Formalized Run-Time Analysis of Active Learning -- Coalgebraically in Agda

The objective of automata learning is to reconstruct the implementation of a hidden automaton, to which only a teacher has access. The learner can ask certain kinds of queries to the teacher to gain more knowledge about the hidden automaton. The run-time of such a learning algorithm is then measured in the number of queries it takes until the hidden automaton is successfully reconstructed, which is usually parametric in the number of states of that hidden automaton. How can we prove such a run-time complexity of learning algorithms in a proof assistant if we do not have the hidden automaton and the number of states available? In the present paper, we solve this by considering learning algorithms themselves as generalized automata, more specifically as coalgebras. We introduce formal and yet compact definitions of what a learner and a teacher are, which make it easy to prove upper and lower bounds of different kinds of learning games in the proof assistant Agda. As a running example, we discuss the common number guessing game where a teacher thinks of a natural number and answers guesses by the learner with `correct', `too high', or `too low'. To demonstrate our framework, we formally prove in Agda that binary search finds the teacher's secret number $n$ within $\mathcal{O}(\log n)$ guesses and that no learning strategy can guarantee fewer than $\log_2(n)$ guesses. We apply our framework to automata learning to prove the following complexity bounds in Agda: (1) If the teacher does not provide counterexamples, then there is no learning algorithm that uses only polynomially many queries. (2) The $L^{\#}$-learning algorithm takes $\mathcal{O}(k\cdot n^2 + n\cdot \log(m))$ queries to learn a Mealy machine with $k$ input symbols, $n$ states, where $m$ is the maximum length of the teacher's counterexamples.

==> anc/0-INDEX.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Formalized Run-Time Analysis of Active Learning - Coalgebraically in Agda</title>
   <link rel="stylesheet" href="html/custom-agda.css">
   <script type="text/javascript" src="html/highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="html/index.html"> ⟨ Index</a>
    | Module <span class="title">index</span>
    <!--
    | <a href="html/run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Comment">-- ----------------------------------------</a>
<a id="69" class="Comment">-- Formalized Run-Time Analysis of Active Learning -- Coalgebraically in Agda</a>
<a id="147" class="Comment">-- Thorsten Wißmann</a>
<a id="167" class="Comment">-- https://arxiv.org/abs/2602.16427v2</a>
<a id="205" class="Comment">-- ----------------------------------------</a>
<a id="249" class="Comment">-- For a summary of the main results, see here:</a>
<a id="297" class="Keyword">import</a> <a id="304" href="html/Main-Results.html" class="Module">Main-Results</a>


<a id="319" class="Keyword">import</a> <a id="326" href="html/Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>
<a id="348" class="Keyword">import</a> <a id="355" href="html/Finite.html" class="Module">Finite</a>
<a id="362" class="Keyword">import</a> <a id="369" href="html/Partial-Map.html" class="Module">Partial-Map</a>
<a id="381" class="Keyword">import</a> <a id="388" href="html/ListBisect.html" class="Module">ListBisect</a>
<a id="399" class="Keyword">import</a> <a id="406" href="html/Utils.html" class="Module">Utils</a>
<a id="412" class="Keyword">import</a> <a id="419" href="html/Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a>
<a id="452" class="Keyword">import</a> <a id="459" href="html/Dec2.html" class="Module">Dec2</a> <a id="464" class="Comment">-- Heterogenous Decidability</a>

<a id="494" class="Comment">-- Automata models:</a>
<a id="514" class="Keyword">import</a> <a id="521" href="html/Mealy.html" class="Module">Mealy</a>
<a id="527" class="Keyword">import</a> <a id="534" href="html/Moore.html" class="Module">Moore</a>
<a id="540" class="Keyword">import</a> <a id="547" href="html/DFA.html" class="Module">DFA</a>

<a id="552" class="Keyword">import</a> <a id="559" href="html/DFA-Examples.Password-DFA.html" class="Module">DFA-Examples.Password-DFA</a> <a id="585" class="Comment">-- example of DFAs with singleton languages</a>

<a id="630" class="Comment">-- General definitions of a learning game, learners, and teachers:</a>
<a id="697" class="Keyword">import</a> <a id="704" href="html/Game-Basics.html" class="Module">Game-Basics</a>
<a id="716" class="Keyword">import</a> <a id="723" href="html/Game-Definitions.html" class="Module">Game-Definitions</a>

<a id="741" class="Comment">-- The main theorem for verifying the run-time bound and thus also</a>
<a id="808" class="Comment">-- the correctness of a learning algorithm:</a>
<a id="852" class="Keyword">import</a> <a id="859" href="html/Learner-Correctness.html" class="Module">Learner-Correctness</a>

<a id="880" class="Comment">-- ------------------------------------</a>
<a id="920" class="Comment">-- Instances of the natural number ℕ guessing game:</a>
<a id="972" class="Comment">-- ------------------------------------</a>
<a id="1012" class="Keyword">import</a> <a id="1019" href="html/NatLearning.html" class="Module">NatLearning</a>
<a id="1031" class="Keyword">import</a> <a id="1038" href="html/NatExamples.SimpleLogLearner.html" class="Module">NatExamples.SimpleLogLearner</a>
<a id="1067" class="Keyword">import</a> <a id="1074" href="html/NatExamples.HonestTeacher.html" class="Module">NatExamples.HonestTeacher</a>
<a id="1100" class="Comment">-- A learner that learns any number n within n guesses:</a>
<a id="1156" class="Keyword">import</a> <a id="1163" href="html/NatExamples.LinearLearner.html" class="Module">NatExamples.LinearLearner</a>
<a id="1189" class="Comment">-- A learner that learns any number n within log(n) guesses:</a>
<a id="1250" class="Keyword">import</a> <a id="1257" href="html/NatExamples.LogLearner.html" class="Module">NatExamples.LogLearner</a>
<a id="1280" class="Comment">-- Even for a fixed interval of size k, there is a teacher</a>
<a id="1339" class="Comment">-- that keeps the learning game runing for at least log(k)</a>
<a id="1398" class="Comment">-- guesses:</a>
<a id="1410" class="Keyword">import</a> <a id="1417" href="html/NatExamples.AdversarialTeacher.html" class="Module">NatExamples.AdversarialTeacher</a>
<a id="1448" class="Comment">-- If the teacher does not have internal state, then there</a>
<a id="1507" class="Comment">-- is some learner that guesses the secret right away within</a>
<a id="1568" class="Comment">-- at most 2 guesses:</a>
<a id="1590" class="Keyword">import</a> <a id="1597" href="html/NatExamples.GuessingLearner.html" class="Module">NatExamples.GuessingLearner</a>

<a id="1626" class="Comment">-- ------------------------------------</a>
<a id="1666" class="Comment">-- Game definitions for other types of automata:</a>
<a id="1715" class="Comment">-- ------------------------------------</a>
<a id="1755" class="Comment">-- Deterministic Finite Automata:</a>
<a id="1789" class="Keyword">import</a> <a id="1796" href="html/DFALearning.html" class="Module">DFALearning</a>
<a id="1808" class="Keyword">import</a> <a id="1815" href="html/DFA-Examples.Enumerator.html" class="Module">DFA-Examples.Enumerator</a>
<a id="1839" class="Keyword">import</a> <a id="1846" href="html/DFA-CE-Size-Learning.html" class="Module">DFA-CE-Size-Learning</a>
<a id="1867" class="Keyword">import</a> <a id="1874" href="html/DFA-Restricted-Learning.html" class="Module">DFA-Restricted-Learning</a>

<a id="1899" class="Comment">-- A proof that in the restricted DFA setting</a>
<a id="1945" class="Comment">-- (without counterexamples but only a yes/no), learning with</a>
<a id="2007" class="Comment">-- a polynomial bound on queries is not possible:</a>
<a id="2057" class="Comment">-- </a>
<a id="2061" class="Keyword">import</a> <a id="2068" href="html/Fin-Pigeonhole-Principle.html" class="Module">Fin-Pigeonhole-Principle</a>
<a id="2093" class="Keyword">import</a> <a id="2100" href="html/DFA-Examples.Password-DFA.html" class="Module">DFA-Examples.Password-DFA</a>
<a id="2126" class="Keyword">import</a> <a id="2133" href="html/Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a>
<a id="2166" class="Keyword">import</a> <a id="2173" href="html/DFA-Examples.DFA-Restricted-Bound.html" class="Module">DFA-Examples.DFA-Restricted-Bound</a>

<a id="2208" class="Comment">-- Mealy machines:</a>
<a id="2227" class="Keyword">import</a> <a id="2234" href="html/Mealy-Full-Trace-Learning.html" class="Module">Mealy-Full-Trace-Learning</a>
<a id="2260" class="Keyword">import</a> <a id="2267" href="html/Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a>
<a id="2295" class="Comment">-- Every learner in the last-symbol game yields a learner in the</a>
<a id="2360" class="Comment">-- full-trace game with the same time bound:</a>
<a id="2405" class="Keyword">import</a> <a id="2412" href="html/Mealy-Full-Trace-Reduction.html" class="Module">Mealy-Full-Trace-Reduction</a>

<a id="2440" class="Keyword">import</a> <a id="2447" href="html/L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a>
<a id="2468" class="Keyword">import</a> <a id="2475" href="html/L-Sharp.State.html" class="Module">L-Sharp.State</a>
<a id="2489" class="Keyword">import</a> <a id="2496" href="html/L-Sharp.Hypothesis.html" class="Module">L-Sharp.Hypothesis</a>
<a id="2515" class="Keyword">import</a> <a id="2522" href="html/L-Sharp.Extend.html" class="Module">L-Sharp.Extend</a>
<a id="2537" class="Keyword">import</a> <a id="2544" href="html/L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a>
<a id="2566" class="Keyword">import</a> <a id="2573" href="html/L-Sharp.ProcessCE.html" class="Module">L-Sharp.ProcessCE</a>
<a id="2591" class="Keyword">import</a> <a id="2598" href="html/L-Sharp.Algorithm.html" class="Module">L-Sharp.Algorithm</a>
<a id="2616" class="Keyword">import</a> <a id="2623" href="html/L-Sharp.Correctness.html" class="Module">L-Sharp.Correctness</a>
<a id="2643" class="Keyword">import</a> <a id="2650" href="html/L-Sharp.Stepping.html" class="Module">L-Sharp.Stepping</a></pre></body></html>


==> anc/README.md <==
# Formalized Run-Time Analysis of Active Learning - Coalgebraically in Agda

Dependencies:

* Agda 2.8
* Agda standard library 2.3

Installation instructions can be found on the Agda website:

    https://agda.readthedocs.io/en/latest/getting-started/installation.html

Alternative installation method: users of the nix package manager (available on
many distributions) can run
```
nix develop
```
to obtain a shell with Agda installed (may require `experimental-features =
nix-command flakes` in `~/.config/nix/nix.conf`).

## Compilation / Proof Verification
After having installed the dependencies, one can build the
formalized proofs via:
```
agda src/index.agda
```
To re-build the HTML-documentation, run:
```
mkdir -p _html
agda --html --html-dir="_html/" src/index.agda
```


==> anc/agda.sh <==
#!/usr/bin/env bash

# Call agda with memory and timeout options.
# also pipe

TIMEOUT="${TIMEOUT:-600}"
HEAP="${HEAP:-6g}"
AGDAPOSTFLAGS=( +RTS "-M${HEAP}"  )
POSTPROC=( cat )

optarg="${1#--*=}"
case "$1" in
    --tail=*)
        POSTPROC=( tail -n "${optarg}" )
        shift
        ;;
    --head=*)
        POSTPROC=( head -n "${optarg}" )
        shift
        ;;
esac

timeout "$TIMEOUT" agda "$@" "${AGDAPOSTFLAGS[@]}" 2>&1 | "${POSTPROC[@]}"

AGDASTATUS="${PIPESTATUS[0]}"
echo "EXIT: $AGDASTATUS"
exit "$AGDASTATUS"


==> anc/custom-agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }

/* first option: no class-attribute: then this is a named anchor and we need to
 * highlight its next sibling.
 * second option: a class attribute: then this is a numbered
 * anchor with content:

       a:not([class]):target + a ,
       a:[class]:target + a {

 */
a:empty:target + a ,
a:target {
    background-color: #FFFFAA;
    border: 1px solid #C2C248;
    margin: -3px;
    padding: 2px;
}

body {
    padding: 0px;
    margin: 0px;
}

pre.Agda {
    margin: 8px;
}

.toolbar {
    background-color: #dedede;
    padding: 8px 12px;
    border-bottom: 1px solid #898989;
}
.toolbar a {
    text-decoration: none;
    color: #111188;
}
.toolbar a:hover {
    text-decoration: underline;
}

.toolbar .title {
    font-family: monospace;
    font-size: 1.3em;
}


==> anc/flake.lock <==
{
  "nodes": {
    "flake-utils": {
      "inputs": {
        "systems": "systems"
      },
      "locked": {
        "lastModified": 1731533236,
        "narHash": "sha256-l0KFg5HjrsfsO/JpG+r7fRrqm12kzFHyUHqHCVpMMbI=",
        "owner": "numtide",
        "repo": "flake-utils",
        "rev": "11707dc2f618dd54ca8739b309ec4fc024de578b",
        "type": "github"
      },
      "original": {
        "owner": "numtide",
        "repo": "flake-utils",
        "type": "github"
      }
    },
    "nixpkgs": {
      "locked": {
        "lastModified": 1768178648,
        "narHash": "sha256-kz/F6mhESPvU1diB7tOM3nLcBfQe7GU7GQCymRlTi/s=",
        "owner": "NixOS",
        "repo": "nixpkgs",
        "rev": "3fbab70c6e69c87ea2b6e48aa6629da2aa6a23b0",
        "type": "github"
      },
      "original": {
        "owner": "NixOS",
        "ref": "nixpkgs-unstable",
        "repo": "nixpkgs",
        "type": "github"
      }
    },
    "root": {
      "inputs": {
        "flake-utils": "flake-utils",
        "nixpkgs": "nixpkgs"
      }
    },
    "systems": {
      "locked": {
        "lastModified": 1681028828,
        "narHash": "sha256-Vy1rq5AaRuLzOxct8nz4T6wlgyUR7zLU309k9mBC768=",
        "owner": "nix-systems",
        "repo": "default",
        "rev": "da67096a3b9bf56a91d16901293e51ba5b49a27e",
        "type": "github"
      },
      "original": {
        "owner": "nix-systems",
        "repo": "default",
        "type": "github"
      }
    }
  },
  "root": "root",
  "version": 7
}


==> anc/flake.nix <==
{
  description = "Agda 2.8";

  inputs = {
    nixpkgs.url = github:NixOS/nixpkgs/nixpkgs-unstable;
    flake-utils.url = github:numtide/flake-utils;
  };

  outputs = { self, nixpkgs, flake-utils }:
    flake-utils.lib.eachDefaultSystem (system:
      let pkgs = nixpkgs.legacyPackages.${system};
      in
        {
          devShells.default = pkgs.mkShell {
            buildInputs =
              [
                (pkgs.agda.withPackages (p : [ p.standard-library ]))
              ];
          };
        }
    );
}


==> anc/html/Agda.Builtin.Bool.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bool (Agda.Builtin.Bool)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Bool</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">data</a> <a id="Bool"></a><a id="173" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="184" class="Keyword">where</a>
  <a id="Bool.false"></a><a id="192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="Bool.true"></a><a id="198" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="203" class="Symbol">:</a> <a id="205" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">BUILTIN</a> <a id="223" class="Keyword">BOOL</a>  <a id="229" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">BUILTIN</a> <a id="251" class="Keyword">FALSE</a> <a id="257" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="263" class="Symbol">#-}</a>
<a id="267" class="Symbol">{-#</a> <a id="271" class="Keyword">BUILTIN</a> <a id="279" class="Keyword">TRUE</a>  <a id="285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="291" class="Symbol">#-}</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">COMPILE</a> <a id="308" class="Keyword">JS</a> <a id="311" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>  <a id="317" class="Pragma">=</a> <a id="319" class="Pragma">function</a> <a id="328" class="Pragma">(x,v)</a> <a id="334" class="Pragma">{</a> <a id="336" class="Pragma">return</a> <a id="343" class="Pragma">((x)?</a> <a id="349" class="Pragma">v[&quot;true&quot;]()</a> <a id="361" class="Pragma">:</a> <a id="363" class="Pragma">v[&quot;false&quot;]());</a> <a id="378" class="Pragma">}</a> <a id="380" class="Symbol">#-}</a>
<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">COMPILE</a> <a id="396" class="Keyword">JS</a> <a id="399" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="405" class="Pragma">=</a> <a id="407" class="Pragma">false</a> <a id="413" class="Symbol">#-}</a>
<a id="417" class="Symbol">{-#</a> <a id="421" class="Keyword">COMPILE</a> <a id="429" class="Keyword">JS</a> <a id="432" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="438" class="Pragma">=</a> <a id="440" class="Pragma">true</a>  <a id="446" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Char.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Agda.Builtin.Char.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Char.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Char.Properties.html" class="Module">Agda.Builtin.Char.Properties</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="205" class="Keyword">primitive</a>

  <a id="primCharToNatInjective"></a><a id="218" href="Agda.Builtin.Char.Properties.html#218" class="Primitive">primCharToNatInjective</a> <a id="241" class="Symbol">:</a> <a id="243" class="Symbol">∀</a> <a id="245" href="Agda.Builtin.Char.Properties.html#245" class="Bound">a</a> <a id="247" href="Agda.Builtin.Char.Properties.html#247" class="Bound">b</a> <a id="249" class="Symbol">→</a> <a id="251" href="Agda.Builtin.Char.html#448" class="Primitive">primCharToNat</a> <a id="265" href="Agda.Builtin.Char.Properties.html#245" class="Bound">a</a> <a id="267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="269" href="Agda.Builtin.Char.html#448" class="Primitive">primCharToNat</a> <a id="283" href="Agda.Builtin.Char.Properties.html#247" class="Bound">b</a> <a id="285" class="Symbol">→</a> <a id="287" href="Agda.Builtin.Char.Properties.html#245" class="Bound">a</a> <a id="289" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="291" href="Agda.Builtin.Char.Properties.html#247" class="Bound">b</a></pre></body></html>


==> anc/html/Agda.Builtin.Char.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Char (Agda.Builtin.Char)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Char</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="228" class="Keyword">postulate</a> <a id="Char"></a><a id="238" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="243" class="Symbol">:</a> <a id="245" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">BUILTIN</a> <a id="261" class="Keyword">CHAR</a> <a id="266" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">primitive</a>
  <a id="primIsLower"></a><a id="288" href="Agda.Builtin.Char.html#288" class="Primitive">primIsLower</a> <a id="primIsDigit"></a><a id="300" href="Agda.Builtin.Char.html#300" class="Primitive">primIsDigit</a> <a id="primIsAlpha"></a><a id="312" href="Agda.Builtin.Char.html#312" class="Primitive">primIsAlpha</a> <a id="primIsSpace"></a><a id="324" href="Agda.Builtin.Char.html#324" class="Primitive">primIsSpace</a> <a id="primIsAscii"></a><a id="336" href="Agda.Builtin.Char.html#336" class="Primitive">primIsAscii</a>
    <a id="primIsLatin1"></a><a id="352" href="Agda.Builtin.Char.html#352" class="Primitive">primIsLatin1</a> <a id="primIsPrint"></a><a id="365" href="Agda.Builtin.Char.html#365" class="Primitive">primIsPrint</a> <a id="primIsHexDigit"></a><a id="377" href="Agda.Builtin.Char.html#377" class="Primitive">primIsHexDigit</a> <a id="392" class="Symbol">:</a> <a id="394" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="399" class="Symbol">→</a> <a id="401" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primToUpper"></a><a id="408" href="Agda.Builtin.Char.html#408" class="Primitive">primToUpper</a> <a id="primToLower"></a><a id="420" href="Agda.Builtin.Char.html#420" class="Primitive">primToLower</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="439" class="Symbol">→</a> <a id="441" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primCharToNat"></a><a id="448" href="Agda.Builtin.Char.html#448" class="Primitive">primCharToNat</a> <a id="462" class="Symbol">:</a> <a id="464" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="469" class="Symbol">→</a> <a id="471" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="primNatToChar"></a><a id="477" href="Agda.Builtin.Char.html#477" class="Primitive">primNatToChar</a> <a id="491" class="Symbol">:</a> <a id="493" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="497" class="Symbol">→</a> <a id="499" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primCharEquality"></a><a id="506" href="Agda.Builtin.Char.html#506" class="Primitive">primCharEquality</a> <a id="523" class="Symbol">:</a> <a id="525" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="530" class="Symbol">→</a> <a id="532" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="537" class="Symbol">→</a> <a id="539" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a></pre></body></html>


==> anc/html/Agda.Builtin.Equality.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Equality (Agda.Builtin.Equality)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Equality</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="126" class="Keyword">where</a>

<a id="133" class="Keyword">infix</a> <a id="139" class="Number">4</a> <a id="141" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="145" class="Keyword">data</a> <a id="_≡_"></a><a id="150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="154" class="Symbol">{</a><a id="155" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="156" class="Symbol">}</a> <a id="158" class="Symbol">{</a><a id="159" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="161" class="Symbol">:</a> <a id="163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="167" href="Agda.Builtin.Equality.html#155" class="Bound">a</a><a id="168" class="Symbol">}</a> <a id="170" class="Symbol">(</a><a id="171" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="173" class="Symbol">:</a> <a id="175" href="Agda.Builtin.Equality.html#159" class="Bound">A</a><a id="176" class="Symbol">)</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Equality.html#159" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="188" href="Agda.Builtin.Equality.html#155" class="Bound">a</a> <a id="190" class="Keyword">where</a>
  <a id="198" class="Keyword">instance</a> <a id="_≡_.refl"></a><a id="207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="212" class="Symbol">:</a> <a id="214" href="Agda.Builtin.Equality.html#171" class="Bound">x</a> <a id="216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="218" href="Agda.Builtin.Equality.html#171" class="Bound">x</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">EQUALITY</a> <a id="242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="246" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Float.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Agda.Builtin.Float.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Float.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Float.Properties.html" class="Module">Agda.Builtin.Float.Properties</a> <a id="134" class="Keyword">where</a>

<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a>
<a id="172" class="Keyword">open</a> <a id="177" class="Keyword">import</a> <a id="184" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="207" class="Keyword">primitive</a>

  <a id="primFloatToWord64Injective"></a><a id="220" href="Agda.Builtin.Float.Properties.html#220" class="Primitive">primFloatToWord64Injective</a> <a id="247" class="Symbol">:</a> <a id="249" class="Symbol">∀</a> <a id="251" href="Agda.Builtin.Float.Properties.html#251" class="Bound">a</a> <a id="253" href="Agda.Builtin.Float.Properties.html#253" class="Bound">b</a> <a id="255" class="Symbol">→</a> <a id="257" href="Agda.Builtin.Float.html#770" class="Primitive">primFloatToWord64</a> <a id="275" href="Agda.Builtin.Float.Properties.html#251" class="Bound">a</a> <a id="277" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="279" href="Agda.Builtin.Float.html#770" class="Primitive">primFloatToWord64</a> <a id="297" href="Agda.Builtin.Float.Properties.html#253" class="Bound">b</a> <a id="299" class="Symbol">→</a> <a id="301" href="Agda.Builtin.Float.Properties.html#251" class="Bound">a</a> <a id="303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="305" href="Agda.Builtin.Float.Properties.html#253" class="Bound">b</a></pre></body></html>


==> anc/html/Agda.Builtin.Float.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Float (Agda.Builtin.Float)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Float</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="249" class="Keyword">open</a> <a id="254" class="Keyword">import</a> <a id="261" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>

<a id="343" class="Keyword">postulate</a> <a id="Float"></a><a id="353" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="365" class="Symbol">{-#</a> <a id="369" class="Keyword">BUILTIN</a> <a id="377" class="Keyword">FLOAT</a> <a id="383" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="389" class="Symbol">#-}</a>

<a id="394" class="Keyword">primitive</a>
  <a id="406" class="Comment">-- Relations</a>
  <a id="primFloatInequality"></a><a id="421" href="Agda.Builtin.Float.html#421" class="Primitive">primFloatInequality</a>        <a id="448" class="Symbol">:</a> <a id="450" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="456" class="Symbol">→</a> <a id="458" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="464" class="Symbol">→</a> <a id="466" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatEquality"></a><a id="473" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>          <a id="500" class="Symbol">:</a> <a id="502" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="508" class="Symbol">→</a> <a id="510" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatLess"></a><a id="525" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>              <a id="552" class="Symbol">:</a> <a id="554" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="560" class="Symbol">→</a> <a id="562" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="568" class="Symbol">→</a> <a id="570" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsInfinite"></a><a id="577" href="Agda.Builtin.Float.html#577" class="Primitive">primFloatIsInfinite</a>        <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsNaN"></a><a id="621" href="Agda.Builtin.Float.html#621" class="Primitive">primFloatIsNaN</a>             <a id="648" class="Symbol">:</a> <a id="650" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="656" class="Symbol">→</a> <a id="658" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsNegativeZero"></a><a id="665" href="Agda.Builtin.Float.html#665" class="Primitive">primFloatIsNegativeZero</a>    <a id="692" class="Symbol">:</a> <a id="694" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="700" class="Symbol">→</a> <a id="702" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primFloatIsSafeInteger"></a><a id="709" href="Agda.Builtin.Float.html#709" class="Primitive">primFloatIsSafeInteger</a>     <a id="736" class="Symbol">:</a> <a id="738" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="744" class="Symbol">→</a> <a id="746" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="753" class="Comment">-- Conversions</a>
  <a id="primFloatToWord64"></a><a id="770" href="Agda.Builtin.Float.html#770" class="Primitive">primFloatToWord64</a>          <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="805" class="Symbol">→</a> <a id="807" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="813" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
  <a id="primNatToFloat"></a><a id="822" href="Agda.Builtin.Float.html#822" class="Primitive">primNatToFloat</a>             <a id="849" class="Symbol">:</a> <a id="851" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primIntToFloat"></a><a id="865" href="Agda.Builtin.Float.html#865" class="Primitive">primIntToFloat</a>             <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="898" class="Symbol">→</a> <a id="900" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatRound"></a><a id="908" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>             <a id="935" class="Symbol">:</a> <a id="937" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="943" class="Symbol">→</a> <a id="945" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="951" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatFloor"></a><a id="957" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>             <a id="984" class="Symbol">:</a> <a id="986" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="992" class="Symbol">→</a> <a id="994" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1000" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatCeiling"></a><a id="1006" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>           <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1049" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="primFloatToRatio"></a><a id="1055" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a>           <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1090" class="Symbol">→</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1095" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1099" class="Symbol">λ</a> <a id="1101" href="Agda.Builtin.Float.html#1101" class="Bound">_</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a><a id="1108" class="Symbol">)</a>
  <a id="primRatioToFloat"></a><a id="1112" href="Agda.Builtin.Float.html#1112" class="Primitive">primRatioToFloat</a>           <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatDecode"></a><a id="1161" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a>            <a id="1188" class="Symbol">:</a> <a id="1190" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1196" class="Symbol">→</a> <a id="1198" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1207" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1211" class="Symbol">λ</a> <a id="1213" href="Agda.Builtin.Float.html#1213" class="Bound">_</a> <a id="1215" class="Symbol">→</a> <a id="1217" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a><a id="1220" class="Symbol">)</a>
  <a id="primFloatEncode"></a><a id="1224" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a>            <a id="1251" class="Symbol">:</a> <a id="1253" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1271" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primShowFloat"></a><a id="1279" href="Agda.Builtin.Float.html#1279" class="Primitive">primShowFloat</a>              <a id="1306" class="Symbol">:</a> <a id="1308" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="1325" class="Comment">-- Operations</a>
  <a id="primFloatPlus"></a><a id="1341" href="Agda.Builtin.Float.html#1341" class="Primitive">primFloatPlus</a>              <a id="1368" class="Symbol">:</a> <a id="1370" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatMinus"></a><a id="1394" href="Agda.Builtin.Float.html#1394" class="Primitive">primFloatMinus</a>             <a id="1421" class="Symbol">:</a> <a id="1423" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTimes"></a><a id="1447" href="Agda.Builtin.Float.html#1447" class="Primitive">primFloatTimes</a>             <a id="1474" class="Symbol">:</a> <a id="1476" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatDiv"></a><a id="1500" href="Agda.Builtin.Float.html#1500" class="Primitive">primFloatDiv</a>               <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatPow"></a><a id="1553" href="Agda.Builtin.Float.html#1553" class="Primitive">primFloatPow</a>               <a id="1580" class="Symbol">:</a> <a id="1582" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatNegate"></a><a id="1606" href="Agda.Builtin.Float.html#1606" class="Primitive">primFloatNegate</a>            <a id="1633" class="Symbol">:</a> <a id="1635" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1641" class="Symbol">→</a> <a id="1643" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSqrt"></a><a id="1651" href="Agda.Builtin.Float.html#1651" class="Primitive">primFloatSqrt</a>              <a id="1678" class="Symbol">:</a> <a id="1680" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatExp"></a><a id="1696" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>               <a id="1723" class="Symbol">:</a> <a id="1725" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1731" class="Symbol">→</a> <a id="1733" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatLog"></a><a id="1741" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>               <a id="1768" class="Symbol">:</a> <a id="1770" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1776" class="Symbol">→</a> <a id="1778" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSin"></a><a id="1786" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>               <a id="1813" class="Symbol">:</a> <a id="1815" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatCos"></a><a id="1831" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>               <a id="1858" class="Symbol">:</a> <a id="1860" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTan"></a><a id="1876" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>               <a id="1903" class="Symbol">:</a> <a id="1905" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatASin"></a><a id="1921" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>              <a id="1948" class="Symbol">:</a> <a id="1950" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatACos"></a><a id="1966" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>              <a id="1993" class="Symbol">:</a> <a id="1995" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATan"></a><a id="2011" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>              <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATan2"></a><a id="2056" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>             <a id="2083" class="Symbol">:</a> <a id="2085" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatSinh"></a><a id="2109" href="Agda.Builtin.Float.html#2109" class="Primitive">primFloatSinh</a>              <a id="2136" class="Symbol">:</a> <a id="2138" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2144" class="Symbol">→</a> <a id="2146" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatCosh"></a><a id="2154" href="Agda.Builtin.Float.html#2154" class="Primitive">primFloatCosh</a>              <a id="2181" class="Symbol">:</a> <a id="2183" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatTanh"></a><a id="2199" href="Agda.Builtin.Float.html#2199" class="Primitive">primFloatTanh</a>              <a id="2226" class="Symbol">:</a> <a id="2228" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatASinh"></a><a id="2244" href="Agda.Builtin.Float.html#2244" class="Primitive">primFloatASinh</a>             <a id="2271" class="Symbol">:</a> <a id="2273" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2279" class="Symbol">→</a> <a id="2281" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatACosh"></a><a id="2289" href="Agda.Builtin.Float.html#2289" class="Primitive">primFloatACosh</a>             <a id="2316" class="Symbol">:</a> <a id="2318" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
  <a id="primFloatATanh"></a><a id="2334" href="Agda.Builtin.Float.html#2334" class="Primitive">primFloatATanh</a>             <a id="2361" class="Symbol">:</a> <a id="2363" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2369" class="Symbol">→</a> <a id="2371" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>

<a id="2378" class="Symbol">{-#</a> <a id="2382" class="Keyword">COMPILE</a> <a id="2390" class="Keyword">JS</a>
    <a id="2397" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a> <a id="2412" class="Pragma">=</a> <a id="2414" class="Pragma">function(x)</a> <a id="2426" class="Pragma">{</a>
        <a id="2436" class="Pragma">x</a> <a id="2438" class="Pragma">=</a> <a id="2440" class="Pragma">agdaRTS._primFloatRound(x);</a>
        <a id="2476" class="Pragma">if</a> <a id="2479" class="Pragma">(x</a> <a id="2482" class="Pragma">===</a> <a id="2486" class="Pragma">null)</a> <a id="2492" class="Pragma">{</a>
            <a id="2506" class="Pragma">return</a> <a id="2513" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2569" class="Pragma">}</a>
        <a id="2579" class="Pragma">else</a> <a id="2584" class="Pragma">{</a>
            <a id="2598" class="Pragma">return</a> <a id="2605" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2661" class="Pragma">}</a>
    <a id="2667" class="Pragma">};</a>
<a id="2670" class="Symbol">#-}</a>
<a id="2674" class="Symbol">{-#</a> <a id="2678" class="Keyword">COMPILE</a> <a id="2686" class="Keyword">JS</a>
    <a id="2693" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a> <a id="2708" class="Pragma">=</a> <a id="2710" class="Pragma">function(x)</a> <a id="2722" class="Pragma">{</a>
        <a id="2732" class="Pragma">x</a> <a id="2734" class="Pragma">=</a> <a id="2736" class="Pragma">agdaRTS._primFloatFloor(x);</a>
        <a id="2772" class="Pragma">if</a> <a id="2775" class="Pragma">(x</a> <a id="2778" class="Pragma">===</a> <a id="2782" class="Pragma">null)</a> <a id="2788" class="Pragma">{</a>
            <a id="2802" class="Pragma">return</a> <a id="2809" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="2865" class="Pragma">}</a>
        <a id="2875" class="Pragma">else</a> <a id="2880" class="Pragma">{</a>
            <a id="2894" class="Pragma">return</a> <a id="2901" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="2957" class="Pragma">}</a>
    <a id="2963" class="Pragma">};</a>
<a id="2966" class="Symbol">#-}</a>
<a id="2970" class="Symbol">{-#</a> <a id="2974" class="Keyword">COMPILE</a> <a id="2982" class="Keyword">JS</a>
    <a id="2989" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a> <a id="3006" class="Pragma">=</a> <a id="3008" class="Pragma">function(x)</a> <a id="3020" class="Pragma">{</a>
        <a id="3030" class="Pragma">x</a> <a id="3032" class="Pragma">=</a> <a id="3034" class="Pragma">agdaRTS._primFloatCeiling(x);</a>
        <a id="3072" class="Pragma">if</a> <a id="3075" class="Pragma">(x</a> <a id="3078" class="Pragma">===</a> <a id="3082" class="Pragma">null)</a> <a id="3088" class="Pragma">{</a>
            <a id="3102" class="Pragma">return</a> <a id="3109" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3165" class="Pragma">}</a>
        <a id="3175" class="Pragma">else</a> <a id="3180" class="Pragma">{</a>
            <a id="3194" class="Pragma">return</a> <a id="3201" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
        <a id="3257" class="Pragma">}</a>
    <a id="3263" class="Pragma">};</a>
<a id="3266" class="Symbol">#-}</a>
<a id="3270" class="Symbol">{-#</a> <a id="3274" class="Keyword">COMPILE</a> <a id="3282" class="Keyword">JS</a>
    <a id="3289" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a> <a id="3306" class="Pragma">=</a> <a id="3308" class="Pragma">function(x)</a> <a id="3320" class="Pragma">{</a>
        <a id="3330" class="Pragma">x</a> <a id="3332" class="Pragma">=</a> <a id="3334" class="Pragma">agdaRTS._primFloatToRatio(x);</a>
        <a id="3372" class="Pragma">return</a> <a id="3379" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.numerator)(x.denominator);</a>
    <a id="3446" class="Pragma">};</a>
<a id="3449" class="Symbol">#-}</a>
<a id="3453" class="Symbol">{-#</a> <a id="3457" class="Keyword">COMPILE</a> <a id="3465" class="Keyword">JS</a>
    <a id="3472" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a> <a id="3488" class="Pragma">=</a> <a id="3490" class="Pragma">function(x)</a> <a id="3502" class="Pragma">{</a>
        <a id="3512" class="Pragma">x</a> <a id="3514" class="Pragma">=</a> <a id="3516" class="Pragma">agdaRTS._primFloatDecode(x);</a>
        <a id="3553" class="Pragma">if</a> <a id="3556" class="Pragma">(x</a> <a id="3559" class="Pragma">===</a> <a id="3563" class="Pragma">null)</a> <a id="3569" class="Pragma">{</a>
            <a id="3583" class="Pragma">return</a> <a id="3590" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
        <a id="3646" class="Pragma">}</a>
        <a id="3656" class="Pragma">else</a> <a id="3661" class="Pragma">{</a>
            <a id="3675" class="Pragma">return</a> <a id="3682" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](</a>
                <a id="3743" class="Pragma">z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.mantissa)(x.exponent));</a>
        <a id="3811" class="Pragma">}</a>
    <a id="3817" class="Pragma">};</a>
<a id="3820" class="Symbol">#-}</a>
<a id="3824" class="Symbol">{-#</a> <a id="3828" class="Keyword">COMPILE</a> <a id="3836" class="Keyword">JS</a>
    <a id="3843" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a> <a id="3859" class="Pragma">=</a> <a id="3861" class="Pragma">function(x)</a> <a id="3873" class="Pragma">{</a>
        <a id="3883" class="Pragma">return</a> <a id="3890" class="Pragma">function</a> <a id="3899" class="Pragma">(y)</a> <a id="3903" class="Pragma">{</a>
            <a id="3917" class="Pragma">x</a> <a id="3919" class="Pragma">=</a> <a id="3921" class="Pragma">agdaRTS.uprimFloatEncode(x,</a> <a id="3949" class="Pragma">y);</a>
            <a id="3965" class="Pragma">if</a> <a id="3968" class="Pragma">(x</a> <a id="3971" class="Pragma">===</a> <a id="3975" class="Pragma">null)</a> <a id="3981" class="Pragma">{</a>
                <a id="3999" class="Pragma">return</a> <a id="4006" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a>
            <a id="4066" class="Pragma">}</a>
            <a id="4080" class="Pragma">else</a> <a id="4085" class="Pragma">{</a>
                <a id="4103" class="Pragma">return</a> <a id="4110" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](x);</a>
            <a id="4170" class="Pragma">}</a>
        <a id="4180" class="Pragma">}</a>
    <a id="4186" class="Pragma">};</a>
<a id="4189" class="Symbol">#-}</a>

<a id="primFloatNumericalEquality"></a><a id="4194" href="Agda.Builtin.Float.html#4194" class="Function">primFloatNumericalEquality</a> <a id="4221" class="Symbol">=</a> <a id="4223" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>
<a id="4241" class="Symbol">{-#</a> <a id="4245" class="Keyword">WARNING_ON_USAGE</a> <a id="4262" class="Pragma">primFloatNumericalEquality</a>
<a id="4289" class="String">&quot;Warning: primFloatNumericalEquality was deprecated in Agda v2.6.2.
Please use primFloatEquality instead.&quot;</a>
<a id="4396" class="Symbol">#-}</a>

<a id="primFloatNumericalLess"></a><a id="4401" href="Agda.Builtin.Float.html#4401" class="Function">primFloatNumericalLess</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>
<a id="4440" class="Symbol">{-#</a> <a id="4444" class="Keyword">WARNING_ON_USAGE</a> <a id="4461" class="Pragma">primFloatNumericalLess</a>
<a id="4484" class="String">&quot;Warning: primFloatNumericalLess was deprecated in Agda v2.6.2.
Please use primFloatLess instead.&quot;</a>
<a id="4583" class="Symbol">#-}</a>

<a id="primRound"></a><a id="4588" href="Agda.Builtin.Float.html#4588" class="Function">primRound</a> <a id="4598" class="Symbol">=</a> <a id="4600" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>
<a id="4615" class="Symbol">{-#</a> <a id="4619" class="Keyword">WARNING_ON_USAGE</a> <a id="4636" class="Pragma">primRound</a>
<a id="4646" class="String">&quot;Warning: primRound was deprecated in Agda v2.6.2.
Please use primFloatRound instead.&quot;</a>
<a id="4733" class="Symbol">#-}</a>

<a id="primFloor"></a><a id="4738" href="Agda.Builtin.Float.html#4738" class="Function">primFloor</a> <a id="4748" class="Symbol">=</a> <a id="4750" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>
<a id="4765" class="Symbol">{-#</a> <a id="4769" class="Keyword">WARNING_ON_USAGE</a> <a id="4786" class="Pragma">primFloor</a>
<a id="4796" class="String">&quot;Warning: primFloor was deprecated in Agda v2.6.2.
Please use primFloatFloor instead.&quot;</a>
<a id="4883" class="Symbol">#-}</a>

<a id="primCeiling"></a><a id="4888" href="Agda.Builtin.Float.html#4888" class="Function">primCeiling</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>
<a id="4919" class="Symbol">{-#</a> <a id="4923" class="Keyword">WARNING_ON_USAGE</a> <a id="4940" class="Pragma">primCeiling</a>
<a id="4952" class="String">&quot;Warning: primCeiling was deprecated in Agda v2.6.2.
Please use primFloatCeiling instead.&quot;</a>
<a id="5043" class="Symbol">#-}</a>

<a id="primExp"></a><a id="5048" href="Agda.Builtin.Float.html#5048" class="Function">primExp</a> <a id="5056" class="Symbol">=</a> <a id="5058" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>
<a id="5071" class="Symbol">{-#</a> <a id="5075" class="Keyword">WARNING_ON_USAGE</a> <a id="5092" class="Pragma">primExp</a>
<a id="5100" class="String">&quot;Warning: primExp was deprecated in Agda v2.6.2.
Please use primFloatExp instead.&quot;</a>
<a id="5183" class="Symbol">#-}</a>

<a id="primLog"></a><a id="5188" href="Agda.Builtin.Float.html#5188" class="Function">primLog</a> <a id="5196" class="Symbol">=</a> <a id="5198" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>
<a id="5211" class="Symbol">{-#</a> <a id="5215" class="Keyword">WARNING_ON_USAGE</a> <a id="5232" class="Pragma">primLog</a>
<a id="5240" class="String">&quot;Warning: primLog was deprecated in Agda v2.6.2.
Please use primFloatLog instead.&quot;</a>
<a id="5323" class="Symbol">#-}</a>

<a id="primSin"></a><a id="5328" href="Agda.Builtin.Float.html#5328" class="Function">primSin</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>
<a id="5351" class="Symbol">{-#</a> <a id="5355" class="Keyword">WARNING_ON_USAGE</a> <a id="5372" class="Pragma">primSin</a>
<a id="5380" class="String">&quot;Warning: primSin was deprecated in Agda v2.6.2.
Please use primFloatSin instead.&quot;</a>
<a id="5463" class="Symbol">#-}</a>

<a id="primCos"></a><a id="5468" href="Agda.Builtin.Float.html#5468" class="Function">primCos</a> <a id="5476" class="Symbol">=</a> <a id="5478" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>
<a id="5491" class="Symbol">{-#</a> <a id="5495" class="Keyword">WARNING_ON_USAGE</a> <a id="5512" class="Pragma">primCos</a>
<a id="5520" class="String">&quot;Warning: primCos was deprecated in Agda v2.6.2.
Please use primFloatCos instead.&quot;</a>
<a id="5603" class="Symbol">#-}</a>

<a id="primTan"></a><a id="5608" href="Agda.Builtin.Float.html#5608" class="Function">primTan</a> <a id="5616" class="Symbol">=</a> <a id="5618" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>
<a id="5631" class="Symbol">{-#</a> <a id="5635" class="Keyword">WARNING_ON_USAGE</a> <a id="5652" class="Pragma">primTan</a>
<a id="5660" class="String">&quot;Warning: primTan was deprecated in Agda v2.6.2.
Please use primFloatTan instead.&quot;</a>
<a id="5743" class="Symbol">#-}</a>

<a id="primASin"></a><a id="5748" href="Agda.Builtin.Float.html#5748" class="Function">primASin</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>
<a id="5773" class="Symbol">{-#</a> <a id="5777" class="Keyword">WARNING_ON_USAGE</a> <a id="5794" class="Pragma">primASin</a>
<a id="5803" class="String">&quot;Warning: primASin was deprecated in Agda v2.6.2.
Please use primFloatASin instead.&quot;</a>
<a id="5888" class="Symbol">#-}</a>


<a id="primACos"></a><a id="5894" href="Agda.Builtin.Float.html#5894" class="Function">primACos</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>
<a id="5919" class="Symbol">{-#</a> <a id="5923" class="Keyword">WARNING_ON_USAGE</a> <a id="5940" class="Pragma">primACos</a>
<a id="5949" class="String">&quot;Warning: primACos was deprecated in Agda v2.6.2.
Please use primFloatACos instead.&quot;</a>
<a id="6034" class="Symbol">#-}</a>

<a id="primATan"></a><a id="6039" href="Agda.Builtin.Float.html#6039" class="Function">primATan</a> <a id="6048" class="Symbol">=</a> <a id="6050" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>
<a id="6064" class="Symbol">{-#</a> <a id="6068" class="Keyword">WARNING_ON_USAGE</a> <a id="6085" class="Pragma">primATan</a>
<a id="6094" class="String">&quot;Warning: primATan was deprecated in Agda v2.6.2.
Please use primFloatATan instead.&quot;</a>
<a id="6179" class="Symbol">#-}</a>

<a id="primATan2"></a><a id="6184" href="Agda.Builtin.Float.html#6184" class="Function">primATan2</a> <a id="6194" class="Symbol">=</a> <a id="6196" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>
<a id="6211" class="Symbol">{-#</a> <a id="6215" class="Keyword">WARNING_ON_USAGE</a> <a id="6232" class="Pragma">primATan2</a>
<a id="6242" class="String">&quot;Warning: primATan2 was deprecated in Agda v2.6.2.
Please use primFloatATan2 instead.&quot;</a>
<a id="6329" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Int.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Int (Agda.Builtin.Int)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Int</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a> <a id="121" class="Keyword">where</a>

<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="157" class="Keyword">open</a> <a id="162" class="Keyword">import</a> <a id="169" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>

<a id="190" class="Keyword">infix</a> <a id="196" class="Number">8</a> <a id="198" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>  <a id="203" class="Comment">-- Standard library uses this as +_</a>

<a id="240" class="Keyword">data</a> <a id="Int"></a><a id="245" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="249" class="Symbol">:</a> <a id="251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="255" class="Keyword">where</a>
  <a id="Int.pos"></a><a id="263" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="270" class="Symbol">:</a> <a id="272" class="Symbol">(</a><a id="273" href="Agda.Builtin.Int.html#273" class="Bound">n</a> <a id="275" class="Symbol">:</a> <a id="277" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="280" class="Symbol">)</a> <a id="282" class="Symbol">→</a> <a id="284" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>
  <a id="Int.negsuc"></a><a id="290" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="297" class="Symbol">:</a> <a id="299" class="Symbol">(</a><a id="300" href="Agda.Builtin.Int.html#300" class="Bound">n</a> <a id="302" class="Symbol">:</a> <a id="304" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="307" class="Symbol">)</a> <a id="309" class="Symbol">→</a> <a id="311" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>

<a id="316" class="Symbol">{-#</a> <a id="320" class="Keyword">BUILTIN</a> <a id="328" class="Keyword">INTEGER</a>       <a id="342" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>    <a id="349" class="Symbol">#-}</a>
<a id="353" class="Symbol">{-#</a> <a id="357" class="Keyword">BUILTIN</a> <a id="365" class="Keyword">INTEGERPOS</a>    <a id="379" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="386" class="Symbol">#-}</a>
<a id="390" class="Symbol">{-#</a> <a id="394" class="Keyword">BUILTIN</a> <a id="402" class="Keyword">INTEGERNEGSUC</a> <a id="416" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="423" class="Symbol">#-}</a>

<a id="428" class="Keyword">primitive</a> <a id="primShowInteger"></a><a id="438" href="Agda.Builtin.Int.html#438" class="Primitive">primShowInteger</a> <a id="454" class="Symbol">:</a> <a id="456" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a> <a id="460" class="Symbol">→</a> <a id="462" href="Agda.Builtin.String.html#335" class="Postulate">String</a></pre></body></html>


==> anc/html/Agda.Builtin.List.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>List (Agda.Builtin.List)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.List</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="122" class="Keyword">where</a>

<a id="129" class="Keyword">infixr</a> <a id="136" class="Number">5</a> <a id="138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a>
<a id="142" class="Keyword">data</a> <a id="List"></a><a id="147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="152" class="Symbol">{</a><a id="153" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="154" class="Symbol">}</a> <a id="156" class="Symbol">(</a><a id="157" href="Agda.Builtin.List.html#157" class="Bound">A</a> <a id="159" class="Symbol">:</a> <a id="161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="165" href="Agda.Builtin.List.html#153" class="Bound">a</a><a id="166" class="Symbol">)</a> <a id="168" class="Symbol">:</a> <a id="170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="174" href="Agda.Builtin.List.html#153" class="Bound">a</a> <a id="176" class="Keyword">where</a>
  <a id="List.[]"></a><a id="184" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="195" href="Agda.Builtin.List.html#157" class="Bound">A</a>
  <a id="List._∷_"></a><a id="199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="203" class="Symbol">:</a> <a id="205" class="Symbol">(</a><a id="206" href="Agda.Builtin.List.html#206" class="Bound">x</a> <a id="208" class="Symbol">:</a> <a id="210" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="211" class="Symbol">)</a> <a id="213" class="Symbol">(</a><a id="214" href="Agda.Builtin.List.html#214" class="Bound">xs</a> <a id="217" class="Symbol">:</a> <a id="219" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="224" href="Agda.Builtin.List.html#157" class="Bound">A</a><a id="225" class="Symbol">)</a> <a id="227" class="Symbol">→</a> <a id="229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="234" href="Agda.Builtin.List.html#157" class="Bound">A</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">BUILTIN</a> <a id="249" class="Keyword">LIST</a> <a id="254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">COMPILE</a> <a id="276" class="Keyword">JS</a>  <a id="280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="285" class="Pragma">=</a> <a id="287" class="Pragma">function(x,v)</a> <a id="301" class="Pragma">{</a>
  <a id="305" class="Pragma">if</a> <a id="308" class="Pragma">(x.length</a> <a id="318" class="Pragma">&lt;</a> <a id="320" class="Pragma">1)</a> <a id="323" class="Pragma">{</a> <a id="325" class="Pragma">return</a> <a id="332" class="Pragma">v[&quot;[]&quot;]();</a> <a id="343" class="Pragma">}</a> <a id="345" class="Pragma">else</a> <a id="350" class="Pragma">{</a> <a id="352" class="Pragma">return</a> <a id="359" class="Pragma">v[&quot;_∷_&quot;](x[0],</a> <a id="374" class="Pragma">x.slice(1));</a> <a id="387" class="Pragma">}</a>
<a id="389" class="Pragma">}</a> <a id="391" class="Symbol">#-}</a>
<a id="395" class="Symbol">{-#</a> <a id="399" class="Keyword">COMPILE</a> <a id="407" class="Keyword">JS</a> <a id="410" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="413" class="Pragma">=</a> <a id="415" class="Pragma">Array()</a> <a id="423" class="Symbol">#-}</a>
<a id="427" class="Symbol">{-#</a> <a id="431" class="Keyword">COMPILE</a> <a id="439" class="Keyword">JS</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="446" class="Pragma">=</a> <a id="448" class="Pragma">function</a> <a id="457" class="Pragma">(x)</a> <a id="461" class="Pragma">{</a> <a id="463" class="Pragma">return</a> <a id="470" class="Pragma">function(y)</a> <a id="482" class="Pragma">{</a> <a id="484" class="Pragma">return</a> <a id="491" class="Pragma">Array(x).concat(y);</a> <a id="511" class="Pragma">};</a> <a id="514" class="Pragma">}</a> <a id="516" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Maybe.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Maybe (Agda.Builtin.Maybe)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Maybe</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">data</a> <a id="Maybe"></a><a id="135" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="141" class="Symbol">{</a><a id="142" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="143" class="Symbol">}</a> <a id="145" class="Symbol">(</a><a id="146" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="148" class="Symbol">:</a> <a id="150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="154" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a><a id="155" class="Symbol">)</a> <a id="157" class="Symbol">:</a> <a id="159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="163" href="Agda.Builtin.Maybe.html#142" class="Bound">a</a> <a id="165" class="Keyword">where</a>
  <a id="Maybe.just"></a><a id="173" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="178" class="Symbol">:</a> <a id="180" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a> <a id="182" class="Symbol">→</a> <a id="184" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="190" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>
  <a id="Maybe.nothing"></a><a id="194" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="202" class="Symbol">:</a> <a id="204" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="210" href="Agda.Builtin.Maybe.html#146" class="Bound">A</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">BUILTIN</a> <a id="225" class="Keyword">MAYBE</a> <a id="231" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="237" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Nat.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Nat (Agda.Builtin.Nat)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Nat</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="160" class="Keyword">where</a>

<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>

<a id="198" class="Keyword">data</a> <a id="Nat"></a><a id="203" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="207" class="Symbol">:</a> <a id="209" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="213" class="Keyword">where</a>
  <a id="Nat.zero"></a><a id="221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="226" class="Symbol">:</a> <a id="228" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="Nat.suc"></a><a id="234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>  <a id="239" class="Symbol">:</a> <a id="241" class="Symbol">(</a><a id="242" href="Agda.Builtin.Nat.html#242" class="Bound">n</a> <a id="244" class="Symbol">:</a> <a id="246" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="249" class="Symbol">)</a> <a id="251" class="Symbol">→</a> <a id="253" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">BUILTIN</a> <a id="270" class="Keyword">NATURAL</a> <a id="278" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">infix</a>  <a id="294" class="Number">4</a> <a id="296" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="301" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a>
<a id="305" class="Keyword">infixl</a> <a id="312" class="Number">6</a> <a id="314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="318" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a>
<a id="322" class="Keyword">infixl</a> <a id="329" class="Number">7</a> <a id="331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>

<a id="_+_"></a><a id="336" href="Agda.Builtin.Nat.html#336" class="Function Operator">_+_</a> <a id="340" class="Symbol">:</a> <a id="342" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="346" class="Symbol">→</a> <a id="348" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="352" class="Symbol">→</a> <a id="354" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="364" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="366" href="Agda.Builtin.Nat.html#366" class="Bound">m</a> <a id="368" class="Symbol">=</a> <a id="370" href="Agda.Builtin.Nat.html#366" class="Bound">m</a>
<a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="376" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="378" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="380" href="Agda.Builtin.Nat.html#380" class="Bound">m</a> <a id="382" class="Symbol">=</a> <a id="384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="388" class="Symbol">(</a><a id="389" href="Agda.Builtin.Nat.html#376" class="Bound">n</a> <a id="391" href="Agda.Builtin.Nat.html#336" class="Function Operator">+</a> <a id="393" href="Agda.Builtin.Nat.html#380" class="Bound">m</a><a id="394" class="Symbol">)</a>

<a id="397" class="Symbol">{-#</a> <a id="401" class="Keyword">BUILTIN</a> <a id="409" class="Keyword">NATPLUS</a> <a id="417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="421" class="Symbol">#-}</a>

<a id="_-_"></a><a id="426" href="Agda.Builtin.Nat.html#426" class="Function Operator">_-_</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="436" class="Symbol">→</a> <a id="438" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="442" class="Symbol">→</a> <a id="444" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="448" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>     <a id="454" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="461" class="Symbol">=</a> <a id="463" href="Agda.Builtin.Nat.html#448" class="Bound">n</a>
<a id="465" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="471" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="477" href="Agda.Builtin.Nat.html#477" class="Bound">m</a> <a id="479" class="Symbol">=</a> <a id="481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="486" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="490" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="492" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="498" href="Agda.Builtin.Nat.html#498" class="Bound">m</a> <a id="500" class="Symbol">=</a> <a id="502" href="Agda.Builtin.Nat.html#490" class="Bound">n</a> <a id="504" href="Agda.Builtin.Nat.html#426" class="Function Operator">-</a> <a id="506" href="Agda.Builtin.Nat.html#498" class="Bound">m</a>

<a id="509" class="Symbol">{-#</a> <a id="513" class="Keyword">BUILTIN</a> <a id="521" class="Keyword">NATMINUS</a> <a id="530" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="534" class="Symbol">#-}</a>

<a id="_*_"></a><a id="539" href="Agda.Builtin.Nat.html#539" class="Function Operator">_*_</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="549" class="Symbol">→</a> <a id="551" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="555" class="Symbol">→</a> <a id="557" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="561" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="567" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="569" href="Agda.Builtin.Nat.html#569" class="Bound">m</a> <a id="571" class="Symbol">=</a> <a id="573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="582" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="584" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="586" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="588" class="Symbol">=</a> <a id="590" href="Agda.Builtin.Nat.html#586" class="Bound">m</a> <a id="592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="594" href="Agda.Builtin.Nat.html#582" class="Bound">n</a> <a id="596" href="Agda.Builtin.Nat.html#539" class="Function Operator">*</a> <a id="598" href="Agda.Builtin.Nat.html#586" class="Bound">m</a>

<a id="601" class="Symbol">{-#</a> <a id="605" class="Keyword">BUILTIN</a> <a id="613" class="Keyword">NATTIMES</a> <a id="622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="626" class="Symbol">#-}</a>

<a id="_==_"></a><a id="631" href="Agda.Builtin.Nat.html#631" class="Function Operator">_==_</a> <a id="636" class="Symbol">:</a> <a id="638" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="642" class="Symbol">→</a> <a id="644" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="648" class="Symbol">→</a> <a id="650" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="655" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="661" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="664" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="670" class="Symbol">=</a> <a id="672" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="677" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="681" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="683" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="690" href="Agda.Builtin.Nat.html#690" class="Bound">m</a> <a id="692" class="Symbol">=</a> <a id="694" href="Agda.Builtin.Nat.html#681" class="Bound">n</a> <a id="696" href="Agda.Builtin.Nat.html#631" class="Function Operator">==</a> <a id="699" href="Agda.Builtin.Nat.html#690" class="Bound">m</a>
<a id="701" class="CatchallClause Symbol">_</a><a id="702" class="CatchallClause">     </a><a id="707" href="Agda.Builtin.Nat.html#631" class="CatchallClause Function Operator">==</a><a id="709" class="CatchallClause"> </a><a id="710" class="CatchallClause Symbol">_</a>     <a id="716" class="Symbol">=</a> <a id="718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="725" class="Symbol">{-#</a> <a id="729" class="Keyword">BUILTIN</a> <a id="737" class="Keyword">NATEQUALS</a> <a id="747" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="752" class="Symbol">#-}</a>

<a id="_&lt;_"></a><a id="757" href="Agda.Builtin.Nat.html#757" class="Function Operator">_&lt;_</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="767" class="Symbol">→</a> <a id="769" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="773" class="Symbol">→</a> <a id="775" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="780" class="Symbol">_</a>     <a id="786" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="794" class="Symbol">=</a> <a id="796" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="802" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="808" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="810" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="814" class="Symbol">_</a> <a id="816" class="Symbol">=</a> <a id="818" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="823" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="827" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="829" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="835" href="Agda.Builtin.Nat.html#835" class="Bound">m</a> <a id="837" class="Symbol">=</a> <a id="839" href="Agda.Builtin.Nat.html#827" class="Bound">n</a> <a id="841" href="Agda.Builtin.Nat.html#757" class="Function Operator">&lt;</a> <a id="843" href="Agda.Builtin.Nat.html#835" class="Bound">m</a>

<a id="846" class="Symbol">{-#</a> <a id="850" class="Keyword">BUILTIN</a> <a id="858" class="Keyword">NATLESS</a> <a id="866" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="870" class="Symbol">#-}</a>

<a id="875" class="Comment">-- Helper function  div-helper  for Euclidean division.</a>
<a id="931" class="Comment">---------------------------------------------------------------------------</a>
<a id="1007" class="Comment">--</a>
<a id="1010" class="Comment">-- div-helper computes n / 1+m via iteration on n.</a>
<a id="1061" class="Comment">--</a>
<a id="1064" class="Comment">--   n div (suc m) = div-helper 0 m n m</a>
<a id="1104" class="Comment">--</a>
<a id="1107" class="Comment">-- The state of the iterator has two accumulator variables:</a>
<a id="1167" class="Comment">--</a>
<a id="1170" class="Comment">--   k: The quotient, returned once n=0.  Initialized to 0.</a>
<a id="1230" class="Comment">--</a>
<a id="1233" class="Comment">--   j: A counter, initialized to the divisor m, decreased on each iteration step.</a>
<a id="1316" class="Comment">--      Once it reaches 0, the quotient k is increased and j reset to m,</a>
<a id="1389" class="Comment">--      starting the next countdown.</a>
<a id="1426" class="Comment">--</a>
<a id="1429" class="Comment">-- Under the precondition j ≤ m, the invariant is</a>
<a id="1479" class="Comment">--</a>
<a id="1482" class="Comment">--   div-helper k m n j = k + (n + m - j) div (1 + m)</a>

<a id="div-helper"></a><a id="1537" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1548" class="Symbol">:</a> <a id="1550" class="Symbol">(</a><a id="1551" href="Agda.Builtin.Nat.html#1551" class="Bound">k</a> <a id="1553" href="Agda.Builtin.Nat.html#1553" class="Bound">m</a> <a id="1555" href="Agda.Builtin.Nat.html#1555" class="Bound">n</a> <a id="1557" href="Agda.Builtin.Nat.html#1557" class="Bound">j</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="1564" class="Symbol">)</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="1572" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1583" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a> <a id="1585" href="Agda.Builtin.Nat.html#1585" class="Bound">m</a>  <a id="1588" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1596" href="Agda.Builtin.Nat.html#1596" class="Bound">j</a>      <a id="1603" class="Symbol">=</a> <a id="1605" href="Agda.Builtin.Nat.html#1583" class="Bound">k</a>
<a id="1607" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1618" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a> <a id="1620" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1627" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a><a id="1628" class="Symbol">)</a>  <a id="1631" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="1638" class="Symbol">=</a> <a id="1640" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1656" href="Agda.Builtin.Nat.html#1618" class="Bound">k</a><a id="1657" class="Symbol">)</a> <a id="1659" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a> <a id="1661" href="Agda.Builtin.Nat.html#1627" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#1620" class="Bound">m</a>
<a id="1665" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1676" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a> <a id="1678" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1685" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1693" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">=</a> <a id="1698" href="Agda.Builtin.Nat.html#1537" class="Function">div-helper</a> <a id="1709" href="Agda.Builtin.Nat.html#1676" class="Bound">k</a>       <a id="1717" href="Agda.Builtin.Nat.html#1678" class="Bound">m</a> <a id="1719" href="Agda.Builtin.Nat.html#1685" class="Bound">n</a> <a id="1721" href="Agda.Builtin.Nat.html#1693" class="Bound">j</a>

<a id="1724" class="Symbol">{-#</a> <a id="1728" class="Keyword">BUILTIN</a> <a id="1736" class="Keyword">NATDIVSUCAUX</a> <a id="1749" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="1760" class="Symbol">#-}</a>

<a id="1765" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="1810" class="Comment">--</a>
<a id="1813" class="Comment">--   clause 1: div-helper k m 0 j</a>
<a id="1847" class="Comment">--           = k                                        by definition</a>
<a id="1917" class="Comment">--           = k + (0 + m - j) div (1 + m)              since m - j &lt; 1 + m</a>
<a id="1993" class="Comment">--</a>
<a id="1996" class="Comment">--   clause 2: div-helper k m (1 + n) 0</a>
<a id="2036" class="Comment">--           = div-helper (1 + k) m n m                 by definition</a>
<a id="2106" class="Comment">--           = 1 + k + (n + m - m) div (1 + m)          by induction hypothesis</a>
<a id="2186" class="Comment">--           = 1 + k +          n  div (1 + m)          by simplification</a>
<a id="2260" class="Comment">--           = k +   (n + (1 + m)) div (1 + m)          by expansion</a>
<a id="2329" class="Comment">--           = k + (1 + n + m - 0) div (1 + m)          by expansion</a>
<a id="2398" class="Comment">--</a>
<a id="2401" class="Comment">--   clause 3: div-helper k m (1 + n) (1 + j)</a>
<a id="2447" class="Comment">--           = div-helper k m n j                       by definition</a>
<a id="2517" class="Comment">--           = k + (n + m - j) div (1 + m)              by induction hypothesis</a>
<a id="2597" class="Comment">--           = k + ((1 + n) + m - (1 + j)) div (1 + m)  by expansion</a>
<a id="2666" class="Comment">--</a>
<a id="2669" class="Comment">-- Q.e.d.</a>

<a id="2680" class="Comment">-- Helper function  mod-helper  for the remainder computation.</a>
<a id="2743" class="Comment">---------------------------------------------------------------------------</a>
<a id="2819" class="Comment">--</a>
<a id="2822" class="Comment">-- (Analogous to div-helper.)</a>
<a id="2852" class="Comment">--</a>
<a id="2855" class="Comment">-- mod-helper computes n % 1+m via iteration on n.</a>
<a id="2906" class="Comment">--</a>
<a id="2909" class="Comment">--   n mod (suc m) = mod-helper 0 m n m</a>
<a id="2949" class="Comment">--</a>
<a id="2952" class="Comment">-- The invariant is:</a>
<a id="2973" class="Comment">--</a>
<a id="2976" class="Comment">--   m = k + j  ==&gt;  mod-helper k m n j = (n + k) mod (1 + m).</a>

<a id="mod-helper"></a><a id="3040" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">(</a><a id="3054" href="Agda.Builtin.Nat.html#3054" class="Bound">k</a> <a id="3056" href="Agda.Builtin.Nat.html#3056" class="Bound">m</a> <a id="3058" href="Agda.Builtin.Nat.html#3058" class="Bound">n</a> <a id="3060" href="Agda.Builtin.Nat.html#3060" class="Bound">j</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="3067" class="Symbol">)</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
<a id="3075" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3086" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a> <a id="3088" href="Agda.Builtin.Nat.html#3088" class="Bound">m</a>  <a id="3091" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3099" href="Agda.Builtin.Nat.html#3099" class="Bound">j</a>      <a id="3106" class="Symbol">=</a> <a id="3108" href="Agda.Builtin.Nat.html#3086" class="Bound">k</a>
<a id="3110" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3121" href="Agda.Builtin.Nat.html#3121" class="Bound">k</a> <a id="3123" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3130" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a><a id="3131" class="Symbol">)</a>  <a id="3134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="3141" class="Symbol">=</a> <a id="3143" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3154" class="Number">0</a>       <a id="3162" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a> <a id="3164" href="Agda.Builtin.Nat.html#3130" class="Bound">n</a> <a id="3166" href="Agda.Builtin.Nat.html#3123" class="Bound">m</a>
<a id="3168" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3179" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a> <a id="3181" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3188" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3196" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Symbol">=</a> <a id="3201" href="Agda.Builtin.Nat.html#3040" class="Function">mod-helper</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3217" href="Agda.Builtin.Nat.html#3179" class="Bound">k</a><a id="3218" class="Symbol">)</a> <a id="3220" href="Agda.Builtin.Nat.html#3181" class="Bound">m</a> <a id="3222" href="Agda.Builtin.Nat.html#3188" class="Bound">n</a> <a id="3224" href="Agda.Builtin.Nat.html#3196" class="Bound">j</a>

<a id="3227" class="Symbol">{-#</a> <a id="3231" class="Keyword">BUILTIN</a> <a id="3239" class="Keyword">NATMODSUCAUX</a> <a id="3252" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="3263" class="Symbol">#-}</a>

<a id="3268" class="Comment">-- Proof of the invariant by induction on n.</a>
<a id="3313" class="Comment">--</a>
<a id="3316" class="Comment">--   clause 1: mod-helper k m 0 j</a>
<a id="3350" class="Comment">--           = k                               by definition</a>
<a id="3411" class="Comment">--           = (0 + k) mod (1 + m)             since m = k + j, thus k &lt; m</a>
<a id="3486" class="Comment">--</a>
<a id="3489" class="Comment">--   clause 2: mod-helper k m (1 + n) 0</a>
<a id="3529" class="Comment">--           = mod-helper 0 m n m              by definition</a>
<a id="3590" class="Comment">--           = (n + 0)       mod (1 + m)       by induction hypothesis</a>
<a id="3661" class="Comment">--           = (n + (1 + m)) mod (1 + m)       by expansion</a>
<a id="3721" class="Comment">--           = (1 + n) + k)  mod (1 + m)       since k = m (as l = 0)</a>
<a id="3791" class="Comment">--</a>
<a id="3794" class="Comment">--   clause 3: mod-helper k m (1 + n) (1 + j)</a>
<a id="3840" class="Comment">--           = mod-helper (1 + k) m n j        by definition</a>
<a id="3901" class="Comment">--           = (n + (1 + k)) mod (1 + m)       by induction hypothesis</a>
<a id="3972" class="Comment">--           = ((1 + n) + k) mod (1 + m)       by commutativity</a>
<a id="4036" class="Comment">--</a>
<a id="4039" class="Comment">-- Q.e.d.</a></pre></body></html>


==> anc/html/Agda.Builtin.Reflection.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Agda.Builtin.Reflection.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Reflection.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Reflection.Properties.html" class="Module">Agda.Builtin.Reflection.Properties</a> <a id="139" class="Keyword">where</a>

<a id="146" class="Keyword">open</a> <a id="151" class="Keyword">import</a> <a id="158" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="217" class="Keyword">primitive</a>

  <a id="primMetaToNatInjective"></a><a id="230" href="Agda.Builtin.Reflection.Properties.html#230" class="Primitive">primMetaToNatInjective</a> <a id="253" class="Symbol">:</a> <a id="255" class="Symbol">∀</a> <a id="257" href="Agda.Builtin.Reflection.Properties.html#257" class="Bound">a</a> <a id="259" href="Agda.Builtin.Reflection.Properties.html#259" class="Bound">b</a> <a id="261" class="Symbol">→</a> <a id="263" href="Agda.Builtin.Reflection.html#2626" class="Primitive">primMetaToNat</a> <a id="277" href="Agda.Builtin.Reflection.Properties.html#257" class="Bound">a</a> <a id="279" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="281" href="Agda.Builtin.Reflection.html#2626" class="Primitive">primMetaToNat</a> <a id="295" href="Agda.Builtin.Reflection.Properties.html#259" class="Bound">b</a> <a id="297" class="Symbol">→</a> <a id="299" href="Agda.Builtin.Reflection.Properties.html#257" class="Bound">a</a> <a id="301" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="303" href="Agda.Builtin.Reflection.Properties.html#259" class="Bound">b</a>
  <a id="primQNameToWord64sInjective"></a><a id="307" href="Agda.Builtin.Reflection.Properties.html#307" class="Primitive">primQNameToWord64sInjective</a> <a id="335" class="Symbol">:</a> <a id="337" class="Symbol">∀</a> <a id="339" href="Agda.Builtin.Reflection.Properties.html#339" class="Bound">a</a> <a id="341" href="Agda.Builtin.Reflection.Properties.html#341" class="Bound">b</a> <a id="343" class="Symbol">→</a> <a id="345" href="Agda.Builtin.Reflection.html#2373" class="Primitive">primQNameToWord64s</a> <a id="364" href="Agda.Builtin.Reflection.Properties.html#339" class="Bound">a</a> <a id="366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="368" href="Agda.Builtin.Reflection.html#2373" class="Primitive">primQNameToWord64s</a> <a id="387" href="Agda.Builtin.Reflection.Properties.html#341" class="Bound">b</a> <a id="389" class="Symbol">→</a> <a id="391" href="Agda.Builtin.Reflection.Properties.html#339" class="Bound">a</a> <a id="393" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="395" href="Agda.Builtin.Reflection.Properties.html#341" class="Bound">b</a></pre></body></html>


==> anc/html/Agda.Builtin.Reflection.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Reflection (Agda.Builtin.Reflection)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Reflection</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="128" class="Keyword">where</a>

<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="465" class="Comment">-- Names --</a>

<a id="478" class="Keyword">postulate</a> <a id="Name"></a><a id="488" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="493" class="Symbol">:</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="499" class="Symbol">{-#</a> <a id="503" class="Keyword">BUILTIN</a> <a id="511" class="Keyword">QNAME</a> <a id="517" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="522" class="Symbol">#-}</a>

<a id="527" class="Keyword">primitive</a>
  <a id="primQNameEquality"></a><a id="539" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="564" class="Symbol">→</a> <a id="566" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primQNameLess"></a><a id="580" href="Agda.Builtin.Reflection.html#580" class="Primitive">primQNameLess</a>     <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="605" class="Symbol">→</a> <a id="607" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="612" class="Symbol">→</a> <a id="614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowQName"></a><a id="621" href="Agda.Builtin.Reflection.html#621" class="Primitive">primShowQName</a>     <a id="639" class="Symbol">:</a> <a id="641" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="646" class="Symbol">→</a> <a id="648" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="656" class="Comment">-- Fixity --</a>

<a id="670" class="Keyword">data</a> <a id="Associativity"></a><a id="675" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="695" class="Keyword">where</a>
  <a id="Associativity.left-assoc"></a><a id="703" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>  <a id="715" class="Symbol">:</a> <a id="717" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>
  <a id="Associativity.right-assoc"></a><a id="733" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a> <a id="745" class="Symbol">:</a> <a id="747" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>
  <a id="Associativity.non-assoc"></a><a id="763" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>   <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>

<a id="792" class="Keyword">data</a> <a id="Precedence"></a><a id="797" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="808" class="Symbol">:</a> <a id="810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="814" class="Keyword">where</a>
  <a id="Precedence.related"></a><a id="822" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>   <a id="832" class="Symbol">:</a> <a id="834" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="840" class="Symbol">→</a> <a id="842" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>
  <a id="Precedence.unrelated"></a><a id="855" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>

<a id="879" class="Keyword">data</a> <a id="Fixity"></a><a id="884" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Keyword">where</a>
  <a id="Fixity.fixity"></a><a id="905" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a> <a id="912" class="Symbol">:</a> <a id="914" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="928" class="Symbol">→</a> <a id="930" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="941" class="Symbol">→</a> <a id="943" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>

<a id="951" class="Symbol">{-#</a> <a id="955" class="Keyword">BUILTIN</a> <a id="963" class="Keyword">ASSOC</a>      <a id="974" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="988" class="Symbol">#-}</a>
<a id="992" class="Symbol">{-#</a> <a id="996" class="Keyword">BUILTIN</a> <a id="1004" class="Keyword">ASSOCLEFT</a>  <a id="1015" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>    <a id="1029" class="Symbol">#-}</a>
<a id="1033" class="Symbol">{-#</a> <a id="1037" class="Keyword">BUILTIN</a> <a id="1045" class="Keyword">ASSOCRIGHT</a> <a id="1056" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>   <a id="1070" class="Symbol">#-}</a>
<a id="1074" class="Symbol">{-#</a> <a id="1078" class="Keyword">BUILTIN</a> <a id="1086" class="Keyword">ASSOCNON</a>   <a id="1097" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>     <a id="1111" class="Symbol">#-}</a>

<a id="1116" class="Symbol">{-#</a> <a id="1120" class="Keyword">BUILTIN</a> <a id="1128" class="Keyword">PRECEDENCE</a>    <a id="1142" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a> <a id="1153" class="Symbol">#-}</a>
<a id="1157" class="Symbol">{-#</a> <a id="1161" class="Keyword">BUILTIN</a> <a id="1169" class="Keyword">PRECRELATED</a>   <a id="1183" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>    <a id="1194" class="Symbol">#-}</a>
<a id="1198" class="Symbol">{-#</a> <a id="1202" class="Keyword">BUILTIN</a> <a id="1210" class="Keyword">PRECUNRELATED</a> <a id="1224" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a>  <a id="1235" class="Symbol">#-}</a>

<a id="1240" class="Symbol">{-#</a> <a id="1244" class="Keyword">BUILTIN</a> <a id="1252" class="Keyword">FIXITY</a>       <a id="1265" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a> <a id="1272" class="Symbol">#-}</a>
<a id="1276" class="Symbol">{-#</a> <a id="1280" class="Keyword">BUILTIN</a> <a id="1288" class="Keyword">FIXITYFIXITY</a> <a id="1301" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a> <a id="1308" class="Symbol">#-}</a>

<a id="1313" class="Symbol">{-#</a> <a id="1317" class="Keyword">COMPILE</a> <a id="1325" class="Keyword">GHC</a> <a id="1329" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a> <a id="1343" class="Pragma">=</a> <a id="1345" class="Pragma">data</a> <a id="1350" class="Pragma">MAlonzo.RTE.Assoc</a> <a id="1368" class="Pragma">(MAlonzo.RTE.LeftAssoc</a> <a id="1391" class="Pragma">|</a> <a id="1393" class="Pragma">MAlonzo.RTE.RightAssoc</a> <a id="1416" class="Pragma">|</a> <a id="1418" class="Pragma">MAlonzo.RTE.NonAssoc)</a> <a id="1440" class="Symbol">#-}</a>
<a id="1444" class="Symbol">{-#</a> <a id="1448" class="Keyword">COMPILE</a> <a id="1456" class="Keyword">GHC</a> <a id="1460" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>    <a id="1474" class="Pragma">=</a> <a id="1476" class="Pragma">data</a> <a id="1481" class="Pragma">MAlonzo.RTE.Precedence</a> <a id="1504" class="Pragma">(MAlonzo.RTE.Related</a> <a id="1525" class="Pragma">|</a> <a id="1527" class="Pragma">MAlonzo.RTE.Unrelated)</a> <a id="1550" class="Symbol">#-}</a>
<a id="1554" class="Symbol">{-#</a> <a id="1558" class="Keyword">COMPILE</a> <a id="1566" class="Keyword">GHC</a> <a id="1570" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>        <a id="1584" class="Pragma">=</a> <a id="1586" class="Pragma">data</a> <a id="1591" class="Pragma">MAlonzo.RTE.Fixity</a> <a id="1610" class="Pragma">(MAlonzo.RTE.Fixity)</a> <a id="1631" class="Symbol">#-}</a>

<a id="1636" class="Symbol">{-#</a> <a id="1640" class="Keyword">COMPILE</a> <a id="1648" class="Keyword">JS</a> <a id="1651" href="Agda.Builtin.Reflection.html#675" class="Datatype">Associativity</a>  <a id="1666" class="Pragma">=</a> <a id="1668" class="Pragma">function</a> <a id="1677" class="Pragma">(x,v)</a> <a id="1683" class="Pragma">{</a> <a id="1685" class="Pragma">return</a> <a id="1692" class="Pragma">v[x]();</a> <a id="1700" class="Pragma">}</a> <a id="1702" class="Symbol">#-}</a>
<a id="1706" class="Symbol">{-#</a> <a id="1710" class="Keyword">COMPILE</a> <a id="1718" class="Keyword">JS</a> <a id="1721" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>     <a id="1736" class="Pragma">=</a> <a id="1738" class="Pragma">&quot;left-assoc&quot;</a>  <a id="1752" class="Symbol">#-}</a>
<a id="1756" class="Symbol">{-#</a> <a id="1760" class="Keyword">COMPILE</a> <a id="1768" class="Keyword">JS</a> <a id="1771" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>    <a id="1786" class="Pragma">=</a> <a id="1788" class="Pragma">&quot;right-assoc&quot;</a> <a id="1802" class="Symbol">#-}</a>
<a id="1806" class="Symbol">{-#</a> <a id="1810" class="Keyword">COMPILE</a> <a id="1818" class="Keyword">JS</a> <a id="1821" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a>      <a id="1836" class="Pragma">=</a> <a id="1838" class="Pragma">&quot;non-assoc&quot;</a>   <a id="1852" class="Symbol">#-}</a>

<a id="1857" class="Symbol">{-#</a> <a id="1861" class="Keyword">COMPILE</a> <a id="1869" class="Keyword">JS</a> <a id="1872" href="Agda.Builtin.Reflection.html#797" class="Datatype">Precedence</a>     <a id="1887" class="Pragma">=</a>
  <a id="1891" class="Pragma">function</a> <a id="1900" class="Pragma">(x,v)</a> <a id="1906" class="Pragma">{</a>
    <a id="1912" class="Pragma">if</a> <a id="1915" class="Pragma">(x</a> <a id="1918" class="Pragma">===</a> <a id="1922" class="Pragma">&quot;unrelated&quot;)</a> <a id="1935" class="Pragma">{</a> <a id="1937" class="Pragma">return</a> <a id="1944" class="Pragma">v[x]();</a> <a id="1952" class="Pragma">}</a> <a id="1954" class="Pragma">else</a> <a id="1959" class="Pragma">{</a> <a id="1961" class="Pragma">return</a> <a id="1968" class="Pragma">v[&quot;related&quot;](x);</a> <a id="1985" class="Pragma">}}</a> <a id="1988" class="Symbol">#-}</a>
<a id="1992" class="Symbol">{-#</a> <a id="1996" class="Keyword">COMPILE</a> <a id="2004" class="Keyword">JS</a> <a id="2007" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a>        <a id="2022" class="Pragma">=</a> <a id="2024" class="Pragma">function(x)</a> <a id="2036" class="Pragma">{</a> <a id="2038" class="Pragma">return</a> <a id="2045" class="Pragma">x;</a> <a id="2048" class="Pragma">}</a> <a id="2050" class="Symbol">#-}</a>
<a id="2054" class="Symbol">{-#</a> <a id="2058" class="Keyword">COMPILE</a> <a id="2066" class="Keyword">JS</a> <a id="2069" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a>      <a id="2084" class="Pragma">=</a> <a id="2086" class="Pragma">&quot;unrelated&quot;</a>               <a id="2112" class="Symbol">#-}</a>

<a id="2117" class="Symbol">{-#</a> <a id="2121" class="Keyword">COMPILE</a> <a id="2129" class="Keyword">JS</a> <a id="2132" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>         <a id="2147" class="Pragma">=</a> <a id="2149" class="Pragma">function</a> <a id="2158" class="Pragma">(x,v)</a> <a id="2164" class="Pragma">{</a> <a id="2166" class="Pragma">return</a> <a id="2173" class="Pragma">v[&quot;fixity&quot;](x[&quot;assoc&quot;],</a> <a id="2197" class="Pragma">x[&quot;prec&quot;]);</a> <a id="2209" class="Pragma">}</a> <a id="2211" class="Symbol">#-}</a>
<a id="2215" class="Symbol">{-#</a> <a id="2219" class="Keyword">COMPILE</a> <a id="2227" class="Keyword">JS</a> <a id="2230" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a>         <a id="2245" class="Pragma">=</a> <a id="2247" class="Pragma">function</a> <a id="2256" class="Pragma">(x)</a> <a id="2260" class="Pragma">{</a> <a id="2262" class="Pragma">return</a> <a id="2269" class="Pragma">function</a> <a id="2278" class="Pragma">(y)</a> <a id="2282" class="Pragma">{</a> <a id="2284" class="Pragma">return</a> <a id="2291" class="Pragma">{</a> <a id="2293" class="Pragma">&quot;assoc&quot;:</a> <a id="2302" class="Pragma">x,</a> <a id="2305" class="Pragma">&quot;prec&quot;:</a> <a id="2313" class="Pragma">y};</a> <a id="2317" class="Pragma">};</a> <a id="2320" class="Pragma">}</a> <a id="2322" class="Symbol">#-}</a>

<a id="2327" class="Keyword">primitive</a>
  <a id="primQNameFixity"></a><a id="2339" href="Agda.Builtin.Reflection.html#2339" class="Primitive">primQNameFixity</a> <a id="2355" class="Symbol">:</a> <a id="2357" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Agda.Builtin.Reflection.html#884" class="Datatype">Fixity</a>
  <a id="primQNameToWord64s"></a><a id="2373" href="Agda.Builtin.Reflection.html#2373" class="Primitive">primQNameToWord64s</a> <a id="2392" class="Symbol">:</a> <a id="2394" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2403" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="2410" class="Symbol">(λ</a> <a id="2413" href="Agda.Builtin.Reflection.html#2413" class="Bound">_</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="2423" class="Symbol">)</a>

<a id="2426" class="Comment">-- Metavariables --</a>

<a id="2447" class="Keyword">postulate</a> <a id="Meta"></a><a id="2457" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2468" class="Symbol">{-#</a> <a id="2472" class="Keyword">BUILTIN</a> <a id="2480" class="Keyword">AGDAMETA</a> <a id="2489" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2494" class="Symbol">#-}</a>

<a id="2499" class="Keyword">primitive</a>
  <a id="primMetaEquality"></a><a id="2511" href="Agda.Builtin.Reflection.html#2511" class="Primitive">primMetaEquality</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2542" class="Symbol">→</a> <a id="2544" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primMetaLess"></a><a id="2551" href="Agda.Builtin.Reflection.html#2551" class="Primitive">primMetaLess</a>     <a id="2568" class="Symbol">:</a> <a id="2570" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2582" class="Symbol">→</a> <a id="2584" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowMeta"></a><a id="2591" href="Agda.Builtin.Reflection.html#2591" class="Primitive">primShowMeta</a>     <a id="2608" class="Symbol">:</a> <a id="2610" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primMetaToNat"></a><a id="2626" href="Agda.Builtin.Reflection.html#2626" class="Primitive">primMetaToNat</a>    <a id="2643" class="Symbol">:</a> <a id="2645" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>

<a id="2657" class="Comment">-- Arguments --</a>

<a id="2674" class="Comment">-- Arguments can be (visible), {hidden}, or {{instance}}.</a>
<a id="2732" class="Keyword">data</a> <a id="Visibility"></a><a id="2737" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" class="Keyword">where</a>
  <a id="Visibility.visible"></a><a id="2762" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a> <a id="Visibility.hidden"></a><a id="2770" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a> <a id="Visibility.instance′"></a><a id="2777" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>

<a id="2801" class="Symbol">{-#</a> <a id="2805" class="Keyword">BUILTIN</a> <a id="2813" class="Keyword">HIDING</a>   <a id="2822" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2833" class="Symbol">#-}</a>
<a id="2837" class="Symbol">{-#</a> <a id="2841" class="Keyword">BUILTIN</a> <a id="2849" class="Keyword">VISIBLE</a>  <a id="2858" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>    <a id="2869" class="Symbol">#-}</a>
<a id="2873" class="Symbol">{-#</a> <a id="2877" class="Keyword">BUILTIN</a> <a id="2885" class="Keyword">HIDDEN</a>   <a id="2894" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>     <a id="2905" class="Symbol">#-}</a>
<a id="2909" class="Symbol">{-#</a> <a id="2913" class="Keyword">BUILTIN</a> <a id="2921" class="Keyword">INSTANCE</a> <a id="2930" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a>  <a id="2941" class="Symbol">#-}</a>

<a id="2946" class="Comment">-- Arguments can be relevant or irrelevant.</a>
<a id="2990" class="Keyword">data</a> <a id="Relevance"></a><a id="2995" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3011" class="Keyword">where</a>
  <a id="Relevance.relevant"></a><a id="3019" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a> <a id="Relevance.irrelevant"></a><a id="3028" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>

<a id="3052" class="Symbol">{-#</a> <a id="3056" class="Keyword">BUILTIN</a> <a id="3064" class="Keyword">RELEVANCE</a>  <a id="3075" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>  <a id="3086" class="Symbol">#-}</a>
<a id="3090" class="Symbol">{-#</a> <a id="3094" class="Keyword">BUILTIN</a> <a id="3102" class="Keyword">RELEVANT</a>   <a id="3113" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="3124" class="Symbol">#-}</a>
<a id="3128" class="Symbol">{-#</a> <a id="3132" class="Keyword">BUILTIN</a> <a id="3140" class="Keyword">IRRELEVANT</a> <a id="3151" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="3162" class="Symbol">#-}</a>

<a id="3167" class="Comment">-- Arguments also have a quantity.</a>
<a id="3202" class="Keyword">data</a> <a id="Quantity"></a><a id="3207" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3222" class="Keyword">where</a>
  <a id="Quantity.quantity-0"></a><a id="3230" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="Quantity.quantity-ω"></a><a id="3241" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>

<a id="3264" class="Symbol">{-#</a> <a id="3268" class="Keyword">BUILTIN</a> <a id="3276" class="Keyword">QUANTITY</a>   <a id="3287" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>   <a id="3298" class="Symbol">#-}</a>
<a id="3302" class="Symbol">{-#</a> <a id="3306" class="Keyword">BUILTIN</a> <a id="3314" class="Keyword">QUANTITY-0</a> <a id="3325" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="3336" class="Symbol">#-}</a>
<a id="3340" class="Symbol">{-#</a> <a id="3344" class="Keyword">BUILTIN</a> <a id="3352" class="Keyword">QUANTITY-ω</a> <a id="3363" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="3374" class="Symbol">#-}</a>

<a id="3379" class="Comment">-- Relevance and quantity are combined into a modality.</a>
<a id="3435" class="Keyword">data</a> <a id="Modality"></a><a id="3440" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3455" class="Keyword">where</a>
  <a id="Modality.modality"></a><a id="3463" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="3472" class="Symbol">:</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Agda.Builtin.Reflection.html#3475" class="Bound">r</a> <a id="3477" class="Symbol">:</a> <a id="3479" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Agda.Builtin.Reflection.html#3491" class="Bound">q</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="3503" class="Symbol">)</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>

<a id="3517" class="Symbol">{-#</a> <a id="3521" class="Keyword">BUILTIN</a> <a id="3529" class="Keyword">MODALITY</a>             <a id="3550" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="3559" class="Symbol">#-}</a>
<a id="3563" class="Symbol">{-#</a> <a id="3567" class="Keyword">BUILTIN</a> <a id="3575" class="Keyword">MODALITY-CONSTRUCTOR</a> <a id="3596" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="3605" class="Symbol">#-}</a>

<a id="3610" class="Keyword">data</a> <a id="ArgInfo"></a><a id="3615" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a> <a id="3623" class="Symbol">:</a> <a id="3625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3629" class="Keyword">where</a>
  <a id="ArgInfo.arg-info"></a><a id="3637" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Agda.Builtin.Reflection.html#3649" class="Bound">v</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="3663" class="Symbol">)</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Agda.Builtin.Reflection.html#3666" class="Bound">m</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a><a id="3678" class="Symbol">)</a> <a id="3680" class="Symbol">→</a> <a id="3682" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>

<a id="3691" class="Keyword">data</a> <a id="Arg"></a><a id="3696" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3700" class="Symbol">{</a><a id="3701" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a><a id="3702" class="Symbol">}</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a> <a id="3707" class="Symbol">:</a> <a id="3709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3713" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3722" href="Agda.Builtin.Reflection.html#3701" class="Bound">a</a> <a id="3724" class="Keyword">where</a>
  <a id="Arg.arg"></a><a id="3732" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3736" class="Symbol">:</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Agda.Builtin.Reflection.html#3739" class="Bound">i</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a><a id="3750" class="Symbol">)</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Agda.Builtin.Reflection.html#3753" class="Bound">x</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3766" href="Agda.Builtin.Reflection.html#3705" class="Bound">A</a>

<a id="3769" class="Symbol">{-#</a> <a id="3773" class="Keyword">BUILTIN</a> <a id="3781" class="Keyword">ARGINFO</a>    <a id="3792" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>  <a id="3801" class="Symbol">#-}</a>
<a id="3805" class="Symbol">{-#</a> <a id="3809" class="Keyword">BUILTIN</a> <a id="3817" class="Keyword">ARGARGINFO</a> <a id="3828" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3837" class="Symbol">#-}</a>
<a id="3841" class="Symbol">{-#</a> <a id="3845" class="Keyword">BUILTIN</a> <a id="3853" class="Keyword">ARG</a>        <a id="3864" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a>      <a id="3873" class="Symbol">#-}</a>
<a id="3877" class="Symbol">{-#</a> <a id="3881" class="Keyword">BUILTIN</a> <a id="3889" class="Keyword">ARGARG</a>     <a id="3900" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a>      <a id="3909" class="Symbol">#-}</a>

<a id="3914" class="Keyword">data</a> <a id="Blocker"></a><a id="3919" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3933" class="Keyword">where</a>
  <a id="Blocker.blockerAny"></a><a id="3941" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a>  <a id="3953" class="Symbol">:</a> <a id="3955" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3960" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="3968" class="Symbol">→</a> <a id="3970" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>
  <a id="Blocker.blockerAll"></a><a id="3980" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a>  <a id="3992" class="Symbol">:</a> <a id="3994" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3999" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="4007" class="Symbol">→</a> <a id="4009" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>
  <a id="Blocker.blockerMeta"></a><a id="4019" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="4031" class="Symbol">:</a> <a id="4033" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a>

<a id="4049" class="Symbol">{-#</a> <a id="4053" class="Keyword">BUILTIN</a> <a id="4061" class="Keyword">AGDABLOCKER</a>     <a id="4077" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="4085" class="Symbol">#-}</a>
<a id="4089" class="Symbol">{-#</a> <a id="4093" class="Keyword">BUILTIN</a> <a id="4101" class="Keyword">AGDABLOCKERANY</a>  <a id="4117" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a> <a id="4128" class="Symbol">#-}</a>
<a id="4132" class="Symbol">{-#</a> <a id="4136" class="Keyword">BUILTIN</a> <a id="4144" class="Keyword">AGDABLOCKERALL</a>  <a id="4160" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a> <a id="4171" class="Symbol">#-}</a>
<a id="4175" class="Symbol">{-#</a> <a id="4179" class="Keyword">BUILTIN</a> <a id="4187" class="Keyword">AGDABLOCKERMETA</a> <a id="4203" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="4215" class="Symbol">#-}</a>

<a id="4220" class="Comment">-- Name abstraction --</a>

<a id="4244" class="Keyword">data</a> <a id="Abs"></a><a id="4249" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4253" class="Symbol">{</a><a id="4254" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a><a id="4255" class="Symbol">}</a> <a id="4257" class="Symbol">(</a><a id="4258" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a> <a id="4260" class="Symbol">:</a> <a id="4262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4266" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a><a id="4267" class="Symbol">)</a> <a id="4269" class="Symbol">:</a> <a id="4271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4275" href="Agda.Builtin.Reflection.html#4254" class="Bound">a</a> <a id="4277" class="Keyword">where</a>
  <a id="Abs.abs"></a><a id="4285" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="4289" class="Symbol">:</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Agda.Builtin.Reflection.html#4292" class="Bound">s</a> <a id="4294" class="Symbol">:</a> <a id="4296" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="4302" class="Symbol">)</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Agda.Builtin.Reflection.html#4305" class="Bound">x</a> <a id="4307" class="Symbol">:</a> <a id="4309" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">→</a> <a id="4314" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4318" href="Agda.Builtin.Reflection.html#4258" class="Bound">A</a>

<a id="4321" class="Symbol">{-#</a> <a id="4325" class="Keyword">BUILTIN</a> <a id="4333" class="Keyword">ABS</a>    <a id="4340" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="4344" class="Symbol">#-}</a>
<a id="4348" class="Symbol">{-#</a> <a id="4352" class="Keyword">BUILTIN</a> <a id="4360" class="Keyword">ABSABS</a> <a id="4367" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="4371" class="Symbol">#-}</a>

<a id="4376" class="Comment">-- Literals --</a>

<a id="4392" class="Keyword">data</a> <a id="Literal"></a><a id="4397" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="4405" class="Symbol">:</a> <a id="4407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4411" class="Keyword">where</a>
  <a id="Literal.nat"></a><a id="4419" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a>    <a id="4426" class="Symbol">:</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Agda.Builtin.Reflection.html#4429" class="Bound">n</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="4436" class="Symbol">)</a>    <a id="4441" class="Symbol">→</a> <a id="4443" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.word64"></a><a id="4453" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="4460" class="Symbol">:</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Agda.Builtin.Reflection.html#4463" class="Bound">n</a> <a id="4465" class="Symbol">:</a> <a id="4467" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.float"></a><a id="4487" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a>  <a id="4494" class="Symbol">:</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Agda.Builtin.Reflection.html#4497" class="Bound">x</a> <a id="4499" class="Symbol">:</a> <a id="4501" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a><a id="4506" class="Symbol">)</a>  <a id="4509" class="Symbol">→</a> <a id="4511" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.char"></a><a id="4521" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a>   <a id="4528" class="Symbol">:</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Agda.Builtin.Reflection.html#4531" class="Bound">c</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="4539" class="Symbol">)</a>   <a id="4543" class="Symbol">→</a> <a id="4545" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.string"></a><a id="4555" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="4562" class="Symbol">:</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Agda.Builtin.Reflection.html#4565" class="Bound">s</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="4575" class="Symbol">)</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.name"></a><a id="4589" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a>   <a id="4596" class="Symbol">:</a> <a id="4598" class="Symbol">(</a><a id="4599" href="Agda.Builtin.Reflection.html#4599" class="Bound">x</a> <a id="4601" class="Symbol">:</a> <a id="4603" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="4607" class="Symbol">)</a>   <a id="4611" class="Symbol">→</a> <a id="4613" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="Literal.meta"></a><a id="4623" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a>   <a id="4630" class="Symbol">:</a> <a id="4632" class="Symbol">(</a><a id="4633" href="Agda.Builtin.Reflection.html#4633" class="Bound">x</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="4641" class="Symbol">)</a>   <a id="4645" class="Symbol">→</a> <a id="4647" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>

<a id="4656" class="Symbol">{-#</a> <a id="4660" class="Keyword">BUILTIN</a> <a id="4668" class="Keyword">AGDALITERAL</a>   <a id="4682" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="4690" class="Symbol">#-}</a>
<a id="4694" class="Symbol">{-#</a> <a id="4698" class="Keyword">BUILTIN</a> <a id="4706" class="Keyword">AGDALITNAT</a>    <a id="4720" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a>     <a id="4728" class="Symbol">#-}</a>
<a id="4732" class="Symbol">{-#</a> <a id="4736" class="Keyword">BUILTIN</a> <a id="4744" class="Keyword">AGDALITWORD64</a> <a id="4758" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a>  <a id="4766" class="Symbol">#-}</a>
<a id="4770" class="Symbol">{-#</a> <a id="4774" class="Keyword">BUILTIN</a> <a id="4782" class="Keyword">AGDALITFLOAT</a>  <a id="4796" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a>   <a id="4804" class="Symbol">#-}</a>
<a id="4808" class="Symbol">{-#</a> <a id="4812" class="Keyword">BUILTIN</a> <a id="4820" class="Keyword">AGDALITCHAR</a>   <a id="4834" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a>    <a id="4842" class="Symbol">#-}</a>
<a id="4846" class="Symbol">{-#</a> <a id="4850" class="Keyword">BUILTIN</a> <a id="4858" class="Keyword">AGDALITSTRING</a> <a id="4872" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a>  <a id="4880" class="Symbol">#-}</a>
<a id="4884" class="Symbol">{-#</a> <a id="4888" class="Keyword">BUILTIN</a> <a id="4896" class="Keyword">AGDALITQNAME</a>  <a id="4910" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a>    <a id="4918" class="Symbol">#-}</a>
<a id="4922" class="Symbol">{-#</a> <a id="4926" class="Keyword">BUILTIN</a> <a id="4934" class="Keyword">AGDALITMETA</a>   <a id="4948" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a>    <a id="4956" class="Symbol">#-}</a>


<a id="4962" class="Comment">-- Terms and patterns --</a>

<a id="4988" class="Keyword">data</a> <a id="Term"></a><a id="4993" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>    <a id="5001" class="Symbol">:</a> <a id="5003" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5007" class="Keyword">data</a> <a id="Sort"></a><a id="5012" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>    <a id="5020" class="Symbol">:</a> <a id="5022" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5026" class="Keyword">data</a> <a id="Pattern"></a><a id="5031" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="5039" class="Symbol">:</a> <a id="5041" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="5045" class="Keyword">data</a> <a id="Clause"></a><a id="5050" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>  <a id="5058" class="Symbol">:</a> <a id="5060" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="Type"></a><a id="5064" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="5069" class="Symbol">=</a> <a id="5071" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="Telescope"></a><a id="5076" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5093" class="Symbol">(</a><a id="5094" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="5096" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5103" class="Symbol">λ</a> <a id="5105" href="Agda.Builtin.Reflection.html#5105" class="Bound">_</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5113" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5117" class="Symbol">)</a>

<a id="5120" class="Keyword">data</a> <a id="5125" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="5130" class="Keyword">where</a>
  <a id="Term.var"></a><a id="5138" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="5148" class="Symbol">:</a> <a id="5150" class="Symbol">(</a><a id="5151" href="Agda.Builtin.Reflection.html#5151" class="Bound">x</a> <a id="5153" class="Symbol">:</a> <a id="5155" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Agda.Builtin.Reflection.html#5161" class="Bound">args</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5178" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5182" class="Symbol">))</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.con"></a><a id="5194" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Agda.Builtin.Reflection.html#5207" class="Bound">c</a> <a id="5209" class="Symbol">:</a> <a id="5211" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5215" class="Symbol">)</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Agda.Builtin.Reflection.html#5218" class="Bound">args</a> <a id="5223" class="Symbol">:</a> <a id="5225" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5235" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5239" class="Symbol">))</a> <a id="5242" class="Symbol">→</a> <a id="5244" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.def"></a><a id="5251" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="5261" class="Symbol">:</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Agda.Builtin.Reflection.html#5264" class="Bound">f</a> <a id="5266" class="Symbol">:</a> <a id="5268" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5272" class="Symbol">)</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Agda.Builtin.Reflection.html#5275" class="Bound">args</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5292" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5296" class="Symbol">))</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.lam"></a><a id="5308" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a>       <a id="5318" class="Symbol">:</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Agda.Builtin.Reflection.html#5321" class="Bound">v</a> <a id="5323" class="Symbol">:</a> <a id="5325" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="5335" class="Symbol">)</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Agda.Builtin.Reflection.html#5338" class="Bound">t</a> <a id="5340" class="Symbol">:</a> <a id="5342" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5346" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5350" class="Symbol">)</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.pat-lam"></a><a id="5361" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="5371" class="Symbol">:</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Agda.Builtin.Reflection.html#5374" class="Bound">cs</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5384" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="5390" class="Symbol">)</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Agda.Builtin.Reflection.html#5393" class="Bound">args</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5410" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5414" class="Symbol">))</a> <a id="5417" class="Symbol">→</a> <a id="5419" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.pi"></a><a id="5426" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="5436" class="Symbol">:</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Reflection.html#5439" class="Bound">a</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5447" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5451" class="Symbol">)</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Agda.Builtin.Reflection.html#5454" class="Bound">b</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5462" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5466" class="Symbol">)</a> <a id="5468" class="Symbol">→</a> <a id="5470" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.agda-sort"></a><a id="5477" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Agda.Builtin.Reflection.html#5490" class="Bound">s</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.lit"></a><a id="5509" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a>       <a id="5519" class="Symbol">:</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Agda.Builtin.Reflection.html#5522" class="Bound">l</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="5533" class="Symbol">)</a> <a id="5535" class="Symbol">→</a> <a id="5537" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.meta"></a><a id="5544" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="5554" class="Symbol">:</a> <a id="5556" class="Symbol">(</a><a id="5557" href="Agda.Builtin.Reflection.html#5557" class="Bound">x</a> <a id="5559" class="Symbol">:</a> <a id="5561" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">→</a> <a id="5569" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5579" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5583" class="Symbol">)</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="Term.unknown"></a><a id="5594" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="5604" class="Symbol">:</a> <a id="5606" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="5612" class="Keyword">data</a> <a id="5617" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a> <a id="5622" class="Keyword">where</a>
  <a id="Sort.set"></a><a id="5630" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a>     <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Agda.Builtin.Reflection.html#5641" class="Bound">t</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5649" class="Symbol">)</a> <a id="5651" class="Symbol">→</a> <a id="5653" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.lit"></a><a id="5660" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a>     <a id="5668" class="Symbol">:</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Agda.Builtin.Reflection.html#5671" class="Bound">n</a> <a id="5673" class="Symbol">:</a> <a id="5675" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5678" class="Symbol">)</a> <a id="5680" class="Symbol">→</a> <a id="5682" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.prop"></a><a id="5689" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a>    <a id="5697" class="Symbol">:</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Agda.Builtin.Reflection.html#5700" class="Bound">t</a> <a id="5702" class="Symbol">:</a> <a id="5704" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">→</a> <a id="5712" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.propLit"></a><a id="5719" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="5727" class="Symbol">:</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Agda.Builtin.Reflection.html#5730" class="Bound">n</a> <a id="5732" class="Symbol">:</a> <a id="5734" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5737" class="Symbol">)</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.inf"></a><a id="5748" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a>     <a id="5756" class="Symbol">:</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Agda.Builtin.Reflection.html#5759" class="Bound">n</a> <a id="5761" class="Symbol">:</a> <a id="5763" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="Sort.unknown"></a><a id="5777" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>

<a id="5793" class="Keyword">data</a> <a id="5798" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="5806" class="Keyword">where</a>
  <a id="Pattern.con"></a><a id="5814" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a>    <a id="5821" class="Symbol">:</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Agda.Builtin.Reflection.html#5824" class="Bound">c</a> <a id="5826" class="Symbol">:</a> <a id="5828" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5832" class="Symbol">)</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Agda.Builtin.Reflection.html#5835" class="Bound">ps</a> <a id="5838" class="Symbol">:</a> <a id="5840" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5850" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="5857" class="Symbol">))</a> <a id="5860" class="Symbol">→</a> <a id="5862" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.dot"></a><a id="5872" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a>    <a id="5879" class="Symbol">:</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Agda.Builtin.Reflection.html#5882" class="Bound">t</a> <a id="5884" class="Symbol">:</a> <a id="5886" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5890" class="Symbol">)</a>    <a id="5895" class="Symbol">→</a> <a id="5897" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.var"></a><a id="5907" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a>    <a id="5914" class="Symbol">:</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Agda.Builtin.Reflection.html#5917" class="Bound">x</a> <a id="5919" class="Symbol">:</a> <a id="5921" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="5924" class="Symbol">)</a>     <a id="5930" class="Symbol">→</a> <a id="5932" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.lit"></a><a id="5942" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a>    <a id="5949" class="Symbol">:</a> <a id="5951" class="Symbol">(</a><a id="5952" href="Agda.Builtin.Reflection.html#5952" class="Bound">l</a> <a id="5954" class="Symbol">:</a> <a id="5956" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="5963" class="Symbol">)</a> <a id="5965" class="Symbol">→</a> <a id="5967" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.proj"></a><a id="5977" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a>   <a id="5984" class="Symbol">:</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Agda.Builtin.Reflection.html#5987" class="Bound">f</a> <a id="5989" class="Symbol">:</a> <a id="5991" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="5995" class="Symbol">)</a>    <a id="6000" class="Symbol">→</a> <a id="6002" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="Pattern.absurd"></a><a id="6012" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="6019" class="Symbol">:</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Agda.Builtin.Reflection.html#6022" class="Bound">x</a> <a id="6024" class="Symbol">:</a> <a id="6026" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="6029" class="Symbol">)</a>     <a id="6035" class="Symbol">→</a> <a id="6037" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>  <a id="6046" class="Comment">-- absurd patterns counts as variables</a>

<a id="6086" class="Keyword">data</a> <a id="6091" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="6098" class="Keyword">where</a>
  <a id="Clause.clause"></a><a id="6106" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a>        <a id="6120" class="Symbol">:</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Agda.Builtin.Reflection.html#6123" class="Bound">tel</a> <a id="6127" class="Symbol">:</a> <a id="6129" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a><a id="6138" class="Symbol">)</a> <a id="6140" class="Symbol">(</a><a id="6141" href="Agda.Builtin.Reflection.html#6141" class="Bound">ps</a> <a id="6144" class="Symbol">:</a> <a id="6146" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="6156" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="6163" class="Symbol">))</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Agda.Builtin.Reflection.html#6167" class="Bound">t</a> <a id="6169" class="Symbol">:</a> <a id="6171" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="6175" class="Symbol">)</a> <a id="6177" class="Symbol">→</a> <a id="6179" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>
  <a id="Clause.absurd-clause"></a><a id="6188" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="6202" class="Symbol">:</a> <a id="6204" class="Symbol">(</a><a id="6205" href="Agda.Builtin.Reflection.html#6205" class="Bound">tel</a> <a id="6209" class="Symbol">:</a> <a id="6211" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a><a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">(</a><a id="6223" href="Agda.Builtin.Reflection.html#6223" class="Bound">ps</a> <a id="6226" class="Symbol">:</a> <a id="6228" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6233" class="Symbol">(</a><a id="6234" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="6238" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="6245" class="Symbol">))</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>

<a id="6258" class="Symbol">{-#</a> <a id="6262" class="Keyword">BUILTIN</a> <a id="6270" class="Keyword">AGDATERM</a>      <a id="6284" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>    <a id="6292" class="Symbol">#-}</a>
<a id="6296" class="Symbol">{-#</a> <a id="6300" class="Keyword">BUILTIN</a> <a id="6308" class="Keyword">AGDASORT</a>      <a id="6322" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>    <a id="6330" class="Symbol">#-}</a>
<a id="6334" class="Symbol">{-#</a> <a id="6338" class="Keyword">BUILTIN</a> <a id="6346" class="Keyword">AGDAPATTERN</a>   <a id="6360" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="6368" class="Symbol">#-}</a>
<a id="6372" class="Symbol">{-#</a> <a id="6376" class="Keyword">BUILTIN</a> <a id="6384" class="Keyword">AGDACLAUSE</a>    <a id="6398" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>  <a id="6406" class="Symbol">#-}</a>

<a id="6411" class="Symbol">{-#</a> <a id="6415" class="Keyword">BUILTIN</a> <a id="6423" class="Keyword">AGDATERMVAR</a>         <a id="6443" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="6453" class="Symbol">#-}</a>
<a id="6457" class="Symbol">{-#</a> <a id="6461" class="Keyword">BUILTIN</a> <a id="6469" class="Keyword">AGDATERMCON</a>         <a id="6489" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="6499" class="Symbol">#-}</a>
<a id="6503" class="Symbol">{-#</a> <a id="6507" class="Keyword">BUILTIN</a> <a id="6515" class="Keyword">AGDATERMDEF</a>         <a id="6535" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="6545" class="Symbol">#-}</a>
<a id="6549" class="Symbol">{-#</a> <a id="6553" class="Keyword">BUILTIN</a> <a id="6561" class="Keyword">AGDATERMMETA</a>        <a id="6581" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="6591" class="Symbol">#-}</a>
<a id="6595" class="Symbol">{-#</a> <a id="6599" class="Keyword">BUILTIN</a> <a id="6607" class="Keyword">AGDATERMLAM</a>         <a id="6627" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a>       <a id="6637" class="Symbol">#-}</a>
<a id="6641" class="Symbol">{-#</a> <a id="6645" class="Keyword">BUILTIN</a> <a id="6653" class="Keyword">AGDATERMEXTLAM</a>      <a id="6673" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="6683" class="Symbol">#-}</a>
<a id="6687" class="Symbol">{-#</a> <a id="6691" class="Keyword">BUILTIN</a> <a id="6699" class="Keyword">AGDATERMPI</a>          <a id="6719" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="6729" class="Symbol">#-}</a>
<a id="6733" class="Symbol">{-#</a> <a id="6737" class="Keyword">BUILTIN</a> <a id="6745" class="Keyword">AGDATERMSORT</a>        <a id="6765" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="6775" class="Symbol">#-}</a>
<a id="6779" class="Symbol">{-#</a> <a id="6783" class="Keyword">BUILTIN</a> <a id="6791" class="Keyword">AGDATERMLIT</a>         <a id="6811" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a>       <a id="6821" class="Symbol">#-}</a>
<a id="6825" class="Symbol">{-#</a> <a id="6829" class="Keyword">BUILTIN</a> <a id="6837" class="Keyword">AGDATERMUNSUPPORTED</a> <a id="6857" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="6867" class="Symbol">#-}</a>

<a id="6872" class="Symbol">{-#</a> <a id="6876" class="Keyword">BUILTIN</a> <a id="6884" class="Keyword">AGDASORTSET</a>         <a id="6904" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a>     <a id="6912" class="Symbol">#-}</a>
<a id="6916" class="Symbol">{-#</a> <a id="6920" class="Keyword">BUILTIN</a> <a id="6928" class="Keyword">AGDASORTLIT</a>         <a id="6948" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a>     <a id="6956" class="Symbol">#-}</a>
<a id="6960" class="Symbol">{-#</a> <a id="6964" class="Keyword">BUILTIN</a> <a id="6972" class="Keyword">AGDASORTPROP</a>        <a id="6992" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a>    <a id="7000" class="Symbol">#-}</a>
<a id="7004" class="Symbol">{-#</a> <a id="7008" class="Keyword">BUILTIN</a> <a id="7016" class="Keyword">AGDASORTPROPLIT</a>     <a id="7036" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="7044" class="Symbol">#-}</a>
<a id="7048" class="Symbol">{-#</a> <a id="7052" class="Keyword">BUILTIN</a> <a id="7060" class="Keyword">AGDASORTINF</a>         <a id="7080" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a>     <a id="7088" class="Symbol">#-}</a>
<a id="7092" class="Symbol">{-#</a> <a id="7096" class="Keyword">BUILTIN</a> <a id="7104" class="Keyword">AGDASORTUNSUPPORTED</a> <a id="7124" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="7132" class="Symbol">#-}</a>

<a id="7137" class="Symbol">{-#</a> <a id="7141" class="Keyword">BUILTIN</a> <a id="7149" class="Keyword">AGDAPATCON</a>    <a id="7163" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a>     <a id="7171" class="Symbol">#-}</a>
<a id="7175" class="Symbol">{-#</a> <a id="7179" class="Keyword">BUILTIN</a> <a id="7187" class="Keyword">AGDAPATDOT</a>    <a id="7201" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a>     <a id="7209" class="Symbol">#-}</a>
<a id="7213" class="Symbol">{-#</a> <a id="7217" class="Keyword">BUILTIN</a> <a id="7225" class="Keyword">AGDAPATVAR</a>    <a id="7239" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a>     <a id="7247" class="Symbol">#-}</a>
<a id="7251" class="Symbol">{-#</a> <a id="7255" class="Keyword">BUILTIN</a> <a id="7263" class="Keyword">AGDAPATLIT</a>    <a id="7277" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a>     <a id="7285" class="Symbol">#-}</a>
<a id="7289" class="Symbol">{-#</a> <a id="7293" class="Keyword">BUILTIN</a> <a id="7301" class="Keyword">AGDAPATPROJ</a>   <a id="7315" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a>    <a id="7323" class="Symbol">#-}</a>
<a id="7327" class="Symbol">{-#</a> <a id="7331" class="Keyword">BUILTIN</a> <a id="7339" class="Keyword">AGDAPATABSURD</a> <a id="7353" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a>  <a id="7361" class="Symbol">#-}</a>

<a id="7366" class="Symbol">{-#</a> <a id="7370" class="Keyword">BUILTIN</a> <a id="7378" class="Keyword">AGDACLAUSECLAUSE</a> <a id="7395" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a>        <a id="7409" class="Symbol">#-}</a>
<a id="7413" class="Symbol">{-#</a> <a id="7417" class="Keyword">BUILTIN</a> <a id="7425" class="Keyword">AGDACLAUSEABSURD</a> <a id="7442" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="7456" class="Symbol">#-}</a>

<a id="7461" class="Comment">-- Definitions --</a>

<a id="7480" class="Keyword">data</a> <a id="Definition"></a><a id="7485" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7502" class="Keyword">where</a>
  <a id="Definition.function"></a><a id="7510" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>    <a id="7522" class="Symbol">:</a> <a id="7524" class="Symbol">(</a><a id="7525" href="Agda.Builtin.Reflection.html#7525" class="Bound">cs</a> <a id="7528" class="Symbol">:</a> <a id="7530" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7535" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="7541" class="Symbol">)</a> <a id="7543" class="Symbol">→</a> <a id="7545" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.data-type"></a><a id="7558" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>   <a id="7570" class="Symbol">:</a> <a id="7572" class="Symbol">(</a><a id="7573" href="Agda.Builtin.Reflection.html#7573" class="Bound">pars</a> <a id="7578" class="Symbol">:</a> <a id="7580" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="7583" class="Symbol">)</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Agda.Builtin.Reflection.html#7586" class="Bound">cs</a> <a id="7589" class="Symbol">:</a> <a id="7591" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7596" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7600" class="Symbol">)</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.record-type"></a><a id="7617" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="7629" class="Symbol">:</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Agda.Builtin.Reflection.html#7632" class="Bound">c</a> <a id="7634" class="Symbol">:</a> <a id="7636" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7640" class="Symbol">)</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Agda.Builtin.Reflection.html#7643" class="Bound">fs</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7653" class="Symbol">(</a><a id="7654" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="7658" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7662" class="Symbol">))</a> <a id="7665" class="Symbol">→</a> <a id="7667" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.data-cons"></a><a id="7680" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="7692" class="Symbol">:</a> <a id="7694" class="Symbol">(</a><a id="7695" href="Agda.Builtin.Reflection.html#7695" class="Bound">d</a> <a id="7697" class="Symbol">:</a> <a id="7699" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="7703" class="Symbol">)</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Agda.Builtin.Reflection.html#7706" class="Bound">q</a> <a id="7708" class="Symbol">:</a> <a id="7710" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="7718" class="Symbol">)</a> <a id="7720" class="Symbol">→</a> <a id="7722" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.axiom"></a><a id="7735" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>       <a id="7747" class="Symbol">:</a> <a id="7749" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="Definition.prim-fun"></a><a id="7762" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="7774" class="Symbol">:</a> <a id="7776" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>

<a id="7788" class="Symbol">{-#</a> <a id="7792" class="Keyword">BUILTIN</a> <a id="7800" class="Keyword">AGDADEFINITION</a>                <a id="7830" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>  <a id="7842" class="Symbol">#-}</a>
<a id="7846" class="Symbol">{-#</a> <a id="7850" class="Keyword">BUILTIN</a> <a id="7858" class="Keyword">AGDADEFINITIONFUNDEF</a>          <a id="7888" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>    <a id="7900" class="Symbol">#-}</a>
<a id="7904" class="Symbol">{-#</a> <a id="7908" class="Keyword">BUILTIN</a> <a id="7916" class="Keyword">AGDADEFINITIONDATADEF</a>         <a id="7946" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>   <a id="7958" class="Symbol">#-}</a>
<a id="7962" class="Symbol">{-#</a> <a id="7966" class="Keyword">BUILTIN</a> <a id="7974" class="Keyword">AGDADEFINITIONRECORDDEF</a>       <a id="8004" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="8016" class="Symbol">#-}</a>
<a id="8020" class="Symbol">{-#</a> <a id="8024" class="Keyword">BUILTIN</a> <a id="8032" class="Keyword">AGDADEFINITIONDATACONSTRUCTOR</a> <a id="8062" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="8074" class="Symbol">#-}</a>
<a id="8078" class="Symbol">{-#</a> <a id="8082" class="Keyword">BUILTIN</a> <a id="8090" class="Keyword">AGDADEFINITIONPOSTULATE</a>       <a id="8120" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>       <a id="8132" class="Symbol">#-}</a>
<a id="8136" class="Symbol">{-#</a> <a id="8140" class="Keyword">BUILTIN</a> <a id="8148" class="Keyword">AGDADEFINITIONPRIMITIVE</a>       <a id="8178" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="8190" class="Symbol">#-}</a>

<a id="8195" class="Comment">-- Errors --</a>

<a id="8209" class="Keyword">data</a> <a id="ErrorPart"></a><a id="8214" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8224" class="Symbol">:</a> <a id="8226" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8230" class="Keyword">where</a>
  <a id="ErrorPart.strErr"></a><a id="8238" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a>  <a id="8246" class="Symbol">:</a> <a id="8248" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="8255" class="Symbol">→</a> <a id="8257" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.termErr"></a><a id="8269" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="8277" class="Symbol">:</a> <a id="8279" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8284" class="Symbol">→</a> <a id="8286" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.pattErr"></a><a id="8298" href="Agda.Builtin.Reflection.html#8298" class="InductiveConstructor">pattErr</a> <a id="8306" class="Symbol">:</a> <a id="8308" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="8316" class="Symbol">→</a> <a id="8318" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="ErrorPart.nameErr"></a><a id="8330" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a> <a id="8338" class="Symbol">:</a> <a id="8340" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="8345" class="Symbol">→</a> <a id="8347" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>

<a id="8358" class="Symbol">{-#</a> <a id="8362" class="Keyword">BUILTIN</a> <a id="8370" class="Keyword">AGDAERRORPART</a>       <a id="8390" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8400" class="Symbol">#-}</a>
<a id="8404" class="Symbol">{-#</a> <a id="8408" class="Keyword">BUILTIN</a> <a id="8416" class="Keyword">AGDAERRORPARTSTRING</a> <a id="8436" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a>    <a id="8446" class="Symbol">#-}</a>
<a id="8450" class="Symbol">{-#</a> <a id="8454" class="Keyword">BUILTIN</a> <a id="8462" class="Keyword">AGDAERRORPARTTERM</a>   <a id="8482" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a>   <a id="8492" class="Symbol">#-}</a>
<a id="8496" class="Symbol">{-#</a> <a id="8500" class="Keyword">BUILTIN</a> <a id="8508" class="Keyword">AGDAERRORPARTPATT</a>   <a id="8528" href="Agda.Builtin.Reflection.html#8298" class="InductiveConstructor">pattErr</a>   <a id="8538" class="Symbol">#-}</a>
<a id="8542" class="Symbol">{-#</a> <a id="8546" class="Keyword">BUILTIN</a> <a id="8554" class="Keyword">AGDAERRORPARTNAME</a>   <a id="8574" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a>   <a id="8584" class="Symbol">#-}</a>

<a id="8589" class="Comment">-- TC monad --</a>

<a id="8605" class="Keyword">postulate</a>
  <a id="TC"></a><a id="8617" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a>               <a id="8634" class="Symbol">:</a> <a id="8636" class="Symbol">∀</a> <a id="8638" class="Symbol">{</a><a id="8639" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a><a id="8640" class="Symbol">}</a> <a id="8642" class="Symbol">→</a> <a id="8644" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8648" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a> <a id="8650" class="Symbol">→</a> <a id="8652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8656" href="Agda.Builtin.Reflection.html#8639" class="Bound">a</a>
  <a id="returnTC"></a><a id="8660" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>         <a id="8677" class="Symbol">:</a> <a id="8679" class="Symbol">∀</a> <a id="8681" class="Symbol">{</a><a id="8682" href="Agda.Builtin.Reflection.html#8682" class="Bound">a</a><a id="8683" class="Symbol">}</a> <a id="8685" class="Symbol">{</a><a id="8686" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a> <a id="8688" class="Symbol">:</a> <a id="8690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8694" href="Agda.Builtin.Reflection.html#8682" class="Bound">a</a><a id="8695" class="Symbol">}</a> <a id="8697" class="Symbol">→</a> <a id="8699" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a> <a id="8701" class="Symbol">→</a> <a id="8703" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8706" href="Agda.Builtin.Reflection.html#8686" class="Bound">A</a>
  <a id="bindTC"></a><a id="8710" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>           <a id="8727" class="Symbol">:</a> <a id="8729" class="Symbol">∀</a> <a id="8731" class="Symbol">{</a><a id="8732" href="Agda.Builtin.Reflection.html#8732" class="Bound">a</a> <a id="8734" href="Agda.Builtin.Reflection.html#8734" class="Bound">b</a><a id="8735" class="Symbol">}</a> <a id="8737" class="Symbol">{</a><a id="8738" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8740" class="Symbol">:</a> <a id="8742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8746" href="Agda.Builtin.Reflection.html#8732" class="Bound">a</a><a id="8747" class="Symbol">}</a> <a id="8749" class="Symbol">{</a><a id="8750" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a> <a id="8752" class="Symbol">:</a> <a id="8754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8758" href="Agda.Builtin.Reflection.html#8734" class="Bound">b</a><a id="8759" class="Symbol">}</a> <a id="8761" class="Symbol">→</a> <a id="8763" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8766" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8768" class="Symbol">→</a> <a id="8770" class="Symbol">(</a><a id="8771" href="Agda.Builtin.Reflection.html#8738" class="Bound">A</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8778" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a><a id="8779" class="Symbol">)</a> <a id="8781" class="Symbol">→</a> <a id="8783" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8786" href="Agda.Builtin.Reflection.html#8750" class="Bound">B</a>
  <a id="unify"></a><a id="8790" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>            <a id="8807" class="Symbol">:</a> <a id="8809" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8814" class="Symbol">→</a> <a id="8816" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8821" class="Symbol">→</a> <a id="8823" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8826" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="typeError"></a><a id="8830" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>        <a id="8847" class="Symbol">:</a> <a id="8849" class="Symbol">∀</a> <a id="8851" class="Symbol">{</a><a id="8852" href="Agda.Builtin.Reflection.html#8852" class="Bound">a</a><a id="8853" class="Symbol">}</a> <a id="8855" class="Symbol">{</a><a id="8856" href="Agda.Builtin.Reflection.html#8856" class="Bound">A</a> <a id="8858" class="Symbol">:</a> <a id="8860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8864" href="Agda.Builtin.Reflection.html#8852" class="Bound">a</a><a id="8865" class="Symbol">}</a> <a id="8867" class="Symbol">→</a> <a id="8869" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8874" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="8884" class="Symbol">→</a> <a id="8886" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8889" href="Agda.Builtin.Reflection.html#8856" class="Bound">A</a>
  <a id="inferType"></a><a id="8893" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>        <a id="8910" class="Symbol">:</a> <a id="8912" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8917" class="Symbol">→</a> <a id="8919" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8922" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a>
  <a id="checkType"></a><a id="8929" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>        <a id="8946" class="Symbol">:</a> <a id="8948" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8953" class="Symbol">→</a> <a id="8955" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="8960" class="Symbol">→</a> <a id="8962" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="8965" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="normalise"></a><a id="8972" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>        <a id="8989" class="Symbol">:</a> <a id="8991" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="8996" class="Symbol">→</a> <a id="8998" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9001" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="reduce"></a><a id="9008" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>           <a id="9025" class="Symbol">:</a> <a id="9027" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9032" class="Symbol">→</a> <a id="9034" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9037" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="catchTC"></a><a id="9044" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>          <a id="9061" class="Symbol">:</a> <a id="9063" class="Symbol">∀</a> <a id="9065" class="Symbol">{</a><a id="9066" href="Agda.Builtin.Reflection.html#9066" class="Bound">a</a><a id="9067" class="Symbol">}</a> <a id="9069" class="Symbol">{</a><a id="9070" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9072" class="Symbol">:</a> <a id="9074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9078" href="Agda.Builtin.Reflection.html#9066" class="Bound">a</a><a id="9079" class="Symbol">}</a> <a id="9081" class="Symbol">→</a> <a id="9083" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9086" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9093" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a> <a id="9095" class="Symbol">→</a> <a id="9097" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9100" href="Agda.Builtin.Reflection.html#9070" class="Bound">A</a>
  <a id="quoteTC"></a><a id="9104" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>          <a id="9121" class="Symbol">:</a> <a id="9123" class="Symbol">∀</a> <a id="9125" class="Symbol">{</a><a id="9126" href="Agda.Builtin.Reflection.html#9126" class="Bound">a</a><a id="9127" class="Symbol">}</a> <a id="9129" class="Symbol">{</a><a id="9130" href="Agda.Builtin.Reflection.html#9130" class="Bound">A</a> <a id="9132" class="Symbol">:</a> <a id="9134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9138" href="Agda.Builtin.Reflection.html#9126" class="Bound">a</a><a id="9139" class="Symbol">}</a> <a id="9141" class="Symbol">→</a> <a id="9143" href="Agda.Builtin.Reflection.html#9130" class="Bound">A</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9150" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="unquoteTC"></a><a id="9157" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>        <a id="9174" class="Symbol">:</a> <a id="9176" class="Symbol">∀</a> <a id="9178" class="Symbol">{</a><a id="9179" href="Agda.Builtin.Reflection.html#9179" class="Bound">a</a><a id="9180" class="Symbol">}</a> <a id="9182" class="Symbol">{</a><a id="9183" href="Agda.Builtin.Reflection.html#9183" class="Bound">A</a> <a id="9185" class="Symbol">:</a> <a id="9187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9191" href="Agda.Builtin.Reflection.html#9179" class="Bound">a</a><a id="9192" class="Symbol">}</a> <a id="9194" class="Symbol">→</a> <a id="9196" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9201" class="Symbol">→</a> <a id="9203" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9206" href="Agda.Builtin.Reflection.html#9183" class="Bound">A</a>
  <a id="quoteωTC"></a><a id="9210" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>         <a id="9227" class="Symbol">:</a> <a id="9229" class="Symbol">∀</a> <a id="9231" class="Symbol">{</a><a id="9232" href="Agda.Builtin.Reflection.html#9232" class="Bound">A</a> <a id="9234" class="Symbol">:</a> <a id="9236" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="9240" class="Symbol">}</a> <a id="9242" class="Symbol">→</a> <a id="9244" href="Agda.Builtin.Reflection.html#9232" class="Bound">A</a> <a id="9246" class="Symbol">→</a> <a id="9248" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9251" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="getContext"></a><a id="9258" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>       <a id="9275" class="Symbol">:</a> <a id="9277" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9280" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a>
  <a id="extendContext"></a><a id="9292" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>    <a id="9309" class="Symbol">:</a> <a id="9311" class="Symbol">∀</a> <a id="9313" class="Symbol">{</a><a id="9314" href="Agda.Builtin.Reflection.html#9314" class="Bound">a</a><a id="9315" class="Symbol">}</a> <a id="9317" class="Symbol">{</a><a id="9318" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a> <a id="9320" class="Symbol">:</a> <a id="9322" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9326" href="Agda.Builtin.Reflection.html#9314" class="Bound">a</a><a id="9327" class="Symbol">}</a> <a id="9329" class="Symbol">→</a> <a id="9331" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9338" class="Symbol">→</a> <a id="9340" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9344" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9349" class="Symbol">→</a> <a id="9351" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9354" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a> <a id="9356" class="Symbol">→</a> <a id="9358" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9361" href="Agda.Builtin.Reflection.html#9318" class="Bound">A</a>
  <a id="inContext"></a><a id="9365" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>        <a id="9382" class="Symbol">:</a> <a id="9384" class="Symbol">∀</a> <a id="9386" class="Symbol">{</a><a id="9387" href="Agda.Builtin.Reflection.html#9387" class="Bound">a</a><a id="9388" class="Symbol">}</a> <a id="9390" class="Symbol">{</a><a id="9391" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a> <a id="9393" class="Symbol">:</a> <a id="9395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9399" href="Agda.Builtin.Reflection.html#9387" class="Bound">a</a><a id="9400" class="Symbol">}</a> <a id="9402" class="Symbol">→</a> <a id="9404" href="Agda.Builtin.Reflection.html#5076" class="Function">Telescope</a> <a id="9414" class="Symbol">→</a> <a id="9416" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9419" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a> <a id="9421" class="Symbol">→</a> <a id="9423" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9426" href="Agda.Builtin.Reflection.html#9391" class="Bound">A</a>
  <a id="freshName"></a><a id="9430" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>        <a id="9447" class="Symbol">:</a> <a id="9449" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9456" class="Symbol">→</a> <a id="9458" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9461" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="declareDef"></a><a id="9468" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>       <a id="9485" class="Symbol">:</a> <a id="9487" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9491" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9496" class="Symbol">→</a> <a id="9498" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9503" class="Symbol">→</a> <a id="9505" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9508" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="declarePostulate"></a><a id="9512" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="9535" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9540" class="Symbol">→</a> <a id="9542" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9547" class="Symbol">→</a> <a id="9549" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9552" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="declareData"></a><a id="9556" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>      <a id="9573" class="Symbol">:</a> <a id="9575" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9580" class="Symbol">→</a> <a id="9582" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="9586" class="Symbol">→</a> <a id="9588" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="9593" class="Symbol">→</a> <a id="9595" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9598" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="defineData"></a><a id="9602" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>       <a id="9619" class="Symbol">:</a> <a id="9621" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9626" class="Symbol">→</a> <a id="9628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9636" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9641" class="Symbol">(λ</a> <a id="9644" href="Agda.Builtin.Reflection.html#9644" class="Bound">_</a> <a id="9646" class="Symbol">→</a> <a id="9648" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9650" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="9659" class="Symbol">(λ</a> <a id="9662" href="Agda.Builtin.Reflection.html#9662" class="Bound">_</a> <a id="9664" class="Symbol">→</a> <a id="9666" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="9670" class="Symbol">)))</a> <a id="9674" class="Symbol">→</a> <a id="9676" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9679" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="defineFun"></a><a id="9683" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>        <a id="9700" class="Symbol">:</a> <a id="9702" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9707" class="Symbol">→</a> <a id="9709" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9714" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="9721" class="Symbol">→</a> <a id="9723" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9726" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="getType"></a><a id="9730" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>          <a id="9747" class="Symbol">:</a> <a id="9749" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9754" class="Symbol">→</a> <a id="9756" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9759" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a>
  <a id="getDefinition"></a><a id="9766" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>    <a id="9783" class="Symbol">:</a> <a id="9785" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9795" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
  <a id="blockTC"></a><a id="9808" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>          <a id="9825" class="Symbol">:</a> <a id="9827" class="Symbol">∀</a> <a id="9829" class="Symbol">{</a><a id="9830" href="Agda.Builtin.Reflection.html#9830" class="Bound">a</a><a id="9831" class="Symbol">}</a> <a id="9833" class="Symbol">{</a><a id="9834" href="Agda.Builtin.Reflection.html#9834" class="Bound">A</a> <a id="9836" class="Symbol">:</a> <a id="9838" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9842" href="Agda.Builtin.Reflection.html#9830" class="Bound">a</a><a id="9843" class="Symbol">}</a> <a id="9845" class="Symbol">→</a> <a id="9847" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a> <a id="9855" class="Symbol">→</a> <a id="9857" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9860" href="Agda.Builtin.Reflection.html#9834" class="Bound">A</a>
  <a id="commitTC"></a><a id="9864" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>         <a id="9881" class="Symbol">:</a> <a id="9883" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9886" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="isMacro"></a><a id="9890" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>          <a id="9907" class="Symbol">:</a> <a id="9909" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="9914" class="Symbol">→</a> <a id="9916" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9919" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="pragmaForeign"></a><a id="9926" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>    <a id="9943" class="Symbol">:</a> <a id="9945" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9952" class="Symbol">→</a> <a id="9954" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9961" class="Symbol">→</a> <a id="9963" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9966" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="pragmaCompile"></a><a id="9970" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>    <a id="9987" class="Symbol">:</a> <a id="9989" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="9996" class="Symbol">→</a> <a id="9998" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="10003" class="Symbol">→</a> <a id="10005" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="10012" class="Symbol">→</a> <a id="10014" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10017" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="10022" class="Comment">-- If &#39;true&#39;, makes the following primitives also normalise</a>
  <a id="10084" class="Comment">-- their results: inferType, checkType, quoteTC, getType, and getContext</a>
  <a id="withNormalisation"></a><a id="10159" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="10177" class="Symbol">:</a> <a id="10179" class="Symbol">∀</a> <a id="10181" class="Symbol">{</a><a id="10182" href="Agda.Builtin.Reflection.html#10182" class="Bound">a</a><a id="10183" class="Symbol">}</a> <a id="10185" class="Symbol">{</a><a id="10186" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a> <a id="10188" class="Symbol">:</a> <a id="10190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10194" href="Agda.Builtin.Reflection.html#10182" class="Bound">a</a><a id="10195" class="Symbol">}</a> <a id="10197" class="Symbol">→</a> <a id="10199" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10204" class="Symbol">→</a> <a id="10206" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10209" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a> <a id="10211" class="Symbol">→</a> <a id="10213" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10216" href="Agda.Builtin.Reflection.html#10186" class="Bound">A</a>
  <a id="askNormalisation"></a><a id="10220" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>  <a id="10238" class="Symbol">:</a> <a id="10240" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10243" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10251" class="Comment">-- If &#39;true&#39;, makes the following primitives to reconstruct hidden arguments:</a>
  <a id="10331" class="Comment">-- getDefinition, normalise, reduce, inferType, checkType and getContext</a>
  <a id="withReconstructed"></a><a id="10406" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a> <a id="10424" class="Symbol">:</a> <a id="10426" class="Symbol">∀</a> <a id="10428" class="Symbol">{</a><a id="10429" href="Agda.Builtin.Reflection.html#10429" class="Bound">a</a><a id="10430" class="Symbol">}</a> <a id="10432" class="Symbol">{</a><a id="10433" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a> <a id="10435" class="Symbol">:</a> <a id="10437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10441" href="Agda.Builtin.Reflection.html#10429" class="Bound">a</a><a id="10442" class="Symbol">}</a> <a id="10444" class="Symbol">→</a> <a id="10446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10451" class="Symbol">→</a> <a id="10453" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10456" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a> <a id="10458" class="Symbol">→</a> <a id="10460" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10463" href="Agda.Builtin.Reflection.html#10433" class="Bound">A</a>
  <a id="askReconstructed"></a><a id="10467" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>  <a id="10485" class="Symbol">:</a> <a id="10487" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10490" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10498" class="Comment">-- Whether implicit arguments at the end should be turned into metavariables</a>
  <a id="withExpandLast"></a><a id="10577" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a> <a id="10592" class="Symbol">:</a> <a id="10594" class="Symbol">∀</a> <a id="10596" class="Symbol">{</a><a id="10597" href="Agda.Builtin.Reflection.html#10597" class="Bound">a</a><a id="10598" class="Symbol">}</a> <a id="10600" class="Symbol">{</a><a id="10601" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a> <a id="10603" class="Symbol">:</a> <a id="10605" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10609" href="Agda.Builtin.Reflection.html#10597" class="Bound">a</a><a id="10610" class="Symbol">}</a> <a id="10612" class="Symbol">→</a> <a id="10614" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10619" class="Symbol">→</a> <a id="10621" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10624" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a> <a id="10626" class="Symbol">→</a> <a id="10628" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10631" href="Agda.Builtin.Reflection.html#10601" class="Bound">A</a>
  <a id="askExpandLast"></a><a id="10635" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>  <a id="10650" class="Symbol">:</a> <a id="10652" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10655" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="10663" class="Comment">-- White/blacklist specific definitions for reduction while executing the TC computation</a>
  <a id="10754" class="Comment">-- &#39;true&#39; for whitelist, &#39;false&#39; for blacklist</a>
  <a id="withReduceDefs"></a><a id="10803" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="10818" class="Symbol">:</a> <a id="10820" class="Symbol">∀</a> <a id="10822" class="Symbol">{</a><a id="10823" href="Agda.Builtin.Reflection.html#10823" class="Bound">a</a><a id="10824" class="Symbol">}</a> <a id="10826" class="Symbol">{</a><a id="10827" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a> <a id="10829" class="Symbol">:</a> <a id="10831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10835" href="Agda.Builtin.Reflection.html#10823" class="Bound">a</a><a id="10836" class="Symbol">}</a> <a id="10838" class="Symbol">→</a> <a id="10840" class="Symbol">(</a><a id="10841" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10843" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10848" class="Symbol">λ</a> <a id="10850" href="Agda.Builtin.Reflection.html#10850" class="Bound">_</a> <a id="10852" class="Symbol">→</a> <a id="10854" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10859" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="10863" class="Symbol">)</a> <a id="10865" class="Symbol">→</a> <a id="10867" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10870" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a> <a id="10872" class="Symbol">→</a> <a id="10874" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10877" href="Agda.Builtin.Reflection.html#10827" class="Bound">A</a>
  <a id="askReduceDefs"></a><a id="10881" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>  <a id="10896" class="Symbol">:</a> <a id="10898" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10901" class="Symbol">(</a><a id="10902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10904" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="10909" class="Symbol">λ</a> <a id="10911" href="Agda.Builtin.Reflection.html#10911" class="Bound">_</a> <a id="10913" class="Symbol">→</a> <a id="10915" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10920" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="10924" class="Symbol">)</a>

  <a id="formatErrorParts"></a><a id="10929" href="Agda.Builtin.Reflection.html#10929" class="Postulate">formatErrorParts</a> <a id="10946" class="Symbol">:</a> <a id="10948" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10953" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="10968" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="10977" class="Comment">-- Prints the third argument if the corresponding verbosity level is turned</a>
  <a id="11055" class="Comment">-- on (with the -v flag to Agda).</a>
  <a id="debugPrint"></a><a id="11091" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="11102" class="Symbol">:</a> <a id="11104" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="11111" class="Symbol">→</a> <a id="11113" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="11117" class="Symbol">→</a> <a id="11119" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11124" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a> <a id="11134" class="Symbol">→</a> <a id="11136" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11139" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="11144" class="Comment">-- Fail if the given computation gives rise to new, unsolved</a>
  <a id="11207" class="Comment">-- &quot;blocking&quot; constraints.</a>
  <a id="noConstraints"></a><a id="11236" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a> <a id="11250" class="Symbol">:</a> <a id="11252" class="Symbol">∀</a> <a id="11254" class="Symbol">{</a><a id="11255" href="Agda.Builtin.Reflection.html#11255" class="Bound">a</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">{</a><a id="11259" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11267" href="Agda.Builtin.Reflection.html#11255" class="Bound">a</a><a id="11268" class="Symbol">}</a> <a id="11270" class="Symbol">→</a> <a id="11272" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11275" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a> <a id="11277" class="Symbol">→</a> <a id="11279" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11282" href="Agda.Builtin.Reflection.html#11259" class="Bound">A</a>

  <a id="11287" class="Comment">-- Run the given computation at the type level, allowing use of erased things.</a>
  <a id="workOnTypes"></a><a id="11368" href="Agda.Builtin.Reflection.html#11368" class="Postulate">workOnTypes</a> <a id="11380" class="Symbol">:</a> <a id="11382" class="Symbol">∀</a> <a id="11384" class="Symbol">{</a><a id="11385" href="Agda.Builtin.Reflection.html#11385" class="Bound">a</a><a id="11386" class="Symbol">}</a> <a id="11388" class="Symbol">{</a><a id="11389" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a> <a id="11391" class="Symbol">:</a> <a id="11393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11397" href="Agda.Builtin.Reflection.html#11385" class="Bound">a</a><a id="11398" class="Symbol">}</a> <a id="11400" class="Symbol">→</a> <a id="11402" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11405" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a> <a id="11407" class="Symbol">→</a> <a id="11409" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11412" href="Agda.Builtin.Reflection.html#11389" class="Bound">A</a>

  <a id="11417" class="Comment">-- Run the given TC action and return the first component. Resets to</a>
  <a id="11488" class="Comment">-- the old TC state if the second component is &#39;false&#39;, or keep the</a>
  <a id="11558" class="Comment">-- new TC state if it is &#39;true&#39;.</a>
  <a id="runSpeculative"></a><a id="11593" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a> <a id="11608" class="Symbol">:</a> <a id="11610" class="Symbol">∀</a> <a id="11612" class="Symbol">{</a><a id="11613" href="Agda.Builtin.Reflection.html#11613" class="Bound">a</a><a id="11614" class="Symbol">}</a> <a id="11616" class="Symbol">{</a><a id="11617" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a> <a id="11619" class="Symbol">:</a> <a id="11621" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11625" href="Agda.Builtin.Reflection.html#11613" class="Bound">a</a><a id="11626" class="Symbol">}</a> <a id="11628" class="Symbol">→</a> <a id="11630" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11633" class="Symbol">(</a><a id="11634" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="11636" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a> <a id="11638" class="Symbol">λ</a> <a id="11640" href="Agda.Builtin.Reflection.html#11640" class="Bound">_</a> <a id="11642" class="Symbol">→</a> <a id="11644" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11648" class="Symbol">)</a> <a id="11650" class="Symbol">→</a> <a id="11652" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11655" href="Agda.Builtin.Reflection.html#11617" class="Bound">A</a>

  <a id="11660" class="Comment">-- Get a list of all possible instance candidates for the given meta</a>
  <a id="11731" class="Comment">-- variable (it does not have to be an instance meta).</a>
  <a id="getInstances"></a><a id="11788" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a> <a id="11801" class="Symbol">:</a> <a id="11803" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="11813" class="Symbol">(</a><a id="11814" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11819" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="11823" class="Symbol">)</a>

  <a id="11828" class="Comment">-- Try to solve open instance constraints. When wrapped in `noConstraints`,</a>
  <a id="11906" class="Comment">-- fails if there are unsolved instance constraints left over that originate</a>
  <a id="11985" class="Comment">-- from the current macro invokation. Outside constraints are still attempted,</a>
  <a id="12066" class="Comment">-- but failure to solve them are ignored by `noConstraints`.</a>
  <a id="solveInstanceConstraints"></a><a id="12129" href="Agda.Builtin.Reflection.html#12129" class="Postulate">solveInstanceConstraints</a> <a id="12154" class="Symbol">:</a> <a id="12156" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="12159" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="12164" class="Comment">-- Parse and type check the given string against the given type, returning</a>
  <a id="12241" class="Comment">-- the resulting term (when successful).</a>
  <a id="checkFromStringTC"></a><a id="12284" href="Agda.Builtin.Reflection.html#12284" class="Postulate">checkFromStringTC</a> <a id="12302" class="Symbol">:</a> <a id="12304" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="12311" class="Symbol">→</a> <a id="12313" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="12318" class="Symbol">→</a> <a id="12320" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="12323" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

<a id="12329" class="Symbol">{-#</a> <a id="12333" class="Keyword">BUILTIN</a> <a id="12341" class="Keyword">AGDATCM</a>                           <a id="12375" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a>                         <a id="12402" class="Symbol">#-}</a>
<a id="12406" class="Symbol">{-#</a> <a id="12410" class="Keyword">BUILTIN</a> <a id="12418" class="Keyword">AGDATCMRETURN</a>                     <a id="12452" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>                   <a id="12479" class="Symbol">#-}</a>
<a id="12483" class="Symbol">{-#</a> <a id="12487" class="Keyword">BUILTIN</a> <a id="12495" class="Keyword">AGDATCMBIND</a>                       <a id="12529" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>                     <a id="12556" class="Symbol">#-}</a>
<a id="12560" class="Symbol">{-#</a> <a id="12564" class="Keyword">BUILTIN</a> <a id="12572" class="Keyword">AGDATCMUNIFY</a>                      <a id="12606" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>                      <a id="12633" class="Symbol">#-}</a>
<a id="12637" class="Symbol">{-#</a> <a id="12641" class="Keyword">BUILTIN</a> <a id="12649" class="Keyword">AGDATCMTYPEERROR</a>                  <a id="12683" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>                  <a id="12710" class="Symbol">#-}</a>
<a id="12714" class="Symbol">{-#</a> <a id="12718" class="Keyword">BUILTIN</a> <a id="12726" class="Keyword">AGDATCMINFERTYPE</a>                  <a id="12760" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>                  <a id="12787" class="Symbol">#-}</a>
<a id="12791" class="Symbol">{-#</a> <a id="12795" class="Keyword">BUILTIN</a> <a id="12803" class="Keyword">AGDATCMCHECKTYPE</a>                  <a id="12837" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>                  <a id="12864" class="Symbol">#-}</a>
<a id="12868" class="Symbol">{-#</a> <a id="12872" class="Keyword">BUILTIN</a> <a id="12880" class="Keyword">AGDATCMNORMALISE</a>                  <a id="12914" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>                  <a id="12941" class="Symbol">#-}</a>
<a id="12945" class="Symbol">{-#</a> <a id="12949" class="Keyword">BUILTIN</a> <a id="12957" class="Keyword">AGDATCMREDUCE</a>                     <a id="12991" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>                     <a id="13018" class="Symbol">#-}</a>
<a id="13022" class="Symbol">{-#</a> <a id="13026" class="Keyword">BUILTIN</a> <a id="13034" class="Keyword">AGDATCMCATCHERROR</a>                 <a id="13068" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>                    <a id="13095" class="Symbol">#-}</a>
<a id="13099" class="Symbol">{-#</a> <a id="13103" class="Keyword">BUILTIN</a> <a id="13111" class="Keyword">AGDATCMQUOTETERM</a>                  <a id="13145" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>                    <a id="13172" class="Symbol">#-}</a>
<a id="13176" class="Symbol">{-#</a> <a id="13180" class="Keyword">BUILTIN</a> <a id="13188" class="Keyword">AGDATCMUNQUOTETERM</a>                <a id="13222" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>                  <a id="13249" class="Symbol">#-}</a>
<a id="13253" class="Symbol">{-#</a> <a id="13257" class="Keyword">BUILTIN</a> <a id="13265" class="Keyword">AGDATCMQUOTEOMEGATERM</a>             <a id="13299" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>                   <a id="13326" class="Symbol">#-}</a>
<a id="13330" class="Symbol">{-#</a> <a id="13334" class="Keyword">BUILTIN</a> <a id="13342" class="Keyword">AGDATCMGETCONTEXT</a>                 <a id="13376" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>                 <a id="13403" class="Symbol">#-}</a>
<a id="13407" class="Symbol">{-#</a> <a id="13411" class="Keyword">BUILTIN</a> <a id="13419" class="Keyword">AGDATCMEXTENDCONTEXT</a>              <a id="13453" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>              <a id="13480" class="Symbol">#-}</a>
<a id="13484" class="Symbol">{-#</a> <a id="13488" class="Keyword">BUILTIN</a> <a id="13496" class="Keyword">AGDATCMINCONTEXT</a>                  <a id="13530" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>                  <a id="13557" class="Symbol">#-}</a>
<a id="13561" class="Symbol">{-#</a> <a id="13565" class="Keyword">BUILTIN</a> <a id="13573" class="Keyword">AGDATCMFRESHNAME</a>                  <a id="13607" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>                  <a id="13634" class="Symbol">#-}</a>
<a id="13638" class="Symbol">{-#</a> <a id="13642" class="Keyword">BUILTIN</a> <a id="13650" class="Keyword">AGDATCMDECLAREDEF</a>                 <a id="13684" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>                 <a id="13711" class="Symbol">#-}</a>
<a id="13715" class="Symbol">{-#</a> <a id="13719" class="Keyword">BUILTIN</a> <a id="13727" class="Keyword">AGDATCMDECLAREPOSTULATE</a>           <a id="13761" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a>           <a id="13788" class="Symbol">#-}</a>
<a id="13792" class="Symbol">{-#</a> <a id="13796" class="Keyword">BUILTIN</a> <a id="13804" class="Keyword">AGDATCMDECLAREDATA</a>                <a id="13838" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>                <a id="13865" class="Symbol">#-}</a>
<a id="13869" class="Symbol">{-#</a> <a id="13873" class="Keyword">BUILTIN</a> <a id="13881" class="Keyword">AGDATCMDEFINEDATA</a>                 <a id="13915" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>                 <a id="13942" class="Symbol">#-}</a>
<a id="13946" class="Symbol">{-#</a> <a id="13950" class="Keyword">BUILTIN</a> <a id="13958" class="Keyword">AGDATCMDEFINEFUN</a>                  <a id="13992" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>                  <a id="14019" class="Symbol">#-}</a>
<a id="14023" class="Symbol">{-#</a> <a id="14027" class="Keyword">BUILTIN</a> <a id="14035" class="Keyword">AGDATCMGETTYPE</a>                    <a id="14069" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>                    <a id="14096" class="Symbol">#-}</a>
<a id="14100" class="Symbol">{-#</a> <a id="14104" class="Keyword">BUILTIN</a> <a id="14112" class="Keyword">AGDATCMGETDEFINITION</a>              <a id="14146" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>              <a id="14173" class="Symbol">#-}</a>
<a id="14177" class="Symbol">{-#</a> <a id="14181" class="Keyword">BUILTIN</a> <a id="14189" class="Keyword">AGDATCMBLOCK</a>                      <a id="14223" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>                    <a id="14250" class="Symbol">#-}</a>
<a id="14254" class="Symbol">{-#</a> <a id="14258" class="Keyword">BUILTIN</a> <a id="14266" class="Keyword">AGDATCMCOMMIT</a>                     <a id="14300" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>                   <a id="14327" class="Symbol">#-}</a>
<a id="14331" class="Symbol">{-#</a> <a id="14335" class="Keyword">BUILTIN</a> <a id="14343" class="Keyword">AGDATCMISMACRO</a>                    <a id="14377" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>                    <a id="14404" class="Symbol">#-}</a>
<a id="14408" class="Symbol">{-#</a> <a id="14412" class="Keyword">BUILTIN</a> <a id="14420" class="Keyword">AGDATCMPRAGMAFOREIGN</a>              <a id="14454" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>              <a id="14481" class="Symbol">#-}</a>
<a id="14485" class="Symbol">{-#</a> <a id="14489" class="Keyword">BUILTIN</a> <a id="14497" class="Keyword">AGDATCMPRAGMACOMPILE</a>              <a id="14531" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>              <a id="14558" class="Symbol">#-}</a>
<a id="14562" class="Symbol">{-#</a> <a id="14566" class="Keyword">BUILTIN</a> <a id="14574" class="Keyword">AGDATCMWITHNORMALISATION</a>          <a id="14608" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a>          <a id="14635" class="Symbol">#-}</a>
<a id="14639" class="Symbol">{-#</a> <a id="14643" class="Keyword">BUILTIN</a> <a id="14651" class="Keyword">AGDATCMWITHRECONSTRUCTED</a>          <a id="14685" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a>          <a id="14712" class="Symbol">#-}</a>
<a id="14716" class="Symbol">{-#</a> <a id="14720" class="Keyword">BUILTIN</a> <a id="14728" class="Keyword">AGDATCMWITHEXPANDLAST</a>             <a id="14762" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a>             <a id="14789" class="Symbol">#-}</a>
<a id="14793" class="Symbol">{-#</a> <a id="14797" class="Keyword">BUILTIN</a> <a id="14805" class="Keyword">AGDATCMWITHREDUCEDEFS</a>             <a id="14839" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a>             <a id="14866" class="Symbol">#-}</a>
<a id="14870" class="Symbol">{-#</a> <a id="14874" class="Keyword">BUILTIN</a> <a id="14882" class="Keyword">AGDATCMASKNORMALISATION</a>           <a id="14916" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>           <a id="14943" class="Symbol">#-}</a>
<a id="14947" class="Symbol">{-#</a> <a id="14951" class="Keyword">BUILTIN</a> <a id="14959" class="Keyword">AGDATCMASKRECONSTRUCTED</a>           <a id="14993" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>           <a id="15020" class="Symbol">#-}</a>
<a id="15024" class="Symbol">{-#</a> <a id="15028" class="Keyword">BUILTIN</a> <a id="15036" class="Keyword">AGDATCMASKEXPANDLAST</a>              <a id="15070" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>              <a id="15097" class="Symbol">#-}</a>
<a id="15101" class="Symbol">{-#</a> <a id="15105" class="Keyword">BUILTIN</a> <a id="15113" class="Keyword">AGDATCMASKREDUCEDEFS</a>              <a id="15147" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>              <a id="15174" class="Symbol">#-}</a>
<a id="15178" class="Symbol">{-#</a> <a id="15182" class="Keyword">BUILTIN</a> <a id="15190" class="Keyword">AGDATCMFORMATERRORPARTS</a>           <a id="15224" href="Agda.Builtin.Reflection.html#10929" class="Postulate">formatErrorParts</a>           <a id="15251" class="Symbol">#-}</a>
<a id="15255" class="Symbol">{-#</a> <a id="15259" class="Keyword">BUILTIN</a> <a id="15267" class="Keyword">AGDATCMDEBUGPRINT</a>                 <a id="15301" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a>                 <a id="15328" class="Symbol">#-}</a>
<a id="15332" class="Symbol">{-#</a> <a id="15336" class="Keyword">BUILTIN</a> <a id="15344" class="Keyword">AGDATCMNOCONSTRAINTS</a>              <a id="15378" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a>              <a id="15405" class="Symbol">#-}</a>
<a id="15409" class="Symbol">{-#</a> <a id="15413" class="Keyword">BUILTIN</a> <a id="15421" class="Keyword">AGDATCMWORKONTYPES</a>                <a id="15455" href="Agda.Builtin.Reflection.html#11368" class="Postulate">workOnTypes</a>                <a id="15482" class="Symbol">#-}</a>
<a id="15486" class="Symbol">{-#</a> <a id="15490" class="Keyword">BUILTIN</a> <a id="15498" class="Keyword">AGDATCMRUNSPECULATIVE</a>             <a id="15532" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>             <a id="15559" class="Symbol">#-}</a>
<a id="15563" class="Symbol">{-#</a> <a id="15567" class="Keyword">BUILTIN</a> <a id="15575" class="Keyword">AGDATCMGETINSTANCES</a>               <a id="15609" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a>               <a id="15636" class="Symbol">#-}</a>
<a id="15640" class="Symbol">{-#</a> <a id="15644" class="Keyword">BUILTIN</a> <a id="15652" class="Keyword">AGDATCMSOLVEINSTANCES</a>             <a id="15686" href="Agda.Builtin.Reflection.html#12129" class="Postulate">solveInstanceConstraints</a>   <a id="15713" class="Symbol">#-}</a>
<a id="15717" class="Symbol">{-#</a> <a id="15721" class="Keyword">BUILTIN</a> <a id="15729" class="Keyword">AGDATCMCHECKFROMSTRING</a>            <a id="15763" href="Agda.Builtin.Reflection.html#12284" class="Postulate">checkFromStringTC</a>          <a id="15790" class="Symbol">#-}</a>

<a id="15795" class="Comment">-- All the TC primitives are compiled to functions that return</a>
<a id="15858" class="Comment">-- undefined, rather than just undefined, in an attempt to make sure</a>
<a id="15927" class="Comment">-- that code will run properly.</a>
<a id="15959" class="Symbol">{-#</a> <a id="15963" class="Keyword">COMPILE</a> <a id="15971" class="Keyword">JS</a> <a id="15974" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a>          <a id="15992" class="Pragma">=</a> <a id="15994" class="Pragma">_</a> <a id="15996" class="Pragma">=&gt;</a> <a id="15999" class="Pragma">_</a> <a id="16001" class="Pragma">=&gt;</a> <a id="16004" class="Pragma">_</a> <a id="16006" class="Pragma">=&gt;</a>      <a id="16014" class="Pragma">undefined</a> <a id="16024" class="Symbol">#-}</a>
<a id="16028" class="Symbol">{-#</a> <a id="16032" class="Keyword">COMPILE</a> <a id="16040" class="Keyword">JS</a> <a id="16043" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>            <a id="16061" class="Pragma">=</a> <a id="16063" class="Pragma">_</a> <a id="16065" class="Pragma">=&gt;</a> <a id="16068" class="Pragma">_</a> <a id="16070" class="Pragma">=&gt;</a> <a id="16073" class="Pragma">_</a> <a id="16075" class="Pragma">=&gt;</a> <a id="16078" class="Pragma">_</a> <a id="16080" class="Pragma">=&gt;</a>
                                   <a id="16118" class="Pragma">_</a> <a id="16120" class="Pragma">=&gt;</a> <a id="16123" class="Pragma">_</a> <a id="16125" class="Pragma">=&gt;</a>           <a id="16138" class="Pragma">undefined</a> <a id="16148" class="Symbol">#-}</a>
<a id="16152" class="Symbol">{-#</a> <a id="16156" class="Keyword">COMPILE</a> <a id="16164" class="Keyword">JS</a> <a id="16167" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a>             <a id="16185" class="Pragma">=</a> <a id="16187" class="Pragma">_</a> <a id="16189" class="Pragma">=&gt;</a> <a id="16192" class="Pragma">_</a> <a id="16194" class="Pragma">=&gt;</a>           <a id="16207" class="Pragma">undefined</a> <a id="16217" class="Symbol">#-}</a>
<a id="16221" class="Symbol">{-#</a> <a id="16225" class="Keyword">COMPILE</a> <a id="16233" class="Keyword">JS</a> <a id="16236" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a>         <a id="16254" class="Pragma">=</a> <a id="16256" class="Pragma">_</a> <a id="16258" class="Pragma">=&gt;</a> <a id="16261" class="Pragma">_</a> <a id="16263" class="Pragma">=&gt;</a> <a id="16266" class="Pragma">_</a> <a id="16268" class="Pragma">=&gt;</a>      <a id="16276" class="Pragma">undefined</a> <a id="16286" class="Symbol">#-}</a>
<a id="16290" class="Symbol">{-#</a> <a id="16294" class="Keyword">COMPILE</a> <a id="16302" class="Keyword">JS</a> <a id="16305" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a>         <a id="16323" class="Pragma">=</a> <a id="16325" class="Pragma">_</a> <a id="16327" class="Pragma">=&gt;</a>                <a id="16345" class="Pragma">undefined</a> <a id="16355" class="Symbol">#-}</a>
<a id="16359" class="Symbol">{-#</a> <a id="16363" class="Keyword">COMPILE</a> <a id="16371" class="Keyword">JS</a> <a id="16374" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>         <a id="16392" class="Pragma">=</a> <a id="16394" class="Pragma">_</a> <a id="16396" class="Pragma">=&gt;</a> <a id="16399" class="Pragma">_</a> <a id="16401" class="Pragma">=&gt;</a>           <a id="16414" class="Pragma">undefined</a> <a id="16424" class="Symbol">#-}</a>
<a id="16428" class="Symbol">{-#</a> <a id="16432" class="Keyword">COMPILE</a> <a id="16440" class="Keyword">JS</a> <a id="16443" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a>         <a id="16461" class="Pragma">=</a> <a id="16463" class="Pragma">_</a> <a id="16465" class="Pragma">=&gt;</a>                <a id="16483" class="Pragma">undefined</a> <a id="16493" class="Symbol">#-}</a>
<a id="16497" class="Symbol">{-#</a> <a id="16501" class="Keyword">COMPILE</a> <a id="16509" class="Keyword">JS</a> <a id="16512" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>            <a id="16530" class="Pragma">=</a> <a id="16532" class="Pragma">_</a> <a id="16534" class="Pragma">=&gt;</a>                <a id="16552" class="Pragma">undefined</a> <a id="16562" class="Symbol">#-}</a>
<a id="16566" class="Symbol">{-#</a> <a id="16570" class="Keyword">COMPILE</a> <a id="16578" class="Keyword">JS</a> <a id="16581" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>           <a id="16599" class="Pragma">=</a> <a id="16601" class="Pragma">_</a> <a id="16603" class="Pragma">=&gt;</a> <a id="16606" class="Pragma">_</a> <a id="16608" class="Pragma">=&gt;</a> <a id="16611" class="Pragma">_</a> <a id="16613" class="Pragma">=&gt;</a> <a id="16616" class="Pragma">_</a> <a id="16618" class="Pragma">=&gt;</a> <a id="16621" class="Pragma">undefined</a> <a id="16631" class="Symbol">#-}</a>
<a id="16635" class="Symbol">{-#</a> <a id="16639" class="Keyword">COMPILE</a> <a id="16647" class="Keyword">JS</a> <a id="16650" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a>           <a id="16668" class="Pragma">=</a> <a id="16670" class="Pragma">_</a> <a id="16672" class="Pragma">=&gt;</a> <a id="16675" class="Pragma">_</a> <a id="16677" class="Pragma">=&gt;</a> <a id="16680" class="Pragma">_</a> <a id="16682" class="Pragma">=&gt;</a>      <a id="16690" class="Pragma">undefined</a> <a id="16700" class="Symbol">#-}</a>
<a id="16704" class="Symbol">{-#</a> <a id="16708" class="Keyword">COMPILE</a> <a id="16716" class="Keyword">JS</a> <a id="16719" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>         <a id="16737" class="Pragma">=</a> <a id="16739" class="Pragma">_</a> <a id="16741" class="Pragma">=&gt;</a> <a id="16744" class="Pragma">_</a> <a id="16746" class="Pragma">=&gt;</a> <a id="16749" class="Pragma">_</a> <a id="16751" class="Pragma">=&gt;</a>      <a id="16759" class="Pragma">undefined</a> <a id="16769" class="Symbol">#-}</a>
<a id="16773" class="Symbol">{-#</a> <a id="16777" class="Keyword">COMPILE</a> <a id="16785" class="Keyword">JS</a> <a id="16788" href="Agda.Builtin.Reflection.html#9210" class="Postulate">quoteωTC</a>          <a id="16806" class="Pragma">=</a> <a id="16808" class="Pragma">_</a> <a id="16810" class="Pragma">=&gt;</a> <a id="16813" class="Pragma">_</a> <a id="16815" class="Pragma">=&gt;</a>           <a id="16828" class="Pragma">undefined</a> <a id="16838" class="Symbol">#-}</a>
<a id="16842" class="Symbol">{-#</a> <a id="16846" class="Keyword">COMPILE</a> <a id="16854" class="Keyword">JS</a> <a id="16857" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a>        <a id="16875" class="Pragma">=</a>                     <a id="16897" class="Pragma">undefined</a> <a id="16907" class="Symbol">#-}</a>
<a id="16911" class="Symbol">{-#</a> <a id="16915" class="Keyword">COMPILE</a> <a id="16923" class="Keyword">JS</a> <a id="16926" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a>     <a id="16944" class="Pragma">=</a> <a id="16946" class="Pragma">_</a> <a id="16948" class="Pragma">=&gt;</a> <a id="16951" class="Pragma">_</a> <a id="16953" class="Pragma">=&gt;</a> <a id="16956" class="Pragma">_</a> <a id="16958" class="Pragma">=&gt;</a> <a id="16961" class="Pragma">_</a> <a id="16963" class="Pragma">=&gt;</a> <a id="16966" class="Pragma">_</a> <a id="16968" class="Pragma">=&gt;</a> <a id="16971" class="Pragma">undefined</a> <a id="16981" class="Symbol">#-}</a>
<a id="16985" class="Symbol">{-#</a> <a id="16989" class="Keyword">COMPILE</a> <a id="16997" class="Keyword">JS</a> <a id="17000" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a>         <a id="17018" class="Pragma">=</a> <a id="17020" class="Pragma">_</a> <a id="17022" class="Pragma">=&gt;</a> <a id="17025" class="Pragma">_</a> <a id="17027" class="Pragma">=&gt;</a> <a id="17030" class="Pragma">_</a> <a id="17032" class="Pragma">=&gt;</a> <a id="17035" class="Pragma">_</a> <a id="17037" class="Pragma">=&gt;</a> <a id="17040" class="Pragma">undefined</a> <a id="17050" class="Symbol">#-}</a>
<a id="17054" class="Symbol">{-#</a> <a id="17058" class="Keyword">COMPILE</a> <a id="17066" class="Keyword">JS</a> <a id="17069" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>         <a id="17087" class="Pragma">=</a> <a id="17089" class="Pragma">_</a> <a id="17091" class="Pragma">=&gt;</a>                <a id="17109" class="Pragma">undefined</a> <a id="17119" class="Symbol">#-}</a>
<a id="17123" class="Symbol">{-#</a> <a id="17127" class="Keyword">COMPILE</a> <a id="17135" class="Keyword">JS</a> <a id="17138" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a>        <a id="17156" class="Pragma">=</a> <a id="17158" class="Pragma">_</a> <a id="17160" class="Pragma">=&gt;</a> <a id="17163" class="Pragma">_</a> <a id="17165" class="Pragma">=&gt;</a>           <a id="17178" class="Pragma">undefined</a> <a id="17188" class="Symbol">#-}</a>
<a id="17192" class="Symbol">{-#</a> <a id="17196" class="Keyword">COMPILE</a> <a id="17204" class="Keyword">JS</a> <a id="17207" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a>  <a id="17225" class="Pragma">=</a> <a id="17227" class="Pragma">_</a> <a id="17229" class="Pragma">=&gt;</a> <a id="17232" class="Pragma">_</a> <a id="17234" class="Pragma">=&gt;</a>           <a id="17247" class="Pragma">undefined</a> <a id="17257" class="Symbol">#-}</a>
<a id="17261" class="Symbol">{-#</a> <a id="17265" class="Keyword">COMPILE</a> <a id="17273" class="Keyword">JS</a> <a id="17276" href="Agda.Builtin.Reflection.html#9556" class="Postulate">declareData</a>       <a id="17294" class="Pragma">=</a> <a id="17296" class="Pragma">_</a> <a id="17298" class="Pragma">=&gt;</a> <a id="17301" class="Pragma">_</a> <a id="17303" class="Pragma">=&gt;</a> <a id="17306" class="Pragma">_</a> <a id="17308" class="Pragma">=&gt;</a>      <a id="17316" class="Pragma">undefined</a> <a id="17326" class="Symbol">#-}</a>
<a id="17330" class="Symbol">{-#</a> <a id="17334" class="Keyword">COMPILE</a> <a id="17342" class="Keyword">JS</a> <a id="17345" href="Agda.Builtin.Reflection.html#9602" class="Postulate">defineData</a>        <a id="17363" class="Pragma">=</a> <a id="17365" class="Pragma">_</a> <a id="17367" class="Pragma">=&gt;</a> <a id="17370" class="Pragma">_</a> <a id="17372" class="Pragma">=&gt;</a>           <a id="17385" class="Pragma">undefined</a> <a id="17395" class="Symbol">#-}</a>
<a id="17399" class="Symbol">{-#</a> <a id="17403" class="Keyword">COMPILE</a> <a id="17411" class="Keyword">JS</a> <a id="17414" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a>         <a id="17432" class="Pragma">=</a> <a id="17434" class="Pragma">_</a> <a id="17436" class="Pragma">=&gt;</a> <a id="17439" class="Pragma">_</a> <a id="17441" class="Pragma">=&gt;</a>           <a id="17454" class="Pragma">undefined</a> <a id="17464" class="Symbol">#-}</a>
<a id="17468" class="Symbol">{-#</a> <a id="17472" class="Keyword">COMPILE</a> <a id="17480" class="Keyword">JS</a> <a id="17483" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a>           <a id="17501" class="Pragma">=</a> <a id="17503" class="Pragma">_</a> <a id="17505" class="Pragma">=&gt;</a>                <a id="17523" class="Pragma">undefined</a> <a id="17533" class="Symbol">#-}</a>
<a id="17537" class="Symbol">{-#</a> <a id="17541" class="Keyword">COMPILE</a> <a id="17549" class="Keyword">JS</a> <a id="17552" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>     <a id="17570" class="Pragma">=</a> <a id="17572" class="Pragma">_</a> <a id="17574" class="Pragma">=&gt;</a>                <a id="17592" class="Pragma">undefined</a> <a id="17602" class="Symbol">#-}</a>
<a id="17606" class="Symbol">{-#</a> <a id="17610" class="Keyword">COMPILE</a> <a id="17618" class="Keyword">JS</a> <a id="17621" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>           <a id="17639" class="Pragma">=</a> <a id="17641" class="Pragma">_</a> <a id="17643" class="Pragma">=&gt;</a> <a id="17646" class="Pragma">_</a> <a id="17648" class="Pragma">=&gt;</a>           <a id="17661" class="Pragma">undefined</a> <a id="17671" class="Symbol">#-}</a>
<a id="17675" class="Symbol">{-#</a> <a id="17679" class="Keyword">COMPILE</a> <a id="17687" class="Keyword">JS</a> <a id="17690" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a>          <a id="17708" class="Pragma">=</a>                     <a id="17730" class="Pragma">undefined</a> <a id="17740" class="Symbol">#-}</a>
<a id="17744" class="Symbol">{-#</a> <a id="17748" class="Keyword">COMPILE</a> <a id="17756" class="Keyword">JS</a> <a id="17759" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a>           <a id="17777" class="Pragma">=</a> <a id="17779" class="Pragma">_</a> <a id="17781" class="Pragma">=&gt;</a>                <a id="17799" class="Pragma">undefined</a> <a id="17809" class="Symbol">#-}</a>
<a id="17813" class="Symbol">{-#</a> <a id="17817" class="Keyword">COMPILE</a> <a id="17825" class="Keyword">JS</a> <a id="17828" href="Agda.Builtin.Reflection.html#9926" class="Postulate">pragmaForeign</a>     <a id="17846" class="Pragma">=</a> <a id="17848" class="Pragma">_</a> <a id="17850" class="Pragma">=&gt;</a> <a id="17853" class="Pragma">_</a> <a id="17855" class="Pragma">=&gt;</a>           <a id="17868" class="Pragma">undefined</a> <a id="17878" class="Symbol">#-}</a>
<a id="17882" class="Symbol">{-#</a> <a id="17886" class="Keyword">COMPILE</a> <a id="17894" class="Keyword">JS</a> <a id="17897" href="Agda.Builtin.Reflection.html#9970" class="Postulate">pragmaCompile</a>     <a id="17915" class="Pragma">=</a> <a id="17917" class="Pragma">_</a> <a id="17919" class="Pragma">=&gt;</a> <a id="17922" class="Pragma">_</a> <a id="17924" class="Pragma">=&gt;</a> <a id="17927" class="Pragma">_</a> <a id="17929" class="Pragma">=&gt;</a>      <a id="17937" class="Pragma">undefined</a> <a id="17947" class="Symbol">#-}</a>
<a id="17951" class="Symbol">{-#</a> <a id="17955" class="Keyword">COMPILE</a> <a id="17963" class="Keyword">JS</a> <a id="17966" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="17984" class="Pragma">=</a> <a id="17986" class="Pragma">_</a> <a id="17988" class="Pragma">=&gt;</a> <a id="17991" class="Pragma">_</a> <a id="17993" class="Pragma">=&gt;</a> <a id="17996" class="Pragma">_</a> <a id="17998" class="Pragma">=&gt;</a> <a id="18001" class="Pragma">_</a> <a id="18003" class="Pragma">=&gt;</a> <a id="18006" class="Pragma">undefined</a> <a id="18016" class="Symbol">#-}</a>
<a id="18020" class="Symbol">{-#</a> <a id="18024" class="Keyword">COMPILE</a> <a id="18032" class="Keyword">JS</a> <a id="18035" href="Agda.Builtin.Reflection.html#10406" class="Postulate">withReconstructed</a> <a id="18053" class="Pragma">=</a> <a id="18055" class="Pragma">_</a> <a id="18057" class="Pragma">=&gt;</a> <a id="18060" class="Pragma">_</a> <a id="18062" class="Pragma">=&gt;</a> <a id="18065" class="Pragma">_</a> <a id="18067" class="Pragma">=&gt;</a> <a id="18070" class="Pragma">_</a> <a id="18072" class="Pragma">=&gt;</a> <a id="18075" class="Pragma">undefined</a> <a id="18085" class="Symbol">#-}</a>
<a id="18089" class="Symbol">{-#</a> <a id="18093" class="Keyword">COMPILE</a> <a id="18101" class="Keyword">JS</a> <a id="18104" href="Agda.Builtin.Reflection.html#10577" class="Postulate">withExpandLast</a>    <a id="18122" class="Pragma">=</a> <a id="18124" class="Pragma">_</a> <a id="18126" class="Pragma">=&gt;</a> <a id="18129" class="Pragma">_</a> <a id="18131" class="Pragma">=&gt;</a> <a id="18134" class="Pragma">_</a> <a id="18136" class="Pragma">=&gt;</a> <a id="18139" class="Pragma">_</a> <a id="18141" class="Pragma">=&gt;</a> <a id="18144" class="Pragma">undefined</a> <a id="18154" class="Symbol">#-}</a>
<a id="18158" class="Symbol">{-#</a> <a id="18162" class="Keyword">COMPILE</a> <a id="18170" class="Keyword">JS</a> <a id="18173" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a>    <a id="18191" class="Pragma">=</a> <a id="18193" class="Pragma">_</a> <a id="18195" class="Pragma">=&gt;</a> <a id="18198" class="Pragma">_</a> <a id="18200" class="Pragma">=&gt;</a> <a id="18203" class="Pragma">_</a> <a id="18205" class="Pragma">=&gt;</a> <a id="18208" class="Pragma">_</a> <a id="18210" class="Pragma">=&gt;</a> <a id="18213" class="Pragma">undefined</a> <a id="18223" class="Symbol">#-}</a>
<a id="18227" class="Symbol">{-#</a> <a id="18231" class="Keyword">COMPILE</a> <a id="18239" class="Keyword">JS</a> <a id="18242" href="Agda.Builtin.Reflection.html#10220" class="Postulate">askNormalisation</a>  <a id="18260" class="Pragma">=</a>                     <a id="18282" class="Pragma">undefined</a> <a id="18292" class="Symbol">#-}</a>
<a id="18296" class="Symbol">{-#</a> <a id="18300" class="Keyword">COMPILE</a> <a id="18308" class="Keyword">JS</a> <a id="18311" href="Agda.Builtin.Reflection.html#10467" class="Postulate">askReconstructed</a>  <a id="18329" class="Pragma">=</a>                     <a id="18351" class="Pragma">undefined</a> <a id="18361" class="Symbol">#-}</a>
<a id="18365" class="Symbol">{-#</a> <a id="18369" class="Keyword">COMPILE</a> <a id="18377" class="Keyword">JS</a> <a id="18380" href="Agda.Builtin.Reflection.html#10635" class="Postulate">askExpandLast</a>     <a id="18398" class="Pragma">=</a>                     <a id="18420" class="Pragma">undefined</a> <a id="18430" class="Symbol">#-}</a>
<a id="18434" class="Symbol">{-#</a> <a id="18438" class="Keyword">COMPILE</a> <a id="18446" class="Keyword">JS</a> <a id="18449" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a>     <a id="18467" class="Pragma">=</a>                     <a id="18489" class="Pragma">undefined</a> <a id="18499" class="Symbol">#-}</a>
<a id="18503" class="Symbol">{-#</a> <a id="18507" class="Keyword">COMPILE</a> <a id="18515" class="Keyword">JS</a> <a id="18518" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a>        <a id="18536" class="Pragma">=</a> <a id="18538" class="Pragma">_</a> <a id="18540" class="Pragma">=&gt;</a> <a id="18543" class="Pragma">_</a> <a id="18545" class="Pragma">=&gt;</a> <a id="18548" class="Pragma">_</a> <a id="18550" class="Pragma">=&gt;</a>      <a id="18558" class="Pragma">undefined</a> <a id="18568" class="Symbol">#-}</a>
<a id="18572" class="Symbol">{-#</a> <a id="18576" class="Keyword">COMPILE</a> <a id="18584" class="Keyword">JS</a> <a id="18587" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a>     <a id="18605" class="Pragma">=</a> <a id="18607" class="Pragma">_</a> <a id="18609" class="Pragma">=&gt;</a> <a id="18612" class="Pragma">_</a> <a id="18614" class="Pragma">=&gt;</a> <a id="18617" class="Pragma">_</a> <a id="18619" class="Pragma">=&gt;</a>      <a id="18627" class="Pragma">undefined</a> <a id="18637" class="Symbol">#-}</a>
<a id="18641" class="Symbol">{-#</a> <a id="18645" class="Keyword">COMPILE</a> <a id="18653" class="Keyword">JS</a> <a id="18656" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>    <a id="18674" class="Pragma">=</a> <a id="18676" class="Pragma">_</a> <a id="18678" class="Pragma">=&gt;</a> <a id="18681" class="Pragma">_</a> <a id="18683" class="Pragma">=&gt;</a> <a id="18686" class="Pragma">_</a> <a id="18688" class="Pragma">=&gt;</a>      <a id="18696" class="Pragma">undefined</a> <a id="18706" class="Symbol">#-}</a>
<a id="18710" class="Symbol">{-#</a> <a id="18714" class="Keyword">COMPILE</a> <a id="18722" class="Keyword">JS</a> <a id="18725" href="Agda.Builtin.Reflection.html#11788" class="Postulate">getInstances</a>      <a id="18743" class="Pragma">=</a> <a id="18745" class="Pragma">_</a> <a id="18747" class="Pragma">=&gt;</a>                <a id="18765" class="Pragma">undefined</a> <a id="18775" class="Symbol">#-}</a>

<a id="18780" class="Keyword">private</a>
  <a id="filter"></a><a id="18790" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18797" class="Symbol">:</a> <a id="18799" class="Symbol">(</a><a id="18800" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18805" class="Symbol">→</a> <a id="18807" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="18811" class="Symbol">)</a> <a id="18813" class="Symbol">→</a> <a id="18815" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18820" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18825" class="Symbol">→</a> <a id="18827" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18832" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="18839" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18846" href="Agda.Builtin.Reflection.html#18846" class="Bound">p</a> <a id="18848" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18851" class="Symbol">=</a> <a id="18853" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="18858" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18865" href="Agda.Builtin.Reflection.html#18865" class="Bound">p</a> <a id="18867" class="Symbol">(</a><a id="18868" href="Agda.Builtin.Reflection.html#18868" class="Bound">x</a> <a id="18870" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18872" href="Agda.Builtin.Reflection.html#18872" class="Bound">xs</a><a id="18874" class="Symbol">)</a> <a id="18876" class="Keyword">with</a> <a id="18881" href="Agda.Builtin.Reflection.html#18865" class="Bound">p</a> <a id="18883" href="Agda.Builtin.Reflection.html#18868" class="Bound">x</a>
  <a id="18887" class="Symbol">...</a> <a id="18891" class="Symbol">|</a> <a id="18893" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18899" class="Symbol">=</a> <a id="18901" class="Bound">x</a> <a id="18903" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18905" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18912" class="Bound">p</a> <a id="18914" class="Bound">xs</a>
  <a id="18919" class="Symbol">...</a> <a id="18923" class="Symbol">|</a> <a id="18925" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18931" class="Symbol">=</a> <a id="18933" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="18940" class="Bound">p</a> <a id="18942" class="Bound">xs</a>

  <a id="_∈_"></a><a id="18948" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">_∈_</a> <a id="18952" class="Symbol">:</a> <a id="18954" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18959" class="Symbol">→</a> <a id="18961" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="18966" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="18971" class="Symbol">→</a> <a id="18973" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="18980" href="Agda.Builtin.Reflection.html#18980" class="Bound">n</a> <a id="18982" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="18984" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="18992" class="Symbol">=</a> <a id="18994" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="19002" href="Agda.Builtin.Reflection.html#19002" class="Bound">n</a> <a id="19004" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Agda.Builtin.Reflection.html#19007" class="Bound">n&#39;</a> <a id="19010" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19012" href="Agda.Builtin.Reflection.html#19012" class="Bound">l</a><a id="19013" class="Symbol">)</a> <a id="19015" class="Keyword">with</a> <a id="19020" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="19038" href="Agda.Builtin.Reflection.html#19002" class="Bound">n</a> <a id="19040" href="Agda.Builtin.Reflection.html#19007" class="Bound">n&#39;</a>
  <a id="19045" class="Symbol">...</a> <a id="19049" class="Symbol">|</a> <a id="19051" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19057" class="Symbol">=</a> <a id="19059" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="19066" class="Symbol">...</a> <a id="19070" class="Symbol">|</a> <a id="19072" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19078" class="Symbol">=</a> <a id="19080" class="Bound">n</a> <a id="19082" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19084" class="Bound">l</a>

  <a id="_∉_"></a><a id="19089" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉_</a> <a id="19093" class="Symbol">:</a> <a id="19095" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19100" class="Symbol">→</a> <a id="19102" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19107" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19112" class="Symbol">→</a> <a id="19114" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="19121" href="Agda.Builtin.Reflection.html#19121" class="Bound">n</a> <a id="19123" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">∉</a> <a id="19125" href="Agda.Builtin.Reflection.html#19125" class="Bound">l</a> <a id="19127" class="Keyword">with</a> <a id="19132" href="Agda.Builtin.Reflection.html#19121" class="Bound">n</a> <a id="19134" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">∈</a> <a id="19136" href="Agda.Builtin.Reflection.html#19125" class="Bound">l</a>
  <a id="19140" class="Symbol">...</a> <a id="19144" class="Symbol">|</a> <a id="19146" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19152" class="Symbol">=</a> <a id="19154" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="19162" class="Symbol">...</a> <a id="19166" class="Symbol">|</a> <a id="19168" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19174" class="Symbol">=</a> <a id="19176" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="_++_"></a><a id="19184" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">_++_</a> <a id="19189" class="Symbol">:</a> <a id="19191" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19196" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19201" class="Symbol">→</a> <a id="19203" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19208" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19213" class="Symbol">→</a> <a id="19215" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19220" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="19227" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="19230" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19233" href="Agda.Builtin.Reflection.html#19233" class="Bound">l</a>       <a id="19241" class="Symbol">=</a> <a id="19243" href="Agda.Builtin.Reflection.html#19233" class="Bound">l</a>
  <a id="19247" class="Symbol">(</a><a id="19248" href="Agda.Builtin.Reflection.html#19248" class="Bound">x</a> <a id="19250" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19252" href="Agda.Builtin.Reflection.html#19252" class="Bound">xs</a><a id="19254" class="Symbol">)</a> <a id="19256" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19259" href="Agda.Builtin.Reflection.html#19259" class="Bound">l</a> <a id="19261" class="Symbol">=</a> <a id="19263" href="Agda.Builtin.Reflection.html#19248" class="Bound">x</a> <a id="19265" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19267" class="Symbol">(</a><a id="19268" href="Agda.Builtin.Reflection.html#19252" class="Bound">xs</a> <a id="19271" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19274" href="Agda.Builtin.Reflection.html#19259" class="Bound">l</a><a id="19275" class="Symbol">)</a>

  <a id="combineReduceDefs"></a><a id="19280" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19298" class="Symbol">:</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19303" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19308" class="Symbol">λ</a> <a id="19310" href="Agda.Builtin.Reflection.html#19310" class="Bound">_</a> <a id="19312" class="Symbol">→</a> <a id="19314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19319" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19323" class="Symbol">)</a> <a id="19325" class="Symbol">→</a> <a id="19327" class="Symbol">(</a><a id="19328" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19335" class="Symbol">λ</a> <a id="19337" href="Agda.Builtin.Reflection.html#19337" class="Bound">_</a> <a id="19339" class="Symbol">→</a> <a id="19341" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19346" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19350" class="Symbol">)</a> <a id="19352" class="Symbol">→</a> <a id="19354" class="Symbol">(</a><a id="19355" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="19357" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="19362" class="Symbol">λ</a> <a id="19364" href="Agda.Builtin.Reflection.html#19364" class="Bound">_</a> <a id="19366" class="Symbol">→</a> <a id="19368" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19373" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="19377" class="Symbol">)</a>
  <a id="19381" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19399" class="Symbol">(</a><a id="19400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19406" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19408" href="Agda.Builtin.Reflection.html#19408" class="Bound">defs₁</a><a id="19413" class="Symbol">)</a> <a id="19415" class="Symbol">(</a><a id="19416" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19422" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19424" href="Agda.Builtin.Reflection.html#19424" class="Bound">defs₂</a><a id="19429" class="Symbol">)</a> <a id="19431" class="Symbol">=</a> <a id="19433" class="Symbol">(</a><a id="19434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19442" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19449" class="Symbol">(</a><a id="19450" href="Agda.Builtin.Reflection.html#18948" class="Function Operator">_∈</a> <a id="19453" href="Agda.Builtin.Reflection.html#19408" class="Bound">defs₁</a><a id="19458" class="Symbol">)</a> <a id="19460" href="Agda.Builtin.Reflection.html#19424" class="Bound">defs₂</a><a id="19465" class="Symbol">)</a>
  <a id="19469" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19487" class="Symbol">(</a><a id="19488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19496" href="Agda.Builtin.Reflection.html#19496" class="Bound">defs₁</a><a id="19501" class="Symbol">)</a> <a id="19503" class="Symbol">(</a><a id="19504" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19510" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19512" href="Agda.Builtin.Reflection.html#19512" class="Bound">defs₂</a><a id="19517" class="Symbol">)</a> <a id="19519" class="Symbol">=</a> <a id="19521" class="Symbol">(</a><a id="19522" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19530" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19537" class="Symbol">(</a><a id="19538" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉</a> <a id="19541" href="Agda.Builtin.Reflection.html#19496" class="Bound">defs₁</a><a id="19546" class="Symbol">)</a> <a id="19548" href="Agda.Builtin.Reflection.html#19512" class="Bound">defs₂</a><a id="19553" class="Symbol">)</a>
  <a id="19557" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19575" class="Symbol">(</a><a id="19576" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19584" href="Agda.Builtin.Reflection.html#19584" class="Bound">defs₁</a><a id="19589" class="Symbol">)</a> <a id="19591" class="Symbol">(</a><a id="19592" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19600" href="Agda.Builtin.Reflection.html#19600" class="Bound">defs₂</a><a id="19605" class="Symbol">)</a> <a id="19607" class="Symbol">=</a> <a id="19609" class="Symbol">(</a><a id="19610" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19618" href="Agda.Builtin.Reflection.html#18790" class="Function">filter</a> <a id="19625" class="Symbol">(</a><a id="19626" href="Agda.Builtin.Reflection.html#19089" class="Function Operator">_∉</a> <a id="19629" href="Agda.Builtin.Reflection.html#19600" class="Bound">defs₂</a><a id="19634" class="Symbol">)</a> <a id="19636" href="Agda.Builtin.Reflection.html#19584" class="Bound">defs₁</a><a id="19641" class="Symbol">)</a>
  <a id="19645" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19663" class="Symbol">(</a><a id="19664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19672" href="Agda.Builtin.Reflection.html#19672" class="Bound">defs₁</a><a id="19677" class="Symbol">)</a> <a id="19679" class="Symbol">(</a><a id="19680" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19688" href="Agda.Builtin.Reflection.html#19688" class="Bound">defs₂</a><a id="19693" class="Symbol">)</a> <a id="19695" class="Symbol">=</a> <a id="19697" class="Symbol">(</a><a id="19698" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19704" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19706" href="Agda.Builtin.Reflection.html#19672" class="Bound">defs₁</a> <a id="19712" href="Agda.Builtin.Reflection.html#19184" class="Function Operator">++</a> <a id="19715" href="Agda.Builtin.Reflection.html#19688" class="Bound">defs₂</a><a id="19720" class="Symbol">)</a>

<a id="onlyReduceDefs"></a><a id="19723" href="Agda.Builtin.Reflection.html#19723" class="Function">onlyReduceDefs</a> <a id="dontReduceDefs"></a><a id="19738" href="Agda.Builtin.Reflection.html#19738" class="Function">dontReduceDefs</a> <a id="19753" class="Symbol">:</a> <a id="19755" class="Symbol">∀</a> <a id="19757" class="Symbol">{</a><a id="19758" href="Agda.Builtin.Reflection.html#19758" class="Bound">a</a><a id="19759" class="Symbol">}</a> <a id="19761" class="Symbol">{</a><a id="19762" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a> <a id="19764" class="Symbol">:</a> <a id="19766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19770" href="Agda.Builtin.Reflection.html#19758" class="Bound">a</a><a id="19771" class="Symbol">}</a> <a id="19773" class="Symbol">→</a> <a id="19775" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="19780" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="19785" class="Symbol">→</a> <a id="19787" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="19790" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a> <a id="19792" class="Symbol">→</a> <a id="19794" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="19797" href="Agda.Builtin.Reflection.html#19762" class="Bound">A</a>
<a id="19799" href="Agda.Builtin.Reflection.html#19723" class="Function">onlyReduceDefs</a> <a id="19814" href="Agda.Builtin.Reflection.html#19814" class="Bound">defs</a> <a id="19819" href="Agda.Builtin.Reflection.html#19819" class="Bound">x</a> <a id="19821" class="Symbol">=</a> <a id="19823" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="19830" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a> <a id="19844" class="Symbol">(λ</a> <a id="19847" href="Agda.Builtin.Reflection.html#19847" class="Bound">exDefs</a> <a id="19854" class="Symbol">→</a> <a id="19856" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="19871" class="Symbol">(</a><a id="19872" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="19890" class="Symbol">(</a><a id="19891" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19899" href="Agda.Builtin.Reflection.html#19814" class="Bound">defs</a><a id="19903" class="Symbol">)</a> <a id="19905" href="Agda.Builtin.Reflection.html#19847" class="Bound">exDefs</a><a id="19911" class="Symbol">)</a> <a id="19913" href="Agda.Builtin.Reflection.html#19819" class="Bound">x</a><a id="19914" class="Symbol">)</a>
<a id="19916" href="Agda.Builtin.Reflection.html#19738" class="Function">dontReduceDefs</a> <a id="19931" href="Agda.Builtin.Reflection.html#19931" class="Bound">defs</a> <a id="19936" href="Agda.Builtin.Reflection.html#19936" class="Bound">x</a> <a id="19938" class="Symbol">=</a> <a id="19940" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="19947" href="Agda.Builtin.Reflection.html#10881" class="Postulate">askReduceDefs</a> <a id="19961" class="Symbol">(λ</a> <a id="19964" href="Agda.Builtin.Reflection.html#19964" class="Bound">exDefs</a> <a id="19971" class="Symbol">→</a> <a id="19973" href="Agda.Builtin.Reflection.html#10803" class="Postulate">withReduceDefs</a> <a id="19988" class="Symbol">(</a><a id="19989" href="Agda.Builtin.Reflection.html#19280" class="Function">combineReduceDefs</a> <a id="20007" class="Symbol">(</a><a id="20008" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20016" href="Agda.Builtin.Reflection.html#19931" class="Bound">defs</a><a id="20020" class="Symbol">)</a> <a id="20022" href="Agda.Builtin.Reflection.html#19964" class="Bound">exDefs</a><a id="20028" class="Symbol">)</a> <a id="20030" href="Agda.Builtin.Reflection.html#19936" class="Bound">x</a><a id="20031" class="Symbol">)</a>

<a id="blockOnMeta"></a><a id="20034" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a>   <a id="20048" class="Symbol">:</a> <a id="20050" class="Symbol">∀</a> <a id="20052" class="Symbol">{</a><a id="20053" href="Agda.Builtin.Reflection.html#20053" class="Bound">a</a><a id="20054" class="Symbol">}</a> <a id="20056" class="Symbol">{</a><a id="20057" href="Agda.Builtin.Reflection.html#20057" class="Bound">A</a> <a id="20059" class="Symbol">:</a> <a id="20061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="20065" href="Agda.Builtin.Reflection.html#20053" class="Bound">a</a><a id="20066" class="Symbol">}</a> <a id="20068" class="Symbol">→</a> <a id="20070" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="20075" class="Symbol">→</a> <a id="20077" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="20080" href="Agda.Builtin.Reflection.html#20057" class="Bound">A</a>
<a id="20082" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a> <a id="20094" href="Agda.Builtin.Reflection.html#20094" class="Bound">m</a> <a id="20096" class="Symbol">=</a> <a id="20098" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a> <a id="20106" class="Symbol">(</a><a id="20107" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="20119" href="Agda.Builtin.Reflection.html#20094" class="Bound">m</a><a id="20120" class="Symbol">)</a>

<a id="20123" class="Symbol">{-#</a> <a id="20127" class="Keyword">WARNING_ON_USAGE</a> <a id="20144" class="Pragma">onlyReduceDefs</a> <a id="20159" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `onlyReduceDefs`&quot;</a> <a id="20222" class="Symbol">#-}</a>
<a id="20226" class="Symbol">{-#</a> <a id="20230" class="Keyword">WARNING_ON_USAGE</a> <a id="20247" class="Pragma">dontReduceDefs</a> <a id="20262" class="String">&quot;DEPRECATED: Use `withReduceDefs` instead of `dontReduceDefs`&quot;</a> <a id="20325" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Sigma.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Sigma (Agda.Builtin.Sigma)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Sigma</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="123" class="Keyword">where</a>

<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Agda.Primitive.html" class="Module">Agda.Primitive</a>

<a id="158" class="Keyword">record</a> <a id="Σ"></a><a id="165" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="167" class="Symbol">{</a><a id="168" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="170" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="171" class="Symbol">}</a> <a id="173" class="Symbol">(</a><a id="174" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="176" class="Symbol">:</a> <a id="178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="182" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a><a id="183" class="Symbol">)</a> <a id="185" class="Symbol">(</a><a id="186" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="188" class="Symbol">:</a> <a id="190" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a> <a id="192" class="Symbol">→</a> <a id="194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="198" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="199" class="Symbol">)</a> <a id="201" class="Symbol">:</a> <a id="203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="207" class="Symbol">(</a><a id="208" href="Agda.Builtin.Sigma.html#168" class="Bound">a</a> <a id="210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="212" href="Agda.Builtin.Sigma.html#170" class="Bound">b</a><a id="213" class="Symbol">)</a> <a id="215" class="Keyword">where</a>
  <a id="223" class="Keyword">constructor</a> <a id="_,_"></a><a id="235" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>
  <a id="241" class="Keyword">field</a>
    <a id="Σ.fst"></a><a id="251" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Builtin.Sigma.html#174" class="Bound">A</a>
    <a id="Σ.snd"></a><a id="263" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="267" class="Symbol">:</a> <a id="269" href="Agda.Builtin.Sigma.html#186" class="Bound">B</a> <a id="271" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a>

<a id="276" class="Keyword">open</a> <a id="281" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a> <a id="283" class="Keyword">public</a>

<a id="291" class="Keyword">infixr</a> <a id="298" class="Number">4</a> <a id="300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">BUILTIN</a> <a id="317" class="Keyword">SIGMA</a> <a id="323" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="325" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Strict.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Strict (Agda.Builtin.Strict)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Strict</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="166" class="Keyword">primitive</a>
  <a id="primForce"></a><a id="178" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="193" class="Symbol">:</a> <a id="195" class="Symbol">∀</a> <a id="197" class="Symbol">{</a><a id="198" href="Agda.Builtin.Strict.html#198" class="Bound">a</a> <a id="200" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="201" class="Symbol">}</a> <a id="203" class="Symbol">{</a><a id="204" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="206" class="Symbol">:</a> <a id="208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="212" href="Agda.Builtin.Strict.html#198" class="Bound">a</a><a id="213" class="Symbol">}</a> <a id="215" class="Symbol">{</a><a id="216" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="218" class="Symbol">:</a> <a id="220" href="Agda.Builtin.Strict.html#204" class="Bound">A</a> <a id="222" class="Symbol">→</a> <a id="224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="228" href="Agda.Builtin.Strict.html#200" class="Bound">b</a><a id="229" class="Symbol">}</a> <a id="231" class="Symbol">(</a><a id="232" href="Agda.Builtin.Strict.html#232" class="Bound">x</a> <a id="234" class="Symbol">:</a> <a id="236" href="Agda.Builtin.Strict.html#204" class="Bound">A</a><a id="237" class="Symbol">)</a> <a id="239" class="Symbol">→</a> <a id="241" class="Symbol">(∀</a> <a id="244" href="Agda.Builtin.Strict.html#244" class="Bound">x</a> <a id="246" class="Symbol">→</a> <a id="248" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="250" href="Agda.Builtin.Strict.html#244" class="Bound">x</a><a id="251" class="Symbol">)</a> <a id="253" class="Symbol">→</a> <a id="255" href="Agda.Builtin.Strict.html#216" class="Bound">B</a> <a id="257" href="Agda.Builtin.Strict.html#232" class="Bound">x</a>
  <a id="primForceLemma"></a><a id="261" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="276" class="Symbol">:</a> <a id="278" class="Symbol">∀</a> <a id="280" class="Symbol">{</a><a id="281" href="Agda.Builtin.Strict.html#281" class="Bound">a</a> <a id="283" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="284" class="Symbol">}</a> <a id="286" class="Symbol">{</a><a id="287" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="289" class="Symbol">:</a> <a id="291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="295" href="Agda.Builtin.Strict.html#281" class="Bound">a</a><a id="296" class="Symbol">}</a> <a id="298" class="Symbol">{</a><a id="299" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="301" class="Symbol">:</a> <a id="303" href="Agda.Builtin.Strict.html#287" class="Bound">A</a> <a id="305" class="Symbol">→</a> <a id="307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="311" href="Agda.Builtin.Strict.html#283" class="Bound">b</a><a id="312" class="Symbol">}</a> <a id="314" class="Symbol">(</a><a id="315" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Strict.html#287" class="Bound">A</a><a id="320" class="Symbol">)</a> <a id="322" class="Symbol">(</a><a id="323" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="325" class="Symbol">:</a> <a id="327" class="Symbol">∀</a> <a id="329" href="Agda.Builtin.Strict.html#329" class="Bound">x</a> <a id="331" class="Symbol">→</a> <a id="333" href="Agda.Builtin.Strict.html#299" class="Bound">B</a> <a id="335" href="Agda.Builtin.Strict.html#329" class="Bound">x</a><a id="336" class="Symbol">)</a> <a id="338" class="Symbol">→</a> <a id="340" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a> <a id="350" href="Agda.Builtin.Strict.html#315" class="Bound">x</a> <a id="352" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="356" href="Agda.Builtin.Strict.html#323" class="Bound">f</a> <a id="358" href="Agda.Builtin.Strict.html#315" class="Bound">x</a></pre></body></html>


==> anc/html/Agda.Builtin.String.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Agda.Builtin.String.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.String.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.String.Properties.html" class="Module">Agda.Builtin.String.Properties</a> <a id="135" class="Keyword">where</a>

<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="209" class="Keyword">primitive</a>

  <a id="primStringToListInjective"></a><a id="222" href="Agda.Builtin.String.Properties.html#222" class="Primitive">primStringToListInjective</a> <a id="248" class="Symbol">:</a> <a id="250" class="Symbol">∀</a> <a id="252" href="Agda.Builtin.String.Properties.html#252" class="Bound">a</a> <a id="254" href="Agda.Builtin.String.Properties.html#254" class="Bound">b</a> <a id="256" class="Symbol">→</a> <a id="258" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a> <a id="275" href="Agda.Builtin.String.Properties.html#252" class="Bound">a</a> <a id="277" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="279" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a> <a id="296" href="Agda.Builtin.String.Properties.html#254" class="Bound">b</a> <a id="298" class="Symbol">→</a> <a id="300" href="Agda.Builtin.String.Properties.html#252" class="Bound">a</a> <a id="302" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="304" href="Agda.Builtin.String.Properties.html#254" class="Bound">b</a>
  <a id="primStringFromListInjective"></a><a id="308" href="Agda.Builtin.String.Properties.html#308" class="Primitive">primStringFromListInjective</a> <a id="336" class="Symbol">:</a> <a id="338" class="Symbol">∀</a> <a id="340" href="Agda.Builtin.String.Properties.html#340" class="Bound">a</a> <a id="342" href="Agda.Builtin.String.Properties.html#342" class="Bound">b</a> <a id="344" class="Symbol">→</a> <a id="346" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="365" href="Agda.Builtin.String.Properties.html#340" class="Bound">a</a> <a id="367" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="369" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="388" href="Agda.Builtin.String.Properties.html#342" class="Bound">b</a> <a id="390" class="Symbol">→</a> <a id="392" href="Agda.Builtin.String.Properties.html#340" class="Bound">a</a> <a id="394" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="396" href="Agda.Builtin.String.Properties.html#342" class="Bound">b</a></pre></body></html>


==> anc/html/Agda.Builtin.String.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>String (Agda.Builtin.String)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.String</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="124" class="Keyword">where</a>

<a id="131" class="Keyword">open</a> <a id="136" class="Keyword">import</a> <a id="143" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a>
<a id="221" class="Keyword">open</a> <a id="226" class="Keyword">import</a> <a id="233" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="281" class="Keyword">using</a> <a id="287" class="Symbol">(</a><a id="288" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a><a id="291" class="Symbol">)</a>
<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a>

<a id="325" class="Keyword">postulate</a> <a id="String"></a><a id="335" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="342" class="Symbol">:</a> <a id="344" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="348" class="Symbol">{-#</a> <a id="352" class="Keyword">BUILTIN</a> <a id="360" class="Keyword">STRING</a> <a id="367" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="374" class="Symbol">#-}</a>

<a id="379" class="Keyword">primitive</a>
  <a id="primStringUncons"></a><a id="391" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a>   <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="419" class="Symbol">→</a> <a id="421" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="430" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="435" class="Symbol">(λ</a> <a id="438" href="Agda.Builtin.String.html#438" class="Bound">_</a> <a id="440" class="Symbol">→</a> <a id="442" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="448" class="Symbol">))</a>
  <a id="primStringToList"></a><a id="453" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a>   <a id="472" class="Symbol">:</a> <a id="474" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="481" class="Symbol">→</a> <a id="483" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="488" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
  <a id="primStringFromList"></a><a id="495" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="514" class="Symbol">:</a> <a id="516" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="521" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="526" class="Symbol">→</a> <a id="528" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primStringAppend"></a><a id="537" href="Agda.Builtin.String.html#537" class="Primitive">primStringAppend</a>   <a id="556" class="Symbol">:</a> <a id="558" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="565" class="Symbol">→</a> <a id="567" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="574" class="Symbol">→</a> <a id="576" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primStringEquality"></a><a id="585" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="604" class="Symbol">:</a> <a id="606" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="613" class="Symbol">→</a> <a id="615" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="622" class="Symbol">→</a> <a id="624" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="primShowChar"></a><a id="631" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a>       <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primShowString"></a><a id="668" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a>     <a id="687" class="Symbol">:</a> <a id="689" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="696" class="Symbol">→</a> <a id="698" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="primShowNat"></a><a id="707" href="Agda.Builtin.String.html#707" class="Primitive">primShowNat</a>        <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="732" class="Symbol">→</a> <a id="734" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="742" class="Symbol">{-#</a> <a id="746" class="Keyword">COMPILE</a> <a id="754" class="Keyword">JS</a> <a id="757" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a> <a id="774" class="Pragma">=</a> <a id="776" class="Pragma">function(x)</a> <a id="788" class="Pragma">{</a>
   <a id="793" class="Pragma">if</a> <a id="796" class="Pragma">(x</a> <a id="799" class="Pragma">===</a> <a id="803" class="Pragma">&quot;&quot;)</a> <a id="807" class="Pragma">{</a> <a id="809" class="Pragma">return</a> <a id="816" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;nothing&quot;];</a> <a id="864" class="Pragma">};</a>
   <a id="870" class="Pragma">return</a> <a id="877" class="Pragma">z_jAgda_Agda_Builtin_Maybe[&quot;Maybe&quot;][&quot;just&quot;](z_jAgda_Agda_Builtin_Sigma[&quot;_,_&quot;](x.charAt(0))(x.slice(1)));</a>
   <a id="985" class="Pragma">}</a>
 <a id="988" class="Symbol">#-}</a>
<a id="992" class="Symbol">{-#</a> <a id="996" class="Keyword">COMPILE</a> <a id="1004" class="Keyword">JS</a> <a id="1007" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a> <a id="1024" class="Pragma">=</a> <a id="1026" class="Pragma">function(x)</a> <a id="1038" class="Pragma">{</a> <a id="1040" class="Pragma">return</a> <a id="1047" class="Pragma">x.split(&quot;&quot;);</a> <a id="1060" class="Pragma">}</a> <a id="1062" class="Symbol">#-}</a>
<a id="1066" class="Symbol">{-#</a> <a id="1070" class="Keyword">COMPILE</a> <a id="1078" class="Keyword">JS</a> <a id="1081" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="1100" class="Pragma">=</a> <a id="1102" class="Pragma">function(x)</a> <a id="1114" class="Pragma">{</a> <a id="1116" class="Pragma">return</a> <a id="1123" class="Pragma">x.join(&quot;&quot;);</a> <a id="1135" class="Pragma">}</a> <a id="1137" class="Symbol">#-}</a>
<a id="1141" class="Symbol">{-#</a> <a id="1145" class="Keyword">COMPILE</a> <a id="1153" class="Keyword">JS</a> <a id="1156" href="Agda.Builtin.String.html#537" class="Primitive">primStringAppend</a> <a id="1173" class="Pragma">=</a> <a id="1175" class="Pragma">function(x)</a> <a id="1187" class="Pragma">{</a> <a id="1189" class="Pragma">return</a> <a id="1196" class="Pragma">function(y)</a> <a id="1208" class="Pragma">{</a> <a id="1210" class="Pragma">return</a> <a id="1217" class="Pragma">x+y;</a> <a id="1222" class="Pragma">};</a> <a id="1225" class="Pragma">}</a> <a id="1227" class="Symbol">#-}</a>
<a id="1231" class="Symbol">{-#</a> <a id="1235" class="Keyword">COMPILE</a> <a id="1243" class="Keyword">JS</a> <a id="1246" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="1265" class="Pragma">=</a> <a id="1267" class="Pragma">function(x)</a> <a id="1279" class="Pragma">{</a> <a id="1281" class="Pragma">return</a> <a id="1288" class="Pragma">function(y)</a> <a id="1300" class="Pragma">{</a> <a id="1302" class="Pragma">return</a> <a id="1309" class="Pragma">x===y;</a> <a id="1316" class="Pragma">};</a> <a id="1319" class="Pragma">}</a> <a id="1321" class="Symbol">#-}</a>
<a id="1325" class="Symbol">{-#</a> <a id="1329" class="Keyword">COMPILE</a> <a id="1337" class="Keyword">JS</a> <a id="1340" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a> <a id="1353" class="Pragma">=</a> <a id="1355" class="Pragma">function(x)</a> <a id="1367" class="Pragma">{</a> <a id="1369" class="Pragma">return</a> <a id="1376" class="Pragma">JSON.stringify(x);</a> <a id="1395" class="Pragma">}</a> <a id="1397" class="Symbol">#-}</a>
<a id="1401" class="Symbol">{-#</a> <a id="1405" class="Keyword">COMPILE</a> <a id="1413" class="Keyword">JS</a> <a id="1416" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a> <a id="1431" class="Pragma">=</a> <a id="1433" class="Pragma">function(x)</a> <a id="1445" class="Pragma">{</a> <a id="1447" class="Pragma">return</a> <a id="1454" class="Pragma">JSON.stringify(x);</a> <a id="1473" class="Pragma">}</a> <a id="1475" class="Symbol">#-}</a>
<a id="1479" class="Symbol">{-#</a> <a id="1483" class="Keyword">COMPILE</a> <a id="1491" class="Keyword">JS</a> <a id="1494" href="Agda.Builtin.String.html#707" class="Primitive">primShowNat</a> <a id="1506" class="Pragma">=</a> <a id="1508" class="Pragma">function(x)</a> <a id="1520" class="Pragma">{</a> <a id="1522" class="Pragma">return</a> <a id="1529" class="Pragma">x.toString();</a> <a id="1543" class="Pragma">}</a> <a id="1545" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Unit.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Unit (Agda.Builtin.Unit)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Unit</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">record</a> <a id="⊤"></a><a id="175" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="177" class="Symbol">:</a> <a id="179" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="183" class="Keyword">where</a>
  <a id="191" class="Keyword">instance</a> <a id="200" class="Keyword">constructor</a> <a id="tt"></a><a id="212" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">BUILTIN</a> <a id="228" class="Keyword">UNIT</a> <a id="233" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="235" class="Symbol">#-}</a>
<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">COMPILE</a> <a id="251" class="Keyword">GHC</a> <a id="255" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="257" class="Pragma">=</a> <a id="259" class="Pragma">data</a> <a id="264" class="Pragma">()</a> <a id="267" class="Pragma">(())</a> <a id="272" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Agda.Builtin.Word.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Agda.Builtin.Word.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Word.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-sized-types</a> <a id="58" class="Pragma">--no-guardedness</a> <a id="75" class="Pragma">--level-universe</a> <a id="92" class="Symbol">#-}</a>

<a id="97" class="Keyword">module</a> <a id="104" href="Agda.Builtin.Word.Properties.html" class="Module">Agda.Builtin.Word.Properties</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="205" class="Keyword">primitive</a>

  <a id="primWord64ToNatInjective"></a><a id="218" href="Agda.Builtin.Word.Properties.html#218" class="Primitive">primWord64ToNatInjective</a> <a id="243" class="Symbol">:</a> <a id="245" class="Symbol">∀</a> <a id="247" href="Agda.Builtin.Word.Properties.html#247" class="Bound">a</a> <a id="249" href="Agda.Builtin.Word.Properties.html#249" class="Bound">b</a> <a id="251" class="Symbol">→</a> <a id="253" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a> <a id="269" href="Agda.Builtin.Word.Properties.html#247" class="Bound">a</a> <a id="271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="273" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a> <a id="289" href="Agda.Builtin.Word.Properties.html#249" class="Bound">b</a> <a id="291" class="Symbol">→</a> <a id="293" href="Agda.Builtin.Word.Properties.html#247" class="Bound">a</a> <a id="295" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="297" href="Agda.Builtin.Word.Properties.html#249" class="Bound">b</a></pre></body></html>


==> anc/html/Agda.Builtin.Word.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Word (Agda.Builtin.Word)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Builtin.Word</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--cubical-compatible</a> <a id="34" class="Pragma">--safe</a> <a id="41" class="Pragma">--no-universe-polymorphism</a>
            <a id="80" class="Pragma">--no-sized-types</a> <a id="97" class="Pragma">--no-guardedness</a> <a id="114" class="Pragma">--level-universe</a> <a id="131" class="Symbol">#-}</a>

<a id="136" class="Keyword">module</a> <a id="143" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a> <a id="161" class="Keyword">where</a>

<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>

<a id="198" class="Keyword">postulate</a> <a id="Word64"></a><a id="208" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="215" class="Symbol">:</a> <a id="217" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">BUILTIN</a> <a id="233" class="Keyword">WORD64</a> <a id="240" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">primitive</a>
  <a id="primWord64ToNat"></a><a id="264" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a>   <a id="282" class="Symbol">:</a> <a id="284" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="291" class="Symbol">→</a> <a id="293" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a>
  <a id="primWord64FromNat"></a><a id="299" href="Agda.Builtin.Word.html#299" class="Primitive">primWord64FromNat</a> <a id="317" class="Symbol">:</a> <a id="319" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="323" class="Symbol">→</a> <a id="325" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a></pre></body></html>


==> anc/html/Agda.Primitive.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Primitive (Agda.Primitive)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Agda.Primitive</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">-- The Agda primitives (preloaded).</a>

<a id="38" class="Symbol">{-#</a> <a id="42" class="Keyword">OPTIONS</a> <a id="50" class="Pragma">--cubical-compatible</a> <a id="71" class="Pragma">--no-import-sorts</a> <a id="89" class="Pragma">--level-universe</a> <a id="106" class="Symbol">#-}</a>

<a id="111" class="Keyword">module</a> <a id="118" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="133" class="Keyword">where</a>

<a id="140" class="Comment">------------------------------------------------------------------------</a>
<a id="213" class="Comment">-- Universe levels</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Keyword">infixl</a> <a id="313" class="Number">6</a> <a id="315" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">BUILTIN</a> <a id="332" class="Keyword">PROP</a>           <a id="Prop"></a><a id="347" href="Agda.Primitive.html#347" class="Primitive">Prop</a>      <a id="357" class="Symbol">#-}</a>
<a id="361" class="Symbol">{-#</a> <a id="365" class="Keyword">BUILTIN</a> <a id="373" class="Keyword">TYPE</a>           <a id="Set"></a><a id="388" href="Agda.Primitive.html#388" class="Primitive">Set</a>       <a id="398" class="Symbol">#-}</a>
<a id="402" class="Symbol">{-#</a> <a id="406" class="Keyword">BUILTIN</a> <a id="414" class="Keyword">STRICTSET</a>      <a id="SSet"></a><a id="429" href="Agda.Primitive.html#429" class="Primitive">SSet</a>      <a id="439" class="Symbol">#-}</a>

<a id="444" class="Symbol">{-#</a> <a id="448" class="Keyword">BUILTIN</a> <a id="456" class="Keyword">PROPOMEGA</a>      <a id="Propω"></a><a id="471" href="Agda.Primitive.html#471" class="Primitive">Propω</a>     <a id="481" class="Symbol">#-}</a>
<a id="485" class="Symbol">{-#</a> <a id="489" class="Keyword">BUILTIN</a> <a id="497" class="Keyword">SETOMEGA</a>       <a id="Setω"></a><a id="512" href="Agda.Primitive.html#512" class="Primitive">Setω</a>      <a id="522" class="Symbol">#-}</a>
<a id="526" class="Symbol">{-#</a> <a id="530" class="Keyword">BUILTIN</a> <a id="538" class="Keyword">STRICTSETOMEGA</a> <a id="SSetω"></a><a id="553" href="Agda.Primitive.html#553" class="Primitive">SSetω</a>     <a id="563" class="Symbol">#-}</a>

<a id="568" class="Symbol">{-#</a> <a id="572" class="Keyword">BUILTIN</a> <a id="580" class="Keyword">LEVELUNIV</a>      <a id="LevelUniv"></a><a id="595" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a> <a id="605" class="Symbol">#-}</a>

<a id="610" class="Comment">-- Level is the first thing we need to define.</a>
<a id="657" class="Comment">-- The other postulates can only be checked if built-in Level is known.</a>

<a id="730" class="Keyword">postulate</a>
  <a id="Level"></a><a id="742" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#595" class="Primitive">LevelUniv</a>

<a id="761" class="Comment">-- MAlonzo compiles Level to (). This should be safe, because it is</a>
<a id="829" class="Comment">-- not possible to pattern match on levels.</a>

<a id="874" class="Symbol">{-#</a> <a id="878" class="Keyword">BUILTIN</a> <a id="886" class="Keyword">LEVEL</a> <a id="892" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="898" class="Symbol">#-}</a>

<a id="903" class="Keyword">postulate</a>
  <a id="lzero"></a><a id="915" href="Agda.Primitive.html#915" class="Postulate">lzero</a> <a id="921" class="Symbol">:</a> <a id="923" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="lsuc"></a><a id="931" href="Agda.Primitive.html#931" class="Postulate">lsuc</a>  <a id="937" class="Symbol">:</a> <a id="939" class="Symbol">(</a><a id="940" href="Agda.Primitive.html#940" class="Bound">ℓ</a> <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="949" class="Symbol">)</a> <a id="951" class="Symbol">→</a> <a id="953" href="Agda.Primitive.html#742" class="Postulate">Level</a>
  <a id="_⊔_"></a><a id="961" href="Agda.Primitive.html#961" class="Postulate Operator">_⊔_</a>   <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Agda.Primitive.html#970" class="Bound">ℓ₁</a> <a id="973" href="Agda.Primitive.html#973" class="Bound">ℓ₂</a> <a id="976" class="Symbol">:</a> <a id="978" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">→</a> <a id="987" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="994" class="Symbol">{-#</a> <a id="998" class="Keyword">BUILTIN</a> <a id="1006" class="Keyword">LEVELZERO</a> <a id="1016" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="1022" class="Symbol">#-}</a>
<a id="1026" class="Symbol">{-#</a> <a id="1030" class="Keyword">BUILTIN</a> <a id="1038" class="Keyword">LEVELSUC</a>  <a id="1048" href="Agda.Primitive.html#931" class="Primitive">lsuc</a>  <a id="1054" class="Symbol">#-}</a>
<a id="1058" class="Symbol">{-#</a> <a id="1062" class="Keyword">BUILTIN</a> <a id="1070" class="Keyword">LEVELMAX</a>  <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a>   <a id="1086" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Bundles.Raw.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Raw (Algebra.Bundles.Raw)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Bundles.Raw</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Level.html" class="Module">Level</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="464" class="Symbol">;</a> <a id="466" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="469" class="Symbol">)</a>

<a id="472" class="Comment">------------------------------------------------------------------------</a>
<a id="545" class="Comment">-- Raw bundles with 1 unary operation &amp; 1 element</a>
<a id="595" class="Comment">------------------------------------------------------------------------</a>

<a id="669" class="Comment">-- A raw SuccessorSet is a SuccessorSet without any laws.</a>

<a id="728" class="Keyword">record</a> <a id="RawSuccessorSet"></a><a id="735" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="751" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="753" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="761" class="Symbol">(</a><a id="762" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="766" class="Symbol">(</a><a id="767" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="771" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a><a id="772" class="Symbol">))</a> <a id="775" class="Keyword">where</a>
  <a id="783" class="Keyword">infix</a>  <a id="790" class="Number">4</a> <a id="792" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a>
  <a id="798" class="Keyword">field</a>
    <a id="RawSuccessorSet.Carrier"></a><a id="808" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="822" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a>
    <a id="RawSuccessorSet._≈_"></a><a id="828" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a>     <a id="836" class="Symbol">:</a> <a id="838" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="842" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="850" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a>
    <a id="RawSuccessorSet.suc#"></a><a id="856" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a>    <a id="864" class="Symbol">:</a> <a id="866" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="870" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a>
    <a id="RawSuccessorSet.zero#"></a><a id="882" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a>   <a id="890" class="Symbol">:</a> <a id="892" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a>

  <a id="RawSuccessorSet.rawSetoid"></a><a id="903" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="913" class="Symbol">:</a> <a id="915" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="925" href="Algebra.Bundles.Raw.html#751" class="Bound">c</a> <a id="927" href="Algebra.Bundles.Raw.html#753" class="Bound">ℓ</a>
  <a id="931" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="941" class="Symbol">=</a> <a id="943" class="Keyword">record</a> <a id="950" class="Symbol">{</a> <a id="952" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="956" class="Symbol">=</a> <a id="958" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="962" class="Symbol">}</a>

  <a id="967" class="Keyword">open</a> <a id="972" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="982" href="Algebra.Bundles.Raw.html#903" class="Function">rawSetoid</a> <a id="992" class="Keyword">public</a> <a id="999" class="Keyword">using</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1009" class="Symbol">)</a>

<a id="1012" class="Comment">------------------------------------------------------------------------</a>
<a id="1085" class="Comment">-- Raw bundles with 1 binary operation</a>
<a id="1124" class="Comment">------------------------------------------------------------------------</a>

<a id="1198" class="Keyword">record</a> <a id="RawMagma"></a><a id="1205" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1214" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1216" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1234" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a><a id="1235" class="Symbol">))</a> <a id="1238" class="Keyword">where</a>
  <a id="1246" class="Keyword">infixl</a> <a id="1253" class="Number">7</a> <a id="1255" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a>
  <a id="1261" class="Keyword">infix</a>  <a id="1268" class="Number">4</a> <a id="1270" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a>
  <a id="1276" class="Keyword">field</a>
    <a id="RawMagma.Carrier"></a><a id="1286" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1300" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a>
    <a id="RawMagma._≈_"></a><a id="1306" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a>     <a id="1314" class="Symbol">:</a> <a id="1316" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1320" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="1328" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a>
    <a id="RawMagma._∙_"></a><a id="1334" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a>     <a id="1342" class="Symbol">:</a> <a id="1344" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1348" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a>

  <a id="RawMagma.rawSetoid"></a><a id="1359" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1381" href="Algebra.Bundles.Raw.html#1214" class="Bound">c</a> <a id="1383" href="Algebra.Bundles.Raw.html#1216" class="Bound">ℓ</a>
  <a id="1387" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Keyword">record</a> <a id="1406" class="Symbol">{</a> <a id="1408" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1418" class="Symbol">}</a>

  <a id="1423" class="Keyword">open</a> <a id="1428" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1438" href="Algebra.Bundles.Raw.html#1359" class="Function">rawSetoid</a> <a id="1448" class="Keyword">public</a> <a id="1455" class="Keyword">using</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1465" class="Symbol">)</a>


<a id="1469" class="Comment">------------------------------------------------------------------------</a>
<a id="1542" class="Comment">-- Raw bundles with 1 binary operation &amp; 1 element</a>
<a id="1593" class="Comment">------------------------------------------------------------------------</a>

<a id="1667" class="Comment">-- A raw monoid is a monoid without any laws.</a>

<a id="1714" class="Keyword">record</a> <a id="RawMonoid"></a><a id="1721" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1731" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1733" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1751" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a><a id="1752" class="Symbol">))</a> <a id="1755" class="Keyword">where</a>
  <a id="1763" class="Keyword">infixl</a> <a id="1770" class="Number">7</a> <a id="1772" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>
  <a id="1778" class="Keyword">infix</a>  <a id="1785" class="Number">4</a> <a id="1787" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>
  <a id="1793" class="Keyword">field</a>
    <a id="RawMonoid.Carrier"></a><a id="1803" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1817" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a>
    <a id="RawMonoid._≈_"></a><a id="1823" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>     <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1837" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1845" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a>
    <a id="RawMonoid._∙_"></a><a id="1851" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>     <a id="1859" class="Symbol">:</a> <a id="1861" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1865" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>
    <a id="RawMonoid.ε"></a><a id="1877" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>       <a id="1885" class="Symbol">:</a> <a id="1887" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>

  <a id="RawMonoid.rawMagma"></a><a id="1898" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1918" href="Algebra.Bundles.Raw.html#1731" class="Bound">c</a> <a id="1920" href="Algebra.Bundles.Raw.html#1733" class="Bound">ℓ</a>
  <a id="1924" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="1933" class="Symbol">=</a> <a id="1935" class="Keyword">record</a>
    <a id="1946" class="Symbol">{</a> <a id="1948" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a>
    <a id="1962" class="Symbol">;</a> <a id="1964" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a>
    <a id="1978" class="Symbol">}</a>

  <a id="1983" class="Keyword">open</a> <a id="1988" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="1997" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="2006" class="Keyword">public</a>
    <a id="2017" class="Keyword">using</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2027" class="Symbol">)</a>

<a id="2030" class="Comment">------------------------------------------------------------------------</a>
<a id="2103" class="Comment">-- Raw bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="2173" class="Comment">------------------------------------------------------------------------</a>

<a id="2247" class="Keyword">record</a> <a id="RawGroup"></a><a id="2254" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="2263" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2265" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2281" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2283" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a><a id="2284" class="Symbol">))</a> <a id="2287" class="Keyword">where</a>
  <a id="2295" class="Keyword">infix</a>  <a id="2302" class="Number">8</a> <a id="2304" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a>
  <a id="2310" class="Keyword">infixl</a> <a id="2317" class="Number">7</a> <a id="2319" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>
  <a id="2325" class="Keyword">infix</a>  <a id="2332" class="Number">4</a> <a id="2334" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>
  <a id="2340" class="Keyword">field</a>
    <a id="RawGroup.Carrier"></a><a id="2350" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a>
    <a id="RawGroup._≈_"></a><a id="2370" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>     <a id="2378" class="Symbol">:</a> <a id="2380" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2384" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="2392" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a>
    <a id="RawGroup._∙_"></a><a id="2398" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>     <a id="2406" class="Symbol">:</a> <a id="2408" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2412" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>
    <a id="RawGroup.ε"></a><a id="2424" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>       <a id="2432" class="Symbol">:</a> <a id="2434" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>
    <a id="RawGroup._⁻¹"></a><a id="2446" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a>     <a id="2454" class="Symbol">:</a> <a id="2456" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2460" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a>

  <a id="RawGroup.rawMonoid"></a><a id="2471" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="2493" href="Algebra.Bundles.Raw.html#2263" class="Bound">c</a> <a id="2495" href="Algebra.Bundles.Raw.html#2265" class="Bound">ℓ</a>
  <a id="2499" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2509" class="Symbol">=</a> <a id="2511" class="Keyword">record</a>
    <a id="2522" class="Symbol">{</a> <a id="2524" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a>
    <a id="2538" class="Symbol">;</a> <a id="2540" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a>
    <a id="2554" class="Symbol">;</a> <a id="2556" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="2560" class="Symbol">=</a> <a id="2562" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>
    <a id="2568" class="Symbol">}</a>

  <a id="2573" class="Keyword">open</a> <a id="2578" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="2588" href="Algebra.Bundles.Raw.html#2471" class="Function">rawMonoid</a> <a id="2598" class="Keyword">public</a>
    <a id="2609" class="Keyword">using</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2619" class="Symbol">;</a> <a id="2621" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a><a id="2629" class="Symbol">)</a>

<a id="2632" class="Comment">------------------------------------------------------------------------</a>
<a id="2705" class="Comment">-- Raw bundles with 2 binary operations &amp; 1 element</a>
<a id="2757" class="Comment">------------------------------------------------------------------------</a>

<a id="2831" class="Keyword">record</a> <a id="RawNearSemiring"></a><a id="2838" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="2854" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="2856" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="2872" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2874" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a><a id="2875" class="Symbol">))</a> <a id="2878" class="Keyword">where</a>
  <a id="2886" class="Keyword">infixl</a> <a id="2893" class="Number">7</a> <a id="2895" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>
  <a id="2901" class="Keyword">infixl</a> <a id="2908" class="Number">6</a> <a id="2910" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>
  <a id="2916" class="Keyword">infix</a>  <a id="2923" class="Number">4</a> <a id="2925" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
  <a id="2931" class="Keyword">field</a>
    <a id="RawNearSemiring.Carrier"></a><a id="2941" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="2949" class="Symbol">:</a> <a id="2951" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2955" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a>
    <a id="RawNearSemiring._≈_"></a><a id="2961" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>     <a id="2969" class="Symbol">:</a> <a id="2971" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2975" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="2983" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
    <a id="RawNearSemiring._+_"></a><a id="2989" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>     <a id="2997" class="Symbol">:</a> <a id="2999" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3003" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>
    <a id="RawNearSemiring._*_"></a><a id="3015" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>     <a id="3023" class="Symbol">:</a> <a id="3025" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3029" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>
    <a id="RawNearSemiring.0#"></a><a id="3041" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>      <a id="3049" class="Symbol">:</a> <a id="3051" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a>

  <a id="RawNearSemiring.+-rawMonoid"></a><a id="3062" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="3086" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="3088" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
  <a id="3092" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3104" class="Symbol">=</a> <a id="3106" class="Keyword">record</a>
    <a id="3117" class="Symbol">{</a> <a id="3119" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
    <a id="3133" class="Symbol">;</a> <a id="3135" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a>
    <a id="3149" class="Symbol">;</a>  <a id="3152" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>  <a id="3155" class="Symbol">=</a> <a id="3157" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>
    <a id="3164" class="Symbol">}</a>

  <a id="3169" class="Keyword">open</a> <a id="3174" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="3184" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="3196" class="Keyword">public</a>
    <a id="3207" class="Keyword">using</a> <a id="3213" class="Symbol">(</a><a id="3214" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Keyword">renaming</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="3238" class="Symbol">to</a> <a id="3241" class="Function">+-rawMagma</a><a id="3251" class="Symbol">)</a>

  <a id="RawNearSemiring.*-rawMagma"></a><a id="3256" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="3278" href="Algebra.Bundles.Raw.html#2854" class="Bound">c</a> <a id="3280" href="Algebra.Bundles.Raw.html#2856" class="Bound">ℓ</a>
  <a id="3284" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="3295" class="Symbol">=</a> <a id="3297" class="Keyword">record</a>
    <a id="3308" class="Symbol">{</a> <a id="3310" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a>
    <a id="3324" class="Symbol">;</a> <a id="3326" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a>
    <a id="3340" class="Symbol">}</a>

<a id="3343" class="Comment">------------------------------------------------------------------------</a>
<a id="3416" class="Comment">-- Raw bundles with 2 binary operations &amp; 2 elements</a>
<a id="3469" class="Comment">------------------------------------------------------------------------</a>

<a id="3543" class="Keyword">record</a> <a id="RawSemiring"></a><a id="3550" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="3562" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3564" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a> <a id="3566" class="Symbol">:</a> <a id="3568" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3582" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a><a id="3583" class="Symbol">))</a> <a id="3586" class="Keyword">where</a>
  <a id="3594" class="Keyword">infixl</a> <a id="3601" class="Number">7</a> <a id="3603" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
  <a id="3609" class="Keyword">infixl</a> <a id="3616" class="Number">6</a> <a id="3618" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>
  <a id="3624" class="Keyword">infix</a>  <a id="3631" class="Number">4</a> <a id="3633" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
  <a id="3639" class="Keyword">field</a>
    <a id="RawSemiring.Carrier"></a><a id="3649" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3663" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a>
    <a id="RawSemiring._≈_"></a><a id="3669" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>     <a id="3677" class="Symbol">:</a> <a id="3679" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3683" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="3691" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
    <a id="RawSemiring._+_"></a><a id="3697" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>     <a id="3705" class="Symbol">:</a> <a id="3707" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3711" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring._*_"></a><a id="3723" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>     <a id="3731" class="Symbol">:</a> <a id="3733" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3737" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring.0#"></a><a id="3749" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>      <a id="3757" class="Symbol">:</a> <a id="3759" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>
    <a id="RawSemiring.1#"></a><a id="3771" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>      <a id="3779" class="Symbol">:</a> <a id="3781" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a>

  <a id="RawSemiring.rawNearSemiring"></a><a id="3792" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="3826" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="3828" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
  <a id="3832" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3848" class="Symbol">=</a> <a id="3850" class="Keyword">record</a>
    <a id="3861" class="Symbol">{</a> <a id="3863" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
    <a id="3877" class="Symbol">;</a> <a id="3879" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a>
    <a id="3893" class="Symbol">;</a> <a id="3895" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
    <a id="3909" class="Symbol">;</a> <a id="3911" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="3915" class="Symbol">=</a> <a id="3917" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>
    <a id="3924" class="Symbol">}</a>

  <a id="3929" class="Keyword">open</a> <a id="3934" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="3950" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="3966" class="Keyword">public</a>
    <a id="3977" class="Keyword">using</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="3987" class="Symbol">;</a> <a id="3989" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a><a id="4000" class="Symbol">;</a> <a id="4002" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="4012" class="Symbol">;</a> <a id="4014" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="4024" class="Symbol">)</a>

  <a id="RawSemiring.*-rawMonoid"></a><a id="4029" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4053" href="Algebra.Bundles.Raw.html#3562" class="Bound">c</a> <a id="4055" href="Algebra.Bundles.Raw.html#3564" class="Bound">ℓ</a>
  <a id="4059" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="4071" class="Symbol">=</a> <a id="4073" class="Keyword">record</a>
    <a id="4084" class="Symbol">{</a> <a id="4086" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4090" class="Symbol">=</a> <a id="4092" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a>
    <a id="4100" class="Symbol">;</a> <a id="4102" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a>
    <a id="4116" class="Symbol">;</a> <a id="4118" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="4122" class="Symbol">=</a> <a id="4124" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>
    <a id="4131" class="Symbol">}</a>

<a id="4134" class="Comment">------------------------------------------------------------------------</a>
<a id="4207" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="4278" class="Comment">------------------------------------------------------------------------</a>

<a id="4352" class="Keyword">record</a> <a id="RawRingWithoutOne"></a><a id="4359" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="4377" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4379" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a> <a id="4381" class="Symbol">:</a> <a id="4383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4395" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4397" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a><a id="4398" class="Symbol">))</a> <a id="4401" class="Keyword">where</a>
  <a id="4409" class="Keyword">infix</a>  <a id="4416" class="Number">8</a> <a id="4418" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>
  <a id="4423" class="Keyword">infixl</a> <a id="4430" class="Number">7</a> <a id="4432" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>
  <a id="4438" class="Keyword">infixl</a> <a id="4445" class="Number">6</a> <a id="4447" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
  <a id="4453" class="Keyword">infix</a>  <a id="4460" class="Number">4</a> <a id="4462" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
  <a id="4468" class="Keyword">field</a>
    <a id="RawRingWithoutOne.Carrier"></a><a id="4478" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="4486" class="Symbol">:</a> <a id="4488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4492" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a>
    <a id="RawRingWithoutOne._≈_"></a><a id="4498" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>     <a id="4506" class="Symbol">:</a> <a id="4508" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4512" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="4520" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
    <a id="RawRingWithoutOne._+_"></a><a id="4526" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>     <a id="4534" class="Symbol">:</a> <a id="4536" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4540" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne._*_"></a><a id="4552" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>     <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4566" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.-_"></a><a id="4578" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>      <a id="4586" class="Symbol">:</a> <a id="4588" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4592" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>
    <a id="RawRingWithoutOne.0#"></a><a id="4604" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>      <a id="4612" class="Symbol">:</a> <a id="4614" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a>

  <a id="RawRingWithoutOne.rawNearSemiring"></a><a id="4625" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="4659" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4661" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
  <a id="4665" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4681" class="Symbol">=</a> <a id="4683" class="Keyword">record</a>
    <a id="4694" class="Symbol">{</a> <a id="4696" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="4700" class="Symbol">=</a> <a id="4702" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
    <a id="4710" class="Symbol">;</a> <a id="4712" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="4716" class="Symbol">=</a> <a id="4718" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
    <a id="4726" class="Symbol">;</a> <a id="4728" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a>
    <a id="4742" class="Symbol">;</a> <a id="4744" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="4748" class="Symbol">=</a> <a id="4750" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>
    <a id="4757" class="Symbol">}</a>

  <a id="4762" class="Keyword">open</a> <a id="4767" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="4783" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="4799" class="Keyword">public</a>
    <a id="4810" class="Keyword">using</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="4820" class="Symbol">;</a> <a id="4822" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="4832" class="Symbol">;</a> <a id="4834" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="4844" class="Symbol">;</a> <a id="4846" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a><a id="4857" class="Symbol">)</a>

  <a id="RawRingWithoutOne.+-rawGroup"></a><a id="4862" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="4873" class="Symbol">:</a> <a id="4875" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="4884" href="Algebra.Bundles.Raw.html#4377" class="Bound">c</a> <a id="4886" href="Algebra.Bundles.Raw.html#4379" class="Bound">ℓ</a>
  <a id="4890" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="4901" class="Symbol">=</a> <a id="4903" class="Keyword">record</a>
    <a id="4914" class="Symbol">{</a> <a id="4916" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a>
    <a id="4930" class="Symbol">;</a> <a id="4932" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a>
    <a id="4946" class="Symbol">;</a> <a id="4948" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a>   <a id="4952" class="Symbol">=</a> <a id="4954" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>
    <a id="4961" class="Symbol">;</a> <a id="4963" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>
    <a id="4976" class="Symbol">}</a>

<a id="4979" class="Comment">------------------------------------------------------------------------</a>
<a id="5052" class="Comment">-- Raw bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="5124" class="Comment">------------------------------------------------------------------------</a>

<a id="5198" class="Comment">-- A raw ring is a ring without any laws.</a>

<a id="5241" class="Keyword">record</a> <a id="RawRing"></a><a id="5248" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="5256" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5258" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a> <a id="5260" class="Symbol">:</a> <a id="5262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5266" class="Symbol">(</a><a id="5267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5276" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a><a id="5277" class="Symbol">))</a> <a id="5280" class="Keyword">where</a>
  <a id="5288" class="Keyword">infix</a>  <a id="5295" class="Number">8</a> <a id="5297" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>
  <a id="5302" class="Keyword">infixl</a> <a id="5309" class="Number">7</a> <a id="5311" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
  <a id="5317" class="Keyword">infixl</a> <a id="5324" class="Number">6</a> <a id="5326" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
  <a id="5332" class="Keyword">infix</a>  <a id="5339" class="Number">4</a> <a id="5341" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
  <a id="5347" class="Keyword">field</a>
    <a id="RawRing.Carrier"></a><a id="5357" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="5365" class="Symbol">:</a> <a id="5367" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5371" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a>
    <a id="RawRing._≈_"></a><a id="5377" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>     <a id="5385" class="Symbol">:</a> <a id="5387" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5391" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="5399" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
    <a id="RawRing._+_"></a><a id="5405" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>     <a id="5413" class="Symbol">:</a> <a id="5415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5419" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing._*_"></a><a id="5431" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>     <a id="5439" class="Symbol">:</a> <a id="5441" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5445" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.-_"></a><a id="5457" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>      <a id="5465" class="Symbol">:</a> <a id="5467" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5471" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.0#"></a><a id="5483" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>      <a id="5491" class="Symbol">:</a> <a id="5493" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>
    <a id="RawRing.1#"></a><a id="5505" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>      <a id="5513" class="Symbol">:</a> <a id="5515" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a>

  <a id="RawRing.rawSemiring"></a><a id="5526" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5538" class="Symbol">:</a> <a id="5540" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="5552" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5554" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
  <a id="5558" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5570" class="Symbol">=</a> <a id="5572" class="Keyword">record</a>
    <a id="5583" class="Symbol">{</a> <a id="5585" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
    <a id="5599" class="Symbol">;</a> <a id="5601" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="5605" class="Symbol">=</a> <a id="5607" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
    <a id="5615" class="Symbol">;</a> <a id="5617" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="5621" class="Symbol">=</a> <a id="5623" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
    <a id="5631" class="Symbol">;</a> <a id="5633" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="5637" class="Symbol">=</a> <a id="5639" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>
    <a id="5646" class="Symbol">;</a> <a id="5648" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="5652" class="Symbol">=</a> <a id="5654" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>
    <a id="5661" class="Symbol">}</a>

  <a id="5666" class="Keyword">open</a> <a id="5671" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="5683" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="5695" class="Keyword">public</a>
    <a id="5706" class="Keyword">using</a>
    <a id="5716" class="Symbol">(</a> <a id="5718" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="5726" class="Symbol">;</a> <a id="5728" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="5738" class="Symbol">;</a> <a id="5740" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a>
    <a id="5756" class="Symbol">;</a> <a id="5758" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="5768" class="Symbol">;</a> <a id="5770" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a>
    <a id="5786" class="Symbol">)</a>

  <a id="RawRing.rawRingWithoutOne"></a><a id="5791" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5809" class="Symbol">:</a> <a id="5811" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="5829" href="Algebra.Bundles.Raw.html#5256" class="Bound">c</a> <a id="5831" href="Algebra.Bundles.Raw.html#5258" class="Bound">ℓ</a>
  <a id="5835" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5853" class="Symbol">=</a> <a id="5855" class="Keyword">record</a>
    <a id="5866" class="Symbol">{</a> <a id="5868" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a>
    <a id="5882" class="Symbol">;</a> <a id="5884" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a> <a id="5888" class="Symbol">=</a> <a id="5890" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a>
    <a id="5898" class="Symbol">;</a> <a id="5900" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a>
    <a id="5914" class="Symbol">;</a> <a id="5916" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a> <a id="5919" class="Symbol">=</a> <a id="5921" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>
    <a id="5928" class="Symbol">;</a> <a id="5930" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a> <a id="5933" class="Symbol">=</a> <a id="5935" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>
    <a id="5942" class="Symbol">}</a>

  <a id="5947" class="Keyword">open</a> <a id="5952" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="5970" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="5988" class="Keyword">public</a>
    <a id="5999" class="Keyword">using</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="6016" class="Symbol">)</a>

<a id="6019" class="Comment">------------------------------------------------------------------------</a>
<a id="6092" class="Comment">-- Raw bundles with 3 binary operations</a>
<a id="6132" class="Comment">------------------------------------------------------------------------</a>

<a id="6206" class="Keyword">record</a> <a id="RawQuasigroup"></a><a id="6213" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="6227" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6229" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a> <a id="6231" class="Symbol">:</a> <a id="6233" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6245" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6247" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a><a id="6248" class="Symbol">))</a> <a id="6251" class="Keyword">where</a>
  <a id="6259" class="Keyword">infixl</a> <a id="6266" class="Number">7</a> <a id="6268" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>
  <a id="6274" class="Keyword">infixl</a> <a id="6281" class="Number">7</a> <a id="6283" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>
  <a id="6290" class="Keyword">infixl</a> <a id="6297" class="Number">7</a> <a id="6299" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>
  <a id="6306" class="Keyword">infix</a>  <a id="6313" class="Number">4</a> <a id="6315" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
  <a id="6321" class="Keyword">field</a>
    <a id="RawQuasigroup.Carrier"></a><a id="6331" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="6339" class="Symbol">:</a> <a id="6341" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6345" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a>
    <a id="RawQuasigroup._≈_"></a><a id="6351" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>     <a id="6359" class="Symbol">:</a> <a id="6361" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6365" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="6373" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
    <a id="RawQuasigroup._∙_"></a><a id="6379" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>     <a id="6387" class="Symbol">:</a> <a id="6389" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6393" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>
    <a id="RawQuasigroup._\\_"></a><a id="6405" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>    <a id="6413" class="Symbol">:</a> <a id="6415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6419" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>
    <a id="RawQuasigroup._//_"></a><a id="6431" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>    <a id="6439" class="Symbol">:</a> <a id="6441" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6445" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a>

  <a id="RawQuasigroup.∙-rawMagma"></a><a id="6456" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="6467" class="Symbol">:</a> <a id="6469" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6478" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6480" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6484" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="6495" class="Symbol">=</a> <a id="6497" class="Keyword">record</a>
    <a id="6508" class="Symbol">{</a> <a id="6510" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6514" class="Symbol">=</a> <a id="6516" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6524" class="Symbol">;</a> <a id="6526" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6530" class="Symbol">=</a> <a id="6532" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>
    <a id="6540" class="Symbol">}</a>

  <a id="RawQuasigroup.\\-rawMagma"></a><a id="6545" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6557" class="Symbol">:</a> <a id="6559" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6568" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6570" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6574" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6586" class="Symbol">=</a> <a id="6588" class="Keyword">record</a>
    <a id="6599" class="Symbol">{</a> <a id="6601" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6605" class="Symbol">=</a> <a id="6607" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6615" class="Symbol">;</a> <a id="6617" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6621" class="Symbol">=</a> <a id="6623" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>
    <a id="6632" class="Symbol">}</a>

  <a id="RawQuasigroup.//-rawMagma"></a><a id="6637" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="6649" class="Symbol">:</a> <a id="6651" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6660" href="Algebra.Bundles.Raw.html#6227" class="Bound">c</a> <a id="6662" href="Algebra.Bundles.Raw.html#6229" class="Bound">ℓ</a>
  <a id="6666" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="6678" class="Symbol">=</a> <a id="6680" class="Keyword">record</a>
    <a id="6691" class="Symbol">{</a> <a id="6693" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6697" class="Symbol">=</a> <a id="6699" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>
    <a id="6707" class="Symbol">;</a> <a id="6709" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6713" class="Symbol">=</a> <a id="6715" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>
    <a id="6724" class="Symbol">}</a>

  <a id="6729" class="Keyword">open</a> <a id="6734" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="6743" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="6755" class="Keyword">public</a>
    <a id="6766" class="Keyword">using</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6776" class="Symbol">)</a>

<a id="6779" class="Comment">------------------------------------------------------------------------</a>
<a id="6852" class="Comment">-- Raw bundles with 3 binary operations &amp; 1 element</a>
<a id="6904" class="Comment">------------------------------------------------------------------------</a>

<a id="6978" class="Keyword">record</a> <a id="RawLoop"></a><a id="6985" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a>  <a id="6994" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="6996" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a> <a id="6998" class="Symbol">:</a> <a id="7000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7004" class="Symbol">(</a><a id="7005" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7009" class="Symbol">(</a><a id="7010" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="7012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7014" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a><a id="7015" class="Symbol">))</a> <a id="7018" class="Keyword">where</a>
  <a id="7026" class="Keyword">infixl</a> <a id="7033" class="Number">7</a> <a id="7035" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>
  <a id="7041" class="Keyword">infixl</a> <a id="7048" class="Number">7</a> <a id="7050" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>
  <a id="7057" class="Keyword">infixl</a> <a id="7064" class="Number">7</a> <a id="7066" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>
  <a id="7073" class="Keyword">infix</a>  <a id="7080" class="Number">4</a> <a id="7082" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>
  <a id="7088" class="Keyword">field</a>
    <a id="RawLoop.Carrier"></a><a id="7098" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7112" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a>
    <a id="RawLoop._≈_"></a><a id="7118" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>     <a id="7126" class="Symbol">:</a> <a id="7128" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7132" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="7140" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a>
    <a id="RawLoop._∙_"></a><a id="7146" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>     <a id="7154" class="Symbol">:</a> <a id="7156" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7160" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop._\\_"></a><a id="7172" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>    <a id="7180" class="Symbol">:</a> <a id="7182" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7186" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop._//_"></a><a id="7198" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>    <a id="7206" class="Symbol">:</a> <a id="7208" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7212" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>
    <a id="RawLoop.ε"></a><a id="7224" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a>       <a id="7232" class="Symbol">:</a> <a id="7234" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a>

  <a id="RawLoop.rawQuasigroup"></a><a id="7245" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7259" class="Symbol">:</a> <a id="7261" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="7275" href="Algebra.Bundles.Raw.html#6994" class="Bound">c</a> <a id="7277" href="Algebra.Bundles.Raw.html#6996" class="Bound">ℓ</a>
  <a id="7281" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7295" class="Symbol">=</a> <a id="7297" class="Keyword">record</a>
    <a id="7308" class="Symbol">{</a> <a id="7310" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="7314" class="Symbol">=</a> <a id="7316" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a>
    <a id="7324" class="Symbol">;</a> <a id="7326" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a>
    <a id="7340" class="Symbol">;</a> <a id="7342" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="7347" class="Symbol">=</a> <a id="7349" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a>
    <a id="7358" class="Symbol">;</a> <a id="7360" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="7365" class="Symbol">=</a> <a id="7367" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a>
    <a id="7376" class="Symbol">}</a>

  <a id="7381" class="Keyword">open</a> <a id="7386" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="7400" href="Algebra.Bundles.Raw.html#7245" class="Function">rawQuasigroup</a> <a id="7414" class="Keyword">public</a>
    <a id="7425" class="Keyword">using</a> <a id="7431" class="Symbol">(</a><a id="7432" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="7436" class="Symbol">;</a> <a id="7438" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="7448" class="Symbol">;</a> <a id="7450" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="7461" class="Symbol">;</a> <a id="7463" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="7474" class="Symbol">)</a>

<a id="7477" class="Keyword">record</a> <a id="RawKleeneAlgebra"></a><a id="7484" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="7501" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7503" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7516" class="Symbol">(</a><a id="7517" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7521" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a><a id="7522" class="Symbol">))</a> <a id="7525" class="Keyword">where</a>
  <a id="7533" class="Keyword">infix</a>  <a id="7540" class="Number">8</a> _⋆
  <a id="7547" class="Keyword">infixl</a> <a id="7554" class="Number">7</a> <a id="7556" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>
  <a id="7562" class="Keyword">infixl</a> <a id="7569" class="Number">6</a> <a id="7571" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>
  <a id="7577" class="Keyword">infix</a>  <a id="7584" class="Number">4</a> <a id="7586" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>
  <a id="7592" class="Keyword">field</a>
    <a id="RawKleeneAlgebra.Carrier"></a><a id="7602" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="7610" class="Symbol">:</a> <a id="7612" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7616" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a>
    <a id="RawKleeneAlgebra._≈_"></a><a id="7622" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>     <a id="7630" class="Symbol">:</a> <a id="7632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7636" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="7644" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a>
    <a id="RawKleeneAlgebra._+_"></a><a id="7650" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>     <a id="7658" class="Symbol">:</a> <a id="7660" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7664" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._*_"></a><a id="7676" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>     <a id="7684" class="Symbol">:</a> <a id="7686" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7690" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra._⋆"></a><a id="7702" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a>      <a id="7710" class="Symbol">:</a> <a id="7712" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7716" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.0#"></a><a id="7728" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>      <a id="7736" class="Symbol">:</a> <a id="7738" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>
    <a id="RawKleeneAlgebra.1#"></a><a id="7750" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>      <a id="7758" class="Symbol">:</a> <a id="7760" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a>

  <a id="RawKleeneAlgebra.rawSemiring"></a><a id="7771" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7783" class="Symbol">:</a> <a id="7785" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="7797" href="Algebra.Bundles.Raw.html#7501" class="Bound">c</a> <a id="7799" href="Algebra.Bundles.Raw.html#7503" class="Bound">ℓ</a>
  <a id="7803" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7815" class="Symbol">=</a> <a id="7817" class="Keyword">record</a>
    <a id="7828" class="Symbol">{</a> <a id="7830" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="7834" class="Symbol">=</a> <a id="7836" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a>
    <a id="7844" class="Symbol">;</a> <a id="7846" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a>
    <a id="7860" class="Symbol">;</a> <a id="7862" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="7866" class="Symbol">=</a> <a id="7868" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a>
    <a id="7876" class="Symbol">;</a> <a id="7878" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="7882" class="Symbol">=</a> <a id="7884" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>
    <a id="7891" class="Symbol">;</a> <a id="7893" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="7897" class="Symbol">=</a> <a id="7899" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>
    <a id="7906" class="Symbol">}</a>

  <a id="7911" class="Keyword">open</a> <a id="7916" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="7928" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="7940" class="Keyword">public</a>
    <a id="7951" class="Keyword">using</a>
    <a id="7961" class="Symbol">(</a> <a id="7963" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="7971" class="Symbol">;</a> <a id="7973" href="Algebra.Bundles.Raw.html#3241" class="Function">+-rawMagma</a><a id="7983" class="Symbol">;</a> <a id="7985" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a>
    <a id="8001" class="Symbol">;</a> <a id="8003" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="8013" class="Symbol">;</a> <a id="8015" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a>
    <a id="8031" class="Symbol">)</a></pre></body></html>


==> anc/html/Algebra.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Algebra.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="368" class="Symbol">{-#</a> <a id="372" class="Keyword">OPTIONS</a> <a id="380" class="Pragma">--cubical-compatible</a> <a id="401" class="Pragma">--safe</a> <a id="408" class="Symbol">#-}</a>

<a id="413" class="Keyword">module</a> <a id="420" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="436" class="Keyword">where</a>

<a id="443" class="Keyword">import</a> <a id="450" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">Raw</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="566" class="Keyword">using</a> <a id="572" class="Symbol">(</a><a id="573" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Level.html" class="Module">Level</a>

<a id="597" class="Comment">------------------------------------------------------------------------</a>
<a id="670" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="713" class="Keyword">open</a> <a id="718" href="Algebra.Bundles.Raw.html" class="Module">Raw</a> <a id="722" class="Keyword">public</a>
  <a id="731" class="Keyword">using</a> <a id="737" class="Symbol">(</a> <a id="739" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a><a id="754" class="Symbol">;</a> <a id="756" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="764" class="Symbol">;</a> <a id="766" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="775" class="Symbol">;</a> <a id="777" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a>
        <a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="811" class="Symbol">;</a> <a id="813" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a>
        <a id="833" class="Symbol">;</a> <a id="835" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a><a id="852" class="Symbol">;</a> <a id="854" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a>
        <a id="870" class="Symbol">;</a> <a id="872" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a><a id="885" class="Symbol">;</a> <a id="887" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a><a id="894" class="Symbol">;</a> <a id="896" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a><a id="912" class="Symbol">)</a>

<a id="915" class="Comment">------------------------------------------------------------------------</a>
<a id="988" class="Comment">-- Bundles with 1 unary operation &amp; 1 element</a>
<a id="1034" class="Comment">------------------------------------------------------------------------</a>

<a id="1108" class="Keyword">record</a> <a id="SuccessorSet"></a><a id="1115" href="Algebra.Bundles.html#1115" class="Record">SuccessorSet</a> <a id="1128" href="Algebra.Bundles.html#1128" class="Bound">c</a> <a id="1130" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a> <a id="1132" class="Symbol">:</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Algebra.Bundles.html#1128" class="Bound">c</a> <a id="1146" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1148" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a><a id="1149" class="Symbol">))</a> <a id="1152" class="Keyword">where</a>
  <a id="1160" class="Keyword">infix</a>  <a id="1167" class="Number">4</a> <a id="1169" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a>
  <a id="1175" class="Keyword">field</a>
    <a id="SuccessorSet.Carrier"></a><a id="1185" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>          <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1208" href="Algebra.Bundles.html#1128" class="Bound">c</a>
    <a id="SuccessorSet._≈_"></a><a id="1214" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a>              <a id="1231" class="Symbol">:</a> <a id="1233" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1237" href="Algebra.Bundles.html#1185" class="Field">Carrier</a> <a id="1245" href="Algebra.Bundles.html#1130" class="Bound">ℓ</a>
    <a id="SuccessorSet.suc#"></a><a id="1251" href="Algebra.Bundles.html#1251" class="Field">suc#</a>             <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1274" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>
    <a id="SuccessorSet.zero#"></a><a id="1286" href="Algebra.Bundles.html#1286" class="Field">zero#</a>            <a id="1303" class="Symbol">:</a> <a id="1305" href="Algebra.Bundles.html#1185" class="Field">Carrier</a>
    <a id="SuccessorSet.isSuccessorSet"></a><a id="1317" href="Algebra.Bundles.html#1317" class="Field">isSuccessorSet</a>   <a id="1334" class="Symbol">:</a> <a id="1336" href="Algebra.Structures.html#1253" class="Record">IsSuccessorSet</a> <a id="1351" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a> <a id="1355" href="Algebra.Bundles.html#1251" class="Field">suc#</a> <a id="1360" href="Algebra.Bundles.html#1286" class="Field">zero#</a>

  <a id="1369" class="Keyword">open</a> <a id="1374" href="Algebra.Structures.html#1253" class="Module">IsSuccessorSet</a> <a id="1389" href="Algebra.Bundles.html#1317" class="Field">isSuccessorSet</a> <a id="1404" class="Keyword">public</a>

  <a id="SuccessorSet.rawSuccessorSet"></a><a id="1414" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="1448" class="Symbol">_</a> <a id="1450" class="Symbol">_</a>
  <a id="1454" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1470" class="Symbol">=</a> <a id="1472" class="Keyword">record</a> <a id="1479" class="Symbol">{</a> <a id="1481" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1485" class="Symbol">=</a> <a id="1487" href="Algebra.Bundles.html#1214" class="Field Operator">_≈_</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Algebra.Bundles.html#1251" class="Field">suc#</a><a id="1503" class="Symbol">;</a> <a id="1505" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Algebra.Bundles.html#1286" class="Field">zero#</a> <a id="1519" class="Symbol">}</a>

  <a id="1524" class="Keyword">open</a> <a id="1529" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1545" href="Algebra.Bundles.html#1414" class="Function">rawSuccessorSet</a> <a id="1561" class="Keyword">public</a>

<a id="1569" class="Comment">------------------------------------------------------------------------</a>
<a id="1642" class="Comment">-- Bundles with 1 binary operation</a>
<a id="1677" class="Comment">------------------------------------------------------------------------</a>

<a id="1751" class="Keyword">record</a> <a id="Magma"></a><a id="1758" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="1764" href="Algebra.Bundles.html#1764" class="Bound">c</a> <a id="1766" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a> <a id="1768" class="Symbol">:</a> <a id="1770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Algebra.Bundles.html#1764" class="Bound">c</a> <a id="1782" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1784" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a><a id="1785" class="Symbol">))</a> <a id="1788" class="Keyword">where</a>
  <a id="1796" class="Keyword">infixl</a> <a id="1803" class="Number">7</a> <a id="1805" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>
  <a id="1811" class="Keyword">infix</a>  <a id="1818" class="Number">4</a> <a id="1820" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a>
  <a id="1826" class="Keyword">field</a>
    <a id="Magma.Carrier"></a><a id="1836" href="Algebra.Bundles.html#1836" class="Field">Carrier</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1850" href="Algebra.Bundles.html#1764" class="Bound">c</a>
    <a id="Magma._≈_"></a><a id="1856" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a>     <a id="1864" class="Symbol">:</a> <a id="1866" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1870" href="Algebra.Bundles.html#1836" class="Field">Carrier</a> <a id="1878" href="Algebra.Bundles.html#1766" class="Bound">ℓ</a>
    <a id="Magma._∙_"></a><a id="1884" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>     <a id="1892" class="Symbol">:</a> <a id="1894" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1898" href="Algebra.Bundles.html#1836" class="Field">Carrier</a>
    <a id="Magma.isMagma"></a><a id="1910" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1928" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a> <a id="1932" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a>

  <a id="1939" class="Keyword">open</a> <a id="1944" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="1952" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1960" class="Keyword">public</a>

  <a id="Magma.rawMagma"></a><a id="1970" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="1979" class="Symbol">:</a> <a id="1981" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1990" class="Symbol">_</a> <a id="1992" class="Symbol">_</a>
  <a id="1996" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="2005" class="Symbol">=</a> <a id="2007" class="Keyword">record</a> <a id="2014" class="Symbol">{</a> <a id="2016" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Algebra.Bundles.html#1856" class="Field Operator">_≈_</a><a id="2025" class="Symbol">;</a> <a id="2027" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Algebra.Bundles.html#1884" class="Field Operator">_∙_</a> <a id="2037" class="Symbol">}</a>

  <a id="2042" class="Keyword">open</a> <a id="2047" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2056" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="2065" class="Keyword">public</a>
    <a id="2076" class="Keyword">using</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="2086" class="Symbol">)</a>


<a id="2090" class="Keyword">record</a> <a id="SelectiveMagma"></a><a id="2097" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a> <a id="2112" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2114" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2132" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a><a id="2133" class="Symbol">))</a> <a id="2136" class="Keyword">where</a>
  <a id="2144" class="Keyword">infixl</a> <a id="2151" class="Number">7</a> <a id="2153" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>
  <a id="2159" class="Keyword">infix</a>  <a id="2166" class="Number">4</a> <a id="2168" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a>
  <a id="2174" class="Keyword">field</a>
    <a id="SelectiveMagma.Carrier"></a><a id="2184" href="Algebra.Bundles.html#2184" class="Field">Carrier</a>          <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" href="Algebra.Bundles.html#2112" class="Bound">c</a>
    <a id="SelectiveMagma._≈_"></a><a id="2213" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a>              <a id="2230" class="Symbol">:</a> <a id="2232" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2236" href="Algebra.Bundles.html#2184" class="Field">Carrier</a> <a id="2244" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a>
    <a id="SelectiveMagma._∙_"></a><a id="2250" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>              <a id="2267" class="Symbol">:</a> <a id="2269" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2273" href="Algebra.Bundles.html#2184" class="Field">Carrier</a>
    <a id="SelectiveMagma.isSelectiveMagma"></a><a id="2285" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="2321" href="Algebra.Bundles.html#2213" class="Field Operator">_≈_</a> <a id="2325" href="Algebra.Bundles.html#2250" class="Field Operator">_∙_</a>

  <a id="2332" class="Keyword">open</a> <a id="2337" href="Algebra.Structures.html#3162" class="Module">IsSelectiveMagma</a> <a id="2354" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="2371" class="Keyword">public</a>

  <a id="SelectiveMagma.magma"></a><a id="2381" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="2395" href="Algebra.Bundles.html#2112" class="Bound">c</a> <a id="2397" href="Algebra.Bundles.html#2114" class="Bound">ℓ</a>
  <a id="2401" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Keyword">record</a> <a id="2416" class="Symbol">{</a> <a id="2418" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Algebra.Structures.html#3223" class="Function">isMagma</a> <a id="2436" class="Symbol">}</a>

  <a id="2441" class="Keyword">open</a> <a id="2446" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="2452" href="Algebra.Bundles.html#2381" class="Function">magma</a> <a id="2458" class="Keyword">public</a> <a id="2465" class="Keyword">using</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2480" class="Symbol">)</a>


<a id="2484" class="Keyword">record</a> <a id="CommutativeMagma"></a><a id="2491" href="Algebra.Bundles.html#2491" class="Record">CommutativeMagma</a> <a id="2508" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2510" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a> <a id="2512" class="Symbol">:</a> <a id="2514" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2528" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a><a id="2529" class="Symbol">))</a> <a id="2532" class="Keyword">where</a>
  <a id="2540" class="Keyword">infixl</a> <a id="2547" class="Number">7</a> <a id="2549" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>
  <a id="2555" class="Keyword">infix</a>  <a id="2562" class="Number">4</a> <a id="2564" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a>
  <a id="2570" class="Keyword">field</a>
    <a id="CommutativeMagma.Carrier"></a><a id="2580" href="Algebra.Bundles.html#2580" class="Field">Carrier</a>            <a id="2599" class="Symbol">:</a> <a id="2601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2605" href="Algebra.Bundles.html#2508" class="Bound">c</a>
    <a id="CommutativeMagma._≈_"></a><a id="2611" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a>                <a id="2630" class="Symbol">:</a> <a id="2632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2636" href="Algebra.Bundles.html#2580" class="Field">Carrier</a> <a id="2644" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a>
    <a id="CommutativeMagma._∙_"></a><a id="2650" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>                <a id="2669" class="Symbol">:</a> <a id="2671" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2675" href="Algebra.Bundles.html#2580" class="Field">Carrier</a>
    <a id="CommutativeMagma.isCommutativeMagma"></a><a id="2687" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Algebra.Structures.html#2006" class="Record">IsCommutativeMagma</a> <a id="2727" href="Algebra.Bundles.html#2611" class="Field Operator">_≈_</a> <a id="2731" href="Algebra.Bundles.html#2650" class="Field Operator">_∙_</a>

  <a id="2738" class="Keyword">open</a> <a id="2743" href="Algebra.Structures.html#2006" class="Module">IsCommutativeMagma</a> <a id="2762" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="2781" class="Keyword">public</a>

  <a id="CommutativeMagma.magma"></a><a id="2791" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="2805" href="Algebra.Bundles.html#2508" class="Bound">c</a> <a id="2807" href="Algebra.Bundles.html#2510" class="Bound">ℓ</a>
  <a id="2811" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2817" class="Symbol">=</a> <a id="2819" class="Keyword">record</a> <a id="2826" class="Symbol">{</a> <a id="2828" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Algebra.Structures.html#2069" class="Function">isMagma</a> <a id="2846" class="Symbol">}</a>

  <a id="2851" class="Keyword">open</a> <a id="2856" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="2862" href="Algebra.Bundles.html#2791" class="Function">magma</a> <a id="2868" class="Keyword">public</a> <a id="2875" class="Keyword">using</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2890" class="Symbol">)</a>

<a id="2893" class="Keyword">record</a> <a id="IdempotentMagma"></a><a id="2900" href="Algebra.Bundles.html#2900" class="Record">IdempotentMagma</a> <a id="2916" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="2918" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a> <a id="2920" class="Symbol">:</a> <a id="2922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2926" class="Symbol">(</a><a id="2927" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="2934" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2936" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a><a id="2937" class="Symbol">))</a> <a id="2940" class="Keyword">where</a>
  <a id="2948" class="Keyword">infixl</a> <a id="2955" class="Number">7</a> <a id="2957" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>
  <a id="2963" class="Keyword">infix</a>  <a id="2970" class="Number">4</a> <a id="2972" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a>
  <a id="2978" class="Keyword">field</a>
    <a id="IdempotentMagma.Carrier"></a><a id="2988" href="Algebra.Bundles.html#2988" class="Field">Carrier</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Algebra.Bundles.html#2916" class="Bound">c</a>
    <a id="IdempotentMagma._≈_"></a><a id="3008" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a>     <a id="3016" class="Symbol">:</a> <a id="3018" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3022" href="Algebra.Bundles.html#2988" class="Field">Carrier</a> <a id="3030" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a>
    <a id="IdempotentMagma._∙_"></a><a id="3036" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>     <a id="3044" class="Symbol">:</a> <a id="3046" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3050" href="Algebra.Bundles.html#2988" class="Field">Carrier</a>
    <a id="IdempotentMagma.isIdempotentMagma"></a><a id="3062" href="Algebra.Bundles.html#3062" class="Field">isIdempotentMagma</a>  <a id="3081" class="Symbol">:</a> <a id="3083" href="Algebra.Structures.html#2156" class="Record">IsIdempotentMagma</a> <a id="3101" href="Algebra.Bundles.html#3008" class="Field Operator">_≈_</a> <a id="3105" href="Algebra.Bundles.html#3036" class="Field Operator">_∙_</a>

  <a id="3112" class="Keyword">open</a> <a id="3117" href="Algebra.Structures.html#2156" class="Module">IsIdempotentMagma</a> <a id="3135" href="Algebra.Bundles.html#3062" class="Field">isIdempotentMagma</a> <a id="3153" class="Keyword">public</a>

  <a id="IdempotentMagma.magma"></a><a id="3163" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3177" href="Algebra.Bundles.html#2916" class="Bound">c</a> <a id="3179" href="Algebra.Bundles.html#2918" class="Bound">ℓ</a>
  <a id="3183" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3189" class="Symbol">=</a> <a id="3191" class="Keyword">record</a> <a id="3198" class="Symbol">{</a> <a id="3200" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3208" class="Symbol">=</a> <a id="3210" href="Algebra.Structures.html#2218" class="Function">isMagma</a> <a id="3218" class="Symbol">}</a>

  <a id="3223" class="Keyword">open</a> <a id="3228" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3234" href="Algebra.Bundles.html#3163" class="Function">magma</a> <a id="3240" class="Keyword">public</a>
    <a id="3251" class="Keyword">using</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3266" class="Symbol">)</a>

<a id="3269" class="Keyword">record</a> <a id="AlternativeMagma"></a><a id="3276" href="Algebra.Bundles.html#3276" class="Record">AlternativeMagma</a> <a id="3293" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3295" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a> <a id="3297" class="Symbol">:</a> <a id="3299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3311" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3313" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a><a id="3314" class="Symbol">))</a> <a id="3317" class="Keyword">where</a>
  <a id="3325" class="Keyword">infixl</a> <a id="3332" class="Number">7</a> <a id="3334" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>
  <a id="3340" class="Keyword">infix</a>  <a id="3347" class="Number">4</a> <a id="3349" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a>
  <a id="3355" class="Keyword">field</a>
    <a id="AlternativeMagma.Carrier"></a><a id="3365" href="Algebra.Bundles.html#3365" class="Field">Carrier</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3379" href="Algebra.Bundles.html#3293" class="Bound">c</a>
    <a id="AlternativeMagma._≈_"></a><a id="3385" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a>     <a id="3393" class="Symbol">:</a> <a id="3395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3399" href="Algebra.Bundles.html#3365" class="Field">Carrier</a> <a id="3407" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a>
    <a id="AlternativeMagma._∙_"></a><a id="3413" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>     <a id="3421" class="Symbol">:</a> <a id="3423" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3427" href="Algebra.Bundles.html#3365" class="Field">Carrier</a>
    <a id="AlternativeMagma.isAlternativeMagma"></a><a id="3439" href="Algebra.Bundles.html#3439" class="Field">isAlternativeMagma</a>  <a id="3459" class="Symbol">:</a> <a id="3461" href="Algebra.Structures.html#2304" class="Record">IsAlternativeMagma</a> <a id="3480" href="Algebra.Bundles.html#3385" class="Field Operator">_≈_</a> <a id="3484" href="Algebra.Bundles.html#3413" class="Field Operator">_∙_</a>

  <a id="3491" class="Keyword">open</a> <a id="3496" href="Algebra.Structures.html#2304" class="Module">IsAlternativeMagma</a> <a id="3515" href="Algebra.Bundles.html#3439" class="Field">isAlternativeMagma</a> <a id="3534" class="Keyword">public</a>

  <a id="AlternativeMagma.magma"></a><a id="3544" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3558" href="Algebra.Bundles.html#3293" class="Bound">c</a> <a id="3560" href="Algebra.Bundles.html#3295" class="Bound">ℓ</a>
  <a id="3564" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3570" class="Symbol">=</a> <a id="3572" class="Keyword">record</a> <a id="3579" class="Symbol">{</a> <a id="3581" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3589" class="Symbol">=</a> <a id="3591" href="Algebra.Structures.html#2367" class="Function">isMagma</a> <a id="3599" class="Symbol">}</a>

  <a id="3604" class="Keyword">open</a> <a id="3609" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3615" href="Algebra.Bundles.html#3544" class="Function">magma</a> <a id="3621" class="Keyword">public</a>
    <a id="3632" class="Keyword">using</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3647" class="Symbol">)</a>

<a id="3650" class="Keyword">record</a> <a id="FlexibleMagma"></a><a id="3657" href="Algebra.Bundles.html#3657" class="Record">FlexibleMagma</a> <a id="3671" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3673" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a> <a id="3675" class="Symbol">:</a> <a id="3677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3689" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3691" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a><a id="3692" class="Symbol">))</a> <a id="3695" class="Keyword">where</a>
  <a id="3703" class="Keyword">infixl</a> <a id="3710" class="Number">7</a> <a id="3712" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>
  <a id="3718" class="Keyword">infix</a>  <a id="3725" class="Number">4</a> <a id="3727" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a>
  <a id="3733" class="Keyword">field</a>
    <a id="FlexibleMagma.Carrier"></a><a id="3743" href="Algebra.Bundles.html#3743" class="Field">Carrier</a> <a id="3751" class="Symbol">:</a> <a id="3753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3757" href="Algebra.Bundles.html#3671" class="Bound">c</a>
    <a id="FlexibleMagma._≈_"></a><a id="3763" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a>     <a id="3771" class="Symbol">:</a> <a id="3773" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3777" href="Algebra.Bundles.html#3743" class="Field">Carrier</a> <a id="3785" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a>
    <a id="FlexibleMagma._∙_"></a><a id="3791" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>     <a id="3799" class="Symbol">:</a> <a id="3801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3805" href="Algebra.Bundles.html#3743" class="Field">Carrier</a>
    <a id="FlexibleMagma.isFlexibleMagma"></a><a id="3817" href="Algebra.Bundles.html#3817" class="Field">isFlexibleMagma</a>  <a id="3834" class="Symbol">:</a> <a id="3836" href="Algebra.Structures.html#2587" class="Record">IsFlexibleMagma</a> <a id="3852" href="Algebra.Bundles.html#3763" class="Field Operator">_≈_</a> <a id="3856" href="Algebra.Bundles.html#3791" class="Field Operator">_∙_</a>

  <a id="3863" class="Keyword">open</a> <a id="3868" href="Algebra.Structures.html#2587" class="Module">IsFlexibleMagma</a> <a id="3884" href="Algebra.Bundles.html#3817" class="Field">isFlexibleMagma</a> <a id="3900" class="Keyword">public</a>

  <a id="FlexibleMagma.magma"></a><a id="3910" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3924" href="Algebra.Bundles.html#3671" class="Bound">c</a> <a id="3926" href="Algebra.Bundles.html#3673" class="Bound">ℓ</a>
  <a id="3930" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3936" class="Symbol">=</a> <a id="3938" class="Keyword">record</a> <a id="3945" class="Symbol">{</a> <a id="3947" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Algebra.Structures.html#2647" class="Function">isMagma</a> <a id="3965" class="Symbol">}</a>

  <a id="3970" class="Keyword">open</a> <a id="3975" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="3981" href="Algebra.Bundles.html#3910" class="Function">magma</a> <a id="3987" class="Keyword">public</a>
    <a id="3998" class="Keyword">using</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4013" class="Symbol">)</a>

<a id="4016" class="Keyword">record</a> <a id="MedialMagma"></a><a id="4023" href="Algebra.Bundles.html#4023" class="Record">MedialMagma</a> <a id="4035" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4037" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4053" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4055" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a><a id="4056" class="Symbol">))</a> <a id="4059" class="Keyword">where</a>
  <a id="4067" class="Keyword">infixl</a> <a id="4074" class="Number">7</a> <a id="4076" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>
  <a id="4082" class="Keyword">infix</a>  <a id="4089" class="Number">4</a> <a id="4091" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a>
  <a id="4097" class="Keyword">field</a>
    <a id="MedialMagma.Carrier"></a><a id="4107" href="Algebra.Bundles.html#4107" class="Field">Carrier</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4121" href="Algebra.Bundles.html#4035" class="Bound">c</a>
    <a id="MedialMagma._≈_"></a><a id="4127" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a>     <a id="4135" class="Symbol">:</a> <a id="4137" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4141" href="Algebra.Bundles.html#4107" class="Field">Carrier</a> <a id="4149" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a>
    <a id="MedialMagma._∙_"></a><a id="4155" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>     <a id="4163" class="Symbol">:</a> <a id="4165" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4169" href="Algebra.Bundles.html#4107" class="Field">Carrier</a>
    <a id="MedialMagma.isMedialMagma"></a><a id="4181" href="Algebra.Bundles.html#4181" class="Field">isMedialMagma</a>  <a id="4196" class="Symbol">:</a> <a id="4198" href="Algebra.Structures.html#2733" class="Record">IsMedialMagma</a> <a id="4212" href="Algebra.Bundles.html#4127" class="Field Operator">_≈_</a> <a id="4216" href="Algebra.Bundles.html#4155" class="Field Operator">_∙_</a>

  <a id="4223" class="Keyword">open</a> <a id="4228" href="Algebra.Structures.html#2733" class="Module">IsMedialMagma</a> <a id="4242" href="Algebra.Bundles.html#4181" class="Field">isMedialMagma</a> <a id="4256" class="Keyword">public</a>

  <a id="MedialMagma.magma"></a><a id="4266" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4280" href="Algebra.Bundles.html#4035" class="Bound">c</a> <a id="4282" href="Algebra.Bundles.html#4037" class="Bound">ℓ</a>
  <a id="4286" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4292" class="Symbol">=</a> <a id="4294" class="Keyword">record</a> <a id="4301" class="Symbol">{</a> <a id="4303" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="4311" class="Symbol">=</a> <a id="4313" href="Algebra.Structures.html#2791" class="Function">isMagma</a> <a id="4321" class="Symbol">}</a>

  <a id="4326" class="Keyword">open</a> <a id="4331" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="4337" href="Algebra.Bundles.html#4266" class="Function">magma</a> <a id="4343" class="Keyword">public</a>
    <a id="4354" class="Keyword">using</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4369" class="Symbol">)</a>

<a id="4372" class="Keyword">record</a> <a id="SemimedialMagma"></a><a id="4379" href="Algebra.Bundles.html#4379" class="Record">SemimedialMagma</a> <a id="4395" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4397" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4413" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4415" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a><a id="4416" class="Symbol">))</a> <a id="4419" class="Keyword">where</a>
  <a id="4427" class="Keyword">infixl</a> <a id="4434" class="Number">7</a> <a id="4436" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>
  <a id="4442" class="Keyword">infix</a>  <a id="4449" class="Number">4</a> <a id="4451" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a>
  <a id="4457" class="Keyword">field</a>
    <a id="SemimedialMagma.Carrier"></a><a id="4467" href="Algebra.Bundles.html#4467" class="Field">Carrier</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4481" href="Algebra.Bundles.html#4395" class="Bound">c</a>
    <a id="SemimedialMagma._≈_"></a><a id="4487" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a>     <a id="4495" class="Symbol">:</a> <a id="4497" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4501" href="Algebra.Bundles.html#4467" class="Field">Carrier</a> <a id="4509" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a>
    <a id="SemimedialMagma._∙_"></a><a id="4515" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>     <a id="4523" class="Symbol">:</a> <a id="4525" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4529" href="Algebra.Bundles.html#4467" class="Field">Carrier</a>
    <a id="SemimedialMagma.isSemimedialMagma"></a><a id="4541" href="Algebra.Bundles.html#4541" class="Field">isSemimedialMagma</a>  <a id="4560" class="Symbol">:</a> <a id="4562" href="Algebra.Structures.html#2873" class="Record">IsSemimedialMagma</a> <a id="4580" href="Algebra.Bundles.html#4487" class="Field Operator">_≈_</a> <a id="4584" href="Algebra.Bundles.html#4515" class="Field Operator">_∙_</a>

  <a id="4591" class="Keyword">open</a> <a id="4596" href="Algebra.Structures.html#2873" class="Module">IsSemimedialMagma</a> <a id="4614" href="Algebra.Bundles.html#4541" class="Field">isSemimedialMagma</a> <a id="4632" class="Keyword">public</a>

  <a id="SemimedialMagma.magma"></a><a id="4642" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4648" class="Symbol">:</a> <a id="4650" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4656" href="Algebra.Bundles.html#4395" class="Bound">c</a> <a id="4658" href="Algebra.Bundles.html#4397" class="Bound">ℓ</a>
  <a id="4662" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4668" class="Symbol">=</a> <a id="4670" class="Keyword">record</a> <a id="4677" class="Symbol">{</a> <a id="4679" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Algebra.Structures.html#2935" class="Function">isMagma</a> <a id="4697" class="Symbol">}</a>

  <a id="4702" class="Keyword">open</a> <a id="4707" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="4713" href="Algebra.Bundles.html#4642" class="Function">magma</a> <a id="4719" class="Keyword">public</a>
    <a id="4730" class="Keyword">using</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4745" class="Symbol">)</a>


<a id="4749" class="Keyword">record</a> <a id="Semigroup"></a><a id="4756" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="4766" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="4768" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a> <a id="4770" class="Symbol">:</a> <a id="4772" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="4784" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4786" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a><a id="4787" class="Symbol">))</a> <a id="4790" class="Keyword">where</a>
  <a id="4798" class="Keyword">infixl</a> <a id="4805" class="Number">7</a> <a id="4807" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
  <a id="4813" class="Keyword">infix</a>  <a id="4820" class="Number">4</a> <a id="4822" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>
  <a id="4828" class="Keyword">field</a>
    <a id="Semigroup.Carrier"></a><a id="4838" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>     <a id="4850" class="Symbol">:</a> <a id="4852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4856" href="Algebra.Bundles.html#4766" class="Bound">c</a>
    <a id="Semigroup._≈_"></a><a id="4862" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>         <a id="4874" class="Symbol">:</a> <a id="4876" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4880" href="Algebra.Bundles.html#4838" class="Field">Carrier</a> <a id="4888" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a>
    <a id="Semigroup._∙_"></a><a id="4894" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>         <a id="4906" class="Symbol">:</a> <a id="4908" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4912" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>
    <a id="Semigroup.isSemigroup"></a><a id="4924" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4936" class="Symbol">:</a> <a id="4938" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4950" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a> <a id="4954" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>

  <a id="4961" class="Keyword">open</a> <a id="4966" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="4978" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4990" class="Keyword">public</a>

  <a id="Semigroup.magma"></a><a id="5000" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5006" class="Symbol">:</a> <a id="5008" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5014" href="Algebra.Bundles.html#4766" class="Bound">c</a> <a id="5016" href="Algebra.Bundles.html#4768" class="Bound">ℓ</a>
  <a id="5020" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5026" class="Symbol">=</a> <a id="5028" class="Keyword">record</a> <a id="5035" class="Symbol">{</a> <a id="5037" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5045" class="Symbol">=</a> <a id="5047" href="Algebra.Structures.html#3365" class="Function">isMagma</a> <a id="5055" class="Symbol">}</a>

  <a id="5060" class="Keyword">open</a> <a id="5065" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="5071" href="Algebra.Bundles.html#5000" class="Function">magma</a> <a id="5077" class="Keyword">public</a>
    <a id="5088" class="Keyword">using</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5098" class="Symbol">;</a> <a id="5100" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5108" class="Symbol">)</a>


<a id="5112" class="Keyword">record</a> <a id="Band"></a><a id="5119" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="5124" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5126" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a> <a id="5128" class="Symbol">:</a> <a id="5130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5134" class="Symbol">(</a><a id="5135" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5142" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5144" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a><a id="5145" class="Symbol">))</a> <a id="5148" class="Keyword">where</a>
  <a id="5156" class="Keyword">infixl</a> <a id="5163" class="Number">7</a> <a id="5165" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>
  <a id="5171" class="Keyword">infix</a>  <a id="5178" class="Number">4</a> <a id="5180" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a>
  <a id="5186" class="Keyword">field</a>
    <a id="Band.Carrier"></a><a id="5196" href="Algebra.Bundles.html#5196" class="Field">Carrier</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" href="Algebra.Bundles.html#5124" class="Bound">c</a>
    <a id="Band._≈_"></a><a id="5216" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a>     <a id="5224" class="Symbol">:</a> <a id="5226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5230" href="Algebra.Bundles.html#5196" class="Field">Carrier</a> <a id="5238" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a>
    <a id="Band._∙_"></a><a id="5244" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>     <a id="5252" class="Symbol">:</a> <a id="5254" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5258" href="Algebra.Bundles.html#5196" class="Field">Carrier</a>
    <a id="Band.isBand"></a><a id="5270" href="Algebra.Bundles.html#5270" class="Field">isBand</a>  <a id="5278" class="Symbol">:</a> <a id="5280" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="5287" href="Algebra.Bundles.html#5216" class="Field Operator">_≈_</a> <a id="5291" href="Algebra.Bundles.html#5244" class="Field Operator">_∙_</a>

  <a id="5298" class="Keyword">open</a> <a id="5303" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="5310" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="5317" class="Keyword">public</a>

  <a id="Band.semigroup"></a><a id="5327" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5337" class="Symbol">:</a> <a id="5339" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5349" href="Algebra.Bundles.html#5124" class="Bound">c</a> <a id="5351" href="Algebra.Bundles.html#5126" class="Bound">ℓ</a>
  <a id="5355" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5365" class="Symbol">=</a> <a id="5367" class="Keyword">record</a> <a id="5374" class="Symbol">{</a> <a id="5376" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Algebra.Structures.html#3504" class="Function">isSemigroup</a> <a id="5402" class="Symbol">}</a>

  <a id="5407" class="Keyword">open</a> <a id="5412" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="5422" href="Algebra.Bundles.html#5327" class="Function">semigroup</a> <a id="5432" class="Keyword">public</a>
    <a id="5443" class="Keyword">using</a> <a id="5449" class="Symbol">(</a><a id="5450" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5453" class="Symbol">;</a> <a id="5455" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="5460" class="Symbol">;</a> <a id="5462" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5470" class="Symbol">)</a>


<a id="5474" class="Keyword">record</a> <a id="CommutativeSemigroup"></a><a id="5481" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="5502" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5504" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a> <a id="5506" class="Symbol">:</a> <a id="5508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5512" class="Symbol">(</a><a id="5513" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5517" class="Symbol">(</a><a id="5518" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5520" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5522" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a><a id="5523" class="Symbol">))</a> <a id="5526" class="Keyword">where</a>
  <a id="5534" class="Keyword">infixl</a> <a id="5541" class="Number">7</a> <a id="5543" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
  <a id="5549" class="Keyword">infix</a>  <a id="5556" class="Number">4</a> <a id="5558" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>
  <a id="5564" class="Keyword">field</a>
    <a id="CommutativeSemigroup.Carrier"></a><a id="5574" href="Algebra.Bundles.html#5574" class="Field">Carrier</a>                 <a id="5598" class="Symbol">:</a> <a id="5600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5604" href="Algebra.Bundles.html#5502" class="Bound">c</a>
    <a id="CommutativeSemigroup._≈_"></a><a id="5610" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>                     <a id="5634" class="Symbol">:</a> <a id="5636" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5640" href="Algebra.Bundles.html#5574" class="Field">Carrier</a> <a id="5648" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
    <a id="CommutativeSemigroup._∙_"></a><a id="5654" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>                     <a id="5678" class="Symbol">:</a> <a id="5680" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5684" href="Algebra.Bundles.html#5574" class="Field">Carrier</a>
    <a id="CommutativeSemigroup.isCommutativeSemigroup"></a><a id="5696" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a>  <a id="5720" class="Symbol">:</a> <a id="5722" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="5745" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a> <a id="5749" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>

  <a id="5756" class="Keyword">open</a> <a id="5761" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="5784" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="5807" class="Keyword">public</a>

  <a id="CommutativeSemigroup.semigroup"></a><a id="5817" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5827" class="Symbol">:</a> <a id="5829" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5839" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="5841" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
  <a id="5845" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5855" class="Symbol">=</a> <a id="5857" class="Keyword">record</a> <a id="5864" class="Symbol">{</a> <a id="5866" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Algebra.Structures.html#3678" class="Function">isSemigroup</a> <a id="5892" class="Symbol">}</a>

  <a id="5897" class="Keyword">open</a> <a id="5902" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="5912" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="5922" class="Keyword">public</a>
    <a id="5933" class="Keyword">using</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5943" class="Symbol">;</a> <a id="5945" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="5950" class="Symbol">;</a> <a id="5952" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="5960" class="Symbol">)</a>

  <a id="CommutativeSemigroup.commutativeMagma"></a><a id="5965" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a> <a id="5982" class="Symbol">:</a> <a id="5984" href="Algebra.Bundles.html#2491" class="Record">CommutativeMagma</a> <a id="6001" href="Algebra.Bundles.html#5502" class="Bound">c</a> <a id="6003" href="Algebra.Bundles.html#5504" class="Bound">ℓ</a>
  <a id="6007" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a> <a id="6024" class="Symbol">=</a> <a id="6026" class="Keyword">record</a> <a id="6033" class="Symbol">{</a> <a id="6035" href="Algebra.Bundles.html#2687" class="Field">isCommutativeMagma</a> <a id="6054" class="Symbol">=</a> <a id="6056" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="6075" class="Symbol">}</a>

<a id="6078" class="Keyword">record</a> <a id="CommutativeBand"></a><a id="6085" href="Algebra.Bundles.html#6085" class="Record">CommutativeBand</a> <a id="6101" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6103" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a> <a id="6105" class="Symbol">:</a> <a id="6107" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6119" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6121" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a><a id="6122" class="Symbol">))</a> <a id="6125" class="Keyword">where</a>
  <a id="6133" class="Keyword">infixl</a> <a id="6140" class="Number">7</a> <a id="6142" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>
  <a id="6148" class="Keyword">infix</a>  <a id="6155" class="Number">4</a> <a id="6157" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a>
  <a id="6163" class="Keyword">field</a>
    <a id="CommutativeBand.Carrier"></a><a id="6173" href="Algebra.Bundles.html#6173" class="Field">Carrier</a>            <a id="6192" class="Symbol">:</a> <a id="6194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6198" href="Algebra.Bundles.html#6101" class="Bound">c</a>
    <a id="CommutativeBand._≈_"></a><a id="6204" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a>                <a id="6223" class="Symbol">:</a> <a id="6225" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6229" href="Algebra.Bundles.html#6173" class="Field">Carrier</a> <a id="6237" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a>
    <a id="CommutativeBand._∙_"></a><a id="6243" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>                <a id="6262" class="Symbol">:</a> <a id="6264" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6268" href="Algebra.Bundles.html#6173" class="Field">Carrier</a>
    <a id="CommutativeBand.isCommutativeBand"></a><a id="6280" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a>  <a id="6299" class="Symbol">:</a> <a id="6301" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a> <a id="6319" href="Algebra.Bundles.html#6204" class="Field Operator">_≈_</a> <a id="6323" href="Algebra.Bundles.html#6243" class="Field Operator">_∙_</a>

  <a id="6330" class="Keyword">open</a> <a id="6335" href="Algebra.Structures.html#3912" class="Module">IsCommutativeBand</a> <a id="6353" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a> <a id="6371" class="Keyword">public</a>

  <a id="CommutativeBand.band"></a><a id="6381" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6386" class="Symbol">:</a> <a id="6388" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="6393" class="Symbol">_</a> <a id="6395" class="Symbol">_</a>
  <a id="6399" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6404" class="Symbol">=</a> <a id="6406" class="Keyword">record</a> <a id="6413" class="Symbol">{</a> <a id="6415" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="6422" class="Symbol">=</a> <a id="6424" href="Algebra.Structures.html#3974" class="Function">isBand</a> <a id="6431" class="Symbol">}</a>

  <a id="6436" class="Keyword">open</a> <a id="6441" href="Algebra.Bundles.html#5119" class="Module">Band</a> <a id="6446" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="6451" class="Keyword">public</a>
    <a id="6462" class="Keyword">using</a> <a id="6468" class="Symbol">(</a><a id="6469" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6472" class="Symbol">;</a> <a id="6474" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="6479" class="Symbol">;</a> <a id="6481" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="6489" class="Symbol">;</a> <a id="6491" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="6500" class="Symbol">)</a>

  <a id="CommutativeBand.commutativeSemigroup"></a><a id="6505" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6526" class="Symbol">:</a> <a id="6528" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="6549" href="Algebra.Bundles.html#6101" class="Bound">c</a> <a id="6551" href="Algebra.Bundles.html#6103" class="Bound">ℓ</a>
  <a id="6555" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6576" class="Symbol">=</a> <a id="6578" class="Keyword">record</a> <a id="6585" class="Symbol">{</a> <a id="6587" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="6610" class="Symbol">=</a> <a id="6612" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="6635" class="Symbol">}</a>

  <a id="6640" class="Keyword">open</a> <a id="6645" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="6666" href="Algebra.Bundles.html#6505" class="Function">commutativeSemigroup</a> <a id="6687" class="Keyword">public</a>
    <a id="6698" class="Keyword">using</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="6721" class="Symbol">)</a>


<a id="6725" class="Comment">------------------------------------------------------------------------</a>
<a id="6798" class="Comment">-- Bundles with 1 binary operation &amp; 1 element</a>
<a id="6845" class="Comment">------------------------------------------------------------------------</a>

<a id="6919" class="Keyword">record</a> <a id="UnitalMagma"></a><a id="6926" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="6938" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="6940" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a> <a id="6942" class="Symbol">:</a> <a id="6944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="6956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6958" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a><a id="6959" class="Symbol">))</a> <a id="6962" class="Keyword">where</a>
  <a id="6970" class="Keyword">infixl</a> <a id="6977" class="Number">7</a> <a id="6979" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a>
  <a id="6985" class="Keyword">infix</a>  <a id="6992" class="Number">4</a> <a id="6994" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a>
  <a id="7000" class="Keyword">field</a>
    <a id="UnitalMagma.Carrier"></a><a id="7010" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>  <a id="7019" class="Symbol">:</a> <a id="7021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7025" href="Algebra.Bundles.html#6938" class="Bound">c</a>
    <a id="UnitalMagma._≈_"></a><a id="7031" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a>      <a id="7040" class="Symbol">:</a> <a id="7042" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7046" href="Algebra.Bundles.html#7010" class="Field">Carrier</a> <a id="7054" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a>
    <a id="UnitalMagma._∙_"></a><a id="7060" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a>      <a id="7069" class="Symbol">:</a> <a id="7071" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7075" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>
    <a id="UnitalMagma.ε"></a><a id="7087" href="Algebra.Bundles.html#7087" class="Field">ε</a>        <a id="7096" class="Symbol">:</a> <a id="7098" href="Algebra.Bundles.html#7010" class="Field">Carrier</a>
    <a id="UnitalMagma.isUnitalMagma"></a><a id="7110" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="7140" href="Algebra.Bundles.html#7031" class="Field Operator">_≈_</a> <a id="7144" href="Algebra.Bundles.html#7060" class="Field Operator">_∙_</a> <a id="7148" href="Algebra.Bundles.html#7087" class="Field">ε</a>

  <a id="7153" class="Keyword">open</a> <a id="7158" href="Algebra.Structures.html#4476" class="Module">IsUnitalMagma</a> <a id="7172" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7186" class="Keyword">public</a>

  <a id="UnitalMagma.magma"></a><a id="7196" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7202" class="Symbol">:</a> <a id="7204" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7210" href="Algebra.Bundles.html#6938" class="Bound">c</a> <a id="7212" href="Algebra.Bundles.html#6940" class="Bound">ℓ</a>
  <a id="7216" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7222" class="Symbol">=</a> <a id="7224" class="Keyword">record</a> <a id="7231" class="Symbol">{</a> <a id="7233" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7241" class="Symbol">=</a> <a id="7243" href="Algebra.Structures.html#4542" class="Function">isMagma</a> <a id="7251" class="Symbol">}</a>

  <a id="7256" class="Keyword">open</a> <a id="7261" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="7267" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="7273" class="Keyword">public</a>
    <a id="7284" class="Keyword">using</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="7294" class="Symbol">;</a> <a id="7296" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="7304" class="Symbol">)</a>


<a id="7308" class="Keyword">record</a> <a id="Monoid"></a><a id="7315" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="7322" href="Algebra.Bundles.html#7322" class="Bound">c</a> <a id="7324" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a> <a id="7326" class="Symbol">:</a> <a id="7328" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7332" class="Symbol">(</a><a id="7333" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Algebra.Bundles.html#7322" class="Bound">c</a> <a id="7340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7342" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a><a id="7343" class="Symbol">))</a> <a id="7346" class="Keyword">where</a>
  <a id="7354" class="Keyword">infixl</a> <a id="7361" class="Number">7</a> <a id="7363" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>
  <a id="7369" class="Keyword">infix</a>  <a id="7376" class="Number">4</a> <a id="7378" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>
  <a id="7384" class="Keyword">field</a>
    <a id="Monoid.Carrier"></a><a id="7394" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>  <a id="7403" class="Symbol">:</a> <a id="7405" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7409" href="Algebra.Bundles.html#7322" class="Bound">c</a>
    <a id="Monoid._≈_"></a><a id="7415" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>      <a id="7424" class="Symbol">:</a> <a id="7426" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7430" href="Algebra.Bundles.html#7394" class="Field">Carrier</a> <a id="7438" href="Algebra.Bundles.html#7324" class="Bound">ℓ</a>
    <a id="Monoid._∙_"></a><a id="7444" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>      <a id="7453" class="Symbol">:</a> <a id="7455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7459" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>
    <a id="Monoid.ε"></a><a id="7471" href="Algebra.Bundles.html#7471" class="Field">ε</a>        <a id="7480" class="Symbol">:</a> <a id="7482" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>
    <a id="Monoid.isMonoid"></a><a id="7494" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7503" class="Symbol">:</a> <a id="7505" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7514" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a> <a id="7518" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a> <a id="7522" href="Algebra.Bundles.html#7471" class="Field">ε</a>

  <a id="7527" class="Keyword">open</a> <a id="7532" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="7541" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7550" class="Keyword">public</a>

  <a id="Monoid.semigroup"></a><a id="7560" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7570" class="Symbol">:</a> <a id="7572" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7582" class="Symbol">_</a> <a id="7584" class="Symbol">_</a>
  <a id="7588" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7598" class="Symbol">=</a> <a id="7600" class="Keyword">record</a> <a id="7607" class="Symbol">{</a> <a id="7609" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a> <a id="7635" class="Symbol">}</a>

  <a id="7640" class="Keyword">open</a> <a id="7645" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="7655" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="7665" class="Keyword">public</a>
    <a id="7676" class="Keyword">using</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="7686" class="Symbol">;</a> <a id="7688" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="7696" class="Symbol">;</a> <a id="7698" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="7703" class="Symbol">)</a>

  <a id="Monoid.rawMonoid"></a><a id="7708" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="7730" class="Symbol">_</a> <a id="7732" class="Symbol">_</a>
  <a id="7736" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="7746" class="Symbol">=</a> <a id="7748" class="Keyword">record</a> <a id="7755" class="Symbol">{</a> <a id="7757" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="7761" class="Symbol">=</a> <a id="7763" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a><a id="7766" class="Symbol">;</a> <a id="7768" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a><a id="7777" class="Symbol">;</a> <a id="7779" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="7781" class="Symbol">=</a> <a id="7783" href="Algebra.Bundles.html#7471" class="Field">ε</a><a id="7784" class="Symbol">}</a>

  <a id="Monoid.unitalMagma"></a><a id="7789" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="7801" class="Symbol">:</a> <a id="7803" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="7815" class="Symbol">_</a> <a id="7817" class="Symbol">_</a>
  <a id="7821" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="7833" class="Symbol">=</a> <a id="7835" class="Keyword">record</a> <a id="7842" class="Symbol">{</a> <a id="7844" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="7858" class="Symbol">=</a> <a id="7860" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>  <a id="7875" class="Symbol">}</a>


<a id="7879" class="Keyword">record</a> <a id="CommutativeMonoid"></a><a id="7886" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="7904" href="Algebra.Bundles.html#7904" class="Bound">c</a> <a id="7906" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7914" class="Symbol">(</a><a id="7915" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7919" class="Symbol">(</a><a id="7920" href="Algebra.Bundles.html#7904" class="Bound">c</a> <a id="7922" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7924" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a><a id="7925" class="Symbol">))</a> <a id="7928" class="Keyword">where</a>
  <a id="7936" class="Keyword">infixl</a> <a id="7943" class="Number">7</a> <a id="7945" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a>
  <a id="7951" class="Keyword">infix</a>  <a id="7958" class="Number">4</a> <a id="7960" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a>
  <a id="7966" class="Keyword">field</a>
    <a id="CommutativeMonoid.Carrier"></a><a id="7976" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>             <a id="7996" class="Symbol">:</a> <a id="7998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8002" href="Algebra.Bundles.html#7904" class="Bound">c</a>
    <a id="CommutativeMonoid._≈_"></a><a id="8008" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a>                 <a id="8028" class="Symbol">:</a> <a id="8030" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8034" href="Algebra.Bundles.html#7976" class="Field">Carrier</a> <a id="8042" href="Algebra.Bundles.html#7906" class="Bound">ℓ</a>
    <a id="CommutativeMonoid._∙_"></a><a id="8048" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a>                 <a id="8068" class="Symbol">:</a> <a id="8070" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8074" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>
    <a id="CommutativeMonoid.ε"></a><a id="8086" href="Algebra.Bundles.html#8086" class="Field">ε</a>                   <a id="8106" class="Symbol">:</a> <a id="8108" href="Algebra.Bundles.html#7976" class="Field">Carrier</a>
    <a id="CommutativeMonoid.isCommutativeMonoid"></a><a id="8120" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8140" class="Symbol">:</a> <a id="8142" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="8162" href="Algebra.Bundles.html#8008" class="Field Operator">_≈_</a> <a id="8166" href="Algebra.Bundles.html#8048" class="Field Operator">_∙_</a> <a id="8170" href="Algebra.Bundles.html#8086" class="Field">ε</a>

  <a id="8175" class="Keyword">open</a> <a id="8180" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="8200" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8220" class="Keyword">public</a>

  <a id="CommutativeMonoid.monoid"></a><a id="8230" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8237" class="Symbol">:</a> <a id="8239" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="8246" class="Symbol">_</a> <a id="8248" class="Symbol">_</a>
  <a id="8252" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8259" class="Symbol">=</a> <a id="8261" class="Keyword">record</a> <a id="8268" class="Symbol">{</a> <a id="8270" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="8279" class="Symbol">=</a> <a id="8281" href="Algebra.Structures.html#5236" class="Function">isMonoid</a> <a id="8290" class="Symbol">}</a>

  <a id="8295" class="Keyword">open</a> <a id="8300" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="8307" href="Algebra.Bundles.html#8230" class="Function">monoid</a> <a id="8314" class="Keyword">public</a>
    <a id="8325" class="Keyword">using</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="8335" class="Symbol">;</a> <a id="8337" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="8345" class="Symbol">;</a> <a id="8347" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="8352" class="Symbol">;</a> <a id="8354" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="8363" class="Symbol">;</a> <a id="8365" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="8376" class="Symbol">;</a> <a id="8378" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="8387" class="Symbol">)</a>

  <a id="CommutativeMonoid.commutativeSemigroup"></a><a id="8392" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8413" class="Symbol">:</a> <a id="8415" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="8436" class="Symbol">_</a> <a id="8438" class="Symbol">_</a>
  <a id="8442" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8463" class="Symbol">=</a> <a id="8465" class="Keyword">record</a> <a id="8472" class="Symbol">{</a> <a id="8474" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="8497" class="Symbol">=</a> <a id="8499" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="8522" class="Symbol">}</a>

  <a id="8527" class="Keyword">open</a> <a id="8532" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="8553" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="8574" class="Keyword">public</a>
    <a id="8585" class="Keyword">using</a> <a id="8591" class="Symbol">(</a><a id="8592" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="8608" class="Symbol">)</a>

<a id="8611" class="Keyword">record</a> <a id="IdempotentMonoid"></a><a id="8618" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="8635" href="Algebra.Bundles.html#8635" class="Bound">c</a> <a id="8637" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a> <a id="8639" class="Symbol">:</a> <a id="8641" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8645" class="Symbol">(</a><a id="8646" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Algebra.Bundles.html#8635" class="Bound">c</a> <a id="8653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8655" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a><a id="8656" class="Symbol">))</a> <a id="8659" class="Keyword">where</a>
  <a id="8667" class="Keyword">infixl</a> <a id="8674" class="Number">7</a> <a id="8676" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a>
  <a id="8682" class="Keyword">infix</a>  <a id="8689" class="Number">4</a> <a id="8691" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a>
  <a id="8697" class="Keyword">field</a>
    <a id="IdempotentMonoid.Carrier"></a><a id="8707" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>            <a id="8726" class="Symbol">:</a> <a id="8728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8732" href="Algebra.Bundles.html#8635" class="Bound">c</a>
    <a id="IdempotentMonoid._≈_"></a><a id="8738" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a>                <a id="8757" class="Symbol">:</a> <a id="8759" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8763" href="Algebra.Bundles.html#8707" class="Field">Carrier</a> <a id="8771" href="Algebra.Bundles.html#8637" class="Bound">ℓ</a>
    <a id="IdempotentMonoid._∙_"></a><a id="8777" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a>                <a id="8796" class="Symbol">:</a> <a id="8798" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8802" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>
    <a id="IdempotentMonoid.ε"></a><a id="8814" href="Algebra.Bundles.html#8814" class="Field">ε</a>                  <a id="8833" class="Symbol">:</a> <a id="8835" href="Algebra.Bundles.html#8707" class="Field">Carrier</a>
    <a id="IdempotentMonoid.isIdempotentMonoid"></a><a id="8847" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="8866" class="Symbol">:</a> <a id="8868" href="Algebra.Structures.html#5573" class="Record">IsIdempotentMonoid</a> <a id="8887" href="Algebra.Bundles.html#8738" class="Field Operator">_≈_</a> <a id="8891" href="Algebra.Bundles.html#8777" class="Field Operator">_∙_</a> <a id="8895" href="Algebra.Bundles.html#8814" class="Field">ε</a>

  <a id="8900" class="Keyword">open</a> <a id="8905" href="Algebra.Structures.html#5573" class="Module">IsIdempotentMonoid</a> <a id="8924" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="8943" class="Keyword">public</a>

  <a id="IdempotentMonoid.monoid"></a><a id="8953" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="8960" class="Symbol">:</a> <a id="8962" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="8969" class="Symbol">_</a> <a id="8971" class="Symbol">_</a>
  <a id="8975" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="8982" class="Symbol">=</a> <a id="8984" class="Keyword">record</a> <a id="8991" class="Symbol">{</a> <a id="8993" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="9002" class="Symbol">=</a> <a id="9004" href="Algebra.Structures.html#5644" class="Function">isMonoid</a> <a id="9013" class="Symbol">}</a>

  <a id="9018" class="Keyword">open</a> <a id="9023" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="9030" href="Algebra.Bundles.html#8953" class="Function">monoid</a> <a id="9037" class="Keyword">public</a>
    <a id="9048" class="Keyword">using</a> <a id="9054" class="Symbol">(</a><a id="9055" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="9058" class="Symbol">;</a> <a id="9060" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="9068" class="Symbol">;</a> <a id="9070" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="9075" class="Symbol">;</a> <a id="9077" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="9086" class="Symbol">;</a> <a id="9088" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="9099" class="Symbol">;</a> <a id="9101" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="9110" class="Symbol">)</a>

  <a id="IdempotentMonoid.band"></a><a id="9115" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="9120" class="Symbol">:</a> <a id="9122" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="9127" class="Symbol">_</a> <a id="9129" class="Symbol">_</a>
  <a id="9133" href="Algebra.Bundles.html#9115" class="Function">band</a> <a id="9138" class="Symbol">=</a> <a id="9140" class="Keyword">record</a> <a id="9147" class="Symbol">{</a> <a id="9149" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="9165" class="Symbol">}</a>


<a id="9169" class="Keyword">record</a> <a id="IdempotentCommutativeMonoid"></a><a id="9176" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="9204" href="Algebra.Bundles.html#9204" class="Bound">c</a> <a id="9206" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a> <a id="9208" class="Symbol">:</a> <a id="9210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9214" class="Symbol">(</a><a id="9215" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9219" class="Symbol">(</a><a id="9220" href="Algebra.Bundles.html#9204" class="Bound">c</a> <a id="9222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9224" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a><a id="9225" class="Symbol">))</a> <a id="9228" class="Keyword">where</a>
  <a id="9236" class="Keyword">infixl</a> <a id="9243" class="Number">7</a> <a id="9245" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a>
  <a id="9251" class="Keyword">infix</a>  <a id="9258" class="Number">4</a> <a id="9260" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a>
  <a id="9266" class="Keyword">field</a>
    <a id="IdempotentCommutativeMonoid.Carrier"></a><a id="9276" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>                       <a id="9306" class="Symbol">:</a> <a id="9308" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9312" href="Algebra.Bundles.html#9204" class="Bound">c</a>
    <a id="IdempotentCommutativeMonoid._≈_"></a><a id="9318" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a>                           <a id="9348" class="Symbol">:</a> <a id="9350" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9354" href="Algebra.Bundles.html#9276" class="Field">Carrier</a> <a id="9362" href="Algebra.Bundles.html#9206" class="Bound">ℓ</a>
    <a id="IdempotentCommutativeMonoid._∙_"></a><a id="9368" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a>                           <a id="9398" class="Symbol">:</a> <a id="9400" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9404" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.ε"></a><a id="9416" href="Algebra.Bundles.html#9416" class="Field">ε</a>                             <a id="9446" class="Symbol">:</a> <a id="9448" href="Algebra.Bundles.html#9276" class="Field">Carrier</a>
    <a id="IdempotentCommutativeMonoid.isIdempotentCommutativeMonoid"></a><a id="9460" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9490" class="Symbol">:</a> <a id="9492" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="9522" href="Algebra.Bundles.html#9318" class="Field Operator">_≈_</a> <a id="9526" href="Algebra.Bundles.html#9368" class="Field Operator">_∙_</a> <a id="9530" href="Algebra.Bundles.html#9416" class="Field">ε</a>

  <a id="9535" class="Keyword">open</a> <a id="9540" href="Algebra.Structures.html#5821" class="Module">IsIdempotentCommutativeMonoid</a> <a id="9570" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9600" class="Keyword">public</a>

  <a id="IdempotentCommutativeMonoid.commutativeMonoid"></a><a id="9610" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9628" class="Symbol">:</a> <a id="9630" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="9648" class="Symbol">_</a> <a id="9650" class="Symbol">_</a>
  <a id="9654" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9672" class="Symbol">=</a> <a id="9674" class="Keyword">record</a> <a id="9681" class="Symbol">{</a> <a id="9683" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="9703" class="Symbol">=</a> <a id="9705" href="Algebra.Structures.html#5940" class="Function">isCommutativeMonoid</a> <a id="9725" class="Symbol">}</a>

  <a id="IdempotentCommutativeMonoid.idempotentMonoid"></a><a id="9730" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="9747" class="Symbol">:</a> <a id="9749" href="Algebra.Bundles.html#8618" class="Record">IdempotentMonoid</a> <a id="9766" class="Symbol">_</a> <a id="9768" class="Symbol">_</a>
  <a id="9772" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="9789" class="Symbol">=</a> <a id="9791" class="Keyword">record</a> <a id="9798" class="Symbol">{</a> <a id="9800" href="Algebra.Bundles.html#8847" class="Field">isIdempotentMonoid</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="9840" class="Symbol">}</a>

  <a id="IdempotentCommutativeMonoid.commutativeBand"></a><a id="9845" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="9861" class="Symbol">:</a> <a id="9863" href="Algebra.Bundles.html#6085" class="Record">CommutativeBand</a> <a id="9879" class="Symbol">_</a> <a id="9881" class="Symbol">_</a>
  <a id="9885" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="9901" class="Symbol">=</a> <a id="9903" class="Keyword">record</a> <a id="9910" class="Symbol">{</a> <a id="9912" href="Algebra.Bundles.html#6280" class="Field">isCommutativeBand</a> <a id="9930" class="Symbol">=</a> <a id="9932" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="9950" class="Symbol">}</a>

  <a id="9955" class="Keyword">open</a> <a id="9960" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="9978" href="Algebra.Bundles.html#9610" class="Function">commutativeMonoid</a> <a id="9996" class="Keyword">public</a>
    <a id="10007" class="Keyword">using</a>
    <a id="10017" class="Symbol">(</a> <a id="10019" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="10022" class="Symbol">;</a> <a id="10024" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="10032" class="Symbol">;</a> <a id="10034" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="10039" class="Symbol">;</a> <a id="10041" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="10052" class="Symbol">;</a> <a id="10054" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>
    <a id="10075" class="Symbol">;</a> <a id="10077" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="10086" class="Symbol">;</a> <a id="10088" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a>
    <a id="10113" class="Symbol">;</a> <a id="10115" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="10124" class="Symbol">;</a> <a id="10126" href="Algebra.Bundles.html#8230" class="Function">monoid</a>
    <a id="10137" class="Symbol">)</a>

  <a id="10142" class="Keyword">open</a> <a id="10147" href="Algebra.Bundles.html#6085" class="Module">CommutativeBand</a> <a id="10163" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="10179" class="Keyword">public</a>
    <a id="10190" class="Keyword">using</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Algebra.Bundles.html#6381" class="Function">band</a><a id="10201" class="Symbol">)</a>

<a id="10204" class="Comment">-- Idempotent commutative monoids are also known as bounded lattices.</a>
<a id="10274" class="Comment">-- Note that the BoundedLattice necessarily uses the notation inherited</a>
<a id="10346" class="Comment">-- from monoids rather than lattices.</a>

<a id="BoundedLattice"></a><a id="10385" href="Algebra.Bundles.html#10385" class="Function">BoundedLattice</a> <a id="10400" class="Symbol">=</a> <a id="10402" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a>

<a id="10431" class="Keyword">module</a> <a id="BoundedLattice"></a><a id="10438" href="Algebra.Bundles.html#10438" class="Module">BoundedLattice</a> <a id="10453" class="Symbol">{</a><a id="10454" href="Algebra.Bundles.html#10454" class="Bound">c</a> <a id="10456" href="Algebra.Bundles.html#10456" class="Bound">ℓ</a><a id="10457" class="Symbol">}</a> <a id="10459" class="Symbol">(</a><a id="10460" href="Algebra.Bundles.html#10460" class="Bound">idemCommMonoid</a> <a id="10475" class="Symbol">:</a> <a id="10477" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="10505" href="Algebra.Bundles.html#10454" class="Bound">c</a> <a id="10507" href="Algebra.Bundles.html#10456" class="Bound">ℓ</a><a id="10508" class="Symbol">)</a> <a id="10510" class="Symbol">=</a>
       <a id="10519" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="10547" href="Algebra.Bundles.html#10460" class="Bound">idemCommMonoid</a>


<a id="10564" class="Comment">------------------------------------------------------------------------</a>
<a id="10637" class="Comment">-- Bundles with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="10703" class="Comment">------------------------------------------------------------------------</a>

<a id="10777" class="Keyword">record</a> <a id="InvertibleMagma"></a><a id="10784" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="10800" href="Algebra.Bundles.html#10800" class="Bound">c</a> <a id="10802" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a> <a id="10804" class="Symbol">:</a> <a id="10806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10810" class="Symbol">(</a><a id="10811" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10815" class="Symbol">(</a><a id="10816" href="Algebra.Bundles.html#10800" class="Bound">c</a> <a id="10818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10820" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a><a id="10821" class="Symbol">))</a> <a id="10824" class="Keyword">where</a>
  <a id="10832" class="Keyword">infix</a>  <a id="10839" class="Number">8</a> <a id="10841" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>
  <a id="10847" class="Keyword">infixl</a> <a id="10854" class="Number">7</a> <a id="10856" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a>
  <a id="10862" class="Keyword">infix</a>  <a id="10869" class="Number">4</a> <a id="10871" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a>
  <a id="10877" class="Keyword">field</a>
    <a id="InvertibleMagma.Carrier"></a><a id="10887" href="Algebra.Bundles.html#10887" class="Field">Carrier</a> <a id="10895" class="Symbol">:</a> <a id="10897" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10901" href="Algebra.Bundles.html#10800" class="Bound">c</a>
    <a id="InvertibleMagma._≈_"></a><a id="10907" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a>     <a id="10915" class="Symbol">:</a> <a id="10917" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10921" href="Algebra.Bundles.html#10887" class="Field">Carrier</a> <a id="10929" href="Algebra.Bundles.html#10802" class="Bound">ℓ</a>
    <a id="InvertibleMagma._∙_"></a><a id="10935" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a>     <a id="10943" class="Symbol">:</a> <a id="10945" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10949" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma.ε"></a><a id="10961" href="Algebra.Bundles.html#10961" class="Field">ε</a>       <a id="10969" class="Symbol">:</a> <a id="10971" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma._⁻¹"></a><a id="10983" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>     <a id="10991" class="Symbol">:</a> <a id="10993" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10997" href="Algebra.Bundles.html#10887" class="Field">Carrier</a>
    <a id="InvertibleMagma.isInvertibleMagma"></a><a id="11009" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11027" class="Symbol">:</a> <a id="11029" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="11047" href="Algebra.Bundles.html#10907" class="Field Operator">_≈_</a> <a id="11051" href="Algebra.Bundles.html#10935" class="Field Operator">_∙_</a> <a id="11055" href="Algebra.Bundles.html#10961" class="Field">ε</a> <a id="11057" href="Algebra.Bundles.html#10983" class="Field Operator">_⁻¹</a>

  <a id="11064" class="Keyword">open</a> <a id="11069" href="Algebra.Structures.html#6597" class="Module">IsInvertibleMagma</a> <a id="11087" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11105" class="Keyword">public</a>

  <a id="InvertibleMagma.magma"></a><a id="11115" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11121" class="Symbol">:</a> <a id="11123" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="11129" class="Symbol">_</a> <a id="11131" class="Symbol">_</a>
  <a id="11135" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11141" class="Symbol">=</a> <a id="11143" class="Keyword">record</a> <a id="11150" class="Symbol">{</a> <a id="11152" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="11160" class="Symbol">=</a> <a id="11162" href="Algebra.Structures.html#6683" class="Function">isMagma</a> <a id="11170" class="Symbol">}</a>

  <a id="11175" class="Keyword">open</a> <a id="11180" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="11186" href="Algebra.Bundles.html#11115" class="Function">magma</a> <a id="11192" class="Keyword">public</a>
    <a id="11203" class="Keyword">using</a> <a id="11209" class="Symbol">(</a><a id="11210" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="11213" class="Symbol">;</a> <a id="11215" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="11223" class="Symbol">)</a>


<a id="11227" class="Keyword">record</a> <a id="InvertibleUnitalMagma"></a><a id="11234" href="Algebra.Bundles.html#11234" class="Record">InvertibleUnitalMagma</a> <a id="11256" href="Algebra.Bundles.html#11256" class="Bound">c</a> <a id="11258" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a> <a id="11260" class="Symbol">:</a> <a id="11262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11266" class="Symbol">(</a><a id="11267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Algebra.Bundles.html#11256" class="Bound">c</a> <a id="11274" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11276" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a><a id="11277" class="Symbol">))</a> <a id="11280" class="Keyword">where</a>
  <a id="11288" class="Keyword">infix</a>  <a id="11295" class="Number">8</a> <a id="11297" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>
  <a id="11303" class="Keyword">infixl</a> <a id="11310" class="Number">7</a> <a id="11312" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a>
  <a id="11318" class="Keyword">infix</a>  <a id="11325" class="Number">4</a> <a id="11327" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a>
  <a id="11333" class="Keyword">field</a>
    <a id="InvertibleUnitalMagma.Carrier"></a><a id="11343" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>                  <a id="11368" class="Symbol">:</a> <a id="11370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11374" href="Algebra.Bundles.html#11256" class="Bound">c</a>
    <a id="InvertibleUnitalMagma._≈_"></a><a id="11380" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a>                      <a id="11405" class="Symbol">:</a> <a id="11407" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11411" href="Algebra.Bundles.html#11343" class="Field">Carrier</a> <a id="11419" href="Algebra.Bundles.html#11258" class="Bound">ℓ</a>
    <a id="InvertibleUnitalMagma._∙_"></a><a id="11425" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a>                      <a id="11450" class="Symbol">:</a> <a id="11452" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="11456" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.ε"></a><a id="11468" href="Algebra.Bundles.html#11468" class="Field">ε</a>                        <a id="11493" class="Symbol">:</a> <a id="11495" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma._⁻¹"></a><a id="11507" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>                      <a id="11532" class="Symbol">:</a> <a id="11534" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="11538" href="Algebra.Bundles.html#11343" class="Field">Carrier</a>
    <a id="InvertibleUnitalMagma.isInvertibleUnitalMagma"></a><a id="11550" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a>  <a id="11575" class="Symbol">:</a> <a id="11577" href="Algebra.Structures.html#6938" class="Record">IsInvertibleUnitalMagma</a> <a id="11601" href="Algebra.Bundles.html#11380" class="Field Operator">_≈_</a> <a id="11605" href="Algebra.Bundles.html#11425" class="Field Operator">_∙_</a> <a id="11609" href="Algebra.Bundles.html#11468" class="Field">ε</a> <a id="11611" href="Algebra.Bundles.html#11507" class="Field Operator">_⁻¹</a>

  <a id="11618" class="Keyword">open</a> <a id="11623" href="Algebra.Structures.html#6938" class="Module">IsInvertibleUnitalMagma</a> <a id="11647" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a> <a id="11671" class="Keyword">public</a>

  <a id="InvertibleUnitalMagma.invertibleMagma"></a><a id="11681" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11697" class="Symbol">:</a> <a id="11699" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="11715" class="Symbol">_</a> <a id="11717" class="Symbol">_</a>
  <a id="11721" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11737" class="Symbol">=</a> <a id="11739" class="Keyword">record</a> <a id="11746" class="Symbol">{</a> <a id="11748" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="11766" class="Symbol">=</a> <a id="11768" href="Algebra.Structures.html#7029" class="Function">isInvertibleMagma</a> <a id="11786" class="Symbol">}</a>

  <a id="11791" class="Keyword">open</a> <a id="11796" href="Algebra.Bundles.html#10784" class="Module">InvertibleMagma</a> <a id="11812" href="Algebra.Bundles.html#11681" class="Function">invertibleMagma</a> <a id="11828" class="Keyword">public</a>
    <a id="11839" class="Keyword">using</a> <a id="11845" class="Symbol">(</a><a id="11846" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="11849" class="Symbol">;</a> <a id="11851" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="11859" class="Symbol">;</a> <a id="11861" href="Algebra.Bundles.html#11115" class="Function">magma</a><a id="11866" class="Symbol">)</a>

<a id="11869" class="Keyword">record</a> <a id="Group"></a><a id="11876" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="11882" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="11884" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a> <a id="11886" class="Symbol">:</a> <a id="11888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11892" class="Symbol">(</a><a id="11893" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11897" class="Symbol">(</a><a id="11898" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="11900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11902" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a><a id="11903" class="Symbol">))</a> <a id="11906" class="Keyword">where</a>
  <a id="11914" class="Keyword">infix</a>  <a id="11921" class="Number">8</a> <a id="11923" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>
  <a id="11929" class="Keyword">infixl</a> <a id="11936" class="Number">7</a> <a id="11938" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>
  <a id="11944" class="Keyword">infix</a>  <a id="11951" class="Number">4</a> <a id="11953" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>
  <a id="11959" class="Keyword">field</a>
    <a id="Group.Carrier"></a><a id="11969" href="Algebra.Bundles.html#11969" class="Field">Carrier</a> <a id="11977" class="Symbol">:</a> <a id="11979" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11983" href="Algebra.Bundles.html#11882" class="Bound">c</a>
    <a id="Group._≈_"></a><a id="11989" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>     <a id="11997" class="Symbol">:</a> <a id="11999" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12003" href="Algebra.Bundles.html#11969" class="Field">Carrier</a> <a id="12011" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
    <a id="Group._∙_"></a><a id="12017" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>     <a id="12025" class="Symbol">:</a> <a id="12027" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12031" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group.ε"></a><a id="12043" href="Algebra.Bundles.html#12043" class="Field">ε</a>       <a id="12051" class="Symbol">:</a> <a id="12053" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group._⁻¹"></a><a id="12065" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>     <a id="12073" class="Symbol">:</a> <a id="12075" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="12079" href="Algebra.Bundles.html#11969" class="Field">Carrier</a>
    <a id="Group.isGroup"></a><a id="12091" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="12099" class="Symbol">:</a> <a id="12101" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="12109" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a> <a id="12113" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="12117" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="12119" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>

  <a id="12126" class="Keyword">open</a> <a id="12131" href="Algebra.Structures.html#7425" class="Module">IsGroup</a> <a id="12139" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="12147" class="Keyword">public</a>

  <a id="Group.rawGroup"></a><a id="12157" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a> <a id="12166" class="Symbol">:</a> <a id="12168" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="12177" class="Symbol">_</a> <a id="12179" class="Symbol">_</a>
  <a id="12183" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a> <a id="12192" class="Symbol">=</a> <a id="12194" class="Keyword">record</a> <a id="12201" class="Symbol">{</a> <a id="12203" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="12207" class="Symbol">=</a> <a id="12209" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a><a id="12212" class="Symbol">;</a> <a id="12214" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="12218" class="Symbol">=</a> <a id="12220" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a><a id="12223" class="Symbol">;</a> <a id="12225" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="12227" class="Symbol">=</a> <a id="12229" href="Algebra.Bundles.html#12043" class="Field">ε</a><a id="12230" class="Symbol">;</a> <a id="12232" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="12236" class="Symbol">=</a> <a id="12238" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a><a id="12241" class="Symbol">}</a>

  <a id="Group.monoid"></a><a id="12246" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12253" class="Symbol">:</a> <a id="12255" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="12262" class="Symbol">_</a> <a id="12264" class="Symbol">_</a>
  <a id="12268" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12275" class="Symbol">=</a> <a id="12277" class="Keyword">record</a> <a id="12284" class="Symbol">{</a> <a id="12286" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="12295" class="Symbol">=</a> <a id="12297" href="Algebra.Structures.html#7501" class="Function">isMonoid</a> <a id="12306" class="Symbol">}</a>

  <a id="12311" class="Keyword">open</a> <a id="12316" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="12323" href="Algebra.Bundles.html#12246" class="Function">monoid</a> <a id="12330" class="Keyword">public</a>
    <a id="12341" class="Keyword">using</a> <a id="12347" class="Symbol">(</a><a id="12348" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="12351" class="Symbol">;</a> <a id="12353" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="12361" class="Symbol">;</a> <a id="12363" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="12368" class="Symbol">;</a> <a id="12370" href="Algebra.Bundles.html#7560" class="Function">semigroup</a><a id="12379" class="Symbol">;</a> <a id="12381" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a><a id="12392" class="Symbol">;</a> <a id="12394" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="12403" class="Symbol">)</a>

  <a id="Group.invertibleMagma"></a><a id="12408" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="12424" class="Symbol">:</a> <a id="12426" href="Algebra.Bundles.html#10784" class="Record">InvertibleMagma</a> <a id="12442" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="12444" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
  <a id="12448" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="12464" class="Symbol">=</a> <a id="12466" class="Keyword">record</a>
    <a id="12477" class="Symbol">{</a> <a id="12479" href="Algebra.Bundles.html#11009" class="Field">isInvertibleMagma</a> <a id="12497" class="Symbol">=</a> <a id="12499" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>
    <a id="12521" class="Symbol">}</a>

  <a id="Group.invertibleUnitalMagma"></a><a id="12526" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="12548" class="Symbol">:</a> <a id="12550" href="Algebra.Bundles.html#11234" class="Record">InvertibleUnitalMagma</a> <a id="12572" href="Algebra.Bundles.html#11882" class="Bound">c</a> <a id="12574" href="Algebra.Bundles.html#11884" class="Bound">ℓ</a>
  <a id="12578" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="12600" class="Symbol">=</a> <a id="12602" class="Keyword">record</a>
    <a id="12613" class="Symbol">{</a> <a id="12615" href="Algebra.Bundles.html#11550" class="Field">isInvertibleUnitalMagma</a> <a id="12639" class="Symbol">=</a> <a id="12641" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a>
    <a id="12669" class="Symbol">}</a>

<a id="12672" class="Keyword">record</a> <a id="AbelianGroup"></a><a id="12679" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="12692" href="Algebra.Bundles.html#12692" class="Bound">c</a> <a id="12694" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a> <a id="12696" class="Symbol">:</a> <a id="12698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="12707" class="Symbol">(</a><a id="12708" href="Algebra.Bundles.html#12692" class="Bound">c</a> <a id="12710" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12712" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a><a id="12713" class="Symbol">))</a> <a id="12716" class="Keyword">where</a>
  <a id="12724" class="Keyword">infix</a>  <a id="12731" class="Number">8</a> <a id="12733" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>
  <a id="12739" class="Keyword">infixl</a> <a id="12746" class="Number">7</a> <a id="12748" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a>
  <a id="12754" class="Keyword">infix</a>  <a id="12761" class="Number">4</a> <a id="12763" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a>
  <a id="12769" class="Keyword">field</a>
    <a id="AbelianGroup.Carrier"></a><a id="12779" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>        <a id="12794" class="Symbol">:</a> <a id="12796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12800" href="Algebra.Bundles.html#12692" class="Bound">c</a>
    <a id="AbelianGroup._≈_"></a><a id="12806" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a>            <a id="12821" class="Symbol">:</a> <a id="12823" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12827" href="Algebra.Bundles.html#12779" class="Field">Carrier</a> <a id="12835" href="Algebra.Bundles.html#12694" class="Bound">ℓ</a>
    <a id="AbelianGroup._∙_"></a><a id="12841" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a>            <a id="12856" class="Symbol">:</a> <a id="12858" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12862" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup.ε"></a><a id="12874" href="Algebra.Bundles.html#12874" class="Field">ε</a>              <a id="12889" class="Symbol">:</a> <a id="12891" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup._⁻¹"></a><a id="12903" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>            <a id="12918" class="Symbol">:</a> <a id="12920" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="12924" href="Algebra.Bundles.html#12779" class="Field">Carrier</a>
    <a id="AbelianGroup.isAbelianGroup"></a><a id="12936" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="12951" class="Symbol">:</a> <a id="12953" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="12968" href="Algebra.Bundles.html#12806" class="Field Operator">_≈_</a> <a id="12972" href="Algebra.Bundles.html#12841" class="Field Operator">_∙_</a> <a id="12976" href="Algebra.Bundles.html#12874" class="Field">ε</a> <a id="12978" href="Algebra.Bundles.html#12903" class="Field Operator">_⁻¹</a>

  <a id="12985" class="Keyword">open</a> <a id="12990" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="13005" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="13020" class="Keyword">public</a>

  <a id="AbelianGroup.group"></a><a id="13030" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13036" class="Symbol">:</a> <a id="13038" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="13044" class="Symbol">_</a> <a id="13046" class="Symbol">_</a>
  <a id="13050" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13056" class="Symbol">=</a> <a id="13058" class="Keyword">record</a> <a id="13065" class="Symbol">{</a> <a id="13067" href="Algebra.Bundles.html#12091" class="Field">isGroup</a> <a id="13075" class="Symbol">=</a> <a id="13077" href="Algebra.Structures.html#9084" class="Function">isGroup</a> <a id="13085" class="Symbol">}</a>

  <a id="13090" class="Keyword">open</a> <a id="13095" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="13101" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="13107" class="Keyword">public</a> <a id="13114" class="Keyword">using</a>
    <a id="13124" class="Symbol">(</a><a id="13125" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="13128" class="Symbol">;</a> <a id="13130" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="13138" class="Symbol">;</a> <a id="13140" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="13145" class="Symbol">;</a> <a id="13147" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>
    <a id="13161" class="Symbol">;</a> <a id="13163" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a><a id="13172" class="Symbol">;</a> <a id="13174" href="Algebra.Bundles.html#12246" class="Function">monoid</a><a id="13180" class="Symbol">;</a> <a id="13182" href="Algebra.Bundles.html#12157" class="Function">rawGroup</a><a id="13190" class="Symbol">;</a> <a id="13192" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a><a id="13207" class="Symbol">;</a> <a id="13209" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a>
    <a id="13235" class="Symbol">)</a>

  <a id="AbelianGroup.commutativeMonoid"></a><a id="13240" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13258" class="Symbol">:</a> <a id="13260" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="13278" class="Symbol">_</a> <a id="13280" class="Symbol">_</a>
  <a id="13284" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13302" class="Symbol">=</a> <a id="13304" class="Keyword">record</a> <a id="13311" class="Symbol">{</a> <a id="13313" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="13333" class="Symbol">=</a> <a id="13335" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="13355" class="Symbol">}</a>

  <a id="13360" class="Keyword">open</a> <a id="13365" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="13383" href="Algebra.Bundles.html#13240" class="Function">commutativeMonoid</a> <a id="13401" class="Keyword">public</a>
    <a id="13412" class="Keyword">using</a> <a id="13418" class="Symbol">(</a><a id="13419" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a><a id="13435" class="Symbol">;</a> <a id="13437" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a><a id="13457" class="Symbol">)</a>

<a id="13460" class="Comment">------------------------------------------------------------------------</a>
<a id="13533" class="Comment">-- Bundles with 2 binary operations &amp; 1 element</a>
<a id="13581" class="Comment">------------------------------------------------------------------------</a>

<a id="13655" class="Keyword">record</a> <a id="NearSemiring"></a><a id="13662" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="13675" href="Algebra.Bundles.html#13675" class="Bound">c</a> <a id="13677" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a> <a id="13679" class="Symbol">:</a> <a id="13681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13685" class="Symbol">(</a><a id="13686" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="13690" class="Symbol">(</a><a id="13691" href="Algebra.Bundles.html#13675" class="Bound">c</a> <a id="13693" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13695" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a><a id="13696" class="Symbol">))</a> <a id="13699" class="Keyword">where</a>
  <a id="13707" class="Keyword">infixl</a> <a id="13714" class="Number">7</a> <a id="13716" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>
  <a id="13722" class="Keyword">infixl</a> <a id="13729" class="Number">6</a> <a id="13731" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>
  <a id="13737" class="Keyword">infix</a>  <a id="13744" class="Number">4</a> <a id="13746" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>
  <a id="13752" class="Keyword">field</a>
    <a id="NearSemiring.Carrier"></a><a id="13762" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>        <a id="13777" class="Symbol">:</a> <a id="13779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13783" href="Algebra.Bundles.html#13675" class="Bound">c</a>
    <a id="NearSemiring._≈_"></a><a id="13789" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>            <a id="13804" class="Symbol">:</a> <a id="13806" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13810" href="Algebra.Bundles.html#13762" class="Field">Carrier</a> <a id="13818" href="Algebra.Bundles.html#13677" class="Bound">ℓ</a>
    <a id="NearSemiring._+_"></a><a id="13824" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>            <a id="13839" class="Symbol">:</a> <a id="13841" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13845" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring._*_"></a><a id="13857" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>            <a id="13872" class="Symbol">:</a> <a id="13874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13878" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring.0#"></a><a id="13890" href="Algebra.Bundles.html#13890" class="Field">0#</a>             <a id="13905" class="Symbol">:</a> <a id="13907" href="Algebra.Bundles.html#13762" class="Field">Carrier</a>
    <a id="NearSemiring.isNearSemiring"></a><a id="13919" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="13934" class="Symbol">:</a> <a id="13936" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="13951" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a> <a id="13955" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a> <a id="13959" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a> <a id="13963" href="Algebra.Bundles.html#13890" class="Field">0#</a>

  <a id="13969" class="Keyword">open</a> <a id="13974" href="Algebra.Structures.html#9661" class="Module">IsNearSemiring</a> <a id="13989" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="14004" class="Keyword">public</a>

  <a id="NearSemiring.rawNearSemiring"></a><a id="14014" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a> <a id="14030" class="Symbol">:</a> <a id="14032" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="14048" class="Symbol">_</a> <a id="14050" class="Symbol">_</a>
  <a id="14054" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a> <a id="14070" class="Symbol">=</a> <a id="14072" class="Keyword">record</a>
    <a id="14083" class="Symbol">{</a> <a id="14085" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="14089" class="Symbol">=</a> <a id="14091" href="Algebra.Bundles.html#13789" class="Field Operator">_≈_</a>
    <a id="14099" class="Symbol">;</a> <a id="14101" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="14105" class="Symbol">=</a> <a id="14107" href="Algebra.Bundles.html#13824" class="Field Operator">_+_</a>
    <a id="14115" class="Symbol">;</a> <a id="14117" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="14121" class="Symbol">=</a> <a id="14123" href="Algebra.Bundles.html#13857" class="Field Operator">_*_</a>
    <a id="14131" class="Symbol">;</a> <a id="14133" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a>  <a id="14137" class="Symbol">=</a> <a id="14139" href="Algebra.Bundles.html#13890" class="Field">0#</a>
    <a id="14146" class="Symbol">}</a>

  <a id="NearSemiring.+-monoid"></a><a id="14151" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14160" class="Symbol">:</a> <a id="14162" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="14169" class="Symbol">_</a> <a id="14171" class="Symbol">_</a>
  <a id="14175" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14184" class="Symbol">=</a> <a id="14186" class="Keyword">record</a> <a id="14193" class="Symbol">{</a> <a id="14195" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="14204" class="Symbol">=</a> <a id="14206" href="Algebra.Structures.html#9731" class="Function">+-isMonoid</a> <a id="14217" class="Symbol">}</a>

  <a id="14222" class="Keyword">open</a> <a id="14227" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="14234" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a> <a id="14243" class="Keyword">public</a>
    <a id="14254" class="Keyword">using</a> <a id="14260" class="Symbol">(</a><a id="14261" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="14264" class="Symbol">)</a> <a id="14266" class="Keyword">renaming</a>
    <a id="14279" class="Symbol">(</a> <a id="14281" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>    <a id="14293" class="Symbol">to</a>  <a id="14297" class="Function">+-rawMagma</a>
    <a id="14312" class="Symbol">;</a> <a id="14314" href="Algebra.Bundles.html#5000" class="Function">magma</a>       <a id="14326" class="Symbol">to</a>  <a id="14330" class="Function">+-magma</a>
    <a id="14342" class="Symbol">;</a> <a id="14344" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>   <a id="14356" class="Symbol">to</a>  <a id="14360" class="Function">+-semigroup</a>
    <a id="14376" class="Symbol">;</a> <a id="14378" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="14390" class="Symbol">to</a>  <a id="14394" class="Function">+-unitalMagma</a>
    <a id="14412" class="Symbol">;</a> <a id="14414" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>   <a id="14426" class="Symbol">to</a>  <a id="14430" class="Function">+-rawMonoid</a>
    <a id="14446" class="Symbol">)</a>

  <a id="NearSemiring.*-semigroup"></a><a id="14451" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14463" class="Symbol">:</a> <a id="14465" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="14475" class="Symbol">_</a> <a id="14477" class="Symbol">_</a>
  <a id="14481" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14493" class="Symbol">=</a> <a id="14495" class="Keyword">record</a> <a id="14502" class="Symbol">{</a> <a id="14504" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="14516" class="Symbol">=</a> <a id="14518" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a> <a id="14532" class="Symbol">}</a>

  <a id="14537" class="Keyword">open</a> <a id="14542" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="14552" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a> <a id="14564" class="Keyword">public</a>
    <a id="14575" class="Keyword">using</a> <a id="14581" class="Symbol">()</a> <a id="14584" class="Keyword">renaming</a>
    <a id="14597" class="Symbol">(</a> <a id="14599" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a> <a id="14608" class="Symbol">to</a> <a id="14611" class="Function">*-rawMagma</a>
    <a id="14626" class="Symbol">;</a> <a id="14628" href="Algebra.Bundles.html#5000" class="Function">magma</a>    <a id="14637" class="Symbol">to</a> <a id="14640" class="Function">*-magma</a>
    <a id="14652" class="Symbol">)</a>


<a id="14656" class="Keyword">record</a> <a id="SemiringWithoutOne"></a><a id="14663" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="14682" href="Algebra.Bundles.html#14682" class="Bound">c</a> <a id="14684" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a> <a id="14686" class="Symbol">:</a> <a id="14688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="14697" class="Symbol">(</a><a id="14698" href="Algebra.Bundles.html#14682" class="Bound">c</a> <a id="14700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14702" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a><a id="14703" class="Symbol">))</a> <a id="14706" class="Keyword">where</a>
  <a id="14714" class="Keyword">infixl</a> <a id="14721" class="Number">7</a> <a id="14723" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a>
  <a id="14729" class="Keyword">infixl</a> <a id="14736" class="Number">6</a> <a id="14738" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a>
  <a id="14744" class="Keyword">infix</a>  <a id="14751" class="Number">4</a> <a id="14753" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a>
  <a id="14759" class="Keyword">field</a>
    <a id="SemiringWithoutOne.Carrier"></a><a id="14769" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>              <a id="14790" class="Symbol">:</a> <a id="14792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14796" href="Algebra.Bundles.html#14682" class="Bound">c</a>
    <a id="SemiringWithoutOne._≈_"></a><a id="14802" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a>                  <a id="14823" class="Symbol">:</a> <a id="14825" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="14829" href="Algebra.Bundles.html#14769" class="Field">Carrier</a> <a id="14837" href="Algebra.Bundles.html#14684" class="Bound">ℓ</a>
    <a id="SemiringWithoutOne._+_"></a><a id="14843" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a>                  <a id="14864" class="Symbol">:</a> <a id="14866" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14870" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne._*_"></a><a id="14882" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a>                  <a id="14903" class="Symbol">:</a> <a id="14905" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14909" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.0#"></a><a id="14921" href="Algebra.Bundles.html#14921" class="Field">0#</a>                   <a id="14942" class="Symbol">:</a> <a id="14944" href="Algebra.Bundles.html#14769" class="Field">Carrier</a>
    <a id="SemiringWithoutOne.isSemiringWithoutOne"></a><a id="14956" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="15000" href="Algebra.Bundles.html#14802" class="Field Operator">_≈_</a> <a id="15004" href="Algebra.Bundles.html#14843" class="Field Operator">_+_</a> <a id="15008" href="Algebra.Bundles.html#14882" class="Field Operator">_*_</a> <a id="15012" href="Algebra.Bundles.html#14921" class="Field">0#</a>

  <a id="15018" class="Keyword">open</a> <a id="15023" href="Algebra.Structures.html#10650" class="Module">IsSemiringWithoutOne</a> <a id="15044" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="15065" class="Keyword">public</a>

  <a id="SemiringWithoutOne.nearSemiring"></a><a id="15075" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15088" class="Symbol">:</a> <a id="15090" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="15103" class="Symbol">_</a> <a id="15105" class="Symbol">_</a>
  <a id="15109" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15122" class="Symbol">=</a> <a id="15124" class="Keyword">record</a> <a id="15131" class="Symbol">{</a> <a id="15133" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="15148" class="Symbol">=</a> <a id="15150" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a> <a id="15165" class="Symbol">}</a>

  <a id="15170" class="Keyword">open</a> <a id="15175" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="15188" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="15201" class="Keyword">public</a>
    <a id="15212" class="Keyword">using</a>
    <a id="15222" class="Symbol">(</a> <a id="15224" href="Algebra.Bundles.html#14297" class="Function">+-rawMagma</a><a id="15234" class="Symbol">;</a> <a id="15236" href="Algebra.Bundles.html#14330" class="Function">+-magma</a><a id="15243" class="Symbol">;</a> <a id="15245" href="Algebra.Bundles.html#14394" class="Function">+-unitalMagma</a><a id="15258" class="Symbol">;</a> <a id="15260" href="Algebra.Bundles.html#14360" class="Function">+-semigroup</a>
    <a id="15276" class="Symbol">;</a> <a id="15278" href="Algebra.Bundles.html#14430" class="Function">+-rawMonoid</a><a id="15289" class="Symbol">;</a> <a id="15291" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a>
    <a id="15304" class="Symbol">;</a> <a id="15306" href="Algebra.Bundles.html#14611" class="Function">*-rawMagma</a><a id="15316" class="Symbol">;</a> <a id="15318" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="15325" class="Symbol">;</a> <a id="15327" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a>
    <a id="15343" class="Symbol">;</a> <a id="15345" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a>
    <a id="15365" class="Symbol">)</a>

  <a id="SemiringWithoutOne.+-commutativeMonoid"></a><a id="15370" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15390" class="Symbol">:</a> <a id="15392" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="15410" class="Symbol">_</a> <a id="15412" class="Symbol">_</a>
  <a id="15416" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15436" class="Symbol">=</a> <a id="15438" class="Keyword">record</a> <a id="15445" class="Symbol">{</a> <a id="15447" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="15467" class="Symbol">=</a> <a id="15469" href="Algebra.Structures.html#10726" class="Function">+-isCommutativeMonoid</a> <a id="15491" class="Symbol">}</a>

  <a id="15496" class="Keyword">open</a> <a id="15501" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="15519" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a> <a id="15539" class="Keyword">public</a>
    <a id="15550" class="Keyword">using</a> <a id="15556" class="Symbol">()</a> <a id="15559" class="Keyword">renaming</a>
    <a id="15572" class="Symbol">(</a> <a id="15574" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="15595" class="Symbol">to</a> <a id="15598" class="Function">+-commutativeMagma</a>
    <a id="15621" class="Symbol">;</a> <a id="15623" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="15644" class="Symbol">to</a> <a id="15647" class="Function">+-commutativeSemigroup</a>
    <a id="15674" class="Symbol">)</a>


<a id="15678" class="Keyword">record</a> <a id="CommutativeSemiringWithoutOne"></a><a id="15685" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="15715" href="Algebra.Bundles.html#15715" class="Bound">c</a> <a id="15717" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a> <a id="15719" class="Symbol">:</a> <a id="15721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15725" class="Symbol">(</a><a id="15726" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="15730" class="Symbol">(</a><a id="15731" href="Algebra.Bundles.html#15715" class="Bound">c</a> <a id="15733" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15735" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a><a id="15736" class="Symbol">))</a> <a id="15739" class="Keyword">where</a>
  <a id="15747" class="Keyword">infixl</a> <a id="15754" class="Number">7</a> <a id="15756" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a>
  <a id="15762" class="Keyword">infixl</a> <a id="15769" class="Number">6</a> <a id="15771" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a>
  <a id="15777" class="Keyword">infix</a>  <a id="15784" class="Number">4</a> <a id="15786" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a>
  <a id="15792" class="Keyword">field</a>
    <a id="CommutativeSemiringWithoutOne.Carrier"></a><a id="15802" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>                         <a id="15834" class="Symbol">:</a> <a id="15836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15840" href="Algebra.Bundles.html#15715" class="Bound">c</a>
    <a id="CommutativeSemiringWithoutOne._≈_"></a><a id="15846" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a>                             <a id="15878" class="Symbol">:</a> <a id="15880" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="15884" href="Algebra.Bundles.html#15802" class="Field">Carrier</a> <a id="15892" href="Algebra.Bundles.html#15717" class="Bound">ℓ</a>
    <a id="CommutativeSemiringWithoutOne._+_"></a><a id="15898" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a>                             <a id="15930" class="Symbol">:</a> <a id="15932" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15936" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne._*_"></a><a id="15948" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a>                             <a id="15980" class="Symbol">:</a> <a id="15982" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15986" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.0#"></a><a id="15998" href="Algebra.Bundles.html#15998" class="Field">0#</a>                              <a id="16030" class="Symbol">:</a> <a id="16032" href="Algebra.Bundles.html#15802" class="Field">Carrier</a>
    <a id="CommutativeSemiringWithoutOne.isCommutativeSemiringWithoutOne"></a><a id="16044" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="16076" class="Symbol">:</a>
      <a id="16084" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="16116" href="Algebra.Bundles.html#15846" class="Field Operator">_≈_</a> <a id="16120" href="Algebra.Bundles.html#15898" class="Field Operator">_+_</a> <a id="16124" href="Algebra.Bundles.html#15948" class="Field Operator">_*_</a> <a id="16128" href="Algebra.Bundles.html#15998" class="Field">0#</a>

  <a id="16134" class="Keyword">open</a> <a id="16139" href="Algebra.Structures.html#12380" class="Module">IsCommutativeSemiringWithoutOne</a>
         <a id="16180" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="16212" class="Keyword">public</a>

  <a id="CommutativeSemiringWithoutOne.semiringWithoutOne"></a><a id="16222" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16241" class="Symbol">:</a> <a id="16243" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="16262" class="Symbol">_</a> <a id="16264" class="Symbol">_</a>
  <a id="16268" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16287" class="Symbol">=</a>
    <a id="16293" class="Keyword">record</a> <a id="16300" class="Symbol">{</a> <a id="16302" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="16323" class="Symbol">=</a> <a id="16325" href="Algebra.Structures.html#12476" class="Function">isSemiringWithoutOne</a> <a id="16346" class="Symbol">}</a>

  <a id="16351" class="Keyword">open</a> <a id="16356" href="Algebra.Bundles.html#14663" class="Module">SemiringWithoutOne</a> <a id="16375" href="Algebra.Bundles.html#16222" class="Function">semiringWithoutOne</a> <a id="16394" class="Keyword">public</a>
    <a id="16405" class="Keyword">using</a>
    <a id="16415" class="Symbol">(</a> <a id="16417" href="Algebra.Bundles.html#14297" class="Function">+-rawMagma</a><a id="16427" class="Symbol">;</a> <a id="16429" href="Algebra.Bundles.html#14330" class="Function">+-magma</a><a id="16436" class="Symbol">;</a> <a id="16438" href="Algebra.Bundles.html#14394" class="Function">+-unitalMagma</a><a id="16451" class="Symbol">;</a> <a id="16453" href="Algebra.Bundles.html#14360" class="Function">+-semigroup</a><a id="16464" class="Symbol">;</a> <a id="16466" href="Algebra.Bundles.html#15647" class="Function">+-commutativeSemigroup</a>
    <a id="16493" class="Symbol">;</a> <a id="16495" href="Algebra.Bundles.html#14611" class="Function">*-rawMagma</a><a id="16505" class="Symbol">;</a> <a id="16507" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="16514" class="Symbol">;</a> <a id="16516" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a>
    <a id="16532" class="Symbol">;</a> <a id="16534" href="Algebra.Bundles.html#14430" class="Function">+-rawMonoid</a><a id="16545" class="Symbol">;</a> <a id="16547" href="Algebra.Bundles.html#14151" class="Function">+-monoid</a><a id="16555" class="Symbol">;</a> <a id="16557" href="Algebra.Bundles.html#15370" class="Function">+-commutativeMonoid</a>
    <a id="16581" class="Symbol">;</a> <a id="16583" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="16595" class="Symbol">;</a> <a id="16597" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a>
    <a id="16617" class="Symbol">)</a>

<a id="16620" class="Comment">------------------------------------------------------------------------</a>
<a id="16693" class="Comment">-- Bundles with 2 binary operations &amp; 2 elements</a>
<a id="16742" class="Comment">------------------------------------------------------------------------</a>

<a id="16816" class="Keyword">record</a> <a id="SemiringWithoutAnnihilatingZero"></a><a id="16823" href="Algebra.Bundles.html#16823" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="16855" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="16857" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a> <a id="16859" class="Symbol">:</a> <a id="16861" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16865" class="Symbol">(</a><a id="16866" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="16870" class="Symbol">(</a><a id="16871" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="16873" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16875" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a><a id="16876" class="Symbol">))</a> <a id="16879" class="Keyword">where</a>
  <a id="16887" class="Keyword">infixl</a> <a id="16894" class="Number">7</a> <a id="16896" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>
  <a id="16902" class="Keyword">infixl</a> <a id="16909" class="Number">6</a> <a id="16911" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>
  <a id="16917" class="Keyword">infix</a>  <a id="16924" class="Number">4</a> <a id="16926" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>
  <a id="16932" class="Keyword">field</a>
    <a id="SemiringWithoutAnnihilatingZero.Carrier"></a><a id="16942" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>                           <a id="16976" class="Symbol">:</a> <a id="16978" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16982" href="Algebra.Bundles.html#16855" class="Bound">c</a>
    <a id="SemiringWithoutAnnihilatingZero._≈_"></a><a id="16988" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>                               <a id="17022" class="Symbol">:</a> <a id="17024" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="17028" href="Algebra.Bundles.html#16942" class="Field">Carrier</a> <a id="17036" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a>
    <a id="SemiringWithoutAnnihilatingZero._+_"></a><a id="17042" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>                               <a id="17076" class="Symbol">:</a> <a id="17078" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17082" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero._*_"></a><a id="17094" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>                               <a id="17128" class="Symbol">:</a> <a id="17130" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17134" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.0#"></a><a id="17146" href="Algebra.Bundles.html#17146" class="Field">0#</a>                                <a id="17180" class="Symbol">:</a> <a id="17182" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.1#"></a><a id="17194" href="Algebra.Bundles.html#17194" class="Field">1#</a>                                <a id="17228" class="Symbol">:</a> <a id="17230" href="Algebra.Bundles.html#16942" class="Field">Carrier</a>
    <a id="SemiringWithoutAnnihilatingZero.isSemiringWithoutAnnihilatingZero"></a><a id="17242" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="17276" class="Symbol">:</a>
      <a id="17284" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="17318" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a> <a id="17322" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a> <a id="17326" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a> <a id="17330" href="Algebra.Bundles.html#17146" class="Field">0#</a> <a id="17333" href="Algebra.Bundles.html#17194" class="Field">1#</a>

  <a id="17339" class="Keyword">open</a> <a id="17344" href="Algebra.Structures.html#13120" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="17387" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="17421" class="Keyword">public</a>

  <a id="SemiringWithoutAnnihilatingZero.rawSemiring"></a><a id="17431" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17443" class="Symbol">:</a> <a id="17445" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="17457" href="Algebra.Bundles.html#16855" class="Bound">c</a> <a id="17459" href="Algebra.Bundles.html#16857" class="Bound">ℓ</a>
  <a id="17463" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17475" class="Symbol">=</a> <a id="17477" class="Keyword">record</a>
    <a id="17488" class="Symbol">{</a> <a id="17490" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="17494" class="Symbol">=</a> <a id="17496" href="Algebra.Bundles.html#16988" class="Field Operator">_≈_</a>
    <a id="17504" class="Symbol">;</a> <a id="17506" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="17510" class="Symbol">=</a> <a id="17512" href="Algebra.Bundles.html#17042" class="Field Operator">_+_</a>
    <a id="17520" class="Symbol">;</a> <a id="17522" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="17526" class="Symbol">=</a> <a id="17528" href="Algebra.Bundles.html#17094" class="Field Operator">_*_</a>
    <a id="17536" class="Symbol">;</a> <a id="17538" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>  <a id="17542" class="Symbol">=</a> <a id="17544" href="Algebra.Bundles.html#17146" class="Field">0#</a>
    <a id="17551" class="Symbol">;</a> <a id="17553" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>  <a id="17557" class="Symbol">=</a> <a id="17559" href="Algebra.Bundles.html#17194" class="Field">1#</a>
    <a id="17566" class="Symbol">}</a>

  <a id="17571" class="Keyword">open</a> <a id="17576" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="17588" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="17600" class="Keyword">public</a>
    <a id="17611" class="Keyword">using</a> <a id="17617" class="Symbol">(</a><a id="17618" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a><a id="17633" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.+-commutativeMonoid"></a><a id="17638" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17658" class="Symbol">:</a> <a id="17660" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="17678" class="Symbol">_</a> <a id="17680" class="Symbol">_</a>
  <a id="17684" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17704" class="Symbol">=</a>
    <a id="17710" class="Keyword">record</a> <a id="17717" class="Symbol">{</a> <a id="17719" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="17739" class="Symbol">=</a> <a id="17741" href="Algebra.Structures.html#13382" class="Function">+-isCommutativeMonoid</a> <a id="17763" class="Symbol">}</a>

  <a id="17768" class="Keyword">open</a> <a id="17773" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="17791" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a> <a id="17811" class="Keyword">public</a>
    <a id="17822" class="Keyword">using</a> <a id="17828" class="Symbol">(</a><a id="17829" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="17832" class="Symbol">)</a> <a id="17834" class="Keyword">renaming</a>
    <a id="17847" class="Symbol">(</a> <a id="17849" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>             <a id="17870" class="Symbol">to</a> <a id="17873" class="Function">+-rawMagma</a>
    <a id="17888" class="Symbol">;</a> <a id="17890" href="Algebra.Bundles.html#5000" class="Function">magma</a>                <a id="17911" class="Symbol">to</a> <a id="17914" class="Function">+-magma</a>
    <a id="17926" class="Symbol">;</a> <a id="17928" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a>          <a id="17949" class="Symbol">to</a> <a id="17952" class="Function">+-unitalMagma</a>
    <a id="17970" class="Symbol">;</a> <a id="17972" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="17993" class="Symbol">to</a> <a id="17996" class="Function">+-commutativeMagma</a>
    <a id="18019" class="Symbol">;</a> <a id="18021" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>            <a id="18042" class="Symbol">to</a> <a id="18045" class="Function">+-semigroup</a>
    <a id="18061" class="Symbol">;</a> <a id="18063" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="18084" class="Symbol">to</a> <a id="18087" class="Function">+-commutativeSemigroup</a>
    <a id="18114" class="Symbol">;</a> <a id="18116" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>            <a id="18137" class="Symbol">to</a> <a id="18140" class="Function">+-rawMonoid</a>
    <a id="18156" class="Symbol">;</a> <a id="18158" href="Algebra.Bundles.html#8230" class="Function">monoid</a>               <a id="18179" class="Symbol">to</a> <a id="18182" class="Function">+-monoid</a>
    <a id="18195" class="Symbol">)</a>

  <a id="SemiringWithoutAnnihilatingZero.*-monoid"></a><a id="18200" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18209" class="Symbol">:</a> <a id="18211" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="18218" class="Symbol">_</a> <a id="18220" class="Symbol">_</a>
  <a id="18224" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18233" class="Symbol">=</a> <a id="18235" class="Keyword">record</a> <a id="18242" class="Symbol">{</a> <a id="18244" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="18253" class="Symbol">=</a> <a id="18255" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="18266" class="Symbol">}</a>

  <a id="18271" class="Keyword">open</a> <a id="18276" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="18283" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="18292" class="Keyword">public</a>
    <a id="18303" class="Keyword">using</a> <a id="18309" class="Symbol">()</a> <a id="18312" class="Keyword">renaming</a>
    <a id="18325" class="Symbol">(</a> <a id="18327" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>  <a id="18337" class="Symbol">to</a> <a id="18340" class="Function">*-rawMagma</a>
    <a id="18355" class="Symbol">;</a> <a id="18357" href="Algebra.Bundles.html#5000" class="Function">magma</a>     <a id="18367" class="Symbol">to</a> <a id="18370" class="Function">*-magma</a>
    <a id="18382" class="Symbol">;</a> <a id="18384" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="18394" class="Symbol">to</a> <a id="18397" class="Function">*-semigroup</a>
    <a id="18413" class="Symbol">;</a> <a id="18415" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="18425" class="Symbol">to</a> <a id="18428" class="Function">*-rawMonoid</a>
    <a id="18444" class="Symbol">)</a>


<a id="18448" class="Keyword">record</a> <a id="Semiring"></a><a id="18455" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="18464" href="Algebra.Bundles.html#18464" class="Bound">c</a> <a id="18466" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a> <a id="18468" class="Symbol">:</a> <a id="18470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18474" class="Symbol">(</a><a id="18475" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="18479" class="Symbol">(</a><a id="18480" href="Algebra.Bundles.html#18464" class="Bound">c</a> <a id="18482" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18484" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a><a id="18485" class="Symbol">))</a> <a id="18488" class="Keyword">where</a>
  <a id="18496" class="Keyword">infixl</a> <a id="18503" class="Number">7</a> <a id="18505" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a>
  <a id="18511" class="Keyword">infixl</a> <a id="18518" class="Number">6</a> <a id="18520" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a>
  <a id="18526" class="Keyword">infix</a>  <a id="18533" class="Number">4</a> <a id="18535" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>
  <a id="18541" class="Keyword">field</a>
    <a id="Semiring.Carrier"></a><a id="18551" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>    <a id="18562" class="Symbol">:</a> <a id="18564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18568" href="Algebra.Bundles.html#18464" class="Bound">c</a>
    <a id="Semiring._≈_"></a><a id="18574" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>        <a id="18585" class="Symbol">:</a> <a id="18587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="18591" href="Algebra.Bundles.html#18551" class="Field">Carrier</a> <a id="18599" href="Algebra.Bundles.html#18466" class="Bound">ℓ</a>
    <a id="Semiring._+_"></a><a id="18605" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a>        <a id="18616" class="Symbol">:</a> <a id="18618" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18622" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring._*_"></a><a id="18634" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a>        <a id="18645" class="Symbol">:</a> <a id="18647" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18651" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.0#"></a><a id="18663" href="Algebra.Bundles.html#18663" class="Field">0#</a>         <a id="18674" class="Symbol">:</a> <a id="18676" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.1#"></a><a id="18688" href="Algebra.Bundles.html#18688" class="Field">1#</a>         <a id="18699" class="Symbol">:</a> <a id="18701" href="Algebra.Bundles.html#18551" class="Field">Carrier</a>
    <a id="Semiring.isSemiring"></a><a id="18713" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="18724" class="Symbol">:</a> <a id="18726" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="18737" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a> <a id="18741" href="Algebra.Bundles.html#18605" class="Field Operator">_+_</a> <a id="18745" href="Algebra.Bundles.html#18634" class="Field Operator">_*_</a> <a id="18749" href="Algebra.Bundles.html#18663" class="Field">0#</a> <a id="18752" href="Algebra.Bundles.html#18688" class="Field">1#</a>

  <a id="18758" class="Keyword">open</a> <a id="18763" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="18774" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="18785" class="Keyword">public</a>

  <a id="Semiring.semiringWithoutAnnihilatingZero"></a><a id="18795" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="18827" class="Symbol">:</a> <a id="18829" href="Algebra.Bundles.html#16823" class="Record">SemiringWithoutAnnihilatingZero</a> <a id="18861" class="Symbol">_</a> <a id="18863" class="Symbol">_</a>
  <a id="18867" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="18899" class="Symbol">=</a> <a id="18901" class="Keyword">record</a>
    <a id="18912" class="Symbol">{</a> <a id="18914" href="Algebra.Bundles.html#17242" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="18948" class="Symbol">=</a>
        <a id="18958" href="Algebra.Structures.html#15045" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="18996" class="Symbol">}</a>

  <a id="19001" class="Keyword">open</a> <a id="19006" href="Algebra.Bundles.html#16823" class="Module">SemiringWithoutAnnihilatingZero</a>
         <a id="19047" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a> <a id="19079" class="Keyword">public</a>
    <a id="19090" class="Keyword">using</a>
    <a id="19100" class="Symbol">(</a> <a id="19102" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="19105" class="Symbol">;</a> <a id="19107" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="19117" class="Symbol">;</a> <a id="19119" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="19126" class="Symbol">;</a> <a id="19128" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="19141" class="Symbol">;</a> <a id="19143" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="19166" class="Symbol">;</a> <a id="19168" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="19179" class="Symbol">;</a> <a id="19181" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="19208" class="Symbol">;</a> <a id="19210" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="19220" class="Symbol">;</a>  <a id="19223" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="19230" class="Symbol">;</a>  <a id="19233" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="19249" class="Symbol">;</a> <a id="19251" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="19262" class="Symbol">;</a> <a id="19264" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="19272" class="Symbol">;</a> <a id="19274" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="19298" class="Symbol">;</a> <a id="19300" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="19311" class="Symbol">;</a> <a id="19313" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="19326" class="Symbol">;</a> <a id="19328" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="19344" class="Symbol">;</a> <a id="19346" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="19362" class="Symbol">)</a>

  <a id="Semiring.semiringWithoutOne"></a><a id="19367" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19386" class="Symbol">:</a> <a id="19388" href="Algebra.Bundles.html#14663" class="Record">SemiringWithoutOne</a> <a id="19407" class="Symbol">_</a> <a id="19409" class="Symbol">_</a>
  <a id="19413" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19432" class="Symbol">=</a>
    <a id="19438" class="Keyword">record</a> <a id="19445" class="Symbol">{</a> <a id="19447" href="Algebra.Bundles.html#14956" class="Field">isSemiringWithoutOne</a> <a id="19468" class="Symbol">=</a> <a id="19470" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="19491" class="Symbol">}</a>

  <a id="19496" class="Keyword">open</a> <a id="19501" href="Algebra.Bundles.html#14663" class="Module">SemiringWithoutOne</a> <a id="19520" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a> <a id="19539" class="Keyword">public</a>
    <a id="19550" class="Keyword">using</a> <a id="19556" class="Symbol">(</a><a id="19557" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="19569" class="Symbol">)</a>


<a id="19573" class="Keyword">record</a> <a id="CommutativeSemiring"></a><a id="19580" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="19600" href="Algebra.Bundles.html#19600" class="Bound">c</a> <a id="19602" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a> <a id="19604" class="Symbol">:</a> <a id="19606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19610" class="Symbol">(</a><a id="19611" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="19615" class="Symbol">(</a><a id="19616" href="Algebra.Bundles.html#19600" class="Bound">c</a> <a id="19618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19620" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a><a id="19621" class="Symbol">))</a> <a id="19624" class="Keyword">where</a>
  <a id="19632" class="Keyword">infixl</a> <a id="19639" class="Number">7</a> <a id="19641" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>
  <a id="19647" class="Keyword">infixl</a> <a id="19654" class="Number">6</a> <a id="19656" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>
  <a id="19662" class="Keyword">infix</a>  <a id="19669" class="Number">4</a> <a id="19671" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a>
  <a id="19677" class="Keyword">field</a>
    <a id="CommutativeSemiring.Carrier"></a><a id="19687" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>               <a id="19709" class="Symbol">:</a> <a id="19711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19715" href="Algebra.Bundles.html#19600" class="Bound">c</a>
    <a id="CommutativeSemiring._≈_"></a><a id="19721" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a>                   <a id="19743" class="Symbol">:</a> <a id="19745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="19749" href="Algebra.Bundles.html#19687" class="Field">Carrier</a> <a id="19757" href="Algebra.Bundles.html#19602" class="Bound">ℓ</a>
    <a id="CommutativeSemiring._+_"></a><a id="19763" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="19785" class="Symbol">:</a> <a id="19787" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19791" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring._*_"></a><a id="19803" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="19825" class="Symbol">:</a> <a id="19827" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19831" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.0#"></a><a id="19843" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="19865" class="Symbol">:</a> <a id="19867" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.1#"></a><a id="19879" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="19901" class="Symbol">:</a> <a id="19903" href="Algebra.Bundles.html#19687" class="Field">Carrier</a>
    <a id="CommutativeSemiring.isCommutativeSemiring"></a><a id="19915" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="19937" class="Symbol">:</a> <a id="19939" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="19961" href="Algebra.Bundles.html#19721" class="Field Operator">_≈_</a> <a id="19965" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a> <a id="19969" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a> <a id="19973" href="Algebra.Bundles.html#19843" class="Field">0#</a> <a id="19976" href="Algebra.Bundles.html#19879" class="Field">1#</a>

  <a id="19982" class="Keyword">open</a> <a id="19987" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="20009" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="20031" class="Keyword">public</a>

  <a id="CommutativeSemiring.semiring"></a><a id="20041" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20050" class="Symbol">:</a> <a id="20052" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="20061" class="Symbol">_</a> <a id="20063" class="Symbol">_</a>
  <a id="20067" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20076" class="Symbol">=</a> <a id="20078" class="Keyword">record</a> <a id="20085" class="Symbol">{</a> <a id="20087" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="20098" class="Symbol">=</a> <a id="20100" href="Algebra.Structures.html#15743" class="Function">isSemiring</a> <a id="20111" class="Symbol">}</a>

  <a id="20116" class="Keyword">open</a> <a id="20121" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="20130" href="Algebra.Bundles.html#20041" class="Function">semiring</a> <a id="20139" class="Keyword">public</a>
    <a id="20150" class="Keyword">using</a>
    <a id="20160" class="Symbol">(</a> <a id="20162" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="20165" class="Symbol">;</a> <a id="20167" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="20177" class="Symbol">;</a> <a id="20179" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="20186" class="Symbol">;</a> <a id="20188" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="20201" class="Symbol">;</a> <a id="20203" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="20226" class="Symbol">;</a> <a id="20228" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="20239" class="Symbol">;</a> <a id="20241" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="20268" class="Symbol">;</a> <a id="20270" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="20280" class="Symbol">;</a> <a id="20282" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="20289" class="Symbol">;</a> <a id="20291" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="20307" class="Symbol">;</a> <a id="20309" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="20320" class="Symbol">;</a> <a id="20322" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="20330" class="Symbol">;</a> <a id="20332" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="20356" class="Symbol">;</a> <a id="20358" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="20369" class="Symbol">;</a> <a id="20371" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="20384" class="Symbol">;</a> <a id="20386" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="20398" class="Symbol">;</a> <a id="20400" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="20423" class="Symbol">;</a> <a id="20425" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="20461" class="Symbol">;</a> <a id="20463" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="20479" class="Symbol">)</a>

  <a id="CommutativeSemiring.*-commutativeMonoid"></a><a id="20484" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20504" class="Symbol">:</a> <a id="20506" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="20524" class="Symbol">_</a> <a id="20526" class="Symbol">_</a>
  <a id="20530" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20550" class="Symbol">=</a> <a id="20552" class="Keyword">record</a>
    <a id="20563" class="Symbol">{</a> <a id="20565" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="20585" class="Symbol">=</a> <a id="20587" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a>
    <a id="20613" class="Symbol">}</a>

  <a id="20618" class="Keyword">open</a> <a id="20623" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="20641" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a> <a id="20661" class="Keyword">public</a>
    <a id="20672" class="Keyword">using</a> <a id="20678" class="Symbol">()</a> <a id="20681" class="Keyword">renaming</a>
    <a id="20694" class="Symbol">(</a> <a id="20696" href="Algebra.Bundles.html#5965" class="Function">commutativeMagma</a>     <a id="20717" class="Symbol">to</a> <a id="20720" class="Function">*-commutativeMagma</a>
    <a id="20743" class="Symbol">;</a> <a id="20745" href="Algebra.Bundles.html#8392" class="Function">commutativeSemigroup</a> <a id="20766" class="Symbol">to</a> <a id="20769" class="Function">*-commutativeSemigroup</a>
    <a id="20796" class="Symbol">)</a>

  <a id="CommutativeSemiring.commutativeSemiringWithoutOne"></a><a id="20801" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a> <a id="20831" class="Symbol">:</a> <a id="20833" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="20863" class="Symbol">_</a> <a id="20865" class="Symbol">_</a>
  <a id="20869" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a> <a id="20899" class="Symbol">=</a> <a id="20901" class="Keyword">record</a>
    <a id="20912" class="Symbol">{</a> <a id="20914" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="20946" class="Symbol">=</a> <a id="20948" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="20984" class="Symbol">}</a>


<a id="20988" class="Keyword">record</a> <a id="CancellativeCommutativeSemiring"></a><a id="20995" href="Algebra.Bundles.html#20995" class="Record">CancellativeCommutativeSemiring</a> <a id="21027" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21029" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a> <a id="21031" class="Symbol">:</a> <a id="21033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21037" class="Symbol">(</a><a id="21038" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="21042" class="Symbol">(</a><a id="21043" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21045" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21047" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a><a id="21048" class="Symbol">))</a> <a id="21051" class="Keyword">where</a>
  <a id="21059" class="Keyword">infixl</a> <a id="21066" class="Number">7</a> <a id="21068" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a>
  <a id="21074" class="Keyword">infixl</a> <a id="21081" class="Number">6</a> <a id="21083" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a>
  <a id="21089" class="Keyword">infix</a>  <a id="21096" class="Number">4</a> <a id="21098" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a>
  <a id="21104" class="Keyword">field</a>
    <a id="CancellativeCommutativeSemiring.Carrier"></a><a id="21114" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>                           <a id="21148" class="Symbol">:</a> <a id="21150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21154" href="Algebra.Bundles.html#21027" class="Bound">c</a>
    <a id="CancellativeCommutativeSemiring._≈_"></a><a id="21160" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a>                               <a id="21194" class="Symbol">:</a> <a id="21196" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="21200" href="Algebra.Bundles.html#21114" class="Field">Carrier</a> <a id="21208" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a>
    <a id="CancellativeCommutativeSemiring._+_"></a><a id="21214" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a>                               <a id="21248" class="Symbol">:</a> <a id="21250" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21254" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring._*_"></a><a id="21266" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a>                               <a id="21300" class="Symbol">:</a> <a id="21302" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="21306" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.0#"></a><a id="21318" href="Algebra.Bundles.html#21318" class="Field">0#</a>                                <a id="21352" class="Symbol">:</a> <a id="21354" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.1#"></a><a id="21366" href="Algebra.Bundles.html#21366" class="Field">1#</a>                                <a id="21400" class="Symbol">:</a> <a id="21402" href="Algebra.Bundles.html#21114" class="Field">Carrier</a>
    <a id="CancellativeCommutativeSemiring.isCancellativeCommutativeSemiring"></a><a id="21414" href="Algebra.Bundles.html#21414" class="Field">isCancellativeCommutativeSemiring</a> <a id="21448" class="Symbol">:</a> <a id="21450" href="Algebra.Structures.html#16351" class="Record">IsCancellativeCommutativeSemiring</a> <a id="21484" href="Algebra.Bundles.html#21160" class="Field Operator">_≈_</a> <a id="21488" href="Algebra.Bundles.html#21214" class="Field Operator">_+_</a> <a id="21492" href="Algebra.Bundles.html#21266" class="Field Operator">_*_</a> <a id="21496" href="Algebra.Bundles.html#21318" class="Field">0#</a> <a id="21499" href="Algebra.Bundles.html#21366" class="Field">1#</a>

  <a id="21505" class="Keyword">open</a> <a id="21510" href="Algebra.Structures.html#16351" class="Module">IsCancellativeCommutativeSemiring</a> <a id="21544" href="Algebra.Bundles.html#21414" class="Field">isCancellativeCommutativeSemiring</a> <a id="21578" class="Keyword">public</a>

  <a id="CancellativeCommutativeSemiring.commutativeSemiring"></a><a id="21588" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21608" class="Symbol">:</a> <a id="21610" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="21630" href="Algebra.Bundles.html#21027" class="Bound">c</a> <a id="21632" href="Algebra.Bundles.html#21029" class="Bound">ℓ</a>
  <a id="21636" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21656" class="Symbol">=</a> <a id="21658" class="Keyword">record</a>
    <a id="21669" class="Symbol">{</a> <a id="21671" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="21693" class="Symbol">=</a> <a id="21695" href="Algebra.Structures.html#16443" class="Function">isCommutativeSemiring</a>
    <a id="21721" class="Symbol">}</a>

  <a id="21726" class="Keyword">open</a> <a id="21731" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="21751" href="Algebra.Bundles.html#21588" class="Function">commutativeSemiring</a> <a id="21771" class="Keyword">public</a>
    <a id="21782" class="Keyword">using</a>
    <a id="21792" class="Symbol">(</a> <a id="21794" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="21804" class="Symbol">;</a> <a id="21806" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="21813" class="Symbol">;</a> <a id="21815" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="21828" class="Symbol">;</a> <a id="21830" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="21853" class="Symbol">;</a> <a id="21855" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="21866" class="Symbol">;</a> <a id="21868" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="21895" class="Symbol">;</a> <a id="21897" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="21907" class="Symbol">;</a> <a id="21909" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="21916" class="Symbol">;</a> <a id="21918" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="21936" class="Symbol">;</a> <a id="21938" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="21949" class="Symbol">;</a> <a id="21951" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="21978" class="Symbol">;</a> <a id="21980" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="21991" class="Symbol">;</a> <a id="21993" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="22001" class="Symbol">;</a> <a id="22003" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="22027" class="Symbol">;</a> <a id="22029" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="22040" class="Symbol">;</a> <a id="22042" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="22050" class="Symbol">;</a> <a id="22052" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="22076" class="Symbol">;</a> <a id="22078" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="22090" class="Symbol">;</a> <a id="22092" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="22115" class="Symbol">;</a> <a id="22117" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="22153" class="Symbol">;</a> <a id="22155" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="22171" class="Symbol">;</a> <a id="22173" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="22186" class="Symbol">;</a> <a id="22188" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
    <a id="22196" class="Symbol">)</a>

<a id="22199" class="Keyword">record</a> <a id="IdempotentSemiring"></a><a id="22206" href="Algebra.Bundles.html#22206" class="Record">IdempotentSemiring</a> <a id="22225" href="Algebra.Bundles.html#22225" class="Bound">c</a> <a id="22227" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a> <a id="22229" class="Symbol">:</a> <a id="22231" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22235" class="Symbol">(</a><a id="22236" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="22240" class="Symbol">(</a><a id="22241" href="Algebra.Bundles.html#22225" class="Bound">c</a> <a id="22243" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22245" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a><a id="22246" class="Symbol">))</a> <a id="22249" class="Keyword">where</a>
  <a id="22257" class="Keyword">infixl</a> <a id="22264" class="Number">7</a> <a id="22266" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a>
  <a id="22272" class="Keyword">infixl</a> <a id="22279" class="Number">6</a> <a id="22281" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a>
  <a id="22287" class="Keyword">infix</a>  <a id="22294" class="Number">4</a> <a id="22296" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a>
  <a id="22302" class="Keyword">field</a>
    <a id="IdempotentSemiring.Carrier"></a><a id="22312" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>                <a id="22335" class="Symbol">:</a> <a id="22337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22341" href="Algebra.Bundles.html#22225" class="Bound">c</a>
    <a id="IdempotentSemiring._≈_"></a><a id="22347" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a>                    <a id="22370" class="Symbol">:</a> <a id="22372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="22376" href="Algebra.Bundles.html#22312" class="Field">Carrier</a> <a id="22384" href="Algebra.Bundles.html#22227" class="Bound">ℓ</a>
    <a id="IdempotentSemiring._+_"></a><a id="22390" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a>                    <a id="22413" class="Symbol">:</a> <a id="22415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22419" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring._*_"></a><a id="22431" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a>                    <a id="22454" class="Symbol">:</a> <a id="22456" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22460" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.0#"></a><a id="22472" href="Algebra.Bundles.html#22472" class="Field">0#</a>                     <a id="22495" class="Symbol">:</a> <a id="22497" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.1#"></a><a id="22509" href="Algebra.Bundles.html#22509" class="Field">1#</a>                     <a id="22532" class="Symbol">:</a> <a id="22534" href="Algebra.Bundles.html#22312" class="Field">Carrier</a>
    <a id="IdempotentSemiring.isIdempotentSemiring"></a><a id="22546" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a>   <a id="22569" class="Symbol">:</a> <a id="22571" href="Algebra.Structures.html#16780" class="Record">IsIdempotentSemiring</a> <a id="22592" href="Algebra.Bundles.html#22347" class="Field Operator">_≈_</a> <a id="22596" href="Algebra.Bundles.html#22390" class="Field Operator">_+_</a> <a id="22600" href="Algebra.Bundles.html#22431" class="Field Operator">_*_</a> <a id="22604" href="Algebra.Bundles.html#22472" class="Field">0#</a> <a id="22607" href="Algebra.Bundles.html#22509" class="Field">1#</a>

  <a id="22613" class="Keyword">open</a> <a id="22618" href="Algebra.Structures.html#16780" class="Module">IsIdempotentSemiring</a> <a id="22639" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a> <a id="22660" class="Keyword">public</a>

  <a id="IdempotentSemiring.semiring"></a><a id="22670" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22679" class="Symbol">:</a> <a id="22681" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="22690" class="Symbol">_</a> <a id="22692" class="Symbol">_</a>
  <a id="22696" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22705" class="Symbol">=</a> <a id="22707" class="Keyword">record</a> <a id="22714" class="Symbol">{</a> <a id="22716" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="22727" class="Symbol">=</a> <a id="22729" href="Algebra.Structures.html#16859" class="Function">isSemiring</a> <a id="22740" class="Symbol">}</a>

  <a id="22745" class="Keyword">open</a> <a id="22750" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="22759" href="Algebra.Bundles.html#22670" class="Function">semiring</a> <a id="22768" class="Keyword">public</a>
    <a id="22779" class="Keyword">using</a>
    <a id="22789" class="Symbol">(</a> <a id="22791" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="22794" class="Symbol">;</a> <a id="22796" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="22806" class="Symbol">;</a> <a id="22808" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="22815" class="Symbol">;</a> <a id="22817" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="22830" class="Symbol">;</a> <a id="22832" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="22855" class="Symbol">;</a> <a id="22857" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="22868" class="Symbol">;</a> <a id="22870" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="22897" class="Symbol">;</a> <a id="22899" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="22909" class="Symbol">;</a> <a id="22911" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="22918" class="Symbol">;</a> <a id="22920" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="22936" class="Symbol">;</a> <a id="22938" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="22949" class="Symbol">;</a> <a id="22951" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="22959" class="Symbol">;</a> <a id="22961" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="22985" class="Symbol">;</a> <a id="22987" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="22998" class="Symbol">;</a> <a id="23000" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="23013" class="Symbol">;</a> <a id="23015" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="23027" class="Symbol">;</a> <a id="23029" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="23052" class="Symbol">;</a> <a id="23054" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="23090" class="Symbol">;</a> <a id="23092" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a>
    <a id="23108" class="Symbol">)</a>

  <a id="IdempotentSemiring.+-idempotentCommutativeMonoid"></a><a id="23113" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23143" class="Symbol">:</a> <a id="23145" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="23173" class="Symbol">_</a> <a id="23175" class="Symbol">_</a>
  <a id="23179" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23209" class="Symbol">=</a> <a id="23211" class="Keyword">record</a> <a id="23218" class="Symbol">{</a> <a id="23220" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="23250" class="Symbol">=</a> <a id="23252" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="23284" class="Symbol">}</a>

  <a id="23289" class="Keyword">open</a> <a id="23294" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="23322" href="Algebra.Bundles.html#23113" class="Function">+-idempotentCommutativeMonoid</a> <a id="23352" class="Keyword">public</a>
    <a id="23363" class="Keyword">using</a> <a id="23369" class="Symbol">()</a>
    <a id="23376" class="Keyword">renaming</a> <a id="23385" class="Symbol">(</a> <a id="23387" href="Algebra.Bundles.html#6381" class="Function">band</a> <a id="23392" class="Symbol">to</a> <a id="23395" class="Function">+-band</a>
             <a id="23415" class="Symbol">;</a> <a id="23417" href="Algebra.Bundles.html#9845" class="Function">commutativeBand</a> <a id="23433" class="Symbol">to</a> <a id="23436" class="Function">+-commutativeBand</a>
             <a id="23467" class="Symbol">;</a> <a id="23469" href="Algebra.Bundles.html#9730" class="Function">idempotentMonoid</a> <a id="23486" class="Symbol">to</a> <a id="23489" class="Function">+-idempotentMonoid</a>
             <a id="23521" class="Symbol">)</a>

<a id="23524" class="Keyword">record</a> <a id="KleeneAlgebra"></a><a id="23531" href="Algebra.Bundles.html#23531" class="Record">KleeneAlgebra</a> <a id="23545" href="Algebra.Bundles.html#23545" class="Bound">c</a> <a id="23547" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a> <a id="23549" class="Symbol">:</a> <a id="23551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="23560" class="Symbol">(</a><a id="23561" href="Algebra.Bundles.html#23545" class="Bound">c</a> <a id="23563" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23565" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a><a id="23566" class="Symbol">))</a> <a id="23569" class="Keyword">where</a>
  <a id="23577" class="Keyword">infix</a>  <a id="23584" class="Number">8</a> <a id="23586" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>
  <a id="23591" class="Keyword">infixl</a> <a id="23598" class="Number">7</a> <a id="23600" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>
  <a id="23606" class="Keyword">infixl</a> <a id="23613" class="Number">6</a> <a id="23615" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>
  <a id="23621" class="Keyword">infix</a>  <a id="23628" class="Number">4</a> <a id="23630" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>
  <a id="23636" class="Keyword">field</a>
    <a id="KleeneAlgebra.Carrier"></a><a id="23646" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>               <a id="23668" class="Symbol">:</a> <a id="23670" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23674" href="Algebra.Bundles.html#23545" class="Bound">c</a>
    <a id="KleeneAlgebra._≈_"></a><a id="23680" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>                   <a id="23702" class="Symbol">:</a> <a id="23704" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="23708" href="Algebra.Bundles.html#23646" class="Field">Carrier</a> <a id="23716" href="Algebra.Bundles.html#23547" class="Bound">ℓ</a>
    <a id="KleeneAlgebra._+_"></a><a id="23722" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>                   <a id="23744" class="Symbol">:</a> <a id="23746" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23750" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra._*_"></a><a id="23762" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>                   <a id="23784" class="Symbol">:</a> <a id="23786" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="23790" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra._⋆"></a><a id="23802" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>                    <a id="23824" class="Symbol">:</a> <a id="23826" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="23830" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.0#"></a><a id="23842" href="Algebra.Bundles.html#23842" class="Field">0#</a>                    <a id="23864" class="Symbol">:</a> <a id="23866" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.1#"></a><a id="23878" href="Algebra.Bundles.html#23878" class="Field">1#</a>                    <a id="23900" class="Symbol">:</a> <a id="23902" href="Algebra.Bundles.html#23646" class="Field">Carrier</a>
    <a id="KleeneAlgebra.isKleeneAlgebra"></a><a id="23914" href="Algebra.Bundles.html#23914" class="Field">isKleeneAlgebra</a>       <a id="23936" class="Symbol">:</a> <a id="23938" href="Algebra.Structures.html#17421" class="Record">IsKleeneAlgebra</a> <a id="23954" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a> <a id="23958" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a> <a id="23962" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a> <a id="23966" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a> <a id="23969" href="Algebra.Bundles.html#23842" class="Field">0#</a> <a id="23972" href="Algebra.Bundles.html#23878" class="Field">1#</a>

  <a id="23978" class="Keyword">open</a> <a id="23983" href="Algebra.Structures.html#17421" class="Module">IsKleeneAlgebra</a> <a id="23999" href="Algebra.Bundles.html#23914" class="Field">isKleeneAlgebra</a> <a id="24015" class="Keyword">public</a>

  <a id="KleeneAlgebra.idempotentSemiring"></a><a id="24025" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24044" class="Symbol">:</a> <a id="24046" href="Algebra.Bundles.html#22206" class="Record">IdempotentSemiring</a> <a id="24065" class="Symbol">_</a> <a id="24067" class="Symbol">_</a>
  <a id="24071" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24090" class="Symbol">=</a> <a id="24092" class="Keyword">record</a> <a id="24099" class="Symbol">{</a> <a id="24101" href="Algebra.Bundles.html#22546" class="Field">isIdempotentSemiring</a> <a id="24122" class="Symbol">=</a> <a id="24124" href="Algebra.Structures.html#17507" class="Function">isIdempotentSemiring</a> <a id="24145" class="Symbol">}</a>

  <a id="24150" class="Keyword">open</a> <a id="24155" href="Algebra.Bundles.html#22206" class="Module">IdempotentSemiring</a> <a id="24174" href="Algebra.Bundles.html#24025" class="Function">idempotentSemiring</a> <a id="24193" class="Keyword">public</a>
    <a id="24204" class="Keyword">using</a>
    <a id="24214" class="Symbol">(</a> <a id="24216" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="24219" class="Symbol">;</a> <a id="24221" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="24231" class="Symbol">;</a> <a id="24233" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="24240" class="Symbol">;</a> <a id="24242" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="24255" class="Symbol">;</a> <a id="24257" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="24280" class="Symbol">;</a> <a id="24282" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="24293" class="Symbol">;</a> <a id="24295" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="24322" class="Symbol">;</a> <a id="24324" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="24334" class="Symbol">;</a> <a id="24336" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="24343" class="Symbol">;</a> <a id="24345" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="24361" class="Symbol">;</a> <a id="24363" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="24374" class="Symbol">;</a> <a id="24376" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="24384" class="Symbol">;</a> <a id="24386" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="24410" class="Symbol">;</a> <a id="24412" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="24423" class="Symbol">;</a> <a id="24425" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="24438" class="Symbol">;</a> <a id="24440" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="24452" class="Symbol">;</a> <a id="24454" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="24477" class="Symbol">;</a> <a id="24479" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="24515" class="Symbol">;</a> <a id="24517" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a><a id="24528" class="Symbol">;</a> <a id="24530" href="Algebra.Bundles.html#22670" class="Function">semiring</a>
    <a id="24543" class="Symbol">)</a>

  <a id="KleeneAlgebra.rawKleeneAlgebra"></a><a id="24548" href="Algebra.Bundles.html#24548" class="Function">rawKleeneAlgebra</a> <a id="24565" class="Symbol">:</a> <a id="24567" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="24584" class="Symbol">_</a> <a id="24586" class="Symbol">_</a>
  <a id="24590" href="Algebra.Bundles.html#24548" class="Function">rawKleeneAlgebra</a> <a id="24607" class="Symbol">=</a> <a id="24609" class="Keyword">record</a>
    <a id="24620" class="Symbol">{</a> <a id="24622" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="24626" class="Symbol">=</a> <a id="24628" href="Algebra.Bundles.html#23680" class="Field Operator">_≈_</a>
    <a id="24636" class="Symbol">;</a> <a id="24638" href="Algebra.Bundles.Raw.html#7650" class="Field Operator">_+_</a> <a id="24642" class="Symbol">=</a> <a id="24644" href="Algebra.Bundles.html#23722" class="Field Operator">_+_</a>
    <a id="24652" class="Symbol">;</a> <a id="24654" href="Algebra.Bundles.Raw.html#7676" class="Field Operator">_*_</a> <a id="24658" class="Symbol">=</a> <a id="24660" href="Algebra.Bundles.html#23762" class="Field Operator">_*_</a>
    <a id="24668" class="Symbol">;</a> <a id="24670" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a>  <a id="24674" class="Symbol">=</a> <a id="24676" href="Algebra.Bundles.html#23802" class="Field Operator">_⋆</a>
    <a id="24683" class="Symbol">;</a> <a id="24685" href="Algebra.Bundles.Raw.html#7728" class="Field">0#</a>  <a id="24689" class="Symbol">=</a> <a id="24691" href="Algebra.Bundles.html#23842" class="Field">0#</a>
    <a id="24698" class="Symbol">;</a> <a id="24700" href="Algebra.Bundles.Raw.html#7750" class="Field">1#</a>  <a id="24704" class="Symbol">=</a> <a id="24706" href="Algebra.Bundles.html#23878" class="Field">1#</a>
    <a id="24713" class="Symbol">}</a>

<a id="24716" class="Keyword">record</a> <a id="Quasiring"></a><a id="24723" href="Algebra.Bundles.html#24723" class="Record">Quasiring</a> <a id="24733" href="Algebra.Bundles.html#24733" class="Bound">c</a> <a id="24735" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a> <a id="24737" class="Symbol">:</a> <a id="24739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24743" class="Symbol">(</a><a id="24744" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="24748" class="Symbol">(</a><a id="24749" href="Algebra.Bundles.html#24733" class="Bound">c</a> <a id="24751" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24753" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a><a id="24754" class="Symbol">))</a> <a id="24757" class="Keyword">where</a>
  <a id="24765" class="Keyword">infixl</a> <a id="24772" class="Number">7</a> <a id="24774" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a>
  <a id="24780" class="Keyword">infixl</a> <a id="24787" class="Number">6</a> <a id="24789" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a>
  <a id="24795" class="Keyword">infix</a>  <a id="24802" class="Number">4</a> <a id="24804" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a>
  <a id="24810" class="Keyword">field</a>
    <a id="Quasiring.Carrier"></a><a id="24820" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>       <a id="24834" class="Symbol">:</a> <a id="24836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24840" href="Algebra.Bundles.html#24733" class="Bound">c</a>
    <a id="Quasiring._≈_"></a><a id="24846" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a>           <a id="24860" class="Symbol">:</a> <a id="24862" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="24866" href="Algebra.Bundles.html#24820" class="Field">Carrier</a> <a id="24874" href="Algebra.Bundles.html#24735" class="Bound">ℓ</a>
    <a id="Quasiring._+_"></a><a id="24880" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a>           <a id="24894" class="Symbol">:</a> <a id="24896" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24900" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring._*_"></a><a id="24912" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a>           <a id="24926" class="Symbol">:</a> <a id="24928" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24932" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.0#"></a><a id="24944" href="Algebra.Bundles.html#24944" class="Field">0#</a>            <a id="24958" class="Symbol">:</a> <a id="24960" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.1#"></a><a id="24972" href="Algebra.Bundles.html#24972" class="Field">1#</a>            <a id="24986" class="Symbol">:</a> <a id="24988" href="Algebra.Bundles.html#24820" class="Field">Carrier</a>
    <a id="Quasiring.isQuasiring"></a><a id="25000" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a>   <a id="25014" class="Symbol">:</a> <a id="25016" href="Algebra.Structures.html#18084" class="Record">IsQuasiring</a> <a id="25028" href="Algebra.Bundles.html#24846" class="Field Operator">_≈_</a> <a id="25032" href="Algebra.Bundles.html#24880" class="Field Operator">_+_</a> <a id="25036" href="Algebra.Bundles.html#24912" class="Field Operator">_*_</a> <a id="25040" href="Algebra.Bundles.html#24944" class="Field">0#</a> <a id="25043" href="Algebra.Bundles.html#24972" class="Field">1#</a>

  <a id="25049" class="Keyword">open</a> <a id="25054" href="Algebra.Structures.html#18084" class="Module">IsQuasiring</a> <a id="25066" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a> <a id="25078" class="Keyword">public</a>

  <a id="Quasiring.+-monoid"></a><a id="25088" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25097" class="Symbol">:</a> <a id="25099" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25106" class="Symbol">_</a> <a id="25108" class="Symbol">_</a>
  <a id="25112" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25121" class="Symbol">=</a> <a id="25123" class="Keyword">record</a> <a id="25130" class="Symbol">{</a> <a id="25132" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25141" class="Symbol">=</a> <a id="25143" href="Algebra.Structures.html#18154" class="Function">+-isMonoid</a> <a id="25154" class="Symbol">}</a>

  <a id="25159" class="Keyword">open</a> <a id="25164" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="25171" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a> <a id="25180" class="Keyword">public</a>
    <a id="25191" class="Keyword">using</a> <a id="25197" class="Symbol">(</a><a id="25198" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="25201" class="Symbol">)</a> <a id="25203" class="Keyword">renaming</a>
    <a id="25216" class="Symbol">(</a> <a id="25218" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>    <a id="25230" class="Symbol">to</a>  <a id="25234" class="Function">+-rawMagma</a>
    <a id="25249" class="Symbol">;</a> <a id="25251" href="Algebra.Bundles.html#5000" class="Function">magma</a>       <a id="25263" class="Symbol">to</a>  <a id="25267" class="Function">+-magma</a>
    <a id="25279" class="Symbol">;</a> <a id="25281" href="Algebra.Bundles.html#7560" class="Function">semigroup</a>   <a id="25293" class="Symbol">to</a>  <a id="25297" class="Function">+-semigroup</a>
    <a id="25313" class="Symbol">;</a> <a id="25315" href="Algebra.Bundles.html#7789" class="Function">unitalMagma</a> <a id="25327" class="Symbol">to</a>  <a id="25331" class="Function">+-unitalMagma</a>
    <a id="25349" class="Symbol">;</a> <a id="25351" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a>   <a id="25363" class="Symbol">to</a>  <a id="25367" class="Function">+-rawMonoid</a>
    <a id="25383" class="Symbol">)</a>

  <a id="Quasiring.*-monoid"></a><a id="25388" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25397" class="Symbol">:</a> <a id="25399" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25406" class="Symbol">_</a> <a id="25408" class="Symbol">_</a>
  <a id="25412" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25421" class="Symbol">=</a> <a id="25423" class="Keyword">record</a> <a id="25430" class="Symbol">{</a> <a id="25432" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25441" class="Symbol">=</a> <a id="25443" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="25454" class="Symbol">}</a>

  <a id="25459" class="Keyword">open</a> <a id="25464" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="25471" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a> <a id="25480" class="Keyword">public</a>
    <a id="25491" class="Keyword">using</a> <a id="25497" class="Symbol">()</a> <a id="25500" class="Keyword">renaming</a>
    <a id="25513" class="Symbol">(</a> <a id="25515" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a>  <a id="25525" class="Symbol">to</a> <a id="25528" class="Function">*-rawMagma</a>
    <a id="25543" class="Symbol">;</a> <a id="25545" href="Algebra.Bundles.html#5000" class="Function">magma</a>     <a id="25555" class="Symbol">to</a> <a id="25558" class="Function">*-magma</a>
    <a id="25570" class="Symbol">;</a> <a id="25572" href="Algebra.Bundles.html#7560" class="Function">semigroup</a> <a id="25582" class="Symbol">to</a> <a id="25585" class="Function">*-semigroup</a>
    <a id="25601" class="Symbol">;</a> <a id="25603" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="25613" class="Symbol">to</a> <a id="25616" class="Function">*-rawMonoid</a>
    <a id="25632" class="Symbol">)</a>

<a id="25635" class="Comment">------------------------------------------------------------------------</a>
<a id="25708" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="25775" class="Comment">------------------------------------------------------------------------</a>

<a id="25849" class="Keyword">record</a> <a id="RingWithoutOne"></a><a id="25856" href="Algebra.Bundles.html#25856" class="Record">RingWithoutOne</a> <a id="25871" href="Algebra.Bundles.html#25871" class="Bound">c</a> <a id="25873" href="Algebra.Bundles.html#25873" class="Bound">ℓ</a> <a id="25875" class="Symbol">:</a> <a id="25877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25881" class="Symbol">(</a><a id="25882" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="25886" class="Symbol">(</a><a id="25887" href="Algebra.Bundles.html#25871" class="Bound">c</a> <a id="25889" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25891" href="Algebra.Bundles.html#25873" class="Bound">ℓ</a><a id="25892" class="Symbol">))</a> <a id="25895" class="Keyword">where</a>
  <a id="25903" class="Keyword">infix</a>  <a id="25910" class="Number">8</a> <a id="25912" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a>
  <a id="25917" class="Keyword">infixl</a> <a id="25924" class="Number">7</a> <a id="25926" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a>
  <a id="25932" class="Keyword">infixl</a> <a id="25939" class="Number">6</a> <a id="25941" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a>
  <a id="25947" class="Keyword">infix</a>  <a id="25954" class="Number">4</a> <a id="25956" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a>
  <a id="25962" class="Keyword">field</a>
    <a id="RingWithoutOne.Carrier"></a><a id="25972" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>           <a id="25990" class="Symbol">:</a> <a id="25992" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25996" href="Algebra.Bundles.html#25871" class="Bound">c</a>
    <a id="RingWithoutOne._≈_"></a><a id="26002" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a>               <a id="26020" class="Symbol">:</a> <a id="26022" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="26026" href="Algebra.Bundles.html#25972" class="Field">Carrier</a> <a id="26034" href="Algebra.Bundles.html#25873" class="Bound">ℓ</a>
    <a id="RingWithoutOne._+_"></a><a id="26040" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a>               <a id="26058" class="Symbol">:</a> <a id="26060" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26064" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne._*_"></a><a id="26076" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a>               <a id="26094" class="Symbol">:</a> <a id="26096" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26100" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne.-_"></a><a id="26112" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a>                <a id="26130" class="Symbol">:</a> <a id="26132" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="26136" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne.0#"></a><a id="26148" href="Algebra.Bundles.html#26148" class="Field">0#</a>                <a id="26166" class="Symbol">:</a> <a id="26168" href="Algebra.Bundles.html#25972" class="Field">Carrier</a>
    <a id="RingWithoutOne.isRingWithoutOne"></a><a id="26180" href="Algebra.Bundles.html#26180" class="Field">isRingWithoutOne</a>  <a id="26198" class="Symbol">:</a> <a id="26200" href="Algebra.Structures.html#19861" class="Record">IsRingWithoutOne</a> <a id="26217" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a> <a id="26221" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a> <a id="26225" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a> <a id="26229" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a> <a id="26232" href="Algebra.Bundles.html#26148" class="Field">0#</a>

  <a id="26238" class="Keyword">open</a> <a id="26243" href="Algebra.Structures.html#19861" class="Module">IsRingWithoutOne</a> <a id="26260" href="Algebra.Bundles.html#26180" class="Field">isRingWithoutOne</a> <a id="26277" class="Keyword">public</a>

  <a id="RingWithoutOne.nearSemiring"></a><a id="26287" href="Algebra.Bundles.html#26287" class="Function">nearSemiring</a> <a id="26300" class="Symbol">:</a> <a id="26302" href="Algebra.Bundles.html#13662" class="Record">NearSemiring</a> <a id="26315" class="Symbol">_</a> <a id="26317" class="Symbol">_</a>
  <a id="26321" href="Algebra.Bundles.html#26287" class="Function">nearSemiring</a> <a id="26334" class="Symbol">=</a> <a id="26336" class="Keyword">record</a> <a id="26343" class="Symbol">{</a> <a id="26345" href="Algebra.Bundles.html#13919" class="Field">isNearSemiring</a> <a id="26360" class="Symbol">=</a> <a id="26362" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="26377" class="Symbol">}</a>

  <a id="26382" class="Keyword">open</a> <a id="26387" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="26400" href="Algebra.Bundles.html#26287" class="Function">nearSemiring</a> <a id="26413" class="Keyword">public</a>
    <a id="26424" class="Keyword">using</a> <a id="26430" class="Symbol">(</a><a id="26431" href="Algebra.Bundles.html#14451" class="Function">*-semigroup</a><a id="26442" class="Symbol">;</a> <a id="26444" href="Algebra.Bundles.html#14640" class="Function">*-magma</a><a id="26451" class="Symbol">)</a>

  <a id="RingWithoutOne.+-abelianGroup"></a><a id="26456" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="26471" class="Symbol">:</a> <a id="26473" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="26486" class="Symbol">_</a> <a id="26488" class="Symbol">_</a>
  <a id="26492" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="26507" class="Symbol">=</a> <a id="26509" class="Keyword">record</a> <a id="26516" class="Symbol">{</a> <a id="26518" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="26533" class="Symbol">=</a> <a id="26535" href="Algebra.Structures.html#19946" class="Function">+-isAbelianGroup</a> <a id="26552" class="Symbol">}</a>

  <a id="26557" class="Keyword">open</a> <a id="26562" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="26575" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="26590" class="Keyword">public</a>
    <a id="26601" class="Keyword">using</a> <a id="26607" class="Symbol">()</a>
    <a id="26614" class="Keyword">renaming</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="26630" class="Symbol">to</a> <a id="26633" class="Function">+-group</a><a id="26640" class="Symbol">;</a>
      <a id="26648" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="26664" class="Symbol">to</a> <a id="26667" class="Function">+-invertibleMagma</a><a id="26684" class="Symbol">;</a>
      <a id="26692" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="26714" class="Symbol">to</a> <a id="26717" class="Function">+-invertibleUnitalMagma</a><a id="26740" class="Symbol">)</a>

  <a id="RingWithoutOne.rawRingWithoutOne"></a><a id="26745" href="Algebra.Bundles.html#26745" class="Function">rawRingWithoutOne</a> <a id="26763" class="Symbol">:</a> <a id="26765" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="26783" class="Symbol">_</a> <a id="26785" class="Symbol">_</a>
  <a id="26789" href="Algebra.Bundles.html#26745" class="Function">rawRingWithoutOne</a> <a id="26807" class="Symbol">=</a> <a id="26809" class="Keyword">record</a>
    <a id="26820" class="Symbol">{</a> <a id="26822" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="26826" class="Symbol">=</a> <a id="26828" href="Algebra.Bundles.html#26002" class="Field Operator">_≈_</a>
    <a id="26836" class="Symbol">;</a> <a id="26838" href="Algebra.Bundles.Raw.html#4526" class="Field Operator">_+_</a> <a id="26842" class="Symbol">=</a> <a id="26844" href="Algebra.Bundles.html#26040" class="Field Operator">_+_</a>
    <a id="26852" class="Symbol">;</a> <a id="26854" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="26858" class="Symbol">=</a> <a id="26860" href="Algebra.Bundles.html#26076" class="Field Operator">_*_</a>
    <a id="26868" class="Symbol">;</a> <a id="26870" href="Algebra.Bundles.Raw.html#4578" class="Field Operator">-_</a>  <a id="26874" class="Symbol">=</a> <a id="26876" href="Algebra.Bundles.html#26112" class="Field Operator">-_</a>
    <a id="26883" class="Symbol">;</a> <a id="26885" href="Algebra.Bundles.Raw.html#4604" class="Field">0#</a>  <a id="26889" class="Symbol">=</a> <a id="26891" href="Algebra.Bundles.html#26148" class="Field">0#</a>
    <a id="26898" class="Symbol">}</a>

  <a id="26903" class="Keyword">open</a> <a id="26908" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="26926" href="Algebra.Bundles.html#26745" class="Function">rawRingWithoutOne</a> <a id="26944" class="Keyword">public</a>
    <a id="26955" class="Keyword">using</a> <a id="26961" class="Symbol">(</a><a id="26962" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="26972" class="Symbol">;</a> <a id="26974" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a><a id="26984" class="Symbol">;</a> <a id="26986" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a><a id="27001" class="Symbol">)</a>


<a id="27005" class="Comment">------------------------------------------------------------------------</a>
<a id="27078" class="Comment">-- Bundles with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="27146" class="Comment">------------------------------------------------------------------------</a>

<a id="27220" class="Keyword">record</a> <a id="NonAssociativeRing"></a><a id="27227" href="Algebra.Bundles.html#27227" class="Record">NonAssociativeRing</a> <a id="27246" href="Algebra.Bundles.html#27246" class="Bound">c</a> <a id="27248" href="Algebra.Bundles.html#27248" class="Bound">ℓ</a> <a id="27250" class="Symbol">:</a> <a id="27252" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27256" class="Symbol">(</a><a id="27257" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="27261" class="Symbol">(</a><a id="27262" href="Algebra.Bundles.html#27246" class="Bound">c</a> <a id="27264" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27266" href="Algebra.Bundles.html#27248" class="Bound">ℓ</a><a id="27267" class="Symbol">))</a> <a id="27270" class="Keyword">where</a>
  <a id="27278" class="Keyword">infix</a>  <a id="27285" class="Number">8</a> <a id="27287" href="Algebra.Bundles.html#27503" class="Field Operator">-_</a>
  <a id="27292" class="Keyword">infixl</a> <a id="27299" class="Number">7</a> <a id="27301" href="Algebra.Bundles.html#27463" class="Field Operator">_*_</a>
  <a id="27307" class="Keyword">infixl</a> <a id="27314" class="Number">6</a> <a id="27316" href="Algebra.Bundles.html#27423" class="Field Operator">_+_</a>
  <a id="27322" class="Keyword">infix</a>  <a id="27329" class="Number">4</a> <a id="27331" href="Algebra.Bundles.html#27381" class="Field Operator">_≈_</a>
  <a id="27337" class="Keyword">field</a>
    <a id="NonAssociativeRing.Carrier"></a><a id="27347" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>               <a id="27369" class="Symbol">:</a> <a id="27371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27375" href="Algebra.Bundles.html#27246" class="Bound">c</a>
    <a id="NonAssociativeRing._≈_"></a><a id="27381" href="Algebra.Bundles.html#27381" class="Field Operator">_≈_</a>                   <a id="27403" class="Symbol">:</a> <a id="27405" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="27409" href="Algebra.Bundles.html#27347" class="Field">Carrier</a> <a id="27417" href="Algebra.Bundles.html#27248" class="Bound">ℓ</a>
    <a id="NonAssociativeRing._+_"></a><a id="27423" href="Algebra.Bundles.html#27423" class="Field Operator">_+_</a>                   <a id="27445" class="Symbol">:</a> <a id="27447" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27451" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing._*_"></a><a id="27463" href="Algebra.Bundles.html#27463" class="Field Operator">_*_</a>                   <a id="27485" class="Symbol">:</a> <a id="27487" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27491" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.-_"></a><a id="27503" href="Algebra.Bundles.html#27503" class="Field Operator">-_</a>                    <a id="27525" class="Symbol">:</a> <a id="27527" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="27531" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.0#"></a><a id="27543" href="Algebra.Bundles.html#27543" class="Field">0#</a>                    <a id="27565" class="Symbol">:</a> <a id="27567" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.1#"></a><a id="27579" href="Algebra.Bundles.html#27579" class="Field">1#</a>                    <a id="27601" class="Symbol">:</a> <a id="27603" href="Algebra.Bundles.html#27347" class="Field">Carrier</a>
    <a id="NonAssociativeRing.isNonAssociativeRing"></a><a id="27615" href="Algebra.Bundles.html#27615" class="Field">isNonAssociativeRing</a>  <a id="27637" class="Symbol">:</a> <a id="27639" href="Algebra.Structures.html#22155" class="Record">IsNonAssociativeRing</a> <a id="27660" href="Algebra.Bundles.html#27381" class="Field Operator">_≈_</a> <a id="27664" href="Algebra.Bundles.html#27423" class="Field Operator">_+_</a> <a id="27668" href="Algebra.Bundles.html#27463" class="Field Operator">_*_</a> <a id="27672" href="Algebra.Bundles.html#27503" class="Field Operator">-_</a> <a id="27675" href="Algebra.Bundles.html#27543" class="Field">0#</a> <a id="27678" href="Algebra.Bundles.html#27579" class="Field">1#</a>

  <a id="27684" class="Keyword">open</a> <a id="27689" href="Algebra.Structures.html#22155" class="Module">IsNonAssociativeRing</a> <a id="27710" href="Algebra.Bundles.html#27615" class="Field">isNonAssociativeRing</a> <a id="27731" class="Keyword">public</a>

  <a id="NonAssociativeRing.+-abelianGroup"></a><a id="27741" href="Algebra.Bundles.html#27741" class="Function">+-abelianGroup</a> <a id="27756" class="Symbol">:</a> <a id="27758" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="27771" class="Symbol">_</a> <a id="27773" class="Symbol">_</a>
  <a id="27777" href="Algebra.Bundles.html#27741" class="Function">+-abelianGroup</a> <a id="27792" class="Symbol">=</a> <a id="27794" class="Keyword">record</a> <a id="27801" class="Symbol">{</a> <a id="27803" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="27818" class="Symbol">=</a> <a id="27820" href="Algebra.Structures.html#22247" class="Function">+-isAbelianGroup</a> <a id="27837" class="Symbol">}</a>

  <a id="27842" class="Keyword">open</a> <a id="27847" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="27860" href="Algebra.Bundles.html#27741" class="Function">+-abelianGroup</a> <a id="27875" class="Keyword">public</a>
    <a id="27886" class="Keyword">using</a> <a id="27892" class="Symbol">()</a> <a id="27895" class="Keyword">renaming</a> <a id="27904" class="Symbol">(</a><a id="27905" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="27911" class="Symbol">to</a> <a id="27914" class="Function">+-group</a><a id="27921" class="Symbol">;</a> <a id="27923" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="27939" class="Symbol">to</a> <a id="27942" class="Function">+-invertibleMagma</a><a id="27959" class="Symbol">;</a> <a id="27961" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="27983" class="Symbol">to</a> <a id="27986" class="Function">+-invertibleUnitalMagma</a><a id="28009" class="Symbol">)</a>

  <a id="NonAssociativeRing.*-unitalMagma"></a><a id="28014" href="Algebra.Bundles.html#28014" class="Function">*-unitalMagma</a> <a id="28028" class="Symbol">:</a> <a id="28030" href="Algebra.Bundles.html#6926" class="Record">UnitalMagma</a> <a id="28042" class="Symbol">_</a> <a id="28044" class="Symbol">_</a>
  <a id="28048" href="Algebra.Bundles.html#28014" class="Function">*-unitalMagma</a> <a id="28062" class="Symbol">=</a> <a id="28064" class="Keyword">record</a> <a id="28071" class="Symbol">{</a> <a id="28073" href="Algebra.Bundles.html#7110" class="Field">isUnitalMagma</a> <a id="28087" class="Symbol">=</a> <a id="28089" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a><a id="28104" class="Symbol">}</a>

  <a id="28109" class="Keyword">open</a> <a id="28114" href="Algebra.Bundles.html#6926" class="Module">UnitalMagma</a> <a id="28126" href="Algebra.Bundles.html#28014" class="Function">*-unitalMagma</a> <a id="28140" class="Keyword">public</a>
    <a id="28151" class="Keyword">using</a> <a id="28157" class="Symbol">()</a> <a id="28160" class="Keyword">renaming</a> <a id="28169" class="Symbol">(</a><a id="28170" href="Algebra.Bundles.html#7196" class="Function">magma</a> <a id="28176" class="Symbol">to</a> <a id="28179" class="Function">*-magma</a><a id="28186" class="Symbol">;</a> <a id="28188" href="Algebra.Structures.html#4567" class="Function">identity</a> <a id="28197" class="Symbol">to</a> <a id="28200" class="Function">*-identity</a><a id="28210" class="Symbol">)</a>

<a id="28213" class="Keyword">record</a> <a id="Nearring"></a><a id="28220" href="Algebra.Bundles.html#28220" class="Record">Nearring</a> <a id="28229" href="Algebra.Bundles.html#28229" class="Bound">c</a> <a id="28231" href="Algebra.Bundles.html#28231" class="Bound">ℓ</a> <a id="28233" class="Symbol">:</a> <a id="28235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28239" class="Symbol">(</a><a id="28240" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="28244" class="Symbol">(</a><a id="28245" href="Algebra.Bundles.html#28229" class="Bound">c</a> <a id="28247" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28249" href="Algebra.Bundles.html#28231" class="Bound">ℓ</a><a id="28250" class="Symbol">))</a> <a id="28253" class="Keyword">where</a>
  <a id="28261" class="Keyword">infix</a>  <a id="28268" class="Number">8</a> <a id="28270" href="Algebra.Bundles.html#28454" class="Field Operator">-_</a>
  <a id="28275" class="Keyword">infixl</a> <a id="28282" class="Number">7</a> <a id="28284" href="Algebra.Bundles.html#28422" class="Field Operator">_*_</a>
  <a id="28290" class="Keyword">infixl</a> <a id="28297" class="Number">6</a> <a id="28299" href="Algebra.Bundles.html#28390" class="Field Operator">_+_</a>
  <a id="28305" class="Keyword">infix</a>  <a id="28312" class="Number">4</a> <a id="28314" href="Algebra.Bundles.html#28356" class="Field Operator">_≈_</a>
  <a id="28320" class="Keyword">field</a>
    <a id="Nearring.Carrier"></a><a id="28330" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>       <a id="28344" class="Symbol">:</a> <a id="28346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28350" href="Algebra.Bundles.html#28229" class="Bound">c</a>
    <a id="Nearring._≈_"></a><a id="28356" href="Algebra.Bundles.html#28356" class="Field Operator">_≈_</a>           <a id="28370" class="Symbol">:</a> <a id="28372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="28376" href="Algebra.Bundles.html#28330" class="Field">Carrier</a> <a id="28384" href="Algebra.Bundles.html#28231" class="Bound">ℓ</a>
    <a id="Nearring._+_"></a><a id="28390" href="Algebra.Bundles.html#28390" class="Field Operator">_+_</a>           <a id="28404" class="Symbol">:</a> <a id="28406" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28410" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring._*_"></a><a id="28422" href="Algebra.Bundles.html#28422" class="Field Operator">_*_</a>           <a id="28436" class="Symbol">:</a> <a id="28438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28442" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.-_"></a><a id="28454" href="Algebra.Bundles.html#28454" class="Field Operator">-_</a>            <a id="28468" class="Symbol">:</a> <a id="28470" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="28474" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.0#"></a><a id="28486" href="Algebra.Bundles.html#28486" class="Field">0#</a>            <a id="28500" class="Symbol">:</a> <a id="28502" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.1#"></a><a id="28514" href="Algebra.Bundles.html#28514" class="Field">1#</a>            <a id="28528" class="Symbol">:</a> <a id="28530" href="Algebra.Bundles.html#28330" class="Field">Carrier</a>
    <a id="Nearring.isNearring"></a><a id="28542" href="Algebra.Bundles.html#28542" class="Field">isNearring</a>    <a id="28556" class="Symbol">:</a> <a id="28558" href="Algebra.Structures.html#24254" class="Record">IsNearring</a> <a id="28569" href="Algebra.Bundles.html#28356" class="Field Operator">_≈_</a> <a id="28573" href="Algebra.Bundles.html#28390" class="Field Operator">_+_</a> <a id="28577" href="Algebra.Bundles.html#28422" class="Field Operator">_*_</a> <a id="28581" href="Algebra.Bundles.html#28486" class="Field">0#</a> <a id="28584" href="Algebra.Bundles.html#28514" class="Field">1#</a> <a id="28587" href="Algebra.Bundles.html#28454" class="Field Operator">-_</a>

  <a id="28593" class="Keyword">open</a> <a id="28598" href="Algebra.Structures.html#24254" class="Module">IsNearring</a> <a id="28609" href="Algebra.Bundles.html#28542" class="Field">isNearring</a> <a id="28620" class="Keyword">public</a>

  <a id="Nearring.quasiring"></a><a id="28630" href="Algebra.Bundles.html#28630" class="Function">quasiring</a> <a id="28640" class="Symbol">:</a> <a id="28642" href="Algebra.Bundles.html#24723" class="Record">Quasiring</a> <a id="28652" class="Symbol">_</a> <a id="28654" class="Symbol">_</a>
  <a id="28658" href="Algebra.Bundles.html#28630" class="Function">quasiring</a> <a id="28668" class="Symbol">=</a> <a id="28670" class="Keyword">record</a> <a id="28677" class="Symbol">{</a> <a id="28679" href="Algebra.Bundles.html#25000" class="Field">isQuasiring</a> <a id="28691" class="Symbol">=</a> <a id="28693" href="Algebra.Structures.html#24337" class="Function">isQuasiring</a> <a id="28705" class="Symbol">}</a>

  <a id="28710" class="Keyword">open</a> <a id="28715" href="Algebra.Bundles.html#24723" class="Module">Quasiring</a> <a id="28725" href="Algebra.Bundles.html#28630" class="Function">quasiring</a> <a id="28735" class="Keyword">public</a>
    <a id="28746" class="Keyword">using</a>
    <a id="28756" class="Symbol">(</a><a id="28757" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="28760" class="Symbol">;</a> <a id="28762" href="Algebra.Bundles.html#25234" class="Function">+-rawMagma</a><a id="28772" class="Symbol">;</a> <a id="28774" href="Algebra.Bundles.html#25267" class="Function">+-magma</a><a id="28781" class="Symbol">;</a> <a id="28783" href="Algebra.Bundles.html#25331" class="Function">+-unitalMagma</a><a id="28796" class="Symbol">;</a> <a id="28798" href="Algebra.Bundles.html#25297" class="Function">+-semigroup</a><a id="28809" class="Symbol">;</a> <a id="28811" href="Algebra.Bundles.html#25088" class="Function">+-monoid</a><a id="28819" class="Symbol">;</a> <a id="28821" href="Algebra.Bundles.html#25367" class="Function">+-rawMonoid</a>
    <a id="28837" class="Symbol">;</a><a id="28838" href="Algebra.Bundles.html#25528" class="Function">*-rawMagma</a><a id="28848" class="Symbol">;</a> <a id="28850" href="Algebra.Bundles.html#25558" class="Function">*-magma</a><a id="28857" class="Symbol">;</a> <a id="28859" href="Algebra.Bundles.html#25585" class="Function">*-semigroup</a><a id="28870" class="Symbol">;</a> <a id="28872" href="Algebra.Bundles.html#25388" class="Function">*-monoid</a>
    <a id="28885" class="Symbol">)</a>


<a id="28889" class="Keyword">record</a> <a id="Ring"></a><a id="28896" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="28901" href="Algebra.Bundles.html#28901" class="Bound">c</a> <a id="28903" href="Algebra.Bundles.html#28903" class="Bound">ℓ</a> <a id="28905" class="Symbol">:</a> <a id="28907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28911" class="Symbol">(</a><a id="28912" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="28916" class="Symbol">(</a><a id="28917" href="Algebra.Bundles.html#28901" class="Bound">c</a> <a id="28919" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28921" href="Algebra.Bundles.html#28903" class="Bound">ℓ</a><a id="28922" class="Symbol">))</a> <a id="28925" class="Keyword">where</a>
  <a id="28933" class="Keyword">infix</a>  <a id="28940" class="Number">8</a> <a id="28942" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a>
  <a id="28947" class="Keyword">infixl</a> <a id="28954" class="Number">7</a> <a id="28956" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a>
  <a id="28962" class="Keyword">infixl</a> <a id="28969" class="Number">6</a> <a id="28971" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a>
  <a id="28977" class="Keyword">infix</a>  <a id="28984" class="Number">4</a> <a id="28986" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>
  <a id="28992" class="Keyword">field</a>
    <a id="Ring.Carrier"></a><a id="29002" href="Algebra.Bundles.html#29002" class="Field">Carrier</a> <a id="29010" class="Symbol">:</a> <a id="29012" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="29016" href="Algebra.Bundles.html#28901" class="Bound">c</a>
    <a id="Ring._≈_"></a><a id="29022" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>     <a id="29030" class="Symbol">:</a> <a id="29032" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="29036" href="Algebra.Bundles.html#29002" class="Field">Carrier</a> <a id="29044" href="Algebra.Bundles.html#28903" class="Bound">ℓ</a>
    <a id="Ring._+_"></a><a id="29050" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a>     <a id="29058" class="Symbol">:</a> <a id="29060" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29064" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring._*_"></a><a id="29076" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a>     <a id="29084" class="Symbol">:</a> <a id="29086" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="29090" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.-_"></a><a id="29102" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a>      <a id="29110" class="Symbol">:</a> <a id="29112" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="29116" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.0#"></a><a id="29128" href="Algebra.Bundles.html#29128" class="Field">0#</a>      <a id="29136" class="Symbol">:</a> <a id="29138" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.1#"></a><a id="29150" href="Algebra.Bundles.html#29150" class="Field">1#</a>      <a id="29158" class="Symbol">:</a> <a id="29160" href="Algebra.Bundles.html#29002" class="Field">Carrier</a>
    <a id="Ring.isRing"></a><a id="29172" href="Algebra.Bundles.html#29172" class="Field">isRing</a>  <a id="29180" class="Symbol">:</a> <a id="29182" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="29189" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a> <a id="29193" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a> <a id="29197" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a> <a id="29201" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a> <a id="29204" href="Algebra.Bundles.html#29128" class="Field">0#</a> <a id="29207" href="Algebra.Bundles.html#29150" class="Field">1#</a>

  <a id="29213" class="Keyword">open</a> <a id="29218" href="Algebra.Structures.html#24625" class="Module">IsRing</a> <a id="29225" href="Algebra.Bundles.html#29172" class="Field">isRing</a> <a id="29232" class="Keyword">public</a>

  <a id="Ring.+-abelianGroup"></a><a id="29242" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a> <a id="29257" class="Symbol">:</a> <a id="29259" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="29272" class="Symbol">_</a> <a id="29274" class="Symbol">_</a>
  <a id="29278" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a> <a id="29293" class="Symbol">=</a> <a id="29295" class="Keyword">record</a> <a id="29302" class="Symbol">{</a> <a id="29304" href="Algebra.Bundles.html#12936" class="Field">isAbelianGroup</a> <a id="29319" class="Symbol">=</a> <a id="29321" href="Algebra.Structures.html#24703" class="Function">+-isAbelianGroup</a> <a id="29338" class="Symbol">}</a>

  <a id="Ring.ringWithoutOne"></a><a id="29343" href="Algebra.Bundles.html#29343" class="Function">ringWithoutOne</a> <a id="29358" class="Symbol">:</a> <a id="29360" href="Algebra.Bundles.html#25856" class="Record">RingWithoutOne</a> <a id="29375" class="Symbol">_</a> <a id="29377" class="Symbol">_</a>
  <a id="29381" href="Algebra.Bundles.html#29343" class="Function">ringWithoutOne</a> <a id="29396" class="Symbol">=</a> <a id="29398" class="Keyword">record</a> <a id="29405" class="Symbol">{</a> <a id="29407" href="Algebra.Bundles.html#26180" class="Field">isRingWithoutOne</a> <a id="29424" class="Symbol">=</a> <a id="29426" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="29443" class="Symbol">}</a>

  <a id="Ring.semiring"></a><a id="29448" href="Algebra.Bundles.html#29448" class="Function">semiring</a> <a id="29457" class="Symbol">:</a> <a id="29459" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="29468" class="Symbol">_</a> <a id="29470" class="Symbol">_</a>
  <a id="29474" href="Algebra.Bundles.html#29448" class="Function">semiring</a> <a id="29483" class="Symbol">=</a> <a id="29485" class="Keyword">record</a> <a id="29492" class="Symbol">{</a> <a id="29494" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="29505" class="Symbol">=</a> <a id="29507" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="29518" class="Symbol">}</a>

  <a id="29523" class="Keyword">open</a> <a id="29528" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="29537" href="Algebra.Bundles.html#29448" class="Function">semiring</a> <a id="29546" class="Keyword">public</a>
    <a id="29557" class="Keyword">using</a>
    <a id="29567" class="Symbol">(</a> <a id="29569" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="29572" class="Symbol">;</a> <a id="29574" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="29584" class="Symbol">;</a> <a id="29586" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="29593" class="Symbol">;</a> <a id="29595" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="29608" class="Symbol">;</a> <a id="29610" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="29633" class="Symbol">;</a> <a id="29635" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="29646" class="Symbol">;</a> <a id="29648" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="29675" class="Symbol">;</a> <a id="29677" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="29687" class="Symbol">;</a> <a id="29689" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="29696" class="Symbol">;</a> <a id="29698" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a>
    <a id="29714" class="Symbol">;</a> <a id="29716" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="29727" class="Symbol">;</a> <a id="29729" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a> <a id="29738" class="Symbol">;</a> <a id="29740" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="29764" class="Symbol">;</a> <a id="29766" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="29777" class="Symbol">;</a> <a id="29779" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a>
    <a id="29792" class="Symbol">;</a> <a id="29794" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="29806" class="Symbol">;</a> <a id="29808" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="29831" class="Symbol">;</a> <a id="29833" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a>
    <a id="29869" class="Symbol">)</a>

  <a id="29874" class="Keyword">open</a> <a id="29879" href="Algebra.Bundles.html#13662" class="Module">NearSemiring</a> <a id="29892" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a> <a id="29905" class="Keyword">public</a>
    <a id="29916" class="Keyword">using</a> <a id="29922" class="Symbol">(</a><a id="29923" href="Algebra.Bundles.html#14014" class="Function">rawNearSemiring</a><a id="29938" class="Symbol">)</a>

  <a id="29943" class="Keyword">open</a> <a id="29948" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="29961" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a> <a id="29976" class="Keyword">public</a>
    <a id="29987" class="Keyword">using</a> <a id="29993" class="Symbol">()</a> <a id="29996" class="Keyword">renaming</a> <a id="30005" class="Symbol">(</a><a id="30006" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="30012" class="Symbol">to</a> <a id="30015" class="Function">+-group</a><a id="30022" class="Symbol">;</a> <a id="30024" href="Algebra.Bundles.html#12408" class="Function">invertibleMagma</a> <a id="30040" class="Symbol">to</a> <a id="30043" class="Function">+-invertibleMagma</a><a id="30060" class="Symbol">;</a> <a id="30062" href="Algebra.Bundles.html#12526" class="Function">invertibleUnitalMagma</a> <a id="30084" class="Symbol">to</a> <a id="30087" class="Function">+-invertibleUnitalMagma</a><a id="30110" class="Symbol">)</a>

  <a id="Ring.rawRing"></a><a id="30115" href="Algebra.Bundles.html#30115" class="Function">rawRing</a> <a id="30123" class="Symbol">:</a> <a id="30125" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="30133" class="Symbol">_</a> <a id="30135" class="Symbol">_</a>
  <a id="30139" href="Algebra.Bundles.html#30115" class="Function">rawRing</a> <a id="30147" class="Symbol">=</a> <a id="30149" class="Keyword">record</a>
    <a id="30160" class="Symbol">{</a> <a id="30162" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="30166" class="Symbol">=</a> <a id="30168" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>
    <a id="30176" class="Symbol">;</a> <a id="30178" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a> <a id="30182" class="Symbol">=</a> <a id="30184" href="Algebra.Bundles.html#29050" class="Field Operator">_+_</a>
    <a id="30192" class="Symbol">;</a> <a id="30194" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a> <a id="30198" class="Symbol">=</a> <a id="30200" href="Algebra.Bundles.html#29076" class="Field Operator">_*_</a>
    <a id="30208" class="Symbol">;</a> <a id="30210" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>  <a id="30214" class="Symbol">=</a> <a id="30216" href="Algebra.Bundles.html#29102" class="Field Operator">-_</a>
    <a id="30223" class="Symbol">;</a> <a id="30225" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>  <a id="30229" class="Symbol">=</a> <a id="30231" href="Algebra.Bundles.html#29128" class="Field">0#</a>
    <a id="30238" class="Symbol">;</a> <a id="30240" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>  <a id="30244" class="Symbol">=</a> <a id="30246" href="Algebra.Bundles.html#29150" class="Field">1#</a>
    <a id="30253" class="Symbol">}</a>

  <a id="30258" class="Keyword">open</a> <a id="30263" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="30271" href="Algebra.Bundles.html#30115" class="Function">rawRing</a> <a id="30279" class="Keyword">public</a>
    <a id="30290" class="Keyword">using</a> <a id="30296" class="Symbol">(</a><a id="30297" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a><a id="30314" class="Symbol">;</a> <a id="30316" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a><a id="30326" class="Symbol">)</a>


<a id="30330" class="Keyword">record</a> <a id="CommutativeRing"></a><a id="30337" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="30353" href="Algebra.Bundles.html#30353" class="Bound">c</a> <a id="30355" href="Algebra.Bundles.html#30355" class="Bound">ℓ</a> <a id="30357" class="Symbol">:</a> <a id="30359" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30363" class="Symbol">(</a><a id="30364" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="30368" class="Symbol">(</a><a id="30369" href="Algebra.Bundles.html#30353" class="Bound">c</a> <a id="30371" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="30373" href="Algebra.Bundles.html#30355" class="Bound">ℓ</a><a id="30374" class="Symbol">))</a> <a id="30377" class="Keyword">where</a>
  <a id="30385" class="Keyword">infix</a>  <a id="30392" class="Number">8</a> <a id="30394" href="Algebra.Bundles.html#30594" class="Field Operator">-_</a>
  <a id="30399" class="Keyword">infixl</a> <a id="30406" class="Number">7</a> <a id="30408" href="Algebra.Bundles.html#30558" class="Field Operator">_*_</a>
  <a id="30414" class="Keyword">infixl</a> <a id="30421" class="Number">6</a> <a id="30423" href="Algebra.Bundles.html#30522" class="Field Operator">_+_</a>
  <a id="30429" class="Keyword">infix</a>  <a id="30436" class="Number">4</a> <a id="30438" href="Algebra.Bundles.html#30484" class="Field Operator">_≈_</a>
  <a id="30444" class="Keyword">field</a>
    <a id="CommutativeRing.Carrier"></a><a id="30454" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>           <a id="30472" class="Symbol">:</a> <a id="30474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="30478" href="Algebra.Bundles.html#30353" class="Bound">c</a>
    <a id="CommutativeRing._≈_"></a><a id="30484" href="Algebra.Bundles.html#30484" class="Field Operator">_≈_</a>               <a id="30502" class="Symbol">:</a> <a id="30504" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="30508" href="Algebra.Bundles.html#30454" class="Field">Carrier</a> <a id="30516" href="Algebra.Bundles.html#30355" class="Bound">ℓ</a>
    <a id="CommutativeRing._+_"></a><a id="30522" href="Algebra.Bundles.html#30522" class="Field Operator">_+_</a>               <a id="30540" class="Symbol">:</a> <a id="30542" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30546" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing._*_"></a><a id="30558" href="Algebra.Bundles.html#30558" class="Field Operator">_*_</a>               <a id="30576" class="Symbol">:</a> <a id="30578" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="30582" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.-_"></a><a id="30594" href="Algebra.Bundles.html#30594" class="Field Operator">-_</a>                <a id="30612" class="Symbol">:</a> <a id="30614" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="30618" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.0#"></a><a id="30630" href="Algebra.Bundles.html#30630" class="Field">0#</a>                <a id="30648" class="Symbol">:</a> <a id="30650" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.1#"></a><a id="30662" href="Algebra.Bundles.html#30662" class="Field">1#</a>                <a id="30680" class="Symbol">:</a> <a id="30682" href="Algebra.Bundles.html#30454" class="Field">Carrier</a>
    <a id="CommutativeRing.isCommutativeRing"></a><a id="30694" href="Algebra.Bundles.html#30694" class="Field">isCommutativeRing</a> <a id="30712" class="Symbol">:</a> <a id="30714" href="Algebra.Structures.html#26045" class="Record">IsCommutativeRing</a> <a id="30732" href="Algebra.Bundles.html#30484" class="Field Operator">_≈_</a> <a id="30736" href="Algebra.Bundles.html#30522" class="Field Operator">_+_</a> <a id="30740" href="Algebra.Bundles.html#30558" class="Field Operator">_*_</a> <a id="30744" href="Algebra.Bundles.html#30594" class="Field Operator">-_</a> <a id="30747" href="Algebra.Bundles.html#30630" class="Field">0#</a> <a id="30750" href="Algebra.Bundles.html#30662" class="Field">1#</a>

  <a id="30756" class="Keyword">open</a> <a id="30761" href="Algebra.Structures.html#26045" class="Module">IsCommutativeRing</a> <a id="30779" href="Algebra.Bundles.html#30694" class="Field">isCommutativeRing</a> <a id="30797" class="Keyword">public</a>

  <a id="CommutativeRing.ring"></a><a id="30807" href="Algebra.Bundles.html#30807" class="Function">ring</a> <a id="30812" class="Symbol">:</a> <a id="30814" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="30819" class="Symbol">_</a> <a id="30821" class="Symbol">_</a>
  <a id="30825" href="Algebra.Bundles.html#30807" class="Function">ring</a> <a id="30830" class="Symbol">=</a> <a id="30832" class="Keyword">record</a> <a id="30839" class="Symbol">{</a> <a id="30841" href="Algebra.Bundles.html#29172" class="Field">isRing</a> <a id="30848" class="Symbol">=</a> <a id="30850" href="Algebra.Structures.html#26142" class="Function">isRing</a> <a id="30857" class="Symbol">}</a>

  <a id="30862" class="Keyword">open</a> <a id="30867" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="30872" href="Algebra.Bundles.html#30807" class="Function">ring</a> <a id="30877" class="Keyword">public</a> <a id="30884" class="Keyword">using</a> <a id="30890" class="Symbol">(</a><a id="30891" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="30894" class="Symbol">;</a> <a id="30896" href="Algebra.Bundles.html#30115" class="Function">rawRing</a><a id="30903" class="Symbol">;</a> <a id="30905" href="Algebra.Bundles.html#30043" class="Function">+-invertibleMagma</a><a id="30922" class="Symbol">;</a> <a id="30924" href="Algebra.Bundles.html#30087" class="Function">+-invertibleUnitalMagma</a><a id="30947" class="Symbol">;</a> <a id="30949" href="Algebra.Bundles.html#30015" class="Function">+-group</a><a id="30956" class="Symbol">;</a> <a id="30958" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a><a id="30972" class="Symbol">)</a>

  <a id="CommutativeRing.commutativeSemiring"></a><a id="30977" href="Algebra.Bundles.html#30977" class="Function">commutativeSemiring</a> <a id="30997" class="Symbol">:</a> <a id="30999" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="31019" class="Symbol">_</a> <a id="31021" class="Symbol">_</a>
  <a id="31025" href="Algebra.Bundles.html#30977" class="Function">commutativeSemiring</a> <a id="31045" class="Symbol">=</a>
    <a id="31051" class="Keyword">record</a> <a id="31058" class="Symbol">{</a> <a id="31060" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="31082" class="Symbol">=</a> <a id="31084" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="31106" class="Symbol">}</a>

  <a id="31111" class="Keyword">open</a> <a id="31116" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="31136" href="Algebra.Bundles.html#30977" class="Function">commutativeSemiring</a> <a id="31156" class="Keyword">public</a>
    <a id="31167" class="Keyword">using</a>
    <a id="31177" class="Symbol">(</a> <a id="31179" href="Algebra.Bundles.html#17873" class="Function">+-rawMagma</a><a id="31189" class="Symbol">;</a> <a id="31191" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="31198" class="Symbol">;</a> <a id="31200" href="Algebra.Bundles.html#17952" class="Function">+-unitalMagma</a><a id="31213" class="Symbol">;</a> <a id="31215" href="Algebra.Bundles.html#17996" class="Function">+-commutativeMagma</a>
    <a id="31238" class="Symbol">;</a> <a id="31240" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a><a id="31251" class="Symbol">;</a> <a id="31253" href="Algebra.Bundles.html#18087" class="Function">+-commutativeSemigroup</a>
    <a id="31280" class="Symbol">;</a> <a id="31282" href="Algebra.Bundles.html#18340" class="Function">*-rawMagma</a><a id="31292" class="Symbol">;</a> <a id="31294" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="31301" class="Symbol">;</a> <a id="31303" href="Algebra.Bundles.html#20720" class="Function">*-commutativeMagma</a><a id="31321" class="Symbol">;</a> <a id="31323" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="31334" class="Symbol">;</a> <a id="31336" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="31363" class="Symbol">;</a> <a id="31365" href="Algebra.Bundles.html#18140" class="Function">+-rawMonoid</a><a id="31376" class="Symbol">;</a> <a id="31378" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="31386" class="Symbol">;</a> <a id="31388" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="31412" class="Symbol">;</a> <a id="31414" href="Algebra.Bundles.html#18428" class="Function">*-rawMonoid</a><a id="31425" class="Symbol">;</a> <a id="31427" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="31435" class="Symbol">;</a> <a id="31437" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="31461" class="Symbol">;</a> <a id="31463" href="Algebra.Bundles.html#15075" class="Function">nearSemiring</a><a id="31475" class="Symbol">;</a> <a id="31477" href="Algebra.Bundles.html#19367" class="Function">semiringWithoutOne</a>
    <a id="31500" class="Symbol">;</a> <a id="31502" href="Algebra.Bundles.html#18795" class="Function">semiringWithoutAnnihilatingZero</a><a id="31533" class="Symbol">;</a> <a id="31535" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="31548" class="Symbol">;</a> <a id="31550" href="Algebra.Bundles.html#20801" class="Function">commutativeSemiringWithoutOne</a>
    <a id="31584" class="Symbol">)</a>

<a id="31587" class="Comment">------------------------------------------------------------------------</a>
<a id="31660" class="Comment">-- Bundles with 3 binary operations</a>
<a id="31696" class="Comment">------------------------------------------------------------------------</a>

<a id="31770" class="Keyword">record</a> <a id="Quasigroup"></a><a id="31777" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a> <a id="31788" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="31790" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a> <a id="31792" class="Symbol">:</a> <a id="31794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31798" class="Symbol">(</a><a id="31799" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="31803" class="Symbol">(</a><a id="31804" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="31806" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="31808" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a><a id="31809" class="Symbol">))</a> <a id="31812" class="Keyword">where</a>
  <a id="31820" class="Keyword">infixl</a> <a id="31827" class="Number">7</a> <a id="31829" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
  <a id="31835" class="Keyword">infixl</a> <a id="31842" class="Number">7</a> <a id="31844" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a>
  <a id="31851" class="Keyword">infixl</a> <a id="31858" class="Number">7</a> <a id="31860" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>
  <a id="31867" class="Keyword">infix</a>  <a id="31874" class="Number">4</a> <a id="31876" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>
  <a id="31882" class="Keyword">field</a>
    <a id="Quasigroup.Carrier"></a><a id="31892" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>      <a id="31905" class="Symbol">:</a> <a id="31907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="31911" href="Algebra.Bundles.html#31788" class="Bound">c</a>
    <a id="Quasigroup._≈_"></a><a id="31917" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>          <a id="31930" class="Symbol">:</a> <a id="31932" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="31936" href="Algebra.Bundles.html#31892" class="Field">Carrier</a> <a id="31944" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a>
    <a id="Quasigroup._∙_"></a><a id="31950" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>          <a id="31963" class="Symbol">:</a> <a id="31965" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="31969" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>
    <a id="Quasigroup._\\_"></a><a id="31981" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a>         <a id="31994" class="Symbol">:</a> <a id="31996" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32000" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>
    <a id="Quasigroup._//_"></a><a id="32012" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>         <a id="32025" class="Symbol">:</a> <a id="32027" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32031" href="Algebra.Bundles.html#31892" class="Field">Carrier</a>
    <a id="Quasigroup.isQuasigroup"></a><a id="32043" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="32056" class="Symbol">:</a> <a id="32058" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a>  <a id="32072" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a> <a id="32076" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a> <a id="32080" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a> <a id="32085" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>

  <a id="32093" class="Keyword">open</a> <a id="32098" href="Algebra.Structures.html#26769" class="Module">IsQuasigroup</a> <a id="32111" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="32124" class="Keyword">public</a>

  <a id="Quasigroup.magma"></a><a id="32134" href="Algebra.Bundles.html#32134" class="Function">magma</a> <a id="32140" class="Symbol">:</a> <a id="32142" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="32148" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="32150" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a>
  <a id="32154" href="Algebra.Bundles.html#32134" class="Function">magma</a> <a id="32160" class="Symbol">=</a> <a id="32162" class="Keyword">record</a> <a id="32169" class="Symbol">{</a> <a id="32171" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="32179" class="Symbol">=</a> <a id="32181" href="Algebra.Structures.html#26832" class="Function">isMagma</a> <a id="32189" class="Symbol">}</a>

  <a id="32194" class="Keyword">open</a> <a id="32199" href="Algebra.Bundles.html#1758" class="Module">Magma</a> <a id="32205" href="Algebra.Bundles.html#32134" class="Function">magma</a> <a id="32211" class="Keyword">public</a>
    <a id="32222" class="Keyword">using</a> <a id="32228" class="Symbol">(</a><a id="32229" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="32232" class="Symbol">;</a> <a id="32234" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="32242" class="Symbol">)</a>

  <a id="Quasigroup.rawQuasigroup"></a><a id="32247" href="Algebra.Bundles.html#32247" class="Function">rawQuasigroup</a> <a id="32261" class="Symbol">:</a> <a id="32263" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="32277" href="Algebra.Bundles.html#31788" class="Bound">c</a> <a id="32279" href="Algebra.Bundles.html#31790" class="Bound">ℓ</a>
  <a id="32283" href="Algebra.Bundles.html#32247" class="Function">rawQuasigroup</a> <a id="32297" class="Symbol">=</a> <a id="32299" class="Keyword">record</a>
    <a id="32310" class="Symbol">{</a> <a id="32312" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a>  <a id="32317" class="Symbol">=</a> <a id="32319" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>
    <a id="32327" class="Symbol">;</a> <a id="32329" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a>  <a id="32334" class="Symbol">=</a> <a id="32336" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
    <a id="32344" class="Symbol">;</a> <a id="32346" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a>  <a id="32352" class="Symbol">=</a> <a id="32354" href="Algebra.Bundles.html#31981" class="Field Operator">_\\_</a>
    <a id="32363" class="Symbol">;</a> <a id="32365" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a>  <a id="32371" class="Symbol">=</a> <a id="32373" href="Algebra.Bundles.html#32012" class="Field Operator">_//_</a>
    <a id="32382" class="Symbol">}</a>

  <a id="32387" class="Keyword">open</a> <a id="32392" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="32406" href="Algebra.Bundles.html#32247" class="Function">rawQuasigroup</a> <a id="32420" class="Keyword">public</a>
    <a id="32431" class="Keyword">using</a> <a id="32437" class="Symbol">(</a><a id="32438" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="32449" class="Symbol">;</a> <a id="32451" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="32462" class="Symbol">;</a> <a id="32464" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="32474" class="Symbol">)</a>

<a id="32477" class="Keyword">record</a> <a id="Loop"></a><a id="32484" href="Algebra.Bundles.html#32484" class="Record">Loop</a>  <a id="32490" href="Algebra.Bundles.html#32490" class="Bound">c</a> <a id="32492" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a> <a id="32494" class="Symbol">:</a> <a id="32496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32500" class="Symbol">(</a><a id="32501" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="32505" class="Symbol">(</a><a id="32506" href="Algebra.Bundles.html#32490" class="Bound">c</a> <a id="32508" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="32510" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a><a id="32511" class="Symbol">))</a> <a id="32514" class="Keyword">where</a>
  <a id="32522" class="Keyword">infixl</a> <a id="32529" class="Number">7</a> <a id="32531" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a>
  <a id="32537" class="Keyword">infixl</a> <a id="32544" class="Number">7</a> <a id="32546" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a>
  <a id="32553" class="Keyword">infixl</a> <a id="32560" class="Number">7</a> <a id="32562" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a>
  <a id="32569" class="Keyword">infix</a>  <a id="32576" class="Number">4</a> <a id="32578" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>
  <a id="32584" class="Keyword">field</a>
    <a id="Loop.Carrier"></a><a id="32594" href="Algebra.Bundles.html#32594" class="Field">Carrier</a> <a id="32602" class="Symbol">:</a> <a id="32604" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32608" href="Algebra.Bundles.html#32490" class="Bound">c</a>
    <a id="Loop._≈_"></a><a id="32614" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>     <a id="32622" class="Symbol">:</a> <a id="32624" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="32628" href="Algebra.Bundles.html#32594" class="Field">Carrier</a> <a id="32636" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a>
    <a id="Loop._∙_"></a><a id="32642" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a>     <a id="32650" class="Symbol">:</a> <a id="32652" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32656" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop._\\_"></a><a id="32668" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a>    <a id="32676" class="Symbol">:</a> <a id="32678" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32682" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop._//_"></a><a id="32694" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a>    <a id="32702" class="Symbol">:</a> <a id="32704" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="32708" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop.ε"></a><a id="32720" href="Algebra.Bundles.html#32720" class="Field">ε</a>       <a id="32728" class="Symbol">:</a> <a id="32730" href="Algebra.Bundles.html#32594" class="Field">Carrier</a>
    <a id="Loop.isLoop"></a><a id="32742" href="Algebra.Bundles.html#32742" class="Field">isLoop</a>  <a id="32750" class="Symbol">:</a> <a id="32752" href="Algebra.Structures.html#27595" class="Record">IsLoop</a>  <a id="32760" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a> <a id="32764" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a> <a id="32768" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a> <a id="32773" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a> <a id="32778" href="Algebra.Bundles.html#32720" class="Field">ε</a>

  <a id="32783" class="Keyword">open</a> <a id="32788" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="32795" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="32802" class="Keyword">public</a>

  <a id="Loop.rawLoop"></a><a id="32812" href="Algebra.Bundles.html#32812" class="Function">rawLoop</a> <a id="32820" class="Symbol">:</a> <a id="32822" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="32830" href="Algebra.Bundles.html#32490" class="Bound">c</a> <a id="32832" href="Algebra.Bundles.html#32492" class="Bound">ℓ</a>
  <a id="32836" href="Algebra.Bundles.html#32812" class="Function">rawLoop</a> <a id="32844" class="Symbol">=</a> <a id="32846" class="Keyword">record</a>
    <a id="32857" class="Symbol">{</a> <a id="32859" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="32863" class="Symbol">=</a> <a id="32865" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>
    <a id="32873" class="Symbol">;</a> <a id="32875" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="32879" class="Symbol">=</a> <a id="32881" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a>
    <a id="32889" class="Symbol">;</a> <a id="32891" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="32896" class="Symbol">=</a> <a id="32898" href="Algebra.Bundles.html#32668" class="Field Operator">_\\_</a>
    <a id="32907" class="Symbol">;</a> <a id="32909" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="32914" class="Symbol">=</a> <a id="32916" href="Algebra.Bundles.html#32694" class="Field Operator">_//_</a>
    <a id="32925" class="Symbol">;</a> <a id="32927" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="32929" class="Symbol">=</a> <a id="32931" href="Algebra.Bundles.html#32720" class="Field">ε</a>
    <a id="32937" class="Symbol">}</a>

  <a id="Loop.quasigroup"></a><a id="32942" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a> <a id="32953" class="Symbol">:</a> <a id="32955" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a> <a id="32966" class="Symbol">_</a> <a id="32968" class="Symbol">_</a>
  <a id="32972" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a> <a id="32983" class="Symbol">=</a> <a id="32985" class="Keyword">record</a> <a id="32992" class="Symbol">{</a> <a id="32994" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="33007" class="Symbol">=</a> <a id="33009" href="Algebra.Structures.html#27660" class="Function">isQuasigroup</a> <a id="33022" class="Symbol">}</a>

  <a id="33027" class="Keyword">open</a> <a id="33032" href="Algebra.Bundles.html#31777" class="Module">Quasigroup</a> <a id="33043" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a> <a id="33054" class="Keyword">public</a>
    <a id="33065" class="Keyword">using</a> <a id="33071" class="Symbol">(</a><a id="33072" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="33075" class="Symbol">;</a> <a id="33077" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a><a id="33087" class="Symbol">;</a> <a id="33089" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a><a id="33100" class="Symbol">;</a> <a id="33102" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a><a id="33113" class="Symbol">)</a>

<a id="33116" class="Keyword">record</a> <a id="LeftBolLoop"></a><a id="33123" href="Algebra.Bundles.html#33123" class="Record">LeftBolLoop</a> <a id="33135" href="Algebra.Bundles.html#33135" class="Bound">c</a> <a id="33137" href="Algebra.Bundles.html#33137" class="Bound">ℓ</a> <a id="33139" class="Symbol">:</a> <a id="33141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33145" class="Symbol">(</a><a id="33146" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="33150" class="Symbol">(</a><a id="33151" href="Algebra.Bundles.html#33135" class="Bound">c</a> <a id="33153" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="33155" href="Algebra.Bundles.html#33137" class="Bound">ℓ</a><a id="33156" class="Symbol">))</a> <a id="33159" class="Keyword">where</a>
  <a id="33167" class="Keyword">infixl</a> <a id="33174" class="Number">7</a> <a id="33176" href="Algebra.Bundles.html#33287" class="Field Operator">_∙_</a>
  <a id="33182" class="Keyword">infixl</a> <a id="33189" class="Number">7</a> <a id="33191" href="Algebra.Bundles.html#33313" class="Field Operator">_\\_</a>
  <a id="33198" class="Keyword">infixl</a> <a id="33205" class="Number">7</a> <a id="33207" href="Algebra.Bundles.html#33339" class="Field Operator">_//_</a>
  <a id="33214" class="Keyword">infix</a>  <a id="33221" class="Number">4</a> <a id="33223" href="Algebra.Bundles.html#33259" class="Field Operator">_≈_</a>
  <a id="33229" class="Keyword">field</a>
    <a id="LeftBolLoop.Carrier"></a><a id="33239" href="Algebra.Bundles.html#33239" class="Field">Carrier</a> <a id="33247" class="Symbol">:</a> <a id="33249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33253" href="Algebra.Bundles.html#33135" class="Bound">c</a>
    <a id="LeftBolLoop._≈_"></a><a id="33259" href="Algebra.Bundles.html#33259" class="Field Operator">_≈_</a>     <a id="33267" class="Symbol">:</a> <a id="33269" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="33273" href="Algebra.Bundles.html#33239" class="Field">Carrier</a> <a id="33281" href="Algebra.Bundles.html#33137" class="Bound">ℓ</a>
    <a id="LeftBolLoop._∙_"></a><a id="33287" href="Algebra.Bundles.html#33287" class="Field Operator">_∙_</a>     <a id="33295" class="Symbol">:</a> <a id="33297" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33301" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop._\\_"></a><a id="33313" href="Algebra.Bundles.html#33313" class="Field Operator">_\\_</a>    <a id="33321" class="Symbol">:</a> <a id="33323" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33327" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop._//_"></a><a id="33339" href="Algebra.Bundles.html#33339" class="Field Operator">_//_</a>    <a id="33347" class="Symbol">:</a> <a id="33349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33353" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop.ε"></a><a id="33365" href="Algebra.Bundles.html#33365" class="Field">ε</a>       <a id="33373" class="Symbol">:</a> <a id="33375" href="Algebra.Bundles.html#33239" class="Field">Carrier</a>
    <a id="LeftBolLoop.isLeftBolLoop"></a><a id="33387" href="Algebra.Bundles.html#33387" class="Field">isLeftBolLoop</a> <a id="33401" class="Symbol">:</a> <a id="33403" href="Algebra.Structures.html#27900" class="Record">IsLeftBolLoop</a>  <a id="33418" href="Algebra.Bundles.html#33259" class="Field Operator">_≈_</a> <a id="33422" href="Algebra.Bundles.html#33287" class="Field Operator">_∙_</a> <a id="33426" href="Algebra.Bundles.html#33313" class="Field Operator">_\\_</a> <a id="33431" href="Algebra.Bundles.html#33339" class="Field Operator">_//_</a> <a id="33436" href="Algebra.Bundles.html#33365" class="Field">ε</a>

  <a id="33441" class="Keyword">open</a> <a id="33446" href="Algebra.Structures.html#27900" class="Module">IsLeftBolLoop</a> <a id="33460" href="Algebra.Bundles.html#33387" class="Field">isLeftBolLoop</a> <a id="33474" class="Keyword">public</a>

  <a id="LeftBolLoop.loop"></a><a id="33484" href="Algebra.Bundles.html#33484" class="Function">loop</a> <a id="33489" class="Symbol">:</a> <a id="33491" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="33496" class="Symbol">_</a> <a id="33498" class="Symbol">_</a>
  <a id="33502" href="Algebra.Bundles.html#33484" class="Function">loop</a> <a id="33507" class="Symbol">=</a> <a id="33509" class="Keyword">record</a> <a id="33516" class="Symbol">{</a> <a id="33518" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="33525" class="Symbol">=</a> <a id="33527" href="Algebra.Structures.html#27972" class="Function">isLoop</a> <a id="33534" class="Symbol">}</a>

  <a id="33539" class="Keyword">open</a> <a id="33544" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="33549" href="Algebra.Bundles.html#33484" class="Function">loop</a> <a id="33554" class="Keyword">public</a>
    <a id="33565" class="Keyword">using</a> <a id="33571" class="Symbol">(</a><a id="33572" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a><a id="33582" class="Symbol">)</a>

<a id="33585" class="Keyword">record</a> <a id="RightBolLoop"></a><a id="33592" href="Algebra.Bundles.html#33592" class="Record">RightBolLoop</a> <a id="33605" href="Algebra.Bundles.html#33605" class="Bound">c</a> <a id="33607" href="Algebra.Bundles.html#33607" class="Bound">ℓ</a> <a id="33609" class="Symbol">:</a> <a id="33611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33615" class="Symbol">(</a><a id="33616" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="33620" class="Symbol">(</a><a id="33621" href="Algebra.Bundles.html#33605" class="Bound">c</a> <a id="33623" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="33625" href="Algebra.Bundles.html#33607" class="Bound">ℓ</a><a id="33626" class="Symbol">))</a> <a id="33629" class="Keyword">where</a>
  <a id="33637" class="Keyword">infixl</a> <a id="33644" class="Number">7</a> <a id="33646" href="Algebra.Bundles.html#33757" class="Field Operator">_∙_</a>
  <a id="33652" class="Keyword">infixl</a> <a id="33659" class="Number">7</a> <a id="33661" href="Algebra.Bundles.html#33783" class="Field Operator">_\\_</a>
  <a id="33668" class="Keyword">infixl</a> <a id="33675" class="Number">7</a> <a id="33677" href="Algebra.Bundles.html#33809" class="Field Operator">_//_</a>
  <a id="33684" class="Keyword">infix</a>  <a id="33691" class="Number">4</a> <a id="33693" href="Algebra.Bundles.html#33729" class="Field Operator">_≈_</a>
  <a id="33699" class="Keyword">field</a>
    <a id="RightBolLoop.Carrier"></a><a id="33709" href="Algebra.Bundles.html#33709" class="Field">Carrier</a> <a id="33717" class="Symbol">:</a> <a id="33719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33723" href="Algebra.Bundles.html#33605" class="Bound">c</a>
    <a id="RightBolLoop._≈_"></a><a id="33729" href="Algebra.Bundles.html#33729" class="Field Operator">_≈_</a>     <a id="33737" class="Symbol">:</a> <a id="33739" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="33743" href="Algebra.Bundles.html#33709" class="Field">Carrier</a> <a id="33751" href="Algebra.Bundles.html#33607" class="Bound">ℓ</a>
    <a id="RightBolLoop._∙_"></a><a id="33757" href="Algebra.Bundles.html#33757" class="Field Operator">_∙_</a>     <a id="33765" class="Symbol">:</a> <a id="33767" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33771" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop._\\_"></a><a id="33783" href="Algebra.Bundles.html#33783" class="Field Operator">_\\_</a>    <a id="33791" class="Symbol">:</a> <a id="33793" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33797" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop._//_"></a><a id="33809" href="Algebra.Bundles.html#33809" class="Field Operator">_//_</a>    <a id="33817" class="Symbol">:</a> <a id="33819" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="33823" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop.ε"></a><a id="33835" href="Algebra.Bundles.html#33835" class="Field">ε</a>       <a id="33843" class="Symbol">:</a> <a id="33845" href="Algebra.Bundles.html#33709" class="Field">Carrier</a>
    <a id="RightBolLoop.isRightBolLoop"></a><a id="33857" href="Algebra.Bundles.html#33857" class="Field">isRightBolLoop</a> <a id="33872" class="Symbol">:</a> <a id="33874" href="Algebra.Structures.html#28061" class="Record">IsRightBolLoop</a>  <a id="33890" href="Algebra.Bundles.html#33729" class="Field Operator">_≈_</a> <a id="33894" href="Algebra.Bundles.html#33757" class="Field Operator">_∙_</a> <a id="33898" href="Algebra.Bundles.html#33783" class="Field Operator">_\\_</a> <a id="33903" href="Algebra.Bundles.html#33809" class="Field Operator">_//_</a> <a id="33908" href="Algebra.Bundles.html#33835" class="Field">ε</a>

  <a id="33913" class="Keyword">open</a> <a id="33918" href="Algebra.Structures.html#28061" class="Module">IsRightBolLoop</a> <a id="33933" href="Algebra.Bundles.html#33857" class="Field">isRightBolLoop</a> <a id="33948" class="Keyword">public</a>

  <a id="RightBolLoop.loop"></a><a id="33958" href="Algebra.Bundles.html#33958" class="Function">loop</a> <a id="33963" class="Symbol">:</a> <a id="33965" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="33970" class="Symbol">_</a> <a id="33972" class="Symbol">_</a>
  <a id="33976" href="Algebra.Bundles.html#33958" class="Function">loop</a> <a id="33981" class="Symbol">=</a> <a id="33983" class="Keyword">record</a> <a id="33990" class="Symbol">{</a> <a id="33992" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="33999" class="Symbol">=</a> <a id="34001" href="Algebra.Structures.html#28134" class="Function">isLoop</a> <a id="34008" class="Symbol">}</a>

  <a id="34013" class="Keyword">open</a> <a id="34018" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="34023" href="Algebra.Bundles.html#33958" class="Function">loop</a> <a id="34028" class="Keyword">public</a>
    <a id="34039" class="Keyword">using</a> <a id="34045" class="Symbol">(</a><a id="34046" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a><a id="34056" class="Symbol">)</a>

<a id="34059" class="Keyword">record</a> <a id="MoufangLoop"></a><a id="34066" href="Algebra.Bundles.html#34066" class="Record">MoufangLoop</a> <a id="34078" href="Algebra.Bundles.html#34078" class="Bound">c</a> <a id="34080" href="Algebra.Bundles.html#34080" class="Bound">ℓ</a> <a id="34082" class="Symbol">:</a> <a id="34084" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34088" class="Symbol">(</a><a id="34089" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="34093" class="Symbol">(</a><a id="34094" href="Algebra.Bundles.html#34078" class="Bound">c</a> <a id="34096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="34098" href="Algebra.Bundles.html#34080" class="Bound">ℓ</a><a id="34099" class="Symbol">))</a> <a id="34102" class="Keyword">where</a>
  <a id="34110" class="Keyword">infixl</a> <a id="34117" class="Number">7</a> <a id="34119" href="Algebra.Bundles.html#34230" class="Field Operator">_∙_</a>
  <a id="34125" class="Keyword">infixl</a> <a id="34132" class="Number">7</a> <a id="34134" href="Algebra.Bundles.html#34256" class="Field Operator">_\\_</a>
  <a id="34141" class="Keyword">infixl</a> <a id="34148" class="Number">7</a> <a id="34150" href="Algebra.Bundles.html#34282" class="Field Operator">_//_</a>
  <a id="34157" class="Keyword">infix</a>  <a id="34164" class="Number">4</a> <a id="34166" href="Algebra.Bundles.html#34202" class="Field Operator">_≈_</a>
  <a id="34172" class="Keyword">field</a>
    <a id="MoufangLoop.Carrier"></a><a id="34182" href="Algebra.Bundles.html#34182" class="Field">Carrier</a> <a id="34190" class="Symbol">:</a> <a id="34192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34196" href="Algebra.Bundles.html#34078" class="Bound">c</a>
    <a id="MoufangLoop._≈_"></a><a id="34202" href="Algebra.Bundles.html#34202" class="Field Operator">_≈_</a>     <a id="34210" class="Symbol">:</a> <a id="34212" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="34216" href="Algebra.Bundles.html#34182" class="Field">Carrier</a> <a id="34224" href="Algebra.Bundles.html#34080" class="Bound">ℓ</a>
    <a id="MoufangLoop._∙_"></a><a id="34230" href="Algebra.Bundles.html#34230" class="Field Operator">_∙_</a>     <a id="34238" class="Symbol">:</a> <a id="34240" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34244" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop._\\_"></a><a id="34256" href="Algebra.Bundles.html#34256" class="Field Operator">_\\_</a>    <a id="34264" class="Symbol">:</a> <a id="34266" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34270" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop._//_"></a><a id="34282" href="Algebra.Bundles.html#34282" class="Field Operator">_//_</a>    <a id="34290" class="Symbol">:</a> <a id="34292" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34296" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop.ε"></a><a id="34308" href="Algebra.Bundles.html#34308" class="Field">ε</a>       <a id="34316" class="Symbol">:</a> <a id="34318" href="Algebra.Bundles.html#34182" class="Field">Carrier</a>
    <a id="MoufangLoop.isMoufangLoop"></a><a id="34330" href="Algebra.Bundles.html#34330" class="Field">isMoufangLoop</a> <a id="34344" class="Symbol">:</a> <a id="34346" href="Algebra.Structures.html#28226" class="Record">IsMoufangLoop</a>  <a id="34361" href="Algebra.Bundles.html#34202" class="Field Operator">_≈_</a> <a id="34365" href="Algebra.Bundles.html#34230" class="Field Operator">_∙_</a> <a id="34369" href="Algebra.Bundles.html#34256" class="Field Operator">_\\_</a> <a id="34374" href="Algebra.Bundles.html#34282" class="Field Operator">_//_</a> <a id="34379" href="Algebra.Bundles.html#34308" class="Field">ε</a>

  <a id="34384" class="Keyword">open</a> <a id="34389" href="Algebra.Structures.html#28226" class="Module">IsMoufangLoop</a> <a id="34403" href="Algebra.Bundles.html#34330" class="Field">isMoufangLoop</a> <a id="34417" class="Keyword">public</a>

  <a id="MoufangLoop.leftBolLoop"></a><a id="34427" href="Algebra.Bundles.html#34427" class="Function">leftBolLoop</a> <a id="34439" class="Symbol">:</a> <a id="34441" href="Algebra.Bundles.html#33123" class="Record">LeftBolLoop</a> <a id="34453" class="Symbol">_</a> <a id="34455" class="Symbol">_</a>
  <a id="34459" href="Algebra.Bundles.html#34427" class="Function">leftBolLoop</a> <a id="34471" class="Symbol">=</a> <a id="34473" class="Keyword">record</a> <a id="34480" class="Symbol">{</a> <a id="34482" href="Algebra.Bundles.html#33387" class="Field">isLeftBolLoop</a> <a id="34496" class="Symbol">=</a> <a id="34498" href="Algebra.Structures.html#28298" class="Function">isLeftBolLoop</a> <a id="34512" class="Symbol">}</a>

  <a id="34517" class="Keyword">open</a> <a id="34522" href="Algebra.Bundles.html#33123" class="Module">LeftBolLoop</a> <a id="34534" href="Algebra.Bundles.html#34427" class="Function">leftBolLoop</a> <a id="34546" class="Keyword">public</a>
    <a id="34557" class="Keyword">using</a> <a id="34563" class="Symbol">(</a><a id="34564" href="Algebra.Bundles.html#33484" class="Function">loop</a><a id="34568" class="Symbol">)</a>

<a id="34571" class="Keyword">record</a> <a id="MiddleBolLoop"></a><a id="34578" href="Algebra.Bundles.html#34578" class="Record">MiddleBolLoop</a> <a id="34592" href="Algebra.Bundles.html#34592" class="Bound">c</a> <a id="34594" href="Algebra.Bundles.html#34594" class="Bound">ℓ</a> <a id="34596" class="Symbol">:</a> <a id="34598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34602" class="Symbol">(</a><a id="34603" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="34607" class="Symbol">(</a><a id="34608" href="Algebra.Bundles.html#34592" class="Bound">c</a> <a id="34610" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="34612" href="Algebra.Bundles.html#34594" class="Bound">ℓ</a><a id="34613" class="Symbol">))</a> <a id="34616" class="Keyword">where</a>
  <a id="34624" class="Keyword">infixl</a> <a id="34631" class="Number">7</a> <a id="34633" href="Algebra.Bundles.html#34760" class="Field Operator">_∙_</a>
  <a id="34639" class="Keyword">infixl</a> <a id="34646" class="Number">7</a> <a id="34648" href="Algebra.Bundles.html#34794" class="Field Operator">_\\_</a>
  <a id="34655" class="Keyword">infixl</a> <a id="34662" class="Number">7</a> <a id="34664" href="Algebra.Bundles.html#34828" class="Field Operator">_//_</a>
  <a id="34671" class="Keyword">infix</a>  <a id="34678" class="Number">4</a> <a id="34680" href="Algebra.Bundles.html#34724" class="Field Operator">_≈_</a>
  <a id="34686" class="Keyword">field</a>
    <a id="MiddleBolLoop.Carrier"></a><a id="34696" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>         <a id="34712" class="Symbol">:</a> <a id="34714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34718" href="Algebra.Bundles.html#34592" class="Bound">c</a>
    <a id="MiddleBolLoop._≈_"></a><a id="34724" href="Algebra.Bundles.html#34724" class="Field Operator">_≈_</a>             <a id="34740" class="Symbol">:</a> <a id="34742" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="34746" href="Algebra.Bundles.html#34696" class="Field">Carrier</a> <a id="34754" href="Algebra.Bundles.html#34594" class="Bound">ℓ</a>
    <a id="MiddleBolLoop._∙_"></a><a id="34760" href="Algebra.Bundles.html#34760" class="Field Operator">_∙_</a>             <a id="34776" class="Symbol">:</a> <a id="34778" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34782" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop._\\_"></a><a id="34794" href="Algebra.Bundles.html#34794" class="Field Operator">_\\_</a>            <a id="34810" class="Symbol">:</a> <a id="34812" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34816" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop._//_"></a><a id="34828" href="Algebra.Bundles.html#34828" class="Field Operator">_//_</a>            <a id="34844" class="Symbol">:</a> <a id="34846" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="34850" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop.ε"></a><a id="34862" href="Algebra.Bundles.html#34862" class="Field">ε</a>               <a id="34878" class="Symbol">:</a> <a id="34880" href="Algebra.Bundles.html#34696" class="Field">Carrier</a>
    <a id="MiddleBolLoop.isMiddleBolLoop"></a><a id="34892" href="Algebra.Bundles.html#34892" class="Field">isMiddleBolLoop</a> <a id="34908" class="Symbol">:</a> <a id="34910" href="Algebra.Structures.html#28456" class="Record">IsMiddleBolLoop</a>  <a id="34927" href="Algebra.Bundles.html#34724" class="Field Operator">_≈_</a> <a id="34931" href="Algebra.Bundles.html#34760" class="Field Operator">_∙_</a> <a id="34935" href="Algebra.Bundles.html#34794" class="Field Operator">_\\_</a> <a id="34940" href="Algebra.Bundles.html#34828" class="Field Operator">_//_</a> <a id="34945" href="Algebra.Bundles.html#34862" class="Field">ε</a>

  <a id="34950" class="Keyword">open</a> <a id="34955" href="Algebra.Structures.html#28456" class="Module">IsMiddleBolLoop</a> <a id="34971" href="Algebra.Bundles.html#34892" class="Field">isMiddleBolLoop</a> <a id="34987" class="Keyword">public</a>

  <a id="MiddleBolLoop.loop"></a><a id="34997" href="Algebra.Bundles.html#34997" class="Function">loop</a> <a id="35002" class="Symbol">:</a> <a id="35004" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="35009" class="Symbol">_</a> <a id="35011" class="Symbol">_</a>
  <a id="35015" href="Algebra.Bundles.html#34997" class="Function">loop</a> <a id="35020" class="Symbol">=</a> <a id="35022" class="Keyword">record</a> <a id="35029" class="Symbol">{</a> <a id="35031" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="35038" class="Symbol">=</a> <a id="35040" href="Algebra.Structures.html#28530" class="Function">isLoop</a> <a id="35047" class="Symbol">}</a>

  <a id="35052" class="Keyword">open</a> <a id="35057" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="35062" href="Algebra.Bundles.html#34997" class="Function">loop</a> <a id="35067" class="Keyword">public</a>
    <a id="35078" class="Keyword">using</a> <a id="35084" class="Symbol">(</a><a id="35085" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a><a id="35095" class="Symbol">)</a></pre></body></html>


==> anc/html/Algebra.Consequences.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Algebra.Consequences.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Consequences.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lemmas relating algebraic definitions (such as associativity and</a>
<a id="174" class="Comment">-- commutativity) that don&#39;t require the equality relation to be a setoid.</a>
<a id="249" class="Comment">------------------------------------------------------------------------</a>

<a id="323" class="Symbol">{-#</a> <a id="327" class="Keyword">OPTIONS</a> <a id="335" class="Pragma">--cubical-compatible</a> <a id="356" class="Pragma">--safe</a> <a id="363" class="Symbol">#-}</a>

<a id="368" class="Keyword">module</a> <a id="375" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a>
  <a id="403" class="Symbol">{</a><a id="404" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="405" class="Symbol">}</a> <a id="407" class="Symbol">{</a><a id="408" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="410" class="Symbol">:</a> <a id="412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="416" href="Algebra.Consequences.Base.html#404" class="Bound">a</a><a id="417" class="Symbol">}</a> <a id="419" class="Keyword">where</a>

<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="461" class="Symbol">;</a> <a id="463" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="466" class="Symbol">)</a>
<a id="468" class="Keyword">import</a> <a id="475" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="495" class="Symbol">as</a> <a id="498" class="Module">Definitions</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="529" class="Symbol">;</a> <a id="531" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a><a id="544" class="Symbol">;</a> <a id="546" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a>
        <a id="569" class="Symbol">;</a> <a id="571" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="580" class="Symbol">;</a> <a id="582" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a><a id="592" class="Symbol">;</a> <a id="594" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a><a id="605" class="Symbol">;</a> <a id="607" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="655" class="Symbol">;</a> <a id="657" href="Data.Sum.Base.html#1143" class="Function">reduce</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a><a id="726" class="Symbol">;</a> <a id="728" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="842" class="Symbol">)</a>

<a id="845" class="Keyword">module</a> <a id="852" href="Algebra.Consequences.Base.html#852" class="Module">Congruence</a> <a id="863" class="Symbol">{</a><a id="864" href="Algebra.Consequences.Base.html#864" class="Bound">ℓ</a><a id="865" class="Symbol">}</a> <a id="867" class="Symbol">{</a><a id="868" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a> <a id="872" class="Symbol">:</a> <a id="874" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="878" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">(</a><a id="882" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="886" class="Symbol">:</a> <a id="888" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="892" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="894" href="Algebra.Consequences.Base.html#864" class="Bound">ℓ</a><a id="895" class="Symbol">)</a> <a id="897" class="Symbol">(</a><a id="898" class="Keyword">open</a> <a id="903" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="915" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a><a id="918" class="Symbol">)</a>
                  <a id="938" class="Symbol">(</a><a id="939" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="944" class="Symbol">:</a> <a id="946" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="957" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a><a id="960" class="Symbol">)</a> <a id="962" class="Symbol">(</a><a id="963" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="980" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a><a id="983" class="Symbol">)</a>
  <a id="987" class="Keyword">where</a>

  <a id="996" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1020" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a>
  <a id="1026" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="1052" class="Symbol">_</a> <a id="1054" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1058" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="1068" class="Symbol">{</a><a id="1069" class="Argument">x</a> <a id="1071" class="Symbol">=</a> <a id="1073" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a><a id="1074" class="Symbol">})</a> <a id="1077" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="1082" href="Algebra.Consequences.Base.html#1035" class="Bound">x</a>

  <a id="1087" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1112" href="Algebra.Consequences.Base.html#868" class="Bound Operator">_∙_</a>
  <a id="1118" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1126" class="Symbol">{</a><a id="1127" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a><a id="1128" class="Symbol">}</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="1144" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1148" class="Symbol">_</a> <a id="1150" href="Algebra.Consequences.Base.html#882" class="Bound Operator">_≈_</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Algebra.Consequences.Base.html#963" class="Bound">refl</a> <a id="1160" class="Symbol">{</a><a id="1161" class="Argument">x</a> <a id="1163" class="Symbol">=</a> <a id="1165" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a><a id="1166" class="Symbol">})</a> <a id="1169" href="Algebra.Consequences.Base.html#939" class="Bound">cong</a> <a id="1174" href="Algebra.Consequences.Base.html#1127" class="Bound">x</a>

<a id="1177" class="Keyword">module</a> <a id="1184" href="Algebra.Consequences.Base.html#1184" class="Module">_</a> <a id="1186" class="Symbol">{</a><a id="1187" href="Algebra.Consequences.Base.html#1187" class="Bound">ℓ</a><a id="1188" class="Symbol">}</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1201" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Algebra.Consequences.Base.html#1205" class="Bound Operator">_≈_</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1215" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="1217" href="Algebra.Consequences.Base.html#1187" class="Bound">ℓ</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">(</a><a id="1221" class="Keyword">open</a> <a id="1226" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="1238" href="Algebra.Consequences.Base.html#1205" class="Bound Operator">_≈_</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Keyword">where</a>

  <a id="1252" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="1273" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a> <a id="1277" class="Symbol">→</a> <a id="1279" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1290" href="Algebra.Consequences.Base.html#1191" class="Bound Operator">_∙_</a>
  <a id="1296" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="1305" href="Algebra.Consequences.Base.html#1305" class="Bound">sel</a> <a id="1309" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a> <a id="1311" class="Symbol">=</a> <a id="1313" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Algebra.Consequences.Base.html#1305" class="Bound">sel</a> <a id="1325" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a> <a id="1327" href="Algebra.Consequences.Base.html#1309" class="Bound">x</a><a id="1328" class="Symbol">)</a>

<a id="1331" class="Keyword">module</a> <a id="1338" href="Algebra.Consequences.Base.html#1338" class="Module">_</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Algebra.Consequences.Base.html#1341" class="Bound">ℓ</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1353" href="Algebra.Consequences.Base.html#408" class="Bound">A</a><a id="1354" class="Symbol">}</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a> <a id="1361" class="Symbol">:</a> <a id="1363" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1367" href="Algebra.Consequences.Base.html#408" class="Bound">A</a> <a id="1369" href="Algebra.Consequences.Base.html#1341" class="Bound">ℓ</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">(</a><a id="1373" class="Keyword">open</a> <a id="1378" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="1390" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a><a id="1393" class="Symbol">)</a> <a id="1395" class="Keyword">where</a>

  <a id="1404" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="1437" class="Symbol">:</a> <a id="1439" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1449" href="Algebra.Consequences.Base.html#1357" class="Bound Operator">_≈_</a> <a id="1453" class="Symbol">→</a>
                                     <a id="1492" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="1504" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a> <a id="1506" class="Symbol">→</a>
                                     <a id="1545" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="1556" href="Algebra.Consequences.Base.html#1345" class="Bound">f</a>
  <a id="1560" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="1593" href="Algebra.Consequences.Base.html#1593" class="Bound">refl</a> <a id="1598" href="Algebra.Consequences.Base.html#1598" class="Bound">inv</a> <a id="1602" class="Symbol">_</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Algebra.Consequences.Base.html#1598" class="Bound">inv</a> <a id="1610" href="Algebra.Consequences.Base.html#1593" class="Bound">refl</a>

<a id="1616" class="Comment">------------------------------------------------------------------------</a>
<a id="1689" class="Comment">-- DEPRECATED NAMES</a>
<a id="1709" class="Comment">------------------------------------------------------------------------</a>
<a id="1782" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1853" class="Comment">-- not guaranteed.</a>

<a id="1873" class="Comment">-- Version 2.0</a>

<a id="reflexive+selfInverse⇒involutive"></a><a id="1889" href="Algebra.Consequences.Base.html#1889" class="Function">reflexive+selfInverse⇒involutive</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a>
<a id="1957" class="Symbol">{-#</a> <a id="1961" class="Keyword">WARNING_ON_USAGE</a> <a id="1978" class="Pragma">reflexive+selfInverse⇒involutive</a>
<a id="2011" class="String">&quot;Warning: reflexive+selfInverse⇒involutive was deprecated in v2.0.
Please use reflexive∧selfInverse⇒involutive instead.&quot;</a>
<a id="2132" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Consequences.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Algebra.Consequences.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Consequences.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity (specialised to propositional equality)</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="398" class="Symbol">{</a><a id="399" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Algebra.Consequences.Propositional.html#399" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Keyword">where</a>

<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="500" class="Symbol">;</a> <a id="502" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="667" class="Symbol">)</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="743" class="Symbol">;</a> <a id="745" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="750" class="Symbol">)</a>
<a id="752" class="Keyword">open</a> <a id="757" class="Keyword">import</a> <a id="764" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="828" class="Symbol">)</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="868" class="Symbol">)</a>

<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="903" class="Symbol">{</a><a id="904" class="Argument">A</a> <a id="906" class="Symbol">=</a> <a id="908" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="909" class="Symbol">}</a> <a id="911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="915" class="Keyword">import</a> <a id="922" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="950" class="Symbol">(</a><a id="951" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="958" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="959" class="Symbol">)</a> <a id="961" class="Symbol">as</a> <a id="Base"></a><a id="964" href="Algebra.Consequences.Propositional.html#964" class="Module">Base</a>

<a id="970" class="Comment">------------------------------------------------------------------------</a>
<a id="1043" class="Comment">-- Re-export all proofs that don&#39;t require congruence or substitutivity</a>

<a id="1116" class="Keyword">open</a> <a id="1121" href="Algebra.Consequences.Propositional.html#964" class="Module">Base</a> <a id="1126" class="Keyword">public</a>
  <a id="1135" class="Keyword">hiding</a>
  <a id="1144" class="Symbol">(</a> <a id="1146" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a>
  <a id="1170" class="Symbol">;</a> <a id="1172" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a>
  <a id="1200" class="Symbol">;</a> <a id="1202" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a>
  <a id="1229" class="Symbol">;</a> <a id="1231" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
  <a id="1261" class="Symbol">;</a> <a id="1263" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
  <a id="1293" class="Symbol">;</a> <a id="1295" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
  <a id="1323" class="Symbol">;</a> <a id="1325" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
  <a id="1353" class="Symbol">;</a> <a id="1355" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a>
  <a id="1376" class="Symbol">;</a> <a id="1378" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a>
  <a id="1399" class="Symbol">;</a> <a id="1401" href="Algebra.Consequences.Setoid.html#9017" class="Function">comm⇒sym[distribˡ]</a>
  <a id="1422" class="Symbol">;</a> <a id="1424" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a>
  <a id="1441" class="Symbol">;</a> <a id="1443" href="Algebra.Consequences.Setoid.html#12324" class="Function">wlog</a>
  <a id="1450" class="Symbol">;</a> <a id="1452" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a>
<a id="1461" class="Comment">-- plus all the deprecated versions of the above</a>
  <a id="1512" class="Symbol">;</a> <a id="1514" href="Algebra.Consequences.Setoid.html#12757" class="Function">comm+assoc⇒middleFour</a>
  <a id="1538" class="Symbol">;</a> <a id="1540" href="Algebra.Consequences.Setoid.html#12949" class="Function">identity+middleFour⇒assoc</a>
  <a id="1568" class="Symbol">;</a> <a id="1570" href="Algebra.Consequences.Setoid.html#13161" class="Function">identity+middleFour⇒comm</a>
  <a id="1597" class="Symbol">;</a> <a id="1599" href="Algebra.Consequences.Setoid.html#15796" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
  <a id="1629" class="Symbol">;</a> <a id="1631" href="Algebra.Consequences.Setoid.html#16018" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
  <a id="1661" class="Symbol">;</a> <a id="1663" href="Algebra.Consequences.Setoid.html#16240" class="Function">assoc+id+invʳ⇒invˡ-unique</a>
  <a id="1691" class="Symbol">;</a> <a id="1693" href="Algebra.Consequences.Setoid.html#16452" class="Function">assoc+id+invˡ⇒invʳ-unique</a>
  <a id="1721" class="Symbol">;</a> <a id="1723" href="Algebra.Consequences.Setoid.html#15442" class="Function">comm+distrˡ⇒distrʳ</a>
  <a id="1744" class="Symbol">;</a> <a id="1746" href="Algebra.Consequences.Setoid.html#15619" class="Function">comm+distrʳ⇒distrˡ</a>
  <a id="1767" class="Symbol">;</a> <a id="1769" href="Algebra.Consequences.Setoid.html#16664" class="Function">subst+comm⇒sym</a>
  <a id="1786" class="Symbol">)</a>

<a id="1789" class="Comment">------------------------------------------------------------------------</a>
<a id="1862" class="Comment">-- Group-like structures</a>

<a id="1888" class="Keyword">module</a> <a id="1895" href="Algebra.Consequences.Propositional.html#1895" class="Module">_</a> <a id="1897" class="Symbol">{</a><a id="1898" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="1902" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">_⁻¹</a> <a id="1906" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a><a id="1907" class="Symbol">}</a> <a id="1909" class="Keyword">where</a>

  <a id="1918" href="Algebra.Consequences.Propositional.html#1918" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1958" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1973" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="1975" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="1979" class="Symbol">→</a>
                              <a id="2011" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2024" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2026" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">_⁻¹</a> <a id="2030" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2034" class="Symbol">→</a>
                              <a id="2066" class="Symbol">∀</a> <a id="2068" href="Algebra.Consequences.Propositional.html#2068" class="Bound">x</a> <a id="2070" href="Algebra.Consequences.Propositional.html#2070" class="Bound">y</a> <a id="2072" class="Symbol">→</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Algebra.Consequences.Propositional.html#2068" class="Bound">x</a> <a id="2077" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">∙</a> <a id="2079" href="Algebra.Consequences.Propositional.html#2070" class="Bound">y</a><a id="2080" class="Symbol">)</a> <a id="2082" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2084" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Algebra.Consequences.Propositional.html#2068" class="Bound">x</a> <a id="2090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Algebra.Consequences.Propositional.html#2070" class="Bound">y</a> <a id="2095" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">⁻¹</a><a id="2097" class="Symbol">)</a>
  <a id="2101" href="Algebra.Consequences.Propositional.html#1918" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="Algebra.Consequences.Setoid.html#6962" class="Function">Base.assoc∧id∧invʳ⇒invˡ-unique</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2167" class="Symbol">_)</a>

  <a id="2173" href="Algebra.Consequences.Propositional.html#2173" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2213" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2228" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2230" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2234" class="Symbol">→</a>
                              <a id="2266" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2278" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2280" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">_⁻¹</a> <a id="2284" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">_∙_</a> <a id="2288" class="Symbol">→</a>
                              <a id="2320" class="Symbol">∀</a> <a id="2322" href="Algebra.Consequences.Propositional.html#2322" class="Bound">x</a> <a id="2324" href="Algebra.Consequences.Propositional.html#2324" class="Bound">y</a> <a id="2326" class="Symbol">→</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Algebra.Consequences.Propositional.html#2322" class="Bound">x</a> <a id="2331" href="Algebra.Consequences.Propositional.html#1898" class="Bound Operator">∙</a> <a id="2333" href="Algebra.Consequences.Propositional.html#2324" class="Bound">y</a><a id="2334" class="Symbol">)</a> <a id="2336" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2338" href="Algebra.Consequences.Propositional.html#1906" class="Bound">ε</a> <a id="2340" class="Symbol">→</a> <a id="2342" href="Algebra.Consequences.Propositional.html#2324" class="Bound">y</a> <a id="2344" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2346" class="Symbol">(</a><a id="2347" href="Algebra.Consequences.Propositional.html#2322" class="Bound">x</a> <a id="2349" href="Algebra.Consequences.Propositional.html#1902" class="Bound Operator">⁻¹</a><a id="2351" class="Symbol">)</a>
  <a id="2355" href="Algebra.Consequences.Propositional.html#2173" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2381" class="Symbol">=</a> <a id="2383" href="Algebra.Consequences.Setoid.html#7427" class="Function">Base.assoc∧id∧invˡ⇒invʳ-unique</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2421" class="Symbol">_)</a>

<a id="2425" class="Comment">------------------------------------------------------------------------</a>
<a id="2498" class="Comment">-- Ring-like structures</a>

<a id="2523" class="Keyword">module</a> <a id="2530" href="Algebra.Consequences.Propositional.html#2530" class="Module">_</a> <a id="2532" class="Symbol">{</a><a id="2533" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2537" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a> <a id="2541" href="Algebra.Consequences.Propositional.html#2541" class="Bound Operator">-_</a> <a id="2544" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a><a id="2546" class="Symbol">}</a> <a id="2548" class="Keyword">where</a>

  <a id="2557" href="Algebra.Consequences.Propositional.html#2557" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2599" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2603" class="Symbol">→</a> <a id="2605" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a> <a id="2609" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="2626" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2630" class="Symbol">→</a>
                                <a id="2664" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2678" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2681" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2700" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2703" href="Algebra.Consequences.Propositional.html#2541" class="Bound Operator">-_</a> <a id="2706" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2710" class="Symbol">→</a>
                                <a id="2744" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2753" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2756" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a>
  <a id="2762" href="Algebra.Consequences.Propositional.html#2557" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2790" class="Symbol">=</a>
    <a id="2796" href="Algebra.Consequences.Setoid.html#10597" class="Function">Base.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2836" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a><a id="2839" class="Symbol">)</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2848" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a><a id="2851" class="Symbol">)</a>

  <a id="2856" href="Algebra.Consequences.Propositional.html#2856" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2898" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a> <a id="2908" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="2925" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2929" class="Symbol">→</a>
                                <a id="2963" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2977" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="2980" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="2984" class="Symbol">→</a> <a id="2986" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2999" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="3002" href="Algebra.Consequences.Propositional.html#2541" class="Bound Operator">-_</a> <a id="3005" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a> <a id="3009" class="Symbol">→</a>
                                <a id="3043" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3053" href="Algebra.Consequences.Propositional.html#2544" class="Bound">0#</a> <a id="3056" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a>
  <a id="3062" href="Algebra.Consequences.Propositional.html#2856" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3090" class="Symbol">=</a>
    <a id="3096" href="Algebra.Consequences.Setoid.html#11299" class="Function">Base.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3136" href="Algebra.Consequences.Propositional.html#2533" class="Bound Operator">_+_</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3148" href="Algebra.Consequences.Propositional.html#2537" class="Bound Operator">_*_</a><a id="3151" class="Symbol">)</a>

<a id="3154" class="Comment">------------------------------------------------------------------------</a>
<a id="3227" class="Comment">-- Bisemigroup-like structures</a>

<a id="3259" class="Keyword">module</a> <a id="3266" href="Algebra.Consequences.Propositional.html#3266" class="Module">_</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3273" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3283" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3284" class="Symbol">}</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3308" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a><a id="3311" class="Symbol">)</a> <a id="3313" class="Keyword">where</a>

  <a id="3322" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3341" class="Symbol">:</a> <a id="3343" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3347" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3364" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a> <a id="3368" class="Symbol">→</a> <a id="3370" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3374" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3391" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a>
  <a id="3397" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="3416" class="Symbol">=</a> <a id="3418" href="Algebra.Consequences.Setoid.html#15442" class="Function">Base.comm+distrˡ⇒distrʳ</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3449" class="Symbol">_)</a> <a id="3452" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a>

  <a id="3462" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3487" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3504" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">_∙_</a> <a id="3514" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3531" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a>
  <a id="3537" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Algebra.Consequences.Setoid.html#8453" class="Function">Base.comm∧distrʳ⇒distrˡ</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3589" class="Symbol">_)</a> <a id="3592" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a>

  <a id="3602" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">∀</a> <a id="3625" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3627" class="Symbol">→</a> <a id="3629" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3639" class="Symbol">(λ</a> <a id="3642" href="Algebra.Consequences.Propositional.html#3642" class="Bound">y</a> <a id="3644" href="Algebra.Consequences.Propositional.html#3644" class="Bound">z</a> <a id="3646" class="Symbol">→</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3651" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">◦</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Algebra.Consequences.Propositional.html#3642" class="Bound">y</a> <a id="3656" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">∙</a> <a id="3658" href="Algebra.Consequences.Propositional.html#3644" class="Bound">z</a><a id="3659" class="Symbol">))</a> <a id="3662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3664" class="Symbol">((</a><a id="3666" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3668" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">◦</a> <a id="3670" href="Algebra.Consequences.Propositional.html#3642" class="Bound">y</a><a id="3671" class="Symbol">)</a> <a id="3673" href="Algebra.Consequences.Propositional.html#3269" class="Bound Operator">∙</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Algebra.Consequences.Propositional.html#3625" class="Bound">x</a> <a id="3678" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">◦</a> <a id="3680" href="Algebra.Consequences.Propositional.html#3644" class="Bound">z</a><a id="3681" class="Symbol">)))</a>
  <a id="3687" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a> <a id="3706" class="Symbol">=</a> <a id="3708" href="Algebra.Consequences.Setoid.html#9017" class="Function">Base.comm⇒sym[distribˡ]</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3739" href="Algebra.Consequences.Propositional.html#3273" class="Bound Operator">_◦_</a><a id="3742" class="Symbol">)</a> <a id="3744" href="Algebra.Consequences.Propositional.html#3287" class="Bound">∙-comm</a>

<a id="3752" class="Comment">------------------------------------------------------------------------</a>
<a id="3825" class="Comment">-- Selectivity</a>

<a id="3841" class="Keyword">module</a> <a id="3848" href="Algebra.Consequences.Propositional.html#3848" class="Module">_</a> <a id="3850" class="Symbol">{</a><a id="3851" href="Algebra.Consequences.Propositional.html#3851" class="Bound Operator">_∙_</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3861" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="3862" class="Symbol">}</a> <a id="3864" class="Keyword">where</a>

  <a id="3873" href="Algebra.Consequences.Propositional.html#3873" class="Function">sel⇒idem</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3894" href="Algebra.Consequences.Propositional.html#3851" class="Bound Operator">_∙_</a> <a id="3898" class="Symbol">→</a> <a id="3900" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3911" href="Algebra.Consequences.Propositional.html#3851" class="Bound Operator">_∙_</a>
  <a id="3917" href="Algebra.Consequences.Propositional.html#3873" class="Function">sel⇒idem</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Algebra.Consequences.Base.html#1252" class="Function">Base.sel⇒idem</a> <a id="3942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="3947" class="Comment">------------------------------------------------------------------------</a>
<a id="4020" class="Comment">-- Middle-Four Exchange</a>

<a id="4045" class="Keyword">module</a> <a id="4052" href="Algebra.Consequences.Propositional.html#4052" class="Module">_</a> <a id="4054" class="Symbol">{</a><a id="4055" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4065" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4066" class="Symbol">}</a> <a id="4068" class="Keyword">where</a>

  <a id="4077" href="Algebra.Consequences.Propositional.html#4077" class="Function">comm∧assoc⇒middleFour</a> <a id="4099" class="Symbol">:</a> <a id="4101" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4113" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4117" class="Symbol">→</a> <a id="4119" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4131" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4135" class="Symbol">→</a>
                          <a id="4163" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4167" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="4186" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a>
  <a id="4192" href="Algebra.Consequences.Propositional.html#4077" class="Function">comm∧assoc⇒middleFour</a> <a id="4214" class="Symbol">=</a> <a id="4216" href="Algebra.Consequences.Setoid.html#1557" class="Function">Base.comm∧assoc⇒middleFour</a> <a id="4243" class="Symbol">(</a><a id="4244" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4250" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a><a id="4253" class="Symbol">)</a>

  <a id="4258" href="Algebra.Consequences.Propositional.html#4258" class="Function">identity∧middleFour⇒assoc</a> <a id="4284" class="Symbol">:</a> <a id="4286" class="Symbol">{</a><a id="4287" href="Algebra.Consequences.Propositional.html#4287" class="Bound">e</a> <a id="4289" class="Symbol">:</a> <a id="4291" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4292" class="Symbol">}</a> <a id="4294" class="Symbol">→</a> <a id="4296" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4305" href="Algebra.Consequences.Propositional.html#4287" class="Bound">e</a> <a id="4307" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4311" class="Symbol">→</a>
                              <a id="4343" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4347" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="4366" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4370" class="Symbol">→</a>
                              <a id="4402" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4414" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a>
  <a id="4420" href="Algebra.Consequences.Propositional.html#4258" class="Function">identity∧middleFour⇒assoc</a> <a id="4446" class="Symbol">=</a> <a id="4448" href="Algebra.Consequences.Setoid.html#1992" class="Function">Base.identity∧middleFour⇒assoc</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4486" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a><a id="4489" class="Symbol">)</a>

  <a id="4494" href="Algebra.Consequences.Propositional.html#4494" class="Function">identity∧middleFour⇒comm</a> <a id="4519" class="Symbol">:</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Algebra.Consequences.Propositional.html#4522" class="Bound Operator">_+_</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4532" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Algebra.Consequences.Propositional.html#4536" class="Bound">e</a> <a id="4538" class="Symbol">:</a> <a id="4540" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a><a id="4541" class="Symbol">}</a> <a id="4543" class="Symbol">→</a> <a id="4545" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4554" href="Algebra.Consequences.Propositional.html#4536" class="Bound">e</a> <a id="4556" href="Algebra.Consequences.Propositional.html#4522" class="Bound Operator">_+_</a> <a id="4560" class="Symbol">→</a>
                             <a id="4591" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a> <a id="4595" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="4614" href="Algebra.Consequences.Propositional.html#4522" class="Bound Operator">_+_</a> <a id="4618" class="Symbol">→</a>
                             <a id="4649" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4661" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a>
  <a id="4667" href="Algebra.Consequences.Propositional.html#4494" class="Function">identity∧middleFour⇒comm</a> <a id="4692" class="Symbol">=</a> <a id="4694" href="Algebra.Consequences.Setoid.html#2404" class="Function">Base.identity∧middleFour⇒comm</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4731" href="Algebra.Consequences.Propositional.html#4055" class="Bound Operator">_∙_</a><a id="4734" class="Symbol">)</a>

<a id="4737" class="Comment">------------------------------------------------------------------------</a>
<a id="4810" class="Comment">-- Without Loss of Generality</a>

<a id="4841" class="Keyword">module</a> <a id="4848" href="Algebra.Consequences.Propositional.html#4848" class="Module">_</a> <a id="4850" class="Symbol">{</a><a id="4851" href="Algebra.Consequences.Propositional.html#4851" class="Bound">p</a><a id="4852" class="Symbol">}</a> <a id="4854" class="Symbol">{</a><a id="4855" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4864" href="Algebra.Consequences.Propositional.html#403" class="Bound">A</a> <a id="4866" href="Algebra.Consequences.Propositional.html#4851" class="Bound">p</a><a id="4867" class="Symbol">}</a> <a id="4869" class="Keyword">where</a>

  <a id="4878" href="Algebra.Consequences.Propositional.html#4878" class="Function">subst∧comm⇒sym</a> <a id="4893" class="Symbol">:</a> <a id="4895" class="Symbol">∀</a> <a id="4897" class="Symbol">{</a><a id="4898" href="Algebra.Consequences.Propositional.html#4898" class="Bound">f</a><a id="4899" class="Symbol">}</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Algebra.Consequences.Propositional.html#4902" class="Bound">f-comm</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4923" href="Algebra.Consequences.Propositional.html#4898" class="Bound">f</a><a id="4924" class="Symbol">)</a> <a id="4926" class="Symbol">→</a>
                   <a id="4947" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="4957" class="Symbol">(λ</a> <a id="4960" href="Algebra.Consequences.Propositional.html#4960" class="Bound">a</a> <a id="4962" href="Algebra.Consequences.Propositional.html#4962" class="Bound">b</a> <a id="4964" class="Symbol">→</a> <a id="4966" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Algebra.Consequences.Propositional.html#4898" class="Bound">f</a> <a id="4971" href="Algebra.Consequences.Propositional.html#4960" class="Bound">a</a> <a id="4973" href="Algebra.Consequences.Propositional.html#4962" class="Bound">b</a><a id="4974" class="Symbol">))</a>
  <a id="4979" href="Algebra.Consequences.Propositional.html#4878" class="Function">subst∧comm⇒sym</a> <a id="4994" class="Symbol">=</a> <a id="4996" href="Algebra.Consequences.Setoid.html#12234" class="Function">Base.subst∧comm⇒sym</a> <a id="5016" class="Symbol">{</a><a id="5017" class="Argument">P</a> <a id="5019" class="Symbol">=</a> <a id="5021" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a><a id="5022" class="Symbol">}</a> <a id="5024" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a>

  <a id="5033" href="Algebra.Consequences.Propositional.html#5033" class="Function">wlog</a> <a id="5038" class="Symbol">:</a> <a id="5040" class="Symbol">∀</a> <a id="5042" class="Symbol">{</a><a id="5043" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a><a id="5044" class="Symbol">}</a> <a id="5046" class="Symbol">(</a><a id="5047" href="Algebra.Consequences.Propositional.html#5047" class="Bound">f-comm</a> <a id="5054" class="Symbol">:</a> <a id="5056" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5068" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a><a id="5069" class="Symbol">)</a> <a id="5071" class="Symbol">→</a>
         <a id="5082" class="Symbol">∀</a> <a id="5084" class="Symbol">{</a><a id="5085" href="Algebra.Consequences.Propositional.html#5085" class="Bound">r</a><a id="5086" class="Symbol">}</a> <a id="5088" class="Symbol">{</a><a id="5089" href="Algebra.Consequences.Propositional.html#5089" class="Bound Operator">_R_</a> <a id="5093" class="Symbol">:</a> <a id="5095" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5099" class="Symbol">_</a> <a id="5101" href="Algebra.Consequences.Propositional.html#5085" class="Bound">r</a><a id="5102" class="Symbol">}</a> <a id="5104" class="Symbol">→</a> <a id="5106" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="5112" href="Algebra.Consequences.Propositional.html#5089" class="Bound Operator">_R_</a> <a id="5116" class="Symbol">→</a>
         <a id="5127" class="Symbol">(∀</a> <a id="5130" href="Algebra.Consequences.Propositional.html#5130" class="Bound">a</a> <a id="5132" href="Algebra.Consequences.Propositional.html#5132" class="Bound">b</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Algebra.Consequences.Propositional.html#5130" class="Bound">a</a> <a id="5138" href="Algebra.Consequences.Propositional.html#5089" class="Bound Operator">R</a> <a id="5140" href="Algebra.Consequences.Propositional.html#5132" class="Bound">b</a> <a id="5142" class="Symbol">→</a> <a id="5144" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a> <a id="5149" href="Algebra.Consequences.Propositional.html#5130" class="Bound">a</a> <a id="5151" href="Algebra.Consequences.Propositional.html#5132" class="Bound">b</a><a id="5152" class="Symbol">))</a> <a id="5155" class="Symbol">→</a>
         <a id="5166" class="Symbol">∀</a> <a id="5168" href="Algebra.Consequences.Propositional.html#5168" class="Bound">a</a> <a id="5170" href="Algebra.Consequences.Propositional.html#5170" class="Bound">b</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Algebra.Consequences.Propositional.html#5043" class="Bound">f</a> <a id="5179" href="Algebra.Consequences.Propositional.html#5168" class="Bound">a</a> <a id="5181" href="Algebra.Consequences.Propositional.html#5170" class="Bound">b</a><a id="5182" class="Symbol">)</a>
  <a id="5186" href="Algebra.Consequences.Propositional.html#5033" class="Function">wlog</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="Algebra.Consequences.Setoid.html#12324" class="Function">Base.wlog</a> <a id="5203" class="Symbol">{</a><a id="5204" class="Argument">P</a> <a id="5206" class="Symbol">=</a> <a id="5208" href="Algebra.Consequences.Propositional.html#4855" class="Bound">P</a><a id="5209" class="Symbol">}</a> <a id="5211" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a>


<a id="5219" class="Comment">------------------------------------------------------------------------</a>
<a id="5292" class="Comment">-- DEPRECATED NAMES</a>
<a id="5312" class="Comment">------------------------------------------------------------------------</a>
<a id="5385" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="5456" class="Comment">-- not guaranteed.</a>

<a id="5476" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="5492" href="Algebra.Consequences.Propositional.html#5492" class="Function">comm+assoc⇒middleFour</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Algebra.Consequences.Propositional.html#4077" class="Function">comm∧assoc⇒middleFour</a>
<a id="5538" class="Symbol">{-#</a> <a id="5542" class="Keyword">WARNING_ON_USAGE</a> <a id="5559" class="Pragma">comm+assoc⇒middleFour</a>
<a id="5581" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="5680" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="5684" href="Algebra.Consequences.Propositional.html#5684" class="Function">identity+middleFour⇒assoc</a> <a id="5710" class="Symbol">=</a> <a id="5712" href="Algebra.Consequences.Propositional.html#4258" class="Function">identity∧middleFour⇒assoc</a>
<a id="5738" class="Symbol">{-#</a> <a id="5742" class="Keyword">WARNING_ON_USAGE</a> <a id="5759" class="Pragma">identity+middleFour⇒assoc</a>
<a id="5785" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="5892" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="5896" href="Algebra.Consequences.Propositional.html#5896" class="Function">identity+middleFour⇒comm</a> <a id="5921" class="Symbol">=</a> <a id="5923" href="Algebra.Consequences.Propositional.html#4494" class="Function">identity∧middleFour⇒comm</a>
<a id="5948" class="Symbol">{-#</a> <a id="5952" class="Keyword">WARNING_ON_USAGE</a> <a id="5969" class="Pragma">identity+middleFour⇒comm</a>
<a id="5994" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="6099" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="6103" href="Algebra.Consequences.Propositional.html#6103" class="Function">comm+distrˡ⇒distrʳ</a> <a id="6122" class="Symbol">=</a> <a id="6124" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="6143" class="Symbol">{-#</a> <a id="6147" class="Keyword">WARNING_ON_USAGE</a> <a id="6164" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="6183" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="6276" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="6280" href="Algebra.Consequences.Propositional.html#6280" class="Function">comm+distrʳ⇒distrˡ</a> <a id="6299" class="Symbol">=</a> <a id="6301" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="6320" class="Symbol">{-#</a> <a id="6324" class="Keyword">WARNING_ON_USAGE</a> <a id="6341" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="6360" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="6453" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="6457" href="Algebra.Consequences.Propositional.html#6457" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="6485" class="Symbol">=</a> <a id="6487" href="Algebra.Consequences.Propositional.html#2557" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="6515" class="Symbol">{-#</a> <a id="6519" class="Keyword">WARNING_ON_USAGE</a> <a id="6536" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="6564" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="6675" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="6679" href="Algebra.Consequences.Propositional.html#6679" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="6707" class="Symbol">=</a> <a id="6709" href="Algebra.Consequences.Propositional.html#2856" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="6737" class="Symbol">{-#</a> <a id="6741" class="Keyword">WARNING_ON_USAGE</a> <a id="6758" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="6786" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="6897" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="6901" href="Algebra.Consequences.Propositional.html#6901" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="6927" class="Symbol">=</a> <a id="6929" href="Algebra.Consequences.Propositional.html#1918" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="6955" class="Symbol">{-#</a> <a id="6959" class="Keyword">WARNING_ON_USAGE</a> <a id="6976" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="7002" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="7109" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="7113" href="Algebra.Consequences.Propositional.html#7113" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="7139" class="Symbol">=</a> <a id="7141" href="Algebra.Consequences.Propositional.html#2173" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="7167" class="Symbol">{-#</a> <a id="7171" class="Keyword">WARNING_ON_USAGE</a> <a id="7188" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="7214" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="7321" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="7325" href="Algebra.Consequences.Propositional.html#7325" class="Function">subst+comm⇒sym</a> <a id="7340" class="Symbol">=</a> <a id="7342" href="Algebra.Consequences.Propositional.html#4878" class="Function">subst∧comm⇒sym</a>
<a id="7357" class="Symbol">{-#</a> <a id="7361" class="Keyword">WARNING_ON_USAGE</a> <a id="7378" class="Pragma">subst+comm⇒sym</a>
<a id="7393" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="7478" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Consequences.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Algebra.Consequences.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Consequences.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relations between properties of functions, such as associativity and</a>
<a id="178" class="Comment">-- commutativity, when the underlying relation is a setoid</a>
<a id="237" class="Comment">------------------------------------------------------------------------</a>

<a id="311" class="Symbol">{-#</a> <a id="315" class="Keyword">OPTIONS</a> <a id="323" class="Pragma">--cubical-compatible</a> <a id="344" class="Pragma">--safe</a> <a id="351" class="Symbol">#-}</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a><a id="468" class="Symbol">;</a> <a id="470" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="479" class="Symbol">;</a> <a id="481" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="486" class="Symbol">)</a>

<a id="489" class="Keyword">module</a> <a id="496" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="524" class="Symbol">{</a><a id="525" href="Algebra.Consequences.Setoid.html#525" class="Bound">a</a> <a id="527" href="Algebra.Consequences.Setoid.html#527" class="Bound">ℓ</a><a id="528" class="Symbol">}</a> <a id="530" class="Symbol">(</a><a id="531" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a> <a id="533" class="Symbol">:</a> <a id="535" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="542" href="Algebra.Consequences.Setoid.html#525" class="Bound">a</a> <a id="544" href="Algebra.Consequences.Setoid.html#527" class="Bound">ℓ</a><a id="545" class="Symbol">)</a> <a id="547" class="Keyword">where</a>

<a id="554" class="Keyword">import</a> <a id="561" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a> <a id="587" class="Symbol">as</a> <a id="590" class="Module">Base</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="695" class="Keyword">using</a> <a id="701" class="Symbol">(</a><a id="702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Function.Base.html" class="Module">Function.Base</a> <a id="733" class="Keyword">using</a> <a id="739" class="Symbol">(</a><a id="740" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Base.html#704" class="Function">id</a><a id="747" class="Symbol">;</a> <a id="749" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="752" class="Symbol">)</a>
<a id="754" class="Keyword">open</a> <a id="759" class="Keyword">import</a> <a id="766" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="823" class="Symbol">as</a> <a id="826" class="Module">Bin</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="873" class="Symbol">)</a>
<a id="875" class="Keyword">open</a> <a id="880" class="Keyword">import</a> <a id="887" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="902" class="Keyword">using</a> <a id="908" class="Symbol">(</a><a id="909" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="913" class="Symbol">)</a>

<a id="916" class="Keyword">open</a> <a id="921" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="928" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a> <a id="930" class="Keyword">renaming</a> <a id="939" class="Symbol">(</a><a id="940" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="948" class="Symbol">to</a> <a id="951" class="Field">A</a><a id="952" class="Symbol">)</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="986" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1035" href="Algebra.Consequences.Setoid.html#531" class="Bound">S</a>

<a id="1038" class="Comment">------------------------------------------------------------------------</a>
<a id="1111" class="Comment">-- Re-exports</a>

<a id="1126" class="Comment">-- Export base lemmas that don&#39;t require the setoid</a>

<a id="1179" class="Keyword">open</a> <a id="1184" href="Algebra.Consequences.Base.html" class="Module">Base</a> <a id="1189" class="Keyword">public</a>
  <a id="1198" class="Keyword">hiding</a> <a id="1205" class="Symbol">(</a><a id="1206" class="Keyword">module</a> <a id="1213" href="Algebra.Consequences.Base.html#852" class="Module">Congruence</a><a id="1223" class="Symbol">)</a>

<a id="1226" class="Comment">-- Export congruence lemmas using reflexivity</a>

<a id="1273" class="Keyword">module</a> <a id="Congruence"></a><a id="1280" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="1291" class="Symbol">{</a><a id="1292" href="Algebra.Consequences.Setoid.html#1292" class="Bound Operator">_∙_</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1302" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1303" class="Symbol">}</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Algebra.Consequences.Setoid.html#1306" class="Bound">cong</a> <a id="1311" class="Symbol">:</a> <a id="1313" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1324" href="Algebra.Consequences.Setoid.html#1292" class="Bound Operator">_∙_</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Keyword">where</a>

  <a id="1338" class="Keyword">open</a> <a id="1343" href="Algebra.Consequences.Base.html#852" class="Module">Base.Congruence</a> <a id="1359" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1363" href="Algebra.Consequences.Setoid.html#1306" class="Bound">cong</a> <a id="1368" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1373" class="Keyword">public</a>

<a id="1381" class="Comment">------------------------------------------------------------------------</a>
<a id="1454" class="Comment">-- MiddleFourExchange</a>

<a id="1477" class="Keyword">module</a> <a id="1484" href="Algebra.Consequences.Setoid.html#1484" class="Module">_</a> <a id="1486" class="Symbol">{</a><a id="1487" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1497" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">(</a><a id="1501" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1519" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Keyword">where</a>

  <a id="1533" class="Keyword">open</a> <a id="1538" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="1549" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a>

  <a id="1557" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1593" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1597" class="Symbol">→</a> <a id="1599" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1611" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1615" class="Symbol">→</a>
                          <a id="1643" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="1647" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="1666" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a>
  <a id="1672" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a> <a id="1694" href="Algebra.Consequences.Setoid.html#1694" class="Bound">comm</a> <a id="1699" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1705" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1707" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1709" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1711" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1725" class="Symbol">(</a><a id="1726" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1728" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1730" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a><a id="1731" class="Symbol">)</a> <a id="1733" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1738" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1740" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1741" class="Symbol">)</a> <a id="1743" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1746" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1752" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1754" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1759" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1761" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1762" class="Symbol">)</a> <a id="1764" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1770" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1772" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1777" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1782" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1784" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1785" class="Symbol">))</a> <a id="1788" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1791" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1806" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1808" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1810" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1811" class="Symbol">)</a> <a id="1813" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1819" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1821" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1823" class="Symbol">((</a><a id="1825" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1827" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1829" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a><a id="1830" class="Symbol">)</a> <a id="1832" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1834" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1835" class="Symbol">)</a> <a id="1837" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1840" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Algebra.Consequences.Setoid.html#1694" class="Bound">comm</a> <a id="1863" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1865" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a><a id="1866" class="Symbol">))</a> <a id="1869" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1875" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1877" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1879" class="Symbol">((</a><a id="1881" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1883" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1885" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a><a id="1886" class="Symbol">)</a> <a id="1888" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1890" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1896" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1911" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1913" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1915" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1916" class="Symbol">)</a> <a id="1918" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1924" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1926" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1931" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1936" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1938" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1939" class="Symbol">))</a> <a id="1942" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1945" href="Algebra.Consequences.Setoid.html#1699" class="Bound">assoc</a> <a id="1951" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1953" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a> <a id="1955" class="Symbol">(</a><a id="1956" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1958" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1960" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1961" class="Symbol">)</a> <a id="1963" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="1969" class="Symbol">(</a><a id="1970" href="Algebra.Consequences.Setoid.html#1705" class="Bound">w</a> <a id="1972" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1974" href="Algebra.Consequences.Setoid.html#1709" class="Bound">y</a><a id="1975" class="Symbol">)</a> <a id="1977" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Algebra.Consequences.Setoid.html#1707" class="Bound">x</a> <a id="1982" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="1984" href="Algebra.Consequences.Setoid.html#1711" class="Bound">z</a><a id="1985" class="Symbol">)</a> <a id="1987" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="1992" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a> <a id="2018" class="Symbol">:</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Algebra.Consequences.Setoid.html#2021" class="Bound">e</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">→</a> <a id="2030" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2039" href="Algebra.Consequences.Setoid.html#2021" class="Bound">e</a> <a id="2041" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2045" class="Symbol">→</a>
                              <a id="2077" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2081" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="2100" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2104" class="Symbol">→</a>
                              <a id="2136" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2148" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a>
  <a id="2154" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a> <a id="2180" class="Symbol">{</a><a id="2181" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Algebra.Consequences.Setoid.html#2185" class="Bound">identityˡ</a> <a id="2195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2197" href="Algebra.Consequences.Setoid.html#2197" class="Bound">identityʳ</a><a id="2206" class="Symbol">)</a> <a id="2208" href="Algebra.Consequences.Setoid.html#2208" class="Bound">middleFour</a> <a id="2219" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2221" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2223" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2237" class="Symbol">(</a><a id="2238" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2240" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2242" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2247" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a>       <a id="2255" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2258" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Algebra.Consequences.Setoid.html#2185" class="Bound">identityˡ</a> <a id="2277" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2278" class="Symbol">)</a> <a id="2280" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2286" class="Symbol">(</a><a id="2287" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2289" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2291" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a><a id="2292" class="Symbol">)</a> <a id="2294" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a> <a id="2299" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2301" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2302" class="Symbol">)</a> <a id="2304" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2307" href="Algebra.Consequences.Setoid.html#2208" class="Bound">middleFour</a> <a id="2318" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2320" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2322" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a> <a id="2324" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a> <a id="2326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2332" class="Symbol">(</a><a id="2333" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2335" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2337" href="Algebra.Consequences.Setoid.html#2181" class="Bound">e</a><a id="2338" class="Symbol">)</a> <a id="2340" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2345" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2347" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2348" class="Symbol">)</a> <a id="2350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2353" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Algebra.Consequences.Setoid.html#2197" class="Bound">identityʳ</a> <a id="2372" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a><a id="2373" class="Symbol">)</a> <a id="2375" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2381" href="Algebra.Consequences.Setoid.html#2219" class="Bound">x</a> <a id="2383" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Algebra.Consequences.Setoid.html#2221" class="Bound">y</a> <a id="2388" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2390" href="Algebra.Consequences.Setoid.html#2223" class="Bound">z</a><a id="2391" class="Symbol">)</a>       <a id="2399" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2404" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a> <a id="2429" class="Symbol">:</a> <a id="2431" class="Symbol">{</a><a id="2432" href="Algebra.Consequences.Setoid.html#2432" class="Bound Operator">_+_</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2442" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2443" class="Symbol">}</a> <a id="2445" class="Symbol">{</a><a id="2446" href="Algebra.Consequences.Setoid.html#2446" class="Bound">e</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2451" class="Symbol">}</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2464" href="Algebra.Consequences.Setoid.html#2446" class="Bound">e</a> <a id="2466" href="Algebra.Consequences.Setoid.html#2432" class="Bound Operator">_+_</a> <a id="2470" class="Symbol">→</a>
                             <a id="2501" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a> <a id="2505" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="2524" href="Algebra.Consequences.Setoid.html#2432" class="Bound Operator">_+_</a> <a id="2528" class="Symbol">→</a>
                             <a id="2559" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2571" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">_∙_</a>
  <a id="2577" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a> <a id="2602" class="Symbol">{</a><a id="2603" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">_+_</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Symbol">{</a><a id="2609" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a><a id="2610" class="Symbol">}</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Algebra.Consequences.Setoid.html#2613" class="Bound">identityˡ</a> <a id="2623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2625" href="Algebra.Consequences.Setoid.html#2625" class="Bound">identityʳ</a><a id="2634" class="Symbol">)</a> <a id="2636" href="Algebra.Consequences.Setoid.html#2636" class="Bound">middleFour</a> <a id="2647" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2649" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a>
    <a id="2655" class="Symbol">=</a> <a id="2657" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2667" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2669" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2671" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a>             <a id="2685" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2688" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Algebra.Consequences.Setoid.html#2613" class="Bound">identityˡ</a> <a id="2704" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a><a id="2705" class="Symbol">)</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Algebra.Consequences.Setoid.html#2625" class="Bound">identityʳ</a> <a id="2718" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a><a id="2719" class="Symbol">)</a> <a id="2721" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="2727" class="Symbol">(</a><a id="2728" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2730" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2732" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a><a id="2733" class="Symbol">)</a> <a id="2735" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2737" class="Symbol">(</a><a id="2738" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a> <a id="2740" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2742" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a><a id="2743" class="Symbol">)</a> <a id="2745" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2748" href="Algebra.Consequences.Setoid.html#2636" class="Bound">middleFour</a> <a id="2759" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2761" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2763" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a> <a id="2765" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2767" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2773" class="Symbol">(</a><a id="2774" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a> <a id="2776" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2778" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a><a id="2779" class="Symbol">)</a> <a id="2781" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a> <a id="2786" href="Algebra.Consequences.Setoid.html#2603" class="Bound Operator">+</a> <a id="2788" href="Algebra.Consequences.Setoid.html#2609" class="Bound">e</a><a id="2789" class="Symbol">)</a> <a id="2791" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2794" href="Algebra.Consequences.Setoid.html#1501" class="Bound">cong</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Algebra.Consequences.Setoid.html#2613" class="Bound">identityˡ</a> <a id="2810" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a><a id="2811" class="Symbol">)</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Algebra.Consequences.Setoid.html#2625" class="Bound">identityʳ</a> <a id="2824" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a><a id="2825" class="Symbol">)</a> <a id="2827" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="2833" href="Algebra.Consequences.Setoid.html#2649" class="Bound">y</a> <a id="2835" href="Algebra.Consequences.Setoid.html#1487" class="Bound Operator">∙</a> <a id="2837" href="Algebra.Consequences.Setoid.html#2647" class="Bound">x</a>             <a id="2851" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2854" class="Comment">------------------------------------------------------------------------</a>
<a id="2927" class="Comment">-- SelfInverse</a>

<a id="2943" class="Keyword">module</a> <a id="2950" href="Algebra.Consequences.Setoid.html#2950" class="Module">_</a> <a id="2952" class="Symbol">{</a><a id="2953" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2961" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="2962" class="Symbol">}</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="2970" class="Symbol">:</a> <a id="2972" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="2984" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a><a id="2985" class="Symbol">)</a> <a id="2987" class="Keyword">where</a>

  <a id="2996" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="3032" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3036" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3059" class="Symbol">=</a> <a id="3061" href="Algebra.Consequences.Base.html#1404" class="Function">reflexive∧selfInverse⇒involutive</a> <a id="3094" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3098" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3103" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a>

  <a id="3111" href="Algebra.Consequences.Setoid.html#3111" class="Function">selfInverse⇒congruent</a> <a id="3133" class="Symbol">:</a> <a id="3135" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3145" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3149" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3153" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3157" href="Algebra.Consequences.Setoid.html#3111" class="Function">selfInverse⇒congruent</a> <a id="3179" class="Symbol">{</a><a id="3180" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a><a id="3181" class="Symbol">}</a> <a id="3183" class="Symbol">{</a><a id="3184" href="Algebra.Consequences.Setoid.html#3184" class="Bound">y</a><a id="3185" class="Symbol">}</a> <a id="3187" href="Algebra.Consequences.Setoid.html#3187" class="Bound">x≈y</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3214" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3219" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a><a id="3220" class="Symbol">)</a> <a id="3222" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3225" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3248" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a> <a id="3250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3256" href="Algebra.Consequences.Setoid.html#3180" class="Bound">x</a>       <a id="3264" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3267" href="Algebra.Consequences.Setoid.html#3187" class="Bound">x≈y</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3277" href="Algebra.Consequences.Setoid.html#3184" class="Bound">y</a>       <a id="3285" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3286" class="Symbol">))</a>

  <a id="3292" href="Algebra.Consequences.Setoid.html#3292" class="Function">selfInverse⇒inverseᵇ</a> <a id="3313" class="Symbol">:</a> <a id="3315" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3324" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3328" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3332" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3334" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3338" href="Algebra.Consequences.Setoid.html#3292" class="Function">selfInverse⇒inverseᵇ</a> <a id="3359" class="Symbol">=</a> <a id="3361" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3366" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3368" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3374" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3379" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3381" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

  <a id="3388" href="Algebra.Consequences.Setoid.html#3388" class="Function">selfInverse⇒surjective</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3424" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3428" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3432" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3436" href="Algebra.Consequences.Setoid.html#3388" class="Function">selfInverse⇒surjective</a> <a id="3459" href="Algebra.Consequences.Setoid.html#3459" class="Bound">y</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3465" href="Algebra.Consequences.Setoid.html#3459" class="Bound">y</a> <a id="3467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3469" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3474" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3476" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

  <a id="3483" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3505" class="Symbol">:</a> <a id="3507" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3517" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3521" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3525" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3529" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3551" class="Symbol">{</a><a id="3552" href="Algebra.Consequences.Setoid.html#3552" class="Bound">x</a><a id="3553" class="Symbol">}</a> <a id="3555" class="Symbol">{</a><a id="3556" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a><a id="3557" class="Symbol">}</a> <a id="3559" href="Algebra.Consequences.Setoid.html#3559" class="Bound">x≈y</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3575" href="Algebra.Consequences.Setoid.html#3552" class="Bound">x</a>       <a id="3583" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3586" href="Algebra.Consequences.Setoid.html#2965" class="Bound">self</a> <a id="3591" href="Algebra.Consequences.Setoid.html#3559" class="Bound">x≈y</a> <a id="3595" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="3601" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a> <a id="3606" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3612" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3635" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a> <a id="3637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3643" href="Algebra.Consequences.Setoid.html#3556" class="Bound">y</a>       <a id="3651" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3656" href="Algebra.Consequences.Setoid.html#3656" class="Function">selfInverse⇒bijective</a> <a id="3678" class="Symbol">:</a> <a id="3680" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3690" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3694" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3698" href="Algebra.Consequences.Setoid.html#2953" class="Bound">f</a>
  <a id="3702" href="Algebra.Consequences.Setoid.html#3656" class="Function">selfInverse⇒bijective</a> <a id="3724" class="Symbol">=</a> <a id="3726" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3750" href="Algebra.Consequences.Setoid.html#3388" class="Function">selfInverse⇒surjective</a>

<a id="3774" class="Comment">------------------------------------------------------------------------</a>
<a id="3847" class="Comment">-- Magma-like structures</a>

<a id="3873" class="Keyword">module</a> <a id="3880" href="Algebra.Consequences.Setoid.html#3880" class="Module">_</a> <a id="3882" class="Symbol">{</a><a id="3883" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3893" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="3894" class="Symbol">}</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3916" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a><a id="3919" class="Symbol">)</a> <a id="3921" class="Keyword">where</a>

  <a id="3930" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="3970" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a> <a id="3974" class="Symbol">→</a> <a id="3976" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="3994" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a>
  <a id="4000" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="4021" href="Algebra.Consequences.Setoid.html#4021" class="Bound">cancelˡ</a> <a id="4029" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4031" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4033" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4035" href="Algebra.Consequences.Setoid.html#4035" class="Bound">eq</a> <a id="4038" class="Symbol">=</a> <a id="4040" href="Algebra.Consequences.Setoid.html#4021" class="Bound">cancelˡ</a> <a id="4048" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4050" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4052" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4054" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4056" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4066" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4068" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4070" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4075" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4080" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4082" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4084" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4090" href="Algebra.Consequences.Setoid.html#4031" class="Bound">y</a> <a id="4092" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4094" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4096" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4099" href="Algebra.Consequences.Setoid.html#4035" class="Bound">eq</a> <a id="4102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4108" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4110" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4112" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4117" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4122" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4124" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4126" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4132" href="Algebra.Consequences.Setoid.html#4029" class="Bound">x</a> <a id="4134" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4136" href="Algebra.Consequences.Setoid.html#4033" class="Bound">z</a> <a id="4138" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4143" href="Algebra.Consequences.Setoid.html#4143" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4164" class="Symbol">:</a> <a id="4166" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4184" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a> <a id="4188" class="Symbol">→</a> <a id="4190" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4207" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">_∙_</a>
  <a id="4213" href="Algebra.Consequences.Setoid.html#4143" class="Function">comm∧cancelʳ⇒cancelˡ</a> <a id="4234" href="Algebra.Consequences.Setoid.html#4234" class="Bound">cancelʳ</a> <a id="4242" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4244" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4246" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4248" href="Algebra.Consequences.Setoid.html#4248" class="Bound">eq</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="Algebra.Consequences.Setoid.html#4234" class="Bound">cancelʳ</a> <a id="4261" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4263" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4265" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4267" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4269" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4279" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4281" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4283" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4285" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4288" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4293" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4295" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4297" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4303" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4305" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4307" href="Algebra.Consequences.Setoid.html#4244" class="Bound">y</a> <a id="4309" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4312" href="Algebra.Consequences.Setoid.html#4248" class="Bound">eq</a> <a id="4315" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4321" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4323" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4325" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4330" href="Algebra.Consequences.Setoid.html#3897" class="Bound">comm</a> <a id="4335" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4337" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4345" href="Algebra.Consequences.Setoid.html#4246" class="Bound">z</a> <a id="4347" href="Algebra.Consequences.Setoid.html#3883" class="Bound Operator">∙</a> <a id="4349" href="Algebra.Consequences.Setoid.html#4242" class="Bound">x</a> <a id="4351" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="4354" class="Comment">------------------------------------------------------------------------</a>
<a id="4427" class="Comment">-- Monoid-like structures</a>

<a id="4454" class="Keyword">module</a> <a id="4461" href="Algebra.Consequences.Setoid.html#4461" class="Module">_</a> <a id="4463" class="Symbol">{</a><a id="4464" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4468" class="Symbol">:</a> <a id="4470" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4474" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4475" class="Symbol">}</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="4483" class="Symbol">:</a> <a id="4485" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4497" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a><a id="4500" class="Symbol">)</a> <a id="4502" class="Symbol">{</a><a id="4503" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="4508" class="Symbol">}</a> <a id="4510" class="Keyword">where</a>

  <a id="4519" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4547" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4549" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4553" class="Symbol">→</a> <a id="4555" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4569" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4571" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4577" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a> <a id="4590" href="Algebra.Consequences.Setoid.html#4590" class="Bound">idˡ</a> <a id="4594" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4596" class="Symbol">=</a> <a id="4598" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4608" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4610" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4612" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4614" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4617" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="4622" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4624" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4626" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4632" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4634" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4636" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4638" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4641" href="Algebra.Consequences.Setoid.html#4590" class="Bound">idˡ</a> <a id="4645" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a> <a id="4647" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4653" href="Algebra.Consequences.Setoid.html#4594" class="Bound">x</a>     <a id="4659" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4664" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4693" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4695" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4699" class="Symbol">→</a> <a id="4701" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4714" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4716" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4722" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="4735" href="Algebra.Consequences.Setoid.html#4735" class="Bound">idʳ</a> <a id="4739" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4753" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4755" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4757" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4759" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4762" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="4767" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4769" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4771" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4777" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4779" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="4781" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4783" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4786" href="Algebra.Consequences.Setoid.html#4735" class="Bound">idʳ</a> <a id="4790" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a> <a id="4792" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4798" href="Algebra.Consequences.Setoid.html#4739" class="Bound">x</a>     <a id="4804" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4809" href="Algebra.Consequences.Setoid.html#4809" class="Function">comm∧idˡ⇒id</a> <a id="4821" class="Symbol">:</a> <a id="4823" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4836" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4838" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4842" class="Symbol">→</a> <a id="4844" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4853" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4855" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4861" href="Algebra.Consequences.Setoid.html#4809" class="Function">comm∧idˡ⇒id</a> <a id="4873" href="Algebra.Consequences.Setoid.html#4873" class="Bound">idˡ</a> <a id="4877" class="Symbol">=</a> <a id="4879" href="Algebra.Consequences.Setoid.html#4873" class="Bound">idˡ</a> <a id="4883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4885" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a> <a id="4898" href="Algebra.Consequences.Setoid.html#4873" class="Bound">idˡ</a>

  <a id="4905" href="Algebra.Consequences.Setoid.html#4905" class="Function">comm∧idʳ⇒id</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4933" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4935" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="4939" class="Symbol">→</a> <a id="4941" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4950" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="4952" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="4958" href="Algebra.Consequences.Setoid.html#4905" class="Function">comm∧idʳ⇒id</a> <a id="4970" href="Algebra.Consequences.Setoid.html#4970" class="Bound">idʳ</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="4989" href="Algebra.Consequences.Setoid.html#4970" class="Bound">idʳ</a> <a id="4993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4995" href="Algebra.Consequences.Setoid.html#4970" class="Bound">idʳ</a>

  <a id="5002" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="5026" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5028" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5044" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5046" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5052" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5065" href="Algebra.Consequences.Setoid.html#5065" class="Bound">zeˡ</a> <a id="5069" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5083" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5085" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5087" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5089" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5092" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5097" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5099" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5101" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5107" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5109" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5111" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5113" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5116" href="Algebra.Consequences.Setoid.html#5065" class="Bound">zeˡ</a> <a id="5120" href="Algebra.Consequences.Setoid.html#5069" class="Bound">x</a> <a id="5122" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5128" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a>     <a id="5134" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5139" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5152" class="Symbol">:</a> <a id="5154" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5164" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5166" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="5181" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5183" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5189" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5202" href="Algebra.Consequences.Setoid.html#5202" class="Bound">zeʳ</a> <a id="5206" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5208" class="Symbol">=</a> <a id="5210" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5220" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5222" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5224" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5226" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5229" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5234" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5236" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5238" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5244" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5246" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5248" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5253" href="Algebra.Consequences.Setoid.html#5202" class="Bound">zeʳ</a> <a id="5257" href="Algebra.Consequences.Setoid.html#5206" class="Bound">x</a> <a id="5259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5265" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a>     <a id="5271" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5276" href="Algebra.Consequences.Setoid.html#5276" class="Function">comm∧zeˡ⇒ze</a> <a id="5288" class="Symbol">:</a> <a id="5290" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="5299" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5301" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5305" class="Symbol">→</a> <a id="5307" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="5312" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5314" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5320" href="Algebra.Consequences.Setoid.html#5276" class="Function">comm∧zeˡ⇒ze</a> <a id="5332" href="Algebra.Consequences.Setoid.html#5332" class="Bound">zeˡ</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Algebra.Consequences.Setoid.html#5332" class="Bound">zeˡ</a> <a id="5342" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5344" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a> <a id="5357" href="Algebra.Consequences.Setoid.html#5332" class="Bound">zeˡ</a>

  <a id="5364" href="Algebra.Consequences.Setoid.html#5364" class="Function">comm∧zeʳ⇒ze</a> <a id="5376" class="Symbol">:</a> <a id="5378" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5388" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5390" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5394" class="Symbol">→</a> <a id="5396" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="5401" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5403" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5409" href="Algebra.Consequences.Setoid.html#5364" class="Function">comm∧zeʳ⇒ze</a> <a id="5421" href="Algebra.Consequences.Setoid.html#5421" class="Bound">zeʳ</a> <a id="5425" class="Symbol">=</a> <a id="5427" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="5440" href="Algebra.Consequences.Setoid.html#5421" class="Bound">zeʳ</a> <a id="5444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5446" href="Algebra.Consequences.Setoid.html#5421" class="Bound">zeʳ</a>

  <a id="5453" href="Algebra.Consequences.Setoid.html#5453" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5486" class="Symbol">:</a> <a id="5488" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="5511" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5513" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5517" class="Symbol">→</a>
                                     <a id="5556" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="5580" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5582" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5588" href="Algebra.Consequences.Setoid.html#5453" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="5621" href="Algebra.Consequences.Setoid.html#5621" class="Bound">cancelˡ-nonZero</a> <a id="5637" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5639" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5641" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5643" href="Algebra.Consequences.Setoid.html#5643" class="Bound">x≉e</a> <a id="5647" href="Algebra.Consequences.Setoid.html#5647" class="Bound">yx≈zx</a> <a id="5653" class="Symbol">=</a>
    <a id="5659" href="Algebra.Consequences.Setoid.html#5621" class="Bound">cancelˡ-nonZero</a> <a id="5675" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5677" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5679" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5681" href="Algebra.Consequences.Setoid.html#5643" class="Bound">x≉e</a> <a id="5685" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5687" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5699" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5701" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5703" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5705" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5708" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5713" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5715" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5717" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5725" href="Algebra.Consequences.Setoid.html#5639" class="Bound">y</a> <a id="5727" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5729" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5731" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5734" href="Algebra.Consequences.Setoid.html#5647" class="Bound">yx≈zx</a> <a id="5740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5748" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5750" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5752" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5754" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5757" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="5762" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5764" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5766" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="5774" href="Algebra.Consequences.Setoid.html#5637" class="Bound">x</a> <a id="5776" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="5778" href="Algebra.Consequences.Setoid.html#5641" class="Bound">z</a> <a id="5780" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5785" href="Algebra.Consequences.Setoid.html#5785" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="5818" class="Symbol">:</a> <a id="5820" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="5844" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5846" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a> <a id="5850" class="Symbol">→</a>
                                     <a id="5889" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="5912" href="Algebra.Consequences.Setoid.html#4503" class="Bound">e</a> <a id="5914" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">_∙_</a>
  <a id="5920" href="Algebra.Consequences.Setoid.html#5785" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a> <a id="5953" href="Algebra.Consequences.Setoid.html#5953" class="Bound">cancelʳ-nonZero</a> <a id="5969" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="5971" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="5973" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="5975" href="Algebra.Consequences.Setoid.html#5975" class="Bound">x≉e</a> <a id="5979" href="Algebra.Consequences.Setoid.html#5979" class="Bound">xy≈xz</a> <a id="5985" class="Symbol">=</a>
    <a id="5991" href="Algebra.Consequences.Setoid.html#5953" class="Bound">cancelʳ-nonZero</a> <a id="6007" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6009" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6011" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6013" href="Algebra.Consequences.Setoid.html#5975" class="Bound">x≉e</a> <a id="6017" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6019" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="6031" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6033" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6035" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6040" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="6045" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6047" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6049" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6057" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6059" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6061" href="Algebra.Consequences.Setoid.html#5971" class="Bound">y</a> <a id="6063" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6066" href="Algebra.Consequences.Setoid.html#5979" class="Bound">xy≈xz</a> <a id="6072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6080" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6082" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6084" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6086" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6089" href="Algebra.Consequences.Setoid.html#4478" class="Bound">comm</a> <a id="6094" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6096" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="6106" href="Algebra.Consequences.Setoid.html#5973" class="Bound">z</a> <a id="6108" href="Algebra.Consequences.Setoid.html#4464" class="Bound Operator">∙</a> <a id="6110" href="Algebra.Consequences.Setoid.html#5969" class="Bound">x</a> <a id="6112" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="6115" class="Comment">------------------------------------------------------------------------</a>
<a id="6188" class="Comment">-- Group-like structures</a>

<a id="6214" class="Keyword">module</a> <a id="6221" href="Algebra.Consequences.Setoid.html#6221" class="Module">_</a> <a id="6223" class="Symbol">{</a><a id="6224" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6234" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6235" class="Symbol">}</a> <a id="6237" class="Symbol">{</a><a id="6238" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6242" class="Symbol">:</a> <a id="6244" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6248" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6249" class="Symbol">}</a> <a id="6251" class="Symbol">{</a><a id="6252" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a><a id="6253" class="Symbol">}</a> <a id="6255" class="Symbol">(</a><a id="6256" href="Algebra.Consequences.Setoid.html#6256" class="Bound">comm</a> <a id="6261" class="Symbol">:</a> <a id="6263" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="6275" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a><a id="6278" class="Symbol">)</a> <a id="6280" class="Keyword">where</a>

  <a id="6289" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a> <a id="6304" class="Symbol">:</a> <a id="6306" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6318" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6320" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6324" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6328" class="Symbol">→</a> <a id="6330" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6343" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6345" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6349" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6355" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a> <a id="6370" href="Algebra.Consequences.Setoid.html#6370" class="Bound">invˡ</a> <a id="6375" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6377" class="Symbol">=</a> <a id="6379" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6389" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6391" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6396" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6398" class="Symbol">)</a> <a id="6400" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6403" href="Algebra.Consequences.Setoid.html#6256" class="Bound">comm</a> <a id="6408" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6410" class="Symbol">(</a><a id="6411" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6413" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6415" class="Symbol">)</a> <a id="6417" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6423" class="Symbol">(</a><a id="6424" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6426" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6428" class="Symbol">)</a> <a id="6430" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6432" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6434" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6437" href="Algebra.Consequences.Setoid.html#6370" class="Bound">invˡ</a> <a id="6442" href="Algebra.Consequences.Setoid.html#6375" class="Bound">x</a> <a id="6444" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6450" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a>          <a id="6461" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6466" href="Algebra.Consequences.Setoid.html#6466" class="Function">comm∧invˡ⇒inv</a> <a id="6480" class="Symbol">:</a> <a id="6482" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6494" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6496" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6500" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6504" class="Symbol">→</a> <a id="6506" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="6514" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6516" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6520" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6526" href="Algebra.Consequences.Setoid.html#6466" class="Function">comm∧invˡ⇒inv</a> <a id="6540" href="Algebra.Consequences.Setoid.html#6540" class="Bound">invˡ</a> <a id="6545" class="Symbol">=</a> <a id="6547" href="Algebra.Consequences.Setoid.html#6540" class="Bound">invˡ</a> <a id="6552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6554" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a> <a id="6569" href="Algebra.Consequences.Setoid.html#6540" class="Bound">invˡ</a>

  <a id="6577" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a> <a id="6592" class="Symbol">:</a> <a id="6594" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6607" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6609" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6613" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6631" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6633" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6637" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6643" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a> <a id="6658" href="Algebra.Consequences.Setoid.html#6658" class="Bound">invʳ</a> <a id="6663" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6665" class="Symbol">=</a> <a id="6667" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6677" class="Symbol">(</a><a id="6678" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6680" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6682" class="Symbol">)</a> <a id="6684" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6686" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6688" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6691" href="Algebra.Consequences.Setoid.html#6256" class="Bound">comm</a> <a id="6696" class="Symbol">(</a><a id="6697" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6699" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6701" class="Symbol">)</a> <a id="6703" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6705" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6711" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6713" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">∙</a> <a id="6715" class="Symbol">(</a><a id="6716" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6718" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">⁻¹</a><a id="6720" class="Symbol">)</a> <a id="6722" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6725" href="Algebra.Consequences.Setoid.html#6658" class="Bound">invʳ</a> <a id="6730" href="Algebra.Consequences.Setoid.html#6663" class="Bound">x</a> <a id="6732" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6738" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a>          <a id="6749" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6754" href="Algebra.Consequences.Setoid.html#6754" class="Function">comm∧invʳ⇒inv</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6783" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6785" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6789" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a> <a id="6793" class="Symbol">→</a> <a id="6795" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="6803" href="Algebra.Consequences.Setoid.html#6252" class="Bound">e</a> <a id="6805" href="Algebra.Consequences.Setoid.html#6238" class="Bound Operator">_⁻¹</a> <a id="6809" href="Algebra.Consequences.Setoid.html#6224" class="Bound Operator">_∙_</a>
  <a id="6815" href="Algebra.Consequences.Setoid.html#6754" class="Function">comm∧invʳ⇒inv</a> <a id="6829" href="Algebra.Consequences.Setoid.html#6829" class="Bound">invʳ</a> <a id="6834" class="Symbol">=</a> <a id="6836" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a> <a id="6851" href="Algebra.Consequences.Setoid.html#6829" class="Bound">invʳ</a> <a id="6856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6858" href="Algebra.Consequences.Setoid.html#6829" class="Bound">invʳ</a>

<a id="6864" class="Keyword">module</a> <a id="6871" href="Algebra.Consequences.Setoid.html#6871" class="Module">_</a> <a id="6873" class="Symbol">{</a><a id="6874" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="6878" class="Symbol">:</a> <a id="6880" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6884" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6885" class="Symbol">}</a> <a id="6887" class="Symbol">{</a><a id="6888" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">_⁻¹</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6898" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="6899" class="Symbol">}</a> <a id="6901" class="Symbol">{</a><a id="6902" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a><a id="6903" class="Symbol">}</a> <a id="6905" class="Symbol">(</a><a id="6906" href="Algebra.Consequences.Setoid.html#6906" class="Bound">cong</a> <a id="6911" class="Symbol">:</a> <a id="6913" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="6924" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a><a id="6927" class="Symbol">)</a> <a id="6929" class="Keyword">where</a>

  <a id="6938" class="Keyword">open</a> <a id="6943" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="6954" href="Algebra.Consequences.Setoid.html#6906" class="Bound">cong</a>

  <a id="6962" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="7002" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7006" class="Symbol">→</a>
                              <a id="7038" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="7047" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7049" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7053" class="Symbol">→</a> <a id="7055" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="7068" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7070" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">_⁻¹</a> <a id="7074" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7078" class="Symbol">→</a>
                              <a id="7110" class="Symbol">∀</a> <a id="7112" href="Algebra.Consequences.Setoid.html#7112" class="Bound">x</a> <a id="7114" href="Algebra.Consequences.Setoid.html#7114" class="Bound">y</a> <a id="7116" class="Symbol">→</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Algebra.Consequences.Setoid.html#7112" class="Bound">x</a> <a id="7121" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7123" href="Algebra.Consequences.Setoid.html#7114" class="Bound">y</a><a id="7124" class="Symbol">)</a> <a id="7126" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7128" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7130" class="Symbol">→</a> <a id="7132" href="Algebra.Consequences.Setoid.html#7112" class="Bound">x</a> <a id="7134" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Algebra.Consequences.Setoid.html#7114" class="Bound">y</a> <a id="7139" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7141" class="Symbol">)</a>
  <a id="7145" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a> <a id="7171" href="Algebra.Consequences.Setoid.html#7171" class="Bound">assoc</a> <a id="7177" class="Symbol">(</a><a id="7178" href="Algebra.Consequences.Setoid.html#7178" class="Bound">idˡ</a> <a id="7182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7184" href="Algebra.Consequences.Setoid.html#7184" class="Bound">idʳ</a><a id="7187" class="Symbol">)</a> <a id="7189" href="Algebra.Consequences.Setoid.html#7189" class="Bound">invʳ</a> <a id="7194" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7196" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7198" href="Algebra.Consequences.Setoid.html#7198" class="Bound">eq</a> <a id="7201" class="Symbol">=</a> <a id="7203" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7213" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a>                <a id="7230" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7233" href="Algebra.Consequences.Setoid.html#7184" class="Bound">idʳ</a> <a id="7237" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7239" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7245" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7247" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7249" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a>            <a id="7262" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7265" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="7273" class="Symbol">(</a><a id="7274" href="Algebra.Consequences.Setoid.html#7189" class="Bound">invʳ</a> <a id="7279" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a><a id="7280" class="Symbol">)</a> <a id="7282" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7288" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7290" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7295" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7297" class="Symbol">(</a><a id="7298" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7300" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7302" class="Symbol">))</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7308" href="Algebra.Consequences.Setoid.html#7171" class="Bound">assoc</a> <a id="7314" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7316" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7321" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7323" class="Symbol">)</a> <a id="7325" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7331" class="Symbol">(</a><a id="7332" href="Algebra.Consequences.Setoid.html#7194" class="Bound">x</a> <a id="7334" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7336" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a><a id="7337" class="Symbol">)</a> <a id="7339" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7341" class="Symbol">(</a><a id="7342" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7344" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7346" class="Symbol">)</a> <a id="7348" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7351" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="7359" href="Algebra.Consequences.Setoid.html#7198" class="Bound">eq</a> <a id="7362" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7368" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7370" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7375" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7377" class="Symbol">)</a>       <a id="7385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7388" href="Algebra.Consequences.Setoid.html#7178" class="Bound">idˡ</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7395" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7397" class="Symbol">)</a> <a id="7399" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7405" href="Algebra.Consequences.Setoid.html#7196" class="Bound">y</a> <a id="7407" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a>             <a id="7422" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7427" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7453" class="Symbol">:</a> <a id="7455" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="7467" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7471" class="Symbol">→</a>
                              <a id="7503" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="7512" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7514" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7518" class="Symbol">→</a> <a id="7520" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="7532" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7534" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">_⁻¹</a> <a id="7538" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">_∙_</a> <a id="7542" class="Symbol">→</a>
                              <a id="7574" class="Symbol">∀</a> <a id="7576" href="Algebra.Consequences.Setoid.html#7576" class="Bound">x</a> <a id="7578" href="Algebra.Consequences.Setoid.html#7578" class="Bound">y</a> <a id="7580" class="Symbol">→</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Algebra.Consequences.Setoid.html#7576" class="Bound">x</a> <a id="7585" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7587" href="Algebra.Consequences.Setoid.html#7578" class="Bound">y</a><a id="7588" class="Symbol">)</a> <a id="7590" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7592" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7594" class="Symbol">→</a> <a id="7596" href="Algebra.Consequences.Setoid.html#7578" class="Bound">y</a> <a id="7598" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7600" class="Symbol">(</a><a id="7601" href="Algebra.Consequences.Setoid.html#7576" class="Bound">x</a> <a id="7603" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7605" class="Symbol">)</a>
  <a id="7609" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a> <a id="7635" href="Algebra.Consequences.Setoid.html#7635" class="Bound">assoc</a> <a id="7641" class="Symbol">(</a><a id="7642" href="Algebra.Consequences.Setoid.html#7642" class="Bound">idˡ</a> <a id="7646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7648" href="Algebra.Consequences.Setoid.html#7648" class="Bound">idʳ</a><a id="7651" class="Symbol">)</a> <a id="7653" href="Algebra.Consequences.Setoid.html#7653" class="Bound">invˡ</a> <a id="7658" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7660" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7662" href="Algebra.Consequences.Setoid.html#7662" class="Bound">eq</a> <a id="7665" class="Symbol">=</a> <a id="7667" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7677" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a>                <a id="7694" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7697" href="Algebra.Consequences.Setoid.html#7642" class="Bound">idˡ</a> <a id="7701" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7703" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7709" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a> <a id="7711" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7713" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a>            <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7729" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="7737" class="Symbol">(</a><a id="7738" href="Algebra.Consequences.Setoid.html#7653" class="Bound">invˡ</a> <a id="7743" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a><a id="7744" class="Symbol">)</a> <a id="7746" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7752" class="Symbol">((</a><a id="7754" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7756" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7758" class="Symbol">)</a> <a id="7760" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7762" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a><a id="7763" class="Symbol">)</a> <a id="7765" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7767" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7769" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7772" href="Algebra.Consequences.Setoid.html#7635" class="Bound">assoc</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7781" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7783" class="Symbol">)</a> <a id="7785" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7787" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a> <a id="7789" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7795" class="Symbol">(</a><a id="7796" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7798" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7800" class="Symbol">)</a> <a id="7802" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7804" class="Symbol">(</a><a id="7805" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7807" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7809" href="Algebra.Consequences.Setoid.html#7660" class="Bound">y</a><a id="7810" class="Symbol">)</a> <a id="7812" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7815" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="7823" href="Algebra.Consequences.Setoid.html#7662" class="Bound">eq</a> <a id="7826" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7832" class="Symbol">(</a><a id="7833" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7835" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7837" class="Symbol">)</a> <a id="7839" href="Algebra.Consequences.Setoid.html#6874" class="Bound Operator">∙</a> <a id="7841" href="Algebra.Consequences.Setoid.html#6902" class="Bound">e</a>       <a id="7849" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7852" href="Algebra.Consequences.Setoid.html#7648" class="Bound">idʳ</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7859" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a><a id="7861" class="Symbol">)</a> <a id="7863" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7869" href="Algebra.Consequences.Setoid.html#7658" class="Bound">x</a> <a id="7871" href="Algebra.Consequences.Setoid.html#6888" class="Bound Operator">⁻¹</a>             <a id="7886" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="7889" class="Comment">------------------------------------------------------------------------</a>
<a id="7962" class="Comment">-- Bisemigroup-like structures</a>

<a id="7994" class="Keyword">module</a> <a id="8001" href="Algebra.Consequences.Setoid.html#8001" class="Module">_</a> <a id="8003" class="Symbol">{</a><a id="8004" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8008" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8018" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="8019" class="Symbol">}</a>
         <a id="8030" class="Symbol">(</a><a id="8031" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8038" class="Symbol">:</a> <a id="8040" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="8051" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a><a id="8054" class="Symbol">)</a>
         <a id="8065" class="Symbol">(</a><a id="8066" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8073" class="Symbol">:</a> <a id="8075" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="8087" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a><a id="8090" class="Symbol">)</a>
         <a id="8101" class="Keyword">where</a>

  <a id="8110" class="Keyword">open</a> <a id="8115" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="8126" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8133" class="Keyword">renaming</a> <a id="8142" class="Symbol">(</a><a id="8143" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="8151" class="Symbol">to</a> <a id="8154" class="Function">◦-congˡ</a><a id="8161" class="Symbol">)</a>

  <a id="8166" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8185" class="Symbol">:</a>  <a id="8188" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8192" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="8209" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8213" class="Symbol">→</a> <a id="8215" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8219" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="8236" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8242" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8261" href="Algebra.Consequences.Setoid.html#8261" class="Bound">distrˡ</a> <a id="8268" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8270" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8272" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a> <a id="8274" class="Symbol">=</a> <a id="8276" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8286" class="Symbol">(</a><a id="8287" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8289" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8291" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8292" class="Symbol">)</a> <a id="8294" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8296" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a>       <a id="8304" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8307" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8317" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8319" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8320" class="Symbol">)</a> <a id="8322" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8324" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8330" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8332" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8337" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8339" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8340" class="Symbol">)</a>       <a id="8348" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8351" href="Algebra.Consequences.Setoid.html#8261" class="Bound">distrˡ</a> <a id="8358" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8360" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8362" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a> <a id="8364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8370" class="Symbol">(</a><a id="8371" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8373" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8375" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a><a id="8376" class="Symbol">)</a> <a id="8378" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8383" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8385" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8386" class="Symbol">)</a> <a id="8388" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8391" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8398" class="Symbol">(</a><a id="8399" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8406" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8408" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a><a id="8409" class="Symbol">)</a> <a id="8411" class="Symbol">(</a><a id="8412" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8419" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a> <a id="8421" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a><a id="8422" class="Symbol">)</a> <a id="8424" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8430" class="Symbol">(</a><a id="8431" href="Algebra.Consequences.Setoid.html#8270" class="Bound">y</a> <a id="8433" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8435" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a><a id="8436" class="Symbol">)</a> <a id="8438" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8440" class="Symbol">(</a><a id="8441" href="Algebra.Consequences.Setoid.html#8272" class="Bound">z</a> <a id="8443" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8445" href="Algebra.Consequences.Setoid.html#8268" class="Bound">x</a><a id="8446" class="Symbol">)</a> <a id="8448" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="8453" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8472" class="Symbol">:</a> <a id="8474" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8478" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="8495" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8499" class="Symbol">→</a> <a id="8501" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8505" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="8522" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8528" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8547" href="Algebra.Consequences.Setoid.html#8547" class="Bound">distrˡ</a> <a id="8554" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8556" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8558" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8572" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8574" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8576" class="Symbol">(</a><a id="8577" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8579" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8581" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8582" class="Symbol">)</a>       <a id="8590" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8593" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8600" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8602" class="Symbol">(</a><a id="8603" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8605" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8607" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8608" class="Symbol">)</a> <a id="8610" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8616" class="Symbol">(</a><a id="8617" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8619" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8621" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8622" class="Symbol">)</a> <a id="8624" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8626" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a>       <a id="8634" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8637" href="Algebra.Consequences.Setoid.html#8547" class="Bound">distrˡ</a> <a id="8644" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8646" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8648" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8650" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8656" class="Symbol">(</a><a id="8657" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8659" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8661" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8662" class="Symbol">)</a> <a id="8664" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8666" class="Symbol">(</a><a id="8667" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8669" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8671" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8672" class="Symbol">)</a> <a id="8674" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8677" href="Algebra.Consequences.Setoid.html#8031" class="Bound">◦-cong</a> <a id="8684" class="Symbol">(</a><a id="8685" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8692" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a> <a id="8694" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8695" class="Symbol">)</a> <a id="8697" class="Symbol">(</a><a id="8698" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="8705" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a> <a id="8707" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a><a id="8708" class="Symbol">)</a> <a id="8710" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8716" class="Symbol">(</a><a id="8717" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8719" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8721" href="Algebra.Consequences.Setoid.html#8556" class="Bound">y</a><a id="8722" class="Symbol">)</a> <a id="8724" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Algebra.Consequences.Setoid.html#8554" class="Bound">x</a> <a id="8729" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="8731" href="Algebra.Consequences.Setoid.html#8558" class="Bound">z</a><a id="8732" class="Symbol">)</a> <a id="8734" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="8739" href="Algebra.Consequences.Setoid.html#8739" class="Function">comm∧distrˡ⇒distr</a> <a id="8757" class="Symbol">:</a>  <a id="8760" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8764" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="8781" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8791" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="8807" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8813" href="Algebra.Consequences.Setoid.html#8739" class="Function">comm∧distrˡ⇒distr</a> <a id="8831" href="Algebra.Consequences.Setoid.html#8831" class="Bound">distrˡ</a> <a id="8838" class="Symbol">=</a> <a id="8840" href="Algebra.Consequences.Setoid.html#8831" class="Bound">distrˡ</a> <a id="8847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8849" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="8868" href="Algebra.Consequences.Setoid.html#8831" class="Bound">distrˡ</a>

  <a id="8878" href="Algebra.Consequences.Setoid.html#8878" class="Function">comm∧distrʳ⇒distr</a> <a id="8896" class="Symbol">:</a>  <a id="8899" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8903" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="8920" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a> <a id="8924" class="Symbol">→</a> <a id="8926" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">_∙_</a> <a id="8930" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="8946" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">_◦_</a>
  <a id="8952" href="Algebra.Consequences.Setoid.html#8878" class="Function">comm∧distrʳ⇒distr</a> <a id="8970" href="Algebra.Consequences.Setoid.html#8970" class="Bound">distrʳ</a> <a id="8977" class="Symbol">=</a> <a id="8979" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="8998" href="Algebra.Consequences.Setoid.html#8970" class="Bound">distrʳ</a> <a id="9005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9007" href="Algebra.Consequences.Setoid.html#8970" class="Bound">distrʳ</a>

  <a id="9017" href="Algebra.Consequences.Setoid.html#9017" class="Function">comm⇒sym[distribˡ]</a> <a id="9036" class="Symbol">:</a> <a id="9038" class="Symbol">∀</a> <a id="9040" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9042" class="Symbol">→</a> <a id="9044" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="9054" class="Symbol">(λ</a> <a id="9057" href="Algebra.Consequences.Setoid.html#9057" class="Bound">y</a> <a id="9059" href="Algebra.Consequences.Setoid.html#9059" class="Bound">z</a> <a id="9061" class="Symbol">→</a> <a id="9063" class="Symbol">(</a><a id="9064" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9066" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9068" class="Symbol">(</a><a id="9069" href="Algebra.Consequences.Setoid.html#9057" class="Bound">y</a> <a id="9071" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9073" href="Algebra.Consequences.Setoid.html#9059" class="Bound">z</a><a id="9074" class="Symbol">))</a> <a id="9077" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="9079" class="Symbol">((</a><a id="9081" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9083" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9085" href="Algebra.Consequences.Setoid.html#9057" class="Bound">y</a><a id="9086" class="Symbol">)</a> <a id="9088" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Algebra.Consequences.Setoid.html#9040" class="Bound">x</a> <a id="9093" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9095" href="Algebra.Consequences.Setoid.html#9059" class="Bound">z</a><a id="9096" class="Symbol">)))</a>
  <a id="9102" href="Algebra.Consequences.Setoid.html#9017" class="Function">comm⇒sym[distribˡ]</a> <a id="9121" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9123" class="Symbol">{</a><a id="9124" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9125" class="Symbol">}</a> <a id="9127" class="Symbol">{</a><a id="9128" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9129" class="Symbol">}</a> <a id="9131" href="Algebra.Consequences.Setoid.html#9131" class="Bound">prf</a> <a id="9135" class="Symbol">=</a> <a id="9137" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9147" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9149" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9151" class="Symbol">(</a><a id="9152" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a> <a id="9154" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9156" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9157" class="Symbol">)</a>       <a id="9165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9168" href="Algebra.Consequences.Setoid.html#8154" class="Function">◦-congˡ</a> <a id="9176" class="Symbol">(</a><a id="9177" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="9184" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a> <a id="9186" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9187" class="Symbol">)</a> <a id="9189" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9195" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9197" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a> <a id="9202" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9204" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9205" class="Symbol">)</a>       <a id="9213" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9216" href="Algebra.Consequences.Setoid.html#9131" class="Bound">prf</a> <a id="9220" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9226" class="Symbol">(</a><a id="9227" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9229" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9231" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9232" class="Symbol">)</a> <a id="9234" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9236" class="Symbol">(</a><a id="9237" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9239" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9241" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9242" class="Symbol">)</a> <a id="9244" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9247" href="Algebra.Consequences.Setoid.html#8066" class="Bound">∙-comm</a> <a id="9254" class="Symbol">(</a><a id="9255" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9257" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9259" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9260" class="Symbol">)</a> <a id="9262" class="Symbol">(</a><a id="9263" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9265" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9267" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9268" class="Symbol">)</a> <a id="9270" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9276" class="Symbol">(</a><a id="9277" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9279" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9281" href="Algebra.Consequences.Setoid.html#9128" class="Bound">z</a><a id="9282" class="Symbol">)</a> <a id="9284" href="Algebra.Consequences.Setoid.html#8004" class="Bound Operator">∙</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Algebra.Consequences.Setoid.html#9121" class="Bound">x</a> <a id="9289" href="Algebra.Consequences.Setoid.html#8008" class="Bound Operator">◦</a> <a id="9291" href="Algebra.Consequences.Setoid.html#9124" class="Bound">y</a><a id="9292" class="Symbol">)</a> <a id="9294" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


<a id="9298" class="Keyword">module</a> <a id="9305" href="Algebra.Consequences.Setoid.html#9305" class="Module">_</a> <a id="9307" class="Symbol">{</a><a id="9308" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9312" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9316" class="Symbol">:</a> <a id="9318" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9322" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="9323" class="Symbol">}</a>
         <a id="9334" class="Symbol">(</a><a id="9335" href="Algebra.Consequences.Setoid.html#9335" class="Bound">∙-cong</a>  <a id="9343" class="Symbol">:</a> <a id="9345" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="9356" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a><a id="9359" class="Symbol">)</a>
         <a id="9370" class="Symbol">(</a><a id="9371" href="Algebra.Consequences.Setoid.html#9371" class="Bound">∙-assoc</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9393" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a><a id="9396" class="Symbol">)</a>
         <a id="9407" class="Symbol">(</a><a id="9408" href="Algebra.Consequences.Setoid.html#9408" class="Bound">◦-comm</a>  <a id="9416" class="Symbol">:</a> <a id="9418" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9430" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a><a id="9433" class="Symbol">)</a>
         <a id="9444" class="Keyword">where</a>

  <a id="9453" class="Keyword">open</a> <a id="9458" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="9469" href="Algebra.Consequences.Setoid.html#9335" class="Bound">∙-cong</a>

  <a id="9479" href="Algebra.Consequences.Setoid.html#9479" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="9504" class="Symbol">:</a> <a id="9506" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9510" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="9518" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9522" class="Symbol">→</a>
                             <a id="9553" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9557" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="9565" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9569" class="Symbol">→</a>
                             <a id="9600" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a> <a id="9604" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="9620" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9624" class="Symbol">→</a>
                             <a id="9655" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">_∙_</a> <a id="9659" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="9676" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">_◦_</a>
  <a id="9682" href="Algebra.Consequences.Setoid.html#9479" class="Function">distrib∧absorbs⇒distribˡ</a> <a id="9707" href="Algebra.Consequences.Setoid.html#9707" class="Bound">∙-absorbs-◦</a> <a id="9719" href="Algebra.Consequences.Setoid.html#9719" class="Bound">◦-absorbs-∙</a> <a id="9731" class="Symbol">(</a><a id="9732" href="Algebra.Consequences.Setoid.html#9732" class="Bound">◦-distribˡ-∙</a> <a id="9745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9747" href="Algebra.Consequences.Setoid.html#9747" class="Bound">◦-distribʳ-∙</a><a id="9759" class="Symbol">)</a> <a id="9761" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9763" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9765" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a> <a id="9767" class="Symbol">=</a> <a id="9769" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9779" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9781" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9786" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9788" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9789" class="Symbol">)</a>                    <a id="9810" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="9813" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="9821" class="Symbol">(</a><a id="9822" href="Algebra.Consequences.Setoid.html#9707" class="Bound">∙-absorbs-◦</a> <a id="9834" class="Symbol">_</a> <a id="9836" class="Symbol">_)</a> <a id="9839" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="9845" class="Symbol">(</a><a id="9846" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9848" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9850" class="Symbol">(</a><a id="9851" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9853" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9855" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a><a id="9856" class="Symbol">))</a> <a id="9859" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9861" class="Symbol">(</a><a id="9862" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9864" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9866" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9867" class="Symbol">)</a>        <a id="9876" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9880" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="9888" class="Symbol">(</a><a id="9889" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="9897" class="Symbol">(</a><a id="9898" href="Algebra.Consequences.Setoid.html#9408" class="Bound">◦-comm</a> <a id="9905" class="Symbol">_</a> <a id="9907" class="Symbol">_))</a> <a id="9911" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9917" class="Symbol">(</a><a id="9918" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9920" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9922" class="Symbol">(</a><a id="9923" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9925" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9927" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a><a id="9928" class="Symbol">))</a> <a id="9931" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9933" class="Symbol">(</a><a id="9934" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9936" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9938" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9939" class="Symbol">)</a>        <a id="9948" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9952" href="Algebra.Consequences.Setoid.html#9371" class="Bound">∙-assoc</a> <a id="9960" class="Symbol">_</a> <a id="9962" class="Symbol">_</a> <a id="9964" class="Symbol">_</a> <a id="9966" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9972" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="9974" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9976" class="Symbol">((</a><a id="9978" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9980" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9982" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a><a id="9983" class="Symbol">)</a> <a id="9985" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="9987" class="Symbol">(</a><a id="9988" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="9990" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="9992" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="9993" class="Symbol">))</a>        <a id="10003" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10006" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Algebra.Consequences.Setoid.html#9732" class="Bound">◦-distribˡ-∙</a> <a id="10028" class="Symbol">_</a> <a id="10030" class="Symbol">_</a> <a id="10032" class="Symbol">_)</a> <a id="10035" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10041" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10043" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10045" class="Symbol">(</a><a id="10046" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="10048" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10050" class="Symbol">(</a><a id="10051" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10053" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10055" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10056" class="Symbol">))</a>              <a id="10072" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10075" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10083" class="Symbol">(</a><a id="10084" href="Algebra.Consequences.Setoid.html#9719" class="Bound">◦-absorbs-∙</a> <a id="10096" class="Symbol">_</a> <a id="10098" class="Symbol">_)</a> <a id="10101" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10107" class="Symbol">(</a><a id="10108" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10110" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10112" class="Symbol">(</a><a id="10113" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10115" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10117" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10118" class="Symbol">))</a> <a id="10121" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a> <a id="10126" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10128" class="Symbol">(</a><a id="10129" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10131" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10133" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10134" class="Symbol">))</a>  <a id="10138" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10141" href="Algebra.Consequences.Setoid.html#9747" class="Bound">◦-distribʳ-∙</a> <a id="10154" class="Symbol">_</a> <a id="10156" class="Symbol">_</a> <a id="10158" class="Symbol">_</a> <a id="10160" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10166" class="Symbol">(</a><a id="10167" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10169" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10171" href="Algebra.Consequences.Setoid.html#9763" class="Bound">y</a><a id="10172" class="Symbol">)</a> <a id="10174" href="Algebra.Consequences.Setoid.html#9312" class="Bound Operator">◦</a> <a id="10176" class="Symbol">(</a><a id="10177" href="Algebra.Consequences.Setoid.html#9761" class="Bound">x</a> <a id="10179" href="Algebra.Consequences.Setoid.html#9308" class="Bound Operator">∙</a> <a id="10181" href="Algebra.Consequences.Setoid.html#9765" class="Bound">z</a><a id="10182" class="Symbol">)</a>              <a id="10197" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10200" class="Comment">------------------------------------------------------------------------</a>
<a id="10273" class="Comment">-- Ring-like structures</a>

<a id="10298" class="Keyword">module</a> <a id="10305" href="Algebra.Consequences.Setoid.html#10305" class="Module">_</a> <a id="10307" class="Symbol">{</a><a id="10308" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10312" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a> <a id="10316" class="Symbol">:</a> <a id="10318" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10322" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10323" class="Symbol">}</a>
         <a id="10334" class="Symbol">{</a><a id="10335" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">_⁻¹</a> <a id="10339" class="Symbol">:</a> <a id="10341" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="10345" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10346" class="Symbol">}</a> <a id="10348" class="Symbol">{</a><a id="10349" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10352" class="Symbol">:</a> <a id="10354" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="10355" class="Symbol">}</a>
         <a id="10366" class="Symbol">(</a><a id="10367" href="Algebra.Consequences.Setoid.html#10367" class="Bound">+-cong</a> <a id="10374" class="Symbol">:</a> <a id="10376" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10387" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a><a id="10390" class="Symbol">)</a>
         <a id="10401" class="Symbol">(</a><a id="10402" href="Algebra.Consequences.Setoid.html#10402" class="Bound">*-cong</a> <a id="10409" class="Symbol">:</a> <a id="10411" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10422" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a><a id="10425" class="Symbol">)</a>
         <a id="10436" class="Keyword">where</a>

  <a id="10445" class="Keyword">open</a> <a id="10450" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="10461" href="Algebra.Consequences.Setoid.html#10367" class="Bound">+-cong</a> <a id="10468" class="Keyword">renaming</a> <a id="10477" class="Symbol">(</a><a id="10478" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10486" class="Symbol">to</a> <a id="10489" class="Function">+-congˡ</a><a id="10496" class="Symbol">;</a> <a id="10498" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10506" class="Symbol">to</a> <a id="10509" class="Function">+-congʳ</a><a id="10516" class="Symbol">)</a>

  <a id="10521" class="Keyword">open</a> <a id="10526" href="Algebra.Consequences.Setoid.html#1280" class="Module">Congruence</a> <a id="10537" href="Algebra.Consequences.Setoid.html#10402" class="Bound">*-cong</a> <a id="10544" class="Keyword">renaming</a> <a id="10553" class="Symbol">(</a><a id="10554" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="10562" class="Symbol">to</a> <a id="10565" class="Function">*-congˡ</a><a id="10572" class="Symbol">;</a> <a id="10574" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="10582" class="Symbol">to</a> <a id="10585" class="Function">*-congʳ</a><a id="10592" class="Symbol">)</a>

  <a id="10597" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="10625" class="Symbol">:</a> <a id="10627" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="10639" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10643" class="Symbol">→</a> <a id="10645" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a> <a id="10649" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="10666" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10670" class="Symbol">→</a>
                                <a id="10704" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="10718" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10721" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10725" class="Symbol">→</a> <a id="10727" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="10740" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10743" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">_⁻¹</a> <a id="10747" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="10751" class="Symbol">→</a>
                                <a id="10785" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="10794" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10797" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a>
  <a id="10803" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="10831" href="Algebra.Consequences.Setoid.html#10831" class="Bound">+-assoc</a> <a id="10839" href="Algebra.Consequences.Setoid.html#10839" class="Bound">distribʳ</a> <a id="10848" href="Algebra.Consequences.Setoid.html#10848" class="Bound">idʳ</a> <a id="10852" href="Algebra.Consequences.Setoid.html#10852" class="Bound">invʳ</a>  <a id="10858" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a> <a id="10860" class="Symbol">=</a> <a id="10862" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10872" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10875" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="10877" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a>                                 <a id="10911" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10914" href="Algebra.Consequences.Setoid.html#10848" class="Bound">idʳ</a> <a id="10918" class="Symbol">_</a> <a id="10920" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10926" class="Symbol">(</a><a id="10927" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10930" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="10932" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="10933" class="Symbol">)</a> <a id="10935" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="10937" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                          <a id="10965" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10968" href="Algebra.Consequences.Setoid.html#10489" class="Function">+-congˡ</a> <a id="10976" class="Symbol">(</a><a id="10977" href="Algebra.Consequences.Setoid.html#10852" class="Bound">invʳ</a> <a id="10982" class="Symbol">_)</a> <a id="10985" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10991" class="Symbol">(</a><a id="10992" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="10995" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="10997" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="10998" class="Symbol">)</a> <a id="11000" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11002" class="Symbol">((</a><a id="11004" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11007" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11009" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11010" class="Symbol">)</a>  <a id="11013" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11015" class="Symbol">((</a><a id="11017" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11020" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11022" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11023" class="Symbol">)</a><a id="11024" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11026" class="Symbol">))</a>  <a id="11030" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11033" href="Algebra.Consequences.Setoid.html#10831" class="Bound">+-assoc</a> <a id="11041" class="Symbol">_</a> <a id="11043" class="Symbol">_</a> <a id="11045" class="Symbol">_</a> <a id="11047" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11053" class="Symbol">((</a><a id="11055" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11058" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11060" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11061" class="Symbol">)</a> <a id="11063" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a>  <a id="11066" class="Symbol">(</a><a id="11067" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11070" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11072" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11073" class="Symbol">))</a> <a id="11076" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11078" class="Symbol">((</a><a id="11080" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11083" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11085" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11086" class="Symbol">)</a><a id="11087" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11089" class="Symbol">)</a>  <a id="11092" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11095" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11103" class="Symbol">(</a><a id="11104" href="Algebra.Consequences.Setoid.html#10839" class="Bound">distribʳ</a> <a id="11113" class="Symbol">_</a> <a id="11115" class="Symbol">_</a> <a id="11117" class="Symbol">_)</a> <a id="11120" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11126" class="Symbol">((</a><a id="11128" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11131" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11133" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11135" class="Symbol">)</a> <a id="11137" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11139" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11140" class="Symbol">)</a> <a id="11142" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11144" class="Symbol">((</a><a id="11146" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11149" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11151" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11152" class="Symbol">)</a><a id="11153" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11155" class="Symbol">)</a>         <a id="11165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11168" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Algebra.Consequences.Setoid.html#10585" class="Function">*-congʳ</a> <a id="11185" class="Symbol">(</a><a id="11186" href="Algebra.Consequences.Setoid.html#10848" class="Bound">idʳ</a> <a id="11190" class="Symbol">_))</a> <a id="11194" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11200" class="Symbol">(</a><a id="11201" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11204" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11206" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11207" class="Symbol">)</a> <a id="11209" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11211" class="Symbol">((</a><a id="11213" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11216" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11218" href="Algebra.Consequences.Setoid.html#10858" class="Bound">x</a><a id="11219" class="Symbol">)</a><a id="11220" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11222" class="Symbol">)</a>                <a id="11239" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11242" href="Algebra.Consequences.Setoid.html#10852" class="Bound">invʳ</a> <a id="11247" class="Symbol">_</a> <a id="11249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11255" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                                     <a id="11294" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="11299" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="11327" class="Symbol">:</a> <a id="11329" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="11341" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11345" class="Symbol">→</a> <a id="11347" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a> <a id="11351" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="11368" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11372" class="Symbol">→</a>
                                <a id="11406" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="11420" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11423" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11427" class="Symbol">→</a> <a id="11429" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="11442" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11445" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">_⁻¹</a> <a id="11449" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">_+_</a> <a id="11453" class="Symbol">→</a>
                                <a id="11487" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="11497" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11500" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">_*_</a>
  <a id="11506" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="11534" href="Algebra.Consequences.Setoid.html#11534" class="Bound">+-assoc</a> <a id="11542" href="Algebra.Consequences.Setoid.html#11542" class="Bound">distribˡ</a> <a id="11551" href="Algebra.Consequences.Setoid.html#11551" class="Bound">idʳ</a> <a id="11555" href="Algebra.Consequences.Setoid.html#11555" class="Bound">invʳ</a>  <a id="11561" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11563" class="Symbol">=</a> <a id="11565" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
     <a id="11576" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11578" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11580" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                                <a id="11614" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11617" href="Algebra.Consequences.Setoid.html#11551" class="Bound">idʳ</a> <a id="11621" class="Symbol">_</a> <a id="11623" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11630" class="Symbol">(</a><a id="11631" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11633" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11635" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11637" class="Symbol">)</a> <a id="11639" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11641" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                         <a id="11668" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11671" href="Algebra.Consequences.Setoid.html#10489" class="Function">+-congˡ</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Algebra.Consequences.Setoid.html#11555" class="Bound">invʳ</a> <a id="11685" class="Symbol">_)</a> <a id="11688" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11695" class="Symbol">(</a><a id="11696" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11698" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11700" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11702" class="Symbol">)</a> <a id="11704" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11706" class="Symbol">((</a><a id="11708" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11710" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11712" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11714" class="Symbol">)</a> <a id="11716" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11718" class="Symbol">((</a><a id="11720" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11722" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11724" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11726" class="Symbol">)</a><a id="11727" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11729" class="Symbol">))</a>  <a id="11733" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11736" href="Algebra.Consequences.Setoid.html#11534" class="Bound">+-assoc</a> <a id="11744" class="Symbol">_</a> <a id="11746" class="Symbol">_</a> <a id="11748" class="Symbol">_</a> <a id="11750" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11757" class="Symbol">((</a><a id="11759" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11761" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11763" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11765" class="Symbol">)</a> <a id="11767" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11772" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11774" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11776" class="Symbol">))</a> <a id="11779" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11781" class="Symbol">((</a><a id="11783" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11785" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11787" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11789" class="Symbol">)</a><a id="11790" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11792" class="Symbol">)</a>  <a id="11795" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11798" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11806" class="Symbol">(</a><a id="11807" href="Algebra.Consequences.Setoid.html#11542" class="Bound">distribˡ</a> <a id="11816" class="Symbol">_</a> <a id="11818" class="Symbol">_</a> <a id="11820" class="Symbol">_)</a> <a id="11823" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
     <a id="11830" class="Symbol">(</a><a id="11831" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11833" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11835" class="Symbol">(</a><a id="11836" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a> <a id="11839" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11841" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11843" class="Symbol">))</a> <a id="11846" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11848" class="Symbol">((</a><a id="11850" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11852" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11854" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11856" class="Symbol">)</a><a id="11857" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11859" class="Symbol">)</a>        <a id="11868" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11871" href="Algebra.Consequences.Setoid.html#10509" class="Function">+-congʳ</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Algebra.Consequences.Setoid.html#10565" class="Function">*-congˡ</a> <a id="11888" class="Symbol">(</a><a id="11889" href="Algebra.Consequences.Setoid.html#11551" class="Bound">idʳ</a> <a id="11893" class="Symbol">_))</a> <a id="11897" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="11904" class="Symbol">((</a><a id="11906" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11908" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11910" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11912" class="Symbol">)</a> <a id="11914" href="Algebra.Consequences.Setoid.html#10308" class="Bound Operator">+</a> <a id="11916" class="Symbol">((</a><a id="11918" href="Algebra.Consequences.Setoid.html#11561" class="Bound">x</a> <a id="11920" href="Algebra.Consequences.Setoid.html#10312" class="Bound Operator">*</a> <a id="11922" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a><a id="11924" class="Symbol">)</a><a id="11925" href="Algebra.Consequences.Setoid.html#10335" class="Bound Operator">⁻¹</a><a id="11927" class="Symbol">))</a>             <a id="11942" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11945" href="Algebra.Consequences.Setoid.html#11555" class="Bound">invʳ</a> <a id="11950" class="Symbol">_</a> <a id="11952" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
     <a id="11959" href="Algebra.Consequences.Setoid.html#10349" class="Bound">0#</a>                                    <a id="11997" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="12000" class="Comment">------------------------------------------------------------------------</a>
<a id="12073" class="Comment">-- Without Loss of Generality</a>

<a id="12104" class="Keyword">module</a> <a id="12111" href="Algebra.Consequences.Setoid.html#12111" class="Module">_</a> <a id="12113" class="Symbol">{</a><a id="12114" href="Algebra.Consequences.Setoid.html#12114" class="Bound">p</a><a id="12115" class="Symbol">}</a> <a id="12117" class="Symbol">{</a><a id="12118" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12120" class="Symbol">:</a> <a id="12122" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12126" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a><a id="12127" class="Symbol">}</a> <a id="12129" class="Symbol">{</a><a id="12130" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12132" class="Symbol">:</a> <a id="12134" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12139" href="Algebra.Consequences.Setoid.html#951" class="Field">A</a> <a id="12141" href="Algebra.Consequences.Setoid.html#12114" class="Bound">p</a><a id="12142" class="Symbol">}</a>
         <a id="12153" class="Symbol">(</a><a id="12154" href="Algebra.Consequences.Setoid.html#12154" class="Bound">≈-subst</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="12177" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="12181" href="Algebra.Consequences.Setoid.html#12114" class="Bound">p</a><a id="12182" class="Symbol">)</a>
         <a id="12193" class="Symbol">(</a><a id="12194" href="Algebra.Consequences.Setoid.html#12194" class="Bound">comm</a> <a id="12199" class="Symbol">:</a> <a id="12201" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="12213" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a><a id="12214" class="Symbol">)</a>
         <a id="12225" class="Keyword">where</a>

  <a id="12234" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a> <a id="12249" class="Symbol">:</a> <a id="12251" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="12261" class="Symbol">(λ</a> <a id="12264" href="Algebra.Consequences.Setoid.html#12264" class="Bound">a</a> <a id="12266" href="Algebra.Consequences.Setoid.html#12266" class="Bound">b</a> <a id="12268" class="Symbol">→</a> <a id="12270" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12272" class="Symbol">(</a><a id="12273" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12275" href="Algebra.Consequences.Setoid.html#12264" class="Bound">a</a> <a id="12277" href="Algebra.Consequences.Setoid.html#12266" class="Bound">b</a><a id="12278" class="Symbol">))</a>
  <a id="12283" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a> <a id="12298" class="Symbol">=</a> <a id="12300" href="Algebra.Consequences.Setoid.html#12154" class="Bound">≈-subst</a> <a id="12308" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12310" class="Symbol">(</a><a id="12311" href="Algebra.Consequences.Setoid.html#12194" class="Bound">comm</a> <a id="12316" class="Symbol">_</a> <a id="12318" class="Symbol">_)</a>

  <a id="12324" href="Algebra.Consequences.Setoid.html#12324" class="Function">wlog</a> <a id="12329" class="Symbol">:</a> <a id="12331" class="Symbol">∀</a> <a id="12333" class="Symbol">{</a><a id="12334" href="Algebra.Consequences.Setoid.html#12334" class="Bound">r</a><a id="12335" class="Symbol">}</a> <a id="12337" class="Symbol">{</a><a id="12338" href="Algebra.Consequences.Setoid.html#12338" class="Bound Operator">_R_</a> <a id="12342" class="Symbol">:</a> <a id="12344" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12348" class="Symbol">_</a> <a id="12350" href="Algebra.Consequences.Setoid.html#12334" class="Bound">r</a><a id="12351" class="Symbol">}</a> <a id="12353" class="Symbol">→</a> <a id="12355" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="12361" href="Algebra.Consequences.Setoid.html#12338" class="Bound Operator">_R_</a> <a id="12365" class="Symbol">→</a>
         <a id="12376" class="Symbol">(∀</a> <a id="12379" href="Algebra.Consequences.Setoid.html#12379" class="Bound">a</a> <a id="12381" href="Algebra.Consequences.Setoid.html#12381" class="Bound">b</a> <a id="12383" class="Symbol">→</a> <a id="12385" href="Algebra.Consequences.Setoid.html#12379" class="Bound">a</a> <a id="12387" href="Algebra.Consequences.Setoid.html#12338" class="Bound Operator">R</a> <a id="12389" href="Algebra.Consequences.Setoid.html#12381" class="Bound">b</a> <a id="12391" class="Symbol">→</a> <a id="12393" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12395" class="Symbol">(</a><a id="12396" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12398" href="Algebra.Consequences.Setoid.html#12379" class="Bound">a</a> <a id="12400" href="Algebra.Consequences.Setoid.html#12381" class="Bound">b</a><a id="12401" class="Symbol">))</a> <a id="12404" class="Symbol">→</a>
         <a id="12415" class="Symbol">∀</a> <a id="12417" href="Algebra.Consequences.Setoid.html#12417" class="Bound">a</a> <a id="12419" href="Algebra.Consequences.Setoid.html#12419" class="Bound">b</a> <a id="12421" class="Symbol">→</a> <a id="12423" href="Algebra.Consequences.Setoid.html#12130" class="Bound">P</a> <a id="12425" class="Symbol">(</a><a id="12426" href="Algebra.Consequences.Setoid.html#12118" class="Bound">f</a> <a id="12428" href="Algebra.Consequences.Setoid.html#12417" class="Bound">a</a> <a id="12430" href="Algebra.Consequences.Setoid.html#12419" class="Bound">b</a><a id="12431" class="Symbol">)</a>
  <a id="12435" href="Algebra.Consequences.Setoid.html#12324" class="Function">wlog</a> <a id="12440" href="Algebra.Consequences.Setoid.html#12440" class="Bound">r-total</a> <a id="12448" class="Symbol">=</a> <a id="12450" href="Relation.Binary.Consequences.html#7186" class="Function">Bin.wlog</a> <a id="12459" href="Algebra.Consequences.Setoid.html#12440" class="Bound">r-total</a> <a id="12467" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a>


<a id="12484" class="Comment">------------------------------------------------------------------------</a>
<a id="12557" class="Comment">-- DEPRECATED NAMES</a>
<a id="12577" class="Comment">------------------------------------------------------------------------</a>
<a id="12650" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="12721" class="Comment">-- not guaranteed.</a>

<a id="12741" class="Comment">-- Version 2.0</a>

<a id="comm+assoc⇒middleFour"></a><a id="12757" href="Algebra.Consequences.Setoid.html#12757" class="Function">comm+assoc⇒middleFour</a> <a id="12779" class="Symbol">=</a> <a id="12781" href="Algebra.Consequences.Setoid.html#1557" class="Function">comm∧assoc⇒middleFour</a>
<a id="12803" class="Symbol">{-#</a> <a id="12807" class="Keyword">WARNING_ON_USAGE</a> <a id="12824" class="Pragma">comm+assoc⇒middleFour</a>
<a id="12846" class="String">&quot;Warning: comm+assoc⇒middleFour was deprecated in v2.0.
Please use comm∧assoc⇒middleFour instead.&quot;</a>
<a id="12945" class="Symbol">#-}</a>
<a id="identity+middleFour⇒assoc"></a><a id="12949" href="Algebra.Consequences.Setoid.html#12949" class="Function">identity+middleFour⇒assoc</a> <a id="12975" class="Symbol">=</a> <a id="12977" href="Algebra.Consequences.Setoid.html#1992" class="Function">identity∧middleFour⇒assoc</a>
<a id="13003" class="Symbol">{-#</a> <a id="13007" class="Keyword">WARNING_ON_USAGE</a> <a id="13024" class="Pragma">identity+middleFour⇒assoc</a>
<a id="13050" class="String">&quot;Warning: identity+middleFour⇒assoc was deprecated in v2.0.
Please use identity∧middleFour⇒assoc instead.&quot;</a>
<a id="13157" class="Symbol">#-}</a>
<a id="identity+middleFour⇒comm"></a><a id="13161" href="Algebra.Consequences.Setoid.html#13161" class="Function">identity+middleFour⇒comm</a> <a id="13186" class="Symbol">=</a> <a id="13188" href="Algebra.Consequences.Setoid.html#2404" class="Function">identity∧middleFour⇒comm</a>
<a id="13213" class="Symbol">{-#</a> <a id="13217" class="Keyword">WARNING_ON_USAGE</a> <a id="13234" class="Pragma">identity+middleFour⇒comm</a>
<a id="13259" class="String">&quot;Warning: identity+middleFour⇒comm was deprecated in v2.0.
Please use identity∧middleFour⇒comm instead.&quot;</a>
<a id="13364" class="Symbol">#-}</a>
<a id="comm+cancelˡ⇒cancelʳ"></a><a id="13368" href="Algebra.Consequences.Setoid.html#13368" class="Function">comm+cancelˡ⇒cancelʳ</a> <a id="13389" class="Symbol">=</a> <a id="13391" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a>
<a id="13412" class="Symbol">{-#</a> <a id="13416" class="Keyword">WARNING_ON_USAGE</a> <a id="13433" class="Pragma">comm+cancelˡ⇒cancelʳ</a>
<a id="13454" class="String">&quot;Warning: comm+cancelˡ⇒cancelʳ was deprecated in v2.0.
Please use comm∧cancelˡ⇒cancelʳ instead.&quot;</a>
<a id="13551" class="Symbol">#-}</a>
<a id="comm+cancelʳ⇒cancelˡ"></a><a id="13555" href="Algebra.Consequences.Setoid.html#13555" class="Function">comm+cancelʳ⇒cancelˡ</a> <a id="13576" class="Symbol">=</a> <a id="13578" href="Algebra.Consequences.Setoid.html#4143" class="Function">comm∧cancelʳ⇒cancelˡ</a>
<a id="13599" class="Symbol">{-#</a> <a id="13603" class="Keyword">WARNING_ON_USAGE</a> <a id="13620" class="Pragma">comm+cancelʳ⇒cancelˡ</a>
<a id="13641" class="String">&quot;Warning: comm+cancelʳ⇒cancelˡ was deprecated in v2.0.
Please use comm∧cancelʳ⇒cancelˡ instead.&quot;</a>
<a id="13738" class="Symbol">#-}</a>
<a id="comm+idˡ⇒idʳ"></a><a id="13742" href="Algebra.Consequences.Setoid.html#13742" class="Function">comm+idˡ⇒idʳ</a> <a id="13755" class="Symbol">=</a> <a id="13757" href="Algebra.Consequences.Setoid.html#4519" class="Function">comm∧idˡ⇒idʳ</a>
<a id="13770" class="Symbol">{-#</a> <a id="13774" class="Keyword">WARNING_ON_USAGE</a> <a id="13791" class="Pragma">comm+idˡ⇒idʳ</a>
<a id="13804" class="String">&quot;Warning: comm+idˡ⇒idʳ was deprecated in v2.0.
Please use comm∧idˡ⇒idʳ instead.&quot;</a>
<a id="13885" class="Symbol">#-}</a>
<a id="comm+idʳ⇒idˡ"></a><a id="13889" href="Algebra.Consequences.Setoid.html#13889" class="Function">comm+idʳ⇒idˡ</a> <a id="13902" class="Symbol">=</a> <a id="13904" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a>
<a id="13917" class="Symbol">{-#</a> <a id="13921" class="Keyword">WARNING_ON_USAGE</a> <a id="13938" class="Pragma">comm+idʳ⇒idˡ</a>
<a id="13951" class="String">&quot;Warning: comm+idʳ⇒idˡ was deprecated in v2.0.
Please use comm∧idʳ⇒idˡ instead.&quot;</a>
<a id="14032" class="Symbol">#-}</a>
<a id="comm+zeˡ⇒zeʳ"></a><a id="14036" href="Algebra.Consequences.Setoid.html#14036" class="Function">comm+zeˡ⇒zeʳ</a> <a id="14049" class="Symbol">=</a> <a id="14051" href="Algebra.Consequences.Setoid.html#5002" class="Function">comm∧zeˡ⇒zeʳ</a>
<a id="14064" class="Symbol">{-#</a> <a id="14068" class="Keyword">WARNING_ON_USAGE</a> <a id="14085" class="Pragma">comm+zeˡ⇒zeʳ</a>
<a id="14098" class="String">&quot;Warning: comm+zeˡ⇒zeʳ was deprecated in v2.0.
Please use comm∧zeˡ⇒zeʳ instead.&quot;</a>
<a id="14179" class="Symbol">#-}</a>
<a id="comm+zeʳ⇒zeˡ"></a><a id="14183" href="Algebra.Consequences.Setoid.html#14183" class="Function">comm+zeʳ⇒zeˡ</a> <a id="14196" class="Symbol">=</a> <a id="14198" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a>
<a id="14211" class="Symbol">{-#</a> <a id="14215" class="Keyword">WARNING_ON_USAGE</a> <a id="14232" class="Pragma">comm+zeʳ⇒zeˡ</a>
<a id="14245" class="String">&quot;Warning: comm+zeʳ⇒zeˡ was deprecated in v2.0.
Please use comm∧zeʳ⇒zeˡ instead.&quot;</a>
<a id="14326" class="Symbol">#-}</a>
<a id="comm+almostCancelˡ⇒almostCancelʳ"></a><a id="14330" href="Algebra.Consequences.Setoid.html#14330" class="Function">comm+almostCancelˡ⇒almostCancelʳ</a> <a id="14363" class="Symbol">=</a> <a id="14365" href="Algebra.Consequences.Setoid.html#5453" class="Function">comm∧almostCancelˡ⇒almostCancelʳ</a>
<a id="14398" class="Symbol">{-#</a> <a id="14402" class="Keyword">WARNING_ON_USAGE</a> <a id="14419" class="Pragma">comm+almostCancelˡ⇒almostCancelʳ</a>
<a id="14452" class="String">&quot;Warning: comm+almostCancelˡ⇒almostCancelʳ was deprecated in v2.0.
Please use comm∧almostCancelˡ⇒almostCancelʳ instead.&quot;</a>
<a id="14573" class="Symbol">#-}</a>
<a id="comm+almostCancelʳ⇒almostCancelˡ"></a><a id="14577" href="Algebra.Consequences.Setoid.html#14577" class="Function">comm+almostCancelʳ⇒almostCancelˡ</a> <a id="14610" class="Symbol">=</a> <a id="14612" href="Algebra.Consequences.Setoid.html#5785" class="Function">comm∧almostCancelʳ⇒almostCancelˡ</a>
<a id="14645" class="Symbol">{-#</a> <a id="14649" class="Keyword">WARNING_ON_USAGE</a> <a id="14666" class="Pragma">comm+almostCancelʳ⇒almostCancelˡ</a>
<a id="14699" class="String">&quot;Warning: comm+almostCancelʳ⇒almostCancelˡ was deprecated in v2.0.
Please use comm∧almostCancelʳ⇒almostCancelˡ instead.&quot;</a>
<a id="14820" class="Symbol">#-}</a>
<a id="comm+invˡ⇒invʳ"></a><a id="14824" href="Algebra.Consequences.Setoid.html#14824" class="Function">comm+invˡ⇒invʳ</a> <a id="14839" class="Symbol">=</a> <a id="14841" href="Algebra.Consequences.Setoid.html#6289" class="Function">comm∧invˡ⇒invʳ</a>
<a id="14856" class="Symbol">{-#</a> <a id="14860" class="Keyword">WARNING_ON_USAGE</a> <a id="14877" class="Pragma">comm+invˡ⇒invʳ</a>
<a id="14892" class="String">&quot;Warning: comm+invˡ⇒invʳ was deprecated in v2.0.
Please use comm∧invˡ⇒invʳ instead.&quot;</a>
<a id="14977" class="Symbol">#-}</a>
<a id="comm+invʳ⇒invˡ"></a><a id="14981" href="Algebra.Consequences.Setoid.html#14981" class="Function">comm+invʳ⇒invˡ</a> <a id="14996" class="Symbol">=</a> <a id="14998" href="Algebra.Consequences.Setoid.html#6577" class="Function">comm∧invʳ⇒invˡ</a>
<a id="15013" class="Symbol">{-#</a> <a id="15017" class="Keyword">WARNING_ON_USAGE</a> <a id="15034" class="Pragma">comm+invʳ⇒invˡ</a>
<a id="15049" class="String">&quot;Warning: comm+invʳ⇒invˡ was deprecated in v2.0.
Please use comm∧invʳ⇒invˡ instead.&quot;</a>
<a id="15134" class="Symbol">#-}</a>
<a id="comm+invˡ⇒inv"></a><a id="15138" href="Algebra.Consequences.Setoid.html#15138" class="Function">comm+invˡ⇒inv</a> <a id="15152" class="Symbol">=</a> <a id="15154" href="Algebra.Consequences.Setoid.html#6466" class="Function">comm∧invˡ⇒inv</a>
<a id="15168" class="Symbol">{-#</a> <a id="15172" class="Keyword">WARNING_ON_USAGE</a> <a id="15189" class="Pragma">comm+invˡ⇒inv</a>
<a id="15203" class="String">&quot;Warning: comm+invˡ⇒inv was deprecated in v2.0.
Please use comm∧invˡ⇒inv instead.&quot;</a>
<a id="15286" class="Symbol">#-}</a>
<a id="comm+invʳ⇒inv"></a><a id="15290" href="Algebra.Consequences.Setoid.html#15290" class="Function">comm+invʳ⇒inv</a> <a id="15304" class="Symbol">=</a> <a id="15306" href="Algebra.Consequences.Setoid.html#6754" class="Function">comm∧invʳ⇒inv</a>
<a id="15320" class="Symbol">{-#</a> <a id="15324" class="Keyword">WARNING_ON_USAGE</a> <a id="15341" class="Pragma">comm+invʳ⇒inv</a>
<a id="15355" class="String">&quot;Warning: comm+invʳ⇒inv was deprecated in v2.0.
Please use comm∧invʳ⇒inv instead.&quot;</a>
<a id="15438" class="Symbol">#-}</a>
<a id="comm+distrˡ⇒distrʳ"></a><a id="15442" href="Algebra.Consequences.Setoid.html#15442" class="Function">comm+distrˡ⇒distrʳ</a> <a id="15461" class="Symbol">=</a> <a id="15463" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a>
<a id="15482" class="Symbol">{-#</a> <a id="15486" class="Keyword">WARNING_ON_USAGE</a> <a id="15503" class="Pragma">comm+distrˡ⇒distrʳ</a>
<a id="15522" class="String">&quot;Warning: comm+distrˡ⇒distrʳ was deprecated in v2.0.
Please use comm∧distrˡ⇒distrʳ instead.&quot;</a>
<a id="15615" class="Symbol">#-}</a>
<a id="comm+distrʳ⇒distrˡ"></a><a id="15619" href="Algebra.Consequences.Setoid.html#15619" class="Function">comm+distrʳ⇒distrˡ</a> <a id="15638" class="Symbol">=</a> <a id="15640" href="Algebra.Consequences.Setoid.html#8453" class="Function">comm∧distrʳ⇒distrˡ</a>
<a id="15659" class="Symbol">{-#</a> <a id="15663" class="Keyword">WARNING_ON_USAGE</a> <a id="15680" class="Pragma">comm+distrʳ⇒distrˡ</a>
<a id="15699" class="String">&quot;Warning: comm+distrʳ⇒distrˡ was deprecated in v2.0.
Please use comm∧distrʳ⇒distrˡ instead.&quot;</a>
<a id="15792" class="Symbol">#-}</a>
<a id="assoc+distribʳ+idʳ+invʳ⇒zeˡ"></a><a id="15796" href="Algebra.Consequences.Setoid.html#15796" class="Function">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a> <a id="15824" class="Symbol">=</a> <a id="15826" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a>
<a id="15854" class="Symbol">{-#</a> <a id="15858" class="Keyword">WARNING_ON_USAGE</a> <a id="15875" class="Pragma">assoc+distribʳ+idʳ+invʳ⇒zeˡ</a>
<a id="15903" class="String">&quot;Warning: assoc+distribʳ+idʳ+invʳ⇒zeˡ was deprecated in v2.0.
Please use assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ instead.&quot;</a>
<a id="16014" class="Symbol">#-}</a>
<a id="assoc+distribˡ+idʳ+invʳ⇒zeʳ"></a><a id="16018" href="Algebra.Consequences.Setoid.html#16018" class="Function">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a> <a id="16046" class="Symbol">=</a> <a id="16048" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a>
<a id="16076" class="Symbol">{-#</a> <a id="16080" class="Keyword">WARNING_ON_USAGE</a> <a id="16097" class="Pragma">assoc+distribˡ+idʳ+invʳ⇒zeʳ</a>
<a id="16125" class="String">&quot;Warning: assoc+distribˡ+idʳ+invʳ⇒zeʳ was deprecated in v2.0.
Please use assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ instead.&quot;</a>
<a id="16236" class="Symbol">#-}</a>
<a id="assoc+id+invʳ⇒invˡ-unique"></a><a id="16240" href="Algebra.Consequences.Setoid.html#16240" class="Function">assoc+id+invʳ⇒invˡ-unique</a> <a id="16266" class="Symbol">=</a> <a id="16268" href="Algebra.Consequences.Setoid.html#6962" class="Function">assoc∧id∧invʳ⇒invˡ-unique</a>
<a id="16294" class="Symbol">{-#</a> <a id="16298" class="Keyword">WARNING_ON_USAGE</a> <a id="16315" class="Pragma">assoc+id+invʳ⇒invˡ-unique</a>
<a id="16341" class="String">&quot;Warning: assoc+id+invʳ⇒invˡ-unique was deprecated in v2.0.
Please use assoc∧id∧invʳ⇒invˡ-unique instead.&quot;</a>
<a id="16448" class="Symbol">#-}</a>
<a id="assoc+id+invˡ⇒invʳ-unique"></a><a id="16452" href="Algebra.Consequences.Setoid.html#16452" class="Function">assoc+id+invˡ⇒invʳ-unique</a> <a id="16478" class="Symbol">=</a> <a id="16480" href="Algebra.Consequences.Setoid.html#7427" class="Function">assoc∧id∧invˡ⇒invʳ-unique</a>
<a id="16506" class="Symbol">{-#</a> <a id="16510" class="Keyword">WARNING_ON_USAGE</a> <a id="16527" class="Pragma">assoc+id+invˡ⇒invʳ-unique</a>
<a id="16553" class="String">&quot;Warning: assoc+id+invˡ⇒invʳ-unique was deprecated in v2.0.
Please use assoc∧id∧invˡ⇒invʳ-unique instead.&quot;</a>
<a id="16660" class="Symbol">#-}</a>
<a id="subst+comm⇒sym"></a><a id="16664" href="Algebra.Consequences.Setoid.html#16664" class="Function">subst+comm⇒sym</a> <a id="16679" class="Symbol">=</a> <a id="16681" href="Algebra.Consequences.Setoid.html#12234" class="Function">subst∧comm⇒sym</a>
<a id="16696" class="Symbol">{-#</a> <a id="16700" class="Keyword">WARNING_ON_USAGE</a> <a id="16717" class="Pragma">subst+comm⇒sym</a>
<a id="16732" class="String">&quot;Warning: subst+comm⇒sym was deprecated in v2.0.
Please use subst∧comm⇒sym instead.&quot;</a>
<a id="16817" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Construct.LiftedChoice.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>LiftedChoice (Algebra.Construct.LiftedChoice)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.LiftedChoice</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Choosing between elements based on the result of applying a function</a>
<a id="178" class="Comment">------------------------------------------------------------------------</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Algebra.html" class="Module">Algebra</a>

<a id="318" class="Keyword">module</a> <a id="325" href="Algebra.Construct.LiftedChoice.html" class="Module">Algebra.Construct.LiftedChoice</a> <a id="356" class="Keyword">where</a>

<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Algebra.Consequences.Base.html" class="Module">Algebra.Consequences.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="444" class="Symbol">as</a> <a id="447" class="Module">Sum</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="461" class="Symbol">;</a> <a id="463" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="467" class="Symbol">;</a> <a id="469" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="473" class="Symbol">;</a> <a id="475" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="530" class="Symbol">;</a> <a id="532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Base.html" class="Module">Function.Base</a> <a id="563" class="Keyword">using</a> <a id="569" class="Symbol">(</a><a id="570" href="Function.Base.html#725" class="Function">const</a><a id="575" class="Symbol">;</a> <a id="577" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="580" class="Symbol">)</a>
<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Level.html" class="Module">Level</a> <a id="600" class="Keyword">using</a> <a id="606" class="Symbol">(</a><a id="607" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="612" class="Symbol">;</a> <a id="614" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="662" class="Symbol">;</a> <a id="664" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="667" class="Symbol">;</a> <a id="669" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="727" class="Symbol">;</a> <a id="729" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="731" class="Symbol">)</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="788" class="Symbol">as</a> <a id="791" class="Module">≡</a> <a id="793" class="Keyword">using</a> <a id="799" class="Symbol">(</a><a id="800" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="803" class="Symbol">)</a>
<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="844" class="Keyword">using</a> <a id="850" class="Symbol">(</a><a id="851" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="864" class="Symbol">)</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="904" class="Symbol">)</a>

<a id="907" class="Keyword">import</a> <a id="914" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="947" class="Symbol">as</a> <a id="950" class="Module">≈-Reasoning</a>

<a id="963" class="Keyword">private</a>
  <a id="973" class="Keyword">variable</a>
    <a id="986" href="Algebra.Construct.LiftedChoice.html#986" class="Generalizable">a</a> <a id="988" href="Algebra.Construct.LiftedChoice.html#988" class="Generalizable">b</a> <a id="990" href="Algebra.Construct.LiftedChoice.html#990" class="Generalizable">p</a> <a id="992" href="Algebra.Construct.LiftedChoice.html#992" class="Generalizable">ℓ</a> <a id="994" class="Symbol">:</a> <a id="996" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1006" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1014" href="Algebra.Construct.LiftedChoice.html#986" class="Generalizable">a</a>
    <a id="1020" href="Algebra.Construct.LiftedChoice.html#1020" class="Generalizable">B</a> <a id="1022" class="Symbol">:</a> <a id="1024" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1028" href="Algebra.Construct.LiftedChoice.html#988" class="Generalizable">b</a>

<a id="1031" class="Comment">------------------------------------------------------------------------</a>
<a id="1104" class="Comment">-- Definition</a>

<a id="1119" class="Keyword">module</a> <a id="1126" href="Algebra.Construct.LiftedChoice.html#1126" class="Module">_</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Algebra.Construct.LiftedChoice.html#1129" class="Bound Operator">_≈_</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1139" href="Algebra.Construct.LiftedChoice.html#1020" class="Generalizable">B</a> <a id="1141" href="Algebra.Construct.LiftedChoice.html#992" class="Generalizable">ℓ</a><a id="1142" class="Symbol">)</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Algebra.Construct.LiftedChoice.html#1145" class="Bound Operator">_•_</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1155" href="Algebra.Construct.LiftedChoice.html#1020" class="Generalizable">B</a><a id="1156" class="Symbol">)</a> <a id="1158" class="Keyword">where</a>

  <a id="1167" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="1184" href="Algebra.Construct.LiftedChoice.html#1129" class="Bound Operator">_≈_</a> <a id="1188" href="Algebra.Construct.LiftedChoice.html#1145" class="Bound Operator">_•_</a> <a id="1192" class="Symbol">→</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Algebra.Construct.LiftedChoice.html#1139" class="Bound">B</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1208" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a>
  <a id="1212" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="1217" href="Algebra.Construct.LiftedChoice.html#1217" class="Bound">∙-sel</a> <a id="1223" href="Algebra.Construct.LiftedChoice.html#1223" class="Bound">f</a> <a id="1225" href="Algebra.Construct.LiftedChoice.html#1225" class="Bound">x</a> <a id="1227" href="Algebra.Construct.LiftedChoice.html#1227" class="Bound">y</a> <a id="1229" class="Symbol">=</a> <a id="1231" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1233" href="Function.Base.html#725" class="Function">const</a> <a id="1239" href="Algebra.Construct.LiftedChoice.html#1225" class="Bound">x</a> <a id="1241" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1243" href="Function.Base.html#725" class="Function">const</a> <a id="1249" href="Algebra.Construct.LiftedChoice.html#1227" class="Bound">y</a> <a id="1251" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="1254" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1256" href="Algebra.Construct.LiftedChoice.html#1217" class="Bound">∙-sel</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Algebra.Construct.LiftedChoice.html#1223" class="Bound">f</a> <a id="1265" href="Algebra.Construct.LiftedChoice.html#1225" class="Bound">x</a><a id="1266" class="Symbol">)</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Algebra.Construct.LiftedChoice.html#1223" class="Bound">f</a> <a id="1271" href="Algebra.Construct.LiftedChoice.html#1227" class="Bound">y</a><a id="1272" class="Symbol">)</a>

<a id="1275" class="Comment">------------------------------------------------------------------------</a>
<a id="1348" class="Comment">-- Algebraic properties</a>

<a id="1373" class="Keyword">module</a> <a id="1380" href="Algebra.Construct.LiftedChoice.html#1380" class="Module">_</a> <a id="1382" class="Symbol">{</a><a id="1383" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1393" href="Algebra.Construct.LiftedChoice.html#1020" class="Generalizable">B</a> <a id="1395" href="Algebra.Construct.LiftedChoice.html#992" class="Generalizable">ℓ</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">{</a><a id="1399" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1409" href="Algebra.Construct.LiftedChoice.html#1020" class="Generalizable">B</a><a id="1410" class="Symbol">}</a>
         <a id="1421" class="Symbol">(</a><a id="1422" href="Algebra.Construct.LiftedChoice.html#1422" class="Bound">∙-isSelectiveMagma</a> <a id="1441" class="Symbol">:</a> <a id="1443" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="1460" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="1464" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Keyword">where</a>

  <a id="1478" class="Keyword">private</a> <a id="1486" class="Keyword">module</a> <a id="1493" href="Algebra.Construct.LiftedChoice.html#1493" class="Module">M</a> <a id="1495" class="Symbol">=</a> <a id="1497" href="Algebra.Structures.html#3162" class="Module">IsSelectiveMagma</a> <a id="1514" href="Algebra.Construct.LiftedChoice.html#1422" class="Bound">∙-isSelectiveMagma</a>
  <a id="1535" class="Keyword">open</a> <a id="1540" href="Algebra.Construct.LiftedChoice.html#1493" class="Module">M</a> <a id="1542" class="Keyword">hiding</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Algebra.Structures.html#3247" class="Field">sel</a><a id="1553" class="Symbol">;</a> <a id="1555" href="Algebra.Structures.html#3223" class="Field">isMagma</a><a id="1562" class="Symbol">)</a>
  <a id="1566" class="Keyword">open</a> <a id="1571" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="1583" href="Algebra.Structures.html#1873" class="Function">setoid</a>

  <a id="1593" class="Keyword">module</a> <a id="1600" href="Algebra.Construct.LiftedChoice.html#1600" class="Module">_</a> <a id="1602" class="Symbol">(</a><a id="1603" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Algebra.Construct.LiftedChoice.html#1393" class="Bound">B</a><a id="1612" class="Symbol">)</a> <a id="1614" class="Keyword">where</a>

    <a id="1625" class="Keyword">private</a>
      <a id="1639" href="Algebra.Construct.LiftedChoice.html#1639" class="Function Operator">_◦_</a> <a id="1643" class="Symbol">=</a> <a id="1645" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="1650" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="1654" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="1658" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="1664" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a>

    <a id="1671" href="Algebra.Construct.LiftedChoice.html#1671" class="Function">sel-≡</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="1689" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1693" href="Algebra.Construct.LiftedChoice.html#1639" class="Function Operator">_◦_</a>
    <a id="1701" href="Algebra.Construct.LiftedChoice.html#1671" class="Function">sel-≡</a> <a id="1707" href="Algebra.Construct.LiftedChoice.html#1707" class="Bound">x</a> <a id="1709" href="Algebra.Construct.LiftedChoice.html#1709" class="Bound">y</a> <a id="1711" class="Keyword">with</a> <a id="1716" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1725" href="Algebra.Construct.LiftedChoice.html#1707" class="Bound">x</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1731" href="Algebra.Construct.LiftedChoice.html#1709" class="Bound">y</a><a id="1732" class="Symbol">)</a>
    <a id="1738" class="Symbol">...</a> <a id="1742" class="Symbol">|</a> <a id="1744" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1749" class="Symbol">_</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
    <a id="1769" class="Symbol">...</a> <a id="1773" class="Symbol">|</a> <a id="1775" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1780" class="Symbol">_</a> <a id="1782" class="Symbol">=</a> <a id="1784" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="1801" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="1809" class="Symbol">:</a> <a id="1811" class="Symbol">∀</a> <a id="1813" href="Algebra.Construct.LiftedChoice.html#1813" class="Bound">x</a> <a id="1815" href="Algebra.Construct.LiftedChoice.html#1815" class="Bound">y</a> <a id="1817" class="Symbol">→</a> <a id="1819" class="Symbol">((</a><a id="1821" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1823" href="Algebra.Construct.LiftedChoice.html#1813" class="Bound">x</a><a id="1824" class="Symbol">)</a> <a id="1826" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1831" href="Algebra.Construct.LiftedChoice.html#1815" class="Bound">y</a><a id="1832" class="Symbol">))</a> <a id="1835" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="1837" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Algebra.Construct.LiftedChoice.html#1813" class="Bound">x</a> <a id="1842" href="Algebra.Construct.LiftedChoice.html#1639" class="Function Operator">◦</a> <a id="1844" href="Algebra.Construct.LiftedChoice.html#1815" class="Bound">y</a><a id="1845" class="Symbol">)</a>
    <a id="1851" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="1859" href="Algebra.Construct.LiftedChoice.html#1859" class="Bound">x</a> <a id="1861" href="Algebra.Construct.LiftedChoice.html#1861" class="Bound">y</a> <a id="1863" class="Keyword">with</a> <a id="1868" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1877" href="Algebra.Construct.LiftedChoice.html#1859" class="Bound">x</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Algebra.Construct.LiftedChoice.html#1603" class="Bound">f</a> <a id="1883" href="Algebra.Construct.LiftedChoice.html#1861" class="Bound">y</a><a id="1884" class="Symbol">)</a>
    <a id="1890" class="Symbol">...</a> <a id="1894" class="Symbol">|</a> <a id="1896" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1901" href="Algebra.Construct.LiftedChoice.html#1901" class="Bound">fx∙fy≈fx</a> <a id="1910" class="Symbol">=</a> <a id="1912" href="Algebra.Construct.LiftedChoice.html#1901" class="Bound">fx∙fy≈fx</a>
    <a id="1925" class="Symbol">...</a> <a id="1929" class="Symbol">|</a> <a id="1931" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1936" href="Algebra.Construct.LiftedChoice.html#1936" class="Bound">fx∙fy≈fy</a> <a id="1945" class="Symbol">=</a> <a id="1947" href="Algebra.Construct.LiftedChoice.html#1936" class="Bound">fx∙fy≈fy</a>

  <a id="1959" class="Keyword">module</a> <a id="1966" href="Algebra.Construct.LiftedChoice.html#1966" class="Module">_</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Algebra.Construct.LiftedChoice.html#1969" class="Bound">f</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Algebra.Construct.LiftedChoice.html#1393" class="Bound">B</a><a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Algebra.Construct.LiftedChoice.html#1981" class="Bound Operator">_≈′_</a> <a id="1986" class="Symbol">:</a> <a id="1988" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1992" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="1994" href="Algebra.Construct.LiftedChoice.html#1395" class="Bound">ℓ</a><a id="1995" class="Symbol">}</a>
           <a id="2008" class="Symbol">(</a><a id="2009" href="Algebra.Construct.LiftedChoice.html#2009" class="Bound">≈-reflexive</a> <a id="2021" class="Symbol">:</a> <a id="2023" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2027" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2029" href="Algebra.Construct.LiftedChoice.html#1981" class="Bound Operator">_≈′_</a><a id="2033" class="Symbol">)</a> <a id="2035" class="Keyword">where</a>

    <a id="2046" class="Keyword">private</a>
      <a id="2060" href="Algebra.Construct.LiftedChoice.html#2060" class="Function Operator">_◦_</a> <a id="2064" class="Symbol">=</a> <a id="2066" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="2071" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="2075" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="2079" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="2085" href="Algebra.Construct.LiftedChoice.html#1969" class="Bound">f</a>

    <a id="2092" href="Algebra.Construct.LiftedChoice.html#2092" class="Function">sel</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="2108" href="Algebra.Construct.LiftedChoice.html#1981" class="Bound Operator">_≈′_</a> <a id="2113" href="Algebra.Construct.LiftedChoice.html#2060" class="Function Operator">_◦_</a>
    <a id="2121" href="Algebra.Construct.LiftedChoice.html#2092" class="Function">sel</a> <a id="2125" href="Algebra.Construct.LiftedChoice.html#2125" class="Bound">x</a> <a id="2127" href="Algebra.Construct.LiftedChoice.html#2127" class="Bound">y</a> <a id="2129" class="Symbol">=</a> <a id="2131" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2139" href="Algebra.Construct.LiftedChoice.html#2009" class="Bound">≈-reflexive</a> <a id="2151" href="Algebra.Construct.LiftedChoice.html#2009" class="Bound">≈-reflexive</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Algebra.Construct.LiftedChoice.html#1671" class="Function">sel-≡</a> <a id="2170" href="Algebra.Construct.LiftedChoice.html#1969" class="Bound">f</a> <a id="2172" href="Algebra.Construct.LiftedChoice.html#2125" class="Bound">x</a> <a id="2174" href="Algebra.Construct.LiftedChoice.html#2127" class="Bound">y</a><a id="2175" class="Symbol">)</a>

    <a id="2182" href="Algebra.Construct.LiftedChoice.html#2182" class="Function">idem</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="2200" href="Algebra.Construct.LiftedChoice.html#1981" class="Bound Operator">_≈′_</a> <a id="2205" href="Algebra.Construct.LiftedChoice.html#2060" class="Function Operator">_◦_</a>
    <a id="2213" href="Algebra.Construct.LiftedChoice.html#2182" class="Function">idem</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Algebra.Consequences.Base.html#1252" class="Function">sel⇒idem</a> <a id="2229" href="Algebra.Construct.LiftedChoice.html#1981" class="Bound Operator">_≈′_</a> <a id="2234" href="Algebra.Construct.LiftedChoice.html#2092" class="Function">sel</a>

  <a id="2241" class="Keyword">module</a> <a id="2248" href="Algebra.Construct.LiftedChoice.html#2248" class="Module">_</a> <a id="2250" class="Symbol">{</a><a id="2251" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Algebra.Construct.LiftedChoice.html#1393" class="Bound">B</a><a id="2260" class="Symbol">}</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Algebra.Construct.LiftedChoice.html#2263" class="Bound Operator">_≈′_</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2274" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="2276" href="Algebra.Construct.LiftedChoice.html#1395" class="Bound">ℓ</a><a id="2277" class="Symbol">}</a>
           <a id="2290" class="Symbol">(</a><a id="2291" href="Algebra.Construct.LiftedChoice.html#2291" class="Bound">f-injective</a> <a id="2303" class="Symbol">:</a> <a id="2305" class="Symbol">∀</a> <a id="2307" class="Symbol">{</a><a id="2308" href="Algebra.Construct.LiftedChoice.html#2308" class="Bound">x</a> <a id="2310" href="Algebra.Construct.LiftedChoice.html#2310" class="Bound">y</a><a id="2311" class="Symbol">}</a> <a id="2313" class="Symbol">→</a> <a id="2315" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2317" href="Algebra.Construct.LiftedChoice.html#2308" class="Bound">x</a> <a id="2319" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="2321" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2323" href="Algebra.Construct.LiftedChoice.html#2310" class="Bound">y</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Algebra.Construct.LiftedChoice.html#2308" class="Bound">x</a> <a id="2329" href="Algebra.Construct.LiftedChoice.html#2263" class="Bound Operator">≈′</a> <a id="2332" href="Algebra.Construct.LiftedChoice.html#2310" class="Bound">y</a><a id="2333" class="Symbol">)</a>
           <a id="2346" class="Keyword">where</a>

    <a id="2357" class="Keyword">private</a>
      <a id="2371" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">_◦_</a> <a id="2375" class="Symbol">=</a> <a id="2377" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="2382" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="2386" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="2390" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="2396" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a>

    <a id="2403" href="Algebra.Construct.LiftedChoice.html#2403" class="Function">cong</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2412" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2422" href="Algebra.Construct.LiftedChoice.html#2263" class="Bound Operator">_≈′_</a> <a id="2427" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2429" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="2446" href="Algebra.Construct.LiftedChoice.html#2263" class="Bound Operator">_≈′_</a> <a id="2451" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">_◦_</a>
    <a id="2459" href="Algebra.Construct.LiftedChoice.html#2403" class="Function">cong</a> <a id="2464" href="Algebra.Construct.LiftedChoice.html#2464" class="Bound">f-cong</a> <a id="2471" class="Symbol">{</a><a id="2472" href="Algebra.Construct.LiftedChoice.html#2472" class="Bound">x</a><a id="2473" class="Symbol">}</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Algebra.Construct.LiftedChoice.html#2476" class="Bound">y</a><a id="2477" class="Symbol">}</a> <a id="2479" class="Symbol">{</a><a id="2480" href="Algebra.Construct.LiftedChoice.html#2480" class="Bound">u</a><a id="2481" class="Symbol">}</a> <a id="2483" class="Symbol">{</a><a id="2484" href="Algebra.Construct.LiftedChoice.html#2484" class="Bound">v</a><a id="2485" class="Symbol">}</a> <a id="2487" href="Algebra.Construct.LiftedChoice.html#2487" class="Bound">x≈y</a> <a id="2491" href="Algebra.Construct.LiftedChoice.html#2491" class="Bound">u≈v</a>
      <a id="2501" class="Keyword">with</a> <a id="2506" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2515" href="Algebra.Construct.LiftedChoice.html#2472" class="Bound">x</a><a id="2516" class="Symbol">)</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2521" href="Algebra.Construct.LiftedChoice.html#2480" class="Bound">u</a><a id="2522" class="Symbol">)</a> <a id="2524" class="Symbol">|</a> <a id="2526" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2535" href="Algebra.Construct.LiftedChoice.html#2476" class="Bound">y</a><a id="2536" class="Symbol">)</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2541" href="Algebra.Construct.LiftedChoice.html#2484" class="Bound">v</a><a id="2542" class="Symbol">)</a>
    <a id="2548" class="Symbol">...</a> <a id="2552" class="Symbol">|</a> <a id="2554" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2559" href="Algebra.Construct.LiftedChoice.html#2559" class="Bound">fx∙fu≈fx</a> <a id="2568" class="Symbol">|</a> <a id="2570" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2575" href="Algebra.Construct.LiftedChoice.html#2575" class="Bound">fy∙fv≈fy</a> <a id="2584" class="Symbol">=</a> <a id="2586" class="Bound">x≈y</a>
    <a id="2594" class="Symbol">...</a> <a id="2598" class="Symbol">|</a> <a id="2600" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2605" href="Algebra.Construct.LiftedChoice.html#2605" class="Bound">fx∙fu≈fu</a> <a id="2614" class="Symbol">|</a> <a id="2616" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2621" href="Algebra.Construct.LiftedChoice.html#2621" class="Bound">fy∙fv≈fv</a> <a id="2630" class="Symbol">=</a> <a id="2632" class="Bound">u≈v</a>
    <a id="2640" class="Symbol">...</a> <a id="2644" class="Symbol">|</a> <a id="2646" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2651" href="Algebra.Construct.LiftedChoice.html#2651" class="Bound">fx∙fu≈fx</a> <a id="2660" class="Symbol">|</a> <a id="2662" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2667" href="Algebra.Construct.LiftedChoice.html#2667" class="Bound">fy∙fv≈fv</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Algebra.Construct.LiftedChoice.html#2291" class="Bound">f-injective</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="2703" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2705" class="Bound">x</a>       <a id="2713" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2716" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2720" href="Algebra.Construct.LiftedChoice.html#2651" class="Bound">fx∙fu≈fx</a> <a id="2729" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2737" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2739" class="Bound">x</a> <a id="2741" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="2743" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2745" class="Bound">u</a> <a id="2747" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2750" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2757" class="Symbol">(</a><a id="2758" class="Bound">f-cong</a> <a id="2765" class="Bound">x≈y</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">(</a><a id="2771" class="Bound">f-cong</a> <a id="2778" class="Bound">u≈v</a><a id="2781" class="Symbol">)</a> <a id="2783" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2791" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2793" class="Bound">y</a> <a id="2795" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="2797" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2799" class="Bound">v</a> <a id="2801" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2804" href="Algebra.Construct.LiftedChoice.html#2667" class="Bound">fy∙fv≈fv</a> <a id="2813" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2821" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2823" class="Bound">v</a>       <a id="2831" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="2832" class="Symbol">)</a>
    <a id="2838" class="Symbol">...</a> <a id="2842" class="Symbol">|</a> <a id="2844" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2849" href="Algebra.Construct.LiftedChoice.html#2849" class="Bound">fx∙fu≈fu</a> <a id="2858" class="Symbol">|</a> <a id="2860" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2865" href="Algebra.Construct.LiftedChoice.html#2865" class="Bound">fy∙fv≈fy</a> <a id="2874" class="Symbol">=</a> <a id="2876" href="Algebra.Construct.LiftedChoice.html#2291" class="Bound">f-injective</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="2901" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2903" class="Bound">u</a>       <a id="2911" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2914" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2918" href="Algebra.Construct.LiftedChoice.html#2849" class="Bound">fx∙fu≈fu</a> <a id="2927" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2935" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2937" class="Bound">x</a> <a id="2939" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="2941" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2943" class="Bound">u</a> <a id="2945" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2948" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2955" class="Symbol">(</a><a id="2956" class="Bound">f-cong</a> <a id="2963" class="Bound">x≈y</a><a id="2966" class="Symbol">)</a> <a id="2968" class="Symbol">(</a><a id="2969" class="Bound">f-cong</a> <a id="2976" class="Bound">u≈v</a><a id="2979" class="Symbol">)</a> <a id="2981" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2989" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2991" class="Bound">y</a> <a id="2993" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="2995" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="2997" class="Bound">v</a> <a id="2999" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3002" href="Algebra.Construct.LiftedChoice.html#2865" class="Bound">fy∙fv≈fy</a> <a id="3011" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3019" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3021" class="Bound">y</a>       <a id="3029" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3030" class="Symbol">)</a>

    <a id="3037" href="Algebra.Construct.LiftedChoice.html#3037" class="Function">assoc</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3057" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="3061" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3079" href="Algebra.Construct.LiftedChoice.html#2263" class="Bound Operator">_≈′_</a> <a id="3084" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">_◦_</a>
    <a id="3092" href="Algebra.Construct.LiftedChoice.html#3037" class="Function">assoc</a> <a id="3098" href="Algebra.Construct.LiftedChoice.html#3098" class="Bound">∙-assoc</a> <a id="3106" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3108" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a> <a id="3110" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Algebra.Construct.LiftedChoice.html#2291" class="Bound">f-injective</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="3139" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3141" class="Symbol">((</a><a id="3143" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3145" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3147" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a><a id="3148" class="Symbol">)</a> <a id="3150" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3152" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3153" class="Symbol">)</a>   <a id="3157" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3160" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="3168" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3170" class="Symbol">(</a><a id="3171" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3173" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3175" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a><a id="3176" class="Symbol">)</a> <a id="3178" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a> <a id="3180" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="3188" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3193" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3195" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a><a id="3196" class="Symbol">)</a> <a id="3198" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3200" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3202" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a>   <a id="3206" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3209" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="3226" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3228" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3230" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a><a id="3231" class="Symbol">)</a> <a id="3233" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="3241" class="Symbol">(</a><a id="3242" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3244" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3246" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3248" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3250" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a><a id="3251" class="Symbol">)</a> <a id="3253" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3255" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3257" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a> <a id="3259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3263" href="Algebra.Construct.LiftedChoice.html#3098" class="Bound">∙-assoc</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3274" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a><a id="3275" class="Symbol">)</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3280" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3286" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3287" class="Symbol">)</a> <a id="3289" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3297" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3299" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3301" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3306" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a> <a id="3308" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3310" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3312" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3313" class="Symbol">)</a> <a id="3315" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3319" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="3336" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3338" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a> <a id="3340" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3341" class="Symbol">)</a> <a id="3343" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3351" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3353" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3355" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3357" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a> <a id="3362" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3364" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3365" class="Symbol">)</a>   <a id="3369" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3373" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="3381" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3383" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a> <a id="3388" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3390" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3391" class="Symbol">)</a> <a id="3393" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3401" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Algebra.Construct.LiftedChoice.html#3106" class="Bound">x</a> <a id="3406" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Algebra.Construct.LiftedChoice.html#3108" class="Bound">y</a> <a id="3411" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3413" href="Algebra.Construct.LiftedChoice.html#3110" class="Bound">z</a><a id="3414" class="Symbol">))</a>   <a id="3419" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3420" class="Symbol">)</a>

    <a id="3427" href="Algebra.Construct.LiftedChoice.html#3427" class="Function">comm</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3446" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="3450" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3468" href="Algebra.Construct.LiftedChoice.html#2263" class="Bound Operator">_≈′_</a> <a id="3473" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">_◦_</a>
    <a id="3481" href="Algebra.Construct.LiftedChoice.html#3427" class="Function">comm</a> <a id="3486" href="Algebra.Construct.LiftedChoice.html#3486" class="Bound">∙-comm</a> <a id="3493" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a> <a id="3495" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a> <a id="3497" class="Symbol">=</a> <a id="3499" href="Algebra.Construct.LiftedChoice.html#2291" class="Bound">f-injective</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="3524" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a> <a id="3529" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3531" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a><a id="3532" class="Symbol">)</a> <a id="3534" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3537" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="3545" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3547" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a> <a id="3549" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a> <a id="3551" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="3559" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3561" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a> <a id="3563" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3565" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3567" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a> <a id="3569" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3573" href="Algebra.Construct.LiftedChoice.html#3486" class="Bound">∙-comm</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3583" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3589" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a><a id="3590" class="Symbol">)</a> <a id="3592" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3600" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3602" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a> <a id="3604" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="3606" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3608" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a> <a id="3610" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="3614" href="Algebra.Construct.LiftedChoice.html#1801" class="Function">distrib</a> <a id="3622" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3624" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a> <a id="3626" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a> <a id="3628" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="3636" href="Algebra.Construct.LiftedChoice.html#2251" class="Bound">f</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Algebra.Construct.LiftedChoice.html#3495" class="Bound">y</a> <a id="3641" href="Algebra.Construct.LiftedChoice.html#2371" class="Function Operator">◦</a> <a id="3643" href="Algebra.Construct.LiftedChoice.html#3493" class="Bound">x</a><a id="3644" class="Symbol">)</a> <a id="3646" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3647" class="Symbol">)</a>

<a id="3650" class="Comment">------------------------------------------------------------------------</a>
<a id="3723" class="Comment">-- Algebraic structures</a>

  <a id="3750" class="Keyword">module</a> <a id="3757" href="Algebra.Construct.LiftedChoice.html#3757" class="Module">_</a> <a id="3759" class="Symbol">{</a><a id="3760" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3771" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="3773" href="Algebra.Construct.LiftedChoice.html#1395" class="Bound">ℓ</a><a id="3774" class="Symbol">}</a> <a id="3776" class="Symbol">{</a><a id="3777" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a> <a id="3779" class="Symbol">:</a> <a id="3781" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Algebra.Construct.LiftedChoice.html#1393" class="Bound">B</a><a id="3786" class="Symbol">}</a>
           <a id="3799" class="Symbol">(</a><a id="3800" href="Algebra.Construct.LiftedChoice.html#3800" class="Bound">f-injective</a> <a id="3812" class="Symbol">:</a> <a id="3814" class="Symbol">∀</a> <a id="3816" class="Symbol">{</a><a id="3817" href="Algebra.Construct.LiftedChoice.html#3817" class="Bound">x</a> <a id="3819" href="Algebra.Construct.LiftedChoice.html#3819" class="Bound">y</a><a id="3820" class="Symbol">}</a> <a id="3822" class="Symbol">→</a> <a id="3824" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a> <a id="3826" href="Algebra.Construct.LiftedChoice.html#3817" class="Bound">x</a> <a id="3828" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="3830" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a> <a id="3832" href="Algebra.Construct.LiftedChoice.html#3819" class="Bound">y</a> <a id="3834" class="Symbol">→</a> <a id="3836" href="Algebra.Construct.LiftedChoice.html#3817" class="Bound">x</a> <a id="3838" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">≈′</a> <a id="3841" href="Algebra.Construct.LiftedChoice.html#3819" class="Bound">y</a><a id="3842" class="Symbol">)</a>
           <a id="3855" class="Symbol">(</a><a id="3856" href="Algebra.Construct.LiftedChoice.html#3856" class="Bound">f-cong</a> <a id="3863" class="Symbol">:</a> <a id="3865" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a> <a id="3867" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3877" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a> <a id="3882" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3884" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a><a id="3887" class="Symbol">)</a>
           <a id="3900" class="Symbol">(</a><a id="3901" href="Algebra.Construct.LiftedChoice.html#3901" class="Bound">≈′-isEquivalence</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3934" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a><a id="3938" class="Symbol">)</a>
           <a id="3951" class="Keyword">where</a>

    <a id="3962" class="Keyword">private</a>
      <a id="3976" class="Keyword">module</a> <a id="3983" href="Algebra.Construct.LiftedChoice.html#3983" class="Module">E</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="4001" href="Algebra.Construct.LiftedChoice.html#3901" class="Bound">≈′-isEquivalence</a>
      <a id="4024" href="Algebra.Construct.LiftedChoice.html#4024" class="Function Operator">_◦_</a> <a id="4028" class="Symbol">=</a> <a id="4030" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="4035" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="4039" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="4043" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="4049" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a>

    <a id="4056" href="Algebra.Construct.LiftedChoice.html#4056" class="Function">isMagma</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4074" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a> <a id="4079" href="Algebra.Construct.LiftedChoice.html#4024" class="Function Operator">_◦_</a>
    <a id="4087" href="Algebra.Construct.LiftedChoice.html#4056" class="Function">isMagma</a> <a id="4095" class="Symbol">=</a> <a id="4097" class="Keyword">record</a>
      <a id="4110" class="Symbol">{</a> <a id="4112" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="4126" class="Symbol">=</a> <a id="4128" href="Algebra.Construct.LiftedChoice.html#3901" class="Bound">≈′-isEquivalence</a>
      <a id="4151" class="Symbol">;</a> <a id="4153" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4167" class="Symbol">=</a> <a id="4169" href="Algebra.Construct.LiftedChoice.html#2403" class="Function">cong</a> <a id="4174" class="Symbol">(λ</a> <a id="4177" class="Symbol">{</a><a id="4178" href="Algebra.Construct.LiftedChoice.html#4178" class="Bound">x</a><a id="4179" class="Symbol">}</a> <a id="4181" class="Symbol">→</a> <a id="4183" href="Algebra.Construct.LiftedChoice.html#3800" class="Bound">f-injective</a> <a id="4195" class="Symbol">{</a><a id="4196" href="Algebra.Construct.LiftedChoice.html#4178" class="Bound">x</a><a id="4197" class="Symbol">})</a> <a id="4200" href="Algebra.Construct.LiftedChoice.html#3856" class="Bound">f-cong</a>
      <a id="4213" class="Symbol">}</a>

    <a id="4220" href="Algebra.Construct.LiftedChoice.html#4220" class="Function">isSemigroup</a> <a id="4232" class="Symbol">:</a> <a id="4234" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4246" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="4250" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4268" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a> <a id="4273" href="Algebra.Construct.LiftedChoice.html#4024" class="Function Operator">_◦_</a>
    <a id="4281" href="Algebra.Construct.LiftedChoice.html#4220" class="Function">isSemigroup</a> <a id="4293" href="Algebra.Construct.LiftedChoice.html#4293" class="Bound">∙-assoc</a> <a id="4301" class="Symbol">=</a> <a id="4303" class="Keyword">record</a>
      <a id="4316" class="Symbol">{</a> <a id="4318" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4326" class="Symbol">=</a> <a id="4328" href="Algebra.Construct.LiftedChoice.html#4056" class="Function">isMagma</a>
      <a id="4342" class="Symbol">;</a> <a id="4344" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4352" class="Symbol">=</a> <a id="4354" href="Algebra.Construct.LiftedChoice.html#3037" class="Function">assoc</a> <a id="4360" class="Symbol">(λ</a> <a id="4363" class="Symbol">{</a><a id="4364" href="Algebra.Construct.LiftedChoice.html#4364" class="Bound">x</a><a id="4365" class="Symbol">}</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Algebra.Construct.LiftedChoice.html#3800" class="Bound">f-injective</a> <a id="4381" class="Symbol">{</a><a id="4382" href="Algebra.Construct.LiftedChoice.html#4364" class="Bound">x</a><a id="4383" class="Symbol">})</a> <a id="4386" href="Algebra.Construct.LiftedChoice.html#4293" class="Bound">∙-assoc</a>
      <a id="4400" class="Symbol">}</a>

    <a id="4407" href="Algebra.Construct.LiftedChoice.html#4407" class="Function">isBand</a> <a id="4414" class="Symbol">:</a> <a id="4416" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4428" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="4432" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="4436" class="Symbol">→</a> <a id="4438" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="4445" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a> <a id="4450" href="Algebra.Construct.LiftedChoice.html#4024" class="Function Operator">_◦_</a>
    <a id="4458" href="Algebra.Construct.LiftedChoice.html#4407" class="Function">isBand</a> <a id="4465" href="Algebra.Construct.LiftedChoice.html#4465" class="Bound">∙-assoc</a> <a id="4473" class="Symbol">=</a> <a id="4475" class="Keyword">record</a>
      <a id="4488" class="Symbol">{</a> <a id="4490" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="4502" class="Symbol">=</a> <a id="4504" href="Algebra.Construct.LiftedChoice.html#4220" class="Function">isSemigroup</a> <a id="4516" href="Algebra.Construct.LiftedChoice.html#4465" class="Bound">∙-assoc</a>
      <a id="4530" class="Symbol">;</a> <a id="4532" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="4544" class="Symbol">=</a> <a id="4546" href="Algebra.Construct.LiftedChoice.html#2182" class="Function">idem</a> <a id="4551" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a> <a id="4553" href="Relation.Binary.Structures.html#1719" class="Function">E.reflexive</a>
      <a id="4571" class="Symbol">}</a>

    <a id="4578" href="Algebra.Construct.LiftedChoice.html#4578" class="Function">isSelectiveMagma</a> <a id="4595" class="Symbol">:</a> <a id="4597" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="4614" href="Algebra.Construct.LiftedChoice.html#3760" class="Bound Operator">_≈′_</a> <a id="4619" href="Algebra.Construct.LiftedChoice.html#4024" class="Function Operator">_◦_</a>
    <a id="4627" href="Algebra.Construct.LiftedChoice.html#4578" class="Function">isSelectiveMagma</a> <a id="4644" class="Symbol">=</a> <a id="4646" class="Keyword">record</a>
      <a id="4659" class="Symbol">{</a> <a id="4661" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="4669" class="Symbol">=</a> <a id="4671" href="Algebra.Construct.LiftedChoice.html#4056" class="Function">isMagma</a>
      <a id="4685" class="Symbol">;</a> <a id="4687" href="Algebra.Structures.html#3247" class="Field">sel</a>     <a id="4695" class="Symbol">=</a> <a id="4697" href="Algebra.Construct.LiftedChoice.html#2092" class="Function">sel</a> <a id="4701" href="Algebra.Construct.LiftedChoice.html#3777" class="Bound">f</a> <a id="4703" href="Relation.Binary.Structures.html#1719" class="Function">E.reflexive</a>
      <a id="4721" class="Symbol">}</a>

<a id="4724" class="Comment">------------------------------------------------------------------------</a>
<a id="4797" class="Comment">-- Other properties</a>

  <a id="4820" class="Keyword">module</a> <a id="4827" href="Algebra.Construct.LiftedChoice.html#4827" class="Module">_</a> <a id="4829" class="Symbol">{</a><a id="4830" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4839" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="4841" href="Algebra.Construct.LiftedChoice.html#990" class="Generalizable">p</a><a id="4842" class="Symbol">}</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="4847" class="Symbol">:</a> <a id="4849" href="Algebra.Construct.LiftedChoice.html#1006" class="Generalizable">A</a> <a id="4851" class="Symbol">→</a> <a id="4853" href="Algebra.Construct.LiftedChoice.html#1393" class="Bound">B</a><a id="4854" class="Symbol">)</a> <a id="4856" class="Keyword">where</a>

    <a id="4867" class="Keyword">private</a>
      <a id="4881" href="Algebra.Construct.LiftedChoice.html#4881" class="Function Operator">_◦_</a> <a id="4885" class="Symbol">=</a> <a id="4887" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="4892" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">_≈_</a> <a id="4896" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">_∙_</a> <a id="4900" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="4906" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a>

    <a id="4913" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="4924" class="Symbol">:</a> <a id="4926" class="Symbol">(∀</a> <a id="4929" class="Symbol">{</a><a id="4930" href="Algebra.Construct.LiftedChoice.html#4930" class="Bound">x</a> <a id="4932" href="Algebra.Construct.LiftedChoice.html#4932" class="Bound">y</a><a id="4933" class="Symbol">}</a> <a id="4935" class="Symbol">→</a> <a id="4937" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="4939" href="Algebra.Construct.LiftedChoice.html#4930" class="Bound">x</a> <a id="4941" class="Symbol">→</a> <a id="4943" class="Symbol">(</a><a id="4944" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="4946" href="Algebra.Construct.LiftedChoice.html#4930" class="Bound">x</a> <a id="4948" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="4950" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="4952" href="Algebra.Construct.LiftedChoice.html#4932" class="Bound">y</a><a id="4953" class="Symbol">)</a> <a id="4955" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="4957" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="4959" href="Algebra.Construct.LiftedChoice.html#4932" class="Bound">y</a> <a id="4961" class="Symbol">→</a> <a id="4963" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="4965" href="Algebra.Construct.LiftedChoice.html#4932" class="Bound">y</a><a id="4966" class="Symbol">)</a> <a id="4968" class="Symbol">→</a>
                 <a id="4987" class="Symbol">(∀</a> <a id="4990" class="Symbol">{</a><a id="4991" href="Algebra.Construct.LiftedChoice.html#4991" class="Bound">x</a> <a id="4993" href="Algebra.Construct.LiftedChoice.html#4993" class="Bound">y</a><a id="4994" class="Symbol">}</a> <a id="4996" class="Symbol">→</a> <a id="4998" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5000" href="Algebra.Construct.LiftedChoice.html#4993" class="Bound">y</a> <a id="5002" class="Symbol">→</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5007" href="Algebra.Construct.LiftedChoice.html#4991" class="Bound">x</a> <a id="5009" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="5011" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5013" href="Algebra.Construct.LiftedChoice.html#4993" class="Bound">y</a><a id="5014" class="Symbol">)</a> <a id="5016" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="5018" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5020" href="Algebra.Construct.LiftedChoice.html#4991" class="Bound">x</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5026" href="Algebra.Construct.LiftedChoice.html#4991" class="Bound">x</a><a id="5027" class="Symbol">)</a> <a id="5029" class="Symbol">→</a>
                 <a id="5048" class="Symbol">∀</a> <a id="5050" href="Algebra.Construct.LiftedChoice.html#5050" class="Bound">x</a> <a id="5052" href="Algebra.Construct.LiftedChoice.html#5052" class="Bound">y</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5058" href="Algebra.Construct.LiftedChoice.html#5050" class="Bound">x</a> <a id="5060" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5062" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5064" href="Algebra.Construct.LiftedChoice.html#5052" class="Bound">y</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Algebra.Construct.LiftedChoice.html#5050" class="Bound">x</a> <a id="5073" href="Algebra.Construct.LiftedChoice.html#4881" class="Function Operator">◦</a> <a id="5075" href="Algebra.Construct.LiftedChoice.html#5052" class="Bound">y</a><a id="5076" class="Symbol">)</a>
    <a id="5082" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="5093" href="Algebra.Construct.LiftedChoice.html#5093" class="Bound">left</a> <a id="5098" href="Algebra.Construct.LiftedChoice.html#5098" class="Bound">right</a> <a id="5104" href="Algebra.Construct.LiftedChoice.html#5104" class="Bound">x</a> <a id="5106" href="Algebra.Construct.LiftedChoice.html#5106" class="Bound">y</a> <a id="5108" class="Symbol">(</a><a id="5109" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5114" href="Algebra.Construct.LiftedChoice.html#5114" class="Bound">px</a><a id="5116" class="Symbol">)</a> <a id="5118" class="Keyword">with</a> <a id="5123" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5132" href="Algebra.Construct.LiftedChoice.html#5104" class="Bound">x</a><a id="5133" class="Symbol">)</a> <a id="5135" class="Symbol">(</a><a id="5136" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5138" href="Algebra.Construct.LiftedChoice.html#5106" class="Bound">y</a><a id="5139" class="Symbol">)</a>
    <a id="5145" class="Symbol">...</a> <a id="5149" class="Symbol">|</a> <a id="5151" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5156" class="Symbol">_</a>        <a id="5165" class="Symbol">=</a> <a id="5167" class="Bound">px</a>
    <a id="5174" class="Symbol">...</a> <a id="5178" class="Symbol">|</a> <a id="5180" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5185" href="Algebra.Construct.LiftedChoice.html#5185" class="Bound">fx∙fy≈fx</a> <a id="5194" class="Symbol">=</a> <a id="5196" class="Bound">left</a> <a id="5201" class="Bound">px</a> <a id="5204" href="Algebra.Construct.LiftedChoice.html#5185" class="Bound">fx∙fy≈fx</a>
    <a id="5217" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="5228" href="Algebra.Construct.LiftedChoice.html#5228" class="Bound">left</a> <a id="5233" href="Algebra.Construct.LiftedChoice.html#5233" class="Bound">right</a> <a id="5239" href="Algebra.Construct.LiftedChoice.html#5239" class="Bound">x</a> <a id="5241" href="Algebra.Construct.LiftedChoice.html#5241" class="Bound">y</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5249" href="Algebra.Construct.LiftedChoice.html#5249" class="Bound">py</a><a id="5251" class="Symbol">)</a> <a id="5253" class="Keyword">with</a> <a id="5258" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5267" href="Algebra.Construct.LiftedChoice.html#5239" class="Bound">x</a><a id="5268" class="Symbol">)</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5273" href="Algebra.Construct.LiftedChoice.html#5241" class="Bound">y</a><a id="5274" class="Symbol">)</a>
    <a id="5280" class="Symbol">...</a> <a id="5284" class="Symbol">|</a> <a id="5286" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5291" href="Algebra.Construct.LiftedChoice.html#5291" class="Bound">fx∙fy≈fy</a> <a id="5300" class="Symbol">=</a> <a id="5302" class="Bound">right</a> <a id="5308" class="Bound">py</a> <a id="5311" href="Algebra.Construct.LiftedChoice.html#5291" class="Bound">fx∙fy≈fy</a>
    <a id="5324" class="Symbol">...</a> <a id="5328" class="Symbol">|</a> <a id="5330" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5335" class="Symbol">_</a>        <a id="5344" class="Symbol">=</a> <a id="5346" class="Bound">py</a>

    <a id="5354" href="Algebra.Construct.LiftedChoice.html#5354" class="Function">preservesʳ</a> <a id="5365" class="Symbol">:</a> <a id="5367" class="Symbol">(∀</a> <a id="5370" class="Symbol">{</a><a id="5371" href="Algebra.Construct.LiftedChoice.html#5371" class="Bound">x</a> <a id="5373" href="Algebra.Construct.LiftedChoice.html#5373" class="Bound">y</a><a id="5374" class="Symbol">}</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5380" href="Algebra.Construct.LiftedChoice.html#5373" class="Bound">y</a> <a id="5382" class="Symbol">→</a> <a id="5384" class="Symbol">(</a><a id="5385" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5387" href="Algebra.Construct.LiftedChoice.html#5371" class="Bound">x</a> <a id="5389" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="5391" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5393" href="Algebra.Construct.LiftedChoice.html#5373" class="Bound">y</a><a id="5394" class="Symbol">)</a> <a id="5396" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="5398" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5400" href="Algebra.Construct.LiftedChoice.html#5371" class="Bound">x</a> <a id="5402" class="Symbol">→</a> <a id="5404" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5406" href="Algebra.Construct.LiftedChoice.html#5371" class="Bound">x</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">→</a>
                 <a id="5428" class="Symbol">∀</a> <a id="5430" href="Algebra.Construct.LiftedChoice.html#5430" class="Bound">x</a> <a id="5432" class="Symbol">{</a><a id="5433" href="Algebra.Construct.LiftedChoice.html#5433" class="Bound">y</a><a id="5434" class="Symbol">}</a> <a id="5436" class="Symbol">→</a> <a id="5438" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5440" href="Algebra.Construct.LiftedChoice.html#5433" class="Bound">y</a> <a id="5442" class="Symbol">→</a> <a id="5444" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5446" class="Symbol">(</a><a id="5447" href="Algebra.Construct.LiftedChoice.html#5430" class="Bound">x</a> <a id="5449" href="Algebra.Construct.LiftedChoice.html#4881" class="Function Operator">◦</a> <a id="5451" href="Algebra.Construct.LiftedChoice.html#5433" class="Bound">y</a><a id="5452" class="Symbol">)</a>
    <a id="5458" href="Algebra.Construct.LiftedChoice.html#5354" class="Function">preservesʳ</a> <a id="5469" href="Algebra.Construct.LiftedChoice.html#5469" class="Bound">right</a> <a id="5475" href="Algebra.Construct.LiftedChoice.html#5475" class="Bound">x</a> <a id="5477" class="Symbol">{</a><a id="5478" href="Algebra.Construct.LiftedChoice.html#5478" class="Bound">y</a><a id="5479" class="Symbol">}</a> <a id="5481" href="Algebra.Construct.LiftedChoice.html#5481" class="Bound">Py</a> <a id="5484" class="Keyword">with</a> <a id="5489" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5498" href="Algebra.Construct.LiftedChoice.html#5475" class="Bound">x</a><a id="5499" class="Symbol">)</a> <a id="5501" class="Symbol">(</a><a id="5502" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5504" href="Algebra.Construct.LiftedChoice.html#5478" class="Bound">y</a><a id="5505" class="Symbol">)</a>
    <a id="5511" class="Symbol">...</a> <a id="5515" class="Symbol">|</a> <a id="5517" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5522" href="Algebra.Construct.LiftedChoice.html#5522" class="Bound">fx∙fy≈fx</a> <a id="5531" class="Symbol">=</a> <a id="5533" class="Bound">right</a> <a id="5539" class="Bound">Py</a> <a id="5542" href="Algebra.Construct.LiftedChoice.html#5522" class="Bound">fx∙fy≈fx</a>
    <a id="5555" class="Symbol">...</a> <a id="5559" class="Symbol">|</a> <a id="5561" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5566" href="Algebra.Construct.LiftedChoice.html#5566" class="Bound">fx∙fy≈fy</a> <a id="5575" class="Symbol">=</a> <a id="5577" class="Bound">Py</a>

    <a id="5585" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="5596" class="Symbol">:</a> <a id="5598" class="Symbol">∀</a> <a id="5600" class="Symbol">{</a><a id="5601" href="Algebra.Construct.LiftedChoice.html#5601" class="Bound">x</a> <a id="5603" href="Algebra.Construct.LiftedChoice.html#5603" class="Bound">y</a><a id="5604" class="Symbol">}</a> <a id="5606" class="Symbol">→</a> <a id="5608" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5610" href="Algebra.Construct.LiftedChoice.html#5601" class="Bound">x</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5616" href="Algebra.Construct.LiftedChoice.html#5603" class="Bound">y</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5622" class="Symbol">(</a><a id="5623" href="Algebra.Construct.LiftedChoice.html#5601" class="Bound">x</a> <a id="5625" href="Algebra.Construct.LiftedChoice.html#4881" class="Function Operator">◦</a> <a id="5627" href="Algebra.Construct.LiftedChoice.html#5603" class="Bound">y</a><a id="5628" class="Symbol">)</a>
    <a id="5634" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="5645" class="Symbol">{</a><a id="5646" href="Algebra.Construct.LiftedChoice.html#5646" class="Bound">x</a><a id="5647" class="Symbol">}</a> <a id="5649" class="Symbol">{</a><a id="5650" href="Algebra.Construct.LiftedChoice.html#5650" class="Bound">y</a><a id="5651" class="Symbol">}</a> <a id="5653" href="Algebra.Construct.LiftedChoice.html#5653" class="Bound">Px</a> <a id="5656" href="Algebra.Construct.LiftedChoice.html#5656" class="Bound">Py</a> <a id="5659" class="Keyword">with</a> <a id="5664" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="5670" class="Symbol">(</a><a id="5671" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5673" href="Algebra.Construct.LiftedChoice.html#5646" class="Bound">x</a><a id="5674" class="Symbol">)</a> <a id="5676" class="Symbol">(</a><a id="5677" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5679" href="Algebra.Construct.LiftedChoice.html#5650" class="Bound">y</a><a id="5680" class="Symbol">)</a>
    <a id="5686" class="Symbol">...</a> <a id="5690" class="Symbol">|</a> <a id="5692" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5697" class="Symbol">_</a> <a id="5699" class="Symbol">=</a> <a id="5701" class="Bound">Px</a>
    <a id="5708" class="Symbol">...</a> <a id="5712" class="Symbol">|</a> <a id="5714" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5719" class="Symbol">_</a> <a id="5721" class="Symbol">=</a> <a id="5723" class="Bound">Py</a>

    <a id="5731" href="Algebra.Construct.LiftedChoice.html#5731" class="Function">forcesᵇ</a> <a id="5739" class="Symbol">:</a> <a id="5741" class="Symbol">(∀</a> <a id="5744" class="Symbol">{</a><a id="5745" href="Algebra.Construct.LiftedChoice.html#5745" class="Bound">x</a> <a id="5747" href="Algebra.Construct.LiftedChoice.html#5747" class="Bound">y</a><a id="5748" class="Symbol">}</a> <a id="5750" class="Symbol">→</a> <a id="5752" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5754" href="Algebra.Construct.LiftedChoice.html#5745" class="Bound">x</a> <a id="5756" class="Symbol">→</a> <a id="5758" class="Symbol">(</a><a id="5759" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5761" href="Algebra.Construct.LiftedChoice.html#5745" class="Bound">x</a> <a id="5763" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="5765" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5767" href="Algebra.Construct.LiftedChoice.html#5747" class="Bound">y</a><a id="5768" class="Symbol">)</a> <a id="5770" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="5772" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5774" href="Algebra.Construct.LiftedChoice.html#5745" class="Bound">x</a> <a id="5776" class="Symbol">→</a> <a id="5778" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5780" href="Algebra.Construct.LiftedChoice.html#5747" class="Bound">y</a><a id="5781" class="Symbol">)</a> <a id="5783" class="Symbol">→</a>
              <a id="5799" class="Symbol">(∀</a> <a id="5802" class="Symbol">{</a><a id="5803" href="Algebra.Construct.LiftedChoice.html#5803" class="Bound">x</a> <a id="5805" href="Algebra.Construct.LiftedChoice.html#5805" class="Bound">y</a><a id="5806" class="Symbol">}</a> <a id="5808" class="Symbol">→</a> <a id="5810" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5812" href="Algebra.Construct.LiftedChoice.html#5805" class="Bound">y</a> <a id="5814" class="Symbol">→</a> <a id="5816" class="Symbol">(</a><a id="5817" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5819" href="Algebra.Construct.LiftedChoice.html#5803" class="Bound">x</a> <a id="5821" href="Algebra.Construct.LiftedChoice.html#1399" class="Bound Operator">∙</a> <a id="5823" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5825" href="Algebra.Construct.LiftedChoice.html#5805" class="Bound">y</a><a id="5826" class="Symbol">)</a> <a id="5828" href="Algebra.Construct.LiftedChoice.html#1383" class="Bound Operator">≈</a> <a id="5830" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5832" href="Algebra.Construct.LiftedChoice.html#5805" class="Bound">y</a> <a id="5834" class="Symbol">→</a> <a id="5836" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5838" href="Algebra.Construct.LiftedChoice.html#5803" class="Bound">x</a><a id="5839" class="Symbol">)</a> <a id="5841" class="Symbol">→</a>
              <a id="5857" class="Symbol">∀</a> <a id="5859" href="Algebra.Construct.LiftedChoice.html#5859" class="Bound">x</a> <a id="5861" href="Algebra.Construct.LiftedChoice.html#5861" class="Bound">y</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5867" class="Symbol">(</a><a id="5868" href="Algebra.Construct.LiftedChoice.html#5859" class="Bound">x</a> <a id="5870" href="Algebra.Construct.LiftedChoice.html#4881" class="Function Operator">◦</a> <a id="5872" href="Algebra.Construct.LiftedChoice.html#5861" class="Bound">y</a><a id="5873" class="Symbol">)</a> <a id="5875" class="Symbol">→</a> <a id="5877" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5879" href="Algebra.Construct.LiftedChoice.html#5859" class="Bound">x</a> <a id="5881" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5883" href="Algebra.Construct.LiftedChoice.html#4830" class="Bound">P</a> <a id="5885" href="Algebra.Construct.LiftedChoice.html#5861" class="Bound">y</a>
    <a id="5891" href="Algebra.Construct.LiftedChoice.html#5731" class="Function">forcesᵇ</a> <a id="5899" href="Algebra.Construct.LiftedChoice.html#5899" class="Bound">presˡ</a> <a id="5905" href="Algebra.Construct.LiftedChoice.html#5905" class="Bound">presʳ</a> <a id="5911" href="Algebra.Construct.LiftedChoice.html#5911" class="Bound">x</a> <a id="5913" href="Algebra.Construct.LiftedChoice.html#5913" class="Bound">y</a> <a id="5915" href="Algebra.Construct.LiftedChoice.html#5915" class="Bound">P[x∙y]</a> <a id="5922" class="Keyword">with</a> <a id="5927" href="Algebra.Structures.html#3247" class="Field">M.sel</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5936" href="Algebra.Construct.LiftedChoice.html#5911" class="Bound">x</a><a id="5937" class="Symbol">)</a> <a id="5939" class="Symbol">(</a><a id="5940" href="Algebra.Construct.LiftedChoice.html#4845" class="Bound">f</a> <a id="5942" href="Algebra.Construct.LiftedChoice.html#5913" class="Bound">y</a><a id="5943" class="Symbol">)</a>
    <a id="5949" class="Symbol">...</a> <a id="5953" class="Symbol">|</a> <a id="5955" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5960" href="Algebra.Construct.LiftedChoice.html#5960" class="Bound">fx∙fy≈fx</a> <a id="5969" class="Symbol">=</a> <a id="5971" class="Bound">P[x∙y]</a> <a id="5978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5980" class="Bound">presˡ</a> <a id="5986" class="Bound">P[x∙y]</a> <a id="5993" href="Algebra.Construct.LiftedChoice.html#5960" class="Bound">fx∙fy≈fx</a>
    <a id="6006" class="Symbol">...</a> <a id="6010" class="Symbol">|</a> <a id="6012" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6017" href="Algebra.Construct.LiftedChoice.html#6017" class="Bound">fx∙fy≈fy</a> <a id="6026" class="Symbol">=</a> <a id="6028" class="Bound">presʳ</a> <a id="6034" class="Bound">P[x∙y]</a> <a id="6041" href="Algebra.Construct.LiftedChoice.html#6017" class="Bound">fx∙fy≈fy</a> <a id="6050" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6052" class="Bound">P[x∙y]</a></pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Algebra.Construct.NaturalChoice.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.NaturalChoice.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definition of an operator that computes the min/max value</a>
<a id="173" class="Comment">-- with respect to a total preorder.</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Level.html" class="Module">Level</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">L</a> <a id="389" class="Keyword">hiding</a> <a id="396" class="Symbol">(</a><a id="397" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Base.html" class="Module">Function.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Function.Base.html#1657" class="Function">flip</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="497" class="Symbol">)</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">()</a>
  <a id="562" class="Keyword">renaming</a> <a id="571" class="Symbol">(</a><a id="572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="586" class="Symbol">to</a> <a id="589" class="Function">flipOrder</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">import</a> <a id="607" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="645" class="Symbol">as</a> <a id="648" class="Module">TotalOrderProperties</a>

<a id="670" class="Keyword">module</a> <a id="677" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="714" class="Keyword">where</a>

<a id="721" class="Keyword">private</a>
  <a id="731" class="Keyword">variable</a>
    <a id="744" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="746" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="749" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="764" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="766" class="Symbol">:</a> <a id="768" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="782" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="784" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="787" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a>

<a id="791" class="Comment">------------------------------------------------------------------------</a>
<a id="864" class="Comment">-- Definition</a>

<a id="879" class="Keyword">module</a> <a id="886" href="Algebra.Construct.NaturalChoice.Base.html#886" class="Module">_</a> <a id="888" class="Symbol">(</a><a id="889" href="Algebra.Construct.NaturalChoice.Base.html#889" class="Bound">O</a> <a id="891" class="Symbol">:</a> <a id="893" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="907" href="Algebra.Construct.NaturalChoice.Base.html#744" class="Generalizable">a</a> <a id="909" href="Algebra.Construct.NaturalChoice.Base.html#746" class="Generalizable">ℓ₁</a> <a id="912" href="Algebra.Construct.NaturalChoice.Base.html#749" class="Generalizable">ℓ₂</a><a id="914" class="Symbol">)</a> <a id="916" class="Keyword">where</a>
  <a id="924" class="Keyword">open</a> <a id="929" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="943" href="Algebra.Construct.NaturalChoice.Base.html#889" class="Bound">O</a> <a id="945" class="Keyword">renaming</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a> <a id="959" class="Symbol">to</a> <a id="962" class="Field Operator">_≤_</a><a id="965" class="Symbol">)</a>
  <a id="969" class="Keyword">private</a> <a id="977" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">_≥_</a> <a id="981" class="Symbol">=</a> <a id="983" href="Function.Base.html#1657" class="Function">flip</a> <a id="988" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">_≤_</a>

  <a id="995" class="Keyword">record</a> <a id="1002" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Construct.NaturalChoice.Base.html#907" class="Bound">a</a> <a id="1023" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1027" href="Algebra.Construct.NaturalChoice.Base.html#909" class="Bound">ℓ₁</a> <a id="1030" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1034" href="Algebra.Construct.NaturalChoice.Base.html#912" class="Bound">ℓ₂</a><a id="1036" class="Symbol">)</a> <a id="1038" class="Keyword">where</a>
    <a id="1048" class="Keyword">infixl</a> <a id="1055" class="Number">7</a> <a id="1057" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
    <a id="1065" class="Keyword">field</a>
      <a id="1077" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>       <a id="1087" class="Symbol">:</a> <a id="1089" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1093" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>
      <a id="1107" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1117" class="Symbol">:</a> <a id="1119" class="Symbol">∀</a> <a id="1121" class="Symbol">{</a><a id="1122" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1124" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1131" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">≤</a> <a id="1133" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a> <a id="1139" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1141" href="Algebra.Construct.NaturalChoice.Base.html#1124" class="Bound">y</a> <a id="1143" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1145" href="Algebra.Construct.NaturalChoice.Base.html#1122" class="Bound">x</a>
      <a id="1153" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1163" class="Symbol">:</a> <a id="1165" class="Symbol">∀</a> <a id="1167" class="Symbol">{</a><a id="1168" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1170" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1177" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">≥</a> <a id="1179" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a> <a id="1181" class="Symbol">→</a> <a id="1183" href="Algebra.Construct.NaturalChoice.Base.html#1168" class="Bound">x</a> <a id="1185" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1187" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a> <a id="1189" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1191" href="Algebra.Construct.NaturalChoice.Base.html#1170" class="Bound">y</a>

  <a id="1196" class="Keyword">record</a> <a id="1203" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1215" class="Symbol">:</a> <a id="1217" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Algebra.Construct.NaturalChoice.Base.html#907" class="Bound">a</a> <a id="1224" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1228" href="Algebra.Construct.NaturalChoice.Base.html#909" class="Bound">ℓ₁</a> <a id="1231" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="1235" href="Algebra.Construct.NaturalChoice.Base.html#912" class="Bound">ℓ₂</a><a id="1237" class="Symbol">)</a> <a id="1239" class="Keyword">where</a>
    <a id="1249" class="Keyword">infixl</a> <a id="1256" class="Number">6</a> <a id="1258" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
    <a id="1266" class="Keyword">field</a>
      <a id="1278" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>       <a id="1288" class="Symbol">:</a> <a id="1290" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1294" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>
      <a id="1308" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1318" class="Symbol">:</a> <a id="1320" class="Symbol">∀</a> <a id="1322" class="Symbol">{</a><a id="1323" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1325" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a><a id="1326" class="Symbol">}</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1332" href="Algebra.Construct.NaturalChoice.Base.html#962" class="Field Operator">≤</a> <a id="1334" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Algebra.Construct.NaturalChoice.Base.html#1323" class="Bound">x</a> <a id="1340" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1342" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a> <a id="1344" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1346" href="Algebra.Construct.NaturalChoice.Base.html#1325" class="Bound">y</a>
      <a id="1354" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1371" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a><a id="1372" class="Symbol">}</a> <a id="1374" class="Symbol">→</a> <a id="1376" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1378" href="Algebra.Construct.NaturalChoice.Base.html#977" class="Function Operator">≥</a> <a id="1380" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a> <a id="1386" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1388" href="Algebra.Construct.NaturalChoice.Base.html#1371" class="Bound">y</a> <a id="1390" href="Relation.Binary.Bundles.html#3162" class="Field Operator">≈</a> <a id="1392" href="Algebra.Construct.NaturalChoice.Base.html#1369" class="Bound">x</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Properties</a>

<a id="MinOp⇒MaxOp"></a><a id="1483" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1509" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="1511" class="Symbol">→</a> <a id="1513" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Algebra.Construct.NaturalChoice.Base.html#589" class="Function">flipOrder</a> <a id="1536" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a><a id="1537" class="Symbol">)</a>
<a id="1539" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a> <a id="1551" href="Algebra.Construct.NaturalChoice.Base.html#1551" class="Bound">minOp</a> <a id="1557" class="Symbol">=</a> <a id="1559" class="Keyword">record</a>
  <a id="1568" class="Symbol">{</a> <a id="1570" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>       <a id="1580" class="Symbol">=</a> <a id="1582" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
  <a id="1588" class="Symbol">;</a> <a id="1590" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a>
  <a id="1614" class="Symbol">;</a> <a id="1616" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a>
  <a id="1640" class="Symbol">}</a> <a id="1642" class="Keyword">where</a> <a id="1648" class="Keyword">open</a> <a id="1653" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="1665" href="Algebra.Construct.NaturalChoice.Base.html#1551" class="Bound">minOp</a>

<a id="MaxOp⇒MinOp"></a><a id="1672" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1698" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Algebra.Construct.NaturalChoice.Base.html#589" class="Function">flipOrder</a> <a id="1725" href="Algebra.Construct.NaturalChoice.Base.html#764" class="Generalizable">O</a><a id="1726" class="Symbol">)</a>
<a id="1728" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1740" href="Algebra.Construct.NaturalChoice.Base.html#1740" class="Bound">maxOp</a> <a id="1746" class="Symbol">=</a> <a id="1748" class="Keyword">record</a>
  <a id="1757" class="Symbol">{</a> <a id="1759" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>       <a id="1769" class="Symbol">=</a> <a id="1771" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
  <a id="1777" class="Symbol">;</a> <a id="1779" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a>
  <a id="1803" class="Symbol">;</a> <a id="1805" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a>
  <a id="1829" class="Symbol">}</a> <a id="1831" class="Keyword">where</a> <a id="1837" class="Keyword">open</a> <a id="1842" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="1854" href="Algebra.Construct.NaturalChoice.Base.html#1740" class="Bound">maxOp</a></pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.Max.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Max (Algebra.Construct.NaturalChoice.Max)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.NaturalChoice.Max</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The max operator derived from an arbitrary total preorder.</a>
<a id="168" class="Comment">------------------------------------------------------------------------</a>

<a id="242" class="Symbol">{-#</a> <a id="246" class="Keyword">OPTIONS</a> <a id="254" class="Pragma">--cubical-compatible</a> <a id="275" class="Pragma">--safe</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="323" class="Keyword">using</a> <a id="329" class="Symbol">(</a><a id="330" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">module</a> <a id="350" href="Algebra.Construct.NaturalChoice.Max.html" class="Module">Algebra.Construct.NaturalChoice.Max</a>
  <a id="388" class="Symbol">{</a><a id="389" href="Algebra.Construct.NaturalChoice.Max.html#389" class="Bound">a</a> <a id="391" href="Algebra.Construct.NaturalChoice.Max.html#391" class="Bound">ℓ₁</a> <a id="394" href="Algebra.Construct.NaturalChoice.Max.html#394" class="Bound">ℓ₂</a><a id="396" class="Symbol">}</a> <a id="398" class="Symbol">(</a><a id="399" href="Algebra.Construct.NaturalChoice.Max.html#399" class="Bound">totalOrder</a> <a id="410" class="Symbol">:</a> <a id="412" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="423" href="Algebra.Construct.NaturalChoice.Max.html#389" class="Bound">a</a> <a id="425" href="Algebra.Construct.NaturalChoice.Max.html#391" class="Bound">ℓ₁</a> <a id="428" href="Algebra.Construct.NaturalChoice.Max.html#394" class="Bound">ℓ₂</a><a id="430" class="Symbol">)</a> <a id="432" class="Keyword">where</a>

<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="543" class="Symbol">)</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">()</a>
  <a id="608" class="Keyword">renaming</a> <a id="617" class="Symbol">(</a><a id="618" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="629" class="Symbol">to</a> <a id="632" class="Function">flip</a><a id="636" class="Symbol">)</a>

<a id="639" class="Keyword">open</a> <a id="644" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="655" href="Algebra.Construct.NaturalChoice.Max.html#399" class="Bound">totalOrder</a> <a id="666" class="Keyword">renaming</a> <a id="675" class="Symbol">(</a><a id="676" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="684" class="Symbol">to</a> <a id="687" class="Field">A</a><a id="688" class="Symbol">)</a>

<a id="691" class="Comment">------------------------------------------------------------------------</a>
<a id="764" class="Comment">-- Max is just min with a flipped order</a>

<a id="805" class="Keyword">import</a> <a id="812" href="Algebra.Construct.NaturalChoice.Min.html" class="Module">Algebra.Construct.NaturalChoice.Min</a> <a id="848" class="Symbol">(</a><a id="849" href="Algebra.Construct.NaturalChoice.Max.html#632" class="Function">flip</a> <a id="854" href="Algebra.Construct.NaturalChoice.Max.html#399" class="Bound">totalOrder</a><a id="864" class="Symbol">)</a> <a id="866" class="Symbol">as</a> <a id="Min"></a><a id="869" href="Algebra.Construct.NaturalChoice.Max.html#869" class="Module">Min</a>

<a id="874" class="Keyword">infixl</a> <a id="881" class="Number">6</a> <a id="883" href="Algebra.Construct.NaturalChoice.Max.html#888" class="Function Operator">_⊔_</a>

<a id="_⊔_"></a><a id="888" href="Algebra.Construct.NaturalChoice.Max.html#888" class="Function Operator">_⊔_</a> <a id="892" class="Symbol">:</a> <a id="894" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="898" href="Algebra.Construct.NaturalChoice.Max.html#687" class="Field">A</a>
<a id="900" href="Algebra.Construct.NaturalChoice.Max.html#888" class="Function Operator">_⊔_</a> <a id="904" class="Symbol">=</a> <a id="906" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">Min._⊓_</a>

<a id="915" class="Comment">------------------------------------------------------------------------</a>
<a id="988" class="Comment">-- Properties</a>

<a id="1003" class="Keyword">open</a> <a id="1008" href="Algebra.Construct.NaturalChoice.Max.html#869" class="Module">Min</a> <a id="1012" class="Keyword">public</a> <a id="1019" class="Keyword">using</a> <a id="1025" class="Symbol">()</a>
  <a id="1030" class="Keyword">renaming</a>
  <a id="1041" class="Symbol">(</a> <a id="1043" href="Algebra.Construct.NaturalChoice.Min.html#1008" class="Function">x≤y⇒x⊓y≈x</a> <a id="1053" class="Symbol">to</a> <a id="1056" class="Function">x≤y⇒y⊔x≈y</a>
  <a id="1068" class="Symbol">;</a> <a id="1070" href="Algebra.Construct.NaturalChoice.Min.html#1144" class="Function">x≤y⇒y⊓x≈x</a> <a id="1080" class="Symbol">to</a> <a id="1083" class="Function">x≤y⇒x⊔y≈y</a>
  <a id="1095" class="Symbol">)</a>

<a id="maxOperator"></a><a id="1098" href="Algebra.Construct.NaturalChoice.Max.html#1098" class="Function">maxOperator</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="1124" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a>
<a id="1138" href="Algebra.Construct.NaturalChoice.Max.html#1098" class="Function">maxOperator</a> <a id="1150" class="Symbol">=</a> <a id="1152" class="Keyword">record</a>
  <a id="1161" class="Symbol">{</a> <a id="1163" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1173" class="Symbol">=</a> <a id="1175" href="Algebra.Construct.NaturalChoice.Max.html#1083" class="Function">x≤y⇒x⊔y≈y</a>
  <a id="1187" class="Symbol">;</a> <a id="1189" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Algebra.Construct.NaturalChoice.Max.html#1056" class="Function">x≤y⇒y⊔x≈y</a>
  <a id="1213" class="Symbol">}</a>

<a id="1216" class="Keyword">open</a> <a id="1221" class="Keyword">import</a> <a id="1228" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a> <a id="1266" href="Algebra.Construct.NaturalChoice.Max.html#1098" class="Function">maxOperator</a> <a id="1278" class="Keyword">public</a></pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>MaxOp (Algebra.Construct.NaturalChoice.MaxOp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.NaturalChoice.MaxOp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="370" class="Symbol">;</a> <a id="372" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="441" class="Symbol">)</a>

<a id="444" class="Keyword">module</a> <a id="451" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MaxOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MaxOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MaxOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MaxOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MaxOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MaxOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">(</a><a id="530" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a> <a id="536" class="Symbol">:</a> <a id="538" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="550" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a><a id="551" class="Symbol">)</a>
  <a id="555" class="Keyword">where</a>

<a id="562" class="Keyword">import</a> <a id="569" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="607" class="Symbol">as</a> <a id="610" class="Module">MinOp</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Function.Base.html" class="Module">Function.Base</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Function.Base.html#1657" class="Function">flip</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="709" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="822" class="Keyword">using</a> <a id="828" class="Symbol">()</a>
  <a id="833" class="Keyword">renaming</a> <a id="842" class="Symbol">(</a><a id="843" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="857" class="Symbol">to</a> <a id="860" class="Function">flipOrder</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="890" href="Algebra.Construct.NaturalChoice.MaxOp.html#502" class="Bound">O</a> <a id="892" class="Keyword">renaming</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="910" class="Symbol">to</a> <a id="913" class="Field">A</a><a id="914" class="Symbol">;</a> <a id="916" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a> <a id="920" class="Symbol">to</a> <a id="923" class="Field Operator">_≤_</a><a id="926" class="Symbol">)</a>

<a id="929" class="Comment">-- Max is just min with a flipped order</a>

<a id="970" class="Keyword">private</a>
  <a id="980" class="Keyword">module</a> <a id="Min"></a><a id="987" href="Algebra.Construct.NaturalChoice.MaxOp.html#987" class="Module">Min</a> <a id="991" class="Symbol">=</a> <a id="993" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="999" class="Symbol">(</a><a id="1000" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="1012" href="Algebra.Construct.NaturalChoice.MaxOp.html#530" class="Bound">maxOp</a><a id="1017" class="Symbol">)</a>

<a id="1020" class="Keyword">open</a> <a id="1025" href="Algebra.Construct.NaturalChoice.MaxOp.html#987" class="Module">Min</a> <a id="1029" class="Keyword">public</a>
  <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">()</a>
  <a id="1049" class="Keyword">renaming</a>
  <a id="1060" class="Symbol">(</a> <a id="1062" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>       <a id="1075" class="Symbol">to</a>  <a id="1079" class="Function">⊔-cong</a>
  <a id="1088" class="Symbol">;</a> <a id="1090" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a>      <a id="1103" class="Symbol">to</a>  <a id="1107" class="Function">⊔-congʳ</a>
  <a id="1117" class="Symbol">;</a> <a id="1119" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a>      <a id="1132" class="Symbol">to</a>  <a id="1136" class="Function">⊔-congˡ</a>
  <a id="1146" class="Symbol">;</a> <a id="1148" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>       <a id="1161" class="Symbol">to</a>  <a id="1165" class="Function">⊔-idem</a>
  <a id="1174" class="Symbol">;</a> <a id="1176" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>        <a id="1189" class="Symbol">to</a>  <a id="1193" class="Function">⊔-sel</a>
  <a id="1201" class="Symbol">;</a> <a id="1203" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>      <a id="1216" class="Symbol">to</a>  <a id="1220" class="Function">⊔-assoc</a>
  <a id="1230" class="Symbol">;</a> <a id="1232" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>       <a id="1245" class="Symbol">to</a>  <a id="1249" class="Function">⊔-comm</a>

  <a id="1259" class="Symbol">;</a> <a id="1261" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a>  <a id="1274" class="Symbol">to</a>  <a id="1278" class="Function">⊔-identityˡ</a>
  <a id="1292" class="Symbol">;</a> <a id="1294" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a>  <a id="1307" class="Symbol">to</a>  <a id="1311" class="Function">⊔-identityʳ</a>
  <a id="1325" class="Symbol">;</a> <a id="1327" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a>   <a id="1340" class="Symbol">to</a>  <a id="1344" class="Function">⊔-identity</a>
  <a id="1357" class="Symbol">;</a> <a id="1359" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a>      <a id="1372" class="Symbol">to</a>  <a id="1376" class="Function">⊔-zeroˡ</a>
  <a id="1386" class="Symbol">;</a> <a id="1388" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a>      <a id="1401" class="Symbol">to</a>  <a id="1405" class="Function">⊔-zeroʳ</a>
  <a id="1415" class="Symbol">;</a> <a id="1417" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a>       <a id="1430" class="Symbol">to</a>  <a id="1434" class="Function">⊔-zero</a>

  <a id="1444" class="Symbol">;</a> <a id="1446" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>                 <a id="1472" class="Symbol">to</a>  <a id="1476" class="Function">⊔-isMagma</a>
  <a id="1488" class="Symbol">;</a> <a id="1490" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>             <a id="1516" class="Symbol">to</a>  <a id="1520" class="Function">⊔-isSemigroup</a>
  <a id="1536" class="Symbol">;</a> <a id="1538" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>  <a id="1564" class="Symbol">to</a>  <a id="1568" class="Function">⊔-isCommutativeSemigroup</a>
  <a id="1595" class="Symbol">;</a> <a id="1597" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>                  <a id="1623" class="Symbol">to</a>  <a id="1627" class="Function">⊔-isBand</a>
  <a id="1638" class="Symbol">;</a> <a id="1640" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a>                <a id="1666" class="Symbol">to</a>  <a id="1670" class="Function">⊔-isMonoid</a>
  <a id="1683" class="Symbol">;</a> <a id="1685" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>        <a id="1711" class="Symbol">to</a>  <a id="1715" class="Function">⊔-isSelectiveMagma</a>

  <a id="1737" class="Symbol">;</a> <a id="1739" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a>                   <a id="1765" class="Symbol">to</a>  <a id="1769" class="Function">⊔-magma</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a>               <a id="1807" class="Symbol">to</a>  <a id="1811" class="Function">⊔-semigroup</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a>    <a id="1853" class="Symbol">to</a>  <a id="1857" class="Function">⊔-commutativeSemigroup</a>
  <a id="1882" class="Symbol">;</a> <a id="1884" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a>                    <a id="1910" class="Symbol">to</a>  <a id="1914" class="Function">⊔-band</a>
  <a id="1923" class="Symbol">;</a> <a id="1925" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a>                  <a id="1951" class="Symbol">to</a>  <a id="1955" class="Function">⊔-monoid</a>
  <a id="1966" class="Symbol">;</a> <a id="1968" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a>          <a id="1994" class="Symbol">to</a>  <a id="1998" class="Function">⊔-selectiveMagma</a>

  <a id="2018" class="Symbol">;</a> <a id="2020" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a>  <a id="2031" class="Symbol">to</a> <a id="2034" class="Function">x⊔y≈y⇒x≤y</a>
  <a id="2046" class="Symbol">;</a> <a id="2048" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a>  <a id="2059" class="Symbol">to</a> <a id="2062" class="Function">x⊔y≈x⇒y≤x</a>
  <a id="2074" class="Symbol">;</a> <a id="2076" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a>      <a id="2087" class="Symbol">to</a> <a id="2090" class="Function">x≤x⊔y</a>
  <a id="2098" class="Symbol">;</a> <a id="2100" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a>      <a id="2111" class="Symbol">to</a> <a id="2114" class="Function">x≤y⊔x</a>
  <a id="2122" class="Symbol">;</a> <a id="2124" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a>  <a id="2135" class="Symbol">to</a> <a id="2138" class="Function">x≤y⇒x≤y⊔z</a>
  <a id="2150" class="Symbol">;</a> <a id="2152" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a>  <a id="2163" class="Symbol">to</a> <a id="2166" class="Function">x≤y⇒x≤z⊔y</a>
  <a id="2178" class="Symbol">;</a> <a id="2180" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a>  <a id="2191" class="Symbol">to</a> <a id="2194" class="Function">x⊔y≤z⇒x≤z</a>
  <a id="2206" class="Symbol">;</a> <a id="2208" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a>  <a id="2219" class="Symbol">to</a> <a id="2222" class="Function">x⊔y≤z⇒y≤z</a>

  <a id="2235" class="Symbol">;</a> <a id="2237" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>              <a id="2256" class="Symbol">to</a>  <a id="2260" class="Function">⊔-lub</a>
  <a id="2268" class="Symbol">;</a> <a id="2270" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a>      <a id="2289" class="Symbol">to</a>  <a id="2293" class="Function">⊔-triangulate</a>
  <a id="2309" class="Symbol">;</a> <a id="2311" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>           <a id="2330" class="Symbol">to</a>  <a id="2334" class="Function">⊔-mono-≤</a>
  <a id="2345" class="Symbol">;</a> <a id="2347" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a>          <a id="2366" class="Symbol">to</a>  <a id="2370" class="Function">⊔-monoˡ-≤</a>
  <a id="2382" class="Symbol">;</a> <a id="2384" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a>          <a id="2403" class="Symbol">to</a>  <a id="2407" class="Function">⊔-monoʳ-≤</a>
  <a id="2419" class="Symbol">)</a>

<a id="mono-≤-distrib-⊔"></a><a id="2422" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">mono-≤-distrib-⊔</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">∀</a> <a id="2443" class="Symbol">{</a><a id="2444" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a><a id="2445" class="Symbol">}</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2451" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2461" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="2465" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2467" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="2471" class="Symbol">→</a> <a id="2473" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2475" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2485" href="Algebra.Construct.NaturalChoice.MaxOp.html#923" class="Function Operator">_≤_</a> <a id="2489" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2491" href="Algebra.Construct.NaturalChoice.MaxOp.html#923" class="Function Operator">_≤_</a> <a id="2495" class="Symbol">→</a>
                   <a id="2516" class="Symbol">∀</a> <a id="2518" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2520" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2529" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2531" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a><a id="2532" class="Symbol">)</a> <a id="2534" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="2536" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2538" href="Algebra.Construct.NaturalChoice.MaxOp.html#2518" class="Bound">x</a> <a id="2540" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2542" href="Algebra.Construct.NaturalChoice.MaxOp.html#2444" class="Bound">f</a> <a id="2544" href="Algebra.Construct.NaturalChoice.MaxOp.html#2520" class="Bound">y</a>
<a id="2546" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">mono-≤-distrib-⊔</a> <a id="2563" href="Algebra.Construct.NaturalChoice.MaxOp.html#2563" class="Bound">cong</a> <a id="2568" href="Algebra.Construct.NaturalChoice.MaxOp.html#2568" class="Bound">pres</a> <a id="2573" class="Symbol">=</a> <a id="2575" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">Min.mono-≤-distrib-⊓</a> <a id="2596" href="Algebra.Construct.NaturalChoice.MaxOp.html#2563" class="Bound">cong</a> <a id="2601" href="Algebra.Construct.NaturalChoice.MaxOp.html#2568" class="Bound">pres</a></pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.Min.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Min (Algebra.Construct.NaturalChoice.Min)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.NaturalChoice.Min</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The min operator derived from an arbitrary total preorder.</a>
<a id="168" class="Comment">------------------------------------------------------------------------</a>

<a id="242" class="Symbol">{-#</a> <a id="246" class="Keyword">OPTIONS</a> <a id="254" class="Pragma">--cubical-compatible</a> <a id="275" class="Pragma">--safe</a> <a id="282" class="Symbol">#-}</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="323" class="Keyword">using</a> <a id="329" class="Symbol">(</a><a id="330" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">module</a> <a id="350" href="Algebra.Construct.NaturalChoice.Min.html" class="Module">Algebra.Construct.NaturalChoice.Min</a>
  <a id="388" class="Symbol">{</a><a id="389" href="Algebra.Construct.NaturalChoice.Min.html#389" class="Bound">a</a> <a id="391" href="Algebra.Construct.NaturalChoice.Min.html#391" class="Bound">ℓ₁</a> <a id="394" href="Algebra.Construct.NaturalChoice.Min.html#394" class="Bound">ℓ₂</a><a id="396" class="Symbol">}</a> <a id="398" class="Symbol">(</a><a id="399" href="Algebra.Construct.NaturalChoice.Min.html#399" class="Bound">O</a> <a id="401" class="Symbol">:</a> <a id="403" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="414" href="Algebra.Construct.NaturalChoice.Min.html#389" class="Bound">a</a> <a id="416" href="Algebra.Construct.NaturalChoice.Min.html#391" class="Bound">ℓ₁</a> <a id="419" href="Algebra.Construct.NaturalChoice.Min.html#394" class="Bound">ℓ₂</a><a id="421" class="Symbol">)</a>
  <a id="425" class="Keyword">where</a>

<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="467" class="Symbol">)</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
<a id="518" class="Keyword">import</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">MinOp</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="609" class="Symbol">;</a> <a id="611" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="615" class="Symbol">;</a> <a id="617" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="654" class="Keyword">using</a> <a id="660" class="Symbol">(</a><a id="661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Function.Base.html" class="Module">Function.Base</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Function.Base.html#704" class="Function">id</a><a id="701" class="Symbol">)</a>
<a id="703" class="Keyword">open</a> <a id="708" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="719" href="Algebra.Construct.NaturalChoice.Min.html#399" class="Bound">O</a> <a id="721" class="Keyword">renaming</a> <a id="730" class="Symbol">(</a><a id="731" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="739" class="Symbol">to</a> <a id="742" class="Field">A</a><a id="743" class="Symbol">)</a>

<a id="746" class="Comment">------------------------------------------------------------------------</a>
<a id="819" class="Comment">-- Definition</a>

<a id="834" class="Keyword">infixl</a> <a id="841" class="Number">7</a> <a id="843" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">_⊓_</a>

<a id="_⊓_"></a><a id="848" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">_⊓_</a> <a id="852" class="Symbol">:</a> <a id="854" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="858" href="Algebra.Construct.NaturalChoice.Min.html#742" class="Field">A</a>
<a id="860" href="Algebra.Construct.NaturalChoice.Min.html#860" class="Bound">x</a> <a id="862" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="864" href="Algebra.Construct.NaturalChoice.Min.html#864" class="Bound">y</a> <a id="866" class="Keyword">with</a> <a id="871" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="877" href="Algebra.Construct.NaturalChoice.Min.html#860" class="Bound">x</a> <a id="879" href="Algebra.Construct.NaturalChoice.Min.html#864" class="Bound">y</a>
<a id="881" class="Symbol">...</a> <a id="885" class="Symbol">|</a> <a id="887" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="892" href="Algebra.Construct.NaturalChoice.Min.html#892" class="Bound">x≤y</a> <a id="896" class="Symbol">=</a> <a id="898" class="Bound">x</a>
<a id="900" class="Symbol">...</a> <a id="904" class="Symbol">|</a> <a id="906" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="911" href="Algebra.Construct.NaturalChoice.Min.html#911" class="Bound">y≤x</a> <a id="915" class="Symbol">=</a> <a id="917" class="Bound">y</a>

<a id="920" class="Comment">------------------------------------------------------------------------</a>
<a id="993" class="Comment">-- Properties</a>

<a id="x≤y⇒x⊓y≈x"></a><a id="1008" href="Algebra.Construct.NaturalChoice.Min.html#1008" class="Function">x≤y⇒x⊓y≈x</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">∀</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Algebra.Construct.NaturalChoice.Min.html#1023" class="Bound">x</a> <a id="1025" href="Algebra.Construct.NaturalChoice.Min.html#1025" class="Bound">y</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Algebra.Construct.NaturalChoice.Min.html#1023" class="Bound">x</a> <a id="1032" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="1034" href="Algebra.Construct.NaturalChoice.Min.html#1025" class="Bound">y</a> <a id="1036" class="Symbol">→</a> <a id="1038" href="Algebra.Construct.NaturalChoice.Min.html#1023" class="Bound">x</a> <a id="1040" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="1042" href="Algebra.Construct.NaturalChoice.Min.html#1025" class="Bound">y</a> <a id="1044" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="1046" href="Algebra.Construct.NaturalChoice.Min.html#1023" class="Bound">x</a>
<a id="1048" href="Algebra.Construct.NaturalChoice.Min.html#1008" class="Function">x≤y⇒x⊓y≈x</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Algebra.Construct.NaturalChoice.Min.html#1059" class="Bound">x</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Symbol">{</a><a id="1063" href="Algebra.Construct.NaturalChoice.Min.html#1063" class="Bound">y</a><a id="1064" class="Symbol">}</a> <a id="1066" href="Algebra.Construct.NaturalChoice.Min.html#1066" class="Bound">x≤y</a> <a id="1070" class="Keyword">with</a> <a id="1075" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1081" href="Algebra.Construct.NaturalChoice.Min.html#1059" class="Bound">x</a> <a id="1083" href="Algebra.Construct.NaturalChoice.Min.html#1063" class="Bound">y</a>
<a id="1085" class="Symbol">...</a> <a id="1089" class="Symbol">|</a> <a id="1091" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1096" class="Symbol">_</a>   <a id="1100" class="Symbol">=</a> <a id="1102" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>
<a id="1110" class="Symbol">...</a> <a id="1114" class="Symbol">|</a> <a id="1116" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1121" href="Algebra.Construct.NaturalChoice.Min.html#1121" class="Bound">y≤x</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1135" href="Algebra.Construct.NaturalChoice.Min.html#1121" class="Bound">y≤x</a> <a id="1139" class="Bound">x≤y</a>

<a id="x≤y⇒y⊓x≈x"></a><a id="1144" href="Algebra.Construct.NaturalChoice.Min.html#1144" class="Function">x≤y⇒y⊓x≈x</a> <a id="1154" class="Symbol">:</a> <a id="1156" class="Symbol">∀</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Algebra.Construct.NaturalChoice.Min.html#1159" class="Bound">x</a> <a id="1161" href="Algebra.Construct.NaturalChoice.Min.html#1161" class="Bound">y</a><a id="1162" class="Symbol">}</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Algebra.Construct.NaturalChoice.Min.html#1159" class="Bound">x</a> <a id="1168" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="1170" href="Algebra.Construct.NaturalChoice.Min.html#1161" class="Bound">y</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Algebra.Construct.NaturalChoice.Min.html#1161" class="Bound">y</a> <a id="1176" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="1178" href="Algebra.Construct.NaturalChoice.Min.html#1159" class="Bound">x</a> <a id="1180" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="1182" href="Algebra.Construct.NaturalChoice.Min.html#1159" class="Bound">x</a>
<a id="1184" href="Algebra.Construct.NaturalChoice.Min.html#1144" class="Function">x≤y⇒y⊓x≈x</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Algebra.Construct.NaturalChoice.Min.html#1195" class="Bound">x</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">{</a><a id="1199" href="Algebra.Construct.NaturalChoice.Min.html#1199" class="Bound">y</a><a id="1200" class="Symbol">}</a> <a id="1202" href="Algebra.Construct.NaturalChoice.Min.html#1202" class="Bound">x≤y</a> <a id="1206" class="Keyword">with</a> <a id="1211" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1217" href="Algebra.Construct.NaturalChoice.Min.html#1199" class="Bound">y</a> <a id="1219" href="Algebra.Construct.NaturalChoice.Min.html#1195" class="Bound">x</a>
<a id="1221" class="Symbol">...</a> <a id="1225" class="Symbol">|</a> <a id="1227" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1232" href="Algebra.Construct.NaturalChoice.Min.html#1232" class="Bound">y≤x</a> <a id="1236" class="Symbol">=</a> <a id="1238" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1246" href="Algebra.Construct.NaturalChoice.Min.html#1232" class="Bound">y≤x</a> <a id="1250" class="Bound">x≤y</a>
<a id="1254" class="Symbol">...</a> <a id="1258" class="Symbol">|</a> <a id="1260" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1265" class="Symbol">_</a>   <a id="1269" class="Symbol">=</a> <a id="1271" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

<a id="minOperator"></a><a id="1280" href="Algebra.Construct.NaturalChoice.Min.html#1280" class="Function">minOperator</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="1306" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a>
<a id="1320" href="Algebra.Construct.NaturalChoice.Min.html#1280" class="Function">minOperator</a> <a id="1332" class="Symbol">=</a> <a id="1334" class="Keyword">record</a>
  <a id="1343" class="Symbol">{</a> <a id="1345" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1355" class="Symbol">=</a> <a id="1357" href="Algebra.Construct.NaturalChoice.Min.html#1008" class="Function">x≤y⇒x⊓y≈x</a>
  <a id="1369" class="Symbol">;</a> <a id="1371" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Algebra.Construct.NaturalChoice.Min.html#1144" class="Function">x≤y⇒y⊓x≈x</a>
  <a id="1395" class="Symbol">}</a>

<a id="1398" class="Keyword">open</a> <a id="1403" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="1409" href="Algebra.Construct.NaturalChoice.Min.html#1280" class="Function">minOperator</a> <a id="1421" class="Keyword">public</a></pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>MinMaxOp (Algebra.Construct.NaturalChoice.MinMaxOp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.NaturalChoice.MinMaxOp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total</a>
<a id="168" class="Comment">-- preorder.</a>
<a id="181" class="Comment">------------------------------------------------------------------------</a>

<a id="255" class="Symbol">{-#</a> <a id="259" class="Keyword">OPTIONS</a> <a id="267" class="Pragma">--cubical-compatible</a> <a id="288" class="Pragma">--safe</a> <a id="295" class="Symbol">#-}</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="367" class="Symbol">;</a> <a id="369" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="438" class="Symbol">)</a>

<a id="441" class="Keyword">module</a> <a id="448" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a>
  <a id="531" class="Symbol">(</a><a id="532" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a> <a id="538" class="Symbol">:</a> <a id="540" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="552" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a><a id="553" class="Symbol">)</a>
  <a id="557" class="Symbol">(</a><a id="558" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a> <a id="564" class="Symbol">:</a> <a id="566" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="578" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a><a id="579" class="Symbol">)</a>
  <a id="583" class="Keyword">where</a>

<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="616" class="Symbol">as</a> <a id="619" class="Module">Sum</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="634" class="Symbol">;</a> <a id="636" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="640" class="Symbol">;</a> <a id="642" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="689" class="Symbol">)</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Function.Base.html" class="Module">Function.Base</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Function.Base.html#704" class="Function">id</a><a id="726" class="Symbol">;</a> <a id="728" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="731" class="Symbol">;</a> <a id="733" href="Function.Base.html#1657" class="Function">flip</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="792" class="Symbol">)</a>

<a id="795" class="Keyword">open</a> <a id="800" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="814" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">O</a> <a id="816" class="Keyword">renaming</a>
  <a id="827" class="Symbol">(</a> <a id="829" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>   <a id="839" class="Symbol">to</a> <a id="842" class="Field">A</a>
  <a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>       <a id="858" class="Symbol">to</a> <a id="861" class="Field Operator">_≤_</a>
  <a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="879" class="Symbol">to</a> <a id="882" class="Function">≤-resp-≈</a>
  <a id="893" class="Symbol">;</a> <a id="895" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="905" class="Symbol">to</a> <a id="908" class="Function">≤-respʳ-≈</a>
  <a id="920" class="Symbol">;</a> <a id="922" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="932" class="Symbol">to</a> <a id="935" class="Function">≤-respˡ-≈</a>
  <a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="966" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a>
<a id="972" class="Keyword">open</a> <a id="977" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="989" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a>

<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1028" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1032" class="Keyword">open</a> <a id="1037" class="Keyword">import</a> <a id="1044" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1063" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1067" class="Keyword">open</a> <a id="1072" class="Keyword">import</a> <a id="1079" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="1107" href="Relation.Binary.Bundles.html#2604" class="Function">Eq.setoid</a>
<a id="1117" class="Keyword">open</a> <a id="1122" class="Keyword">import</a> <a id="1129" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1164" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Re-export properties of individual operators</a>

<a id="1296" class="Keyword">open</a> <a id="1301" class="Keyword">import</a> <a id="1308" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="1346" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#532" class="Bound">minOp</a> <a id="1352" class="Keyword">public</a>
<a id="1359" class="Keyword">open</a> <a id="1364" class="Keyword">import</a> <a id="1371" href="Algebra.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MaxOp</a> <a id="1409" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#558" class="Bound">maxOp</a> <a id="1415" class="Keyword">public</a>

<a id="1423" class="Comment">------------------------------------------------------------------------</a>
<a id="1496" class="Comment">-- Joint algebraic structures</a>

<a id="⊓-distribˡ-⊔"></a><a id="1527" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1546" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="1563" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1567" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="1580" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1580" class="Bound">x</a> <a id="1582" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1582" class="Bound">y</a> <a id="1584" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1584" class="Bound">z</a> <a id="1586" class="Keyword">with</a> <a id="1591" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1597" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1582" class="Bound">y</a> <a id="1599" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1584" class="Bound">z</a>
<a id="1601" class="Symbol">...</a> <a id="1605" class="Symbol">|</a> <a id="1607" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1612" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a> <a id="1616" class="Symbol">=</a> <a id="1618" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1635" class="Bound">x</a> <a id="1637" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1639" class="Symbol">(</a><a id="1640" class="Bound">y</a> <a id="1642" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1644" class="Bound">z</a><a id="1645" class="Symbol">)</a>       <a id="1653" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1657" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1665" class="Bound">x</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1678" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a><a id="1681" class="Symbol">)</a> <a id="1683" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1687" class="Bound">x</a> <a id="1689" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1691" class="Bound">z</a>             <a id="1705" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1708" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="1729" class="Bound">x</a> <a id="1731" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1612" class="Bound">y≤z</a><a id="1734" class="Symbol">)</a> <a id="1736" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1740" class="Symbol">(</a><a id="1741" class="Bound">x</a> <a id="1743" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1745" class="Bound">y</a><a id="1746" class="Symbol">)</a> <a id="1748" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1750" class="Symbol">(</a><a id="1751" class="Bound">x</a> <a id="1753" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1755" class="Bound">z</a><a id="1756" class="Symbol">)</a> <a id="1758" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="1760" class="Symbol">...</a> <a id="1764" class="Symbol">|</a> <a id="1766" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1771" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1794" class="Bound">x</a> <a id="1796" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1798" class="Symbol">(</a><a id="1799" class="Bound">y</a> <a id="1801" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1803" class="Bound">z</a><a id="1804" class="Symbol">)</a>       <a id="1812" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1816" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1824" class="Bound">x</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1837" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a><a id="1840" class="Symbol">)</a> <a id="1842" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1846" class="Bound">x</a> <a id="1848" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1850" class="Bound">y</a>             <a id="1864" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1867" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="1877" class="Symbol">(</a><a id="1878" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="1888" class="Bound">x</a> <a id="1890" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1771" class="Bound">y≥z</a><a id="1893" class="Symbol">)</a> <a id="1895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1899" class="Symbol">(</a><a id="1900" class="Bound">x</a> <a id="1902" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1904" class="Bound">y</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="1909" class="Symbol">(</a><a id="1910" class="Bound">x</a> <a id="1912" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="1914" class="Bound">z</a><a id="1915" class="Symbol">)</a> <a id="1917" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-distribʳ-⊔"></a><a id="1920" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1939" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="1956" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1960" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="1994" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a> <a id="2001" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2008" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a>

<a id="⊓-distrib-⊔"></a><a id="2022" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="2040" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="2056" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="2060" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a> <a id="2087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2089" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a>

<a id="⊔-distribˡ-⊓"></a><a id="2103" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2122" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="2139" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2143" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2156" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2156" class="Bound">x</a> <a id="2158" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2158" class="Bound">y</a> <a id="2160" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2160" class="Bound">z</a> <a id="2162" class="Keyword">with</a> <a id="2167" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2173" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2158" class="Bound">y</a> <a id="2175" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2160" class="Bound">z</a>
<a id="2177" class="Symbol">...</a> <a id="2181" class="Symbol">|</a> <a id="2183" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2188" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a> <a id="2192" class="Symbol">=</a> <a id="2194" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2211" class="Bound">x</a> <a id="2213" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2215" class="Symbol">(</a><a id="2216" class="Bound">y</a> <a id="2218" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2220" class="Bound">z</a><a id="2221" class="Symbol">)</a>       <a id="2229" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2233" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="2241" class="Bound">x</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2254" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2263" class="Bound">x</a> <a id="2265" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2267" class="Bound">y</a>             <a id="2281" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2284" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a> <a id="2305" class="Bound">x</a> <a id="2307" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2188" class="Bound">y≤z</a><a id="2310" class="Symbol">)</a> <a id="2312" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2316" class="Symbol">(</a><a id="2317" class="Bound">x</a> <a id="2319" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2321" class="Bound">y</a><a id="2322" class="Symbol">)</a> <a id="2324" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2326" class="Symbol">(</a><a id="2327" class="Bound">x</a> <a id="2329" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2331" class="Bound">z</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2336" class="Symbol">...</a> <a id="2340" class="Symbol">|</a> <a id="2342" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2347" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2370" class="Bound">x</a> <a id="2372" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2374" class="Symbol">(</a><a id="2375" class="Bound">y</a> <a id="2377" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2379" class="Bound">z</a><a id="2380" class="Symbol">)</a>       <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2392" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="2400" class="Bound">x</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="2413" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a><a id="2416" class="Symbol">)</a> <a id="2418" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2422" class="Bound">x</a> <a id="2424" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2426" class="Bound">z</a>             <a id="2440" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2443" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a> <a id="2464" class="Bound">x</a> <a id="2466" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2347" class="Bound">y≥z</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2475" class="Symbol">(</a><a id="2476" class="Bound">x</a> <a id="2478" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2480" class="Bound">y</a><a id="2481" class="Symbol">)</a> <a id="2483" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2485" class="Symbol">(</a><a id="2486" class="Bound">x</a> <a id="2488" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2490" class="Bound">z</a><a id="2491" class="Symbol">)</a> <a id="2493" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-distribʳ-⊓"></a><a id="2496" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2515" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="2532" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2536" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a> <a id="2549" class="Symbol">=</a> <a id="2551" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="2570" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2577" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a> <a id="2584" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a>

<a id="⊔-distrib-⊓"></a><a id="2598" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2616" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="2632" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2636" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a> <a id="2663" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2665" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a>

<a id="⊓-absorbs-⊔"></a><a id="2679" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="2697" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="2705" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="2709" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="2721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2721" class="Bound">x</a> <a id="2723" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2723" class="Bound">y</a> <a id="2725" class="Keyword">with</a> <a id="2730" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2736" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2721" class="Bound">x</a> <a id="2738" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2723" class="Bound">y</a>
<a id="2740" class="Symbol">...</a> <a id="2744" class="Symbol">|</a> <a id="2746" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2751" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2774" class="Bound">x</a> <a id="2776" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2778" class="Symbol">(</a><a id="2779" class="Bound">x</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2783" class="Bound">y</a><a id="2784" class="Symbol">)</a>  <a id="2787" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2790" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2798" class="Bound">x</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="2811" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a><a id="2814" class="Symbol">)</a> <a id="2816" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2820" class="Bound">x</a> <a id="2822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2824" class="Bound">y</a>        <a id="2833" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2836" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="2846" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2751" class="Bound">x≤y</a> <a id="2850" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2854" class="Bound">x</a>            <a id="2867" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2869" class="Symbol">...</a> <a id="2873" class="Symbol">|</a> <a id="2875" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2880" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2880" class="Bound">y≤x</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2903" class="Bound">x</a> <a id="2905" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2907" class="Symbol">(</a><a id="2908" class="Bound">x</a> <a id="2910" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="2912" class="Bound">y</a><a id="2913" class="Symbol">)</a>  <a id="2916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2919" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2927" class="Bound">x</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="2940" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2880" class="Bound">y≤x</a><a id="2943" class="Symbol">)</a> <a id="2945" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2949" class="Bound">x</a> <a id="2951" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="2953" class="Bound">x</a>        <a id="2962" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2965" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="2972" class="Bound">x</a> <a id="2974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2978" class="Bound">x</a>            <a id="2991" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-absorbs-⊓"></a><a id="2994" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="3012" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="3020" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="3024" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3036" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3036" class="Bound">x</a> <a id="3038" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3038" class="Bound">y</a> <a id="3040" class="Keyword">with</a> <a id="3045" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3051" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3036" class="Bound">x</a> <a id="3053" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3038" class="Bound">y</a>
<a id="3055" class="Symbol">...</a> <a id="3059" class="Symbol">|</a> <a id="3061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3066" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3066" class="Bound">x≤y</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3089" class="Bound">x</a> <a id="3091" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3093" class="Symbol">(</a><a id="3094" class="Bound">x</a> <a id="3096" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3098" class="Bound">y</a><a id="3099" class="Symbol">)</a>  <a id="3102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3105" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="3113" class="Bound">x</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3066" class="Bound">x≤y</a><a id="3129" class="Symbol">)</a> <a id="3131" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3135" class="Bound">x</a> <a id="3137" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3139" class="Bound">x</a>        <a id="3148" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3151" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a> <a id="3158" class="Bound">x</a> <a id="3160" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3164" class="Bound">x</a>            <a id="3177" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3179" class="Symbol">...</a> <a id="3183" class="Symbol">|</a> <a id="3185" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3190" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3213" class="Bound">x</a> <a id="3215" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3217" class="Symbol">(</a><a id="3218" class="Bound">x</a> <a id="3220" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3222" class="Bound">y</a><a id="3223" class="Symbol">)</a>  <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3229" href="Algebra.Construct.NaturalChoice.MaxOp.html#1136" class="Function">⊔-congˡ</a> <a id="3237" class="Bound">x</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="3250" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a><a id="3253" class="Symbol">)</a> <a id="3255" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3259" class="Bound">x</a> <a id="3261" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3263" class="Bound">y</a>        <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3275" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="3285" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3190" class="Bound">y≤x</a> <a id="3289" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3293" class="Bound">x</a>            <a id="3306" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊔-⊓-absorptive"></a><a id="3309" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="3337" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="3341" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="3345" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a> <a id="3360" class="Symbol">=</a> <a id="3362" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a> <a id="3374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3376" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>

<a id="⊓-⊔-absorptive"></a><a id="3389" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="3417" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="3421" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="3425" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a> <a id="3440" class="Symbol">=</a> <a id="3442" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a> <a id="3454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3456" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>

<a id="3469" class="Comment">------------------------------------------------------------------------</a>
<a id="3542" class="Comment">-- Other joint properties</a>

<a id="3569" class="Keyword">private</a> <a id="_≥_"></a><a id="3577" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="3581" class="Symbol">=</a> <a id="3583" href="Function.Base.html#1657" class="Function">flip</a> <a id="3588" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a>

<a id="antimono-≤-distrib-⊓"></a><a id="3593" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">antimono-≤-distrib-⊓</a> <a id="3614" class="Symbol">:</a> <a id="3616" class="Symbol">∀</a> <a id="3618" class="Symbol">{</a><a id="3619" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a><a id="3620" class="Symbol">}</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3626" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3636" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="3640" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3642" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3650" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3660" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a> <a id="3664" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3666" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="3670" class="Symbol">→</a>
                       <a id="3695" class="Symbol">∀</a> <a id="3697" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3699" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3708" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3710" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a><a id="3711" class="Symbol">)</a> <a id="3713" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="3715" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3717" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3697" class="Bound">x</a> <a id="3719" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3721" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3619" class="Bound">f</a> <a id="3723" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3699" class="Bound">y</a>
<a id="3725" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">antimono-≤-distrib-⊓</a> <a id="3746" class="Symbol">{</a><a id="3747" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3747" class="Bound">f</a><a id="3748" class="Symbol">}</a> <a id="3750" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3750" class="Bound">cong</a> <a id="3755" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3755" class="Bound">antimono</a> <a id="3764" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3764" class="Bound">x</a> <a id="3766" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3766" class="Bound">y</a> <a id="3768" class="Keyword">with</a> <a id="3773" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3779" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3764" class="Bound">x</a> <a id="3781" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3766" class="Bound">y</a>
<a id="3783" class="Symbol">...</a> <a id="3787" class="Symbol">|</a> <a id="3789" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3794" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3817" class="Bound">f</a> <a id="3819" class="Symbol">(</a><a id="3820" class="Bound">x</a> <a id="3822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3824" class="Bound">y</a><a id="3825" class="Symbol">)</a>  <a id="3828" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3831" class="Bound">cong</a> <a id="3836" class="Symbol">(</a><a id="3837" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="3847" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a><a id="3850" class="Symbol">)</a> <a id="3852" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3856" class="Bound">f</a> <a id="3858" class="Bound">x</a>        <a id="3867" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3870" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="3880" class="Symbol">(</a><a id="3881" class="Bound">antimono</a> <a id="3890" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3794" class="Bound">x≤y</a><a id="3893" class="Symbol">)</a> <a id="3895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3899" class="Bound">f</a> <a id="3901" class="Bound">x</a> <a id="3903" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="3905" class="Bound">f</a> <a id="3907" class="Bound">y</a>  <a id="3910" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3912" class="Symbol">...</a> <a id="3916" class="Symbol">|</a> <a id="3918" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3923" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3946" class="Bound">f</a> <a id="3948" class="Symbol">(</a><a id="3949" class="Bound">x</a> <a id="3951" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="3953" class="Bound">y</a><a id="3954" class="Symbol">)</a>  <a id="3957" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3960" class="Bound">cong</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="3976" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a><a id="3979" class="Symbol">)</a> <a id="3981" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3985" class="Bound">f</a> <a id="3987" class="Bound">y</a>        <a id="3996" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3999" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="4009" class="Symbol">(</a><a id="4010" class="Bound">antimono</a> <a id="4019" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3923" class="Bound">y≤x</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4028" class="Bound">f</a> <a id="4030" class="Bound">x</a> <a id="4032" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4034" class="Bound">f</a> <a id="4036" class="Bound">y</a>  <a id="4039" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="antimono-≤-distrib-⊔"></a><a id="4042" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">antimono-≤-distrib-⊔</a> <a id="4063" class="Symbol">:</a> <a id="4065" class="Symbol">∀</a> <a id="4067" class="Symbol">{</a><a id="4068" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a><a id="4069" class="Symbol">}</a> <a id="4071" class="Symbol">→</a> <a id="4073" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4075" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4085" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4089" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4091" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4095" class="Symbol">→</a> <a id="4097" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4099" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4109" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">_≤_</a> <a id="4113" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4115" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3577" class="Function Operator">_≥_</a> <a id="4119" class="Symbol">→</a>
                       <a id="4144" class="Symbol">∀</a> <a id="4146" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4148" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4157" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4159" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a><a id="4160" class="Symbol">)</a> <a id="4162" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="4164" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4166" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4146" class="Bound">x</a> <a id="4168" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4170" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4068" class="Bound">f</a> <a id="4172" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4148" class="Bound">y</a>
<a id="4174" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">antimono-≤-distrib-⊔</a> <a id="4195" class="Symbol">{</a><a id="4196" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4196" class="Bound">f</a><a id="4197" class="Symbol">}</a> <a id="4199" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4199" class="Bound">cong</a> <a id="4204" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4204" class="Bound">antimono</a> <a id="4213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4213" class="Bound">x</a> <a id="4215" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4215" class="Bound">y</a> <a id="4217" class="Keyword">with</a> <a id="4222" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="4228" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4213" class="Bound">x</a> <a id="4230" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4215" class="Bound">y</a>
<a id="4232" class="Symbol">...</a> <a id="4236" class="Symbol">|</a> <a id="4238" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4243" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a> <a id="4247" class="Symbol">=</a> <a id="4249" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4266" class="Bound">f</a> <a id="4268" class="Symbol">(</a><a id="4269" class="Bound">x</a> <a id="4271" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4273" class="Bound">y</a><a id="4274" class="Symbol">)</a>  <a id="4277" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4280" class="Bound">cong</a> <a id="4285" class="Symbol">(</a><a id="4286" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="4296" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a><a id="4299" class="Symbol">)</a> <a id="4301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4305" class="Bound">f</a> <a id="4307" class="Bound">y</a>        <a id="4316" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4319" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Function">x≥y⇒x⊓y≈y</a> <a id="4329" class="Symbol">(</a><a id="4330" class="Bound">antimono</a> <a id="4339" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4243" class="Bound">x≤y</a><a id="4342" class="Symbol">)</a> <a id="4344" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4348" class="Bound">f</a> <a id="4350" class="Bound">x</a> <a id="4352" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4354" class="Bound">f</a> <a id="4356" class="Bound">y</a>  <a id="4359" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="4361" class="Symbol">...</a> <a id="4365" class="Symbol">|</a> <a id="4367" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4372" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a> <a id="4376" class="Symbol">=</a> <a id="4378" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4395" class="Bound">f</a> <a id="4397" class="Symbol">(</a><a id="4398" class="Bound">x</a> <a id="4400" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4402" class="Bound">y</a><a id="4403" class="Symbol">)</a>  <a id="4406" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4409" class="Bound">cong</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="4425" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a><a id="4428" class="Symbol">)</a> <a id="4430" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4434" class="Bound">f</a> <a id="4436" class="Bound">x</a>        <a id="4445" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4448" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Function">x≤y⇒x⊓y≈x</a> <a id="4458" class="Symbol">(</a><a id="4459" class="Bound">antimono</a> <a id="4468" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4372" class="Bound">y≤x</a><a id="4471" class="Symbol">)</a> <a id="4473" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4477" class="Bound">f</a> <a id="4479" class="Bound">x</a> <a id="4481" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4483" class="Bound">f</a> <a id="4485" class="Bound">y</a>  <a id="4488" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x⊓y≤x⊔y"></a><a id="4491" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a> <a id="4499" class="Symbol">:</a> <a id="4501" class="Symbol">∀</a> <a id="4503" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4505" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4511" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4513" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a> <a id="4515" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#861" class="Function Operator">≤</a> <a id="4517" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4503" class="Bound">x</a> <a id="4519" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4521" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4505" class="Bound">y</a>
<a id="4523" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a> <a id="4531" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4533" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4545" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4547" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">⊓</a> <a id="4549" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4551" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="4554" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="4560" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4562" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4564" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="4568" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a>     <a id="4574" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="4577" href="Algebra.Construct.NaturalChoice.MaxOp.html#2090" class="Function">x≤x⊔y</a> <a id="4583" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4585" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4587" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="4591" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4531" class="Bound">x</a> <a id="4593" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">⊔</a> <a id="4595" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4533" class="Bound">y</a> <a id="4597" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>MinOp (Algebra.Construct.NaturalChoice.MinOp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Construct.NaturalChoice.MinOp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Construct.NaturalChoice.Base.html#1483" class="Function">MinOp⇒MaxOp</a><a id="441" class="Symbol">)</a>

<a id="444" class="Keyword">module</a> <a id="451" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a>
  <a id="491" class="Symbol">{</a><a id="492" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="494" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a> <a id="497" href="Algebra.Construct.NaturalChoice.MinOp.html#497" class="Bound">ℓ₂</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a> <a id="504" class="Symbol">:</a> <a id="506" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="520" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="522" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a> <a id="525" href="Algebra.Construct.NaturalChoice.MinOp.html#497" class="Bound">ℓ₂</a><a id="527" class="Symbol">}</a> <a id="529" class="Symbol">(</a><a id="530" href="Algebra.Construct.NaturalChoice.MinOp.html#530" class="Bound">minOp</a> <a id="536" class="Symbol">:</a> <a id="538" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="550" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a><a id="551" class="Symbol">)</a> <a id="553" class="Keyword">where</a>

<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="627" class="Keyword">using</a> <a id="633" class="Symbol">(</a><a id="634" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="642" class="Symbol">;</a> <a id="644" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="649" class="Symbol">;</a> <a id="651" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="660" class="Symbol">;</a> <a id="662" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="666" class="Symbol">;</a> <a id="668" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="688" class="Symbol">;</a> <a id="690" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a><a id="704" class="Symbol">;</a> <a id="706" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="740" class="Symbol">as</a> <a id="743" class="Module">Sum</a> <a id="747" class="Keyword">using</a> <a id="753" class="Symbol">(</a><a id="754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="758" class="Symbol">;</a> <a id="760" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="764" class="Symbol">;</a> <a id="766" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="813" class="Symbol">)</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="Function.Base.html" class="Module">Function.Base</a> <a id="841" class="Keyword">using</a> <a id="847" class="Symbol">(</a><a id="848" href="Function.Base.html#704" class="Function">id</a><a id="850" class="Symbol">;</a> <a id="852" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="928" class="Symbol">)</a>
<a id="930" class="Keyword">open</a> <a id="935" class="Keyword">import</a> <a id="942" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="984" class="Symbol">;</a> <a id="986" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="993" class="Symbol">)</a>

<a id="996" class="Keyword">open</a> <a id="1001" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="1015" href="Algebra.Construct.NaturalChoice.MinOp.html#502" class="Bound">O</a> <a id="1017" class="Keyword">renaming</a>
  <a id="1028" class="Symbol">(</a> <a id="1030" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>   <a id="1040" class="Symbol">to</a> <a id="1043" class="Field">A</a>
  <a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>       <a id="1059" class="Symbol">to</a> <a id="1062" class="Field Operator">_≤_</a>
  <a id="1068" class="Symbol">;</a> <a id="1070" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="1080" class="Symbol">to</a> <a id="1083" class="Function">≤-resp-≈</a>
  <a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="1106" class="Symbol">to</a> <a id="1109" class="Function">≤-respʳ-≈</a>
  <a id="1121" class="Symbol">;</a> <a id="1123" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="1133" class="Symbol">to</a> <a id="1136" class="Function">≤-respˡ-≈</a>
  <a id="1148" class="Symbol">)</a>
<a id="1150" class="Keyword">open</a> <a id="1155" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="1167" href="Algebra.Construct.NaturalChoice.MinOp.html#530" class="Bound">minOp</a>

<a id="1174" class="Keyword">open</a> <a id="1179" class="Keyword">import</a> <a id="1186" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1206" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1210" class="Keyword">open</a> <a id="1215" class="Keyword">import</a> <a id="1222" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1241" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="1245" class="Keyword">open</a> <a id="1250" class="Keyword">import</a> <a id="1257" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1292" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="1302" class="Comment">------------------------------------------------------------------------</a>
<a id="1375" class="Comment">-- Helpful properties</a>

<a id="x⊓y≤x"></a><a id="1398" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="1404" class="Symbol">:</a> <a id="1406" class="Symbol">∀</a> <a id="1408" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a> <a id="1410" href="Algebra.Construct.NaturalChoice.MinOp.html#1410" class="Bound">y</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a> <a id="1416" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1418" href="Algebra.Construct.NaturalChoice.MinOp.html#1410" class="Bound">y</a> <a id="1420" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="1422" href="Algebra.Construct.NaturalChoice.MinOp.html#1408" class="Bound">x</a>
<a id="1424" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="1430" href="Algebra.Construct.NaturalChoice.MinOp.html#1430" class="Bound">x</a> <a id="1432" href="Algebra.Construct.NaturalChoice.MinOp.html#1432" class="Bound">y</a> <a id="1434" class="Keyword">with</a> <a id="1439" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1445" href="Algebra.Construct.NaturalChoice.MinOp.html#1430" class="Bound">x</a> <a id="1447" href="Algebra.Construct.NaturalChoice.MinOp.html#1432" class="Bound">y</a>
<a id="1449" class="Symbol">...</a> <a id="1453" class="Symbol">|</a> <a id="1455" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1460" href="Algebra.Construct.NaturalChoice.MinOp.html#1460" class="Bound">x≤y</a> <a id="1464" class="Symbol">=</a> <a id="1466" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1487" href="Algebra.Construct.NaturalChoice.MinOp.html#1460" class="Bound">x≤y</a><a id="1490" class="Symbol">)</a>
<a id="1492" class="Symbol">...</a> <a id="1496" class="Symbol">|</a> <a id="1498" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1503" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1527" class="Symbol">(</a><a id="1528" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1538" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a><a id="1541" class="Symbol">))</a> <a id="1544" href="Algebra.Construct.NaturalChoice.MinOp.html#1503" class="Bound">y≤x</a>

<a id="x⊓y≤y"></a><a id="1549" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="1555" class="Symbol">:</a> <a id="1557" class="Symbol">∀</a> <a id="1559" href="Algebra.Construct.NaturalChoice.MinOp.html#1559" class="Bound">x</a> <a id="1561" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a> <a id="1563" class="Symbol">→</a> <a id="1565" href="Algebra.Construct.NaturalChoice.MinOp.html#1559" class="Bound">x</a> <a id="1567" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="1569" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a> <a id="1571" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="1573" href="Algebra.Construct.NaturalChoice.MinOp.html#1561" class="Bound">y</a>
<a id="1575" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="1581" href="Algebra.Construct.NaturalChoice.MinOp.html#1581" class="Bound">x</a> <a id="1583" href="Algebra.Construct.NaturalChoice.MinOp.html#1583" class="Bound">y</a> <a id="1585" class="Keyword">with</a> <a id="1590" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1596" href="Algebra.Construct.NaturalChoice.MinOp.html#1581" class="Bound">x</a> <a id="1598" href="Algebra.Construct.NaturalChoice.MinOp.html#1583" class="Bound">y</a>
<a id="1600" class="Symbol">...</a> <a id="1604" class="Symbol">|</a> <a id="1606" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1611" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1646" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a><a id="1649" class="Symbol">))</a> <a id="1652" href="Algebra.Construct.NaturalChoice.MinOp.html#1611" class="Bound">x≤y</a>
<a id="1656" class="Symbol">...</a> <a id="1660" class="Symbol">|</a> <a id="1662" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1667" href="Algebra.Construct.NaturalChoice.MinOp.html#1667" class="Bound">y≤x</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1694" href="Algebra.Construct.NaturalChoice.MinOp.html#1667" class="Bound">y≤x</a><a id="1697" class="Symbol">)</a>

<a id="1700" class="Comment">------------------------------------------------------------------------</a>
<a id="1773" class="Comment">-- Algebraic properties</a>

<a id="⊓-comm"></a><a id="1798" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1819" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="1823" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="1830" href="Algebra.Construct.NaturalChoice.MinOp.html#1830" class="Bound">x</a> <a id="1832" href="Algebra.Construct.NaturalChoice.MinOp.html#1832" class="Bound">y</a> <a id="1834" class="Keyword">with</a> <a id="1839" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="1845" href="Algebra.Construct.NaturalChoice.MinOp.html#1830" class="Bound">x</a> <a id="1847" href="Algebra.Construct.NaturalChoice.MinOp.html#1832" class="Bound">y</a>
<a id="1849" class="Symbol">...</a> <a id="1853" class="Symbol">|</a> <a id="1855" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1860" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1886" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1910" href="Algebra.Construct.NaturalChoice.MinOp.html#1860" class="Bound">x≤y</a><a id="1913" class="Symbol">))</a>
<a id="1916" class="Symbol">...</a> <a id="1920" class="Symbol">|</a> <a id="1922" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1927" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a> <a id="1931" class="Symbol">=</a> <a id="1933" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="1953" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="1977" href="Algebra.Construct.NaturalChoice.MinOp.html#1927" class="Bound">y≤x</a><a id="1980" class="Symbol">))</a>

<a id="⊓-congˡ"></a><a id="1984" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="1992" class="Symbol">:</a> <a id="1994" class="Symbol">∀</a> <a id="1996" href="Algebra.Construct.NaturalChoice.MinOp.html#1996" class="Bound">x</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Algebra.Construct.NaturalChoice.MinOp.html#1996" class="Bound">x</a> <a id="2014" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓_</a><a id="2016" class="Symbol">)</a>
<a id="2018" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2026" href="Algebra.Construct.NaturalChoice.MinOp.html#2026" class="Bound">x</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Algebra.Construct.NaturalChoice.MinOp.html#2029" class="Bound">y</a><a id="2030" class="Symbol">}</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Algebra.Construct.NaturalChoice.MinOp.html#2033" class="Bound">r</a><a id="2034" class="Symbol">}</a> <a id="2036" href="Algebra.Construct.NaturalChoice.MinOp.html#2036" class="Bound">y≈r</a> <a id="2040" class="Keyword">with</a> <a id="2045" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2051" href="Algebra.Construct.NaturalChoice.MinOp.html#2026" class="Bound">x</a> <a id="2053" href="Algebra.Construct.NaturalChoice.MinOp.html#2029" class="Bound">y</a>
<a id="2055" class="Symbol">...</a> <a id="2059" class="Symbol">|</a> <a id="2061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2066" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a> <a id="2070" class="Symbol">=</a> <a id="2072" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2089" class="Bound">x</a> <a id="2091" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2093" class="Bound">y</a>  <a id="2096" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2100" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2110" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a> <a id="2114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2118" class="Bound">x</a>      <a id="2125" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2128" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="2149" class="Bound">y≈r</a> <a id="2153" href="Algebra.Construct.NaturalChoice.MinOp.html#2066" class="Bound">x≤y</a><a id="2156" class="Symbol">)</a> <a id="2158" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2162" class="Bound">x</a> <a id="2164" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2166" class="Bound">r</a>  <a id="2169" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2171" class="Symbol">...</a> <a id="2175" class="Symbol">|</a> <a id="2177" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2182" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2205" class="Bound">x</a> <a id="2207" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2209" class="Bound">y</a>  <a id="2212" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2216" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="2226" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a> <a id="2230" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2234" class="Bound">y</a>      <a id="2241" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2245" class="Bound">y≈r</a> <a id="2249" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2253" class="Bound">r</a>      <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2263" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="2273" class="Symbol">(</a><a id="2274" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="2284" class="Bound">y≈r</a> <a id="2288" href="Algebra.Construct.NaturalChoice.MinOp.html#2182" class="Bound">y≤x</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2297" class="Bound">x</a> <a id="2299" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2301" class="Bound">r</a>  <a id="2304" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-congʳ"></a><a id="2307" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2315" class="Symbol">:</a> <a id="2317" class="Symbol">∀</a> <a id="2319" href="Algebra.Construct.NaturalChoice.MinOp.html#2319" class="Bound">x</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓</a> <a id="2338" href="Algebra.Construct.NaturalChoice.MinOp.html#2319" class="Bound">x</a><a id="2339" class="Symbol">)</a>
<a id="2341" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2349" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2351" class="Symbol">{</a><a id="2352" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">{</a><a id="2357" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a><a id="2359" class="Symbol">}</a> <a id="2361" href="Algebra.Construct.NaturalChoice.MinOp.html#2361" class="Bound">y₁≈y₂</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2386" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2389" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2391" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2394" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2397" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2404" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2406" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2409" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2413" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2416" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2418" href="Algebra.Construct.NaturalChoice.MinOp.html#2352" class="Bound">y₁</a> <a id="2421" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2425" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2433" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2435" href="Algebra.Construct.NaturalChoice.MinOp.html#2361" class="Bound">y₁≈y₂</a> <a id="2441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2445" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2448" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2450" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2453" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2457" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="2464" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a> <a id="2466" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2469" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2473" href="Algebra.Construct.NaturalChoice.MinOp.html#2357" class="Bound">y₂</a> <a id="2476" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2478" href="Algebra.Construct.NaturalChoice.MinOp.html#2349" class="Bound">x</a>  <a id="2481" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-cong"></a><a id="2484" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="2504" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="2508" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Algebra.Construct.NaturalChoice.MinOp.html#2516" class="Bound">x₁</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Algebra.Construct.NaturalChoice.MinOp.html#2521" class="Bound">x₂</a><a id="2523" class="Symbol">}</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Algebra.Construct.NaturalChoice.MinOp.html#2526" class="Bound">y₁</a><a id="2528" class="Symbol">}</a> <a id="2530" class="Symbol">{</a><a id="2531" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Bound">y₂</a><a id="2533" class="Symbol">}</a> <a id="2535" href="Algebra.Construct.NaturalChoice.MinOp.html#2535" class="Bound">x₁≈x₂</a> <a id="2541" href="Algebra.Construct.NaturalChoice.MinOp.html#2541" class="Bound">y₁≈y₂</a> <a id="2547" class="Symbol">=</a> <a id="2549" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2567" href="Algebra.Construct.NaturalChoice.MinOp.html#2516" class="Bound">x₁</a> <a id="2570" href="Algebra.Construct.NaturalChoice.MinOp.html#2541" class="Bound">y₁≈y₂</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2586" href="Algebra.Construct.NaturalChoice.MinOp.html#2531" class="Bound">y₂</a> <a id="2589" href="Algebra.Construct.NaturalChoice.MinOp.html#2535" class="Bound">x₁≈x₂</a><a id="2594" class="Symbol">)</a>

<a id="⊓-assoc"></a><a id="2597" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2605" class="Symbol">:</a> <a id="2607" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2619" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="2623" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2631" href="Algebra.Construct.NaturalChoice.MinOp.html#2631" class="Bound">x</a> <a id="2633" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2635" href="Algebra.Construct.NaturalChoice.MinOp.html#2635" class="Bound">r</a> <a id="2637" class="Keyword">with</a> <a id="2642" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2648" href="Algebra.Construct.NaturalChoice.MinOp.html#2631" class="Bound">x</a> <a id="2650" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2652" class="Symbol">|</a> <a id="2654" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="2660" href="Algebra.Construct.NaturalChoice.MinOp.html#2633" class="Bound">y</a> <a id="2662" href="Algebra.Construct.NaturalChoice.MinOp.html#2635" class="Bound">r</a>
<a id="2664" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2672" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2674" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a> <a id="2676" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a> <a id="2678" class="Symbol">|</a> <a id="2680" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2685" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2689" class="Symbol">|</a> <a id="2691" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2696" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a> <a id="2700" class="Symbol">=</a> <a id="2702" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2719" class="Symbol">(</a><a id="2720" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2722" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2724" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a><a id="2725" class="Symbol">)</a> <a id="2727" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2729" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a>  <a id="2732" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2735" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2743" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2756" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a><a id="2759" class="Symbol">)</a> <a id="2761" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2765" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2767" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2769" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a>        <a id="2778" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2781" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2798" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2802" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a><a id="2805" class="Symbol">)</a> <a id="2807" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2811" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a>            <a id="2824" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2827" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2837" href="Algebra.Construct.NaturalChoice.MinOp.html#2685" class="Bound">x≤y</a> <a id="2841" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2845" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2847" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2849" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a>        <a id="2858" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2861" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="2869" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2882" href="Algebra.Construct.NaturalChoice.MinOp.html#2696" class="Bound">y≤r</a><a id="2885" class="Symbol">)</a> <a id="2887" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2891" href="Algebra.Construct.NaturalChoice.MinOp.html#2672" class="Bound">x</a> <a id="2893" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Algebra.Construct.NaturalChoice.MinOp.html#2674" class="Bound">y</a> <a id="2898" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2900" href="Algebra.Construct.NaturalChoice.MinOp.html#2676" class="Bound">r</a><a id="2901" class="Symbol">)</a>  <a id="2904" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2906" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="2914" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="2916" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a> <a id="2918" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a> <a id="2920" class="Symbol">|</a> <a id="2922" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2927" href="Algebra.Construct.NaturalChoice.MinOp.html#2927" class="Bound">x≤y</a> <a id="2931" class="Symbol">|</a> <a id="2933" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2938" href="Algebra.Construct.NaturalChoice.MinOp.html#2938" class="Bound">r≤y</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2961" class="Symbol">(</a><a id="2962" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="2964" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2966" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a><a id="2967" class="Symbol">)</a> <a id="2969" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="2971" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a>  <a id="2974" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2977" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="2985" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="2998" href="Algebra.Construct.NaturalChoice.MinOp.html#2927" class="Bound">x≤y</a><a id="3001" class="Symbol">)</a> <a id="3003" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3007" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3009" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3011" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a>        <a id="3020" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3023" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="3031" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3044" href="Algebra.Construct.NaturalChoice.MinOp.html#2938" class="Bound">r≤y</a><a id="3047" class="Symbol">)</a> <a id="3049" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3053" href="Algebra.Construct.NaturalChoice.MinOp.html#2914" class="Bound">x</a> <a id="3055" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Algebra.Construct.NaturalChoice.MinOp.html#2916" class="Bound">y</a> <a id="3060" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3062" href="Algebra.Construct.NaturalChoice.MinOp.html#2918" class="Bound">r</a><a id="3063" class="Symbol">)</a>  <a id="3066" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="3068" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="3076" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3078" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3080" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a> <a id="3082" class="Symbol">|</a> <a id="3084" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3089" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a> <a id="3093" class="Symbol">|</a> <a id="3095" class="Symbol">_</a> <a id="3097" class="Symbol">=</a> <a id="3099" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3116" class="Symbol">(</a><a id="3117" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3119" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3121" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a><a id="3122" class="Symbol">)</a> <a id="3124" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3126" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a>  <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3132" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="3140" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3153" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a><a id="3156" class="Symbol">)</a> <a id="3158" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3162" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3164" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3166" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a>        <a id="3175" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3178" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3188" class="Symbol">(</a><a id="3189" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="3202" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3204" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a><a id="3205" class="Symbol">)</a> <a id="3207" href="Algebra.Construct.NaturalChoice.MinOp.html#3089" class="Bound">y≤x</a><a id="3210" class="Symbol">)</a> <a id="3212" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3216" href="Algebra.Construct.NaturalChoice.MinOp.html#3076" class="Bound">x</a> <a id="3218" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Algebra.Construct.NaturalChoice.MinOp.html#3078" class="Bound">y</a> <a id="3223" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="3225" href="Algebra.Construct.NaturalChoice.MinOp.html#3080" class="Bound">r</a><a id="3226" class="Symbol">)</a>  <a id="3229" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⊓-idem"></a><a id="3232" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3252" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3256" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="3263" href="Algebra.Construct.NaturalChoice.MinOp.html#3263" class="Bound">x</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="3283" class="Symbol">{</a><a id="3284" href="Algebra.Construct.NaturalChoice.MinOp.html#3263" class="Bound">x</a><a id="3285" class="Symbol">})</a>

<a id="⊓-sel"></a><a id="3289" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3307" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3311" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="3317" href="Algebra.Construct.NaturalChoice.MinOp.html#3317" class="Bound">x</a> <a id="3319" href="Algebra.Construct.NaturalChoice.MinOp.html#3319" class="Bound">y</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3331" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3341" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="3358" href="Algebra.Construct.NaturalChoice.MinOp.html#3317" class="Bound">x</a> <a id="3360" href="Algebra.Construct.NaturalChoice.MinOp.html#3319" class="Bound">y</a><a id="3361" class="Symbol">)</a>

<a id="⊓-identityˡ"></a><a id="3364" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3376" class="Symbol">:</a> <a id="3378" class="Symbol">∀</a> <a id="3380" class="Symbol">{</a><a id="3381" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a><a id="3382" class="Symbol">}</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3394" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3398" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="3415" href="Algebra.Construct.NaturalChoice.MinOp.html#3381" class="Bound">⊤</a> <a id="3417" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3421" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3433" href="Algebra.Construct.NaturalChoice.MinOp.html#3433" class="Bound">max</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3449" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3451" href="Algebra.Construct.NaturalChoice.MinOp.html#3433" class="Bound">max</a>

<a id="⊓-identityʳ"></a><a id="3456" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3468" class="Symbol">:</a> <a id="3470" class="Symbol">∀</a> <a id="3472" class="Symbol">{</a><a id="3473" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a><a id="3474" class="Symbol">}</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3486" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3490" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="3508" href="Algebra.Construct.NaturalChoice.MinOp.html#3473" class="Bound">⊤</a> <a id="3510" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3514" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3526" href="Algebra.Construct.NaturalChoice.MinOp.html#3526" class="Bound">max</a> <a id="3530" class="Symbol">=</a> <a id="3532" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3542" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3544" href="Algebra.Construct.NaturalChoice.MinOp.html#3526" class="Bound">max</a>

<a id="⊓-identity"></a><a id="3549" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">∀</a> <a id="3564" class="Symbol">{</a><a id="3565" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a><a id="3566" class="Symbol">}</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3578" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3582" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a> <a id="3584" class="Symbol">→</a> <a id="3586" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="3595" href="Algebra.Construct.NaturalChoice.MinOp.html#3565" class="Bound">⊤</a> <a id="3597" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3601" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="3612" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Algebra.Construct.NaturalChoice.MinOp.html#3364" class="Function">⊓-identityˡ</a> <a id="3630" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a> <a id="3634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3636" href="Algebra.Construct.NaturalChoice.MinOp.html#3456" class="Function">⊓-identityʳ</a> <a id="3648" href="Algebra.Construct.NaturalChoice.MinOp.html#3612" class="Bound">max</a>

<a id="⊓-zeroˡ"></a><a id="3653" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3661" class="Symbol">:</a> <a id="3663" class="Symbol">∀</a> <a id="3665" class="Symbol">{</a><a id="3666" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a><a id="3667" class="Symbol">}</a> <a id="3669" class="Symbol">→</a> <a id="3671" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3679" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3683" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a> <a id="3685" class="Symbol">→</a> <a id="3687" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3696" href="Algebra.Construct.NaturalChoice.MinOp.html#3666" class="Bound">⊥</a> <a id="3698" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3702" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3710" href="Algebra.Construct.NaturalChoice.MinOp.html#3710" class="Bound">min</a> <a id="3714" class="Symbol">=</a> <a id="3716" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="3726" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3728" href="Algebra.Construct.NaturalChoice.MinOp.html#3710" class="Bound">min</a>

<a id="⊓-zeroʳ"></a><a id="3733" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3741" class="Symbol">:</a> <a id="3743" class="Symbol">∀</a> <a id="3745" class="Symbol">{</a><a id="3746" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3759" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3763" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3777" href="Algebra.Construct.NaturalChoice.MinOp.html#3746" class="Bound">⊥</a> <a id="3779" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3783" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3791" href="Algebra.Construct.NaturalChoice.MinOp.html#3791" class="Bound">min</a> <a id="3795" class="Symbol">=</a> <a id="3797" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="3807" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3809" href="Algebra.Construct.NaturalChoice.MinOp.html#3791" class="Bound">min</a>

<a id="⊓-zero"></a><a id="3814" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a> <a id="3821" class="Symbol">:</a> <a id="3823" class="Symbol">∀</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a><a id="3827" class="Symbol">}</a> <a id="3829" class="Symbol">→</a> <a id="3831" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3839" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="3843" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a> <a id="3845" class="Symbol">→</a> <a id="3847" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3852" href="Algebra.Construct.NaturalChoice.MinOp.html#3826" class="Bound">⊥</a> <a id="3854" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="3858" href="Algebra.Construct.NaturalChoice.MinOp.html#3814" class="Function">⊓-zero</a> <a id="3865" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a> <a id="3869" class="Symbol">=</a> <a id="3871" href="Algebra.Construct.NaturalChoice.MinOp.html#3653" class="Function">⊓-zeroˡ</a> <a id="3879" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a> <a id="3883" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3885" href="Algebra.Construct.NaturalChoice.MinOp.html#3733" class="Function">⊓-zeroʳ</a> <a id="3893" href="Algebra.Construct.NaturalChoice.MinOp.html#3865" class="Bound">min</a>

<a id="3898" class="Comment">------------------------------------------------------------------------</a>
<a id="3971" class="Comment">-- Structures</a>

<a id="⊓-isMagma"></a><a id="3986" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4006" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4010" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a> <a id="4020" class="Symbol">=</a> <a id="4022" class="Keyword">record</a>
  <a id="4031" class="Symbol">{</a> <a id="4033" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="4065" class="Symbol">;</a> <a id="4067" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4081" class="Symbol">=</a> <a id="4083" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="4092" class="Symbol">}</a>

<a id="⊓-isSemigroup"></a><a id="4095" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4123" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4127" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a> <a id="4141" class="Symbol">=</a> <a id="4143" class="Keyword">record</a>
  <a id="4152" class="Symbol">{</a> <a id="4154" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4162" class="Symbol">=</a> <a id="4164" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="4176" class="Symbol">;</a> <a id="4178" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4186" class="Symbol">=</a> <a id="4188" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="4198" class="Symbol">}</a>

<a id="⊓-isBand"></a><a id="4201" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a> <a id="4210" class="Symbol">:</a> <a id="4212" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="4219" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4223" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a> <a id="4232" class="Symbol">=</a> <a id="4234" class="Keyword">record</a>
  <a id="4243" class="Symbol">{</a> <a id="4245" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="4257" class="Symbol">=</a> <a id="4259" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4275" class="Symbol">;</a> <a id="4277" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="4289" class="Symbol">=</a> <a id="4291" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>
  <a id="4300" class="Symbol">}</a>

<a id="⊓-isCommutativeSemigroup"></a><a id="4303" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a> <a id="4328" class="Symbol">:</a> <a id="4330" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="4353" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4357" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a> <a id="4382" class="Symbol">=</a> <a id="4384" class="Keyword">record</a>
  <a id="4393" class="Symbol">{</a> <a id="4395" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4425" class="Symbol">;</a> <a id="4427" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="4439" class="Symbol">=</a> <a id="4441" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="4450" class="Symbol">}</a>

<a id="⊓-isSelectiveMagma"></a><a id="4453" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="4491" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="4495" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="4514" class="Symbol">=</a> <a id="4516" class="Keyword">record</a>
  <a id="4525" class="Symbol">{</a> <a id="4527" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="4535" class="Symbol">=</a> <a id="4537" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="4549" class="Symbol">;</a> <a id="4551" href="Algebra.Structures.html#3247" class="Field">sel</a>     <a id="4559" class="Symbol">=</a> <a id="4561" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>
  <a id="4569" class="Symbol">}</a>

<a id="⊓-isMonoid"></a><a id="4572" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="4583" class="Symbol">:</a> <a id="4585" class="Symbol">∀</a> <a id="4587" class="Symbol">{</a><a id="4588" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a><a id="4589" class="Symbol">}</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="4601" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="4605" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a> <a id="4607" class="Symbol">→</a> <a id="4609" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4618" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="4622" href="Algebra.Construct.NaturalChoice.MinOp.html#4588" class="Bound">⊤</a>
<a id="4624" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="4635" href="Algebra.Construct.NaturalChoice.MinOp.html#4635" class="Bound">max</a> <a id="4639" class="Symbol">=</a> <a id="4641" class="Keyword">record</a>
  <a id="4650" class="Symbol">{</a> <a id="4652" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4664" class="Symbol">=</a> <a id="4666" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="4682" class="Symbol">;</a> <a id="4684" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4696" class="Symbol">=</a> <a id="4698" href="Algebra.Construct.NaturalChoice.MinOp.html#3549" class="Function">⊓-identity</a> <a id="4709" href="Algebra.Construct.NaturalChoice.MinOp.html#4635" class="Bound">max</a>
  <a id="4715" class="Symbol">}</a>

<a id="4718" class="Comment">------------------------------------------------------------------------</a>
<a id="4791" class="Comment">-- Raw bundles</a>

<a id="⊓-rawMagma"></a><a id="4807" href="Algebra.Construct.NaturalChoice.MinOp.html#4807" class="Function">⊓-rawMagma</a> <a id="4818" class="Symbol">:</a> <a id="4820" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4829" class="Symbol">_</a> <a id="4831" class="Symbol">_</a>
<a id="4833" href="Algebra.Construct.NaturalChoice.MinOp.html#4807" class="Function">⊓-rawMagma</a> <a id="4844" class="Symbol">=</a> <a id="4846" class="Keyword">record</a> <a id="4853" class="Symbol">{</a> <a id="4855" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="4865" class="Symbol">;</a> <a id="4867" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="4877" class="Symbol">}</a>

<a id="4880" class="Comment">------------------------------------------------------------------------</a>
<a id="4953" class="Comment">-- Bundles</a>

<a id="⊓-magma"></a><a id="4965" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="4981" class="Symbol">_</a> <a id="4983" class="Symbol">_</a>
<a id="4985" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a> <a id="4993" class="Symbol">=</a> <a id="4995" class="Keyword">record</a>
  <a id="5004" class="Symbol">{</a> <a id="5006" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5014" class="Symbol">=</a> <a id="5016" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>
  <a id="5028" class="Symbol">}</a>

<a id="⊓-semigroup"></a><a id="5031" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a> <a id="5043" class="Symbol">:</a> <a id="5045" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5055" class="Symbol">_</a> <a id="5057" class="Symbol">_</a>
<a id="5059" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a> <a id="5071" class="Symbol">=</a> <a id="5073" class="Keyword">record</a>
  <a id="5082" class="Symbol">{</a> <a id="5084" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5096" class="Symbol">=</a> <a id="5098" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>
  <a id="5114" class="Symbol">}</a>

<a id="⊓-band"></a><a id="5117" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="5131" class="Symbol">_</a> <a id="5133" class="Symbol">_</a>
<a id="5135" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a> <a id="5142" class="Symbol">=</a> <a id="5144" class="Keyword">record</a>
  <a id="5153" class="Symbol">{</a> <a id="5155" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>
  <a id="5175" class="Symbol">}</a>

<a id="⊓-commutativeSemigroup"></a><a id="5178" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="5224" class="Symbol">_</a> <a id="5226" class="Symbol">_</a>
<a id="5228" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a> <a id="5251" class="Symbol">=</a> <a id="5253" class="Keyword">record</a>
  <a id="5262" class="Symbol">{</a> <a id="5264" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>
  <a id="5316" class="Symbol">}</a>

<a id="⊓-selectiveMagma"></a><a id="5319" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a> <a id="5336" class="Symbol">:</a> <a id="5338" href="Algebra.Bundles.html#2097" class="Record">SelectiveMagma</a> <a id="5353" class="Symbol">_</a> <a id="5355" class="Symbol">_</a>
<a id="5357" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a> <a id="5374" class="Symbol">=</a> <a id="5376" class="Keyword">record</a>
  <a id="5385" class="Symbol">{</a> <a id="5387" href="Algebra.Bundles.html#2285" class="Field">isSelectiveMagma</a> <a id="5404" class="Symbol">=</a> <a id="5406" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>
  <a id="5427" class="Symbol">}</a>

<a id="⊓-monoid"></a><a id="5430" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a> <a id="5439" class="Symbol">:</a> <a id="5441" class="Symbol">∀</a> <a id="5443" class="Symbol">{</a><a id="5444" href="Algebra.Construct.NaturalChoice.MinOp.html#5444" class="Bound">⊤</a><a id="5445" class="Symbol">}</a> <a id="5447" class="Symbol">→</a> <a id="5449" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="5457" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="5461" href="Algebra.Construct.NaturalChoice.MinOp.html#5444" class="Bound">⊤</a> <a id="5463" class="Symbol">→</a> <a id="5465" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="5472" href="Algebra.Construct.NaturalChoice.MinOp.html#492" class="Bound">a</a> <a id="5474" href="Algebra.Construct.NaturalChoice.MinOp.html#494" class="Bound">ℓ₁</a>
<a id="5477" href="Algebra.Construct.NaturalChoice.MinOp.html#5430" class="Function">⊓-monoid</a> <a id="5486" href="Algebra.Construct.NaturalChoice.MinOp.html#5486" class="Bound">max</a> <a id="5490" class="Symbol">=</a> <a id="5492" class="Keyword">record</a>
  <a id="5501" class="Symbol">{</a> <a id="5503" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="5512" class="Symbol">=</a> <a id="5514" href="Algebra.Construct.NaturalChoice.MinOp.html#4572" class="Function">⊓-isMonoid</a> <a id="5525" href="Algebra.Construct.NaturalChoice.MinOp.html#5486" class="Bound">max</a>
  <a id="5531" class="Symbol">}</a>

<a id="5534" class="Comment">------------------------------------------------------------------------</a>
<a id="5607" class="Comment">-- Other properties</a>

<a id="x⊓y≈x⇒x≤y"></a><a id="5628" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">∀</a> <a id="5642" class="Symbol">{</a><a id="5643" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5645" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5652" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5654" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a> <a id="5656" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="5658" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5660" class="Symbol">→</a> <a id="5662" href="Algebra.Construct.NaturalChoice.MinOp.html#5643" class="Bound">x</a> <a id="5664" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="5666" href="Algebra.Construct.NaturalChoice.MinOp.html#5645" class="Bound">y</a>
<a id="5668" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5678" class="Symbol">{</a><a id="5679" href="Algebra.Construct.NaturalChoice.MinOp.html#5679" class="Bound">x</a><a id="5680" class="Symbol">}</a> <a id="5682" class="Symbol">{</a><a id="5683" href="Algebra.Construct.NaturalChoice.MinOp.html#5683" class="Bound">y</a><a id="5684" class="Symbol">}</a> <a id="5686" href="Algebra.Construct.NaturalChoice.MinOp.html#5686" class="Bound">x⊓y≈x</a> <a id="5692" class="Keyword">with</a> <a id="5697" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="5703" href="Algebra.Construct.NaturalChoice.MinOp.html#5679" class="Bound">x</a> <a id="5705" href="Algebra.Construct.NaturalChoice.MinOp.html#5683" class="Bound">y</a>
<a id="5707" class="Symbol">...</a> <a id="5711" class="Symbol">|</a> <a id="5713" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5718" href="Algebra.Construct.NaturalChoice.MinOp.html#5718" class="Bound">x≤y</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="Algebra.Construct.NaturalChoice.MinOp.html#5718" class="Bound">x≤y</a>
<a id="5728" class="Symbol">...</a> <a id="5732" class="Symbol">|</a> <a id="5734" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5739" href="Algebra.Construct.NaturalChoice.MinOp.html#5739" class="Bound">y≤x</a> <a id="5743" class="Symbol">=</a> <a id="5745" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Relation.Binary.Structures.html#1271" class="Function">Eq.trans</a> <a id="5765" class="Symbol">(</a><a id="5766" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="5773" class="Bound">x⊓y≈x</a><a id="5778" class="Symbol">)</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="5791" href="Algebra.Construct.NaturalChoice.MinOp.html#5739" class="Bound">y≤x</a><a id="5794" class="Symbol">))</a>

<a id="x⊓y≈y⇒y≤x"></a><a id="5798" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">∀</a> <a id="5812" class="Symbol">{</a><a id="5813" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a> <a id="5815" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a><a id="5816" class="Symbol">}</a> <a id="5818" class="Symbol">→</a> <a id="5820" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a> <a id="5822" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5824" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5826" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="5828" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5830" class="Symbol">→</a> <a id="5832" href="Algebra.Construct.NaturalChoice.MinOp.html#5815" class="Bound">y</a> <a id="5834" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="5836" href="Algebra.Construct.NaturalChoice.MinOp.html#5813" class="Bound">x</a>
<a id="5838" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="5848" class="Symbol">{</a><a id="5849" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a><a id="5850" class="Symbol">}</a> <a id="5852" class="Symbol">{</a><a id="5853" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a><a id="5854" class="Symbol">}</a> <a id="5856" href="Algebra.Construct.NaturalChoice.MinOp.html#5856" class="Bound">x⊓y≈y</a> <a id="5862" class="Symbol">=</a> <a id="5864" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="5874" class="Symbol">(</a><a id="5875" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5892" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a> <a id="5894" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5896" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a>  <a id="5899" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5902" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a> <a id="5909" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a> <a id="5911" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a> <a id="5913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5917" href="Algebra.Construct.NaturalChoice.MinOp.html#5849" class="Bound">x</a> <a id="5919" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="5921" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a>  <a id="5924" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5927" href="Algebra.Construct.NaturalChoice.MinOp.html#5856" class="Bound">x⊓y≈y</a> <a id="5933" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5937" href="Algebra.Construct.NaturalChoice.MinOp.html#5853" class="Bound">y</a>      <a id="5944" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5945" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="5948" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">mono-≤-distrib-⊓</a> <a id="5965" class="Symbol">:</a> <a id="5967" class="Symbol">∀</a> <a id="5969" class="Symbol">{</a><a id="5970" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a><a id="5971" class="Symbol">}</a> <a id="5973" class="Symbol">→</a> <a id="5975" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="5977" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="5987" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="5991" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="5993" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a> <a id="5997" class="Symbol">→</a> <a id="5999" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6001" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6011" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6015" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6017" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6021" class="Symbol">→</a>
                   <a id="6042" class="Symbol">∀</a> <a id="6044" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6046" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a> <a id="6048" class="Symbol">→</a> <a id="6050" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6055" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6057" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a><a id="6058" class="Symbol">)</a> <a id="6060" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="6062" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6064" href="Algebra.Construct.NaturalChoice.MinOp.html#6044" class="Bound">x</a> <a id="6066" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6068" href="Algebra.Construct.NaturalChoice.MinOp.html#5970" class="Bound">f</a> <a id="6070" href="Algebra.Construct.NaturalChoice.MinOp.html#6046" class="Bound">y</a>
<a id="6072" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">mono-≤-distrib-⊓</a> <a id="6089" class="Symbol">{</a><a id="6090" href="Algebra.Construct.NaturalChoice.MinOp.html#6090" class="Bound">f</a><a id="6091" class="Symbol">}</a> <a id="6093" href="Algebra.Construct.NaturalChoice.MinOp.html#6093" class="Bound">cong</a> <a id="6098" href="Algebra.Construct.NaturalChoice.MinOp.html#6098" class="Bound">mono</a> <a id="6103" href="Algebra.Construct.NaturalChoice.MinOp.html#6103" class="Bound">x</a> <a id="6105" href="Algebra.Construct.NaturalChoice.MinOp.html#6105" class="Bound">y</a> <a id="6107" class="Keyword">with</a> <a id="6112" href="Relation.Binary.Structures.html#3333" class="Function">total</a> <a id="6118" href="Algebra.Construct.NaturalChoice.MinOp.html#6103" class="Bound">x</a> <a id="6120" href="Algebra.Construct.NaturalChoice.MinOp.html#6105" class="Bound">y</a>
<a id="6122" class="Symbol">...</a> <a id="6126" class="Symbol">|</a> <a id="6128" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6133" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a> <a id="6137" class="Symbol">=</a> <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6156" class="Bound">f</a> <a id="6158" class="Symbol">(</a><a id="6159" class="Bound">x</a> <a id="6161" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6163" class="Bound">y</a><a id="6164" class="Symbol">)</a>  <a id="6167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6170" class="Bound">cong</a> <a id="6175" class="Symbol">(</a><a id="6176" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="6186" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a><a id="6189" class="Symbol">)</a> <a id="6191" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6195" class="Bound">f</a> <a id="6197" class="Bound">x</a>        <a id="6206" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6209" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="6219" class="Symbol">(</a><a id="6220" class="Bound">mono</a> <a id="6225" href="Algebra.Construct.NaturalChoice.MinOp.html#6133" class="Bound">x≤y</a><a id="6228" class="Symbol">)</a> <a id="6230" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="6234" class="Bound">f</a> <a id="6236" class="Bound">x</a> <a id="6238" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6240" class="Bound">f</a> <a id="6242" class="Bound">y</a>  <a id="6245" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="6247" class="Symbol">...</a> <a id="6251" class="Symbol">|</a> <a id="6253" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6258" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a> <a id="6262" class="Symbol">=</a> <a id="6264" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6281" class="Bound">f</a> <a id="6283" class="Symbol">(</a><a id="6284" class="Bound">x</a> <a id="6286" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6288" class="Bound">y</a><a id="6289" class="Symbol">)</a>  <a id="6292" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6295" class="Bound">cong</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="6311" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a><a id="6314" class="Symbol">)</a> <a id="6316" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="6320" class="Bound">f</a> <a id="6322" class="Bound">y</a>        <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6334" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="6344" class="Symbol">(</a><a id="6345" class="Bound">mono</a> <a id="6350" href="Algebra.Construct.NaturalChoice.MinOp.html#6258" class="Bound">y≤x</a><a id="6353" class="Symbol">)</a> <a id="6355" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="6359" class="Bound">f</a> <a id="6361" class="Bound">x</a> <a id="6363" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6365" class="Bound">f</a> <a id="6367" class="Bound">y</a>  <a id="6370" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x≤y⇒x⊓z≤y"></a><a id="6373" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="6383" class="Symbol">:</a> <a id="6385" class="Symbol">∀</a> <a id="6387" class="Symbol">{</a><a id="6388" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6390" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a><a id="6391" class="Symbol">}</a> <a id="6393" href="Algebra.Construct.NaturalChoice.MinOp.html#6393" class="Bound">z</a> <a id="6395" class="Symbol">→</a> <a id="6397" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6399" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6401" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a> <a id="6403" class="Symbol">→</a> <a id="6405" href="Algebra.Construct.NaturalChoice.MinOp.html#6388" class="Bound">x</a> <a id="6407" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6409" href="Algebra.Construct.NaturalChoice.MinOp.html#6393" class="Bound">z</a> <a id="6411" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6413" href="Algebra.Construct.NaturalChoice.MinOp.html#6390" class="Bound">y</a>
<a id="6415" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="6425" href="Algebra.Construct.NaturalChoice.MinOp.html#6425" class="Bound">z</a> <a id="6427" href="Algebra.Construct.NaturalChoice.MinOp.html#6427" class="Bound">x≤y</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6439" class="Symbol">(</a><a id="6440" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6446" class="Symbol">_</a> <a id="6448" href="Algebra.Construct.NaturalChoice.MinOp.html#6425" class="Bound">z</a><a id="6449" class="Symbol">)</a> <a id="6451" href="Algebra.Construct.NaturalChoice.MinOp.html#6427" class="Bound">x≤y</a>

<a id="x≤y⇒z⊓x≤y"></a><a id="6456" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="6466" class="Symbol">:</a> <a id="6468" class="Symbol">∀</a> <a id="6470" class="Symbol">{</a><a id="6471" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6473" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a><a id="6474" class="Symbol">}</a> <a id="6476" href="Algebra.Construct.NaturalChoice.MinOp.html#6476" class="Bound">z</a> <a id="6478" class="Symbol">→</a> <a id="6480" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6482" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6484" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a> <a id="6486" class="Symbol">→</a> <a id="6488" href="Algebra.Construct.NaturalChoice.MinOp.html#6476" class="Bound">z</a> <a id="6490" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6492" href="Algebra.Construct.NaturalChoice.MinOp.html#6471" class="Bound">x</a> <a id="6494" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6496" href="Algebra.Construct.NaturalChoice.MinOp.html#6473" class="Bound">y</a>
<a id="6498" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="6508" href="Algebra.Construct.NaturalChoice.MinOp.html#6508" class="Bound">y</a> <a id="6510" href="Algebra.Construct.NaturalChoice.MinOp.html#6510" class="Bound">x≤y</a> <a id="6514" class="Symbol">=</a> <a id="6516" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6529" href="Algebra.Construct.NaturalChoice.MinOp.html#6508" class="Bound">y</a> <a id="6531" class="Symbol">_)</a> <a id="6534" href="Algebra.Construct.NaturalChoice.MinOp.html#6510" class="Bound">x≤y</a>

<a id="x≤y⊓z⇒x≤y"></a><a id="6539" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="6549" class="Symbol">:</a> <a id="6551" class="Symbol">∀</a> <a id="6553" class="Symbol">{</a><a id="6554" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a><a id="6555" class="Symbol">}</a> <a id="6557" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a> <a id="6559" href="Algebra.Construct.NaturalChoice.MinOp.html#6559" class="Bound">z</a> <a id="6561" class="Symbol">→</a> <a id="6563" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a> <a id="6565" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6567" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a> <a id="6569" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6571" href="Algebra.Construct.NaturalChoice.MinOp.html#6559" class="Bound">z</a> <a id="6573" class="Symbol">→</a> <a id="6575" href="Algebra.Construct.NaturalChoice.MinOp.html#6554" class="Bound">x</a> <a id="6577" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6579" href="Algebra.Construct.NaturalChoice.MinOp.html#6557" class="Bound">y</a>
<a id="6581" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="6591" href="Algebra.Construct.NaturalChoice.MinOp.html#6591" class="Bound">y</a> <a id="6593" href="Algebra.Construct.NaturalChoice.MinOp.html#6593" class="Bound">z</a> <a id="6595" href="Algebra.Construct.NaturalChoice.MinOp.html#6595" class="Bound">x≤y⊓z</a> <a id="6601" class="Symbol">=</a> <a id="6603" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6609" href="Algebra.Construct.NaturalChoice.MinOp.html#6595" class="Bound">x≤y⊓z</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6622" href="Algebra.Construct.NaturalChoice.MinOp.html#6591" class="Bound">y</a> <a id="6624" href="Algebra.Construct.NaturalChoice.MinOp.html#6593" class="Bound">z</a><a id="6625" class="Symbol">)</a>

<a id="x≤y⊓z⇒x≤z"></a><a id="6628" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="6638" class="Symbol">:</a> <a id="6640" class="Symbol">∀</a> <a id="6642" class="Symbol">{</a><a id="6643" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a><a id="6644" class="Symbol">}</a> <a id="6646" href="Algebra.Construct.NaturalChoice.MinOp.html#6646" class="Bound">y</a> <a id="6648" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a> <a id="6650" class="Symbol">→</a> <a id="6652" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a> <a id="6654" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6656" href="Algebra.Construct.NaturalChoice.MinOp.html#6646" class="Bound">y</a> <a id="6658" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="6660" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Algebra.Construct.NaturalChoice.MinOp.html#6643" class="Bound">x</a> <a id="6666" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="6668" href="Algebra.Construct.NaturalChoice.MinOp.html#6648" class="Bound">z</a>
<a id="6670" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="6680" href="Algebra.Construct.NaturalChoice.MinOp.html#6680" class="Bound">y</a> <a id="6682" href="Algebra.Construct.NaturalChoice.MinOp.html#6682" class="Bound">z</a> <a id="6684" href="Algebra.Construct.NaturalChoice.MinOp.html#6684" class="Bound">x≤y⊓z</a> <a id="6690" class="Symbol">=</a> <a id="6692" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6698" href="Algebra.Construct.NaturalChoice.MinOp.html#6684" class="Bound">x≤y⊓z</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6711" href="Algebra.Construct.NaturalChoice.MinOp.html#6680" class="Bound">y</a> <a id="6713" href="Algebra.Construct.NaturalChoice.MinOp.html#6682" class="Bound">z</a><a id="6714" class="Symbol">)</a>

<a id="⊓-mono-≤"></a><a id="6717" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="6726" class="Symbol">:</a> <a id="6728" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a> <a id="6732" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="6743" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6747" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6749" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6753" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="6755" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="6759" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="6768" class="Symbol">{</a><a id="6769" href="Algebra.Construct.NaturalChoice.MinOp.html#6769" class="Bound">x</a><a id="6770" class="Symbol">}</a> <a id="6772" class="Symbol">{</a><a id="6773" href="Algebra.Construct.NaturalChoice.MinOp.html#6773" class="Bound">y</a><a id="6774" class="Symbol">}</a> <a id="6776" class="Symbol">{</a><a id="6777" href="Algebra.Construct.NaturalChoice.MinOp.html#6777" class="Bound">u</a><a id="6778" class="Symbol">}</a> <a id="6780" class="Symbol">{</a><a id="6781" href="Algebra.Construct.NaturalChoice.MinOp.html#6781" class="Bound">v</a><a id="6782" class="Symbol">}</a> <a id="6784" href="Algebra.Construct.NaturalChoice.MinOp.html#6784" class="Bound">x≤y</a> <a id="6788" href="Algebra.Construct.NaturalChoice.MinOp.html#6788" class="Bound">u≤v</a> <a id="6792" class="Keyword">with</a> <a id="6797" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="6803" href="Algebra.Construct.NaturalChoice.MinOp.html#6773" class="Bound">y</a> <a id="6805" href="Algebra.Construct.NaturalChoice.MinOp.html#6781" class="Bound">v</a>
<a id="6807" class="Symbol">...</a> <a id="6811" class="Symbol">|</a> <a id="6813" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6818" href="Algebra.Construct.NaturalChoice.MinOp.html#6818" class="Bound">y⊓v≈y</a> <a id="6824" class="Symbol">=</a> <a id="6826" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="6836" class="Symbol">(</a><a id="6837" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="6844" href="Algebra.Construct.NaturalChoice.MinOp.html#6818" class="Bound">y⊓v≈y</a><a id="6849" class="Symbol">)</a> <a id="6851" class="Symbol">(</a><a id="6852" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6858" class="Symbol">(</a><a id="6859" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a> <a id="6865" class="Bound">x</a> <a id="6867" class="Bound">u</a><a id="6868" class="Symbol">)</a> <a id="6870" class="Bound">x≤y</a><a id="6873" class="Symbol">)</a>
<a id="6875" class="Symbol">...</a> <a id="6879" class="Symbol">|</a> <a id="6881" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6886" href="Algebra.Construct.NaturalChoice.MinOp.html#6886" class="Bound">y⊓v≈v</a> <a id="6892" class="Symbol">=</a> <a id="6894" href="Algebra.Construct.NaturalChoice.MinOp.html#1109" class="Function">≤-respʳ-≈</a> <a id="6904" class="Symbol">(</a><a id="6905" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="6912" href="Algebra.Construct.NaturalChoice.MinOp.html#6886" class="Bound">y⊓v≈v</a><a id="6917" class="Symbol">)</a> <a id="6919" class="Symbol">(</a><a id="6920" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a> <a id="6933" class="Bound">x</a> <a id="6935" class="Bound">u</a><a id="6936" class="Symbol">)</a> <a id="6938" class="Bound">u≤v</a><a id="6941" class="Symbol">)</a>

<a id="⊓-monoˡ-≤"></a><a id="6944" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a> <a id="6954" class="Symbol">:</a> <a id="6956" class="Symbol">∀</a> <a id="6958" href="Algebra.Construct.NaturalChoice.MinOp.html#6958" class="Bound">x</a> <a id="6960" class="Symbol">→</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓</a> <a id="6966" href="Algebra.Construct.NaturalChoice.MinOp.html#6958" class="Bound">x</a><a id="6967" class="Symbol">)</a> <a id="6969" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6979" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="6983" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6985" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="6989" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a> <a id="6999" href="Algebra.Construct.NaturalChoice.MinOp.html#6999" class="Bound">x</a> <a id="7001" href="Algebra.Construct.NaturalChoice.MinOp.html#7001" class="Bound">y≤z</a> <a id="7005" class="Symbol">=</a> <a id="7007" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7016" href="Algebra.Construct.NaturalChoice.MinOp.html#7001" class="Bound">y≤z</a> <a id="7020" class="Symbol">(</a><a id="7021" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="7026" class="Symbol">{</a><a id="7027" href="Algebra.Construct.NaturalChoice.MinOp.html#6999" class="Bound">x</a><a id="7028" class="Symbol">})</a>

<a id="⊓-monoʳ-≤"></a><a id="7032" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="7042" class="Symbol">:</a> <a id="7044" class="Symbol">∀</a> <a id="7046" href="Algebra.Construct.NaturalChoice.MinOp.html#7046" class="Bound">x</a> <a id="7048" class="Symbol">→</a> <a id="7050" class="Symbol">(</a><a id="7051" href="Algebra.Construct.NaturalChoice.MinOp.html#7046" class="Bound">x</a> <a id="7053" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓_</a><a id="7055" class="Symbol">)</a> <a id="7057" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="7067" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a> <a id="7071" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="7073" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">_≤_</a>
<a id="7077" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a> <a id="7087" href="Algebra.Construct.NaturalChoice.MinOp.html#7087" class="Bound">x</a> <a id="7089" href="Algebra.Construct.NaturalChoice.MinOp.html#7089" class="Bound">y≤z</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7104" class="Symbol">(</a><a id="7105" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="7110" class="Symbol">{</a><a id="7111" href="Algebra.Construct.NaturalChoice.MinOp.html#7087" class="Bound">x</a><a id="7112" class="Symbol">})</a> <a id="7115" href="Algebra.Construct.NaturalChoice.MinOp.html#7089" class="Bound">y≤z</a>

<a id="⊓-glb"></a><a id="7120" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a> <a id="7126" class="Symbol">:</a> <a id="7128" class="Symbol">∀</a> <a id="7130" class="Symbol">{</a><a id="7131" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7133" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7135" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a><a id="7136" class="Symbol">}</a> <a id="7138" class="Symbol">→</a> <a id="7140" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7142" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7144" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7146" class="Symbol">→</a> <a id="7148" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7150" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7152" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a> <a id="7154" class="Symbol">→</a> <a id="7156" href="Algebra.Construct.NaturalChoice.MinOp.html#7131" class="Bound">x</a> <a id="7158" href="Algebra.Construct.NaturalChoice.MinOp.html#1062" class="Function Operator">≤</a> <a id="7160" href="Algebra.Construct.NaturalChoice.MinOp.html#7133" class="Bound">y</a> <a id="7162" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7164" href="Algebra.Construct.NaturalChoice.MinOp.html#7135" class="Bound">z</a>
<a id="7166" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a> <a id="7172" class="Symbol">{</a><a id="7173" href="Algebra.Construct.NaturalChoice.MinOp.html#7173" class="Bound">x</a><a id="7174" class="Symbol">}</a> <a id="7176" href="Algebra.Construct.NaturalChoice.MinOp.html#7176" class="Bound">x≤y</a> <a id="7180" href="Algebra.Construct.NaturalChoice.MinOp.html#7180" class="Bound">x≤z</a> <a id="7184" class="Symbol">=</a> <a id="7186" href="Algebra.Construct.NaturalChoice.MinOp.html#1136" class="Function">≤-respˡ-≈</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="7204" href="Algebra.Construct.NaturalChoice.MinOp.html#7173" class="Bound">x</a><a id="7205" class="Symbol">)</a> <a id="7207" class="Symbol">(</a><a id="7208" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a> <a id="7217" href="Algebra.Construct.NaturalChoice.MinOp.html#7176" class="Bound">x≤y</a> <a id="7221" href="Algebra.Construct.NaturalChoice.MinOp.html#7180" class="Bound">x≤z</a><a id="7224" class="Symbol">)</a>

<a id="⊓-triangulate"></a><a id="7227" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a> <a id="7241" class="Symbol">:</a> <a id="7243" class="Symbol">∀</a> <a id="7245" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7247" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7249" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a> <a id="7251" class="Symbol">→</a> <a id="7253" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7255" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7257" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7259" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7261" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a> <a id="7263" href="Relation.Binary.Bundles.html#3162" class="Function Operator">≈</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Algebra.Construct.NaturalChoice.MinOp.html#7245" class="Bound">x</a> <a id="7268" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7270" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a><a id="7271" class="Symbol">)</a> <a id="7273" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7275" class="Symbol">(</a><a id="7276" href="Algebra.Construct.NaturalChoice.MinOp.html#7247" class="Bound">y</a> <a id="7278" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7280" href="Algebra.Construct.NaturalChoice.MinOp.html#7249" class="Bound">z</a><a id="7281" class="Symbol">)</a>
<a id="7283" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a> <a id="7297" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7299" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7301" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a> <a id="7303" class="Symbol">=</a> <a id="7305" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="7322" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7324" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7326" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7328" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7330" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a>           <a id="7342" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7345" href="Algebra.Construct.NaturalChoice.MinOp.html#2307" class="Function">⊓-congʳ</a> <a id="7353" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a> <a id="7355" class="Symbol">(</a><a id="7356" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="7364" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="7374" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7375" class="Symbol">))</a> <a id="7378" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7382" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7384" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7389" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7391" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7392" class="Symbol">)</a> <a id="7394" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7396" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a>     <a id="7402" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7406" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7414" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7416" class="Symbol">_</a> <a id="7418" class="Symbol">_</a> <a id="7420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7424" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7426" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7428" class="Symbol">((</a><a id="7430" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7432" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7434" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7435" class="Symbol">)</a> <a id="7437" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7439" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7440" class="Symbol">)</a>   <a id="7444" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7448" href="Algebra.Construct.NaturalChoice.MinOp.html#1984" class="Function">⊓-congˡ</a> <a id="7456" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7458" class="Symbol">(</a><a id="7459" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7467" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7469" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7471" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7472" class="Symbol">)</a> <a id="7474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7478" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7480" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7482" class="Symbol">(</a><a id="7483" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7485" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7487" class="Symbol">(</a><a id="7488" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7490" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7492" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7493" class="Symbol">))</a>   <a id="7498" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7501" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a> <a id="7509" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7511" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7516" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7518" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7519" class="Symbol">)</a> <a id="7521" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7525" class="Symbol">(</a><a id="7526" href="Algebra.Construct.NaturalChoice.MinOp.html#7297" class="Bound">x</a> <a id="7528" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7530" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a><a id="7531" class="Symbol">)</a> <a id="7533" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Algebra.Construct.NaturalChoice.MinOp.html#7299" class="Bound">y</a> <a id="7538" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">⊓</a> <a id="7540" href="Algebra.Construct.NaturalChoice.MinOp.html#7301" class="Bound">z</a><a id="7541" class="Symbol">)</a>   <a id="7545" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Algebra.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core algebraic definitions</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- The contents of this module should be accessed via `Algebra`.</a>

<a id="276" class="Symbol">{-#</a> <a id="280" class="Keyword">OPTIONS</a> <a id="288" class="Pragma">--cubical-compatible</a> <a id="309" class="Pragma">--safe</a> <a id="316" class="Symbol">#-}</a>

<a id="321" class="Keyword">module</a> <a id="328" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Level.html" class="Module">Level</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="376" class="Symbol">)</a>

<a id="379" class="Comment">------------------------------------------------------------------------</a>
<a id="452" class="Comment">-- Unary and binary operations</a>

<a id="Op₁"></a><a id="484" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="488" class="Symbol">:</a> <a id="490" class="Symbol">∀</a> <a id="492" class="Symbol">{</a><a id="493" href="Algebra.Core.html#493" class="Bound">ℓ</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Algebra.Core.html#493" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" href="Algebra.Core.html#493" class="Bound">ℓ</a>
<a id="512" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="516" href="Algebra.Core.html#516" class="Bound">A</a> <a id="518" class="Symbol">=</a> <a id="520" href="Algebra.Core.html#516" class="Bound">A</a> <a id="522" class="Symbol">→</a> <a id="524" href="Algebra.Core.html#516" class="Bound">A</a>

<a id="Op₂"></a><a id="527" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="531" class="Symbol">:</a> <a id="533" class="Symbol">∀</a> <a id="535" class="Symbol">{</a><a id="536" href="Algebra.Core.html#536" class="Bound">ℓ</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">→</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Algebra.Core.html#536" class="Bound">ℓ</a> <a id="547" class="Symbol">→</a> <a id="549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="553" href="Algebra.Core.html#536" class="Bound">ℓ</a>
<a id="555" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="559" href="Algebra.Core.html#559" class="Bound">A</a> <a id="561" class="Symbol">=</a> <a id="563" href="Algebra.Core.html#559" class="Bound">A</a> <a id="565" class="Symbol">→</a> <a id="567" href="Algebra.Core.html#559" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Algebra.Core.html#559" class="Bound">A</a></pre></body></html>


==> anc/html/Algebra.Definitions.RawMagma.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>RawMagma (Algebra.Definitions.RawMagma)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Definitions.RawMagma</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for magma-like structures</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- You&#39;re unlikely to want to use this module directly. Instead you</a>
<a id="305" class="Comment">-- probably want to be importing the appropriate module from</a>
<a id="366" class="Comment">-- `Algebra.Properties.(Magma/Semigroup/...).Divisibility`</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="518" class="Symbol">)</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Level.html" class="Module">Level</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="689" class="Symbol">)</a>

<a id="692" class="Keyword">module</a> <a id="699" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a>
  <a id="730" class="Symbol">{</a><a id="731" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="733" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="734" class="Symbol">}</a> <a id="736" class="Symbol">(</a><a id="737" href="Algebra.Definitions.RawMagma.html#737" class="Bound">M</a> <a id="739" class="Symbol">:</a> <a id="741" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="750" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="752" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="753" class="Symbol">)</a>
  <a id="757" class="Keyword">where</a>

<a id="764" class="Keyword">open</a> <a id="769" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="778" href="Algebra.Definitions.RawMagma.html#737" class="Bound">M</a> <a id="780" class="Keyword">renaming</a> <a id="789" class="Symbol">(</a><a id="790" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="798" class="Symbol">to</a> <a id="801" class="Field">A</a><a id="802" class="Symbol">)</a>

<a id="805" class="Comment">------------------------------------------------------------------------</a>
<a id="878" class="Comment">-- Divisibility</a>

<a id="895" class="Keyword">infixr</a> <a id="902" class="Number">4</a> <a id="904" href="Algebra.Definitions.RawMagma.html#1617" class="InductiveConstructor Operator">_,_</a>
<a id="908" class="Keyword">infix</a> <a id="914" class="Number">5</a> <a id="916" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="921" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">_∤ˡ_</a> <a id="926" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a> <a id="931" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">_∤ʳ_</a> <a id="936" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="940" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a> <a id="944" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a> <a id="948" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a>

<a id="953" class="Comment">-- Divisibility from the left.</a>
<a id="984" class="Comment">--</a>
<a id="987" class="Comment">-- This and, the definition of right divisibility below, are defined as</a>
<a id="1059" class="Comment">-- records rather than in terms of the base product type in order to</a>
<a id="1128" class="Comment">-- make the use of pattern synonyms more ergonomic (see #2216 for</a>
<a id="1194" class="Comment">-- further details). The record field names are not designed to be</a>
<a id="1261" class="Comment">-- used explicitly and indeed aren&#39;t re-exported publicly by</a>
<a id="1322" class="Comment">-- `Algebra.Properties.X.Divisibility` modules.</a>

<a id="1371" class="Keyword">record</a> <a id="_∣ˡ_"></a><a id="1378" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Algebra.Definitions.RawMagma.html#1384" class="Bound">x</a> <a id="1386" href="Algebra.Definitions.RawMagma.html#1386" class="Bound">y</a> <a id="1388" class="Symbol">:</a> <a id="1390" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1402" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1404" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1405" class="Symbol">)</a> <a id="1407" class="Keyword">where</a>
  <a id="1415" class="Keyword">constructor</a> <a id="_,_"></a><a id="1427" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a>
  <a id="1433" class="Keyword">field</a>
    <a id="_∣ˡ_.quotient"></a><a id="1443" href="Algebra.Definitions.RawMagma.html#1443" class="Field">quotient</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a>
    <a id="_∣ˡ_.equality"></a><a id="1460" href="Algebra.Definitions.RawMagma.html#1460" class="Field">equality</a> <a id="1469" class="Symbol">:</a> <a id="1471" href="Algebra.Definitions.RawMagma.html#1384" class="Bound">x</a> <a id="1473" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">∙</a> <a id="1475" href="Algebra.Definitions.RawMagma.html#1443" class="Field">quotient</a> <a id="1484" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">≈</a> <a id="1486" href="Algebra.Definitions.RawMagma.html#1386" class="Bound">y</a>

<a id="_∤ˡ_"></a><a id="1489" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">_∤ˡ_</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1500" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1507" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1508" class="Symbol">)</a>
<a id="1510" href="Algebra.Definitions.RawMagma.html#1510" class="Bound">x</a> <a id="1512" href="Algebra.Definitions.RawMagma.html#1489" class="Function Operator">∤ˡ</a> <a id="1515" href="Algebra.Definitions.RawMagma.html#1515" class="Bound">y</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1521" href="Algebra.Definitions.RawMagma.html#1510" class="Bound">x</a> <a id="1523" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">∣ˡ</a> <a id="1526" href="Algebra.Definitions.RawMagma.html#1515" class="Bound">y</a>

<a id="1529" class="Comment">-- Divisibility from the right</a>

<a id="1561" class="Keyword">record</a> <a id="_∣ʳ_"></a><a id="1568" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Algebra.Definitions.RawMagma.html#1574" class="Bound">x</a> <a id="1576" href="Algebra.Definitions.RawMagma.html#1576" class="Bound">y</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1592" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1594" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1595" class="Symbol">)</a> <a id="1597" class="Keyword">where</a>
  <a id="1605" class="Keyword">constructor</a> <a id="_,_"></a><a id="1617" href="Algebra.Definitions.RawMagma.html#1617" class="InductiveConstructor Operator">_,_</a>
  <a id="1623" class="Keyword">field</a>
    <a id="_∣ʳ_.quotient"></a><a id="1633" href="Algebra.Definitions.RawMagma.html#1633" class="Field">quotient</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a>
    <a id="_∣ʳ_.equality"></a><a id="1650" href="Algebra.Definitions.RawMagma.html#1650" class="Field">equality</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Algebra.Definitions.RawMagma.html#1633" class="Field">quotient</a> <a id="1670" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">∙</a> <a id="1672" href="Algebra.Definitions.RawMagma.html#1574" class="Bound">x</a> <a id="1674" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">≈</a> <a id="1676" href="Algebra.Definitions.RawMagma.html#1576" class="Bound">y</a>

<a id="_∤ʳ_"></a><a id="1679" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">_∤ʳ_</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1690" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1695" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1697" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1698" class="Symbol">)</a>
<a id="1700" href="Algebra.Definitions.RawMagma.html#1700" class="Bound">x</a> <a id="1702" href="Algebra.Definitions.RawMagma.html#1679" class="Function Operator">∤ʳ</a> <a id="1705" href="Algebra.Definitions.RawMagma.html#1705" class="Bound">y</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1711" href="Algebra.Definitions.RawMagma.html#1700" class="Bound">x</a> <a id="1713" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">∣ʳ</a> <a id="1716" href="Algebra.Definitions.RawMagma.html#1705" class="Bound">y</a>

<a id="1719" class="Comment">-- General divisibility</a>

<a id="1744" class="Comment">-- The relations _∣ˡ_ and _∣ʳ_ are only equivalent when _∙_ is</a>
<a id="1807" class="Comment">-- commutative. When that is not the case we take `_∣ʳ_` to be the</a>
<a id="1874" class="Comment">-- primary one.</a>

<a id="_∣_"></a><a id="1891" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1901" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1906" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1908" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1909" class="Symbol">)</a>
<a id="1911" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Algebra.Definitions.RawMagma.html#1568" class="Record Operator">_∣ʳ_</a>

<a id="_∤_"></a><a id="1923" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1933" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="1938" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1940" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="1941" class="Symbol">)</a>
<a id="1943" href="Algebra.Definitions.RawMagma.html#1943" class="Bound">x</a> <a id="1945" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">∤</a> <a id="1947" href="Algebra.Definitions.RawMagma.html#1947" class="Bound">y</a> <a id="1949" class="Symbol">=</a> <a id="1951" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1953" href="Algebra.Definitions.RawMagma.html#1943" class="Bound">x</a> <a id="1955" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1957" href="Algebra.Definitions.RawMagma.html#1947" class="Bound">y</a>

<a id="1960" class="Comment">------------------------------------------------------------------------</a>
<a id="2033" class="Comment">-- Mutual divisibility.</a>

<a id="2058" class="Comment">-- In a  monoid, this is an equivalence relation extending _≈_.</a>
<a id="2122" class="Comment">-- When in a cancellative monoid,  elements related by _∣∣_ are called</a>
<a id="2193" class="Comment">-- associated, and `x ∣∣ y` means that `x` and `y` differ by some</a>
<a id="2259" class="Comment">-- invertible factor.</a>

<a id="2282" class="Comment">-- Example: for ℕ  this is equivalent to x ≡ y,</a>
<a id="2330" class="Comment">--          for ℤ  this is equivalent to (x ≡ y or x ≡ - y).</a>

<a id="_∥_"></a><a id="2392" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2402" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="2407" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2409" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="2410" class="Symbol">)</a>
<a id="2412" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a> <a id="2414" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">∥</a> <a id="2416" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2418" class="Symbol">=</a> <a id="2420" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a> <a id="2422" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2424" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2426" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2428" href="Algebra.Definitions.RawMagma.html#2416" class="Bound">y</a> <a id="2430" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2432" href="Algebra.Definitions.RawMagma.html#2412" class="Bound">x</a>

<a id="_∦_"></a><a id="2435" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a> <a id="2439" class="Symbol">:</a> <a id="2441" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2445" href="Algebra.Definitions.RawMagma.html#801" class="Field">A</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Algebra.Definitions.RawMagma.html#731" class="Bound">a</a> <a id="2450" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2452" href="Algebra.Definitions.RawMagma.html#733" class="Bound">ℓ</a><a id="2453" class="Symbol">)</a>
<a id="2455" href="Algebra.Definitions.RawMagma.html#2455" class="Bound">x</a> <a id="2457" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">∦</a> <a id="2459" href="Algebra.Definitions.RawMagma.html#2459" class="Bound">y</a> <a id="2461" class="Symbol">=</a> <a id="2463" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2465" href="Algebra.Definitions.RawMagma.html#2455" class="Bound">x</a> <a id="2467" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">∥</a> <a id="2469" href="Algebra.Definitions.RawMagma.html#2459" class="Bound">y</a>


<a id="2473" class="Comment">------------------------------------------------------------------------</a>
<a id="2546" class="Comment">-- DEPRECATED NAMES</a>
<a id="2566" class="Comment">------------------------------------------------------------------------</a>
<a id="2639" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2710" class="Comment">-- not guaranteed.</a>

<a id="2730" class="Comment">-- Version 2.3</a>

<a id="_∣∣_"></a><a id="2746" href="Algebra.Definitions.RawMagma.html#2746" class="Function Operator">_∣∣_</a> <a id="2751" class="Symbol">=</a> <a id="2753" href="Algebra.Definitions.RawMagma.html#2392" class="Function Operator">_∥_</a>
<a id="2757" class="Symbol">{-#</a> <a id="2761" class="Keyword">WARNING_ON_USAGE</a> <a id="2778" class="Pragma">_∣∣_</a>
<a id="2783" class="String">&quot;Warning: _∣∣_ was deprecated in v2.3.
Please use _∥_ instead.&quot;</a>
<a id="2847" class="Symbol">#-}</a>
<a id="_∤∤_"></a><a id="2851" href="Algebra.Definitions.RawMagma.html#2851" class="Function Operator">_∤∤_</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Algebra.Definitions.RawMagma.html#2435" class="Function Operator">_∦_</a>
<a id="2862" class="Symbol">{-#</a> <a id="2866" class="Keyword">WARNING_ON_USAGE</a> <a id="2883" class="Pragma">_∤∤_</a>
<a id="2888" class="String">&quot;Warning: _∤∤_ was deprecated in v2.3.
Please use _∦_ instead.&quot;</a>
<a id="2952" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Definitions.RawMonoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>RawMonoid (Algebra.Definitions.RawMonoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Definitions.RawMonoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for monoid-like structures</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="327" class="Symbol">)</a>

<a id="330" class="Keyword">module</a> <a id="337" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="367" class="Symbol">{</a><a id="368" href="Algebra.Definitions.RawMonoid.html#368" class="Bound">a</a> <a id="370" href="Algebra.Definitions.RawMonoid.html#370" class="Bound">ℓ</a><a id="371" class="Symbol">}</a> <a id="373" class="Symbol">(</a><a id="374" href="Algebra.Definitions.RawMonoid.html#374" class="Bound">M</a> <a id="376" class="Symbol">:</a> <a id="378" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="388" href="Algebra.Definitions.RawMonoid.html#368" class="Bound">a</a> <a id="390" href="Algebra.Definitions.RawMonoid.html#370" class="Bound">ℓ</a><a id="391" class="Symbol">)</a> <a id="393" class="Keyword">where</a>

<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="426" class="Symbol">as</a> <a id="429" class="Module">ℕ</a> <a id="431" class="Keyword">using</a> <a id="437" class="Symbol">(</a><a id="438" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="439" class="Symbol">;</a> <a id="441" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="445" class="Symbol">;</a> <a id="447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Vec.Functional.html" class="Module">Data.Vec.Functional</a> <a id="484" class="Symbol">as</a> <a id="487" class="Module">Vector</a> <a id="494" class="Keyword">using</a> <a id="500" class="Symbol">(</a><a id="501" href="Data.Vec.Functional.html#1232" class="Function">Vector</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="524" href="Algebra.Definitions.RawMonoid.html#374" class="Bound">M</a> <a id="526" class="Keyword">renaming</a> <a id="535" class="Symbol">(</a> <a id="537" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="541" class="Symbol">to</a> <a id="544" class="Field Operator">_+_</a> <a id="548" class="Symbol">;</a> <a id="550" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="552" class="Symbol">to</a> <a id="555" class="Field">0#</a> <a id="558" class="Symbol">)</a>

<a id="561" class="Comment">------------------------------------------------------------------------</a>
<a id="634" class="Comment">-- Re-export definitions over a magma</a>
<a id="672" class="Comment">------------------------------------------------------------------------</a>

<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="787" href="Algebra.Bundles.Raw.html#1898" class="Function">rawMagma</a> <a id="796" class="Keyword">public</a>

<a id="804" class="Comment">------------------------------------------------------------------------</a>
<a id="877" class="Comment">-- Multiplication by natural number</a>
<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Standard definition</a>

<a id="1010" class="Comment">-- A simple definition, easy to use and prove properties about.</a>

<a id="1075" class="Keyword">infixr</a> <a id="1082" class="Number">8</a> <a id="1084" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a>

<a id="_×_"></a><a id="1089" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>
<a id="1117" class="Number">0</a>     <a id="1123" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1125" href="Algebra.Definitions.RawMonoid.html#1125" class="Bound">x</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Algebra.Definitions.RawMonoid.html#555" class="Field">0#</a>
<a id="1132" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1136" href="Algebra.Definitions.RawMonoid.html#1136" class="Bound">n</a> <a id="1138" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1140" href="Algebra.Definitions.RawMonoid.html#1140" class="Bound">x</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Algebra.Definitions.RawMonoid.html#1140" class="Bound">x</a> <a id="1146" href="Algebra.Definitions.RawMonoid.html#544" class="Field Operator">+</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Algebra.Definitions.RawMonoid.html#1136" class="Bound">n</a> <a id="1151" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1153" href="Algebra.Definitions.RawMonoid.html#1140" class="Bound">x</a><a id="1154" class="Symbol">)</a>

<a id="1157" class="Comment">------------------------------------------------------------------------</a>
<a id="1230" class="Comment">-- Type-checking optimised definition</a>

<a id="1269" class="Comment">-- For use in code where high performance at type-checking time is</a>
<a id="1336" class="Comment">-- important, e.g. solvers and tactics. Firstly it avoids unnecessarily</a>
<a id="1408" class="Comment">-- multiplying by the unit if possible, speeding up type-checking and</a>
<a id="1478" class="Comment">-- makes for much more readable proofs:</a>
<a id="1518" class="Comment">--</a>
<a id="1521" class="Comment">--     Standard definition:  x * 2 = x + x + 0#</a>
<a id="1569" class="Comment">--     Optimised definition: x * 2 = x + x</a>
<a id="1612" class="Comment">--</a>
<a id="1615" class="Comment">-- Secondly, associates to the left which, counterintuitive as it may</a>
<a id="1685" class="Comment">-- seem, also speeds up typechecking.</a>
<a id="1723" class="Comment">--</a>
<a id="1726" class="Comment">--     Standard definition: x * 3 = x + (x + (x + 0#))</a>
<a id="1781" class="Comment">--     Our definition:      x * 3 = (x + x) + x</a>

<a id="1830" class="Keyword">infixl</a> <a id="1837" class="Number">8</a> <a id="1839" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a>

<a id="_×′_"></a><a id="1845" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a> <a id="1850" class="Symbol">:</a> <a id="1852" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>
<a id="1874" class="Number">0</a>     <a id="1880" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">×′</a> <a id="1883" href="Algebra.Definitions.RawMonoid.html#1883" class="Bound">x</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Algebra.Definitions.RawMonoid.html#555" class="Field">0#</a>
<a id="1890" class="Number">1</a>     <a id="1896" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">×′</a> <a id="1899" href="Algebra.Definitions.RawMonoid.html#1899" class="Bound">x</a> <a id="1901" class="Symbol">=</a> <a id="1903" href="Algebra.Definitions.RawMonoid.html#1899" class="Bound">x</a>
<a id="1905" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="1908" class="CatchallClause"> </a><a id="1909" href="Algebra.Definitions.RawMonoid.html#1909" class="CatchallClause Bound">n</a><a id="1910" class="CatchallClause"> </a><a id="1911" href="Algebra.Definitions.RawMonoid.html#1845" class="CatchallClause Function Operator">×′</a><a id="1913" class="CatchallClause"> </a><a id="1914" href="Algebra.Definitions.RawMonoid.html#1914" class="CatchallClause Bound">x</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Algebra.Definitions.RawMonoid.html#1909" class="Bound">n</a> <a id="1920" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">×′</a> <a id="1923" href="Algebra.Definitions.RawMonoid.html#1914" class="Bound">x</a> <a id="1925" href="Algebra.Definitions.RawMonoid.html#544" class="Field Operator">+</a> <a id="1927" href="Algebra.Definitions.RawMonoid.html#1914" class="Bound">x</a>

<a id="1930" class="Symbol">{-#</a> <a id="1934" class="Keyword">INLINE</a> <a id="1941" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a> <a id="1946" class="Symbol">#-}</a>

<a id="1951" class="Comment">------------------------------------------------------------------------</a>
<a id="2024" class="Comment">-- Summation</a>
<a id="2037" class="Comment">------------------------------------------------------------------------</a>

<a id="sum"></a><a id="2111" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a> <a id="2115" class="Symbol">:</a> <a id="2117" class="Symbol">∀</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Algebra.Definitions.RawMonoid.html#2120" class="Bound">n</a><a id="2121" class="Symbol">}</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2132" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="2140" href="Algebra.Definitions.RawMonoid.html#2120" class="Bound">n</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a>
<a id="2152" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.Vec.Functional.html#3100" class="Function">Vector.foldr</a> <a id="2171" href="Algebra.Definitions.RawMonoid.html#544" class="Field Operator">_+_</a> <a id="2175" href="Algebra.Definitions.RawMonoid.html#555" class="Field">0#</a></pre></body></html>


==> anc/html/Algebra.Definitions.RawSemiring.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>RawSemiring (Algebra.Definitions.RawSemiring)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Definitions.RawSemiring</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic auxiliary definitions for semiring-like structures</a>
<a id="166" class="Comment">------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--cubical-compatible</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Symbol">#-}</a>

<a id="285" class="Keyword">open</a> <a id="290" class="Keyword">import</a> <a id="297" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="331" class="Symbol">)</a>

<a id="334" class="Keyword">module</a> <a id="341" href="Algebra.Definitions.RawSemiring.html" class="Module">Algebra.Definitions.RawSemiring</a> <a id="373" class="Symbol">{</a><a id="374" href="Algebra.Definitions.RawSemiring.html#374" class="Bound">a</a> <a id="376" href="Algebra.Definitions.RawSemiring.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Algebra.Definitions.RawSemiring.html#380" class="Bound">M</a> <a id="382" class="Symbol">:</a> <a id="384" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="396" href="Algebra.Definitions.RawSemiring.html#374" class="Bound">a</a> <a id="398" href="Algebra.Definitions.RawSemiring.html#376" class="Bound">ℓ</a><a id="399" class="Symbol">)</a> <a id="401" class="Keyword">where</a>

<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="480" class="Symbol">;</a> <a id="482" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="491" class="Symbol">)</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Level.html" class="Module">Level</a> <a id="511" class="Keyword">using</a> <a id="517" class="Symbol">(</a><a id="518" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="556" class="Keyword">using</a> <a id="562" class="Symbol">(</a><a id="563" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="566" class="Symbol">)</a>
<a id="568" class="Keyword">open</a> <a id="573" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="585" href="Algebra.Definitions.RawSemiring.html#380" class="Bound">M</a> <a id="587" class="Keyword">renaming</a> <a id="596" class="Symbol">(</a><a id="597" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="605" class="Symbol">to</a> <a id="608" class="Field">A</a><a id="609" class="Symbol">)</a>

<a id="612" class="Comment">------------------------------------------------------------------------</a>
<a id="685" class="Comment">-- Definitions over _+_</a>

<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="752" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="764" class="Keyword">public</a>
  <a id="773" class="Keyword">using</a>
  <a id="781" class="Symbol">(</a> <a id="783" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a>   <a id="789" class="Comment">-- : ℕ → A → A</a>
  <a id="806" class="Symbol">;</a> <a id="808" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">_×′_</a>  <a id="814" class="Comment">-- : ℕ → A → A</a>
  <a id="831" class="Symbol">;</a> <a id="833" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a>   <a id="839" class="Comment">-- : Vector A n → A</a>
  <a id="861" class="Symbol">)</a>

<a id="864" class="Comment">------------------------------------------------------------------------</a>
<a id="937" class="Comment">-- Definitions over _*_</a>

<a id="962" class="Keyword">open</a> <a id="967" class="Keyword">import</a> <a id="974" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="1004" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="1016" class="Symbol">as</a> <a id="Mult"></a><a id="1019" href="Algebra.Definitions.RawSemiring.html#1019" class="Module">Mult</a> <a id="1024" class="Keyword">public</a>
  <a id="1033" class="Keyword">using</a>
  <a id="1041" class="Symbol">(</a> <a id="1043" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">_∣_</a>
  <a id="1049" class="Symbol">;</a> <a id="1051" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">_∤_</a>
  <a id="1057" class="Symbol">)</a>
  <a id="1061" class="Keyword">renaming</a>
  <a id="1072" class="Symbol">(</a> <a id="1074" href="Algebra.Definitions.RawMonoid.html#2111" class="Function">sum</a> <a id="1078" class="Symbol">to</a> <a id="1081" class="Function">product</a>
  <a id="1091" class="Symbol">)</a>

<a id="1094" class="Comment">-- Unlike `sum` to `product`, can&#39;t simply rename multiplication to</a>
<a id="1162" class="Comment">-- exponentation as the argument order is reversed.</a>

<a id="1215" class="Comment">-- Standard exponentiation</a>

<a id="1243" class="Keyword">infixr</a> <a id="1250" class="Number">8</a> <a id="1252" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">_^_</a>
<a id="_^_"></a><a id="1256" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">_^_</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a>
<a id="1272" href="Algebra.Definitions.RawSemiring.html#1272" class="Bound">x</a> <a id="1274" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1276" href="Algebra.Definitions.RawSemiring.html#1276" class="Bound">n</a>  <a id="1279" class="Symbol">=</a> <a id="1281" href="Algebra.Definitions.RawSemiring.html#1276" class="Bound">n</a> <a id="1283" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">Mult.×</a> <a id="1290" href="Algebra.Definitions.RawSemiring.html#1272" class="Bound">x</a>

<a id="1293" class="Comment">-- Exponentiation optimised for type-checking</a>

<a id="1340" class="Keyword">infixr</a> <a id="1347" class="Number">8</a> <a id="1349" href="Algebra.Definitions.RawSemiring.html#1354" class="Function Operator">_^′_</a>
<a id="_^′_"></a><a id="1354" href="Algebra.Definitions.RawSemiring.html#1354" class="Function Operator">_^′_</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a>
<a id="1371" href="Algebra.Definitions.RawSemiring.html#1371" class="Bound">x</a> <a id="1373" href="Algebra.Definitions.RawSemiring.html#1354" class="Function Operator">^′</a> <a id="1376" href="Algebra.Definitions.RawSemiring.html#1376" class="Bound">n</a>  <a id="1379" class="Symbol">=</a> <a id="1381" href="Algebra.Definitions.RawSemiring.html#1376" class="Bound">n</a> <a id="1383" href="Algebra.Definitions.RawMonoid.html#1845" class="Function Operator">Mult.×′</a> <a id="1391" href="Algebra.Definitions.RawSemiring.html#1371" class="Bound">x</a>
<a id="1393" class="Symbol">{-#</a> <a id="1397" class="Keyword">INLINE</a> <a id="1404" href="Algebra.Definitions.RawSemiring.html#1354" class="Function Operator">_^′_</a> <a id="1409" class="Symbol">#-}</a>

<a id="1414" class="Comment">-- Exponentiation optimised for tail-recursion</a>

<a id="1462" class="Keyword">infixr</a> <a id="1469" class="Number">8</a> <a id="1471" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">_^[_]*_</a> <a id="1479" href="Algebra.Definitions.RawSemiring.html#1566" class="Function Operator">_^ᵗ_</a>

<a id="_^[_]*_"></a><a id="1485" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">_^[_]*_</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a> <a id="1505" class="Symbol">→</a> <a id="1507" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a>
<a id="1509" href="Algebra.Definitions.RawSemiring.html#1509" class="Bound">x</a> <a id="1511" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">^[</a> <a id="1514" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1519" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">]*</a>  <a id="1523" href="Algebra.Definitions.RawSemiring.html#1523" class="Bound">y</a> <a id="1525" class="Symbol">=</a> <a id="1527" href="Algebra.Definitions.RawSemiring.html#1523" class="Bound">y</a>
<a id="1529" href="Algebra.Definitions.RawSemiring.html#1529" class="Bound">x</a> <a id="1531" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">^[</a> <a id="1534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1538" href="Algebra.Definitions.RawSemiring.html#1538" class="Bound">n</a> <a id="1540" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">]*</a> <a id="1543" href="Algebra.Definitions.RawSemiring.html#1543" class="Bound">y</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Algebra.Definitions.RawSemiring.html#1529" class="Bound">x</a> <a id="1549" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">^[</a> <a id="1552" href="Algebra.Definitions.RawSemiring.html#1538" class="Bound">n</a> <a id="1554" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">]*</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Algebra.Definitions.RawSemiring.html#1529" class="Bound">x</a> <a id="1560" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">*</a> <a id="1562" href="Algebra.Definitions.RawSemiring.html#1543" class="Bound">y</a><a id="1563" class="Symbol">)</a>

<a id="_^ᵗ_"></a><a id="1566" href="Algebra.Definitions.RawSemiring.html#1566" class="Function Operator">_^ᵗ_</a> <a id="1571" class="Symbol">:</a> <a id="1573" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1579" class="Symbol">→</a> <a id="1581" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a>
<a id="1583" href="Algebra.Definitions.RawSemiring.html#1583" class="Bound">x</a> <a id="1585" href="Algebra.Definitions.RawSemiring.html#1566" class="Function Operator">^ᵗ</a> <a id="1588" href="Algebra.Definitions.RawSemiring.html#1588" class="Bound">n</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Algebra.Definitions.RawSemiring.html#1583" class="Bound">x</a> <a id="1594" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">^[</a> <a id="1597" href="Algebra.Definitions.RawSemiring.html#1588" class="Bound">n</a> <a id="1599" href="Algebra.Definitions.RawSemiring.html#1485" class="Function Operator">]*</a> <a id="1602" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>

<a id="1606" class="Comment">------------------------------------------------------------------------</a>
<a id="1679" class="Comment">-- Primality</a>

<a id="Coprime"></a><a id="1693" href="Algebra.Definitions.RawSemiring.html#1693" class="Function">Coprime</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1707" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Algebra.Definitions.RawSemiring.html#374" class="Bound">a</a> <a id="1712" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1714" href="Algebra.Definitions.RawSemiring.html#376" class="Bound">ℓ</a><a id="1715" class="Symbol">)</a>
<a id="1717" href="Algebra.Definitions.RawSemiring.html#1693" class="Function">Coprime</a> <a id="1725" href="Algebra.Definitions.RawSemiring.html#1725" class="Bound">x</a> <a id="1727" href="Algebra.Definitions.RawSemiring.html#1727" class="Bound">y</a> <a id="1729" class="Symbol">=</a> <a id="1731" class="Symbol">∀</a> <a id="1733" class="Symbol">{</a><a id="1734" href="Algebra.Definitions.RawSemiring.html#1734" class="Bound">z</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Algebra.Definitions.RawSemiring.html#1734" class="Bound">z</a> <a id="1741" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1743" href="Algebra.Definitions.RawSemiring.html#1725" class="Bound">x</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Algebra.Definitions.RawSemiring.html#1734" class="Bound">z</a> <a id="1749" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1751" href="Algebra.Definitions.RawSemiring.html#1727" class="Bound">y</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Algebra.Definitions.RawSemiring.html#1734" class="Bound">z</a> <a id="1757" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1759" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>

<a id="1763" class="Keyword">record</a> <a id="Irreducible"></a><a id="1770" href="Algebra.Definitions.RawSemiring.html#1770" class="Record">Irreducible</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Algebra.Definitions.RawSemiring.html#1783" class="Bound">p</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Algebra.Definitions.RawSemiring.html#374" class="Bound">a</a> <a id="1799" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1801" href="Algebra.Definitions.RawSemiring.html#376" class="Bound">ℓ</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Keyword">where</a>
  <a id="1812" class="Keyword">constructor</a> <a id="mkIrred"></a><a id="1824" href="Algebra.Definitions.RawSemiring.html#1824" class="InductiveConstructor">mkIrred</a>
  <a id="1834" class="Keyword">field</a>
    <a id="Irreducible.p∤1"></a><a id="1844" href="Algebra.Definitions.RawSemiring.html#1844" class="Field">p∤1</a>       <a id="1854" class="Symbol">:</a> <a id="1856" href="Algebra.Definitions.RawSemiring.html#1783" class="Bound">p</a> <a id="1858" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">∤</a> <a id="1860" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>
    <a id="Irreducible.split-∣1"></a><a id="1867" href="Algebra.Definitions.RawSemiring.html#1867" class="Field">split-∣1</a> <a id="1876" class="Symbol">:</a> <a id="1878" class="Symbol">∀</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Algebra.Definitions.RawSemiring.html#1881" class="Bound">x</a> <a id="1883" href="Algebra.Definitions.RawSemiring.html#1883" class="Bound">y</a><a id="1884" class="Symbol">}</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Algebra.Definitions.RawSemiring.html#1783" class="Bound">p</a> <a id="1890" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">≈</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Algebra.Definitions.RawSemiring.html#1881" class="Bound">x</a> <a id="1895" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">*</a> <a id="1897" href="Algebra.Definitions.RawSemiring.html#1883" class="Bound">y</a><a id="1898" class="Symbol">)</a> <a id="1900" class="Symbol">→</a> <a id="1902" href="Algebra.Definitions.RawSemiring.html#1881" class="Bound">x</a> <a id="1904" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1906" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="1909" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1911" href="Algebra.Definitions.RawSemiring.html#1883" class="Bound">y</a> <a id="1913" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="1915" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>

<a id="1919" class="Keyword">record</a> <a id="Prime"></a><a id="1926" href="Algebra.Definitions.RawSemiring.html#1926" class="Record">Prime</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Algebra.Definitions.RawSemiring.html#1933" class="Bound">p</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Algebra.Definitions.RawSemiring.html#608" class="Field">A</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Algebra.Definitions.RawSemiring.html#374" class="Bound">a</a> <a id="1949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1951" href="Algebra.Definitions.RawSemiring.html#376" class="Bound">ℓ</a><a id="1952" class="Symbol">)</a> <a id="1954" class="Keyword">where</a>
  <a id="1962" class="Keyword">constructor</a> <a id="mkPrime"></a><a id="1974" href="Algebra.Definitions.RawSemiring.html#1974" class="InductiveConstructor">mkPrime</a>
  <a id="1984" class="Keyword">field</a>
    <a id="Prime.p≉0"></a><a id="1994" href="Algebra.Definitions.RawSemiring.html#1994" class="Field">p≉0</a>     <a id="2002" class="Symbol">:</a> <a id="2004" href="Algebra.Definitions.RawSemiring.html#1933" class="Bound">p</a> <a id="2006" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2008" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a>
    <a id="Prime.p∤1"></a><a id="2015" href="Algebra.Definitions.RawSemiring.html#2015" class="Field">p∤1</a>     <a id="2023" class="Symbol">:</a> <a id="2025" href="Algebra.Definitions.RawSemiring.html#1933" class="Bound">p</a> <a id="2027" href="Algebra.Definitions.RawMagma.html#1923" class="Function Operator">∤</a> <a id="2029" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a>
    <a id="Prime.split-∣"></a><a id="2036" href="Algebra.Definitions.RawSemiring.html#2036" class="Field">split-∣</a> <a id="2044" class="Symbol">:</a> <a id="2046" class="Symbol">∀</a> <a id="2048" class="Symbol">{</a><a id="2049" href="Algebra.Definitions.RawSemiring.html#2049" class="Bound">x</a> <a id="2051" href="Algebra.Definitions.RawSemiring.html#2051" class="Bound">y</a><a id="2052" class="Symbol">}</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Algebra.Definitions.RawSemiring.html#1933" class="Bound">p</a> <a id="2058" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2060" href="Algebra.Definitions.RawSemiring.html#2049" class="Bound">x</a> <a id="2062" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">*</a> <a id="2064" href="Algebra.Definitions.RawSemiring.html#2051" class="Bound">y</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="Algebra.Definitions.RawSemiring.html#1933" class="Bound">p</a> <a id="2070" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2072" href="Algebra.Definitions.RawSemiring.html#2049" class="Bound">x</a> <a id="2074" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2076" href="Algebra.Definitions.RawSemiring.html#1933" class="Bound">p</a> <a id="2078" href="Algebra.Definitions.RawMagma.html#1891" class="Function Operator">∣</a> <a id="2080" href="Algebra.Definitions.RawSemiring.html#2051" class="Bound">y</a></pre></body></html>


==> anc/html/Algebra.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Algebra.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of functions, such as associativity and commutativity</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="320" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="379" class="Comment">-- Note that very few of the element arguments are made implicit here,</a>
<a id="450" class="Comment">-- as we do not assume that the Agda can infer either the right or left</a>
<a id="522" class="Comment">-- argument of the binary operators. This is despite the fact that the</a>
<a id="593" class="Comment">-- library defines most of its concrete operators (e.g. in</a>
<a id="652" class="Comment">-- `Data.Nat.Base`) as being left-biased.</a>

<a id="695" class="Symbol">{-#</a> <a id="699" class="Keyword">OPTIONS</a> <a id="707" class="Pragma">--cubical-compatible</a> <a id="728" class="Pragma">--safe</a> <a id="735" class="Symbol">#-}</a>

<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">)</a>

<a id="786" class="Keyword">module</a> <a id="793" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="815" class="Symbol">{</a><a id="816" href="Algebra.Definitions.html#816" class="Bound">a</a> <a id="818" href="Algebra.Definitions.html#818" class="Bound">ℓ</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">{</a><a id="822" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Algebra.Definitions.html#816" class="Bound">a</a><a id="831" class="Symbol">}</a>   <a id="835" class="Comment">-- The underlying set</a>
  <a id="859" class="Symbol">(</a><a id="860" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="864" class="Symbol">:</a> <a id="866" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="870" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="872" href="Algebra.Definitions.html#818" class="Bound">ℓ</a><a id="873" class="Symbol">)</a>     <a id="879" class="Comment">-- The underlying equality</a>
  <a id="908" class="Keyword">where</a>

<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="940" class="Keyword">using</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="950" class="Symbol">;</a> <a id="952" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="987" class="Keyword">using</a> <a id="993" class="Symbol">(</a><a id="994" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="997" class="Symbol">;</a> <a id="999" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1007" class="Symbol">)</a>
<a id="1009" class="Keyword">open</a> <a id="1014" class="Keyword">import</a> <a id="1021" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a><a id="1116" class="Symbol">)</a>
<a id="1118" class="Keyword">open</a> <a id="1123" class="Keyword">import</a> <a id="1130" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1170" class="Symbol">)</a>


<a id="1174" class="Comment">------------------------------------------------------------------------</a>
<a id="1247" class="Comment">-- Properties of operations</a>

<a id="Congruent₁"></a><a id="1276" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1293" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1301" class="Symbol">_</a>
<a id="1303" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1314" class="Symbol">=</a> <a id="1316" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="1327" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1331" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a>

<a id="Congruent₂"></a><a id="1336" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1353" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1361" class="Symbol">_</a>
<a id="1363" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1374" class="Symbol">=</a> <a id="1376" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="1387" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1391" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a> <a id="1395" href="Algebra.Definitions.html#860" class="Bound Operator">_≈_</a>

<a id="LeftCongruent"></a><a id="1400" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1414" class="Symbol">:</a> <a id="1416" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1420" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1428" class="Symbol">_</a>
<a id="1430" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="1444" href="Algebra.Definitions.html#1444" class="Bound Operator">_∙_</a> <a id="1448" class="Symbol">=</a> <a id="1450" class="Symbol">∀</a> <a id="1452" class="Symbol">{</a><a id="1453" href="Algebra.Definitions.html#1453" class="Bound">x</a><a id="1454" class="Symbol">}</a> <a id="1456" class="Symbol">→</a> <a id="1458" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1469" class="Symbol">(</a><a id="1470" href="Algebra.Definitions.html#1453" class="Bound">x</a> <a id="1472" href="Algebra.Definitions.html#1444" class="Bound Operator">∙_</a><a id="1474" class="Symbol">)</a>

<a id="RightCongruent"></a><a id="1477" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1506" class="Symbol">_</a>
<a id="1508" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="1523" href="Algebra.Definitions.html#1523" class="Bound Operator">_∙_</a> <a id="1527" class="Symbol">=</a> <a id="1529" class="Symbol">∀</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Algebra.Definitions.html#1532" class="Bound">x</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Algebra.Definitions.html#1523" class="Bound Operator">_∙</a> <a id="1552" href="Algebra.Definitions.html#1532" class="Bound">x</a><a id="1553" class="Symbol">)</a>

<a id="Associative"></a><a id="1556" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1568" class="Symbol">:</a> <a id="1570" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1574" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1576" class="Symbol">→</a> <a id="1578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1582" class="Symbol">_</a>
<a id="1584" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="1596" href="Algebra.Definitions.html#1596" class="Bound Operator">_∙_</a> <a id="1600" class="Symbol">=</a> <a id="1602" class="Symbol">∀</a> <a id="1604" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1606" href="Algebra.Definitions.html#1606" class="Bound">y</a> <a id="1608" href="Algebra.Definitions.html#1608" class="Bound">z</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Symbol">((</a><a id="1614" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1616" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1618" href="Algebra.Definitions.html#1606" class="Bound">y</a><a id="1619" class="Symbol">)</a> <a id="1621" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1623" href="Algebra.Definitions.html#1608" class="Bound">z</a><a id="1624" class="Symbol">)</a> <a id="1626" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Algebra.Definitions.html#1604" class="Bound">x</a> <a id="1631" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Algebra.Definitions.html#1606" class="Bound">y</a> <a id="1636" href="Algebra.Definitions.html#1596" class="Bound Operator">∙</a> <a id="1638" href="Algebra.Definitions.html#1608" class="Bound">z</a><a id="1639" class="Symbol">))</a>

<a id="Commutative"></a><a id="1643" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1669" class="Symbol">_</a>
<a id="1671" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1683" href="Algebra.Definitions.html#1683" class="Bound Operator">_∙_</a> <a id="1687" class="Symbol">=</a> <a id="1689" class="Symbol">∀</a> <a id="1691" href="Algebra.Definitions.html#1691" class="Bound">x</a> <a id="1693" href="Algebra.Definitions.html#1693" class="Bound">y</a> <a id="1695" class="Symbol">→</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Algebra.Definitions.html#1691" class="Bound">x</a> <a id="1700" href="Algebra.Definitions.html#1683" class="Bound Operator">∙</a> <a id="1702" href="Algebra.Definitions.html#1693" class="Bound">y</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Algebra.Definitions.html#1693" class="Bound">y</a> <a id="1710" href="Algebra.Definitions.html#1683" class="Bound Operator">∙</a> <a id="1712" href="Algebra.Definitions.html#1691" class="Bound">x</a><a id="1713" class="Symbol">)</a>

<a id="LeftIdentity"></a><a id="1716" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1739" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1747" class="Symbol">_</a>
<a id="1749" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1762" href="Algebra.Definitions.html#1762" class="Bound">e</a> <a id="1764" href="Algebra.Definitions.html#1764" class="Bound Operator">_∙_</a> <a id="1768" class="Symbol">=</a> <a id="1770" class="Symbol">∀</a> <a id="1772" href="Algebra.Definitions.html#1772" class="Bound">x</a> <a id="1774" class="Symbol">→</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Algebra.Definitions.html#1762" class="Bound">e</a> <a id="1779" href="Algebra.Definitions.html#1764" class="Bound Operator">∙</a> <a id="1781" href="Algebra.Definitions.html#1772" class="Bound">x</a><a id="1782" class="Symbol">)</a> <a id="1784" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1786" href="Algebra.Definitions.html#1772" class="Bound">x</a>

<a id="RightIdentity"></a><a id="1789" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1803" class="Symbol">:</a> <a id="1805" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1813" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1821" class="Symbol">_</a>
<a id="1823" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1837" href="Algebra.Definitions.html#1837" class="Bound">e</a> <a id="1839" href="Algebra.Definitions.html#1839" class="Bound Operator">_∙_</a> <a id="1843" class="Symbol">=</a> <a id="1845" class="Symbol">∀</a> <a id="1847" href="Algebra.Definitions.html#1847" class="Bound">x</a> <a id="1849" class="Symbol">→</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Algebra.Definitions.html#1847" class="Bound">x</a> <a id="1854" href="Algebra.Definitions.html#1839" class="Bound Operator">∙</a> <a id="1856" href="Algebra.Definitions.html#1837" class="Bound">e</a><a id="1857" class="Symbol">)</a> <a id="1859" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="1861" href="Algebra.Definitions.html#1847" class="Bound">x</a>

<a id="Identity"></a><a id="1864" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1883" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" class="Symbol">_</a>
<a id="1893" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1902" href="Algebra.Definitions.html#1902" class="Bound">e</a> <a id="1904" href="Algebra.Definitions.html#1904" class="Bound">∙</a> <a id="1906" class="Symbol">=</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1922" href="Algebra.Definitions.html#1902" class="Bound">e</a> <a id="1924" href="Algebra.Definitions.html#1904" class="Bound">∙</a><a id="1925" class="Symbol">)</a> <a id="1927" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1944" href="Algebra.Definitions.html#1902" class="Bound">e</a> <a id="1946" href="Algebra.Definitions.html#1904" class="Bound">∙</a><a id="1947" class="Symbol">)</a>

<a id="LeftZero"></a><a id="1950" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1969" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1977" class="Symbol">_</a>
<a id="1979" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="1988" href="Algebra.Definitions.html#1988" class="Bound">z</a> <a id="1990" href="Algebra.Definitions.html#1990" class="Bound Operator">_∙_</a> <a id="1994" class="Symbol">=</a> <a id="1996" class="Symbol">∀</a> <a id="1998" href="Algebra.Definitions.html#1998" class="Bound">x</a> <a id="2000" class="Symbol">→</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Algebra.Definitions.html#1988" class="Bound">z</a> <a id="2005" href="Algebra.Definitions.html#1990" class="Bound Operator">∙</a> <a id="2007" href="Algebra.Definitions.html#1998" class="Bound">x</a><a id="2008" class="Symbol">)</a> <a id="2010" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2012" href="Algebra.Definitions.html#1988" class="Bound">z</a>

<a id="RightZero"></a><a id="2015" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2035" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2037" class="Symbol">→</a> <a id="2039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2043" class="Symbol">_</a>
<a id="2045" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2055" href="Algebra.Definitions.html#2055" class="Bound">z</a> <a id="2057" href="Algebra.Definitions.html#2057" class="Bound Operator">_∙_</a> <a id="2061" class="Symbol">=</a> <a id="2063" class="Symbol">∀</a> <a id="2065" href="Algebra.Definitions.html#2065" class="Bound">x</a> <a id="2067" class="Symbol">→</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Algebra.Definitions.html#2065" class="Bound">x</a> <a id="2072" href="Algebra.Definitions.html#2057" class="Bound Operator">∙</a> <a id="2074" href="Algebra.Definitions.html#2055" class="Bound">z</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2079" href="Algebra.Definitions.html#2055" class="Bound">z</a>

<a id="Zero"></a><a id="2082" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2097" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2105" class="Symbol">_</a>
<a id="2107" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2112" href="Algebra.Definitions.html#2112" class="Bound">z</a> <a id="2114" href="Algebra.Definitions.html#2114" class="Bound">∙</a> <a id="2116" class="Symbol">=</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2128" href="Algebra.Definitions.html#2112" class="Bound">z</a> <a id="2130" href="Algebra.Definitions.html#2114" class="Bound">∙</a><a id="2131" class="Symbol">)</a> <a id="2133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2135" class="Symbol">(</a><a id="2136" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2146" href="Algebra.Definitions.html#2112" class="Bound">z</a> <a id="2148" href="Algebra.Definitions.html#2114" class="Bound">∙</a><a id="2149" class="Symbol">)</a>

<a id="LeftInverse"></a><a id="2152" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2174" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2176" class="Symbol">→</a> <a id="2178" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2182" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2190" class="Symbol">_</a>
<a id="2192" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2204" href="Algebra.Definitions.html#2204" class="Bound">e</a> <a id="2206" href="Algebra.Definitions.html#2206" class="Bound Operator">_⁻¹</a> <a id="2210" href="Algebra.Definitions.html#2210" class="Bound Operator">_∙_</a> <a id="2214" class="Symbol">=</a> <a id="2216" class="Symbol">∀</a> <a id="2218" href="Algebra.Definitions.html#2218" class="Bound">x</a> <a id="2220" class="Symbol">→</a> <a id="2222" class="Symbol">((</a><a id="2224" href="Algebra.Definitions.html#2218" class="Bound">x</a> <a id="2226" href="Algebra.Definitions.html#2206" class="Bound Operator">⁻¹</a><a id="2228" class="Symbol">)</a> <a id="2230" href="Algebra.Definitions.html#2210" class="Bound Operator">∙</a> <a id="2232" href="Algebra.Definitions.html#2218" class="Bound">x</a><a id="2233" class="Symbol">)</a> <a id="2235" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2237" href="Algebra.Definitions.html#2204" class="Bound">e</a>

<a id="RightInverse"></a><a id="2240" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2253" class="Symbol">:</a> <a id="2255" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2263" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2271" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2279" class="Symbol">_</a>
<a id="2281" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2294" href="Algebra.Definitions.html#2294" class="Bound">e</a> <a id="2296" href="Algebra.Definitions.html#2296" class="Bound Operator">_⁻¹</a> <a id="2300" href="Algebra.Definitions.html#2300" class="Bound Operator">_∙_</a> <a id="2304" class="Symbol">=</a> <a id="2306" class="Symbol">∀</a> <a id="2308" href="Algebra.Definitions.html#2308" class="Bound">x</a> <a id="2310" class="Symbol">→</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Algebra.Definitions.html#2308" class="Bound">x</a> <a id="2315" href="Algebra.Definitions.html#2300" class="Bound Operator">∙</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Algebra.Definitions.html#2308" class="Bound">x</a> <a id="2320" href="Algebra.Definitions.html#2296" class="Bound Operator">⁻¹</a><a id="2322" class="Symbol">))</a> <a id="2325" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2327" href="Algebra.Definitions.html#2294" class="Bound">e</a>

<a id="Inverse"></a><a id="2330" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2342" class="Symbol">→</a> <a id="2344" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="2348" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2356" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" class="Symbol">_</a>
<a id="2366" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="2374" href="Algebra.Definitions.html#2374" class="Bound">e</a> <a id="2376" href="Algebra.Definitions.html#2376" class="Bound">⁻¹</a> <a id="2379" href="Algebra.Definitions.html#2379" class="Bound">∙</a> <a id="2381" class="Symbol">=</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="2396" href="Algebra.Definitions.html#2374" class="Bound">e</a> <a id="2398" href="Algebra.Definitions.html#2376" class="Bound">⁻¹</a><a id="2400" class="Symbol">)</a> <a id="2402" href="Algebra.Definitions.html#2379" class="Bound">∙</a> <a id="2404" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2406" class="Symbol">(</a><a id="2407" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="2420" href="Algebra.Definitions.html#2374" class="Bound">e</a> <a id="2422" href="Algebra.Definitions.html#2376" class="Bound">⁻¹</a> <a id="2425" href="Algebra.Definitions.html#2379" class="Bound">∙</a><a id="2426" class="Symbol">)</a>

<a id="2429" class="Comment">-- For structures in which not every element has an inverse (e.g. Fields)</a>
<a id="LeftInvertible"></a><a id="2503" href="Algebra.Definitions.html#2503" class="Function">LeftInvertible</a> <a id="2518" class="Symbol">:</a> <a id="2520" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2528" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2540" class="Symbol">_</a>
<a id="2542" href="Algebra.Definitions.html#2503" class="Function">LeftInvertible</a> <a id="2557" href="Algebra.Definitions.html#2557" class="Bound">e</a> <a id="2559" href="Algebra.Definitions.html#2559" class="Bound Operator">_∙_</a> <a id="2563" href="Algebra.Definitions.html#2563" class="Bound">x</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2570" href="Algebra.Definitions.html#2570" class="Bound">x⁻¹</a> <a id="2574" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2576" class="Symbol">(</a><a id="2577" href="Algebra.Definitions.html#2570" class="Bound">x⁻¹</a> <a id="2581" href="Algebra.Definitions.html#2559" class="Bound Operator">∙</a> <a id="2583" href="Algebra.Definitions.html#2563" class="Bound">x</a><a id="2584" class="Symbol">)</a> <a id="2586" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2588" href="Algebra.Definitions.html#2557" class="Bound">e</a>

<a id="RightInvertible"></a><a id="2591" href="Algebra.Definitions.html#2591" class="Function">RightInvertible</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2617" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2623" class="Symbol">→</a> <a id="2625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2629" class="Symbol">_</a>
<a id="2631" href="Algebra.Definitions.html#2591" class="Function">RightInvertible</a> <a id="2647" href="Algebra.Definitions.html#2647" class="Bound">e</a> <a id="2649" href="Algebra.Definitions.html#2649" class="Bound Operator">_∙_</a> <a id="2653" href="Algebra.Definitions.html#2653" class="Bound">x</a> <a id="2655" class="Symbol">=</a> <a id="2657" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2660" href="Algebra.Definitions.html#2660" class="Bound">x⁻¹</a> <a id="2664" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Algebra.Definitions.html#2653" class="Bound">x</a> <a id="2669" href="Algebra.Definitions.html#2649" class="Bound Operator">∙</a> <a id="2671" href="Algebra.Definitions.html#2660" class="Bound">x⁻¹</a><a id="2674" class="Symbol">)</a> <a id="2676" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2678" href="Algebra.Definitions.html#2647" class="Bound">e</a>

<a id="2681" class="Comment">-- NB: this is not quite the same as</a>
<a id="2718" class="Comment">-- LeftInvertible e ∙ x × RightInvertible e ∙ x</a>
<a id="2766" class="Comment">-- since the left and right inverses have to coincide.</a>
<a id="Invertible"></a><a id="2821" href="Algebra.Definitions.html#2821" class="Function">Invertible</a> <a id="2832" class="Symbol">:</a> <a id="2834" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2836" class="Symbol">→</a> <a id="2838" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2842" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2854" class="Symbol">_</a>
<a id="2856" href="Algebra.Definitions.html#2821" class="Function">Invertible</a> <a id="2867" href="Algebra.Definitions.html#2867" class="Bound">e</a> <a id="2869" href="Algebra.Definitions.html#2869" class="Bound Operator">_∙_</a> <a id="2873" href="Algebra.Definitions.html#2873" class="Bound">x</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2880" href="Algebra.Definitions.html#2880" class="Bound">x⁻¹</a> <a id="2884" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Algebra.Definitions.html#2880" class="Bound">x⁻¹</a> <a id="2891" href="Algebra.Definitions.html#2869" class="Bound Operator">∙</a> <a id="2893" href="Algebra.Definitions.html#2873" class="Bound">x</a><a id="2894" class="Symbol">)</a> <a id="2896" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2898" href="Algebra.Definitions.html#2867" class="Bound">e</a> <a id="2900" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Algebra.Definitions.html#2873" class="Bound">x</a> <a id="2905" href="Algebra.Definitions.html#2869" class="Bound Operator">∙</a> <a id="2907" href="Algebra.Definitions.html#2880" class="Bound">x⁻¹</a><a id="2910" class="Symbol">)</a> <a id="2912" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2914" href="Algebra.Definitions.html#2867" class="Bound">e</a>

<a id="LeftConical"></a><a id="2917" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2933" class="Symbol">→</a> <a id="2935" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2939" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2947" class="Symbol">_</a>
<a id="2949" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="2961" href="Algebra.Definitions.html#2961" class="Bound">e</a> <a id="2963" href="Algebra.Definitions.html#2963" class="Bound Operator">_∙_</a> <a id="2967" class="Symbol">=</a> <a id="2969" class="Symbol">∀</a> <a id="2971" href="Algebra.Definitions.html#2971" class="Bound">x</a> <a id="2973" href="Algebra.Definitions.html#2973" class="Bound">y</a> <a id="2975" class="Symbol">→</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Algebra.Definitions.html#2971" class="Bound">x</a> <a id="2980" href="Algebra.Definitions.html#2963" class="Bound Operator">∙</a> <a id="2982" href="Algebra.Definitions.html#2973" class="Bound">y</a><a id="2983" class="Symbol">)</a> <a id="2985" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2987" href="Algebra.Definitions.html#2961" class="Bound">e</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Algebra.Definitions.html#2971" class="Bound">x</a> <a id="2993" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="2995" href="Algebra.Definitions.html#2961" class="Bound">e</a>

<a id="RightConical"></a><a id="2998" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="3011" class="Symbol">:</a> <a id="3013" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3015" class="Symbol">→</a> <a id="3017" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3021" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3029" class="Symbol">_</a>
<a id="3031" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="3044" href="Algebra.Definitions.html#3044" class="Bound">e</a> <a id="3046" href="Algebra.Definitions.html#3046" class="Bound Operator">_∙_</a> <a id="3050" class="Symbol">=</a> <a id="3052" class="Symbol">∀</a> <a id="3054" href="Algebra.Definitions.html#3054" class="Bound">x</a> <a id="3056" href="Algebra.Definitions.html#3056" class="Bound">y</a> <a id="3058" class="Symbol">→</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Algebra.Definitions.html#3054" class="Bound">x</a> <a id="3063" href="Algebra.Definitions.html#3046" class="Bound Operator">∙</a> <a id="3065" href="Algebra.Definitions.html#3056" class="Bound">y</a><a id="3066" class="Symbol">)</a> <a id="3068" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3070" href="Algebra.Definitions.html#3044" class="Bound">e</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Algebra.Definitions.html#3056" class="Bound">y</a> <a id="3076" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3078" href="Algebra.Definitions.html#3044" class="Bound">e</a>

<a id="Conical"></a><a id="3081" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="3089" class="Symbol">:</a> <a id="3091" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3093" class="Symbol">→</a> <a id="3095" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3099" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3107" class="Symbol">_</a>
<a id="3109" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="3117" href="Algebra.Definitions.html#3117" class="Bound">e</a> <a id="3119" href="Algebra.Definitions.html#3119" class="Bound">∙</a> <a id="3121" class="Symbol">=</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="3136" href="Algebra.Definitions.html#3117" class="Bound">e</a> <a id="3138" href="Algebra.Definitions.html#3119" class="Bound">∙</a><a id="3139" class="Symbol">)</a> <a id="3141" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3143" class="Symbol">(</a><a id="3144" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="3157" href="Algebra.Definitions.html#3117" class="Bound">e</a> <a id="3159" href="Algebra.Definitions.html#3119" class="Bound">∙</a><a id="3160" class="Symbol">)</a>

<a id="3163" class="Keyword">infix</a> <a id="3169" class="Number">4</a> <a id="3171" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="3190" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="3209" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a>

<a id="_DistributesOverˡ_"></a><a id="3228" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3253" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3261" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3263" class="Symbol">→</a> <a id="3265" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3269" class="Symbol">_</a>
<a id="3271" href="Algebra.Definitions.html#3271" class="Bound Operator">_*_</a> <a id="3275" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3292" href="Algebra.Definitions.html#3292" class="Bound Operator">_+_</a> <a id="3296" class="Symbol">=</a>
  <a id="3300" class="Symbol">∀</a> <a id="3302" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3304" href="Algebra.Definitions.html#3304" class="Bound">y</a> <a id="3306" href="Algebra.Definitions.html#3306" class="Bound">z</a> <a id="3308" class="Symbol">→</a> <a id="3310" class="Symbol">(</a><a id="3311" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3313" href="Algebra.Definitions.html#3271" class="Bound Operator">*</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Algebra.Definitions.html#3304" class="Bound">y</a> <a id="3318" href="Algebra.Definitions.html#3292" class="Bound Operator">+</a> <a id="3320" href="Algebra.Definitions.html#3306" class="Bound">z</a><a id="3321" class="Symbol">))</a> <a id="3324" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3326" class="Symbol">((</a><a id="3328" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3330" href="Algebra.Definitions.html#3271" class="Bound Operator">*</a> <a id="3332" href="Algebra.Definitions.html#3304" class="Bound">y</a><a id="3333" class="Symbol">)</a> <a id="3335" href="Algebra.Definitions.html#3292" class="Bound Operator">+</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Algebra.Definitions.html#3302" class="Bound">x</a> <a id="3340" href="Algebra.Definitions.html#3271" class="Bound Operator">*</a> <a id="3342" href="Algebra.Definitions.html#3306" class="Bound">z</a><a id="3343" class="Symbol">))</a>

<a id="_DistributesOverʳ_"></a><a id="3347" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="3366" class="Symbol">:</a> <a id="3368" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3372" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3374" class="Symbol">→</a> <a id="3376" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3380" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3388" class="Symbol">_</a>
<a id="3390" href="Algebra.Definitions.html#3390" class="Bound Operator">_*_</a> <a id="3394" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3411" href="Algebra.Definitions.html#3411" class="Bound Operator">_+_</a> <a id="3415" class="Symbol">=</a>
  <a id="3419" class="Symbol">∀</a> <a id="3421" href="Algebra.Definitions.html#3421" class="Bound">x</a> <a id="3423" href="Algebra.Definitions.html#3423" class="Bound">y</a> <a id="3425" href="Algebra.Definitions.html#3425" class="Bound">z</a> <a id="3427" class="Symbol">→</a> <a id="3429" class="Symbol">((</a><a id="3431" href="Algebra.Definitions.html#3423" class="Bound">y</a> <a id="3433" href="Algebra.Definitions.html#3411" class="Bound Operator">+</a> <a id="3435" href="Algebra.Definitions.html#3425" class="Bound">z</a><a id="3436" class="Symbol">)</a> <a id="3438" href="Algebra.Definitions.html#3390" class="Bound Operator">*</a> <a id="3440" href="Algebra.Definitions.html#3421" class="Bound">x</a><a id="3441" class="Symbol">)</a> <a id="3443" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3445" class="Symbol">((</a><a id="3447" href="Algebra.Definitions.html#3423" class="Bound">y</a> <a id="3449" href="Algebra.Definitions.html#3390" class="Bound Operator">*</a> <a id="3451" href="Algebra.Definitions.html#3421" class="Bound">x</a><a id="3452" class="Symbol">)</a> <a id="3454" href="Algebra.Definitions.html#3411" class="Bound Operator">+</a> <a id="3456" class="Symbol">(</a><a id="3457" href="Algebra.Definitions.html#3425" class="Bound">z</a> <a id="3459" href="Algebra.Definitions.html#3390" class="Bound Operator">*</a> <a id="3461" href="Algebra.Definitions.html#3421" class="Bound">x</a><a id="3462" class="Symbol">))</a>

<a id="_DistributesOver_"></a><a id="3466" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3490" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3492" class="Symbol">→</a> <a id="3494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3506" class="Symbol">_</a>
<a id="3508" href="Algebra.Definitions.html#3508" class="Bound">*</a> <a id="3510" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="3526" href="Algebra.Definitions.html#3526" class="Bound">+</a> <a id="3528" class="Symbol">=</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Algebra.Definitions.html#3508" class="Bound">*</a> <a id="3533" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="3550" href="Algebra.Definitions.html#3526" class="Bound">+</a><a id="3551" class="Symbol">)</a> <a id="3553" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Algebra.Definitions.html#3508" class="Bound">*</a> <a id="3558" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3575" href="Algebra.Definitions.html#3526" class="Bound">+</a><a id="3576" class="Symbol">)</a>

<a id="3579" class="Keyword">infix</a> <a id="3585" class="Number">4</a> <a id="3587" href="Algebra.Definitions.html#3634" class="Function Operator">_MiddleFourExchange_</a> <a id="3608" href="Algebra.Definitions.html#3765" class="Function Operator">_IdempotentOn_</a> <a id="3623" href="Algebra.Definitions.html#4046" class="Function Operator">_Absorbs_</a>

<a id="_MiddleFourExchange_"></a><a id="3634" href="Algebra.Definitions.html#3634" class="Function Operator">_MiddleFourExchange_</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3663" class="Symbol">→</a> <a id="3665" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3669" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3677" class="Symbol">_</a>
<a id="3679" href="Algebra.Definitions.html#3679" class="Bound Operator">_*_</a> <a id="3683" href="Algebra.Definitions.html#3634" class="Function Operator">MiddleFourExchange</a> <a id="3702" href="Algebra.Definitions.html#3702" class="Bound Operator">_+_</a> <a id="3706" class="Symbol">=</a>
  <a id="3710" class="Symbol">∀</a> <a id="3712" href="Algebra.Definitions.html#3712" class="Bound">w</a> <a id="3714" href="Algebra.Definitions.html#3714" class="Bound">x</a> <a id="3716" href="Algebra.Definitions.html#3716" class="Bound">y</a> <a id="3718" href="Algebra.Definitions.html#3718" class="Bound">z</a> <a id="3720" class="Symbol">→</a> <a id="3722" class="Symbol">((</a><a id="3724" href="Algebra.Definitions.html#3712" class="Bound">w</a> <a id="3726" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3728" href="Algebra.Definitions.html#3714" class="Bound">x</a><a id="3729" class="Symbol">)</a> <a id="3731" href="Algebra.Definitions.html#3679" class="Bound Operator">*</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Algebra.Definitions.html#3716" class="Bound">y</a> <a id="3736" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3738" href="Algebra.Definitions.html#3718" class="Bound">z</a><a id="3739" class="Symbol">))</a> <a id="3742" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3744" class="Symbol">((</a><a id="3746" href="Algebra.Definitions.html#3712" class="Bound">w</a> <a id="3748" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3750" href="Algebra.Definitions.html#3716" class="Bound">y</a><a id="3751" class="Symbol">)</a> <a id="3753" href="Algebra.Definitions.html#3679" class="Bound Operator">*</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Algebra.Definitions.html#3714" class="Bound">x</a> <a id="3758" href="Algebra.Definitions.html#3702" class="Bound Operator">+</a> <a id="3760" href="Algebra.Definitions.html#3718" class="Bound">z</a><a id="3761" class="Symbol">))</a>

<a id="_IdempotentOn_"></a><a id="3765" href="Algebra.Definitions.html#3765" class="Function Operator">_IdempotentOn_</a> <a id="3780" class="Symbol">:</a> <a id="3782" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3786" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3798" class="Symbol">_</a>
<a id="3800" href="Algebra.Definitions.html#3800" class="Bound Operator">_∙_</a> <a id="3804" href="Algebra.Definitions.html#3765" class="Function Operator">IdempotentOn</a> <a id="3817" href="Algebra.Definitions.html#3817" class="Bound">x</a> <a id="3819" class="Symbol">=</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Algebra.Definitions.html#3817" class="Bound">x</a> <a id="3824" href="Algebra.Definitions.html#3800" class="Bound Operator">∙</a> <a id="3826" href="Algebra.Definitions.html#3817" class="Bound">x</a><a id="3827" class="Symbol">)</a> <a id="3829" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3831" href="Algebra.Definitions.html#3817" class="Bound">x</a>

<a id="Idempotent"></a><a id="3834" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3851" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3859" class="Symbol">_</a>
<a id="3861" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3872" href="Algebra.Definitions.html#3872" class="Bound">∙</a> <a id="3874" class="Symbol">=</a> <a id="3876" class="Symbol">∀</a> <a id="3878" href="Algebra.Definitions.html#3878" class="Bound">x</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Algebra.Definitions.html#3872" class="Bound">∙</a> <a id="3884" href="Algebra.Definitions.html#3765" class="Function Operator">IdempotentOn</a> <a id="3897" href="Algebra.Definitions.html#3878" class="Bound">x</a>

<a id="IdempotentFun"></a><a id="3900" href="Algebra.Definitions.html#3900" class="Function">IdempotentFun</a> <a id="3914" class="Symbol">:</a> <a id="3916" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="3920" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3922" class="Symbol">→</a> <a id="3924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3928" class="Symbol">_</a>
<a id="3930" href="Algebra.Definitions.html#3900" class="Function">IdempotentFun</a> <a id="3944" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3946" class="Symbol">=</a> <a id="3948" class="Symbol">∀</a> <a id="3950" href="Algebra.Definitions.html#3950" class="Bound">x</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3959" href="Algebra.Definitions.html#3950" class="Bound">x</a><a id="3960" class="Symbol">)</a> <a id="3962" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="3964" href="Algebra.Definitions.html#3944" class="Bound">f</a> <a id="3966" href="Algebra.Definitions.html#3950" class="Bound">x</a>

<a id="Selective"></a><a id="3969" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3985" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="3987" class="Symbol">→</a> <a id="3989" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3993" class="Symbol">_</a>
<a id="3995" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="4005" href="Algebra.Definitions.html#4005" class="Bound Operator">_∙_</a> <a id="4009" class="Symbol">=</a> <a id="4011" class="Symbol">∀</a> <a id="4013" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4015" href="Algebra.Definitions.html#4015" class="Bound">y</a> <a id="4017" class="Symbol">→</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4022" href="Algebra.Definitions.html#4005" class="Bound Operator">∙</a> <a id="4024" href="Algebra.Definitions.html#4015" class="Bound">y</a><a id="4025" class="Symbol">)</a> <a id="4027" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4029" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4031" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Algebra.Definitions.html#4013" class="Bound">x</a> <a id="4036" href="Algebra.Definitions.html#4005" class="Bound Operator">∙</a> <a id="4038" href="Algebra.Definitions.html#4015" class="Bound">y</a><a id="4039" class="Symbol">)</a> <a id="4041" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4043" href="Algebra.Definitions.html#4015" class="Bound">y</a>

<a id="_Absorbs_"></a><a id="4046" href="Algebra.Definitions.html#4046" class="Function Operator">_Absorbs_</a> <a id="4056" class="Symbol">:</a> <a id="4058" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4062" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4070" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4078" class="Symbol">_</a>
<a id="4080" href="Algebra.Definitions.html#4080" class="Bound Operator">_∙_</a> <a id="4084" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4092" href="Algebra.Definitions.html#4092" class="Bound Operator">_∘_</a> <a id="4096" class="Symbol">=</a> <a id="4098" class="Symbol">∀</a> <a id="4100" href="Algebra.Definitions.html#4100" class="Bound">x</a> <a id="4102" href="Algebra.Definitions.html#4102" class="Bound">y</a> <a id="4104" class="Symbol">→</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Algebra.Definitions.html#4100" class="Bound">x</a> <a id="4109" href="Algebra.Definitions.html#4080" class="Bound Operator">∙</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Algebra.Definitions.html#4100" class="Bound">x</a> <a id="4114" href="Algebra.Definitions.html#4092" class="Bound Operator">∘</a> <a id="4116" href="Algebra.Definitions.html#4102" class="Bound">y</a><a id="4117" class="Symbol">))</a> <a id="4120" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4122" href="Algebra.Definitions.html#4100" class="Bound">x</a>

<a id="Absorptive"></a><a id="4125" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4142" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4150" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4158" class="Symbol">_</a>
<a id="4160" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="4171" href="Algebra.Definitions.html#4171" class="Bound">∙</a> <a id="4173" href="Algebra.Definitions.html#4173" class="Bound">∘</a> <a id="4175" class="Symbol">=</a> <a id="4177" class="Symbol">(</a><a id="4178" href="Algebra.Definitions.html#4171" class="Bound">∙</a> <a id="4180" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4188" href="Algebra.Definitions.html#4173" class="Bound">∘</a><a id="4189" class="Symbol">)</a> <a id="4191" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Algebra.Definitions.html#4173" class="Bound">∘</a> <a id="4196" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4204" href="Algebra.Definitions.html#4171" class="Bound">∙</a><a id="4205" class="Symbol">)</a>

<a id="SelfInverse"></a><a id="4208" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="4220" class="Symbol">:</a> <a id="4222" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4226" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4228" class="Symbol">→</a> <a id="4230" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4234" class="Symbol">_</a>
<a id="4236" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="4248" href="Algebra.Definitions.html#4248" class="Bound">f</a> <a id="4250" class="Symbol">=</a> <a id="4252" class="Symbol">∀</a> <a id="4254" class="Symbol">{</a><a id="4255" href="Algebra.Definitions.html#4255" class="Bound">x</a> <a id="4257" href="Algebra.Definitions.html#4257" class="Bound">y</a><a id="4258" class="Symbol">}</a> <a id="4260" class="Symbol">→</a> <a id="4262" href="Algebra.Definitions.html#4248" class="Bound">f</a> <a id="4264" href="Algebra.Definitions.html#4255" class="Bound">x</a> <a id="4266" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4268" href="Algebra.Definitions.html#4257" class="Bound">y</a> <a id="4270" class="Symbol">→</a> <a id="4272" href="Algebra.Definitions.html#4248" class="Bound">f</a> <a id="4274" href="Algebra.Definitions.html#4257" class="Bound">y</a> <a id="4276" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4278" href="Algebra.Definitions.html#4255" class="Bound">x</a>

<a id="Involutive"></a><a id="4281" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="4292" class="Symbol">:</a> <a id="4294" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="4298" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4300" class="Symbol">→</a> <a id="4302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4306" class="Symbol">_</a>
<a id="4308" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="4319" href="Algebra.Definitions.html#4319" class="Bound">f</a> <a id="4321" class="Symbol">=</a> <a id="4323" class="Symbol">∀</a> <a id="4325" href="Algebra.Definitions.html#4325" class="Bound">x</a> <a id="4327" class="Symbol">→</a> <a id="4329" href="Algebra.Definitions.html#4319" class="Bound">f</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Algebra.Definitions.html#4319" class="Bound">f</a> <a id="4334" href="Algebra.Definitions.html#4325" class="Bound">x</a><a id="4335" class="Symbol">)</a> <a id="4337" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4339" href="Algebra.Definitions.html#4325" class="Bound">x</a>

<a id="LeftCancellative"></a><a id="4342" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4359" class="Symbol">:</a> <a id="4361" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4365" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4373" class="Symbol">_</a>
<a id="4375" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4392" href="Algebra.Definitions.html#4392" class="Bound Operator">_•_</a> <a id="4396" class="Symbol">=</a> <a id="4398" class="Symbol">∀</a> <a id="4400" href="Algebra.Definitions.html#4400" class="Bound">x</a> <a id="4402" href="Algebra.Definitions.html#4402" class="Bound">y</a> <a id="4404" href="Algebra.Definitions.html#4404" class="Bound">z</a> <a id="4406" class="Symbol">→</a> <a id="4408" class="Symbol">(</a><a id="4409" href="Algebra.Definitions.html#4400" class="Bound">x</a> <a id="4411" href="Algebra.Definitions.html#4392" class="Bound Operator">•</a> <a id="4413" href="Algebra.Definitions.html#4402" class="Bound">y</a><a id="4414" class="Symbol">)</a> <a id="4416" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4418" class="Symbol">(</a><a id="4419" href="Algebra.Definitions.html#4400" class="Bound">x</a> <a id="4421" href="Algebra.Definitions.html#4392" class="Bound Operator">•</a> <a id="4423" href="Algebra.Definitions.html#4404" class="Bound">z</a><a id="4424" class="Symbol">)</a> <a id="4426" class="Symbol">→</a> <a id="4428" href="Algebra.Definitions.html#4402" class="Bound">y</a> <a id="4430" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4432" href="Algebra.Definitions.html#4404" class="Bound">z</a>

<a id="RightCancellative"></a><a id="4435" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4453" class="Symbol">:</a> <a id="4455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4459" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4467" class="Symbol">_</a>
<a id="4469" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4487" href="Algebra.Definitions.html#4487" class="Bound Operator">_•_</a> <a id="4491" class="Symbol">=</a> <a id="4493" class="Symbol">∀</a> <a id="4495" href="Algebra.Definitions.html#4495" class="Bound">x</a> <a id="4497" href="Algebra.Definitions.html#4497" class="Bound">y</a> <a id="4499" href="Algebra.Definitions.html#4499" class="Bound">z</a> <a id="4501" class="Symbol">→</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Algebra.Definitions.html#4497" class="Bound">y</a> <a id="4506" href="Algebra.Definitions.html#4487" class="Bound Operator">•</a> <a id="4508" href="Algebra.Definitions.html#4495" class="Bound">x</a><a id="4509" class="Symbol">)</a> <a id="4511" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Algebra.Definitions.html#4499" class="Bound">z</a> <a id="4516" href="Algebra.Definitions.html#4487" class="Bound Operator">•</a> <a id="4518" href="Algebra.Definitions.html#4495" class="Bound">x</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Algebra.Definitions.html#4497" class="Bound">y</a> <a id="4525" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4527" href="Algebra.Definitions.html#4499" class="Bound">z</a>

<a id="Cancellative"></a><a id="4530" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4549" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4551" class="Symbol">→</a> <a id="4553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4557" class="Symbol">_</a>
<a id="4559" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="4572" href="Algebra.Definitions.html#4572" class="Bound Operator">_•_</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="4596" href="Algebra.Definitions.html#4572" class="Bound Operator">_•_</a><a id="4599" class="Symbol">)</a> <a id="4601" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="4622" href="Algebra.Definitions.html#4572" class="Bound Operator">_•_</a><a id="4625" class="Symbol">)</a>

<a id="AlmostLeftCancellative"></a><a id="4628" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="4651" class="Symbol">:</a> <a id="4653" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4655" class="Symbol">→</a> <a id="4657" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4661" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4663" class="Symbol">→</a> <a id="4665" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4669" class="Symbol">_</a>
<a id="4671" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="4694" href="Algebra.Definitions.html#4694" class="Bound">e</a> <a id="4696" href="Algebra.Definitions.html#4696" class="Bound Operator">_•_</a> <a id="4700" class="Symbol">=</a> <a id="4702" class="Symbol">∀</a> <a id="4704" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4706" href="Algebra.Definitions.html#4706" class="Bound">y</a> <a id="4708" href="Algebra.Definitions.html#4708" class="Bound">z</a> <a id="4710" class="Symbol">→</a> <a id="4712" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4714" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4716" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4718" href="Algebra.Definitions.html#4694" class="Bound">e</a> <a id="4720" class="Symbol">→</a> <a id="4722" class="Symbol">(</a><a id="4723" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4725" href="Algebra.Definitions.html#4696" class="Bound Operator">•</a> <a id="4727" href="Algebra.Definitions.html#4706" class="Bound">y</a><a id="4728" class="Symbol">)</a> <a id="4730" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4732" class="Symbol">(</a><a id="4733" href="Algebra.Definitions.html#4704" class="Bound">x</a> <a id="4735" href="Algebra.Definitions.html#4696" class="Bound Operator">•</a> <a id="4737" href="Algebra.Definitions.html#4708" class="Bound">z</a><a id="4738" class="Symbol">)</a> <a id="4740" class="Symbol">→</a> <a id="4742" href="Algebra.Definitions.html#4706" class="Bound">y</a> <a id="4744" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4746" href="Algebra.Definitions.html#4708" class="Bound">z</a>

<a id="AlmostRightCancellative"></a><a id="4749" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4777" class="Symbol">→</a> <a id="4779" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4783" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4785" class="Symbol">→</a> <a id="4787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4791" class="Symbol">_</a>
<a id="4793" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="4817" href="Algebra.Definitions.html#4817" class="Bound">e</a> <a id="4819" href="Algebra.Definitions.html#4819" class="Bound Operator">_•_</a> <a id="4823" class="Symbol">=</a> <a id="4825" class="Symbol">∀</a> <a id="4827" href="Algebra.Definitions.html#4827" class="Bound">x</a> <a id="4829" href="Algebra.Definitions.html#4829" class="Bound">y</a> <a id="4831" href="Algebra.Definitions.html#4831" class="Bound">z</a> <a id="4833" class="Symbol">→</a> <a id="4835" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4837" href="Algebra.Definitions.html#4827" class="Bound">x</a> <a id="4839" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4841" href="Algebra.Definitions.html#4817" class="Bound">e</a> <a id="4843" class="Symbol">→</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Algebra.Definitions.html#4829" class="Bound">y</a> <a id="4848" href="Algebra.Definitions.html#4819" class="Bound Operator">•</a> <a id="4850" href="Algebra.Definitions.html#4827" class="Bound">x</a><a id="4851" class="Symbol">)</a> <a id="4853" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Algebra.Definitions.html#4831" class="Bound">z</a> <a id="4858" href="Algebra.Definitions.html#4819" class="Bound Operator">•</a> <a id="4860" href="Algebra.Definitions.html#4827" class="Bound">x</a><a id="4861" class="Symbol">)</a> <a id="4863" class="Symbol">→</a> <a id="4865" href="Algebra.Definitions.html#4829" class="Bound">y</a> <a id="4867" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="4869" href="Algebra.Definitions.html#4831" class="Bound">z</a>

<a id="AlmostCancellative"></a><a id="4872" href="Algebra.Definitions.html#4872" class="Function">AlmostCancellative</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4895" class="Symbol">→</a> <a id="4897" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4901" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4909" class="Symbol">_</a>
<a id="4911" href="Algebra.Definitions.html#4872" class="Function">AlmostCancellative</a> <a id="4930" href="Algebra.Definitions.html#4930" class="Bound">e</a> <a id="4932" href="Algebra.Definitions.html#4932" class="Bound Operator">_•_</a> <a id="4936" class="Symbol">=</a> <a id="4938" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="4961" href="Algebra.Definitions.html#4930" class="Bound">e</a> <a id="4963" href="Algebra.Definitions.html#4932" class="Bound Operator">_•_</a> <a id="4967" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4969" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="4993" href="Algebra.Definitions.html#4930" class="Bound">e</a> <a id="4995" href="Algebra.Definitions.html#4932" class="Bound Operator">_•_</a>

<a id="Interchangable"></a><a id="5000" href="Algebra.Definitions.html#5000" class="Function">Interchangable</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5021" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5029" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5037" class="Symbol">_</a>
<a id="5039" href="Algebra.Definitions.html#5000" class="Function">Interchangable</a> <a id="5054" href="Algebra.Definitions.html#5054" class="Bound Operator">_∘_</a> <a id="5058" href="Algebra.Definitions.html#5058" class="Bound Operator">_∙_</a> <a id="5062" class="Symbol">=</a> <a id="5064" class="Symbol">∀</a> <a id="5066" href="Algebra.Definitions.html#5066" class="Bound">w</a> <a id="5068" href="Algebra.Definitions.html#5068" class="Bound">x</a> <a id="5070" href="Algebra.Definitions.html#5070" class="Bound">y</a> <a id="5072" href="Algebra.Definitions.html#5072" class="Bound">z</a> <a id="5074" class="Symbol">→</a> <a id="5076" class="Symbol">((</a><a id="5078" href="Algebra.Definitions.html#5066" class="Bound">w</a> <a id="5080" href="Algebra.Definitions.html#5058" class="Bound Operator">∙</a> <a id="5082" href="Algebra.Definitions.html#5068" class="Bound">x</a><a id="5083" class="Symbol">)</a> <a id="5085" href="Algebra.Definitions.html#5054" class="Bound Operator">∘</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Algebra.Definitions.html#5070" class="Bound">y</a> <a id="5090" href="Algebra.Definitions.html#5058" class="Bound Operator">∙</a> <a id="5092" href="Algebra.Definitions.html#5072" class="Bound">z</a><a id="5093" class="Symbol">))</a> <a id="5096" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5098" class="Symbol">((</a><a id="5100" href="Algebra.Definitions.html#5066" class="Bound">w</a> <a id="5102" href="Algebra.Definitions.html#5054" class="Bound Operator">∘</a> <a id="5104" href="Algebra.Definitions.html#5070" class="Bound">y</a><a id="5105" class="Symbol">)</a> <a id="5107" href="Algebra.Definitions.html#5058" class="Bound Operator">∙</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Algebra.Definitions.html#5068" class="Bound">x</a> <a id="5112" href="Algebra.Definitions.html#5054" class="Bound Operator">∘</a> <a id="5114" href="Algebra.Definitions.html#5072" class="Bound">z</a><a id="5115" class="Symbol">))</a>

<a id="LeftDividesˡ"></a><a id="5119" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="5132" class="Symbol">:</a> <a id="5134" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5138" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5146" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5148" class="Symbol">→</a> <a id="5150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5154" class="Symbol">_</a>
<a id="5156" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="5169" href="Algebra.Definitions.html#5169" class="Bound Operator">_∙_</a>  <a id="5174" href="Algebra.Definitions.html#5174" class="Bound Operator">_\\_</a> <a id="5179" class="Symbol">=</a> <a id="5181" class="Symbol">∀</a> <a id="5183" href="Algebra.Definitions.html#5183" class="Bound">x</a> <a id="5185" href="Algebra.Definitions.html#5185" class="Bound">y</a> <a id="5187" class="Symbol">→</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Algebra.Definitions.html#5183" class="Bound">x</a> <a id="5192" href="Algebra.Definitions.html#5169" class="Bound Operator">∙</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Algebra.Definitions.html#5183" class="Bound">x</a> <a id="5197" href="Algebra.Definitions.html#5174" class="Bound Operator">\\</a> <a id="5200" href="Algebra.Definitions.html#5185" class="Bound">y</a><a id="5201" class="Symbol">))</a> <a id="5204" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5206" href="Algebra.Definitions.html#5185" class="Bound">y</a>

<a id="LeftDividesʳ"></a><a id="5209" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="5222" class="Symbol">:</a> <a id="5224" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5228" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5230" class="Symbol">→</a> <a id="5232" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5236" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5238" class="Symbol">→</a> <a id="5240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5244" class="Symbol">_</a>
<a id="5246" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="5259" href="Algebra.Definitions.html#5259" class="Bound Operator">_∙_</a> <a id="5263" href="Algebra.Definitions.html#5263" class="Bound Operator">_\\_</a> <a id="5268" class="Symbol">=</a> <a id="5270" class="Symbol">∀</a> <a id="5272" href="Algebra.Definitions.html#5272" class="Bound">x</a> <a id="5274" href="Algebra.Definitions.html#5274" class="Bound">y</a> <a id="5276" class="Symbol">→</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Algebra.Definitions.html#5272" class="Bound">x</a> <a id="5281" href="Algebra.Definitions.html#5263" class="Bound Operator">\\</a> <a id="5284" class="Symbol">(</a><a id="5285" href="Algebra.Definitions.html#5272" class="Bound">x</a> <a id="5287" href="Algebra.Definitions.html#5259" class="Bound Operator">∙</a> <a id="5289" href="Algebra.Definitions.html#5274" class="Bound">y</a><a id="5290" class="Symbol">))</a> <a id="5293" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5295" href="Algebra.Definitions.html#5274" class="Bound">y</a>

<a id="RightDividesˡ"></a><a id="5298" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5318" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5320" class="Symbol">→</a> <a id="5322" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5326" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5328" class="Symbol">→</a> <a id="5330" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5334" class="Symbol">_</a>
<a id="5336" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="5350" href="Algebra.Definitions.html#5350" class="Bound Operator">_∙_</a> <a id="5354" href="Algebra.Definitions.html#5354" class="Bound Operator">_//_</a> <a id="5359" class="Symbol">=</a> <a id="5361" class="Symbol">∀</a> <a id="5363" href="Algebra.Definitions.html#5363" class="Bound">x</a> <a id="5365" href="Algebra.Definitions.html#5365" class="Bound">y</a> <a id="5367" class="Symbol">→</a> <a id="5369" class="Symbol">((</a><a id="5371" href="Algebra.Definitions.html#5365" class="Bound">y</a> <a id="5373" href="Algebra.Definitions.html#5354" class="Bound Operator">//</a> <a id="5376" href="Algebra.Definitions.html#5363" class="Bound">x</a><a id="5377" class="Symbol">)</a> <a id="5379" href="Algebra.Definitions.html#5350" class="Bound Operator">∙</a> <a id="5381" href="Algebra.Definitions.html#5363" class="Bound">x</a><a id="5382" class="Symbol">)</a> <a id="5384" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5386" href="Algebra.Definitions.html#5365" class="Bound">y</a>

<a id="RightDividesʳ"></a><a id="5389" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="5403" class="Symbol">:</a> <a id="5405" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5409" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5417" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5419" class="Symbol">→</a> <a id="5421" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5425" class="Symbol">_</a>
<a id="5427" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="5441" href="Algebra.Definitions.html#5441" class="Bound Operator">_∙_</a> <a id="5445" href="Algebra.Definitions.html#5445" class="Bound Operator">_//_</a> <a id="5450" class="Symbol">=</a> <a id="5452" class="Symbol">∀</a> <a id="5454" href="Algebra.Definitions.html#5454" class="Bound">x</a> <a id="5456" href="Algebra.Definitions.html#5456" class="Bound">y</a> <a id="5458" class="Symbol">→</a> <a id="5460" class="Symbol">((</a><a id="5462" href="Algebra.Definitions.html#5456" class="Bound">y</a> <a id="5464" href="Algebra.Definitions.html#5441" class="Bound Operator">∙</a> <a id="5466" href="Algebra.Definitions.html#5454" class="Bound">x</a><a id="5467" class="Symbol">)</a> <a id="5469" href="Algebra.Definitions.html#5445" class="Bound Operator">//</a> <a id="5472" href="Algebra.Definitions.html#5454" class="Bound">x</a><a id="5473" class="Symbol">)</a> <a id="5475" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5477" href="Algebra.Definitions.html#5456" class="Bound">y</a>

<a id="LeftDivides"></a><a id="5480" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="5492" class="Symbol">:</a> <a id="5494" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5498" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5506" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5508" class="Symbol">→</a> <a id="5510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5514" class="Symbol">_</a>
<a id="5516" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="5528" href="Algebra.Definitions.html#5528" class="Bound">∙</a> <a id="5530" href="Algebra.Definitions.html#5530" class="Bound">\\</a> <a id="5533" class="Symbol">=</a> <a id="5535" class="Symbol">(</a><a id="5536" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="5549" href="Algebra.Definitions.html#5528" class="Bound">∙</a> <a id="5551" href="Algebra.Definitions.html#5530" class="Bound">\\</a><a id="5553" class="Symbol">)</a> <a id="5555" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5557" class="Symbol">(</a><a id="5558" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="5571" href="Algebra.Definitions.html#5528" class="Bound">∙</a> <a id="5573" href="Algebra.Definitions.html#5530" class="Bound">\\</a><a id="5575" class="Symbol">)</a>

<a id="RightDivides"></a><a id="5578" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5597" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5605" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5613" class="Symbol">_</a>
<a id="5615" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="5628" href="Algebra.Definitions.html#5628" class="Bound">∙</a> <a id="5630" href="Algebra.Definitions.html#5630" class="Bound">//</a> <a id="5633" class="Symbol">=</a> <a id="5635" class="Symbol">(</a><a id="5636" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="5650" href="Algebra.Definitions.html#5628" class="Bound">∙</a> <a id="5652" href="Algebra.Definitions.html#5630" class="Bound">//</a><a id="5654" class="Symbol">)</a> <a id="5656" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5658" class="Symbol">(</a><a id="5659" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="5673" href="Algebra.Definitions.html#5628" class="Bound">∙</a> <a id="5675" href="Algebra.Definitions.html#5630" class="Bound">//</a><a id="5677" class="Symbol">)</a>

<a id="StarRightExpansive"></a><a id="5680" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="5699" class="Symbol">:</a> <a id="5701" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5703" class="Symbol">→</a> <a id="5705" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5709" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5711" class="Symbol">→</a> <a id="5713" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5717" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5719" class="Symbol">→</a> <a id="5721" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5725" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5727" class="Symbol">→</a> <a id="5729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5733" class="Symbol">_</a>
<a id="5735" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="5754" href="Algebra.Definitions.html#5754" class="Bound">e</a> <a id="5756" href="Algebra.Definitions.html#5756" class="Bound Operator">_+_</a> <a id="5760" href="Algebra.Definitions.html#5760" class="Bound Operator">_∙_</a> <a id="5764" href="Algebra.Definitions.html#5764" class="Bound Operator">_*</a> <a id="5767" class="Symbol">=</a> <a id="5769" class="Symbol">∀</a> <a id="5771" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5773" class="Symbol">→</a> <a id="5775" class="Symbol">(</a><a id="5776" href="Algebra.Definitions.html#5754" class="Bound">e</a> <a id="5778" href="Algebra.Definitions.html#5756" class="Bound Operator">+</a> <a id="5780" class="Symbol">(</a><a id="5781" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5783" href="Algebra.Definitions.html#5760" class="Bound Operator">∙</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5788" href="Algebra.Definitions.html#5764" class="Bound Operator">*</a><a id="5789" class="Symbol">)))</a> <a id="5793" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5795" class="Symbol">(</a><a id="5796" href="Algebra.Definitions.html#5771" class="Bound">x</a> <a id="5798" href="Algebra.Definitions.html#5764" class="Bound Operator">*</a><a id="5799" class="Symbol">)</a>

<a id="StarLeftExpansive"></a><a id="5802" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5824" class="Symbol">→</a> <a id="5826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5830" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5832" class="Symbol">→</a> <a id="5834" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5838" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5840" class="Symbol">→</a> <a id="5842" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5846" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5848" class="Symbol">→</a> <a id="5850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5854" class="Symbol">_</a>
<a id="5856" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="5874" href="Algebra.Definitions.html#5874" class="Bound">e</a> <a id="5876" href="Algebra.Definitions.html#5876" class="Bound Operator">_+_</a> <a id="5880" href="Algebra.Definitions.html#5880" class="Bound Operator">_∙_</a> <a id="5884" href="Algebra.Definitions.html#5884" class="Bound Operator">_*</a> <a id="5887" class="Symbol">=</a> <a id="5889" class="Symbol">∀</a> <a id="5891" href="Algebra.Definitions.html#5891" class="Bound">x</a> <a id="5893" class="Symbol">→</a>  <a id="5896" class="Symbol">(</a><a id="5897" href="Algebra.Definitions.html#5874" class="Bound">e</a> <a id="5899" href="Algebra.Definitions.html#5876" class="Bound Operator">+</a> <a id="5901" class="Symbol">((</a><a id="5903" href="Algebra.Definitions.html#5891" class="Bound">x</a> <a id="5905" href="Algebra.Definitions.html#5884" class="Bound Operator">*</a><a id="5906" class="Symbol">)</a> <a id="5908" href="Algebra.Definitions.html#5880" class="Bound Operator">∙</a> <a id="5910" href="Algebra.Definitions.html#5891" class="Bound">x</a><a id="5911" class="Symbol">))</a> <a id="5914" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Algebra.Definitions.html#5891" class="Bound">x</a> <a id="5919" href="Algebra.Definitions.html#5884" class="Bound Operator">*</a><a id="5920" class="Symbol">)</a>

<a id="StarExpansive"></a><a id="5923" href="Algebra.Definitions.html#5923" class="Function">StarExpansive</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5941" class="Symbol">→</a> <a id="5943" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5947" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5949" class="Symbol">→</a> <a id="5951" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5955" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5957" class="Symbol">→</a> <a id="5959" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5963" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="5965" class="Symbol">→</a> <a id="5967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5971" class="Symbol">_</a>
<a id="5973" href="Algebra.Definitions.html#5923" class="Function">StarExpansive</a> <a id="5987" href="Algebra.Definitions.html#5987" class="Bound">e</a> <a id="5989" href="Algebra.Definitions.html#5989" class="Bound Operator">_+_</a> <a id="5993" href="Algebra.Definitions.html#5993" class="Bound Operator">_∙_</a> <a id="5997" href="Algebra.Definitions.html#5997" class="Bound Operator">_*</a> <a id="6000" class="Symbol">=</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="6021" href="Algebra.Definitions.html#5987" class="Bound">e</a> <a id="6023" href="Algebra.Definitions.html#5989" class="Bound Operator">_+_</a> <a id="6027" href="Algebra.Definitions.html#5993" class="Bound Operator">_∙_</a> <a id="6031" href="Algebra.Definitions.html#5997" class="Bound Operator">_*</a><a id="6033" class="Symbol">)</a> <a id="6035" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6037" class="Symbol">(</a><a id="6038" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="6057" href="Algebra.Definitions.html#5987" class="Bound">e</a> <a id="6059" href="Algebra.Definitions.html#5989" class="Bound Operator">_+_</a> <a id="6063" href="Algebra.Definitions.html#5993" class="Bound Operator">_∙_</a> <a id="6067" href="Algebra.Definitions.html#5997" class="Bound Operator">_*</a><a id="6069" class="Symbol">)</a>

<a id="StarLeftDestructive"></a><a id="6072" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="6092" class="Symbol">:</a> <a id="6094" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6098" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6100" class="Symbol">→</a> <a id="6102" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6106" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6114" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6116" class="Symbol">→</a> <a id="6118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6122" class="Symbol">_</a>
<a id="6124" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="6144" href="Algebra.Definitions.html#6144" class="Bound Operator">_+_</a> <a id="6148" href="Algebra.Definitions.html#6148" class="Bound Operator">_∙_</a> <a id="6152" href="Algebra.Definitions.html#6152" class="Bound Operator">_*</a> <a id="6155" class="Symbol">=</a> <a id="6157" class="Symbol">∀</a> <a id="6159" href="Algebra.Definitions.html#6159" class="Bound">a</a> <a id="6161" href="Algebra.Definitions.html#6161" class="Bound">b</a> <a id="6163" href="Algebra.Definitions.html#6163" class="Bound">x</a> <a id="6165" class="Symbol">→</a> <a id="6167" class="Symbol">(</a><a id="6168" href="Algebra.Definitions.html#6161" class="Bound">b</a> <a id="6170" href="Algebra.Definitions.html#6144" class="Bound Operator">+</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Algebra.Definitions.html#6159" class="Bound">a</a> <a id="6175" href="Algebra.Definitions.html#6148" class="Bound Operator">∙</a> <a id="6177" href="Algebra.Definitions.html#6163" class="Bound">x</a><a id="6178" class="Symbol">))</a> <a id="6181" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6183" href="Algebra.Definitions.html#6163" class="Bound">x</a> <a id="6185" class="Symbol">→</a> <a id="6187" class="Symbol">((</a><a id="6189" href="Algebra.Definitions.html#6159" class="Bound">a</a> <a id="6191" href="Algebra.Definitions.html#6152" class="Bound Operator">*</a><a id="6192" class="Symbol">)</a> <a id="6194" href="Algebra.Definitions.html#6148" class="Bound Operator">∙</a> <a id="6196" href="Algebra.Definitions.html#6161" class="Bound">b</a><a id="6197" class="Symbol">)</a> <a id="6199" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6201" href="Algebra.Definitions.html#6163" class="Bound">x</a>

<a id="StarRightDestructive"></a><a id="6204" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="6225" class="Symbol">:</a> <a id="6227" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6231" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6239" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6241" class="Symbol">→</a> <a id="6243" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6247" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6249" class="Symbol">→</a> <a id="6251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6255" class="Symbol">_</a>
<a id="6257" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="6278" href="Algebra.Definitions.html#6278" class="Bound Operator">_+_</a> <a id="6282" href="Algebra.Definitions.html#6282" class="Bound Operator">_∙_</a> <a id="6286" href="Algebra.Definitions.html#6286" class="Bound Operator">_*</a> <a id="6289" class="Symbol">=</a> <a id="6291" class="Symbol">∀</a> <a id="6293" href="Algebra.Definitions.html#6293" class="Bound">a</a> <a id="6295" href="Algebra.Definitions.html#6295" class="Bound">b</a> <a id="6297" href="Algebra.Definitions.html#6297" class="Bound">x</a> <a id="6299" class="Symbol">→</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Algebra.Definitions.html#6295" class="Bound">b</a> <a id="6304" href="Algebra.Definitions.html#6278" class="Bound Operator">+</a> <a id="6306" class="Symbol">(</a><a id="6307" href="Algebra.Definitions.html#6297" class="Bound">x</a> <a id="6309" href="Algebra.Definitions.html#6282" class="Bound Operator">∙</a> <a id="6311" href="Algebra.Definitions.html#6293" class="Bound">a</a><a id="6312" class="Symbol">))</a> <a id="6315" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6317" href="Algebra.Definitions.html#6297" class="Bound">x</a> <a id="6319" class="Symbol">→</a> <a id="6321" class="Symbol">(</a><a id="6322" href="Algebra.Definitions.html#6295" class="Bound">b</a> <a id="6324" href="Algebra.Definitions.html#6282" class="Bound Operator">∙</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Algebra.Definitions.html#6293" class="Bound">a</a> <a id="6329" href="Algebra.Definitions.html#6286" class="Bound Operator">*</a><a id="6330" class="Symbol">))</a> <a id="6333" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6335" href="Algebra.Definitions.html#6297" class="Bound">x</a>

<a id="StarDestructive"></a><a id="6338" href="Algebra.Definitions.html#6338" class="Function">StarDestructive</a> <a id="6354" class="Symbol">:</a> <a id="6356" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6360" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6362" class="Symbol">→</a> <a id="6364" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6368" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6376" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6378" class="Symbol">→</a> <a id="6380" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6384" class="Symbol">_</a>
<a id="6386" href="Algebra.Definitions.html#6338" class="Function">StarDestructive</a> <a id="6402" href="Algebra.Definitions.html#6402" class="Bound Operator">_+_</a> <a id="6406" href="Algebra.Definitions.html#6406" class="Bound Operator">_∙_</a> <a id="6410" href="Algebra.Definitions.html#6410" class="Bound Operator">_*</a> <a id="6413" class="Symbol">=</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="6436" href="Algebra.Definitions.html#6402" class="Bound Operator">_+_</a> <a id="6440" href="Algebra.Definitions.html#6406" class="Bound Operator">_∙_</a> <a id="6444" href="Algebra.Definitions.html#6410" class="Bound Operator">_*</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="6472" href="Algebra.Definitions.html#6402" class="Bound Operator">_+_</a> <a id="6476" href="Algebra.Definitions.html#6406" class="Bound Operator">_∙_</a> <a id="6480" href="Algebra.Definitions.html#6410" class="Bound Operator">_*</a><a id="6482" class="Symbol">)</a>

<a id="LeftAlternative"></a><a id="6485" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="6501" class="Symbol">:</a> <a id="6503" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6507" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6509" class="Symbol">→</a> <a id="6511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6515" class="Symbol">_</a>
<a id="6517" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="6533" href="Algebra.Definitions.html#6533" class="Bound Operator">_∙_</a> <a id="6537" class="Symbol">=</a> <a id="6539" class="Symbol">∀</a> <a id="6541" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6543" href="Algebra.Definitions.html#6543" class="Bound">y</a>  <a id="6546" class="Symbol">→</a>  <a id="6549" class="Symbol">((</a><a id="6551" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6553" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6555" href="Algebra.Definitions.html#6541" class="Bound">x</a><a id="6556" class="Symbol">)</a> <a id="6558" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6560" href="Algebra.Definitions.html#6543" class="Bound">y</a><a id="6561" class="Symbol">)</a> <a id="6563" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6568" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Algebra.Definitions.html#6541" class="Bound">x</a> <a id="6573" href="Algebra.Definitions.html#6533" class="Bound Operator">∙</a> <a id="6575" href="Algebra.Definitions.html#6543" class="Bound">y</a><a id="6576" class="Symbol">))</a>

<a id="RightAlternative"></a><a id="6580" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6603" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6605" class="Symbol">→</a> <a id="6607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6611" class="Symbol">_</a>
<a id="6613" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="6630" href="Algebra.Definitions.html#6630" class="Bound Operator">_∙_</a> <a id="6634" class="Symbol">=</a> <a id="6636" class="Symbol">∀</a> <a id="6638" href="Algebra.Definitions.html#6638" class="Bound">x</a> <a id="6640" href="Algebra.Definitions.html#6640" class="Bound">y</a> <a id="6642" class="Symbol">→</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Algebra.Definitions.html#6638" class="Bound">x</a> <a id="6647" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6649" class="Symbol">(</a><a id="6650" href="Algebra.Definitions.html#6640" class="Bound">y</a> <a id="6652" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6654" href="Algebra.Definitions.html#6640" class="Bound">y</a><a id="6655" class="Symbol">))</a> <a id="6658" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6660" class="Symbol">((</a><a id="6662" href="Algebra.Definitions.html#6638" class="Bound">x</a> <a id="6664" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6666" href="Algebra.Definitions.html#6640" class="Bound">y</a><a id="6667" class="Symbol">)</a> <a id="6669" href="Algebra.Definitions.html#6630" class="Bound Operator">∙</a> <a id="6671" href="Algebra.Definitions.html#6640" class="Bound">y</a><a id="6672" class="Symbol">)</a>

<a id="Alternative"></a><a id="6675" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="6687" class="Symbol">:</a> <a id="6689" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6693" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6695" class="Symbol">→</a> <a id="6697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6701" class="Symbol">_</a>
<a id="6703" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="6715" href="Algebra.Definitions.html#6715" class="Bound Operator">_∙_</a> <a id="6719" class="Symbol">=</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="6738" href="Algebra.Definitions.html#6715" class="Bound Operator">_∙_</a> <a id="6742" class="Symbol">)</a> <a id="6744" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6746" class="Symbol">(</a><a id="6747" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="6764" href="Algebra.Definitions.html#6715" class="Bound Operator">_∙_</a><a id="6767" class="Symbol">)</a>

<a id="Flexible"></a><a id="6770" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="6779" class="Symbol">:</a> <a id="6781" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6785" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6787" class="Symbol">→</a> <a id="6789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6793" class="Symbol">_</a>
<a id="6795" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="6804" href="Algebra.Definitions.html#6804" class="Bound Operator">_∙_</a> <a id="6808" class="Symbol">=</a> <a id="6810" class="Symbol">∀</a> <a id="6812" href="Algebra.Definitions.html#6812" class="Bound">x</a> <a id="6814" href="Algebra.Definitions.html#6814" class="Bound">y</a> <a id="6816" class="Symbol">→</a> <a id="6818" class="Symbol">((</a><a id="6820" href="Algebra.Definitions.html#6812" class="Bound">x</a> <a id="6822" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6824" href="Algebra.Definitions.html#6814" class="Bound">y</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6829" href="Algebra.Definitions.html#6812" class="Bound">x</a><a id="6830" class="Symbol">)</a> <a id="6832" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6834" class="Symbol">(</a><a id="6835" href="Algebra.Definitions.html#6812" class="Bound">x</a> <a id="6837" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6839" class="Symbol">(</a><a id="6840" href="Algebra.Definitions.html#6814" class="Bound">y</a> <a id="6842" href="Algebra.Definitions.html#6804" class="Bound Operator">∙</a> <a id="6844" href="Algebra.Definitions.html#6812" class="Bound">x</a><a id="6845" class="Symbol">))</a>

<a id="Medial"></a><a id="6849" href="Algebra.Definitions.html#6849" class="Function">Medial</a> <a id="6856" class="Symbol">:</a> <a id="6858" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6862" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6864" class="Symbol">→</a> <a id="6866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6870" class="Symbol">_</a>
<a id="6872" href="Algebra.Definitions.html#6849" class="Function">Medial</a> <a id="6879" href="Algebra.Definitions.html#6879" class="Bound Operator">_∙_</a> <a id="6883" class="Symbol">=</a> <a id="6885" class="Symbol">∀</a> <a id="6887" href="Algebra.Definitions.html#6887" class="Bound">x</a> <a id="6889" href="Algebra.Definitions.html#6889" class="Bound">y</a> <a id="6891" href="Algebra.Definitions.html#6891" class="Bound">u</a> <a id="6893" href="Algebra.Definitions.html#6893" class="Bound">z</a> <a id="6895" class="Symbol">→</a> <a id="6897" class="Symbol">((</a><a id="6899" href="Algebra.Definitions.html#6887" class="Bound">x</a> <a id="6901" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6903" href="Algebra.Definitions.html#6889" class="Bound">y</a><a id="6904" class="Symbol">)</a> <a id="6906" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6908" class="Symbol">(</a><a id="6909" href="Algebra.Definitions.html#6891" class="Bound">u</a> <a id="6911" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6913" href="Algebra.Definitions.html#6893" class="Bound">z</a><a id="6914" class="Symbol">))</a> <a id="6917" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="6919" class="Symbol">((</a><a id="6921" href="Algebra.Definitions.html#6887" class="Bound">x</a> <a id="6923" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6925" href="Algebra.Definitions.html#6891" class="Bound">u</a><a id="6926" class="Symbol">)</a> <a id="6928" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6930" class="Symbol">(</a><a id="6931" href="Algebra.Definitions.html#6889" class="Bound">y</a> <a id="6933" href="Algebra.Definitions.html#6879" class="Bound Operator">∙</a> <a id="6935" href="Algebra.Definitions.html#6893" class="Bound">z</a><a id="6936" class="Symbol">))</a>

<a id="LeftSemimedial"></a><a id="6940" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="6955" class="Symbol">:</a> <a id="6957" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6961" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="6963" class="Symbol">→</a> <a id="6965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6969" class="Symbol">_</a>
<a id="6971" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="6986" href="Algebra.Definitions.html#6986" class="Bound Operator">_∙_</a> <a id="6990" class="Symbol">=</a> <a id="6992" class="Symbol">∀</a> <a id="6994" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="6996" href="Algebra.Definitions.html#6996" class="Bound">y</a> <a id="6998" href="Algebra.Definitions.html#6998" class="Bound">z</a> <a id="7000" class="Symbol">→</a> <a id="7002" class="Symbol">((</a><a id="7004" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="7006" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7008" href="Algebra.Definitions.html#6994" class="Bound">x</a><a id="7009" class="Symbol">)</a> <a id="7011" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Algebra.Definitions.html#6996" class="Bound">y</a> <a id="7016" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7018" href="Algebra.Definitions.html#6998" class="Bound">z</a><a id="7019" class="Symbol">))</a> <a id="7022" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7024" class="Symbol">((</a><a id="7026" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="7028" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7030" href="Algebra.Definitions.html#6996" class="Bound">y</a><a id="7031" class="Symbol">)</a> <a id="7033" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7035" class="Symbol">(</a><a id="7036" href="Algebra.Definitions.html#6994" class="Bound">x</a> <a id="7038" href="Algebra.Definitions.html#6986" class="Bound Operator">∙</a> <a id="7040" href="Algebra.Definitions.html#6998" class="Bound">z</a><a id="7041" class="Symbol">))</a>

<a id="RightSemimedial"></a><a id="7045" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="7061" class="Symbol">:</a> <a id="7063" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7067" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7069" class="Symbol">→</a> <a id="7071" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7075" class="Symbol">_</a>
<a id="7077" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="7093" href="Algebra.Definitions.html#7093" class="Bound Operator">_∙_</a> <a id="7097" class="Symbol">=</a> <a id="7099" class="Symbol">∀</a> <a id="7101" href="Algebra.Definitions.html#7101" class="Bound">x</a> <a id="7103" href="Algebra.Definitions.html#7103" class="Bound">y</a> <a id="7105" href="Algebra.Definitions.html#7105" class="Bound">z</a> <a id="7107" class="Symbol">→</a> <a id="7109" class="Symbol">((</a><a id="7111" href="Algebra.Definitions.html#7103" class="Bound">y</a> <a id="7113" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7115" href="Algebra.Definitions.html#7105" class="Bound">z</a><a id="7116" class="Symbol">)</a> <a id="7118" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7120" class="Symbol">(</a><a id="7121" href="Algebra.Definitions.html#7101" class="Bound">x</a> <a id="7123" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7125" href="Algebra.Definitions.html#7101" class="Bound">x</a><a id="7126" class="Symbol">))</a> <a id="7129" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7131" class="Symbol">((</a><a id="7133" href="Algebra.Definitions.html#7103" class="Bound">y</a> <a id="7135" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7137" href="Algebra.Definitions.html#7101" class="Bound">x</a><a id="7138" class="Symbol">)</a> <a id="7140" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7142" class="Symbol">(</a><a id="7143" href="Algebra.Definitions.html#7105" class="Bound">z</a> <a id="7145" href="Algebra.Definitions.html#7093" class="Bound Operator">∙</a> <a id="7147" href="Algebra.Definitions.html#7101" class="Bound">x</a><a id="7148" class="Symbol">))</a>

<a id="Semimedial"></a><a id="7152" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="7163" class="Symbol">:</a> <a id="7165" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7169" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7177" class="Symbol">_</a>
<a id="7179" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="7190" href="Algebra.Definitions.html#7190" class="Bound Operator">_∙_</a> <a id="7194" class="Symbol">=</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="7212" href="Algebra.Definitions.html#7190" class="Bound Operator">_∙_</a><a id="7215" class="Symbol">)</a> <a id="7217" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7219" class="Symbol">(</a><a id="7220" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="7236" href="Algebra.Definitions.html#7190" class="Bound Operator">_∙_</a><a id="7239" class="Symbol">)</a>

<a id="LeftBol"></a><a id="7242" href="Algebra.Definitions.html#7242" class="Function">LeftBol</a> <a id="7250" class="Symbol">:</a> <a id="7252" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7256" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7258" class="Symbol">→</a> <a id="7260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7264" class="Symbol">_</a>
<a id="7266" href="Algebra.Definitions.html#7242" class="Function">LeftBol</a> <a id="7274" href="Algebra.Definitions.html#7274" class="Bound Operator">_∙_</a> <a id="7278" class="Symbol">=</a> <a id="7280" class="Symbol">∀</a> <a id="7282" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7284" href="Algebra.Definitions.html#7284" class="Bound">y</a> <a id="7286" href="Algebra.Definitions.html#7286" class="Bound">z</a> <a id="7288" class="Symbol">→</a> <a id="7290" class="Symbol">(</a><a id="7291" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7293" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7295" class="Symbol">(</a><a id="7296" href="Algebra.Definitions.html#7284" class="Bound">y</a> <a id="7298" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7303" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7305" href="Algebra.Definitions.html#7286" class="Bound">z</a><a id="7306" class="Symbol">)))</a> <a id="7310" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7312" class="Symbol">((</a><a id="7314" href="Algebra.Definitions.html#7282" class="Bound">x</a> <a id="7316" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7318" class="Symbol">(</a><a id="7319" href="Algebra.Definitions.html#7284" class="Bound">y</a> <a id="7321" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7323" href="Algebra.Definitions.html#7282" class="Bound">x</a><a id="7324" class="Symbol">))</a> <a id="7327" href="Algebra.Definitions.html#7274" class="Bound Operator">∙</a> <a id="7329" href="Algebra.Definitions.html#7286" class="Bound">z</a> <a id="7331" class="Symbol">)</a>

<a id="RightBol"></a><a id="7334" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="7343" class="Symbol">:</a> <a id="7345" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7349" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7351" class="Symbol">→</a> <a id="7353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7357" class="Symbol">_</a>
<a id="7359" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="7368" href="Algebra.Definitions.html#7368" class="Bound Operator">_∙_</a> <a id="7372" class="Symbol">=</a> <a id="7374" class="Symbol">∀</a> <a id="7376" href="Algebra.Definitions.html#7376" class="Bound">x</a> <a id="7378" href="Algebra.Definitions.html#7378" class="Bound">y</a> <a id="7380" href="Algebra.Definitions.html#7380" class="Bound">z</a> <a id="7382" class="Symbol">→</a> <a id="7384" class="Symbol">(((</a><a id="7387" href="Algebra.Definitions.html#7380" class="Bound">z</a> <a id="7389" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7391" href="Algebra.Definitions.html#7376" class="Bound">x</a><a id="7392" class="Symbol">)</a> <a id="7394" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7396" href="Algebra.Definitions.html#7378" class="Bound">y</a><a id="7397" class="Symbol">)</a> <a id="7399" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7401" href="Algebra.Definitions.html#7376" class="Bound">x</a><a id="7402" class="Symbol">)</a> <a id="7404" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Algebra.Definitions.html#7380" class="Bound">z</a> <a id="7409" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7411" class="Symbol">((</a><a id="7413" href="Algebra.Definitions.html#7376" class="Bound">x</a> <a id="7415" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7417" href="Algebra.Definitions.html#7378" class="Bound">y</a><a id="7418" class="Symbol">)</a> <a id="7420" href="Algebra.Definitions.html#7368" class="Bound Operator">∙</a> <a id="7422" href="Algebra.Definitions.html#7376" class="Bound">x</a><a id="7423" class="Symbol">))</a>

<a id="MiddleBol"></a><a id="7427" href="Algebra.Definitions.html#7427" class="Function">MiddleBol</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7443" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7445" class="Symbol">→</a> <a id="7447" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7451" href="Algebra.Definitions.html#822" class="Bound">A</a>  <a id="7454" class="Symbol">→</a> <a id="7456" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7460" href="Algebra.Definitions.html#822" class="Bound">A</a>  <a id="7463" class="Symbol">→</a> <a id="7465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7469" class="Symbol">_</a>
<a id="7471" href="Algebra.Definitions.html#7427" class="Function">MiddleBol</a> <a id="7481" href="Algebra.Definitions.html#7481" class="Bound Operator">_∙_</a> <a id="7485" href="Algebra.Definitions.html#7485" class="Bound Operator">_\\_</a> <a id="7490" href="Algebra.Definitions.html#7490" class="Bound Operator">_//_</a> <a id="7495" class="Symbol">=</a> <a id="7497" class="Symbol">∀</a> <a id="7499" href="Algebra.Definitions.html#7499" class="Bound">x</a> <a id="7501" href="Algebra.Definitions.html#7501" class="Bound">y</a> <a id="7503" href="Algebra.Definitions.html#7503" class="Bound">z</a> <a id="7505" class="Symbol">→</a> <a id="7507" class="Symbol">(</a><a id="7508" href="Algebra.Definitions.html#7499" class="Bound">x</a> <a id="7510" href="Algebra.Definitions.html#7481" class="Bound Operator">∙</a> <a id="7512" class="Symbol">((</a><a id="7514" href="Algebra.Definitions.html#7501" class="Bound">y</a> <a id="7516" href="Algebra.Definitions.html#7481" class="Bound Operator">∙</a> <a id="7518" href="Algebra.Definitions.html#7503" class="Bound">z</a><a id="7519" class="Symbol">)</a> <a id="7521" href="Algebra.Definitions.html#7485" class="Bound Operator">\\</a> <a id="7524" href="Algebra.Definitions.html#7499" class="Bound">x</a><a id="7525" class="Symbol">))</a> <a id="7528" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7530" class="Symbol">((</a><a id="7532" href="Algebra.Definitions.html#7499" class="Bound">x</a> <a id="7534" href="Algebra.Definitions.html#7490" class="Bound Operator">//</a> <a id="7537" href="Algebra.Definitions.html#7503" class="Bound">z</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Algebra.Definitions.html#7481" class="Bound Operator">∙</a> <a id="7542" class="Symbol">(</a><a id="7543" href="Algebra.Definitions.html#7501" class="Bound">y</a> <a id="7545" href="Algebra.Definitions.html#7485" class="Bound Operator">\\</a> <a id="7548" href="Algebra.Definitions.html#7499" class="Bound">x</a><a id="7549" class="Symbol">))</a>

<a id="Identical"></a><a id="7553" href="Algebra.Definitions.html#7553" class="Function">Identical</a> <a id="7563" class="Symbol">:</a> <a id="7565" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7569" href="Algebra.Definitions.html#822" class="Bound">A</a> <a id="7571" class="Symbol">→</a> <a id="7573" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7577" class="Symbol">_</a>
<a id="7579" href="Algebra.Definitions.html#7553" class="Function">Identical</a> <a id="7589" href="Algebra.Definitions.html#7589" class="Bound Operator">_∙_</a> <a id="7593" class="Symbol">=</a> <a id="7595" class="Symbol">∀</a> <a id="7597" href="Algebra.Definitions.html#7597" class="Bound">x</a> <a id="7599" href="Algebra.Definitions.html#7599" class="Bound">y</a> <a id="7601" href="Algebra.Definitions.html#7601" class="Bound">z</a> <a id="7603" class="Symbol">→</a> <a id="7605" class="Symbol">((</a><a id="7607" href="Algebra.Definitions.html#7601" class="Bound">z</a> <a id="7609" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7611" href="Algebra.Definitions.html#7597" class="Bound">x</a><a id="7612" class="Symbol">)</a> <a id="7614" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7616" class="Symbol">(</a><a id="7617" href="Algebra.Definitions.html#7599" class="Bound">y</a> <a id="7619" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7621" href="Algebra.Definitions.html#7601" class="Bound">z</a><a id="7622" class="Symbol">))</a> <a id="7625" href="Algebra.Definitions.html#860" class="Bound Operator">≈</a> <a id="7627" class="Symbol">(</a><a id="7628" href="Algebra.Definitions.html#7601" class="Bound">z</a> <a id="7630" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7632" class="Symbol">((</a><a id="7634" href="Algebra.Definitions.html#7597" class="Bound">x</a> <a id="7636" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7638" href="Algebra.Definitions.html#7599" class="Bound">y</a><a id="7639" class="Symbol">)</a> <a id="7641" href="Algebra.Definitions.html#7589" class="Bound Operator">∙</a> <a id="7643" href="Algebra.Definitions.html#7601" class="Bound">z</a><a id="7644" class="Symbol">))</a></pre></body></html>


==> anc/html/Algebra.Lattice.Bundles.Raw.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Raw (Algebra.Lattice.Bundles.Raw)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Bundles.Raw</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of &#39;raw&#39; bundles</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="368" class="Keyword">using</a> <a id="374" class="Symbol">(</a><a id="375" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Level.html" class="Module">Level</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="463" class="Symbol">)</a>

<a id="466" class="Keyword">record</a> <a id="RawLattice"></a><a id="473" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a> <a id="484" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="486" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="499" class="Symbol">(</a><a id="500" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="502" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="504" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a><a id="505" class="Symbol">))</a> <a id="508" class="Keyword">where</a>
  <a id="516" class="Keyword">infixr</a> <a id="523" class="Number">7</a> <a id="525" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>
  <a id="531" class="Keyword">infixr</a> <a id="538" class="Number">6</a> <a id="540" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>
  <a id="546" class="Keyword">infix</a>  <a id="553" class="Number">4</a> <a id="555" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>
  <a id="561" class="Keyword">field</a>
    <a id="RawLattice.Carrier"></a><a id="571" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a> <a id="579" class="Symbol">:</a> <a id="581" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="585" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a>
    <a id="RawLattice._≈_"></a><a id="591" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>     <a id="599" class="Symbol">:</a> <a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="605" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a> <a id="613" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
    <a id="RawLattice._∧_"></a><a id="619" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>     <a id="627" class="Symbol">:</a> <a id="629" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="633" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a>
    <a id="RawLattice._∨_"></a><a id="645" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>     <a id="653" class="Symbol">:</a> <a id="655" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="659" href="Algebra.Lattice.Bundles.Raw.html#571" class="Field">Carrier</a>

  <a id="RawLattice.∨-rawMagma"></a><a id="670" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="681" class="Symbol">:</a> <a id="683" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="692" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="694" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
  <a id="698" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="709" class="Symbol">=</a> <a id="711" class="Keyword">record</a> <a id="718" class="Symbol">{</a> <a id="720" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="724" class="Symbol">=</a> <a id="726" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a><a id="729" class="Symbol">;</a> <a id="731" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="735" class="Symbol">=</a> <a id="737" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a> <a id="741" class="Symbol">}</a>

  <a id="RawLattice.∧-rawMagma"></a><a id="746" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a> <a id="757" class="Symbol">:</a> <a id="759" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="768" href="Algebra.Lattice.Bundles.Raw.html#484" class="Bound">c</a> <a id="770" href="Algebra.Lattice.Bundles.Raw.html#486" class="Bound">ℓ</a>
  <a id="774" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a> <a id="785" class="Symbol">=</a> <a id="787" class="Keyword">record</a> <a id="794" class="Symbol">{</a> <a id="796" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="800" class="Symbol">=</a> <a id="802" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="811" class="Symbol">=</a> <a id="813" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a> <a id="817" class="Symbol">}</a>

  <a id="822" class="Keyword">open</a> <a id="827" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="836" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a> <a id="847" class="Keyword">public</a>
    <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="868" class="Symbol">)</a></pre></body></html>


==> anc/html/Algebra.Lattice.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Algebra.Lattice.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like semilattices and lattices</a>
<a id="176" class="Comment">-- (packed in records together with sets, operations, etc.), defined via</a>
<a id="249" class="Comment">-- meet/join operations and their properties</a>
<a id="294" class="Comment">--</a>
<a id="297" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="348" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="376" class="Comment">------------------------------------------------------------------------</a>

<a id="450" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`.</a>

<a id="524" class="Symbol">{-#</a> <a id="528" class="Keyword">OPTIONS</a> <a id="536" class="Pragma">--cubical-compatible</a> <a id="557" class="Pragma">--safe</a> <a id="564" class="Symbol">#-}</a>

<a id="569" class="Keyword">module</a> <a id="576" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="600" class="Keyword">where</a>

<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="642" class="Symbol">;</a> <a id="644" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">import</a> <a id="697" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Algebra.Lattice.Bundles.Raw</a> <a id="725" class="Symbol">as</a> <a id="728" class="Module">Raw</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a> <a id="781" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a><a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a><a id="813" class="Symbol">;</a> <a id="815" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a>
        <a id="841" class="Symbol">;</a> <a id="843" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a><a id="863" class="Symbol">;</a> <a id="865" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a>
        <a id="898" class="Symbol">;</a> <a id="900" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a><a id="924" class="Symbol">;</a> <a id="926" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a><a id="935" class="Symbol">;</a> <a id="937" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a>
        <a id="967" class="Symbol">;</a> <a id="969" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Level.html" class="Module">Level</a> <a id="1005" class="Keyword">using</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1015" class="Symbol">;</a> <a id="1017" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1058" class="Keyword">using</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1071" class="Symbol">)</a>
<a id="1073" class="Keyword">open</a> <a id="1078" class="Keyword">import</a> <a id="1085" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1106" class="Keyword">using</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1116" class="Symbol">)</a>

<a id="1119" class="Comment">------------------------------------------------------------------------</a>
<a id="1192" class="Comment">-- Re-export definitions of &#39;raw&#39; bundles</a>

<a id="1235" class="Keyword">open</a> <a id="1240" href="Algebra.Lattice.Bundles.Raw.html" class="Module">Raw</a> <a id="1244" class="Keyword">public</a>
  <a id="1253" class="Keyword">using</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a><a id="1270" class="Symbol">)</a>

<a id="1273" class="Comment">------------------------------------------------------------------------</a>
<a id="1346" class="Comment">-- Bundles</a>
<a id="1357" class="Comment">------------------------------------------------------------------------</a>

<a id="1431" class="Keyword">record</a> <a id="Semilattice"></a><a id="1438" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1450" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1452" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a> <a id="1454" class="Symbol">:</a> <a id="1456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1470" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a><a id="1471" class="Symbol">))</a> <a id="1474" class="Keyword">where</a>
  <a id="1482" class="Keyword">infixr</a> <a id="1489" class="Number">7</a> <a id="1491" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>
  <a id="1497" class="Keyword">infix</a>  <a id="1504" class="Number">4</a> <a id="1506" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a>
  <a id="1512" class="Keyword">field</a>
    <a id="Semilattice.Carrier"></a><a id="1522" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a>       <a id="1536" class="Symbol">:</a> <a id="1538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1542" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a>
    <a id="Semilattice._≈_"></a><a id="1548" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a>           <a id="1562" class="Symbol">:</a> <a id="1564" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1568" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a> <a id="1576" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a>
    <a id="Semilattice._∙_"></a><a id="1582" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>           <a id="1596" class="Symbol">:</a> <a id="1598" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1602" href="Algebra.Lattice.Bundles.html#1522" class="Field">Carrier</a>
    <a id="Semilattice.isSemilattice"></a><a id="1614" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1644" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1648" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a>

  <a id="1655" class="Keyword">open</a> <a id="1660" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1674" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1678" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1692" class="Keyword">public</a>

  <a id="Semilattice.band"></a><a id="1702" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="1714" href="Algebra.Lattice.Bundles.html#1450" class="Bound">c</a> <a id="1716" href="Algebra.Lattice.Bundles.html#1452" class="Bound">ℓ</a>
  <a id="1720" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1725" class="Symbol">=</a> <a id="1727" class="Keyword">record</a> <a id="1734" class="Symbol">{</a> <a id="1736" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Algebra.Structures.html#3974" class="Function">isBand</a> <a id="1752" class="Symbol">}</a>

  <a id="1757" class="Keyword">open</a> <a id="1762" href="Algebra.Bundles.html#5119" class="Module">Band</a> <a id="1767" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a> <a id="1772" class="Keyword">public</a>
    <a id="1783" class="Keyword">using</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1793" class="Symbol">;</a> <a id="1795" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="1803" class="Symbol">;</a> <a id="1805" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="1810" class="Symbol">;</a> <a id="1812" href="Algebra.Structures.html#3365" class="Function">isMagma</a><a id="1819" class="Symbol">;</a> <a id="1821" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="1830" class="Symbol">;</a> <a id="1832" href="Algebra.Structures.html#3504" class="Function">isSemigroup</a><a id="1843" class="Symbol">;</a> <a id="1845" href="Algebra.Bundles.html#5270" class="Field">isBand</a><a id="1851" class="Symbol">)</a>


<a id="1855" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="1862" href="Algebra.Lattice.Bundles.html#1862" class="Record">MeetSemilattice</a> <a id="1878" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="1880" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="1896" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1898" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a><a id="1899" class="Symbol">))</a> <a id="1902" class="Keyword">where</a>
  <a id="1910" class="Keyword">infixr</a> <a id="1917" class="Number">7</a> <a id="1919" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>
  <a id="1925" class="Keyword">infix</a>  <a id="1932" class="Number">4</a> <a id="1934" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a>
  <a id="1940" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="1950" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a>           <a id="1968" class="Symbol">:</a> <a id="1970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1974" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="1980" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a>               <a id="1998" class="Symbol">:</a> <a id="2000" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2004" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a> <a id="2012" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a>
    <a id="MeetSemilattice._∧_"></a><a id="2018" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>               <a id="2036" class="Symbol">:</a> <a id="2038" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2042" href="Algebra.Lattice.Bundles.html#1950" class="Field">Carrier</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2054" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2088" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a> <a id="2092" href="Algebra.Lattice.Bundles.html#2018" class="Field Operator">_∧_</a>

  <a id="2099" class="Keyword">open</a> <a id="2104" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="2122" href="Algebra.Lattice.Bundles.html#1980" class="Field Operator">_≈_</a> <a id="2126" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2144" class="Keyword">public</a>

  <a id="MeetSemilattice.semilattice"></a><a id="2154" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2180" href="Algebra.Lattice.Bundles.html#1878" class="Bound">c</a> <a id="2182" href="Algebra.Lattice.Bundles.html#1880" class="Bound">ℓ</a>
  <a id="2186" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2198" class="Symbol">=</a> <a id="2200" class="Keyword">record</a> <a id="2207" class="Symbol">{</a> <a id="2209" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2223" class="Symbol">=</a> <a id="2225" href="Algebra.Lattice.Bundles.html#2054" class="Field">isMeetSemilattice</a> <a id="2243" class="Symbol">}</a>

  <a id="2248" class="Keyword">open</a> <a id="2253" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="2265" href="Algebra.Lattice.Bundles.html#2154" class="Function">semilattice</a> <a id="2277" class="Keyword">public</a>
    <a id="2288" class="Keyword">using</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2303" class="Symbol">;</a> <a id="2305" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="2321" class="Symbol">;</a> <a id="2323" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="2327" class="Symbol">)</a>


<a id="2331" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="2338" href="Algebra.Lattice.Bundles.html#2338" class="Record">JoinSemilattice</a> <a id="2354" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2356" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2374" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a><a id="2375" class="Symbol">))</a> <a id="2378" class="Keyword">where</a>
  <a id="2386" class="Keyword">infixr</a> <a id="2393" class="Number">7</a> <a id="2395" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>
  <a id="2401" class="Keyword">infix</a>  <a id="2408" class="Number">4</a> <a id="2410" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a>
  <a id="2416" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="2426" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a>           <a id="2444" class="Symbol">:</a> <a id="2446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2450" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="2456" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a>               <a id="2474" class="Symbol">:</a> <a id="2476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2480" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a> <a id="2488" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a>
    <a id="JoinSemilattice._∨_"></a><a id="2494" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>               <a id="2512" class="Symbol">:</a> <a id="2514" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2518" href="Algebra.Lattice.Bundles.html#2426" class="Field">Carrier</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="2530" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2564" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a> <a id="2568" href="Algebra.Lattice.Bundles.html#2494" class="Field Operator">_∨_</a>

  <a id="2575" class="Keyword">open</a> <a id="2580" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="2598" href="Algebra.Lattice.Bundles.html#2456" class="Field Operator">_≈_</a> <a id="2602" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2620" class="Keyword">public</a>

  <a id="JoinSemilattice.semilattice"></a><a id="2630" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2656" href="Algebra.Lattice.Bundles.html#2354" class="Bound">c</a> <a id="2658" href="Algebra.Lattice.Bundles.html#2356" class="Bound">ℓ</a>
  <a id="2662" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2674" class="Symbol">=</a> <a id="2676" class="Keyword">record</a> <a id="2683" class="Symbol">{</a> <a id="2685" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Algebra.Lattice.Bundles.html#2530" class="Field">isJoinSemilattice</a> <a id="2719" class="Symbol">}</a>

  <a id="2724" class="Keyword">open</a> <a id="2729" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="2741" href="Algebra.Lattice.Bundles.html#2630" class="Function">semilattice</a> <a id="2753" class="Keyword">public</a>
    <a id="2764" class="Keyword">using</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="2779" class="Symbol">;</a> <a id="2781" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="2786" class="Symbol">;</a> <a id="2788" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="2797" class="Symbol">;</a> <a id="2799" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="2803" class="Symbol">)</a>


<a id="2807" class="Keyword">record</a> <a id="BoundedSemilattice"></a><a id="2814" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="2833" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="2835" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a> <a id="2837" class="Symbol">:</a> <a id="2839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="2851" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2853" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a><a id="2854" class="Symbol">))</a> <a id="2857" class="Keyword">where</a>
  <a id="2865" class="Keyword">infixr</a> <a id="2872" class="Number">7</a> <a id="2874" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a>
  <a id="2880" class="Keyword">infix</a>  <a id="2887" class="Number">4</a> <a id="2889" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a>
  <a id="2895" class="Keyword">field</a>
    <a id="BoundedSemilattice.Carrier"></a><a id="2905" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>              <a id="2926" class="Symbol">:</a> <a id="2928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2932" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a>
    <a id="BoundedSemilattice._≈_"></a><a id="2938" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a>                  <a id="2959" class="Symbol">:</a> <a id="2961" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2965" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a> <a id="2973" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a>
    <a id="BoundedSemilattice._∙_"></a><a id="2979" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a>                  <a id="3000" class="Symbol">:</a> <a id="3002" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3006" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>
    <a id="BoundedSemilattice.ε"></a><a id="3018" href="Algebra.Lattice.Bundles.html#3018" class="Field">ε</a>                    <a id="3039" class="Symbol">:</a> <a id="3041" href="Algebra.Lattice.Bundles.html#2905" class="Field">Carrier</a>
    <a id="BoundedSemilattice.isBoundedSemilattice"></a><a id="3053" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="3097" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a> <a id="3101" href="Algebra.Lattice.Bundles.html#2979" class="Field Operator">_∙_</a> <a id="3105" href="Algebra.Lattice.Bundles.html#3018" class="Field">ε</a>

  <a id="3110" class="Keyword">open</a> <a id="3115" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="3136" href="Algebra.Lattice.Bundles.html#2938" class="Field Operator">_≈_</a> <a id="3140" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3161" class="Keyword">public</a>

  <a id="BoundedSemilattice.semilattice"></a><a id="3171" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="3197" href="Algebra.Lattice.Bundles.html#2833" class="Bound">c</a> <a id="3199" href="Algebra.Lattice.Bundles.html#2835" class="Bound">ℓ</a>
  <a id="3203" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3215" class="Symbol">=</a> <a id="3217" class="Keyword">record</a> <a id="3224" class="Symbol">{</a> <a id="3226" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="3240" class="Symbol">=</a> <a id="3242" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="3256" class="Symbol">}</a>

  <a id="3261" class="Keyword">open</a> <a id="3266" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="3278" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a> <a id="3290" class="Keyword">public</a> <a id="3297" class="Keyword">using</a> <a id="3303" class="Symbol">(</a><a id="3304" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3312" class="Symbol">;</a> <a id="3314" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="3319" class="Symbol">;</a> <a id="3321" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="3330" class="Symbol">;</a> <a id="3332" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="3336" class="Symbol">)</a>


<a id="3340" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="3347" href="Algebra.Lattice.Bundles.html#3347" class="Record">BoundedMeetSemilattice</a> <a id="3370" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3372" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3390" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a><a id="3391" class="Symbol">))</a> <a id="3394" class="Keyword">where</a>
  <a id="3402" class="Keyword">infixr</a> <a id="3409" class="Number">7</a> <a id="3411" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a>
  <a id="3417" class="Keyword">infix</a>  <a id="3424" class="Number">4</a> <a id="3426" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a>
  <a id="3432" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="3442" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>                  <a id="3467" class="Symbol">:</a> <a id="3469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3473" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="3479" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a>                      <a id="3504" class="Symbol">:</a> <a id="3506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3510" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a> <a id="3518" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="3524" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a>                      <a id="3549" class="Symbol">:</a> <a id="3551" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3555" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3567" href="Algebra.Lattice.Bundles.html#3567" class="Field">⊤</a>                        <a id="3592" class="Symbol">:</a> <a id="3594" href="Algebra.Lattice.Bundles.html#3442" class="Field">Carrier</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3606" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3631" class="Symbol">:</a> <a id="3633" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="3654" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a> <a id="3658" href="Algebra.Lattice.Bundles.html#3524" class="Field Operator">_∧_</a> <a id="3662" href="Algebra.Lattice.Bundles.html#3567" class="Field">⊤</a>

  <a id="3667" class="Keyword">open</a> <a id="3672" href="Algebra.Lattice.Structures.html#2490" class="Module">IsBoundedMeetSemilattice</a> <a id="3697" href="Algebra.Lattice.Bundles.html#3479" class="Field Operator">_≈_</a> <a id="3701" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3726" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.boundedSemilattice"></a><a id="3736" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="3776" href="Algebra.Lattice.Bundles.html#3370" class="Bound">c</a> <a id="3778" href="Algebra.Lattice.Bundles.html#3372" class="Bound">ℓ</a>
  <a id="3782" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3801" class="Symbol">=</a> <a id="3803" class="Keyword">record</a>
    <a id="3814" class="Symbol">{</a> <a id="3816" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="3837" class="Symbol">=</a> <a id="3839" href="Algebra.Lattice.Bundles.html#3606" class="Field">isBoundedMeetSemilattice</a> <a id="3864" class="Symbol">}</a>

  <a id="3869" class="Keyword">open</a> <a id="3874" href="Algebra.Lattice.Bundles.html#2814" class="Module">BoundedSemilattice</a> <a id="3893" href="Algebra.Lattice.Bundles.html#3736" class="Function">boundedSemilattice</a> <a id="3912" class="Keyword">public</a>
    <a id="3923" class="Keyword">using</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="3938" class="Symbol">;</a> <a id="3940" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="3945" class="Symbol">;</a> <a id="3947" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="3956" class="Symbol">;</a> <a id="3958" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="3962" class="Symbol">;</a> <a id="3964" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a><a id="3975" class="Symbol">)</a>


<a id="3979" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="3986" href="Algebra.Lattice.Bundles.html#3986" class="Record">BoundedJoinSemilattice</a> <a id="4009" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4011" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4027" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4029" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a><a id="4030" class="Symbol">))</a> <a id="4033" class="Keyword">where</a>
  <a id="4041" class="Keyword">infixr</a> <a id="4048" class="Number">7</a> <a id="4050" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a>
  <a id="4056" class="Keyword">infix</a>  <a id="4063" class="Number">4</a> <a id="4065" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a>
  <a id="4071" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="4081" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>                  <a id="4106" class="Symbol">:</a> <a id="4108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4112" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="4118" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a>                      <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4149" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a> <a id="4157" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="4163" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a>                      <a id="4188" class="Symbol">:</a> <a id="4190" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4194" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="4206" href="Algebra.Lattice.Bundles.html#4206" class="Field">⊥</a>                        <a id="4231" class="Symbol">:</a> <a id="4233" href="Algebra.Lattice.Bundles.html#4081" class="Field">Carrier</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="4245" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="4293" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a> <a id="4297" href="Algebra.Lattice.Bundles.html#4163" class="Field Operator">_∨_</a> <a id="4301" href="Algebra.Lattice.Bundles.html#4206" class="Field">⊥</a>

  <a id="4306" class="Keyword">open</a> <a id="4311" href="Algebra.Lattice.Structures.html#2884" class="Module">IsBoundedJoinSemilattice</a> <a id="4336" href="Algebra.Lattice.Bundles.html#4118" class="Field Operator">_≈_</a> <a id="4340" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4365" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.boundedSemilattice"></a><a id="4375" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4394" class="Symbol">:</a> <a id="4396" href="Algebra.Lattice.Bundles.html#2814" class="Record">BoundedSemilattice</a> <a id="4415" href="Algebra.Lattice.Bundles.html#4009" class="Bound">c</a> <a id="4417" href="Algebra.Lattice.Bundles.html#4011" class="Bound">ℓ</a>
  <a id="4421" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4440" class="Symbol">=</a> <a id="4442" class="Keyword">record</a>
    <a id="4453" class="Symbol">{</a> <a id="4455" href="Algebra.Lattice.Bundles.html#3053" class="Field">isBoundedSemilattice</a> <a id="4476" class="Symbol">=</a> <a id="4478" href="Algebra.Lattice.Bundles.html#4245" class="Field">isBoundedJoinSemilattice</a> <a id="4503" class="Symbol">}</a>

  <a id="4508" class="Keyword">open</a> <a id="4513" href="Algebra.Lattice.Bundles.html#2814" class="Module">BoundedSemilattice</a> <a id="4532" href="Algebra.Lattice.Bundles.html#4375" class="Function">boundedSemilattice</a> <a id="4551" class="Keyword">public</a>
    <a id="4562" class="Keyword">using</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Algebra.Bundles.html#1970" class="Function">rawMagma</a><a id="4577" class="Symbol">;</a> <a id="4579" href="Algebra.Bundles.html#5000" class="Function">magma</a><a id="4584" class="Symbol">;</a> <a id="4586" href="Algebra.Bundles.html#5327" class="Function">semigroup</a><a id="4595" class="Symbol">;</a> <a id="4597" href="Algebra.Lattice.Bundles.html#1702" class="Function">band</a><a id="4601" class="Symbol">;</a> <a id="4603" href="Algebra.Lattice.Bundles.html#3171" class="Function">semilattice</a><a id="4614" class="Symbol">)</a>


<a id="4618" class="Keyword">record</a> <a id="Lattice"></a><a id="4625" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="4633" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4635" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4651" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4653" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a><a id="4654" class="Symbol">))</a> <a id="4657" class="Keyword">where</a>
  <a id="4665" class="Keyword">infixr</a> <a id="4672" class="Number">7</a> <a id="4674" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
  <a id="4680" class="Keyword">infixr</a> <a id="4687" class="Number">6</a> <a id="4689" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
  <a id="4695" class="Keyword">infix</a>  <a id="4702" class="Number">4</a> <a id="4704" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>
  <a id="4710" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="4720" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>   <a id="4730" class="Symbol">:</a> <a id="4732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4736" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="4742" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>       <a id="4752" class="Symbol">:</a> <a id="4754" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4758" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a> <a id="4766" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
    <a id="Lattice._∨_"></a><a id="4772" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>       <a id="4782" class="Symbol">:</a> <a id="4784" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4788" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>
    <a id="Lattice._∧_"></a><a id="4800" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>       <a id="4810" class="Symbol">:</a> <a id="4812" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4816" href="Algebra.Lattice.Bundles.html#4720" class="Field">Carrier</a>
    <a id="Lattice.isLattice"></a><a id="4828" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4850" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="4854" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a> <a id="4858" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>

  <a id="4865" class="Keyword">open</a> <a id="4870" href="Algebra.Lattice.Structures.html#4013" class="Module">IsLattice</a> <a id="4880" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="4890" class="Keyword">public</a>

  <a id="Lattice.rawLattice"></a><a id="4900" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="Algebra.Lattice.Bundles.Raw.html#473" class="Record">RawLattice</a> <a id="4924" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="4926" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
  <a id="4930" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="4941" class="Symbol">=</a> <a id="4943" class="Keyword">record</a>
    <a id="4954" class="Symbol">{</a> <a id="4956" href="Algebra.Lattice.Bundles.Raw.html#591" class="Field Operator">_≈_</a>  <a id="4961" class="Symbol">=</a> <a id="4963" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a>
    <a id="4971" class="Symbol">;</a> <a id="4973" href="Algebra.Lattice.Bundles.Raw.html#619" class="Field Operator">_∧_</a>  <a id="4978" class="Symbol">=</a> <a id="4980" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
    <a id="4988" class="Symbol">;</a> <a id="4990" href="Algebra.Lattice.Bundles.Raw.html#645" class="Field Operator">_∨_</a>  <a id="4995" class="Symbol">=</a> <a id="4997" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
    <a id="5005" class="Symbol">}</a>

  <a id="5010" class="Keyword">open</a> <a id="5015" href="Algebra.Lattice.Bundles.Raw.html#473" class="Module">RawLattice</a> <a id="5026" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a> <a id="5037" class="Keyword">public</a>
    <a id="5048" class="Keyword">using</a> <a id="5054" class="Symbol">(</a><a id="5055" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="5065" class="Symbol">;</a> <a id="5067" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a><a id="5077" class="Symbol">)</a>

  <a id="Lattice.setoid"></a><a id="5082" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5089" class="Symbol">:</a> <a id="5091" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5098" href="Algebra.Lattice.Bundles.html#4633" class="Bound">c</a> <a id="5100" href="Algebra.Lattice.Bundles.html#4635" class="Bound">ℓ</a>
  <a id="5104" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5111" class="Symbol">=</a> <a id="5113" class="Keyword">record</a> <a id="5120" class="Symbol">{</a> <a id="5122" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a> <a id="5152" class="Symbol">}</a>

  <a id="5157" class="Keyword">open</a> <a id="5162" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5169" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a> <a id="5176" class="Keyword">public</a>
    <a id="5187" class="Keyword">using</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5197" class="Symbol">)</a>


<a id="5201" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="5208" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="5228" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a> <a id="5230" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a> <a id="5246" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5248" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a><a id="5249" class="Symbol">))</a> <a id="5252" class="Keyword">where</a>
  <a id="5260" class="Keyword">infixr</a> <a id="5267" class="Number">7</a> <a id="5269" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>
  <a id="5275" class="Keyword">infixr</a> <a id="5282" class="Number">6</a> <a id="5284" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>
  <a id="5290" class="Keyword">infix</a>  <a id="5297" class="Number">4</a> <a id="5299" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
  <a id="5305" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="5315" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>               <a id="5337" class="Symbol">:</a> <a id="5339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5343" href="Algebra.Lattice.Bundles.html#5228" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="5349" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>                   <a id="5371" class="Symbol">:</a> <a id="5373" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5377" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a> <a id="5385" href="Algebra.Lattice.Bundles.html#5230" class="Bound">ℓ</a>
    <a id="DistributiveLattice._∨_"></a><a id="5391" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>                   <a id="5413" class="Symbol">:</a> <a id="5415" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5419" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>
    <a id="DistributiveLattice._∧_"></a><a id="5431" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>                   <a id="5453" class="Symbol">:</a> <a id="5455" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5459" href="Algebra.Lattice.Bundles.html#5315" class="Field">Carrier</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="5471" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="5493" class="Symbol">:</a> <a id="5495" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="5517" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a> <a id="5521" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a> <a id="5525" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a>

  <a id="5532" class="Keyword">open</a> <a id="5537" href="Algebra.Lattice.Structures.html#4762" class="Module">IsDistributiveLattice</a> <a id="5559" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="5581" class="Keyword">public</a>

  <a id="DistributiveLattice.lattice"></a><a id="5591" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="5609" class="Symbol">_</a> <a id="5611" class="Symbol">_</a>
  <a id="5615" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5623" class="Symbol">=</a> <a id="5625" class="Keyword">record</a> <a id="5632" class="Symbol">{</a> <a id="5634" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="5644" class="Symbol">=</a> <a id="5646" href="Algebra.Lattice.Structures.html#4830" class="Function">isLattice</a> <a id="5656" class="Symbol">}</a>

  <a id="5661" class="Keyword">open</a> <a id="5666" href="Algebra.Lattice.Bundles.html#4625" class="Module">Lattice</a> <a id="5674" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="5682" class="Keyword">public</a>
    <a id="5693" class="Keyword">using</a>
    <a id="5703" class="Symbol">(</a> <a id="5705" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5708" class="Symbol">;</a> <a id="5710" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a><a id="5716" class="Symbol">;</a> <a id="5718" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a>
    <a id="5733" class="Symbol">;</a> <a id="5735" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="5745" class="Symbol">;</a> <a id="5747" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a>
    <a id="5762" class="Symbol">)</a>


<a id="5766" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="5773" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="5788" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a> <a id="5790" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a> <a id="5792" class="Symbol">:</a> <a id="5794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a> <a id="5806" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5808" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a><a id="5809" class="Symbol">))</a> <a id="5812" class="Keyword">where</a>
  <a id="5820" class="Keyword">infix</a>  <a id="5827" class="Number">8</a> <a id="5829" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>
  <a id="5834" class="Keyword">infixr</a> <a id="5841" class="Number">7</a> <a id="5843" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
  <a id="5849" class="Keyword">infixr</a> <a id="5856" class="Number">6</a> <a id="5858" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
  <a id="5864" class="Keyword">infix</a>  <a id="5871" class="Number">4</a> <a id="5873" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
  <a id="5879" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="5889" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>          <a id="5906" class="Symbol">:</a> <a id="5908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5912" href="Algebra.Lattice.Bundles.html#5788" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="5918" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>              <a id="5935" class="Symbol">:</a> <a id="5937" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5941" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a> <a id="5949" href="Algebra.Lattice.Bundles.html#5790" class="Bound">ℓ</a>
    <a id="BooleanAlgebra._∨_"></a><a id="5955" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>              <a id="5972" class="Symbol">:</a> <a id="5974" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5978" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra._∧_"></a><a id="5990" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>              <a id="6007" class="Symbol">:</a> <a id="6009" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6013" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.¬_"></a><a id="6025" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>               <a id="6042" class="Symbol">:</a> <a id="6044" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6048" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊤"></a><a id="6060" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="6077" class="Symbol">:</a> <a id="6079" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.⊥"></a><a id="6091" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                <a id="6108" class="Symbol">:</a> <a id="6110" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="6122" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="6139" class="Symbol">:</a> <a id="6141" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="6158" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a> <a id="6162" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="6166" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="6170" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a> <a id="6173" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="6175" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>

  <a id="6180" class="Keyword">open</a> <a id="6185" href="Algebra.Lattice.Structures.html#5407" class="Module">IsBooleanAlgebra</a> <a id="6202" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="6219" class="Keyword">public</a>

  <a id="BooleanAlgebra.distributiveLattice"></a><a id="6229" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="6271" class="Symbol">_</a> <a id="6273" class="Symbol">_</a>
  <a id="6277" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6297" class="Symbol">=</a> <a id="6299" class="Keyword">record</a>
    <a id="6310" class="Symbol">{</a> <a id="6312" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="6334" class="Symbol">=</a> <a id="6336" href="Algebra.Lattice.Structures.html#5495" class="Function">isDistributiveLattice</a>
    <a id="6362" class="Symbol">}</a>

  <a id="6367" class="Keyword">open</a> <a id="6372" href="Algebra.Lattice.Bundles.html#5208" class="Module">DistributiveLattice</a> <a id="6392" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="6412" class="Keyword">public</a>
    <a id="6423" class="Keyword">using</a>
    <a id="6433" class="Symbol">(</a> <a id="6435" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="6438" class="Symbol">;</a> <a id="6440" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a><a id="6446" class="Symbol">;</a> <a id="6448" href="Algebra.Lattice.Bundles.html#4900" class="Function">rawLattice</a>
    <a id="6463" class="Symbol">;</a> <a id="6465" href="Algebra.Lattice.Bundles.Raw.html#670" class="Function">∨-rawMagma</a><a id="6475" class="Symbol">;</a> <a id="6477" href="Algebra.Lattice.Bundles.Raw.html#746" class="Function">∧-rawMagma</a>
    <a id="6492" class="Symbol">;</a> <a id="6494" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a>
    <a id="6506" class="Symbol">)</a></pre></body></html>


==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MaxOp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>MaxOp (Algebra.Lattice.Construct.NaturalChoice.MaxOp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Construct.NaturalChoice.MaxOp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a max operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
  <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="372" class="Symbol">;</a> <a id="374" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a><a id="385" class="Symbol">)</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="443" class="Symbol">)</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a>
  <a id="501" class="Symbol">{</a><a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#502" class="Bound">a</a> <a id="504" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#504" class="Bound">ℓ₁</a> <a id="507" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#507" class="Bound">ℓ₂</a><a id="509" class="Symbol">}</a> <a id="511" class="Symbol">{</a><a id="512" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#512" class="Bound">O</a> <a id="514" class="Symbol">:</a> <a id="516" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#502" class="Bound">a</a> <a id="532" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#504" class="Bound">ℓ₁</a> <a id="535" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#507" class="Bound">ℓ₂</a><a id="537" class="Symbol">}</a> <a id="539" class="Symbol">(</a><a id="540" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#540" class="Bound">maxOp</a> <a id="546" class="Symbol">:</a> <a id="548" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="560" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#512" class="Bound">O</a><a id="561" class="Symbol">)</a>
  <a id="565" class="Keyword">where</a>

<a id="572" class="Keyword">import</a> <a id="579" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="625" class="Symbol">as</a> <a id="628" class="Module">MinOp</a>

<a id="635" class="Keyword">private</a>
  <a id="645" class="Keyword">module</a> <a id="Min"></a><a id="652" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#652" class="Module">Min</a> <a id="656" class="Symbol">=</a> <a id="658" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">MinOp</a> <a id="664" class="Symbol">(</a><a id="665" href="Algebra.Construct.NaturalChoice.Base.html#1672" class="Function">MaxOp⇒MinOp</a> <a id="677" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#540" class="Bound">maxOp</a><a id="682" class="Symbol">)</a>

<a id="685" class="Keyword">open</a> <a id="690" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#652" class="Module">Min</a> <a id="694" class="Keyword">public</a>
  <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">()</a>
  <a id="714" class="Keyword">renaming</a>
  <a id="725" class="Symbol">(</a> <a id="727" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>           <a id="753" class="Symbol">to</a>  <a id="757" class="Function">⊔-isSemilattice</a>
  <a id="775" class="Symbol">;</a> <a id="777" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a>             <a id="803" class="Symbol">to</a>  <a id="807" class="Function">⊔-semilattice</a>
  <a id="823" class="Symbol">)</a></pre></body></html>


==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>MinMaxOp (Algebra.Lattice.Construct.NaturalChoice.MinMaxOp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of min and max operators specified over a total preorder.</a>
<a id="178" class="Comment">------------------------------------------------------------------------</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="364" class="Symbol">;</a> <a id="366" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="435" class="Symbol">)</a>

<a id="438" class="Keyword">module</a> <a id="445" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a>
  <a id="496" class="Symbol">{</a><a id="497" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">a</a> <a id="499" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#499" class="Bound">ℓ₁</a> <a id="502" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₂</a><a id="504" class="Symbol">}</a> <a id="506" class="Symbol">{</a><a id="507" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a> <a id="509" class="Symbol">:</a> <a id="511" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="525" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#497" class="Bound">a</a> <a id="527" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#499" class="Bound">ℓ₁</a> <a id="530" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#502" class="Bound">ℓ₂</a><a id="532" class="Symbol">}</a>
  <a id="536" class="Symbol">(</a><a id="537" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="543" class="Symbol">:</a> <a id="545" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="557" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a><a id="558" class="Symbol">)</a>
  <a id="562" class="Symbol">(</a><a id="563" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a> <a id="569" class="Symbol">:</a> <a id="571" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="583" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a><a id="584" class="Symbol">)</a>
  <a id="588" class="Keyword">where</a>

<a id="595" class="Keyword">open</a> <a id="600" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="614" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#507" class="Bound">O</a>
<a id="616" class="Keyword">open</a> <a id="621" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="633" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a>
<a id="639" class="Keyword">open</a> <a id="644" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Module">MaxOperator</a> <a id="656" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a>

<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="702" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="759" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="765" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="821" class="Symbol">;</a> <a id="823" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="842" class="Symbol">)</a>
<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="891" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a>

<a id="901" class="Comment">------------------------------------------------------------------------</a>
<a id="974" class="Comment">-- Re-export properties of individual operators</a>

<a id="1023" class="Keyword">open</a> <a id="1028" class="Keyword">import</a> <a id="1035" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a> <a id="1081" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#537" class="Bound">minOp</a> <a id="1087" class="Keyword">public</a>
<a id="1094" class="Keyword">open</a> <a id="1099" class="Keyword">import</a> <a id="1106" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MaxOp</a> <a id="1152" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#563" class="Bound">maxOp</a> <a id="1158" class="Keyword">public</a>

<a id="1166" class="Comment">------------------------------------------------------------------------</a>
<a id="1239" class="Comment">-- Structures</a>

<a id="⊔-⊓-isLattice"></a><a id="1254" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="1280" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="1284" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="1288" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">record</a>
  <a id="1313" class="Symbol">{</a> <a id="1315" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="1347" class="Symbol">;</a> <a id="1349" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="1374" class="Symbol">;</a> <a id="1376" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="1390" class="Symbol">=</a> <a id="1392" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>
  <a id="1402" class="Symbol">;</a> <a id="1404" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="1418" class="Symbol">=</a> <a id="1420" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a>
  <a id="1429" class="Symbol">;</a> <a id="1431" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="1445" class="Symbol">=</a> <a id="1447" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="1456" class="Symbol">;</a> <a id="1458" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="1472" class="Symbol">=</a> <a id="1474" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="1484" class="Symbol">;</a> <a id="1486" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="1500" class="Symbol">=</a> <a id="1502" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="1511" class="Symbol">;</a> <a id="1513" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="1527" class="Symbol">=</a> <a id="1529" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a>
  <a id="1546" class="Symbol">}</a>

<a id="⊓-⊔-isLattice"></a><a id="1549" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="1575" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1579" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1583" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a> <a id="1597" class="Symbol">=</a> <a id="1599" class="Keyword">record</a>
  <a id="1608" class="Symbol">{</a> <a id="1610" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="1642" class="Symbol">;</a> <a id="1644" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="1658" class="Symbol">=</a> <a id="1660" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="1669" class="Symbol">;</a> <a id="1671" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="1685" class="Symbol">=</a> <a id="1687" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="1697" class="Symbol">;</a> <a id="1699" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="1713" class="Symbol">=</a> <a id="1715" href="Algebra.Construct.NaturalChoice.MinOp.html#2484" class="Function">⊓-cong</a>
  <a id="1724" class="Symbol">;</a> <a id="1726" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="1740" class="Symbol">=</a> <a id="1742" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="1751" class="Symbol">;</a> <a id="1753" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="1767" class="Symbol">=</a> <a id="1769" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>
  <a id="1779" class="Symbol">;</a> <a id="1781" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="1795" class="Symbol">=</a> <a id="1797" href="Algebra.Construct.NaturalChoice.MaxOp.html#1079" class="Function">⊔-cong</a>
  <a id="1806" class="Symbol">;</a> <a id="1808" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="1822" class="Symbol">=</a> <a id="1824" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a>
  <a id="1841" class="Symbol">}</a>

<a id="⊓-⊔-isDistributiveLattice"></a><a id="1844" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="1894" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a> <a id="1898" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a>
<a id="1902" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="1928" class="Symbol">=</a> <a id="1930" class="Keyword">record</a>
  <a id="1939" class="Symbol">{</a> <a id="1941" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>    <a id="1954" class="Symbol">=</a> <a id="1956" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>
  <a id="1972" class="Symbol">;</a> <a id="1974" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>  <a id="1987" class="Symbol">=</a> <a id="1989" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="2003" class="Symbol">;</a> <a id="2005" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>  <a id="2018" class="Symbol">=</a> <a id="2020" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>
  <a id="2034" class="Symbol">}</a>

<a id="⊔-⊓-isDistributiveLattice"></a><a id="2037" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="2087" href="Algebra.Construct.NaturalChoice.Base.html#1278" class="Field Operator">_⊔_</a> <a id="2091" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Function Operator">_⊓_</a>
<a id="2095" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="2121" class="Symbol">=</a> <a id="2123" class="Keyword">record</a>
  <a id="2132" class="Symbol">{</a> <a id="2134" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>    <a id="2147" class="Symbol">=</a> <a id="2149" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>
  <a id="2165" class="Symbol">;</a> <a id="2167" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>  <a id="2180" class="Symbol">=</a> <a id="2182" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>
  <a id="2196" class="Symbol">;</a> <a id="2198" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>  <a id="2211" class="Symbol">=</a> <a id="2213" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="2227" class="Symbol">}</a>

<a id="2230" class="Comment">------------------------------------------------------------------------</a>
<a id="2303" class="Comment">-- Bundles</a>

<a id="⊔-⊓-lattice"></a><a id="2315" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a> <a id="2327" class="Symbol">:</a> <a id="2329" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="2337" class="Symbol">_</a> <a id="2339" class="Symbol">_</a>
<a id="2341" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a> <a id="2353" class="Symbol">=</a> <a id="2355" class="Keyword">record</a>
  <a id="2364" class="Symbol">{</a> <a id="2366" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>
  <a id="2394" class="Symbol">}</a>

<a id="⊓-⊔-lattice"></a><a id="2397" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="2419" class="Symbol">_</a> <a id="2421" class="Symbol">_</a>
<a id="2423" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a> <a id="2435" class="Symbol">=</a> <a id="2437" class="Keyword">record</a>
  <a id="2446" class="Symbol">{</a> <a id="2448" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>
  <a id="2476" class="Symbol">}</a>

<a id="⊔-⊓-distributiveLattice"></a><a id="2479" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="2525" class="Symbol">_</a> <a id="2527" class="Symbol">_</a>
<a id="2529" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a> <a id="2553" class="Symbol">=</a> <a id="2555" class="Keyword">record</a>
  <a id="2564" class="Symbol">{</a> <a id="2566" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="2588" class="Symbol">=</a> <a id="2590" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a>
  <a id="2618" class="Symbol">}</a>

<a id="⊓-⊔-distributiveLattice"></a><a id="2621" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="2667" class="Symbol">_</a> <a id="2669" class="Symbol">_</a>
<a id="2671" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a> <a id="2695" class="Symbol">=</a> <a id="2697" class="Keyword">record</a>
  <a id="2706" class="Symbol">{</a> <a id="2708" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a>
  <a id="2760" class="Symbol">}</a></pre></body></html>


==> anc/html/Algebra.Lattice.Construct.NaturalChoice.MinOp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>MinOp (Algebra.Lattice.Construct.NaturalChoice.MinOp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Construct.NaturalChoice.MinOp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of a min operator derived from a spec over a total</a>
<a id="171" class="Comment">-- preorder.</a>
<a id="184" class="Comment">------------------------------------------------------------------------</a>

<a id="258" class="Symbol">{-#</a> <a id="262" class="Keyword">OPTIONS</a> <a id="270" class="Pragma">--cubical-compatible</a> <a id="291" class="Pragma">--safe</a> <a id="298" class="Symbol">#-}</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="428" class="Symbol">)</a>

<a id="431" class="Keyword">module</a> <a id="438" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinOp</a>
  <a id="486" class="Symbol">{</a><a id="487" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#487" class="Bound">a</a> <a id="489" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#489" class="Bound">ℓ₁</a> <a id="492" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#492" class="Bound">ℓ₂</a><a id="494" class="Symbol">}</a> <a id="496" class="Symbol">{</a><a id="497" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a> <a id="499" class="Symbol">:</a> <a id="501" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="515" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#487" class="Bound">a</a> <a id="517" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#489" class="Bound">ℓ₁</a> <a id="520" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#492" class="Bound">ℓ₂</a><a id="522" class="Symbol">}</a> <a id="524" class="Symbol">(</a><a id="525" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a> <a id="531" class="Symbol">:</a> <a id="533" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="545" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a><a id="546" class="Symbol">)</a> <a id="548" class="Keyword">where</a>

<a id="555" class="Keyword">open</a> <a id="560" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="574" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#497" class="Bound">O</a>
<a id="576" class="Keyword">open</a> <a id="581" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Module">MinOperator</a> <a id="593" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a>

<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Construct.NaturalChoice.MinOp.html" class="Module">Algebra.Construct.NaturalChoice.MinOp</a> <a id="650" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#525" class="Bound">minOp</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="710" class="Symbol">)</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="751" href="Relation.Binary.Bundles.html#3162" class="Function Operator">_≈_</a>

<a id="756" class="Comment">------------------------------------------------------------------------</a>
<a id="829" class="Comment">-- Structures</a>

<a id="⊓-isSemilattice"></a><a id="844" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a> <a id="860" class="Symbol">:</a> <a id="862" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="876" href="Algebra.Construct.NaturalChoice.Base.html#1077" class="Field Operator">_⊓_</a>
<a id="880" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a> <a id="896" class="Symbol">=</a> <a id="898" class="Keyword">record</a>
  <a id="907" class="Symbol">{</a> <a id="909" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="916" class="Symbol">=</a> <a id="918" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>
  <a id="929" class="Symbol">;</a> <a id="931" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="938" class="Symbol">=</a> <a id="940" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="949" class="Symbol">}</a>

<a id="952" class="Comment">------------------------------------------------------------------------</a>
<a id="1025" class="Comment">-- Bundles</a>

<a id="⊓-semilattice"></a><a id="1037" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1065" class="Symbol">_</a> <a id="1067" class="Symbol">_</a>
<a id="1069" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a> <a id="1083" class="Symbol">=</a> <a id="1085" class="Keyword">record</a>
  <a id="1094" class="Symbol">{</a> <a id="1096" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>
  <a id="1130" class="Symbol">}</a></pre></body></html>


==> anc/html/Algebra.Lattice.Properties.BooleanAlgebra.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>BooleanAlgebra (Algebra.Lattice.Properties.BooleanAlgebra)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Properties.BooleanAlgebra</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of Boolean algebras</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>

<a id="311" class="Keyword">module</a> <a id="318" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a>
  <a id="362" class="Symbol">{</a><a id="363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#363" class="Bound">b₁</a> <a id="366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#366" class="Bound">b₂</a><a id="368" class="Symbol">}</a> <a id="370" class="Symbol">(</a><a id="371" href="Algebra.Lattice.Properties.BooleanAlgebra.html#371" class="Bound">B</a> <a id="373" class="Symbol">:</a> <a id="375" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#363" class="Bound">b₁</a> <a id="393" href="Algebra.Lattice.Properties.BooleanAlgebra.html#366" class="Bound">b₂</a><a id="395" class="Symbol">)</a>
  <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" href="Algebra.Lattice.Bundles.html#5773" class="Module">BooleanAlgebra</a> <a id="426" href="Algebra.Lattice.Properties.BooleanAlgebra.html#371" class="Bound">B</a>

<a id="429" class="Keyword">import</a> <a id="436" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a> <a id="483" class="Symbol">as</a> <a id="486" class="Module">DistribLatticeProperties</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="546" class="Symbol">;</a> <a id="548" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="584" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="620" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="664" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="699" class="Keyword">using</a> <a id="705" class="Symbol">(</a><a id="706" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="725" class="Symbol">;</a> <a id="727" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="783" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">_≈_</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="832" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Function.Base.html" class="Module">Function.Base</a> <a id="865" class="Keyword">using</a> <a id="871" class="Symbol">(</a><a id="872" href="Function.Base.html#704" class="Function">id</a><a id="874" class="Symbol">;</a> <a id="876" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="879" class="Symbol">;</a> <a id="881" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">open</a> <a id="893" class="Keyword">import</a> <a id="900" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="917" class="Keyword">using</a> <a id="923" class="Symbol">(</a><a id="924" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="927" class="Symbol">;</a> <a id="929" class="Keyword">module</a> <a id="936" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="979" class="Keyword">using</a> <a id="985" class="Symbol">(</a><a id="986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="989" class="Symbol">)</a>

<a id="992" class="Comment">------------------------------------------------------------------------</a>
<a id="1065" class="Comment">-- Export properties from distributive lattices</a>

<a id="1114" class="Keyword">open</a> <a id="1119" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">DistribLatticeProperties</a> <a id="1144" href="Algebra.Lattice.Bundles.html#6229" class="Function">distributiveLattice</a> <a id="1164" class="Keyword">public</a>

<a id="1172" class="Comment">------------------------------------------------------------------------</a>
<a id="1245" class="Comment">-- The dual construction is also a boolean algebra</a>

<a id="∧-∨-isBooleanAlgebra"></a><a id="1297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1297" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1318" class="Symbol">:</a> <a id="1320" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="1337" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="1341" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="1345" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a> <a id="1348" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="1350" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="1352" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1297" class="Function">∧-∨-isBooleanAlgebra</a> <a id="1373" class="Symbol">=</a> <a id="1375" class="Keyword">record</a>
  <a id="1384" class="Symbol">{</a> <a id="1386" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1438" class="Symbol">;</a> <a id="1440" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="1462" class="Symbol">=</a> <a id="1464" href="Algebra.Lattice.Structures.html#5591" class="Function">∧-complement</a>
  <a id="1479" class="Symbol">;</a> <a id="1481" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="1503" class="Symbol">=</a> <a id="1505" href="Algebra.Lattice.Structures.html#5549" class="Function">∨-complement</a>
  <a id="1520" class="Symbol">;</a> <a id="1522" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="1544" class="Symbol">=</a> <a id="1546" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a>
  <a id="1555" class="Symbol">}</a>

<a id="∧-∨-booleanAlgebra"></a><a id="1558" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1558" class="Function">∧-∨-booleanAlgebra</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="1594" class="Symbol">_</a> <a id="1596" class="Symbol">_</a>
<a id="1598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1558" class="Function">∧-∨-booleanAlgebra</a> <a id="1617" class="Symbol">=</a> <a id="1619" class="Keyword">record</a>
  <a id="1628" class="Symbol">{</a> <a id="1630" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1297" class="Function">∧-∨-isBooleanAlgebra</a>
  <a id="1672" class="Symbol">}</a>

<a id="1675" class="Comment">------------------------------------------------------------------------</a>
<a id="1748" class="Comment">-- (∨, ∧, ⊥, ⊤) and (∧, ∨, ⊤, ⊥) are commutative semirings</a>

<a id="∧-identityʳ"></a><a id="1808" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1836" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="1838" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="1842" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="1854" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1866" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1868" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="1870" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>          <a id="1881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1884" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="1912" class="Symbol">_))</a> <a id="1916" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1922" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a> <a id="1927" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="1929" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="1931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a><a id="1932" class="Symbol">)</a>  <a id="1935" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1938" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="1950" class="Symbol">_</a> <a id="1952" class="Symbol">_</a> <a id="1954" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1854" class="Bound">x</a>              <a id="1973" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-identityˡ"></a><a id="1976" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2003" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2005" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2009" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="2021" class="Symbol">=</a> <a id="2023" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="2036" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="2043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a>

<a id="∧-identity"></a><a id="2056" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2078" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2080" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="2109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2111" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a>

<a id="∨-identityʳ"></a><a id="2124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="2136" class="Symbol">:</a> <a id="2138" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2152" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2154" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2158" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="2170" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2182" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2184" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2186" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>          <a id="2197" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2200" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2208" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2210" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2229" class="Symbol">_)</a> <a id="2232" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2236" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2238" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a> <a id="2242" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2244" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2246" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a>    <a id="2251" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2254" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="2266" class="Symbol">_</a> <a id="2268" class="Symbol">_</a> <a id="2270" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2274" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2170" class="Bound">x</a>              <a id="2289" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-identityˡ"></a><a id="2292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2319" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2321" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Algebra.Consequences.Setoid.html#4664" class="Function">comm∧idʳ⇒idˡ</a> <a id="2352" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="2359" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a>

<a id="∨-identity"></a><a id="2372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a> <a id="2383" class="Symbol">:</a> <a id="2385" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2394" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2396" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="2400" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="2425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2427" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a>

<a id="∧-zeroʳ"></a><a id="2440" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="2460" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2462" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2466" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="2474" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2476" class="Symbol">=</a> <a id="2478" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2486" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2488" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2490" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>          <a id="2501" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2504" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2527" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2528" class="Symbol">)</a> <a id="2530" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2534" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2536" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>  <a id="2539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2542" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2544" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2549" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2552" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="2560" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2562" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2567" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2568" class="Symbol">)</a> <a id="2570" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2577" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2580" class="Symbol">)</a> <a id="2582" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2584" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2589" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2593" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="2609" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a><a id="2610" class="Symbol">)</a> <a id="2612" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2616" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>       <a id="2624" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="2626" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2628" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a>  <a id="2631" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2635" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="2649" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2474" class="Bound">x</a> <a id="2651" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2655" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>              <a id="2670" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-zeroˡ"></a><a id="2673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2692" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2694" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2698" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="2721" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="2728" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a>

<a id="∧-zero"></a><a id="2737" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2737" class="Function">∧-zero</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2751" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="2753" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a>
<a id="2757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2737" class="Function">∧-zero</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="2774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2776" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a>

<a id="∨-zeroʳ"></a><a id="2785" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="2793" class="Symbol">:</a> <a id="2795" class="Symbol">∀</a> <a id="2797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2797" class="Bound">x</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2797" class="Bound">x</a> <a id="2803" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2805" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="2807" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="2809" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="2811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="2819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2833" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2835" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>          <a id="2846" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2849" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="2872" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2873" class="Symbol">)</a> <a id="2875" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2879" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2881" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>  <a id="2884" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2887" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2889" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2894" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2897" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="2905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2907" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2913" class="Symbol">)</a> <a id="2915" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2919" class="Symbol">(</a><a id="2920" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2922" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2925" class="Symbol">)</a> <a id="2927" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2929" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2934" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2937" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2953" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a><a id="2954" class="Symbol">)</a> <a id="2956" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>       <a id="2968" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="2970" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="2972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a>  <a id="2975" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2978" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="2992" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2819" class="Bound">x</a> <a id="2994" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2998" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>              <a id="3013" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-zeroˡ"></a><a id="3016" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3016" class="Function">∨-zeroˡ</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3035" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3037" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="3041" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3016" class="Function">∨-zeroˡ</a> <a id="3049" class="Symbol">=</a> <a id="3051" href="Algebra.Consequences.Setoid.html#5139" class="Function">comm∧zeʳ⇒zeˡ</a> <a id="3064" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="3071" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a>

<a id="∨-zero"></a><a id="3080" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3080" class="Function">∨-zero</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3094" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3096" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a>
<a id="3100" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3080" class="Function">∨-zero</a> <a id="3107" class="Symbol">=</a> <a id="3109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3016" class="Function">∨-zeroˡ</a> <a id="3117" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3119" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a>

<a id="∨-⊥-isMonoid"></a><a id="3128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3128" class="Function">∨-⊥-isMonoid</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="3152" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3156" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3158" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3128" class="Function">∨-⊥-isMonoid</a> <a id="3171" class="Symbol">=</a> <a id="3173" class="Keyword">record</a>
  <a id="3182" class="Symbol">{</a> <a id="3184" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a>
  <a id="3214" class="Symbol">;</a> <a id="3216" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="3228" class="Symbol">=</a> <a id="3230" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a>
  <a id="3243" class="Symbol">}</a>

<a id="∧-⊤-isMonoid"></a><a id="3246" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3246" class="Function">∧-⊤-isMonoid</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="3270" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3274" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3276" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3246" class="Function">∧-⊤-isMonoid</a> <a id="3289" class="Symbol">=</a> <a id="3291" class="Keyword">record</a>
  <a id="3300" class="Symbol">{</a> <a id="3302" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a>
  <a id="3332" class="Symbol">;</a> <a id="3334" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="3346" class="Symbol">=</a> <a id="3348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a>
  <a id="3361" class="Symbol">}</a>

<a id="∨-⊥-isCommutativeMonoid"></a><a id="3364" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3364" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3388" class="Symbol">:</a> <a id="3390" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3410" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3414" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3416" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3364" class="Function">∨-⊥-isCommutativeMonoid</a> <a id="3440" class="Symbol">=</a> <a id="3442" class="Keyword">record</a>
  <a id="3451" class="Symbol">{</a> <a id="3453" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="3462" class="Symbol">=</a> <a id="3464" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3128" class="Function">∨-⊥-isMonoid</a>
  <a id="3479" class="Symbol">;</a> <a id="3481" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="3490" class="Symbol">=</a> <a id="3492" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="3501" class="Symbol">}</a>

<a id="∧-⊤-isCommutativeMonoid"></a><a id="3504" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3504" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3550" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3554" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3556" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3504" class="Function">∧-⊤-isCommutativeMonoid</a> <a id="3580" class="Symbol">=</a> <a id="3582" class="Keyword">record</a>
  <a id="3591" class="Symbol">{</a> <a id="3593" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3246" class="Function">∧-⊤-isMonoid</a>
  <a id="3619" class="Symbol">;</a> <a id="3621" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="3630" class="Symbol">=</a> <a id="3632" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="3641" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="3644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3644" class="Function">∨-∧-isSemiring</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="3672" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3676" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3680" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="3682" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="3684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3644" class="Function">∨-∧-isSemiring</a> <a id="3699" class="Symbol">=</a> <a id="3701" class="Keyword">record</a>
  <a id="3710" class="Symbol">{</a> <a id="3712" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="3746" class="Symbol">=</a> <a id="3748" class="Keyword">record</a>
    <a id="3759" class="Symbol">{</a> <a id="3761" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3364" class="Function">∨-⊥-isCommutativeMonoid</a>
    <a id="3813" class="Symbol">;</a> <a id="3815" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="3822" class="Symbol">=</a> <a id="3824" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
    <a id="3835" class="Symbol">;</a> <a id="3837" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="3845" class="Symbol">=</a> <a id="3847" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
    <a id="3859" class="Symbol">;</a> <a id="3861" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="3872" class="Symbol">=</a> <a id="3874" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a>
    <a id="3889" class="Symbol">;</a> <a id="3891" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="3899" class="Symbol">=</a> <a id="3901" href="Algebra.Lattice.Structures.html#4900" class="Function">∧-distrib-∨</a>
    <a id="3917" class="Symbol">}</a>
  <a id="3921" class="Symbol">;</a> <a id="3923" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="3928" class="Symbol">=</a> <a id="3930" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2737" class="Function">∧-zero</a>
  <a id="3939" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="3942" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3942" class="Function">∧-∨-isSemiring</a> <a id="3957" class="Symbol">:</a> <a id="3959" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="3970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="3974" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="3978" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="3980" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="3982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3942" class="Function">∧-∨-isSemiring</a> <a id="3997" class="Symbol">=</a> <a id="3999" class="Keyword">record</a>
  <a id="4008" class="Symbol">{</a> <a id="4010" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4044" class="Symbol">=</a> <a id="4046" class="Keyword">record</a>
    <a id="4057" class="Symbol">{</a> <a id="4059" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3504" class="Function">∧-⊤-isCommutativeMonoid</a>
    <a id="4111" class="Symbol">;</a> <a id="4113" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
    <a id="4133" class="Symbol">;</a> <a id="4135" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="4143" class="Symbol">=</a> <a id="4145" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
    <a id="4157" class="Symbol">;</a> <a id="4159" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2372" class="Function">∨-identity</a>
    <a id="4187" class="Symbol">;</a> <a id="4189" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="4197" class="Symbol">=</a> <a id="4199" href="Algebra.Lattice.Structures.html#4862" class="Function">∨-distrib-∧</a>
    <a id="4215" class="Symbol">}</a>
  <a id="4219" class="Symbol">;</a> <a id="4221" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="4226" class="Symbol">=</a> <a id="4228" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3080" class="Function">∨-zero</a>
  <a id="4237" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="4240" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4240" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4266" class="Symbol">:</a> <a id="4268" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="4290" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="4294" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="4298" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="4300" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="4302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4240" class="Function">∨-∧-isCommutativeSemiring</a> <a id="4328" class="Symbol">=</a> <a id="4330" class="Keyword">record</a>
  <a id="4339" class="Symbol">{</a> <a id="4341" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="4352" class="Symbol">=</a> <a id="4354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3644" class="Function">∨-∧-isSemiring</a>
  <a id="4371" class="Symbol">;</a> <a id="4373" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="4380" class="Symbol">=</a> <a id="4382" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="4391" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="4394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4394" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4420" class="Symbol">:</a> <a id="4422" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="4444" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="4448" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">_∨_</a> <a id="4452" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="4454" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="4456" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4394" class="Function">∧-∨-isCommutativeSemiring</a> <a id="4482" class="Symbol">=</a> <a id="4484" class="Keyword">record</a>
  <a id="4493" class="Symbol">{</a> <a id="4495" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="4506" class="Symbol">=</a> <a id="4508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#3942" class="Function">∧-∨-isSemiring</a>
  <a id="4525" class="Symbol">;</a> <a id="4527" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="4534" class="Symbol">=</a> <a id="4536" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="4545" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="4548" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4548" class="Function">∨-∧-commutativeSemiring</a> <a id="4572" class="Symbol">:</a> <a id="4574" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4594" class="Symbol">_</a> <a id="4596" class="Symbol">_</a>
<a id="4598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4548" class="Function">∨-∧-commutativeSemiring</a> <a id="4622" class="Symbol">=</a> <a id="4624" class="Keyword">record</a>
  <a id="4633" class="Symbol">{</a> <a id="4635" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="4657" class="Symbol">=</a> <a id="4659" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4240" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="4687" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="4690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4690" class="Function">∧-∨-commutativeSemiring</a> <a id="4714" class="Symbol">:</a> <a id="4716" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4736" class="Symbol">_</a> <a id="4738" class="Symbol">_</a>
<a id="4740" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4690" class="Function">∧-∨-commutativeSemiring</a> <a id="4764" class="Symbol">=</a> <a id="4766" class="Keyword">record</a>
  <a id="4775" class="Symbol">{</a> <a id="4777" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="4799" class="Symbol">=</a> <a id="4801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#4394" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="4829" class="Symbol">}</a>

<a id="4832" class="Comment">------------------------------------------------------------------------</a>
<a id="4905" class="Comment">-- Some other properties</a>

<a id="4931" class="Comment">-- I took the statement of this lemma (called Uniqueness of</a>
<a id="4991" class="Comment">-- Complements) from some course notes, &quot;Boolean Algebra&quot;, written</a>
<a id="5058" class="Comment">-- by Gert Smolka.</a>

<a id="5078" class="Keyword">private</a>
  <a id="lemma"></a><a id="5088" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5094" class="Symbol">:</a> <a id="5096" class="Symbol">∀</a> <a id="5098" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5100" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a> <a id="5102" class="Symbol">→</a> <a id="5104" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5106" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5108" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a> <a id="5110" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5112" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5118" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5120" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a> <a id="5122" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5124" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5126" class="Symbol">→</a> <a id="5128" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5130" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5098" class="Bound">x</a> <a id="5132" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5134" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5100" class="Bound">y</a>
  <a id="5138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a> <a id="5148" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5148" class="Bound">x∧y=⊥</a> <a id="5154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5154" class="Bound">x∨y=⊤</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5172" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a>                <a id="5191" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5194" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="5206" class="Symbol">_</a> <a id="5208" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5214" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5216" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5218" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5220" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>            <a id="5233" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5236" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="5244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5154" class="Bound">x∨y=⊤</a> <a id="5250" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5256" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5258" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5260" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5262" class="Symbol">(</a><a id="5263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5265" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5267" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a><a id="5268" class="Symbol">)</a>      <a id="5275" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5279" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5292" class="Symbol">_</a> <a id="5294" class="Symbol">_</a> <a id="5296" class="Symbol">_</a> <a id="5298" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5304" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5308" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5310" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5312" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5314" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5316" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5318" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5320" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>  <a id="5323" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5327" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="5335" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5337" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5351" class="Symbol">_</a> <a id="5353" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5359" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5361" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5363" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5367" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>        <a id="5378" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5381" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="5389" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5148" class="Bound">x∧y=⊥</a> <a id="5395" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5401" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5403" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5405" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a> <a id="5407" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5409" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5411" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5413" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>    <a id="5420" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="5423" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5436" class="Symbol">_</a> <a id="5438" class="Symbol">_</a> <a id="5440" class="Symbol">_</a> <a id="5442" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="5448" class="Symbol">(</a><a id="5449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a> <a id="5451" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5453" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5455" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5144" class="Bound">x</a><a id="5456" class="Symbol">)</a> <a id="5458" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5460" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>      <a id="5467" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5471" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="5479" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5481" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5495" class="Symbol">_</a> <a id="5497" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5503" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5505" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5507" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>              <a id="5522" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="5526" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="5538" class="Symbol">_</a> <a id="5540" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5146" class="Bound">y</a>                  <a id="5565" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="¬⊥≈⊤"></a><a id="5568" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a> <a id="5573" class="Symbol">:</a> <a id="5575" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5577" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5579" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5581" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
<a id="5583" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5596" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5598" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5600" class="Symbol">(</a><a id="5601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="5613" class="Symbol">_)</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="5625" class="Symbol">_)</a>

<a id="¬⊤≈⊥"></a><a id="5629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5629" class="Function">¬⊤≈⊥</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5638" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5640" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5642" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
<a id="5644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5629" class="Function">¬⊤≈⊥</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5657" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="5659" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="5670" class="Symbol">_)</a> <a id="5673" class="Symbol">(</a><a id="5674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="5686" class="Symbol">_)</a>

<a id="¬-involutive"></a><a id="5690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="5703" class="Symbol">:</a> <a id="5705" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="5716" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬_</a>
<a id="5719" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="5732" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5732" class="Bound">x</a> <a id="5734" class="Symbol">=</a> <a id="5736" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5745" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5732" class="Bound">x</a><a id="5746" class="Symbol">)</a> <a id="5748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5732" class="Bound">x</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5765" class="Symbol">_)</a> <a id="5768" class="Symbol">(</a><a id="5769" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5783" class="Symbol">_)</a>

<a id="deMorgan₁"></a><a id="5787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="5797" class="Symbol">:</a> <a id="5799" class="Symbol">∀</a> <a id="5801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5801" class="Bound">x</a> <a id="5803" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5803" class="Bound">y</a> <a id="5805" class="Symbol">→</a> <a id="5807" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5801" class="Bound">x</a> <a id="5812" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5803" class="Bound">y</a><a id="5815" class="Symbol">)</a> <a id="5817" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="5819" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5821" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5801" class="Bound">x</a> <a id="5823" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5825" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5827" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5803" class="Bound">y</a>
<a id="5829" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="5839" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5841" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="5843" class="Symbol">=</a> <a id="5845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5088" class="Function">lemma</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5854" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5856" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5862" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5864" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5866" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5869" class="Symbol">)</a> <a id="5871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5891" class="Function">lem₁</a> <a id="5876" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6666" class="Function">lem₂</a>
  <a id="5883" class="Keyword">where</a>
  <a id="5891" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5891" class="Function">lem₁</a> <a id="5896" class="Symbol">=</a> <a id="5898" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5908" class="Symbol">(</a><a id="5909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5911" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5913" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5914" class="Symbol">)</a> <a id="5916" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5921" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5923" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5925" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5928" class="Symbol">)</a>          <a id="5939" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5942" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5955" class="Symbol">_</a> <a id="5957" class="Symbol">_</a> <a id="5959" class="Symbol">_</a> <a id="5961" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="5967" class="Symbol">(</a><a id="5968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5973" class="Symbol">)</a> <a id="5975" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5977" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5979" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5981" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="5986" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="5989" class="Symbol">)</a> <a id="5991" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="5993" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="5995" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>  <a id="5998" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6001" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="6009" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6011" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="6019" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6021" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="6028" class="Symbol">_</a> <a id="6030" class="Symbol">_</a> <a id="6032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6038" class="Symbol">(</a><a id="6039" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6041" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6044" class="Symbol">)</a> <a id="6046" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6048" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6050" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6052" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6054" class="Symbol">(</a><a id="6055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6059" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6060" class="Symbol">)</a> <a id="6062" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6064" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>  <a id="6069" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6072" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="6080" class="Symbol">_</a> <a id="6082" class="Symbol">_</a> <a id="6084" class="Symbol">_</a> <a id="6086" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6088" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6095" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="6097" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="6105" class="Symbol">_</a> <a id="6107" class="Symbol">_</a> <a id="6109" class="Symbol">_</a> <a id="6111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6117" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6119" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6121" class="Symbol">(</a><a id="6122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6124" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6126" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6128" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6129" class="Symbol">)</a> <a id="6131" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6133" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6135" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6140" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6142" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6145" class="Symbol">)</a>  <a id="6148" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="6160" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6162" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6176" class="Symbol">_)</a> <a id="6179" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6181" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6188" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                      <a id="6228" class="Symbol">(</a><a id="6229" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="6237" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6239" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6253" class="Symbol">_)</a> <a id="6256" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6262" class="Symbol">(</a><a id="6263" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6265" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6267" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a><a id="6268" class="Symbol">)</a> <a id="6270" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6272" class="Symbol">(</a><a id="6273" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6275" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6277" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a><a id="6278" class="Symbol">)</a>              <a id="6293" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6296" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="6304" class="Symbol">_</a> <a id="6306" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6308" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="6315" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="6317" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="6325" class="Symbol">_</a> <a id="6327" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6333" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="6335" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6337" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                          <a id="6364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2124" class="Function">∨-identityʳ</a> <a id="6379" class="Symbol">_</a> <a id="6381" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6387" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                              <a id="6418" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6423" class="Function">lem₃</a> <a id="6428" class="Symbol">=</a> <a id="6430" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6440" class="Symbol">(</a><a id="6441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6443" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6446" class="Symbol">)</a> <a id="6448" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6450" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6452" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a>          <a id="6463" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6466" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="6479" class="Symbol">_</a> <a id="6481" class="Symbol">_</a> <a id="6483" class="Symbol">_</a> <a id="6485" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6491" class="Symbol">(</a><a id="6492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6494" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6496" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6499" class="Symbol">)</a> <a id="6501" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6503" class="Symbol">(</a><a id="6504" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6506" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6508" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6511" class="Symbol">)</a>  <a id="6514" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6517" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="6525" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6527" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="6541" class="Symbol">_</a> <a id="6543" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6549" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="6551" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6553" class="Symbol">(</a><a id="6554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6556" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6558" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6560" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6561" class="Symbol">)</a>          <a id="6572" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="6587" class="Symbol">_</a> <a id="6589" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6595" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6597" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6599" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6601" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a>                <a id="6618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6621" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="6628" class="Symbol">_</a> <a id="6630" class="Symbol">_</a> <a id="6632" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6638" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6642" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6644" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>                <a id="6661" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6666" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6666" class="Function">lem₂</a> <a id="6671" class="Symbol">=</a> <a id="6673" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6683" class="Symbol">(</a><a id="6684" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6686" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6688" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6689" class="Symbol">)</a> <a id="6691" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6696" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6698" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6700" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6703" class="Symbol">)</a>  <a id="6706" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="6709" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="6717" class="Symbol">_</a> <a id="6719" class="Symbol">_</a> <a id="6721" class="Symbol">_</a> <a id="6723" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="6729" class="Symbol">((</a><a id="6731" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6733" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6736" class="Symbol">)</a> <a id="6738" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6740" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a><a id="6743" class="Symbol">)</a> <a id="6745" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6747" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>  <a id="6752" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6755" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="6763" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6423" class="Function">lem₃</a> <a id="6768" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6774" class="Symbol">(</a><a id="6775" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6777" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6779" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6781" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6782" class="Symbol">)</a> <a id="6784" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6786" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a>        <a id="6797" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6800" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="6808" class="Symbol">_</a> <a id="6810" class="Symbol">_</a> <a id="6812" class="Symbol">_</a> <a id="6814" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6820" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6824" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6826" class="Symbol">(</a><a id="6827" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a> <a id="6829" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6831" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6833" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5841" class="Bound">y</a><a id="6834" class="Symbol">)</a>        <a id="6843" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6846" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="6854" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6856" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="6870" class="Symbol">_</a> <a id="6872" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6878" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6880" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5839" class="Bound">x</a> <a id="6882" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6884" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="6901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="6904" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2785" class="Function">∨-zeroʳ</a> <a id="6912" class="Symbol">_</a> <a id="6914" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="6920" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                      <a id="6943" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="deMorgan₂"></a><a id="6946" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="6956" class="Symbol">:</a> <a id="6958" class="Symbol">∀</a> <a id="6960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6960" class="Bound">x</a> <a id="6962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6962" class="Bound">y</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6968" class="Symbol">(</a><a id="6969" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6960" class="Bound">x</a> <a id="6971" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="6973" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6962" class="Bound">y</a><a id="6974" class="Symbol">)</a> <a id="6976" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="6978" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6980" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6960" class="Bound">x</a> <a id="6982" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="6984" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="6986" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6962" class="Bound">y</a>
<a id="6988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="6998" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a> <a id="7002" class="Symbol">=</a> <a id="7004" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7012" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7014" class="Symbol">(</a><a id="7015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7017" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7019" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a><a id="7020" class="Symbol">)</a>          <a id="7031" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7034" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7041" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7043" class="Symbol">((</a><a id="7045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="7058" class="Symbol">_)</a> <a id="7061" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7063" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="7070" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7072" class="Symbol">(</a><a id="7073" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="7086" class="Symbol">_))</a> <a id="7090" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7094" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7096" class="Symbol">(</a><a id="7097" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7099" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7101" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7103" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7105" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7107" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a><a id="7110" class="Symbol">)</a>  <a id="7113" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7116" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7123" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="7135" class="Symbol">_</a> <a id="7137" class="Symbol">_</a> <a id="7139" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="7143" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7145" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7147" class="Symbol">(</a><a id="7148" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7152" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7154" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7156" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a><a id="7157" class="Symbol">)</a>    <a id="7162" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="7165" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="7178" class="Symbol">_</a> <a id="7180" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="7184" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7186" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6998" class="Bound">x</a> <a id="7188" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7190" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7192" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7000" class="Bound">y</a>          <a id="7203" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="7206" class="Comment">------------------------------------------------------------------------</a>
<a id="7279" class="Comment">-- (⊕, ∧, id, ⊥, ⊤) is a commutative ring</a>

<a id="7322" class="Comment">-- This construction is parameterised over the definition of xor.</a>

<a id="7389" class="Keyword">module</a> <a id="XorRing"></a><a id="7396" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7396" class="Module">XorRing</a>
  <a id="7406" class="Symbol">(</a><a id="7407" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7407" class="Bound">xor</a> <a id="7411" class="Symbol">:</a> <a id="7413" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7417" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a><a id="7424" class="Symbol">)</a>
  <a id="7428" class="Symbol">(</a><a id="7429" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="7435" class="Symbol">:</a> <a id="7437" class="Symbol">∀</a> <a id="7439" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a> <a id="7443" class="Symbol">→</a> <a id="7445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7407" class="Bound">xor</a> <a id="7449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a> <a id="7453" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7458" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7460" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a><a id="7461" class="Symbol">)</a> <a id="7463" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7465" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7467" class="Symbol">(</a><a id="7468" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7439" class="Bound">x</a> <a id="7470" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7472" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7441" class="Bound">y</a><a id="7473" class="Symbol">))</a>
  <a id="7478" class="Keyword">where</a>

  <a id="7487" class="Keyword">private</a>
    <a id="7499" class="Keyword">infixl</a> <a id="7506" class="Number">6</a> <a id="7508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>

    <a id="XorRing._⊕_"></a><a id="7517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="7521" class="Symbol">:</a> <a id="7523" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7527" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
    <a id="7539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="7543" class="Symbol">=</a> <a id="7545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7407" class="Bound">xor</a>

    <a id="XorRing.helper"></a><a id="7554" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="7561" class="Symbol">:</a> <a id="7563" class="Symbol">∀</a> <a id="7565" class="Symbol">{</a><a id="7566" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7566" class="Bound">x</a> <a id="7568" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7568" class="Bound">y</a> <a id="7570" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7570" class="Bound">u</a> <a id="7572" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7572" class="Bound">v</a><a id="7573" class="Symbol">}</a> <a id="7575" class="Symbol">→</a> <a id="7577" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7566" class="Bound">x</a> <a id="7579" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7581" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7568" class="Bound">y</a> <a id="7583" class="Symbol">→</a> <a id="7585" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7570" class="Bound">u</a> <a id="7587" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7572" class="Bound">v</a> <a id="7591" class="Symbol">→</a> <a id="7593" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7566" class="Bound">x</a> <a id="7595" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7597" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7599" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7570" class="Bound">u</a> <a id="7601" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="7603" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7568" class="Bound">y</a> <a id="7605" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7607" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7609" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7572" class="Bound">v</a>
    <a id="7615" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="7622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7622" class="Bound">x≈y</a> <a id="7626" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7626" class="Bound">u≈v</a> <a id="7630" class="Symbol">=</a> <a id="7632" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7622" class="Bound">x≈y</a> <a id="7636" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7638" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="7645" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7647" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="7654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7626" class="Bound">u≈v</a>

  <a id="XorRing.⊕-cong"></a><a id="7661" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="7668" class="Symbol">:</a> <a id="7670" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="7681" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="7687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="7694" class="Symbol">{</a><a id="7695" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a><a id="7696" class="Symbol">}</a> <a id="7698" class="Symbol">{</a><a id="7699" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a><a id="7700" class="Symbol">}</a> <a id="7702" class="Symbol">{</a><a id="7703" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a><a id="7704" class="Symbol">}</a> <a id="7706" class="Symbol">{</a><a id="7707" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a><a id="7708" class="Symbol">}</a> <a id="7710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">x≈y</a> <a id="7714" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7714" class="Bound">u≈v</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a> <a id="7732" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="7734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a>                <a id="7751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7755" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="7761" class="Symbol">_</a> <a id="7763" class="Symbol">_</a> <a id="7765" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7771" class="Symbol">(</a><a id="7772" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a> <a id="7774" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7776" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a><a id="7777" class="Symbol">)</a> <a id="7779" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7781" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7783" class="Symbol">(</a><a id="7784" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7695" class="Bound">x</a> <a id="7786" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7703" class="Bound">u</a><a id="7789" class="Symbol">)</a>  <a id="7792" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="7796" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">x≈y</a> <a id="7808" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7810" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="7817" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7714" class="Bound">u≈v</a><a id="7822" class="Symbol">)</a>
                                    <a id="7860" class="Symbol">(</a><a id="7861" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7710" class="Bound">x≈y</a> <a id="7865" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7867" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="7874" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7876" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7714" class="Bound">u≈v</a><a id="7879" class="Symbol">)</a> <a id="7881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="7887" class="Symbol">(</a><a id="7888" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a> <a id="7890" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="7892" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a><a id="7893" class="Symbol">)</a> <a id="7895" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7897" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="7899" class="Symbol">(</a><a id="7900" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a> <a id="7902" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="7904" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a><a id="7905" class="Symbol">)</a>  <a id="7908" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="7911" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="7917" class="Symbol">_</a> <a id="7919" class="Symbol">_</a> <a id="7921" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="7927" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7699" class="Bound">y</a> <a id="7929" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="7931" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7707" class="Bound">v</a>                <a id="7948" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-comm"></a><a id="7953" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="7960" class="Symbol">:</a> <a id="7962" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="7974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="7980" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="7987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="7989" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="7991" class="Symbol">=</a> <a id="7993" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="8005" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8007" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a>                <a id="8024" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="8028" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8034" class="Symbol">_</a> <a id="8036" class="Symbol">_</a> <a id="8038" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8044" class="Symbol">(</a><a id="8045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="8047" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a><a id="8050" class="Symbol">)</a> <a id="8052" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8054" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8056" class="Symbol">(</a><a id="8057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a> <a id="8059" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a><a id="8062" class="Symbol">)</a>  <a id="8065" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="8069" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="8076" class="Symbol">(</a><a id="8077" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="8084" class="Symbol">_</a> <a id="8086" class="Symbol">_)</a> <a id="8089" class="Symbol">(</a><a id="8090" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8097" class="Symbol">_</a> <a id="8099" class="Symbol">_)</a> <a id="8102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8108" class="Symbol">(</a><a id="8109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="8111" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8113" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a><a id="8114" class="Symbol">)</a> <a id="8116" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8118" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="8123" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a><a id="8126" class="Symbol">)</a>  <a id="8129" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8138" class="Symbol">_</a> <a id="8140" class="Symbol">_</a> <a id="8142" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8148" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7989" class="Bound">y</a> <a id="8150" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8152" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7987" class="Bound">x</a>                <a id="8169" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribˡ-⊕"></a><a id="8174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="8187" class="Symbol">:</a> <a id="8189" class="Symbol">∀</a> <a id="8191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8191" class="Bound">x</a> <a id="8193" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8193" class="Bound">y</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8199" class="Symbol">(</a><a id="8200" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8191" class="Bound">x</a> <a id="8202" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8204" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8193" class="Bound">y</a><a id="8205" class="Symbol">)</a> <a id="8207" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="8209" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8211" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8191" class="Bound">x</a> <a id="8213" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8215" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8193" class="Bound">y</a>
  <a id="8219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="8232" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8234" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8236" class="Symbol">=</a> <a id="8238" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8248" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8256" class="Symbol">)</a>                              <a id="8287" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8290" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8297" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8305" class="Symbol">_</a> <a id="8307" class="Symbol">_</a> <a id="8309" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8315" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8317" class="Symbol">((</a><a id="8319" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8321" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8323" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8324" class="Symbol">)</a> <a id="8326" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8334" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8337" class="Symbol">)))</a>              <a id="8354" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8357" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="8378" class="Symbol">_</a> <a id="8380" class="Symbol">_</a> <a id="8382" class="Symbol">_)</a> <a id="8385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8391" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8393" class="Symbol">((</a><a id="8395" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8397" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8399" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8401" class="Symbol">(</a><a id="8402" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8404" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8407" class="Symbol">))</a> <a id="8410" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8412" class="Symbol">(</a><a id="8413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8415" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8417" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8419" class="Symbol">(</a><a id="8420" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8422" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8424" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8425" class="Symbol">)))</a>  <a id="8430" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8433" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8440" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8442" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="8450" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8452" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="8460" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8462" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8477" class="Symbol">_</a> <a id="8479" class="Symbol">_)</a> <a id="8482" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8488" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8490" class="Symbol">((</a><a id="8492" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8494" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8496" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8498" class="Symbol">(</a><a id="8499" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8501" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8503" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8504" class="Symbol">))</a> <a id="8507" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8509" class="Symbol">(</a><a id="8510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8512" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8514" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8516" class="Symbol">(</a><a id="8517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8519" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8521" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8522" class="Symbol">)))</a>  <a id="8527" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8530" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="8537" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8543" class="Symbol">_</a> <a id="8545" class="Symbol">_</a> <a id="8547" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="8549" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="8556" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="8558" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8562" class="Symbol">_</a> <a id="8564" class="Symbol">_</a> <a id="8566" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8572" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8574" class="Symbol">((</a><a id="8576" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8578" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8580" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8582" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8590" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8592" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8594" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8595" class="Symbol">))</a>              <a id="8611" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="8624" class="Symbol">_</a> <a id="8626" class="Symbol">_</a> <a id="8628" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8634" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8639" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8641" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8643" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8644" class="Symbol">)</a> <a id="8646" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8648" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8650" class="Symbol">(</a><a id="8651" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8653" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8655" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8657" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8658" class="Symbol">)</a>              <a id="8673" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8676" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="8684" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8686" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="8696" class="Symbol">_</a> <a id="8698" class="Symbol">_</a> <a id="8700" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8706" class="Symbol">(</a><a id="8707" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8709" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8711" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8713" class="Symbol">(</a><a id="8714" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8716" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8718" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8719" class="Symbol">))</a> <a id="8722" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8724" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a> <a id="8729" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8731" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8733" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a><a id="8734" class="Symbol">)</a>          <a id="8745" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="8748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="8764" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="8779" class="Symbol">_)</a> <a id="8782" class="Symbol">(</a><a id="8783" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="8790" class="Symbol">_</a> <a id="8792" class="Symbol">_)</a> <a id="8795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="8801" class="Symbol">(</a><a id="8802" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8804" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8806" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="8808" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8809" class="Symbol">)</a> <a id="8811" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8813" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8818" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8820" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8822" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a><a id="8823" class="Symbol">)</a>                <a id="8840" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="8843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="8849" class="Symbol">_</a> <a id="8851" class="Symbol">_</a> <a id="8853" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="8859" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8861" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8232" class="Bound">x</a> <a id="8863" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="8865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8234" class="Bound">y</a>                                <a id="8898" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="8904" class="Keyword">where</a>
    <a id="8914" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8918" class="Symbol">:</a> <a id="8920" class="Symbol">∀</a> <a id="8922" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8924" class="Bound">y</a> <a id="8926" class="Symbol">→</a> <a id="8928" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8930" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8932" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8937" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8939" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8924" class="Bound">y</a><a id="8940" class="Symbol">)</a> <a id="8942" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="8944" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8922" class="Bound">x</a> <a id="8946" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8948" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8950" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8924" class="Bound">y</a>
    <a id="8956" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8914" class="Function">lem</a> <a id="8960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="8962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a> <a id="8964" class="Symbol">=</a> <a id="8966" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8978" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="8980" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8982" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="8984" class="Symbol">(</a><a id="8985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="8987" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="8989" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="8990" class="Symbol">)</a>          <a id="9001" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9004" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="9012" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9014" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="9024" class="Symbol">_</a> <a id="9026" class="Symbol">_</a> <a id="9028" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9038" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9040" class="Symbol">(</a><a id="9041" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9045" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9047" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="9050" class="Symbol">)</a>        <a id="9059" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9062" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="9075" class="Symbol">_</a> <a id="9077" class="Symbol">_</a> <a id="9079" class="Symbol">_</a> <a id="9081" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9089" class="Symbol">(</a><a id="9090" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9092" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9094" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9096" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a><a id="9097" class="Symbol">)</a> <a id="9099" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9101" class="Symbol">(</a><a id="9102" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9104" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9106" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9108" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="9109" class="Symbol">)</a>  <a id="9112" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9115" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="9123" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9125" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="9139" class="Symbol">_</a> <a id="9141" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9149" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9151" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9156" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9158" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a><a id="9161" class="Symbol">)</a>          <a id="9172" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9175" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="9187" class="Symbol">_</a> <a id="9189" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="9197" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8960" class="Bound">x</a> <a id="9199" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9201" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9203" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8962" class="Bound">y</a>                <a id="9220" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.¬-distribʳ-⊕"></a><a id="9225" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9225" class="Function">¬-distribʳ-⊕</a> <a id="9238" class="Symbol">:</a> <a id="9240" class="Symbol">∀</a> <a id="9242" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9242" class="Bound">x</a> <a id="9244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9244" class="Bound">y</a> <a id="9246" class="Symbol">→</a> <a id="9248" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9242" class="Bound">x</a> <a id="9253" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9244" class="Bound">y</a><a id="9256" class="Symbol">)</a> <a id="9258" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="9260" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9242" class="Bound">x</a> <a id="9262" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9264" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9266" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9244" class="Bound">y</a>
  <a id="9270" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9225" class="Function">¬-distribʳ-⊕</a> <a id="9283" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a> <a id="9285" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a> <a id="9287" class="Symbol">=</a> <a id="9289" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9299" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9301" class="Symbol">(</a><a id="9302" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a> <a id="9304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9306" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a><a id="9307" class="Symbol">)</a>  <a id="9310" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9313" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="9320" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9322" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="9329" class="Symbol">_</a> <a id="9331" class="Symbol">_</a> <a id="9333" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9339" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a> <a id="9344" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9346" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a><a id="9347" class="Symbol">)</a>  <a id="9350" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9353" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="9366" class="Symbol">_</a> <a id="9368" class="Symbol">_</a> <a id="9370" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9376" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9378" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a> <a id="9380" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9382" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a>    <a id="9387" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="9397" class="Symbol">_</a> <a id="9399" class="Symbol">_</a> <a id="9401" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9407" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9283" class="Bound">x</a> <a id="9409" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9411" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9413" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9285" class="Bound">y</a>    <a id="9418" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-annihilates-¬"></a><a id="9423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9423" class="Function">⊕-annihilates-¬</a> <a id="9439" class="Symbol">:</a> <a id="9441" class="Symbol">∀</a> <a id="9443" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9443" class="Bound">x</a> <a id="9445" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9445" class="Bound">y</a> <a id="9447" class="Symbol">→</a> <a id="9449" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9443" class="Bound">x</a> <a id="9451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9453" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9445" class="Bound">y</a> <a id="9455" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a> <a id="9457" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9459" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9443" class="Bound">x</a> <a id="9461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9463" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9465" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9445" class="Bound">y</a>
  <a id="9469" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9423" class="Function">⊕-annihilates-¬</a> <a id="9485" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9487" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a> <a id="9489" class="Symbol">=</a> <a id="9491" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9501" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9503" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9505" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a>        <a id="9514" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="9517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="9530" class="Symbol">_</a> <a id="9532" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="9538" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9540" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9542" class="Symbol">(</a><a id="9543" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9545" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a><a id="9548" class="Symbol">)</a>  <a id="9551" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9555" href="Algebra.Lattice.Structures.html#5633" class="Function">¬-cong</a> <a id="9562" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#8174" class="Function">¬-distribˡ-⊕</a> <a id="9577" class="Symbol">_</a> <a id="9579" class="Symbol">_</a> <a id="9581" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9587" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9589" class="Symbol">(</a><a id="9590" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9592" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9594" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9596" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a><a id="9597" class="Symbol">)</a>  <a id="9600" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="9604" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9225" class="Function">¬-distribʳ-⊕</a> <a id="9617" class="Symbol">_</a> <a id="9619" class="Symbol">_</a> <a id="9621" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9627" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9629" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9485" class="Bound">x</a> <a id="9631" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9633" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9635" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9487" class="Bound">y</a>    <a id="9640" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityˡ"></a><a id="9645" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="9657" class="Symbol">:</a> <a id="9659" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="9672" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="9680" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="9692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a> <a id="9694" class="Symbol">=</a> <a id="9696" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="9706" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9708" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="9710" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a>                <a id="9727" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="9736" class="Symbol">_</a> <a id="9738" class="Symbol">_</a> <a id="9740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9746" class="Symbol">(</a><a id="9747" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9749" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="9751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a><a id="9752" class="Symbol">)</a> <a id="9754" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9756" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9758" class="Symbol">(</a><a id="9759" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9761" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9763" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a><a id="9764" class="Symbol">)</a>  <a id="9767" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9770" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="9790" class="Symbol">_)</a> <a id="9793" class="Symbol">(</a><a id="9794" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2673" class="Function">∧-zeroˡ</a> <a id="9802" class="Symbol">_)</a> <a id="9805" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a> <a id="9813" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9815" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="9817" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>              <a id="9832" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9835" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="9843" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a> <a id="9848" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9854" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a> <a id="9856" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="9858" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>                <a id="9875" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9878" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="9890" class="Symbol">_</a> <a id="9892" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="9898" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9692" class="Bound">x</a>                    <a id="9919" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-identityʳ"></a><a id="9924" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9924" class="Function">⊕-identityʳ</a> <a id="9936" class="Symbol">:</a> <a id="9938" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="9952" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="9954" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="9960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9924" class="Function">⊕-identityʳ</a> <a id="9972" class="Symbol">_</a> <a id="9974" class="Symbol">=</a> <a id="9976" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="9983" class="Symbol">_</a> <a id="9985" class="Symbol">_</a> <a id="9987" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="9989" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="9995" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="9997" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="10009" class="Symbol">_</a>

  <a id="XorRing.⊕-identity"></a><a id="10014" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10014" class="Function">⊕-identity</a> <a id="10025" class="Symbol">:</a> <a id="10027" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="10036" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10044" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10014" class="Function">⊕-identity</a> <a id="10055" class="Symbol">=</a> <a id="10057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9645" class="Function">⊕-identityˡ</a> <a id="10069" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10071" href="Algebra.Lattice.Properties.BooleanAlgebra.html#9924" class="Function">⊕-identityʳ</a>

  <a id="XorRing.⊕-inverseˡ"></a><a id="10086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10097" class="Symbol">:</a> <a id="10099" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="10111" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10113" href="Function.Base.html#704" class="Function">id</a> <a id="10116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10133" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10135" class="Symbol">=</a> <a id="10137" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10147" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10149" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="10151" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a>               <a id="10167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10170" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="10176" class="Symbol">_</a> <a id="10178" class="Symbol">_</a> <a id="10180" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10186" class="Symbol">(</a><a id="10187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10189" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a><a id="10192" class="Symbol">)</a> <a id="10194" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10196" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10198" class="Symbol">(</a><a id="10199" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10201" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10203" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a><a id="10204" class="Symbol">)</a> <a id="10206" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10209" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="10216" class="Symbol">(</a><a id="10217" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="10224" class="Symbol">_)</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="10235" class="Symbol">_)</a> <a id="10238" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a> <a id="10246" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10248" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10250" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10133" class="Bound">x</a>             <a id="10264" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10267" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="10281" class="Symbol">_</a> <a id="10283" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10289" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                   <a id="10309" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-inverseʳ"></a><a id="10314" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10314" class="Function">⊕-inverseʳ</a> <a id="10325" class="Symbol">:</a> <a id="10327" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="10340" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10342" href="Function.Base.html#704" class="Function">id</a> <a id="10345" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10351" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10314" class="Function">⊕-inverseʳ</a> <a id="10362" class="Symbol">_</a> <a id="10364" class="Symbol">=</a> <a id="10366" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a> <a id="10373" class="Symbol">_</a> <a id="10375" class="Symbol">_</a> <a id="10377" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="10379" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="10385" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="10387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10398" class="Symbol">_</a>

  <a id="XorRing.⊕-inverse"></a><a id="10403" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10403" class="Function">⊕-inverse</a> <a id="10413" class="Symbol">:</a> <a id="10415" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="10423" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10425" href="Function.Base.html#704" class="Function">id</a> <a id="10428" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10434" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10403" class="Function">⊕-inverse</a> <a id="10444" class="Symbol">=</a> <a id="10446" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10086" class="Function">⊕-inverseˡ</a> <a id="10457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10459" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10314" class="Function">⊕-inverseʳ</a>

  <a id="XorRing.∧-distribˡ-⊕"></a><a id="10473" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a> <a id="10486" class="Symbol">:</a> <a id="10488" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="10492" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="10509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="10515" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a> <a id="10528" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10530" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10532" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a> <a id="10534" class="Symbol">=</a> <a id="10536" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10546" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10548" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10550" class="Symbol">(</a><a id="10551" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10553" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="10555" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10556" class="Symbol">)</a>                <a id="10573" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10576" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="10584" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="10592" class="Symbol">_</a> <a id="10594" class="Symbol">_</a> <a id="10596" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10602" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10604" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10606" class="Symbol">((</a><a id="10608" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10610" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10612" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10617" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10622" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10624" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10625" class="Symbol">))</a>  <a id="10629" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10632" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="10640" class="Symbol">_</a> <a id="10642" class="Symbol">_</a> <a id="10644" class="Symbol">_</a> <a id="10646" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10652" class="Symbol">(</a><a id="10653" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10655" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10660" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10662" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10663" class="Symbol">))</a> <a id="10666" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10668" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10670" class="Symbol">(</a><a id="10671" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10673" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10675" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10676" class="Symbol">)</a>  <a id="10679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10682" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="10690" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="10702" class="Symbol">_</a> <a id="10704" class="Symbol">_</a> <a id="10706" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10712" class="Symbol">(</a><a id="10713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10715" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10717" class="Symbol">(</a><a id="10718" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10720" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10723" class="Symbol">))</a> <a id="10726" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10732" class="Symbol">(</a><a id="10733" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10735" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10737" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10739" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10741" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10742" class="Symbol">)</a>                <a id="10759" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10762" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2292" class="Function">∨-identityˡ</a> <a id="10774" class="Symbol">_</a> <a id="10776" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10782" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="10784" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>
    <a id="10790" class="Symbol">((</a><a id="10792" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10794" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10796" class="Symbol">(</a><a id="10797" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10799" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10802" class="Symbol">))</a> <a id="10805" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10811" class="Symbol">(</a><a id="10812" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10814" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10816" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10818" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10820" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10821" class="Symbol">))</a>               <a id="10838" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10841" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="10849" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11818" class="Function">lem₃</a> <a id="10854" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="10860" class="Symbol">((</a><a id="10862" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10864" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10866" class="Symbol">(</a><a id="10867" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10869" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10872" class="Symbol">))</a> <a id="10875" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10877" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10879" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="10880" class="Symbol">)</a> <a id="10882" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a>
    <a id="10888" class="Symbol">((</a><a id="10890" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10892" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10894" class="Symbol">(</a><a id="10895" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10897" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10899" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10900" class="Symbol">))</a> <a id="10903" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10909" class="Symbol">(</a><a id="10910" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10912" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10914" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10916" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10918" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10919" class="Symbol">))</a>               <a id="10936" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="10939" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="10952" class="Symbol">_</a> <a id="10954" class="Symbol">_</a> <a id="10956" class="Symbol">_</a> <a id="10958" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="10964" class="Symbol">(</a><a id="10965" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10967" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="10969" class="Symbol">(</a><a id="10970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10972" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="10975" class="Symbol">))</a> <a id="10978" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="10984" class="Symbol">(</a><a id="10985" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10987" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="10989" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10991" class="Symbol">(</a><a id="10992" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="10994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="10996" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="10998" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11000" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11001" class="Symbol">))</a>        <a id="11011" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11014" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11022" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11024" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="11032" class="Symbol">(</a><a id="11033" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="11043" class="Symbol">_</a> <a id="11045" class="Symbol">_)</a> <a id="11048" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11054" class="Symbol">(</a><a id="11055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11065" class="Symbol">))</a> <a id="11068" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11074" class="Symbol">(</a><a id="11075" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11077" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11079" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11081" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11083" class="Symbol">(</a><a id="11084" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11086" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11088" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11089" class="Symbol">))</a>          <a id="11101" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11104" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11112" class="Symbol">(</a><a id="11113" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="11123" class="Symbol">_</a> <a id="11125" class="Symbol">_)</a> <a id="11128" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11134" class="Symbol">(</a><a id="11135" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11137" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11142" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11144" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11145" class="Symbol">))</a> <a id="11148" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11154" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11156" class="Symbol">(</a><a id="11157" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11159" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11161" class="Symbol">(</a><a id="11162" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11164" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11166" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11167" class="Symbol">))</a>            <a id="11181" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11184" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7554" class="Function">helper</a> <a id="11191" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="11196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11581" class="Function">lem₁</a> <a id="11201" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11207" class="Symbol">(</a><a id="11208" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11210" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11212" class="Symbol">(</a><a id="11213" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11215" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11217" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11218" class="Symbol">))</a> <a id="11221" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11227" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11229" class="Symbol">((</a><a id="11231" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11233" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11235" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11236" class="Symbol">)</a> <a id="11238" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11240" class="Symbol">(</a><a id="11241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11243" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11245" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11246" class="Symbol">))</a>      <a id="11254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11257" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11265" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11267" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="11280" class="Symbol">_</a> <a id="11282" class="Symbol">_</a> <a id="11284" class="Symbol">_</a> <a id="11286" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="11292" class="Symbol">((</a><a id="11294" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11296" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11298" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11299" class="Symbol">)</a> <a id="11301" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11303" class="Symbol">(</a><a id="11304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11306" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11309" class="Symbol">))</a> <a id="11312" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="11318" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11320" class="Symbol">((</a><a id="11322" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11324" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11326" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11327" class="Symbol">)</a> <a id="11329" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11331" class="Symbol">(</a><a id="11332" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11334" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11337" class="Symbol">))</a>      <a id="11345" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11348" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="11354" class="Symbol">_</a> <a id="11356" class="Symbol">_</a> <a id="11358" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="11364" class="Symbol">(</a><a id="11365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11367" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11370" class="Symbol">)</a> <a id="11372" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="11374" class="Symbol">(</a><a id="11375" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11377" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11379" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11380" class="Symbol">)</a>          <a id="11391" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="11399" class="Keyword">where</a>
      <a id="11411" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11411" class="Function">lem₂</a> <a id="11416" class="Symbol">=</a> <a id="11418" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11434" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11439" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11442" class="Symbol">)</a>  <a id="11445" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11448" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11456" class="Symbol">_</a> <a id="11458" class="Symbol">_</a> <a id="11460" class="Symbol">_</a> <a id="11462" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11472" class="Symbol">(</a><a id="11473" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11475" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11477" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11478" class="Symbol">)</a> <a id="11480" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11482" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a>  <a id="11485" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11488" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11496" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11498" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="11505" class="Symbol">_</a> <a id="11507" class="Symbol">_</a> <a id="11509" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11519" class="Symbol">(</a><a id="11520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11522" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="11525" class="Symbol">)</a> <a id="11527" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11529" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a>  <a id="11532" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11535" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11543" class="Symbol">_</a> <a id="11545" class="Symbol">_</a> <a id="11547" class="Symbol">_</a> <a id="11549" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11559" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11561" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11563" class="Symbol">(</a><a id="11564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11566" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11568" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11569" class="Symbol">)</a>  <a id="11572" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="11581" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11581" class="Function">lem₁</a> <a id="11586" class="Symbol">=</a> <a id="11588" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11602" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11604" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11609" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11611" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11612" class="Symbol">)</a>        <a id="11621" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11624" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="11632" class="Symbol">(</a><a id="11633" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="11640" class="Symbol">_)</a> <a id="11643" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11653" class="Symbol">(</a><a id="11654" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11656" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11658" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="11659" class="Symbol">)</a> <a id="11661" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11663" class="Symbol">(</a><a id="11664" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11666" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11668" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11669" class="Symbol">)</a>  <a id="11672" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11675" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11683" class="Symbol">_</a> <a id="11685" class="Symbol">_</a> <a id="11687" class="Symbol">_</a> <a id="11689" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11699" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11701" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11706" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11708" class="Symbol">(</a><a id="11709" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11711" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11714" class="Symbol">))</a>  <a id="11718" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11721" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11729" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11411" class="Function">lem₂</a> <a id="11734" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="11744" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11746" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11751" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11753" class="Symbol">(</a><a id="11754" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11756" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11758" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11759" class="Symbol">))</a>  <a id="11763" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11766" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11774" class="Symbol">_</a> <a id="11776" class="Symbol">_</a> <a id="11778" class="Symbol">_</a> <a id="11780" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11790" class="Symbol">(</a><a id="11791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11793" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11795" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a><a id="11796" class="Symbol">)</a> <a id="11798" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11800" class="Symbol">(</a><a id="11801" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11803" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11805" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11806" class="Symbol">)</a>  <a id="11809" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

      <a id="11818" href="Algebra.Lattice.Properties.BooleanAlgebra.html#11818" class="Function">lem₃</a> <a id="11823" class="Symbol">=</a> <a id="11825" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="11839" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>                      <a id="11862" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11865" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2440" class="Function">∧-zeroʳ</a> <a id="11873" class="Symbol">_</a> <a id="11875" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11885" class="Symbol">(</a><a id="11886" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11888" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11890" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11891" class="Symbol">)</a> <a id="11893" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11895" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>            <a id="11908" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11911" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="11919" class="Symbol">(</a><a id="11920" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="11934" class="Symbol">_)</a> <a id="11937" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11947" class="Symbol">(</a><a id="11948" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="11950" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="11952" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="11953" class="Symbol">)</a> <a id="11955" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11957" class="Symbol">(</a><a id="11958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="11960" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="11962" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="11964" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="11965" class="Symbol">)</a>    <a id="11970" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="11973" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="11981" class="Symbol">_</a> <a id="11983" class="Symbol">_</a> <a id="11985" class="Symbol">_</a> <a id="11987" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
        <a id="11997" class="Symbol">((</a><a id="11999" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="12001" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12003" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="12004" class="Symbol">)</a> <a id="12006" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12008" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a><a id="12009" class="Symbol">)</a> <a id="12011" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12013" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a>    <a id="12020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12023" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="12031" class="Symbol">(</a><a id="12032" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="12039" class="Symbol">_</a> <a id="12041" class="Symbol">_)</a> <a id="12044" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12054" class="Symbol">(</a><a id="12055" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a> <a id="12057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12059" class="Symbol">(</a><a id="12060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10530" class="Bound">y</a> <a id="12062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10532" class="Bound">z</a><a id="12065" class="Symbol">))</a> <a id="12068" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12070" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12072" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10528" class="Bound">x</a>    <a id="12077" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.∧-distribʳ-⊕"></a><a id="12082" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12082" class="Function">∧-distribʳ-⊕</a> <a id="12095" class="Symbol">:</a> <a id="12097" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="12101" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="12118" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="12124" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12082" class="Function">∧-distribʳ-⊕</a> <a id="12137" class="Symbol">=</a> <a id="12139" href="Algebra.Consequences.Setoid.html#8166" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="12158" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="12165" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="12172" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a>

  <a id="XorRing.∧-distrib-⊕"></a><a id="12188" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12188" class="Function">∧-distrib-⊕</a> <a id="12200" class="Symbol">:</a> <a id="12202" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="12206" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="12222" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="12228" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12188" class="Function">∧-distrib-⊕</a> <a id="12240" class="Symbol">=</a> <a id="12242" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10473" class="Function">∧-distribˡ-⊕</a> <a id="12255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12257" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12082" class="Function">∧-distribʳ-⊕</a>

  <a id="12273" class="Keyword">private</a>

    <a id="XorRing.lemma₂"></a><a id="12286" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="12293" class="Symbol">:</a> <a id="12295" class="Symbol">∀</a> <a id="12297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a> <a id="12301" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a> <a id="12303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a> <a id="12305" class="Symbol">→</a>
             <a id="12320" class="Symbol">(</a><a id="12321" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12323" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a><a id="12326" class="Symbol">)</a> <a id="12328" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12330" class="Symbol">(</a><a id="12331" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a> <a id="12333" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12335" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a><a id="12336" class="Symbol">)</a> <a id="12338" href="Algebra.Lattice.Bundles.html#5918" class="Field Operator">≈</a>
             <a id="12353" class="Symbol">((</a><a id="12355" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12357" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12359" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a><a id="12360" class="Symbol">)</a> <a id="12362" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12364" class="Symbol">(</a><a id="12365" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a> <a id="12367" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12369" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12301" class="Bound">u</a><a id="12370" class="Symbol">))</a> <a id="12373" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
             <a id="12388" class="Symbol">((</a><a id="12390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12297" class="Bound">x</a> <a id="12392" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a><a id="12395" class="Symbol">)</a> <a id="12397" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12399" class="Symbol">(</a><a id="12400" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12299" class="Bound">y</a> <a id="12402" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12404" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12303" class="Bound">v</a><a id="12405" class="Symbol">))</a>
    <a id="12412" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="12419" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12421" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a> <a id="12423" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a> <a id="12425" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a> <a id="12427" class="Symbol">=</a> <a id="12429" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="12443" class="Symbol">(</a><a id="12444" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12446" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12448" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a><a id="12449" class="Symbol">)</a> <a id="12451" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12453" class="Symbol">(</a><a id="12454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a> <a id="12456" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12458" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12459" class="Symbol">)</a>              <a id="12474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12477" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="12490" class="Symbol">_</a> <a id="12492" class="Symbol">_</a> <a id="12494" class="Symbol">_</a> <a id="12496" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12506" class="Symbol">((</a><a id="12508" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12510" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12512" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a><a id="12513" class="Symbol">)</a> <a id="12515" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12517" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a><a id="12518" class="Symbol">)</a> <a id="12520" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12522" class="Symbol">((</a><a id="12524" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12526" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12528" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a><a id="12529" class="Symbol">)</a> <a id="12531" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12533" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12534" class="Symbol">)</a>  <a id="12537" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12540" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="12553" class="Symbol">_</a> <a id="12555" class="Symbol">_</a> <a id="12557" class="Symbol">_</a>
                                            <a id="12603" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="12605" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="12612" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                          <a id="12656" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="12669" class="Symbol">_</a> <a id="12671" class="Symbol">_</a> <a id="12673" class="Symbol">_</a> <a id="12675" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
        <a id="12685" class="Symbol">((</a><a id="12687" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12689" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12691" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a><a id="12692" class="Symbol">)</a> <a id="12694" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a> <a id="12699" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12701" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12423" class="Bound">u</a><a id="12702" class="Symbol">))</a> <a id="12705" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
        <a id="12715" class="Symbol">((</a><a id="12717" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12419" class="Bound">x</a> <a id="12719" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12721" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12722" class="Symbol">)</a> <a id="12724" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12726" class="Symbol">(</a><a id="12727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12421" class="Bound">y</a> <a id="12729" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12731" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12425" class="Bound">v</a><a id="12732" class="Symbol">))</a>            <a id="12746" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-assoc"></a><a id="12751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12751" class="Function">⊕-assoc</a> <a id="12759" class="Symbol">:</a> <a id="12761" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="12773" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="12779" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12751" class="Function">⊕-assoc</a> <a id="12787" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12789" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12791" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a> <a id="12793" class="Symbol">=</a> <a id="12795" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="12799" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="12801" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12811" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="12815" class="Symbol">(</a><a id="12816" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12818" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="12820" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12821" class="Symbol">)</a>                                <a id="12854" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12857" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="12864" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="12869" class="Symbol">(</a><a id="12870" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="12876" class="Symbol">_</a> <a id="12878" class="Symbol">_)</a> <a id="12881" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12887" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12889" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="12891" class="Symbol">((</a><a id="12893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12895" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12897" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12898" class="Symbol">)</a> <a id="12900" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12902" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12904" class="Symbol">(</a><a id="12905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12907" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12910" class="Symbol">))</a>                  <a id="12930" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12933" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="12939" class="Symbol">_</a> <a id="12941" class="Symbol">_</a> <a id="12943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="12951" class="Symbol">(</a><a id="12952" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12954" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12956" class="Symbol">((</a><a id="12958" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12960" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12962" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12963" class="Symbol">)</a> <a id="12965" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12967" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12969" class="Symbol">(</a><a id="12970" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12972" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12974" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12975" class="Symbol">)))</a> <a id="12979" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="12985" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="12987" class="Symbol">(</a><a id="12988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="12990" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="12992" class="Symbol">((</a><a id="12994" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="12996" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="12998" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="12999" class="Symbol">)</a> <a id="13001" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13003" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13005" class="Symbol">(</a><a id="13006" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="13008" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13010" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13011" class="Symbol">)))</a>              <a id="13028" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13031" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13038" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14794" class="Function">lem₃</a> <a id="13043" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15645" class="Function">lem₄</a> <a id="13048" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13054" class="Symbol">(((</a><a id="13057" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13059" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13062" class="Symbol">)</a> <a id="13064" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13066" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13067" class="Symbol">)</a> <a id="13069" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13071" class="Symbol">((</a><a id="13073" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13075" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13077" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13079" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13080" class="Symbol">)</a> <a id="13082" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13084" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13086" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13087" class="Symbol">))</a> <a id="13090" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13096" class="Symbol">(((</a><a id="13099" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13101" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13103" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13105" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13107" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13108" class="Symbol">)</a> <a id="13110" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13112" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13113" class="Symbol">)</a> <a id="13115" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13117" class="Symbol">((</a><a id="13119" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13123" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13126" class="Symbol">)</a> <a id="13128" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13130" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13132" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13133" class="Symbol">))</a>    <a id="13139" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13142" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="13150" class="Symbol">_</a> <a id="13152" class="Symbol">_</a> <a id="13154" class="Symbol">_</a> <a id="13156" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13162" class="Symbol">((</a><a id="13164" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13166" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13168" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13169" class="Symbol">)</a> <a id="13171" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13173" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13174" class="Symbol">)</a> <a id="13176" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13182" class="Symbol">(((</a><a id="13185" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13187" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13189" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13191" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13192" class="Symbol">)</a> <a id="13194" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13196" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13198" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13199" class="Symbol">)</a> <a id="13201" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
     <a id="13208" class="Symbol">(((</a><a id="13211" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13213" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13215" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13217" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13219" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13220" class="Symbol">)</a> <a id="13222" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13224" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13225" class="Symbol">)</a> <a id="13227" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13229" class="Symbol">((</a><a id="13231" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13233" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13235" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13237" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13238" class="Symbol">)</a> <a id="13240" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13242" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13245" class="Symbol">)))</a>  <a id="13250" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13253" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="13261" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16095" class="Function">lem₅</a> <a id="13266" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13272" class="Symbol">((</a><a id="13274" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13276" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13278" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13279" class="Symbol">)</a> <a id="13281" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13283" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13284" class="Symbol">)</a> <a id="13286" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13292" class="Symbol">(((</a><a id="13295" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13297" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13299" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13301" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13304" class="Symbol">)</a> <a id="13306" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13309" class="Symbol">)</a> <a id="13311" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
     <a id="13318" class="Symbol">(((</a><a id="13321" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13323" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13325" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13327" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13328" class="Symbol">)</a> <a id="13330" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13332" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13334" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13335" class="Symbol">)</a> <a id="13337" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13339" class="Symbol">((</a><a id="13341" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13343" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13345" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13348" class="Symbol">)</a> <a id="13350" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13352" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13355" class="Symbol">)))</a>  <a id="13360" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13363" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="13371" class="Symbol">_</a> <a id="13373" class="Symbol">_</a> <a id="13375" class="Symbol">_</a> <a id="13377" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13383" class="Symbol">(((</a><a id="13386" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13388" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13391" class="Symbol">)</a> <a id="13393" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13395" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13396" class="Symbol">)</a> <a id="13398" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13400" class="Symbol">((</a><a id="13402" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13404" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13406" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13408" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13410" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13411" class="Symbol">)</a> <a id="13413" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13416" class="Symbol">))</a> <a id="13419" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13425" class="Symbol">(((</a><a id="13428" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13430" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13432" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13434" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13435" class="Symbol">)</a> <a id="13437" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13439" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13441" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13442" class="Symbol">)</a> <a id="13444" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13446" class="Symbol">((</a><a id="13448" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13450" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13452" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13454" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13455" class="Symbol">)</a> <a id="13457" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13459" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13461" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13462" class="Symbol">))</a>    <a id="13468" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13471" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13478" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13727" class="Function">lem₁</a> <a id="13483" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14532" class="Function">lem₂</a> <a id="13488" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="13496" class="Symbol">(((</a><a id="13499" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13501" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13503" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13504" class="Symbol">)</a> <a id="13506" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13508" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13510" class="Symbol">(</a><a id="13511" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13513" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13515" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13516" class="Symbol">))</a> <a id="13519" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13521" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13522" class="Symbol">)</a> <a id="13524" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
    <a id="13530" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13532" class="Symbol">(((</a><a id="13535" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13537" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13539" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13540" class="Symbol">)</a> <a id="13542" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13544" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13546" class="Symbol">(</a><a id="13547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13549" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13551" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13552" class="Symbol">))</a> <a id="13555" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13557" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13558" class="Symbol">)</a>              <a id="13573" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13576" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="13582" class="Symbol">_</a> <a id="13584" class="Symbol">_</a> <a id="13586" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13592" class="Symbol">((</a><a id="13594" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13596" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13598" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13599" class="Symbol">)</a> <a id="13601" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13603" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13605" class="Symbol">(</a><a id="13606" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13608" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13610" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13611" class="Symbol">))</a> <a id="13614" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="13616" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>                  <a id="13635" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13638" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a> <a id="13645" class="Symbol">(</a><a id="13646" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7429" class="Bound">⊕-def</a> <a id="13652" class="Symbol">_</a> <a id="13654" class="Symbol">_)</a> <a id="13657" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="13662" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="13668" class="Symbol">(</a><a id="13669" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13671" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="13673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13674" class="Symbol">)</a> <a id="13676" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">⊕</a> <a id="13678" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>                                <a id="13711" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="13717" class="Keyword">where</a>
    <a id="13727" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13727" class="Function">lem₁</a> <a id="13732" class="Symbol">=</a> <a id="13734" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="13746" class="Symbol">((</a><a id="13748" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13750" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13752" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13753" class="Symbol">)</a> <a id="13755" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13758" class="Symbol">)</a> <a id="13760" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13762" class="Symbol">((</a><a id="13764" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13766" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13768" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13770" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13772" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13773" class="Symbol">)</a> <a id="13775" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13777" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="13778" class="Symbol">)</a>  <a id="13781" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13784" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="13797" class="Symbol">_</a> <a id="13799" class="Symbol">_</a> <a id="13801" class="Symbol">_</a> <a id="13803" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="13811" class="Symbol">((</a><a id="13813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13815" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13817" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13818" class="Symbol">)</a> <a id="13820" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13822" class="Symbol">(</a><a id="13823" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13825" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13827" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13829" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13832" class="Symbol">))</a> <a id="13835" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13837" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>        <a id="13846" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13849" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="13857" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13859" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="13867" class="Symbol">(</a><a id="13868" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="13878" class="Symbol">_</a> <a id="13880" class="Symbol">_)</a> <a id="13883" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="13891" class="Symbol">((</a><a id="13893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13895" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13897" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13898" class="Symbol">)</a> <a id="13900" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13902" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13904" class="Symbol">(</a><a id="13905" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13907" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13909" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13910" class="Symbol">))</a> <a id="13913" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13915" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>          <a id="13926" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="13933" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13933" class="Function">lem₂′</a> <a id="13939" class="Symbol">=</a> <a id="13941" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="13953" class="Symbol">(</a><a id="13954" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13956" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13958" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13960" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13961" class="Symbol">)</a> <a id="13963" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="13965" class="Symbol">(</a><a id="13966" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="13968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="13970" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="13972" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="13973" class="Symbol">)</a>              <a id="13988" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="13991" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="13998" class="Symbol">(</a><a id="13999" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="14011" class="Symbol">_)</a> <a id="14014" class="Symbol">(</a><a id="14015" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="14027" class="Symbol">_)</a> <a id="14030" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14038" class="Symbol">(</a><a id="14039" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="14041" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14043" class="Symbol">(</a><a id="14044" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14046" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14048" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14050" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14051" class="Symbol">))</a> <a id="14054" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14056" class="Symbol">((</a><a id="14058" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14062" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14064" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14065" class="Symbol">)</a> <a id="14067" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14069" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a><a id="14070" class="Symbol">)</a>  <a id="14073" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14076" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
                                              <a id="14129" class="Symbol">(</a><a id="14130" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="14152" class="Symbol">_)</a> <a id="14155" class="Symbol">(</a><a id="14156" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="14163" class="Symbol">_</a> <a id="14165" class="Symbol">_))</a>
                                              <a id="14215" class="Symbol">(</a><a id="14216" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="14224" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14226" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="14240" class="Symbol">_)</a> <a id="14243" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14251" class="Symbol">((</a><a id="14253" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14255" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14257" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14259" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a><a id="14260" class="Symbol">)</a> <a id="14262" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14264" class="Symbol">(</a><a id="14265" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14267" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14269" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14271" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a><a id="14272" class="Symbol">))</a> <a id="14275" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="14283" class="Symbol">((</a><a id="14285" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14287" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14289" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14291" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14292" class="Symbol">)</a> <a id="14294" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14296" class="Symbol">(</a><a id="14297" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14299" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14301" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14303" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14304" class="Symbol">))</a>            <a id="14318" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14321" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="14328" class="Symbol">_</a> <a id="14330" class="Symbol">_</a> <a id="14332" class="Symbol">_</a> <a id="14334" class="Symbol">_</a> <a id="14336" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14344" class="Symbol">(</a><a id="14345" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14349" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14351" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14353" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14354" class="Symbol">)</a> <a id="14356" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14358" class="Symbol">(</a><a id="14359" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14361" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14363" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14364" class="Symbol">)</a>              <a id="14379" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14382" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="14389" class="Symbol">(</a><a id="14390" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="14400" class="Symbol">_</a> <a id="14402" class="Symbol">_)</a> <a id="14405" class="Symbol">(</a><a id="14406" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="14419" class="Symbol">_)</a> <a id="14422" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14430" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14432" class="Symbol">(</a><a id="14433" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14435" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14437" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14438" class="Symbol">)</a> <a id="14440" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14442" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14444" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14446" class="Symbol">(</a><a id="14447" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14449" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14452" class="Symbol">)</a>            <a id="14465" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14468" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="14478" class="Symbol">_</a> <a id="14480" class="Symbol">_</a> <a id="14482" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14490" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14492" class="Symbol">((</a><a id="14494" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14496" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14499" class="Symbol">)</a> <a id="14501" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14503" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14505" class="Symbol">(</a><a id="14506" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14508" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14510" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14511" class="Symbol">))</a>            <a id="14525" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="14532" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14532" class="Function">lem₂</a> <a id="14537" class="Symbol">=</a> <a id="14539" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="14551" class="Symbol">((</a><a id="14553" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14555" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14557" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14559" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14560" class="Symbol">)</a> <a id="14562" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14564" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14566" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14567" class="Symbol">)</a> <a id="14569" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14571" class="Symbol">((</a><a id="14573" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14575" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14577" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14579" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14580" class="Symbol">)</a> <a id="14582" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14584" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14586" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14587" class="Symbol">)</a>  <a id="14590" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14593" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="14606" class="Symbol">_</a> <a id="14608" class="Symbol">_</a> <a id="14610" class="Symbol">_</a> <a id="14612" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14620" class="Symbol">((</a><a id="14622" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14624" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14626" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14628" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14629" class="Symbol">)</a> <a id="14631" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14633" class="Symbol">(</a><a id="14634" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14636" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14638" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14641" class="Symbol">))</a> <a id="14644" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14646" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14648" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>          <a id="14659" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14662" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="14670" href="Algebra.Lattice.Properties.BooleanAlgebra.html#13933" class="Function">lem₂′</a> <a id="14676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14684" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14686" class="Symbol">((</a><a id="14688" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14690" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14692" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14693" class="Symbol">)</a> <a id="14695" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14697" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14699" class="Symbol">(</a><a id="14700" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14702" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14704" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14705" class="Symbol">))</a> <a id="14708" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14710" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14712" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a>          <a id="14723" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14726" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="14736" class="Symbol">_</a> <a id="14738" class="Symbol">_</a> <a id="14740" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="14748" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14750" class="Symbol">(((</a><a id="14753" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14755" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14757" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14758" class="Symbol">)</a> <a id="14760" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14762" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14764" class="Symbol">(</a><a id="14765" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14767" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14769" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="14770" class="Symbol">))</a> <a id="14773" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14775" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14776" class="Symbol">)</a>          <a id="14787" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="14794" href="Algebra.Lattice.Properties.BooleanAlgebra.html#14794" class="Function">lem₃</a> <a id="14799" class="Symbol">=</a> <a id="14801" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="14813" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14815" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14817" class="Symbol">((</a><a id="14819" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14821" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14823" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14824" class="Symbol">)</a> <a id="14826" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14828" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14830" class="Symbol">(</a><a id="14831" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14833" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14835" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14836" class="Symbol">))</a>          <a id="14848" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14851" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="14859" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14861" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="14869" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14871" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="14881" class="Symbol">_</a> <a id="14883" class="Symbol">_</a> <a id="14885" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14893" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14895" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14897" class="Symbol">((</a><a id="14899" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14901" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14903" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14904" class="Symbol">)</a> <a id="14906" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14908" class="Symbol">(</a><a id="14909" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14911" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14913" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14915" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14917" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14918" class="Symbol">))</a>        <a id="14928" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14931" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="14944" class="Symbol">_</a> <a id="14946" class="Symbol">_</a> <a id="14948" class="Symbol">_</a> <a id="14950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="14958" class="Symbol">(</a><a id="14959" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14961" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14963" class="Symbol">(</a><a id="14964" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14966" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14968" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14969" class="Symbol">))</a> <a id="14972" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="14974" class="Symbol">(</a><a id="14975" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="14977" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14979" class="Symbol">(</a><a id="14980" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="14984" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="14986" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="14988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="14989" class="Symbol">))</a>  <a id="14993" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="14996" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15004" class="Symbol">_</a> <a id="15006" class="Symbol">_</a> <a id="15008" class="Symbol">_</a> <a id="15010" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15012" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15019" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15021" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15029" class="Symbol">_</a> <a id="15031" class="Symbol">_</a> <a id="15033" class="Symbol">_</a> <a id="15035" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="15043" class="Symbol">((</a><a id="15045" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15047" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15049" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15050" class="Symbol">)</a> <a id="15052" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15054" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15055" class="Symbol">)</a> <a id="15057" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15059" class="Symbol">((</a><a id="15061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15063" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15065" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15067" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15068" class="Symbol">)</a> <a id="15070" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15072" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15075" class="Symbol">)</a>  <a id="15078" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="15085" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15085" class="Function">lem₄′</a> <a id="15091" class="Symbol">=</a> <a id="15093" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="15105" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15107" class="Symbol">((</a><a id="15109" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15111" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15113" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15114" class="Symbol">)</a> <a id="15116" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15118" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15120" class="Symbol">(</a><a id="15121" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15123" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15125" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15126" class="Symbol">))</a>    <a id="15132" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15135" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="15145" class="Symbol">_</a> <a id="15147" class="Symbol">_</a> <a id="15149" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15157" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15159" class="Symbol">(</a><a id="15160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15162" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15164" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15165" class="Symbol">)</a> <a id="15167" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15169" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15171" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15173" class="Symbol">(</a><a id="15174" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15176" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15178" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15179" class="Symbol">)</a>    <a id="15184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15187" href="Algebra.Lattice.Properties.BooleanAlgebra.html#6946" class="Function">deMorgan₂</a> <a id="15197" class="Symbol">_</a> <a id="15199" class="Symbol">_</a> <a id="15201" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15203" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a> <a id="15210" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15212" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5690" class="Function">¬-involutive</a> <a id="15225" class="Symbol">_</a> <a id="15227" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15235" class="Symbol">(</a><a id="15236" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15238" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15240" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15242" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15245" class="Symbol">)</a> <a id="15247" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15249" class="Symbol">(</a><a id="15250" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15252" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15254" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15255" class="Symbol">)</a>      <a id="15262" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15265" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12286" class="Function">lemma₂</a> <a id="15272" class="Symbol">_</a> <a id="15274" class="Symbol">_</a> <a id="15276" class="Symbol">_</a> <a id="15278" class="Symbol">_</a> <a id="15280" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15288" class="Symbol">((</a><a id="15290" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15292" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15294" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15296" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15297" class="Symbol">)</a> <a id="15299" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15301" class="Symbol">(</a><a id="15302" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15304" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a> <a id="15306" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15308" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15309" class="Symbol">))</a> <a id="15312" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15320" class="Symbol">((</a><a id="15322" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15324" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15326" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15328" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15329" class="Symbol">)</a> <a id="15331" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15333" class="Symbol">(</a><a id="15334" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a> <a id="15338" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15340" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15341" class="Symbol">))</a>    <a id="15347" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15350" class="Symbol">(</a><a id="15351" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="15365" class="Symbol">_</a> <a id="15367" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15369" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15376" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15378" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="15385" class="Symbol">_</a> <a id="15387" class="Symbol">_)</a>
                                      <a id="15428" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15430" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15437" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                   <a id="15474" class="Symbol">(</a><a id="15475" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="15483" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15485" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="15499" class="Symbol">_)</a> <a id="15502" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15510" class="Symbol">(</a><a id="15511" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a> <a id="15513" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15515" class="Symbol">(</a><a id="15516" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15518" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15520" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15522" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15523" class="Symbol">))</a> <a id="15526" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15534" class="Symbol">((</a><a id="15536" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15538" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15540" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15542" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15543" class="Symbol">)</a> <a id="15545" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15547" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a><a id="15548" class="Symbol">)</a>            <a id="15561" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1976" class="Function">∧-identityˡ</a> <a id="15576" class="Symbol">_</a> <a id="15578" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15580" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15587" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15589" href="Algebra.Lattice.Properties.BooleanAlgebra.html#1808" class="Function">∧-identityʳ</a> <a id="15601" class="Symbol">_</a> <a id="15603" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15611" class="Symbol">(</a><a id="15612" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15614" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15616" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15618" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15619" class="Symbol">)</a> <a id="15621" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15623" class="Symbol">(</a><a id="15624" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15626" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15628" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15630" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15631" class="Symbol">)</a>      <a id="15638" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="15645" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15645" class="Function">lem₄</a> <a id="15650" class="Symbol">=</a> <a id="15652" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="15664" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15666" class="Symbol">(</a><a id="15667" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15669" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15671" class="Symbol">((</a><a id="15673" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15675" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15677" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15678" class="Symbol">)</a> <a id="15680" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15682" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15687" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15689" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15690" class="Symbol">)))</a>  <a id="15695" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15698" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5787" class="Function">deMorgan₁</a> <a id="15708" class="Symbol">_</a> <a id="15710" class="Symbol">_</a> <a id="15712" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15720" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15722" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15724" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15726" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15728" class="Symbol">((</a><a id="15730" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15732" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15735" class="Symbol">)</a> <a id="15737" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15739" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15741" class="Symbol">(</a><a id="15742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15744" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15746" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15747" class="Symbol">))</a>  <a id="15751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15754" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="15762" href="Algebra.Lattice.Properties.BooleanAlgebra.html#15085" class="Function">lem₄′</a> <a id="15768" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15776" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15778" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15780" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15782" class="Symbol">((</a><a id="15784" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15786" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15788" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15790" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15791" class="Symbol">)</a> <a id="15793" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15798" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15800" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15802" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15803" class="Symbol">))</a>  <a id="15807" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15810" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="15823" class="Symbol">_</a> <a id="15825" class="Symbol">_</a> <a id="15827" class="Symbol">_</a> <a id="15829" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="15837" class="Symbol">(</a><a id="15838" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15840" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15842" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15844" class="Symbol">(</a><a id="15845" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a>     <a id="15851" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15853" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15855" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15856" class="Symbol">))</a> <a id="15859" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15867" class="Symbol">(</a><a id="15868" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15870" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15872" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15874" class="Symbol">(</a><a id="15875" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15877" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a> <a id="15879" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15881" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15882" class="Symbol">))</a>              <a id="15898" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="15901" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15909" class="Symbol">_</a> <a id="15911" class="Symbol">_</a> <a id="15913" class="Symbol">_</a> <a id="15915" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15917" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a> <a id="15924" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15926" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a> <a id="15934" class="Symbol">_</a> <a id="15936" class="Symbol">_</a> <a id="15938" class="Symbol">_</a> <a id="15940" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="15948" class="Symbol">((</a><a id="15950" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15952" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15954" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15956" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15957" class="Symbol">)</a>     <a id="15963" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15965" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15967" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15968" class="Symbol">)</a> <a id="15970" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="15978" class="Symbol">((</a><a id="15980" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15982" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="15984" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15986" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="15988" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="15989" class="Symbol">)</a> <a id="15991" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="15993" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="15994" class="Symbol">)</a>              <a id="16009" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16012" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="16019" class="Symbol">_</a> <a id="16021" class="Symbol">_</a> <a id="16023" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16031" class="Symbol">((</a><a id="16033" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16035" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16037" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16039" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16041" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16042" class="Symbol">)</a> <a id="16044" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16046" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16047" class="Symbol">)</a> <a id="16049" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16057" class="Symbol">((</a><a id="16059" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16061" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16063" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16065" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16066" class="Symbol">)</a>     <a id="16072" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16074" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16076" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16077" class="Symbol">)</a>          <a id="16088" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="16095" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16095" class="Function">lem₅</a> <a id="16100" class="Symbol">=</a> <a id="16102" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="16114" class="Symbol">((</a><a id="16116" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16118" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16120" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16122" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16123" class="Symbol">)</a> <a id="16125" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16127" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16129" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16130" class="Symbol">)</a> <a id="16132" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16140" class="Symbol">(((</a><a id="16143" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16145" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16147" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16149" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16151" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16152" class="Symbol">)</a> <a id="16154" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16156" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16157" class="Symbol">)</a> <a id="16159" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16161" class="Symbol">((</a><a id="16163" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16165" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16167" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16169" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16170" class="Symbol">)</a> <a id="16172" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16174" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16176" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16177" class="Symbol">))</a>    <a id="16183" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="16186" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="16194" class="Symbol">_</a> <a id="16196" class="Symbol">_</a> <a id="16198" class="Symbol">_</a> <a id="16200" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="16208" class="Symbol">(((</a><a id="16211" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16213" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16215" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16217" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16218" class="Symbol">)</a> <a id="16220" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16222" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16224" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16225" class="Symbol">)</a> <a id="16227" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16229" class="Symbol">((</a><a id="16231" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16233" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16235" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16237" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16239" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16240" class="Symbol">)</a> <a id="16242" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16244" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16245" class="Symbol">))</a> <a id="16248" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16256" class="Symbol">((</a><a id="16258" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16260" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16262" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16264" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16265" class="Symbol">)</a> <a id="16267" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16269" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16271" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16272" class="Symbol">)</a>                          <a id="16299" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16302" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="16310" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="16312" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="16319" class="Symbol">_</a> <a id="16321" class="Symbol">_</a> <a id="16323" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16331" class="Symbol">(((</a><a id="16334" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16336" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16338" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16340" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16342" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16343" class="Symbol">)</a> <a id="16345" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16347" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16348" class="Symbol">)</a> <a id="16350" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16352" class="Symbol">((</a><a id="16354" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16356" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16358" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16360" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16361" class="Symbol">)</a> <a id="16363" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16365" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16367" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16368" class="Symbol">))</a> <a id="16371" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16379" class="Symbol">((</a><a id="16381" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16383" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16385" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16387" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16388" class="Symbol">)</a> <a id="16390" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16392" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16394" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16395" class="Symbol">)</a>                          <a id="16422" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16425" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a> <a id="16433" class="Symbol">_</a> <a id="16435" class="Symbol">_</a> <a id="16437" class="Symbol">_</a> <a id="16439" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="16447" class="Symbol">((</a><a id="16449" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16451" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16453" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16455" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16457" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16458" class="Symbol">)</a> <a id="16460" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16462" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16463" class="Symbol">)</a> <a id="16465" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a>
      <a id="16473" class="Symbol">(((</a><a id="16476" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16478" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16480" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16482" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16483" class="Symbol">)</a> <a id="16485" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16487" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16489" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16490" class="Symbol">)</a> <a id="16492" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="16494" class="Symbol">((</a><a id="16496" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16498" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12787" class="Bound">x</a> <a id="16500" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16502" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12789" class="Bound">y</a><a id="16503" class="Symbol">)</a> <a id="16505" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="16507" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="16509" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12791" class="Bound">z</a><a id="16510" class="Symbol">))</a>    <a id="16516" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="XorRing.⊕-isMagma"></a><a id="16521" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16521" class="Function">⊕-isMagma</a> <a id="16531" class="Symbol">:</a> <a id="16533" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="16541" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="16547" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16521" class="Function">⊕-isMagma</a> <a id="16557" class="Symbol">=</a> <a id="16559" class="Keyword">record</a>
    <a id="16570" class="Symbol">{</a> <a id="16572" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="16586" class="Symbol">=</a> <a id="16588" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
    <a id="16606" class="Symbol">;</a> <a id="16608" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="16622" class="Symbol">=</a> <a id="16624" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7661" class="Function">⊕-cong</a>
    <a id="16635" class="Symbol">}</a>

  <a id="XorRing.⊕-isSemigroup"></a><a id="16640" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16640" class="Function">⊕-isSemigroup</a> <a id="16654" class="Symbol">:</a> <a id="16656" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="16668" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a>
  <a id="16674" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16640" class="Function">⊕-isSemigroup</a> <a id="16688" class="Symbol">=</a> <a id="16690" class="Keyword">record</a>
    <a id="16701" class="Symbol">{</a> <a id="16703" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="16711" class="Symbol">=</a> <a id="16713" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16521" class="Function">⊕-isMagma</a>
    <a id="16727" class="Symbol">;</a> <a id="16729" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="16737" class="Symbol">=</a> <a id="16739" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12751" class="Function">⊕-assoc</a>
    <a id="16751" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isMonoid"></a><a id="16756" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16756" class="Function">⊕-⊥-isMonoid</a> <a id="16769" class="Symbol">:</a> <a id="16771" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="16780" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="16784" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a>
  <a id="16788" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16756" class="Function">⊕-⊥-isMonoid</a> <a id="16801" class="Symbol">=</a> <a id="16803" class="Keyword">record</a>
    <a id="16814" class="Symbol">{</a> <a id="16816" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="16828" class="Symbol">=</a> <a id="16830" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16640" class="Function">⊕-isSemigroup</a>
    <a id="16848" class="Symbol">;</a> <a id="16850" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="16862" class="Symbol">=</a> <a id="16864" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10014" class="Function">⊕-identity</a>
    <a id="16879" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isGroup"></a><a id="16884" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16884" class="Function">⊕-⊥-isGroup</a> <a id="16896" class="Symbol">:</a> <a id="16898" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="16906" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="16910" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="16912" href="Function.Base.html#704" class="Function">id</a>
  <a id="16917" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16884" class="Function">⊕-⊥-isGroup</a> <a id="16929" class="Symbol">=</a> <a id="16931" class="Keyword">record</a>
    <a id="16942" class="Symbol">{</a> <a id="16944" href="Algebra.Structures.html#7501" class="Field">isMonoid</a> <a id="16953" class="Symbol">=</a> <a id="16955" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16756" class="Function">⊕-⊥-isMonoid</a>
    <a id="16972" class="Symbol">;</a> <a id="16974" href="Algebra.Structures.html#7532" class="Field">inverse</a>  <a id="16983" class="Symbol">=</a> <a id="16985" href="Algebra.Lattice.Properties.BooleanAlgebra.html#10403" class="Function">⊕-inverse</a>
    <a id="16999" class="Symbol">;</a> <a id="17001" href="Algebra.Structures.html#7566" class="Field">⁻¹-cong</a>  <a id="17010" class="Symbol">=</a> <a id="17012" href="Function.Base.html#704" class="Function">id</a>
    <a id="17019" class="Symbol">}</a>

  <a id="XorRing.⊕-⊥-isAbelianGroup"></a><a id="17024" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17024" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17043" class="Symbol">:</a> <a id="17045" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="17060" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="17064" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17066" href="Function.Base.html#704" class="Function">id</a>
  <a id="17071" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17024" class="Function">⊕-⊥-isAbelianGroup</a> <a id="17090" class="Symbol">=</a> <a id="17092" class="Keyword">record</a>
    <a id="17103" class="Symbol">{</a> <a id="17105" href="Algebra.Structures.html#9084" class="Field">isGroup</a> <a id="17113" class="Symbol">=</a> <a id="17115" href="Algebra.Lattice.Properties.BooleanAlgebra.html#16884" class="Function">⊕-⊥-isGroup</a>
    <a id="17131" class="Symbol">;</a> <a id="17133" href="Algebra.Structures.html#9113" class="Field">comm</a>    <a id="17141" class="Symbol">=</a> <a id="17143" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7953" class="Function">⊕-comm</a>
    <a id="17154" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isRing"></a><a id="17159" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17159" class="Function">⊕-∧-isRing</a> <a id="17170" class="Symbol">:</a> <a id="17172" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="17179" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="17183" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17187" href="Function.Base.html#704" class="Function">id</a> <a id="17190" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17192" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17196" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17159" class="Function">⊕-∧-isRing</a> <a id="17207" class="Symbol">=</a> <a id="17209" class="Keyword">record</a>
    <a id="17220" class="Symbol">{</a> <a id="17222" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="17239" class="Symbol">=</a> <a id="17241" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17024" class="Function">⊕-⊥-isAbelianGroup</a>
    <a id="17264" class="Symbol">;</a> <a id="17266" href="Algebra.Structures.html#24749" class="Field">*-cong</a> <a id="17273" class="Symbol">=</a> <a id="17275" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
    <a id="17286" class="Symbol">;</a> <a id="17288" href="Algebra.Structures.html#24785" class="Field">*-assoc</a> <a id="17296" class="Symbol">=</a> <a id="17298" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
    <a id="17310" class="Symbol">;</a> <a id="17312" href="Algebra.Structures.html#24822" class="Field">*-identity</a> <a id="17323" class="Symbol">=</a> <a id="17325" href="Algebra.Lattice.Properties.BooleanAlgebra.html#2056" class="Function">∧-identity</a>
    <a id="17340" class="Symbol">;</a> <a id="17342" href="Algebra.Structures.html#24859" class="Field">distrib</a> <a id="17350" class="Symbol">=</a> <a id="17352" href="Algebra.Lattice.Properties.BooleanAlgebra.html#12188" class="Function">∧-distrib-⊕</a>
    <a id="17368" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-isCommutativeRing"></a><a id="17373" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17373" class="Function">⊕-∧-isCommutativeRing</a> <a id="17395" class="Symbol">:</a> <a id="17397" href="Algebra.Structures.html#26045" class="Record">IsCommutativeRing</a> <a id="17415" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7517" class="Function Operator">_⊕_</a> <a id="17419" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">_∧_</a> <a id="17423" href="Function.Base.html#704" class="Function">id</a> <a id="17426" href="Algebra.Lattice.Bundles.html#6091" class="Field">⊥</a> <a id="17428" href="Algebra.Lattice.Bundles.html#6060" class="Field">⊤</a>
  <a id="17432" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17373" class="Function">⊕-∧-isCommutativeRing</a> <a id="17454" class="Symbol">=</a> <a id="17456" class="Keyword">record</a>
    <a id="17467" class="Symbol">{</a> <a id="17469" href="Algebra.Structures.html#26142" class="Field">isRing</a> <a id="17476" class="Symbol">=</a> <a id="17478" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17159" class="Function">⊕-∧-isRing</a>
    <a id="17493" class="Symbol">;</a> <a id="17495" href="Algebra.Structures.html#26174" class="Field">*-comm</a> <a id="17502" class="Symbol">=</a> <a id="17504" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
    <a id="17515" class="Symbol">}</a>

  <a id="XorRing.⊕-∧-commutativeRing"></a><a id="17520" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17520" class="Function">⊕-∧-commutativeRing</a> <a id="17540" class="Symbol">:</a> <a id="17542" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="17558" class="Symbol">_</a> <a id="17560" class="Symbol">_</a>
  <a id="17564" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17520" class="Function">⊕-∧-commutativeRing</a> <a id="17584" class="Symbol">=</a> <a id="17586" class="Keyword">record</a>
    <a id="17597" class="Symbol">{</a> <a id="17599" href="Algebra.Bundles.html#30694" class="Field">isCommutativeRing</a> <a id="17617" class="Symbol">=</a> <a id="17619" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17373" class="Function">⊕-∧-isCommutativeRing</a>
    <a id="17645" class="Symbol">}</a>


<a id="17649" class="Keyword">infixl</a> <a id="17656" class="Number">6</a> <a id="17658" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">_⊕_</a>

<a id="_⊕_"></a><a id="17663" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">_⊕_</a> <a id="17667" class="Symbol">:</a> <a id="17669" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17673" href="Algebra.Lattice.Bundles.html#5889" class="Field">Carrier</a>
<a id="17681" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17681" class="Bound">x</a> <a id="17683" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">⊕</a> <a id="17685" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17685" class="Bound">y</a> <a id="17687" class="Symbol">=</a> <a id="17689" class="Symbol">(</a><a id="17690" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17681" class="Bound">x</a> <a id="17692" href="Algebra.Lattice.Bundles.html#5955" class="Field Operator">∨</a> <a id="17694" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17685" class="Bound">y</a><a id="17695" class="Symbol">)</a> <a id="17697" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="17699" href="Algebra.Lattice.Bundles.html#6025" class="Field Operator">¬</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17681" class="Bound">x</a> <a id="17704" href="Algebra.Lattice.Bundles.html#5990" class="Field Operator">∧</a> <a id="17706" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17685" class="Bound">y</a><a id="17707" class="Symbol">)</a>

<a id="17710" class="Keyword">module</a> <a id="DefaultXorRing"></a><a id="17717" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17717" class="Module">DefaultXorRing</a> <a id="17732" class="Symbol">=</a> <a id="17734" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7396" class="Module">XorRing</a> <a id="17742" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17663" class="Function Operator">_⊕_</a> <a id="17746" class="Symbol">(λ</a> <a id="17749" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17749" class="Bound">_</a> <a id="17751" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17751" class="Bound">_</a> <a id="17753" class="Symbol">→</a> <a id="17755" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="17759" class="Symbol">)</a>


<a id="17763" class="Comment">------------------------------------------------------------------------</a>
<a id="17836" class="Comment">-- DEPRECATED NAMES</a>
<a id="17856" class="Comment">------------------------------------------------------------------------</a>
<a id="17929" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="18000" class="Comment">-- not guaranteed.</a>

<a id="18020" class="Comment">-- Version 2.3</a>

<a id="⊥≉⊤"></a><a id="18036" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18036" class="Function">⊥≉⊤</a> <a id="18040" class="Symbol">=</a> <a id="18042" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5568" class="Function">¬⊥≈⊤</a>
<a id="18047" class="Symbol">{-#</a> <a id="18051" class="Keyword">WARNING_ON_USAGE</a> <a id="18068" class="Pragma">⊥≉⊤</a>
<a id="18072" class="String">&quot;Warning: ⊥≉⊤ was deprecated in v2.3.
Please use ¬⊥≈⊤ instead.&quot;</a>
<a id="18136" class="Symbol">#-}</a>
<a id="⊤≉⊥"></a><a id="18140" href="Algebra.Lattice.Properties.BooleanAlgebra.html#18140" class="Function">⊤≉⊥</a> <a id="18144" class="Symbol">=</a> <a id="18146" href="Algebra.Lattice.Properties.BooleanAlgebra.html#5629" class="Function">¬⊤≈⊥</a>
<a id="18151" class="Symbol">{-#</a> <a id="18155" class="Keyword">WARNING_ON_USAGE</a> <a id="18172" class="Pragma">⊤≉⊥</a>
<a id="18176" class="String">&quot;Warning: ⊤≉⊥ was deprecated in v2.3.
Please use ¬⊤≈⊥ instead.&quot;</a>
<a id="18240" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Lattice.Properties.DistributiveLattice.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DistributiveLattice (Algebra.Lattice.Properties.DistributiveLattice)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Properties.DistributiveLattice</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="290" class="Keyword">using</a> <a id="296" class="Symbol">(</a><a id="297" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="316" class="Symbol">)</a>

<a id="319" class="Keyword">module</a> <a id="326" href="Algebra.Lattice.Properties.DistributiveLattice.html" class="Module">Algebra.Lattice.Properties.DistributiveLattice</a>
  <a id="375" class="Symbol">{</a><a id="376" href="Algebra.Lattice.Properties.DistributiveLattice.html#376" class="Bound">dl₁</a> <a id="380" href="Algebra.Lattice.Properties.DistributiveLattice.html#380" class="Bound">dl₂</a><a id="383" class="Symbol">}</a> <a id="385" class="Symbol">(</a><a id="386" href="Algebra.Lattice.Properties.DistributiveLattice.html#386" class="Bound">DL</a> <a id="389" class="Symbol">:</a> <a id="391" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="411" href="Algebra.Lattice.Properties.DistributiveLattice.html#376" class="Bound">dl₁</a> <a id="415" href="Algebra.Lattice.Properties.DistributiveLattice.html#380" class="Bound">dl₂</a><a id="418" class="Symbol">)</a>
  <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">import</a> <a id="436" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">LatticeProperties</a>
<a id="492" class="Keyword">open</a> <a id="497" href="Algebra.Lattice.Bundles.html#5208" class="Module">DistributiveLattice</a> <a id="517" href="Algebra.Lattice.Properties.DistributiveLattice.html#386" class="Bound">DL</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="552" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="595" href="Algebra.Lattice.Bundles.html#5349" class="Field Operator">_≈_</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="644" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Export properties of lattices</a>

<a id="759" class="Keyword">open</a> <a id="764" href="Algebra.Lattice.Properties.Lattice.html" class="Module">LatticeProperties</a> <a id="782" href="Algebra.Lattice.Bundles.html#5591" class="Function">lattice</a> <a id="790" class="Keyword">public</a>

<a id="798" class="Comment">------------------------------------------------------------------------</a>
<a id="871" class="Comment">-- The dual construction is also a distributive lattice.</a>

<a id="∧-∨-isDistributiveLattice"></a><a id="929" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a> <a id="955" class="Symbol">:</a> <a id="957" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="979" href="Algebra.Lattice.Bundles.html#5431" class="Field Operator">_∧_</a> <a id="983" href="Algebra.Lattice.Bundles.html#5391" class="Field Operator">_∨_</a>
<a id="987" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a> <a id="1013" class="Symbol">=</a> <a id="1015" class="Keyword">record</a>
  <a id="1024" class="Symbol">{</a> <a id="1026" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="1038" class="Symbol">=</a> <a id="1040" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a>
  <a id="1056" class="Symbol">;</a> <a id="1058" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Algebra.Lattice.Structures.html#4900" class="Function">∧-distrib-∨</a>
  <a id="1086" class="Symbol">;</a> <a id="1088" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="1100" class="Symbol">=</a> <a id="1102" href="Algebra.Lattice.Structures.html#4862" class="Function">∨-distrib-∧</a>
  <a id="1116" class="Symbol">}</a>

<a id="∧-∨-distributiveLattice"></a><a id="1119" href="Algebra.Lattice.Properties.DistributiveLattice.html#1119" class="Function">∧-∨-distributiveLattice</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="1165" class="Symbol">_</a> <a id="1167" class="Symbol">_</a>
<a id="1169" href="Algebra.Lattice.Properties.DistributiveLattice.html#1119" class="Function">∧-∨-distributiveLattice</a> <a id="1193" class="Symbol">=</a> <a id="1195" class="Keyword">record</a>
  <a id="1204" class="Symbol">{</a> <a id="1206" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="1228" class="Symbol">=</a> <a id="1230" href="Algebra.Lattice.Properties.DistributiveLattice.html#929" class="Function">∧-∨-isDistributiveLattice</a>
  <a id="1258" class="Symbol">}</a></pre></body></html>


==> anc/html/Algebra.Lattice.Properties.Lattice.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Lattice (Algebra.Lattice.Properties.Lattice)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Properties.Lattice</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of lattices</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="302" class="Keyword">using</a> <a id="308" class="Symbol">(</a><a id="309" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="316" class="Symbol">;</a> <a id="318" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="329" class="Symbol">)</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Algebra.Lattice.Properties.Lattice.html" class="Module">Algebra.Lattice.Properties.Lattice</a>
  <a id="376" class="Symbol">{</a><a id="377" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="380" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">(</a><a id="385" href="Algebra.Lattice.Properties.Lattice.html#385" class="Bound">L</a> <a id="387" class="Symbol">:</a> <a id="389" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="397" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="400" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a><a id="402" class="Symbol">)</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">import</a> <a id="418" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">SemilatticeProperties</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="522" class="Symbol">;</a> <a id="524" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" href="Algebra.Lattice.Bundles.html#4625" class="Module">Lattice</a> <a id="543" href="Algebra.Lattice.Properties.Lattice.html#385" class="Bound">L</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="577" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="581" class="Keyword">using</a> <a id="587" class="Symbol">(</a><a id="588" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a><a id="598" class="Symbol">;</a> <a id="600" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="610" class="Symbol">)</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="643" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="661" class="Symbol">;</a> <a id="663" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="674" class="Symbol">;</a> <a id="676" href="Algebra.Structures.html#3453" class="Record">IsBand</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="723" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="727" class="Keyword">using</a> <a id="733" class="Symbol">(</a><a id="734" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a><a id="743" class="Symbol">;</a> <a id="745" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Function.Base.html" class="Module">Function.Base</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="831" href="Algebra.Lattice.Bundles.html#5082" class="Function">setoid</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="874" class="Keyword">using</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">import</a> <a id="895" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="919" class="Symbol">as</a> <a id="922" class="Module">R</a>

<a id="925" class="Comment">------------------------------------------------------------------------</a>
<a id="998" class="Comment">-- _∧_ is a semilattice</a>

<a id="∧-idem"></a><a id="1023" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1043" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1047" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="1054" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1066" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1068" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1070" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a>            <a id="1083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1086" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="1107" class="Symbol">_</a> <a id="1109" class="Symbol">_)</a> <a id="1112" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1116" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1118" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1120" class="Symbol">(</a><a id="1121" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1123" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="1125" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a> <a id="1127" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="1129" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a><a id="1130" class="Symbol">)</a>  <a id="1133" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1137" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="1149" class="Symbol">_</a> <a id="1151" class="Symbol">_</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1157" href="Algebra.Lattice.Properties.Lattice.html#1054" class="Bound">x</a>                <a id="1174" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-isMagma"></a><a id="1177" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a> <a id="1187" class="Symbol">:</a> <a id="1189" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1197" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1201" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a> <a id="1211" class="Symbol">=</a> <a id="1213" class="Keyword">record</a>
  <a id="1222" class="Symbol">{</a> <a id="1224" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1238" class="Symbol">=</a> <a id="1240" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="1256" class="Symbol">;</a> <a id="1258" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="1272" class="Symbol">=</a> <a id="1274" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
  <a id="1283" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="1286" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a> <a id="1300" class="Symbol">:</a> <a id="1302" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="1314" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1318" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a> <a id="1332" class="Symbol">=</a> <a id="1334" class="Keyword">record</a>
  <a id="1343" class="Symbol">{</a> <a id="1345" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="1353" class="Symbol">=</a> <a id="1355" href="Algebra.Lattice.Properties.Lattice.html#1177" class="Function">∧-isMagma</a>
  <a id="1367" class="Symbol">;</a> <a id="1369" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="1377" class="Symbol">=</a> <a id="1379" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
  <a id="1389" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="1392" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="1410" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1414" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a> <a id="1423" class="Symbol">=</a> <a id="1425" class="Keyword">record</a>
  <a id="1434" class="Symbol">{</a> <a id="1436" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Algebra.Lattice.Properties.Lattice.html#1286" class="Function">∧-isSemigroup</a>
  <a id="1466" class="Symbol">;</a> <a id="1468" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="1480" class="Symbol">=</a> <a id="1482" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a>
  <a id="1491" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="1494" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1526" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="1530" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a> <a id="1546" class="Symbol">=</a> <a id="1548" class="Keyword">record</a>
  <a id="1557" class="Symbol">{</a> <a id="1559" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Algebra.Lattice.Properties.Lattice.html#1392" class="Function">∧-isBand</a>
  <a id="1579" class="Symbol">;</a> <a id="1581" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="1588" class="Symbol">=</a> <a id="1590" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="1599" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="1602" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="1630" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="1633" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a>
<a id="1636" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Keyword">record</a>
  <a id="1661" class="Symbol">{</a> <a id="1663" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Algebra.Lattice.Properties.Lattice.html#1494" class="Function">∧-isSemilattice</a>
  <a id="1697" class="Symbol">}</a>

<a id="1700" class="Keyword">open</a> <a id="1705" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="1727" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="1741" class="Keyword">public</a>
  <a id="1750" class="Keyword">using</a>
  <a id="1758" class="Symbol">(</a> <a id="1760" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1796" class="Symbol">;</a> <a id="1798" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1834" class="Symbol">;</a> <a id="1836" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>
  <a id="1870" class="Symbol">;</a> <a id="1872" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>
  <a id="1906" class="Symbol">)</a>

<a id="1909" class="Comment">------------------------------------------------------------------------</a>
<a id="1982" class="Comment">-- _∨_ is a semilattice</a>

<a id="∨-idem"></a><a id="2007" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="2027" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2031" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a> <a id="2038" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2050" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2052" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="2054" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>      <a id="2061" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2064" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Algebra.Lattice.Properties.Lattice.html#1023" class="Function">∧-idem</a> <a id="2080" class="Symbol">_)</a> <a id="2083" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2087" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2089" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="2091" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a> <a id="2093" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="2095" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>  <a id="2098" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="2102" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="2114" class="Symbol">_</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2122" href="Algebra.Lattice.Properties.Lattice.html#2038" class="Bound">x</a>          <a id="2133" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-isMagma"></a><a id="2136" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2156" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2160" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a> <a id="2170" class="Symbol">=</a> <a id="2172" class="Keyword">record</a>
  <a id="2181" class="Symbol">{</a> <a id="2183" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="2231" class="Symbol">=</a> <a id="2233" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
  <a id="2242" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="2245" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2273" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2277" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a> <a id="2291" class="Symbol">=</a> <a id="2293" class="Keyword">record</a>
  <a id="2302" class="Symbol">{</a> <a id="2304" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Algebra.Lattice.Properties.Lattice.html#2136" class="Function">∨-isMagma</a>
  <a id="2326" class="Symbol">;</a> <a id="2328" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="2336" class="Symbol">=</a> <a id="2338" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
  <a id="2348" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="2351" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="2369" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2373" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
  <a id="2393" class="Symbol">{</a> <a id="2395" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Algebra.Lattice.Properties.Lattice.html#2245" class="Function">∨-isSemigroup</a>
  <a id="2425" class="Symbol">;</a> <a id="2427" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="2439" class="Symbol">=</a> <a id="2441" href="Algebra.Lattice.Properties.Lattice.html#2007" class="Function">∨-idem</a>
  <a id="2450" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="2453" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="2485" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="2489" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a> <a id="2505" class="Symbol">=</a> <a id="2507" class="Keyword">record</a>
  <a id="2516" class="Symbol">{</a> <a id="2518" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Algebra.Lattice.Properties.Lattice.html#2351" class="Function">∨-isBand</a>
  <a id="2538" class="Symbol">;</a> <a id="2540" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="2547" class="Symbol">=</a> <a id="2549" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="2558" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="2561" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2575" class="Symbol">:</a> <a id="2577" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="2589" href="Algebra.Lattice.Properties.Lattice.html#377" class="Bound">l₁</a> <a id="2592" href="Algebra.Lattice.Properties.Lattice.html#380" class="Bound">l₂</a>
<a id="2595" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2609" class="Symbol">=</a> <a id="2611" class="Keyword">record</a>
  <a id="2620" class="Symbol">{</a> <a id="2622" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="2636" class="Symbol">=</a> <a id="2638" href="Algebra.Lattice.Properties.Lattice.html#2453" class="Function">∨-isSemilattice</a>
  <a id="2656" class="Symbol">}</a>

<a id="2659" class="Keyword">open</a> <a id="2664" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="2686" href="Algebra.Lattice.Properties.Lattice.html#2561" class="Function">∨-semilattice</a> <a id="2700" class="Keyword">public</a>
  <a id="2709" class="Keyword">using</a> <a id="2715" class="Symbol">()</a>
  <a id="2720" class="Keyword">renaming</a>
  <a id="2731" class="Symbol">(</a> <a id="2733" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="2767" class="Symbol">to</a> <a id="2770" class="Function">∨-isOrderTheoreticMeetSemilattice</a>
  <a id="2806" class="Symbol">;</a> <a id="2808" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="2842" class="Symbol">to</a> <a id="2845" class="Function">∨-isOrderTheoreticJoinSemilattice</a>
  <a id="2881" class="Symbol">;</a> <a id="2883" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a>   <a id="2917" class="Symbol">to</a> <a id="2920" class="Function">∨-orderTheoreticMeetSemilattice</a>
  <a id="2954" class="Symbol">;</a> <a id="2956" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a>   <a id="2990" class="Symbol">to</a> <a id="2993" class="Function">∨-orderTheoreticJoinSemilattice</a>
  <a id="3027" class="Symbol">)</a>

<a id="3030" class="Comment">------------------------------------------------------------------------</a>
<a id="3103" class="Comment">-- The dual construction is also a lattice.</a>

<a id="∧-∨-isLattice"></a><a id="3148" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a> <a id="3162" class="Symbol">:</a> <a id="3164" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="3174" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a> <a id="3178" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
<a id="3182" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a> <a id="3196" class="Symbol">=</a> <a id="3198" class="Keyword">record</a>
  <a id="3207" class="Symbol">{</a> <a id="3209" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Algebra.Lattice.Structures.html#4069" class="Function">isEquivalence</a>
  <a id="3241" class="Symbol">;</a> <a id="3243" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="3257" class="Symbol">=</a> <a id="3259" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a>
  <a id="3268" class="Symbol">;</a> <a id="3270" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="3284" class="Symbol">=</a> <a id="3286" href="Algebra.Lattice.Structures.html#4242" class="Function">∧-assoc</a>
  <a id="3296" class="Symbol">;</a> <a id="3298" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="3312" class="Symbol">=</a> <a id="3314" href="Algebra.Lattice.Structures.html#4276" class="Function">∧-cong</a>
  <a id="3323" class="Symbol">;</a> <a id="3325" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="3339" class="Symbol">=</a> <a id="3341" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a>
  <a id="3350" class="Symbol">;</a> <a id="3352" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="3366" class="Symbol">=</a> <a id="3368" href="Algebra.Lattice.Structures.html#4141" class="Function">∨-assoc</a>
  <a id="3378" class="Symbol">;</a> <a id="3380" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="3394" class="Symbol">=</a> <a id="3396" href="Algebra.Lattice.Structures.html#4175" class="Function">∨-cong</a>
  <a id="3405" class="Symbol">;</a> <a id="3407" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="3421" class="Symbol">=</a> <a id="3423" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="3428" href="Algebra.Lattice.Structures.html#4309" class="Function">absorptive</a>
  <a id="3441" class="Symbol">}</a>

<a id="∧-∨-lattice"></a><a id="3444" href="Algebra.Lattice.Properties.Lattice.html#3444" class="Function">∧-∨-lattice</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="3466" class="Symbol">_</a> <a id="3468" class="Symbol">_</a>
<a id="3470" href="Algebra.Lattice.Properties.Lattice.html#3444" class="Function">∧-∨-lattice</a> <a id="3482" class="Symbol">=</a> <a id="3484" class="Keyword">record</a>
  <a id="3493" class="Symbol">{</a> <a id="3495" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Algebra.Lattice.Properties.Lattice.html#3148" class="Function">∧-∨-isLattice</a>
  <a id="3523" class="Symbol">}</a>

<a id="3526" class="Comment">------------------------------------------------------------------------</a>
<a id="3599" class="Comment">-- Every algebraic lattice can be turned into an order-theoretic one.</a>

<a id="3670" class="Keyword">open</a> <a id="3675" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">SemilatticeProperties</a> <a id="3697" href="Algebra.Lattice.Properties.Lattice.html#1602" class="Function">∧-semilattice</a> <a id="3711" class="Keyword">public</a> <a id="3718" class="Keyword">using</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a><a id="3730" class="Symbol">)</a>
<a id="3732" class="Keyword">open</a> <a id="3737" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="3743" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="3749" class="Keyword">using</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="3759" class="Symbol">;</a> <a id="3761" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="3775" class="Symbol">)</a>

<a id="∨-∧-isOrderTheoreticLattice"></a><a id="3778" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3806" class="Symbol">:</a> <a id="3808" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">R.IsLattice</a> <a id="3820" href="Algebra.Lattice.Bundles.html#4742" class="Field Operator">_≈_</a> <a id="3824" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="3828" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a> <a id="3832" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">_∧_</a>
<a id="3836" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a> <a id="3864" class="Symbol">=</a> <a id="3866" class="Keyword">record</a>
  <a id="3875" class="Symbol">{</a> <a id="3877" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Relation.Binary.Bundles.html#4624" class="Function">isPartialOrder</a>
  <a id="3911" class="Symbol">;</a> <a id="3913" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>       <a id="3928" class="Symbol">=</a> <a id="3930" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a>
  <a id="3941" class="Symbol">;</a> <a id="3943" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>        <a id="3958" class="Symbol">=</a> <a id="3960" href="Relation.Binary.Lattice.Structures.html#2188" class="Function">infimum</a>
  <a id="3970" class="Symbol">}</a>
  <a id="3974" class="Keyword">where</a>
  <a id="3982" class="Keyword">open</a> <a id="3987" href="Relation.Binary.Lattice.Bundles.html#2125" class="Module">R.MeetSemilattice</a> <a id="4005" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="4037" class="Keyword">using</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Relation.Binary.Lattice.Structures.html#2188" class="Function">infimum</a><a id="4051" class="Symbol">)</a>
  <a id="4055" class="Keyword">open</a> <a id="4060" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">R.JoinSemilattice</a> <a id="4078" href="Algebra.Lattice.Properties.Lattice.html#2993" class="Function">∨-orderTheoreticJoinSemilattice</a> <a id="4110" class="Keyword">using</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a><a id="4122" class="Symbol">;</a> <a id="4124" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a><a id="4129" class="Symbol">;</a> <a id="4131" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a><a id="4138" class="Symbol">)</a>
    <a id="4144" class="Keyword">renaming</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a> <a id="4158" class="Symbol">to</a> <a id="4161" class="Field Operator">_≤′_</a><a id="4165" class="Symbol">)</a>

  <a id="4170" class="Comment">-- An alternative but equivalent interpretation of the order _≤_.</a>

  <a id="4239" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">∀</a> <a id="4249" class="Symbol">{</a><a id="4250" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4252" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a><a id="4253" class="Symbol">}</a> <a id="4255" class="Symbol">→</a> <a id="4257" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4259" href="Algebra.Lattice.Properties.Lattice.html#4161" class="Function Operator">≤′</a> <a id="4262" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Algebra.Lattice.Properties.Lattice.html#4250" class="Bound">x</a> <a id="4268" href="Relation.Binary.Bundles.html#4588" class="Function Operator">≤</a> <a id="4270" href="Algebra.Lattice.Properties.Lattice.html#4252" class="Bound">y</a>
  <a id="4274" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4280" class="Symbol">{</a><a id="4281" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4282" class="Symbol">}</a> <a id="4284" class="Symbol">{</a><a id="4285" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a><a id="4286" class="Symbol">}</a> <a id="4288" href="Algebra.Lattice.Properties.Lattice.html#4288" class="Bound">y≈y∨x</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4300" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4302" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4312" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4314" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4316" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a>        <a id="4325" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4328" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4336" href="Algebra.Lattice.Properties.Lattice.html#4288" class="Bound">y≈y∨x</a> <a id="4342" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4348" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4350" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4355" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4357" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4358" class="Symbol">)</a>  <a id="4361" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4364" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4372" class="Symbol">(</a><a id="4373" href="Algebra.Lattice.Structures.html#4107" class="Function">∨-comm</a> <a id="4380" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4382" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a><a id="4383" class="Symbol">)</a> <a id="4385" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4391" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4393" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4395" class="Symbol">(</a><a id="4396" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4398" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4400" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a><a id="4401" class="Symbol">)</a>  <a id="4404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4407" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4419" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a> <a id="4421" href="Algebra.Lattice.Properties.Lattice.html#4285" class="Bound">y</a> <a id="4423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4429" href="Algebra.Lattice.Properties.Lattice.html#4281" class="Bound">x</a>            <a id="4442" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4447" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4456" class="Symbol">:</a> <a id="4458" class="Symbol">∀</a> <a id="4460" class="Symbol">{</a><a id="4461" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4463" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a><a id="4464" class="Symbol">}</a> <a id="4466" class="Symbol">→</a> <a id="4468" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4470" href="Relation.Binary.Bundles.html#4588" class="Function Operator">≤</a> <a id="4472" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a> <a id="4474" class="Symbol">→</a> <a id="4476" href="Algebra.Lattice.Properties.Lattice.html#4461" class="Bound">x</a> <a id="4478" href="Algebra.Lattice.Properties.Lattice.html#4161" class="Function Operator">≤′</a> <a id="4481" href="Algebra.Lattice.Properties.Lattice.html#4463" class="Bound">y</a>
  <a id="4485" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4494" class="Symbol">{</a><a id="4495" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a><a id="4496" class="Symbol">}</a> <a id="4498" class="Symbol">{</a><a id="4499" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4500" class="Symbol">}</a> <a id="4502" href="Algebra.Lattice.Properties.Lattice.html#4502" class="Bound">x≈x∧y</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4514" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4516" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4526" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4528" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4530" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a>        <a id="4539" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4542" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4550" href="Algebra.Lattice.Properties.Lattice.html#4502" class="Bound">x≈x∧y</a> <a id="4556" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4562" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4564" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4566" class="Symbol">(</a><a id="4567" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4569" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4571" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4572" class="Symbol">)</a>  <a id="4575" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4578" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Algebra.Lattice.Structures.html#4208" class="Function">∧-comm</a> <a id="4594" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4596" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a><a id="4597" class="Symbol">)</a> <a id="4599" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4605" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4607" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">∨</a> <a id="4609" class="Symbol">(</a><a id="4610" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4612" href="Algebra.Lattice.Bundles.html#4800" class="Field Operator">∧</a> <a id="4614" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a><a id="4615" class="Symbol">)</a>  <a id="4618" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4621" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4633" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a> <a id="4635" href="Algebra.Lattice.Properties.Lattice.html#4495" class="Bound">x</a> <a id="4637" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="4643" href="Algebra.Lattice.Properties.Lattice.html#4499" class="Bound">y</a>            <a id="4656" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4661" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">R.Supremum</a> <a id="4683" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="4687" href="Algebra.Lattice.Bundles.html#4772" class="Field Operator">_∨_</a>
  <a id="4693" href="Algebra.Lattice.Properties.Lattice.html#4661" class="Function">supremum</a> <a id="4702" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4704" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a> <a id="4706" class="Symbol">=</a>
     <a id="4713" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="4726" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4728" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a><a id="4729" class="Symbol">)</a> <a id="4731" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4738" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="4751" href="Algebra.Lattice.Properties.Lattice.html#4702" class="Bound">x</a> <a id="4753" href="Algebra.Lattice.Properties.Lattice.html#4704" class="Bound">y</a><a id="4754" class="Symbol">)</a> <a id="4756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
     <a id="4763" class="Symbol">λ</a> <a id="4765" href="Algebra.Lattice.Properties.Lattice.html#4765" class="Bound">z</a> <a id="4767" href="Algebra.Lattice.Properties.Lattice.html#4767" class="Bound">x≤z</a> <a id="4771" href="Algebra.Lattice.Properties.Lattice.html#4771" class="Bound">y≤z</a> <a id="4775" class="Symbol">→</a> <a id="4777" href="Algebra.Lattice.Properties.Lattice.html#4239" class="Function">sound</a> <a id="4783" class="Symbol">(</a><a id="4784" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4802" href="Algebra.Lattice.Properties.Lattice.html#4767" class="Bound">x≤z</a><a id="4805" class="Symbol">)</a> <a id="4807" class="Symbol">(</a><a id="4808" href="Algebra.Lattice.Properties.Lattice.html#4447" class="Function">complete</a> <a id="4817" href="Algebra.Lattice.Properties.Lattice.html#4771" class="Bound">y≤z</a><a id="4820" class="Symbol">))</a>

<a id="∨-∧-orderTheoreticLattice"></a><a id="4824" href="Algebra.Lattice.Properties.Lattice.html#4824" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">R.Lattice</a> <a id="4862" class="Symbol">_</a> <a id="4864" class="Symbol">_</a> <a id="4866" class="Symbol">_</a>
<a id="4868" href="Algebra.Lattice.Properties.Lattice.html#4824" class="Function">∨-∧-orderTheoreticLattice</a> <a id="4894" class="Symbol">=</a> <a id="4896" class="Keyword">record</a>
  <a id="4905" class="Symbol">{</a> <a id="4907" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="4917" class="Symbol">=</a> <a id="4919" href="Algebra.Lattice.Properties.Lattice.html#3778" class="Function">∨-∧-isOrderTheoreticLattice</a>
  <a id="4949" class="Symbol">}</a></pre></body></html>


==> anc/html/Algebra.Lattice.Properties.Semilattice.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Semilattice (Algebra.Lattice.Properties.Semilattice)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Properties.Semilattice</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties of semilattices</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">open</a> <a id="275" class="Keyword">import</a> <a id="282" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="324" class="Symbol">)</a>

<a id="327" class="Keyword">module</a> <a id="334" href="Algebra.Lattice.Properties.Semilattice.html" class="Module">Algebra.Lattice.Properties.Semilattice</a>
  <a id="375" class="Symbol">{</a><a id="376" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="378" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a><a id="379" class="Symbol">}</a> <a id="381" class="Symbol">(</a><a id="382" href="Algebra.Lattice.Properties.Semilattice.html#382" class="Bound">L</a> <a id="384" class="Symbol">:</a> <a id="386" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="398" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="400" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a><a id="401" class="Symbol">)</a> <a id="403" class="Keyword">where</a>

<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="491" class="Symbol">as</a> <a id="494" class="Module">B</a>
<a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="536" class="Symbol">as</a> <a id="539" class="Module">PosetProperties</a>
<a id="555" class="Keyword">open</a> <a id="560" href="Algebra.Lattice.Bundles.html#1438" class="Module">Semilattice</a> <a id="572" href="Algebra.Lattice.Properties.Semilattice.html#382" class="Bound">L</a> <a id="574" class="Keyword">renaming</a> <a id="583" class="Symbol">(</a><a id="584" href="Algebra.Lattice.Bundles.html#1582" class="Field Operator">_∙_</a> <a id="588" class="Symbol">to</a> <a id="591" class="Field Operator">_∧_</a><a id="594" class="Symbol">)</a>

<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="642" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="649" class="Keyword">import</a> <a id="656" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a> <a id="700" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="704" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
  <a id="710" class="Symbol">as</a> <a id="LeftNaturalOrder"></a><a id="713" href="Algebra.Lattice.Properties.Semilattice.html#713" class="Module">LeftNaturalOrder</a>

<a id="731" class="Comment">------------------------------------------------------------------------</a>
<a id="804" class="Comment">-- Every semilattice can be turned into a poset via the left natural</a>
<a id="873" class="Comment">-- order.</a>

<a id="poset"></a><a id="884" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="890" class="Symbol">:</a> <a id="892" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="898" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="900" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="902" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="904" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="910" class="Symbol">=</a> <a id="912" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">LeftNaturalOrder.poset</a> <a id="935" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a>

<a id="950" class="Keyword">open</a> <a id="955" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="961" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a><a id="982" class="Symbol">;</a> <a id="984" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" href="Relation.Binary.Properties.Poset.html" class="Module">PosetProperties</a> <a id="1021" href="Algebra.Lattice.Properties.Semilattice.html#884" class="Function">poset</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a><a id="1050" class="Symbol">)</a>

<a id="1053" class="Comment">------------------------------------------------------------------------</a>
<a id="1126" class="Comment">-- Every algebraic semilattice can be turned into an order-theoretic one.</a>

<a id="∧-isOrderTheoreticMeetSemilattice"></a><a id="1201" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">B.IsMeetSemilattice</a> <a id="1257" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1261" href="Relation.Binary.Bundles.html#4588" class="Function Operator">_≤_</a> <a id="1265" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1269" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a> <a id="1303" class="Symbol">=</a> <a id="1305" class="Keyword">record</a>
  <a id="1314" class="Symbol">{</a> <a id="1316" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="1331" class="Symbol">=</a> <a id="1333" href="Relation.Binary.Bundles.html#4624" class="Function">isPartialOrder</a>
  <a id="1350" class="Symbol">;</a> <a id="1352" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">LeftNaturalOrder.infimum</a> <a id="1394" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a>
  <a id="1410" class="Symbol">}</a>

<a id="∧-isOrderTheoreticJoinSemilattice"></a><a id="1413" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">B.IsJoinSemilattice</a> <a id="1469" href="Algebra.Lattice.Bundles.html#1548" class="Field Operator">_≈_</a> <a id="1473" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a> <a id="1477" href="Algebra.Lattice.Properties.Semilattice.html#591" class="Field Operator">_∧_</a>
<a id="1481" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a> <a id="1515" class="Symbol">=</a> <a id="1517" class="Keyword">record</a>
  <a id="1526" class="Symbol">{</a> <a id="1528" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1564" class="Symbol">;</a> <a id="1566" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="1581" class="Symbol">=</a> <a id="1583" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">B.IsMeetSemilattice.infimum</a>
                       <a id="1634" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1670" class="Symbol">}</a>

<a id="∧-orderTheoreticMeetSemilattice"></a><a id="1673" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">B.MeetSemilattice</a> <a id="1725" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="1727" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="1729" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="1731" href="Algebra.Lattice.Properties.Semilattice.html#1673" class="Function">∧-orderTheoreticMeetSemilattice</a> <a id="1763" class="Symbol">=</a> <a id="1765" class="Keyword">record</a>
  <a id="1774" class="Symbol">{</a> <a id="1776" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Algebra.Lattice.Properties.Semilattice.html#1201" class="Function">∧-isOrderTheoreticMeetSemilattice</a>
  <a id="1832" class="Symbol">}</a>

<a id="∧-orderTheoreticJoinSemilattice"></a><a id="1835" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">B.JoinSemilattice</a> <a id="1887" href="Algebra.Lattice.Properties.Semilattice.html#376" class="Bound">c</a> <a id="1889" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a> <a id="1891" href="Algebra.Lattice.Properties.Semilattice.html#378" class="Bound">ℓ</a>
<a id="1893" href="Algebra.Lattice.Properties.Semilattice.html#1835" class="Function">∧-orderTheoreticJoinSemilattice</a> <a id="1925" class="Symbol">=</a> <a id="1927" class="Keyword">record</a>
  <a id="1936" class="Symbol">{</a> <a id="1938" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Algebra.Lattice.Properties.Semilattice.html#1413" class="Function">∧-isOrderTheoreticJoinSemilattice</a>
  <a id="1994" class="Symbol">}</a></pre></body></html>


==> anc/html/Algebra.Lattice.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Algebra.Lattice.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Lattice.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some lattice-like structures defined by properties of _∧_ and _∨_</a>
<a id="175" class="Comment">-- (not packed up with sets, operations, etc.)</a>
<a id="222" class="Comment">--</a>
<a id="225" class="Comment">-- For lattices defined via an order relation, see</a>
<a id="276" class="Comment">-- Relation.Binary.Lattice.</a>
<a id="304" class="Comment">------------------------------------------------------------------------</a>

<a id="378" class="Comment">-- The contents of this module should be accessed via `Algebra.Lattice`,</a>
<a id="451" class="Comment">-- unless you want to parameterise it via the equality relation.</a>

<a id="517" class="Symbol">{-#</a> <a id="521" class="Keyword">OPTIONS</a> <a id="529" class="Pragma">--cubical-compatible</a> <a id="550" class="Pragma">--safe</a> <a id="557" class="Symbol">#-}</a>

<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="587" class="Keyword">using</a> <a id="593" class="Symbol">(</a><a id="594" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="597" class="Symbol">;</a> <a id="599" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="634" class="Keyword">using</a> <a id="640" class="Symbol">(</a><a id="641" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="646" class="Symbol">;</a> <a id="648" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Level.html" class="Module">Level</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="718" class="Keyword">using</a> <a id="724" class="Symbol">(</a><a id="725" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="766" class="Keyword">using</a> <a id="772" class="Symbol">(</a><a id="773" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="820" class="Keyword">using</a> <a id="826" class="Symbol">(</a><a id="827" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="840" class="Symbol">)</a>

<a id="843" class="Keyword">module</a> <a id="850" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a>
  <a id="879" class="Symbol">{</a><a id="880" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="882" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">{</a><a id="886" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a> <a id="888" class="Symbol">:</a> <a id="890" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="894" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a><a id="895" class="Symbol">}</a>  <a id="898" class="Comment">-- The underlying set</a>
  <a id="922" class="Symbol">(</a><a id="923" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a> <a id="927" class="Symbol">:</a> <a id="929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="933" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a> <a id="935" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="936" class="Symbol">)</a>    <a id="941" class="Comment">-- The underlying equality relation</a>
  <a id="979" class="Keyword">where</a>

<a id="986" class="Keyword">open</a> <a id="991" class="Keyword">import</a> <a id="998" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1018" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1053" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>

<a id="1058" class="Comment">------------------------------------------------------------------------</a>
<a id="1131" class="Comment">-- Structures with 1 binary operation</a>

<a id="IsSemilattice"></a><a id="1170" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a>
<a id="1204" class="Keyword">module</a> <a id="IsSemilattice"></a><a id="1211" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Algebra.Lattice.Structures.html#1226" class="Bound">∙</a><a id="1227" class="Symbol">}</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Algebra.Lattice.Structures.html#1230" class="Bound">L</a> <a id="1232" class="Symbol">:</a> <a id="1234" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="1248" href="Algebra.Lattice.Structures.html#1226" class="Bound">∙</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Keyword">where</a>
  <a id="1259" class="Keyword">open</a> <a id="1264" href="Algebra.Structures.html#3912" class="Module">IsCommutativeBand</a> <a id="1282" href="Algebra.Lattice.Structures.html#1230" class="Bound">L</a> <a id="1284" class="Keyword">public</a>
    <a id="1295" class="Keyword">using</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Structures.html#3974" class="Field">isBand</a><a id="1308" class="Symbol">;</a> <a id="1310" href="Algebra.Structures.html#3996" class="Field">comm</a><a id="1314" class="Symbol">)</a>
  <a id="1318" class="Keyword">open</a> <a id="1323" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="1330" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="1337" class="Keyword">public</a>

<a id="1345" class="Comment">-- Used to bring names appropriate for a meet semilattice into scope.</a>
<a id="IsMeetSemilattice"></a><a id="1415" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a>
<a id="1449" class="Keyword">module</a> <a id="IsMeetSemilattice"></a><a id="1456" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="1474" class="Symbol">{</a><a id="1475" href="Algebra.Lattice.Structures.html#1475" class="Bound">∧</a><a id="1476" class="Symbol">}</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Algebra.Lattice.Structures.html#1479" class="Bound">L</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Algebra.Lattice.Structures.html#1415" class="Function">IsMeetSemilattice</a> <a id="1501" href="Algebra.Lattice.Structures.html#1475" class="Bound">∧</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Keyword">where</a>
  <a id="1512" class="Keyword">open</a> <a id="1517" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1531" href="Algebra.Lattice.Structures.html#1479" class="Bound">L</a> <a id="1533" class="Keyword">public</a>
    <a id="1544" class="Keyword">renaming</a>
    <a id="1557" class="Symbol">(</a> <a id="1559" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>  <a id="1567" class="Symbol">to</a> <a id="1570" class="Function">∧-cong</a>
    <a id="1581" class="Symbol">;</a> <a id="1583" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1591" class="Symbol">to</a> <a id="1594" class="Function">∧-congˡ</a>
    <a id="1606" class="Symbol">;</a> <a id="1608" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1616" class="Symbol">to</a> <a id="1619" class="Function">∧-congʳ</a>
    <a id="1631" class="Symbol">)</a>

<a id="1634" class="Comment">-- Used to bring names appropriate for a join semilattice into scope.</a>
<a id="IsJoinSemilattice"></a><a id="1704" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a> <a id="1722" class="Symbol">=</a> <a id="1724" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a>
<a id="1738" class="Keyword">module</a> <a id="IsJoinSemilattice"></a><a id="1745" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Algebra.Lattice.Structures.html#1764" class="Bound">∨</a><a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Algebra.Lattice.Structures.html#1768" class="Bound">L</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Algebra.Lattice.Structures.html#1704" class="Function">IsJoinSemilattice</a> <a id="1790" href="Algebra.Lattice.Structures.html#1764" class="Bound">∨</a><a id="1791" class="Symbol">)</a> <a id="1793" class="Keyword">where</a>
  <a id="1801" class="Keyword">open</a> <a id="1806" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="1820" href="Algebra.Lattice.Structures.html#1768" class="Bound">L</a> <a id="1822" class="Keyword">public</a>
    <a id="1833" class="Keyword">renaming</a>
    <a id="1846" class="Symbol">(</a> <a id="1848" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>  <a id="1856" class="Symbol">to</a> <a id="1859" class="Function">∨-cong</a>
    <a id="1870" class="Symbol">;</a> <a id="1872" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1880" class="Symbol">to</a> <a id="1883" class="Function">∨-congˡ</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1905" class="Symbol">to</a> <a id="1908" class="Function">∨-congʳ</a>
    <a id="1920" class="Symbol">)</a>

<a id="1923" class="Comment">------------------------------------------------------------------------</a>
<a id="1996" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>

<a id="2047" class="Comment">-- A bounded semi-lattice is the same thing as an idempotent commutative</a>
<a id="2120" class="Comment">-- monoid.</a>
<a id="IsBoundedSemilattice"></a><a id="2131" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="2152" class="Symbol">=</a> <a id="2154" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a>
<a id="2184" class="Keyword">module</a> <a id="IsBoundedSemilattice"></a><a id="2191" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2212" class="Symbol">{</a><a id="2213" href="Algebra.Lattice.Structures.html#2213" class="Bound">∙</a> <a id="2215" href="Algebra.Lattice.Structures.html#2215" class="Bound">ε</a><a id="2216" class="Symbol">}</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Algebra.Lattice.Structures.html#2219" class="Bound">L</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a> <a id="2244" href="Algebra.Lattice.Structures.html#2213" class="Bound">∙</a> <a id="2246" href="Algebra.Lattice.Structures.html#2215" class="Bound">ε</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Keyword">where</a>

  <a id="2258" class="Keyword">open</a> <a id="2263" href="Algebra.Structures.html#5821" class="Module">IsIdempotentCommutativeMonoid</a> <a id="2293" href="Algebra.Lattice.Structures.html#2219" class="Bound">L</a> <a id="2295" class="Keyword">public</a>
    <a id="2306" class="Keyword">renaming</a> <a id="2315" class="Symbol">(</a><a id="2316" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="2334" class="Symbol">to</a> <a id="2337" class="Function">isSemilattice</a><a id="2350" class="Symbol">)</a>


<a id="2354" class="Comment">-- Used to bring names appropriate for a bounded meet semilattice</a>
<a id="2420" class="Comment">-- into scope.</a>
<a id="IsBoundedMeetSemilattice"></a><a id="2435" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a>
<a id="2483" class="Keyword">module</a> <a id="IsBoundedMeetSemilattice"></a><a id="2490" href="Algebra.Lattice.Structures.html#2490" class="Module">IsBoundedMeetSemilattice</a> <a id="2515" class="Symbol">{</a><a id="2516" href="Algebra.Lattice.Structures.html#2516" class="Bound">∧</a> <a id="2518" href="Algebra.Lattice.Structures.html#2518" class="Bound">⊤</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Algebra.Lattice.Structures.html#2522" class="Bound">L</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Algebra.Lattice.Structures.html#2435" class="Function">IsBoundedMeetSemilattice</a> <a id="2551" href="Algebra.Lattice.Structures.html#2516" class="Bound">∧</a> <a id="2553" href="Algebra.Lattice.Structures.html#2518" class="Bound">⊤</a><a id="2554" class="Symbol">)</a>
  <a id="2558" class="Keyword">where</a>

  <a id="2567" class="Keyword">open</a> <a id="2572" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2593" href="Algebra.Lattice.Structures.html#2522" class="Bound">L</a> <a id="2595" class="Keyword">public</a>
    <a id="2606" class="Keyword">using</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Algebra.Structures.html#4847" class="Function">identity</a><a id="2621" class="Symbol">;</a> <a id="2623" href="Algebra.Structures.html#4916" class="Function">identityˡ</a><a id="2632" class="Symbol">;</a> <a id="2634" href="Algebra.Structures.html#4977" class="Function">identityʳ</a><a id="2643" class="Symbol">)</a>
    <a id="2649" class="Keyword">renaming</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="2673" class="Symbol">to</a> <a id="2676" class="Function">isMeetSemilattice</a><a id="2693" class="Symbol">)</a>

  <a id="2698" class="Keyword">open</a> <a id="2703" href="Algebra.Lattice.Structures.html#1456" class="Module">IsMeetSemilattice</a> <a id="2721" href="Algebra.Lattice.Structures.html#2676" class="Function">isMeetSemilattice</a> <a id="2739" class="Keyword">public</a>


<a id="2748" class="Comment">-- Used to bring names appropriate for a bounded join semilattice</a>
<a id="2814" class="Comment">-- into scope.</a>
<a id="IsBoundedJoinSemilattice"></a><a id="2829" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a> <a id="2854" class="Symbol">=</a> <a id="2856" href="Algebra.Lattice.Structures.html#2131" class="Function">IsBoundedSemilattice</a>
<a id="2877" class="Keyword">module</a> <a id="IsBoundedJoinSemilattice"></a><a id="2884" href="Algebra.Lattice.Structures.html#2884" class="Module">IsBoundedJoinSemilattice</a> <a id="2909" class="Symbol">{</a><a id="2910" href="Algebra.Lattice.Structures.html#2910" class="Bound">∨</a> <a id="2912" href="Algebra.Lattice.Structures.html#2912" class="Bound">⊥</a><a id="2913" class="Symbol">}</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Algebra.Lattice.Structures.html#2916" class="Bound">L</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Algebra.Lattice.Structures.html#2829" class="Function">IsBoundedJoinSemilattice</a> <a id="2945" href="Algebra.Lattice.Structures.html#2910" class="Bound">∨</a> <a id="2947" href="Algebra.Lattice.Structures.html#2912" class="Bound">⊥</a><a id="2948" class="Symbol">)</a>
  <a id="2952" class="Keyword">where</a>

  <a id="2961" class="Keyword">open</a> <a id="2966" href="Algebra.Lattice.Structures.html#2191" class="Module">IsBoundedSemilattice</a> <a id="2987" href="Algebra.Lattice.Structures.html#2916" class="Bound">L</a> <a id="2989" class="Keyword">public</a>
    <a id="3000" class="Keyword">using</a> <a id="3006" class="Symbol">(</a><a id="3007" href="Algebra.Structures.html#4847" class="Function">identity</a><a id="3015" class="Symbol">;</a> <a id="3017" href="Algebra.Structures.html#4916" class="Function">identityˡ</a><a id="3026" class="Symbol">;</a> <a id="3028" href="Algebra.Structures.html#4977" class="Function">identityʳ</a><a id="3037" class="Symbol">)</a>
    <a id="3043" class="Keyword">renaming</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Algebra.Lattice.Structures.html#2337" class="Function">isSemilattice</a> <a id="3067" class="Symbol">to</a> <a id="3070" class="Function">isJoinSemilattice</a><a id="3087" class="Symbol">)</a>

  <a id="3092" class="Keyword">open</a> <a id="3097" href="Algebra.Lattice.Structures.html#1745" class="Module">IsJoinSemilattice</a> <a id="3115" href="Algebra.Lattice.Structures.html#3070" class="Function">isJoinSemilattice</a> <a id="3133" class="Keyword">public</a>

<a id="3141" class="Comment">------------------------------------------------------------------------</a>
<a id="3214" class="Comment">-- Structures with 2 binary operations</a>

<a id="3254" class="Comment">-- Note that `IsLattice` is not defined in terms of `IsMeetSemilattice`</a>
<a id="3326" class="Comment">-- and `IsJoinSemilattice` for two reasons:</a>
<a id="3370" class="Comment">--   1) it would result in a structure with two *different* proofs that</a>
<a id="3442" class="Comment">--   the equality relation `≈` is an equivalence relation.</a>
<a id="3501" class="Comment">--   2) the idempotence laws of ∨ and ∧ can be derived from the</a>
<a id="3565" class="Comment">--   absorption laws, which makes the corresponding &quot;idem&quot; fields</a>
<a id="3631" class="Comment">--   redundant.</a>
<a id="3647" class="Comment">--</a>
<a id="3650" class="Comment">-- It is possible to construct the `IsLattice` record from</a>
<a id="3709" class="Comment">-- `IsMeetSemilattice` and `IsJoinSemilattice` via the `IsLattice₂`</a>
<a id="3777" class="Comment">-- record found in `Algebra.Lattice.Structures.Biased`.</a>
<a id="3833" class="Comment">--</a>
<a id="3836" class="Comment">-- The derived idempotence laws are stated and proved in</a>
<a id="3893" class="Comment">-- `Algebra.Lattice.Properties.Lattice` along with the fact that every</a>
<a id="3964" class="Comment">-- lattice consists of two semilattices.</a>

<a id="4006" class="Keyword">record</a> <a id="IsLattice"></a><a id="4013" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4026" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a> <a id="4028" class="Symbol">:</a> <a id="4030" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4034" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="4046" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4048" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="4049" class="Symbol">)</a> <a id="4051" class="Keyword">where</a>
  <a id="4059" class="Keyword">field</a>
    <a id="IsLattice.isEquivalence"></a><a id="4069" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="4083" class="Symbol">:</a> <a id="4085" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="4099" href="Algebra.Lattice.Structures.html#923" class="Bound Operator">_≈_</a>
    <a id="IsLattice.∨-comm"></a><a id="4107" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="4121" class="Symbol">:</a> <a id="4123" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4135" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∨-assoc"></a><a id="4141" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="4155" class="Symbol">:</a> <a id="4157" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4169" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∨-cong"></a><a id="4175" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="4189" class="Symbol">:</a> <a id="4191" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="4202" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
    <a id="IsLattice.∧-comm"></a><a id="4208" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="4222" class="Symbol">:</a> <a id="4224" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4236" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.∧-assoc"></a><a id="4242" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="4256" class="Symbol">:</a> <a id="4258" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="4270" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.∧-cong"></a><a id="4276" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="4290" class="Symbol">:</a> <a id="4292" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="4303" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
    <a id="IsLattice.absorptive"></a><a id="4309" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="4323" class="Symbol">:</a> <a id="4325" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="4336" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4338" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>

  <a id="4343" class="Keyword">open</a> <a id="4348" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="4362" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="4376" class="Keyword">public</a>

  <a id="IsLattice.∨-absorbs-∧"></a><a id="4386" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4398" class="Symbol">:</a> <a id="4400" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a> <a id="4402" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4410" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4414" href="Algebra.Lattice.Structures.html#4386" class="Function">∨-absorbs-∧</a> <a id="4426" class="Symbol">=</a> <a id="4428" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4434" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>

  <a id="IsLattice.∧-absorbs-∨"></a><a id="4448" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a> <a id="4464" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="4472" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4476" href="Algebra.Lattice.Structures.html#4448" class="Function">∧-absorbs-∨</a> <a id="4488" class="Symbol">=</a> <a id="4490" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4496" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>

  <a id="IsLattice.∧-congˡ"></a><a id="4510" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="4534" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4538" href="Algebra.Lattice.Structures.html#4510" class="Function">∧-congˡ</a> <a id="4546" href="Algebra.Lattice.Structures.html#4546" class="Bound">y≈z</a> <a id="4550" class="Symbol">=</a> <a id="4552" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a> <a id="4559" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4564" href="Algebra.Lattice.Structures.html#4546" class="Bound">y≈z</a>

  <a id="IsLattice.∧-congʳ"></a><a id="4571" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="4596" href="Algebra.Lattice.Structures.html#4026" class="Bound">∧</a>
  <a id="4600" href="Algebra.Lattice.Structures.html#4571" class="Function">∧-congʳ</a> <a id="4608" href="Algebra.Lattice.Structures.html#4608" class="Bound">y≈z</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a> <a id="4621" href="Algebra.Lattice.Structures.html#4608" class="Bound">y≈z</a> <a id="4625" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsLattice.∨-congˡ"></a><a id="4633" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="4657" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4661" href="Algebra.Lattice.Structures.html#4633" class="Function">∨-congˡ</a> <a id="4669" href="Algebra.Lattice.Structures.html#4669" class="Bound">y≈z</a> <a id="4673" class="Symbol">=</a> <a id="4675" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a> <a id="4682" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4687" href="Algebra.Lattice.Structures.html#4669" class="Bound">y≈z</a>

  <a id="IsLattice.∨-congʳ"></a><a id="4694" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="4702" class="Symbol">:</a> <a id="4704" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="4719" href="Algebra.Lattice.Structures.html#4024" class="Bound">∨</a>
  <a id="4723" href="Algebra.Lattice.Structures.html#4694" class="Function">∨-congʳ</a> <a id="4731" href="Algebra.Lattice.Structures.html#4731" class="Bound">y≈z</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a> <a id="4744" href="Algebra.Lattice.Structures.html#4731" class="Bound">y≈z</a> <a id="4748" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>


<a id="4755" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="4762" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4787" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4795" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">:</a> <a id="4800" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="4807" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4809" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="4810" class="Symbol">)</a> <a id="4812" class="Keyword">where</a>
  <a id="4820" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="4830" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="4842" class="Symbol">:</a> <a id="4844" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="4854" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4856" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∨-distrib-∧"></a><a id="4862" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4878" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="4894" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
    <a id="IsDistributiveLattice.∧-distrib-∨"></a><a id="4900" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="4916" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="4932" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>

  <a id="4937" class="Keyword">open</a> <a id="4942" href="Algebra.Lattice.Structures.html#4013" class="Module">IsLattice</a> <a id="4952" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a> <a id="4962" class="Keyword">public</a>

  <a id="IsDistributiveLattice.∨-distribˡ-∧"></a><a id="4972" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="4989" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="5006" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
  <a id="5010" href="Algebra.Lattice.Structures.html#4972" class="Function">∨-distribˡ-∧</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5031" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∨-distribʳ-∧"></a><a id="5046" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a> <a id="5063" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="5080" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a>
  <a id="5084" href="Algebra.Lattice.Structures.html#5046" class="Function">∨-distribʳ-∧</a> <a id="5097" class="Symbol">=</a> <a id="5099" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5105" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a>

  <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="5120" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="5137" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="5154" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>
  <a id="5158" href="Algebra.Lattice.Structures.html#5120" class="Function">∧-distribˡ-∨</a> <a id="5171" class="Symbol">=</a> <a id="5173" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5179" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>

  <a id="IsDistributiveLattice.∧-distribʳ-∨"></a><a id="5194" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5207" class="Symbol">:</a> <a id="5209" href="Algebra.Lattice.Structures.html#4787" class="Bound">∧</a> <a id="5211" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="5228" href="Algebra.Lattice.Structures.html#4785" class="Bound">∨</a>
  <a id="5232" href="Algebra.Lattice.Structures.html#5194" class="Function">∧-distribʳ-∨</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5253" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a>

<a id="5266" class="Comment">------------------------------------------------------------------------</a>
<a id="5339" class="Comment">-- Structures with 2 binary ops, 1 unary op and 2 elements.</a>

<a id="5400" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5407" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a> <a id="5427" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a> <a id="5429" class="Symbol">:</a> <a id="5431" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5435" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">(</a><a id="5439" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="5447" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5453" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5455" class="Symbol">:</a> <a id="5457" href="Algebra.Lattice.Structures.html#886" class="Bound">A</a><a id="5458" class="Symbol">)</a> <a id="5460" class="Symbol">:</a> <a id="5462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Algebra.Lattice.Structures.html#880" class="Bound">a</a> <a id="5469" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5471" href="Algebra.Lattice.Structures.html#882" class="Bound">ℓ</a><a id="5472" class="Symbol">)</a>
  <a id="5476" class="Keyword">where</a>

  <a id="5485" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isDistributiveLattice"></a><a id="5495" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="5517" class="Symbol">:</a> <a id="5519" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="5541" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a> <a id="5543" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.∨-complement"></a><a id="5549" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="5571" class="Symbol">:</a> <a id="5573" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="5581" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5583" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5585" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
    <a id="IsBooleanAlgebra.∧-complement"></a><a id="5591" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="5613" class="Symbol">:</a> <a id="5615" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="5623" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5625" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5627" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
    <a id="IsBooleanAlgebra.¬-cong"></a><a id="5633" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="5655" class="Symbol">:</a> <a id="5657" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="5668" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a>

  <a id="5673" class="Keyword">open</a> <a id="5678" href="Algebra.Lattice.Structures.html#4762" class="Module">IsDistributiveLattice</a> <a id="5700" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="5722" class="Keyword">public</a>

  <a id="IsBooleanAlgebra.∨-complementˡ"></a><a id="5732" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="5760" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5762" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5764" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
  <a id="5768" href="Algebra.Lattice.Structures.html#5732" class="Function">∨-complementˡ</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5790" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∨-complementʳ"></a><a id="5806" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5820" class="Symbol">:</a> <a id="5822" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="5835" href="Algebra.Lattice.Structures.html#5451" class="Bound">⊤</a> <a id="5837" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5839" href="Algebra.Lattice.Structures.html#5425" class="Bound">∨</a>
  <a id="5843" href="Algebra.Lattice.Structures.html#5806" class="Function">∨-complementʳ</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5865" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>

  <a id="IsBooleanAlgebra.∧-complementˡ"></a><a id="5881" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5895" class="Symbol">:</a> <a id="5897" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="5909" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5911" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5913" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
  <a id="5917" href="Algebra.Lattice.Structures.html#5881" class="Function">∧-complementˡ</a> <a id="5931" class="Symbol">=</a> <a id="5933" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5939" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>

  <a id="IsBooleanAlgebra.∧-complementʳ"></a><a id="5955" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="5969" class="Symbol">:</a> <a id="5971" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="5984" href="Algebra.Lattice.Structures.html#5453" class="Bound">⊥</a> <a id="5986" href="Algebra.Lattice.Structures.html#5439" class="Bound">¬</a> <a id="5988" href="Algebra.Lattice.Structures.html#5427" class="Bound">∧</a>
  <a id="5992" href="Algebra.Lattice.Structures.html#5955" class="Function">∧-complementʳ</a> <a id="6006" class="Symbol">=</a> <a id="6008" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6014" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a></pre></body></html>


==> anc/html/Algebra.Morphism.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Algebra.Morphism.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Morphism.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a>
  <a id="361" class="Symbol">{</a><a id="362" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="363" class="Symbol">}</a> <a id="365" class="Symbol">(</a><a id="366" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="368" class="Symbol">:</a> <a id="370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="374" href="Algebra.Morphism.Definitions.html#362" class="Bound">a</a><a id="375" class="Symbol">)</a>     <a id="381" class="Comment">-- The domain of the morphism</a>
  <a id="413" class="Symbol">{</a><a id="414" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="415" class="Symbol">}</a> <a id="417" class="Symbol">(</a><a id="418" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Algebra.Morphism.Definitions.html#414" class="Bound">b</a><a id="427" class="Symbol">)</a>     <a id="433" class="Comment">-- The codomain of the morphism</a>
  <a id="467" class="Symbol">{</a><a id="468" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="469" class="Symbol">}</a> <a id="471" class="Symbol">(</a><a id="472" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">_≈_</a> <a id="476" class="Symbol">:</a> <a id="478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="482" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="484" href="Algebra.Morphism.Definitions.html#468" class="Bound">ℓ</a><a id="485" class="Symbol">)</a>  <a id="488" class="Comment">-- The equality relation over the codomain</a>
  <a id="533" class="Keyword">where</a>

<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Algebra.Core.html" class="Module">Algebra.Core</a>
  <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="577" class="Symbol">;</a> <a id="579" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="582" class="Symbol">)</a>

<a id="585" class="Comment">------------------------------------------------------------------------</a>
<a id="658" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₀"></a><a id="680" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="693" class="Symbol">:</a> <a id="695" class="Symbol">(</a><a id="696" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="698" class="Symbol">→</a> <a id="700" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="701" class="Symbol">)</a> <a id="703" class="Symbol">→</a> <a id="705" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="707" class="Symbol">→</a> <a id="709" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="711" class="Symbol">→</a> <a id="713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="717" class="Symbol">_</a>
<a id="719" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="732" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦_⟧</a> <a id="736" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="738" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a> <a id="740" class="Symbol">=</a> <a id="742" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟦</a> <a id="744" href="Algebra.Morphism.Definitions.html#736" class="Bound">∙</a> <a id="746" href="Algebra.Morphism.Definitions.html#732" class="Bound Operator">⟧</a> <a id="748" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="750" href="Algebra.Morphism.Definitions.html#738" class="Bound">∘</a>

<a id="Homomorphic₁"></a><a id="753" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="766" class="Symbol">:</a> <a id="768" class="Symbol">(</a><a id="769" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="771" class="Symbol">→</a> <a id="773" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="774" class="Symbol">)</a> <a id="776" class="Symbol">→</a> <a id="778" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="782" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="784" class="Symbol">→</a> <a id="786" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="790" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" class="Symbol">_</a>
<a id="800" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="813" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦_⟧</a> <a id="817" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙_</a> <a id="820" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘_</a> <a id="823" class="Symbol">=</a> <a id="825" class="Symbol">∀</a> <a id="827" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="829" class="Symbol">→</a> <a id="831" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="833" href="Algebra.Morphism.Definitions.html#817" class="Bound Operator">∙</a> <a id="835" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="837" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a> <a id="839" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="841" class="Symbol">(</a><a id="842" href="Algebra.Morphism.Definitions.html#820" class="Bound Operator">∘</a> <a id="844" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟦</a> <a id="846" href="Algebra.Morphism.Definitions.html#827" class="Bound">x</a> <a id="848" href="Algebra.Morphism.Definitions.html#813" class="Bound Operator">⟧</a><a id="849" class="Symbol">)</a>

<a id="Homomorphic₂"></a><a id="852" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="865" class="Symbol">:</a> <a id="867" class="Symbol">(</a><a id="868" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="870" class="Symbol">→</a> <a id="872" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="881" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="889" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" class="Symbol">_</a>
<a id="899" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="912" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦_⟧</a> <a id="916" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">_∙_</a> <a id="920" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">_∘_</a> <a id="924" class="Symbol">=</a> <a id="926" class="Symbol">∀</a> <a id="928" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="930" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="932" class="Symbol">→</a> <a id="934" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="936" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="938" href="Algebra.Morphism.Definitions.html#916" class="Bound Operator">∙</a> <a id="940" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="942" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="944" href="Algebra.Morphism.Definitions.html#472" class="Bound Operator">≈</a> <a id="946" class="Symbol">(</a><a id="947" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="949" href="Algebra.Morphism.Definitions.html#928" class="Bound">x</a> <a id="951" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a> <a id="953" href="Algebra.Morphism.Definitions.html#920" class="Bound Operator">∘</a> <a id="955" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟦</a> <a id="957" href="Algebra.Morphism.Definitions.html#930" class="Bound">y</a> <a id="959" href="Algebra.Morphism.Definitions.html#912" class="Bound Operator">⟧</a><a id="960" class="Symbol">)</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- DEPRECATED NAMES</a>
<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1200" class="Comment">-- not guaranteed.</a>

<a id="1220" class="Comment">-- Version 1.3</a>

<a id="Morphism"></a><a id="1236" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" class="Symbol">_</a>
<a id="1253" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a> <a id="1262" class="Symbol">=</a> <a id="1264" href="Algebra.Morphism.Definitions.html#366" class="Bound">A</a> <a id="1266" class="Symbol">→</a> <a id="1268" href="Algebra.Morphism.Definitions.html#418" class="Bound">B</a>

<a id="1271" class="Symbol">{-#</a> <a id="1275" class="Keyword">WARNING_ON_USAGE</a> <a id="1292" class="Pragma">Morphism</a>
<a id="1301" class="String">&quot;Warning: Morphism was deprecated in v1.3.
Please use the standard function notation (e.g. A → B) instead.&quot;</a>
<a id="1409" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Morphism.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Algebra.Morphism.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Morphism.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="344" class="Symbol">;</a> <a id="346" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="349" class="Symbol">)</a>
<a id="351" class="Keyword">open</a> <a id="356" class="Keyword">import</a> <a id="363" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="379" class="Keyword">import</a> <a id="386" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">MorphismDefinitions</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="468" class="Symbol">;</a> <a id="470" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Definitions.html#842" class="Function">Injective</a><a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="581" class="Symbol">)</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="633" class="Keyword">using</a> <a id="639" class="Symbol">(</a><a id="640" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a><a id="657" class="Symbol">;</a> <a id="659" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a><a id="676" class="Symbol">;</a> <a id="678" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a><a id="694" class="Symbol">)</a>

<a id="697" class="Keyword">private</a>
  <a id="707" class="Keyword">variable</a>
    <a id="720" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="722" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="724" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a> <a id="727" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="739" class="Comment">------------------------------------------------------------------------</a>
<a id="812" class="Comment">-- Morphisms over SuccessorSet-like structures</a>
<a id="859" class="Comment">------------------------------------------------------------------------</a>

<a id="933" class="Keyword">module</a> <a id="SuccessorSetMorphisms"></a><a id="940" href="Algebra.Morphism.Structures.html#940" class="Module">SuccessorSetMorphisms</a>
  <a id="964" class="Symbol">(</a><a id="965" href="Algebra.Morphism.Structures.html#965" class="Bound">N₁</a> <a id="968" class="Symbol">:</a> <a id="970" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="986" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="988" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="990" class="Symbol">)</a> <a id="992" class="Symbol">(</a><a id="993" href="Algebra.Morphism.Structures.html#993" class="Bound">N₂</a> <a id="996" class="Symbol">:</a> <a id="998" href="Algebra.Bundles.Raw.html#735" class="Record">RawSuccessorSet</a> <a id="1014" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="1016" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="1018" class="Symbol">)</a>
  <a id="1022" class="Keyword">where</a>

  <a id="1031" class="Keyword">open</a> <a id="1036" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1052" href="Algebra.Morphism.Structures.html#965" class="Bound">N₁</a>
    <a id="1059" class="Keyword">renaming</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="1077" class="Symbol">to</a> <a id="1080" class="Field">A</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1087" class="Symbol">to</a> <a id="1090" class="Field Operator">_≈₁_</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1101" class="Symbol">to</a> <a id="1104" class="Field">suc#₁</a><a id="1109" class="Symbol">;</a> <a id="1111" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1117" class="Symbol">to</a> <a id="1120" class="Field">zero#₁</a><a id="1126" class="Symbol">)</a>
  <a id="1130" class="Keyword">open</a> <a id="1135" href="Algebra.Bundles.Raw.html#735" class="Module">RawSuccessorSet</a> <a id="1151" href="Algebra.Morphism.Structures.html#993" class="Bound">N₂</a>
    <a id="1158" class="Keyword">renaming</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Algebra.Bundles.Raw.html#808" class="Field">Carrier</a> <a id="1176" class="Symbol">to</a> <a id="1179" class="Field">B</a><a id="1180" class="Symbol">;</a> <a id="1182" href="Algebra.Bundles.Raw.html#828" class="Field Operator">_≈_</a> <a id="1186" class="Symbol">to</a> <a id="1189" class="Field Operator">_≈₂_</a><a id="1193" class="Symbol">;</a> <a id="1195" href="Algebra.Bundles.Raw.html#856" class="Field">suc#</a> <a id="1200" class="Symbol">to</a> <a id="1203" class="Field">suc#₂</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Algebra.Bundles.Raw.html#882" class="Field">zero#</a> <a id="1216" class="Symbol">to</a> <a id="1219" class="Field">zero#₂</a><a id="1225" class="Symbol">)</a>
  <a id="1229" class="Keyword">open</a> <a id="1234" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="1254" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="1256" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a> <a id="1258" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a>


  <a id="1267" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism"></a><a id="1274" href="Algebra.Morphism.Structures.html#1274" class="Record">IsSuccessorSetHomomorphism</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a><a id="1313" class="Symbol">)</a> <a id="1315" class="Symbol">:</a> <a id="1317" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Algebra.Morphism.Structures.html#986" class="Bound">a</a> <a id="1324" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1326" href="Algebra.Morphism.Structures.html#988" class="Bound">ℓ₁</a> <a id="1329" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1331" href="Algebra.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Keyword">where</a>
    <a id="1345" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.isRelHomomorphism"></a><a id="1357" href="Algebra.Morphism.Structures.html#1357" class="Field">isRelHomomorphism</a> <a id="1375" class="Symbol">:</a> <a id="1377" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="1395" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="1400" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="1405" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.suc#-homo"></a><a id="1415" href="Algebra.Morphism.Structures.html#1415" class="Field">suc#-homo</a>         <a id="1433" class="Symbol">:</a> <a id="1435" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="1448" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a> <a id="1452" href="Algebra.Morphism.Structures.html#1104" class="Function">suc#₁</a> <a id="1458" href="Algebra.Morphism.Structures.html#1203" class="Field">suc#₂</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetHomomorphism.zero#-homo"></a><a id="1470" href="Algebra.Morphism.Structures.html#1470" class="Field">zero#-homo</a>        <a id="1488" class="Symbol">:</a> <a id="1490" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="1503" href="Algebra.Morphism.Structures.html#1302" class="Bound Operator">⟦_⟧</a> <a id="1507" href="Algebra.Morphism.Structures.html#1120" class="Function">zero#₁</a> <a id="1514" href="Algebra.Morphism.Structures.html#1219" class="Field">zero#₂</a>

  <a id="1524" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism"></a><a id="1531" href="Algebra.Morphism.Structures.html#1531" class="Record">IsSuccessorSetMonomorphism</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a> <a id="1563" class="Symbol">:</a> <a id="1565" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Algebra.Morphism.Structures.html#986" class="Bound">a</a> <a id="1581" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1583" href="Algebra.Morphism.Structures.html#988" class="Bound">ℓ₁</a> <a id="1586" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1588" href="Algebra.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Keyword">where</a>
    <a id="1602" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.isSuccessorSetHomomorphism"></a><a id="1614" href="Algebra.Morphism.Structures.html#1614" class="Field">isSuccessorSetHomomorphism</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Algebra.Morphism.Structures.html#1274" class="Record">IsSuccessorSetHomomorphism</a> <a id="1670" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.injective"></a><a id="1680" href="Algebra.Morphism.Structures.html#1680" class="Field">injective</a>                  <a id="1707" class="Symbol">:</a> <a id="1709" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1719" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="1724" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="1729" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a>

    <a id="1738" class="Keyword">open</a> <a id="1743" href="Algebra.Morphism.Structures.html#1274" class="Module">IsSuccessorSetHomomorphism</a> <a id="1770" href="Algebra.Morphism.Structures.html#1614" class="Field">isSuccessorSetHomomorphism</a> <a id="1797" class="Keyword">public</a>

    <a id="SuccessorSetMorphisms.IsSuccessorSetMonomorphism.isRelMonomorphism"></a><a id="1809" href="Algebra.Morphism.Structures.html#1809" class="Function">isRelMonomorphism</a> <a id="1827" class="Symbol">:</a> <a id="1829" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="1847" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="1852" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="1857" href="Algebra.Morphism.Structures.html#1559" class="Bound Operator">⟦_⟧</a>
    <a id="1865" href="Algebra.Morphism.Structures.html#1809" class="Function">isRelMonomorphism</a> <a id="1883" class="Symbol">=</a> <a id="1885" class="Keyword">record</a>
      <a id="1898" class="Symbol">{</a> <a id="1900" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Algebra.Morphism.Structures.html#1357" class="Function">isRelHomomorphism</a>
      <a id="1941" class="Symbol">;</a> <a id="1943" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="1958" class="Symbol">=</a> <a id="1960" href="Algebra.Morphism.Structures.html#1680" class="Field">injective</a>
      <a id="1976" class="Symbol">}</a>


  <a id="1982" class="Keyword">record</a> <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism"></a><a id="1989" href="Algebra.Morphism.Structures.html#1989" class="Record">IsSuccessorSetIsomorphism</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Algebra.Morphism.Structures.html#1080" class="Function">A</a> <a id="2024" class="Symbol">→</a> <a id="2026" href="Algebra.Morphism.Structures.html#1179" class="Field">B</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Algebra.Morphism.Structures.html#986" class="Bound">a</a> <a id="2038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2040" href="Algebra.Morphism.Structures.html#1014" class="Bound">b</a> <a id="2042" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2044" href="Algebra.Morphism.Structures.html#988" class="Bound">ℓ₁</a> <a id="2047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2049" href="Algebra.Morphism.Structures.html#1016" class="Bound">ℓ₂</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Keyword">where</a>
    <a id="2063" class="Keyword">field</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.isSuccessorSetMonomorphism"></a><a id="2075" href="Algebra.Morphism.Structures.html#2075" class="Field">isSuccessorSetMonomorphism</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="Algebra.Morphism.Structures.html#1531" class="Record">IsSuccessorSetMonomorphism</a> <a id="2131" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a>
      <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.surjective"></a><a id="2141" href="Algebra.Morphism.Structures.html#2141" class="Field">surjective</a>                 <a id="2168" class="Symbol">:</a> <a id="2170" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2181" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="2186" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="2191" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a>

    <a id="2200" class="Keyword">open</a> <a id="2205" href="Algebra.Morphism.Structures.html#1531" class="Module">IsSuccessorSetMonomorphism</a> <a id="2232" href="Algebra.Morphism.Structures.html#2075" class="Field">isSuccessorSetMonomorphism</a> <a id="2259" class="Keyword">public</a>

    <a id="SuccessorSetMorphisms.IsSuccessorSetIsomorphism.isRelIsomorphism"></a><a id="2271" href="Algebra.Morphism.Structures.html#2271" class="Function">isRelIsomorphism</a> <a id="2288" class="Symbol">:</a> <a id="2290" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="2307" href="Algebra.Morphism.Structures.html#1090" class="Function Operator">_≈₁_</a> <a id="2312" href="Algebra.Morphism.Structures.html#1189" class="Field Operator">_≈₂_</a> <a id="2317" href="Algebra.Morphism.Structures.html#2016" class="Bound Operator">⟦_⟧</a>
    <a id="2325" href="Algebra.Morphism.Structures.html#2271" class="Function">isRelIsomorphism</a> <a id="2342" class="Symbol">=</a> <a id="2344" class="Keyword">record</a>
      <a id="2357" class="Symbol">{</a> <a id="2359" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="2374" class="Symbol">=</a> <a id="2376" href="Algebra.Morphism.Structures.html#1809" class="Function">isRelMonomorphism</a>
      <a id="2400" class="Symbol">;</a> <a id="2402" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="2417" class="Symbol">=</a> <a id="2419" href="Algebra.Morphism.Structures.html#2141" class="Field">surjective</a>
      <a id="2436" class="Symbol">}</a>


<a id="2440" class="Comment">------------------------------------------------------------------------</a>
<a id="2513" class="Comment">-- Morphisms over magma-like structures</a>
<a id="2553" class="Comment">------------------------------------------------------------------------</a>

<a id="2627" class="Keyword">module</a> <a id="MagmaMorphisms"></a><a id="2634" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="2649" class="Symbol">(</a><a id="2650" href="Algebra.Morphism.Structures.html#2650" class="Bound">M₁</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="2664" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="2666" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="2668" class="Symbol">)</a> <a id="2670" class="Symbol">(</a><a id="2671" href="Algebra.Morphism.Structures.html#2671" class="Bound">M₂</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="2685" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="2687" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Keyword">where</a>

  <a id="2700" class="Keyword">open</a> <a id="2705" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2714" href="Algebra.Morphism.Structures.html#2650" class="Bound">M₁</a> <a id="2717" class="Keyword">renaming</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="2735" class="Symbol">to</a> <a id="2738" class="Field">A</a><a id="2739" class="Symbol">;</a> <a id="2741" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2745" class="Symbol">to</a> <a id="2748" class="Field Operator">_≈₁_</a><a id="2752" class="Symbol">;</a> <a id="2754" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2758" class="Symbol">to</a> <a id="2761" class="Field Operator">_∙_</a><a id="2764" class="Symbol">)</a>
  <a id="2768" class="Keyword">open</a> <a id="2773" href="Algebra.Bundles.Raw.html#1205" class="Module">RawMagma</a> <a id="2782" href="Algebra.Morphism.Structures.html#2671" class="Bound">M₂</a> <a id="2785" class="Keyword">renaming</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="2803" class="Symbol">to</a> <a id="2806" class="Field">B</a><a id="2807" class="Symbol">;</a> <a id="2809" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="2813" class="Symbol">to</a> <a id="2816" class="Field Operator">_≈₂_</a><a id="2820" class="Symbol">;</a> <a id="2822" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="2826" class="Symbol">to</a> <a id="2829" class="Field Operator">_◦_</a><a id="2832" class="Symbol">)</a>
  <a id="2836" class="Keyword">open</a> <a id="2841" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="2861" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="2863" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a> <a id="2865" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a>


  <a id="2874" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaHomomorphism"></a><a id="2881" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Algebra.Morphism.Structures.html#2902" class="Bound Operator">⟦_⟧</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="2910" class="Symbol">→</a> <a id="2912" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a><a id="2913" class="Symbol">)</a> <a id="2915" class="Symbol">:</a> <a id="2917" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Algebra.Morphism.Structures.html#2664" class="Bound">a</a> <a id="2924" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2926" href="Algebra.Morphism.Structures.html#2666" class="Bound">ℓ₁</a> <a id="2929" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2931" href="Algebra.Morphism.Structures.html#2687" class="Bound">ℓ₂</a><a id="2933" class="Symbol">)</a> <a id="2935" class="Keyword">where</a>
    <a id="2945" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.isRelHomomorphism"></a><a id="2957" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="2995" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3000" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3005" href="Algebra.Morphism.Structures.html#2902" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaHomomorphism.homo"></a><a id="3015" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a>              <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="3048" href="Algebra.Morphism.Structures.html#2902" class="Bound Operator">⟦_⟧</a> <a id="3052" href="Algebra.Morphism.Structures.html#2761" class="Function Operator">_∙_</a> <a id="3056" href="Algebra.Morphism.Structures.html#2829" class="Field Operator">_◦_</a>

    <a id="3065" class="Keyword">open</a> <a id="3070" href="Relation.Binary.Morphism.Structures.html#793" class="Module">IsRelHomomorphism</a> <a id="3088" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="3106" class="Keyword">public</a>
      <a id="3119" class="Keyword">renaming</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="3134" class="Symbol">to</a> <a id="3137" class="Field">⟦⟧-cong</a><a id="3144" class="Symbol">)</a>


  <a id="3150" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaMonomorphism"></a><a id="3157" href="Algebra.Morphism.Structures.html#3157" class="Record">IsMagmaMonomorphism</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Algebra.Morphism.Structures.html#2664" class="Bound">a</a> <a id="3200" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3202" href="Algebra.Morphism.Structures.html#2666" class="Bound">ℓ₁</a> <a id="3205" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3207" href="Algebra.Morphism.Structures.html#2687" class="Bound">ℓ₂</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Keyword">where</a>
    <a id="3221" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.isMagmaHomomorphism"></a><a id="3233" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="3253" class="Symbol">:</a> <a id="3255" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="3275" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaMonomorphism.injective"></a><a id="3285" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="3305" class="Symbol">:</a> <a id="3307" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3317" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3322" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3327" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a>

    <a id="3336" class="Keyword">open</a> <a id="3341" href="Algebra.Morphism.Structures.html#2881" class="Module">IsMagmaHomomorphism</a> <a id="3361" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="3381" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaMonomorphism.isRelMonomorphism"></a><a id="3393" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="3431" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3436" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3441" href="Algebra.Morphism.Structures.html#3178" class="Bound Operator">⟦_⟧</a>
    <a id="3449" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a> <a id="3467" class="Symbol">=</a> <a id="3469" class="Keyword">record</a>
      <a id="3482" class="Symbol">{</a> <a id="3484" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Algebra.Morphism.Structures.html#2957" class="Function">isRelHomomorphism</a>
      <a id="3525" class="Symbol">;</a> <a id="3527" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="3542" class="Symbol">=</a> <a id="3544" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>
      <a id="3560" class="Symbol">}</a>


  <a id="3566" class="Keyword">record</a> <a id="MagmaMorphisms.IsMagmaIsomorphism"></a><a id="3573" href="Algebra.Morphism.Structures.html#3573" class="Record">IsMagmaIsomorphism</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a> <a id="3597" class="Symbol">:</a> <a id="3599" href="Algebra.Morphism.Structures.html#2738" class="Function">A</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Algebra.Morphism.Structures.html#2806" class="Field">B</a><a id="3604" class="Symbol">)</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3612" class="Symbol">(</a><a id="3613" href="Algebra.Morphism.Structures.html#2664" class="Bound">a</a> <a id="3615" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3617" href="Algebra.Morphism.Structures.html#2685" class="Bound">b</a> <a id="3619" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3621" href="Algebra.Morphism.Structures.html#2666" class="Bound">ℓ₁</a> <a id="3624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3626" href="Algebra.Morphism.Structures.html#2687" class="Bound">ℓ₂</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Keyword">where</a>
    <a id="3640" class="Keyword">field</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.isMagmaMonomorphism"></a><a id="3652" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="3672" class="Symbol">:</a> <a id="3674" href="Algebra.Morphism.Structures.html#3157" class="Record">IsMagmaMonomorphism</a> <a id="3694" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a>
      <a id="MagmaMorphisms.IsMagmaIsomorphism.surjective"></a><a id="3704" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="3724" class="Symbol">:</a> <a id="3726" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3737" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3742" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3747" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a>

    <a id="3756" class="Keyword">open</a> <a id="3761" href="Algebra.Morphism.Structures.html#3157" class="Module">IsMagmaMonomorphism</a> <a id="3781" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="3801" class="Keyword">public</a>

    <a id="MagmaMorphisms.IsMagmaIsomorphism.isRelIsomorphism"></a><a id="3813" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a> <a id="3830" class="Symbol">:</a> <a id="3832" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="3849" href="Algebra.Morphism.Structures.html#2748" class="Function Operator">_≈₁_</a> <a id="3854" href="Algebra.Morphism.Structures.html#2816" class="Field Operator">_≈₂_</a> <a id="3859" href="Algebra.Morphism.Structures.html#3593" class="Bound Operator">⟦_⟧</a>
    <a id="3867" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a> <a id="3884" class="Symbol">=</a> <a id="3886" class="Keyword">record</a>
      <a id="3899" class="Symbol">{</a> <a id="3901" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a>
      <a id="3942" class="Symbol">;</a> <a id="3944" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="3959" class="Symbol">=</a> <a id="3961" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>
      <a id="3978" class="Symbol">}</a>


<a id="3982" class="Comment">------------------------------------------------------------------------</a>
<a id="4055" class="Comment">-- Morphisms over monoid-like structures</a>
<a id="4096" class="Comment">------------------------------------------------------------------------</a>

<a id="4170" class="Keyword">module</a> <a id="MonoidMorphisms"></a><a id="4177" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="4193" class="Symbol">(</a><a id="4194" href="Algebra.Morphism.Structures.html#4194" class="Bound">M₁</a> <a id="4197" class="Symbol">:</a> <a id="4199" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4209" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="4211" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="4213" class="Symbol">)</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Algebra.Morphism.Structures.html#4216" class="Bound">M₂</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4231" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="4233" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="4235" class="Symbol">)</a> <a id="4237" class="Keyword">where</a>

  <a id="4246" class="Keyword">open</a> <a id="4251" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="4261" href="Algebra.Morphism.Structures.html#4194" class="Bound">M₁</a> <a id="4264" class="Keyword">renaming</a> <a id="4273" class="Symbol">(</a><a id="4274" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="4282" class="Symbol">to</a> <a id="4285" class="Field">A</a><a id="4286" class="Symbol">;</a> <a id="4288" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4292" class="Symbol">to</a> <a id="4295" class="Field Operator">_≈₁_</a><a id="4299" class="Symbol">;</a> <a id="4301" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4305" class="Symbol">to</a> <a id="4308" class="Field Operator">_∙_</a><a id="4311" class="Symbol">;</a> <a id="4313" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4315" class="Symbol">to</a> <a id="4318" class="Field">ε₁</a><a id="4320" class="Symbol">)</a>
  <a id="4324" class="Keyword">open</a> <a id="4329" href="Algebra.Bundles.Raw.html#1721" class="Module">RawMonoid</a> <a id="4339" href="Algebra.Morphism.Structures.html#4216" class="Bound">M₂</a> <a id="4342" class="Keyword">renaming</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="4360" class="Symbol">to</a> <a id="4363" class="Field">B</a><a id="4364" class="Symbol">;</a> <a id="4366" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4370" class="Symbol">to</a> <a id="4373" class="Field Operator">_≈₂_</a><a id="4377" class="Symbol">;</a> <a id="4379" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4383" class="Symbol">to</a> <a id="4386" class="Field Operator">_◦_</a><a id="4389" class="Symbol">;</a> <a id="4391" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4393" class="Symbol">to</a> <a id="4396" class="Field">ε₂</a><a id="4398" class="Symbol">)</a>
  <a id="4402" class="Keyword">open</a> <a id="4407" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="4427" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="4429" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a> <a id="4431" href="Algebra.Morphism.Structures.html#4373" class="Field Operator">_≈₂_</a>
  <a id="4438" class="Keyword">open</a> <a id="4443" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Algebra.Bundles.Raw.html#1898" class="Function">RawMonoid.rawMagma</a> <a id="4478" href="Algebra.Morphism.Structures.html#4194" class="Bound">M₁</a><a id="4480" class="Symbol">)</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Algebra.Bundles.Raw.html#1898" class="Function">RawMonoid.rawMagma</a> <a id="4502" href="Algebra.Morphism.Structures.html#4216" class="Bound">M₂</a><a id="4504" class="Symbol">)</a>


  <a id="4510" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidHomomorphism"></a><a id="4517" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Algebra.Morphism.Structures.html#4539" class="Bound Operator">⟦_⟧</a> <a id="4543" class="Symbol">:</a> <a id="4545" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a><a id="4550" class="Symbol">)</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Algebra.Morphism.Structures.html#4209" class="Bound">a</a> <a id="4561" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4563" href="Algebra.Morphism.Structures.html#4211" class="Bound">ℓ₁</a> <a id="4566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4568" href="Algebra.Morphism.Structures.html#4233" class="Bound">ℓ₂</a><a id="4570" class="Symbol">)</a> <a id="4572" class="Keyword">where</a>
    <a id="4582" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.isMagmaHomomorphism"></a><a id="4594" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="4614" class="Symbol">:</a> <a id="4616" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="4636" href="Algebra.Morphism.Structures.html#4539" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidHomomorphism.ε-homo"></a><a id="4646" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a>              <a id="4666" class="Symbol">:</a> <a id="4668" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="4681" href="Algebra.Morphism.Structures.html#4539" class="Bound Operator">⟦_⟧</a> <a id="4685" href="Algebra.Morphism.Structures.html#4318" class="Function">ε₁</a> <a id="4688" href="Algebra.Morphism.Structures.html#4396" class="Field">ε₂</a>

    <a id="4696" class="Keyword">open</a> <a id="4701" href="Algebra.Morphism.Structures.html#2881" class="Module">IsMagmaHomomorphism</a> <a id="4721" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="4741" class="Keyword">public</a>


  <a id="4752" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidMonomorphism"></a><a id="4759" href="Algebra.Morphism.Structures.html#4759" class="Record">IsMonoidMonomorphism</a> <a id="4780" class="Symbol">(</a><a id="4781" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a> <a id="4785" class="Symbol">:</a> <a id="4787" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="4789" class="Symbol">→</a> <a id="4791" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a><a id="4792" class="Symbol">)</a> <a id="4794" class="Symbol">:</a> <a id="4796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Algebra.Morphism.Structures.html#4209" class="Bound">a</a> <a id="4803" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4805" href="Algebra.Morphism.Structures.html#4211" class="Bound">ℓ₁</a> <a id="4808" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4810" href="Algebra.Morphism.Structures.html#4233" class="Bound">ℓ₂</a><a id="4812" class="Symbol">)</a> <a id="4814" class="Keyword">where</a>
    <a id="4824" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.isMonoidHomomorphism"></a><a id="4836" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="4880" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidMonomorphism.injective"></a><a id="4890" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="4911" class="Symbol">:</a> <a id="4913" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4923" href="Algebra.Morphism.Structures.html#4295" class="Function Operator">_≈₁_</a> <a id="4928" href="Algebra.Morphism.Structures.html#4373" class="Field Operator">_≈₂_</a> <a id="4933" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a>

    <a id="4942" class="Keyword">open</a> <a id="4947" href="Algebra.Morphism.Structures.html#4517" class="Module">IsMonoidHomomorphism</a> <a id="4968" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="4989" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidMonomorphism.isMagmaMonomorphism"></a><a id="5001" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="5021" class="Symbol">:</a> <a id="5023" href="Algebra.Morphism.Structures.html#3157" class="Record">IsMagmaMonomorphism</a> <a id="5043" href="Algebra.Morphism.Structures.html#4781" class="Bound Operator">⟦_⟧</a>
    <a id="5051" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="5071" class="Symbol">=</a> <a id="5073" class="Keyword">record</a>
      <a id="5086" class="Symbol">{</a> <a id="5088" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Algebra.Morphism.Structures.html#4594" class="Function">isMagmaHomomorphism</a>
      <a id="5136" class="Symbol">;</a> <a id="5138" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="5158" class="Symbol">=</a> <a id="5160" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>
      <a id="5176" class="Symbol">}</a>

    <a id="5183" class="Keyword">open</a> <a id="5188" href="Algebra.Morphism.Structures.html#3157" class="Module">IsMagmaMonomorphism</a> <a id="5208" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="5228" class="Keyword">public</a>
      <a id="5241" class="Keyword">using</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="5265" class="Symbol">)</a>


  <a id="5271" class="Keyword">record</a> <a id="MonoidMorphisms.IsMonoidIsomorphism"></a><a id="5278" href="Algebra.Morphism.Structures.html#5278" class="Record">IsMonoidIsomorphism</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a> <a id="5303" class="Symbol">:</a> <a id="5305" href="Algebra.Morphism.Structures.html#4285" class="Function">A</a> <a id="5307" class="Symbol">→</a> <a id="5309" href="Algebra.Morphism.Structures.html#4363" class="Field">B</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5318" class="Symbol">(</a><a id="5319" href="Algebra.Morphism.Structures.html#4209" class="Bound">a</a> <a id="5321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5323" href="Algebra.Morphism.Structures.html#4231" class="Bound">b</a> <a id="5325" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5327" href="Algebra.Morphism.Structures.html#4211" class="Bound">ℓ₁</a> <a id="5330" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5332" href="Algebra.Morphism.Structures.html#4233" class="Bound">ℓ₂</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Keyword">where</a>
    <a id="5346" class="Keyword">field</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.isMonoidMonomorphism"></a><a id="5358" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="5379" class="Symbol">:</a> <a id="5381" href="Algebra.Morphism.Structures.html#4759" class="Record">IsMonoidMonomorphism</a> <a id="5402" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a>
      <a id="MonoidMorphisms.IsMonoidIsomorphism.surjective"></a><a id="5412" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="5433" class="Symbol">:</a> <a id="5435" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="5446" href="Algebra.Morphism.Structures.html#4295" class="Function Operator">_≈₁_</a> <a id="5451" href="Algebra.Morphism.Structures.html#4373" class="Field Operator">_≈₂_</a> <a id="5456" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a>

    <a id="5465" class="Keyword">open</a> <a id="5470" href="Algebra.Morphism.Structures.html#4759" class="Module">IsMonoidMonomorphism</a> <a id="5491" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="5512" class="Keyword">public</a>

    <a id="MonoidMorphisms.IsMonoidIsomorphism.isMagmaIsomorphism"></a><a id="5524" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="5543" class="Symbol">:</a> <a id="5545" href="Algebra.Morphism.Structures.html#3573" class="Record">IsMagmaIsomorphism</a> <a id="5564" href="Algebra.Morphism.Structures.html#5299" class="Bound Operator">⟦_⟧</a>
    <a id="5572" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="5591" class="Symbol">=</a> <a id="5593" class="Keyword">record</a>
      <a id="5606" class="Symbol">{</a> <a id="5608" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="5628" class="Symbol">=</a> <a id="5630" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a>
      <a id="5656" class="Symbol">;</a> <a id="5658" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="5678" class="Symbol">=</a> <a id="5680" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>
      <a id="5697" class="Symbol">}</a>

    <a id="5704" class="Keyword">open</a> <a id="5709" href="Algebra.Morphism.Structures.html#3573" class="Module">IsMagmaIsomorphism</a> <a id="5728" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="5747" class="Keyword">public</a>
      <a id="5760" class="Keyword">using</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="5783" class="Symbol">)</a>


<a id="5787" class="Comment">------------------------------------------------------------------------</a>
<a id="5860" class="Comment">-- Morphisms over group-like structures</a>
<a id="5900" class="Comment">------------------------------------------------------------------------</a>

<a id="5974" class="Keyword">module</a> <a id="GroupMorphisms"></a><a id="5981" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a> <a id="6000" class="Symbol">:</a> <a id="6002" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="6011" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="6013" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="6015" class="Symbol">)</a> <a id="6017" class="Symbol">(</a><a id="6018" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="6032" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="6034" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="6036" class="Symbol">)</a> <a id="6038" class="Keyword">where</a>

  <a id="6047" class="Keyword">open</a> <a id="6052" href="Algebra.Bundles.Raw.html#2254" class="Module">RawGroup</a> <a id="6061" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a> <a id="6064" class="Keyword">renaming</a>
    <a id="6077" class="Symbol">(</a><a id="6078" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="6086" class="Symbol">to</a> <a id="6089" class="Field">A</a><a id="6090" class="Symbol">;</a> <a id="6092" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6096" class="Symbol">to</a> <a id="6099" class="Field Operator">_≈₁_</a><a id="6103" class="Symbol">;</a> <a id="6105" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6109" class="Symbol">to</a> <a id="6112" class="Field Operator">_∙_</a><a id="6115" class="Symbol">;</a> <a id="6117" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6121" class="Symbol">to</a> <a id="6124" class="Field Operator">_⁻¹₁</a><a id="6128" class="Symbol">;</a> <a id="6130" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6132" class="Symbol">to</a> <a id="6135" class="Field">ε₁</a><a id="6137" class="Symbol">)</a>
  <a id="6141" class="Keyword">open</a> <a id="6146" href="Algebra.Bundles.Raw.html#2254" class="Module">RawGroup</a> <a id="6155" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a> <a id="6158" class="Keyword">renaming</a>
    <a id="6171" class="Symbol">(</a><a id="6172" href="Algebra.Bundles.Raw.html#2350" class="Field">Carrier</a> <a id="6180" class="Symbol">to</a> <a id="6183" class="Field">B</a><a id="6184" class="Symbol">;</a> <a id="6186" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6190" class="Symbol">to</a> <a id="6193" class="Field Operator">_≈₂_</a><a id="6197" class="Symbol">;</a> <a id="6199" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6203" class="Symbol">to</a> <a id="6206" class="Field Operator">_◦_</a><a id="6209" class="Symbol">;</a> <a id="6211" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6215" class="Symbol">to</a> <a id="6218" class="Field Operator">_⁻¹₂</a><a id="6222" class="Symbol">;</a> <a id="6224" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6226" class="Symbol">to</a> <a id="6229" class="Field">ε₂</a><a id="6231" class="Symbol">)</a>
  <a id="6235" class="Keyword">open</a> <a id="6240" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="6260" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="6262" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a> <a id="6264" href="Algebra.Morphism.Structures.html#6193" class="Field Operator">_≈₂_</a>
  <a id="6271" class="Keyword">open</a> <a id="6276" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a>  <a id="6292" class="Symbol">(</a><a id="6293" href="Algebra.Bundles.Raw.html#1898" class="Function">RawGroup.rawMagma</a>  <a id="6312" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a><a id="6314" class="Symbol">)</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Algebra.Bundles.Raw.html#1898" class="Function">RawGroup.rawMagma</a>  <a id="6336" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a><a id="6338" class="Symbol">)</a>
  <a id="6342" class="Keyword">open</a> <a id="6347" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="6363" class="Symbol">(</a><a id="6364" href="Algebra.Bundles.Raw.html#2471" class="Function">RawGroup.rawMonoid</a> <a id="6383" href="Algebra.Morphism.Structures.html#5997" class="Bound">G₁</a><a id="6385" class="Symbol">)</a> <a id="6387" class="Symbol">(</a><a id="6388" href="Algebra.Bundles.Raw.html#2471" class="Function">RawGroup.rawMonoid</a> <a id="6407" href="Algebra.Morphism.Structures.html#6018" class="Bound">G₂</a><a id="6409" class="Symbol">)</a>


  <a id="6415" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupHomomorphism"></a><a id="6422" href="Algebra.Morphism.Structures.html#6422" class="Record">IsGroupHomomorphism</a> <a id="6442" class="Symbol">(</a><a id="6443" href="Algebra.Morphism.Structures.html#6443" class="Bound Operator">⟦_⟧</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="6451" class="Symbol">→</a> <a id="6453" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">:</a> <a id="6458" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6462" class="Symbol">(</a><a id="6463" href="Algebra.Morphism.Structures.html#6011" class="Bound">a</a> <a id="6465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6467" href="Algebra.Morphism.Structures.html#6013" class="Bound">ℓ₁</a> <a id="6470" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6472" href="Algebra.Morphism.Structures.html#6034" class="Bound">ℓ₂</a><a id="6474" class="Symbol">)</a> <a id="6476" class="Keyword">where</a>
    <a id="6486" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.isMonoidHomomorphism"></a><a id="6498" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="6519" class="Symbol">:</a> <a id="6521" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="6542" href="Algebra.Morphism.Structures.html#6443" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupHomomorphism.⁻¹-homo"></a><a id="6552" href="Algebra.Morphism.Structures.html#6552" class="Field">⁻¹-homo</a>              <a id="6573" class="Symbol">:</a> <a id="6575" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="6588" href="Algebra.Morphism.Structures.html#6443" class="Bound Operator">⟦_⟧</a> <a id="6592" href="Algebra.Morphism.Structures.html#6124" class="Function Operator">_⁻¹₁</a> <a id="6597" href="Algebra.Morphism.Structures.html#6218" class="Field Operator">_⁻¹₂</a>

    <a id="6607" class="Keyword">open</a> <a id="6612" href="Algebra.Morphism.Structures.html#4517" class="Module">IsMonoidHomomorphism</a> <a id="6633" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="6654" class="Keyword">public</a>


  <a id="6665" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupMonomorphism"></a><a id="6672" href="Algebra.Morphism.Structures.html#6672" class="Record">IsGroupMonomorphism</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a> <a id="6697" class="Symbol">:</a> <a id="6699" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="6701" class="Symbol">→</a> <a id="6703" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a><a id="6704" class="Symbol">)</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Algebra.Morphism.Structures.html#6011" class="Bound">a</a> <a id="6715" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6717" href="Algebra.Morphism.Structures.html#6013" class="Bound">ℓ₁</a> <a id="6720" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6722" href="Algebra.Morphism.Structures.html#6034" class="Bound">ℓ₂</a><a id="6724" class="Symbol">)</a> <a id="6726" class="Keyword">where</a>
    <a id="6736" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.isGroupHomomorphism"></a><a id="6748" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="6768" class="Symbol">:</a> <a id="6770" href="Algebra.Morphism.Structures.html#6422" class="Record">IsGroupHomomorphism</a> <a id="6790" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupMonomorphism.injective"></a><a id="6800" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>           <a id="6820" class="Symbol">:</a> <a id="6822" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="6832" href="Algebra.Morphism.Structures.html#6099" class="Function Operator">_≈₁_</a> <a id="6837" href="Algebra.Morphism.Structures.html#6193" class="Field Operator">_≈₂_</a> <a id="6842" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a>

    <a id="6851" class="Keyword">open</a> <a id="6856" href="Algebra.Morphism.Structures.html#6422" class="Module">IsGroupHomomorphism</a> <a id="6876" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="6896" class="Keyword">public</a>
      <a id="6909" class="Keyword">renaming</a> <a id="6918" class="Symbol">(</a><a id="6919" href="Algebra.Morphism.Structures.html#3015" class="Function">homo</a> <a id="6924" class="Symbol">to</a> <a id="6927" class="Function">∙-homo</a><a id="6933" class="Symbol">)</a>

    <a id="GroupMorphisms.IsGroupMonomorphism.isMonoidMonomorphism"></a><a id="6940" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="6961" class="Symbol">:</a> <a id="6963" href="Algebra.Morphism.Structures.html#4759" class="Record">IsMonoidMonomorphism</a> <a id="6984" href="Algebra.Morphism.Structures.html#6693" class="Bound Operator">⟦_⟧</a>
    <a id="6992" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="7013" class="Symbol">=</a> <a id="7015" class="Keyword">record</a>
      <a id="7028" class="Symbol">{</a> <a id="7030" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="7051" class="Symbol">=</a> <a id="7053" href="Algebra.Morphism.Structures.html#6498" class="Function">isMonoidHomomorphism</a>
      <a id="7080" class="Symbol">;</a> <a id="7082" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="7103" class="Symbol">=</a> <a id="7105" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>
      <a id="7121" class="Symbol">}</a>

    <a id="7128" class="Keyword">open</a> <a id="7133" href="Algebra.Morphism.Structures.html#4759" class="Module">IsMonoidMonomorphism</a> <a id="7154" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="7175" class="Keyword">public</a>
      <a id="7188" class="Keyword">using</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="7212" class="Symbol">;</a> <a id="7214" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a><a id="7233" class="Symbol">)</a>


  <a id="7239" class="Keyword">record</a> <a id="GroupMorphisms.IsGroupIsomorphism"></a><a id="7246" href="Algebra.Morphism.Structures.html#7246" class="Record">IsGroupIsomorphism</a> <a id="7265" class="Symbol">(</a><a id="7266" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a> <a id="7270" class="Symbol">:</a> <a id="7272" href="Algebra.Morphism.Structures.html#6089" class="Function">A</a> <a id="7274" class="Symbol">→</a> <a id="7276" href="Algebra.Morphism.Structures.html#6183" class="Field">B</a><a id="7277" class="Symbol">)</a> <a id="7279" class="Symbol">:</a> <a id="7281" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Algebra.Morphism.Structures.html#6011" class="Bound">a</a> <a id="7288" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7290" href="Algebra.Morphism.Structures.html#6032" class="Bound">b</a> <a id="7292" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7294" href="Algebra.Morphism.Structures.html#6013" class="Bound">ℓ₁</a> <a id="7297" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7299" href="Algebra.Morphism.Structures.html#6034" class="Bound">ℓ₂</a><a id="7301" class="Symbol">)</a> <a id="7303" class="Keyword">where</a>
    <a id="7313" class="Keyword">field</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.isGroupMonomorphism"></a><a id="7325" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Algebra.Morphism.Structures.html#6672" class="Record">IsGroupMonomorphism</a> <a id="7367" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a>
      <a id="GroupMorphisms.IsGroupIsomorphism.surjective"></a><a id="7377" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>          <a id="7397" class="Symbol">:</a> <a id="7399" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="7410" href="Algebra.Morphism.Structures.html#6099" class="Function Operator">_≈₁_</a> <a id="7415" href="Algebra.Morphism.Structures.html#6193" class="Field Operator">_≈₂_</a> <a id="7420" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a>

    <a id="7429" class="Keyword">open</a> <a id="7434" href="Algebra.Morphism.Structures.html#6672" class="Module">IsGroupMonomorphism</a> <a id="7454" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="7474" class="Keyword">public</a>

    <a id="GroupMorphisms.IsGroupIsomorphism.isMonoidIsomorphism"></a><a id="7486" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="7506" class="Symbol">:</a> <a id="7508" href="Algebra.Morphism.Structures.html#5278" class="Record">IsMonoidIsomorphism</a> <a id="7528" href="Algebra.Morphism.Structures.html#7266" class="Bound Operator">⟦_⟧</a>
    <a id="7536" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="7556" class="Symbol">=</a> <a id="7558" class="Keyword">record</a>
      <a id="7571" class="Symbol">{</a> <a id="7573" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="7594" class="Symbol">=</a> <a id="7596" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a>
      <a id="7623" class="Symbol">;</a> <a id="7625" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="7646" class="Symbol">=</a> <a id="7648" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>
      <a id="7665" class="Symbol">}</a>

    <a id="7672" class="Keyword">open</a> <a id="7677" href="Algebra.Morphism.Structures.html#5278" class="Module">IsMonoidIsomorphism</a> <a id="7697" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="7717" class="Keyword">public</a>
      <a id="7730" class="Keyword">using</a> <a id="7736" class="Symbol">(</a><a id="7737" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="7753" class="Symbol">;</a> <a id="7755" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a><a id="7773" class="Symbol">)</a>


<a id="7777" class="Comment">------------------------------------------------------------------------</a>
<a id="7850" class="Comment">-- Morphisms over near-semiring-like structures</a>
<a id="7898" class="Comment">------------------------------------------------------------------------</a>

<a id="7972" class="Keyword">module</a> <a id="NearSemiringMorphisms"></a><a id="7979" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="8001" class="Symbol">(</a><a id="8002" href="Algebra.Morphism.Structures.html#8002" class="Bound">R₁</a> <a id="8005" class="Symbol">:</a> <a id="8007" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="8023" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="8025" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="8027" class="Symbol">)</a> <a id="8029" class="Symbol">(</a><a id="8030" href="Algebra.Morphism.Structures.html#8030" class="Bound">R₂</a> <a id="8033" class="Symbol">:</a> <a id="8035" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="8051" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="8053" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="8055" class="Symbol">)</a> <a id="8057" class="Keyword">where</a>

  <a id="8066" class="Keyword">open</a> <a id="8071" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="8087" href="Algebra.Morphism.Structures.html#8002" class="Bound">R₁</a> <a id="8090" class="Keyword">renaming</a>
    <a id="8103" class="Symbol">(</a> <a id="8105" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="8113" class="Symbol">to</a> <a id="8116" class="Field">A</a><a id="8117" class="Symbol">;</a> <a id="8119" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="8123" class="Symbol">to</a> <a id="8126" class="Field Operator">_≈₁_</a>
    <a id="8135" class="Symbol">;</a> <a id="8137" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="8149" class="Symbol">to</a> <a id="8152" class="Function">+-rawMonoid₁</a>
    <a id="8169" class="Symbol">;</a> <a id="8171" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="8175" class="Symbol">to</a> <a id="8178" class="Field Operator">_*₁_</a>
    <a id="8187" class="Symbol">;</a> <a id="8189" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="8200" class="Symbol">to</a> <a id="8203" class="Function">*-rawMagma₁</a><a id="8214" class="Symbol">)</a>

  <a id="8219" class="Keyword">open</a> <a id="8224" href="Algebra.Bundles.Raw.html#2838" class="Module">RawNearSemiring</a> <a id="8240" href="Algebra.Morphism.Structures.html#8030" class="Bound">R₂</a> <a id="8243" class="Keyword">renaming</a>
    <a id="8256" class="Symbol">(</a> <a id="8258" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="8266" class="Symbol">to</a> <a id="8269" class="Field">B</a><a id="8270" class="Symbol">;</a> <a id="8272" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="8276" class="Symbol">to</a> <a id="8279" class="Field Operator">_≈₂_</a>
    <a id="8288" class="Symbol">;</a> <a id="8290" href="Algebra.Bundles.Raw.html#3062" class="Function">+-rawMonoid</a> <a id="8302" class="Symbol">to</a> <a id="8305" class="Function">+-rawMonoid₂</a>
    <a id="8322" class="Symbol">;</a> <a id="8324" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="8328" class="Symbol">to</a> <a id="8331" class="Field Operator">_*₂_</a>
    <a id="8340" class="Symbol">;</a> <a id="8342" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="8353" class="Symbol">to</a> <a id="8356" class="Function">*-rawMagma₂</a><a id="8367" class="Symbol">)</a>

  <a id="8372" class="Keyword">private</a>
    <a id="8384" class="Keyword">module</a> <a id="NearSemiringMorphisms.+"></a><a id="8391" href="Algebra.Morphism.Structures.html#8391" class="Module">+</a> <a id="8393" class="Symbol">=</a> <a id="8395" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="8411" href="Algebra.Morphism.Structures.html#8152" class="Function">+-rawMonoid₁</a> <a id="8424" href="Algebra.Morphism.Structures.html#8305" class="Function">+-rawMonoid₂</a>
    <a id="8441" class="Keyword">module</a> <a id="NearSemiringMorphisms.*"></a><a id="8448" href="Algebra.Morphism.Structures.html#8448" class="Module">*</a> <a id="8450" class="Symbol">=</a> <a id="8452" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="8467" href="Algebra.Morphism.Structures.html#8203" class="Function">*-rawMagma₁</a> <a id="8479" href="Algebra.Morphism.Structures.html#8356" class="Function">*-rawMagma₂</a>

  <a id="8494" class="Keyword">open</a> <a id="8499" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="8519" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="8521" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a> <a id="8523" href="Algebra.Morphism.Structures.html#8279" class="Field Operator">_≈₂_</a>


  <a id="8532" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism"></a><a id="8539" href="Algebra.Morphism.Structures.html#8539" class="Record">IsNearSemiringHomomorphism</a> <a id="8566" class="Symbol">(</a><a id="8567" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a> <a id="8571" class="Symbol">:</a> <a id="8573" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a><a id="8578" class="Symbol">)</a> <a id="8580" class="Symbol">:</a> <a id="8582" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8586" class="Symbol">(</a><a id="8587" href="Algebra.Morphism.Structures.html#8023" class="Bound">a</a> <a id="8589" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8591" href="Algebra.Morphism.Structures.html#8025" class="Bound">ℓ₁</a> <a id="8594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8596" href="Algebra.Morphism.Structures.html#8053" class="Bound">ℓ₂</a><a id="8598" class="Symbol">)</a> <a id="8600" class="Keyword">where</a>
    <a id="8610" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.+-isMonoidHomomorphism"></a><a id="8622" href="Algebra.Morphism.Structures.html#8622" class="Field">+-isMonoidHomomorphism</a> <a id="8645" class="Symbol">:</a> <a id="8647" href="Algebra.Morphism.Structures.html#4517" class="Record">+.IsMonoidHomomorphism</a> <a id="8670" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-homo"></a><a id="8680" href="Algebra.Morphism.Structures.html#8680" class="Field">*-homo</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="8702" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a> <a id="8706" href="Algebra.Morphism.Structures.html#8178" class="Function Operator">_*₁_</a> <a id="8711" href="Algebra.Morphism.Structures.html#8331" class="Field Operator">_*₂_</a>

    <a id="8721" class="Keyword">open</a> <a id="8726" href="Algebra.Morphism.Structures.html#4517" class="Module">+.IsMonoidHomomorphism</a> <a id="8749" href="Algebra.Morphism.Structures.html#8622" class="Field">+-isMonoidHomomorphism</a> <a id="8772" class="Keyword">public</a>
      <a id="8785" class="Keyword">renaming</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Algebra.Morphism.Structures.html#3015" class="Function">homo</a> <a id="8800" class="Symbol">to</a> <a id="8803" class="Function">+-homo</a><a id="8809" class="Symbol">;</a> <a id="8811" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a> <a id="8818" class="Symbol">to</a> <a id="8821" class="Field">0#-homo</a><a id="8828" class="Symbol">;</a> <a id="8830" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="8850" class="Symbol">to</a> <a id="8853" class="Field">+-isMagmaHomomorphism</a><a id="8874" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringHomomorphism.*-isMagmaHomomorphism"></a><a id="8881" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a> <a id="8903" class="Symbol">:</a> <a id="8905" href="Algebra.Morphism.Structures.html#2881" class="Record">*.IsMagmaHomomorphism</a> <a id="8927" href="Algebra.Morphism.Structures.html#8567" class="Bound Operator">⟦_⟧</a>
    <a id="8935" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a> <a id="8957" class="Symbol">=</a> <a id="8959" class="Keyword">record</a>
      <a id="8972" class="Symbol">{</a> <a id="8974" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="8992" class="Symbol">=</a> <a id="8994" href="Algebra.Morphism.Structures.html#2957" class="Function">isRelHomomorphism</a>
      <a id="9018" class="Symbol">;</a> <a id="9020" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="9025" class="Symbol">=</a> <a id="9027" href="Algebra.Morphism.Structures.html#8680" class="Field">*-homo</a>
      <a id="9040" class="Symbol">}</a>

  <a id="9045" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism"></a><a id="9052" href="Algebra.Morphism.Structures.html#9052" class="Record">IsNearSemiringMonomorphism</a> <a id="9079" class="Symbol">(</a><a id="9080" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a> <a id="9084" class="Symbol">:</a> <a id="9086" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="9088" class="Symbol">→</a> <a id="9090" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a><a id="9091" class="Symbol">)</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9099" class="Symbol">(</a><a id="9100" href="Algebra.Morphism.Structures.html#8023" class="Bound">a</a> <a id="9102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9104" href="Algebra.Morphism.Structures.html#8025" class="Bound">ℓ₁</a> <a id="9107" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9109" href="Algebra.Morphism.Structures.html#8053" class="Bound">ℓ₂</a><a id="9111" class="Symbol">)</a> <a id="9113" class="Keyword">where</a>
    <a id="9123" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.isNearSemiringHomomorphism"></a><a id="9135" href="Algebra.Morphism.Structures.html#9135" class="Field">isNearSemiringHomomorphism</a> <a id="9162" class="Symbol">:</a> <a id="9164" href="Algebra.Morphism.Structures.html#8539" class="Record">IsNearSemiringHomomorphism</a> <a id="9191" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.injective"></a><a id="9201" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a>          <a id="9220" class="Symbol">:</a> <a id="9222" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="9232" href="Algebra.Morphism.Structures.html#8126" class="Function Operator">_≈₁_</a> <a id="9237" href="Algebra.Morphism.Structures.html#8279" class="Field Operator">_≈₂_</a> <a id="9242" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>

    <a id="9251" class="Keyword">open</a> <a id="9256" href="Algebra.Morphism.Structures.html#8539" class="Module">IsNearSemiringHomomorphism</a> <a id="9283" href="Algebra.Morphism.Structures.html#9135" class="Field">isNearSemiringHomomorphism</a> <a id="9310" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.+-isMonoidMonomorphism"></a><a id="9322" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a> <a id="9345" class="Symbol">:</a> <a id="9347" href="Algebra.Morphism.Structures.html#4759" class="Record">+.IsMonoidMonomorphism</a> <a id="9370" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>
    <a id="9378" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a> <a id="9401" class="Symbol">=</a> <a id="9403" class="Keyword">record</a>
      <a id="9416" class="Symbol">{</a> <a id="9418" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="9439" class="Symbol">=</a> <a id="9441" href="Algebra.Morphism.Structures.html#8622" class="Function">+-isMonoidHomomorphism</a>
      <a id="9470" class="Symbol">;</a> <a id="9472" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="9493" class="Symbol">=</a> <a id="9495" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a>
      <a id="9511" class="Symbol">}</a>

    <a id="9518" class="Keyword">open</a> <a id="9523" href="Algebra.Morphism.Structures.html#4759" class="Module">+.IsMonoidMonomorphism</a> <a id="9546" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a> <a id="9569" class="Keyword">public</a>
      <a id="9582" class="Keyword">using</a> <a id="9588" class="Symbol">(</a><a id="9589" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="9606" class="Symbol">)</a>
      <a id="9614" class="Keyword">renaming</a> <a id="9623" class="Symbol">(</a><a id="9624" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="9644" class="Symbol">to</a> <a id="9647" class="Function">+-isMagmaMonomorphsm</a><a id="9667" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringMonomorphism.*-isMagmaMonomorphism"></a><a id="9674" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a> <a id="9696" class="Symbol">:</a> <a id="9698" href="Algebra.Morphism.Structures.html#3157" class="Record">*.IsMagmaMonomorphism</a> <a id="9720" href="Algebra.Morphism.Structures.html#9080" class="Bound Operator">⟦_⟧</a>
    <a id="9728" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a> <a id="9750" class="Symbol">=</a> <a id="9752" class="Keyword">record</a>
      <a id="9765" class="Symbol">{</a> <a id="9767" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a>
      <a id="9817" class="Symbol">;</a> <a id="9819" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="9839" class="Symbol">=</a> <a id="9841" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a>
      <a id="9857" class="Symbol">}</a>

  <a id="9862" class="Keyword">record</a> <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism"></a><a id="9869" href="Algebra.Morphism.Structures.html#9869" class="Record">IsNearSemiringIsomorphism</a> <a id="9895" class="Symbol">(</a><a id="9896" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a> <a id="9900" class="Symbol">:</a> <a id="9902" href="Algebra.Morphism.Structures.html#8116" class="Function">A</a> <a id="9904" class="Symbol">→</a> <a id="9906" href="Algebra.Morphism.Structures.html#8269" class="Field">B</a><a id="9907" class="Symbol">)</a> <a id="9909" class="Symbol">:</a> <a id="9911" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9915" class="Symbol">(</a><a id="9916" href="Algebra.Morphism.Structures.html#8023" class="Bound">a</a> <a id="9918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9920" href="Algebra.Morphism.Structures.html#8051" class="Bound">b</a> <a id="9922" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9924" href="Algebra.Morphism.Structures.html#8025" class="Bound">ℓ₁</a> <a id="9927" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9929" href="Algebra.Morphism.Structures.html#8053" class="Bound">ℓ₂</a><a id="9931" class="Symbol">)</a> <a id="9933" class="Keyword">where</a>
    <a id="9943" class="Keyword">field</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.isNearSemiringMonomorphism"></a><a id="9955" href="Algebra.Morphism.Structures.html#9955" class="Field">isNearSemiringMonomorphism</a> <a id="9982" class="Symbol">:</a> <a id="9984" href="Algebra.Morphism.Structures.html#9052" class="Record">IsNearSemiringMonomorphism</a> <a id="10011" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>
      <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.surjective"></a><a id="10021" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a>                 <a id="10048" class="Symbol">:</a> <a id="10050" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="10061" href="Algebra.Morphism.Structures.html#8126" class="Function Operator">_≈₁_</a> <a id="10066" href="Algebra.Morphism.Structures.html#8279" class="Field Operator">_≈₂_</a> <a id="10071" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>

    <a id="10080" class="Keyword">open</a> <a id="10085" href="Algebra.Morphism.Structures.html#9052" class="Module">IsNearSemiringMonomorphism</a> <a id="10112" href="Algebra.Morphism.Structures.html#9955" class="Field">isNearSemiringMonomorphism</a> <a id="10139" class="Keyword">public</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.+-isMonoidIsomorphism"></a><a id="10151" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a> <a id="10173" class="Symbol">:</a> <a id="10175" href="Algebra.Morphism.Structures.html#5278" class="Record">+.IsMonoidIsomorphism</a> <a id="10197" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>
    <a id="10205" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a> <a id="10227" class="Symbol">=</a> <a id="10229" class="Keyword">record</a>
      <a id="10242" class="Symbol">{</a> <a id="10244" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="10265" class="Symbol">=</a> <a id="10267" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a>
      <a id="10296" class="Symbol">;</a> <a id="10298" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="10319" class="Symbol">=</a> <a id="10321" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a>
      <a id="10338" class="Symbol">}</a>

    <a id="10345" class="Keyword">open</a> <a id="10350" href="Algebra.Morphism.Structures.html#5278" class="Module">+.IsMonoidIsomorphism</a> <a id="10372" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a> <a id="10394" class="Keyword">public</a>
      <a id="10407" class="Keyword">using</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="10430" class="Symbol">)</a>
      <a id="10438" class="Keyword">renaming</a> <a id="10447" class="Symbol">(</a><a id="10448" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="10467" class="Symbol">to</a> <a id="10470" class="Function">+-isMagmaIsomorphism</a><a id="10490" class="Symbol">)</a>

    <a id="NearSemiringMorphisms.IsNearSemiringIsomorphism.*-isMagmaIsomorphism"></a><a id="10497" href="Algebra.Morphism.Structures.html#10497" class="Function">*-isMagmaIsomorphism</a> <a id="10518" class="Symbol">:</a> <a id="10520" href="Algebra.Morphism.Structures.html#3573" class="Record">*.IsMagmaIsomorphism</a> <a id="10541" href="Algebra.Morphism.Structures.html#9896" class="Bound Operator">⟦_⟧</a>
    <a id="10549" href="Algebra.Morphism.Structures.html#10497" class="Function">*-isMagmaIsomorphism</a> <a id="10570" class="Symbol">=</a> <a id="10572" class="Keyword">record</a>
      <a id="10585" class="Symbol">{</a> <a id="10587" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="10607" class="Symbol">=</a> <a id="10609" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a>
      <a id="10637" class="Symbol">;</a> <a id="10639" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="10659" class="Symbol">=</a> <a id="10661" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a>
      <a id="10678" class="Symbol">}</a>

<a id="10681" class="Comment">------------------------------------------------------------------------</a>
<a id="10754" class="Comment">-- Morphisms over semiring-like structures</a>
<a id="10797" class="Comment">------------------------------------------------------------------------</a>

<a id="10871" class="Keyword">module</a> <a id="SemiringMorphisms"></a><a id="10878" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Algebra.Morphism.Structures.html#10897" class="Bound">R₁</a> <a id="10900" class="Symbol">:</a> <a id="10902" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="10914" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="10916" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="10918" class="Symbol">)</a> <a id="10920" class="Symbol">(</a><a id="10921" href="Algebra.Morphism.Structures.html#10921" class="Bound">R₂</a> <a id="10924" class="Symbol">:</a> <a id="10926" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="10938" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="10940" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="10942" class="Symbol">)</a> <a id="10944" class="Keyword">where</a>

  <a id="10953" class="Keyword">open</a> <a id="10958" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="10970" href="Algebra.Morphism.Structures.html#10897" class="Bound">R₁</a> <a id="10973" class="Keyword">renaming</a>
    <a id="10986" class="Symbol">(</a> <a id="10988" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="10996" class="Symbol">to</a> <a id="10999" class="Field">A</a><a id="11000" class="Symbol">;</a> <a id="11002" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="11006" class="Symbol">to</a> <a id="11009" class="Field Operator">_≈₁_</a>
    <a id="11018" class="Symbol">;</a> <a id="11020" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="11023" class="Symbol">to</a> <a id="11026" class="Field">1#₁</a>
    <a id="11034" class="Symbol">;</a> <a id="11036" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="11052" class="Symbol">to</a> <a id="11055" class="Function">rawNearSemiring₁</a>
    <a id="11076" class="Symbol">;</a> <a id="11078" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="11090" class="Symbol">to</a> <a id="11093" class="Function">*-rawMonoid₁</a><a id="11105" class="Symbol">)</a>

  <a id="11110" class="Keyword">open</a> <a id="11115" href="Algebra.Bundles.Raw.html#3550" class="Module">RawSemiring</a> <a id="11127" href="Algebra.Morphism.Structures.html#10921" class="Bound">R₂</a> <a id="11130" class="Keyword">renaming</a>
    <a id="11143" class="Symbol">(</a> <a id="11145" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="11153" class="Symbol">to</a> <a id="11156" class="Field">B</a><a id="11157" class="Symbol">;</a> <a id="11159" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="11163" class="Symbol">to</a> <a id="11166" class="Field Operator">_≈₂_</a>
    <a id="11175" class="Symbol">;</a> <a id="11177" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="11180" class="Symbol">to</a> <a id="11183" class="Field">1#₂</a>
    <a id="11191" class="Symbol">;</a> <a id="11193" href="Algebra.Bundles.Raw.html#3792" class="Function">rawNearSemiring</a> <a id="11209" class="Symbol">to</a> <a id="11212" class="Function">rawNearSemiring₂</a>
    <a id="11233" class="Symbol">;</a> <a id="11235" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="11247" class="Symbol">to</a> <a id="11250" class="Function">*-rawMonoid₂</a><a id="11262" class="Symbol">)</a>

  <a id="11267" class="Keyword">private</a>
    <a id="11279" class="Keyword">module</a> <a id="SemiringMorphisms.*"></a><a id="11286" href="Algebra.Morphism.Structures.html#11286" class="Module">*</a> <a id="11288" class="Symbol">=</a> <a id="11290" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="11306" href="Algebra.Morphism.Structures.html#11093" class="Function">*-rawMonoid₁</a> <a id="11319" href="Algebra.Morphism.Structures.html#11250" class="Function">*-rawMonoid₂</a>

  <a id="11335" class="Keyword">open</a> <a id="11340" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="11360" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="11362" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a> <a id="11364" href="Algebra.Morphism.Structures.html#11166" class="Field Operator">_≈₂_</a>
  <a id="11371" class="Keyword">open</a> <a id="11376" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="11398" href="Algebra.Morphism.Structures.html#11055" class="Function">rawNearSemiring₁</a> <a id="11415" href="Algebra.Morphism.Structures.html#11212" class="Function">rawNearSemiring₂</a>

  <a id="11435" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringHomomorphism"></a><a id="11442" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="11465" class="Symbol">(</a><a id="11466" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a> <a id="11470" class="Symbol">:</a> <a id="11472" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="11474" class="Symbol">→</a> <a id="11476" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a><a id="11477" class="Symbol">)</a> <a id="11479" class="Symbol">:</a> <a id="11481" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Algebra.Morphism.Structures.html#10914" class="Bound">a</a> <a id="11488" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11490" href="Algebra.Morphism.Structures.html#10916" class="Bound">ℓ₁</a> <a id="11493" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11495" href="Algebra.Morphism.Structures.html#10940" class="Bound">ℓ₂</a><a id="11497" class="Symbol">)</a> <a id="11499" class="Keyword">where</a>
    <a id="11509" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.isNearSemiringHomomorphism"></a><a id="11521" href="Algebra.Morphism.Structures.html#11521" class="Field">isNearSemiringHomomorphism</a> <a id="11548" class="Symbol">:</a> <a id="11550" href="Algebra.Morphism.Structures.html#8539" class="Record">IsNearSemiringHomomorphism</a> <a id="11577" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringHomomorphism.1#-homo"></a><a id="11587" href="Algebra.Morphism.Structures.html#11587" class="Field">1#-homo</a> <a id="11595" class="Symbol">:</a> <a id="11597" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="11610" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a> <a id="11614" href="Algebra.Morphism.Structures.html#11026" class="Function">1#₁</a> <a id="11618" href="Algebra.Morphism.Structures.html#11183" class="Field">1#₂</a>

    <a id="11627" class="Keyword">open</a> <a id="11632" href="Algebra.Morphism.Structures.html#8539" class="Module">IsNearSemiringHomomorphism</a> <a id="11659" href="Algebra.Morphism.Structures.html#11521" class="Field">isNearSemiringHomomorphism</a> <a id="11686" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringHomomorphism.*-isMonoidHomomorphism"></a><a id="11698" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a> <a id="11721" class="Symbol">:</a> <a id="11723" href="Algebra.Morphism.Structures.html#4517" class="Record">*.IsMonoidHomomorphism</a> <a id="11746" href="Algebra.Morphism.Structures.html#11466" class="Bound Operator">⟦_⟧</a>
    <a id="11754" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a> <a id="11777" class="Symbol">=</a> <a id="11779" class="Keyword">record</a>
      <a id="11792" class="Symbol">{</a> <a id="11794" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="11814" class="Symbol">=</a> <a id="11816" href="Algebra.Morphism.Structures.html#8881" class="Function">*-isMagmaHomomorphism</a>
      <a id="11844" class="Symbol">;</a> <a id="11846" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a> <a id="11853" class="Symbol">=</a> <a id="11855" href="Algebra.Morphism.Structures.html#11587" class="Field">1#-homo</a>
      <a id="11869" class="Symbol">}</a>

  <a id="11874" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringMonomorphism"></a><a id="11881" href="Algebra.Morphism.Structures.html#11881" class="Record">IsSemiringMonomorphism</a> <a id="11904" class="Symbol">(</a><a id="11905" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a> <a id="11909" class="Symbol">:</a> <a id="11911" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="11913" class="Symbol">→</a> <a id="11915" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a><a id="11916" class="Symbol">)</a> <a id="11918" class="Symbol">:</a> <a id="11920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11924" class="Symbol">(</a><a id="11925" href="Algebra.Morphism.Structures.html#10914" class="Bound">a</a> <a id="11927" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11929" href="Algebra.Morphism.Structures.html#10916" class="Bound">ℓ₁</a> <a id="11932" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11934" href="Algebra.Morphism.Structures.html#10940" class="Bound">ℓ₂</a><a id="11936" class="Symbol">)</a> <a id="11938" class="Keyword">where</a>
    <a id="11948" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.isSemiringHomomorphism"></a><a id="11960" href="Algebra.Morphism.Structures.html#11960" class="Field">isSemiringHomomorphism</a> <a id="11983" class="Symbol">:</a> <a id="11985" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="12008" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringMonomorphism.injective"></a><a id="12018" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a>              <a id="12041" class="Symbol">:</a> <a id="12043" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="12053" href="Algebra.Morphism.Structures.html#11009" class="Function Operator">_≈₁_</a> <a id="12058" href="Algebra.Morphism.Structures.html#11166" class="Field Operator">_≈₂_</a> <a id="12063" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>

    <a id="12072" class="Keyword">open</a> <a id="12077" href="Algebra.Morphism.Structures.html#11442" class="Module">IsSemiringHomomorphism</a> <a id="12100" href="Algebra.Morphism.Structures.html#11960" class="Field">isSemiringHomomorphism</a> <a id="12123" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.isNearSemiringMonomorphism"></a><a id="12135" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a> <a id="12162" class="Symbol">:</a> <a id="12164" href="Algebra.Morphism.Structures.html#9052" class="Record">IsNearSemiringMonomorphism</a> <a id="12191" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>
    <a id="12199" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a> <a id="12226" class="Symbol">=</a> <a id="12228" class="Keyword">record</a>
      <a id="12241" class="Symbol">{</a> <a id="12243" href="Algebra.Morphism.Structures.html#9135" class="Field">isNearSemiringHomomorphism</a> <a id="12270" class="Symbol">=</a> <a id="12272" href="Algebra.Morphism.Structures.html#11521" class="Function">isNearSemiringHomomorphism</a>
      <a id="12305" class="Symbol">;</a> <a id="12307" href="Algebra.Morphism.Structures.html#9201" class="Field">injective</a> <a id="12317" class="Symbol">=</a> <a id="12319" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a>
      <a id="12335" class="Symbol">}</a>

    <a id="12342" class="Keyword">open</a> <a id="12347" href="Algebra.Morphism.Structures.html#9052" class="Module">IsNearSemiringMonomorphism</a> <a id="12374" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a> <a id="12401" class="Keyword">public</a>
      <a id="12414" class="Keyword">using</a> <a id="12420" class="Symbol">(</a><a id="12421" href="Algebra.Morphism.Structures.html#9322" class="Function">+-isMonoidMonomorphism</a><a id="12443" class="Symbol">;</a> <a id="12445" href="Algebra.Morphism.Structures.html#9674" class="Function">*-isMagmaMonomorphism</a><a id="12466" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringMonomorphism.*-isMonoidMonomorphism"></a><a id="12473" href="Algebra.Morphism.Structures.html#12473" class="Function">*-isMonoidMonomorphism</a> <a id="12496" class="Symbol">:</a> <a id="12498" href="Algebra.Morphism.Structures.html#4759" class="Record">*.IsMonoidMonomorphism</a> <a id="12521" href="Algebra.Morphism.Structures.html#11905" class="Bound Operator">⟦_⟧</a>
    <a id="12529" href="Algebra.Morphism.Structures.html#12473" class="Function">*-isMonoidMonomorphism</a> <a id="12552" class="Symbol">=</a> <a id="12554" class="Keyword">record</a>
      <a id="12567" class="Symbol">{</a> <a id="12569" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="12590" class="Symbol">=</a> <a id="12592" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a>
      <a id="12621" class="Symbol">;</a> <a id="12623" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="12644" class="Symbol">=</a> <a id="12646" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a>
      <a id="12662" class="Symbol">}</a>

  <a id="12667" class="Keyword">record</a> <a id="SemiringMorphisms.IsSemiringIsomorphism"></a><a id="12674" href="Algebra.Morphism.Structures.html#12674" class="Record">IsSemiringIsomorphism</a> <a id="12696" class="Symbol">(</a><a id="12697" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a> <a id="12701" class="Symbol">:</a> <a id="12703" href="Algebra.Morphism.Structures.html#10999" class="Function">A</a> <a id="12705" class="Symbol">→</a> <a id="12707" href="Algebra.Morphism.Structures.html#11156" class="Field">B</a><a id="12708" class="Symbol">)</a> <a id="12710" class="Symbol">:</a> <a id="12712" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12716" class="Symbol">(</a><a id="12717" href="Algebra.Morphism.Structures.html#10914" class="Bound">a</a> <a id="12719" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12721" href="Algebra.Morphism.Structures.html#10938" class="Bound">b</a> <a id="12723" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12725" href="Algebra.Morphism.Structures.html#10916" class="Bound">ℓ₁</a> <a id="12728" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12730" href="Algebra.Morphism.Structures.html#10940" class="Bound">ℓ₂</a><a id="12732" class="Symbol">)</a> <a id="12734" class="Keyword">where</a>
    <a id="12744" class="Keyword">field</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.isSemiringMonomorphism"></a><a id="12756" href="Algebra.Morphism.Structures.html#12756" class="Field">isSemiringMonomorphism</a> <a id="12779" class="Symbol">:</a> <a id="12781" href="Algebra.Morphism.Structures.html#11881" class="Record">IsSemiringMonomorphism</a> <a id="12804" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>
      <a id="SemiringMorphisms.IsSemiringIsomorphism.surjective"></a><a id="12814" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a>             <a id="12837" class="Symbol">:</a> <a id="12839" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="12850" href="Algebra.Morphism.Structures.html#11009" class="Function Operator">_≈₁_</a> <a id="12855" href="Algebra.Morphism.Structures.html#11166" class="Field Operator">_≈₂_</a> <a id="12860" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>

    <a id="12869" class="Keyword">open</a> <a id="12874" href="Algebra.Morphism.Structures.html#11881" class="Module">IsSemiringMonomorphism</a> <a id="12897" href="Algebra.Morphism.Structures.html#12756" class="Field">isSemiringMonomorphism</a> <a id="12920" class="Keyword">public</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.isNearSemiringIsomorphism"></a><a id="12932" href="Algebra.Morphism.Structures.html#12932" class="Function">isNearSemiringIsomorphism</a> <a id="12958" class="Symbol">:</a> <a id="12960" href="Algebra.Morphism.Structures.html#9869" class="Record">IsNearSemiringIsomorphism</a> <a id="12986" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>
    <a id="12994" href="Algebra.Morphism.Structures.html#12932" class="Function">isNearSemiringIsomorphism</a> <a id="13020" class="Symbol">=</a> <a id="13022" class="Keyword">record</a>
      <a id="13035" class="Symbol">{</a> <a id="13037" href="Algebra.Morphism.Structures.html#9955" class="Field">isNearSemiringMonomorphism</a> <a id="13064" class="Symbol">=</a> <a id="13066" href="Algebra.Morphism.Structures.html#12135" class="Function">isNearSemiringMonomorphism</a>
      <a id="13099" class="Symbol">;</a> <a id="13101" href="Algebra.Morphism.Structures.html#10021" class="Field">surjective</a> <a id="13112" class="Symbol">=</a> <a id="13114" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a>
      <a id="13131" class="Symbol">}</a>

    <a id="13138" class="Keyword">open</a> <a id="13143" href="Algebra.Morphism.Structures.html#9869" class="Module">IsNearSemiringIsomorphism</a> <a id="13169" href="Algebra.Morphism.Structures.html#12932" class="Function">isNearSemiringIsomorphism</a> <a id="13195" class="Keyword">public</a>
      <a id="13208" class="Keyword">using</a> <a id="13214" class="Symbol">(</a><a id="13215" href="Algebra.Morphism.Structures.html#10151" class="Function">+-isMonoidIsomorphism</a><a id="13236" class="Symbol">;</a> <a id="13238" href="Algebra.Morphism.Structures.html#10497" class="Function">*-isMagmaIsomorphism</a><a id="13258" class="Symbol">)</a>

    <a id="SemiringMorphisms.IsSemiringIsomorphism.*-isMonoidIsomorphism"></a><a id="13265" href="Algebra.Morphism.Structures.html#13265" class="Function">*-isMonoidIsomorphism</a> <a id="13287" class="Symbol">:</a> <a id="13289" href="Algebra.Morphism.Structures.html#5278" class="Record">*.IsMonoidIsomorphism</a> <a id="13311" href="Algebra.Morphism.Structures.html#12697" class="Bound Operator">⟦_⟧</a>
    <a id="13319" href="Algebra.Morphism.Structures.html#13265" class="Function">*-isMonoidIsomorphism</a> <a id="13341" class="Symbol">=</a> <a id="13343" class="Keyword">record</a>
      <a id="13356" class="Symbol">{</a> <a id="13358" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="13379" class="Symbol">=</a> <a id="13381" href="Algebra.Morphism.Structures.html#12473" class="Function">*-isMonoidMonomorphism</a>
      <a id="13410" class="Symbol">;</a> <a id="13412" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="13433" class="Symbol">=</a> <a id="13435" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a>
      <a id="13452" class="Symbol">}</a>

<a id="13455" class="Comment">------------------------------------------------------------------------</a>
<a id="13528" class="Comment">-- Morphisms over ringWithoutOne-like structures</a>
<a id="13577" class="Comment">------------------------------------------------------------------------</a>

<a id="13651" class="Keyword">module</a> <a id="RingWithoutOneMorphisms"></a><a id="13658" href="Algebra.Morphism.Structures.html#13658" class="Module">RingWithoutOneMorphisms</a> <a id="13682" class="Symbol">(</a><a id="13683" href="Algebra.Morphism.Structures.html#13683" class="Bound">R₁</a> <a id="13686" class="Symbol">:</a> <a id="13688" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="13706" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="13708" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="13710" class="Symbol">)</a> <a id="13712" class="Symbol">(</a><a id="13713" href="Algebra.Morphism.Structures.html#13713" class="Bound">R₂</a> <a id="13716" class="Symbol">:</a> <a id="13718" href="Algebra.Bundles.Raw.html#4359" class="Record">RawRingWithoutOne</a> <a id="13736" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="13738" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="13740" class="Symbol">)</a> <a id="13742" class="Keyword">where</a>

  <a id="13751" class="Keyword">open</a> <a id="13756" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="13774" href="Algebra.Morphism.Structures.html#13683" class="Bound">R₁</a> <a id="13777" class="Keyword">renaming</a>
    <a id="13790" class="Symbol">(</a> <a id="13792" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="13800" class="Symbol">to</a> <a id="13803" class="Field">A</a><a id="13804" class="Symbol">;</a> <a id="13806" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="13810" class="Symbol">to</a> <a id="13813" class="Field Operator">_≈₁_</a>
    <a id="13822" class="Symbol">;</a> <a id="13824" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="13828" class="Symbol">to</a> <a id="13831" class="Field Operator">_*₁_</a>
    <a id="13840" class="Symbol">;</a> <a id="13842" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="13853" class="Symbol">to</a> <a id="13856" class="Function">*-rawMagma₁</a>
    <a id="13872" class="Symbol">;</a> <a id="13874" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="13885" class="Symbol">to</a> <a id="13888" class="Function">+-rawGroup₁</a>
    <a id="13904" class="Symbol">;</a> <a id="13906" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="13922" class="Symbol">to</a> <a id="13925" class="Function">rawNearSemiring₁</a><a id="13941" class="Symbol">)</a>

  <a id="13946" class="Keyword">open</a> <a id="13951" href="Algebra.Bundles.Raw.html#4359" class="Module">RawRingWithoutOne</a> <a id="13969" href="Algebra.Morphism.Structures.html#13713" class="Bound">R₂</a> <a id="13972" class="Keyword">renaming</a>
    <a id="13985" class="Symbol">(</a> <a id="13987" href="Algebra.Bundles.Raw.html#4478" class="Field">Carrier</a> <a id="13995" class="Symbol">to</a> <a id="13998" class="Field">B</a><a id="13999" class="Symbol">;</a> <a id="14001" href="Algebra.Bundles.Raw.html#4498" class="Field Operator">_≈_</a> <a id="14005" class="Symbol">to</a> <a id="14008" class="Field Operator">_≈₂_</a>
    <a id="14017" class="Symbol">;</a> <a id="14019" href="Algebra.Bundles.Raw.html#4552" class="Field Operator">_*_</a> <a id="14023" class="Symbol">to</a> <a id="14026" class="Field Operator">_*₂_</a>
    <a id="14035" class="Symbol">;</a> <a id="14037" href="Algebra.Bundles.Raw.html#3256" class="Function">*-rawMagma</a> <a id="14048" class="Symbol">to</a> <a id="14051" class="Function">*-rawMagma₂</a>
    <a id="14067" class="Symbol">;</a> <a id="14069" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="14080" class="Symbol">to</a> <a id="14083" class="Function">+-rawGroup₂</a>
    <a id="14099" class="Symbol">;</a> <a id="14101" href="Algebra.Bundles.Raw.html#4625" class="Function">rawNearSemiring</a> <a id="14117" class="Symbol">to</a> <a id="14120" class="Function">rawNearSemiring₂</a><a id="14136" class="Symbol">)</a>

  <a id="14141" class="Keyword">private</a>
    <a id="14153" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+"></a><a id="14160" href="Algebra.Morphism.Structures.html#14160" class="Module">+</a> <a id="14162" class="Symbol">=</a> <a id="14164" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a>  <a id="14180" href="Algebra.Morphism.Structures.html#13888" class="Function">+-rawGroup₁</a>  <a id="14193" href="Algebra.Morphism.Structures.html#14083" class="Function">+-rawGroup₂</a>
    <a id="14209" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.*"></a><a id="14216" href="Algebra.Morphism.Structures.html#14216" class="Module">*</a> <a id="14218" class="Symbol">=</a> <a id="14220" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="14235" href="Algebra.Morphism.Structures.html#13856" class="Function">*-rawMagma₁</a> <a id="14247" href="Algebra.Morphism.Structures.html#14051" class="Function">*-rawMagma₂</a>
    <a id="14263" class="Keyword">module</a> <a id="RingWithoutOneMorphisms.+*"></a><a id="14270" href="Algebra.Morphism.Structures.html#14270" class="Module">+*</a> <a id="14273" class="Symbol">=</a> <a id="14275" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="14297" href="Algebra.Morphism.Structures.html#13925" class="Function">rawNearSemiring₁</a> <a id="14314" href="Algebra.Morphism.Structures.html#14120" class="Function">rawNearSemiring₂</a>

  <a id="14334" class="Keyword">open</a> <a id="14339" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="14359" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="14361" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a> <a id="14363" href="Algebra.Morphism.Structures.html#14008" class="Field Operator">_≈₂_</a>

  <a id="14371" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism"></a><a id="14378" href="Algebra.Morphism.Structures.html#14378" class="Record">IsRingWithoutOneHomomorphism</a> <a id="14407" class="Symbol">(</a><a id="14408" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a> <a id="14412" class="Symbol">:</a> <a id="14414" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="14416" class="Symbol">→</a> <a id="14418" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a><a id="14419" class="Symbol">)</a> <a id="14421" class="Symbol">:</a> <a id="14423" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14427" class="Symbol">(</a><a id="14428" href="Algebra.Morphism.Structures.html#13706" class="Bound">a</a> <a id="14430" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14432" href="Algebra.Morphism.Structures.html#13708" class="Bound">ℓ₁</a> <a id="14435" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="14437" href="Algebra.Morphism.Structures.html#13738" class="Bound">ℓ₂</a><a id="14439" class="Symbol">)</a> <a id="14441" class="Keyword">where</a>
    <a id="14451" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.+-isGroupHomomorphism"></a><a id="14463" href="Algebra.Morphism.Structures.html#14463" class="Field">+-isGroupHomomorphism</a> <a id="14485" class="Symbol">:</a> <a id="14487" href="Algebra.Morphism.Structures.html#6422" class="Record">+.IsGroupHomomorphism</a> <a id="14509" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-homo"></a><a id="14519" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a> <a id="14526" class="Symbol">:</a> <a id="14528" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="14541" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a> <a id="14545" href="Algebra.Morphism.Structures.html#13831" class="Function Operator">_*₁_</a> <a id="14550" href="Algebra.Morphism.Structures.html#14026" class="Field Operator">_*₂_</a>

    <a id="14560" class="Keyword">open</a> <a id="14565" href="Algebra.Morphism.Structures.html#6422" class="Module">+.IsGroupHomomorphism</a> <a id="14587" href="Algebra.Morphism.Structures.html#14463" class="Field">+-isGroupHomomorphism</a> <a id="14609" class="Keyword">public</a>
      <a id="14622" class="Keyword">renaming</a> <a id="14631" class="Symbol">(</a><a id="14632" href="Algebra.Morphism.Structures.html#3015" class="Function">homo</a> <a id="14637" class="Symbol">to</a> <a id="14640" class="Function">+-homo</a><a id="14646" class="Symbol">;</a> <a id="14648" href="Algebra.Morphism.Structures.html#4646" class="Function">ε-homo</a> <a id="14655" class="Symbol">to</a> <a id="14658" class="Function">0#-homo</a><a id="14665" class="Symbol">;</a> <a id="14667" href="Algebra.Morphism.Structures.html#4594" class="Function">isMagmaHomomorphism</a> <a id="14687" class="Symbol">to</a> <a id="14690" class="Function">+-isMagmaHomomorphism</a><a id="14711" class="Symbol">;</a> <a id="14713" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="14734" class="Symbol">to</a> <a id="14737" class="Field">+-isMonoidHomomorphism</a><a id="14759" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.isNearSemiringHomomorphism"></a><a id="14766" href="Algebra.Morphism.Structures.html#14766" class="Function">isNearSemiringHomomorphism</a> <a id="14793" class="Symbol">:</a> <a id="14795" href="Algebra.Morphism.Structures.html#8539" class="Record">+*.IsNearSemiringHomomorphism</a> <a id="14825" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a>
    <a id="14833" href="Algebra.Morphism.Structures.html#14766" class="Function">isNearSemiringHomomorphism</a> <a id="14860" class="Symbol">=</a> <a id="14862" class="Keyword">record</a>
      <a id="14875" class="Symbol">{</a> <a id="14877" href="Algebra.Morphism.Structures.html#8622" class="Field">+-isMonoidHomomorphism</a> <a id="14900" class="Symbol">=</a> <a id="14902" href="Algebra.Morphism.Structures.html#14737" class="Function">+-isMonoidHomomorphism</a>
      <a id="14931" class="Symbol">;</a> <a id="14933" href="Algebra.Morphism.Structures.html#8680" class="Field">*-homo</a> <a id="14940" class="Symbol">=</a> <a id="14942" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a>
      <a id="14955" class="Symbol">}</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneHomomorphism.*-isMagmaHomomorphism"></a><a id="14962" href="Algebra.Morphism.Structures.html#14962" class="Function">*-isMagmaHomomorphism</a> <a id="14984" class="Symbol">:</a> <a id="14986" href="Algebra.Morphism.Structures.html#2881" class="Record">*.IsMagmaHomomorphism</a> <a id="15008" href="Algebra.Morphism.Structures.html#14408" class="Bound Operator">⟦_⟧</a>
    <a id="15016" href="Algebra.Morphism.Structures.html#14962" class="Function">*-isMagmaHomomorphism</a> <a id="15038" class="Symbol">=</a> <a id="15040" class="Keyword">record</a>
      <a id="15053" class="Symbol">{</a> <a id="15055" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="15073" class="Symbol">=</a> <a id="15075" href="Algebra.Morphism.Structures.html#2957" class="Function">isRelHomomorphism</a>
      <a id="15099" class="Symbol">;</a> <a id="15101" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="15106" class="Symbol">=</a> <a id="15108" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a>
      <a id="15121" class="Symbol">}</a>

  <a id="15126" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism"></a><a id="15133" href="Algebra.Morphism.Structures.html#15133" class="Record">IsRingWithoutOneMonomorphism</a> <a id="15162" class="Symbol">(</a><a id="15163" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a> <a id="15167" class="Symbol">:</a> <a id="15169" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="15171" class="Symbol">→</a> <a id="15173" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a><a id="15174" class="Symbol">)</a> <a id="15176" class="Symbol">:</a> <a id="15178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15182" class="Symbol">(</a><a id="15183" href="Algebra.Morphism.Structures.html#13706" class="Bound">a</a> <a id="15185" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15187" href="Algebra.Morphism.Structures.html#13708" class="Bound">ℓ₁</a> <a id="15190" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15192" href="Algebra.Morphism.Structures.html#13738" class="Bound">ℓ₂</a><a id="15194" class="Symbol">)</a> <a id="15196" class="Keyword">where</a>
    <a id="15206" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.isRingWithoutOneHomomorphism"></a><a id="15218" href="Algebra.Morphism.Structures.html#15218" class="Field">isRingWithoutOneHomomorphism</a> <a id="15247" class="Symbol">:</a> <a id="15249" href="Algebra.Morphism.Structures.html#14378" class="Record">IsRingWithoutOneHomomorphism</a> <a id="15278" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.injective"></a><a id="15288" href="Algebra.Morphism.Structures.html#15288" class="Field">injective</a>                    <a id="15317" class="Symbol">:</a> <a id="15319" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="15329" href="Algebra.Morphism.Structures.html#13813" class="Function Operator">_≈₁_</a> <a id="15334" href="Algebra.Morphism.Structures.html#14008" class="Field Operator">_≈₂_</a> <a id="15339" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>

    <a id="15348" class="Keyword">open</a> <a id="15353" href="Algebra.Morphism.Structures.html#14378" class="Module">IsRingWithoutOneHomomorphism</a> <a id="15382" href="Algebra.Morphism.Structures.html#15218" class="Field">isRingWithoutOneHomomorphism</a> <a id="15411" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.+-isGroupMonomorphism"></a><a id="15423" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a> <a id="15445" class="Symbol">:</a> <a id="15447" href="Algebra.Morphism.Structures.html#6672" class="Record">+.IsGroupMonomorphism</a> <a id="15469" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>
    <a id="15477" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a> <a id="15499" class="Symbol">=</a> <a id="15501" class="Keyword">record</a>
      <a id="15514" class="Symbol">{</a> <a id="15516" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="15536" class="Symbol">=</a> <a id="15538" href="Algebra.Morphism.Structures.html#14463" class="Function">+-isGroupHomomorphism</a>
      <a id="15566" class="Symbol">;</a> <a id="15568" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>            <a id="15589" class="Symbol">=</a> <a id="15591" href="Algebra.Morphism.Structures.html#15288" class="Field">injective</a>
      <a id="15607" class="Symbol">}</a>

    <a id="15614" class="Keyword">open</a> <a id="15619" href="Algebra.Morphism.Structures.html#6672" class="Module">+.IsGroupMonomorphism</a> <a id="15641" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a> <a id="15663" class="Keyword">public</a>
      <a id="15676" class="Keyword">using</a> <a id="15682" class="Symbol">(</a><a id="15683" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="15700" class="Symbol">)</a>
      <a id="15708" class="Keyword">renaming</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="15738" class="Symbol">to</a> <a id="15741" class="Function">+-isMagmaMonomorphsm</a><a id="15761" class="Symbol">;</a> <a id="15763" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="15784" class="Symbol">to</a> <a id="15787" class="Function">+-isMonoidMonomorphism</a><a id="15809" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneMonomorphism.*-isMagmaMonomorphism"></a><a id="15816" href="Algebra.Morphism.Structures.html#15816" class="Function">*-isMagmaMonomorphism</a> <a id="15838" class="Symbol">:</a> <a id="15840" href="Algebra.Morphism.Structures.html#3157" class="Record">*.IsMagmaMonomorphism</a> <a id="15862" href="Algebra.Morphism.Structures.html#15163" class="Bound Operator">⟦_⟧</a>
    <a id="15870" href="Algebra.Morphism.Structures.html#15816" class="Function">*-isMagmaMonomorphism</a> <a id="15892" class="Symbol">=</a> <a id="15894" class="Keyword">record</a>
      <a id="15907" class="Symbol">{</a> <a id="15909" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="15929" class="Symbol">=</a> <a id="15931" href="Algebra.Morphism.Structures.html#14962" class="Function">*-isMagmaHomomorphism</a>
      <a id="15959" class="Symbol">;</a> <a id="15961" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="15981" class="Symbol">=</a> <a id="15983" href="Algebra.Morphism.Structures.html#15288" class="Field">injective</a>
      <a id="15999" class="Symbol">}</a>

  <a id="16004" class="Keyword">record</a> <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism"></a><a id="16011" href="Algebra.Morphism.Structures.html#16011" class="Record">IsRingWithoutOneIsoMorphism</a> <a id="16039" class="Symbol">(</a><a id="16040" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a> <a id="16044" class="Symbol">:</a> <a id="16046" href="Algebra.Morphism.Structures.html#13803" class="Function">A</a> <a id="16048" class="Symbol">→</a> <a id="16050" href="Algebra.Morphism.Structures.html#13998" class="Field">B</a><a id="16051" class="Symbol">)</a> <a id="16053" class="Symbol">:</a> <a id="16055" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16059" class="Symbol">(</a><a id="16060" href="Algebra.Morphism.Structures.html#13706" class="Bound">a</a> <a id="16062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16064" href="Algebra.Morphism.Structures.html#13736" class="Bound">b</a> <a id="16066" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16068" href="Algebra.Morphism.Structures.html#13708" class="Bound">ℓ₁</a> <a id="16071" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16073" href="Algebra.Morphism.Structures.html#13738" class="Bound">ℓ₂</a><a id="16075" class="Symbol">)</a> <a id="16077" class="Keyword">where</a>
    <a id="16087" class="Keyword">field</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.isRingWithoutOneMonomorphism"></a><a id="16099" href="Algebra.Morphism.Structures.html#16099" class="Field">isRingWithoutOneMonomorphism</a> <a id="16128" class="Symbol">:</a> <a id="16130" href="Algebra.Morphism.Structures.html#15133" class="Record">IsRingWithoutOneMonomorphism</a> <a id="16159" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>
      <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.surjective"></a><a id="16169" href="Algebra.Morphism.Structures.html#16169" class="Field">surjective</a>                   <a id="16198" class="Symbol">:</a> <a id="16200" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="16211" href="Algebra.Morphism.Structures.html#13813" class="Function Operator">_≈₁_</a> <a id="16216" href="Algebra.Morphism.Structures.html#14008" class="Field Operator">_≈₂_</a> <a id="16221" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>

    <a id="16230" class="Keyword">open</a> <a id="16235" href="Algebra.Morphism.Structures.html#15133" class="Module">IsRingWithoutOneMonomorphism</a> <a id="16264" href="Algebra.Morphism.Structures.html#16099" class="Field">isRingWithoutOneMonomorphism</a> <a id="16293" class="Keyword">public</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.+-isGroupIsomorphism"></a><a id="16305" href="Algebra.Morphism.Structures.html#16305" class="Function">+-isGroupIsomorphism</a>   <a id="16328" class="Symbol">:</a> <a id="16330" href="Algebra.Morphism.Structures.html#7246" class="Record">+.IsGroupIsomorphism</a> <a id="16351" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>
    <a id="16359" href="Algebra.Morphism.Structures.html#16305" class="Function">+-isGroupIsomorphism</a>  <a id="16381" class="Symbol">=</a> <a id="16383" class="Keyword">record</a>
      <a id="16396" class="Symbol">{</a> <a id="16398" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="16418" class="Symbol">=</a> <a id="16420" href="Algebra.Morphism.Structures.html#15423" class="Function">+-isGroupMonomorphism</a>
      <a id="16448" class="Symbol">;</a> <a id="16450" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>           <a id="16471" class="Symbol">=</a> <a id="16473" href="Algebra.Morphism.Structures.html#16169" class="Field">surjective</a>
      <a id="16490" class="Symbol">}</a>

    <a id="16497" class="Keyword">open</a> <a id="16502" href="Algebra.Morphism.Structures.html#7246" class="Module">+.IsGroupIsomorphism</a> <a id="16523" href="Algebra.Morphism.Structures.html#16305" class="Function">+-isGroupIsomorphism</a> <a id="16544" class="Keyword">public</a>
      <a id="16557" class="Keyword">using</a> <a id="16563" class="Symbol">(</a><a id="16564" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="16580" class="Symbol">)</a>
      <a id="16588" class="Keyword">renaming</a> <a id="16597" class="Symbol">(</a><a id="16598" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="16617" class="Symbol">to</a> <a id="16620" class="Function">+-isMagmaIsomorphism</a><a id="16640" class="Symbol">;</a> <a id="16642" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="16662" class="Symbol">to</a> <a id="16665" class="Function">+-isMonoidIsomorphism</a><a id="16686" class="Symbol">)</a>

    <a id="RingWithoutOneMorphisms.IsRingWithoutOneIsoMorphism.*-isMagmaIsomorphism"></a><a id="16693" href="Algebra.Morphism.Structures.html#16693" class="Function">*-isMagmaIsomorphism</a> <a id="16714" class="Symbol">:</a> <a id="16716" href="Algebra.Morphism.Structures.html#3573" class="Record">*.IsMagmaIsomorphism</a> <a id="16737" href="Algebra.Morphism.Structures.html#16040" class="Bound Operator">⟦_⟧</a>
    <a id="16745" href="Algebra.Morphism.Structures.html#16693" class="Function">*-isMagmaIsomorphism</a> <a id="16766" class="Symbol">=</a> <a id="16768" class="Keyword">record</a>
      <a id="16781" class="Symbol">{</a> <a id="16783" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="16803" class="Symbol">=</a> <a id="16805" href="Algebra.Morphism.Structures.html#15816" class="Function">*-isMagmaMonomorphism</a>
      <a id="16833" class="Symbol">;</a> <a id="16835" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="16855" class="Symbol">=</a> <a id="16857" href="Algebra.Morphism.Structures.html#16169" class="Field">surjective</a>
      <a id="16874" class="Symbol">}</a>


<a id="16878" class="Comment">------------------------------------------------------------------------</a>
<a id="16951" class="Comment">-- Morphisms over ring-like structures</a>
<a id="16990" class="Comment">------------------------------------------------------------------------</a>

<a id="17064" class="Keyword">module</a> <a id="RingMorphisms"></a><a id="17071" href="Algebra.Morphism.Structures.html#17071" class="Module">RingMorphisms</a> <a id="17085" class="Symbol">(</a><a id="17086" href="Algebra.Morphism.Structures.html#17086" class="Bound">R₁</a> <a id="17089" class="Symbol">:</a> <a id="17091" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="17099" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="17101" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="17103" class="Symbol">)</a> <a id="17105" class="Symbol">(</a><a id="17106" href="Algebra.Morphism.Structures.html#17106" class="Bound">R₂</a> <a id="17109" class="Symbol">:</a> <a id="17111" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="17119" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="17121" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="17123" class="Symbol">)</a> <a id="17125" class="Keyword">where</a>

  <a id="17134" class="Keyword">open</a> <a id="17139" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="17147" href="Algebra.Morphism.Structures.html#17086" class="Bound">R₁</a> <a id="17150" class="Keyword">renaming</a>
    <a id="17163" class="Symbol">(</a> <a id="17165" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="17173" class="Symbol">to</a> <a id="17176" class="Field">A</a><a id="17177" class="Symbol">;</a> <a id="17179" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="17183" class="Symbol">to</a> <a id="17186" class="Field Operator">_≈₁_</a>
    <a id="17195" class="Symbol">;</a> <a id="17197" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="17200" class="Symbol">to</a> <a id="17203" class="Field Operator">-₁_</a>
    <a id="17211" class="Symbol">;</a> <a id="17213" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="17231" class="Symbol">to</a> <a id="17234" class="Function">rawRingWithoutOne₁</a>
    <a id="17257" class="Symbol">;</a> <a id="17259" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="17271" class="Symbol">to</a> <a id="17274" class="Function">rawSemiring₁</a>
    <a id="17291" class="Symbol">;</a> <a id="17293" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="17305" class="Symbol">to</a> <a id="17308" class="Function">*-rawMonoid₁</a>
    <a id="17325" class="Symbol">;</a> <a id="17327" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="17338" class="Symbol">to</a> <a id="17341" class="Function">+-rawGroup₁</a><a id="17352" class="Symbol">)</a>

  <a id="17357" class="Keyword">open</a> <a id="17362" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="17370" href="Algebra.Morphism.Structures.html#17106" class="Bound">R₂</a> <a id="17373" class="Keyword">renaming</a>
    <a id="17386" class="Symbol">(</a> <a id="17388" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="17396" class="Symbol">to</a> <a id="17399" class="Field">B</a><a id="17400" class="Symbol">;</a> <a id="17402" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="17406" class="Symbol">to</a> <a id="17409" class="Field Operator">_≈₂_</a>
    <a id="17418" class="Symbol">;</a> <a id="17420" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="17423" class="Symbol">to</a> <a id="17426" class="Field Operator">-₂_</a>
    <a id="17434" class="Symbol">;</a> <a id="17436" href="Algebra.Bundles.Raw.html#5791" class="Function">rawRingWithoutOne</a> <a id="17454" class="Symbol">to</a> <a id="17457" class="Function">rawRingWithoutOne₂</a>
    <a id="17480" class="Symbol">;</a> <a id="17482" href="Algebra.Bundles.Raw.html#5526" class="Function">rawSemiring</a> <a id="17494" class="Symbol">to</a> <a id="17497" class="Function">rawSemiring₂</a>
    <a id="17514" class="Symbol">;</a> <a id="17516" href="Algebra.Bundles.Raw.html#4029" class="Function">*-rawMonoid</a> <a id="17528" class="Symbol">to</a> <a id="17531" class="Function">*-rawMonoid₂</a>
    <a id="17548" class="Symbol">;</a> <a id="17550" href="Algebra.Bundles.Raw.html#4862" class="Function">+-rawGroup</a> <a id="17561" class="Symbol">to</a> <a id="17564" class="Function">+-rawGroup₂</a><a id="17575" class="Symbol">)</a>

  <a id="17580" class="Keyword">module</a> <a id="RingMorphisms.+"></a><a id="17587" href="Algebra.Morphism.Structures.html#17587" class="Module">+</a> <a id="17589" class="Symbol">=</a> <a id="17591" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a>  <a id="17607" href="Algebra.Morphism.Structures.html#17341" class="Function">+-rawGroup₁</a>  <a id="17620" href="Algebra.Morphism.Structures.html#17564" class="Function">+-rawGroup₂</a>
  <a id="17634" class="Keyword">module</a> <a id="RingMorphisms.*"></a><a id="17641" href="Algebra.Morphism.Structures.html#17641" class="Module">*</a> <a id="17643" class="Symbol">=</a> <a id="17645" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="17661" href="Algebra.Morphism.Structures.html#17308" class="Function">*-rawMonoid₁</a> <a id="17674" href="Algebra.Morphism.Structures.html#17531" class="Function">*-rawMonoid₂</a>
  <a id="17689" class="Keyword">module</a> <a id="RingMorphisms.*+0"></a><a id="17696" href="Algebra.Morphism.Structures.html#17696" class="Module">*+0</a> <a id="17700" class="Symbol">=</a> <a id="17702" href="Algebra.Morphism.Structures.html#13658" class="Module">RingWithoutOneMorphisms</a> <a id="17726" href="Algebra.Morphism.Structures.html#17234" class="Function">rawRingWithoutOne₁</a> <a id="17745" href="Algebra.Morphism.Structures.html#17457" class="Function">rawRingWithoutOne₂</a>

  <a id="17767" class="Keyword">open</a> <a id="17772" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="17792" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="17794" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a> <a id="17796" href="Algebra.Morphism.Structures.html#17409" class="Field Operator">_≈₂_</a>
  <a id="17803" class="Keyword">open</a> <a id="17808" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="17826" href="Algebra.Morphism.Structures.html#17274" class="Function">rawSemiring₁</a> <a id="17839" href="Algebra.Morphism.Structures.html#17497" class="Function">rawSemiring₂</a>


  <a id="17856" class="Keyword">record</a> <a id="RingMorphisms.IsRingHomomorphism"></a><a id="17863" href="Algebra.Morphism.Structures.html#17863" class="Record">IsRingHomomorphism</a> <a id="17882" class="Symbol">(</a><a id="17883" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a> <a id="17887" class="Symbol">:</a> <a id="17889" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="17891" class="Symbol">→</a> <a id="17893" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a><a id="17894" class="Symbol">)</a> <a id="17896" class="Symbol">:</a> <a id="17898" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17902" class="Symbol">(</a><a id="17903" href="Algebra.Morphism.Structures.html#17099" class="Bound">a</a> <a id="17905" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17907" href="Algebra.Morphism.Structures.html#17101" class="Bound">ℓ₁</a> <a id="17910" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17912" href="Algebra.Morphism.Structures.html#17121" class="Bound">ℓ₂</a><a id="17914" class="Symbol">)</a> <a id="17916" class="Keyword">where</a>
    <a id="17926" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingHomomorphism.isSemiringHomomorphism"></a><a id="17938" href="Algebra.Morphism.Structures.html#17938" class="Field">isSemiringHomomorphism</a> <a id="17961" class="Symbol">:</a> <a id="17963" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="17986" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingHomomorphism.-‿homo"></a><a id="17996" href="Algebra.Morphism.Structures.html#17996" class="Field">-‿homo</a> <a id="18003" class="Symbol">:</a> <a id="18005" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="18018" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a> <a id="18022" href="Algebra.Morphism.Structures.html#17203" class="Function Operator">-₁_</a> <a id="18026" href="Algebra.Morphism.Structures.html#17426" class="Field Operator">-₂_</a>

    <a id="18035" class="Keyword">open</a> <a id="18040" href="Algebra.Morphism.Structures.html#11442" class="Module">IsSemiringHomomorphism</a> <a id="18063" href="Algebra.Morphism.Structures.html#17938" class="Field">isSemiringHomomorphism</a> <a id="18086" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingHomomorphism.+-isGroupHomomorphism"></a><a id="18098" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a> <a id="18120" class="Symbol">:</a> <a id="18122" href="Algebra.Morphism.Structures.html#6422" class="Record">+.IsGroupHomomorphism</a> <a id="18144" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a>
    <a id="18152" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a> <a id="18174" class="Symbol">=</a> <a id="18176" class="Keyword">record</a>
      <a id="18189" class="Symbol">{</a> <a id="18191" href="Algebra.Morphism.Structures.html#6498" class="Field">isMonoidHomomorphism</a> <a id="18212" class="Symbol">=</a> <a id="18214" href="Algebra.Morphism.Structures.html#8622" class="Function">+-isMonoidHomomorphism</a>
      <a id="18243" class="Symbol">;</a> <a id="18245" href="Algebra.Morphism.Structures.html#6552" class="Field">⁻¹-homo</a> <a id="18253" class="Symbol">=</a> <a id="18255" href="Algebra.Morphism.Structures.html#17996" class="Field">-‿homo</a>
      <a id="18268" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingHomomorphism.isRingWithoutOneHomomorphism"></a><a id="18275" href="Algebra.Morphism.Structures.html#18275" class="Function">isRingWithoutOneHomomorphism</a> <a id="18304" class="Symbol">:</a> <a id="18306" href="Algebra.Morphism.Structures.html#14378" class="Record">*+0.IsRingWithoutOneHomomorphism</a> <a id="18339" href="Algebra.Morphism.Structures.html#17883" class="Bound Operator">⟦_⟧</a>
    <a id="18347" href="Algebra.Morphism.Structures.html#18275" class="Function">isRingWithoutOneHomomorphism</a> <a id="18376" class="Symbol">=</a> <a id="18378" class="Keyword">record</a>
      <a id="18391" class="Symbol">{</a> <a id="18393" href="Algebra.Morphism.Structures.html#14463" class="Field">+-isGroupHomomorphism</a> <a id="18415" class="Symbol">=</a> <a id="18417" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a>
      <a id="18445" class="Symbol">;</a> <a id="18447" href="Algebra.Morphism.Structures.html#14519" class="Field">*-homo</a> <a id="18454" class="Symbol">=</a> <a id="18456" href="Algebra.Morphism.Structures.html#8680" class="Function">*-homo</a>
      <a id="18469" class="Symbol">}</a>

  <a id="18474" class="Keyword">record</a> <a id="RingMorphisms.IsRingMonomorphism"></a><a id="18481" href="Algebra.Morphism.Structures.html#18481" class="Record">IsRingMonomorphism</a> <a id="18500" class="Symbol">(</a><a id="18501" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a> <a id="18505" class="Symbol">:</a> <a id="18507" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="18509" class="Symbol">→</a> <a id="18511" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a><a id="18512" class="Symbol">)</a> <a id="18514" class="Symbol">:</a> <a id="18516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18520" class="Symbol">(</a><a id="18521" href="Algebra.Morphism.Structures.html#17099" class="Bound">a</a> <a id="18523" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18525" href="Algebra.Morphism.Structures.html#17101" class="Bound">ℓ₁</a> <a id="18528" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18530" href="Algebra.Morphism.Structures.html#17121" class="Bound">ℓ₂</a><a id="18532" class="Symbol">)</a> <a id="18534" class="Keyword">where</a>
    <a id="18544" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingMonomorphism.isRingHomomorphism"></a><a id="18556" href="Algebra.Morphism.Structures.html#18556" class="Field">isRingHomomorphism</a> <a id="18575" class="Symbol">:</a> <a id="18577" href="Algebra.Morphism.Structures.html#17863" class="Record">IsRingHomomorphism</a> <a id="18596" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingMonomorphism.injective"></a><a id="18606" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>          <a id="18625" class="Symbol">:</a> <a id="18627" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="18637" href="Algebra.Morphism.Structures.html#17186" class="Function Operator">_≈₁_</a> <a id="18642" href="Algebra.Morphism.Structures.html#17409" class="Field Operator">_≈₂_</a> <a id="18647" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>

    <a id="18656" class="Keyword">open</a> <a id="18661" href="Algebra.Morphism.Structures.html#17863" class="Module">IsRingHomomorphism</a> <a id="18680" href="Algebra.Morphism.Structures.html#18556" class="Field">isRingHomomorphism</a> <a id="18699" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingMonomorphism.isSemiringMonomorphism"></a><a id="18711" href="Algebra.Morphism.Structures.html#18711" class="Function">isSemiringMonomorphism</a> <a id="18734" class="Symbol">:</a> <a id="18736" href="Algebra.Morphism.Structures.html#11881" class="Record">IsSemiringMonomorphism</a> <a id="18759" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
    <a id="18767" href="Algebra.Morphism.Structures.html#18711" class="Function">isSemiringMonomorphism</a> <a id="18790" class="Symbol">=</a> <a id="18792" class="Keyword">record</a>
      <a id="18805" class="Symbol">{</a> <a id="18807" href="Algebra.Morphism.Structures.html#11960" class="Field">isSemiringHomomorphism</a> <a id="18830" class="Symbol">=</a> <a id="18832" href="Algebra.Morphism.Structures.html#17938" class="Function">isSemiringHomomorphism</a>
      <a id="18861" class="Symbol">;</a> <a id="18863" href="Algebra.Morphism.Structures.html#12018" class="Field">injective</a> <a id="18873" class="Symbol">=</a> <a id="18875" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>
      <a id="18891" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingMonomorphism.+-isGroupMonomorphism"></a><a id="18898" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a> <a id="18920" class="Symbol">:</a> <a id="18922" href="Algebra.Morphism.Structures.html#6672" class="Record">+.IsGroupMonomorphism</a> <a id="18944" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
    <a id="18952" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a> <a id="18974" class="Symbol">=</a> <a id="18976" class="Keyword">record</a>
      <a id="18989" class="Symbol">{</a> <a id="18991" href="Algebra.Morphism.Structures.html#6748" class="Field">isGroupHomomorphism</a> <a id="19011" class="Symbol">=</a> <a id="19013" href="Algebra.Morphism.Structures.html#18098" class="Function">+-isGroupHomomorphism</a>
      <a id="19041" class="Symbol">;</a> <a id="19043" href="Algebra.Morphism.Structures.html#6800" class="Field">injective</a>           <a id="19063" class="Symbol">=</a> <a id="19065" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>
      <a id="19081" class="Symbol">}</a>

    <a id="19088" class="Keyword">open</a> <a id="19093" href="Algebra.Morphism.Structures.html#6672" class="Module">+.IsGroupMonomorphism</a> <a id="19115" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a>
      <a id="19143" class="Keyword">using</a> <a id="19149" class="Symbol">(</a><a id="19150" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="19167" class="Symbol">)</a>
      <a id="19175" class="Keyword">renaming</a> <a id="19184" class="Symbol">(</a> <a id="19186" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="19206" class="Symbol">to</a> <a id="19209" class="Function">+-isMagmaMonomorphism</a>
               <a id="19246" class="Symbol">;</a> <a id="19248" href="Algebra.Morphism.Structures.html#6940" class="Function">isMonoidMonomorphism</a> <a id="19269" class="Symbol">to</a> <a id="19272" class="Function">+-isMonoidMonomorphism</a>
               <a id="19310" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingMonomorphism.*-isMonoidMonomorphism"></a><a id="19317" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a> <a id="19340" class="Symbol">:</a> <a id="19342" href="Algebra.Morphism.Structures.html#4759" class="Record">*.IsMonoidMonomorphism</a> <a id="19365" href="Algebra.Morphism.Structures.html#18501" class="Bound Operator">⟦_⟧</a>
    <a id="19373" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a> <a id="19396" class="Symbol">=</a> <a id="19398" class="Keyword">record</a>
      <a id="19411" class="Symbol">{</a> <a id="19413" href="Algebra.Morphism.Structures.html#4836" class="Field">isMonoidHomomorphism</a> <a id="19434" class="Symbol">=</a> <a id="19436" href="Algebra.Morphism.Structures.html#11698" class="Function">*-isMonoidHomomorphism</a>
      <a id="19465" class="Symbol">;</a> <a id="19467" href="Algebra.Morphism.Structures.html#4890" class="Field">injective</a>            <a id="19488" class="Symbol">=</a> <a id="19490" href="Algebra.Morphism.Structures.html#18606" class="Field">injective</a>
      <a id="19506" class="Symbol">}</a>

    <a id="19513" class="Keyword">open</a> <a id="19518" href="Algebra.Morphism.Structures.html#4759" class="Module">*.IsMonoidMonomorphism</a> <a id="19541" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a> <a id="19564" class="Keyword">public</a>
      <a id="19577" class="Keyword">using</a> <a id="19583" class="Symbol">()</a>
      <a id="19592" class="Keyword">renaming</a> <a id="19601" class="Symbol">(</a><a id="19602" href="Algebra.Morphism.Structures.html#5001" class="Function">isMagmaMonomorphism</a> <a id="19622" class="Symbol">to</a> <a id="19625" class="Function">*-isMagmaMonomorphism</a><a id="19646" class="Symbol">)</a>


  <a id="19652" class="Keyword">record</a> <a id="RingMorphisms.IsRingIsomorphism"></a><a id="19659" href="Algebra.Morphism.Structures.html#19659" class="Record">IsRingIsomorphism</a> <a id="19677" class="Symbol">(</a><a id="19678" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a> <a id="19682" class="Symbol">:</a> <a id="19684" href="Algebra.Morphism.Structures.html#17176" class="Function">A</a> <a id="19686" class="Symbol">→</a> <a id="19688" href="Algebra.Morphism.Structures.html#17399" class="Field">B</a><a id="19689" class="Symbol">)</a> <a id="19691" class="Symbol">:</a> <a id="19693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19697" class="Symbol">(</a><a id="19698" href="Algebra.Morphism.Structures.html#17099" class="Bound">a</a> <a id="19700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19702" href="Algebra.Morphism.Structures.html#17119" class="Bound">b</a> <a id="19704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19706" href="Algebra.Morphism.Structures.html#17101" class="Bound">ℓ₁</a> <a id="19709" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19711" href="Algebra.Morphism.Structures.html#17121" class="Bound">ℓ₂</a><a id="19713" class="Symbol">)</a> <a id="19715" class="Keyword">where</a>
    <a id="19725" class="Keyword">field</a>
      <a id="RingMorphisms.IsRingIsomorphism.isRingMonomorphism"></a><a id="19737" href="Algebra.Morphism.Structures.html#19737" class="Field">isRingMonomorphism</a> <a id="19756" class="Symbol">:</a> <a id="19758" href="Algebra.Morphism.Structures.html#18481" class="Record">IsRingMonomorphism</a> <a id="19777" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
      <a id="RingMorphisms.IsRingIsomorphism.surjective"></a><a id="19787" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>         <a id="19806" class="Symbol">:</a> <a id="19808" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="19819" href="Algebra.Morphism.Structures.html#17186" class="Function Operator">_≈₁_</a> <a id="19824" href="Algebra.Morphism.Structures.html#17409" class="Field Operator">_≈₂_</a> <a id="19829" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>

    <a id="19838" class="Keyword">open</a> <a id="19843" href="Algebra.Morphism.Structures.html#18481" class="Module">IsRingMonomorphism</a> <a id="19862" href="Algebra.Morphism.Structures.html#19737" class="Field">isRingMonomorphism</a> <a id="19881" class="Keyword">public</a>

    <a id="RingMorphisms.IsRingIsomorphism.isSemiringIsomorphism"></a><a id="19893" href="Algebra.Morphism.Structures.html#19893" class="Function">isSemiringIsomorphism</a> <a id="19915" class="Symbol">:</a> <a id="19917" href="Algebra.Morphism.Structures.html#12674" class="Record">IsSemiringIsomorphism</a> <a id="19939" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
    <a id="19947" href="Algebra.Morphism.Structures.html#19893" class="Function">isSemiringIsomorphism</a> <a id="19969" class="Symbol">=</a> <a id="19971" class="Keyword">record</a>
      <a id="19984" class="Symbol">{</a> <a id="19986" href="Algebra.Morphism.Structures.html#12756" class="Field">isSemiringMonomorphism</a> <a id="20009" class="Symbol">=</a> <a id="20011" href="Algebra.Morphism.Structures.html#18711" class="Function">isSemiringMonomorphism</a>
      <a id="20040" class="Symbol">;</a> <a id="20042" href="Algebra.Morphism.Structures.html#12814" class="Field">surjective</a> <a id="20053" class="Symbol">=</a> <a id="20055" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>
      <a id="20072" class="Symbol">}</a>

    <a id="RingMorphisms.IsRingIsomorphism.+-isGroupIsomorphism"></a><a id="20079" href="Algebra.Morphism.Structures.html#20079" class="Function">+-isGroupIsomorphism</a> <a id="20100" class="Symbol">:</a> <a id="20102" href="Algebra.Morphism.Structures.html#7246" class="Record">+.IsGroupIsomorphism</a> <a id="20123" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
    <a id="20131" href="Algebra.Morphism.Structures.html#20079" class="Function">+-isGroupIsomorphism</a> <a id="20152" class="Symbol">=</a> <a id="20154" class="Keyword">record</a>
      <a id="20167" class="Symbol">{</a> <a id="20169" href="Algebra.Morphism.Structures.html#7325" class="Field">isGroupMonomorphism</a> <a id="20189" class="Symbol">=</a> <a id="20191" href="Algebra.Morphism.Structures.html#18898" class="Function">+-isGroupMonomorphism</a>
      <a id="20219" class="Symbol">;</a> <a id="20221" href="Algebra.Morphism.Structures.html#7377" class="Field">surjective</a>          <a id="20241" class="Symbol">=</a> <a id="20243" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>
      <a id="20260" class="Symbol">}</a>

    <a id="20267" class="Keyword">open</a> <a id="20272" href="Algebra.Morphism.Structures.html#7246" class="Module">+.IsGroupIsomorphism</a> <a id="20293" href="Algebra.Morphism.Structures.html#20079" class="Function">+-isGroupIsomorphism</a>
      <a id="20320" class="Keyword">using</a> <a id="20326" class="Symbol">(</a><a id="20327" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="20343" class="Symbol">)</a>
      <a id="20351" class="Keyword">renaming</a> <a id="20360" class="Symbol">(</a> <a id="20362" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="20381" class="Symbol">to</a> <a id="20384" class="Function">+-isMagmaIsomorphism</a>
               <a id="20420" class="Symbol">;</a> <a id="20422" href="Algebra.Morphism.Structures.html#7486" class="Function">isMonoidIsomorphism</a> <a id="20442" class="Symbol">to</a> <a id="20445" class="Function">+-isMonoidIsomorphisn</a>
               <a id="20482" class="Symbol">)</a>

    <a id="RingMorphisms.IsRingIsomorphism.*-isMonoidIsomorphism"></a><a id="20489" href="Algebra.Morphism.Structures.html#20489" class="Function">*-isMonoidIsomorphism</a> <a id="20511" class="Symbol">:</a> <a id="20513" href="Algebra.Morphism.Structures.html#5278" class="Record">*.IsMonoidIsomorphism</a> <a id="20535" href="Algebra.Morphism.Structures.html#19678" class="Bound Operator">⟦_⟧</a>
    <a id="20543" href="Algebra.Morphism.Structures.html#20489" class="Function">*-isMonoidIsomorphism</a> <a id="20565" class="Symbol">=</a> <a id="20567" class="Keyword">record</a>
      <a id="20580" class="Symbol">{</a> <a id="20582" href="Algebra.Morphism.Structures.html#5358" class="Field">isMonoidMonomorphism</a> <a id="20603" class="Symbol">=</a> <a id="20605" href="Algebra.Morphism.Structures.html#19317" class="Function">*-isMonoidMonomorphism</a>
      <a id="20634" class="Symbol">;</a> <a id="20636" href="Algebra.Morphism.Structures.html#5412" class="Field">surjective</a>           <a id="20657" class="Symbol">=</a> <a id="20659" href="Algebra.Morphism.Structures.html#19787" class="Field">surjective</a>
      <a id="20676" class="Symbol">}</a>

    <a id="20683" class="Keyword">open</a> <a id="20688" href="Algebra.Morphism.Structures.html#5278" class="Module">*.IsMonoidIsomorphism</a> <a id="20710" href="Algebra.Morphism.Structures.html#20489" class="Function">*-isMonoidIsomorphism</a> <a id="20732" class="Keyword">public</a>
      <a id="20745" class="Keyword">using</a> <a id="20751" class="Symbol">()</a>
      <a id="20760" class="Keyword">renaming</a> <a id="20769" class="Symbol">(</a><a id="20770" href="Algebra.Morphism.Structures.html#5524" class="Function">isMagmaIsomorphism</a> <a id="20789" class="Symbol">to</a> <a id="20792" class="Function">*-isMagmaIsomorphisn</a><a id="20812" class="Symbol">)</a>

<a id="20815" class="Comment">------------------------------------------------------------------------</a>
<a id="20888" class="Comment">-- Morphisms over quasigroup-like structures</a>
<a id="20933" class="Comment">------------------------------------------------------------------------</a>

<a id="21007" class="Keyword">module</a> <a id="QuasigroupMorphisms"></a><a id="21014" href="Algebra.Morphism.Structures.html#21014" class="Module">QuasigroupMorphisms</a> <a id="21034" class="Symbol">(</a><a id="21035" href="Algebra.Morphism.Structures.html#21035" class="Bound">Q₁</a> <a id="21038" class="Symbol">:</a> <a id="21040" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="21054" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="21056" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="21058" class="Symbol">)</a> <a id="21060" class="Symbol">(</a><a id="21061" href="Algebra.Morphism.Structures.html#21061" class="Bound">Q₂</a> <a id="21064" class="Symbol">:</a> <a id="21066" href="Algebra.Bundles.Raw.html#6213" class="Record">RawQuasigroup</a> <a id="21080" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="21082" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="21084" class="Symbol">)</a> <a id="21086" class="Keyword">where</a>

  <a id="21095" class="Keyword">open</a> <a id="21100" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="21114" href="Algebra.Morphism.Structures.html#21035" class="Bound">Q₁</a> <a id="21117" class="Keyword">renaming</a> <a id="21126" class="Symbol">(</a><a id="21127" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="21135" class="Symbol">to</a> <a id="21138" class="Field">A</a><a id="21139" class="Symbol">;</a> <a id="21141" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="21152" class="Symbol">to</a> <a id="21155" class="Function">∙-rawMagma₁</a><a id="21166" class="Symbol">;</a>
                                  <a id="21202" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="21214" class="Symbol">to</a> <a id="21217" class="Function">\\-rawMagma₁</a><a id="21229" class="Symbol">;</a> <a id="21231" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="21243" class="Symbol">to</a> <a id="21246" class="Function">//-rawMagma₁</a><a id="21258" class="Symbol">;</a>
                                  <a id="21294" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="21298" class="Symbol">to</a> <a id="21301" class="Field Operator">_≈₁_</a><a id="21305" class="Symbol">;</a> <a id="21307" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="21311" class="Symbol">to</a> <a id="21314" class="Field Operator">_∙₁_</a><a id="21318" class="Symbol">;</a> <a id="21320" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="21325" class="Symbol">to</a> <a id="21328" class="Field Operator">_\\₁_</a><a id="21333" class="Symbol">;</a> <a id="21335" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="21340" class="Symbol">to</a> <a id="21343" class="Field Operator">_//₁_</a><a id="21348" class="Symbol">)</a>
  <a id="21352" class="Keyword">open</a> <a id="21357" href="Algebra.Bundles.Raw.html#6213" class="Module">RawQuasigroup</a> <a id="21371" href="Algebra.Morphism.Structures.html#21061" class="Bound">Q₂</a> <a id="21374" class="Keyword">renaming</a> <a id="21383" class="Symbol">(</a><a id="21384" href="Algebra.Bundles.Raw.html#6331" class="Field">Carrier</a> <a id="21392" class="Symbol">to</a> <a id="21395" class="Field">B</a><a id="21396" class="Symbol">;</a> <a id="21398" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="21409" class="Symbol">to</a> <a id="21412" class="Function">∙-rawMagma₂</a><a id="21423" class="Symbol">;</a>
                                  <a id="21459" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="21471" class="Symbol">to</a> <a id="21474" class="Function">\\-rawMagma₂</a><a id="21486" class="Symbol">;</a> <a id="21488" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="21500" class="Symbol">to</a> <a id="21503" class="Function">//-rawMagma₂</a><a id="21515" class="Symbol">;</a>
                                  <a id="21551" href="Algebra.Bundles.Raw.html#6351" class="Field Operator">_≈_</a> <a id="21555" class="Symbol">to</a> <a id="21558" class="Field Operator">_≈₂_</a><a id="21562" class="Symbol">;</a> <a id="21564" href="Algebra.Bundles.Raw.html#6379" class="Field Operator">_∙_</a> <a id="21568" class="Symbol">to</a> <a id="21571" class="Field Operator">_∙₂_</a><a id="21575" class="Symbol">;</a> <a id="21577" href="Algebra.Bundles.Raw.html#6405" class="Field Operator">_\\_</a> <a id="21582" class="Symbol">to</a> <a id="21585" class="Field Operator">_\\₂_</a><a id="21590" class="Symbol">;</a> <a id="21592" href="Algebra.Bundles.Raw.html#6431" class="Field Operator">_//_</a> <a id="21597" class="Symbol">to</a> <a id="21600" class="Field Operator">_//₂_</a><a id="21605" class="Symbol">)</a>

  <a id="21610" class="Keyword">module</a> <a id="QuasigroupMorphisms.∙"></a><a id="21617" href="Algebra.Morphism.Structures.html#21617" class="Module">∙</a>  <a id="21620" class="Symbol">=</a> <a id="21622" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="21637" href="Algebra.Morphism.Structures.html#21155" class="Function">∙-rawMagma₁</a> <a id="21649" href="Algebra.Morphism.Structures.html#21412" class="Function">∙-rawMagma₂</a>
  <a id="21663" class="Keyword">module</a> <a id="QuasigroupMorphisms.\\"></a><a id="21670" href="Algebra.Morphism.Structures.html#21670" class="Module">\\</a> <a id="21673" class="Symbol">=</a> <a id="21675" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="21690" href="Algebra.Morphism.Structures.html#21217" class="Function">\\-rawMagma₁</a> <a id="21703" href="Algebra.Morphism.Structures.html#21474" class="Function">\\-rawMagma₂</a>
  <a id="21718" class="Keyword">module</a> <a id="QuasigroupMorphisms.//"></a><a id="21725" href="Algebra.Morphism.Structures.html#21725" class="Module">//</a> <a id="21728" class="Symbol">=</a> <a id="21730" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="21745" href="Algebra.Morphism.Structures.html#21246" class="Function">//-rawMagma₁</a> <a id="21758" href="Algebra.Morphism.Structures.html#21503" class="Function">//-rawMagma₂</a>

  <a id="21774" class="Keyword">open</a> <a id="21779" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="21799" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="21801" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a> <a id="21803" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a>

  <a id="21811" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism"></a><a id="21818" href="Algebra.Morphism.Structures.html#21818" class="Record">IsQuasigroupHomomorphism</a> <a id="21843" class="Symbol">(</a><a id="21844" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="21848" class="Symbol">:</a> <a id="21850" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="21852" class="Symbol">→</a> <a id="21854" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a><a id="21855" class="Symbol">)</a> <a id="21857" class="Symbol">:</a> <a id="21859" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21863" class="Symbol">(</a><a id="21864" href="Algebra.Morphism.Structures.html#21054" class="Bound">a</a> <a id="21866" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21868" href="Algebra.Morphism.Structures.html#21056" class="Bound">ℓ₁</a> <a id="21871" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="21873" href="Algebra.Morphism.Structures.html#21082" class="Bound">ℓ₂</a><a id="21875" class="Symbol">)</a> <a id="21877" class="Keyword">where</a>
    <a id="21887" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.isRelHomomorphism"></a><a id="21899" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a> <a id="21917" class="Symbol">:</a> <a id="21919" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="21937" href="Algebra.Morphism.Structures.html#21301" class="Function Operator">_≈₁_</a> <a id="21942" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a> <a id="21947" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-homo"></a><a id="21957" href="Algebra.Morphism.Structures.html#21957" class="Field">∙-homo</a>            <a id="21975" class="Symbol">:</a> <a id="21977" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="21990" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="21994" href="Algebra.Morphism.Structures.html#21314" class="Function Operator">_∙₁_</a> <a id="21999" href="Algebra.Morphism.Structures.html#21571" class="Field Operator">_∙₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-homo"></a><a id="22010" href="Algebra.Morphism.Structures.html#22010" class="Field">\\-homo</a>           <a id="22028" class="Symbol">:</a> <a id="22030" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="22043" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="22047" href="Algebra.Morphism.Structures.html#21328" class="Function Operator">_\\₁_</a> <a id="22053" href="Algebra.Morphism.Structures.html#21585" class="Field Operator">_\\₂_</a>
      <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-homo"></a><a id="22065" href="Algebra.Morphism.Structures.html#22065" class="Field">//-homo</a>           <a id="22083" class="Symbol">:</a> <a id="22085" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="22098" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a> <a id="22102" href="Algebra.Morphism.Structures.html#21343" class="Function Operator">_//₁_</a> <a id="22108" href="Algebra.Morphism.Structures.html#21600" class="Field Operator">_//₂_</a>

    <a id="22119" class="Keyword">open</a> <a id="22124" href="Relation.Binary.Morphism.Structures.html#793" class="Module">IsRelHomomorphism</a> <a id="22142" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a> <a id="22160" class="Keyword">public</a>
      <a id="22173" class="Keyword">renaming</a> <a id="22182" class="Symbol">(</a><a id="22183" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="22188" class="Symbol">to</a> <a id="22191" class="Field">⟦⟧-cong</a><a id="22198" class="Symbol">)</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.∙-isMagmaHomomorphism"></a><a id="22205" href="Algebra.Morphism.Structures.html#22205" class="Function">∙-isMagmaHomomorphism</a> <a id="22227" class="Symbol">:</a> <a id="22229" href="Algebra.Morphism.Structures.html#2881" class="Record">∙.IsMagmaHomomorphism</a> <a id="22251" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
    <a id="22259" href="Algebra.Morphism.Structures.html#22205" class="Function">∙-isMagmaHomomorphism</a> <a id="22281" class="Symbol">=</a> <a id="22283" class="Keyword">record</a>
      <a id="22296" class="Symbol">{</a> <a id="22298" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="22316" class="Symbol">=</a> <a id="22318" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a>
      <a id="22342" class="Symbol">;</a> <a id="22344" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="22349" class="Symbol">=</a> <a id="22351" href="Algebra.Morphism.Structures.html#21957" class="Field">∙-homo</a>
      <a id="22364" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.\\-isMagmaHomomorphism"></a><a id="22371" href="Algebra.Morphism.Structures.html#22371" class="Function">\\-isMagmaHomomorphism</a> <a id="22394" class="Symbol">:</a> <a id="22396" href="Algebra.Morphism.Structures.html#2881" class="Record">\\.IsMagmaHomomorphism</a> <a id="22419" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
    <a id="22427" href="Algebra.Morphism.Structures.html#22371" class="Function">\\-isMagmaHomomorphism</a> <a id="22450" class="Symbol">=</a> <a id="22452" class="Keyword">record</a>
      <a id="22465" class="Symbol">{</a> <a id="22467" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a>  <a id="22486" class="Symbol">=</a> <a id="22488" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a>
      <a id="22512" class="Symbol">;</a> <a id="22514" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="22519" class="Symbol">=</a> <a id="22521" href="Algebra.Morphism.Structures.html#22010" class="Field">\\-homo</a>
      <a id="22535" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupHomomorphism.//-isMagmaHomomorphism"></a><a id="22542" href="Algebra.Morphism.Structures.html#22542" class="Function">//-isMagmaHomomorphism</a> <a id="22565" class="Symbol">:</a> <a id="22567" href="Algebra.Morphism.Structures.html#2881" class="Record">//.IsMagmaHomomorphism</a> <a id="22590" href="Algebra.Morphism.Structures.html#21844" class="Bound Operator">⟦_⟧</a>
    <a id="22598" href="Algebra.Morphism.Structures.html#22542" class="Function">//-isMagmaHomomorphism</a> <a id="22621" class="Symbol">=</a> <a id="22623" class="Keyword">record</a>
      <a id="22636" class="Symbol">{</a> <a id="22638" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a>  <a id="22657" class="Symbol">=</a> <a id="22659" href="Algebra.Morphism.Structures.html#21899" class="Field">isRelHomomorphism</a>
      <a id="22683" class="Symbol">;</a> <a id="22685" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="22690" class="Symbol">=</a> <a id="22692" href="Algebra.Morphism.Structures.html#22065" class="Field">//-homo</a>
      <a id="22706" class="Symbol">}</a>

  <a id="22711" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism"></a><a id="22718" href="Algebra.Morphism.Structures.html#22718" class="Record">IsQuasigroupMonomorphism</a> <a id="22743" class="Symbol">(</a><a id="22744" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a> <a id="22748" class="Symbol">:</a> <a id="22750" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="22752" class="Symbol">→</a> <a id="22754" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a><a id="22755" class="Symbol">)</a> <a id="22757" class="Symbol">:</a> <a id="22759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22763" class="Symbol">(</a><a id="22764" href="Algebra.Morphism.Structures.html#21054" class="Bound">a</a> <a id="22766" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22768" href="Algebra.Morphism.Structures.html#21056" class="Bound">ℓ₁</a> <a id="22771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22773" href="Algebra.Morphism.Structures.html#21082" class="Bound">ℓ₂</a><a id="22775" class="Symbol">)</a> <a id="22777" class="Keyword">where</a>
    <a id="22787" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.isQuasigroupHomomorphism"></a><a id="22799" href="Algebra.Morphism.Structures.html#22799" class="Field">isQuasigroupHomomorphism</a> <a id="22824" class="Symbol">:</a> <a id="22826" href="Algebra.Morphism.Structures.html#21818" class="Record">IsQuasigroupHomomorphism</a> <a id="22851" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.injective"></a><a id="22861" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>                <a id="22886" class="Symbol">:</a> <a id="22888" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="22898" href="Algebra.Morphism.Structures.html#21301" class="Function Operator">_≈₁_</a> <a id="22903" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a> <a id="22908" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>

    <a id="22917" class="Keyword">open</a> <a id="22922" href="Algebra.Morphism.Structures.html#21818" class="Module">IsQuasigroupHomomorphism</a> <a id="22947" href="Algebra.Morphism.Structures.html#22799" class="Field">isQuasigroupHomomorphism</a> <a id="22972" class="Keyword">public</a>


    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.∙-isMagmaMonomorphism"></a><a id="22985" href="Algebra.Morphism.Structures.html#22985" class="Function">∙-isMagmaMonomorphism</a>   <a id="23009" class="Symbol">:</a> <a id="23011" href="Algebra.Morphism.Structures.html#3157" class="Record">∙.IsMagmaMonomorphism</a> <a id="23033" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
    <a id="23041" href="Algebra.Morphism.Structures.html#22985" class="Function">∙-isMagmaMonomorphism</a>   <a id="23065" class="Symbol">=</a> <a id="23067" class="Keyword">record</a>
      <a id="23080" class="Symbol">{</a> <a id="23082" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="23102" class="Symbol">=</a> <a id="23104" href="Algebra.Morphism.Structures.html#22205" class="Function">∙-isMagmaHomomorphism</a>
      <a id="23132" class="Symbol">;</a> <a id="23134" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="23154" class="Symbol">=</a> <a id="23156" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>
      <a id="23172" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.\\-isMagmaMonomorphism"></a><a id="23179" href="Algebra.Morphism.Structures.html#23179" class="Function">\\-isMagmaMonomorphism</a>  <a id="23203" class="Symbol">:</a> <a id="23205" href="Algebra.Morphism.Structures.html#3157" class="Record">\\.IsMagmaMonomorphism</a> <a id="23228" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
    <a id="23236" href="Algebra.Morphism.Structures.html#23179" class="Function">\\-isMagmaMonomorphism</a>  <a id="23260" class="Symbol">=</a> <a id="23262" class="Keyword">record</a>
      <a id="23275" class="Symbol">{</a> <a id="23277" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="23297" class="Symbol">=</a> <a id="23299" href="Algebra.Morphism.Structures.html#22371" class="Function">\\-isMagmaHomomorphism</a>
      <a id="23328" class="Symbol">;</a> <a id="23330" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="23350" class="Symbol">=</a> <a id="23352" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>
      <a id="23368" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupMonomorphism.//-isMagmaMonomorphism"></a><a id="23375" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a>  <a id="23399" class="Symbol">:</a> <a id="23401" href="Algebra.Morphism.Structures.html#3157" class="Record">//.IsMagmaMonomorphism</a> <a id="23424" href="Algebra.Morphism.Structures.html#22744" class="Bound Operator">⟦_⟧</a>
    <a id="23432" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a>  <a id="23456" class="Symbol">=</a> <a id="23458" class="Keyword">record</a>
      <a id="23471" class="Symbol">{</a> <a id="23473" href="Algebra.Morphism.Structures.html#3233" class="Field">isMagmaHomomorphism</a> <a id="23493" class="Symbol">=</a> <a id="23495" href="Algebra.Morphism.Structures.html#22542" class="Function">//-isMagmaHomomorphism</a>
      <a id="23524" class="Symbol">;</a> <a id="23526" href="Algebra.Morphism.Structures.html#3285" class="Field">injective</a>           <a id="23546" class="Symbol">=</a> <a id="23548" href="Algebra.Morphism.Structures.html#22861" class="Field">injective</a>
      <a id="23564" class="Symbol">}</a>

    <a id="23571" class="Keyword">open</a> <a id="23576" href="Algebra.Morphism.Structures.html#3157" class="Module">//.IsMagmaMonomorphism</a> <a id="23599" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a> <a id="23622" class="Keyword">public</a>
      <a id="23635" class="Keyword">using</a> <a id="23641" class="Symbol">(</a><a id="23642" href="Algebra.Morphism.Structures.html#3393" class="Function">isRelMonomorphism</a><a id="23659" class="Symbol">)</a>


  <a id="23665" class="Keyword">record</a> <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism"></a><a id="23672" href="Algebra.Morphism.Structures.html#23672" class="Record">IsQuasigroupIsomorphism</a> <a id="23696" class="Symbol">(</a><a id="23697" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a> <a id="23701" class="Symbol">:</a> <a id="23703" href="Algebra.Morphism.Structures.html#21138" class="Function">A</a> <a id="23705" class="Symbol">→</a> <a id="23707" href="Algebra.Morphism.Structures.html#21395" class="Field">B</a><a id="23708" class="Symbol">)</a> <a id="23710" class="Symbol">:</a> <a id="23712" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="23716" class="Symbol">(</a><a id="23717" href="Algebra.Morphism.Structures.html#21054" class="Bound">a</a> <a id="23719" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23721" href="Algebra.Morphism.Structures.html#21080" class="Bound">b</a> <a id="23723" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23725" href="Algebra.Morphism.Structures.html#21056" class="Bound">ℓ₁</a> <a id="23728" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="23730" href="Algebra.Morphism.Structures.html#21082" class="Bound">ℓ₂</a><a id="23732" class="Symbol">)</a> <a id="23734" class="Keyword">where</a>
    <a id="23744" class="Keyword">field</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.isQuasigroupMonomorphism"></a><a id="23756" href="Algebra.Morphism.Structures.html#23756" class="Field">isQuasigroupMonomorphism</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Algebra.Morphism.Structures.html#22718" class="Record">IsQuasigroupMonomorphism</a> <a id="23808" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
      <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.surjective"></a><a id="23818" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>               <a id="23843" class="Symbol">:</a> <a id="23845" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="23856" href="Algebra.Morphism.Structures.html#21301" class="Function Operator">_≈₁_</a> <a id="23861" href="Algebra.Morphism.Structures.html#21558" class="Field Operator">_≈₂_</a> <a id="23866" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>

    <a id="23875" class="Keyword">open</a> <a id="23880" href="Algebra.Morphism.Structures.html#22718" class="Module">IsQuasigroupMonomorphism</a> <a id="23905" href="Algebra.Morphism.Structures.html#23756" class="Field">isQuasigroupMonomorphism</a> <a id="23930" class="Keyword">public</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.∙-isMagmaIsomorphism"></a><a id="23942" href="Algebra.Morphism.Structures.html#23942" class="Function">∙-isMagmaIsomorphism</a>    <a id="23966" class="Symbol">:</a> <a id="23968" href="Algebra.Morphism.Structures.html#3573" class="Record">∙.IsMagmaIsomorphism</a> <a id="23989" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
    <a id="23997" href="Algebra.Morphism.Structures.html#23942" class="Function">∙-isMagmaIsomorphism</a>    <a id="24021" class="Symbol">=</a> <a id="24023" class="Keyword">record</a>
      <a id="24036" class="Symbol">{</a> <a id="24038" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="24058" class="Symbol">=</a> <a id="24060" href="Algebra.Morphism.Structures.html#22985" class="Function">∙-isMagmaMonomorphism</a>
      <a id="24088" class="Symbol">;</a> <a id="24090" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="24110" class="Symbol">=</a> <a id="24112" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>
      <a id="24129" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.\\-isMagmaIsomorphism"></a><a id="24136" href="Algebra.Morphism.Structures.html#24136" class="Function">\\-isMagmaIsomorphism</a>   <a id="24160" class="Symbol">:</a> <a id="24162" href="Algebra.Morphism.Structures.html#3573" class="Record">\\.IsMagmaIsomorphism</a> <a id="24184" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
    <a id="24192" href="Algebra.Morphism.Structures.html#24136" class="Function">\\-isMagmaIsomorphism</a>   <a id="24216" class="Symbol">=</a> <a id="24218" class="Keyword">record</a>
      <a id="24231" class="Symbol">{</a> <a id="24233" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="24253" class="Symbol">=</a> <a id="24255" href="Algebra.Morphism.Structures.html#23179" class="Function">\\-isMagmaMonomorphism</a>
      <a id="24284" class="Symbol">;</a> <a id="24286" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="24306" class="Symbol">=</a> <a id="24308" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>
      <a id="24325" class="Symbol">}</a>

    <a id="QuasigroupMorphisms.IsQuasigroupIsomorphism.//-isMagmaIsomorphism"></a><a id="24332" href="Algebra.Morphism.Structures.html#24332" class="Function">//-isMagmaIsomorphism</a>   <a id="24356" class="Symbol">:</a> <a id="24358" href="Algebra.Morphism.Structures.html#3573" class="Record">//.IsMagmaIsomorphism</a> <a id="24380" href="Algebra.Morphism.Structures.html#23697" class="Bound Operator">⟦_⟧</a>
    <a id="24388" href="Algebra.Morphism.Structures.html#24332" class="Function">//-isMagmaIsomorphism</a>   <a id="24412" class="Symbol">=</a> <a id="24414" class="Keyword">record</a>
      <a id="24427" class="Symbol">{</a> <a id="24429" href="Algebra.Morphism.Structures.html#3652" class="Field">isMagmaMonomorphism</a> <a id="24449" class="Symbol">=</a> <a id="24451" href="Algebra.Morphism.Structures.html#23375" class="Function">//-isMagmaMonomorphism</a>
      <a id="24480" class="Symbol">;</a> <a id="24482" href="Algebra.Morphism.Structures.html#3704" class="Field">surjective</a>          <a id="24502" class="Symbol">=</a> <a id="24504" href="Algebra.Morphism.Structures.html#23818" class="Field">surjective</a>
      <a id="24521" class="Symbol">}</a>

    <a id="24528" class="Keyword">open</a> <a id="24533" href="Algebra.Morphism.Structures.html#3573" class="Module">//.IsMagmaIsomorphism</a> <a id="24555" href="Algebra.Morphism.Structures.html#24332" class="Function">//-isMagmaIsomorphism</a> <a id="24577" class="Keyword">public</a>
      <a id="24590" class="Keyword">using</a> <a id="24596" class="Symbol">(</a><a id="24597" href="Algebra.Morphism.Structures.html#3813" class="Function">isRelIsomorphism</a><a id="24613" class="Symbol">)</a>

<a id="24616" class="Comment">------------------------------------------------------------------------</a>
<a id="24689" class="Comment">-- Morphisms over loop-like structures</a>
<a id="24728" class="Comment">------------------------------------------------------------------------</a>

<a id="24802" class="Keyword">module</a> <a id="LoopMorphisms"></a><a id="24809" href="Algebra.Morphism.Structures.html#24809" class="Module">LoopMorphisms</a> <a id="24823" class="Symbol">(</a><a id="24824" href="Algebra.Morphism.Structures.html#24824" class="Bound">L₁</a> <a id="24827" class="Symbol">:</a> <a id="24829" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="24837" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="24839" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="24841" class="Symbol">)</a> <a id="24843" class="Symbol">(</a><a id="24844" href="Algebra.Morphism.Structures.html#24844" class="Bound">L₂</a> <a id="24847" class="Symbol">:</a> <a id="24849" href="Algebra.Bundles.Raw.html#6985" class="Record">RawLoop</a> <a id="24857" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="24859" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="24861" class="Symbol">)</a> <a id="24863" class="Keyword">where</a>

  <a id="24872" class="Keyword">open</a> <a id="24877" href="Algebra.Bundles.Raw.html#6985" class="Module">RawLoop</a> <a id="24885" href="Algebra.Morphism.Structures.html#24824" class="Bound">L₁</a> <a id="24888" class="Keyword">renaming</a> <a id="24897" class="Symbol">(</a><a id="24898" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="24906" class="Symbol">to</a> <a id="24909" class="Field">A</a><a id="24910" class="Symbol">;</a> <a id="24912" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="24923" class="Symbol">to</a> <a id="24926" class="Function">∙-rawMagma₁</a><a id="24937" class="Symbol">;</a>
                            <a id="24967" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="24979" class="Symbol">to</a> <a id="24982" class="Function">\\-rawMagma₁</a><a id="24994" class="Symbol">;</a> <a id="24996" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="25008" class="Symbol">to</a> <a id="25011" class="Function">//-rawMagma₁</a><a id="25023" class="Symbol">;</a>
                             <a id="25054" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="25058" class="Symbol">to</a> <a id="25061" class="Field Operator">_≈₁_</a><a id="25065" class="Symbol">;</a> <a id="25067" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="25071" class="Symbol">to</a> <a id="25074" class="Field Operator">_∙₁_</a><a id="25078" class="Symbol">;</a> <a id="25080" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="25085" class="Symbol">to</a> <a id="25088" class="Field Operator">_\\₁_</a><a id="25093" class="Symbol">;</a> <a id="25095" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="25100" class="Symbol">to</a> <a id="25103" class="Field Operator">_//₁_</a><a id="25108" class="Symbol">;</a> <a id="25110" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="25112" class="Symbol">to</a> <a id="25115" class="Field">ε₁</a><a id="25117" class="Symbol">)</a>
  <a id="25121" class="Keyword">open</a> <a id="25126" href="Algebra.Bundles.Raw.html#6985" class="Module">RawLoop</a> <a id="25134" href="Algebra.Morphism.Structures.html#24844" class="Bound">L₂</a> <a id="25137" class="Keyword">renaming</a> <a id="25146" class="Symbol">(</a><a id="25147" href="Algebra.Bundles.Raw.html#7098" class="Field">Carrier</a> <a id="25155" class="Symbol">to</a> <a id="25158" class="Field">B</a><a id="25159" class="Symbol">;</a> <a id="25161" href="Algebra.Bundles.Raw.html#6456" class="Function">∙-rawMagma</a> <a id="25172" class="Symbol">to</a> <a id="25175" class="Function">∙-rawMagma₂</a><a id="25186" class="Symbol">;</a>
                            <a id="25216" href="Algebra.Bundles.Raw.html#6545" class="Function">\\-rawMagma</a> <a id="25228" class="Symbol">to</a> <a id="25231" class="Function">\\-rawMagma₂</a><a id="25243" class="Symbol">;</a> <a id="25245" href="Algebra.Bundles.Raw.html#6637" class="Function">//-rawMagma</a> <a id="25257" class="Symbol">to</a> <a id="25260" class="Function">//-rawMagma₂</a><a id="25272" class="Symbol">;</a>
                            <a id="25302" href="Algebra.Bundles.Raw.html#7118" class="Field Operator">_≈_</a> <a id="25306" class="Symbol">to</a> <a id="25309" class="Field Operator">_≈₂_</a><a id="25313" class="Symbol">;</a> <a id="25315" href="Algebra.Bundles.Raw.html#7146" class="Field Operator">_∙_</a> <a id="25319" class="Symbol">to</a> <a id="25322" class="Field Operator">_∙₂_</a><a id="25326" class="Symbol">;</a> <a id="25328" href="Algebra.Bundles.Raw.html#7172" class="Field Operator">_\\_</a> <a id="25333" class="Symbol">to</a> <a id="25336" class="Field Operator">_\\₂_</a><a id="25341" class="Symbol">;</a> <a id="25343" href="Algebra.Bundles.Raw.html#7198" class="Field Operator">_//_</a> <a id="25348" class="Symbol">to</a> <a id="25351" class="Field Operator">_//₂_</a> <a id="25357" class="Symbol">;</a> <a id="25359" href="Algebra.Bundles.Raw.html#7224" class="Field">ε</a> <a id="25361" class="Symbol">to</a> <a id="25364" class="Field">ε₂</a><a id="25366" class="Symbol">)</a>
  <a id="25370" class="Keyword">open</a> <a id="25375" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="25395" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="25397" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a> <a id="25399" href="Algebra.Morphism.Structures.html#25309" class="Field Operator">_≈₂_</a>

  <a id="25407" class="Keyword">open</a> <a id="25412" href="Algebra.Morphism.Structures.html#21014" class="Module">QuasigroupMorphisms</a> <a id="25432" class="Symbol">(</a><a id="25433" href="Algebra.Bundles.Raw.html#7245" class="Function">RawLoop.rawQuasigroup</a> <a id="25455" href="Algebra.Morphism.Structures.html#24824" class="Bound">L₁</a><a id="25457" class="Symbol">)</a> <a id="25459" class="Symbol">(</a><a id="25460" href="Algebra.Bundles.Raw.html#7245" class="Function">RawLoop.rawQuasigroup</a> <a id="25482" href="Algebra.Morphism.Structures.html#24844" class="Bound">L₂</a><a id="25484" class="Symbol">)</a>

  <a id="25489" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopHomomorphism"></a><a id="25496" href="Algebra.Morphism.Structures.html#25496" class="Record">IsLoopHomomorphism</a> <a id="25515" class="Symbol">(</a><a id="25516" href="Algebra.Morphism.Structures.html#25516" class="Bound Operator">⟦_⟧</a> <a id="25520" class="Symbol">:</a> <a id="25522" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="25524" class="Symbol">→</a> <a id="25526" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a><a id="25527" class="Symbol">)</a> <a id="25529" class="Symbol">:</a> <a id="25531" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25535" class="Symbol">(</a><a id="25536" href="Algebra.Morphism.Structures.html#24837" class="Bound">a</a> <a id="25538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25540" href="Algebra.Morphism.Structures.html#24839" class="Bound">ℓ₁</a> <a id="25543" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25545" href="Algebra.Morphism.Structures.html#24859" class="Bound">ℓ₂</a><a id="25547" class="Symbol">)</a> <a id="25549" class="Keyword">where</a>
    <a id="25559" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.isQuasigroupHomomorphism"></a><a id="25571" href="Algebra.Morphism.Structures.html#25571" class="Field">isQuasigroupHomomorphism</a> <a id="25596" class="Symbol">:</a> <a id="25598" href="Algebra.Morphism.Structures.html#21818" class="Record">IsQuasigroupHomomorphism</a> <a id="25623" href="Algebra.Morphism.Structures.html#25516" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopHomomorphism.ε-homo"></a><a id="25633" href="Algebra.Morphism.Structures.html#25633" class="Field">ε-homo</a>                   <a id="25658" class="Symbol">:</a> <a id="25660" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="25673" href="Algebra.Morphism.Structures.html#25516" class="Bound Operator">⟦_⟧</a> <a id="25677" href="Algebra.Morphism.Structures.html#25115" class="Function">ε₁</a> <a id="25680" href="Algebra.Morphism.Structures.html#25364" class="Field">ε₂</a>

    <a id="25688" class="Keyword">open</a> <a id="25693" href="Algebra.Morphism.Structures.html#21818" class="Module">IsQuasigroupHomomorphism</a> <a id="25718" href="Algebra.Morphism.Structures.html#25571" class="Field">isQuasigroupHomomorphism</a> <a id="25743" class="Keyword">public</a>

  <a id="25753" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopMonomorphism"></a><a id="25760" href="Algebra.Morphism.Structures.html#25760" class="Record">IsLoopMonomorphism</a> <a id="25779" class="Symbol">(</a><a id="25780" href="Algebra.Morphism.Structures.html#25780" class="Bound Operator">⟦_⟧</a> <a id="25784" class="Symbol">:</a> <a id="25786" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="25788" class="Symbol">→</a> <a id="25790" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a><a id="25791" class="Symbol">)</a> <a id="25793" class="Symbol">:</a> <a id="25795" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25799" class="Symbol">(</a><a id="25800" href="Algebra.Morphism.Structures.html#24837" class="Bound">a</a> <a id="25802" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25804" href="Algebra.Morphism.Structures.html#24839" class="Bound">ℓ₁</a> <a id="25807" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="25809" href="Algebra.Morphism.Structures.html#24859" class="Bound">ℓ₂</a><a id="25811" class="Symbol">)</a> <a id="25813" class="Keyword">where</a>
    <a id="25823" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.isLoopHomomorphism"></a><a id="25835" href="Algebra.Morphism.Structures.html#25835" class="Field">isLoopHomomorphism</a>   <a id="25856" class="Symbol">:</a> <a id="25858" href="Algebra.Morphism.Structures.html#25496" class="Record">IsLoopHomomorphism</a> <a id="25877" href="Algebra.Morphism.Structures.html#25780" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopMonomorphism.injective"></a><a id="25887" href="Algebra.Morphism.Structures.html#25887" class="Field">injective</a>            <a id="25908" class="Symbol">:</a> <a id="25910" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="25920" href="Algebra.Morphism.Structures.html#25061" class="Function Operator">_≈₁_</a> <a id="25925" href="Algebra.Morphism.Structures.html#25309" class="Field Operator">_≈₂_</a> <a id="25930" href="Algebra.Morphism.Structures.html#25780" class="Bound Operator">⟦_⟧</a>

    <a id="25939" class="Keyword">open</a> <a id="25944" href="Algebra.Morphism.Structures.html#25496" class="Module">IsLoopHomomorphism</a> <a id="25963" href="Algebra.Morphism.Structures.html#25835" class="Field">isLoopHomomorphism</a> <a id="25982" class="Keyword">public</a>

  <a id="25992" class="Keyword">record</a> <a id="LoopMorphisms.IsLoopIsomorphism"></a><a id="25999" href="Algebra.Morphism.Structures.html#25999" class="Record">IsLoopIsomorphism</a> <a id="26017" class="Symbol">(</a><a id="26018" href="Algebra.Morphism.Structures.html#26018" class="Bound Operator">⟦_⟧</a> <a id="26022" class="Symbol">:</a> <a id="26024" href="Algebra.Morphism.Structures.html#24909" class="Function">A</a> <a id="26026" class="Symbol">→</a> <a id="26028" href="Algebra.Morphism.Structures.html#25158" class="Field">B</a><a id="26029" class="Symbol">)</a> <a id="26031" class="Symbol">:</a> <a id="26033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26037" class="Symbol">(</a><a id="26038" href="Algebra.Morphism.Structures.html#24837" class="Bound">a</a> <a id="26040" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26042" href="Algebra.Morphism.Structures.html#24857" class="Bound">b</a> <a id="26044" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26046" href="Algebra.Morphism.Structures.html#24839" class="Bound">ℓ₁</a> <a id="26049" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26051" href="Algebra.Morphism.Structures.html#24859" class="Bound">ℓ₂</a><a id="26053" class="Symbol">)</a> <a id="26055" class="Keyword">where</a>
    <a id="26065" class="Keyword">field</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.isLoopMonomorphism"></a><a id="26077" href="Algebra.Morphism.Structures.html#26077" class="Field">isLoopMonomorphism</a>   <a id="26098" class="Symbol">:</a> <a id="26100" href="Algebra.Morphism.Structures.html#25760" class="Record">IsLoopMonomorphism</a> <a id="26119" href="Algebra.Morphism.Structures.html#26018" class="Bound Operator">⟦_⟧</a>
      <a id="LoopMorphisms.IsLoopIsomorphism.surjective"></a><a id="26129" href="Algebra.Morphism.Structures.html#26129" class="Field">surjective</a>           <a id="26150" class="Symbol">:</a> <a id="26152" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="26163" href="Algebra.Morphism.Structures.html#25061" class="Function Operator">_≈₁_</a> <a id="26168" href="Algebra.Morphism.Structures.html#25309" class="Field Operator">_≈₂_</a> <a id="26173" href="Algebra.Morphism.Structures.html#26018" class="Bound Operator">⟦_⟧</a>

    <a id="26182" class="Keyword">open</a> <a id="26187" href="Algebra.Morphism.Structures.html#25760" class="Module">IsLoopMonomorphism</a> <a id="26206" href="Algebra.Morphism.Structures.html#26077" class="Field">isLoopMonomorphism</a> <a id="26225" class="Keyword">public</a>

<a id="26233" class="Comment">------------------------------------------------------------------------</a>
<a id="26306" class="Comment">-- Morphisms over Kleene algebra structures</a>
<a id="26350" class="Comment">------------------------------------------------------------------------</a>
<a id="26423" class="Keyword">module</a> <a id="KleeneAlgebraMorphisms"></a><a id="26430" href="Algebra.Morphism.Structures.html#26430" class="Module">KleeneAlgebraMorphisms</a> <a id="26453" class="Symbol">(</a><a id="26454" href="Algebra.Morphism.Structures.html#26454" class="Bound">R₁</a> <a id="26457" class="Symbol">:</a> <a id="26459" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="26476" href="Algebra.Morphism.Structures.html#720" class="Generalizable">a</a> <a id="26478" href="Algebra.Morphism.Structures.html#724" class="Generalizable">ℓ₁</a><a id="26480" class="Symbol">)</a> <a id="26482" class="Symbol">(</a><a id="26483" href="Algebra.Morphism.Structures.html#26483" class="Bound">R₂</a> <a id="26486" class="Symbol">:</a> <a id="26488" href="Algebra.Bundles.Raw.html#7484" class="Record">RawKleeneAlgebra</a> <a id="26505" href="Algebra.Morphism.Structures.html#722" class="Generalizable">b</a> <a id="26507" href="Algebra.Morphism.Structures.html#727" class="Generalizable">ℓ₂</a><a id="26509" class="Symbol">)</a> <a id="26511" class="Keyword">where</a>

  <a id="26520" class="Keyword">open</a> <a id="26525" href="Algebra.Bundles.Raw.html#7484" class="Module">RawKleeneAlgebra</a> <a id="26542" href="Algebra.Morphism.Structures.html#26454" class="Bound">R₁</a> <a id="26545" class="Keyword">renaming</a>
    <a id="26558" class="Symbol">(</a> <a id="26560" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="26568" class="Symbol">to</a> <a id="26571" class="Field">A</a><a id="26572" class="Symbol">;</a> <a id="26574" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="26578" class="Symbol">to</a> <a id="26581" class="Field Operator">_≈₁_</a>
    <a id="26590" class="Symbol">;</a> <a id="26592" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a> <a id="26595" class="Symbol">to</a> <a id="26598" class="Field Operator">_⋆₁</a>
    <a id="26606" class="Symbol">;</a> <a id="26608" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="26620" class="Symbol">to</a> <a id="26623" class="Function">rawSemiring₁</a>
    <a id="26640" class="Symbol">)</a>

  <a id="26645" class="Keyword">open</a> <a id="26650" href="Algebra.Bundles.Raw.html#7484" class="Module">RawKleeneAlgebra</a> <a id="26667" href="Algebra.Morphism.Structures.html#26483" class="Bound">R₂</a> <a id="26670" class="Keyword">renaming</a>
    <a id="26683" class="Symbol">(</a> <a id="26685" href="Algebra.Bundles.Raw.html#7602" class="Field">Carrier</a> <a id="26693" class="Symbol">to</a> <a id="26696" class="Field">B</a><a id="26697" class="Symbol">;</a> <a id="26699" href="Algebra.Bundles.Raw.html#7622" class="Field Operator">_≈_</a> <a id="26703" class="Symbol">to</a> <a id="26706" class="Field Operator">_≈₂_</a>
    <a id="26715" class="Symbol">;</a> <a id="26717" href="Algebra.Bundles.Raw.html#7702" class="Field Operator">_⋆</a> <a id="26720" class="Symbol">to</a> <a id="26723" class="Field Operator">_⋆₂</a>
    <a id="26731" class="Symbol">;</a> <a id="26733" href="Algebra.Bundles.Raw.html#7771" class="Function">rawSemiring</a> <a id="26745" class="Symbol">to</a> <a id="26748" class="Function">rawSemiring₂</a>
    <a id="26765" class="Symbol">)</a>

  <a id="26770" class="Keyword">open</a> <a id="26775" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="26795" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="26797" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a> <a id="26799" href="Algebra.Morphism.Structures.html#26706" class="Field Operator">_≈₂_</a>
  <a id="26806" class="Keyword">open</a> <a id="26811" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="26829" href="Algebra.Morphism.Structures.html#26623" class="Function">rawSemiring₁</a> <a id="26842" href="Algebra.Morphism.Structures.html#26748" class="Function">rawSemiring₂</a>

  <a id="26858" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism"></a><a id="26865" href="Algebra.Morphism.Structures.html#26865" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="26893" class="Symbol">(</a><a id="26894" href="Algebra.Morphism.Structures.html#26894" class="Bound Operator">⟦_⟧</a> <a id="26898" class="Symbol">:</a> <a id="26900" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="26902" class="Symbol">→</a> <a id="26904" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a><a id="26905" class="Symbol">)</a> <a id="26907" class="Symbol">:</a> <a id="26909" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26913" class="Symbol">(</a><a id="26914" href="Algebra.Morphism.Structures.html#26476" class="Bound">a</a> <a id="26916" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26918" href="Algebra.Morphism.Structures.html#26478" class="Bound">ℓ₁</a> <a id="26921" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26923" href="Algebra.Morphism.Structures.html#26507" class="Bound">ℓ₂</a><a id="26925" class="Symbol">)</a> <a id="26927" class="Keyword">where</a>
    <a id="26937" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.isSemiringHomomorphism"></a><a id="26949" href="Algebra.Morphism.Structures.html#26949" class="Field">isSemiringHomomorphism</a> <a id="26972" class="Symbol">:</a> <a id="26974" href="Algebra.Morphism.Structures.html#11442" class="Record">IsSemiringHomomorphism</a> <a id="26997" href="Algebra.Morphism.Structures.html#26894" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraHomomorphism.⋆-homo"></a><a id="27007" href="Algebra.Morphism.Structures.html#27007" class="Field">⋆-homo</a> <a id="27014" class="Symbol">:</a>  <a id="27017" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="27030" href="Algebra.Morphism.Structures.html#26894" class="Bound Operator">⟦_⟧</a> <a id="27034" href="Algebra.Morphism.Structures.html#26598" class="Function Operator">_⋆₁</a> <a id="27038" href="Algebra.Morphism.Structures.html#26723" class="Field Operator">_⋆₂</a>

    <a id="27047" class="Keyword">open</a> <a id="27052" href="Algebra.Morphism.Structures.html#11442" class="Module">IsSemiringHomomorphism</a> <a id="27075" href="Algebra.Morphism.Structures.html#26949" class="Field">isSemiringHomomorphism</a> <a id="27098" class="Keyword">public</a>

  <a id="27108" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism"></a><a id="27115" href="Algebra.Morphism.Structures.html#27115" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="27143" class="Symbol">(</a><a id="27144" href="Algebra.Morphism.Structures.html#27144" class="Bound Operator">⟦_⟧</a> <a id="27148" class="Symbol">:</a> <a id="27150" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="27152" class="Symbol">→</a> <a id="27154" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a><a id="27155" class="Symbol">)</a> <a id="27157" class="Symbol">:</a> <a id="27159" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27163" class="Symbol">(</a><a id="27164" href="Algebra.Morphism.Structures.html#26476" class="Bound">a</a> <a id="27166" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27168" href="Algebra.Morphism.Structures.html#26478" class="Bound">ℓ₁</a> <a id="27171" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27173" href="Algebra.Morphism.Structures.html#26507" class="Bound">ℓ₂</a><a id="27175" class="Symbol">)</a> <a id="27177" class="Keyword">where</a>
    <a id="27187" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.isKleeneAlgebraHomomorphism"></a><a id="27199" href="Algebra.Morphism.Structures.html#27199" class="Field">isKleeneAlgebraHomomorphism</a>   <a id="27229" class="Symbol">:</a> <a id="27231" href="Algebra.Morphism.Structures.html#26865" class="Record">IsKleeneAlgebraHomomorphism</a> <a id="27259" href="Algebra.Morphism.Structures.html#27144" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraMonomorphism.injective"></a><a id="27269" href="Algebra.Morphism.Structures.html#27269" class="Field">injective</a>                     <a id="27299" class="Symbol">:</a> <a id="27301" href="Function.Definitions.html#842" class="Function">Injective</a>  <a id="27312" href="Algebra.Morphism.Structures.html#26581" class="Function Operator">_≈₁_</a> <a id="27317" href="Algebra.Morphism.Structures.html#26706" class="Field Operator">_≈₂_</a> <a id="27322" href="Algebra.Morphism.Structures.html#27144" class="Bound Operator">⟦_⟧</a>

    <a id="27331" class="Keyword">open</a> <a id="27336" href="Algebra.Morphism.Structures.html#26865" class="Module">IsKleeneAlgebraHomomorphism</a> <a id="27364" href="Algebra.Morphism.Structures.html#27199" class="Field">isKleeneAlgebraHomomorphism</a> <a id="27392" class="Keyword">public</a>

  <a id="27402" class="Keyword">record</a> <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism"></a><a id="27409" href="Algebra.Morphism.Structures.html#27409" class="Record">IsKleeneAlgebraIsomorphism</a> <a id="27436" class="Symbol">(</a><a id="27437" href="Algebra.Morphism.Structures.html#27437" class="Bound Operator">⟦_⟧</a> <a id="27441" class="Symbol">:</a> <a id="27443" href="Algebra.Morphism.Structures.html#26571" class="Function">A</a> <a id="27445" class="Symbol">→</a> <a id="27447" href="Algebra.Morphism.Structures.html#26696" class="Field">B</a><a id="27448" class="Symbol">)</a> <a id="27450" class="Symbol">:</a> <a id="27452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27456" class="Symbol">(</a><a id="27457" href="Algebra.Morphism.Structures.html#26476" class="Bound">a</a> <a id="27459" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27461" href="Algebra.Morphism.Structures.html#26505" class="Bound">b</a> <a id="27463" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27465" href="Algebra.Morphism.Structures.html#26478" class="Bound">ℓ₁</a> <a id="27468" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27470" href="Algebra.Morphism.Structures.html#26507" class="Bound">ℓ₂</a><a id="27472" class="Symbol">)</a> <a id="27474" class="Keyword">where</a>
    <a id="27484" class="Keyword">field</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.isKleeneAlgebraMonomorphism"></a><a id="27496" href="Algebra.Morphism.Structures.html#27496" class="Field">isKleeneAlgebraMonomorphism</a>   <a id="27526" class="Symbol">:</a> <a id="27528" href="Algebra.Morphism.Structures.html#27115" class="Record">IsKleeneAlgebraMonomorphism</a> <a id="27556" href="Algebra.Morphism.Structures.html#27437" class="Bound Operator">⟦_⟧</a>
      <a id="KleeneAlgebraMorphisms.IsKleeneAlgebraIsomorphism.surjective"></a><a id="27566" href="Algebra.Morphism.Structures.html#27566" class="Field">surjective</a>                    <a id="27596" class="Symbol">:</a> <a id="27598" href="Function.Definitions.html#919" class="Function">Surjective</a>  <a id="27610" href="Algebra.Morphism.Structures.html#26581" class="Function Operator">_≈₁_</a> <a id="27615" href="Algebra.Morphism.Structures.html#26706" class="Field Operator">_≈₂_</a> <a id="27620" href="Algebra.Morphism.Structures.html#27437" class="Bound Operator">⟦_⟧</a>

    <a id="27629" class="Keyword">open</a> <a id="27634" href="Algebra.Morphism.Structures.html#27115" class="Module">IsKleeneAlgebraMonomorphism</a> <a id="27662" href="Algebra.Morphism.Structures.html#27496" class="Field">isKleeneAlgebraMonomorphism</a> <a id="27690" class="Keyword">public</a>

<a id="27698" class="Comment">------------------------------------------------------------------------</a>
<a id="27771" class="Comment">-- Re-export contents of modules publicly</a>

<a id="27814" class="Keyword">open</a> <a id="27819" href="Algebra.Morphism.Structures.html#2634" class="Module">MagmaMorphisms</a> <a id="27834" class="Keyword">public</a>
<a id="27841" class="Keyword">open</a> <a id="27846" href="Algebra.Morphism.Structures.html#4177" class="Module">MonoidMorphisms</a> <a id="27862" class="Keyword">public</a>
<a id="27869" class="Keyword">open</a> <a id="27874" href="Algebra.Morphism.Structures.html#5981" class="Module">GroupMorphisms</a> <a id="27889" class="Keyword">public</a>
<a id="27896" class="Keyword">open</a> <a id="27901" href="Algebra.Morphism.Structures.html#7979" class="Module">NearSemiringMorphisms</a> <a id="27923" class="Keyword">public</a>
<a id="27930" class="Keyword">open</a> <a id="27935" href="Algebra.Morphism.Structures.html#10878" class="Module">SemiringMorphisms</a> <a id="27953" class="Keyword">public</a>
<a id="27960" class="Keyword">open</a> <a id="27965" href="Algebra.Morphism.Structures.html#13658" class="Module">RingWithoutOneMorphisms</a> <a id="27989" class="Keyword">public</a>
<a id="27996" class="Keyword">open</a> <a id="28001" href="Algebra.Morphism.Structures.html#17071" class="Module">RingMorphisms</a> <a id="28015" class="Keyword">public</a>
<a id="28022" class="Keyword">open</a> <a id="28027" href="Algebra.Morphism.Structures.html#21014" class="Module">QuasigroupMorphisms</a> <a id="28047" class="Keyword">public</a>
<a id="28054" class="Keyword">open</a> <a id="28059" href="Algebra.Morphism.Structures.html#24809" class="Module">LoopMorphisms</a> <a id="28073" class="Keyword">public</a>
<a id="28080" class="Keyword">open</a> <a id="28085" href="Algebra.Morphism.Structures.html#26430" class="Module">KleeneAlgebraMorphisms</a> <a id="28108" class="Keyword">public</a></pre></body></html>


==> anc/html/Algebra.Morphism.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Morphism (Algebra.Morphism)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Morphism</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Morphisms between algebraic structures</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">import</a> <a id="305" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">MorphismDefinitions</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Algebra.html" class="Module">Algebra</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Function.Base.html" class="Module">Function.Base</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Level.html" class="Module">Level</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">import</a> <a id="488" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="521" class="Symbol">as</a> <a id="524" class="Module">≈-Reasoning</a>

<a id="537" class="Keyword">private</a>
  <a id="547" class="Keyword">variable</a>
    <a id="560" href="Algebra.Morphism.html#560" class="Generalizable">a</a> <a id="562" href="Algebra.Morphism.html#562" class="Generalizable">b</a> <a id="564" href="Algebra.Morphism.html#564" class="Generalizable">ℓ₁</a> <a id="567" href="Algebra.Morphism.html#567" class="Generalizable">ℓ₂</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="582" href="Algebra.Morphism.html#582" class="Generalizable">A</a> <a id="584" class="Symbol">:</a> <a id="586" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="590" href="Algebra.Morphism.html#560" class="Generalizable">a</a>
    <a id="596" href="Algebra.Morphism.html#596" class="Generalizable">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Algebra.Morphism.html#562" class="Generalizable">b</a>

<a id="607" class="Comment">------------------------------------------------------------------------</a>
<a id="680" class="Comment">-- Re-export</a>

<a id="694" class="Keyword">module</a> <a id="Definitions"></a><a id="701" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="713" class="Symbol">{</a><a id="714" href="Algebra.Morphism.html#714" class="Bound">a</a> <a id="716" href="Algebra.Morphism.html#716" class="Bound">b</a> <a id="718" href="Algebra.Morphism.html#718" class="Bound">ℓ₁</a><a id="720" class="Symbol">}</a> <a id="722" class="Symbol">(</a><a id="723" href="Algebra.Morphism.html#723" class="Bound">A</a> <a id="725" class="Symbol">:</a> <a id="727" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="731" href="Algebra.Morphism.html#714" class="Bound">a</a><a id="732" class="Symbol">)</a> <a id="734" class="Symbol">(</a><a id="735" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Algebra.Morphism.html#716" class="Bound">b</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">(</a><a id="747" href="Algebra.Morphism.html#747" class="Bound Operator">_≈_</a> <a id="751" class="Symbol">:</a> <a id="753" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="757" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="759" href="Algebra.Morphism.html#718" class="Bound">ℓ₁</a><a id="761" class="Symbol">)</a> <a id="763" class="Keyword">where</a>
  <a id="771" class="Keyword">open</a> <a id="776" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="796" href="Algebra.Morphism.html#723" class="Bound">A</a> <a id="798" href="Algebra.Morphism.html#735" class="Bound">B</a> <a id="800" href="Algebra.Morphism.html#747" class="Bound Operator">_≈_</a> <a id="804" class="Keyword">public</a>

<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="852" class="Keyword">public</a>


<a id="861" class="Comment">------------------------------------------------------------------------</a>
<a id="934" class="Comment">-- DEPRECATED</a>
<a id="948" class="Comment">------------------------------------------------------------------------</a>
<a id="1021" class="Comment">-- Please use the new definitions re-exported from</a>
<a id="1072" class="Comment">-- `Algebra.Morphism.Structures` as continuing support for the below is</a>
<a id="1144" class="Comment">-- no guaranteed.</a>

<a id="1163" class="Comment">-- Version 1.5</a>

<a id="1179" class="Keyword">module</a> <a id="1186" href="Algebra.Morphism.html#1186" class="Module">_</a> <a id="1188" class="Symbol">{</a><a id="1189" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1192" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a> <a id="1195" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1198" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1200" class="Symbol">}</a>
         <a id="1211" class="Symbol">(</a><a id="1212" href="Algebra.Morphism.html#1212" class="Bound">From</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="1229" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1232" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a><a id="1234" class="Symbol">)</a>
         <a id="1245" class="Symbol">(</a><a id="1246" href="Algebra.Morphism.html#1246" class="Bound">To</a>   <a id="1251" class="Symbol">:</a> <a id="1253" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="1263" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1266" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Keyword">where</a>

  <a id="1279" class="Keyword">private</a>
    <a id="1291" class="Keyword">module</a> <a id="1298" href="Algebra.Morphism.html#1298" class="Module">F</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="1312" href="Algebra.Morphism.html#1212" class="Bound">From</a>
    <a id="1321" class="Keyword">module</a> <a id="1328" href="Algebra.Morphism.html#1328" class="Module">T</a> <a id="1330" class="Symbol">=</a> <a id="1332" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="1342" href="Algebra.Morphism.html#1246" class="Bound">To</a>
  <a id="1347" class="Keyword">open</a> <a id="1352" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="1364" href="Algebra.Bundles.html#4838" class="Function">F.Carrier</a> <a id="1374" href="Algebra.Bundles.html#4838" class="Field">T.Carrier</a> <a id="1384" href="Algebra.Bundles.html#4862" class="Field Operator">T._≈_</a>

  <a id="1393" class="Keyword">record</a> <a id="1400" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1435" class="Symbol">)</a> <a id="1437" class="Symbol">:</a>
         <a id="1448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Algebra.Morphism.html#1189" class="Bound">c₁</a> <a id="1456" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1458" href="Algebra.Morphism.html#1192" class="Bound">ℓ₁</a> <a id="1461" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1463" href="Algebra.Morphism.html#1195" class="Bound">c₂</a> <a id="1466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1468" href="Algebra.Morphism.html#1198" class="Bound">ℓ₂</a><a id="1470" class="Symbol">)</a> <a id="1472" class="Keyword">where</a>
    <a id="1482" class="Keyword">field</a>
      <a id="1494" href="Algebra.Morphism.html#1494" class="Field">⟦⟧-cong</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1508" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1518" href="Algebra.Bundles.html#4862" class="Function Operator">F._≈_</a> <a id="1524" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1526" href="Algebra.Bundles.html#4862" class="Field Operator">T._≈_</a>
      <a id="1538" href="Algebra.Morphism.html#1538" class="Field">∙-homo</a>  <a id="1546" class="Symbol">:</a> <a id="1548" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="1561" href="Algebra.Morphism.html#1421" class="Bound Operator">⟦_⟧</a> <a id="1565" href="Algebra.Bundles.html#4894" class="Function Operator">F._∙_</a> <a id="1571" href="Algebra.Bundles.html#4894" class="Field Operator">T._∙_</a>

  <a id="1580" href="Algebra.Morphism.html#1580" class="Function">IsSemigroupMorphism-syntax</a> <a id="1607" class="Symbol">=</a> <a id="1609" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a>
  <a id="1631" class="Keyword">syntax</a> <a id="1638" href="Algebra.Morphism.html#1580" class="Function">IsSemigroupMorphism-syntax</a> <a id="1665" class="Bound">From</a> <a id="1670" class="Bound">To</a> <a id="1673" class="Bound">F</a> <a id="1675" class="Symbol">=</a> <a id="1677" class="Bound">F</a> <a id="1679" class="Function">Is</a> <a id="1682" class="Bound">From</a> <a id="1687" class="Function">-Semigroup⟶</a> <a id="1699" class="Bound">To</a>

<a id="1703" class="Keyword">module</a> <a id="1710" href="Algebra.Morphism.html#1710" class="Module">_</a> <a id="1712" class="Symbol">{</a><a id="1713" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1716" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a> <a id="1719" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1722" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1724" class="Symbol">}</a>
         <a id="1735" class="Symbol">(</a><a id="1736" href="Algebra.Morphism.html#1736" class="Bound">From</a> <a id="1741" class="Symbol">:</a> <a id="1743" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="1750" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1753" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a><a id="1755" class="Symbol">)</a>
         <a id="1766" class="Symbol">(</a><a id="1767" href="Algebra.Morphism.html#1767" class="Bound">To</a>   <a id="1772" class="Symbol">:</a> <a id="1774" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="1781" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1784" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1786" class="Symbol">)</a> <a id="1788" class="Keyword">where</a>

  <a id="1797" class="Keyword">private</a>
    <a id="1809" class="Keyword">module</a> <a id="1816" href="Algebra.Morphism.html#1816" class="Module">F</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="1827" href="Algebra.Morphism.html#1736" class="Bound">From</a>
    <a id="1836" class="Keyword">module</a> <a id="1843" href="Algebra.Morphism.html#1843" class="Module">T</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="1854" href="Algebra.Morphism.html#1767" class="Bound">To</a>
  <a id="1859" class="Keyword">open</a> <a id="1864" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="1876" href="Algebra.Bundles.html#7394" class="Function">F.Carrier</a> <a id="1886" href="Algebra.Bundles.html#7394" class="Field">T.Carrier</a> <a id="1896" href="Algebra.Bundles.html#7415" class="Field Operator">T._≈_</a>

  <a id="1905" class="Keyword">record</a> <a id="1912" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a> <a id="1934" class="Symbol">:</a> <a id="1936" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">:</a>
         <a id="1957" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Algebra.Morphism.html#1713" class="Bound">c₁</a> <a id="1965" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1967" href="Algebra.Morphism.html#1716" class="Bound">ℓ₁</a> <a id="1970" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1972" href="Algebra.Morphism.html#1719" class="Bound">c₂</a> <a id="1975" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1977" href="Algebra.Morphism.html#1722" class="Bound">ℓ₂</a><a id="1979" class="Symbol">)</a> <a id="1981" class="Keyword">where</a>
    <a id="1991" class="Keyword">field</a>
      <a id="2003" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Algebra.Morphism.html#1400" class="Record">IsSemigroupMorphism</a> <a id="2033" href="Algebra.Bundles.html#7560" class="Function">F.semigroup</a> <a id="2045" href="Algebra.Bundles.html#7560" class="Function">T.semigroup</a> <a id="2057" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a>
      <a id="2067" href="Algebra.Morphism.html#2067" class="Field">ε-homo</a>  <a id="2075" class="Symbol">:</a> <a id="2077" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2090" href="Algebra.Morphism.html#1930" class="Bound Operator">⟦_⟧</a> <a id="2094" href="Algebra.Bundles.html#7471" class="Function">F.ε</a> <a id="2098" href="Algebra.Bundles.html#7471" class="Field">T.ε</a>

    <a id="2107" class="Keyword">open</a> <a id="2112" href="Algebra.Morphism.html#1400" class="Module">IsSemigroupMorphism</a> <a id="2132" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="2140" class="Keyword">public</a>

  <a id="2150" href="Algebra.Morphism.html#2150" class="Function">IsMonoidMorphism-syntax</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a>
  <a id="2195" class="Keyword">syntax</a> <a id="2202" href="Algebra.Morphism.html#2150" class="Function">IsMonoidMorphism-syntax</a> <a id="2226" class="Bound">From</a> <a id="2231" class="Bound">To</a> <a id="2234" class="Bound">F</a> <a id="2236" class="Symbol">=</a> <a id="2238" class="Bound">F</a> <a id="2240" class="Function">Is</a> <a id="2243" class="Bound">From</a> <a id="2248" class="Function">-Monoid⟶</a> <a id="2257" class="Bound">To</a>

<a id="2261" class="Keyword">module</a> <a id="2268" href="Algebra.Morphism.html#2268" class="Module">_</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2274" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a> <a id="2277" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2280" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2282" class="Symbol">}</a>
         <a id="2293" class="Symbol">(</a><a id="2294" href="Algebra.Morphism.html#2294" class="Bound">From</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="2319" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2322" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a><a id="2324" class="Symbol">)</a>
         <a id="2335" class="Symbol">(</a><a id="2336" href="Algebra.Morphism.html#2336" class="Bound">To</a>   <a id="2341" class="Symbol">:</a> <a id="2343" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="2361" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2364" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Keyword">where</a>

  <a id="2377" class="Keyword">private</a>
    <a id="2389" class="Keyword">module</a> <a id="2396" href="Algebra.Morphism.html#2396" class="Module">F</a> <a id="2398" class="Symbol">=</a> <a id="2400" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2418" href="Algebra.Morphism.html#2294" class="Bound">From</a>
    <a id="2427" class="Keyword">module</a> <a id="2434" href="Algebra.Morphism.html#2434" class="Module">T</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2456" href="Algebra.Morphism.html#2336" class="Bound">To</a>
  <a id="2461" class="Keyword">open</a> <a id="2466" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="2478" href="Algebra.Bundles.html#7976" class="Function">F.Carrier</a> <a id="2488" href="Algebra.Bundles.html#7976" class="Field">T.Carrier</a> <a id="2498" href="Algebra.Bundles.html#8008" class="Field Operator">T._≈_</a>

  <a id="2507" class="Keyword">record</a> <a id="2514" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Algebra.Morphism.html#2543" class="Bound Operator">⟦_⟧</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">:</a>
         <a id="2570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Morphism.html#2271" class="Bound">c₁</a> <a id="2578" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2580" href="Algebra.Morphism.html#2274" class="Bound">ℓ₁</a> <a id="2583" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2585" href="Algebra.Morphism.html#2277" class="Bound">c₂</a> <a id="2588" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2590" href="Algebra.Morphism.html#2280" class="Bound">ℓ₂</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Keyword">where</a>
    <a id="2604" class="Keyword">field</a>
      <a id="2616" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="2643" href="Algebra.Bundles.html#8230" class="Function">F.monoid</a> <a id="2652" href="Algebra.Bundles.html#8230" class="Function">T.monoid</a> <a id="2661" href="Algebra.Morphism.html#2543" class="Bound Operator">⟦_⟧</a>

    <a id="2670" class="Keyword">open</a> <a id="2675" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="2692" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="2700" class="Keyword">public</a>

  <a id="2710" href="Algebra.Morphism.html#2710" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a>
  <a id="2777" class="Keyword">syntax</a> <a id="2784" href="Algebra.Morphism.html#2710" class="Function">IsCommutativeMonoidMorphism-syntax</a> <a id="2819" class="Bound">From</a> <a id="2824" class="Bound">To</a> <a id="2827" class="Bound">F</a> <a id="2829" class="Symbol">=</a> <a id="2831" class="Bound">F</a> <a id="2833" class="Function">Is</a> <a id="2836" class="Bound">From</a> <a id="2841" class="Function">-CommutativeMonoid⟶</a> <a id="2861" class="Bound">To</a>

<a id="2865" class="Keyword">module</a> <a id="2872" href="Algebra.Morphism.html#2872" class="Module">_</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="2878" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a> <a id="2881" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="2884" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="2886" class="Symbol">}</a>
         <a id="2897" class="Symbol">(</a><a id="2898" href="Algebra.Morphism.html#2898" class="Bound">From</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="2933" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="2936" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a><a id="2938" class="Symbol">)</a>
         <a id="2949" class="Symbol">(</a><a id="2950" href="Algebra.Morphism.html#2950" class="Bound">To</a>   <a id="2955" class="Symbol">:</a> <a id="2957" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="2985" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="2988" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Keyword">where</a>

  <a id="3001" class="Keyword">private</a>
    <a id="3013" class="Keyword">module</a> <a id="3020" href="Algebra.Morphism.html#3020" class="Module">F</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="3052" href="Algebra.Morphism.html#2898" class="Bound">From</a>
    <a id="3061" class="Keyword">module</a> <a id="3068" href="Algebra.Morphism.html#3068" class="Module">T</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Algebra.Bundles.html#9176" class="Module">IdempotentCommutativeMonoid</a> <a id="3100" href="Algebra.Morphism.html#2950" class="Bound">To</a>
  <a id="3105" class="Keyword">open</a> <a id="3110" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="3122" href="Algebra.Bundles.html#9276" class="Function">F.Carrier</a> <a id="3132" href="Algebra.Bundles.html#9276" class="Field">T.Carrier</a> <a id="3142" href="Algebra.Bundles.html#9318" class="Field Operator">T._≈_</a>

  <a id="3151" class="Keyword">record</a> <a id="3158" href="Algebra.Morphism.html#3158" class="Record">IsIdempotentCommutativeMonoidMorphism</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a> <a id="3201" class="Symbol">:</a> <a id="3203" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3211" class="Symbol">)</a> <a id="3213" class="Symbol">:</a>
         <a id="3224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Algebra.Morphism.html#2875" class="Bound">c₁</a> <a id="3232" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3234" href="Algebra.Morphism.html#2878" class="Bound">ℓ₁</a> <a id="3237" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3239" href="Algebra.Morphism.html#2881" class="Bound">c₂</a> <a id="3242" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3244" href="Algebra.Morphism.html#2884" class="Bound">ℓ₂</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Keyword">where</a>
    <a id="3258" class="Keyword">field</a>
      <a id="3270" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="3297" href="Algebra.Bundles.html#8230" class="Function">F.monoid</a> <a id="3306" href="Algebra.Bundles.html#8230" class="Function">T.monoid</a> <a id="3315" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a>

    <a id="3324" class="Keyword">open</a> <a id="3329" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="3346" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3354" class="Keyword">public</a>

    <a id="3366" href="Algebra.Morphism.html#3366" class="Function">isCommutativeMonoidMorphism</a> <a id="3394" class="Symbol">:</a>
      <a id="3402" href="Algebra.Morphism.html#2514" class="Record">IsCommutativeMonoidMorphism</a> <a id="3430" href="Algebra.Bundles.html#9610" class="Function">F.commutativeMonoid</a> <a id="3450" href="Algebra.Bundles.html#9610" class="Function">T.commutativeMonoid</a> <a id="3470" href="Algebra.Morphism.html#3197" class="Bound Operator">⟦_⟧</a>
    <a id="3478" href="Algebra.Morphism.html#3366" class="Function">isCommutativeMonoidMorphism</a> <a id="3506" class="Symbol">=</a> <a id="3508" class="Keyword">record</a> <a id="3515" class="Symbol">{</a> <a id="3517" href="Algebra.Morphism.html#2616" class="Field">mn-homo</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Algebra.Morphism.html#3270" class="Field">mn-homo</a> <a id="3535" class="Symbol">}</a>

  <a id="3540" href="Algebra.Morphism.html#3540" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3585" class="Symbol">=</a> <a id="3587" href="Algebra.Morphism.html#3158" class="Record">IsIdempotentCommutativeMonoidMorphism</a>
  <a id="3627" class="Keyword">syntax</a> <a id="3634" href="Algebra.Morphism.html#3540" class="Function">IsIdempotentCommutativeMonoidMorphism-syntax</a> <a id="3679" class="Bound">From</a> <a id="3684" class="Bound">To</a> <a id="3687" class="Bound">F</a> <a id="3689" class="Symbol">=</a> <a id="3691" class="Bound">F</a> <a id="3693" class="Function">Is</a> <a id="3696" class="Bound">From</a> <a id="3701" class="Function">-IdempotentCommutativeMonoid⟶</a> <a id="3731" class="Bound">To</a>

<a id="3735" class="Keyword">module</a> <a id="3742" href="Algebra.Morphism.html#3742" class="Module">_</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3748" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a> <a id="3751" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="3754" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="3756" class="Symbol">}</a>
         <a id="3767" class="Symbol">(</a><a id="3768" href="Algebra.Morphism.html#3768" class="Bound">From</a> <a id="3773" class="Symbol">:</a> <a id="3775" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="3781" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3784" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a><a id="3786" class="Symbol">)</a>
         <a id="3797" class="Symbol">(</a><a id="3798" href="Algebra.Morphism.html#3798" class="Bound">To</a>   <a id="3803" class="Symbol">:</a> <a id="3805" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="3811" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="3814" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="3816" class="Symbol">)</a> <a id="3818" class="Keyword">where</a>

  <a id="3827" class="Keyword">private</a>
    <a id="3839" class="Keyword">module</a> <a id="3846" href="Algebra.Morphism.html#3846" class="Module">F</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="3856" href="Algebra.Morphism.html#3768" class="Bound">From</a>
    <a id="3865" class="Keyword">module</a> <a id="3872" href="Algebra.Morphism.html#3872" class="Module">T</a> <a id="3874" class="Symbol">=</a> <a id="3876" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="3882" href="Algebra.Morphism.html#3798" class="Bound">To</a>
  <a id="3887" class="Keyword">open</a> <a id="3892" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="3904" href="Algebra.Bundles.html#11969" class="Function">F.Carrier</a> <a id="3914" href="Algebra.Bundles.html#11969" class="Field">T.Carrier</a> <a id="3924" href="Algebra.Bundles.html#11989" class="Field Operator">T._≈_</a>

  <a id="3933" class="Keyword">record</a> <a id="3940" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a> <a id="3961" class="Symbol">:</a> <a id="3963" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="3971" class="Symbol">)</a> <a id="3973" class="Symbol">:</a>
         <a id="3984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3988" class="Symbol">(</a><a id="3989" href="Algebra.Morphism.html#3745" class="Bound">c₁</a> <a id="3992" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3994" href="Algebra.Morphism.html#3748" class="Bound">ℓ₁</a> <a id="3997" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3999" href="Algebra.Morphism.html#3751" class="Bound">c₂</a> <a id="4002" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4004" href="Algebra.Morphism.html#3754" class="Bound">ℓ₂</a><a id="4006" class="Symbol">)</a> <a id="4008" class="Keyword">where</a>
    <a id="4018" class="Keyword">field</a>
      <a id="4030" href="Algebra.Morphism.html#4030" class="Field">mn-homo</a> <a id="4038" class="Symbol">:</a> <a id="4040" href="Algebra.Morphism.html#1912" class="Record">IsMonoidMorphism</a> <a id="4057" href="Algebra.Bundles.html#12246" class="Function">F.monoid</a> <a id="4066" href="Algebra.Bundles.html#12246" class="Function">T.monoid</a> <a id="4075" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a>

    <a id="4084" class="Keyword">open</a> <a id="4089" href="Algebra.Morphism.html#1912" class="Module">IsMonoidMorphism</a> <a id="4106" href="Algebra.Morphism.html#4030" class="Field">mn-homo</a> <a id="4114" class="Keyword">public</a>

    <a id="4126" href="Algebra.Morphism.html#4126" class="Function">⁻¹-homo</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="4149" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦_⟧</a> <a id="4153" href="Algebra.Bundles.html#12065" class="Function Operator">F._⁻¹</a> <a id="4159" href="Algebra.Bundles.html#12065" class="Field Operator">T._⁻¹</a>
    <a id="4169" href="Algebra.Morphism.html#4126" class="Function">⁻¹-homo</a> <a id="4177" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4179" class="Symbol">=</a> <a id="4181" class="Keyword">let</a> <a id="4185" class="Keyword">open</a> <a id="4190" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="4202" href="Algebra.Structures.html#1873" class="Function">T.setoid</a> <a id="4211" class="Keyword">in</a> <a id="4214" href="Algebra.Structures.html#8026" class="Function">T.uniqueˡ-⁻¹</a> <a id="4227" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4229" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4231" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4236" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4238" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4240" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4242" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4244" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4246" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4258" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4260" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4262" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4267" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4269" href="Algebra.Bundles.html#12017" class="Field Operator">T.∙</a> <a id="4273" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4275" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4277" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a> <a id="4279" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4282" href="Relation.Binary.Structures.html#1667" class="Function">T.sym</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Algebra.Morphism.html#1538" class="Function">∙-homo</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4299" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a><a id="4303" class="Symbol">)</a> <a id="4305" href="Algebra.Morphism.html#4177" class="Bound">x</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4316" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4318" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4320" href="Algebra.Bundles.html#12065" class="Function Operator">F.⁻¹</a> <a id="4325" href="Algebra.Bundles.html#12017" class="Function Operator">F.∙</a> <a id="4329" href="Algebra.Morphism.html#4177" class="Bound">x</a> <a id="4331" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a>     <a id="4337" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4340" href="Algebra.Morphism.html#1494" class="Function">⟦⟧-cong</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Algebra.Structures.html#7899" class="Function">F.inverseˡ</a> <a id="4360" href="Algebra.Morphism.html#4177" class="Bound">x</a><a id="4361" class="Symbol">)</a> <a id="4363" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4371" href="Algebra.Morphism.html#3957" class="Bound Operator">⟦</a> <a id="4373" href="Algebra.Bundles.html#12043" class="Function">F.ε</a> <a id="4377" href="Algebra.Morphism.html#3957" class="Bound Operator">⟧</a>              <a id="4392" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4395" href="Algebra.Morphism.html#2067" class="Function">ε-homo</a> <a id="4402" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="4410" href="Algebra.Bundles.html#12043" class="Field">T.ε</a> <a id="4414" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4419" href="Algebra.Morphism.html#4419" class="Function">IsGroupMorphism-syntax</a> <a id="4442" class="Symbol">=</a> <a id="4444" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a>
  <a id="4462" class="Keyword">syntax</a> <a id="4469" href="Algebra.Morphism.html#4419" class="Function">IsGroupMorphism-syntax</a> <a id="4492" class="Bound">From</a> <a id="4497" class="Bound">To</a> <a id="4500" class="Bound">F</a> <a id="4502" class="Symbol">=</a> <a id="4504" class="Bound">F</a> <a id="4506" class="Function">Is</a> <a id="4509" class="Bound">From</a> <a id="4514" class="Function">-Group⟶</a> <a id="4522" class="Bound">To</a>

<a id="4526" class="Keyword">module</a> <a id="4533" href="Algebra.Morphism.html#4533" class="Module">_</a> <a id="4535" class="Symbol">{</a><a id="4536" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4539" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a> <a id="4542" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4545" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4547" class="Symbol">}</a>
         <a id="4558" class="Symbol">(</a><a id="4559" href="Algebra.Morphism.html#4559" class="Bound">From</a> <a id="4564" class="Symbol">:</a> <a id="4566" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="4579" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4582" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a><a id="4584" class="Symbol">)</a>
         <a id="4595" class="Symbol">(</a><a id="4596" href="Algebra.Morphism.html#4596" class="Bound">To</a>   <a id="4601" class="Symbol">:</a> <a id="4603" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="4616" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4619" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Keyword">where</a>

  <a id="4632" class="Keyword">private</a>
    <a id="4644" class="Keyword">module</a> <a id="4651" href="Algebra.Morphism.html#4651" class="Module">F</a> <a id="4653" class="Symbol">=</a> <a id="4655" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="4668" href="Algebra.Morphism.html#4559" class="Bound">From</a>
    <a id="4677" class="Keyword">module</a> <a id="4684" href="Algebra.Morphism.html#4684" class="Module">T</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="4701" href="Algebra.Morphism.html#4596" class="Bound">To</a>
  <a id="4706" class="Keyword">open</a> <a id="4711" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="4723" href="Algebra.Bundles.html#12779" class="Function">F.Carrier</a> <a id="4733" href="Algebra.Bundles.html#12779" class="Field">T.Carrier</a> <a id="4743" href="Algebra.Bundles.html#12806" class="Field Operator">T._≈_</a>

  <a id="4752" class="Keyword">record</a> <a id="4759" href="Algebra.Morphism.html#4759" class="Record">IsAbelianGroupMorphism</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Algebra.Morphism.html#4783" class="Bound Operator">⟦_⟧</a> <a id="4787" class="Symbol">:</a> <a id="4789" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="4797" class="Symbol">)</a> <a id="4799" class="Symbol">:</a>
         <a id="4810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4814" class="Symbol">(</a><a id="4815" href="Algebra.Morphism.html#4536" class="Bound">c₁</a> <a id="4818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4820" href="Algebra.Morphism.html#4539" class="Bound">ℓ₁</a> <a id="4823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4825" href="Algebra.Morphism.html#4542" class="Bound">c₂</a> <a id="4828" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4830" href="Algebra.Morphism.html#4545" class="Bound">ℓ₂</a><a id="4832" class="Symbol">)</a> <a id="4834" class="Keyword">where</a>
    <a id="4844" class="Keyword">field</a>
      <a id="4856" href="Algebra.Morphism.html#4856" class="Field">gp-homo</a> <a id="4864" class="Symbol">:</a> <a id="4866" href="Algebra.Morphism.html#3940" class="Record">IsGroupMorphism</a> <a id="4882" href="Algebra.Bundles.html#13030" class="Function">F.group</a> <a id="4890" href="Algebra.Bundles.html#13030" class="Function">T.group</a> <a id="4898" href="Algebra.Morphism.html#4783" class="Bound Operator">⟦_⟧</a>

    <a id="4907" class="Keyword">open</a> <a id="4912" href="Algebra.Morphism.html#3940" class="Module">IsGroupMorphism</a> <a id="4928" href="Algebra.Morphism.html#4856" class="Field">gp-homo</a> <a id="4936" class="Keyword">public</a>

  <a id="4946" href="Algebra.Morphism.html#4946" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="4976" class="Symbol">=</a> <a id="4978" href="Algebra.Morphism.html#4759" class="Record">IsAbelianGroupMorphism</a>
  <a id="5003" class="Keyword">syntax</a> <a id="5010" href="Algebra.Morphism.html#4946" class="Function">IsAbelianGroupMorphism-syntax</a> <a id="5040" class="Bound">From</a> <a id="5045" class="Bound">To</a> <a id="5048" class="Bound">F</a> <a id="5050" class="Symbol">=</a> <a id="5052" class="Bound">F</a> <a id="5054" class="Function">Is</a> <a id="5057" class="Bound">From</a> <a id="5062" class="Function">-AbelianGroup⟶</a> <a id="5077" class="Bound">To</a>

<a id="5081" class="Keyword">module</a> <a id="5088" href="Algebra.Morphism.html#5088" class="Module">_</a> <a id="5090" class="Symbol">{</a><a id="5091" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5094" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a> <a id="5097" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5100" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5102" class="Symbol">}</a>
         <a id="5113" class="Symbol">(</a><a id="5114" href="Algebra.Morphism.html#5114" class="Bound">From</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="5126" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5129" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a><a id="5131" class="Symbol">)</a>
         <a id="5142" class="Symbol">(</a><a id="5143" href="Algebra.Morphism.html#5143" class="Bound">To</a>   <a id="5148" class="Symbol">:</a> <a id="5150" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="5155" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5158" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Keyword">where</a>

  <a id="5171" class="Keyword">private</a>
    <a id="5183" class="Keyword">module</a> <a id="5190" href="Algebra.Morphism.html#5190" class="Module">F</a> <a id="5192" class="Symbol">=</a> <a id="5194" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="5199" href="Algebra.Morphism.html#5114" class="Bound">From</a>
    <a id="5208" class="Keyword">module</a> <a id="5215" href="Algebra.Morphism.html#5215" class="Module">T</a> <a id="5217" class="Symbol">=</a> <a id="5219" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="5224" href="Algebra.Morphism.html#5143" class="Bound">To</a>
  <a id="5229" class="Keyword">open</a> <a id="5234" href="Algebra.Morphism.html#701" class="Module">Definitions</a> <a id="5246" href="Algebra.Bundles.html#29002" class="Function">F.Carrier</a> <a id="5256" href="Algebra.Bundles.html#29002" class="Field">T.Carrier</a> <a id="5266" href="Algebra.Bundles.html#29022" class="Field Operator">T._≈_</a>

  <a id="5275" class="Keyword">record</a> <a id="5282" href="Algebra.Morphism.html#5282" class="Record">IsRingMorphism</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5302" class="Symbol">:</a> <a id="5304" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="5312" class="Symbol">)</a> <a id="5314" class="Symbol">:</a>
         <a id="5325" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Algebra.Morphism.html#5091" class="Bound">c₁</a> <a id="5333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5335" href="Algebra.Morphism.html#5094" class="Bound">ℓ₁</a> <a id="5338" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5340" href="Algebra.Morphism.html#5097" class="Bound">c₂</a> <a id="5343" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5345" href="Algebra.Morphism.html#5100" class="Bound">ℓ₂</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Keyword">where</a>
    <a id="5359" class="Keyword">field</a>
      <a id="5371" href="Algebra.Morphism.html#5371" class="Field">+-abgp-homo</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5389" href="Algebra.Morphism.html#4946" class="Function">Is</a> <a id="5392" href="Algebra.Bundles.html#29242" class="Function">F.+-abelianGroup</a> <a id="5409" href="Algebra.Morphism.html#4946" class="Function">-AbelianGroup⟶</a> <a id="5424" href="Algebra.Bundles.html#29242" class="Function">T.+-abelianGroup</a>
      <a id="5447" href="Algebra.Morphism.html#5447" class="Field">*-mn-homo</a>   <a id="5459" class="Symbol">:</a> <a id="5461" href="Algebra.Morphism.html#5298" class="Bound Operator">⟦_⟧</a> <a id="5465" href="Algebra.Morphism.html#2150" class="Function">Is</a> <a id="5468" href="Algebra.Bundles.html#18200" class="Function">F.*-monoid</a> <a id="5479" href="Algebra.Morphism.html#2150" class="Function">-Monoid⟶</a> <a id="5488" href="Algebra.Bundles.html#18200" class="Function">T.*-monoid</a>

  <a id="5502" href="Algebra.Morphism.html#5502" class="Function">IsRingMorphism-syntax</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Algebra.Morphism.html#5282" class="Record">IsRingMorphism</a>
  <a id="5543" class="Keyword">syntax</a> <a id="5550" href="Algebra.Morphism.html#5502" class="Function">IsRingMorphism-syntax</a> <a id="5572" class="Bound">From</a> <a id="5577" class="Bound">To</a> <a id="5580" class="Bound">F</a> <a id="5582" class="Symbol">=</a> <a id="5584" class="Bound">F</a> <a id="5586" class="Function">Is</a> <a id="5589" class="Bound">From</a> <a id="5594" class="Function">-Ring⟶</a> <a id="5601" class="Bound">To</a>

<a id="5605" class="Symbol">{-#</a> <a id="5609" class="Keyword">WARNING_ON_USAGE</a> <a id="5626" class="Pragma">IsSemigroupMorphism</a>
<a id="5646" class="String">&quot;Warning: IsSemigroupMorphism was deprecated in v1.5.
Please use IsMagmaHomomorphism instead.&quot;</a>
<a id="5741" class="Symbol">#-}</a>
<a id="5745" class="Symbol">{-#</a> <a id="5749" class="Keyword">WARNING_ON_USAGE</a> <a id="5766" class="Pragma">IsMonoidMorphism</a>
<a id="5783" class="String">&quot;Warning: IsMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="5876" class="Symbol">#-}</a>
<a id="5880" class="Symbol">{-#</a> <a id="5884" class="Keyword">WARNING_ON_USAGE</a> <a id="5901" class="Pragma">IsCommutativeMonoidMorphism</a>
<a id="5929" class="String">&quot;Warning: IsCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6033" class="Symbol">#-}</a>
<a id="6037" class="Symbol">{-#</a> <a id="6041" class="Keyword">WARNING_ON_USAGE</a> <a id="6058" class="Pragma">IsIdempotentCommutativeMonoidMorphism</a>
<a id="6096" class="String">&quot;Warning: IsIdempotentCommutativeMonoidMorphism was deprecated in v1.5.
Please use IsMonoidHomomorphism instead.&quot;</a>
<a id="6210" class="Symbol">#-}</a>
<a id="6214" class="Symbol">{-#</a> <a id="6218" class="Keyword">WARNING_ON_USAGE</a> <a id="6235" class="Pragma">IsGroupMorphism</a>
<a id="6251" class="String">&quot;Warning: IsGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6342" class="Symbol">#-}</a>
<a id="6346" class="Symbol">{-#</a> <a id="6350" class="Keyword">WARNING_ON_USAGE</a> <a id="6367" class="Pragma">IsAbelianGroupMorphism</a>
<a id="6390" class="String">&quot;Warning: IsAbelianGroupMorphism was deprecated in v1.5.
Please use IsGroupHomomorphism instead.&quot;</a>
<a id="6488" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Properties.AbelianGroup.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>AbelianGroup (Algebra.Properties.AbelianGroup)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.AbelianGroup</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="282" class="Keyword">using</a> <a id="288" class="Symbol">(</a><a id="289" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a><a id="301" class="Symbol">)</a>

<a id="304" class="Keyword">module</a> <a id="311" href="Algebra.Properties.AbelianGroup.html" class="Module">Algebra.Properties.AbelianGroup</a>
  <a id="345" class="Symbol">{</a><a id="346" href="Algebra.Properties.AbelianGroup.html#346" class="Bound">a</a> <a id="348" href="Algebra.Properties.AbelianGroup.html#348" class="Bound">ℓ</a><a id="349" class="Symbol">}</a> <a id="351" class="Symbol">(</a><a id="352" href="Algebra.Properties.AbelianGroup.html#352" class="Bound">G</a> <a id="354" class="Symbol">:</a> <a id="356" href="Algebra.Bundles.html#12679" class="Record">AbelianGroup</a> <a id="369" href="Algebra.Properties.AbelianGroup.html#346" class="Bound">a</a> <a id="371" href="Algebra.Properties.AbelianGroup.html#348" class="Bound">ℓ</a><a id="372" class="Symbol">)</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Base.html" class="Module">Function.Base</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="417" class="Symbol">)</a>

<a id="420" class="Keyword">open</a> <a id="425" href="Algebra.Bundles.html#12679" class="Module">AbelianGroup</a> <a id="438" href="Algebra.Properties.AbelianGroup.html#352" class="Bound">G</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="485" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="493" class="Comment">------------------------------------------------------------------------</a>
<a id="566" class="Comment">-- Publicly re-export group properties</a>

<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Algebra.Properties.Group.html" class="Module">Algebra.Properties.Group</a> <a id="643" href="Algebra.Bundles.html#13030" class="Function">group</a> <a id="649" class="Keyword">public</a>

<a id="657" class="Comment">------------------------------------------------------------------------</a>
<a id="730" class="Comment">-- Properties of abelian groups</a>

<a id="⁻¹-anti-homo‿-"></a><a id="763" href="Algebra.Properties.AbelianGroup.html#763" class="Function">⁻¹-anti-homo‿-</a> <a id="778" class="Symbol">:</a> <a id="780" class="Symbol">∀</a> <a id="782" href="Algebra.Properties.AbelianGroup.html#782" class="Bound">x</a> <a id="784" href="Algebra.Properties.AbelianGroup.html#784" class="Bound">y</a> <a id="786" class="Symbol">→</a> <a id="788" class="Symbol">(</a><a id="789" href="Algebra.Properties.AbelianGroup.html#782" class="Bound">x</a> <a id="791" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="793" href="Algebra.Properties.AbelianGroup.html#784" class="Bound">y</a><a id="794" class="Symbol">)</a> <a id="796" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a> <a id="799" href="Algebra.Bundles.html#12806" class="Field Operator">≈</a> <a id="801" href="Algebra.Properties.AbelianGroup.html#784" class="Bound">y</a> <a id="803" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="805" href="Algebra.Properties.AbelianGroup.html#782" class="Bound">x</a>
<a id="807" href="Algebra.Properties.AbelianGroup.html#763" class="Function">⁻¹-anti-homo‿-</a> <a id="822" class="Symbol">=</a> <a id="824" href="Algebra.Properties.Group.html#4195" class="Function">⁻¹-anti-homo-//</a>

<a id="xyx⁻¹≈y"></a><a id="841" href="Algebra.Properties.AbelianGroup.html#841" class="Function">xyx⁻¹≈y</a> <a id="849" class="Symbol">:</a> <a id="851" class="Symbol">∀</a> <a id="853" href="Algebra.Properties.AbelianGroup.html#853" class="Bound">x</a> <a id="855" href="Algebra.Properties.AbelianGroup.html#855" class="Bound">y</a> <a id="857" class="Symbol">→</a> <a id="859" href="Algebra.Properties.AbelianGroup.html#853" class="Bound">x</a> <a id="861" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="863" href="Algebra.Properties.AbelianGroup.html#855" class="Bound">y</a> <a id="865" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="867" href="Algebra.Properties.AbelianGroup.html#853" class="Bound">x</a> <a id="869" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a> <a id="872" href="Algebra.Bundles.html#12806" class="Field Operator">≈</a> <a id="874" href="Algebra.Properties.AbelianGroup.html#855" class="Bound">y</a>
<a id="876" href="Algebra.Properties.AbelianGroup.html#841" class="Function">xyx⁻¹≈y</a> <a id="884" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="886" href="Algebra.Properties.AbelianGroup.html#886" class="Bound">y</a> <a id="888" class="Symbol">=</a> <a id="890" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="898" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="900" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="902" href="Algebra.Properties.AbelianGroup.html#886" class="Bound">y</a> <a id="904" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="906" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="908" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a>    <a id="914" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="917" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="925" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="927" href="Algebra.Structures.html#9113" class="Function">comm</a> <a id="932" class="Symbol">_</a> <a id="934" class="Symbol">_</a> <a id="936" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="940" href="Algebra.Properties.AbelianGroup.html#886" class="Bound">y</a> <a id="942" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="944" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="946" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="948" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="950" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a>    <a id="956" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="959" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="965" class="Symbol">_</a> <a id="967" class="Symbol">_</a> <a id="969" class="Symbol">_</a> <a id="971" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="975" href="Algebra.Properties.AbelianGroup.html#886" class="Bound">y</a> <a id="977" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="979" class="Symbol">(</a><a id="980" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="982" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="984" href="Algebra.Properties.AbelianGroup.html#884" class="Bound">x</a> <a id="986" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a><a id="988" class="Symbol">)</a>  <a id="991" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="994" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1002" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1004" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="1013" class="Symbol">_</a> <a id="1015" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1019" href="Algebra.Properties.AbelianGroup.html#886" class="Bound">y</a> <a id="1021" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="1023" href="Algebra.Bundles.html#12874" class="Field">ε</a>           <a id="1035" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1038" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="1048" class="Symbol">_</a> <a id="1050" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1054" href="Algebra.Properties.AbelianGroup.html#886" class="Bound">y</a>               <a id="1070" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⁻¹-∙-comm"></a><a id="1073" href="Algebra.Properties.AbelianGroup.html#1073" class="Function">⁻¹-∙-comm</a> <a id="1083" class="Symbol">:</a> <a id="1085" class="Symbol">∀</a> <a id="1087" href="Algebra.Properties.AbelianGroup.html#1087" class="Bound">x</a> <a id="1089" href="Algebra.Properties.AbelianGroup.html#1089" class="Bound">y</a> <a id="1091" class="Symbol">→</a> <a id="1093" href="Algebra.Properties.AbelianGroup.html#1087" class="Bound">x</a> <a id="1095" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a> <a id="1098" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="1100" href="Algebra.Properties.AbelianGroup.html#1089" class="Bound">y</a> <a id="1102" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a> <a id="1105" href="Algebra.Bundles.html#12806" class="Field Operator">≈</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Algebra.Properties.AbelianGroup.html#1087" class="Bound">x</a> <a id="1110" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="1112" href="Algebra.Properties.AbelianGroup.html#1089" class="Bound">y</a><a id="1113" class="Symbol">)</a> <a id="1115" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a>
<a id="1118" href="Algebra.Properties.AbelianGroup.html#1073" class="Function">⁻¹-∙-comm</a> <a id="1128" href="Algebra.Properties.AbelianGroup.html#1128" class="Bound">x</a> <a id="1130" href="Algebra.Properties.AbelianGroup.html#1130" class="Bound">y</a> <a id="1132" class="Symbol">=</a> <a id="1134" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1142" href="Algebra.Properties.AbelianGroup.html#1128" class="Bound">x</a> <a id="1144" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a> <a id="1147" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="1149" href="Algebra.Properties.AbelianGroup.html#1130" class="Bound">y</a> <a id="1151" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a> <a id="1154" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1157" href="Algebra.Properties.Group.html#3876" class="Function">⁻¹-anti-homo-∙</a> <a id="1172" href="Algebra.Properties.AbelianGroup.html#1130" class="Bound">y</a> <a id="1174" href="Algebra.Properties.AbelianGroup.html#1128" class="Bound">x</a> <a id="1176" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1180" class="Symbol">(</a><a id="1181" href="Algebra.Properties.AbelianGroup.html#1130" class="Bound">y</a> <a id="1183" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="1185" href="Algebra.Properties.AbelianGroup.html#1128" class="Bound">x</a><a id="1186" class="Symbol">)</a> <a id="1188" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a>  <a id="1192" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1195" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a> <a id="1203" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1205" href="Algebra.Structures.html#9113" class="Function">comm</a> <a id="1210" href="Algebra.Properties.AbelianGroup.html#1130" class="Bound">y</a> <a id="1212" href="Algebra.Properties.AbelianGroup.html#1128" class="Bound">x</a> <a id="1214" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1218" class="Symbol">(</a><a id="1219" href="Algebra.Properties.AbelianGroup.html#1128" class="Bound">x</a> <a id="1221" href="Algebra.Bundles.html#12841" class="Field Operator">∙</a> <a id="1223" href="Algebra.Properties.AbelianGroup.html#1130" class="Bound">y</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Algebra.Bundles.html#12903" class="Field Operator">⁻¹</a>  <a id="1230" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Properties.CommutativeSemigroup.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>CommutativeSemigroup (Algebra.Properties.CommutativeSemigroup)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.CommutativeSemigroup</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for commutative semigroup</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--cubical-compatible</a> <a id="254" class="Pragma">--safe</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="294" class="Keyword">using</a> <a id="300" class="Symbol">(</a><a id="301" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a>
  <a id="373" class="Symbol">{</a><a id="374" href="Algebra.Properties.CommutativeSemigroup.html#374" class="Bound">a</a> <a id="376" href="Algebra.Properties.CommutativeSemigroup.html#376" class="Bound">ℓ</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Algebra.Properties.CommutativeSemigroup.html#380" class="Bound">CS</a> <a id="383" class="Symbol">:</a> <a id="385" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="406" href="Algebra.Properties.CommutativeSemigroup.html#374" class="Bound">a</a> <a id="408" href="Algebra.Properties.CommutativeSemigroup.html#376" class="Bound">ℓ</a><a id="409" class="Symbol">)</a>
  <a id="413" class="Keyword">where</a>

<a id="420" class="Keyword">open</a> <a id="425" href="Algebra.Bundles.html#5481" class="Module">CommutativeSemigroup</a> <a id="446" href="Algebra.Properties.CommutativeSemigroup.html#380" class="Bound">CS</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="481" href="Algebra.Bundles.html#5610" class="Field Operator">_≈_</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="530" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="577" class="Symbol">)</a>

<a id="580" class="Comment">------------------------------------------------------------------------</a>
<a id="653" class="Comment">-- Re-export the contents of semigroup</a>

<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="734" href="Algebra.Bundles.html#5817" class="Function">semigroup</a> <a id="744" class="Keyword">public</a>

<a id="752" class="Comment">------------------------------------------------------------------------</a>
<a id="825" class="Comment">-- Properties</a>

<a id="interchange"></a><a id="840" href="Algebra.Properties.CommutativeSemigroup.html#840" class="Function">interchange</a> <a id="852" class="Symbol">:</a> <a id="854" href="Algebra.Definitions.html#5000" class="Function">Interchangable</a> <a id="869" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a> <a id="873" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="877" href="Algebra.Properties.CommutativeSemigroup.html#840" class="Function">interchange</a> <a id="889" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="891" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="893" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="895" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a> <a id="897" class="Symbol">=</a> <a id="899" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="907" class="Symbol">(</a><a id="908" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="910" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="912" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a><a id="913" class="Symbol">)</a> <a id="915" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="917" class="Symbol">(</a><a id="918" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="920" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="922" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="923" class="Symbol">)</a>  <a id="926" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="930" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="936" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="938" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="940" class="Symbol">(</a><a id="941" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="943" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="945" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="946" class="Symbol">)</a> <a id="948" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="952" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="954" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="956" class="Symbol">(</a><a id="957" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="959" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="961" class="Symbol">(</a><a id="962" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="964" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="966" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="967" class="Symbol">))</a>  <a id="971" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="974" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="982" class="Symbol">(</a><a id="983" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="989" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="991" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="993" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="994" class="Symbol">)</a> <a id="996" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1000" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1002" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1004" class="Symbol">((</a><a id="1006" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1008" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1010" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a><a id="1011" class="Symbol">)</a> <a id="1013" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1015" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1016" class="Symbol">)</a>  <a id="1019" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1023" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1031" class="Symbol">(</a><a id="1032" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1046" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1048" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a><a id="1049" class="Symbol">))</a> <a id="1052" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1056" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1058" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1060" class="Symbol">((</a><a id="1062" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1064" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1066" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a><a id="1067" class="Symbol">)</a> <a id="1069" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1071" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1072" class="Symbol">)</a>  <a id="1075" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a>  <a id="1079" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1094" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1096" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1098" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1099" class="Symbol">)</a> <a id="1101" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1105" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1107" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1112" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1117" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1119" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1120" class="Symbol">))</a>  <a id="1124" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1127" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1133" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1135" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1140" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1142" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1143" class="Symbol">)</a> <a id="1145" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1149" class="Symbol">(</a><a id="1150" href="Algebra.Properties.CommutativeSemigroup.html#889" class="Bound">a</a> <a id="1152" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1154" href="Algebra.Properties.CommutativeSemigroup.html#893" class="Bound">c</a><a id="1155" class="Symbol">)</a> <a id="1157" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Algebra.Properties.CommutativeSemigroup.html#891" class="Bound">b</a> <a id="1162" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1164" href="Algebra.Properties.CommutativeSemigroup.html#895" class="Bound">d</a><a id="1165" class="Symbol">)</a>  <a id="1168" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1171" class="Comment">------------------------------------------------------------------------</a>
<a id="1244" class="Comment">-- Permutation laws for _∙_ for three factors.</a>

<a id="1292" class="Comment">-- There are five nontrivial permutations.</a>

<a id="1336" class="Comment">------------------------------------------------------------------------</a>
<a id="1409" class="Comment">-- Partitions (1,1).</a>

<a id="x∙yz≈y∙xz"></a><a id="1431" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="1441" class="Symbol">:</a>  <a id="1444" class="Symbol">∀</a> <a id="1446" href="Algebra.Properties.CommutativeSemigroup.html#1446" class="Bound">x</a> <a id="1448" href="Algebra.Properties.CommutativeSemigroup.html#1448" class="Bound">y</a> <a id="1450" href="Algebra.Properties.CommutativeSemigroup.html#1450" class="Bound">z</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Algebra.Properties.CommutativeSemigroup.html#1446" class="Bound">x</a> <a id="1456" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Algebra.Properties.CommutativeSemigroup.html#1448" class="Bound">y</a> <a id="1461" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1463" href="Algebra.Properties.CommutativeSemigroup.html#1450" class="Bound">z</a><a id="1464" class="Symbol">)</a> <a id="1466" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1468" href="Algebra.Properties.CommutativeSemigroup.html#1448" class="Bound">y</a> <a id="1470" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Algebra.Properties.CommutativeSemigroup.html#1446" class="Bound">x</a> <a id="1475" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1477" href="Algebra.Properties.CommutativeSemigroup.html#1450" class="Bound">z</a><a id="1478" class="Symbol">)</a>
<a id="1480" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="1490" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1492" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1494" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1506" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1508" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1513" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1515" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a><a id="1516" class="Symbol">)</a>    <a id="1521" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1524" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1535" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1537" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1539" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a><a id="1540" class="Symbol">)</a> <a id="1542" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1546" class="Symbol">(</a><a id="1547" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1549" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1551" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a><a id="1552" class="Symbol">)</a> <a id="1554" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1556" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a>    <a id="1561" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1564" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1578" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1580" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a><a id="1581" class="Symbol">)</a> <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1587" class="Symbol">(</a><a id="1588" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1590" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1592" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a><a id="1593" class="Symbol">)</a> <a id="1595" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1597" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a>    <a id="1602" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1605" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1611" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1613" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1615" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a> <a id="1617" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1621" href="Algebra.Properties.CommutativeSemigroup.html#1492" class="Bound">y</a> <a id="1623" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Algebra.Properties.CommutativeSemigroup.html#1490" class="Bound">x</a> <a id="1628" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1630" href="Algebra.Properties.CommutativeSemigroup.html#1494" class="Bound">z</a><a id="1631" class="Symbol">)</a>    <a id="1636" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈z∙yx"></a><a id="1639" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="1649" class="Symbol">:</a>  <a id="1652" class="Symbol">∀</a> <a id="1654" href="Algebra.Properties.CommutativeSemigroup.html#1654" class="Bound">x</a> <a id="1656" href="Algebra.Properties.CommutativeSemigroup.html#1656" class="Bound">y</a> <a id="1658" href="Algebra.Properties.CommutativeSemigroup.html#1658" class="Bound">z</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Algebra.Properties.CommutativeSemigroup.html#1654" class="Bound">x</a> <a id="1664" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Algebra.Properties.CommutativeSemigroup.html#1656" class="Bound">y</a> <a id="1669" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1671" href="Algebra.Properties.CommutativeSemigroup.html#1658" class="Bound">z</a><a id="1672" class="Symbol">)</a> <a id="1674" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1676" href="Algebra.Properties.CommutativeSemigroup.html#1658" class="Bound">z</a> <a id="1678" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1680" class="Symbol">(</a><a id="1681" href="Algebra.Properties.CommutativeSemigroup.html#1656" class="Bound">y</a> <a id="1683" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1685" href="Algebra.Properties.CommutativeSemigroup.html#1654" class="Bound">x</a><a id="1686" class="Symbol">)</a>
<a id="1688" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="1698" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1700" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1702" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1714" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1716" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1721" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1723" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a><a id="1724" class="Symbol">)</a>    <a id="1729" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1732" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1746" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1748" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a><a id="1749" class="Symbol">)</a> <a id="1751" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1755" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1757" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1762" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1764" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a><a id="1765" class="Symbol">)</a>    <a id="1770" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1773" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="1783" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1785" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1787" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1789" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1793" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1795" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1800" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1802" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a><a id="1803" class="Symbol">)</a>    <a id="1808" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1811" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1825" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a> <a id="1827" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a><a id="1828" class="Symbol">)</a> <a id="1830" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1834" href="Algebra.Properties.CommutativeSemigroup.html#1702" class="Bound">z</a> <a id="1836" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Algebra.Properties.CommutativeSemigroup.html#1700" class="Bound">y</a> <a id="1841" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1843" href="Algebra.Properties.CommutativeSemigroup.html#1698" class="Bound">x</a><a id="1844" class="Symbol">)</a>    <a id="1849" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈x∙zy"></a><a id="1852" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="1862" class="Symbol">:</a>  <a id="1865" class="Symbol">∀</a> <a id="1867" href="Algebra.Properties.CommutativeSemigroup.html#1867" class="Bound">x</a> <a id="1869" href="Algebra.Properties.CommutativeSemigroup.html#1869" class="Bound">y</a> <a id="1871" href="Algebra.Properties.CommutativeSemigroup.html#1871" class="Bound">z</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Algebra.Properties.CommutativeSemigroup.html#1867" class="Bound">x</a> <a id="1877" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Algebra.Properties.CommutativeSemigroup.html#1869" class="Bound">y</a> <a id="1882" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1884" href="Algebra.Properties.CommutativeSemigroup.html#1871" class="Bound">z</a><a id="1885" class="Symbol">)</a> <a id="1887" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1889" href="Algebra.Properties.CommutativeSemigroup.html#1867" class="Bound">x</a> <a id="1891" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Algebra.Properties.CommutativeSemigroup.html#1871" class="Bound">z</a> <a id="1896" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1898" href="Algebra.Properties.CommutativeSemigroup.html#1869" class="Bound">y</a><a id="1899" class="Symbol">)</a>
<a id="1901" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="1911" class="Symbol">_</a> <a id="1913" href="Algebra.Properties.CommutativeSemigroup.html#1913" class="Bound">y</a> <a id="1915" href="Algebra.Properties.CommutativeSemigroup.html#1915" class="Bound">z</a> <a id="1917" class="Symbol">=</a>  <a id="1920" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="1934" href="Algebra.Properties.CommutativeSemigroup.html#1913" class="Bound">y</a> <a id="1936" href="Algebra.Properties.CommutativeSemigroup.html#1915" class="Bound">z</a><a id="1937" class="Symbol">)</a>

<a id="x∙yz≈y∙zx"></a><a id="1940" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="1950" class="Symbol">:</a>  <a id="1953" class="Symbol">∀</a> <a id="1955" href="Algebra.Properties.CommutativeSemigroup.html#1955" class="Bound">x</a> <a id="1957" href="Algebra.Properties.CommutativeSemigroup.html#1957" class="Bound">y</a> <a id="1959" href="Algebra.Properties.CommutativeSemigroup.html#1959" class="Bound">z</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Algebra.Properties.CommutativeSemigroup.html#1955" class="Bound">x</a> <a id="1965" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Algebra.Properties.CommutativeSemigroup.html#1957" class="Bound">y</a> <a id="1970" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1972" href="Algebra.Properties.CommutativeSemigroup.html#1959" class="Bound">z</a><a id="1973" class="Symbol">)</a> <a id="1975" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="1977" href="Algebra.Properties.CommutativeSemigroup.html#1957" class="Bound">y</a> <a id="1979" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Algebra.Properties.CommutativeSemigroup.html#1959" class="Bound">z</a> <a id="1984" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="1986" href="Algebra.Properties.CommutativeSemigroup.html#1955" class="Bound">x</a><a id="1987" class="Symbol">)</a>
<a id="1989" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="1999" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2001" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2003" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a> <a id="2005" class="Symbol">=</a> <a id="2007" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2015" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2017" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2022" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2024" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a><a id="2025" class="Symbol">)</a>   <a id="2029" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2032" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="2037" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2039" class="Symbol">_</a> <a id="2041" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2045" class="Symbol">(</a><a id="2046" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2048" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2050" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a><a id="2051" class="Symbol">)</a> <a id="2053" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2055" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a>   <a id="2059" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2062" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2068" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2070" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a> <a id="2072" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a> <a id="2074" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2078" href="Algebra.Properties.CommutativeSemigroup.html#2001" class="Bound">y</a> <a id="2080" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Algebra.Properties.CommutativeSemigroup.html#2003" class="Bound">z</a> <a id="2085" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2087" href="Algebra.Properties.CommutativeSemigroup.html#1999" class="Bound">x</a><a id="2088" class="Symbol">)</a>   <a id="2092" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x∙yz≈z∙xy"></a><a id="2095" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="2105" class="Symbol">:</a>  <a id="2108" class="Symbol">∀</a> <a id="2110" href="Algebra.Properties.CommutativeSemigroup.html#2110" class="Bound">x</a> <a id="2112" href="Algebra.Properties.CommutativeSemigroup.html#2112" class="Bound">y</a> <a id="2114" href="Algebra.Properties.CommutativeSemigroup.html#2114" class="Bound">z</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Algebra.Properties.CommutativeSemigroup.html#2110" class="Bound">x</a> <a id="2120" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Algebra.Properties.CommutativeSemigroup.html#2112" class="Bound">y</a> <a id="2125" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2127" href="Algebra.Properties.CommutativeSemigroup.html#2114" class="Bound">z</a><a id="2128" class="Symbol">)</a> <a id="2130" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2132" href="Algebra.Properties.CommutativeSemigroup.html#2114" class="Bound">z</a> <a id="2134" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Algebra.Properties.CommutativeSemigroup.html#2110" class="Bound">x</a> <a id="2139" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2141" href="Algebra.Properties.CommutativeSemigroup.html#2112" class="Bound">y</a><a id="2142" class="Symbol">)</a>
<a id="2144" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="2154" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2156" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a> <a id="2158" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2170" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2172" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a> <a id="2177" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2179" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a><a id="2180" class="Symbol">)</a>   <a id="2184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2187" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2198" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2200" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a> <a id="2202" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a><a id="2203" class="Symbol">)</a> <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2209" class="Symbol">(</a><a id="2210" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2212" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2214" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a><a id="2215" class="Symbol">)</a> <a id="2217" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2219" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a>   <a id="2223" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2226" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="2231" class="Symbol">_</a> <a id="2233" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a> <a id="2235" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2239" href="Algebra.Properties.CommutativeSemigroup.html#2158" class="Bound">z</a> <a id="2241" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Algebra.Properties.CommutativeSemigroup.html#2154" class="Bound">x</a> <a id="2246" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2248" href="Algebra.Properties.CommutativeSemigroup.html#2156" class="Bound">y</a><a id="2249" class="Symbol">)</a>   <a id="2253" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2256" class="Comment">------------------------------------------------------------------------</a>
<a id="2329" class="Comment">-- Partitions (1,2).</a>

<a id="2351" class="Comment">-- These permutation laws are proved by composing the proofs for</a>
<a id="2416" class="Comment">-- partitions (1,1) with  \p → trans p (sym (assoc _ _ _)).</a>

<a id="x∙yz≈yx∙z"></a><a id="2477" href="Algebra.Properties.CommutativeSemigroup.html#2477" class="Function">x∙yz≈yx∙z</a> <a id="2487" class="Symbol">:</a>  <a id="2490" class="Symbol">∀</a> <a id="2492" href="Algebra.Properties.CommutativeSemigroup.html#2492" class="Bound">x</a> <a id="2494" href="Algebra.Properties.CommutativeSemigroup.html#2494" class="Bound">y</a> <a id="2496" href="Algebra.Properties.CommutativeSemigroup.html#2496" class="Bound">z</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="Algebra.Properties.CommutativeSemigroup.html#2492" class="Bound">x</a> <a id="2502" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Algebra.Properties.CommutativeSemigroup.html#2494" class="Bound">y</a> <a id="2507" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2509" href="Algebra.Properties.CommutativeSemigroup.html#2496" class="Bound">z</a><a id="2510" class="Symbol">)</a> <a id="2512" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Algebra.Properties.CommutativeSemigroup.html#2494" class="Bound">y</a> <a id="2517" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2519" href="Algebra.Properties.CommutativeSemigroup.html#2492" class="Bound">x</a><a id="2520" class="Symbol">)</a> <a id="2522" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2524" href="Algebra.Properties.CommutativeSemigroup.html#2496" class="Bound">z</a>
<a id="2526" href="Algebra.Properties.CommutativeSemigroup.html#2477" class="Function">x∙yz≈yx∙z</a> <a id="2536" href="Algebra.Properties.CommutativeSemigroup.html#2536" class="Bound">x</a> <a id="2538" href="Algebra.Properties.CommutativeSemigroup.html#2538" class="Bound">y</a> <a id="2540" href="Algebra.Properties.CommutativeSemigroup.html#2540" class="Bound">z</a> <a id="2542" class="Symbol">=</a>  <a id="2545" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="2562" href="Algebra.Properties.CommutativeSemigroup.html#2536" class="Bound">x</a> <a id="2564" href="Algebra.Properties.CommutativeSemigroup.html#2538" class="Bound">y</a> <a id="2566" href="Algebra.Properties.CommutativeSemigroup.html#2540" class="Bound">z</a><a id="2567" class="Symbol">)</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2581" href="Algebra.Properties.CommutativeSemigroup.html#2538" class="Bound">y</a> <a id="2583" href="Algebra.Properties.CommutativeSemigroup.html#2536" class="Bound">x</a> <a id="2585" href="Algebra.Properties.CommutativeSemigroup.html#2540" class="Bound">z</a><a id="2586" class="Symbol">))</a>

<a id="x∙yz≈zy∙x"></a><a id="2590" href="Algebra.Properties.CommutativeSemigroup.html#2590" class="Function">x∙yz≈zy∙x</a> <a id="2600" class="Symbol">:</a>  <a id="2603" class="Symbol">∀</a> <a id="2605" href="Algebra.Properties.CommutativeSemigroup.html#2605" class="Bound">x</a> <a id="2607" href="Algebra.Properties.CommutativeSemigroup.html#2607" class="Bound">y</a> <a id="2609" href="Algebra.Properties.CommutativeSemigroup.html#2609" class="Bound">z</a> <a id="2611" class="Symbol">→</a> <a id="2613" href="Algebra.Properties.CommutativeSemigroup.html#2605" class="Bound">x</a> <a id="2615" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Algebra.Properties.CommutativeSemigroup.html#2607" class="Bound">y</a> <a id="2620" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2622" href="Algebra.Properties.CommutativeSemigroup.html#2609" class="Bound">z</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Algebra.Properties.CommutativeSemigroup.html#2609" class="Bound">z</a> <a id="2630" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2632" href="Algebra.Properties.CommutativeSemigroup.html#2607" class="Bound">y</a><a id="2633" class="Symbol">)</a> <a id="2635" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2637" href="Algebra.Properties.CommutativeSemigroup.html#2605" class="Bound">x</a>
<a id="2639" href="Algebra.Properties.CommutativeSemigroup.html#2590" class="Function">x∙yz≈zy∙x</a> <a id="2649" href="Algebra.Properties.CommutativeSemigroup.html#2649" class="Bound">x</a> <a id="2651" href="Algebra.Properties.CommutativeSemigroup.html#2651" class="Bound">y</a> <a id="2653" href="Algebra.Properties.CommutativeSemigroup.html#2653" class="Bound">z</a> <a id="2655" class="Symbol">=</a>  <a id="2658" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="2675" href="Algebra.Properties.CommutativeSemigroup.html#2649" class="Bound">x</a> <a id="2677" href="Algebra.Properties.CommutativeSemigroup.html#2651" class="Bound">y</a> <a id="2679" href="Algebra.Properties.CommutativeSemigroup.html#2653" class="Bound">z</a><a id="2680" class="Symbol">)</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2694" href="Algebra.Properties.CommutativeSemigroup.html#2653" class="Bound">z</a> <a id="2696" href="Algebra.Properties.CommutativeSemigroup.html#2651" class="Bound">y</a> <a id="2698" href="Algebra.Properties.CommutativeSemigroup.html#2649" class="Bound">x</a><a id="2699" class="Symbol">))</a>

<a id="x∙yz≈xz∙y"></a><a id="2703" href="Algebra.Properties.CommutativeSemigroup.html#2703" class="Function">x∙yz≈xz∙y</a> <a id="2713" class="Symbol">:</a>  <a id="2716" class="Symbol">∀</a> <a id="2718" href="Algebra.Properties.CommutativeSemigroup.html#2718" class="Bound">x</a> <a id="2720" href="Algebra.Properties.CommutativeSemigroup.html#2720" class="Bound">y</a> <a id="2722" href="Algebra.Properties.CommutativeSemigroup.html#2722" class="Bound">z</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Algebra.Properties.CommutativeSemigroup.html#2718" class="Bound">x</a> <a id="2728" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Algebra.Properties.CommutativeSemigroup.html#2720" class="Bound">y</a> <a id="2733" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2735" href="Algebra.Properties.CommutativeSemigroup.html#2722" class="Bound">z</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Algebra.Properties.CommutativeSemigroup.html#2718" class="Bound">x</a> <a id="2743" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2745" href="Algebra.Properties.CommutativeSemigroup.html#2722" class="Bound">z</a><a id="2746" class="Symbol">)</a> <a id="2748" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2750" href="Algebra.Properties.CommutativeSemigroup.html#2720" class="Bound">y</a>
<a id="2752" href="Algebra.Properties.CommutativeSemigroup.html#2703" class="Function">x∙yz≈xz∙y</a> <a id="2762" href="Algebra.Properties.CommutativeSemigroup.html#2762" class="Bound">x</a> <a id="2764" href="Algebra.Properties.CommutativeSemigroup.html#2764" class="Bound">y</a> <a id="2766" href="Algebra.Properties.CommutativeSemigroup.html#2766" class="Bound">z</a> <a id="2768" class="Symbol">=</a>  <a id="2771" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="2788" href="Algebra.Properties.CommutativeSemigroup.html#2762" class="Bound">x</a> <a id="2790" href="Algebra.Properties.CommutativeSemigroup.html#2764" class="Bound">y</a> <a id="2792" href="Algebra.Properties.CommutativeSemigroup.html#2766" class="Bound">z</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2807" href="Algebra.Properties.CommutativeSemigroup.html#2762" class="Bound">x</a> <a id="2809" href="Algebra.Properties.CommutativeSemigroup.html#2766" class="Bound">z</a> <a id="2811" href="Algebra.Properties.CommutativeSemigroup.html#2764" class="Bound">y</a><a id="2812" class="Symbol">))</a>

<a id="x∙yz≈yz∙x"></a><a id="2816" href="Algebra.Properties.CommutativeSemigroup.html#2816" class="Function">x∙yz≈yz∙x</a> <a id="2826" class="Symbol">:</a>  <a id="2829" class="Symbol">∀</a> <a id="2831" href="Algebra.Properties.CommutativeSemigroup.html#2831" class="Bound">x</a> <a id="2833" href="Algebra.Properties.CommutativeSemigroup.html#2833" class="Bound">y</a> <a id="2835" href="Algebra.Properties.CommutativeSemigroup.html#2835" class="Bound">z</a> <a id="2837" class="Symbol">→</a> <a id="2839" href="Algebra.Properties.CommutativeSemigroup.html#2831" class="Bound">x</a> <a id="2841" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Algebra.Properties.CommutativeSemigroup.html#2833" class="Bound">y</a> <a id="2846" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2848" href="Algebra.Properties.CommutativeSemigroup.html#2835" class="Bound">z</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Algebra.Properties.CommutativeSemigroup.html#2833" class="Bound">y</a> <a id="2856" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2858" href="Algebra.Properties.CommutativeSemigroup.html#2835" class="Bound">z</a><a id="2859" class="Symbol">)</a> <a id="2861" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2863" href="Algebra.Properties.CommutativeSemigroup.html#2831" class="Bound">x</a>
<a id="2865" href="Algebra.Properties.CommutativeSemigroup.html#2816" class="Function">x∙yz≈yz∙x</a> <a id="2875" href="Algebra.Properties.CommutativeSemigroup.html#2875" class="Bound">x</a> <a id="2877" href="Algebra.Properties.CommutativeSemigroup.html#2877" class="Bound">y</a> <a id="2879" href="Algebra.Properties.CommutativeSemigroup.html#2879" class="Bound">z</a> <a id="2881" class="Symbol">=</a>  <a id="2884" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="2901" class="Symbol">_</a> <a id="2903" class="Symbol">_</a> <a id="2905" class="Symbol">_)</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2920" href="Algebra.Properties.CommutativeSemigroup.html#2877" class="Bound">y</a> <a id="2922" href="Algebra.Properties.CommutativeSemigroup.html#2879" class="Bound">z</a> <a id="2924" href="Algebra.Properties.CommutativeSemigroup.html#2875" class="Bound">x</a><a id="2925" class="Symbol">))</a>

<a id="x∙yz≈zx∙y"></a><a id="2929" href="Algebra.Properties.CommutativeSemigroup.html#2929" class="Function">x∙yz≈zx∙y</a> <a id="2939" class="Symbol">:</a>  <a id="2942" class="Symbol">∀</a> <a id="2944" href="Algebra.Properties.CommutativeSemigroup.html#2944" class="Bound">x</a> <a id="2946" href="Algebra.Properties.CommutativeSemigroup.html#2946" class="Bound">y</a> <a id="2948" href="Algebra.Properties.CommutativeSemigroup.html#2948" class="Bound">z</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Algebra.Properties.CommutativeSemigroup.html#2944" class="Bound">x</a> <a id="2954" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Algebra.Properties.CommutativeSemigroup.html#2946" class="Bound">y</a> <a id="2959" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2961" href="Algebra.Properties.CommutativeSemigroup.html#2948" class="Bound">z</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Algebra.Properties.CommutativeSemigroup.html#2948" class="Bound">z</a> <a id="2969" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2971" href="Algebra.Properties.CommutativeSemigroup.html#2944" class="Bound">x</a><a id="2972" class="Symbol">)</a> <a id="2974" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="2976" href="Algebra.Properties.CommutativeSemigroup.html#2946" class="Bound">y</a>
<a id="2978" href="Algebra.Properties.CommutativeSemigroup.html#2929" class="Function">x∙yz≈zx∙y</a> <a id="2988" href="Algebra.Properties.CommutativeSemigroup.html#2988" class="Bound">x</a> <a id="2990" href="Algebra.Properties.CommutativeSemigroup.html#2990" class="Bound">y</a> <a id="2992" href="Algebra.Properties.CommutativeSemigroup.html#2992" class="Bound">z</a> <a id="2994" class="Symbol">=</a>  <a id="2997" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="3014" href="Algebra.Properties.CommutativeSemigroup.html#2988" class="Bound">x</a> <a id="3016" href="Algebra.Properties.CommutativeSemigroup.html#2990" class="Bound">y</a> <a id="3018" href="Algebra.Properties.CommutativeSemigroup.html#2992" class="Bound">z</a><a id="3019" class="Symbol">)</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3033" href="Algebra.Properties.CommutativeSemigroup.html#2992" class="Bound">z</a> <a id="3035" href="Algebra.Properties.CommutativeSemigroup.html#2988" class="Bound">x</a> <a id="3037" href="Algebra.Properties.CommutativeSemigroup.html#2990" class="Bound">y</a><a id="3038" class="Symbol">))</a>

<a id="3042" class="Comment">------------------------------------------------------------------------</a>
<a id="3115" class="Comment">-- Partitions (2,1).</a>

<a id="3137" class="Comment">-- Their laws are proved by composing proofs for partitions (1,1) with</a>
<a id="3208" class="Comment">-- trans (assoc x y z).</a>

<a id="xy∙z≈y∙xz"></a><a id="3233" href="Algebra.Properties.CommutativeSemigroup.html#3233" class="Function">xy∙z≈y∙xz</a> <a id="3243" class="Symbol">:</a>  <a id="3246" class="Symbol">∀</a> <a id="3248" href="Algebra.Properties.CommutativeSemigroup.html#3248" class="Bound">x</a> <a id="3250" href="Algebra.Properties.CommutativeSemigroup.html#3250" class="Bound">y</a> <a id="3252" href="Algebra.Properties.CommutativeSemigroup.html#3252" class="Bound">z</a> <a id="3254" class="Symbol">→</a> <a id="3256" class="Symbol">(</a><a id="3257" href="Algebra.Properties.CommutativeSemigroup.html#3248" class="Bound">x</a> <a id="3259" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3261" href="Algebra.Properties.CommutativeSemigroup.html#3250" class="Bound">y</a><a id="3262" class="Symbol">)</a> <a id="3264" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3266" href="Algebra.Properties.CommutativeSemigroup.html#3252" class="Bound">z</a> <a id="3268" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3270" href="Algebra.Properties.CommutativeSemigroup.html#3250" class="Bound">y</a> <a id="3272" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Algebra.Properties.CommutativeSemigroup.html#3248" class="Bound">x</a> <a id="3277" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3279" href="Algebra.Properties.CommutativeSemigroup.html#3252" class="Bound">z</a><a id="3280" class="Symbol">)</a>
<a id="3282" href="Algebra.Properties.CommutativeSemigroup.html#3233" class="Function">xy∙z≈y∙xz</a> <a id="3292" href="Algebra.Properties.CommutativeSemigroup.html#3292" class="Bound">x</a> <a id="3294" href="Algebra.Properties.CommutativeSemigroup.html#3294" class="Bound">y</a> <a id="3296" href="Algebra.Properties.CommutativeSemigroup.html#3296" class="Bound">z</a> <a id="3298" class="Symbol">=</a>  <a id="3301" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3307" class="Symbol">(</a><a id="3308" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3314" href="Algebra.Properties.CommutativeSemigroup.html#3292" class="Bound">x</a> <a id="3316" href="Algebra.Properties.CommutativeSemigroup.html#3294" class="Bound">y</a> <a id="3318" href="Algebra.Properties.CommutativeSemigroup.html#3296" class="Bound">z</a><a id="3319" class="Symbol">)</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="3332" href="Algebra.Properties.CommutativeSemigroup.html#3292" class="Bound">x</a> <a id="3334" href="Algebra.Properties.CommutativeSemigroup.html#3294" class="Bound">y</a> <a id="3336" href="Algebra.Properties.CommutativeSemigroup.html#3296" class="Bound">z</a><a id="3337" class="Symbol">)</a>

<a id="xy∙z≈z∙yx"></a><a id="3340" href="Algebra.Properties.CommutativeSemigroup.html#3340" class="Function">xy∙z≈z∙yx</a> <a id="3350" class="Symbol">:</a>  <a id="3353" class="Symbol">∀</a> <a id="3355" href="Algebra.Properties.CommutativeSemigroup.html#3355" class="Bound">x</a> <a id="3357" href="Algebra.Properties.CommutativeSemigroup.html#3357" class="Bound">y</a> <a id="3359" href="Algebra.Properties.CommutativeSemigroup.html#3359" class="Bound">z</a> <a id="3361" class="Symbol">→</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Algebra.Properties.CommutativeSemigroup.html#3355" class="Bound">x</a> <a id="3366" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3368" href="Algebra.Properties.CommutativeSemigroup.html#3357" class="Bound">y</a><a id="3369" class="Symbol">)</a> <a id="3371" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3373" href="Algebra.Properties.CommutativeSemigroup.html#3359" class="Bound">z</a> <a id="3375" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3377" href="Algebra.Properties.CommutativeSemigroup.html#3359" class="Bound">z</a> <a id="3379" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Algebra.Properties.CommutativeSemigroup.html#3357" class="Bound">y</a> <a id="3384" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3386" href="Algebra.Properties.CommutativeSemigroup.html#3355" class="Bound">x</a><a id="3387" class="Symbol">)</a>
<a id="3389" href="Algebra.Properties.CommutativeSemigroup.html#3340" class="Function">xy∙z≈z∙yx</a> <a id="3399" href="Algebra.Properties.CommutativeSemigroup.html#3399" class="Bound">x</a> <a id="3401" href="Algebra.Properties.CommutativeSemigroup.html#3401" class="Bound">y</a> <a id="3403" href="Algebra.Properties.CommutativeSemigroup.html#3403" class="Bound">z</a> <a id="3405" class="Symbol">=</a>  <a id="3408" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3421" href="Algebra.Properties.CommutativeSemigroup.html#3399" class="Bound">x</a> <a id="3423" href="Algebra.Properties.CommutativeSemigroup.html#3401" class="Bound">y</a> <a id="3425" href="Algebra.Properties.CommutativeSemigroup.html#3403" class="Bound">z</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Algebra.Properties.CommutativeSemigroup.html#1639" class="Function">x∙yz≈z∙yx</a> <a id="3439" href="Algebra.Properties.CommutativeSemigroup.html#3399" class="Bound">x</a> <a id="3441" href="Algebra.Properties.CommutativeSemigroup.html#3401" class="Bound">y</a> <a id="3443" href="Algebra.Properties.CommutativeSemigroup.html#3403" class="Bound">z</a><a id="3444" class="Symbol">)</a>

<a id="xy∙z≈x∙zy"></a><a id="3447" href="Algebra.Properties.CommutativeSemigroup.html#3447" class="Function">xy∙z≈x∙zy</a> <a id="3457" class="Symbol">:</a>  <a id="3460" class="Symbol">∀</a> <a id="3462" href="Algebra.Properties.CommutativeSemigroup.html#3462" class="Bound">x</a> <a id="3464" href="Algebra.Properties.CommutativeSemigroup.html#3464" class="Bound">y</a> <a id="3466" href="Algebra.Properties.CommutativeSemigroup.html#3466" class="Bound">z</a> <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Algebra.Properties.CommutativeSemigroup.html#3462" class="Bound">x</a> <a id="3473" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3475" href="Algebra.Properties.CommutativeSemigroup.html#3464" class="Bound">y</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3480" href="Algebra.Properties.CommutativeSemigroup.html#3466" class="Bound">z</a> <a id="3482" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3484" href="Algebra.Properties.CommutativeSemigroup.html#3462" class="Bound">x</a> <a id="3486" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Algebra.Properties.CommutativeSemigroup.html#3466" class="Bound">z</a> <a id="3491" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3493" href="Algebra.Properties.CommutativeSemigroup.html#3464" class="Bound">y</a><a id="3494" class="Symbol">)</a>
<a id="3496" href="Algebra.Properties.CommutativeSemigroup.html#3447" class="Function">xy∙z≈x∙zy</a> <a id="3506" href="Algebra.Properties.CommutativeSemigroup.html#3506" class="Bound">x</a> <a id="3508" href="Algebra.Properties.CommutativeSemigroup.html#3508" class="Bound">y</a> <a id="3510" href="Algebra.Properties.CommutativeSemigroup.html#3510" class="Bound">z</a> <a id="3512" class="Symbol">=</a>  <a id="3515" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3528" href="Algebra.Properties.CommutativeSemigroup.html#3506" class="Bound">x</a> <a id="3530" href="Algebra.Properties.CommutativeSemigroup.html#3508" class="Bound">y</a> <a id="3532" href="Algebra.Properties.CommutativeSemigroup.html#3510" class="Bound">z</a><a id="3533" class="Symbol">)</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Algebra.Properties.CommutativeSemigroup.html#1852" class="Function">x∙yz≈x∙zy</a> <a id="3546" href="Algebra.Properties.CommutativeSemigroup.html#3506" class="Bound">x</a> <a id="3548" href="Algebra.Properties.CommutativeSemigroup.html#3508" class="Bound">y</a> <a id="3550" href="Algebra.Properties.CommutativeSemigroup.html#3510" class="Bound">z</a><a id="3551" class="Symbol">)</a>

<a id="xy∙z≈y∙zx"></a><a id="3554" href="Algebra.Properties.CommutativeSemigroup.html#3554" class="Function">xy∙z≈y∙zx</a> <a id="3564" class="Symbol">:</a>  <a id="3567" class="Symbol">∀</a> <a id="3569" href="Algebra.Properties.CommutativeSemigroup.html#3569" class="Bound">x</a> <a id="3571" href="Algebra.Properties.CommutativeSemigroup.html#3571" class="Bound">y</a> <a id="3573" href="Algebra.Properties.CommutativeSemigroup.html#3573" class="Bound">z</a> <a id="3575" class="Symbol">→</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Algebra.Properties.CommutativeSemigroup.html#3569" class="Bound">x</a> <a id="3580" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3582" href="Algebra.Properties.CommutativeSemigroup.html#3571" class="Bound">y</a><a id="3583" class="Symbol">)</a> <a id="3585" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3587" href="Algebra.Properties.CommutativeSemigroup.html#3573" class="Bound">z</a> <a id="3589" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3591" href="Algebra.Properties.CommutativeSemigroup.html#3571" class="Bound">y</a> <a id="3593" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3595" class="Symbol">(</a><a id="3596" href="Algebra.Properties.CommutativeSemigroup.html#3573" class="Bound">z</a> <a id="3598" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3600" href="Algebra.Properties.CommutativeSemigroup.html#3569" class="Bound">x</a><a id="3601" class="Symbol">)</a>
<a id="3603" href="Algebra.Properties.CommutativeSemigroup.html#3554" class="Function">xy∙z≈y∙zx</a> <a id="3613" href="Algebra.Properties.CommutativeSemigroup.html#3613" class="Bound">x</a> <a id="3615" href="Algebra.Properties.CommutativeSemigroup.html#3615" class="Bound">y</a> <a id="3617" href="Algebra.Properties.CommutativeSemigroup.html#3617" class="Bound">z</a> <a id="3619" class="Symbol">=</a>  <a id="3622" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3635" href="Algebra.Properties.CommutativeSemigroup.html#3613" class="Bound">x</a> <a id="3637" href="Algebra.Properties.CommutativeSemigroup.html#3615" class="Bound">y</a> <a id="3639" href="Algebra.Properties.CommutativeSemigroup.html#3617" class="Bound">z</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Algebra.Properties.CommutativeSemigroup.html#1940" class="Function">x∙yz≈y∙zx</a> <a id="3653" href="Algebra.Properties.CommutativeSemigroup.html#3613" class="Bound">x</a> <a id="3655" href="Algebra.Properties.CommutativeSemigroup.html#3615" class="Bound">y</a> <a id="3657" href="Algebra.Properties.CommutativeSemigroup.html#3617" class="Bound">z</a><a id="3658" class="Symbol">)</a>

<a id="xy∙z≈z∙xy"></a><a id="3661" href="Algebra.Properties.CommutativeSemigroup.html#3661" class="Function">xy∙z≈z∙xy</a> <a id="3671" class="Symbol">:</a>  <a id="3674" class="Symbol">∀</a> <a id="3676" href="Algebra.Properties.CommutativeSemigroup.html#3676" class="Bound">x</a> <a id="3678" href="Algebra.Properties.CommutativeSemigroup.html#3678" class="Bound">y</a> <a id="3680" href="Algebra.Properties.CommutativeSemigroup.html#3680" class="Bound">z</a> <a id="3682" class="Symbol">→</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Algebra.Properties.CommutativeSemigroup.html#3676" class="Bound">x</a> <a id="3687" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3689" href="Algebra.Properties.CommutativeSemigroup.html#3678" class="Bound">y</a><a id="3690" class="Symbol">)</a> <a id="3692" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3694" href="Algebra.Properties.CommutativeSemigroup.html#3680" class="Bound">z</a> <a id="3696" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3698" href="Algebra.Properties.CommutativeSemigroup.html#3680" class="Bound">z</a> <a id="3700" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Algebra.Properties.CommutativeSemigroup.html#3676" class="Bound">x</a> <a id="3705" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3707" href="Algebra.Properties.CommutativeSemigroup.html#3678" class="Bound">y</a><a id="3708" class="Symbol">)</a>
<a id="3710" href="Algebra.Properties.CommutativeSemigroup.html#3661" class="Function">xy∙z≈z∙xy</a> <a id="3720" href="Algebra.Properties.CommutativeSemigroup.html#3720" class="Bound">x</a> <a id="3722" href="Algebra.Properties.CommutativeSemigroup.html#3722" class="Bound">y</a> <a id="3724" href="Algebra.Properties.CommutativeSemigroup.html#3724" class="Bound">z</a> <a id="3726" class="Symbol">=</a>  <a id="3729" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3742" href="Algebra.Properties.CommutativeSemigroup.html#3720" class="Bound">x</a> <a id="3744" href="Algebra.Properties.CommutativeSemigroup.html#3722" class="Bound">y</a> <a id="3746" href="Algebra.Properties.CommutativeSemigroup.html#3724" class="Bound">z</a><a id="3747" class="Symbol">)</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Algebra.Properties.CommutativeSemigroup.html#2095" class="Function">x∙yz≈z∙xy</a> <a id="3760" href="Algebra.Properties.CommutativeSemigroup.html#3720" class="Bound">x</a> <a id="3762" href="Algebra.Properties.CommutativeSemigroup.html#3722" class="Bound">y</a> <a id="3764" href="Algebra.Properties.CommutativeSemigroup.html#3724" class="Bound">z</a><a id="3765" class="Symbol">)</a>

<a id="3768" class="Comment">------------------------------------------------------------------------</a>
<a id="3841" class="Comment">-- Partitions (2,2).</a>

<a id="3863" class="Comment">-- These proofs are by composing with the proofs for (2,1).</a>

<a id="xy∙z≈yx∙z"></a><a id="3924" href="Algebra.Properties.CommutativeSemigroup.html#3924" class="Function">xy∙z≈yx∙z</a> <a id="3934" class="Symbol">:</a>  <a id="3937" class="Symbol">∀</a> <a id="3939" href="Algebra.Properties.CommutativeSemigroup.html#3939" class="Bound">x</a> <a id="3941" href="Algebra.Properties.CommutativeSemigroup.html#3941" class="Bound">y</a> <a id="3943" href="Algebra.Properties.CommutativeSemigroup.html#3943" class="Bound">z</a> <a id="3945" class="Symbol">→</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Algebra.Properties.CommutativeSemigroup.html#3939" class="Bound">x</a> <a id="3950" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3952" href="Algebra.Properties.CommutativeSemigroup.html#3941" class="Bound">y</a><a id="3953" class="Symbol">)</a> <a id="3955" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3957" href="Algebra.Properties.CommutativeSemigroup.html#3943" class="Bound">z</a> <a id="3959" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Algebra.Properties.CommutativeSemigroup.html#3941" class="Bound">y</a> <a id="3964" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3966" href="Algebra.Properties.CommutativeSemigroup.html#3939" class="Bound">x</a><a id="3967" class="Symbol">)</a> <a id="3969" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="3971" href="Algebra.Properties.CommutativeSemigroup.html#3943" class="Bound">z</a>
<a id="3973" href="Algebra.Properties.CommutativeSemigroup.html#3924" class="Function">xy∙z≈yx∙z</a> <a id="3983" href="Algebra.Properties.CommutativeSemigroup.html#3983" class="Bound">x</a> <a id="3985" href="Algebra.Properties.CommutativeSemigroup.html#3985" class="Bound">y</a> <a id="3987" href="Algebra.Properties.CommutativeSemigroup.html#3987" class="Bound">z</a> <a id="3989" class="Symbol">=</a>  <a id="3992" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Algebra.Properties.CommutativeSemigroup.html#3233" class="Function">xy∙z≈y∙xz</a> <a id="4009" class="Symbol">_</a> <a id="4011" class="Symbol">_</a> <a id="4013" class="Symbol">_)</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4028" href="Algebra.Properties.CommutativeSemigroup.html#3985" class="Bound">y</a> <a id="4030" href="Algebra.Properties.CommutativeSemigroup.html#3983" class="Bound">x</a> <a id="4032" href="Algebra.Properties.CommutativeSemigroup.html#3987" class="Bound">z</a><a id="4033" class="Symbol">))</a>

<a id="xy∙z≈zy∙x"></a><a id="4037" href="Algebra.Properties.CommutativeSemigroup.html#4037" class="Function">xy∙z≈zy∙x</a> <a id="4047" class="Symbol">:</a>  <a id="4050" class="Symbol">∀</a> <a id="4052" href="Algebra.Properties.CommutativeSemigroup.html#4052" class="Bound">x</a> <a id="4054" href="Algebra.Properties.CommutativeSemigroup.html#4054" class="Bound">y</a> <a id="4056" href="Algebra.Properties.CommutativeSemigroup.html#4056" class="Bound">z</a> <a id="4058" class="Symbol">→</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Algebra.Properties.CommutativeSemigroup.html#4052" class="Bound">x</a> <a id="4063" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4065" href="Algebra.Properties.CommutativeSemigroup.html#4054" class="Bound">y</a><a id="4066" class="Symbol">)</a> <a id="4068" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4070" href="Algebra.Properties.CommutativeSemigroup.html#4056" class="Bound">z</a> <a id="4072" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4074" class="Symbol">(</a><a id="4075" href="Algebra.Properties.CommutativeSemigroup.html#4056" class="Bound">z</a> <a id="4077" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4079" href="Algebra.Properties.CommutativeSemigroup.html#4054" class="Bound">y</a><a id="4080" class="Symbol">)</a> <a id="4082" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4084" href="Algebra.Properties.CommutativeSemigroup.html#4052" class="Bound">x</a>
<a id="4086" href="Algebra.Properties.CommutativeSemigroup.html#4037" class="Function">xy∙z≈zy∙x</a> <a id="4096" href="Algebra.Properties.CommutativeSemigroup.html#4096" class="Bound">x</a> <a id="4098" href="Algebra.Properties.CommutativeSemigroup.html#4098" class="Bound">y</a> <a id="4100" href="Algebra.Properties.CommutativeSemigroup.html#4100" class="Bound">z</a> <a id="4102" class="Symbol">=</a>  <a id="4105" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4111" class="Symbol">(</a><a id="4112" href="Algebra.Properties.CommutativeSemigroup.html#3340" class="Function">xy∙z≈z∙yx</a> <a id="4122" href="Algebra.Properties.CommutativeSemigroup.html#4096" class="Bound">x</a> <a id="4124" href="Algebra.Properties.CommutativeSemigroup.html#4098" class="Bound">y</a> <a id="4126" href="Algebra.Properties.CommutativeSemigroup.html#4100" class="Bound">z</a><a id="4127" class="Symbol">)</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4141" href="Algebra.Properties.CommutativeSemigroup.html#4100" class="Bound">z</a> <a id="4143" href="Algebra.Properties.CommutativeSemigroup.html#4098" class="Bound">y</a> <a id="4145" href="Algebra.Properties.CommutativeSemigroup.html#4096" class="Bound">x</a><a id="4146" class="Symbol">))</a>

<a id="xy∙z≈xz∙y"></a><a id="4150" href="Algebra.Properties.CommutativeSemigroup.html#4150" class="Function">xy∙z≈xz∙y</a> <a id="4160" class="Symbol">:</a>  <a id="4163" class="Symbol">∀</a> <a id="4165" href="Algebra.Properties.CommutativeSemigroup.html#4165" class="Bound">x</a> <a id="4167" href="Algebra.Properties.CommutativeSemigroup.html#4167" class="Bound">y</a> <a id="4169" href="Algebra.Properties.CommutativeSemigroup.html#4169" class="Bound">z</a> <a id="4171" class="Symbol">→</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Algebra.Properties.CommutativeSemigroup.html#4165" class="Bound">x</a> <a id="4176" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4178" href="Algebra.Properties.CommutativeSemigroup.html#4167" class="Bound">y</a><a id="4179" class="Symbol">)</a> <a id="4181" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4183" href="Algebra.Properties.CommutativeSemigroup.html#4169" class="Bound">z</a> <a id="4185" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Algebra.Properties.CommutativeSemigroup.html#4165" class="Bound">x</a> <a id="4190" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4192" href="Algebra.Properties.CommutativeSemigroup.html#4169" class="Bound">z</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4197" href="Algebra.Properties.CommutativeSemigroup.html#4167" class="Bound">y</a>
<a id="4199" href="Algebra.Properties.CommutativeSemigroup.html#4150" class="Function">xy∙z≈xz∙y</a> <a id="4209" href="Algebra.Properties.CommutativeSemigroup.html#4209" class="Bound">x</a> <a id="4211" href="Algebra.Properties.CommutativeSemigroup.html#4211" class="Bound">y</a> <a id="4213" href="Algebra.Properties.CommutativeSemigroup.html#4213" class="Bound">z</a> <a id="4215" class="Symbol">=</a>  <a id="4218" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4224" class="Symbol">(</a><a id="4225" href="Algebra.Properties.CommutativeSemigroup.html#3447" class="Function">xy∙z≈x∙zy</a> <a id="4235" href="Algebra.Properties.CommutativeSemigroup.html#4209" class="Bound">x</a> <a id="4237" href="Algebra.Properties.CommutativeSemigroup.html#4211" class="Bound">y</a> <a id="4239" href="Algebra.Properties.CommutativeSemigroup.html#4213" class="Bound">z</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4254" href="Algebra.Properties.CommutativeSemigroup.html#4209" class="Bound">x</a> <a id="4256" href="Algebra.Properties.CommutativeSemigroup.html#4213" class="Bound">z</a> <a id="4258" href="Algebra.Properties.CommutativeSemigroup.html#4211" class="Bound">y</a><a id="4259" class="Symbol">))</a>

<a id="xy∙z≈yz∙x"></a><a id="4263" href="Algebra.Properties.CommutativeSemigroup.html#4263" class="Function">xy∙z≈yz∙x</a> <a id="4273" class="Symbol">:</a>  <a id="4276" class="Symbol">∀</a> <a id="4278" href="Algebra.Properties.CommutativeSemigroup.html#4278" class="Bound">x</a> <a id="4280" href="Algebra.Properties.CommutativeSemigroup.html#4280" class="Bound">y</a> <a id="4282" href="Algebra.Properties.CommutativeSemigroup.html#4282" class="Bound">z</a> <a id="4284" class="Symbol">→</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Algebra.Properties.CommutativeSemigroup.html#4278" class="Bound">x</a> <a id="4289" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4291" href="Algebra.Properties.CommutativeSemigroup.html#4280" class="Bound">y</a><a id="4292" class="Symbol">)</a> <a id="4294" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4296" href="Algebra.Properties.CommutativeSemigroup.html#4282" class="Bound">z</a> <a id="4298" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4300" class="Symbol">(</a><a id="4301" href="Algebra.Properties.CommutativeSemigroup.html#4280" class="Bound">y</a> <a id="4303" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4305" href="Algebra.Properties.CommutativeSemigroup.html#4282" class="Bound">z</a><a id="4306" class="Symbol">)</a> <a id="4308" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4310" href="Algebra.Properties.CommutativeSemigroup.html#4278" class="Bound">x</a>
<a id="4312" href="Algebra.Properties.CommutativeSemigroup.html#4263" class="Function">xy∙z≈yz∙x</a> <a id="4322" href="Algebra.Properties.CommutativeSemigroup.html#4322" class="Bound">x</a> <a id="4324" href="Algebra.Properties.CommutativeSemigroup.html#4324" class="Bound">y</a> <a id="4326" href="Algebra.Properties.CommutativeSemigroup.html#4326" class="Bound">z</a> <a id="4328" class="Symbol">=</a>  <a id="4331" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Algebra.Properties.CommutativeSemigroup.html#3554" class="Function">xy∙z≈y∙zx</a> <a id="4348" href="Algebra.Properties.CommutativeSemigroup.html#4322" class="Bound">x</a> <a id="4350" href="Algebra.Properties.CommutativeSemigroup.html#4324" class="Bound">y</a> <a id="4352" href="Algebra.Properties.CommutativeSemigroup.html#4326" class="Bound">z</a><a id="4353" class="Symbol">)</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4367" href="Algebra.Properties.CommutativeSemigroup.html#4324" class="Bound">y</a> <a id="4369" href="Algebra.Properties.CommutativeSemigroup.html#4326" class="Bound">z</a> <a id="4371" href="Algebra.Properties.CommutativeSemigroup.html#4322" class="Bound">x</a><a id="4372" class="Symbol">))</a>

<a id="xy∙z≈zx∙y"></a><a id="4376" href="Algebra.Properties.CommutativeSemigroup.html#4376" class="Function">xy∙z≈zx∙y</a> <a id="4386" class="Symbol">:</a>  <a id="4389" class="Symbol">∀</a> <a id="4391" href="Algebra.Properties.CommutativeSemigroup.html#4391" class="Bound">x</a> <a id="4393" href="Algebra.Properties.CommutativeSemigroup.html#4393" class="Bound">y</a> <a id="4395" href="Algebra.Properties.CommutativeSemigroup.html#4395" class="Bound">z</a> <a id="4397" class="Symbol">→</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Algebra.Properties.CommutativeSemigroup.html#4391" class="Bound">x</a> <a id="4402" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4404" href="Algebra.Properties.CommutativeSemigroup.html#4393" class="Bound">y</a><a id="4405" class="Symbol">)</a> <a id="4407" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4409" href="Algebra.Properties.CommutativeSemigroup.html#4395" class="Bound">z</a> <a id="4411" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4413" class="Symbol">(</a><a id="4414" href="Algebra.Properties.CommutativeSemigroup.html#4395" class="Bound">z</a> <a id="4416" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4418" href="Algebra.Properties.CommutativeSemigroup.html#4391" class="Bound">x</a><a id="4419" class="Symbol">)</a> <a id="4421" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4423" href="Algebra.Properties.CommutativeSemigroup.html#4393" class="Bound">y</a>
<a id="4425" href="Algebra.Properties.CommutativeSemigroup.html#4376" class="Function">xy∙z≈zx∙y</a> <a id="4435" href="Algebra.Properties.CommutativeSemigroup.html#4435" class="Bound">x</a> <a id="4437" href="Algebra.Properties.CommutativeSemigroup.html#4437" class="Bound">y</a> <a id="4439" href="Algebra.Properties.CommutativeSemigroup.html#4439" class="Bound">z</a> <a id="4441" class="Symbol">=</a>  <a id="4444" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Algebra.Properties.CommutativeSemigroup.html#3661" class="Function">xy∙z≈z∙xy</a> <a id="4461" href="Algebra.Properties.CommutativeSemigroup.html#4435" class="Bound">x</a> <a id="4463" href="Algebra.Properties.CommutativeSemigroup.html#4437" class="Bound">y</a> <a id="4465" href="Algebra.Properties.CommutativeSemigroup.html#4439" class="Bound">z</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">(</a><a id="4469" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4473" class="Symbol">(</a><a id="4474" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4480" href="Algebra.Properties.CommutativeSemigroup.html#4439" class="Bound">z</a> <a id="4482" href="Algebra.Properties.CommutativeSemigroup.html#4435" class="Bound">x</a> <a id="4484" href="Algebra.Properties.CommutativeSemigroup.html#4437" class="Bound">y</a><a id="4485" class="Symbol">))</a>

<a id="4489" class="Comment">------------------------------------------------------------------------</a>
<a id="4562" class="Comment">-- commutative semigroup has Jordan identity</a>

<a id="xy∙xx≈x∙yxx"></a><a id="4608" href="Algebra.Properties.CommutativeSemigroup.html#4608" class="Function">xy∙xx≈x∙yxx</a> <a id="4620" class="Symbol">:</a> <a id="4622" class="Symbol">∀</a> <a id="4624" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4626" href="Algebra.Properties.CommutativeSemigroup.html#4626" class="Bound">y</a> <a id="4628" class="Symbol">→</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4633" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4635" href="Algebra.Properties.CommutativeSemigroup.html#4626" class="Bound">y</a><a id="4636" class="Symbol">)</a> <a id="4638" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4640" class="Symbol">(</a><a id="4641" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4643" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4645" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a><a id="4646" class="Symbol">)</a> <a id="4648" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="4650" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4652" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4654" class="Symbol">(</a><a id="4655" href="Algebra.Properties.CommutativeSemigroup.html#4626" class="Bound">y</a> <a id="4657" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a> <a id="4662" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4664" href="Algebra.Properties.CommutativeSemigroup.html#4624" class="Bound">x</a><a id="4665" class="Symbol">))</a>
<a id="4668" href="Algebra.Properties.CommutativeSemigroup.html#4608" class="Function">xy∙xx≈x∙yxx</a> <a id="4680" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a> <a id="4682" href="Algebra.Properties.CommutativeSemigroup.html#4682" class="Bound">y</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4692" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a> <a id="4694" href="Algebra.Properties.CommutativeSemigroup.html#4682" class="Bound">y</a> <a id="4696" class="Symbol">((</a><a id="4698" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a> <a id="4700" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4702" href="Algebra.Properties.CommutativeSemigroup.html#4680" class="Bound">x</a><a id="4703" class="Symbol">))</a>

<a id="4707" class="Comment">------------------------------------------------------------------------</a>
<a id="4780" class="Comment">-- commutative semigroup is left/right/middle semiMedial</a>

<a id="semimedialˡ"></a><a id="4838" href="Algebra.Properties.CommutativeSemigroup.html#4838" class="Function">semimedialˡ</a> <a id="4850" class="Symbol">:</a> <a id="4852" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="4867" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="4871" href="Algebra.Properties.CommutativeSemigroup.html#4838" class="Function">semimedialˡ</a> <a id="4883" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4885" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4887" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a> <a id="4889" class="Symbol">=</a> <a id="4891" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4899" class="Symbol">(</a><a id="4900" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4902" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4904" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4909" class="Symbol">(</a><a id="4910" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4912" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4914" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4915" class="Symbol">)</a> <a id="4917" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4920" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4926" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4928" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4933" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4935" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4942" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4944" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4949" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4954" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4956" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4957" class="Symbol">))</a> <a id="4960" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4963" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="4971" class="Symbol">(</a><a id="4972" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4976" class="Symbol">(</a><a id="4977" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4983" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4985" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="4987" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="4988" class="Symbol">))</a> <a id="4991" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4995" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="4997" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="4999" class="Symbol">((</a><a id="5001" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5003" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5005" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a><a id="5006" class="Symbol">)</a> <a id="5008" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5010" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5011" class="Symbol">)</a> <a id="5013" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5016" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="5039" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5041" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a><a id="5042" class="Symbol">))</a> <a id="5045" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5049" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5051" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5053" class="Symbol">((</a><a id="5055" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5057" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5059" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a><a id="5060" class="Symbol">)</a> <a id="5062" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5064" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5065" class="Symbol">)</a> <a id="5067" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5070" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5085" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5087" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5089" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5090" class="Symbol">)</a> <a id="5092" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5096" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5098" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5100" class="Symbol">(</a><a id="5101" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5103" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5108" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5110" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5111" class="Symbol">))</a> <a id="5114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5117" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5128" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5130" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a> <a id="5132" class="Symbol">((</a><a id="5134" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5136" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5138" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5139" class="Symbol">)))</a> <a id="5143" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5147" class="Symbol">(</a><a id="5148" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5150" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5152" href="Algebra.Properties.CommutativeSemigroup.html#4885" class="Bound">y</a><a id="5153" class="Symbol">)</a> <a id="5155" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Algebra.Properties.CommutativeSemigroup.html#4883" class="Bound">x</a> <a id="5160" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5162" href="Algebra.Properties.CommutativeSemigroup.html#4887" class="Bound">z</a><a id="5163" class="Symbol">)</a> <a id="5165" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="semimedialʳ"></a><a id="5168" href="Algebra.Properties.CommutativeSemigroup.html#5168" class="Function">semimedialʳ</a> <a id="5180" class="Symbol">:</a> <a id="5182" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="5198" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="5202" href="Algebra.Properties.CommutativeSemigroup.html#5168" class="Function">semimedialʳ</a> <a id="5214" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5216" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5218" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5220" class="Symbol">=</a> <a id="5222" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5230" class="Symbol">(</a><a id="5231" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5233" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5235" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a><a id="5236" class="Symbol">)</a> <a id="5238" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5243" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5245" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5246" class="Symbol">)</a> <a id="5248" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5251" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5257" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5259" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5264" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5266" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5267" class="Symbol">)</a> <a id="5269" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5273" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5275" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5280" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5282" class="Symbol">(</a><a id="5283" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5285" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5287" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5288" class="Symbol">))</a> <a id="5291" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5294" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5314" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5316" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5318" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5319" class="Symbol">))</a> <a id="5322" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5326" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5328" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5330" class="Symbol">((</a><a id="5332" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5334" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5336" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5337" class="Symbol">)</a> <a id="5339" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5341" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5342" class="Symbol">)</a> <a id="5344" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5347" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="5370" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5372" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5373" class="Symbol">))</a> <a id="5376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5380" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5382" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5384" class="Symbol">((</a><a id="5386" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5388" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5390" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a><a id="5391" class="Symbol">)</a> <a id="5393" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5395" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5396" class="Symbol">)</a> <a id="5398" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5401" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5409" class="Symbol">(</a><a id="5410" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5416" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5418" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5420" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5421" class="Symbol">)</a> <a id="5423" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5427" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5429" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5431" class="Symbol">(</a><a id="5432" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5434" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5439" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5441" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5442" class="Symbol">))</a> <a id="5445" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5448" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5452" class="Symbol">(</a><a id="5453" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5459" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5461" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a> <a id="5463" class="Symbol">((</a><a id="5465" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5467" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5469" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5470" class="Symbol">)))</a> <a id="5474" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5478" class="Symbol">(</a><a id="5479" href="Algebra.Properties.CommutativeSemigroup.html#5216" class="Bound">y</a> <a id="5481" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5483" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5484" class="Symbol">)</a> <a id="5486" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Algebra.Properties.CommutativeSemigroup.html#5218" class="Bound">z</a> <a id="5491" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5493" href="Algebra.Properties.CommutativeSemigroup.html#5214" class="Bound">x</a><a id="5494" class="Symbol">)</a> <a id="5496" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="middleSemimedial"></a><a id="5499" href="Algebra.Properties.CommutativeSemigroup.html#5499" class="Function">middleSemimedial</a> <a id="5516" class="Symbol">:</a> <a id="5518" class="Symbol">∀</a> <a id="5520" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a> <a id="5522" href="Algebra.Properties.CommutativeSemigroup.html#5522" class="Bound">y</a> <a id="5524" href="Algebra.Properties.CommutativeSemigroup.html#5524" class="Bound">z</a> <a id="5526" class="Symbol">→</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a> <a id="5531" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5533" href="Algebra.Properties.CommutativeSemigroup.html#5522" class="Bound">y</a><a id="5534" class="Symbol">)</a> <a id="5536" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5538" class="Symbol">(</a><a id="5539" href="Algebra.Properties.CommutativeSemigroup.html#5524" class="Bound">z</a> <a id="5541" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5543" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a><a id="5544" class="Symbol">)</a> <a id="5546" href="Algebra.Bundles.html#5610" class="Field Operator">≈</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a> <a id="5551" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5553" href="Algebra.Properties.CommutativeSemigroup.html#5524" class="Bound">z</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Algebra.Properties.CommutativeSemigroup.html#5522" class="Bound">y</a> <a id="5561" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5563" href="Algebra.Properties.CommutativeSemigroup.html#5520" class="Bound">x</a><a id="5564" class="Symbol">)</a>
<a id="5566" href="Algebra.Properties.CommutativeSemigroup.html#5499" class="Function">middleSemimedial</a> <a id="5583" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5585" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5587" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5599" class="Symbol">(</a><a id="5600" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5602" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5604" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a><a id="5605" class="Symbol">)</a> <a id="5607" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5609" class="Symbol">(</a><a id="5610" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5612" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5614" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5615" class="Symbol">)</a> <a id="5617" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5620" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5626" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5628" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5630" class="Symbol">((</a><a id="5632" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5634" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5636" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5637" class="Symbol">))</a> <a id="5640" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5644" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5646" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5651" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5656" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5658" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5659" class="Symbol">))</a> <a id="5662" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5665" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5673" class="Symbol">(</a><a id="5674" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5685" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5687" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5689" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5690" class="Symbol">))</a> <a id="5693" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5697" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5699" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5701" class="Symbol">((</a><a id="5703" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5705" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5707" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a><a id="5708" class="Symbol">)</a> <a id="5710" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5712" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5713" class="Symbol">)</a> <a id="5715" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5718" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Algebra.Structures.html#3710" class="Function">comm</a> <a id="5741" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5743" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a><a id="5744" class="Symbol">))</a> <a id="5747" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5751" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5753" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5755" class="Symbol">((</a><a id="5757" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5759" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5761" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a><a id="5762" class="Symbol">)</a> <a id="5764" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5766" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5767" class="Symbol">)</a> <a id="5769" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5772" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="5780" class="Symbol">(</a> <a id="5782" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5788" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5790" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5792" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5793" class="Symbol">)</a> <a id="5795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5799" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5801" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5806" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5808" class="Symbol">(</a><a id="5809" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5811" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5813" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5814" class="Symbol">))</a> <a id="5817" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5820" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="5824" class="Symbol">(</a><a id="5825" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="5831" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5833" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a> <a id="5835" class="Symbol">((</a><a id="5837" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5839" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5841" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5842" class="Symbol">)))</a> <a id="5846" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5850" class="Symbol">(</a><a id="5851" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a> <a id="5853" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5855" href="Algebra.Properties.CommutativeSemigroup.html#5587" class="Bound">z</a><a id="5856" class="Symbol">)</a> <a id="5858" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Algebra.Properties.CommutativeSemigroup.html#5585" class="Bound">y</a> <a id="5863" href="Algebra.Bundles.html#5654" class="Field Operator">∙</a> <a id="5865" href="Algebra.Properties.CommutativeSemigroup.html#5583" class="Bound">x</a><a id="5866" class="Symbol">)</a> <a id="5868" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="semimedial"></a><a id="5871" href="Algebra.Properties.CommutativeSemigroup.html#5871" class="Function">semimedial</a> <a id="5882" class="Symbol">:</a> <a id="5884" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="5895" href="Algebra.Bundles.html#5654" class="Field Operator">_∙_</a>
<a id="5899" href="Algebra.Properties.CommutativeSemigroup.html#5871" class="Function">semimedial</a> <a id="5910" class="Symbol">=</a> <a id="5912" href="Algebra.Properties.CommutativeSemigroup.html#4838" class="Function">semimedialˡ</a> <a id="5924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5926" href="Algebra.Properties.CommutativeSemigroup.html#5168" class="Function">semimedialʳ</a></pre></body></html>


==> anc/html/Algebra.Properties.Group.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Group (Algebra.Properties.Group)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Group</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some derivable properties</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Algebra.Properties.Group.html" class="Module">Algebra.Properties.Group</a> <a id="315" class="Symbol">{</a><a id="316" href="Algebra.Properties.Group.html#316" class="Bound">g₁</a> <a id="319" href="Algebra.Properties.Group.html#319" class="Bound">g₂</a><a id="321" class="Symbol">}</a> <a id="323" class="Symbol">(</a><a id="324" href="Algebra.Properties.Group.html#324" class="Bound">G</a> <a id="326" class="Symbol">:</a> <a id="328" href="Algebra.Bundles.html#11876" class="Record">Group</a> <a id="334" href="Algebra.Properties.Group.html#316" class="Bound">g₁</a> <a id="337" href="Algebra.Properties.Group.html#319" class="Bound">g₂</a><a id="339" class="Symbol">)</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">import</a> <a id="355" href="Algebra.Properties.Loop.html" class="Module">Algebra.Properties.Loop</a> <a id="379" class="Symbol">as</a> <a id="382" class="Module">LoopProperties</a>
<a id="397" class="Keyword">import</a> <a id="404" href="Algebra.Properties.Quasigroup.html" class="Module">Algebra.Properties.Quasigroup</a> <a id="434" class="Symbol">as</a> <a id="437" class="Module">QuasigroupProperties</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="498" class="Symbol">)</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Function.Base.html" class="Module">Function.Base</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Function.Definitions.html#842" class="Function">Injective</a><a id="587" class="Symbol">)</a>

<a id="590" class="Keyword">open</a> <a id="595" href="Algebra.Bundles.html#11876" class="Module">Group</a> <a id="601" href="Algebra.Properties.Group.html#324" class="Bound">G</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="643" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="682" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="717" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a> <a id="721" class="Keyword">using</a> <a id="727" class="Symbol">(</a><a id="728" href="Algebra.Structures.html#27595" class="Record">IsLoop</a><a id="734" class="Symbol">;</a> <a id="736" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a><a id="748" class="Symbol">)</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="795" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="\\-cong₂"></a><a id="803" href="Algebra.Properties.Group.html#803" class="Function">\\-cong₂</a> <a id="812" class="Symbol">:</a> <a id="814" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="825" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a>
<a id="830" href="Algebra.Properties.Group.html#803" class="Function">\\-cong₂</a> <a id="839" href="Algebra.Properties.Group.html#839" class="Bound">x≈y</a> <a id="843" href="Algebra.Properties.Group.html#843" class="Bound">u≈v</a> <a id="847" class="Symbol">=</a> <a id="849" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="856" class="Symbol">(</a><a id="857" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a> <a id="865" href="Algebra.Properties.Group.html#839" class="Bound">x≈y</a><a id="868" class="Symbol">)</a> <a id="870" href="Algebra.Properties.Group.html#843" class="Bound">u≈v</a>

<a id="//-cong₂"></a><a id="875" href="Algebra.Properties.Group.html#875" class="Function">//-cong₂</a> <a id="884" class="Symbol">:</a> <a id="886" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="897" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
<a id="902" href="Algebra.Properties.Group.html#875" class="Function">//-cong₂</a> <a id="911" href="Algebra.Properties.Group.html#911" class="Bound">x≈y</a> <a id="915" href="Algebra.Properties.Group.html#915" class="Bound">u≈v</a> <a id="919" class="Symbol">=</a> <a id="921" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="928" href="Algebra.Properties.Group.html#911" class="Bound">x≈y</a> <a id="932" class="Symbol">(</a><a id="933" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a> <a id="941" href="Algebra.Properties.Group.html#915" class="Bound">u≈v</a><a id="944" class="Symbol">)</a>

<a id="947" class="Comment">------------------------------------------------------------------------</a>
<a id="1020" class="Comment">-- Groups are quasi-groups</a>

<a id="\\-leftDividesˡ"></a><a id="1048" href="Algebra.Properties.Group.html#1048" class="Function">\\-leftDividesˡ</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="1079" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="1083" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a>
<a id="1088" href="Algebra.Properties.Group.html#1048" class="Function">\\-leftDividesˡ</a> <a id="1104" href="Algebra.Properties.Group.html#1104" class="Bound">x</a> <a id="1106" href="Algebra.Properties.Group.html#1106" class="Bound">y</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1118" href="Algebra.Properties.Group.html#1104" class="Bound">x</a>  <a id="1121" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Algebra.Properties.Group.html#1104" class="Bound">x</a> <a id="1126" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="1129" href="Algebra.Properties.Group.html#1106" class="Bound">y</a><a id="1130" class="Symbol">)</a>  <a id="1133" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1136" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1142" href="Algebra.Properties.Group.html#1104" class="Bound">x</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Algebra.Properties.Group.html#1104" class="Bound">x</a> <a id="1147" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="1149" class="Symbol">)</a> <a id="1151" href="Algebra.Properties.Group.html#1106" class="Bound">y</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1157" href="Algebra.Properties.Group.html#1104" class="Bound">x</a> <a id="1159" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1161" href="Algebra.Properties.Group.html#1104" class="Bound">x</a> <a id="1163" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="1166" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1168" href="Algebra.Properties.Group.html#1106" class="Bound">y</a>   <a id="1172" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1175" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1183" class="Symbol">(</a><a id="1184" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="1193" href="Algebra.Properties.Group.html#1104" class="Bound">x</a><a id="1194" class="Symbol">)</a> <a id="1196" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1200" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="1202" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1204" href="Algebra.Properties.Group.html#1106" class="Bound">y</a>          <a id="1215" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1218" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="1228" href="Algebra.Properties.Group.html#1106" class="Bound">y</a> <a id="1230" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1234" href="Algebra.Properties.Group.html#1106" class="Bound">y</a>              <a id="1249" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="\\-leftDividesʳ"></a><a id="1252" href="Algebra.Properties.Group.html#1252" class="Function">\\-leftDividesʳ</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="1283" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="1287" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a>
<a id="1292" href="Algebra.Properties.Group.html#1252" class="Function">\\-leftDividesʳ</a> <a id="1308" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1310" href="Algebra.Properties.Group.html#1310" class="Bound">y</a> <a id="1312" class="Symbol">=</a> <a id="1314" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1322" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1324" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="1327" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1329" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1331" href="Algebra.Properties.Group.html#1310" class="Bound">y</a>     <a id="1337" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1340" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1349" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="1351" class="Symbol">)</a> <a id="1353" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1355" href="Algebra.Properties.Group.html#1310" class="Bound">y</a> <a id="1357" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1361" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1363" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="1366" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1368" href="Algebra.Properties.Group.html#1308" class="Bound">x</a> <a id="1370" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1372" href="Algebra.Properties.Group.html#1310" class="Bound">y</a>   <a id="1376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1379" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a> <a id="1397" href="Algebra.Properties.Group.html#1308" class="Bound">x</a><a id="1398" class="Symbol">)</a> <a id="1400" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1404" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="1406" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1408" href="Algebra.Properties.Group.html#1310" class="Bound">y</a>          <a id="1419" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1422" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="1432" href="Algebra.Properties.Group.html#1310" class="Bound">y</a> <a id="1434" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1438" href="Algebra.Properties.Group.html#1310" class="Bound">y</a>              <a id="1453" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>


<a id="\\-leftDivides"></a><a id="1457" href="Algebra.Properties.Group.html#1457" class="Function">\\-leftDivides</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="1486" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="1490" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a>
<a id="1495" href="Algebra.Properties.Group.html#1457" class="Function">\\-leftDivides</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Algebra.Properties.Group.html#1048" class="Function">\\-leftDividesˡ</a> <a id="1528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1530" href="Algebra.Properties.Group.html#1252" class="Function">\\-leftDividesʳ</a>

<a id="//-rightDividesˡ"></a><a id="1547" href="Algebra.Properties.Group.html#1547" class="Function">//-rightDividesˡ</a> <a id="1564" class="Symbol">:</a> <a id="1566" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="1580" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="1584" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
<a id="1589" href="Algebra.Properties.Group.html#1547" class="Function">//-rightDividesˡ</a> <a id="1606" href="Algebra.Properties.Group.html#1606" class="Bound">x</a> <a id="1608" href="Algebra.Properties.Group.html#1608" class="Bound">y</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1620" class="Symbol">(</a><a id="1621" href="Algebra.Properties.Group.html#1608" class="Bound">y</a> <a id="1623" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="1626" href="Algebra.Properties.Group.html#1606" class="Bound">x</a><a id="1627" class="Symbol">)</a> <a id="1629" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1631" href="Algebra.Properties.Group.html#1606" class="Bound">x</a>    <a id="1636" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1639" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1645" href="Algebra.Properties.Group.html#1608" class="Bound">y</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Algebra.Properties.Group.html#1606" class="Bound">x</a> <a id="1650" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="1652" class="Symbol">)</a> <a id="1654" href="Algebra.Properties.Group.html#1606" class="Bound">x</a> <a id="1656" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1660" href="Algebra.Properties.Group.html#1608" class="Bound">y</a> <a id="1662" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Algebra.Properties.Group.html#1606" class="Bound">x</a> <a id="1667" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="1670" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1672" href="Algebra.Properties.Group.html#1606" class="Bound">x</a><a id="1673" class="Symbol">)</a>  <a id="1676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1679" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a> <a id="1697" href="Algebra.Properties.Group.html#1606" class="Bound">x</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1704" href="Algebra.Properties.Group.html#1608" class="Bound">y</a> <a id="1706" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1708" href="Algebra.Bundles.html#12043" class="Field">ε</a>           <a id="1720" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1723" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="1733" href="Algebra.Properties.Group.html#1608" class="Bound">y</a> <a id="1735" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1739" href="Algebra.Properties.Group.html#1608" class="Bound">y</a>               <a id="1755" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="//-rightDividesʳ"></a><a id="1758" href="Algebra.Properties.Group.html#1758" class="Function">//-rightDividesʳ</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="1791" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="1795" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
<a id="1800" href="Algebra.Properties.Group.html#1758" class="Function">//-rightDividesʳ</a> <a id="1817" href="Algebra.Properties.Group.html#1817" class="Bound">x</a> <a id="1819" href="Algebra.Properties.Group.html#1819" class="Bound">y</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1831" href="Algebra.Properties.Group.html#1819" class="Bound">y</a> <a id="1833" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1835" href="Algebra.Properties.Group.html#1817" class="Bound">x</a> <a id="1837" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="1840" href="Algebra.Properties.Group.html#1817" class="Bound">x</a>    <a id="1845" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1848" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1854" href="Algebra.Properties.Group.html#1819" class="Bound">y</a> <a id="1856" href="Algebra.Properties.Group.html#1817" class="Bound">x</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Algebra.Properties.Group.html#1817" class="Bound">x</a> <a id="1861" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="1863" class="Symbol">)</a> <a id="1865" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1869" href="Algebra.Properties.Group.html#1819" class="Bound">y</a> <a id="1871" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Algebra.Properties.Group.html#1817" class="Bound">x</a> <a id="1876" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="1879" href="Algebra.Properties.Group.html#1817" class="Bound">x</a><a id="1880" class="Symbol">)</a>  <a id="1883" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1886" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="1904" href="Algebra.Properties.Group.html#1817" class="Bound">x</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1911" href="Algebra.Properties.Group.html#1819" class="Bound">y</a> <a id="1913" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="1915" href="Algebra.Bundles.html#12043" class="Field">ε</a>         <a id="1925" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1928" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="1938" href="Algebra.Properties.Group.html#1819" class="Bound">y</a> <a id="1940" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1944" href="Algebra.Properties.Group.html#1819" class="Bound">y</a>             <a id="1958" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="//-rightDivides"></a><a id="1961" href="Algebra.Properties.Group.html#1961" class="Function">//-rightDivides</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="1992" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="1996" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
<a id="2001" href="Algebra.Properties.Group.html#1961" class="Function">//-rightDivides</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Algebra.Properties.Group.html#1547" class="Function">//-rightDividesˡ</a> <a id="2036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2038" href="Algebra.Properties.Group.html#1758" class="Function">//-rightDividesʳ</a>

<a id="isQuasigroup"></a><a id="2056" href="Algebra.Properties.Group.html#2056" class="Function">isQuasigroup</a> <a id="2069" class="Symbol">:</a> <a id="2071" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a> <a id="2084" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="2088" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a> <a id="2093" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
<a id="2098" href="Algebra.Properties.Group.html#2056" class="Function">isQuasigroup</a> <a id="2111" class="Symbol">=</a> <a id="2113" class="Keyword">record</a>
  <a id="2122" class="Symbol">{</a> <a id="2124" href="Algebra.Structures.html#26832" class="Field">isMagma</a> <a id="2132" class="Symbol">=</a> <a id="2134" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
  <a id="2144" class="Symbol">;</a> <a id="2146" href="Algebra.Structures.html#26862" class="Field">\\-cong</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Algebra.Properties.Group.html#803" class="Function">\\-cong₂</a>
  <a id="2167" class="Symbol">;</a> <a id="2169" href="Algebra.Structures.html#26896" class="Field">//-cong</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="Algebra.Properties.Group.html#875" class="Function">//-cong₂</a>
  <a id="2190" class="Symbol">;</a> <a id="2192" href="Algebra.Structures.html#26930" class="Field">leftDivides</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Algebra.Properties.Group.html#1457" class="Function">\\-leftDivides</a>
  <a id="2223" class="Symbol">;</a> <a id="2225" href="Algebra.Structures.html#26967" class="Field">rightDivides</a> <a id="2238" class="Symbol">=</a> <a id="2240" href="Algebra.Properties.Group.html#1961" class="Function">//-rightDivides</a>
  <a id="2258" class="Symbol">}</a>

<a id="quasigroup"></a><a id="2261" href="Algebra.Properties.Group.html#2261" class="Function">quasigroup</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a> <a id="2285" class="Symbol">_</a> <a id="2287" class="Symbol">_</a>
<a id="2289" href="Algebra.Properties.Group.html#2261" class="Function">quasigroup</a> <a id="2300" class="Symbol">=</a> <a id="2302" class="Keyword">record</a> <a id="2309" class="Symbol">{</a> <a id="2311" href="Algebra.Bundles.html#32043" class="Field">isQuasigroup</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Algebra.Properties.Group.html#2056" class="Function">isQuasigroup</a> <a id="2339" class="Symbol">}</a>

<a id="2342" class="Keyword">open</a> <a id="2347" href="Algebra.Properties.Quasigroup.html" class="Module">QuasigroupProperties</a> <a id="2368" href="Algebra.Properties.Group.html#2261" class="Function">quasigroup</a> <a id="2379" class="Keyword">public</a>
  <a id="2388" class="Keyword">using</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a><a id="2401" class="Symbol">;</a> <a id="2403" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a><a id="2409" class="Symbol">)</a>
  <a id="2413" class="Keyword">renaming</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Algebra.Properties.Quasigroup.html#843" class="Function">cancelˡ</a> <a id="2431" class="Symbol">to</a> <a id="2434" class="Function">∙-cancelˡ</a><a id="2443" class="Symbol">;</a> <a id="2445" href="Algebra.Properties.Quasigroup.html#999" class="Function">cancelʳ</a> <a id="2453" class="Symbol">to</a> <a id="2456" class="Function">∙-cancelʳ</a><a id="2465" class="Symbol">;</a> <a id="2467" href="Algebra.Properties.Quasigroup.html#1157" class="Function">cancel</a> <a id="2474" class="Symbol">to</a> <a id="2477" class="Function">∙-cancel</a><a id="2485" class="Symbol">)</a>

<a id="2488" class="Comment">------------------------------------------------------------------------</a>
<a id="2561" class="Comment">-- Groups are loops</a>

<a id="isLoop"></a><a id="2582" href="Algebra.Properties.Group.html#2582" class="Function">isLoop</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="2598" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="2602" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a> <a id="2607" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a> <a id="2612" href="Algebra.Bundles.html#12043" class="Field">ε</a>
<a id="2614" href="Algebra.Properties.Group.html#2582" class="Function">isLoop</a> <a id="2621" class="Symbol">=</a> <a id="2623" class="Keyword">record</a> <a id="2630" class="Symbol">{</a> <a id="2632" href="Algebra.Structures.html#27660" class="Field">isQuasigroup</a> <a id="2645" class="Symbol">=</a> <a id="2647" href="Algebra.Properties.Group.html#2056" class="Function">isQuasigroup</a> <a id="2660" class="Symbol">;</a> <a id="2662" href="Algebra.Structures.html#27700" class="Field">identity</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Algebra.Structures.html#4847" class="Function">identity</a> <a id="2682" class="Symbol">}</a>

<a id="loop"></a><a id="2685" href="Algebra.Properties.Group.html#2685" class="Function">loop</a> <a id="2690" class="Symbol">:</a> <a id="2692" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="2697" class="Symbol">_</a> <a id="2699" class="Symbol">_</a>
<a id="2701" href="Algebra.Properties.Group.html#2685" class="Function">loop</a> <a id="2706" class="Symbol">=</a> <a id="2708" class="Keyword">record</a> <a id="2715" class="Symbol">{</a> <a id="2717" href="Algebra.Bundles.html#32742" class="Field">isLoop</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Algebra.Properties.Group.html#2582" class="Function">isLoop</a> <a id="2733" class="Symbol">}</a>

<a id="2736" class="Keyword">open</a> <a id="2741" href="Algebra.Properties.Loop.html" class="Module">LoopProperties</a> <a id="2756" href="Algebra.Properties.Group.html#2685" class="Function">loop</a> <a id="2761" class="Keyword">public</a>
  <a id="2770" class="Keyword">using</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Algebra.Properties.Loop.html#845" class="Function">identityˡ-unique</a><a id="2793" class="Symbol">;</a> <a id="2795" href="Algebra.Properties.Loop.html#987" class="Function">identityʳ-unique</a><a id="2811" class="Symbol">;</a> <a id="2813" href="Algebra.Properties.Loop.html#1132" class="Function">identity-unique</a><a id="2828" class="Symbol">)</a>

<a id="2831" class="Comment">------------------------------------------------------------------------</a>
<a id="2904" class="Comment">-- Other properties</a>

<a id="inverseˡ-unique"></a><a id="2925" href="Algebra.Properties.Group.html#2925" class="Function">inverseˡ-unique</a> <a id="2941" class="Symbol">:</a> <a id="2943" class="Symbol">∀</a> <a id="2945" href="Algebra.Properties.Group.html#2945" class="Bound">x</a> <a id="2947" href="Algebra.Properties.Group.html#2947" class="Bound">y</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="Algebra.Properties.Group.html#2945" class="Bound">x</a> <a id="2953" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="2955" href="Algebra.Properties.Group.html#2947" class="Bound">y</a> <a id="2957" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="2959" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Algebra.Properties.Group.html#2945" class="Bound">x</a> <a id="2965" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="2967" href="Algebra.Properties.Group.html#2947" class="Bound">y</a> <a id="2969" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>
<a id="2972" href="Algebra.Properties.Group.html#2925" class="Function">inverseˡ-unique</a> <a id="2988" href="Algebra.Properties.Group.html#2988" class="Bound">x</a> <a id="2990" href="Algebra.Properties.Group.html#2990" class="Bound">y</a> <a id="2992" href="Algebra.Properties.Group.html#2992" class="Bound">eq</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="3011" href="Algebra.Properties.Group.html#2988" class="Bound">x</a> <a id="3013" href="Algebra.Properties.Group.html#2990" class="Bound">y</a> <a id="3015" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="3017" href="Algebra.Properties.Group.html#2992" class="Bound">eq</a><a id="3019" class="Symbol">)</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="3032" class="Symbol">_)</a>

<a id="inverseʳ-unique"></a><a id="3036" href="Algebra.Properties.Group.html#3036" class="Function">inverseʳ-unique</a> <a id="3052" class="Symbol">:</a> <a id="3054" class="Symbol">∀</a> <a id="3056" href="Algebra.Properties.Group.html#3056" class="Bound">x</a> <a id="3058" href="Algebra.Properties.Group.html#3058" class="Bound">y</a> <a id="3060" class="Symbol">→</a> <a id="3062" href="Algebra.Properties.Group.html#3056" class="Bound">x</a> <a id="3064" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3066" href="Algebra.Properties.Group.html#3058" class="Bound">y</a> <a id="3068" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3070" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="Algebra.Properties.Group.html#3058" class="Bound">y</a> <a id="3076" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3078" href="Algebra.Properties.Group.html#3056" class="Bound">x</a> <a id="3080" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>
<a id="3083" href="Algebra.Properties.Group.html#3036" class="Function">inverseʳ-unique</a> <a id="3099" href="Algebra.Properties.Group.html#3099" class="Bound">x</a> <a id="3101" href="Algebra.Properties.Group.html#3101" class="Bound">y</a> <a id="3103" href="Algebra.Properties.Group.html#3103" class="Bound">eq</a> <a id="3106" class="Symbol">=</a> <a id="3108" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="3122" href="Algebra.Properties.Group.html#3099" class="Bound">x</a> <a id="3124" href="Algebra.Properties.Group.html#3101" class="Bound">y</a> <a id="3126" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="3128" href="Algebra.Properties.Group.html#3103" class="Bound">eq</a><a id="3130" class="Symbol">)</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="3143" class="Symbol">_)</a>

<a id="ε⁻¹≈ε"></a><a id="3147" href="Algebra.Properties.Group.html#3147" class="Function">ε⁻¹≈ε</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="3157" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3160" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3162" href="Algebra.Bundles.html#12043" class="Field">ε</a>
<a id="3164" href="Algebra.Properties.Group.html#3147" class="Function">ε⁻¹≈ε</a> <a id="3170" class="Symbol">=</a> <a id="3172" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3176" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3178" href="Algebra.Properties.Group.html#2925" class="Function">inverseˡ-unique</a> <a id="3194" class="Symbol">_</a> <a id="3196" class="Symbol">_</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="3209" href="Algebra.Bundles.html#12043" class="Field">ε</a><a id="3210" class="Symbol">)</a>

<a id="⁻¹-selfInverse"></a><a id="3213" href="Algebra.Properties.Group.html#3213" class="Function">⁻¹-selfInverse</a> <a id="3228" class="Symbol">:</a> <a id="3230" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="3242" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>
<a id="3246" href="Algebra.Properties.Group.html#3213" class="Function">⁻¹-selfInverse</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Algebra.Properties.Group.html#3262" class="Bound">x</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">{</a><a id="3266" href="Algebra.Properties.Group.html#3266" class="Bound">y</a><a id="3267" class="Symbol">}</a> <a id="3269" href="Algebra.Properties.Group.html#3269" class="Bound">eq</a> <a id="3272" class="Symbol">=</a> <a id="3274" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3278" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3280" href="Algebra.Properties.Group.html#2925" class="Function">inverseˡ-unique</a> <a id="3296" href="Algebra.Properties.Group.html#3262" class="Bound">x</a> <a id="3298" href="Algebra.Properties.Group.html#3266" class="Bound">y</a> <a id="3300" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3302" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3310" href="Algebra.Properties.Group.html#3262" class="Bound">x</a> <a id="3312" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3314" href="Algebra.Properties.Group.html#3266" class="Bound">y</a>    <a id="3319" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="3322" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="3330" href="Algebra.Properties.Group.html#3269" class="Bound">eq</a> <a id="3333" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="3337" href="Algebra.Properties.Group.html#3262" class="Bound">x</a> <a id="3339" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3341" href="Algebra.Properties.Group.html#3262" class="Bound">x</a> <a id="3343" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3346" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3349" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="3358" href="Algebra.Properties.Group.html#3262" class="Bound">x</a>  <a id="3361" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3365" href="Algebra.Bundles.html#12043" class="Field">ε</a>        <a id="3374" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⁻¹-involutive"></a><a id="3377" href="Algebra.Properties.Group.html#3377" class="Function">⁻¹-involutive</a> <a id="3391" class="Symbol">:</a> <a id="3393" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="3404" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>
<a id="3408" href="Algebra.Properties.Group.html#3377" class="Function">⁻¹-involutive</a> <a id="3422" class="Symbol">=</a> <a id="3424" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="3447" href="Algebra.Properties.Group.html#3213" class="Function">⁻¹-selfInverse</a>

<a id="x∙y⁻¹≈ε⇒x≈y"></a><a id="3463" href="Algebra.Properties.Group.html#3463" class="Function">x∙y⁻¹≈ε⇒x≈y</a> <a id="3475" class="Symbol">:</a> <a id="3477" class="Symbol">∀</a> <a id="3479" href="Algebra.Properties.Group.html#3479" class="Bound">x</a> <a id="3481" href="Algebra.Properties.Group.html#3481" class="Bound">y</a> <a id="3483" class="Symbol">→</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Algebra.Properties.Group.html#3479" class="Bound">x</a> <a id="3488" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3490" href="Algebra.Properties.Group.html#3481" class="Bound">y</a> <a id="3492" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="3494" class="Symbol">)</a> <a id="3496" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3498" href="Algebra.Bundles.html#12043" class="Field">ε</a> <a id="3500" class="Symbol">→</a> <a id="3502" href="Algebra.Properties.Group.html#3479" class="Bound">x</a> <a id="3504" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3506" href="Algebra.Properties.Group.html#3481" class="Bound">y</a>
<a id="3508" href="Algebra.Properties.Group.html#3463" class="Function">x∙y⁻¹≈ε⇒x≈y</a> <a id="3520" href="Algebra.Properties.Group.html#3520" class="Bound">x</a> <a id="3522" href="Algebra.Properties.Group.html#3522" class="Bound">y</a> <a id="3524" href="Algebra.Properties.Group.html#3524" class="Bound">x∙y⁻¹≈ε</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3542" href="Algebra.Properties.Group.html#3520" class="Bound">x</a>         <a id="3552" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3555" href="Algebra.Properties.Group.html#2925" class="Function">inverseˡ-unique</a> <a id="3571" href="Algebra.Properties.Group.html#3520" class="Bound">x</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Algebra.Properties.Group.html#3522" class="Bound">y</a> <a id="3576" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="3578" class="Symbol">)</a> <a id="3580" href="Algebra.Properties.Group.html#3524" class="Bound">x∙y⁻¹≈ε</a> <a id="3588" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3592" href="Algebra.Properties.Group.html#3522" class="Bound">y</a> <a id="3594" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3597" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>   <a id="3602" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3605" href="Algebra.Properties.Group.html#3377" class="Function">⁻¹-involutive</a> <a id="3619" href="Algebra.Properties.Group.html#3522" class="Bound">y</a> <a id="3621" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3625" href="Algebra.Properties.Group.html#3522" class="Bound">y</a>         <a id="3635" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x≈y⇒x∙y⁻¹≈ε"></a><a id="3638" href="Algebra.Properties.Group.html#3638" class="Function">x≈y⇒x∙y⁻¹≈ε</a> <a id="3650" class="Symbol">:</a> <a id="3652" class="Symbol">∀</a> <a id="3654" class="Symbol">{</a><a id="3655" href="Algebra.Properties.Group.html#3655" class="Bound">x</a> <a id="3657" href="Algebra.Properties.Group.html#3657" class="Bound">y</a><a id="3658" class="Symbol">}</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Algebra.Properties.Group.html#3655" class="Bound">x</a> <a id="3664" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3666" href="Algebra.Properties.Group.html#3657" class="Bound">y</a> <a id="3668" class="Symbol">→</a> <a id="3670" class="Symbol">(</a><a id="3671" href="Algebra.Properties.Group.html#3655" class="Bound">x</a> <a id="3673" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3675" href="Algebra.Properties.Group.html#3657" class="Bound">y</a> <a id="3677" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="3679" class="Symbol">)</a> <a id="3681" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3683" href="Algebra.Bundles.html#12043" class="Field">ε</a>
<a id="3685" href="Algebra.Properties.Group.html#3638" class="Function">x≈y⇒x∙y⁻¹≈ε</a> <a id="3697" class="Symbol">{</a><a id="3698" href="Algebra.Properties.Group.html#3698" class="Bound">x</a><a id="3699" class="Symbol">}</a> <a id="3701" class="Symbol">{</a><a id="3702" href="Algebra.Properties.Group.html#3702" class="Bound">y</a><a id="3703" class="Symbol">}</a> <a id="3705" href="Algebra.Properties.Group.html#3705" class="Bound">x≈y</a> <a id="3709" class="Symbol">=</a> <a id="3711" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3719" href="Algebra.Properties.Group.html#3698" class="Bound">x</a> <a id="3721" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3723" href="Algebra.Properties.Group.html#3702" class="Bound">y</a> <a id="3725" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3728" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3731" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="3739" href="Algebra.Properties.Group.html#3705" class="Bound">x≈y</a> <a id="3743" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3747" href="Algebra.Properties.Group.html#3702" class="Bound">y</a> <a id="3749" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3751" href="Algebra.Properties.Group.html#3702" class="Bound">y</a> <a id="3753" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3756" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3759" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="3768" href="Algebra.Properties.Group.html#3702" class="Bound">y</a> <a id="3770" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3774" href="Algebra.Bundles.html#12043" class="Field">ε</a>        <a id="3783" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⁻¹-injective"></a><a id="3786" href="Algebra.Properties.Group.html#3786" class="Function">⁻¹-injective</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3811" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a> <a id="3815" href="Algebra.Bundles.html#11989" class="Field Operator">_≈_</a> <a id="3819" href="Algebra.Bundles.html#12065" class="Field Operator">_⁻¹</a>
<a id="3823" href="Algebra.Properties.Group.html#3786" class="Function">⁻¹-injective</a> <a id="3836" class="Symbol">=</a> <a id="3838" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="3860" href="Algebra.Properties.Group.html#3213" class="Function">⁻¹-selfInverse</a>

<a id="⁻¹-anti-homo-∙"></a><a id="3876" href="Algebra.Properties.Group.html#3876" class="Function">⁻¹-anti-homo-∙</a> <a id="3891" class="Symbol">:</a> <a id="3893" class="Symbol">∀</a> <a id="3895" href="Algebra.Properties.Group.html#3895" class="Bound">x</a> <a id="3897" href="Algebra.Properties.Group.html#3897" class="Bound">y</a> <a id="3899" class="Symbol">→</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Algebra.Properties.Group.html#3895" class="Bound">x</a> <a id="3904" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3906" href="Algebra.Properties.Group.html#3897" class="Bound">y</a><a id="3907" class="Symbol">)</a> <a id="3909" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3912" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="3914" href="Algebra.Properties.Group.html#3897" class="Bound">y</a> <a id="3916" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="3919" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3921" href="Algebra.Properties.Group.html#3895" class="Bound">x</a> <a id="3923" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>
<a id="3926" href="Algebra.Properties.Group.html#3876" class="Function">⁻¹-anti-homo-∙</a> <a id="3941" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="3943" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="3945" class="Symbol">=</a> <a id="3947" href="Algebra.Properties.Group.html#2434" class="Function">∙-cancelˡ</a> <a id="3957" class="Symbol">_</a> <a id="3959" class="Symbol">_</a> <a id="3961" class="Symbol">_</a> <a id="3963" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3965" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3973" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="3975" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3977" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="3979" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="3984" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="3986" href="Algebra.Properties.Group.html#3943" class="Bound">y</a><a id="3987" class="Symbol">)</a> <a id="3989" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>    <a id="3995" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3998" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="4007" class="Symbol">_</a> <a id="4009" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4013" href="Algebra.Bundles.html#12043" class="Field">ε</a>                     <a id="4035" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4038" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="4047" class="Symbol">_</a> <a id="4049" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4053" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4055" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4057" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4059" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>              <a id="4075" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4078" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="4086" class="Symbol">(</a><a id="4087" href="Algebra.Properties.Group.html#1758" class="Function">//-rightDividesʳ</a> <a id="4104" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="4106" href="Algebra.Properties.Group.html#3941" class="Bound">x</a><a id="4107" class="Symbol">)</a> <a id="4109" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4113" class="Symbol">(</a><a id="4114" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4116" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4118" href="Algebra.Properties.Group.html#3943" class="Bound">y</a><a id="4119" class="Symbol">)</a> <a id="4121" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4123" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="4125" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4128" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4130" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4132" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4135" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4138" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4144" class="Symbol">(</a><a id="4145" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4147" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4149" href="Algebra.Properties.Group.html#3943" class="Bound">y</a><a id="4150" class="Symbol">)</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="4155" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4157" class="Symbol">)</a> <a id="4159" class="Symbol">(</a><a id="4160" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4162" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4164" class="Symbol">)</a> <a id="4166" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4170" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4172" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4174" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="4176" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4178" class="Symbol">(</a><a id="4179" href="Algebra.Properties.Group.html#3943" class="Bound">y</a> <a id="4181" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4184" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4186" href="Algebra.Properties.Group.html#3941" class="Bound">x</a> <a id="4188" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4190" class="Symbol">)</a> <a id="4192" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⁻¹-anti-homo-//"></a><a id="4195" href="Algebra.Properties.Group.html#4195" class="Function">⁻¹-anti-homo-//</a> <a id="4211" class="Symbol">:</a> <a id="4213" class="Symbol">∀</a> <a id="4215" href="Algebra.Properties.Group.html#4215" class="Bound">x</a> <a id="4217" href="Algebra.Properties.Group.html#4217" class="Bound">y</a> <a id="4219" class="Symbol">→</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Algebra.Properties.Group.html#4215" class="Bound">x</a> <a id="4224" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="4227" href="Algebra.Properties.Group.html#4217" class="Bound">y</a><a id="4228" class="Symbol">)</a> <a id="4230" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4233" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="4235" href="Algebra.Properties.Group.html#4217" class="Bound">y</a> <a id="4237" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="4240" href="Algebra.Properties.Group.html#4215" class="Bound">x</a>
<a id="4242" href="Algebra.Properties.Group.html#4195" class="Function">⁻¹-anti-homo-//</a> <a id="4258" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4260" href="Algebra.Properties.Group.html#4260" class="Bound">y</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4272" class="Symbol">(</a><a id="4273" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4275" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="4278" href="Algebra.Properties.Group.html#4260" class="Bound">y</a><a id="4279" class="Symbol">)</a> <a id="4281" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>      <a id="4289" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4295" class="Symbol">(</a><a id="4296" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4298" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4300" href="Algebra.Properties.Group.html#4260" class="Bound">y</a> <a id="4302" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4304" class="Symbol">)</a> <a id="4306" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>    <a id="4312" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4315" href="Algebra.Properties.Group.html#3876" class="Function">⁻¹-anti-homo-∙</a> <a id="4330" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Algebra.Properties.Group.html#4260" class="Bound">y</a> <a id="4335" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4337" class="Symbol">)</a> <a id="4339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4343" class="Symbol">(</a><a id="4344" href="Algebra.Properties.Group.html#4260" class="Bound">y</a> <a id="4346" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4348" class="Symbol">)</a> <a id="4350" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4353" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4355" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4357" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4360" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4363" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="4371" class="Symbol">(</a><a id="4372" href="Algebra.Properties.Group.html#3377" class="Function">⁻¹-involutive</a> <a id="4386" href="Algebra.Properties.Group.html#4260" class="Bound">y</a><a id="4387" class="Symbol">)</a> <a id="4389" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4393" href="Algebra.Properties.Group.html#4260" class="Bound">y</a> <a id="4395" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4397" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4399" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>         <a id="4410" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4416" href="Algebra.Properties.Group.html#4260" class="Bound">y</a> <a id="4418" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="4421" href="Algebra.Properties.Group.html#4258" class="Bound">x</a> <a id="4423" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⁻¹-anti-homo-\\"></a><a id="4426" href="Algebra.Properties.Group.html#4426" class="Function">⁻¹-anti-homo-\\</a> <a id="4442" class="Symbol">:</a> <a id="4444" class="Symbol">∀</a> <a id="4446" href="Algebra.Properties.Group.html#4446" class="Bound">x</a> <a id="4448" href="Algebra.Properties.Group.html#4448" class="Bound">y</a> <a id="4450" class="Symbol">→</a> <a id="4452" class="Symbol">(</a><a id="4453" href="Algebra.Properties.Group.html#4446" class="Bound">x</a> <a id="4455" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4458" href="Algebra.Properties.Group.html#4448" class="Bound">y</a><a id="4459" class="Symbol">)</a> <a id="4461" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4464" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="4466" href="Algebra.Properties.Group.html#4448" class="Bound">y</a> <a id="4468" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4471" href="Algebra.Properties.Group.html#4446" class="Bound">x</a>
<a id="4473" href="Algebra.Properties.Group.html#4426" class="Function">⁻¹-anti-homo-\\</a> <a id="4489" href="Algebra.Properties.Group.html#4489" class="Bound">x</a> <a id="4491" href="Algebra.Properties.Group.html#4491" class="Bound">y</a> <a id="4493" class="Symbol">=</a> <a id="4495" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4503" class="Symbol">(</a><a id="4504" href="Algebra.Properties.Group.html#4489" class="Bound">x</a> <a id="4506" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4509" href="Algebra.Properties.Group.html#4491" class="Bound">y</a><a id="4510" class="Symbol">)</a> <a id="4512" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>      <a id="4520" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4526" class="Symbol">(</a><a id="4527" href="Algebra.Properties.Group.html#4489" class="Bound">x</a> <a id="4529" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4532" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4534" href="Algebra.Properties.Group.html#4491" class="Bound">y</a><a id="4535" class="Symbol">)</a> <a id="4537" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>    <a id="4543" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4546" href="Algebra.Properties.Group.html#3876" class="Function">⁻¹-anti-homo-∙</a> <a id="4561" class="Symbol">(</a><a id="4562" href="Algebra.Properties.Group.html#4489" class="Bound">x</a> <a id="4564" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4566" class="Symbol">)</a> <a id="4568" href="Algebra.Properties.Group.html#4491" class="Bound">y</a> <a id="4570" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4574" href="Algebra.Properties.Group.html#4491" class="Bound">y</a> <a id="4576" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4579" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Algebra.Properties.Group.html#4489" class="Bound">x</a> <a id="4584" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a><a id="4586" class="Symbol">)</a> <a id="4588" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4591" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4594" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Algebra.Properties.Group.html#3377" class="Function">⁻¹-involutive</a> <a id="4617" href="Algebra.Properties.Group.html#4489" class="Bound">x</a><a id="4618" class="Symbol">)</a> <a id="4620" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4624" href="Algebra.Properties.Group.html#4491" class="Bound">y</a> <a id="4626" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="4629" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4631" href="Algebra.Properties.Group.html#4489" class="Bound">x</a>         <a id="4641" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4647" href="Algebra.Properties.Group.html#4491" class="Bound">y</a> <a id="4649" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4652" href="Algebra.Properties.Group.html#4489" class="Bound">x</a> <a id="4654" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="\\≗flip-//⇒comm"></a><a id="4657" href="Algebra.Properties.Group.html#4657" class="Function">\\≗flip-//⇒comm</a> <a id="4673" class="Symbol">:</a> <a id="4675" class="Symbol">(∀</a> <a id="4678" href="Algebra.Properties.Group.html#4678" class="Bound">x</a> <a id="4680" href="Algebra.Properties.Group.html#4680" class="Bound">y</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="Algebra.Properties.Group.html#4678" class="Bound">x</a> <a id="4686" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4689" href="Algebra.Properties.Group.html#4680" class="Bound">y</a> <a id="4691" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="4693" href="Algebra.Properties.Group.html#4680" class="Bound">y</a> <a id="4695" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="4698" href="Algebra.Properties.Group.html#4678" class="Bound">x</a><a id="4699" class="Symbol">)</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4715" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a>
<a id="4719" href="Algebra.Properties.Group.html#4657" class="Function">\\≗flip-//⇒comm</a> <a id="4735" href="Algebra.Properties.Group.html#4735" class="Bound">\\≗//ᵒ</a> <a id="4742" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4744" href="Algebra.Properties.Group.html#4744" class="Bound">y</a> <a id="4746" class="Symbol">=</a> <a id="4748" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4756" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4758" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4760" href="Algebra.Properties.Group.html#4744" class="Bound">y</a>                <a id="4777" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4780" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Algebra.Properties.Group.html#1547" class="Function">//-rightDividesˡ</a> <a id="4806" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4808" href="Algebra.Properties.Group.html#4744" class="Bound">y</a><a id="4809" class="Symbol">)</a> <a id="4811" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4815" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4817" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4819" class="Symbol">((</a><a id="4821" href="Algebra.Properties.Group.html#4744" class="Bound">y</a> <a id="4823" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="4826" href="Algebra.Properties.Group.html#4742" class="Bound">x</a><a id="4827" class="Symbol">)</a> <a id="4829" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4831" href="Algebra.Properties.Group.html#4742" class="Bound">x</a><a id="4832" class="Symbol">)</a>   <a id="4836" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4839" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="4847" class="Symbol">(</a><a id="4848" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Algebra.Properties.Group.html#4735" class="Bound">\\≗//ᵒ</a> <a id="4864" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4866" href="Algebra.Properties.Group.html#4744" class="Bound">y</a><a id="4867" class="Symbol">))</a> <a id="4870" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4874" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4876" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4878" class="Symbol">((</a><a id="4880" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4882" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4885" href="Algebra.Properties.Group.html#4744" class="Bound">y</a><a id="4886" class="Symbol">)</a> <a id="4888" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4890" href="Algebra.Properties.Group.html#4742" class="Bound">x</a><a id="4891" class="Symbol">)</a>   <a id="4895" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="4898" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="4904" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4909" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4912" href="Algebra.Properties.Group.html#4744" class="Bound">y</a><a id="4913" class="Symbol">)</a> <a id="4915" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4917" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="4921" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4923" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4928" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="4931" href="Algebra.Properties.Group.html#4744" class="Bound">y</a><a id="4932" class="Symbol">)</a> <a id="4934" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4936" href="Algebra.Properties.Group.html#4742" class="Bound">x</a>     <a id="4942" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4945" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="4953" class="Symbol">(</a><a id="4954" href="Algebra.Properties.Group.html#1048" class="Function">\\-leftDividesˡ</a> <a id="4970" href="Algebra.Properties.Group.html#4742" class="Bound">x</a> <a id="4972" href="Algebra.Properties.Group.html#4744" class="Bound">y</a><a id="4973" class="Symbol">)</a> <a id="4975" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4979" href="Algebra.Properties.Group.html#4744" class="Bound">y</a> <a id="4981" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="4983" href="Algebra.Properties.Group.html#4742" class="Bound">x</a>                <a id="5000" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="comm⇒\\≗flip-//"></a><a id="5003" href="Algebra.Properties.Group.html#5003" class="Function">comm⇒\\≗flip-//</a> <a id="5019" class="Symbol">:</a> <a id="5021" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5033" href="Algebra.Bundles.html#12017" class="Field Operator">_∙_</a> <a id="5037" class="Symbol">→</a> <a id="5039" class="Symbol">∀</a> <a id="5041" href="Algebra.Properties.Group.html#5041" class="Bound">x</a> <a id="5043" href="Algebra.Properties.Group.html#5043" class="Bound">y</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Algebra.Properties.Group.html#5041" class="Bound">x</a> <a id="5049" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="5052" href="Algebra.Properties.Group.html#5043" class="Bound">y</a> <a id="5054" href="Algebra.Bundles.html#11989" class="Field Operator">≈</a> <a id="5056" href="Algebra.Properties.Group.html#5043" class="Bound">y</a> <a id="5058" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="5061" href="Algebra.Properties.Group.html#5041" class="Bound">x</a>
<a id="5063" href="Algebra.Properties.Group.html#5003" class="Function">comm⇒\\≗flip-//</a> <a id="5079" href="Algebra.Properties.Group.html#5079" class="Bound">comm</a> <a id="5084" href="Algebra.Properties.Group.html#5084" class="Bound">x</a> <a id="5086" href="Algebra.Properties.Group.html#5086" class="Bound">y</a> <a id="5088" class="Symbol">=</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5098" href="Algebra.Properties.Group.html#5084" class="Bound">x</a> <a id="5100" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="5103" href="Algebra.Properties.Group.html#5086" class="Bound">y</a>    <a id="5108" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5114" href="Algebra.Properties.Group.html#5084" class="Bound">x</a> <a id="5116" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a> <a id="5119" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="5121" href="Algebra.Properties.Group.html#5086" class="Bound">y</a>  <a id="5124" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="5127" href="Algebra.Properties.Group.html#5079" class="Bound">comm</a> <a id="5132" class="Symbol">_</a> <a id="5134" class="Symbol">_</a> <a id="5136" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="5140" href="Algebra.Properties.Group.html#5086" class="Bound">y</a> <a id="5142" href="Algebra.Bundles.html#12017" class="Field Operator">∙</a> <a id="5144" href="Algebra.Properties.Group.html#5084" class="Bound">x</a> <a id="5146" href="Algebra.Bundles.html#12065" class="Field Operator">⁻¹</a>  <a id="5150" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5156" href="Algebra.Properties.Group.html#5086" class="Bound">y</a> <a id="5158" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="5161" href="Algebra.Properties.Group.html#5084" class="Bound">x</a>    <a id="5166" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Properties.Loop.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Loop (Algebra.Properties.Loop)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Loop</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of Loop</a>
<a id="139" class="Comment">------------------------------------------------------------------------</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">OPTIONS</a> <a id="225" class="Pragma">--cubical-compatible</a> <a id="246" class="Pragma">--safe</a> <a id="253" class="Symbol">#-}</a>

<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Algebra.Bundles.html#32484" class="Record">Loop</a><a id="297" class="Symbol">)</a>

<a id="300" class="Keyword">module</a> <a id="307" href="Algebra.Properties.Loop.html" class="Module">Algebra.Properties.Loop</a> <a id="331" class="Symbol">{</a><a id="332" href="Algebra.Properties.Loop.html#332" class="Bound">l₁</a> <a id="335" href="Algebra.Properties.Loop.html#335" class="Bound">l₂</a><a id="337" class="Symbol">}</a> <a id="339" class="Symbol">(</a><a id="340" href="Algebra.Properties.Loop.html#340" class="Bound">L</a> <a id="342" class="Symbol">:</a> <a id="344" href="Algebra.Bundles.html#32484" class="Record">Loop</a> <a id="349" href="Algebra.Properties.Loop.html#332" class="Bound">l₁</a> <a id="352" href="Algebra.Properties.Loop.html#335" class="Bound">l₂</a><a id="354" class="Symbol">)</a> <a id="356" class="Keyword">where</a>

<a id="363" class="Keyword">open</a> <a id="368" href="Algebra.Bundles.html#32484" class="Module">Loop</a> <a id="373" href="Algebra.Properties.Loop.html#340" class="Bound">L</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="407" href="Algebra.Bundles.html#32614" class="Field Operator">_≈_</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Algebra.Properties.Quasigroup.html" class="Module">Algebra.Properties.Quasigroup</a> <a id="453" href="Algebra.Bundles.html#32942" class="Function">quasigroup</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="494" class="Keyword">using</a> <a id="500" class="Symbol">(</a><a id="501" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="553" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="x//x≈ε"></a><a id="561" href="Algebra.Properties.Loop.html#561" class="Function">x//x≈ε</a> <a id="568" class="Symbol">:</a> <a id="570" class="Symbol">∀</a> <a id="572" href="Algebra.Properties.Loop.html#572" class="Bound">x</a> <a id="574" class="Symbol">→</a> <a id="576" href="Algebra.Properties.Loop.html#572" class="Bound">x</a> <a id="578" href="Algebra.Bundles.html#32694" class="Field Operator">//</a> <a id="581" href="Algebra.Properties.Loop.html#572" class="Bound">x</a> <a id="583" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="585" href="Algebra.Bundles.html#32720" class="Field">ε</a>
<a id="587" href="Algebra.Properties.Loop.html#561" class="Function">x//x≈ε</a> <a id="594" href="Algebra.Properties.Loop.html#594" class="Bound">x</a> <a id="596" class="Symbol">=</a> <a id="598" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="602" class="Symbol">(</a><a id="603" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="610" class="Symbol">_</a> <a id="612" class="Symbol">_</a> <a id="614" class="Symbol">_</a> <a id="616" class="Symbol">(</a><a id="617" href="Algebra.Structures.html#27772" class="Function">identityˡ</a> <a id="627" href="Algebra.Properties.Loop.html#594" class="Bound">x</a><a id="628" class="Symbol">))</a>

<a id="x\\x≈ε"></a><a id="632" href="Algebra.Properties.Loop.html#632" class="Function">x\\x≈ε</a> <a id="639" class="Symbol">:</a> <a id="641" class="Symbol">∀</a> <a id="643" href="Algebra.Properties.Loop.html#643" class="Bound">x</a> <a id="645" class="Symbol">→</a> <a id="647" href="Algebra.Properties.Loop.html#643" class="Bound">x</a> <a id="649" href="Algebra.Bundles.html#32668" class="Field Operator">\\</a> <a id="652" href="Algebra.Properties.Loop.html#643" class="Bound">x</a> <a id="654" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="656" href="Algebra.Bundles.html#32720" class="Field">ε</a>
<a id="658" href="Algebra.Properties.Loop.html#632" class="Function">x\\x≈ε</a> <a id="665" href="Algebra.Properties.Loop.html#665" class="Bound">x</a> <a id="667" class="Symbol">=</a> <a id="669" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="673" class="Symbol">(</a><a id="674" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="681" class="Symbol">_</a> <a id="683" class="Symbol">_</a> <a id="685" class="Symbol">_</a> <a id="687" class="Symbol">(</a><a id="688" href="Algebra.Structures.html#27833" class="Function">identityʳ</a> <a id="698" href="Algebra.Properties.Loop.html#665" class="Bound">x</a><a id="699" class="Symbol">))</a>

<a id="ε\\x≈x"></a><a id="703" href="Algebra.Properties.Loop.html#703" class="Function">ε\\x≈x</a> <a id="710" class="Symbol">:</a> <a id="712" class="Symbol">∀</a> <a id="714" href="Algebra.Properties.Loop.html#714" class="Bound">x</a> <a id="716" class="Symbol">→</a> <a id="718" href="Algebra.Bundles.html#32720" class="Field">ε</a> <a id="720" href="Algebra.Bundles.html#32668" class="Field Operator">\\</a> <a id="723" href="Algebra.Properties.Loop.html#714" class="Bound">x</a> <a id="725" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="727" href="Algebra.Properties.Loop.html#714" class="Bound">x</a>
<a id="729" href="Algebra.Properties.Loop.html#703" class="Function">ε\\x≈x</a> <a id="736" href="Algebra.Properties.Loop.html#736" class="Bound">x</a> <a id="738" class="Symbol">=</a> <a id="740" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="744" class="Symbol">(</a><a id="745" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="752" class="Symbol">_</a> <a id="754" class="Symbol">_</a> <a id="756" class="Symbol">_</a> <a id="758" class="Symbol">(</a><a id="759" href="Algebra.Structures.html#27772" class="Function">identityˡ</a> <a id="769" href="Algebra.Properties.Loop.html#736" class="Bound">x</a><a id="770" class="Symbol">))</a>

<a id="x//ε≈x"></a><a id="774" href="Algebra.Properties.Loop.html#774" class="Function">x//ε≈x</a> <a id="781" class="Symbol">:</a> <a id="783" class="Symbol">∀</a> <a id="785" href="Algebra.Properties.Loop.html#785" class="Bound">x</a> <a id="787" class="Symbol">→</a> <a id="789" href="Algebra.Properties.Loop.html#785" class="Bound">x</a> <a id="791" href="Algebra.Bundles.html#32694" class="Field Operator">//</a> <a id="794" href="Algebra.Bundles.html#32720" class="Field">ε</a> <a id="796" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="798" href="Algebra.Properties.Loop.html#785" class="Bound">x</a>
<a id="800" href="Algebra.Properties.Loop.html#774" class="Function">x//ε≈x</a> <a id="807" href="Algebra.Properties.Loop.html#807" class="Bound">x</a> <a id="809" class="Symbol">=</a> <a id="811" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="815" class="Symbol">(</a><a id="816" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="823" class="Symbol">_</a> <a id="825" class="Symbol">_</a> <a id="827" class="Symbol">_</a> <a id="829" class="Symbol">(</a><a id="830" href="Algebra.Structures.html#27833" class="Function">identityʳ</a> <a id="840" href="Algebra.Properties.Loop.html#807" class="Bound">x</a><a id="841" class="Symbol">))</a>

<a id="identityˡ-unique"></a><a id="845" href="Algebra.Properties.Loop.html#845" class="Function">identityˡ-unique</a> <a id="862" class="Symbol">:</a> <a id="864" class="Symbol">∀</a> <a id="866" href="Algebra.Properties.Loop.html#866" class="Bound">x</a> <a id="868" href="Algebra.Properties.Loop.html#868" class="Bound">y</a> <a id="870" class="Symbol">→</a> <a id="872" href="Algebra.Properties.Loop.html#866" class="Bound">x</a> <a id="874" href="Algebra.Bundles.html#32642" class="Field Operator">∙</a> <a id="876" href="Algebra.Properties.Loop.html#868" class="Bound">y</a> <a id="878" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="880" href="Algebra.Properties.Loop.html#868" class="Bound">y</a> <a id="882" class="Symbol">→</a> <a id="884" href="Algebra.Properties.Loop.html#866" class="Bound">x</a> <a id="886" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="888" href="Algebra.Bundles.html#32720" class="Field">ε</a>
<a id="890" href="Algebra.Properties.Loop.html#845" class="Function">identityˡ-unique</a> <a id="907" href="Algebra.Properties.Loop.html#907" class="Bound">x</a> <a id="909" href="Algebra.Properties.Loop.html#909" class="Bound">y</a> <a id="911" href="Algebra.Properties.Loop.html#911" class="Bound">eq</a> <a id="914" class="Symbol">=</a> <a id="916" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="924" href="Algebra.Properties.Loop.html#907" class="Bound">x</a>      <a id="931" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="934" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="941" href="Algebra.Properties.Loop.html#907" class="Bound">x</a> <a id="943" href="Algebra.Properties.Loop.html#909" class="Bound">y</a> <a id="945" href="Algebra.Properties.Loop.html#909" class="Bound">y</a> <a id="947" href="Algebra.Properties.Loop.html#911" class="Bound">eq</a> <a id="950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="954" href="Algebra.Properties.Loop.html#909" class="Bound">y</a> <a id="956" href="Algebra.Bundles.html#32694" class="Field Operator">//</a> <a id="959" href="Algebra.Properties.Loop.html#909" class="Bound">y</a> <a id="961" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="964" href="Algebra.Properties.Loop.html#561" class="Function">x//x≈ε</a> <a id="971" href="Algebra.Properties.Loop.html#909" class="Bound">y</a> <a id="973" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="977" href="Algebra.Bundles.html#32720" class="Field">ε</a>      <a id="984" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="identityʳ-unique"></a><a id="987" href="Algebra.Properties.Loop.html#987" class="Function">identityʳ-unique</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">∀</a> <a id="1008" href="Algebra.Properties.Loop.html#1008" class="Bound">x</a> <a id="1010" href="Algebra.Properties.Loop.html#1010" class="Bound">y</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Algebra.Properties.Loop.html#1008" class="Bound">x</a> <a id="1016" href="Algebra.Bundles.html#32642" class="Field Operator">∙</a> <a id="1018" href="Algebra.Properties.Loop.html#1010" class="Bound">y</a> <a id="1020" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="1022" href="Algebra.Properties.Loop.html#1008" class="Bound">x</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Algebra.Properties.Loop.html#1010" class="Bound">y</a> <a id="1028" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="1030" href="Algebra.Bundles.html#32720" class="Field">ε</a>
<a id="1032" href="Algebra.Properties.Loop.html#987" class="Function">identityʳ-unique</a> <a id="1049" href="Algebra.Properties.Loop.html#1049" class="Bound">x</a> <a id="1051" href="Algebra.Properties.Loop.html#1051" class="Bound">y</a> <a id="1053" href="Algebra.Properties.Loop.html#1053" class="Bound">eq</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1066" href="Algebra.Properties.Loop.html#1051" class="Bound">y</a>       <a id="1074" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1077" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="1084" href="Algebra.Properties.Loop.html#1049" class="Bound">x</a> <a id="1086" href="Algebra.Properties.Loop.html#1051" class="Bound">y</a> <a id="1088" href="Algebra.Properties.Loop.html#1049" class="Bound">x</a> <a id="1090" href="Algebra.Properties.Loop.html#1053" class="Bound">eq</a> <a id="1093" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1097" href="Algebra.Properties.Loop.html#1049" class="Bound">x</a> <a id="1099" href="Algebra.Bundles.html#32668" class="Field Operator">\\</a> <a id="1102" href="Algebra.Properties.Loop.html#1049" class="Bound">x</a>  <a id="1105" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1108" href="Algebra.Properties.Loop.html#632" class="Function">x\\x≈ε</a> <a id="1115" href="Algebra.Properties.Loop.html#1049" class="Bound">x</a> <a id="1117" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1121" href="Algebra.Bundles.html#32720" class="Field">ε</a>       <a id="1129" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="identity-unique"></a><a id="1132" href="Algebra.Properties.Loop.html#1132" class="Function">identity-unique</a> <a id="1148" class="Symbol">:</a> <a id="1150" class="Symbol">∀</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Algebra.Properties.Loop.html#1153" class="Bound">x</a><a id="1154" class="Symbol">}</a> <a id="1156" class="Symbol">→</a> <a id="1158" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="1167" href="Algebra.Properties.Loop.html#1153" class="Bound">x</a> <a id="1169" href="Algebra.Bundles.html#32642" class="Field Operator">_∙_</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Algebra.Properties.Loop.html#1153" class="Bound">x</a> <a id="1177" href="Algebra.Bundles.html#32614" class="Field Operator">≈</a> <a id="1179" href="Algebra.Bundles.html#32720" class="Field">ε</a>
<a id="1181" href="Algebra.Properties.Loop.html#1132" class="Function">identity-unique</a> <a id="1197" class="Symbol">{</a><a id="1198" href="Algebra.Properties.Loop.html#1198" class="Bound">x</a><a id="1199" class="Symbol">}</a> <a id="1201" href="Algebra.Properties.Loop.html#1201" class="Bound">id</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Algebra.Properties.Loop.html#845" class="Function">identityˡ-unique</a> <a id="1223" href="Algebra.Properties.Loop.html#1198" class="Bound">x</a> <a id="1225" href="Algebra.Properties.Loop.html#1198" class="Bound">x</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1234" href="Algebra.Properties.Loop.html#1201" class="Bound">id</a> <a id="1237" href="Algebra.Properties.Loop.html#1198" class="Bound">x</a><a id="1238" class="Symbol">)</a></pre></body></html>


==> anc/html/Algebra.Properties.Monoid.Mult.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Mult (Algebra.Properties.Monoid.Mult)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Monoid.Mult</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Multiplication over a monoid (i.e. repeated addition)</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="310" class="Keyword">using</a> <a id="316" class="Symbol">(</a><a id="317" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="323" class="Symbol">)</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="351" class="Symbol">as</a> <a id="354" class="Module">ℕ</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="364" class="Symbol">;</a> <a id="366" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="370" class="Symbol">;</a> <a id="372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Nat.Base.html#3266" class="Record">NonZero</a><a id="384" class="Symbol">)</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="439" class="Symbol">;</a> <a id="441" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="514" class="Symbol">as</a> <a id="517" class="Module">≡</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="529" class="Symbol">)</a>

<a id="532" class="Keyword">module</a> <a id="539" href="Algebra.Properties.Monoid.Mult.html" class="Module">Algebra.Properties.Monoid.Mult</a> <a id="570" class="Symbol">{</a><a id="571" href="Algebra.Properties.Monoid.Mult.html#571" class="Bound">a</a> <a id="573" href="Algebra.Properties.Monoid.Mult.html#573" class="Bound">ℓ</a><a id="574" class="Symbol">}</a> <a id="576" class="Symbol">(</a><a id="577" href="Algebra.Properties.Monoid.Mult.html#577" class="Bound">M</a> <a id="579" class="Symbol">:</a> <a id="581" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="588" href="Algebra.Properties.Monoid.Mult.html#571" class="Bound">a</a> <a id="590" href="Algebra.Properties.Monoid.Mult.html#573" class="Bound">ℓ</a><a id="591" class="Symbol">)</a> <a id="593" class="Keyword">where</a>

<a id="600" class="Comment">-- View of the monoid operator as addition</a>
<a id="643" class="Keyword">open</a> <a id="648" href="Algebra.Bundles.html#7315" class="Module">Monoid</a> <a id="655" href="Algebra.Properties.Monoid.Mult.html#577" class="Bound">M</a>
  <a id="659" class="Keyword">renaming</a>
  <a id="670" class="Symbol">(</a> <a id="672" href="Algebra.Bundles.html#7444" class="Field Operator">_∙_</a>       <a id="682" class="Symbol">to</a> <a id="685" class="Field Operator">_+_</a>
  <a id="691" class="Symbol">;</a> <a id="693" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>    <a id="703" class="Symbol">to</a> <a id="706" class="Function">+-cong</a>
  <a id="715" class="Symbol">;</a> <a id="717" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>   <a id="727" class="Symbol">to</a> <a id="730" class="Function">+-congʳ</a>
  <a id="740" class="Symbol">;</a> <a id="742" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>   <a id="752" class="Symbol">to</a> <a id="755" class="Function">+-congˡ</a>
  <a id="765" class="Symbol">;</a> <a id="767" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="777" class="Symbol">to</a> <a id="780" class="Function">+-identityˡ</a>
  <a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="806" class="Symbol">to</a> <a id="809" class="Function">+-identityʳ</a>
  <a id="823" class="Symbol">;</a> <a id="825" href="Algebra.Structures.html#3389" class="Function">assoc</a>     <a id="835" class="Symbol">to</a> <a id="838" class="Function">+-assoc</a>
  <a id="848" class="Symbol">;</a> <a id="850" href="Algebra.Bundles.html#7471" class="Field">ε</a>         <a id="860" class="Symbol">to</a> <a id="863" class="Field">0#</a>
  <a id="868" class="Symbol">)</a>

<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="916" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="956" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Definition</a>

<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="Algebra.Definitions.RawMonoid.html" class="Module">Algebra.Definitions.RawMonoid</a> <a id="1091" href="Algebra.Bundles.html#7708" class="Function">rawMonoid</a> <a id="1101" class="Keyword">public</a>
  <a id="1110" class="Keyword">using</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a><a id="1120" class="Symbol">)</a>

<a id="1123" class="Comment">------------------------------------------------------------------------</a>
<a id="1196" class="Comment">-- Properties of _×_</a>

<a id="×-congʳ"></a><a id="1218" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1226" class="Symbol">:</a> <a id="1228" class="Symbol">∀</a> <a id="1230" href="Algebra.Properties.Monoid.Mult.html#1230" class="Bound">n</a> <a id="1232" class="Symbol">→</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Algebra.Properties.Monoid.Mult.html#1230" class="Bound">n</a> <a id="1237" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×_</a><a id="1239" class="Symbol">)</a> <a id="1241" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1251" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a> <a id="1255" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1257" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>
<a id="1261" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1269" class="Number">0</a>       <a id="1277" href="Algebra.Properties.Monoid.Mult.html#1277" class="Bound">x≈x′</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
<a id="1289" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1302" href="Algebra.Properties.Monoid.Mult.html#1302" class="Bound">n</a><a id="1303" class="Symbol">)</a> <a id="1305" href="Algebra.Properties.Monoid.Mult.html#1305" class="Bound">x≈x′</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Algebra.Properties.Monoid.Mult.html#706" class="Function">+-cong</a> <a id="1319" href="Algebra.Properties.Monoid.Mult.html#1305" class="Bound">x≈x′</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1333" href="Algebra.Properties.Monoid.Mult.html#1302" class="Bound">n</a> <a id="1335" href="Algebra.Properties.Monoid.Mult.html#1305" class="Bound">x≈x′</a><a id="1339" class="Symbol">)</a>

<a id="×-cong"></a><a id="1342" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">×-cong</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×_</a> <a id="1355" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1370" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1372" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a> <a id="1376" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1378" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>
<a id="1382" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">×-cong</a> <a id="1389" class="Symbol">{</a><a id="1390" href="Algebra.Properties.Monoid.Mult.html#1390" class="Bound">n</a><a id="1391" class="Symbol">}</a> <a id="1393" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1400" href="Algebra.Properties.Monoid.Mult.html#1400" class="Bound">x≈x′</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">×-congʳ</a> <a id="1415" href="Algebra.Properties.Monoid.Mult.html#1390" class="Bound">n</a> <a id="1417" href="Algebra.Properties.Monoid.Mult.html#1400" class="Bound">x≈x′</a>

<a id="×-congˡ"></a><a id="1423" href="Algebra.Properties.Monoid.Mult.html#1423" class="Function">×-congˡ</a> <a id="1431" class="Symbol">:</a> <a id="1433" class="Symbol">∀</a> <a id="1435" class="Symbol">{</a><a id="1436" href="Algebra.Properties.Monoid.Mult.html#1436" class="Bound">x</a><a id="1437" class="Symbol">}</a> <a id="1439" class="Symbol">→</a> <a id="1441" class="Symbol">(</a><a id="1442" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">_×</a> <a id="1445" href="Algebra.Properties.Monoid.Mult.html#1436" class="Bound">x</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1458" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1462" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1464" href="Algebra.Bundles.html#7415" class="Field Operator">_≈_</a>
<a id="1468" href="Algebra.Properties.Monoid.Mult.html#1423" class="Function">×-congˡ</a> <a id="1476" href="Algebra.Properties.Monoid.Mult.html#1476" class="Bound">m≡n</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">×-cong</a> <a id="1489" href="Algebra.Properties.Monoid.Mult.html#1476" class="Bound">m≡n</a> <a id="1493" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

<a id="1499" class="Comment">-- _×_ is homomorphic with respect to _ℕ+_/_+_.</a>

<a id="×-homo-0"></a><a id="1548" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-0</a> <a id="1557" class="Symbol">:</a> <a id="1559" class="Symbol">∀</a> <a id="1561" href="Algebra.Properties.Monoid.Mult.html#1561" class="Bound">x</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Number">0</a> <a id="1567" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1569" href="Algebra.Properties.Monoid.Mult.html#1561" class="Bound">x</a> <a id="1571" href="Algebra.Bundles.html#7415" class="Field Operator">≈</a> <a id="1573" href="Algebra.Properties.Monoid.Mult.html#863" class="Field">0#</a>
<a id="1576" href="Algebra.Properties.Monoid.Mult.html#1548" class="Function">×-homo-0</a> <a id="1585" href="Algebra.Properties.Monoid.Mult.html#1585" class="Bound">x</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

<a id="×-homo-1"></a><a id="1595" href="Algebra.Properties.Monoid.Mult.html#1595" class="Function">×-homo-1</a> <a id="1604" class="Symbol">:</a> <a id="1606" class="Symbol">∀</a> <a id="1608" href="Algebra.Properties.Monoid.Mult.html#1608" class="Bound">x</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Number">1</a> <a id="1614" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1616" href="Algebra.Properties.Monoid.Mult.html#1608" class="Bound">x</a> <a id="1618" href="Algebra.Bundles.html#7415" class="Field Operator">≈</a> <a id="1620" href="Algebra.Properties.Monoid.Mult.html#1608" class="Bound">x</a>
<a id="1622" href="Algebra.Properties.Monoid.Mult.html#1595" class="Function">×-homo-1</a> <a id="1631" class="Symbol">=</a> <a id="1633" href="Algebra.Properties.Monoid.Mult.html#809" class="Function">+-identityʳ</a>

<a id="×-homo-+"></a><a id="1646" href="Algebra.Properties.Monoid.Mult.html#1646" class="Function">×-homo-+</a> <a id="1655" class="Symbol">:</a> <a id="1657" class="Symbol">∀</a> <a id="1659" href="Algebra.Properties.Monoid.Mult.html#1659" class="Bound">x</a> <a id="1661" href="Algebra.Properties.Monoid.Mult.html#1661" class="Bound">m</a> <a id="1663" href="Algebra.Properties.Monoid.Mult.html#1663" class="Bound">n</a> <a id="1665" class="Symbol">→</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Algebra.Properties.Monoid.Mult.html#1661" class="Bound">m</a> <a id="1670" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="1674" href="Algebra.Properties.Monoid.Mult.html#1663" class="Bound">n</a><a id="1675" class="Symbol">)</a> <a id="1677" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1679" href="Algebra.Properties.Monoid.Mult.html#1659" class="Bound">x</a> <a id="1681" href="Algebra.Bundles.html#7415" class="Field Operator">≈</a> <a id="1683" href="Algebra.Properties.Monoid.Mult.html#1661" class="Bound">m</a> <a id="1685" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1687" href="Algebra.Properties.Monoid.Mult.html#1659" class="Bound">x</a> <a id="1689" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1691" href="Algebra.Properties.Monoid.Mult.html#1663" class="Bound">n</a> <a id="1693" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1695" href="Algebra.Properties.Monoid.Mult.html#1659" class="Bound">x</a>
<a id="1697" href="Algebra.Properties.Monoid.Mult.html#1646" class="Function">×-homo-+</a> <a id="1706" href="Algebra.Properties.Monoid.Mult.html#1706" class="Bound">x</a> <a id="1708" class="Number">0</a>       <a id="1716" href="Algebra.Properties.Monoid.Mult.html#1716" class="Bound">n</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Algebra.Properties.Monoid.Mult.html#780" class="Function">+-identityˡ</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Algebra.Properties.Monoid.Mult.html#1716" class="Bound">n</a> <a id="1740" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1742" href="Algebra.Properties.Monoid.Mult.html#1706" class="Bound">x</a><a id="1743" class="Symbol">))</a>
<a id="1746" href="Algebra.Properties.Monoid.Mult.html#1646" class="Function">×-homo-+</a> <a id="1755" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1762" href="Algebra.Properties.Monoid.Mult.html#1762" class="Bound">m</a><a id="1763" class="Symbol">)</a> <a id="1765" href="Algebra.Properties.Monoid.Mult.html#1765" class="Bound">n</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1777" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1779" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Algebra.Properties.Monoid.Mult.html#1762" class="Bound">m</a> <a id="1784" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="1788" href="Algebra.Properties.Monoid.Mult.html#1765" class="Bound">n</a><a id="1789" class="Symbol">)</a> <a id="1791" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1793" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a>    <a id="1798" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1801" href="Algebra.Properties.Monoid.Mult.html#706" class="Function">+-cong</a> <a id="1808" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Algebra.Properties.Monoid.Mult.html#1646" class="Function">×-homo-+</a> <a id="1823" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1825" href="Algebra.Properties.Monoid.Mult.html#1762" class="Bound">m</a> <a id="1827" href="Algebra.Properties.Monoid.Mult.html#1765" class="Bound">n</a><a id="1828" class="Symbol">)</a> <a id="1830" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1834" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1836" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Algebra.Properties.Monoid.Mult.html#1762" class="Bound">m</a> <a id="1841" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1843" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1845" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1847" href="Algebra.Properties.Monoid.Mult.html#1765" class="Bound">n</a> <a id="1849" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1851" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a><a id="1852" class="Symbol">)</a>  <a id="1855" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1858" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Algebra.Properties.Monoid.Mult.html#838" class="Function">+-assoc</a> <a id="1871" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Algebra.Properties.Monoid.Mult.html#1762" class="Bound">m</a> <a id="1876" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1878" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Algebra.Properties.Monoid.Mult.html#1765" class="Bound">n</a> <a id="1884" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1886" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a><a id="1887" class="Symbol">))</a> <a id="1890" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1894" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1896" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1898" href="Algebra.Properties.Monoid.Mult.html#1762" class="Bound">m</a> <a id="1900" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1902" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a> <a id="1904" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="1906" href="Algebra.Properties.Monoid.Mult.html#1765" class="Bound">n</a> <a id="1908" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1910" href="Algebra.Properties.Monoid.Mult.html#1755" class="Bound">x</a>    <a id="1915" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="×-idem"></a><a id="1918" href="Algebra.Properties.Monoid.Mult.html#1918" class="Function">×-idem</a> <a id="1925" class="Symbol">:</a> <a id="1927" class="Symbol">∀</a> <a id="1929" class="Symbol">{</a><a id="1930" href="Algebra.Properties.Monoid.Mult.html#1930" class="Bound">c</a><a id="1931" class="Symbol">}</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">_+_</a> <a id="1939" href="Algebra.Definitions.html#3765" class="Function Operator">IdempotentOn</a> <a id="1952" href="Algebra.Properties.Monoid.Mult.html#1930" class="Bound">c</a> <a id="1954" class="Symbol">→</a>
         <a id="1965" class="Symbol">∀</a> <a id="1967" href="Algebra.Properties.Monoid.Mult.html#1967" class="Bound">n</a> <a id="1969" class="Symbol">→</a> <a id="1971" class="Symbol">.{{</a><a id="1974" href="Algebra.Properties.Monoid.Mult.html#1974" class="Bound">_</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1986" href="Algebra.Properties.Monoid.Mult.html#1967" class="Bound">n</a><a id="1987" class="Symbol">}}</a> <a id="1990" class="Symbol">→</a> <a id="1992" href="Algebra.Properties.Monoid.Mult.html#1967" class="Bound">n</a> <a id="1994" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="1996" href="Algebra.Properties.Monoid.Mult.html#1930" class="Bound">c</a> <a id="1998" href="Algebra.Bundles.html#7415" class="Field Operator">≈</a> <a id="2000" href="Algebra.Properties.Monoid.Mult.html#1930" class="Bound">c</a>
<a id="2002" href="Algebra.Properties.Monoid.Mult.html#1918" class="Function">×-idem</a> <a id="2009" class="Symbol">{</a><a id="2010" href="Algebra.Properties.Monoid.Mult.html#2010" class="Bound">c</a><a id="2011" class="Symbol">}</a> <a id="2013" href="Algebra.Properties.Monoid.Mult.html#2013" class="Bound">idem</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2023" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2027" class="Symbol">)</a>    <a id="2032" class="Symbol">=</a> <a id="2034" href="Algebra.Properties.Monoid.Mult.html#809" class="Function">+-identityʳ</a> <a id="2046" href="Algebra.Properties.Monoid.Mult.html#2010" class="Bound">c</a>
<a id="2048" href="Algebra.Properties.Monoid.Mult.html#1918" class="Function">×-idem</a> <a id="2055" class="Symbol">{</a><a id="2056" href="Algebra.Properties.Monoid.Mult.html#2056" class="Bound">c</a><a id="2057" class="Symbol">}</a> <a id="2059" href="Algebra.Properties.Monoid.Mult.html#2059" class="Bound">idem</a> <a id="2064" class="Symbol">(</a><a id="2065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2069" href="Algebra.Properties.Monoid.Mult.html#2069" class="Bound">n</a><a id="2070" class="Symbol">@(</a><a id="2072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2076" class="Symbol">_))</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2090" href="Algebra.Properties.Monoid.Mult.html#2056" class="Bound">c</a> <a id="2092" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2094" class="Symbol">(</a><a id="2095" href="Algebra.Properties.Monoid.Mult.html#2069" class="Bound">n</a> <a id="2097" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2099" href="Algebra.Properties.Monoid.Mult.html#2056" class="Bound">c</a><a id="2100" class="Symbol">)</a> <a id="2102" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2105" href="Algebra.Properties.Monoid.Mult.html#755" class="Function">+-congˡ</a> <a id="2113" class="Symbol">(</a><a id="2114" href="Algebra.Properties.Monoid.Mult.html#1918" class="Function">×-idem</a> <a id="2121" href="Algebra.Properties.Monoid.Mult.html#2059" class="Bound">idem</a> <a id="2126" href="Algebra.Properties.Monoid.Mult.html#2069" class="Bound">n</a> <a id="2128" class="Symbol">)</a> <a id="2130" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2134" href="Algebra.Properties.Monoid.Mult.html#2056" class="Bound">c</a> <a id="2136" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2138" href="Algebra.Properties.Monoid.Mult.html#2056" class="Bound">c</a>       <a id="2146" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2149" href="Algebra.Properties.Monoid.Mult.html#2059" class="Bound">idem</a> <a id="2154" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2158" href="Algebra.Properties.Monoid.Mult.html#2056" class="Bound">c</a>           <a id="2170" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="×-assocˡ"></a><a id="2173" href="Algebra.Properties.Monoid.Mult.html#2173" class="Function">×-assocˡ</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">∀</a> <a id="2186" href="Algebra.Properties.Monoid.Mult.html#2186" class="Bound">x</a> <a id="2188" href="Algebra.Properties.Monoid.Mult.html#2188" class="Bound">m</a> <a id="2190" href="Algebra.Properties.Monoid.Mult.html#2190" class="Bound">n</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Algebra.Properties.Monoid.Mult.html#2188" class="Bound">m</a> <a id="2196" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Algebra.Properties.Monoid.Mult.html#2190" class="Bound">n</a> <a id="2201" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2203" href="Algebra.Properties.Monoid.Mult.html#2186" class="Bound">x</a><a id="2204" class="Symbol">)</a> <a id="2206" href="Algebra.Bundles.html#7415" class="Field Operator">≈</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Algebra.Properties.Monoid.Mult.html#2188" class="Bound">m</a> <a id="2211" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2215" href="Algebra.Properties.Monoid.Mult.html#2190" class="Bound">n</a><a id="2216" class="Symbol">)</a> <a id="2218" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2220" href="Algebra.Properties.Monoid.Mult.html#2186" class="Bound">x</a>
<a id="2222" href="Algebra.Properties.Monoid.Mult.html#2173" class="Function">×-assocˡ</a> <a id="2231" href="Algebra.Properties.Monoid.Mult.html#2231" class="Bound">x</a> <a id="2233" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2241" href="Algebra.Properties.Monoid.Mult.html#2241" class="Bound">n</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
<a id="2250" href="Algebra.Properties.Monoid.Mult.html#2173" class="Function">×-assocˡ</a> <a id="2259" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2266" href="Algebra.Properties.Monoid.Mult.html#2266" class="Bound">m</a><a id="2267" class="Symbol">)</a> <a id="2269" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a> <a id="2271" class="Symbol">=</a> <a id="2273" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2281" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a> <a id="2283" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2285" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a> <a id="2287" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2289" href="Algebra.Properties.Monoid.Mult.html#2266" class="Bound">m</a> <a id="2291" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2293" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a> <a id="2295" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2297" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a>     <a id="2303" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2306" href="Algebra.Properties.Monoid.Mult.html#755" class="Function">+-congˡ</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Algebra.Properties.Monoid.Mult.html#2173" class="Function">×-assocˡ</a> <a id="2324" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a> <a id="2326" href="Algebra.Properties.Monoid.Mult.html#2266" class="Bound">m</a> <a id="2328" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a><a id="2329" class="Symbol">)</a> <a id="2331" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2335" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a> <a id="2337" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2339" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a> <a id="2341" href="Algebra.Properties.Monoid.Mult.html#685" class="Field Operator">+</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Algebra.Properties.Monoid.Mult.html#2266" class="Bound">m</a> <a id="2346" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2350" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a><a id="2351" class="Symbol">)</a> <a id="2353" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2355" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a> <a id="2357" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2360" href="Algebra.Properties.Monoid.Mult.html#1646" class="Function">×-homo-+</a> <a id="2369" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a> <a id="2371" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a> <a id="2373" class="Symbol">(</a><a id="2374" href="Algebra.Properties.Monoid.Mult.html#2266" class="Bound">m</a> <a id="2376" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2380" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a><a id="2381" class="Symbol">)</a> <a id="2383" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2387" class="Symbol">(</a><a id="2388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2392" href="Algebra.Properties.Monoid.Mult.html#2266" class="Bound">m</a> <a id="2394" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="2398" href="Algebra.Properties.Monoid.Mult.html#2269" class="Bound">n</a><a id="2399" class="Symbol">)</a> <a id="2401" href="Algebra.Definitions.RawMonoid.html#1089" class="Function Operator">×</a> <a id="2403" href="Algebra.Properties.Monoid.Mult.html#2259" class="Bound">x</a>     <a id="2409" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Properties.Quasigroup.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Quasigroup (Algebra.Properties.Quasigroup)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Quasigroup</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of Quasigroup</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="292" class="Keyword">using</a> <a id="298" class="Symbol">(</a><a id="299" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a><a id="309" class="Symbol">)</a>

<a id="312" class="Keyword">module</a> <a id="319" href="Algebra.Properties.Quasigroup.html" class="Module">Algebra.Properties.Quasigroup</a> <a id="349" class="Symbol">{</a><a id="350" href="Algebra.Properties.Quasigroup.html#350" class="Bound">q₁</a> <a id="353" href="Algebra.Properties.Quasigroup.html#353" class="Bound">q₂</a><a id="355" class="Symbol">}</a> <a id="357" class="Symbol">(</a><a id="358" href="Algebra.Properties.Quasigroup.html#358" class="Bound">Q</a> <a id="360" class="Symbol">:</a> <a id="362" href="Algebra.Bundles.html#31777" class="Record">Quasigroup</a> <a id="373" href="Algebra.Properties.Quasigroup.html#350" class="Bound">q₁</a> <a id="376" href="Algebra.Properties.Quasigroup.html#353" class="Bound">q₂</a><a id="378" class="Symbol">)</a> <a id="380" class="Keyword">where</a>

<a id="387" class="Keyword">open</a> <a id="392" href="Algebra.Bundles.html#31777" class="Module">Quasigroup</a> <a id="403" href="Algebra.Properties.Quasigroup.html#358" class="Bound">Q</a>
<a id="405" class="Keyword">open</a> <a id="410" class="Keyword">import</a> <a id="417" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="437" href="Algebra.Bundles.html#31917" class="Field Operator">_≈_</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="486" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="533" class="Symbol">)</a>

<a id="y≈x\\z"></a><a id="536" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="543" class="Symbol">:</a> <a id="545" class="Symbol">∀</a> <a id="547" href="Algebra.Properties.Quasigroup.html#547" class="Bound">x</a> <a id="549" href="Algebra.Properties.Quasigroup.html#549" class="Bound">y</a> <a id="551" href="Algebra.Properties.Quasigroup.html#551" class="Bound">z</a> <a id="553" class="Symbol">→</a> <a id="555" href="Algebra.Properties.Quasigroup.html#547" class="Bound">x</a> <a id="557" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="559" href="Algebra.Properties.Quasigroup.html#549" class="Bound">y</a> <a id="561" href="Algebra.Bundles.html#31917" class="Field Operator">≈</a> <a id="563" href="Algebra.Properties.Quasigroup.html#551" class="Bound">z</a> <a id="565" class="Symbol">→</a> <a id="567" href="Algebra.Properties.Quasigroup.html#549" class="Bound">y</a> <a id="569" href="Algebra.Bundles.html#31917" class="Field Operator">≈</a> <a id="571" href="Algebra.Properties.Quasigroup.html#547" class="Bound">x</a> <a id="573" href="Algebra.Bundles.html#31981" class="Field Operator">\\</a> <a id="576" href="Algebra.Properties.Quasigroup.html#551" class="Bound">z</a>
<a id="578" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="585" href="Algebra.Properties.Quasigroup.html#585" class="Bound">x</a> <a id="587" href="Algebra.Properties.Quasigroup.html#587" class="Bound">y</a> <a id="589" href="Algebra.Properties.Quasigroup.html#589" class="Bound">z</a> <a id="591" href="Algebra.Properties.Quasigroup.html#591" class="Bound">eq</a> <a id="594" class="Symbol">=</a> <a id="596" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="604" href="Algebra.Properties.Quasigroup.html#587" class="Bound">y</a>            <a id="617" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="620" href="Algebra.Structures.html#27368" class="Function">leftDividesʳ</a> <a id="633" href="Algebra.Properties.Quasigroup.html#585" class="Bound">x</a> <a id="635" href="Algebra.Properties.Quasigroup.html#587" class="Bound">y</a> <a id="637" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="641" href="Algebra.Properties.Quasigroup.html#585" class="Bound">x</a> <a id="643" href="Algebra.Bundles.html#31981" class="Field Operator">\\</a> <a id="646" class="Symbol">(</a><a id="647" href="Algebra.Properties.Quasigroup.html#585" class="Bound">x</a> <a id="649" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="651" href="Algebra.Properties.Quasigroup.html#587" class="Bound">y</a><a id="652" class="Symbol">)</a> <a id="654" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="657" href="Algebra.Structures.html#27035" class="Function">\\-congˡ</a> <a id="666" href="Algebra.Properties.Quasigroup.html#591" class="Bound">eq</a> <a id="669" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="673" href="Algebra.Properties.Quasigroup.html#585" class="Bound">x</a> <a id="675" href="Algebra.Bundles.html#31981" class="Field Operator">\\</a> <a id="678" href="Algebra.Properties.Quasigroup.html#589" class="Bound">z</a>       <a id="686" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x≈z//y"></a><a id="689" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="696" class="Symbol">:</a> <a id="698" class="Symbol">∀</a> <a id="700" href="Algebra.Properties.Quasigroup.html#700" class="Bound">x</a> <a id="702" href="Algebra.Properties.Quasigroup.html#702" class="Bound">y</a> <a id="704" href="Algebra.Properties.Quasigroup.html#704" class="Bound">z</a> <a id="706" class="Symbol">→</a> <a id="708" href="Algebra.Properties.Quasigroup.html#700" class="Bound">x</a> <a id="710" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="712" href="Algebra.Properties.Quasigroup.html#702" class="Bound">y</a> <a id="714" href="Algebra.Bundles.html#31917" class="Field Operator">≈</a> <a id="716" href="Algebra.Properties.Quasigroup.html#704" class="Bound">z</a> <a id="718" class="Symbol">→</a> <a id="720" href="Algebra.Properties.Quasigroup.html#700" class="Bound">x</a> <a id="722" href="Algebra.Bundles.html#31917" class="Field Operator">≈</a> <a id="724" href="Algebra.Properties.Quasigroup.html#704" class="Bound">z</a> <a id="726" href="Algebra.Bundles.html#32012" class="Field Operator">//</a> <a id="729" href="Algebra.Properties.Quasigroup.html#702" class="Bound">y</a>
<a id="731" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="738" href="Algebra.Properties.Quasigroup.html#738" class="Bound">x</a> <a id="740" href="Algebra.Properties.Quasigroup.html#740" class="Bound">y</a> <a id="742" href="Algebra.Properties.Quasigroup.html#742" class="Bound">z</a> <a id="744" href="Algebra.Properties.Quasigroup.html#744" class="Bound">eq</a> <a id="747" class="Symbol">=</a> <a id="749" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="757" href="Algebra.Properties.Quasigroup.html#738" class="Bound">x</a>            <a id="770" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="773" href="Algebra.Structures.html#27514" class="Function">rightDividesʳ</a> <a id="787" href="Algebra.Properties.Quasigroup.html#740" class="Bound">y</a> <a id="789" href="Algebra.Properties.Quasigroup.html#738" class="Bound">x</a> <a id="791" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="795" class="Symbol">(</a><a id="796" href="Algebra.Properties.Quasigroup.html#738" class="Bound">x</a> <a id="798" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="800" href="Algebra.Properties.Quasigroup.html#740" class="Bound">y</a><a id="801" class="Symbol">)</a> <a id="803" href="Algebra.Bundles.html#32012" class="Field Operator">//</a> <a id="806" href="Algebra.Properties.Quasigroup.html#740" class="Bound">y</a> <a id="808" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="811" href="Algebra.Structures.html#27231" class="Function">//-congʳ</a> <a id="820" href="Algebra.Properties.Quasigroup.html#744" class="Bound">eq</a> <a id="823" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="827" href="Algebra.Properties.Quasigroup.html#742" class="Bound">z</a> <a id="829" href="Algebra.Bundles.html#32012" class="Field Operator">//</a> <a id="832" href="Algebra.Properties.Quasigroup.html#740" class="Bound">y</a>       <a id="840" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="cancelˡ"></a><a id="843" href="Algebra.Properties.Quasigroup.html#843" class="Function">cancelˡ</a> <a id="851" class="Symbol">:</a> <a id="853" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="870" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
<a id="874" href="Algebra.Properties.Quasigroup.html#843" class="Function">cancelˡ</a> <a id="882" href="Algebra.Properties.Quasigroup.html#882" class="Bound">x</a> <a id="884" href="Algebra.Properties.Quasigroup.html#884" class="Bound">y</a> <a id="886" href="Algebra.Properties.Quasigroup.html#886" class="Bound">z</a> <a id="888" href="Algebra.Properties.Quasigroup.html#888" class="Bound">eq</a> <a id="891" class="Symbol">=</a> <a id="893" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="901" href="Algebra.Properties.Quasigroup.html#884" class="Bound">y</a>             <a id="915" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="918" href="Algebra.Properties.Quasigroup.html#536" class="Function">y≈x\\z</a> <a id="925" href="Algebra.Properties.Quasigroup.html#882" class="Bound">x</a> <a id="927" href="Algebra.Properties.Quasigroup.html#884" class="Bound">y</a> <a id="929" class="Symbol">(</a><a id="930" href="Algebra.Properties.Quasigroup.html#882" class="Bound">x</a> <a id="932" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="934" href="Algebra.Properties.Quasigroup.html#886" class="Bound">z</a><a id="935" class="Symbol">)</a> <a id="937" href="Algebra.Properties.Quasigroup.html#888" class="Bound">eq</a> <a id="940" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="944" href="Algebra.Properties.Quasigroup.html#882" class="Bound">x</a> <a id="946" href="Algebra.Bundles.html#31981" class="Field Operator">\\</a> <a id="949" class="Symbol">(</a><a id="950" href="Algebra.Properties.Quasigroup.html#882" class="Bound">x</a> <a id="952" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="954" href="Algebra.Properties.Quasigroup.html#886" class="Bound">z</a><a id="955" class="Symbol">)</a>  <a id="958" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="961" href="Algebra.Structures.html#27368" class="Function">leftDividesʳ</a> <a id="974" href="Algebra.Properties.Quasigroup.html#882" class="Bound">x</a> <a id="976" href="Algebra.Properties.Quasigroup.html#886" class="Bound">z</a> <a id="978" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="982" href="Algebra.Properties.Quasigroup.html#886" class="Bound">z</a>             <a id="996" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="cancelʳ"></a><a id="999" href="Algebra.Properties.Quasigroup.html#999" class="Function">cancelʳ</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="1027" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
<a id="1031" href="Algebra.Properties.Quasigroup.html#999" class="Function">cancelʳ</a> <a id="1039" href="Algebra.Properties.Quasigroup.html#1039" class="Bound">x</a> <a id="1041" href="Algebra.Properties.Quasigroup.html#1041" class="Bound">y</a> <a id="1043" href="Algebra.Properties.Quasigroup.html#1043" class="Bound">z</a> <a id="1045" href="Algebra.Properties.Quasigroup.html#1045" class="Bound">eq</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1058" href="Algebra.Properties.Quasigroup.html#1041" class="Bound">y</a>             <a id="1072" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1075" href="Algebra.Properties.Quasigroup.html#689" class="Function">x≈z//y</a> <a id="1082" href="Algebra.Properties.Quasigroup.html#1041" class="Bound">y</a> <a id="1084" href="Algebra.Properties.Quasigroup.html#1039" class="Bound">x</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Algebra.Properties.Quasigroup.html#1043" class="Bound">z</a> <a id="1089" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="1091" href="Algebra.Properties.Quasigroup.html#1039" class="Bound">x</a><a id="1092" class="Symbol">)</a> <a id="1094" href="Algebra.Properties.Quasigroup.html#1045" class="Bound">eq</a> <a id="1097" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1101" class="Symbol">(</a><a id="1102" href="Algebra.Properties.Quasigroup.html#1043" class="Bound">z</a> <a id="1104" href="Algebra.Bundles.html#31950" class="Field Operator">∙</a> <a id="1106" href="Algebra.Properties.Quasigroup.html#1039" class="Bound">x</a><a id="1107" class="Symbol">)</a> <a id="1109" href="Algebra.Bundles.html#32012" class="Field Operator">//</a> <a id="1112" href="Algebra.Properties.Quasigroup.html#1039" class="Bound">x</a>  <a id="1115" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1118" href="Algebra.Structures.html#27514" class="Function">rightDividesʳ</a> <a id="1132" href="Algebra.Properties.Quasigroup.html#1039" class="Bound">x</a> <a id="1134" href="Algebra.Properties.Quasigroup.html#1043" class="Bound">z</a> <a id="1136" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1140" href="Algebra.Properties.Quasigroup.html#1043" class="Bound">z</a>             <a id="1154" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="cancel"></a><a id="1157" href="Algebra.Properties.Quasigroup.html#1157" class="Function">cancel</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="1179" href="Algebra.Bundles.html#31950" class="Field Operator">_∙_</a>
<a id="1183" href="Algebra.Properties.Quasigroup.html#1157" class="Function">cancel</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="Algebra.Properties.Quasigroup.html#843" class="Function">cancelˡ</a> <a id="1200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1202" href="Algebra.Properties.Quasigroup.html#999" class="Function">cancelʳ</a></pre></body></html>


==> anc/html/Algebra.Properties.Ring.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Ring (Algebra.Properties.Ring)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Ring</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of Rings</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Algebra.html" class="Module">Algebra</a> <a id="279" class="Keyword">using</a> <a id="285" class="Symbol">(</a><a id="286" href="Algebra.Bundles.html#28896" class="Record">Ring</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Algebra.Properties.Ring.html" class="Module">Algebra.Properties.Ring</a> <a id="324" class="Symbol">{</a><a id="325" href="Algebra.Properties.Ring.html#325" class="Bound">r₁</a> <a id="328" href="Algebra.Properties.Ring.html#328" class="Bound">r₂</a><a id="330" class="Symbol">}</a> <a id="332" class="Symbol">(</a><a id="333" href="Algebra.Properties.Ring.html#333" class="Bound">R</a> <a id="335" class="Symbol">:</a> <a id="337" href="Algebra.Bundles.html#28896" class="Record">Ring</a> <a id="342" href="Algebra.Properties.Ring.html#325" class="Bound">r₁</a> <a id="345" href="Algebra.Properties.Ring.html#328" class="Bound">r₂</a><a id="347" class="Symbol">)</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" href="Algebra.Bundles.html#28896" class="Module">Ring</a> <a id="366" href="Algebra.Properties.Ring.html#333" class="Bound">R</a>

<a id="369" class="Keyword">import</a> <a id="376" href="Algebra.Properties.RingWithoutOne.html" class="Module">Algebra.Properties.RingWithoutOne</a> <a id="410" class="Symbol">as</a> <a id="413" class="Module">RingWithoutOneProperties</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Function.Base.html" class="Module">Function.Base</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="521" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="560" href="Algebra.Bundles.html#29022" class="Field Operator">_≈_</a>

<a id="565" class="Comment">------------------------------------------------------------------------</a>
<a id="638" class="Comment">-- Export properties of rings without a 1#.</a>

<a id="683" class="Keyword">open</a> <a id="688" href="Algebra.Properties.RingWithoutOne.html" class="Module">RingWithoutOneProperties</a> <a id="713" href="Algebra.Bundles.html#29343" class="Function">ringWithoutOne</a> <a id="728" class="Keyword">public</a>

<a id="736" class="Comment">------------------------------------------------------------------------</a>
<a id="809" class="Comment">-- Extra properties of 1#</a>

<a id="-1*x≈-x"></a><a id="836" href="Algebra.Properties.Ring.html#836" class="Function">-1*x≈-x</a> <a id="844" class="Symbol">:</a> <a id="846" class="Symbol">∀</a> <a id="848" href="Algebra.Properties.Ring.html#848" class="Bound">x</a> <a id="850" class="Symbol">→</a> <a id="852" href="Algebra.Bundles.html#29102" class="Field Operator">-</a> <a id="854" href="Algebra.Bundles.html#29150" class="Field">1#</a> <a id="857" href="Algebra.Bundles.html#29076" class="Field Operator">*</a> <a id="859" href="Algebra.Properties.Ring.html#848" class="Bound">x</a> <a id="861" href="Algebra.Bundles.html#29022" class="Field Operator">≈</a> <a id="863" href="Algebra.Bundles.html#29102" class="Field Operator">-</a> <a id="865" href="Algebra.Properties.Ring.html#848" class="Bound">x</a>
<a id="867" href="Algebra.Properties.Ring.html#836" class="Function">-1*x≈-x</a> <a id="875" href="Algebra.Properties.Ring.html#875" class="Bound">x</a> <a id="877" class="Symbol">=</a> <a id="879" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="887" href="Algebra.Bundles.html#29102" class="Field Operator">-</a> <a id="889" href="Algebra.Bundles.html#29150" class="Field">1#</a> <a id="892" href="Algebra.Bundles.html#29076" class="Field Operator">*</a> <a id="894" href="Algebra.Properties.Ring.html#875" class="Bound">x</a>    <a id="899" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="902" href="Algebra.Properties.RingWithoutOne.html#1249" class="Function">-‿distribˡ-*</a> <a id="915" href="Algebra.Bundles.html#29150" class="Field">1#</a> <a id="918" href="Algebra.Properties.Ring.html#875" class="Bound">x</a> <a id="920" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="924" href="Algebra.Bundles.html#29102" class="Field Operator">-</a> <a id="926" class="Symbol">(</a><a id="927" href="Algebra.Bundles.html#29150" class="Field">1#</a> <a id="930" href="Algebra.Bundles.html#29076" class="Field Operator">*</a> <a id="932" href="Algebra.Properties.Ring.html#875" class="Bound">x</a><a id="933" class="Symbol">)</a>  <a id="936" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="939" href="Algebra.Structures.html#20625" class="Function">-‿cong</a> <a id="946" class="Symbol">(</a> <a id="948" href="Algebra.Structures.html#25404" class="Function">*-identityˡ</a> <a id="960" href="Algebra.Properties.Ring.html#875" class="Bound">x</a> <a id="962" class="Symbol">)</a> <a id="964" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="968" href="Algebra.Bundles.html#29102" class="Field Operator">-</a> <a id="970" href="Algebra.Properties.Ring.html#875" class="Bound">x</a>         <a id="980" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Properties.RingWithoutOne.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>RingWithoutOne (Algebra.Properties.RingWithoutOne)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.RingWithoutOne</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of RingWithoutOne</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Algebra.Bundles.html#25856" class="Record">RingWithoutOne</a><a id="317" class="Symbol">)</a>

<a id="320" class="Keyword">module</a> <a id="327" href="Algebra.Properties.RingWithoutOne.html" class="Module">Algebra.Properties.RingWithoutOne</a> <a id="361" class="Symbol">{</a><a id="362" href="Algebra.Properties.RingWithoutOne.html#362" class="Bound">r₁</a> <a id="365" href="Algebra.Properties.RingWithoutOne.html#365" class="Bound">r₂</a><a id="367" class="Symbol">}</a> <a id="369" class="Symbol">(</a><a id="370" href="Algebra.Properties.RingWithoutOne.html#370" class="Bound">R</a> <a id="372" class="Symbol">:</a> <a id="374" href="Algebra.Bundles.html#25856" class="Record">RingWithoutOne</a> <a id="389" href="Algebra.Properties.RingWithoutOne.html#362" class="Bound">r₁</a> <a id="392" href="Algebra.Properties.RingWithoutOne.html#365" class="Bound">r₂</a><a id="394" class="Symbol">)</a> <a id="396" class="Keyword">where</a>

<a id="403" class="Keyword">open</a> <a id="408" href="Algebra.Bundles.html#25856" class="Module">RingWithoutOne</a> <a id="423" href="Algebra.Properties.RingWithoutOne.html#370" class="Bound">R</a>

<a id="426" class="Keyword">import</a> <a id="433" href="Algebra.Properties.AbelianGroup.html" class="Module">Algebra.Properties.AbelianGroup</a> <a id="465" class="Symbol">as</a> <a id="468" class="Module">AbelianGroupProperties</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Function.Base.html" class="Module">Function.Base</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="574" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="582" class="Comment">------------------------------------------------------------------------</a>
<a id="655" class="Comment">-- Export properties of abelian groups</a>

<a id="695" class="Keyword">open</a> <a id="700" href="Algebra.Properties.AbelianGroup.html" class="Module">AbelianGroupProperties</a> <a id="723" href="Algebra.Bundles.html#26456" class="Function">+-abelianGroup</a> <a id="738" class="Keyword">public</a>
  <a id="747" class="Keyword">renaming</a>
  <a id="758" class="Symbol">(</a> <a id="760" href="Algebra.Properties.Group.html#3147" class="Function">ε⁻¹≈ε</a>            <a id="777" class="Symbol">to</a> <a id="780" class="Function">-0#≈0#</a>
  <a id="789" class="Symbol">;</a> <a id="791" href="Algebra.Properties.Group.html#2434" class="Function">∙-cancelˡ</a>        <a id="808" class="Symbol">to</a> <a id="811" class="Function">+-cancelˡ</a>
  <a id="823" class="Symbol">;</a> <a id="825" href="Algebra.Properties.Group.html#2456" class="Function">∙-cancelʳ</a>        <a id="842" class="Symbol">to</a> <a id="845" class="Function">+-cancelʳ</a>
  <a id="857" class="Symbol">;</a> <a id="859" href="Algebra.Properties.Group.html#2477" class="Function">∙-cancel</a>         <a id="876" class="Symbol">to</a> <a id="879" class="Function">+-cancel</a>
  <a id="890" class="Symbol">;</a> <a id="892" href="Algebra.Properties.Group.html#3377" class="Function">⁻¹-involutive</a>    <a id="909" class="Symbol">to</a> <a id="912" class="Function">-‿involutive</a>
  <a id="927" class="Symbol">;</a> <a id="929" href="Algebra.Properties.Group.html#3786" class="Function">⁻¹-injective</a>     <a id="946" class="Symbol">to</a> <a id="949" class="Function">-‿injective</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Algebra.Properties.Group.html#3876" class="Function">⁻¹-anti-homo-∙</a>   <a id="982" class="Symbol">to</a> <a id="985" class="Function">-‿anti-homo-+</a>
  <a id="1001" class="Symbol">;</a> <a id="1003" href="Algebra.Properties.Loop.html#845" class="Function">identityˡ-unique</a> <a id="1020" class="Symbol">to</a> <a id="1023" class="Function">+-identityˡ-unique</a>
  <a id="1044" class="Symbol">;</a> <a id="1046" href="Algebra.Properties.Loop.html#987" class="Function">identityʳ-unique</a> <a id="1063" class="Symbol">to</a> <a id="1066" class="Function">+-identityʳ-unique</a>
  <a id="1087" class="Symbol">;</a> <a id="1089" href="Algebra.Properties.Loop.html#1132" class="Function">identity-unique</a>  <a id="1106" class="Symbol">to</a> <a id="1109" class="Function">+-identity-unique</a>
  <a id="1129" class="Symbol">;</a> <a id="1131" href="Algebra.Properties.Group.html#2925" class="Function">inverseˡ-unique</a>  <a id="1148" class="Symbol">to</a> <a id="1151" class="Function">+-inverseˡ-unique</a>
  <a id="1171" class="Symbol">;</a> <a id="1173" href="Algebra.Properties.Group.html#3036" class="Function">inverseʳ-unique</a>  <a id="1190" class="Symbol">to</a> <a id="1193" class="Function">+-inverseʳ-unique</a>
  <a id="1213" class="Symbol">;</a> <a id="1215" href="Algebra.Properties.AbelianGroup.html#1073" class="Function">⁻¹-∙-comm</a>        <a id="1232" class="Symbol">to</a> <a id="1235" class="Function">-‿+-comm</a>
  <a id="1246" class="Symbol">)</a>

<a id="-‿distribˡ-*"></a><a id="1249" href="Algebra.Properties.RingWithoutOne.html#1249" class="Function">-‿distribˡ-*</a> <a id="1262" class="Symbol">:</a> <a id="1264" class="Symbol">∀</a> <a id="1266" href="Algebra.Properties.RingWithoutOne.html#1266" class="Bound">x</a> <a id="1268" href="Algebra.Properties.RingWithoutOne.html#1268" class="Bound">y</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Algebra.Properties.RingWithoutOne.html#1266" class="Bound">x</a> <a id="1277" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1279" href="Algebra.Properties.RingWithoutOne.html#1268" class="Bound">y</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Algebra.Bundles.html#26002" class="Field Operator">≈</a> <a id="1284" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1286" href="Algebra.Properties.RingWithoutOne.html#1266" class="Bound">x</a> <a id="1288" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1290" href="Algebra.Properties.RingWithoutOne.html#1268" class="Bound">y</a>
<a id="1292" href="Algebra.Properties.RingWithoutOne.html#1249" class="Function">-‿distribˡ-*</a> <a id="1305" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1307" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1315" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1317" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1325" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1327" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1329" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1331" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a>                        <a id="1356" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1359" href="Algebra.Structures.html#20449" class="Function">+-identityʳ</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1374" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1376" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1378" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1379" class="Symbol">)</a> <a id="1381" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1385" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1387" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1389" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1391" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1393" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1395" href="Algebra.Bundles.html#26148" class="Field">0#</a>                   <a id="1416" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1419" href="Algebra.Structures.html#20278" class="Function">+-congˡ</a> <a id="1427" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1429" href="Algebra.Structures.html#20581" class="Function">-‿inverseʳ</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1443" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1445" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1452" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1454" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1456" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1458" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1460" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1465" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1467" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1469" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1471" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1473" class="Symbol">(</a><a id="1474" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1476" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1478" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1479" class="Symbol">))</a>  <a id="1483" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1486" href="Algebra.Structures.html#20197" class="Function">+-assoc</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1497" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1499" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1501" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1507" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1509" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1510" class="Symbol">)</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1518" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1520" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1521" class="Symbol">))</a> <a id="1524" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1528" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1530" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1532" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1534" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1536" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1538" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1540" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1542" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1544" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1546" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1551" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1553" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1554" class="Symbol">)</a>    <a id="1559" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1562" href="Algebra.Structures.html#20319" class="Function">+-congʳ</a> <a id="1570" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1572" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="1581" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1586" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a><a id="1587" class="Symbol">)</a> <a id="1589" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1591" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1595" class="Symbol">(</a><a id="1596" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1598" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1600" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1602" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1607" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1609" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1611" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1616" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1618" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1619" class="Symbol">)</a>      <a id="1626" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1629" href="Algebra.Structures.html#20319" class="Function">+-congʳ</a> <a id="1637" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1639" href="Algebra.Structures.html#10627" class="Function">*-congʳ</a> <a id="1647" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1649" href="Algebra.Structures.html#20537" class="Function">-‿inverseˡ</a> <a id="1660" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1662" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1666" href="Algebra.Bundles.html#26148" class="Field">0#</a> <a id="1669" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1671" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1673" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1675" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1680" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1682" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1683" class="Symbol">)</a>             <a id="1697" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1700" href="Algebra.Structures.html#20319" class="Function">+-congʳ</a> <a id="1708" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1710" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="1716" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a> <a id="1718" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1722" href="Algebra.Bundles.html#26148" class="Field">0#</a> <a id="1725" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1727" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1732" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1734" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1735" class="Symbol">)</a>                 <a id="1753" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1756" href="Algebra.Structures.html#20404" class="Function">+-identityˡ</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1774" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1776" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1777" class="Symbol">))</a> <a id="1780" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1784" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Algebra.Properties.RingWithoutOne.html#1305" class="Bound">x</a> <a id="1789" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1791" href="Algebra.Properties.RingWithoutOne.html#1307" class="Bound">y</a><a id="1792" class="Symbol">)</a>                      <a id="1815" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="-‿distribʳ-*"></a><a id="1818" href="Algebra.Properties.RingWithoutOne.html#1818" class="Function">-‿distribʳ-*</a> <a id="1831" class="Symbol">:</a> <a id="1833" class="Symbol">∀</a> <a id="1835" href="Algebra.Properties.RingWithoutOne.html#1835" class="Bound">x</a> <a id="1837" href="Algebra.Properties.RingWithoutOne.html#1837" class="Bound">y</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1843" class="Symbol">(</a><a id="1844" href="Algebra.Properties.RingWithoutOne.html#1835" class="Bound">x</a> <a id="1846" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1848" href="Algebra.Properties.RingWithoutOne.html#1837" class="Bound">y</a><a id="1849" class="Symbol">)</a> <a id="1851" href="Algebra.Bundles.html#26002" class="Field Operator">≈</a> <a id="1853" href="Algebra.Properties.RingWithoutOne.html#1835" class="Bound">x</a> <a id="1855" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1857" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1859" href="Algebra.Properties.RingWithoutOne.html#1837" class="Bound">y</a>
<a id="1861" href="Algebra.Properties.RingWithoutOne.html#1818" class="Function">-‿distribʳ-*</a> <a id="1874" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="1876" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1884" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1886" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1894" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="1896" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1898" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1900" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a>                        <a id="1925" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1928" href="Algebra.Structures.html#20404" class="Function">+-identityˡ</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="1943" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1945" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1947" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="1948" class="Symbol">)</a> <a id="1950" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1954" href="Algebra.Bundles.html#26148" class="Field">0#</a> <a id="1957" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="1959" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="1961" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="1963" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="1965" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a>                   <a id="1985" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1988" href="Algebra.Structures.html#20319" class="Function">+-congʳ</a> <a id="1996" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1998" href="Algebra.Structures.html#20537" class="Function">-‿inverseˡ</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2012" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2014" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2015" class="Symbol">)</a> <a id="2017" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2021" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2023" class="Symbol">(</a><a id="2024" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2026" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2028" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2029" class="Symbol">)</a> <a id="2031" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2033" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2035" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2037" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a> <a id="2039" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2041" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2043" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2045" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2047" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a>    <a id="2052" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2055" href="Algebra.Structures.html#20197" class="Function">+-assoc</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2069" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2071" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2072" class="Symbol">))</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2078" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2080" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2081" class="Symbol">)</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2086" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2088" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2090" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2091" class="Symbol">)</a> <a id="2093" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2097" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2102" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2104" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2105" class="Symbol">)</a> <a id="2107" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2112" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2114" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a> <a id="2116" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2118" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2120" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2122" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2124" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2125" class="Symbol">)</a>  <a id="2128" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2131" href="Algebra.Structures.html#20278" class="Function">+-congˡ</a> <a id="2139" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2141" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="2150" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2152" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2157" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2158" class="Symbol">)</a> <a id="2160" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2164" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2169" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2171" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2172" class="Symbol">)</a> <a id="2174" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2176" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2178" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a> <a id="2183" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2185" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2187" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2188" class="Symbol">)</a>      <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2198" href="Algebra.Structures.html#20278" class="Function">+-congˡ</a> <a id="2206" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2208" href="Algebra.Structures.html#10601" class="Function">*-congˡ</a> <a id="2216" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2218" href="Algebra.Structures.html#20581" class="Function">-‿inverseʳ</a> <a id="2229" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a> <a id="2231" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2235" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2240" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2242" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2243" class="Symbol">)</a> <a id="2245" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2247" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2249" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2251" href="Algebra.Bundles.html#26148" class="Field">0#</a>             <a id="2266" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2269" href="Algebra.Structures.html#20278" class="Function">+-congˡ</a> <a id="2277" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2279" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a> <a id="2285" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2287" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2291" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2296" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2298" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2299" class="Symbol">)</a> <a id="2301" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2303" href="Algebra.Bundles.html#26148" class="Field">0#</a>                 <a id="2322" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2325" href="Algebra.Structures.html#20449" class="Function">+-identityʳ</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2343" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2345" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2346" class="Symbol">))</a> <a id="2349" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2353" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Algebra.Properties.RingWithoutOne.html#1874" class="Bound">x</a> <a id="2358" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2360" href="Algebra.Properties.RingWithoutOne.html#1876" class="Bound">y</a><a id="2361" class="Symbol">)</a>                      <a id="2384" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="x+x≈x⇒x≈0"></a><a id="2387" href="Algebra.Properties.RingWithoutOne.html#2387" class="Function">x+x≈x⇒x≈0</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" href="Algebra.Properties.RingWithoutOne.html#2401" class="Bound">x</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Algebra.Properties.RingWithoutOne.html#2401" class="Bound">x</a> <a id="2407" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2409" href="Algebra.Properties.RingWithoutOne.html#2401" class="Bound">x</a> <a id="2411" href="Algebra.Bundles.html#26002" class="Field Operator">≈</a> <a id="2413" href="Algebra.Properties.RingWithoutOne.html#2401" class="Bound">x</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Algebra.Properties.RingWithoutOne.html#2401" class="Bound">x</a> <a id="2419" href="Algebra.Bundles.html#26002" class="Field Operator">≈</a> <a id="2421" href="Algebra.Bundles.html#26148" class="Field">0#</a>
<a id="2424" href="Algebra.Properties.RingWithoutOne.html#2387" class="Function">x+x≈x⇒x≈0</a> <a id="2434" href="Algebra.Properties.RingWithoutOne.html#2434" class="Bound">x</a> <a id="2436" href="Algebra.Properties.RingWithoutOne.html#2436" class="Bound">eq</a> <a id="2439" class="Symbol">=</a> <a id="2441" href="Algebra.Properties.RingWithoutOne.html#1023" class="Function">+-identityˡ-unique</a> <a id="2460" href="Algebra.Properties.RingWithoutOne.html#2434" class="Bound">x</a> <a id="2462" href="Algebra.Properties.RingWithoutOne.html#2434" class="Bound">x</a> <a id="2464" href="Algebra.Properties.RingWithoutOne.html#2436" class="Bound">eq</a>

<a id="x[y-z]≈xy-xz"></a><a id="2468" href="Algebra.Properties.RingWithoutOne.html#2468" class="Function">x[y-z]≈xy-xz</a> <a id="2481" class="Symbol">:</a> <a id="2483" class="Symbol">∀</a> <a id="2485" href="Algebra.Properties.RingWithoutOne.html#2485" class="Bound">x</a> <a id="2487" href="Algebra.Properties.RingWithoutOne.html#2487" class="Bound">y</a> <a id="2489" href="Algebra.Properties.RingWithoutOne.html#2489" class="Bound">z</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Algebra.Properties.RingWithoutOne.html#2485" class="Bound">x</a> <a id="2495" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Algebra.Properties.RingWithoutOne.html#2487" class="Bound">y</a> <a id="2500" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2502" href="Algebra.Properties.RingWithoutOne.html#2489" class="Bound">z</a><a id="2503" class="Symbol">)</a> <a id="2505" href="Algebra.Bundles.html#26002" class="Field Operator">≈</a> <a id="2507" href="Algebra.Properties.RingWithoutOne.html#2485" class="Bound">x</a> <a id="2509" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2511" href="Algebra.Properties.RingWithoutOne.html#2487" class="Bound">y</a> <a id="2513" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2515" href="Algebra.Properties.RingWithoutOne.html#2485" class="Bound">x</a> <a id="2517" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2519" href="Algebra.Properties.RingWithoutOne.html#2489" class="Bound">z</a>
<a id="2521" href="Algebra.Properties.RingWithoutOne.html#2468" class="Function">x[y-z]≈xy-xz</a> <a id="2534" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2536" href="Algebra.Properties.RingWithoutOne.html#2536" class="Bound">y</a> <a id="2538" href="Algebra.Properties.RingWithoutOne.html#2538" class="Bound">z</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2550" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2552" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Algebra.Properties.RingWithoutOne.html#2536" class="Bound">y</a> <a id="2557" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2559" href="Algebra.Properties.RingWithoutOne.html#2538" class="Bound">z</a><a id="2560" class="Symbol">)</a>      <a id="2567" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2570" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="2579" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2581" href="Algebra.Properties.RingWithoutOne.html#2536" class="Bound">y</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2586" href="Algebra.Properties.RingWithoutOne.html#2538" class="Bound">z</a><a id="2587" class="Symbol">)</a> <a id="2589" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2593" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2595" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2597" href="Algebra.Properties.RingWithoutOne.html#2536" class="Bound">y</a> <a id="2599" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2601" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2603" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2605" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2607" href="Algebra.Properties.RingWithoutOne.html#2538" class="Bound">z</a>  <a id="2610" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2613" href="Algebra.Structures.html#20278" class="Function">+-congˡ</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Algebra.Properties.RingWithoutOne.html#1818" class="Function">-‿distribʳ-*</a> <a id="2640" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2642" href="Algebra.Properties.RingWithoutOne.html#2538" class="Bound">z</a><a id="2643" class="Symbol">))</a> <a id="2646" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2650" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2652" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2654" href="Algebra.Properties.RingWithoutOne.html#2536" class="Bound">y</a> <a id="2656" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2658" href="Algebra.Properties.RingWithoutOne.html#2534" class="Bound">x</a> <a id="2660" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2662" href="Algebra.Properties.RingWithoutOne.html#2538" class="Bound">z</a>    <a id="2667" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[y-z]x≈yx-zx"></a><a id="2670" href="Algebra.Properties.RingWithoutOne.html#2670" class="Function">[y-z]x≈yx-zx</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">∀</a> <a id="2687" href="Algebra.Properties.RingWithoutOne.html#2687" class="Bound">x</a> <a id="2689" href="Algebra.Properties.RingWithoutOne.html#2689" class="Bound">y</a> <a id="2691" href="Algebra.Properties.RingWithoutOne.html#2691" class="Bound">z</a> <a id="2693" class="Symbol">→</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Algebra.Properties.RingWithoutOne.html#2689" class="Bound">y</a> <a id="2698" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2700" href="Algebra.Properties.RingWithoutOne.html#2691" class="Bound">z</a><a id="2701" class="Symbol">)</a> <a id="2703" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2705" href="Algebra.Properties.RingWithoutOne.html#2687" class="Bound">x</a> <a id="2707" href="Algebra.Bundles.html#26002" class="Field Operator">≈</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Algebra.Properties.RingWithoutOne.html#2689" class="Bound">y</a> <a id="2712" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2714" href="Algebra.Properties.RingWithoutOne.html#2687" class="Bound">x</a><a id="2715" class="Symbol">)</a> <a id="2717" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Algebra.Properties.RingWithoutOne.html#2691" class="Bound">z</a> <a id="2722" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2724" href="Algebra.Properties.RingWithoutOne.html#2687" class="Bound">x</a><a id="2725" class="Symbol">)</a>
<a id="2727" href="Algebra.Properties.RingWithoutOne.html#2670" class="Function">[y-z]x≈yx-zx</a> <a id="2740" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a> <a id="2742" href="Algebra.Properties.RingWithoutOne.html#2742" class="Bound">y</a> <a id="2744" href="Algebra.Properties.RingWithoutOne.html#2744" class="Bound">z</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2756" class="Symbol">(</a><a id="2757" href="Algebra.Properties.RingWithoutOne.html#2742" class="Bound">y</a> <a id="2759" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2761" href="Algebra.Properties.RingWithoutOne.html#2744" class="Bound">z</a><a id="2762" class="Symbol">)</a> <a id="2764" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2766" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a>      <a id="2773" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2776" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="2785" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a> <a id="2787" href="Algebra.Properties.RingWithoutOne.html#2742" class="Bound">y</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2792" href="Algebra.Properties.RingWithoutOne.html#2744" class="Bound">z</a><a id="2793" class="Symbol">)</a> <a id="2795" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2799" href="Algebra.Properties.RingWithoutOne.html#2742" class="Bound">y</a> <a id="2801" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2803" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a> <a id="2805" href="Algebra.Bundles.html#26040" class="Field Operator">+</a> <a id="2807" href="Algebra.Bundles.html#26112" class="Field Operator">-</a> <a id="2809" href="Algebra.Properties.RingWithoutOne.html#2744" class="Bound">z</a> <a id="2811" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2813" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a>  <a id="2816" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2819" href="Algebra.Structures.html#20278" class="Function">+-congˡ</a> <a id="2827" class="Symbol">(</a><a id="2828" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Algebra.Properties.RingWithoutOne.html#1249" class="Function">-‿distribˡ-*</a> <a id="2846" href="Algebra.Properties.RingWithoutOne.html#2744" class="Bound">z</a> <a id="2848" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a><a id="2849" class="Symbol">))</a> <a id="2852" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2856" href="Algebra.Properties.RingWithoutOne.html#2742" class="Bound">y</a> <a id="2858" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2860" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a> <a id="2862" href="Algebra.Structures.html#9186" class="Function Operator">-</a> <a id="2864" href="Algebra.Properties.RingWithoutOne.html#2744" class="Bound">z</a> <a id="2866" href="Algebra.Bundles.html#26076" class="Field Operator">*</a> <a id="2868" href="Algebra.Properties.RingWithoutOne.html#2740" class="Bound">x</a>    <a id="2873" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Properties.Semigroup.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Semigroup (Algebra.Properties.Semigroup)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Semigroup</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some theory for Semigroup</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Algebra.html" class="Module">Algebra</a> <a id="274" class="Keyword">using</a> <a id="280" class="Symbol">(</a><a id="281" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="290" class="Symbol">)</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Algebra.Properties.Semigroup.html" class="Module">Algebra.Properties.Semigroup</a> <a id="329" class="Symbol">{</a><a id="330" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="332" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="333" class="Symbol">}</a> <a id="335" class="Symbol">(</a><a id="336" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a> <a id="338" class="Symbol">:</a> <a id="340" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="350" href="Algebra.Properties.Semigroup.html#330" class="Bound">a</a> <a id="352" href="Algebra.Properties.Semigroup.html#332" class="Bound">ℓ</a><a id="353" class="Symbol">)</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="402" class="Symbol">)</a>

<a id="405" class="Keyword">open</a> <a id="410" href="Algebra.Bundles.html#4756" class="Module">Semigroup</a> <a id="420" href="Algebra.Properties.Semigroup.html#336" class="Bound">S</a>
  <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Algebra.Bundles.html#4838" class="Field">Carrier</a><a id="438" class="Symbol">;</a> <a id="440" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a><a id="443" class="Symbol">;</a> <a id="445" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a><a id="448" class="Symbol">;</a> <a id="450" href="Algebra.Structures.html#1873" class="Function">setoid</a><a id="456" class="Symbol">;</a> <a id="458" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="464" class="Symbol">;</a> <a id="466" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Structures.html#1667" class="Function">sym</a><a id="475" class="Symbol">;</a> <a id="477" href="Algebra.Structures.html#3389" class="Function">assoc</a><a id="482" class="Symbol">;</a> <a id="484" href="Algebra.Structures.html#1798" class="Function">∙-cong</a><a id="490" class="Symbol">;</a> <a id="492" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a><a id="499" class="Symbol">;</a> <a id="501" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="542" href="Algebra.Bundles.html#4862" class="Field Operator">_≈_</a>
  <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Algebra.Definitions.html#6675" class="Function">Alternative</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a><a id="583" class="Symbol">;</a> <a id="585" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a><a id="601" class="Symbol">;</a> <a id="603" href="Algebra.Definitions.html#6770" class="Function">Flexible</a><a id="611" class="Symbol">)</a>

<a id="614" class="Keyword">private</a>
  <a id="624" class="Keyword">variable</a>
    <a id="637" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="639" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="641" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a> <a id="643" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="645" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a> <a id="647" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a> <a id="649" class="Symbol">:</a> <a id="651" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>

<a id="x∙yz≈xy∙z"></a><a id="660" href="Algebra.Properties.Semigroup.html#660" class="Function">x∙yz≈xy∙z</a> <a id="670" class="Symbol">:</a> <a id="672" class="Symbol">∀</a> <a id="674" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="676" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a> <a id="678" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a> <a id="680" class="Symbol">→</a> <a id="682" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="684" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="686" class="Symbol">(</a><a id="687" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a> <a id="689" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="691" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a><a id="692" class="Symbol">)</a> <a id="694" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="696" class="Symbol">(</a><a id="697" href="Algebra.Properties.Semigroup.html#674" class="Bound">x</a> <a id="699" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="701" href="Algebra.Properties.Semigroup.html#676" class="Bound">y</a><a id="702" class="Symbol">)</a> <a id="704" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="706" href="Algebra.Properties.Semigroup.html#678" class="Bound">z</a>
<a id="708" href="Algebra.Properties.Semigroup.html#660" class="Function">x∙yz≈xy∙z</a> <a id="718" href="Algebra.Properties.Semigroup.html#718" class="Bound">x</a> <a id="720" href="Algebra.Properties.Semigroup.html#720" class="Bound">y</a> <a id="722" href="Algebra.Properties.Semigroup.html#722" class="Bound">z</a> <a id="724" class="Symbol">=</a> <a id="726" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="730" class="Symbol">(</a><a id="731" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="737" href="Algebra.Properties.Semigroup.html#718" class="Bound">x</a> <a id="739" href="Algebra.Properties.Semigroup.html#720" class="Bound">y</a> <a id="741" href="Algebra.Properties.Semigroup.html#722" class="Bound">z</a><a id="742" class="Symbol">)</a>

<a id="alternativeˡ"></a><a id="745" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="758" class="Symbol">:</a> <a id="760" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="776" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="780" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="793" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="795" href="Algebra.Properties.Semigroup.html#795" class="Bound">y</a> <a id="797" class="Symbol">=</a> <a id="799" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="805" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="807" href="Algebra.Properties.Semigroup.html#793" class="Bound">x</a> <a id="809" href="Algebra.Properties.Semigroup.html#795" class="Bound">y</a>

<a id="alternativeʳ"></a><a id="812" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a> <a id="825" class="Symbol">:</a> <a id="827" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="844" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="848" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a> <a id="861" href="Algebra.Properties.Semigroup.html#861" class="Bound">x</a> <a id="863" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a> <a id="865" class="Symbol">=</a> <a id="867" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="871" class="Symbol">(</a><a id="872" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="878" href="Algebra.Properties.Semigroup.html#861" class="Bound">x</a> <a id="880" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a> <a id="882" href="Algebra.Properties.Semigroup.html#863" class="Bound">y</a><a id="883" class="Symbol">)</a>

<a id="alternative"></a><a id="886" href="Algebra.Properties.Semigroup.html#886" class="Function">alternative</a> <a id="898" class="Symbol">:</a> <a id="900" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="912" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="916" href="Algebra.Properties.Semigroup.html#886" class="Function">alternative</a> <a id="928" class="Symbol">=</a> <a id="930" href="Algebra.Properties.Semigroup.html#745" class="Function">alternativeˡ</a> <a id="943" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="945" href="Algebra.Properties.Semigroup.html#812" class="Function">alternativeʳ</a>

<a id="flexible"></a><a id="959" href="Algebra.Properties.Semigroup.html#959" class="Function">flexible</a> <a id="968" class="Symbol">:</a> <a id="970" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="979" href="Algebra.Bundles.html#4894" class="Field Operator">_∙_</a>
<a id="983" href="Algebra.Properties.Semigroup.html#959" class="Function">flexible</a> <a id="992" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a> <a id="994" href="Algebra.Properties.Semigroup.html#994" class="Bound">y</a> <a id="996" class="Symbol">=</a> <a id="998" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1004" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a> <a id="1006" href="Algebra.Properties.Semigroup.html#994" class="Bound">y</a> <a id="1008" href="Algebra.Properties.Semigroup.html#992" class="Bound">x</a>

<a id="1011" class="Keyword">module</a> <a id="1018" href="Algebra.Properties.Semigroup.html#1018" class="Module">_</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="1030" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1032" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="1034" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1036" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Keyword">where</a>
  <a id="1047" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1060" class="Symbol">:</a> <a id="1062" class="Symbol">∀</a> <a id="1064" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1066" class="Symbol">→</a> <a id="1068" class="Symbol">(</a><a id="1069" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1071" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1073" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1074" class="Symbol">)</a> <a id="1076" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1078" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1080" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1082" href="Algebra.Properties.Semigroup.html#1064" class="Bound">x</a> <a id="1084" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1086" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a>
  <a id="1090" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1103" href="Algebra.Properties.Semigroup.html#1103" class="Bound">x</a> <a id="1105" class="Symbol">=</a> <a id="1107" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1120" href="Algebra.Properties.Semigroup.html#1103" class="Bound">x</a> <a id="1122" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1124" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1136" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a><a id="1140" class="Symbol">)</a>

  <a id="1145" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">∀</a> <a id="1162" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1168" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1173" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1175" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a><a id="1176" class="Symbol">)</a> <a id="1178" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1180" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1182" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1184" href="Algebra.Properties.Semigroup.html#1162" class="Bound">x</a>
  <a id="1188" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1201" href="Algebra.Properties.Semigroup.html#1201" class="Bound">x</a> <a id="1203" class="Symbol">=</a> <a id="1205" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1223" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1225" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1227" href="Algebra.Properties.Semigroup.html#1201" class="Bound">x</a><a id="1228" class="Symbol">))</a> <a id="1231" class="Symbol">(</a><a id="1232" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1240" href="Algebra.Properties.Semigroup.html#1021" class="Bound">uv≈w</a><a id="1244" class="Symbol">)</a>

  <a id="1249" href="Algebra.Properties.Semigroup.html#1249" class="Function">uv≈w⇒u[vx∙y]≈w∙xy</a> <a id="1267" class="Symbol">:</a> <a id="1269" class="Symbol">∀</a> <a id="1271" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a> <a id="1273" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1279" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1281" class="Symbol">((</a><a id="1283" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1285" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1287" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a><a id="1288" class="Symbol">)</a> <a id="1290" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1292" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a><a id="1293" class="Symbol">)</a> <a id="1295" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1297" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1299" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Properties.Semigroup.html#1271" class="Bound">x</a> <a id="1304" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1306" href="Algebra.Properties.Semigroup.html#1273" class="Bound">y</a><a id="1307" class="Symbol">)</a>
  <a id="1311" href="Algebra.Properties.Semigroup.html#1249" class="Function">uv≈w⇒u[vx∙y]≈w∙xy</a> <a id="1329" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1331" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1341" class="Symbol">(</a><a id="1342" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1350" class="Symbol">(</a><a id="1351" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1357" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1359" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1361" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a><a id="1362" class="Symbol">))</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1379" class="Symbol">(</a><a id="1380" href="Algebra.Properties.Semigroup.html#1329" class="Bound">x</a> <a id="1382" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1384" href="Algebra.Properties.Semigroup.html#1331" class="Bound">y</a><a id="1385" class="Symbol">))</a>

  <a id="1391" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="1409" class="Symbol">:</a> <a id="1411" class="Symbol">∀</a> <a id="1413" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1415" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a> <a id="1417" class="Symbol">→</a> <a id="1419" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1421" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a> <a id="1426" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1431" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1433" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a><a id="1434" class="Symbol">))</a> <a id="1437" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1439" href="Algebra.Properties.Semigroup.html#1413" class="Bound">x</a> <a id="1441" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1446" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1448" href="Algebra.Properties.Semigroup.html#1415" class="Bound">y</a><a id="1449" class="Symbol">)</a>
  <a id="1453" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="1471" href="Algebra.Properties.Semigroup.html#1471" class="Bound">x</a> <a id="1473" href="Algebra.Properties.Semigroup.html#1473" class="Bound">y</a> <a id="1475" class="Symbol">=</a> <a id="1477" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="1499" href="Algebra.Properties.Semigroup.html#1473" class="Bound">y</a><a id="1500" class="Symbol">)</a>

  <a id="1505" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1523" class="Symbol">:</a> <a id="1525" class="Symbol">∀</a> <a id="1527" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1529" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1531" class="Symbol">→</a> <a id="1533" class="Symbol">(</a><a id="1534" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1536" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1541" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1543" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1544" class="Symbol">))</a> <a id="1547" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1549" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1551" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1553" href="Algebra.Properties.Semigroup.html#1527" class="Bound">x</a> <a id="1555" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Algebra.Properties.Semigroup.html#1529" class="Bound">y</a> <a id="1560" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1562" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a><a id="1563" class="Symbol">)</a>
  <a id="1567" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1585" href="Algebra.Properties.Semigroup.html#1585" class="Bound">x</a> <a id="1587" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a> <a id="1589" class="Symbol">=</a> <a id="1591" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1604" href="Algebra.Properties.Semigroup.html#1585" class="Bound">x</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a> <a id="1609" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1611" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1612" class="Symbol">)</a> <a id="1614" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1640" href="Algebra.Properties.Semigroup.html#1587" class="Bound">y</a><a id="1641" class="Symbol">))</a>

  <a id="1647" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="1665" class="Symbol">:</a> <a id="1667" class="Symbol">∀</a> <a id="1669" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1671" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a> <a id="1673" class="Symbol">→</a> <a id="1675" class="Symbol">((</a><a id="1677" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1679" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1681" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1682" class="Symbol">)</a> <a id="1684" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1686" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a><a id="1687" class="Symbol">)</a> <a id="1689" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1691" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a> <a id="1693" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1695" href="Algebra.Properties.Semigroup.html#1669" class="Bound">x</a> <a id="1697" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1702" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1704" href="Algebra.Properties.Semigroup.html#1671" class="Bound">y</a><a id="1705" class="Symbol">)</a>
  <a id="1709" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="1727" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a> <a id="1729" href="Algebra.Properties.Semigroup.html#1729" class="Bound">y</a> <a id="1731" class="Symbol">=</a> <a id="1733" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="1762" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a><a id="1763" class="Symbol">))</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1773" href="Algebra.Properties.Semigroup.html#1727" class="Bound">x</a> <a id="1775" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a> <a id="1777" href="Algebra.Properties.Semigroup.html#1729" class="Bound">y</a><a id="1778" class="Symbol">)</a>

  <a id="1783" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">∀</a> <a id="1805" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1807" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a> <a id="1809" class="Symbol">→</a> <a id="1811" class="Symbol">((</a><a id="1813" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1815" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1817" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1822" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1823" class="Symbol">)</a> <a id="1825" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1827" href="Algebra.Properties.Semigroup.html#1032" class="Bound">v</a> <a id="1829" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1831" href="Algebra.Properties.Semigroup.html#1805" class="Bound">x</a> <a id="1833" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1835" class="Symbol">(</a><a id="1836" href="Algebra.Properties.Semigroup.html#1807" class="Bound">y</a> <a id="1838" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1840" href="Algebra.Properties.Semigroup.html#1036" class="Bound">w</a><a id="1841" class="Symbol">)</a>
  <a id="1845" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="1863" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1865" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1867" class="Symbol">=</a> <a id="1869" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="1891" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1893" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1895" href="Algebra.Properties.Semigroup.html#1028" class="Bound">u</a><a id="1896" class="Symbol">))</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="1918" href="Algebra.Properties.Semigroup.html#1863" class="Bound">x</a> <a id="1920" href="Algebra.Properties.Semigroup.html#1865" class="Bound">y</a> <a id="1922" class="Symbol">)</a>

<a id="1925" class="Keyword">module</a> <a id="1932" href="Algebra.Properties.Semigroup.html#1932" class="Module">_</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="1940" class="Symbol">:</a> <a id="1942" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="1944" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1946" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="1948" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="1950" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Keyword">where</a>

  <a id="1962" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">∀</a> <a id="1982" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="1984" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a> <a id="1986" class="Symbol">→</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="1991" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1993" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a><a id="1994" class="Symbol">)</a> <a id="1996" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2001" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2003" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2008" href="Algebra.Properties.Semigroup.html#1982" class="Bound">x</a> <a id="2010" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2012" class="Symbol">(</a><a id="2013" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2015" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2017" href="Algebra.Properties.Semigroup.html#1984" class="Bound">y</a><a id="2018" class="Symbol">)</a>
  <a id="2022" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="2038" href="Algebra.Properties.Semigroup.html#2038" class="Bound">x</a> <a id="2040" href="Algebra.Properties.Semigroup.html#2040" class="Bound">y</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="2057" class="Symbol">(</a><a id="2058" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="2071" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2076" href="Algebra.Properties.Semigroup.html#2040" class="Bound">y</a><a id="2077" class="Symbol">)</a> <a id="2079" href="Algebra.Properties.Semigroup.html#2038" class="Bound">x</a>

  <a id="2084" href="Algebra.Properties.Semigroup.html#2084" class="Function">uv≈w⇒xy≈z⇒u[vx∙y]≈wz</a> <a id="2105" class="Symbol">:</a> <a id="2107" class="Symbol">∀</a> <a id="2109" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a> <a id="2111" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a> <a id="2117" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2119" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a> <a id="2121" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2123" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a> <a id="2125" class="Symbol">→</a> <a id="2127" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a> <a id="2129" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2131" class="Symbol">((</a><a id="2133" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2135" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2137" href="Algebra.Properties.Semigroup.html#2109" class="Bound">x</a><a id="2138" class="Symbol">)</a> <a id="2140" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2142" href="Algebra.Properties.Semigroup.html#2111" class="Bound">y</a><a id="2143" class="Symbol">)</a> <a id="2145" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2147" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2149" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2151" href="Algebra.Properties.Semigroup.html#647" class="Generalizable">z</a>
  <a id="2155" href="Algebra.Properties.Semigroup.html#2084" class="Function">uv≈w⇒xy≈z⇒u[vx∙y]≈wz</a> <a id="2176" href="Algebra.Properties.Semigroup.html#2176" class="Bound">x</a> <a id="2178" href="Algebra.Properties.Semigroup.html#2178" class="Bound">y</a> <a id="2180" href="Algebra.Properties.Semigroup.html#2180" class="Bound">xy≈z</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="2216" href="Algebra.Properties.Semigroup.html#2180" class="Bound">xy≈z</a> <a id="2221" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a><a id="2222" class="Symbol">))</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="2239" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2244" class="Symbol">_)</a>

  <a id="2250" href="Algebra.Properties.Semigroup.html#2250" class="Function">uv≈w⇒x∙wy≈x∙[u∙vy]</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="2273" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Algebra.Properties.Semigroup.html#1950" class="Bound">w</a> <a id="2278" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2280" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a><a id="2281" class="Symbol">)</a> <a id="2283" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2285" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a> <a id="2287" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Algebra.Properties.Semigroup.html#1942" class="Bound">u</a> <a id="2292" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Algebra.Properties.Semigroup.html#1946" class="Bound">v</a> <a id="2297" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2299" href="Algebra.Properties.Semigroup.html#645" class="Generalizable">y</a><a id="2300" class="Symbol">))</a>
  <a id="2305" href="Algebra.Properties.Semigroup.html#2250" class="Function">uv≈w⇒x∙wy≈x∙[u∙vy]</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2330" class="Symbol">(</a><a id="2331" href="Algebra.Properties.Semigroup.html#1391" class="Function">uv≈w⇒x[uv∙y]≈x∙wy</a> <a id="2349" href="Algebra.Properties.Semigroup.html#1935" class="Bound">uv≈w</a> <a id="2354" class="Symbol">_</a> <a id="2356" class="Symbol">_)</a>

<a id="2360" class="Keyword">module</a> <a id="2367" href="Algebra.Properties.Semigroup.html#2367" class="Module">_</a> <a id="2369" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2371" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2373" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2375" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2377" class="Keyword">where</a>
  <a id="2385" href="Algebra.Properties.Semigroup.html#2385" class="Function">[uv∙w]x≈u[vw∙x]</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">((</a><a id="2405" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2407" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2409" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2410" class="Symbol">)</a> <a id="2412" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2414" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2415" class="Symbol">)</a> <a id="2417" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2419" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2421" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2423" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2425" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2427" class="Symbol">((</a><a id="2429" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2431" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2433" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2438" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2439" class="Symbol">)</a>
  <a id="2443" href="Algebra.Properties.Semigroup.html#2385" class="Function">[uv∙w]x≈u[vw∙x]</a> <a id="2459" class="Symbol">=</a> <a id="2461" href="Algebra.Properties.Semigroup.html#1647" class="Function">uv≈w⇒[xu∙v]y≈x∙wy</a> <a id="2479" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2484" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2486" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a>

  <a id="2491" href="Algebra.Properties.Semigroup.html#2491" class="Function">[uv∙w]x≈u[v∙wx]</a> <a id="2507" class="Symbol">:</a> <a id="2509" class="Symbol">((</a><a id="2511" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2513" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2515" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2516" class="Symbol">)</a> <a id="2518" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2520" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2521" class="Symbol">)</a> <a id="2523" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2525" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2527" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2529" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2531" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2536" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2541" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2543" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2544" class="Symbol">))</a>
  <a id="2549" href="Algebra.Properties.Semigroup.html#2491" class="Function">[uv∙w]x≈u[v∙wx]</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Algebra.Properties.Semigroup.html#1783" class="Function">uv≈w⇒[xy∙u]v≈x∙yw</a> <a id="2585" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2590" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2592" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a>

  <a id="2597" href="Algebra.Properties.Semigroup.html#2597" class="Function">[u∙vw]x≈uv∙wx</a> <a id="2611" class="Symbol">:</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2616" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2621" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2623" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2624" class="Symbol">))</a> <a id="2627" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2629" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2631" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2636" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2638" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2639" class="Symbol">)</a> <a id="2641" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2646" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2648" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2649" class="Symbol">)</a>
  <a id="2653" href="Algebra.Properties.Semigroup.html#2597" class="Function">[u∙vw]x≈uv∙wx</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2696" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2698" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2700" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2701" class="Symbol">)))</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2715" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2717" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2718" class="Symbol">)</a> <a id="2720" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2722" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2723" class="Symbol">)</a>

  <a id="2728" href="Algebra.Properties.Semigroup.html#2728" class="Function">[u∙vw]x≈u[v∙wx]</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2749" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2754" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2756" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2757" class="Symbol">))</a> <a id="2760" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2762" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a> <a id="2764" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2766" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2768" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2773" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2778" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2780" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2781" class="Symbol">))</a>
  <a id="2786" href="Algebra.Properties.Semigroup.html#2728" class="Function">[u∙vw]x≈u[v∙wx]</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Algebra.Properties.Semigroup.html#1505" class="Function">uv≈w⇒[x∙yu]v≈x∙yw</a> <a id="2822" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2827" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2829" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a>

  <a id="2834" href="Algebra.Properties.Semigroup.html#2834" class="Function">uv∙wx≈u[vw∙x]</a> <a id="2848" class="Symbol">:</a> <a id="2850" class="Symbol">(</a><a id="2851" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2853" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2855" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a><a id="2856" class="Symbol">)</a> <a id="2858" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a> <a id="2863" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2865" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2866" class="Symbol">)</a> <a id="2868" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2870" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2872" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2874" class="Symbol">((</a><a id="2876" href="Algebra.Properties.Semigroup.html#2371" class="Bound">v</a> <a id="2878" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2880" href="Algebra.Properties.Semigroup.html#2373" class="Bound">w</a><a id="2881" class="Symbol">)</a> <a id="2883" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2885" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a><a id="2886" class="Symbol">)</a>
  <a id="2890" href="Algebra.Properties.Semigroup.html#2834" class="Function">uv∙wx≈u[vw∙x]</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Algebra.Properties.Semigroup.html#1962" class="Function">uv≈w⇒xu∙vy≈x∙wy</a> <a id="2922" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2927" href="Algebra.Properties.Semigroup.html#2369" class="Bound">u</a> <a id="2929" href="Algebra.Properties.Semigroup.html#2375" class="Bound">x</a>

<a id="2932" class="Keyword">module</a> <a id="2939" href="Algebra.Properties.Semigroup.html#2939" class="Module">_</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Algebra.Properties.Semigroup.html#637" class="Generalizable">u</a> <a id="2952" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2954" href="Algebra.Properties.Semigroup.html#639" class="Generalizable">v</a> <a id="2956" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="2958" href="Algebra.Properties.Semigroup.html#641" class="Generalizable">w</a> <a id="2960" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="2962" href="Algebra.Properties.Semigroup.html#643" class="Generalizable">x</a><a id="2963" class="Symbol">)</a> <a id="2965" class="Keyword">where</a>
  <a id="2973" href="Algebra.Properties.Semigroup.html#2973" class="Function">uv≈wx⇒yu∙v≈yw∙x</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="2995" class="Symbol">→</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="3000" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3002" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3007" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3009" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Algebra.Properties.Semigroup.html#2993" class="Bound">y</a> <a id="3014" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3016" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3021" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a>
  <a id="3025" href="Algebra.Properties.Semigroup.html#2973" class="Function">uv≈wx⇒yu∙v≈yw∙x</a> <a id="3041" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="3065" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="3071" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3086" href="Algebra.Properties.Semigroup.html#3041" class="Bound">y</a> <a id="3088" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3090" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a><a id="3091" class="Symbol">))</a>

  <a id="3097" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3113" class="Symbol">:</a> <a id="3115" class="Symbol">∀</a> <a id="3117" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a> <a id="3123" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3125" class="Symbol">(</a><a id="3126" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3128" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3130" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a><a id="3131" class="Symbol">)</a> <a id="3133" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3135" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3137" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3142" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3144" href="Algebra.Properties.Semigroup.html#3117" class="Bound">y</a><a id="3145" class="Symbol">)</a>
  <a id="3149" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3165" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Algebra.Properties.Semigroup.html#1145" class="Function">uv≈w⇒u∙vx≈wx</a> <a id="3189" href="Algebra.Properties.Semigroup.html#2942" class="Bound">uv≈wx</a> <a id="3195" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">(</a><a id="3199" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3205" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3207" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3209" href="Algebra.Properties.Semigroup.html#3165" class="Bound">y</a><a id="3210" class="Symbol">)</a>

  <a id="3215" href="Algebra.Properties.Semigroup.html#3215" class="Function">uv≈wx⇒yu∙vz≈yw∙xz</a> <a id="3233" class="Symbol">:</a> <a id="3235" class="Symbol">∀</a> <a id="3237" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3239" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a> <a id="3241" class="Symbol">→</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3246" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3248" href="Algebra.Properties.Semigroup.html#2950" class="Bound">u</a><a id="3249" class="Symbol">)</a> <a id="3251" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Algebra.Properties.Semigroup.html#2954" class="Bound">v</a> <a id="3256" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3258" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a><a id="3259" class="Symbol">)</a> <a id="3261" href="Algebra.Bundles.html#4862" class="Field Operator">≈</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Algebra.Properties.Semigroup.html#3237" class="Bound">y</a> <a id="3266" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3268" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3273" class="Symbol">(</a><a id="3274" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3276" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3278" href="Algebra.Properties.Semigroup.html#3239" class="Bound">z</a><a id="3279" class="Symbol">)</a>
  <a id="3283" href="Algebra.Properties.Semigroup.html#3215" class="Function">uv≈wx⇒yu∙vz≈yw∙xz</a> <a id="3301" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a> <a id="3303" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3313" class="Symbol">(</a><a id="3314" href="Algebra.Properties.Semigroup.html#1047" class="Function">uv≈w⇒xu∙v≈xw</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Algebra.Properties.Semigroup.html#3097" class="Function">uv≈wx⇒u∙vy≈w∙xy</a> <a id="3344" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a><a id="3345" class="Symbol">)</a> <a id="3347" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a><a id="3348" class="Symbol">)</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3362" href="Algebra.Properties.Semigroup.html#3301" class="Bound">y</a> <a id="3364" href="Algebra.Properties.Semigroup.html#2958" class="Bound">w</a> <a id="3366" class="Symbol">(</a><a id="3367" href="Algebra.Properties.Semigroup.html#2962" class="Bound">x</a> <a id="3369" href="Algebra.Bundles.html#4894" class="Field Operator">∙</a> <a id="3371" href="Algebra.Properties.Semigroup.html#3303" class="Bound">z</a><a id="3372" class="Symbol">)))</a></pre></body></html>


==> anc/html/Algebra.Properties.Semiring.Exp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Exp (Algebra.Properties.Semiring.Exp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Properties.Semiring.Exp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Exponentiation defined over a semiring as repeated multiplication</a>
<a id="175" class="Comment">------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical-compatible</a> <a id="282" class="Pragma">--safe</a> <a id="289" class="Symbol">#-}</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Algebra.Bundles.html#18455" class="Record">Semiring</a><a id="337" class="Symbol">)</a>

<a id="340" class="Keyword">module</a> <a id="347" href="Algebra.Properties.Semiring.Exp.html" class="Module">Algebra.Properties.Semiring.Exp</a>
  <a id="381" class="Symbol">{</a><a id="382" href="Algebra.Properties.Semiring.Exp.html#382" class="Bound">a</a> <a id="384" href="Algebra.Properties.Semiring.Exp.html#384" class="Bound">ℓ</a><a id="385" class="Symbol">}</a> <a id="387" class="Symbol">(</a><a id="388" href="Algebra.Properties.Semiring.Exp.html#388" class="Bound">S</a> <a id="390" class="Symbol">:</a> <a id="392" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="401" href="Algebra.Properties.Semiring.Exp.html#382" class="Bound">a</a> <a id="403" href="Algebra.Properties.Semiring.Exp.html#384" class="Bound">ℓ</a><a id="404" class="Symbol">)</a> <a id="406" class="Keyword">where</a>

<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="439" class="Symbol">as</a> <a id="442" class="Module">ℕ</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="452" class="Symbol">;</a> <a id="454" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="458" class="Symbol">;</a> <a id="460" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="518" class="Symbol">;</a> <a id="520" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">≡</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="608" class="Symbol">)</a>
<a id="610" class="Keyword">import</a> <a id="617" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="637" class="Symbol">as</a> <a id="640" class="Module">ℕ</a> <a id="642" class="Keyword">using</a> <a id="648" class="Symbol">(</a><a id="649" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a><a id="655" class="Symbol">)</a>

<a id="658" class="Comment">-- Need to see almost everything, including setoid</a>
<a id="709" class="Keyword">open</a> <a id="714" href="Algebra.Bundles.html#18455" class="Module">Semiring</a> <a id="723" href="Algebra.Properties.Semiring.Exp.html#388" class="Bound">S</a>

<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="771" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="778" class="Keyword">import</a> <a id="785" href="Algebra.Properties.Monoid.Mult.html" class="Module">Algebra.Properties.Monoid.Mult</a> <a id="816" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a> <a id="825" class="Symbol">as</a> <a id="Mult"></a><a id="828" href="Algebra.Properties.Semiring.Exp.html#828" class="Module">Mult</a>

<a id="834" class="Comment">------------------------------------------------------------------------</a>
<a id="907" class="Comment">-- Definition</a>

<a id="922" class="Keyword">open</a> <a id="927" class="Keyword">import</a> <a id="934" href="Algebra.Definitions.RawSemiring.html" class="Module">Algebra.Definitions.RawSemiring</a> <a id="966" href="Algebra.Bundles.html#17431" class="Function">rawSemiring</a> <a id="978" class="Keyword">public</a>
  <a id="987" class="Keyword">using</a> <a id="993" class="Symbol">(</a><a id="994" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">_^_</a><a id="997" class="Symbol">)</a>

<a id="1000" class="Comment">------------------------------------------------------------------------</a>
<a id="1073" class="Comment">-- Properties</a>

<a id="^-congˡ"></a><a id="1088" href="Algebra.Properties.Semiring.Exp.html#1088" class="Function">^-congˡ</a> <a id="1096" class="Symbol">:</a> <a id="1098" class="Symbol">∀</a> <a id="1100" href="Algebra.Properties.Semiring.Exp.html#1100" class="Bound">n</a> <a id="1102" class="Symbol">→</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">_^</a> <a id="1108" href="Algebra.Properties.Semiring.Exp.html#1100" class="Bound">n</a><a id="1109" class="Symbol">)</a> <a id="1111" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1121" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a> <a id="1125" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1127" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>
<a id="1131" href="Algebra.Properties.Semiring.Exp.html#1088" class="Function">^-congˡ</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Algebra.Properties.Monoid.Mult.html#1218" class="Function">Mult.×-congʳ</a>

<a id="^-cong"></a><a id="1155" href="Algebra.Properties.Semiring.Exp.html#1155" class="Function">^-cong</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">_^_</a> <a id="1168" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1179" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a> <a id="1183" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1185" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1189" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1191" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>
<a id="1195" href="Algebra.Properties.Semiring.Exp.html#1155" class="Function">^-cong</a> <a id="1202" href="Algebra.Properties.Semiring.Exp.html#1202" class="Bound">x≈y</a> <a id="1206" href="Algebra.Properties.Semiring.Exp.html#1206" class="Bound">u≡v</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Algebra.Properties.Monoid.Mult.html#1342" class="Function">Mult.×-cong</a> <a id="1224" href="Algebra.Properties.Semiring.Exp.html#1206" class="Bound">u≡v</a> <a id="1228" href="Algebra.Properties.Semiring.Exp.html#1202" class="Bound">x≈y</a>

<a id="^-congʳ"></a><a id="1233" href="Algebra.Properties.Semiring.Exp.html#1233" class="Function">^-congʳ</a> <a id="1241" class="Symbol">:</a> <a id="1243" class="Symbol">∀</a> <a id="1245" href="Algebra.Properties.Semiring.Exp.html#1245" class="Bound">x</a> <a id="1247" class="Symbol">→</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Algebra.Properties.Semiring.Exp.html#1245" class="Bound">x</a> <a id="1252" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^_</a><a id="1254" class="Symbol">)</a> <a id="1256" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1266" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1270" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1272" href="Algebra.Bundles.html#18574" class="Field Operator">_≈_</a>
<a id="1276" href="Algebra.Properties.Semiring.Exp.html#1233" class="Function">^-congʳ</a> <a id="1284" href="Algebra.Properties.Semiring.Exp.html#1284" class="Bound">x</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Algebra.Properties.Monoid.Mult.html#1423" class="Function">Mult.×-congˡ</a>

<a id="1302" class="Comment">-- xᵐ⁺ⁿ ≈ xᵐxⁿ</a>
<a id="^-homo-*"></a><a id="1317" href="Algebra.Properties.Semiring.Exp.html#1317" class="Function">^-homo-*</a> <a id="1326" class="Symbol">:</a> <a id="1328" class="Symbol">∀</a> <a id="1330" href="Algebra.Properties.Semiring.Exp.html#1330" class="Bound">x</a> <a id="1332" href="Algebra.Properties.Semiring.Exp.html#1332" class="Bound">m</a> <a id="1334" href="Algebra.Properties.Semiring.Exp.html#1334" class="Bound">n</a> <a id="1336" class="Symbol">→</a> <a id="1338" href="Algebra.Properties.Semiring.Exp.html#1330" class="Bound">x</a> <a id="1340" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Algebra.Properties.Semiring.Exp.html#1332" class="Bound">m</a> <a id="1345" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="1349" href="Algebra.Properties.Semiring.Exp.html#1334" class="Bound">n</a><a id="1350" class="Symbol">)</a> <a id="1352" href="Algebra.Bundles.html#18574" class="Field Operator">≈</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Algebra.Properties.Semiring.Exp.html#1330" class="Bound">x</a> <a id="1357" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1359" href="Algebra.Properties.Semiring.Exp.html#1332" class="Bound">m</a><a id="1360" class="Symbol">)</a> <a id="1362" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Algebra.Properties.Semiring.Exp.html#1330" class="Bound">x</a> <a id="1367" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1369" href="Algebra.Properties.Semiring.Exp.html#1334" class="Bound">n</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Algebra.Properties.Semiring.Exp.html#1317" class="Function">^-homo-*</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Algebra.Properties.Monoid.Mult.html#1646" class="Function">Mult.×-homo-+</a>

<a id="1398" class="Comment">-- (xᵐ)ⁿ≈xᵐ*ⁿ</a>
<a id="^-assocʳ"></a><a id="1412" href="Algebra.Properties.Semiring.Exp.html#1412" class="Function">^-assocʳ</a> <a id="1421" class="Symbol">:</a> <a id="1423" class="Symbol">∀</a> <a id="1425" href="Algebra.Properties.Semiring.Exp.html#1425" class="Bound">x</a> <a id="1427" href="Algebra.Properties.Semiring.Exp.html#1427" class="Bound">m</a> <a id="1429" href="Algebra.Properties.Semiring.Exp.html#1429" class="Bound">n</a> <a id="1431" class="Symbol">→</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Algebra.Properties.Semiring.Exp.html#1425" class="Bound">x</a> <a id="1436" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1438" href="Algebra.Properties.Semiring.Exp.html#1427" class="Bound">m</a><a id="1439" class="Symbol">)</a> <a id="1441" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1443" href="Algebra.Properties.Semiring.Exp.html#1429" class="Bound">n</a> <a id="1445" href="Algebra.Bundles.html#18574" class="Field Operator">≈</a> <a id="1447" href="Algebra.Properties.Semiring.Exp.html#1425" class="Bound">x</a> <a id="1449" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Algebra.Properties.Semiring.Exp.html#1427" class="Bound">m</a> <a id="1454" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="1458" href="Algebra.Properties.Semiring.Exp.html#1429" class="Bound">n</a><a id="1459" class="Symbol">)</a>
<a id="1461" href="Algebra.Properties.Semiring.Exp.html#1412" class="Function">^-assocʳ</a> <a id="1470" href="Algebra.Properties.Semiring.Exp.html#1470" class="Bound">x</a> <a id="1472" href="Algebra.Properties.Semiring.Exp.html#1472" class="Bound">m</a> <a id="1474" href="Algebra.Properties.Semiring.Exp.html#1474" class="Bound">n</a> <a id="1476" class="Keyword">rewrite</a> <a id="1484" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="1493" href="Algebra.Properties.Semiring.Exp.html#1472" class="Bound">m</a> <a id="1495" href="Algebra.Properties.Semiring.Exp.html#1474" class="Bound">n</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Algebra.Properties.Monoid.Mult.html#2173" class="Function">Mult.×-assocˡ</a> <a id="1513" href="Algebra.Properties.Semiring.Exp.html#1470" class="Bound">x</a> <a id="1515" href="Algebra.Properties.Semiring.Exp.html#1474" class="Bound">n</a> <a id="1517" href="Algebra.Properties.Semiring.Exp.html#1472" class="Bound">m</a>

<a id="1520" class="Comment">------------------------------------------------------------------------</a>
<a id="1593" class="Comment">-- A lemma using commutativity, needed for the Binomial Theorem</a>

<a id="y*x^m*y^n≈x^m*y^[n+1]"></a><a id="1658" href="Algebra.Properties.Semiring.Exp.html#1658" class="Function">y*x^m*y^n≈x^m*y^[n+1]</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">∀</a> <a id="1684" class="Symbol">{</a><a id="1685" href="Algebra.Properties.Semiring.Exp.html#1685" class="Bound">x</a><a id="1686" class="Symbol">}</a> <a id="1688" class="Symbol">{</a><a id="1689" href="Algebra.Properties.Semiring.Exp.html#1689" class="Bound">y</a><a id="1690" class="Symbol">}</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Algebra.Properties.Semiring.Exp.html#1693" class="Bound">x*y≈y*x</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Algebra.Properties.Semiring.Exp.html#1685" class="Bound">x</a> <a id="1705" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1707" href="Algebra.Properties.Semiring.Exp.html#1689" class="Bound">y</a> <a id="1709" href="Algebra.Bundles.html#18574" class="Field Operator">≈</a> <a id="1711" href="Algebra.Properties.Semiring.Exp.html#1689" class="Bound">y</a> <a id="1713" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1715" href="Algebra.Properties.Semiring.Exp.html#1685" class="Bound">x</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a>
                        <a id="1744" class="Symbol">∀</a> <a id="1746" href="Algebra.Properties.Semiring.Exp.html#1746" class="Bound">m</a> <a id="1748" href="Algebra.Properties.Semiring.Exp.html#1748" class="Bound">n</a> <a id="1750" class="Symbol">→</a> <a id="1752" href="Algebra.Properties.Semiring.Exp.html#1689" class="Bound">y</a> <a id="1754" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Algebra.Properties.Semiring.Exp.html#1685" class="Bound">x</a> <a id="1759" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1761" href="Algebra.Properties.Semiring.Exp.html#1746" class="Bound">m</a> <a id="1763" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1765" href="Algebra.Properties.Semiring.Exp.html#1689" class="Bound">y</a> <a id="1767" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1769" href="Algebra.Properties.Semiring.Exp.html#1748" class="Bound">n</a><a id="1770" class="Symbol">)</a> <a id="1772" href="Algebra.Bundles.html#18574" class="Field Operator">≈</a> <a id="1774" href="Algebra.Properties.Semiring.Exp.html#1685" class="Bound">x</a> <a id="1776" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1778" href="Algebra.Properties.Semiring.Exp.html#1746" class="Bound">m</a> <a id="1780" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1782" href="Algebra.Properties.Semiring.Exp.html#1689" class="Bound">y</a> <a id="1784" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1790" href="Algebra.Properties.Semiring.Exp.html#1748" class="Bound">n</a>
<a id="1792" href="Algebra.Properties.Semiring.Exp.html#1658" class="Function">y*x^m*y^n≈x^m*y^[n+1]</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">{</a><a id="1819" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a><a id="1820" class="Symbol">}</a> <a id="1822" href="Algebra.Properties.Semiring.Exp.html#1822" class="Bound">x*y≈y*x</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Algebra.Properties.Semiring.Exp.html#1851" class="Function">helper</a>
  <a id="1841" class="Keyword">where</a>
    <a id="1851" href="Algebra.Properties.Semiring.Exp.html#1851" class="Function">helper</a> <a id="1858" class="Symbol">:</a> <a id="1860" class="Symbol">∀</a> <a id="1862" href="Algebra.Properties.Semiring.Exp.html#1862" class="Bound">m</a> <a id="1864" href="Algebra.Properties.Semiring.Exp.html#1864" class="Bound">n</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1870" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="1875" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1877" href="Algebra.Properties.Semiring.Exp.html#1862" class="Bound">m</a> <a id="1879" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1881" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1883" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1885" href="Algebra.Properties.Semiring.Exp.html#1864" class="Bound">n</a><a id="1886" class="Symbol">)</a> <a id="1888" href="Algebra.Bundles.html#18574" class="Field Operator">≈</a> <a id="1890" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="1892" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1894" href="Algebra.Properties.Semiring.Exp.html#1862" class="Bound">m</a> <a id="1896" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1898" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1900" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1906" href="Algebra.Properties.Semiring.Exp.html#1864" class="Bound">n</a>
    <a id="1912" href="Algebra.Properties.Semiring.Exp.html#1851" class="Function">helper</a> <a id="1919" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1927" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="1943" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1945" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="1950" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1952" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1959" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1961" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1963" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1965" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="1966" class="Symbol">)</a>  <a id="1969" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="1979" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1981" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Algebra.Bundles.html#18688" class="Field">1#</a> <a id="1987" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="1989" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="1991" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="1993" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="1994" class="Symbol">)</a>          <a id="2005" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2008" href="Algebra.Structures.html#14858" class="Function">*-congˡ</a> <a id="2016" class="Symbol">(</a><a id="2017" href="Algebra.Structures.html#14916" class="Function">*-identityˡ</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2032" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2034" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="2035" class="Symbol">))</a> <a id="2038" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2046" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2048" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2050" class="Symbol">(</a><a id="2051" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2053" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2055" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="2056" class="Symbol">)</a>               <a id="2072" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="2082" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2084" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2091" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="2092" class="Symbol">)</a>               <a id="2108" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2111" href="Algebra.Structures.html#14916" class="Function">*-identityˡ</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2126" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2132" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="2133" class="Symbol">)</a> <a id="2135" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="2143" href="Algebra.Bundles.html#18688" class="Field">1#</a> <a id="2146" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2148" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2150" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2157" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="2158" class="Symbol">)</a>          <a id="2169" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="2179" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2181" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2183" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2190" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2192" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2194" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2196" class="Symbol">(</a><a id="2197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2201" href="Algebra.Properties.Semiring.Exp.html#1927" class="Bound">n</a><a id="2202" class="Symbol">)</a>  <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2211" href="Algebra.Properties.Semiring.Exp.html#1851" class="Function">helper</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2223" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a><a id="2224" class="Symbol">)</a> <a id="2226" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="2242" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2244" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2249" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2255" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2257" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2259" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2261" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2263" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2264" class="Symbol">)</a>    <a id="2269" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="2279" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2281" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2283" class="Symbol">((</a><a id="2285" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2287" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2289" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2291" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2293" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a><a id="2294" class="Symbol">)</a> <a id="2296" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2298" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2300" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2302" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2303" class="Symbol">)</a>  <a id="2306" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2309" href="Algebra.Structures.html#14858" class="Function">*-congˡ</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="2326" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2331" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2333" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a><a id="2334" class="Symbol">)</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2339" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2341" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2342" class="Symbol">))</a> <a id="2345" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2353" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2355" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2360" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2365" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2367" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2369" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2371" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2373" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2375" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2376" class="Symbol">))</a>  <a id="2380" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2383" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="2391" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2393" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2398" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2400" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2402" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2404" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2406" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2408" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2409" class="Symbol">)</a> <a id="2411" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="2419" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2421" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2423" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2425" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2430" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2432" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2434" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2436" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2438" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2440" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2441" class="Symbol">)</a>    <a id="2446" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2449" href="Algebra.Structures.html#14887" class="Function">*-congʳ</a> <a id="2457" href="Algebra.Properties.Semiring.Exp.html#1822" class="Bound">x*y≈y*x</a> <a id="2465" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="2473" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2475" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2477" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2479" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2484" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2486" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2488" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2490" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2492" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2494" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2495" class="Symbol">)</a>    <a id="2500" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2503" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="2511" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2513" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2515" class="Symbol">_</a> <a id="2517" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2525" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2527" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2532" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2537" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2539" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2541" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2543" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2545" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2547" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2548" class="Symbol">))</a>  <a id="2552" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2555" href="Algebra.Structures.html#14858" class="Function">*-congˡ</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Algebra.Properties.Semiring.Exp.html#1851" class="Function">helper</a> <a id="2571" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2573" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2574" class="Symbol">)</a> <a id="2576" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
      <a id="2584" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2586" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2591" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2593" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2595" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2597" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2599" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2605" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2606" class="Symbol">)</a>    <a id="2611" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2614" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="2622" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2627" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2629" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a><a id="2630" class="Symbol">)</a> <a id="2632" class="Symbol">(</a><a id="2633" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2635" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2641" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a><a id="2642" class="Symbol">)</a> <a id="2644" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
      <a id="2652" class="Symbol">(</a><a id="2653" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2655" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2657" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2659" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2661" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a><a id="2662" class="Symbol">)</a> <a id="2664" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2666" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2668" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2674" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a>    <a id="2679" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="2689" href="Algebra.Properties.Semiring.Exp.html#1815" class="Bound">x</a> <a id="2691" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2697" href="Algebra.Properties.Semiring.Exp.html#2223" class="Bound">m</a> <a id="2699" href="Algebra.Bundles.html#18634" class="Field Operator">*</a> <a id="2701" href="Algebra.Properties.Semiring.Exp.html#1819" class="Bound">y</a> <a id="2703" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="2705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2709" href="Algebra.Properties.Semiring.Exp.html#2226" class="Bound">n</a>      <a id="2716" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Solver.Ring.AlmostCommutativeRing.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>AlmostCommutativeRing (Algebra.Solver.Ring.AlmostCommutativeRing)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Solver.Ring.AlmostCommutativeRing</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Commutative semirings with some additional structure (&quot;almost&quot;</a>
<a id="172" class="Comment">-- commutative rings), used by the ring solver</a>
<a id="219" class="Comment">------------------------------------------------------------------------</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Algebra.html" class="Module">Algebra</a>  <a id="415" class="Keyword">using</a>
  <a id="423" class="Symbol">(</a><a id="424" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="427" class="Symbol">;</a> <a id="429" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="432" class="Symbol">;</a> <a id="434" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="453" class="Symbol">;</a> <a id="455" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a><a id="462" class="Symbol">;</a> <a id="464" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a><a id="591" class="Symbol">;</a> <a id="593" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a><a id="603" class="Symbol">)</a>
<a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Morphism.Definitions.html" class="Module">Algebra.Morphism.Definitions</a> <a id="641" class="Symbol">as</a> <a id="644" class="Module">MorphismDefinitions</a> <a id="664" class="Keyword">using</a>
  <a id="672" class="Symbol">(</a><a id="673" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a><a id="685" class="Symbol">;</a> <a id="687" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a><a id="699" class="Symbol">;</a> <a id="701" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a><a id="713" class="Symbol">;</a> <a id="715" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Function.Base.html" class="Module">Function.Base</a> <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Function.Base.html#704" class="Function">id</a><a id="760" class="Symbol">)</a>
<a id="762" class="Keyword">open</a> <a id="767" class="Keyword">import</a> <a id="774" href="Level.html" class="Module">Level</a> <a id="780" class="Keyword">using</a> <a id="786" class="Symbol">(</a><a id="787" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="790" class="Symbol">;</a> <a id="792" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="795" class="Symbol">)</a>
<a id="797" class="Keyword">open</a> <a id="802" class="Keyword">import</a> <a id="809" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="830" class="Keyword">using</a> <a id="836" class="Symbol">(</a><a id="837" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="840" class="Symbol">)</a>


<a id="844" class="Keyword">record</a> <a id="IsAlmostCommutativeRing"></a><a id="851" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#851" class="Record">IsAlmostCommutativeRing</a> <a id="875" class="Symbol">{</a><a id="876" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Bound">a</a> <a id="878" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#878" class="Bound">ℓ</a><a id="879" class="Symbol">}</a> <a id="881" class="Symbol">{</a><a id="882" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#882" class="Bound">A</a> <a id="884" class="Symbol">:</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="890" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Bound">a</a><a id="891" class="Symbol">}</a> <a id="893" class="Symbol">(</a><a id="894" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#894" class="Bound Operator">_≈_</a> <a id="898" class="Symbol">:</a> <a id="900" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="904" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#882" class="Bound">A</a> <a id="906" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#878" class="Bound">ℓ</a><a id="907" class="Symbol">)</a>
                               <a id="940" class="Symbol">(</a><a id="941" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#941" class="Bound Operator">_+_</a> <a id="945" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#945" class="Bound Operator">_*_</a> <a id="949" class="Symbol">:</a> <a id="951" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="955" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#882" class="Bound">A</a><a id="956" class="Symbol">)</a> <a id="958" class="Symbol">(</a><a id="959" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-_</a> <a id="962" class="Symbol">:</a> <a id="964" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="968" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#882" class="Bound">A</a><a id="969" class="Symbol">)</a>
                               <a id="1002" class="Symbol">(</a><a id="1003" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1003" class="Bound">0#</a> <a id="1006" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1006" class="Bound">1#</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#882" class="Bound">A</a><a id="1012" class="Symbol">)</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#876" class="Bound">a</a> <a id="1023" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1025" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#878" class="Bound">ℓ</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Keyword">where</a>
  <a id="1036" class="Keyword">field</a>
    <a id="IsAlmostCommutativeRing.isCommutativeSemiring"></a><a id="1046" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1046" class="Field">isCommutativeSemiring</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="1092" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#894" class="Bound Operator">_≈_</a> <a id="1096" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#941" class="Bound Operator">_+_</a> <a id="1100" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#945" class="Bound Operator">_*_</a> <a id="1104" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1003" class="Bound">0#</a> <a id="1107" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1006" class="Bound">1#</a>
    <a id="IsAlmostCommutativeRing.-‿cong"></a><a id="1114" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1114" class="Field">-‿cong</a>                <a id="1136" class="Symbol">:</a> <a id="1138" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1149" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#894" class="Bound Operator">_≈_</a> <a id="1153" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-_</a>
    <a id="IsAlmostCommutativeRing.-‿*-distribˡ"></a><a id="1160" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1160" class="Field">-‿*-distribˡ</a>          <a id="1182" class="Symbol">:</a> <a id="1184" class="Symbol">∀</a> <a id="1186" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Bound">x</a> <a id="1188" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1188" class="Bound">y</a> <a id="1190" class="Symbol">→</a> <a id="1192" class="Symbol">((</a><a id="1194" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-</a> <a id="1196" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Bound">x</a><a id="1197" class="Symbol">)</a> <a id="1199" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#945" class="Bound Operator">*</a> <a id="1201" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1188" class="Bound">y</a><a id="1202" class="Symbol">)</a>     <a id="1208" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#894" class="Bound Operator">≈</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1186" class="Bound">x</a> <a id="1216" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#945" class="Bound Operator">*</a> <a id="1218" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1188" class="Bound">y</a><a id="1219" class="Symbol">))</a>
    <a id="IsAlmostCommutativeRing.-‿+-comm"></a><a id="1226" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1226" class="Field">-‿+-comm</a>              <a id="1248" class="Symbol">:</a> <a id="1250" class="Symbol">∀</a> <a id="1252" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1252" class="Bound">x</a> <a id="1254" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1254" class="Bound">y</a> <a id="1256" class="Symbol">→</a> <a id="1258" class="Symbol">((</a><a id="1260" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-</a> <a id="1262" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1252" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#941" class="Bound Operator">+</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-</a> <a id="1270" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1254" class="Bound">y</a><a id="1271" class="Symbol">))</a> <a id="1274" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#894" class="Bound Operator">≈</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#959" class="Bound Operator">-</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1252" class="Bound">x</a> <a id="1282" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#941" class="Bound Operator">+</a> <a id="1284" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1254" class="Bound">y</a><a id="1285" class="Symbol">))</a>

  <a id="1291" class="Keyword">open</a> <a id="1296" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="1318" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1046" class="Field">isCommutativeSemiring</a> <a id="1340" class="Keyword">public</a>


<a id="1349" class="Keyword">record</a> <a id="AlmostCommutativeRing"></a><a id="1356" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="1378" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1378" class="Bound">c</a> <a id="1380" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1380" class="Bound">ℓ</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1388" class="Symbol">(</a><a id="1389" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1378" class="Bound">c</a> <a id="1396" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1398" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1380" class="Bound">ℓ</a><a id="1399" class="Symbol">))</a> <a id="1402" class="Keyword">where</a>
  <a id="1410" class="Keyword">infix</a>  <a id="1417" class="Number">8</a> <a id="1419" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Field Operator">-_</a>
  <a id="1424" class="Keyword">infixl</a> <a id="1431" class="Number">7</a> <a id="1433" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">_*_</a>
  <a id="1439" class="Keyword">infixl</a> <a id="1446" class="Number">6</a> <a id="1448" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">_+_</a>
  <a id="1454" class="Keyword">infix</a>  <a id="1461" class="Number">4</a> <a id="1463" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">_≈_</a>
  <a id="1469" class="Keyword">field</a>
    <a id="AlmostCommutativeRing.Carrier"></a><a id="1479" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a>                 <a id="1503" class="Symbol">:</a> <a id="1505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1509" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1378" class="Bound">c</a>
    <a id="AlmostCommutativeRing._≈_"></a><a id="1515" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field Operator">_≈_</a>                     <a id="1539" class="Symbol">:</a> <a id="1541" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1545" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a> <a id="1553" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1380" class="Bound">ℓ</a>
    <a id="AlmostCommutativeRing._+_"></a><a id="1559" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Field Operator">_+_</a>                     <a id="1583" class="Symbol">:</a> <a id="1585" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1589" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing._*_"></a><a id="1601" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Field Operator">_*_</a>                     <a id="1625" class="Symbol">:</a> <a id="1627" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1631" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.-_"></a><a id="1643" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Field Operator">-_</a>                      <a id="1667" class="Symbol">:</a> <a id="1669" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1673" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.0#"></a><a id="1685" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Field">0#</a>                      <a id="1709" class="Symbol">:</a> <a id="1711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.1#"></a><a id="1723" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Field">1#</a>                      <a id="1747" class="Symbol">:</a> <a id="1749" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Field">Carrier</a>
    <a id="AlmostCommutativeRing.isAlmostCommutativeRing"></a><a id="1761" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1761" class="Field">isAlmostCommutativeRing</a> <a id="1785" class="Symbol">:</a> <a id="1787" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#851" class="Record">IsAlmostCommutativeRing</a> <a id="1811" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field Operator">_≈_</a> <a id="1815" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Field Operator">_+_</a> <a id="1819" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Field Operator">_*_</a> <a id="1823" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Field Operator">-_</a> <a id="1826" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Field">0#</a> <a id="1829" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Field">1#</a>

  <a id="1835" class="Keyword">open</a> <a id="1840" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#851" class="Module">IsAlmostCommutativeRing</a> <a id="1864" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1761" class="Field">isAlmostCommutativeRing</a> <a id="1888" class="Keyword">public</a>

  <a id="AlmostCommutativeRing.commutativeSemiring"></a><a id="1898" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1898" class="Function">commutativeSemiring</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="1940" class="Symbol">_</a> <a id="1942" class="Symbol">_</a>
  <a id="1946" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1898" class="Function">commutativeSemiring</a> <a id="1966" class="Symbol">=</a> <a id="1968" class="Keyword">record</a>
    <a id="1979" class="Symbol">{</a> <a id="1981" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1046" class="Function">isCommutativeSemiring</a>
    <a id="2031" class="Symbol">}</a>

  <a id="2036" class="Keyword">open</a> <a id="2041" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="2061" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1898" class="Function">commutativeSemiring</a> <a id="2081" class="Keyword">public</a>
    <a id="2092" class="Keyword">using</a>
    <a id="2102" class="Symbol">(</a> <a id="2104" href="Algebra.Bundles.html#17914" class="Function">+-magma</a><a id="2111" class="Symbol">;</a> <a id="2113" href="Algebra.Bundles.html#18045" class="Function">+-semigroup</a>
    <a id="2129" class="Symbol">;</a> <a id="2131" href="Algebra.Bundles.html#18370" class="Function">*-magma</a><a id="2138" class="Symbol">;</a> <a id="2140" href="Algebra.Bundles.html#18397" class="Function">*-semigroup</a><a id="2151" class="Symbol">;</a> <a id="2153" href="Algebra.Bundles.html#20769" class="Function">*-commutativeSemigroup</a>
    <a id="2180" class="Symbol">;</a> <a id="2182" href="Algebra.Bundles.html#18182" class="Function">+-monoid</a><a id="2190" class="Symbol">;</a> <a id="2192" href="Algebra.Bundles.html#17638" class="Function">+-commutativeMonoid</a>
    <a id="2216" class="Symbol">;</a> <a id="2218" href="Algebra.Bundles.html#18200" class="Function">*-monoid</a><a id="2226" class="Symbol">;</a> <a id="2228" href="Algebra.Bundles.html#20484" class="Function">*-commutativeMonoid</a>
    <a id="2252" class="Symbol">;</a> <a id="2254" href="Algebra.Bundles.html#20041" class="Function">semiring</a>
    <a id="2267" class="Symbol">)</a>

  <a id="AlmostCommutativeRing.rawRing"></a><a id="2272" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2272" class="Function">rawRing</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="2290" class="Symbol">_</a> <a id="2292" class="Symbol">_</a>
  <a id="2296" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2272" class="Function">rawRing</a> <a id="2304" class="Symbol">=</a> <a id="2306" class="Keyword">record</a>
    <a id="2317" class="Symbol">{</a> <a id="2319" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field Operator">_≈_</a>
    <a id="2333" class="Symbol">;</a> <a id="2335" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Field Operator">_+_</a>
    <a id="2349" class="Symbol">;</a> <a id="2351" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a> <a id="2355" class="Symbol">=</a> <a id="2357" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Field Operator">_*_</a>
    <a id="2365" class="Symbol">;</a> <a id="2367" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a>  <a id="2371" class="Symbol">=</a> <a id="2373" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Field Operator">-_</a>
    <a id="2380" class="Symbol">;</a> <a id="2382" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a>  <a id="2386" class="Symbol">=</a> <a id="2388" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Field">0#</a>
    <a id="2395" class="Symbol">;</a> <a id="2397" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a>  <a id="2401" class="Symbol">=</a> <a id="2403" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Field">1#</a>
    <a id="2410" class="Symbol">}</a>


<a id="2414" class="Comment">------------------------------------------------------------------------</a>
<a id="2487" class="Comment">-- Homomorphisms</a>

<a id="2505" class="Keyword">infix</a> <a id="2511" class="Number">4</a> <a id="2513" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">_-Raw-AlmostCommutative⟶_</a>

<a id="2540" class="Keyword">record</a> <a id="_-Raw-AlmostCommutative⟶_"></a><a id="2547" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">_-Raw-AlmostCommutative⟶_</a>
  <a id="2575" class="Symbol">{</a><a id="2576" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2576" class="Bound">r₁</a> <a id="2579" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2579" class="Bound">r₂</a> <a id="2582" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2582" class="Bound">r₃</a> <a id="2585" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2585" class="Bound">r₄</a><a id="2587" class="Symbol">}</a>
  <a id="2591" class="Symbol">(</a><a id="2592" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2592" class="Bound">From</a> <a id="2597" class="Symbol">:</a> <a id="2599" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="2607" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2576" class="Bound">r₁</a> <a id="2610" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2585" class="Bound">r₄</a><a id="2612" class="Symbol">)</a>
  <a id="2616" class="Symbol">(</a><a id="2617" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2617" class="Bound">To</a> <a id="2620" class="Symbol">:</a> <a id="2622" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="2644" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2579" class="Bound">r₂</a> <a id="2647" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2582" class="Bound">r₃</a><a id="2649" class="Symbol">)</a> <a id="2651" class="Symbol">:</a> <a id="2653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2576" class="Bound">r₁</a> <a id="2661" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2663" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2579" class="Bound">r₂</a> <a id="2666" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2668" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2582" class="Bound">r₃</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Keyword">where</a>
  <a id="2680" class="Keyword">private</a>
    <a id="2692" class="Keyword">module</a> <a id="_-Raw-AlmostCommutative⟶_.F"></a><a id="2699" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2699" class="Module">F</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="2711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2592" class="Bound">From</a>
    <a id="2720" class="Keyword">module</a> <a id="_-Raw-AlmostCommutative⟶_.T"></a><a id="2727" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2727" class="Module">T</a> <a id="2729" class="Symbol">=</a> <a id="2731" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Module">AlmostCommutativeRing</a> <a id="2753" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2617" class="Bound">To</a>
  <a id="2758" class="Keyword">open</a> <a id="2763" href="Algebra.Morphism.Definitions.html" class="Module">MorphismDefinitions</a> <a id="2783" href="Algebra.Bundles.Raw.html#5357" class="Function">F.Carrier</a> <a id="2793" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">T.Carrier</a> <a id="2803" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">T._≈_</a>
  <a id="2811" class="Keyword">field</a>
    <a id="_-Raw-AlmostCommutative⟶_.⟦_⟧"></a><a id="2821" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a>    <a id="2828" class="Symbol">:</a> <a id="2830" href="Algebra.Morphism.Definitions.html#1236" class="Function">Morphism</a>
    <a id="_-Raw-AlmostCommutative⟶_.+-homo"></a><a id="2843" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2843" class="Field">+-homo</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="2865" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a> <a id="2869" href="Algebra.Bundles.Raw.html#5405" class="Function Operator">F._+_</a> <a id="2875" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">T._+_</a>
    <a id="_-Raw-AlmostCommutative⟶_.*-homo"></a><a id="2885" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2885" class="Field">*-homo</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Algebra.Morphism.Definitions.html#852" class="Function">Homomorphic₂</a> <a id="2907" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a> <a id="2911" href="Algebra.Bundles.Raw.html#5431" class="Function Operator">F._*_</a> <a id="2917" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">T._*_</a>
    <a id="_-Raw-AlmostCommutative⟶_.-‿homo"></a><a id="2927" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2927" class="Field">-‿homo</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Algebra.Morphism.Definitions.html#753" class="Function">Homomorphic₁</a> <a id="2949" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a> <a id="2953" href="Algebra.Bundles.Raw.html#5457" class="Function Operator">F.-_</a>  <a id="2959" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">T.-_</a>
    <a id="_-Raw-AlmostCommutative⟶_.0-homo"></a><a id="2968" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2968" class="Field">0-homo</a> <a id="2975" class="Symbol">:</a> <a id="2977" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="2990" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a> <a id="2994" href="Algebra.Bundles.Raw.html#5483" class="Function">F.0#</a>  <a id="3000" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">T.0#</a>
    <a id="_-Raw-AlmostCommutative⟶_.1-homo"></a><a id="3009" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3009" class="Field">1-homo</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Algebra.Morphism.Definitions.html#680" class="Function">Homomorphic₀</a> <a id="3031" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a> <a id="3035" href="Algebra.Bundles.Raw.html#5505" class="Function">F.1#</a>  <a id="3041" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">T.1#</a>

<a id="-raw-almostCommutative⟶"></a><a id="3047" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3047" class="Function">-raw-almostCommutative⟶</a> <a id="3071" class="Symbol">:</a>
  <a id="3075" class="Symbol">∀</a> <a id="3077" class="Symbol">{</a><a id="3078" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3078" class="Bound">r₁</a> <a id="3081" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3081" class="Bound">r₂</a><a id="3083" class="Symbol">}</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3086" class="Bound">R</a> <a id="3088" class="Symbol">:</a> <a id="3090" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="3112" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3078" class="Bound">r₁</a> <a id="3115" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3081" class="Bound">r₂</a><a id="3117" class="Symbol">)</a> <a id="3119" class="Symbol">→</a>
  <a id="3123" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2272" class="Function">AlmostCommutativeRing.rawRing</a> <a id="3153" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3086" class="Bound">R</a> <a id="3155" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="3179" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3086" class="Bound">R</a>
<a id="3181" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3047" class="Function">-raw-almostCommutative⟶</a> <a id="3205" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3205" class="Bound">R</a> <a id="3207" class="Symbol">=</a> <a id="3209" class="Keyword">record</a>
  <a id="3218" class="Symbol">{</a> <a id="3220" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a>    <a id="3227" class="Symbol">=</a> <a id="3229" href="Function.Base.html#704" class="Function">id</a>
  <a id="3234" class="Symbol">;</a> <a id="3236" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2843" class="Field">+-homo</a> <a id="3243" class="Symbol">=</a> <a id="3245" class="Symbol">λ</a> <a id="3247" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3247" class="Bound">_</a> <a id="3249" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3249" class="Bound">_</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="3260" class="Symbol">;</a> <a id="3262" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2885" class="Field">*-homo</a> <a id="3269" class="Symbol">=</a> <a id="3271" class="Symbol">λ</a> <a id="3273" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3273" class="Bound">_</a> <a id="3275" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3275" class="Bound">_</a> <a id="3277" class="Symbol">→</a> <a id="3279" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="3286" class="Symbol">;</a> <a id="3288" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2927" class="Field">-‿homo</a> <a id="3295" class="Symbol">=</a> <a id="3297" class="Symbol">λ</a> <a id="3299" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3299" class="Bound">_</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="3310" class="Symbol">;</a> <a id="3312" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2968" class="Field">0-homo</a> <a id="3319" class="Symbol">=</a> <a id="3321" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="3328" class="Symbol">;</a> <a id="3330" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3009" class="Field">1-homo</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="3346" class="Symbol">}</a>
  <a id="3350" class="Keyword">where</a> <a id="3356" class="Keyword">open</a> <a id="3361" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Module">AlmostCommutativeRing</a> <a id="3383" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3205" class="Bound">R</a>

<a id="Induced-equivalence"></a><a id="3386" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3386" class="Function">Induced-equivalence</a> <a id="3406" class="Symbol">:</a> <a id="3408" class="Symbol">∀</a> <a id="3410" class="Symbol">{</a><a id="3411" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3411" class="Bound">c₁</a> <a id="3414" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3414" class="Bound">c₂</a> <a id="3417" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3417" class="Bound">ℓ₁</a> <a id="3420" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3420" class="Bound">ℓ₂</a><a id="3422" class="Symbol">}</a> <a id="3424" class="Symbol">{</a><a id="3425" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3425" class="Bound">Coeff</a> <a id="3431" class="Symbol">:</a> <a id="3433" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="3441" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3411" class="Bound">c₁</a> <a id="3444" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3417" class="Bound">ℓ₁</a><a id="3446" class="Symbol">}</a>
                      <a id="3470" class="Symbol">{</a><a id="3471" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3471" class="Bound">R</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="3497" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3414" class="Bound">c₂</a> <a id="3500" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3420" class="Bound">ℓ₂</a><a id="3502" class="Symbol">}</a> <a id="3504" class="Symbol">→</a>
                      <a id="3528" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3425" class="Bound">Coeff</a> <a id="3534" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="3558" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3471" class="Bound">R</a> <a id="3560" class="Symbol">→</a>
                      <a id="3584" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Algebra.Bundles.Raw.html#5357" class="Field">RawRing.Carrier</a> <a id="3605" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3425" class="Bound">Coeff</a><a id="3610" class="Symbol">)</a> <a id="3612" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3420" class="Bound">ℓ₂</a>
<a id="3615" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3386" class="Function">Induced-equivalence</a> <a id="3635" class="Symbol">{</a><a id="3636" class="Argument">R</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3640" class="Bound">R</a><a id="3641" class="Symbol">}</a> <a id="3643" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3643" class="Bound">morphism</a> <a id="3652" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3652" class="Bound">a</a> <a id="3654" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3654" class="Bound">b</a> <a id="3656" class="Symbol">=</a> <a id="3658" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Function Operator">⟦</a> <a id="3660" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3652" class="Bound">a</a> <a id="3662" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Function Operator">⟧</a> <a id="3664" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="3666" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Function Operator">⟦</a> <a id="3668" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3654" class="Bound">b</a> <a id="3670" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Function Operator">⟧</a>
  <a id="3674" class="Keyword">where</a>
  <a id="3682" class="Keyword">open</a> <a id="3687" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Module">AlmostCommutativeRing</a> <a id="3709" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3640" class="Bound">R</a>
  <a id="3713" class="Keyword">open</a> <a id="3718" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Module Operator">_-Raw-AlmostCommutative⟶_</a> <a id="3744" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3643" class="Bound">morphism</a>

<a id="3754" class="Comment">------------------------------------------------------------------------</a>
<a id="3827" class="Comment">-- Conversions</a>

<a id="3843" class="Comment">-- Commutative rings are almost commutative rings.</a>

<a id="fromCommutativeRing"></a><a id="3895" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3895" class="Function">fromCommutativeRing</a> <a id="3915" class="Symbol">:</a> <a id="3917" class="Symbol">∀</a> <a id="3919" class="Symbol">{</a><a id="3920" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3920" class="Bound">r₁</a> <a id="3923" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3923" class="Bound">r₂</a><a id="3925" class="Symbol">}</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="3945" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3920" class="Bound">r₁</a> <a id="3948" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3923" class="Bound">r₂</a> <a id="3951" class="Symbol">→</a> <a id="3953" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="3975" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3920" class="Bound">r₁</a> <a id="3978" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3923" class="Bound">r₂</a>
<a id="3981" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3895" class="Function">fromCommutativeRing</a> <a id="4001" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4001" class="Bound">CR</a> <a id="4004" class="Symbol">=</a> <a id="4006" class="Keyword">record</a>
  <a id="4015" class="Symbol">{</a> <a id="4017" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1761" class="Field">isAlmostCommutativeRing</a> <a id="4041" class="Symbol">=</a> <a id="4043" class="Keyword">record</a>
      <a id="4056" class="Symbol">{</a> <a id="4058" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1046" class="Field">isCommutativeSemiring</a> <a id="4080" class="Symbol">=</a> <a id="4082" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a>
      <a id="4110" class="Symbol">;</a> <a id="4112" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1114" class="Field">-‿cong</a>                <a id="4134" class="Symbol">=</a> <a id="4136" href="Algebra.Structures.html#20625" class="Function">-‿cong</a>
      <a id="4149" class="Symbol">;</a> <a id="4151" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1160" class="Field">-‿*-distribˡ</a>          <a id="4173" class="Symbol">=</a> <a id="4175" class="Symbol">λ</a> <a id="4177" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4177" class="Bound">x</a> <a id="4179" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4179" class="Bound">y</a> <a id="4181" class="Symbol">→</a> <a id="4183" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4187" class="Symbol">(</a><a id="4188" href="Algebra.Properties.RingWithoutOne.html#1249" class="Function">-‿distribˡ-*</a> <a id="4201" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4177" class="Bound">x</a> <a id="4203" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4179" class="Bound">y</a><a id="4204" class="Symbol">)</a>
      <a id="4212" class="Symbol">;</a> <a id="4214" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1226" class="Field">-‿+-comm</a>              <a id="4236" class="Symbol">=</a> <a id="4238" href="Algebra.Properties.AbelianGroup.html#1073" class="Function">⁻¹-∙-comm</a>
      <a id="4254" class="Symbol">}</a>
  <a id="4258" class="Symbol">}</a>
  <a id="4262" class="Keyword">where</a>
  <a id="4270" class="Keyword">open</a> <a id="4275" href="Algebra.Bundles.html#30337" class="Module">CommutativeRing</a> <a id="4291" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4001" class="Bound">CR</a>
  <a id="4296" class="Keyword">open</a> <a id="4301" class="Keyword">import</a> <a id="4308" href="Algebra.Properties.Ring.html" class="Module">Algebra.Properties.Ring</a> <a id="4332" href="Algebra.Bundles.html#30807" class="Function">ring</a>
  <a id="4339" class="Keyword">open</a> <a id="4344" class="Keyword">import</a> <a id="4351" href="Algebra.Properties.AbelianGroup.html" class="Module">Algebra.Properties.AbelianGroup</a> <a id="4383" href="Algebra.Bundles.html#29242" class="Function">+-abelianGroup</a>

<a id="4399" class="Comment">-- Commutative semirings can be viewed as almost commutative rings by</a>
<a id="4469" class="Comment">-- using identity as the &quot;almost negation&quot;.</a>

<a id="fromCommutativeSemiring"></a><a id="4514" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4514" class="Function">fromCommutativeSemiring</a> <a id="4538" class="Symbol">:</a> <a id="4540" class="Symbol">∀</a> <a id="4542" class="Symbol">{</a><a id="4543" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4543" class="Bound">r₁</a> <a id="4546" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4546" class="Bound">r₂</a><a id="4548" class="Symbol">}</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="4572" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4543" class="Bound">r₁</a> <a id="4575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4546" class="Bound">r₂</a> <a id="4578" class="Symbol">→</a> <a id="4580" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="4602" class="Symbol">_</a> <a id="4604" class="Symbol">_</a>
<a id="4606" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4514" class="Function">fromCommutativeSemiring</a> <a id="4630" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4630" class="Bound">CS</a> <a id="4633" class="Symbol">=</a> <a id="4635" class="Keyword">record</a>
  <a id="4644" class="Symbol">{</a> <a id="4646" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Field Operator">-_</a>                      <a id="4670" class="Symbol">=</a> <a id="4672" href="Function.Base.html#704" class="Function">id</a>
  <a id="4677" class="Symbol">;</a> <a id="4679" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1761" class="Field">isAlmostCommutativeRing</a> <a id="4703" class="Symbol">=</a> <a id="4705" class="Keyword">record</a>
      <a id="4718" class="Symbol">{</a> <a id="4720" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1046" class="Field">isCommutativeSemiring</a> <a id="4742" class="Symbol">=</a> <a id="4744" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a>
      <a id="4772" class="Symbol">;</a> <a id="4774" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1114" class="Field">-‿cong</a>                <a id="4796" class="Symbol">=</a> <a id="4798" href="Function.Base.html#704" class="Function">id</a>
      <a id="4807" class="Symbol">;</a> <a id="4809" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1160" class="Field">-‿*-distribˡ</a>          <a id="4831" class="Symbol">=</a> <a id="4833" class="Symbol">λ</a> <a id="4835" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4835" class="Bound">_</a> <a id="4837" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4837" class="Bound">_</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
      <a id="4852" class="Symbol">;</a> <a id="4854" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1226" class="Field">-‿+-comm</a>              <a id="4876" class="Symbol">=</a> <a id="4878" class="Symbol">λ</a> <a id="4880" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4880" class="Bound">_</a> <a id="4882" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4882" class="Bound">_</a> <a id="4884" class="Symbol">→</a> <a id="4886" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
      <a id="4897" class="Symbol">}</a>
  <a id="4901" class="Symbol">}</a>
  <a id="4905" class="Keyword">where</a> <a id="4911" class="Keyword">open</a> <a id="4916" href="Algebra.Bundles.html#19580" class="Module">CommutativeSemiring</a> <a id="4936" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4630" class="Bound">CS</a></pre></body></html>


==> anc/html/Algebra.Solver.Ring.Lemmas.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Lemmas (Algebra.Solver.Ring.Lemmas)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Solver.Ring.Lemmas</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some boring lemmas used by the ring solver</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Comment">-- Note that these proofs use all &quot;almost commutative ring&quot; properties.</a>

<a id="299" class="Symbol">{-#</a> <a id="303" class="Keyword">OPTIONS</a> <a id="311" class="Pragma">--cubical-compatible</a> <a id="332" class="Pragma">--safe</a> <a id="339" class="Symbol">#-}</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Algebra.html" class="Module">Algebra</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a><a id="378" class="Symbol">)</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a><a id="462" class="Symbol">;</a> <a id="464" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">_-Raw-AlmostCommutative⟶_</a><a id="489" class="Symbol">)</a>

<a id="492" class="Keyword">module</a> <a id="499" href="Algebra.Solver.Ring.Lemmas.html" class="Module">Algebra.Solver.Ring.Lemmas</a>
  <a id="528" class="Symbol">{</a><a id="529" href="Algebra.Solver.Ring.Lemmas.html#529" class="Bound">r₁</a> <a id="532" href="Algebra.Solver.Ring.Lemmas.html#532" class="Bound">r₂</a> <a id="535" href="Algebra.Solver.Ring.Lemmas.html#535" class="Bound">r₃</a> <a id="538" href="Algebra.Solver.Ring.Lemmas.html#538" class="Bound">r₄</a><a id="540" class="Symbol">}</a>
  <a id="544" class="Symbol">(</a><a id="545" href="Algebra.Solver.Ring.Lemmas.html#545" class="Bound">coeff</a> <a id="551" class="Symbol">:</a> <a id="553" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="561" href="Algebra.Solver.Ring.Lemmas.html#529" class="Bound">r₁</a> <a id="564" href="Algebra.Solver.Ring.Lemmas.html#538" class="Bound">r₄</a><a id="566" class="Symbol">)</a>
  <a id="570" class="Symbol">(</a><a id="571" href="Algebra.Solver.Ring.Lemmas.html#571" class="Bound">r</a> <a id="573" class="Symbol">:</a> <a id="575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="597" href="Algebra.Solver.Ring.Lemmas.html#532" class="Bound">r₂</a> <a id="600" href="Algebra.Solver.Ring.Lemmas.html#535" class="Bound">r₃</a><a id="602" class="Symbol">)</a>
  <a id="606" class="Symbol">(</a><a id="607" href="Algebra.Solver.Ring.Lemmas.html#607" class="Bound">morphism</a> <a id="616" class="Symbol">:</a> <a id="618" href="Algebra.Solver.Ring.Lemmas.html#545" class="Bound">coeff</a> <a id="624" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="648" href="Algebra.Solver.Ring.Lemmas.html#571" class="Bound">r</a><a id="649" class="Symbol">)</a>
  <a id="653" class="Keyword">where</a>

<a id="660" class="Keyword">private</a>
  <a id="670" class="Keyword">module</a> <a id="C"></a><a id="677" href="Algebra.Solver.Ring.Lemmas.html#677" class="Module">C</a> <a id="679" class="Symbol">=</a> <a id="681" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="689" href="Algebra.Solver.Ring.Lemmas.html#545" class="Bound">coeff</a>
<a id="695" class="Keyword">open</a> <a id="700" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Module">AlmostCommutativeRing</a> <a id="722" href="Algebra.Solver.Ring.Lemmas.html#571" class="Bound">r</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="753" class="Keyword">open</a> <a id="758" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Module Operator">_-Raw-AlmostCommutative⟶_</a> <a id="784" href="Algebra.Solver.Ring.Lemmas.html#607" class="Bound">morphism</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="838" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="Function.Base.html" class="Module">Function.Base</a> <a id="871" class="Keyword">using</a> <a id="877" class="Symbol">(</a><a id="878" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="883" class="Symbol">;</a> <a id="885" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="888" class="Symbol">)</a>

<a id="lemma₀"></a><a id="891" href="Algebra.Solver.Ring.Lemmas.html#891" class="Function">lemma₀</a> <a id="898" class="Symbol">:</a> <a id="900" class="Symbol">∀</a> <a id="902" href="Algebra.Solver.Ring.Lemmas.html#902" class="Bound">a</a> <a id="904" href="Algebra.Solver.Ring.Lemmas.html#904" class="Bound">b</a> <a id="906" href="Algebra.Solver.Ring.Lemmas.html#906" class="Bound">c</a> <a id="908" href="Algebra.Solver.Ring.Lemmas.html#908" class="Bound">x</a> <a id="910" class="Symbol">→</a>
         <a id="921" class="Symbol">(</a><a id="922" href="Algebra.Solver.Ring.Lemmas.html#902" class="Bound">a</a> <a id="924" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="926" href="Algebra.Solver.Ring.Lemmas.html#904" class="Bound">b</a><a id="927" class="Symbol">)</a> <a id="929" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="931" href="Algebra.Solver.Ring.Lemmas.html#908" class="Bound">x</a> <a id="933" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="935" href="Algebra.Solver.Ring.Lemmas.html#906" class="Bound">c</a> <a id="937" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="939" href="Algebra.Solver.Ring.Lemmas.html#902" class="Bound">a</a> <a id="941" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="943" href="Algebra.Solver.Ring.Lemmas.html#908" class="Bound">x</a> <a id="945" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="947" class="Symbol">(</a><a id="948" href="Algebra.Solver.Ring.Lemmas.html#904" class="Bound">b</a> <a id="950" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="952" href="Algebra.Solver.Ring.Lemmas.html#908" class="Bound">x</a> <a id="954" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="956" href="Algebra.Solver.Ring.Lemmas.html#906" class="Bound">c</a><a id="957" class="Symbol">)</a>
<a id="959" href="Algebra.Solver.Ring.Lemmas.html#891" class="Function">lemma₀</a> <a id="966" href="Algebra.Solver.Ring.Lemmas.html#966" class="Bound">a</a> <a id="968" href="Algebra.Solver.Ring.Lemmas.html#968" class="Bound">b</a> <a id="970" href="Algebra.Solver.Ring.Lemmas.html#970" class="Bound">c</a> <a id="972" href="Algebra.Solver.Ring.Lemmas.html#972" class="Bound">x</a> <a id="974" class="Symbol">=</a> <a id="976" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="984" class="Symbol">(</a><a id="985" href="Algebra.Solver.Ring.Lemmas.html#966" class="Bound">a</a> <a id="987" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="989" href="Algebra.Solver.Ring.Lemmas.html#968" class="Bound">b</a><a id="990" class="Symbol">)</a> <a id="992" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="994" href="Algebra.Solver.Ring.Lemmas.html#972" class="Bound">x</a> <a id="996" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="998" href="Algebra.Solver.Ring.Lemmas.html#970" class="Bound">c</a>      <a id="1005" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1008" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="1017" class="Symbol">_</a> <a id="1019" class="Symbol">_</a> <a id="1021" class="Symbol">_</a> <a id="1023" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1025" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="1032" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1034" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1039" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1043" class="Symbol">(</a><a id="1044" href="Algebra.Solver.Ring.Lemmas.html#966" class="Bound">a</a> <a id="1046" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1048" href="Algebra.Solver.Ring.Lemmas.html#972" class="Bound">x</a> <a id="1050" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1052" href="Algebra.Solver.Ring.Lemmas.html#968" class="Bound">b</a> <a id="1054" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1056" href="Algebra.Solver.Ring.Lemmas.html#972" class="Bound">x</a><a id="1057" class="Symbol">)</a> <a id="1059" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1061" href="Algebra.Solver.Ring.Lemmas.html#970" class="Bound">c</a>  <a id="1064" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1067" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="1075" class="Symbol">_</a> <a id="1077" class="Symbol">_</a> <a id="1079" class="Symbol">_</a> <a id="1081" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1085" href="Algebra.Solver.Ring.Lemmas.html#966" class="Bound">a</a> <a id="1087" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1089" href="Algebra.Solver.Ring.Lemmas.html#972" class="Bound">x</a> <a id="1091" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Algebra.Solver.Ring.Lemmas.html#968" class="Bound">b</a> <a id="1096" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1098" href="Algebra.Solver.Ring.Lemmas.html#972" class="Bound">x</a> <a id="1100" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1102" href="Algebra.Solver.Ring.Lemmas.html#970" class="Bound">c</a><a id="1103" class="Symbol">)</a>  <a id="1106" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₁"></a><a id="1109" href="Algebra.Solver.Ring.Lemmas.html#1109" class="Function">lemma₁</a> <a id="1116" class="Symbol">:</a> <a id="1118" class="Symbol">∀</a> <a id="1120" href="Algebra.Solver.Ring.Lemmas.html#1120" class="Bound">a</a> <a id="1122" href="Algebra.Solver.Ring.Lemmas.html#1122" class="Bound">b</a> <a id="1124" href="Algebra.Solver.Ring.Lemmas.html#1124" class="Bound">c</a> <a id="1126" href="Algebra.Solver.Ring.Lemmas.html#1126" class="Bound">d</a> <a id="1128" href="Algebra.Solver.Ring.Lemmas.html#1128" class="Bound">x</a> <a id="1130" class="Symbol">→</a>
         <a id="1141" class="Symbol">(</a><a id="1142" href="Algebra.Solver.Ring.Lemmas.html#1120" class="Bound">a</a> <a id="1144" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1146" href="Algebra.Solver.Ring.Lemmas.html#1122" class="Bound">b</a><a id="1147" class="Symbol">)</a> <a id="1149" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1151" href="Algebra.Solver.Ring.Lemmas.html#1128" class="Bound">x</a> <a id="1153" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Algebra.Solver.Ring.Lemmas.html#1124" class="Bound">c</a> <a id="1158" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1160" href="Algebra.Solver.Ring.Lemmas.html#1126" class="Bound">d</a><a id="1161" class="Symbol">)</a> <a id="1163" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Algebra.Solver.Ring.Lemmas.html#1120" class="Bound">a</a> <a id="1168" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1170" href="Algebra.Solver.Ring.Lemmas.html#1128" class="Bound">x</a> <a id="1172" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1174" href="Algebra.Solver.Ring.Lemmas.html#1124" class="Bound">c</a><a id="1175" class="Symbol">)</a> <a id="1177" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Algebra.Solver.Ring.Lemmas.html#1122" class="Bound">b</a> <a id="1182" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1184" href="Algebra.Solver.Ring.Lemmas.html#1128" class="Bound">x</a> <a id="1186" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1188" href="Algebra.Solver.Ring.Lemmas.html#1126" class="Bound">d</a><a id="1189" class="Symbol">)</a>
<a id="1191" href="Algebra.Solver.Ring.Lemmas.html#1109" class="Function">lemma₁</a> <a id="1198" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1200" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a> <a id="1202" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a> <a id="1204" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a> <a id="1206" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1208" class="Symbol">=</a> <a id="1210" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1218" class="Symbol">(</a><a id="1219" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1221" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1223" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a><a id="1224" class="Symbol">)</a> <a id="1226" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1228" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1230" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a> <a id="1235" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1237" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a><a id="1238" class="Symbol">)</a>      <a id="1245" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1248" href="Algebra.Solver.Ring.Lemmas.html#891" class="Function">lemma₀</a> <a id="1255" class="Symbol">_</a> <a id="1257" class="Symbol">_</a> <a id="1259" class="Symbol">_</a> <a id="1261" class="Symbol">_</a> <a id="1263" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1267" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1269" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1271" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1273" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a> <a id="1278" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1280" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1282" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a> <a id="1287" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1289" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a><a id="1290" class="Symbol">))</a>  <a id="1294" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1297" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1302" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1304" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="1311" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1313" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="1326" class="Symbol">_</a> <a id="1328" class="Symbol">_</a> <a id="1330" class="Symbol">_)</a> <a id="1333" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1337" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1339" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1341" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1343" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1345" class="Symbol">((</a><a id="1347" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a> <a id="1349" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1351" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1353" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1355" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a><a id="1356" class="Symbol">)</a> <a id="1358" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1360" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a><a id="1361" class="Symbol">)</a>  <a id="1364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1367" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1372" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1374" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="1381" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Algebra.Structures.html#14120" class="Function">+-comm</a> <a id="1391" class="Symbol">_</a> <a id="1393" class="Symbol">_</a> <a id="1395" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1397" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="1404" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1406" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1410" class="Symbol">)</a> <a id="1412" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1416" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1418" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1420" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1422" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1424" class="Symbol">((</a><a id="1426" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a> <a id="1428" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1430" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a> <a id="1432" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1434" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a><a id="1435" class="Symbol">)</a> <a id="1437" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1439" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a><a id="1440" class="Symbol">)</a>  <a id="1443" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1446" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1451" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1453" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="1460" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1462" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="1470" class="Symbol">_</a> <a id="1472" class="Symbol">_</a> <a id="1474" class="Symbol">_</a> <a id="1476" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1480" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1482" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1484" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1486" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a> <a id="1491" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a> <a id="1496" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1498" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1500" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1502" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a><a id="1503" class="Symbol">))</a>  <a id="1507" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1510" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1514" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1516" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="1524" class="Symbol">_</a> <a id="1526" class="Symbol">_</a> <a id="1528" class="Symbol">_</a> <a id="1530" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1534" class="Symbol">(</a><a id="1535" href="Algebra.Solver.Ring.Lemmas.html#1198" class="Bound">a</a> <a id="1537" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1539" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1541" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1543" href="Algebra.Solver.Ring.Lemmas.html#1202" class="Bound">c</a><a id="1544" class="Symbol">)</a> <a id="1546" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Algebra.Solver.Ring.Lemmas.html#1200" class="Bound">b</a> <a id="1551" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1553" href="Algebra.Solver.Ring.Lemmas.html#1206" class="Bound">x</a> <a id="1555" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1557" href="Algebra.Solver.Ring.Lemmas.html#1204" class="Bound">d</a><a id="1558" class="Symbol">)</a>  <a id="1561" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₂"></a><a id="1564" href="Algebra.Solver.Ring.Lemmas.html#1564" class="Function">lemma₂</a> <a id="1571" class="Symbol">:</a> <a id="1573" class="Symbol">∀</a> <a id="1575" href="Algebra.Solver.Ring.Lemmas.html#1575" class="Bound">a</a> <a id="1577" href="Algebra.Solver.Ring.Lemmas.html#1577" class="Bound">b</a> <a id="1579" href="Algebra.Solver.Ring.Lemmas.html#1579" class="Bound">c</a> <a id="1581" href="Algebra.Solver.Ring.Lemmas.html#1581" class="Bound">x</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Algebra.Solver.Ring.Lemmas.html#1575" class="Bound">a</a> <a id="1587" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1589" href="Algebra.Solver.Ring.Lemmas.html#1579" class="Bound">c</a> <a id="1591" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1593" href="Algebra.Solver.Ring.Lemmas.html#1581" class="Bound">x</a> <a id="1595" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1597" href="Algebra.Solver.Ring.Lemmas.html#1577" class="Bound">b</a> <a id="1599" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1601" href="Algebra.Solver.Ring.Lemmas.html#1579" class="Bound">c</a> <a id="1603" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Algebra.Solver.Ring.Lemmas.html#1575" class="Bound">a</a> <a id="1608" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1610" href="Algebra.Solver.Ring.Lemmas.html#1581" class="Bound">x</a> <a id="1612" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1614" href="Algebra.Solver.Ring.Lemmas.html#1577" class="Bound">b</a><a id="1615" class="Symbol">)</a> <a id="1617" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1619" href="Algebra.Solver.Ring.Lemmas.html#1579" class="Bound">c</a>
<a id="1621" href="Algebra.Solver.Ring.Lemmas.html#1564" class="Function">lemma₂</a> <a id="1628" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1630" href="Algebra.Solver.Ring.Lemmas.html#1630" class="Bound">b</a> <a id="1632" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a> <a id="1634" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1646" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1648" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1650" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a> <a id="1652" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1654" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a> <a id="1656" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1658" href="Algebra.Solver.Ring.Lemmas.html#1630" class="Bound">b</a> <a id="1660" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1662" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a>  <a id="1665" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1668" href="Algebra.Solver.Ring.Lemmas.html#1770" class="Function">lem</a> <a id="1672" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1674" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="1681" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1683" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1688" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1692" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1694" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1696" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a> <a id="1698" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1700" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a> <a id="1702" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1704" href="Algebra.Solver.Ring.Lemmas.html#1630" class="Bound">b</a> <a id="1706" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1708" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a>  <a id="1711" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1714" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1718" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1720" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="1729" class="Symbol">_</a> <a id="1731" class="Symbol">_</a> <a id="1733" class="Symbol">_</a> <a id="1735" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1739" class="Symbol">(</a><a id="1740" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1742" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1744" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a> <a id="1746" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1748" href="Algebra.Solver.Ring.Lemmas.html#1630" class="Bound">b</a><a id="1749" class="Symbol">)</a> <a id="1751" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1753" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a>    <a id="1758" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1762" class="Keyword">where</a>
  <a id="1770" href="Algebra.Solver.Ring.Lemmas.html#1770" class="Function">lem</a> <a id="1774" class="Symbol">=</a> <a id="1776" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1786" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1788" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1790" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a> <a id="1792" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1794" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a>    <a id="1799" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1802" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="1810" class="Symbol">_</a> <a id="1812" class="Symbol">_</a> <a id="1814" class="Symbol">_</a> <a id="1816" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1822" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1824" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1826" class="Symbol">(</a><a id="1827" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a> <a id="1829" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1831" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a><a id="1832" class="Symbol">)</a>  <a id="1835" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1838" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1843" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1845" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="1852" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1854" href="Algebra.Structures.html#15781" class="Function">*-comm</a> <a id="1861" class="Symbol">_</a> <a id="1863" class="Symbol">_</a> <a id="1865" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1871" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1873" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1875" class="Symbol">(</a><a id="1876" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a> <a id="1878" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1880" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a><a id="1881" class="Symbol">)</a>  <a id="1884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1887" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1891" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1893" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="1901" class="Symbol">_</a> <a id="1903" class="Symbol">_</a> <a id="1905" class="Symbol">_</a> <a id="1907" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="1913" href="Algebra.Solver.Ring.Lemmas.html#1628" class="Bound">a</a> <a id="1915" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1917" href="Algebra.Solver.Ring.Lemmas.html#1634" class="Bound">x</a> <a id="1919" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1921" href="Algebra.Solver.Ring.Lemmas.html#1632" class="Bound">c</a>    <a id="1926" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₃"></a><a id="1929" href="Algebra.Solver.Ring.Lemmas.html#1929" class="Function">lemma₃</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" href="Algebra.Solver.Ring.Lemmas.html#1940" class="Bound">a</a> <a id="1942" href="Algebra.Solver.Ring.Lemmas.html#1942" class="Bound">b</a> <a id="1944" href="Algebra.Solver.Ring.Lemmas.html#1944" class="Bound">c</a> <a id="1946" href="Algebra.Solver.Ring.Lemmas.html#1946" class="Bound">x</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Algebra.Solver.Ring.Lemmas.html#1940" class="Bound">a</a> <a id="1952" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1954" href="Algebra.Solver.Ring.Lemmas.html#1942" class="Bound">b</a> <a id="1956" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1958" href="Algebra.Solver.Ring.Lemmas.html#1946" class="Bound">x</a> <a id="1960" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1962" href="Algebra.Solver.Ring.Lemmas.html#1940" class="Bound">a</a> <a id="1964" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1966" href="Algebra.Solver.Ring.Lemmas.html#1944" class="Bound">c</a> <a id="1968" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="1970" href="Algebra.Solver.Ring.Lemmas.html#1940" class="Bound">a</a> <a id="1972" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Algebra.Solver.Ring.Lemmas.html#1942" class="Bound">b</a> <a id="1977" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="1979" href="Algebra.Solver.Ring.Lemmas.html#1946" class="Bound">x</a> <a id="1981" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="1983" href="Algebra.Solver.Ring.Lemmas.html#1944" class="Bound">c</a><a id="1984" class="Symbol">)</a>
<a id="1986" href="Algebra.Solver.Ring.Lemmas.html#1929" class="Function">lemma₃</a> <a id="1993" href="Algebra.Solver.Ring.Lemmas.html#1993" class="Bound">a</a> <a id="1995" href="Algebra.Solver.Ring.Lemmas.html#1995" class="Bound">b</a> <a id="1997" href="Algebra.Solver.Ring.Lemmas.html#1997" class="Bound">c</a> <a id="1999" href="Algebra.Solver.Ring.Lemmas.html#1999" class="Bound">x</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2011" href="Algebra.Solver.Ring.Lemmas.html#1993" class="Bound">a</a> <a id="2013" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2015" href="Algebra.Solver.Ring.Lemmas.html#1995" class="Bound">b</a> <a id="2017" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2019" href="Algebra.Solver.Ring.Lemmas.html#1999" class="Bound">x</a> <a id="2021" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2023" href="Algebra.Solver.Ring.Lemmas.html#1993" class="Bound">a</a> <a id="2025" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2027" href="Algebra.Solver.Ring.Lemmas.html#1997" class="Bound">c</a>    <a id="2032" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2035" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="2043" class="Symbol">_</a> <a id="2045" class="Symbol">_</a> <a id="2047" class="Symbol">_</a> <a id="2049" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2051" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2058" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2060" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2065" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2069" href="Algebra.Solver.Ring.Lemmas.html#1993" class="Bound">a</a> <a id="2071" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Algebra.Solver.Ring.Lemmas.html#1995" class="Bound">b</a> <a id="2076" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2078" href="Algebra.Solver.Ring.Lemmas.html#1999" class="Bound">x</a><a id="2079" class="Symbol">)</a> <a id="2081" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2083" href="Algebra.Solver.Ring.Lemmas.html#1993" class="Bound">a</a> <a id="2085" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2087" href="Algebra.Solver.Ring.Lemmas.html#1997" class="Bound">c</a>  <a id="2090" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2093" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2097" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2099" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="2108" class="Symbol">_</a> <a id="2110" class="Symbol">_</a> <a id="2112" class="Symbol">_</a> <a id="2114" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2118" href="Algebra.Solver.Ring.Lemmas.html#1993" class="Bound">a</a> <a id="2120" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Algebra.Solver.Ring.Lemmas.html#1995" class="Bound">b</a> <a id="2125" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2127" href="Algebra.Solver.Ring.Lemmas.html#1999" class="Bound">x</a> <a id="2129" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2131" href="Algebra.Solver.Ring.Lemmas.html#1997" class="Bound">c</a><a id="2132" class="Symbol">)</a>      <a id="2139" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₄"></a><a id="2142" href="Algebra.Solver.Ring.Lemmas.html#2142" class="Function">lemma₄</a> <a id="2149" class="Symbol">:</a> <a id="2151" class="Symbol">∀</a> <a id="2153" href="Algebra.Solver.Ring.Lemmas.html#2153" class="Bound">a</a> <a id="2155" href="Algebra.Solver.Ring.Lemmas.html#2155" class="Bound">b</a> <a id="2157" href="Algebra.Solver.Ring.Lemmas.html#2157" class="Bound">c</a> <a id="2159" href="Algebra.Solver.Ring.Lemmas.html#2159" class="Bound">d</a> <a id="2161" href="Algebra.Solver.Ring.Lemmas.html#2161" class="Bound">x</a> <a id="2163" class="Symbol">→</a>
         <a id="2174" class="Symbol">(</a><a id="2175" href="Algebra.Solver.Ring.Lemmas.html#2153" class="Bound">a</a> <a id="2177" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2179" href="Algebra.Solver.Ring.Lemmas.html#2157" class="Bound">c</a> <a id="2181" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2183" href="Algebra.Solver.Ring.Lemmas.html#2161" class="Bound">x</a> <a id="2185" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Algebra.Solver.Ring.Lemmas.html#2153" class="Bound">a</a> <a id="2190" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2192" href="Algebra.Solver.Ring.Lemmas.html#2159" class="Bound">d</a> <a id="2194" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2196" href="Algebra.Solver.Ring.Lemmas.html#2155" class="Bound">b</a> <a id="2198" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2200" href="Algebra.Solver.Ring.Lemmas.html#2157" class="Bound">c</a><a id="2201" class="Symbol">))</a> <a id="2204" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2206" href="Algebra.Solver.Ring.Lemmas.html#2161" class="Bound">x</a> <a id="2208" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2210" href="Algebra.Solver.Ring.Lemmas.html#2155" class="Bound">b</a> <a id="2212" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2214" href="Algebra.Solver.Ring.Lemmas.html#2159" class="Bound">d</a> <a id="2216" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a>
         <a id="2227" class="Symbol">(</a><a id="2228" href="Algebra.Solver.Ring.Lemmas.html#2153" class="Bound">a</a> <a id="2230" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2232" href="Algebra.Solver.Ring.Lemmas.html#2161" class="Bound">x</a> <a id="2234" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2236" href="Algebra.Solver.Ring.Lemmas.html#2155" class="Bound">b</a><a id="2237" class="Symbol">)</a> <a id="2239" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Algebra.Solver.Ring.Lemmas.html#2157" class="Bound">c</a> <a id="2244" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2246" href="Algebra.Solver.Ring.Lemmas.html#2161" class="Bound">x</a> <a id="2248" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2250" href="Algebra.Solver.Ring.Lemmas.html#2159" class="Bound">d</a><a id="2251" class="Symbol">)</a>
<a id="2253" href="Algebra.Solver.Ring.Lemmas.html#2142" class="Function">lemma₄</a> <a id="2260" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2262" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2264" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2266" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2268" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2270" class="Symbol">=</a> <a id="2272" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2280" class="Symbol">(</a><a id="2281" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2283" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2285" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2287" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2289" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2291" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2296" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2298" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2300" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2302" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2304" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2306" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a><a id="2307" class="Symbol">))</a> <a id="2310" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2312" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2314" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2316" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2318" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2320" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a>              <a id="2335" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2338" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="2347" class="Symbol">_</a> <a id="2349" class="Symbol">_</a> <a id="2351" class="Symbol">_</a> <a id="2353" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2355" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2362" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2364" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2373" class="Symbol">(</a><a id="2374" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2376" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2378" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2380" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2382" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2384" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2386" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2388" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2390" class="Symbol">(</a><a id="2391" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2393" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2395" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2397" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2399" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2401" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2403" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a><a id="2404" class="Symbol">)</a> <a id="2406" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2408" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2409" class="Symbol">)</a> <a id="2411" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2413" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2415" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2417" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a>          <a id="2428" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2431" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2436" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2438" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2445" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2447" class="Symbol">((</a><a id="2449" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2454" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2456" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2463" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2465" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="2469" class="Symbol">)</a> <a id="2471" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2473" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="2480" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2482" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="2486" class="Symbol">)</a> <a id="2488" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2490" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2497" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2499" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2504" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2508" class="Symbol">(</a><a id="2509" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2511" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2513" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2515" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2517" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2519" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2521" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2523" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2528" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2530" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2532" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2534" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2536" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2538" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a><a id="2539" class="Symbol">)</a> <a id="2541" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2543" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2548" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2550" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2552" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a>          <a id="2563" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2566" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="2574" class="Symbol">_</a> <a id="2576" class="Symbol">_</a> <a id="2578" class="Symbol">_</a>  <a id="2581" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2585" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2587" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2589" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2591" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2593" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2595" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2597" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2599" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2601" class="Symbol">((</a><a id="2603" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2605" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2607" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2609" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2611" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2613" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2615" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a><a id="2616" class="Symbol">)</a> <a id="2618" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2620" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2622" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2624" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2626" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2628" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="2629" class="Symbol">)</a>          <a id="2640" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2643" href="Algebra.Solver.Ring.Lemmas.html#3282" class="Function">lem₁</a> <a id="2648" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2650" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2657" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Algebra.Solver.Ring.Lemmas.html#3409" class="Function">lem₂</a> <a id="2665" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2667" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2674" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2676" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="2680" class="Symbol">)</a> <a id="2682" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2686" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2688" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2690" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2692" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2697" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2699" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2700" class="Symbol">)</a> <a id="2702" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2707" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2709" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2713" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2715" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2717" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2719" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2724" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2726" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2727" class="Symbol">)</a> <a id="2729" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2731" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2733" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2735" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="2736" class="Symbol">)</a>    <a id="2741" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2744" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2749" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2751" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2758" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2760" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="2768" class="Symbol">_</a> <a id="2770" class="Symbol">_</a> <a id="2772" class="Symbol">_</a> <a id="2774" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2778" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2780" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2782" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2784" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2789" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2791" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2792" class="Symbol">)</a> <a id="2794" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2796" class="Symbol">(</a><a id="2797" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2799" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2801" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2803" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2805" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2807" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2812" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2817" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2819" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2820" class="Symbol">)</a> <a id="2822" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2824" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2826" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2828" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="2829" class="Symbol">))</a>  <a id="2833" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2836" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2840" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2842" href="Algebra.Structures.html#13830" class="Function">+-assoc</a> <a id="2850" class="Symbol">_</a> <a id="2852" class="Symbol">_</a> <a id="2854" class="Symbol">_</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2860" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2862" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2864" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2866" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2871" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2873" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2874" class="Symbol">)</a> <a id="2876" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2878" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2880" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2882" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2884" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2886" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="2888" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2893" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2898" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2900" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="2901" class="Symbol">)</a> <a id="2903" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2905" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2907" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2909" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="2910" class="Symbol">)</a>    <a id="2915" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2918" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2922" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2924" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="2933" class="Symbol">_</a> <a id="2935" class="Symbol">_</a> <a id="2937" class="Symbol">_</a> <a id="2939" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="2941" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="2948" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="2950" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="2959" class="Symbol">_</a> <a id="2961" class="Symbol">_</a> <a id="2963" class="Symbol">_</a> <a id="2965" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2969" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="2971" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2973" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2975" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2977" class="Symbol">(</a><a id="2978" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2980" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2982" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="2984" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2986" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="2987" class="Symbol">)</a> <a id="2989" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="2991" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="2993" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="2998" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3000" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3002" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3004" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="3005" class="Symbol">)</a>                  <a id="3024" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3027" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3031" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3033" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="3042" class="Symbol">_</a> <a id="3044" class="Symbol">_</a> <a id="3046" class="Symbol">_</a> <a id="3048" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3052" class="Symbol">(</a><a id="3053" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3055" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3057" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3059" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3061" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a><a id="3062" class="Symbol">)</a> <a id="3064" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3069" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3071" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3073" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3075" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="3076" class="Symbol">)</a>                              <a id="3107" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3111" class="Keyword">where</a>
  <a id="3119" href="Algebra.Solver.Ring.Lemmas.html#3119" class="Function">lem₁′</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3137" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3139" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3141" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3143" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3145" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a>    <a id="3150" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3153" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="3161" class="Symbol">_</a> <a id="3163" class="Symbol">_</a> <a id="3165" class="Symbol">_</a> <a id="3167" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3173" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3175" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3180" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3182" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="3183" class="Symbol">)</a>  <a id="3186" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3189" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3194" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3196" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="3203" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3205" href="Algebra.Structures.html#15781" class="Function">*-comm</a> <a id="3212" class="Symbol">_</a> <a id="3214" class="Symbol">_</a> <a id="3216" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3222" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3224" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3226" class="Symbol">(</a><a id="3227" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3229" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3231" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a><a id="3232" class="Symbol">)</a>  <a id="3235" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3238" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3242" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3244" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="3252" class="Symbol">_</a> <a id="3254" class="Symbol">_</a> <a id="3256" class="Symbol">_</a> <a id="3258" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3264" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3266" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3268" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3270" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3272" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a>    <a id="3277" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3282" href="Algebra.Solver.Ring.Lemmas.html#3282" class="Function">lem₁</a> <a id="3287" class="Symbol">=</a> <a id="3289" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3299" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3301" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3303" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3305" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3307" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3309" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3311" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a>    <a id="3316" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3319" href="Algebra.Solver.Ring.Lemmas.html#3119" class="Function">lem₁′</a> <a id="3325" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3327" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="3334" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3336" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3341" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3347" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3349" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3351" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3353" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3355" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3357" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3359" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a>    <a id="3364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3367" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="3375" class="Symbol">_</a> <a id="3377" class="Symbol">_</a> <a id="3379" class="Symbol">_</a> <a id="3381" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3387" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3389" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3391" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3393" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3398" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3400" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="3401" class="Symbol">)</a>  <a id="3404" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3409" href="Algebra.Solver.Ring.Lemmas.html#3409" class="Function">lem₂</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3426" class="Symbol">(</a><a id="3427" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3429" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3431" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="3433" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3435" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="3437" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3439" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a><a id="3440" class="Symbol">)</a> <a id="3442" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3444" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a>        <a id="3453" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3456" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="3465" class="Symbol">_</a> <a id="3467" class="Symbol">_</a> <a id="3469" class="Symbol">_</a> <a id="3471" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3477" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3479" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3481" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="3483" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3485" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3487" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3489" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="3491" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3493" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3495" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3497" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a>      <a id="3504" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3507" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="3515" class="Symbol">_</a> <a id="3517" class="Symbol">_</a> <a id="3519" class="Symbol">_</a> <a id="3521" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3523" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="3530" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3532" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="3540" class="Symbol">_</a> <a id="3542" class="Symbol">_</a> <a id="3544" class="Symbol">_</a> <a id="3546" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3552" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3554" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="3559" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3561" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="3562" class="Symbol">)</a> <a id="3564" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3566" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="3568" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3570" class="Symbol">(</a><a id="3571" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3573" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3575" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="3576" class="Symbol">)</a>  <a id="3579" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3588" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3590" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="3597" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3599" href="Algebra.Structures.html#15781" class="Function">*-comm</a> <a id="3606" class="Symbol">_</a> <a id="3608" class="Symbol">_)</a> <a id="3611" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3613" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="3620" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3622" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3627" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3633" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3635" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3640" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3642" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a><a id="3643" class="Symbol">)</a> <a id="3645" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3647" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="3649" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3654" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3656" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="3657" class="Symbol">)</a>  <a id="3660" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3663" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3667" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3669" href="Algebra.Structures.html#13476" class="Function">*-assoc</a> <a id="3677" class="Symbol">_</a> <a id="3679" class="Symbol">_</a> <a id="3681" class="Symbol">_</a> <a id="3683" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3685" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="3692" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3694" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3699" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3705" href="Algebra.Solver.Ring.Lemmas.html#2260" class="Bound">a</a> <a id="3707" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3709" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a> <a id="3711" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3713" href="Algebra.Solver.Ring.Lemmas.html#2266" class="Bound">d</a> <a id="3715" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3717" href="Algebra.Solver.Ring.Lemmas.html#2262" class="Bound">b</a> <a id="3719" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Algebra.Solver.Ring.Lemmas.html#2264" class="Bound">c</a> <a id="3724" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3726" href="Algebra.Solver.Ring.Lemmas.html#2268" class="Bound">x</a><a id="3727" class="Symbol">)</a>    <a id="3732" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₅"></a><a id="3735" href="Algebra.Solver.Ring.Lemmas.html#3735" class="Function">lemma₅</a> <a id="3742" class="Symbol">:</a> <a id="3744" class="Symbol">∀</a> <a id="3746" href="Algebra.Solver.Ring.Lemmas.html#3746" class="Bound">x</a> <a id="3748" class="Symbol">→</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="3754" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3756" href="Algebra.Solver.Ring.Lemmas.html#3746" class="Bound">x</a> <a id="3758" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3760" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a><a id="3762" class="Symbol">)</a> <a id="3764" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3766" href="Algebra.Solver.Ring.Lemmas.html#3746" class="Bound">x</a> <a id="3768" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3770" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="3773" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="3775" href="Algebra.Solver.Ring.Lemmas.html#3746" class="Bound">x</a>
<a id="3777" href="Algebra.Solver.Ring.Lemmas.html#3735" class="Function">lemma₅</a> <a id="3784" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3796" class="Symbol">(</a><a id="3797" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="3800" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3802" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a> <a id="3804" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3806" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a><a id="3808" class="Symbol">)</a> <a id="3810" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3812" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a> <a id="3814" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3816" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>   <a id="3821" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3824" class="Symbol">((</a><a id="3826" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="3832" class="Symbol">_</a> <a id="3834" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3836" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="3843" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3845" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="3849" class="Symbol">)</a> <a id="3851" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3853" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="3860" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3862" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="3866" class="Symbol">)</a> <a id="3868" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3870" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="3877" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3879" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3888" class="Symbol">(</a><a id="3889" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="3892" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3894" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a><a id="3896" class="Symbol">)</a> <a id="3898" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3900" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a> <a id="3902" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3904" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>       <a id="3913" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Algebra.Structures.html#14032" class="Function">+-identityˡ</a> <a id="3929" class="Symbol">_</a> <a id="3931" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3933" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="3940" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3942" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3950" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="3957" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3959" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3964" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="3968" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a> <a id="3971" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="3973" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a> <a id="3975" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="3977" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>              <a id="3993" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3996" href="Algebra.Structures.html#14076" class="Function">+-identityʳ</a> <a id="4008" class="Symbol">_</a> <a id="4010" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4014" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a> <a id="4017" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4019" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a>                   <a id="4039" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4042" href="Algebra.Structures.html#14916" class="Function">*-identityˡ</a> <a id="4054" class="Symbol">_</a> <a id="4056" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4060" href="Algebra.Solver.Ring.Lemmas.html#3784" class="Bound">x</a>                        <a id="4085" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₆"></a><a id="4088" href="Algebra.Solver.Ring.Lemmas.html#4088" class="Function">lemma₆</a> <a id="4095" class="Symbol">:</a> <a id="4097" class="Symbol">∀</a> <a id="4099" href="Algebra.Solver.Ring.Lemmas.html#4099" class="Bound">a</a> <a id="4101" href="Algebra.Solver.Ring.Lemmas.html#4101" class="Bound">x</a> <a id="4103" class="Symbol">→</a> <a id="4105" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="4108" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4110" href="Algebra.Solver.Ring.Lemmas.html#4101" class="Bound">x</a> <a id="4112" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="4114" href="Algebra.Solver.Ring.Lemmas.html#4099" class="Bound">a</a> <a id="4116" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="4118" href="Algebra.Solver.Ring.Lemmas.html#4099" class="Bound">a</a>
<a id="4120" href="Algebra.Solver.Ring.Lemmas.html#4088" class="Function">lemma₆</a> <a id="4127" href="Algebra.Solver.Ring.Lemmas.html#4127" class="Bound">a</a> <a id="4129" href="Algebra.Solver.Ring.Lemmas.html#4129" class="Bound">x</a> <a id="4131" class="Symbol">=</a> <a id="4133" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4141" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="4144" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4146" href="Algebra.Solver.Ring.Lemmas.html#4129" class="Bound">x</a> <a id="4148" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="4150" href="Algebra.Solver.Ring.Lemmas.html#4127" class="Bound">a</a>    <a id="4155" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4158" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="4164" class="Symbol">_</a> <a id="4166" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="4168" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="4175" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="4177" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4182" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4186" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="4189" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="4191" href="Algebra.Solver.Ring.Lemmas.html#4127" class="Bound">a</a>        <a id="4200" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4203" href="Algebra.Structures.html#14032" class="Function">+-identityˡ</a> <a id="4215" class="Symbol">_</a> <a id="4217" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4221" href="Algebra.Solver.Ring.Lemmas.html#4127" class="Bound">a</a>             <a id="4235" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="lemma₇"></a><a id="4238" href="Algebra.Solver.Ring.Lemmas.html#4238" class="Function">lemma₇</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">∀</a> <a id="4249" href="Algebra.Solver.Ring.Lemmas.html#4249" class="Bound">x</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="4255" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a> <a id="4258" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4260" href="Algebra.Solver.Ring.Lemmas.html#4249" class="Bound">x</a> <a id="4262" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="4264" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="4266" href="Algebra.Solver.Ring.Lemmas.html#4249" class="Bound">x</a>
<a id="4268" href="Algebra.Solver.Ring.Lemmas.html#4238" class="Function">lemma₇</a> <a id="4275" href="Algebra.Solver.Ring.Lemmas.html#4275" class="Bound">x</a> <a id="4277" class="Symbol">=</a> <a id="4279" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4287" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="4289" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a> <a id="4292" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4294" href="Algebra.Solver.Ring.Lemmas.html#4275" class="Bound">x</a>      <a id="4301" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4304" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1160" class="Function">-‿*-distribˡ</a> <a id="4317" class="Symbol">_</a> <a id="4319" class="Symbol">_</a> <a id="4321" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4325" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a> <a id="4331" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4333" href="Algebra.Solver.Ring.Lemmas.html#4275" class="Bound">x</a><a id="4334" class="Symbol">)</a>    <a id="4339" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="4342" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1114" class="Function">-‿cong</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Algebra.Structures.html#14916" class="Function">*-identityˡ</a> <a id="4362" class="Symbol">_)</a> <a id="4365" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="4369" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="4371" href="Algebra.Solver.Ring.Lemmas.html#4275" class="Bound">x</a>           <a id="4383" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Algebra.Solver.Ring.Simple.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Simple (Algebra.Solver.Ring.Simple)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Solver.Ring.Simple</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Instantiates the ring solver with two copies of the same ring with</a>
<a id="176" class="Comment">-- decidable equality</a>
<a id="198" class="Comment">------------------------------------------------------------------------</a>

<a id="272" class="Symbol">{-#</a> <a id="276" class="Keyword">OPTIONS</a> <a id="284" class="Pragma">--cubical-compatible</a> <a id="305" class="Pragma">--safe</a> <a id="312" class="Symbol">#-}</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a> <a id="371" class="Keyword">using</a>
  <a id="379" class="Symbol">(</a><a id="380" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a><a id="401" class="Symbol">;</a> <a id="403" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3047" class="Function">-raw-almostCommutative⟶</a><a id="426" class="Symbol">)</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="484" class="Symbol">)</a>

<a id="487" class="Keyword">module</a> <a id="494" href="Algebra.Solver.Ring.Simple.html" class="Module">Algebra.Solver.Ring.Simple</a>
  <a id="523" class="Symbol">{</a><a id="524" href="Algebra.Solver.Ring.Simple.html#524" class="Bound">r₁</a> <a id="527" href="Algebra.Solver.Ring.Simple.html#527" class="Bound">r₂</a><a id="529" class="Symbol">}</a> <a id="531" class="Symbol">(</a><a id="532" href="Algebra.Solver.Ring.Simple.html#532" class="Bound">R</a> <a id="534" class="Symbol">:</a> <a id="536" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="558" href="Algebra.Solver.Ring.Simple.html#524" class="Bound">r₁</a> <a id="561" href="Algebra.Solver.Ring.Simple.html#527" class="Bound">r₂</a><a id="563" class="Symbol">)</a>
  <a id="567" class="Symbol">(</a><a id="568" href="Algebra.Solver.Ring.Simple.html#568" class="Bound Operator">_≟_</a> <a id="572" class="Symbol">:</a> <a id="574" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="584" class="Symbol">(</a><a id="585" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Field Operator">AlmostCommutativeRing._≈_</a> <a id="611" href="Algebra.Solver.Ring.Simple.html#532" class="Bound">R</a><a id="612" class="Symbol">))</a>
  <a id="617" class="Keyword">where</a>

<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a><a id="685" class="Symbol">)</a>

<a id="688" class="Keyword">open</a> <a id="693" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Module">AlmostCommutativeRing</a> <a id="715" href="Algebra.Solver.Ring.Simple.html#532" class="Bound">R</a>
<a id="717" class="Keyword">import</a> <a id="724" href="Algebra.Solver.Ring.html" class="Module">Algebra.Solver.Ring</a> <a id="744" class="Symbol">as</a> <a id="747" class="Module">RS</a>
<a id="750" class="Keyword">open</a> <a id="755" href="Algebra.Solver.Ring.html" class="Module">RS</a> <a id="758" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2272" class="Function">rawRing</a> <a id="766" href="Algebra.Solver.Ring.Simple.html#532" class="Bound">R</a> <a id="768" class="Symbol">(</a><a id="769" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3047" class="Function">-raw-almostCommutative⟶</a> <a id="793" href="Algebra.Solver.Ring.Simple.html#532" class="Bound">R</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">(</a><a id="797" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="811" href="Algebra.Solver.Ring.Simple.html#568" class="Bound Operator">_≟_</a><a id="814" class="Symbol">)</a> <a id="816" class="Keyword">public</a></pre></body></html>


==> anc/html/Algebra.Solver.Ring.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Ring (Algebra.Solver.Ring)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Solver.Ring</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Old solver for commutative ring or semiring equalities</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Comment">-- Uses ideas from the Coq ring tactic. See &quot;Proving Equalities in a</a>
<a id="307" class="Comment">-- Commutative Ring Done Right in Coq&quot; by Grégoire and Mahboubi. The</a>
<a id="376" class="Comment">-- code below is not optimised like theirs, though (in particular, our</a>
<a id="447" class="Comment">-- Horner normal forms are not sparse).</a>
<a id="487" class="Comment">--</a>
<a id="490" class="Comment">-- At first the `WeaklyDecidable` type may at first glance look useless</a>
<a id="562" class="Comment">-- as there is no guarantee that it doesn&#39;t always return `nothing`.</a>
<a id="631" class="Comment">-- However the implementation of it affects the power of the solver. The</a>
<a id="704" class="Comment">-- more equalities it returns, the more expressions the ring solver can</a>
<a id="776" class="Comment">-- solve.</a>

<a id="787" class="Symbol">{-#</a> <a id="791" class="Keyword">OPTIONS</a> <a id="799" class="Pragma">--cubical-compatible</a> <a id="820" class="Pragma">--safe</a> <a id="827" class="Symbol">#-}</a>

<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a>
<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="954" class="Keyword">using</a> <a id="960" class="Symbol">(</a><a id="961" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a><a id="976" class="Symbol">)</a>

<a id="979" class="Keyword">module</a> <a id="986" href="Algebra.Solver.Ring.html" class="Module">Algebra.Solver.Ring</a>
  <a id="1008" class="Symbol">{</a><a id="1009" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="1012" href="Algebra.Solver.Ring.html#1012" class="Bound">r₂</a> <a id="1015" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a> <a id="1018" href="Algebra.Solver.Ring.html#1018" class="Bound">r₄</a><a id="1020" class="Symbol">}</a>
  <a id="1024" class="Symbol">(</a><a id="1025" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a> <a id="1031" class="Symbol">:</a> <a id="1033" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="1041" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="1044" href="Algebra.Solver.Ring.html#1018" class="Bound">r₄</a><a id="1046" class="Symbol">)</a>            <a id="1059" class="Comment">-- Coefficient &quot;ring&quot;.</a>
  <a id="1084" class="Symbol">(</a><a id="1085" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a> <a id="1087" class="Symbol">:</a> <a id="1089" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Record">AlmostCommutativeRing</a> <a id="1111" href="Algebra.Solver.Ring.html#1012" class="Bound">r₂</a> <a id="1114" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a><a id="1116" class="Symbol">)</a>  <a id="1119" class="Comment">-- Main &quot;ring&quot;.</a>
  <a id="1137" class="Symbol">(</a><a id="1138" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a> <a id="1155" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Record Operator">-Raw-AlmostCommutative⟶</a> <a id="1179" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a><a id="1180" class="Symbol">)</a>
  <a id="1184" class="Symbol">(</a><a id="1185" href="Algebra.Solver.Ring.html#1185" class="Bound Operator">_coeff≟_</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3386" class="Function">Induced-equivalence</a> <a id="1233" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a><a id="1241" class="Symbol">))</a>
  <a id="1246" class="Keyword">where</a>

<a id="1253" class="Keyword">open</a> <a id="1258" class="Keyword">import</a> <a id="1265" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="1278" class="Keyword">open</a> <a id="1283" class="Keyword">import</a> <a id="1290" href="Algebra.Solver.Ring.Lemmas.html" class="Module">Algebra.Solver.Ring.Lemmas</a> <a id="1317" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a> <a id="1323" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a> <a id="1325" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a>
<a id="1334" class="Keyword">private</a> <a id="1342" class="Keyword">module</a> <a id="C"></a><a id="1349" href="Algebra.Solver.Ring.html#1349" class="Module">C</a> <a id="1351" class="Symbol">=</a> <a id="1353" href="Algebra.Bundles.Raw.html#5248" class="Module">RawRing</a> <a id="1361" href="Algebra.Solver.Ring.html#1025" class="Bound">Coeff</a>
<a id="1367" class="Keyword">open</a> <a id="1372" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1356" class="Module">AlmostCommutativeRing</a> <a id="1394" href="Algebra.Solver.Ring.html#1085" class="Bound">R</a>
  <a id="1398" class="Keyword">renaming</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Algebra.Structures.html#15135" class="Function">zero</a> <a id="1413" class="Symbol">to</a> <a id="1416" class="Function">*-zero</a><a id="1422" class="Symbol">;</a> <a id="1424" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="1430" class="Symbol">to</a> <a id="1433" class="Function">*-zeroˡ</a><a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a> <a id="1448" class="Symbol">to</a> <a id="1451" class="Function">*-zeroʳ</a><a id="1458" class="Symbol">)</a>
<a id="1460" class="Keyword">open</a> <a id="1465" class="Keyword">import</a> <a id="1472" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1492" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">_≈_</a>
<a id="1496" class="Keyword">open</a> <a id="1501" class="Keyword">import</a> <a id="1508" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="1525" class="Keyword">open</a> <a id="1530" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2547" class="Module Operator">_-Raw-AlmostCommutative⟶_</a> <a id="1556" href="Algebra.Solver.Ring.html#1138" class="Bound">morphism</a> <a id="1565" class="Keyword">renaming</a> <a id="1574" class="Symbol">(</a><a id="1575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2821" class="Field Operator">⟦_⟧</a> <a id="1579" class="Symbol">to</a> <a id="1582" class="Field Operator">⟦_⟧′</a><a id="1586" class="Symbol">)</a>
<a id="1588" class="Keyword">open</a> <a id="1593" class="Keyword">import</a> <a id="1600" href="Algebra.Properties.Semiring.Exp.html" class="Module">Algebra.Properties.Semiring.Exp</a> <a id="1632" href="Algebra.Bundles.html#20041" class="Function">semiring</a>

<a id="1642" class="Keyword">open</a> <a id="1647" class="Keyword">import</a> <a id="1654" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1681" class="Keyword">using</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1691" class="Symbol">;</a> <a id="1693" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1695" class="Symbol">)</a>
<a id="1697" class="Keyword">open</a> <a id="1702" class="Keyword">import</a> <a id="1709" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1742" href="Algebra.Structures.html#1873" class="Function">setoid</a>
<a id="1749" class="Keyword">import</a> <a id="1756" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1799" class="Symbol">as</a> <a id="1802" class="Module">≡</a>
<a id="1804" class="Keyword">import</a> <a id="1811" href="Relation.Binary.Reflection.html" class="Module">Relation.Binary.Reflection</a> <a id="1838" class="Symbol">as</a> <a id="1841" class="Module">Reflection</a>

<a id="1853" class="Keyword">open</a> <a id="1858" class="Keyword">import</a> <a id="1865" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1879" class="Keyword">using</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1887" class="Symbol">;</a> <a id="1889" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1892" class="Symbol">;</a> <a id="1894" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1898" class="Symbol">)</a>
<a id="1900" class="Keyword">open</a> <a id="1905" class="Keyword">import</a> <a id="1912" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="1926" class="Keyword">using</a> <a id="1932" class="Symbol">(</a><a id="1933" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="1936" class="Symbol">;</a> <a id="1938" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="1942" class="Symbol">;</a> <a id="1944" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="1947" class="Symbol">)</a>
<a id="1949" class="Keyword">open</a> <a id="1954" class="Keyword">import</a> <a id="1961" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="1975" class="Keyword">using</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="1985" class="Symbol">;</a> <a id="1987" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="1989" class="Symbol">;</a> <a id="1991" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="1994" class="Symbol">;</a> <a id="1996" href="Data.Vec.Base.html#1676" class="Function">lookup</a><a id="2002" class="Symbol">)</a>
<a id="2004" class="Keyword">open</a> <a id="2009" class="Keyword">import</a> <a id="2016" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="2032" class="Keyword">using</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2052" class="Symbol">)</a>
<a id="2054" class="Keyword">open</a> <a id="2059" class="Keyword">import</a> <a id="2066" href="Function.Base.html" class="Module">Function.Base</a> <a id="2080" class="Keyword">using</a> <a id="2086" class="Symbol">(</a><a id="2087" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="2092" class="Symbol">;</a> <a id="2094" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="2097" class="Symbol">)</a>
<a id="2099" class="Keyword">open</a> <a id="2104" class="Keyword">import</a> <a id="2111" href="Level.html" class="Module">Level</a> <a id="2117" class="Keyword">using</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="2127" class="Symbol">)</a>

<a id="2130" class="Keyword">infix</a>  <a id="2137" class="Number">9</a> <a id="2139" href="Algebra.Solver.Ring.html#2754" class="InductiveConstructor Operator">:-_</a> <a id="2143" href="Algebra.Solver.Ring.html#8405" class="Function Operator">-H_</a> <a id="2147" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N_</a>
<a id="2151" class="Keyword">infixr</a> <a id="2158" class="Number">9</a> <a id="2160" href="Algebra.Solver.Ring.html#3021" class="Function Operator">_:×_</a> <a id="2165" href="Algebra.Solver.Ring.html#2703" class="InductiveConstructor Operator">_:^_</a> <a id="2170" href="Algebra.Solver.Ring.html#8304" class="Function Operator">_^N_</a>
<a id="2175" class="Keyword">infix</a>  <a id="2182" class="Number">8</a> <a id="2184" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">_*x+_</a> <a id="2190" href="Algebra.Solver.Ring.html#6936" class="Function Operator">_*x+HN_</a> <a id="2198" href="Algebra.Solver.Ring.html#7436" class="Function Operator">_*x+H_</a>
<a id="2205" class="Keyword">infixl</a> <a id="2212" class="Number">8</a> <a id="2214" href="Algebra.Solver.Ring.html#2886" class="Function Operator">_:*_</a> <a id="2219" href="Algebra.Solver.Ring.html#8167" class="Function Operator">_*N_</a> <a id="2224" href="Algebra.Solver.Ring.html#7956" class="Function Operator">_*H_</a> <a id="2229" href="Algebra.Solver.Ring.html#7622" class="Function Operator">_*NH_</a> <a id="2235" href="Algebra.Solver.Ring.html#7789" class="Function Operator">_*HN_</a>
<a id="2241" class="Keyword">infixl</a> <a id="2248" class="Number">7</a> <a id="2250" href="Algebra.Solver.Ring.html#2821" class="Function Operator">_:+_</a> <a id="2255" href="Algebra.Solver.Ring.html#2951" class="Function Operator">_:-_</a> <a id="2260" href="Algebra.Solver.Ring.html#7124" class="Function Operator">_+H_</a> <a id="2265" href="Algebra.Solver.Ring.html#7299" class="Function Operator">_+N_</a>
<a id="2270" class="Keyword">infix</a>  <a id="2277" class="Number">4</a> <a id="2279" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">_≈H_</a> <a id="2284" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">_≈N_</a>

<a id="2290" class="Keyword">private</a>
  <a id="2300" class="Keyword">variable</a>
    <a id="2313" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="2321" class="Comment">------------------------------------------------------------------------</a>
<a id="2394" class="Comment">-- Polynomials</a>

<a id="2410" class="Keyword">data</a> <a id="Op"></a><a id="2415" href="Algebra.Solver.Ring.html#2415" class="Datatype">Op</a> <a id="2418" class="Symbol">:</a> <a id="2420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2424" class="Keyword">where</a>
  <a id="Op.[+]"></a><a id="2432" href="Algebra.Solver.Ring.html#2432" class="InductiveConstructor">[+]</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Algebra.Solver.Ring.html#2415" class="Datatype">Op</a>
  <a id="Op.[*]"></a><a id="2443" href="Algebra.Solver.Ring.html#2443" class="InductiveConstructor">[*]</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Algebra.Solver.Ring.html#2415" class="Datatype">Op</a>

<a id="2453" class="Comment">-- The polynomials are indexed by the number of variables.</a>

<a id="2513" class="Keyword">data</a> <a id="Polynomial"></a><a id="2518" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2535" class="Symbol">)</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2543" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="2546" class="Keyword">where</a>
  <a id="Polynomial.op"></a><a id="2554" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a>   <a id="2559" class="Symbol">:</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Algebra.Solver.Ring.html#2562" class="Bound">o</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Algebra.Solver.Ring.html#2415" class="Datatype">Op</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Algebra.Solver.Ring.html#2571" class="Bound">p₁</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2587" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a><a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Algebra.Solver.Ring.html#2591" class="Bound">p₂</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2607" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2623" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a>
  <a id="Polynomial.con"></a><a id="2627" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a>  <a id="2632" class="Symbol">:</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Algebra.Solver.Ring.html#2635" class="Bound">c</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Algebra.Bundles.Raw.html#5357" class="Function">C.Carrier</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">→</a> <a id="2652" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2663" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a>
  <a id="Polynomial.var"></a><a id="2667" href="Algebra.Solver.Ring.html#2667" class="InductiveConstructor">var</a>  <a id="2672" class="Symbol">:</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Algebra.Solver.Ring.html#2675" class="Bound">x</a> <a id="2677" class="Symbol">:</a> <a id="2679" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2683" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">→</a> <a id="2688" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2699" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a>
  <a id="Polynomial._:^_"></a><a id="2703" href="Algebra.Solver.Ring.html#2703" class="InductiveConstructor Operator">_:^_</a> <a id="2708" class="Symbol">:</a> <a id="2710" class="Symbol">(</a><a id="2711" href="Algebra.Solver.Ring.html#2711" class="Bound">p</a> <a id="2713" class="Symbol">:</a> <a id="2715" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2726" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a><a id="2727" class="Symbol">)</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Algebra.Solver.Ring.html#2730" class="Bound">n</a> <a id="2732" class="Symbol">:</a> <a id="2734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2735" class="Symbol">)</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2750" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a>
  <a id="Polynomial.:-_"></a><a id="2754" href="Algebra.Solver.Ring.html#2754" class="InductiveConstructor Operator">:-_</a>  <a id="2759" class="Symbol">:</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Algebra.Solver.Ring.html#2762" class="Bound">p</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2777" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">→</a> <a id="2782" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2793" href="Algebra.Solver.Ring.html#2530" class="Bound">m</a>

<a id="2796" class="Comment">-- Short-hand notation.</a>

<a id="_:+_"></a><a id="2821" href="Algebra.Solver.Ring.html#2821" class="Function Operator">_:+_</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2839" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2854" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2869" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="2871" href="Algebra.Solver.Ring.html#2821" class="Function Operator">_:+_</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="2881" href="Algebra.Solver.Ring.html#2432" class="InductiveConstructor">[+]</a>

<a id="_:*_"></a><a id="2886" href="Algebra.Solver.Ring.html#2886" class="Function Operator">_:*_</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2904" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2906" class="Symbol">→</a> <a id="2908" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2919" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2934" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="2936" href="Algebra.Solver.Ring.html#2886" class="Function Operator">_:*_</a> <a id="2941" class="Symbol">=</a> <a id="2943" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="2946" href="Algebra.Solver.Ring.html#2443" class="InductiveConstructor">[*]</a>

<a id="_:-_"></a><a id="2951" href="Algebra.Solver.Ring.html#2951" class="Function Operator">_:-_</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2969" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2971" class="Symbol">→</a> <a id="2973" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2984" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="2986" class="Symbol">→</a> <a id="2988" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="2999" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="3001" href="Algebra.Solver.Ring.html#3001" class="Bound">x</a> <a id="3003" href="Algebra.Solver.Ring.html#2951" class="Function Operator">:-</a> <a id="3006" href="Algebra.Solver.Ring.html#3006" class="Bound">y</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Algebra.Solver.Ring.html#3001" class="Bound">x</a> <a id="3012" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3015" href="Algebra.Solver.Ring.html#2754" class="InductiveConstructor Operator">:-</a> <a id="3018" href="Algebra.Solver.Ring.html#3006" class="Bound">y</a>

<a id="_:×_"></a><a id="3021" href="Algebra.Solver.Ring.html#3021" class="Function Operator">_:×_</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3030" class="Symbol">→</a> <a id="3032" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="3043" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="3045" class="Symbol">→</a> <a id="3047" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="3058" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="3060" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="3065" href="Algebra.Solver.Ring.html#3021" class="Function Operator">:×</a> <a id="3068" href="Algebra.Solver.Ring.html#3068" class="Bound">p</a> <a id="3070" class="Symbol">=</a> <a id="3072" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3076" href="Algebra.Bundles.Raw.html#5483" class="Function">C.0#</a>
<a id="3081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3085" href="Algebra.Solver.Ring.html#3085" class="Bound">m</a> <a id="3087" href="Algebra.Solver.Ring.html#3021" class="Function Operator">:×</a> <a id="3090" href="Algebra.Solver.Ring.html#3090" class="Bound">p</a> <a id="3092" class="Symbol">=</a> <a id="3094" href="Algebra.Solver.Ring.html#3090" class="Bound">p</a> <a id="3096" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3099" href="Algebra.Solver.Ring.html#3085" class="Bound">m</a> <a id="3101" href="Algebra.Solver.Ring.html#3021" class="Function Operator">:×</a> <a id="3104" href="Algebra.Solver.Ring.html#3090" class="Bound">p</a>

<a id="3107" class="Comment">-- Semantics.</a>

<a id="sem"></a><a id="3122" href="Algebra.Solver.Ring.html#3122" class="Function">sem</a> <a id="3126" class="Symbol">:</a> <a id="3128" href="Algebra.Solver.Ring.html#2415" class="Datatype">Op</a> <a id="3131" class="Symbol">→</a> <a id="3133" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3137" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">Carrier</a>
<a id="3145" href="Algebra.Solver.Ring.html#3122" class="Function">sem</a> <a id="3149" href="Algebra.Solver.Ring.html#2432" class="InductiveConstructor">[+]</a> <a id="3153" class="Symbol">=</a> <a id="3155" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">_+_</a>
<a id="3159" href="Algebra.Solver.Ring.html#3122" class="Function">sem</a> <a id="3163" href="Algebra.Solver.Ring.html#2443" class="InductiveConstructor">[*]</a> <a id="3167" class="Symbol">=</a> <a id="3169" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">_*_</a>

<a id="3174" class="Comment">-- An environment contains one value for every variable.</a>

<a id="Env"></a><a id="3232" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="3236" class="Symbol">:</a> <a id="3238" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3246" class="Symbol">_</a>
<a id="3248" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3258" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">Carrier</a>

<a id="⟦_⟧"></a><a id="3267" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦_⟧</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="3284" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="3292" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="3294" class="Symbol">→</a> <a id="3296" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">Carrier</a>
<a id="3304" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3306" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="3309" href="Algebra.Solver.Ring.html#3309" class="Bound">o</a> <a id="3311" href="Algebra.Solver.Ring.html#3311" class="Bound">p₁</a> <a id="3314" href="Algebra.Solver.Ring.html#3314" class="Bound">p₂</a> <a id="3317" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3319" href="Algebra.Solver.Ring.html#3319" class="Bound">ρ</a> <a id="3321" class="Symbol">=</a> <a id="3323" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3325" href="Algebra.Solver.Ring.html#3311" class="Bound">p₁</a> <a id="3328" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3330" href="Algebra.Solver.Ring.html#3319" class="Bound">ρ</a> <a id="3332" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="3334" href="Algebra.Solver.Ring.html#3122" class="Function">sem</a> <a id="3338" href="Algebra.Solver.Ring.html#3309" class="Bound">o</a> <a id="3340" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="3342" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3344" href="Algebra.Solver.Ring.html#3314" class="Bound">p₂</a> <a id="3347" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3349" href="Algebra.Solver.Ring.html#3319" class="Bound">ρ</a>
<a id="3351" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3353" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3357" href="Algebra.Solver.Ring.html#3357" class="Bound">c</a>      <a id="3364" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3366" href="Algebra.Solver.Ring.html#3366" class="Bound">ρ</a> <a id="3368" class="Symbol">=</a> <a id="3370" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="3372" href="Algebra.Solver.Ring.html#3357" class="Bound">c</a> <a id="3374" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>
<a id="3377" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3379" href="Algebra.Solver.Ring.html#2667" class="InductiveConstructor">var</a> <a id="3383" href="Algebra.Solver.Ring.html#3383" class="Bound">x</a>      <a id="3390" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3392" href="Algebra.Solver.Ring.html#3392" class="Bound">ρ</a> <a id="3394" class="Symbol">=</a> <a id="3396" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="3403" href="Algebra.Solver.Ring.html#3392" class="Bound">ρ</a> <a id="3405" href="Algebra.Solver.Ring.html#3383" class="Bound">x</a>
<a id="3407" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3409" href="Algebra.Solver.Ring.html#3409" class="Bound">p</a> <a id="3411" href="Algebra.Solver.Ring.html#2703" class="InductiveConstructor Operator">:^</a> <a id="3414" href="Algebra.Solver.Ring.html#3414" class="Bound">n</a>     <a id="3420" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3422" href="Algebra.Solver.Ring.html#3422" class="Bound">ρ</a> <a id="3424" class="Symbol">=</a> <a id="3426" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3428" href="Algebra.Solver.Ring.html#3409" class="Bound">p</a> <a id="3430" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3432" href="Algebra.Solver.Ring.html#3422" class="Bound">ρ</a> <a id="3434" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="3436" href="Algebra.Solver.Ring.html#3414" class="Bound">n</a>
<a id="3438" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3440" href="Algebra.Solver.Ring.html#2754" class="InductiveConstructor Operator">:-</a> <a id="3443" href="Algebra.Solver.Ring.html#3443" class="Bound">p</a>       <a id="3451" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3453" href="Algebra.Solver.Ring.html#3453" class="Bound">ρ</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="3459" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="3461" href="Algebra.Solver.Ring.html#3443" class="Bound">p</a> <a id="3463" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="3465" href="Algebra.Solver.Ring.html#3453" class="Bound">ρ</a>

<a id="3468" class="Comment">------------------------------------------------------------------------</a>
<a id="3541" class="Comment">-- Normal forms of polynomials</a>

<a id="3573" class="Comment">-- A univariate polynomial of degree d,</a>
<a id="3613" class="Comment">--</a>
<a id="3616" class="Comment">--     p = a_d x^d + a_{d-1}x^{d-1} + … + a_0,</a>
<a id="3663" class="Comment">--</a>
<a id="3666" class="Comment">-- is represented in Horner normal form by</a>
<a id="3709" class="Comment">--</a>
<a id="3712" class="Comment">--     p = ((a_d x + a_{d-1})x + …)x + a_0.</a>
<a id="3756" class="Comment">--</a>
<a id="3759" class="Comment">-- Note that Horner normal forms can be represented as lists, with the</a>
<a id="3830" class="Comment">-- empty list standing for the zero polynomial of degree &quot;-1&quot;.</a>
<a id="3893" class="Comment">--</a>
<a id="3896" class="Comment">-- Given this representation of univariate polynomials over an</a>
<a id="3959" class="Comment">-- arbitrary ring, polynomials in any number of variables over the</a>
<a id="4026" class="Comment">-- ring C can be represented via the isomorphisms</a>
<a id="4076" class="Comment">--</a>
<a id="4079" class="Comment">--     C[] ≅ C</a>
<a id="4094" class="Comment">--</a>
<a id="4097" class="Comment">-- and</a>
<a id="4104" class="Comment">--</a>
<a id="4107" class="Comment">--     C[X_0,...X_{n+1}] ≅ C[X_0,...,X_n][X_{n+1}].</a>

<a id="4160" class="Keyword">mutual</a>

  <a id="4170" class="Comment">-- The polynomial representations are indexed by the polynomial&#39;s</a>
  <a id="4238" class="Comment">-- degree.</a>

  <a id="4252" class="Keyword">data</a> <a id="HNF"></a><a id="4257" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="4261" class="Symbol">:</a> <a id="4263" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4265" class="Symbol">→</a> <a id="4267" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4271" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="4274" class="Keyword">where</a>
    <a id="HNF.∅"></a><a id="4284" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>     <a id="4290" class="Symbol">:</a> <a id="4292" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4301" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4302" class="Symbol">)</a>
    <a id="HNF._*x+_"></a><a id="4308" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">_*x+_</a> <a id="4314" class="Symbol">:</a> <a id="4316" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4325" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4326" class="Symbol">)</a> <a id="4328" class="Symbol">→</a> <a id="4330" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="4337" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="4339" class="Symbol">→</a> <a id="4341" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4350" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4351" class="Symbol">)</a>

  <a id="4356" class="Keyword">data</a> <a id="Normal"></a><a id="4361" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4378" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="4381" class="Keyword">where</a>
    <a id="Normal.con"></a><a id="4391" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a>  <a id="4396" class="Symbol">:</a> <a id="4398" href="Algebra.Bundles.Raw.html#5357" class="Function">C.Carrier</a> <a id="4408" class="Symbol">→</a> <a id="4410" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="4417" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
    <a id="Normal.poly"></a><a id="4426" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="4431" class="Symbol">:</a> <a id="4433" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="4437" class="Symbol">(</a><a id="4438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4442" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4443" class="Symbol">)</a> <a id="4445" class="Symbol">→</a> <a id="4447" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4459" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4460" class="Symbol">)</a>

  <a id="4465" class="Comment">-- Note that the data types above do /not/ ensure uniqueness of</a>
  <a id="4531" class="Comment">-- normal forms: the zero polynomial of degree one can be</a>
  <a id="4591" class="Comment">-- represented using both ∅ and ∅ *x+ con C.0#.</a>

<a id="4640" class="Keyword">mutual</a>

  <a id="4650" class="Comment">-- Semantics.</a>

  <a id="⟦_⟧H"></a><a id="4667" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦_⟧H</a> <a id="4672" class="Symbol">:</a> <a id="4674" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="4678" class="Symbol">(</a><a id="4679" class="InductiveConstructor">suc</a> <a id="4683" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4684" class="Symbol">)</a> <a id="4686" class="Symbol">→</a> <a id="4688" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="4692" class="Symbol">(</a><a id="4693" class="InductiveConstructor">suc</a> <a id="4697" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">Carrier</a>
  <a id="4712" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="4714" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>       <a id="4722" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="4725" class="Symbol">_</a>       <a id="4733" class="Symbol">=</a> <a id="4735" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>
  <a id="4740" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="4742" href="Algebra.Solver.Ring.html#4742" class="Bound">p</a> <a id="4744" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="4748" href="Algebra.Solver.Ring.html#4748" class="Bound">c</a> <a id="4750" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Algebra.Solver.Ring.html#4754" class="Bound">x</a> <a id="4756" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4758" href="Algebra.Solver.Ring.html#4758" class="Bound">ρ</a><a id="4759" class="Symbol">)</a> <a id="4761" class="Symbol">=</a> <a id="4763" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="4765" href="Algebra.Solver.Ring.html#4742" class="Bound">p</a> <a id="4767" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Algebra.Solver.Ring.html#4754" class="Bound">x</a> <a id="4773" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4775" href="Algebra.Solver.Ring.html#4758" class="Bound">ρ</a><a id="4776" class="Symbol">)</a> <a id="4778" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="4780" href="Algebra.Solver.Ring.html#4754" class="Bound">x</a> <a id="4782" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="4784" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="4786" href="Algebra.Solver.Ring.html#4748" class="Bound">c</a> <a id="4788" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="4791" href="Algebra.Solver.Ring.html#4758" class="Bound">ρ</a>

  <a id="⟦_⟧N"></a><a id="4796" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦_⟧N</a> <a id="4801" class="Symbol">:</a> <a id="4803" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="4810" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="4812" class="Symbol">→</a> <a id="4814" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="4818" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="4820" class="Symbol">→</a> <a id="4822" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">Carrier</a>
  <a id="4832" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="4834" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="4838" href="Algebra.Solver.Ring.html#4838" class="Bound">c</a>  <a id="4841" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="4844" class="Symbol">_</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="4850" href="Algebra.Solver.Ring.html#4838" class="Bound">c</a> <a id="4852" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>
  <a id="4857" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="4859" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="4864" href="Algebra.Solver.Ring.html#4864" class="Bound">p</a> <a id="4866" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="4869" href="Algebra.Solver.Ring.html#4869" class="Bound">ρ</a> <a id="4871" class="Symbol">=</a> <a id="4873" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="4875" href="Algebra.Solver.Ring.html#4864" class="Bound">p</a> <a id="4877" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="4880" href="Algebra.Solver.Ring.html#4869" class="Bound">ρ</a>

<a id="4883" class="Comment">------------------------------------------------------------------------</a>
<a id="4956" class="Comment">-- Equality and decidability</a>

<a id="4986" class="Keyword">mutual</a>

  <a id="4996" class="Comment">-- Equality.</a>

  <a id="5012" class="Keyword">data</a> <a id="_≈H_"></a><a id="5017" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">_≈H_</a> <a id="5022" class="Symbol">:</a> <a id="5024" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="5028" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="5030" class="Symbol">→</a> <a id="5032" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="5036" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="5048" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5050" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a><a id="5052" class="Symbol">)</a> <a id="5054" class="Keyword">where</a>
    <a id="_≈H_.∅"></a><a id="5064" href="Algebra.Solver.Ring.html#5064" class="InductiveConstructor">∅</a>     <a id="5070" class="Symbol">:</a> <a id="5072" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">_≈H_</a> <a id="5077" class="Symbol">{</a><a id="5078" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5082" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="5083" class="Symbol">}</a> <a id="5085" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="5087" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
    <a id="_≈H_._*x+_"></a><a id="5093" href="Algebra.Solver.Ring.html#5093" class="InductiveConstructor Operator">_*x+_</a> <a id="5099" class="Symbol">:</a> <a id="5101" class="Symbol">∀</a> <a id="5103" class="Symbol">{</a><a id="5104" href="Algebra.Solver.Ring.html#5104" class="Bound">n</a><a id="5105" class="Symbol">}</a> <a id="5107" class="Symbol">{</a><a id="5108" href="Algebra.Solver.Ring.html#5108" class="Bound">p₁</a> <a id="5111" href="Algebra.Solver.Ring.html#5111" class="Bound">p₂</a> <a id="5114" class="Symbol">:</a> <a id="5116" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5125" href="Algebra.Solver.Ring.html#5104" class="Bound">n</a><a id="5126" class="Symbol">)}</a> <a id="5129" class="Symbol">{</a><a id="5130" href="Algebra.Solver.Ring.html#5130" class="Bound">c₁</a> <a id="5133" href="Algebra.Solver.Ring.html#5133" class="Bound">c₂</a> <a id="5136" class="Symbol">:</a> <a id="5138" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="5145" href="Algebra.Solver.Ring.html#5104" class="Bound">n</a><a id="5146" class="Symbol">}</a> <a id="5148" class="Symbol">→</a>
            <a id="5162" href="Algebra.Solver.Ring.html#5108" class="Bound">p₁</a> <a id="5165" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">≈H</a> <a id="5168" href="Algebra.Solver.Ring.html#5111" class="Bound">p₂</a> <a id="5171" class="Symbol">→</a> <a id="5173" href="Algebra.Solver.Ring.html#5130" class="Bound">c₁</a> <a id="5176" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">≈N</a> <a id="5179" href="Algebra.Solver.Ring.html#5133" class="Bound">c₂</a> <a id="5182" class="Symbol">→</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Algebra.Solver.Ring.html#5108" class="Bound">p₁</a> <a id="5188" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="5192" href="Algebra.Solver.Ring.html#5130" class="Bound">c₁</a><a id="5194" class="Symbol">)</a> <a id="5196" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">≈H</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Algebra.Solver.Ring.html#5111" class="Bound">p₂</a> <a id="5203" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="5207" href="Algebra.Solver.Ring.html#5133" class="Bound">c₂</a><a id="5209" class="Symbol">)</a>

  <a id="5214" class="Keyword">data</a> <a id="_≈N_"></a><a id="5219" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">_≈N_</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="5233" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="5235" class="Symbol">→</a> <a id="5237" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="5244" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="5246" class="Symbol">→</a> <a id="5248" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5252" class="Symbol">(</a><a id="5253" href="Algebra.Solver.Ring.html#1009" class="Bound">r₁</a> <a id="5256" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5258" href="Algebra.Solver.Ring.html#1015" class="Bound">r₃</a><a id="5260" class="Symbol">)</a> <a id="5262" class="Keyword">where</a>
    <a id="_≈N_.con"></a><a id="5272" href="Algebra.Solver.Ring.html#5272" class="InductiveConstructor">con</a>  <a id="5277" class="Symbol">:</a> <a id="5279" class="Symbol">∀</a> <a id="5281" class="Symbol">{</a><a id="5282" href="Algebra.Solver.Ring.html#5282" class="Bound">c₁</a> <a id="5285" href="Algebra.Solver.Ring.html#5285" class="Bound">c₂</a><a id="5287" class="Symbol">}</a> <a id="5289" class="Symbol">→</a> <a id="5291" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="5293" href="Algebra.Solver.Ring.html#5282" class="Bound">c₁</a> <a id="5296" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a> <a id="5299" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="5301" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="5303" href="Algebra.Solver.Ring.html#5285" class="Bound">c₂</a> <a id="5306" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a> <a id="5309" class="Symbol">→</a> <a id="5311" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="5315" href="Algebra.Solver.Ring.html#5282" class="Bound">c₁</a> <a id="5318" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">≈N</a> <a id="5321" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="5325" href="Algebra.Solver.Ring.html#5285" class="Bound">c₂</a>
    <a id="_≈N_.poly"></a><a id="5332" href="Algebra.Solver.Ring.html#5332" class="InductiveConstructor">poly</a> <a id="5337" class="Symbol">:</a> <a id="5339" class="Symbol">∀</a> <a id="5341" class="Symbol">{</a><a id="5342" href="Algebra.Solver.Ring.html#5342" class="Bound">n</a><a id="5343" class="Symbol">}</a> <a id="5345" class="Symbol">{</a><a id="5346" href="Algebra.Solver.Ring.html#5346" class="Bound">p₁</a> <a id="5349" href="Algebra.Solver.Ring.html#5349" class="Bound">p₂</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="5358" class="Symbol">(</a><a id="5359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5363" href="Algebra.Solver.Ring.html#5342" class="Bound">n</a><a id="5364" class="Symbol">)}</a> <a id="5367" class="Symbol">→</a> <a id="5369" href="Algebra.Solver.Ring.html#5346" class="Bound">p₁</a> <a id="5372" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">≈H</a> <a id="5375" href="Algebra.Solver.Ring.html#5349" class="Bound">p₂</a> <a id="5378" class="Symbol">→</a> <a id="5380" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="5385" href="Algebra.Solver.Ring.html#5346" class="Bound">p₁</a> <a id="5388" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">≈N</a> <a id="5391" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="5396" href="Algebra.Solver.Ring.html#5349" class="Bound">p₂</a>

<a id="5400" class="Keyword">mutual</a>

  <a id="5410" class="Comment">-- Equality is weakly decidable.</a>

  <a id="5446" class="Keyword">infix</a> <a id="5452" class="Number">4</a> <a id="5454" href="Algebra.Solver.Ring.html#5467" class="Function Operator">_≟H_</a> <a id="5459" href="Algebra.Solver.Ring.html#5819" class="Function Operator">_≟N_</a>

  <a id="_≟H_"></a><a id="5467" href="Algebra.Solver.Ring.html#5467" class="Function Operator">_≟H_</a> <a id="5472" class="Symbol">:</a> <a id="5474" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">_≈H_</a> <a id="5496" class="Symbol">{</a><a id="5497" class="Argument">n</a> <a id="5499" class="Symbol">=</a> <a id="5501" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="5502" class="Symbol">})</a>
  <a id="5507" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="5519" href="Algebra.Solver.Ring.html#5467" class="Function Operator">≟H</a> <a id="5522" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="5534" class="Symbol">=</a> <a id="5536" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5541" href="Algebra.Solver.Ring.html#5064" class="InductiveConstructor">∅</a>
  <a id="5545" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="5557" href="Algebra.Solver.Ring.html#5467" class="Function Operator">≟H</a> <a id="5560" class="Symbol">(_</a> <a id="5563" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="5567" class="Symbol">_)</a>   <a id="5572" class="Symbol">=</a> <a id="5574" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5584" class="Symbol">(_</a> <a id="5587" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="5591" class="Symbol">_)</a>   <a id="5596" href="Algebra.Solver.Ring.html#5467" class="Function Operator">≟H</a> <a id="5599" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="5611" class="Symbol">=</a> <a id="5613" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5623" class="Symbol">(</a><a id="5624" href="Algebra.Solver.Ring.html#5624" class="Bound">p₁</a> <a id="5627" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="5631" href="Algebra.Solver.Ring.html#5631" class="Bound">c₁</a><a id="5633" class="Symbol">)</a> <a id="5635" href="Algebra.Solver.Ring.html#5467" class="Function Operator">≟H</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Algebra.Solver.Ring.html#5639" class="Bound">p₂</a> <a id="5642" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="5646" href="Algebra.Solver.Ring.html#5646" class="Bound">c₂</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Keyword">with</a> <a id="5655" href="Algebra.Solver.Ring.html#5624" class="Bound">p₁</a> <a id="5658" href="Algebra.Solver.Ring.html#5467" class="Function Operator">≟H</a> <a id="5661" href="Algebra.Solver.Ring.html#5639" class="Bound">p₂</a> <a id="5664" class="Symbol">|</a> <a id="5666" href="Algebra.Solver.Ring.html#5631" class="Bound">c₁</a> <a id="5669" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="5672" href="Algebra.Solver.Ring.html#5646" class="Bound">c₂</a>
  <a id="5677" class="Symbol">...</a> <a id="5681" class="Symbol">|</a> <a id="5683" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5688" href="Algebra.Solver.Ring.html#5688" class="Bound">p₁≈p₂</a> <a id="5694" class="Symbol">|</a> <a id="5696" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5701" href="Algebra.Solver.Ring.html#5701" class="Bound">c₁≈c₂</a> <a id="5707" class="Symbol">=</a> <a id="5709" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Algebra.Solver.Ring.html#5688" class="Bound">p₁≈p₂</a> <a id="5721" href="Algebra.Solver.Ring.html#5093" class="InductiveConstructor Operator">*x+</a> <a id="5725" href="Algebra.Solver.Ring.html#5701" class="Bound">c₁≈c₂</a><a id="5730" class="Symbol">)</a>
  <a id="5734" class="CatchallClause Symbol">...</a><a id="5737" class="CatchallClause"> </a><a id="5738" class="CatchallClause Symbol">|</a><a id="5739" class="CatchallClause"> </a><a id="5740" class="CatchallClause Symbol">_</a><a id="5741" class="CatchallClause">          </a><a id="5751" class="CatchallClause Symbol">|</a><a id="5752" class="CatchallClause"> </a><a id="5753" href="Agda.Builtin.Maybe.html#194" class="CatchallClause InductiveConstructor">nothing</a>    <a id="5764" class="Symbol">=</a> <a id="5766" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5776" class="CatchallClause Symbol">...</a><a id="5779" class="CatchallClause"> </a><a id="5780" class="CatchallClause Symbol">|</a><a id="5781" class="CatchallClause"> </a><a id="5782" href="Agda.Builtin.Maybe.html#194" class="CatchallClause InductiveConstructor">nothing</a><a id="5789" class="CatchallClause">    </a><a id="5793" class="CatchallClause Symbol">|</a><a id="5794" class="CatchallClause"> </a><a id="5795" class="CatchallClause Symbol">_</a>          <a id="5806" class="Symbol">=</a> <a id="5808" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="_≟N_"></a><a id="5819" href="Algebra.Solver.Ring.html#5819" class="Function Operator">_≟N_</a> <a id="5824" class="Symbol">:</a> <a id="5826" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">_≈N_</a> <a id="5848" class="Symbol">{</a><a id="5849" class="Argument">n</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="5854" class="Symbol">})</a>
  <a id="5859" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="5863" href="Algebra.Solver.Ring.html#5863" class="Bound">c₁</a> <a id="5866" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="5869" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="5873" href="Algebra.Solver.Ring.html#5873" class="Bound">c₂</a> <a id="5876" class="Keyword">with</a> <a id="5881" href="Algebra.Solver.Ring.html#5863" class="Bound">c₁</a> <a id="5884" href="Algebra.Solver.Ring.html#1185" class="Bound Operator">coeff≟</a> <a id="5891" href="Algebra.Solver.Ring.html#5873" class="Bound">c₂</a>
  <a id="5896" class="Symbol">...</a> <a id="5900" class="Symbol">|</a> <a id="5902" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5907" href="Algebra.Solver.Ring.html#5907" class="Bound">c₁≈c₂</a> <a id="5913" class="Symbol">=</a> <a id="5915" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5920" class="Symbol">(</a><a id="5921" href="Algebra.Solver.Ring.html#5272" class="InductiveConstructor">con</a> <a id="5925" href="Algebra.Solver.Ring.html#5907" class="Bound">c₁≈c₂</a><a id="5930" class="Symbol">)</a>
  <a id="5934" class="Symbol">...</a> <a id="5938" class="Symbol">|</a> <a id="5940" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="5951" class="Symbol">=</a> <a id="5953" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="5963" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="5968" href="Algebra.Solver.Ring.html#5968" class="Bound">p₁</a> <a id="5971" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="5974" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="5979" href="Algebra.Solver.Ring.html#5979" class="Bound">p₂</a> <a id="5982" class="Keyword">with</a> <a id="5987" href="Algebra.Solver.Ring.html#5968" class="Bound">p₁</a> <a id="5990" href="Algebra.Solver.Ring.html#5467" class="Function Operator">≟H</a> <a id="5993" href="Algebra.Solver.Ring.html#5979" class="Bound">p₂</a>
  <a id="5998" class="Symbol">...</a> <a id="6002" class="Symbol">|</a> <a id="6004" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6009" href="Algebra.Solver.Ring.html#6009" class="Bound">p₁≈p₂</a> <a id="6015" class="Symbol">=</a> <a id="6017" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6022" class="Symbol">(</a><a id="6023" href="Algebra.Solver.Ring.html#5332" class="InductiveConstructor">poly</a> <a id="6028" href="Algebra.Solver.Ring.html#6009" class="Bound">p₁≈p₂</a><a id="6033" class="Symbol">)</a>
  <a id="6037" class="Symbol">...</a> <a id="6041" class="Symbol">|</a> <a id="6043" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="6054" class="Symbol">=</a> <a id="6056" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="6065" class="Keyword">mutual</a>

  <a id="6075" class="Comment">-- The semantics respect the equality relations defined above.</a>

  <a id="⟦_⟧H-cong"></a><a id="6141" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟦_⟧H-cong</a> <a id="6151" class="Symbol">:</a> <a id="6153" class="Symbol">{</a><a id="6154" href="Algebra.Solver.Ring.html#6154" class="Bound">p₁</a> <a id="6157" href="Algebra.Solver.Ring.html#6157" class="Bound">p₂</a> <a id="6160" class="Symbol">:</a> <a id="6162" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="6166" class="Symbol">(</a><a id="6167" class="InductiveConstructor">suc</a> <a id="6171" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="6172" class="Symbol">)}</a> <a id="6175" class="Symbol">→</a>
              <a id="6191" href="Algebra.Solver.Ring.html#6154" class="Bound">p₁</a> <a id="6194" href="Algebra.Solver.Ring.html#5017" class="Datatype Operator">≈H</a> <a id="6197" href="Algebra.Solver.Ring.html#6157" class="Bound">p₂</a> <a id="6200" class="Symbol">→</a> <a id="6202" class="Symbol">∀</a> <a id="6204" href="Algebra.Solver.Ring.html#6204" class="Bound">ρ</a> <a id="6206" class="Symbol">→</a> <a id="6208" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="6210" href="Algebra.Solver.Ring.html#6154" class="Bound">p₁</a> <a id="6213" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="6216" href="Algebra.Solver.Ring.html#6204" class="Bound">ρ</a> <a id="6218" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="6220" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="6222" href="Algebra.Solver.Ring.html#6157" class="Bound">p₂</a> <a id="6225" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="6228" href="Algebra.Solver.Ring.html#6204" class="Bound">ρ</a>
  <a id="6232" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟦</a> <a id="6234" href="Algebra.Solver.Ring.html#5064" class="InductiveConstructor">∅</a>               <a id="6250" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟧H-cong</a> <a id="6258" class="Symbol">_</a>       <a id="6266" class="Symbol">=</a> <a id="6268" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="6275" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟦</a> <a id="6277" href="Algebra.Solver.Ring.html#6277" class="Bound">p₁≈p₂</a> <a id="6283" href="Algebra.Solver.Ring.html#5093" class="InductiveConstructor Operator">*x+</a> <a id="6287" href="Algebra.Solver.Ring.html#6287" class="Bound">c₁≈c₂</a> <a id="6293" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟧H-cong</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Algebra.Solver.Ring.html#6302" class="Bound">x</a> <a id="6304" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6306" href="Algebra.Solver.Ring.html#6306" class="Bound">ρ</a><a id="6307" class="Symbol">)</a> <a id="6309" class="Symbol">=</a>
    <a id="6315" class="Symbol">(</a><a id="6316" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟦</a> <a id="6318" href="Algebra.Solver.Ring.html#6277" class="Bound">p₁≈p₂</a> <a id="6324" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟧H-cong</a> <a id="6332" class="Symbol">(</a><a id="6333" href="Algebra.Solver.Ring.html#6302" class="Bound">x</a> <a id="6335" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6337" href="Algebra.Solver.Ring.html#6306" class="Bound">ρ</a><a id="6338" class="Symbol">)</a> <a id="6340" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6342" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="6349" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="6351" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="6355" class="Symbol">)</a>
      <a id="6363" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="6365" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="6372" href="Function.Base.html#4341" class="Function Operator">⟩</a>
    <a id="6378" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟦</a> <a id="6380" href="Algebra.Solver.Ring.html#6287" class="Bound">c₁≈c₂</a> <a id="6386" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟧N-cong</a> <a id="6394" href="Algebra.Solver.Ring.html#6306" class="Bound">ρ</a>

  <a id="⟦_⟧N-cong"></a><a id="6399" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟦_⟧N-cong</a> <a id="6409" class="Symbol">:</a> <a id="6411" class="Symbol">{</a><a id="6412" href="Algebra.Solver.Ring.html#6412" class="Bound">p₁</a> <a id="6415" href="Algebra.Solver.Ring.html#6415" class="Bound">p₂</a> <a id="6418" class="Symbol">:</a> <a id="6420" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="6427" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="6428" class="Symbol">}</a> <a id="6430" class="Symbol">→</a>
              <a id="6446" href="Algebra.Solver.Ring.html#6412" class="Bound">p₁</a> <a id="6449" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">≈N</a> <a id="6452" href="Algebra.Solver.Ring.html#6415" class="Bound">p₂</a> <a id="6455" class="Symbol">→</a> <a id="6457" class="Symbol">∀</a> <a id="6459" href="Algebra.Solver.Ring.html#6459" class="Bound">ρ</a> <a id="6461" class="Symbol">→</a> <a id="6463" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="6465" href="Algebra.Solver.Ring.html#6412" class="Bound">p₁</a> <a id="6468" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="6471" href="Algebra.Solver.Ring.html#6459" class="Bound">ρ</a> <a id="6473" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="6475" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="6477" href="Algebra.Solver.Ring.html#6415" class="Bound">p₂</a> <a id="6480" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="6483" href="Algebra.Solver.Ring.html#6459" class="Bound">ρ</a>
  <a id="6487" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟦</a> <a id="6489" href="Algebra.Solver.Ring.html#5272" class="InductiveConstructor">con</a> <a id="6493" href="Algebra.Solver.Ring.html#6493" class="Bound">c₁≈c₂</a>  <a id="6500" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟧N-cong</a> <a id="6508" class="Symbol">_</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Algebra.Solver.Ring.html#6493" class="Bound">c₁≈c₂</a>
  <a id="6520" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟦</a> <a id="6522" href="Algebra.Solver.Ring.html#5332" class="InductiveConstructor">poly</a> <a id="6527" href="Algebra.Solver.Ring.html#6527" class="Bound">p₁≈p₂</a> <a id="6533" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟧N-cong</a> <a id="6541" href="Algebra.Solver.Ring.html#6541" class="Bound">ρ</a> <a id="6543" class="Symbol">=</a> <a id="6545" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟦</a> <a id="6547" href="Algebra.Solver.Ring.html#6527" class="Bound">p₁≈p₂</a> <a id="6553" href="Algebra.Solver.Ring.html#6141" class="Function Operator">⟧H-cong</a> <a id="6561" href="Algebra.Solver.Ring.html#6541" class="Bound">ρ</a>

<a id="6564" class="Comment">------------------------------------------------------------------------</a>
<a id="6637" class="Comment">-- Ring operations on Horner normal forms</a>

<a id="6680" class="Comment">-- Zero.</a>

<a id="0H"></a><a id="6690" href="Algebra.Solver.Ring.html#6690" class="Function">0H</a> <a id="6693" class="Symbol">:</a> <a id="6695" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="6699" class="Symbol">(</a><a id="6700" class="InductiveConstructor">suc</a> <a id="6704" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="6705" class="Symbol">)</a>
<a id="6707" href="Algebra.Solver.Ring.html#6690" class="Function">0H</a> <a id="6710" class="Symbol">=</a> <a id="6712" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>

<a id="0N"></a><a id="6715" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="6718" class="Symbol">:</a> <a id="6720" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="6727" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="6729" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="6732" class="Symbol">{</a><a id="6733" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6737" class="Symbol">}</a>  <a id="6740" class="Symbol">=</a> <a id="6742" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="6746" href="Algebra.Bundles.Raw.html#5483" class="Function">C.0#</a>
<a id="6751" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="6754" class="Symbol">{</a><a id="6755" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6759" href="Algebra.Solver.Ring.html#6759" class="Bound">n</a><a id="6760" class="Symbol">}</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="6769" href="Algebra.Solver.Ring.html#6690" class="Function">0H</a>

<a id="6773" class="Keyword">mutual</a>

  <a id="6783" class="Comment">-- One.</a>

  <a id="1H"></a><a id="6794" href="Algebra.Solver.Ring.html#6794" class="Function">1H</a> <a id="6797" class="Symbol">:</a> <a id="6799" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="6803" class="Symbol">(</a><a id="6804" class="InductiveConstructor">suc</a> <a id="6808" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="6809" class="Symbol">)</a>
  <a id="6813" href="Algebra.Solver.Ring.html#6794" class="Function">1H</a> <a id="6816" class="Symbol">{</a><a id="6817" href="Algebra.Solver.Ring.html#6817" class="Bound">n</a><a id="6818" class="Symbol">}</a> <a id="6820" class="Symbol">=</a> <a id="6822" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="6824" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="6828" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="6831" class="Symbol">{</a><a id="6832" href="Algebra.Solver.Ring.html#6817" class="Bound">n</a><a id="6833" class="Symbol">}</a>

  <a id="1N"></a><a id="6838" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="6841" class="Symbol">:</a> <a id="6843" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="6850" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
  <a id="6854" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="6857" class="Symbol">{</a><a id="6858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6862" class="Symbol">}</a>  <a id="6865" class="Symbol">=</a> <a id="6867" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="6871" href="Algebra.Bundles.Raw.html#5505" class="Function">C.1#</a>
  <a id="6878" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="6881" class="Symbol">{</a><a id="6882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6886" href="Algebra.Solver.Ring.html#6886" class="Bound">n</a><a id="6887" class="Symbol">}</a> <a id="6889" class="Symbol">=</a> <a id="6891" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="6896" href="Algebra.Solver.Ring.html#6794" class="Function">1H</a>

<a id="6900" class="Comment">-- A simplifying variant of _*x+_.</a>

<a id="_*x+HN_"></a><a id="6936" href="Algebra.Solver.Ring.html#6936" class="Function Operator">_*x+HN_</a> <a id="6944" class="Symbol">:</a> <a id="6946" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="6950" class="Symbol">(</a><a id="6951" class="InductiveConstructor">suc</a> <a id="6955" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="6956" class="Symbol">)</a> <a id="6958" class="Symbol">→</a> <a id="6960" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="6967" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="6969" class="Symbol">→</a> <a id="6971" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="6975" class="Symbol">(</a><a id="6976" class="InductiveConstructor">suc</a> <a id="6980" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="6981" class="Symbol">)</a>
<a id="6983" class="Symbol">(</a><a id="6984" href="Algebra.Solver.Ring.html#6984" class="Bound">p</a> <a id="6986" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="6990" href="Algebra.Solver.Ring.html#6990" class="Bound">c′</a><a id="6992" class="Symbol">)</a> <a id="6994" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="7000" href="Algebra.Solver.Ring.html#7000" class="Bound">c</a> <a id="7002" class="Symbol">=</a> <a id="7004" class="Symbol">(</a><a id="7005" href="Algebra.Solver.Ring.html#6984" class="Bound">p</a> <a id="7007" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7011" href="Algebra.Solver.Ring.html#6990" class="Bound">c′</a><a id="7013" class="Symbol">)</a> <a id="7015" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7019" href="Algebra.Solver.Ring.html#7000" class="Bound">c</a>
<a id="7021" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="7032" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="7038" href="Algebra.Solver.Ring.html#7038" class="Bound">c</a> <a id="7040" class="Keyword">with</a> <a id="7045" href="Algebra.Solver.Ring.html#7038" class="Bound">c</a> <a id="7047" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="7050" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
<a id="7053" class="Symbol">...</a> <a id="7057" class="Symbol">|</a> <a id="7059" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7064" href="Algebra.Solver.Ring.html#7064" class="Bound">c≈0</a> <a id="7068" class="Symbol">=</a> <a id="7070" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
<a id="7072" class="Symbol">...</a> <a id="7076" class="Symbol">|</a> <a id="7078" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="7087" class="Symbol">=</a> <a id="7089" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="7091" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7095" class="Bound">c</a>

<a id="7098" class="Keyword">mutual</a>

  <a id="7108" class="Comment">-- Addition.</a>

  <a id="_+H_"></a><a id="7124" href="Algebra.Solver.Ring.html#7124" class="Function Operator">_+H_</a> <a id="7129" class="Symbol">:</a> <a id="7131" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7135" class="Symbol">(</a><a id="7136" class="InductiveConstructor">suc</a> <a id="7140" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7141" class="Symbol">)</a> <a id="7143" class="Symbol">→</a> <a id="7145" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7149" class="Symbol">(</a><a id="7150" class="InductiveConstructor">suc</a> <a id="7154" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7155" class="Symbol">)</a> <a id="7157" class="Symbol">→</a> <a id="7159" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7163" class="Symbol">(</a><a id="7164" class="InductiveConstructor">suc</a> <a id="7168" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7169" class="Symbol">)</a>
  <a id="7173" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="7185" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="7188" href="Algebra.Solver.Ring.html#7188" class="Bound">p</a>           <a id="7200" class="Symbol">=</a> <a id="7202" href="Algebra.Solver.Ring.html#7188" class="Bound">p</a>
  <a id="7206" href="Algebra.Solver.Ring.html#7206" class="CatchallClause Bound">p</a><a id="7207" class="CatchallClause">           </a><a id="7218" href="Algebra.Solver.Ring.html#7124" class="CatchallClause Function Operator">+H</a><a id="7220" class="CatchallClause"> </a><a id="7221" href="Algebra.Solver.Ring.html#4284" class="CatchallClause InductiveConstructor">∅</a>           <a id="7233" class="Symbol">=</a> <a id="7235" href="Algebra.Solver.Ring.html#7206" class="Bound">p</a>
  <a id="7239" class="Symbol">(</a><a id="7240" href="Algebra.Solver.Ring.html#7240" class="Bound">p₁</a> <a id="7243" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7247" href="Algebra.Solver.Ring.html#7247" class="Bound">c₁</a><a id="7249" class="Symbol">)</a> <a id="7251" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="7254" class="Symbol">(</a><a id="7255" href="Algebra.Solver.Ring.html#7255" class="Bound">p₂</a> <a id="7258" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7262" href="Algebra.Solver.Ring.html#7262" class="Bound">c₂</a><a id="7264" class="Symbol">)</a> <a id="7266" class="Symbol">=</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Algebra.Solver.Ring.html#7240" class="Bound">p₁</a> <a id="7272" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="7275" href="Algebra.Solver.Ring.html#7255" class="Bound">p₂</a><a id="7277" class="Symbol">)</a> <a id="7279" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Algebra.Solver.Ring.html#7247" class="Bound">c₁</a> <a id="7289" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="7292" href="Algebra.Solver.Ring.html#7262" class="Bound">c₂</a><a id="7294" class="Symbol">)</a>

  <a id="_+N_"></a><a id="7299" href="Algebra.Solver.Ring.html#7299" class="Function Operator">_+N_</a> <a id="7304" class="Symbol">:</a> <a id="7306" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="7313" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="7315" class="Symbol">→</a> <a id="7317" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="7324" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="7326" class="Symbol">→</a> <a id="7328" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="7335" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
  <a id="7339" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="7343" href="Algebra.Solver.Ring.html#7343" class="Bound">c₁</a>  <a id="7347" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="7350" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="7354" href="Algebra.Solver.Ring.html#7354" class="Bound">c₂</a>  <a id="7358" class="Symbol">=</a> <a id="7360" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Algebra.Solver.Ring.html#7343" class="Bound">c₁</a> <a id="7368" href="Algebra.Bundles.Raw.html#5405" class="Function Operator">C.+</a> <a id="7372" href="Algebra.Solver.Ring.html#7354" class="Bound">c₂</a><a id="7374" class="Symbol">)</a>
  <a id="7378" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="7383" href="Algebra.Solver.Ring.html#7383" class="Bound">p₁</a> <a id="7386" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="7389" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="7394" href="Algebra.Solver.Ring.html#7394" class="Bound">p₂</a> <a id="7397" class="Symbol">=</a> <a id="7399" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Algebra.Solver.Ring.html#7383" class="Bound">p₁</a> <a id="7408" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="7411" href="Algebra.Solver.Ring.html#7394" class="Bound">p₂</a><a id="7413" class="Symbol">)</a>

<a id="7416" class="Comment">-- Multiplication.</a>

<a id="_*x+H_"></a><a id="7436" href="Algebra.Solver.Ring.html#7436" class="Function Operator">_*x+H_</a> <a id="7443" class="Symbol">:</a> <a id="7445" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7449" class="Symbol">(</a><a id="7450" class="InductiveConstructor">suc</a> <a id="7454" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7455" class="Symbol">)</a> <a id="7457" class="Symbol">→</a> <a id="7459" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7463" class="Symbol">(</a><a id="7464" class="InductiveConstructor">suc</a> <a id="7468" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7469" class="Symbol">)</a> <a id="7471" class="Symbol">→</a> <a id="7473" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7477" class="Symbol">(</a><a id="7478" class="InductiveConstructor">suc</a> <a id="7482" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7483" class="Symbol">)</a>
<a id="7485" href="Algebra.Solver.Ring.html#7485" class="Bound">p₁</a>         <a id="7496" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="7501" class="Symbol">(</a><a id="7502" href="Algebra.Solver.Ring.html#7502" class="Bound">p₂</a> <a id="7505" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7509" href="Algebra.Solver.Ring.html#7509" class="Bound">c</a><a id="7510" class="Symbol">)</a> <a id="7512" class="Symbol">=</a> <a id="7514" class="Symbol">(</a><a id="7515" href="Algebra.Solver.Ring.html#7485" class="Bound">p₁</a> <a id="7518" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="7521" href="Algebra.Solver.Ring.html#7502" class="Bound">p₂</a><a id="7523" class="Symbol">)</a> <a id="7525" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="7531" href="Algebra.Solver.Ring.html#7509" class="Bound">c</a>
<a id="7533" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="7544" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="7549" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="7560" class="Symbol">=</a> <a id="7562" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
<a id="7564" class="Symbol">(</a><a id="7565" href="Algebra.Solver.Ring.html#7565" class="Bound">p₁</a> <a id="7568" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7572" href="Algebra.Solver.Ring.html#7572" class="Bound">c</a><a id="7573" class="Symbol">)</a> <a id="7575" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="7580" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="7591" class="Symbol">=</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Algebra.Solver.Ring.html#7565" class="Bound">p₁</a> <a id="7597" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7601" href="Algebra.Solver.Ring.html#7572" class="Bound">c</a><a id="7602" class="Symbol">)</a> <a id="7604" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7608" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>

<a id="7612" class="Keyword">mutual</a>

  <a id="_*NH_"></a><a id="7622" href="Algebra.Solver.Ring.html#7622" class="Function Operator">_*NH_</a> <a id="7628" class="Symbol">:</a> <a id="7630" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="7637" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="7639" class="Symbol">→</a> <a id="7641" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7645" class="Symbol">(</a><a id="7646" class="InductiveConstructor">suc</a> <a id="7650" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7651" class="Symbol">)</a> <a id="7653" class="Symbol">→</a> <a id="7655" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7659" class="Symbol">(</a><a id="7660" class="InductiveConstructor">suc</a> <a id="7664" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7665" class="Symbol">)</a>
  <a id="7669" href="Algebra.Solver.Ring.html#7669" class="Bound">c</a> <a id="7671" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="7675" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="7686" class="Symbol">=</a> <a id="7688" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
  <a id="7692" href="Algebra.Solver.Ring.html#7692" class="Bound">c</a> <a id="7694" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Algebra.Solver.Ring.html#7699" class="Bound">p</a> <a id="7701" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7705" href="Algebra.Solver.Ring.html#7705" class="Bound">c′</a><a id="7707" class="Symbol">)</a> <a id="7709" class="Keyword">with</a> <a id="7714" href="Algebra.Solver.Ring.html#7692" class="Bound">c</a> <a id="7716" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="7719" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
  <a id="7724" class="Symbol">...</a> <a id="7728" class="Symbol">|</a> <a id="7730" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7735" href="Algebra.Solver.Ring.html#7735" class="Bound">c≈0</a> <a id="7739" class="Symbol">=</a> <a id="7741" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
  <a id="7745" class="Symbol">...</a> <a id="7749" class="Symbol">|</a> <a id="7751" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="7760" class="Symbol">=</a> <a id="7762" class="Symbol">(</a><a id="7763" class="Bound">c</a> <a id="7765" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="7769" class="Bound">p</a><a id="7770" class="Symbol">)</a> <a id="7772" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7776" class="Symbol">(</a><a id="7777" class="Bound">c</a> <a id="7779" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="7782" class="Bound">c′</a><a id="7784" class="Symbol">)</a>

  <a id="_*HN_"></a><a id="7789" href="Algebra.Solver.Ring.html#7789" class="Function Operator">_*HN_</a> <a id="7795" class="Symbol">:</a> <a id="7797" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7801" class="Symbol">(</a><a id="7802" class="InductiveConstructor">suc</a> <a id="7806" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7807" class="Symbol">)</a> <a id="7809" class="Symbol">→</a> <a id="7811" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="7818" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="7820" class="Symbol">→</a> <a id="7822" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7826" class="Symbol">(</a><a id="7827" class="InductiveConstructor">suc</a> <a id="7831" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7832" class="Symbol">)</a>
  <a id="7836" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="7847" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="7851" href="Algebra.Solver.Ring.html#7851" class="Bound">c</a> <a id="7853" class="Symbol">=</a> <a id="7855" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
  <a id="7859" class="Symbol">(</a><a id="7860" href="Algebra.Solver.Ring.html#7860" class="Bound">p</a> <a id="7862" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7866" href="Algebra.Solver.Ring.html#7866" class="Bound">c′</a><a id="7868" class="Symbol">)</a> <a id="7870" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="7874" href="Algebra.Solver.Ring.html#7874" class="Bound">c</a> <a id="7876" class="Keyword">with</a> <a id="7881" href="Algebra.Solver.Ring.html#7874" class="Bound">c</a> <a id="7883" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="7886" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
  <a id="7891" class="Symbol">...</a> <a id="7895" class="Symbol">|</a> <a id="7897" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7902" href="Algebra.Solver.Ring.html#7902" class="Bound">c≈0</a> <a id="7906" class="Symbol">=</a> <a id="7908" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
  <a id="7912" class="Symbol">...</a> <a id="7916" class="Symbol">|</a> <a id="7918" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="7927" class="Symbol">=</a> <a id="7929" class="Symbol">(</a><a id="7930" class="Bound">p</a> <a id="7932" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="7936" class="Bound">c</a><a id="7937" class="Symbol">)</a> <a id="7939" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="7943" class="Symbol">(</a><a id="7944" class="Bound">c′</a> <a id="7947" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="7950" class="Bound">c</a><a id="7951" class="Symbol">)</a>

  <a id="_*H_"></a><a id="7956" href="Algebra.Solver.Ring.html#7956" class="Function Operator">_*H_</a> <a id="7961" class="Symbol">:</a> <a id="7963" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7967" class="Symbol">(</a><a id="7968" class="InductiveConstructor">suc</a> <a id="7972" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7973" class="Symbol">)</a> <a id="7975" class="Symbol">→</a> <a id="7977" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7981" class="Symbol">(</a><a id="7982" class="InductiveConstructor">suc</a> <a id="7986" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="7987" class="Symbol">)</a> <a id="7989" class="Symbol">→</a> <a id="7991" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="7995" class="Symbol">(</a><a id="7996" class="InductiveConstructor">suc</a> <a id="8000" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="8001" class="Symbol">)</a>
  <a id="8005" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="8017" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="8020" class="Symbol">_</a>           <a id="8032" class="Symbol">=</a> <a id="8034" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
  <a id="8038" class="Symbol">(_</a> <a id="8041" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="8045" class="Symbol">_)</a>   <a id="8050" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="8053" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="8065" class="Symbol">=</a> <a id="8067" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>
  <a id="8071" class="Symbol">(</a><a id="8072" href="Algebra.Solver.Ring.html#8072" class="Bound">p₁</a> <a id="8075" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="8079" href="Algebra.Solver.Ring.html#8079" class="Bound">c₁</a><a id="8081" class="Symbol">)</a> <a id="8083" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="8086" class="Symbol">(</a><a id="8087" href="Algebra.Solver.Ring.html#8087" class="Bound">p₂</a> <a id="8090" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="8094" href="Algebra.Solver.Ring.html#8094" class="Bound">c₂</a><a id="8096" class="Symbol">)</a> <a id="8098" class="Symbol">=</a>
    <a id="8104" class="Symbol">((</a><a id="8106" href="Algebra.Solver.Ring.html#8072" class="Bound">p₁</a> <a id="8109" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="8112" href="Algebra.Solver.Ring.html#8087" class="Bound">p₂</a><a id="8114" class="Symbol">)</a> <a id="8116" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Algebra.Solver.Ring.html#8072" class="Bound">p₁</a> <a id="8125" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="8129" href="Algebra.Solver.Ring.html#8094" class="Bound">c₂</a> <a id="8132" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="8135" href="Algebra.Solver.Ring.html#8079" class="Bound">c₁</a> <a id="8138" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="8142" href="Algebra.Solver.Ring.html#8087" class="Bound">p₂</a><a id="8144" class="Symbol">))</a> <a id="8147" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="8153" class="Symbol">(</a><a id="8154" href="Algebra.Solver.Ring.html#8079" class="Bound">c₁</a> <a id="8157" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="8160" href="Algebra.Solver.Ring.html#8094" class="Bound">c₂</a><a id="8162" class="Symbol">)</a>

  <a id="_*N_"></a><a id="8167" href="Algebra.Solver.Ring.html#8167" class="Function Operator">_*N_</a> <a id="8172" class="Symbol">:</a> <a id="8174" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8181" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="8183" class="Symbol">→</a> <a id="8185" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8192" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="8194" class="Symbol">→</a> <a id="8196" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8203" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
  <a id="8207" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="8211" href="Algebra.Solver.Ring.html#8211" class="Bound">c₁</a>  <a id="8215" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="8218" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="8222" href="Algebra.Solver.Ring.html#8222" class="Bound">c₂</a>  <a id="8226" class="Symbol">=</a> <a id="8228" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="8232" class="Symbol">(</a><a id="8233" href="Algebra.Solver.Ring.html#8211" class="Bound">c₁</a> <a id="8236" href="Algebra.Bundles.Raw.html#5431" class="Function Operator">C.*</a> <a id="8240" href="Algebra.Solver.Ring.html#8222" class="Bound">c₂</a><a id="8242" class="Symbol">)</a>
  <a id="8246" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8251" href="Algebra.Solver.Ring.html#8251" class="Bound">p₁</a> <a id="8254" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="8257" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8262" href="Algebra.Solver.Ring.html#8262" class="Bound">p₂</a> <a id="8265" class="Symbol">=</a> <a id="8267" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8272" class="Symbol">(</a><a id="8273" href="Algebra.Solver.Ring.html#8251" class="Bound">p₁</a> <a id="8276" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="8279" href="Algebra.Solver.Ring.html#8262" class="Bound">p₂</a><a id="8281" class="Symbol">)</a>

<a id="8284" class="Comment">-- Exponentiation.</a>

<a id="_^N_"></a><a id="8304" href="Algebra.Solver.Ring.html#8304" class="Function Operator">_^N_</a> <a id="8309" class="Symbol">:</a> <a id="8311" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8318" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="8320" class="Symbol">→</a> <a id="8322" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8324" class="Symbol">→</a> <a id="8326" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8333" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="8335" href="Algebra.Solver.Ring.html#8335" class="Bound">p</a> <a id="8337" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="8340" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="8346" class="Symbol">=</a> <a id="8348" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a>
<a id="8351" href="Algebra.Solver.Ring.html#8351" class="Bound">p</a> <a id="8353" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="8356" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8360" href="Algebra.Solver.Ring.html#8360" class="Bound">n</a> <a id="8362" class="Symbol">=</a> <a id="8364" href="Algebra.Solver.Ring.html#8351" class="Bound">p</a> <a id="8366" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="8369" class="Symbol">(</a><a id="8370" href="Algebra.Solver.Ring.html#8351" class="Bound">p</a> <a id="8372" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="8375" href="Algebra.Solver.Ring.html#8360" class="Bound">n</a><a id="8376" class="Symbol">)</a>

<a id="8379" class="Keyword">mutual</a>

  <a id="8389" class="Comment">-- Negation.</a>

  <a id="-H_"></a><a id="8405" href="Algebra.Solver.Ring.html#8405" class="Function Operator">-H_</a> <a id="8409" class="Symbol">:</a> <a id="8411" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="8415" class="Symbol">(</a><a id="8416" class="InductiveConstructor">suc</a> <a id="8420" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="8421" class="Symbol">)</a> <a id="8423" class="Symbol">→</a> <a id="8425" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="8429" class="Symbol">(</a><a id="8430" class="InductiveConstructor">suc</a> <a id="8434" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a><a id="8435" class="Symbol">)</a>
  <a id="8439" href="Algebra.Solver.Ring.html#8405" class="Function Operator">-H</a> <a id="8442" href="Algebra.Solver.Ring.html#8442" class="Bound">p</a> <a id="8444" class="Symbol">=</a> <a id="8446" class="Symbol">(</a><a id="8447" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="8450" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a><a id="8452" class="Symbol">)</a> <a id="8454" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="8458" href="Algebra.Solver.Ring.html#8442" class="Bound">p</a>

  <a id="-N_"></a><a id="8463" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N_</a> <a id="8467" class="Symbol">:</a> <a id="8469" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8476" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8487" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
  <a id="8491" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="8494" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="8498" href="Algebra.Solver.Ring.html#8498" class="Bound">c</a>  <a id="8501" class="Symbol">=</a> <a id="8503" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Algebra.Bundles.Raw.html#5457" class="Function Operator">C.-</a> <a id="8512" href="Algebra.Solver.Ring.html#8498" class="Bound">c</a><a id="8513" class="Symbol">)</a>
  <a id="8517" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="8520" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8525" href="Algebra.Solver.Ring.html#8525" class="Bound">p</a> <a id="8527" class="Symbol">=</a> <a id="8529" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Algebra.Solver.Ring.html#8405" class="Function Operator">-H</a> <a id="8538" href="Algebra.Solver.Ring.html#8525" class="Bound">p</a><a id="8539" class="Symbol">)</a>

<a id="8542" class="Comment">------------------------------------------------------------------------</a>
<a id="8615" class="Comment">-- Normalisation</a>

<a id="normalise-con"></a><a id="8633" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="8647" class="Symbol">:</a> <a id="8649" href="Algebra.Bundles.Raw.html#5357" class="Function">C.Carrier</a> <a id="8659" class="Symbol">→</a> <a id="8661" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8668" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="8670" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="8684" class="Symbol">{</a><a id="8685" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8689" class="Symbol">}</a>  <a id="8692" href="Algebra.Solver.Ring.html#8692" class="Bound">c</a> <a id="8694" class="Symbol">=</a> <a id="8696" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="8700" href="Algebra.Solver.Ring.html#8692" class="Bound">c</a>
<a id="8702" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="8716" class="Symbol">{</a><a id="8717" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8721" href="Algebra.Solver.Ring.html#8721" class="Bound">n</a><a id="8722" class="Symbol">}</a> <a id="8724" href="Algebra.Solver.Ring.html#8724" class="Bound">c</a> <a id="8726" class="Symbol">=</a> <a id="8728" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8733" class="Symbol">(</a><a id="8734" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="8736" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="8742" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="8756" href="Algebra.Solver.Ring.html#8724" class="Bound">c</a><a id="8757" class="Symbol">)</a>

<a id="normalise-var"></a><a id="8760" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="8774" class="Symbol">:</a> <a id="8776" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8780" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="8782" class="Symbol">→</a> <a id="8784" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8791" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="8793" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="8807" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8815" class="Symbol">=</a> <a id="8817" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8822" class="Symbol">((</a><a id="8824" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="8826" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="8830" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a><a id="8832" class="Symbol">)</a> <a id="8834" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="8838" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a><a id="8840" class="Symbol">)</a>
<a id="8842" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="8856" class="Symbol">(</a><a id="8857" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8861" href="Algebra.Solver.Ring.html#8861" class="Bound">i</a><a id="8862" class="Symbol">)</a> <a id="8864" class="Symbol">=</a> <a id="8866" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="8871" class="Symbol">(</a><a id="8872" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="8874" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="8880" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="8894" href="Algebra.Solver.Ring.html#8861" class="Bound">i</a><a id="8895" class="Symbol">)</a>

<a id="normalise"></a><a id="8898" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="8908" class="Symbol">:</a> <a id="8910" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="8921" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="8923" class="Symbol">→</a> <a id="8925" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="8932" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a>
<a id="8934" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="8944" class="Symbol">(</a><a id="8945" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="8948" href="Algebra.Solver.Ring.html#2432" class="InductiveConstructor">[+]</a> <a id="8952" href="Algebra.Solver.Ring.html#8952" class="Bound">t₁</a> <a id="8955" href="Algebra.Solver.Ring.html#8955" class="Bound">t₂</a><a id="8957" class="Symbol">)</a> <a id="8959" class="Symbol">=</a> <a id="8961" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="8971" href="Algebra.Solver.Ring.html#8952" class="Bound">t₁</a> <a id="8974" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="8977" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="8987" href="Algebra.Solver.Ring.html#8955" class="Bound">t₂</a>
<a id="8990" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9000" class="Symbol">(</a><a id="9001" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="9004" href="Algebra.Solver.Ring.html#2443" class="InductiveConstructor">[*]</a> <a id="9008" href="Algebra.Solver.Ring.html#9008" class="Bound">t₁</a> <a id="9011" href="Algebra.Solver.Ring.html#9011" class="Bound">t₂</a><a id="9013" class="Symbol">)</a> <a id="9015" class="Symbol">=</a> <a id="9017" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9027" href="Algebra.Solver.Ring.html#9008" class="Bound">t₁</a> <a id="9030" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="9033" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9043" href="Algebra.Solver.Ring.html#9011" class="Bound">t₂</a>
<a id="9046" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9056" class="Symbol">(</a><a id="9057" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="9061" href="Algebra.Solver.Ring.html#9061" class="Bound">c</a><a id="9062" class="Symbol">)</a>        <a id="9071" class="Symbol">=</a> <a id="9073" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="9087" href="Algebra.Solver.Ring.html#9061" class="Bound">c</a>
<a id="9089" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9099" class="Symbol">(</a><a id="9100" href="Algebra.Solver.Ring.html#2667" class="InductiveConstructor">var</a> <a id="9104" href="Algebra.Solver.Ring.html#9104" class="Bound">i</a><a id="9105" class="Symbol">)</a>        <a id="9114" class="Symbol">=</a> <a id="9116" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="9130" href="Algebra.Solver.Ring.html#9104" class="Bound">i</a>
<a id="9132" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9142" class="Symbol">(</a><a id="9143" href="Algebra.Solver.Ring.html#9143" class="Bound">t</a> <a id="9145" href="Algebra.Solver.Ring.html#2703" class="InductiveConstructor Operator">:^</a> <a id="9148" href="Algebra.Solver.Ring.html#9148" class="Bound">k</a><a id="9149" class="Symbol">)</a>       <a id="9157" class="Symbol">=</a> <a id="9159" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9169" href="Algebra.Solver.Ring.html#9143" class="Bound">t</a> <a id="9171" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="9174" href="Algebra.Solver.Ring.html#9148" class="Bound">k</a>
<a id="9176" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Algebra.Solver.Ring.html#2754" class="InductiveConstructor Operator">:-</a> <a id="9190" href="Algebra.Solver.Ring.html#9190" class="Bound">t</a><a id="9191" class="Symbol">)</a>         <a id="9201" class="Symbol">=</a> <a id="9203" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="9206" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9216" href="Algebra.Solver.Ring.html#9190" class="Bound">t</a>

<a id="9219" class="Comment">-- Evaluation after normalisation.</a>

<a id="⟦_⟧↓"></a><a id="9255" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦_⟧↓</a> <a id="9260" class="Symbol">:</a> <a id="9262" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="9273" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="9275" class="Symbol">→</a> <a id="9277" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="9281" href="Algebra.Solver.Ring.html#2313" class="Generalizable">n</a> <a id="9283" class="Symbol">→</a> <a id="9285" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1479" class="Function">Carrier</a>
<a id="9293" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="9295" href="Algebra.Solver.Ring.html#9295" class="Bound">p</a> <a id="9297" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="9300" href="Algebra.Solver.Ring.html#9300" class="Bound">ρ</a> <a id="9302" class="Symbol">=</a> <a id="9304" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9306" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="9316" href="Algebra.Solver.Ring.html#9295" class="Bound">p</a> <a id="9318" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9321" href="Algebra.Solver.Ring.html#9300" class="Bound">ρ</a>

<a id="9324" class="Comment">------------------------------------------------------------------------</a>
<a id="9397" class="Comment">-- Homomorphism lemmas</a>

<a id="0N-homo"></a><a id="9421" href="Algebra.Solver.Ring.html#9421" class="Function">0N-homo</a> <a id="9429" class="Symbol">:</a> <a id="9431" class="Symbol">∀</a> <a id="9433" class="Symbol">{</a><a id="9434" href="Algebra.Solver.Ring.html#9434" class="Bound">n</a><a id="9435" class="Symbol">}</a> <a id="9437" href="Algebra.Solver.Ring.html#9437" class="Bound">ρ</a> <a id="9439" class="Symbol">→</a> <a id="9441" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9443" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="9446" class="Symbol">{</a><a id="9447" href="Algebra.Solver.Ring.html#9434" class="Bound">n</a><a id="9448" class="Symbol">}</a> <a id="9450" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9453" href="Algebra.Solver.Ring.html#9437" class="Bound">ρ</a> <a id="9455" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="9457" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>
<a id="9460" href="Algebra.Solver.Ring.html#9421" class="Function">0N-homo</a> <a id="9468" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>      <a id="9476" class="Symbol">=</a> <a id="9478" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2968" class="Function">0-homo</a>
<a id="9485" href="Algebra.Solver.Ring.html#9421" class="Function">0N-homo</a> <a id="9493" class="Symbol">(</a><a id="9494" href="Algebra.Solver.Ring.html#9494" class="Bound">x</a> <a id="9496" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9498" href="Algebra.Solver.Ring.html#9498" class="Bound">ρ</a><a id="9499" class="Symbol">)</a> <a id="9501" class="Symbol">=</a> <a id="9503" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

<a id="9509" class="Comment">-- If c is equal to 0N, then c is semantically equal to 0#.</a>

<a id="0≈⟦0⟧"></a><a id="9570" href="Algebra.Solver.Ring.html#9570" class="Function">0≈⟦0⟧</a> <a id="9576" class="Symbol">:</a> <a id="9578" class="Symbol">∀</a> <a id="9580" class="Symbol">{</a><a id="9581" href="Algebra.Solver.Ring.html#9581" class="Bound">n</a><a id="9582" class="Symbol">}</a> <a id="9584" class="Symbol">{</a><a id="9585" href="Algebra.Solver.Ring.html#9585" class="Bound">c</a> <a id="9587" class="Symbol">:</a> <a id="9589" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="9596" href="Algebra.Solver.Ring.html#9581" class="Bound">n</a><a id="9597" class="Symbol">}</a> <a id="9599" class="Symbol">→</a> <a id="9601" href="Algebra.Solver.Ring.html#9585" class="Bound">c</a> <a id="9603" href="Algebra.Solver.Ring.html#5219" class="Datatype Operator">≈N</a> <a id="9606" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="9609" class="Symbol">→</a> <a id="9611" class="Symbol">∀</a> <a id="9613" href="Algebra.Solver.Ring.html#9613" class="Bound">ρ</a> <a id="9615" class="Symbol">→</a> <a id="9617" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="9620" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="9622" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9624" href="Algebra.Solver.Ring.html#9585" class="Bound">c</a> <a id="9626" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9629" href="Algebra.Solver.Ring.html#9613" class="Bound">ρ</a>
<a id="9631" href="Algebra.Solver.Ring.html#9570" class="Function">0≈⟦0⟧</a> <a id="9637" class="Symbol">{</a><a id="9638" class="Argument">c</a> <a id="9640" class="Symbol">=</a> <a id="9642" href="Algebra.Solver.Ring.html#9642" class="Bound">c</a><a id="9643" class="Symbol">}</a> <a id="9645" href="Algebra.Solver.Ring.html#9645" class="Bound">c≈0</a> <a id="9649" href="Algebra.Solver.Ring.html#9649" class="Bound">ρ</a> <a id="9651" class="Symbol">=</a> <a id="9653" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9666" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9668" href="Algebra.Solver.Ring.html#9642" class="Bound">c</a>  <a id="9671" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9674" href="Algebra.Solver.Ring.html#9649" class="Bound">ρ</a>  <a id="9677" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9680" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟦</a> <a id="9682" href="Algebra.Solver.Ring.html#9645" class="Bound">c≈0</a> <a id="9686" href="Algebra.Solver.Ring.html#6399" class="Function Operator">⟧N-cong</a> <a id="9694" href="Algebra.Solver.Ring.html#9649" class="Bound">ρ</a> <a id="9696" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9700" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9702" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="9705" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9708" href="Algebra.Solver.Ring.html#9649" class="Bound">ρ</a>  <a id="9711" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9714" href="Algebra.Solver.Ring.html#9421" class="Function">0N-homo</a> <a id="9722" href="Algebra.Solver.Ring.html#9649" class="Bound">ρ</a> <a id="9724" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9728" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>         <a id="9739" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="9740" class="Symbol">)</a>

<a id="1N-homo"></a><a id="9743" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="9751" class="Symbol">:</a> <a id="9753" class="Symbol">∀</a> <a id="9755" class="Symbol">{</a><a id="9756" href="Algebra.Solver.Ring.html#9756" class="Bound">n</a><a id="9757" class="Symbol">}</a> <a id="9759" href="Algebra.Solver.Ring.html#9759" class="Bound">ρ</a> <a id="9761" class="Symbol">→</a> <a id="9763" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9765" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="9768" class="Symbol">{</a><a id="9769" href="Algebra.Solver.Ring.html#9756" class="Bound">n</a><a id="9770" class="Symbol">}</a> <a id="9772" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9775" href="Algebra.Solver.Ring.html#9759" class="Bound">ρ</a> <a id="9777" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="9779" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a>
<a id="9782" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="9790" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>      <a id="9798" class="Symbol">=</a> <a id="9800" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#3009" class="Function">1-homo</a>
<a id="9807" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="9815" class="Symbol">(</a><a id="9816" href="Algebra.Solver.Ring.html#9816" class="Bound">x</a> <a id="9818" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9820" href="Algebra.Solver.Ring.html#9820" class="Bound">ρ</a><a id="9821" class="Symbol">)</a> <a id="9823" class="Symbol">=</a> <a id="9825" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9833" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="9836" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="9838" href="Algebra.Solver.Ring.html#9816" class="Bound">x</a> <a id="9840" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="9842" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="9844" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="9847" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="9850" href="Algebra.Solver.Ring.html#9820" class="Bound">ρ</a>  <a id="9853" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9856" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="9861" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="9863" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="9870" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="9872" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="9880" href="Algebra.Solver.Ring.html#9820" class="Bound">ρ</a> <a id="9882" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9886" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="9889" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="9891" href="Algebra.Solver.Ring.html#9816" class="Bound">x</a> <a id="9893" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="9895" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a>         <a id="9906" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="9909" href="Algebra.Solver.Ring.Lemmas.html#4088" class="Function">lemma₆</a> <a id="9916" class="Symbol">_</a> <a id="9918" class="Symbol">_</a> <a id="9920" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="9924" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a>                  <a id="9944" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="9947" class="Comment">-- _*x+HN_ is equal to _*x+_.</a>

<a id="*x+HN≈*x+"></a><a id="9978" href="Algebra.Solver.Ring.html#9978" class="Function">*x+HN≈*x+</a> <a id="9988" class="Symbol">:</a> <a id="9990" class="Symbol">∀</a> <a id="9992" class="Symbol">{</a><a id="9993" href="Algebra.Solver.Ring.html#9993" class="Bound">n</a><a id="9994" class="Symbol">}</a> <a id="9996" class="Symbol">(</a><a id="9997" href="Algebra.Solver.Ring.html#9997" class="Bound">p</a> <a id="9999" class="Symbol">:</a> <a id="10001" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="10005" class="Symbol">(</a><a id="10006" class="InductiveConstructor">suc</a> <a id="10010" href="Algebra.Solver.Ring.html#9993" class="Bound">n</a><a id="10011" class="Symbol">))</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Algebra.Solver.Ring.html#10015" class="Bound">c</a> <a id="10017" class="Symbol">:</a> <a id="10019" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="10026" href="Algebra.Solver.Ring.html#9993" class="Bound">n</a><a id="10027" class="Symbol">)</a> <a id="10029" class="Symbol">→</a>
            <a id="10043" class="Symbol">∀</a> <a id="10045" href="Algebra.Solver.Ring.html#10045" class="Bound">ρ</a> <a id="10047" class="Symbol">→</a> <a id="10049" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10051" href="Algebra.Solver.Ring.html#9997" class="Bound">p</a> <a id="10053" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="10059" href="Algebra.Solver.Ring.html#10015" class="Bound">c</a> <a id="10061" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10064" href="Algebra.Solver.Ring.html#10045" class="Bound">ρ</a> <a id="10066" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="10068" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10070" href="Algebra.Solver.Ring.html#9997" class="Bound">p</a> <a id="10072" class="InductiveConstructor Operator">*x+</a> <a id="10076" href="Algebra.Solver.Ring.html#10015" class="Bound">c</a> <a id="10078" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10081" href="Algebra.Solver.Ring.html#10045" class="Bound">ρ</a>
<a id="10083" href="Algebra.Solver.Ring.html#9978" class="Function">*x+HN≈*x+</a> <a id="10093" class="Symbol">(</a><a id="10094" href="Algebra.Solver.Ring.html#10094" class="Bound">p</a> <a id="10096" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="10100" href="Algebra.Solver.Ring.html#10100" class="Bound">c′</a><a id="10102" class="Symbol">)</a> <a id="10104" href="Algebra.Solver.Ring.html#10104" class="Bound">c</a> <a id="10106" href="Algebra.Solver.Ring.html#10106" class="Bound">ρ</a>       <a id="10114" class="Symbol">=</a> <a id="10116" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
<a id="10121" href="Algebra.Solver.Ring.html#9978" class="Function">*x+HN≈*x+</a> <a id="10131" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="10142" href="Algebra.Solver.Ring.html#10142" class="Bound">c</a> <a id="10144" class="Symbol">(</a><a id="10145" href="Algebra.Solver.Ring.html#10145" class="Bound">x</a> <a id="10147" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10149" href="Algebra.Solver.Ring.html#10149" class="Bound">ρ</a><a id="10150" class="Symbol">)</a> <a id="10152" class="Keyword">with</a> <a id="10157" href="Algebra.Solver.Ring.html#10142" class="Bound">c</a> <a id="10159" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="10162" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
<a id="10165" class="Symbol">...</a> <a id="10169" class="Symbol">|</a> <a id="10171" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="10176" href="Algebra.Solver.Ring.html#10176" class="Bound">c≈0</a> <a id="10180" class="Symbol">=</a> <a id="10182" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10190" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>                 <a id="10209" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10212" href="Algebra.Solver.Ring.html#9570" class="Function">0≈⟦0⟧</a> <a id="10218" href="Algebra.Solver.Ring.html#10176" class="Bound">c≈0</a> <a id="10222" class="Bound">ρ</a> <a id="10224" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="10228" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="10230" class="Bound">c</a> <a id="10232" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="10235" class="Bound">ρ</a>           <a id="10247" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10250" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="10254" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10256" href="Algebra.Solver.Ring.Lemmas.html#4088" class="Function">lemma₆</a> <a id="10263" class="Symbol">_</a> <a id="10265" class="Symbol">_</a> <a id="10267" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="10271" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="10274" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="10276" class="Bound">x</a> <a id="10278" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="10280" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="10282" class="Bound">c</a> <a id="10284" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="10287" class="Bound">ρ</a>  <a id="10290" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="10292" class="Symbol">...</a> <a id="10296" class="Symbol">|</a> <a id="10298" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="10306" class="Symbol">=</a> <a id="10308" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

<a id="∅*x+HN-homo"></a><a id="10314" href="Algebra.Solver.Ring.html#10314" class="Function">∅*x+HN-homo</a> <a id="10326" class="Symbol">:</a> <a id="10328" class="Symbol">∀</a> <a id="10330" class="Symbol">{</a><a id="10331" href="Algebra.Solver.Ring.html#10331" class="Bound">n</a><a id="10332" class="Symbol">}</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Algebra.Solver.Ring.html#10335" class="Bound">c</a> <a id="10337" class="Symbol">:</a> <a id="10339" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="10346" href="Algebra.Solver.Ring.html#10331" class="Bound">n</a><a id="10347" class="Symbol">)</a> <a id="10349" href="Algebra.Solver.Ring.html#10349" class="Bound">x</a> <a id="10351" href="Algebra.Solver.Ring.html#10351" class="Bound">ρ</a> <a id="10353" class="Symbol">→</a>
              <a id="10369" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10371" class="InductiveConstructor">∅</a> <a id="10373" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="10379" href="Algebra.Solver.Ring.html#10335" class="Bound">c</a> <a id="10381" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10384" class="Symbol">(</a><a id="10385" href="Algebra.Solver.Ring.html#10349" class="Bound">x</a> <a id="10387" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10389" href="Algebra.Solver.Ring.html#10351" class="Bound">ρ</a><a id="10390" class="Symbol">)</a> <a id="10392" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="10394" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="10396" href="Algebra.Solver.Ring.html#10335" class="Bound">c</a> <a id="10398" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="10401" href="Algebra.Solver.Ring.html#10351" class="Bound">ρ</a>
<a id="10403" href="Algebra.Solver.Ring.html#10314" class="Function">∅*x+HN-homo</a> <a id="10415" href="Algebra.Solver.Ring.html#10415" class="Bound">c</a> <a id="10417" href="Algebra.Solver.Ring.html#10417" class="Bound">x</a> <a id="10419" href="Algebra.Solver.Ring.html#10419" class="Bound">ρ</a> <a id="10421" class="Keyword">with</a> <a id="10426" href="Algebra.Solver.Ring.html#10415" class="Bound">c</a> <a id="10428" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="10431" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
<a id="10434" class="Symbol">...</a> <a id="10438" class="Symbol">|</a> <a id="10440" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="10445" href="Algebra.Solver.Ring.html#10445" class="Bound">c≈0</a> <a id="10449" class="Symbol">=</a> <a id="10451" href="Algebra.Solver.Ring.html#9570" class="Function">0≈⟦0⟧</a> <a id="10457" href="Algebra.Solver.Ring.html#10445" class="Bound">c≈0</a> <a id="10461" class="Bound">ρ</a>
<a id="10463" class="Symbol">...</a> <a id="10467" class="Symbol">|</a> <a id="10469" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="10477" class="Symbol">=</a> <a id="10479" href="Algebra.Solver.Ring.Lemmas.html#4088" class="Function">lemma₆</a> <a id="10486" class="Symbol">_</a> <a id="10488" class="Symbol">_</a>

<a id="10491" class="Keyword">mutual</a>

  <a id="+H-homo"></a><a id="10501" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="10509" class="Symbol">:</a> <a id="10511" class="Symbol">∀</a> <a id="10513" class="Symbol">{</a><a id="10514" href="Algebra.Solver.Ring.html#10514" class="Bound">n</a><a id="10515" class="Symbol">}</a> <a id="10517" class="Symbol">(</a><a id="10518" href="Algebra.Solver.Ring.html#10518" class="Bound">p₁</a> <a id="10521" href="Algebra.Solver.Ring.html#10521" class="Bound">p₂</a> <a id="10524" class="Symbol">:</a> <a id="10526" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="10530" class="Symbol">(</a><a id="10531" class="InductiveConstructor">suc</a> <a id="10535" href="Algebra.Solver.Ring.html#10514" class="Bound">n</a><a id="10536" class="Symbol">))</a> <a id="10539" class="Symbol">→</a>
            <a id="10553" class="Symbol">∀</a> <a id="10555" href="Algebra.Solver.Ring.html#10555" class="Bound">ρ</a> <a id="10557" class="Symbol">→</a> <a id="10559" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10561" href="Algebra.Solver.Ring.html#10518" class="Bound">p₁</a> <a id="10564" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="10567" href="Algebra.Solver.Ring.html#10521" class="Bound">p₂</a> <a id="10570" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10573" href="Algebra.Solver.Ring.html#10555" class="Bound">ρ</a> <a id="10575" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="10577" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10579" href="Algebra.Solver.Ring.html#10518" class="Bound">p₁</a> <a id="10582" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10585" href="Algebra.Solver.Ring.html#10555" class="Bound">ρ</a> <a id="10587" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="10589" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10591" href="Algebra.Solver.Ring.html#10521" class="Bound">p₂</a> <a id="10594" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10597" href="Algebra.Solver.Ring.html#10555" class="Bound">ρ</a>
  <a id="10601" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="10609" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="10621" href="Algebra.Solver.Ring.html#10621" class="Bound">p₂</a>          <a id="10633" href="Algebra.Solver.Ring.html#10633" class="Bound">ρ</a>       <a id="10641" class="Symbol">=</a> <a id="10643" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="10647" class="Symbol">(</a><a id="10648" href="Algebra.Structures.html#14032" class="Function">+-identityˡ</a> <a id="10660" class="Symbol">_)</a>
  <a id="10665" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="10673" class="Symbol">(</a><a id="10674" href="Algebra.Solver.Ring.html#10674" class="Bound">p₁</a> <a id="10677" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="10681" href="Algebra.Solver.Ring.html#10681" class="Bound">x₁</a><a id="10683" class="Symbol">)</a> <a id="10685" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="10697" href="Algebra.Solver.Ring.html#10697" class="Bound">ρ</a>       <a id="10705" class="Symbol">=</a> <a id="10707" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="10711" class="Symbol">(</a><a id="10712" href="Algebra.Structures.html#14076" class="Function">+-identityʳ</a> <a id="10724" class="Symbol">_)</a>
  <a id="10729" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="10737" class="Symbol">(</a><a id="10738" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="10741" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="10745" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a><a id="10747" class="Symbol">)</a> <a id="10749" class="Symbol">(</a><a id="10750" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a> <a id="10753" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="10757" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a><a id="10759" class="Symbol">)</a> <a id="10761" class="Symbol">(</a><a id="10762" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="10764" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10766" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="10767" class="Symbol">)</a> <a id="10769" class="Symbol">=</a> <a id="10771" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10781" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10783" class="Symbol">(</a><a id="10784" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="10787" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="10790" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a><a id="10792" class="Symbol">)</a> <a id="10794" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="10800" class="Symbol">(</a><a id="10801" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a> <a id="10804" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="10807" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a><a id="10809" class="Symbol">)</a> <a id="10811" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10814" class="Symbol">(</a><a id="10815" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="10817" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10819" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="10820" class="Symbol">)</a>                           <a id="10848" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10851" href="Algebra.Solver.Ring.html#9978" class="Function">*x+HN≈*x+</a> <a id="10861" class="Symbol">(</a><a id="10862" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="10865" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="10868" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a><a id="10870" class="Symbol">)</a> <a id="10872" class="Symbol">(</a><a id="10873" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a> <a id="10876" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="10879" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a><a id="10881" class="Symbol">)</a> <a id="10883" class="Symbol">(</a><a id="10884" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="10886" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10888" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="10889" class="Symbol">)</a> <a id="10891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>

    <a id="10898" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="10900" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="10903" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="10906" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a> <a id="10909" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="10912" class="Symbol">(</a><a id="10913" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="10915" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10917" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="10918" class="Symbol">)</a> <a id="10920" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="10922" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="10924" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="10926" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="10928" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a> <a id="10931" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="10934" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a> <a id="10937" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="10940" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a>                        <a id="10965" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="10968" class="Symbol">(</a><a id="10969" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="10977" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="10980" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a> <a id="10983" class="Symbol">(</a><a id="10984" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="10986" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10988" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="10989" class="Symbol">)</a> <a id="10991" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="10993" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="11000" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="11002" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="11006" class="Symbol">)</a> <a id="11008" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="11010" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="11017" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="11019" href="Algebra.Solver.Ring.html#11248" class="Function">+N-homo</a> <a id="11027" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a> <a id="11030" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a> <a id="11033" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a> <a id="11035" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>

    <a id="11042" class="Symbol">(</a><a id="11043" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11045" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="11048" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11051" class="Symbol">(</a><a id="11052" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11054" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11056" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11057" class="Symbol">)</a> <a id="11059" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11061" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11063" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a> <a id="11066" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11069" class="Symbol">(</a><a id="11070" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11072" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11074" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11075" class="Symbol">))</a> <a id="11078" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11080" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11082" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11087" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a> <a id="11090" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11093" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a> <a id="11095" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11097" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11099" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a> <a id="11102" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11105" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11106" class="Symbol">)</a>  <a id="11109" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11112" href="Algebra.Solver.Ring.Lemmas.html#1109" class="Function">lemma₁</a> <a id="11119" class="Symbol">_</a> <a id="11121" class="Symbol">_</a> <a id="11123" class="Symbol">_</a> <a id="11125" class="Symbol">_</a> <a id="11127" class="Symbol">_</a> <a id="11129" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>

    <a id="11136" class="Symbol">(</a><a id="11137" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11139" href="Algebra.Solver.Ring.html#10738" class="Bound">p₁</a> <a id="11142" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11145" class="Symbol">(</a><a id="11146" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11148" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11150" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11151" class="Symbol">)</a> <a id="11153" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11155" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11157" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11159" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11161" href="Algebra.Solver.Ring.html#10745" class="Bound">c₁</a> <a id="11164" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11167" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11168" class="Symbol">)</a> <a id="11170" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
    <a id="11176" class="Symbol">(</a><a id="11177" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11179" href="Algebra.Solver.Ring.html#10750" class="Bound">p₂</a> <a id="11182" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11185" class="Symbol">(</a><a id="11186" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11188" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11190" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11191" class="Symbol">)</a> <a id="11193" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11195" href="Algebra.Solver.Ring.html#10762" class="Bound">x</a> <a id="11197" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11199" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11201" href="Algebra.Solver.Ring.html#10757" class="Bound">c₂</a> <a id="11204" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11207" href="Algebra.Solver.Ring.html#10766" class="Bound">ρ</a><a id="11208" class="Symbol">)</a>                                  <a id="11243" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="+N-homo"></a><a id="11248" href="Algebra.Solver.Ring.html#11248" class="Function">+N-homo</a> <a id="11256" class="Symbol">:</a> <a id="11258" class="Symbol">∀</a> <a id="11260" class="Symbol">{</a><a id="11261" href="Algebra.Solver.Ring.html#11261" class="Bound">n</a><a id="11262" class="Symbol">}</a> <a id="11264" class="Symbol">(</a><a id="11265" href="Algebra.Solver.Ring.html#11265" class="Bound">p₁</a> <a id="11268" href="Algebra.Solver.Ring.html#11268" class="Bound">p₂</a> <a id="11271" class="Symbol">:</a> <a id="11273" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="11280" href="Algebra.Solver.Ring.html#11261" class="Bound">n</a><a id="11281" class="Symbol">)</a> <a id="11283" class="Symbol">→</a>
            <a id="11297" class="Symbol">∀</a> <a id="11299" href="Algebra.Solver.Ring.html#11299" class="Bound">ρ</a> <a id="11301" class="Symbol">→</a> <a id="11303" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11305" href="Algebra.Solver.Ring.html#11265" class="Bound">p₁</a> <a id="11308" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="11311" href="Algebra.Solver.Ring.html#11268" class="Bound">p₂</a> <a id="11314" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11317" href="Algebra.Solver.Ring.html#11299" class="Bound">ρ</a> <a id="11319" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="11321" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11323" href="Algebra.Solver.Ring.html#11265" class="Bound">p₁</a> <a id="11326" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11329" href="Algebra.Solver.Ring.html#11299" class="Bound">ρ</a> <a id="11331" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11333" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11335" href="Algebra.Solver.Ring.html#11268" class="Bound">p₂</a> <a id="11338" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11341" href="Algebra.Solver.Ring.html#11299" class="Bound">ρ</a>
  <a id="11345" href="Algebra.Solver.Ring.html#11248" class="Function">+N-homo</a> <a id="11353" class="Symbol">(</a><a id="11354" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="11358" href="Algebra.Solver.Ring.html#11358" class="Bound">c₁</a><a id="11360" class="Symbol">)</a>  <a id="11363" class="Symbol">(</a><a id="11364" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="11368" href="Algebra.Solver.Ring.html#11368" class="Bound">c₂</a><a id="11370" class="Symbol">)</a>  <a id="11373" class="Symbol">_</a> <a id="11375" class="Symbol">=</a> <a id="11377" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2843" class="Function">+-homo</a> <a id="11384" class="Symbol">_</a> <a id="11386" class="Symbol">_</a>
  <a id="11390" href="Algebra.Solver.Ring.html#11248" class="Function">+N-homo</a> <a id="11398" class="Symbol">(</a><a id="11399" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="11404" href="Algebra.Solver.Ring.html#11404" class="Bound">p₁</a><a id="11406" class="Symbol">)</a> <a id="11408" class="Symbol">(</a><a id="11409" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="11414" href="Algebra.Solver.Ring.html#11414" class="Bound">p₂</a><a id="11416" class="Symbol">)</a> <a id="11418" href="Algebra.Solver.Ring.html#11418" class="Bound">ρ</a> <a id="11420" class="Symbol">=</a> <a id="11422" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="11430" href="Algebra.Solver.Ring.html#11404" class="Bound">p₁</a> <a id="11433" href="Algebra.Solver.Ring.html#11414" class="Bound">p₂</a> <a id="11436" href="Algebra.Solver.Ring.html#11418" class="Bound">ρ</a>

<a id="*x+H-homo"></a><a id="11439" href="Algebra.Solver.Ring.html#11439" class="Function">*x+H-homo</a> <a id="11449" class="Symbol">:</a>
  <a id="11453" class="Symbol">∀</a> <a id="11455" class="Symbol">{</a><a id="11456" href="Algebra.Solver.Ring.html#11456" class="Bound">n</a><a id="11457" class="Symbol">}</a> <a id="11459" class="Symbol">(</a><a id="11460" href="Algebra.Solver.Ring.html#11460" class="Bound">p₁</a> <a id="11463" href="Algebra.Solver.Ring.html#11463" class="Bound">p₂</a> <a id="11466" class="Symbol">:</a> <a id="11468" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="11472" class="Symbol">(</a><a id="11473" class="InductiveConstructor">suc</a> <a id="11477" href="Algebra.Solver.Ring.html#11456" class="Bound">n</a><a id="11478" class="Symbol">))</a> <a id="11481" href="Algebra.Solver.Ring.html#11481" class="Bound">x</a> <a id="11483" href="Algebra.Solver.Ring.html#11483" class="Bound">ρ</a> <a id="11485" class="Symbol">→</a>
  <a id="11489" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11491" href="Algebra.Solver.Ring.html#11460" class="Bound">p₁</a> <a id="11494" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="11499" href="Algebra.Solver.Ring.html#11463" class="Bound">p₂</a> <a id="11502" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11505" class="Symbol">(</a><a id="11506" href="Algebra.Solver.Ring.html#11481" class="Bound">x</a> <a id="11508" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11510" href="Algebra.Solver.Ring.html#11483" class="Bound">ρ</a><a id="11511" class="Symbol">)</a> <a id="11513" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a>
  <a id="11517" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11519" href="Algebra.Solver.Ring.html#11460" class="Bound">p₁</a> <a id="11522" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11525" class="Symbol">(</a><a id="11526" href="Algebra.Solver.Ring.html#11481" class="Bound">x</a> <a id="11528" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11530" href="Algebra.Solver.Ring.html#11483" class="Bound">ρ</a><a id="11531" class="Symbol">)</a> <a id="11533" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11535" href="Algebra.Solver.Ring.html#11481" class="Bound">x</a> <a id="11537" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11539" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11541" href="Algebra.Solver.Ring.html#11463" class="Bound">p₂</a> <a id="11544" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11547" class="Symbol">(</a><a id="11548" href="Algebra.Solver.Ring.html#11481" class="Bound">x</a> <a id="11550" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11552" href="Algebra.Solver.Ring.html#11483" class="Bound">ρ</a><a id="11553" class="Symbol">)</a>
<a id="11555" href="Algebra.Solver.Ring.html#11439" class="Function">*x+H-homo</a> <a id="11565" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>         <a id="11575" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="11577" class="Symbol">_</a> <a id="11579" class="Symbol">_</a> <a id="11581" class="Symbol">=</a> <a id="11583" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="11587" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11589" href="Algebra.Solver.Ring.Lemmas.html#4088" class="Function">lemma₆</a> <a id="11596" class="Symbol">_</a> <a id="11598" class="Symbol">_</a>
<a id="11600" href="Algebra.Solver.Ring.html#11439" class="Function">*x+H-homo</a> <a id="11610" class="Symbol">(</a><a id="11611" href="Algebra.Solver.Ring.html#11611" class="Bound">p</a> <a id="11613" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="11617" href="Algebra.Solver.Ring.html#11617" class="Bound">c</a><a id="11618" class="Symbol">)</a> <a id="11620" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="11622" href="Algebra.Solver.Ring.html#11622" class="Bound">x</a> <a id="11624" href="Algebra.Solver.Ring.html#11624" class="Bound">ρ</a> <a id="11626" class="Symbol">=</a> <a id="11628" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="11636" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11638" href="Algebra.Solver.Ring.html#11611" class="Bound">p</a> <a id="11640" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="11644" href="Algebra.Solver.Ring.html#11617" class="Bound">c</a> <a id="11646" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11649" class="Symbol">(</a><a id="11650" href="Algebra.Solver.Ring.html#11622" class="Bound">x</a> <a id="11652" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11654" href="Algebra.Solver.Ring.html#11624" class="Bound">ρ</a><a id="11655" class="Symbol">)</a> <a id="11657" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11659" href="Algebra.Solver.Ring.html#11622" class="Bound">x</a> <a id="11661" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11663" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11665" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="11668" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11671" href="Algebra.Solver.Ring.html#11624" class="Bound">ρ</a>  <a id="11674" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11677" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="11682" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="11684" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="11691" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="11693" href="Algebra.Solver.Ring.html#9421" class="Function">0N-homo</a> <a id="11701" href="Algebra.Solver.Ring.html#11624" class="Bound">ρ</a> <a id="11703" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="11707" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11709" href="Algebra.Solver.Ring.html#11611" class="Bound">p</a> <a id="11711" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="11715" href="Algebra.Solver.Ring.html#11617" class="Bound">c</a> <a id="11717" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11720" class="Symbol">(</a><a id="11721" href="Algebra.Solver.Ring.html#11622" class="Bound">x</a> <a id="11723" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11725" href="Algebra.Solver.Ring.html#11624" class="Bound">ρ</a><a id="11726" class="Symbol">)</a> <a id="11728" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11730" href="Algebra.Solver.Ring.html#11622" class="Bound">x</a> <a id="11732" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11734" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>         <a id="11745" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="11747" href="Algebra.Solver.Ring.html#11439" class="CatchallClause Function">*x+H-homo</a><a id="11756" class="CatchallClause"> </a><a id="11757" href="Algebra.Solver.Ring.html#11757" class="CatchallClause Bound">p₁</a><a id="11759" class="CatchallClause">         </a><a id="11768" class="CatchallClause Symbol">(</a><a id="11769" href="Algebra.Solver.Ring.html#11769" class="CatchallClause Bound">p₂</a><a id="11771" class="CatchallClause"> </a><a id="11772" href="Algebra.Solver.Ring.html#4308" class="CatchallClause InductiveConstructor Operator">*x+</a><a id="11775" class="CatchallClause"> </a><a id="11776" href="Algebra.Solver.Ring.html#11776" class="CatchallClause Bound">c₂</a><a id="11778" class="CatchallClause Symbol">)</a><a id="11779" class="CatchallClause"> </a><a id="11780" href="Algebra.Solver.Ring.html#11780" class="CatchallClause Bound">x</a><a id="11781" class="CatchallClause"> </a><a id="11782" href="Algebra.Solver.Ring.html#11782" class="CatchallClause Bound">ρ</a> <a id="11784" class="Symbol">=</a> <a id="11786" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="11794" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11796" class="Symbol">(</a><a id="11797" href="Algebra.Solver.Ring.html#11757" class="Bound">p₁</a> <a id="11800" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="11803" href="Algebra.Solver.Ring.html#11769" class="Bound">p₂</a><a id="11805" class="Symbol">)</a> <a id="11807" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="11813" href="Algebra.Solver.Ring.html#11776" class="Bound">c₂</a> <a id="11816" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11819" class="Symbol">(</a><a id="11820" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="11822" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11824" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="11825" class="Symbol">)</a>                         <a id="11851" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11854" href="Algebra.Solver.Ring.html#9978" class="Function">*x+HN≈*x+</a> <a id="11864" class="Symbol">(</a><a id="11865" href="Algebra.Solver.Ring.html#11757" class="Bound">p₁</a> <a id="11868" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="11871" href="Algebra.Solver.Ring.html#11769" class="Bound">p₂</a><a id="11873" class="Symbol">)</a> <a id="11875" href="Algebra.Solver.Ring.html#11776" class="Bound">c₂</a> <a id="11878" class="Symbol">(</a><a id="11879" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="11881" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11883" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="11884" class="Symbol">)</a> <a id="11886" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="11890" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="11892" href="Algebra.Solver.Ring.html#11757" class="Bound">p₁</a> <a id="11895" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="11898" href="Algebra.Solver.Ring.html#11769" class="Bound">p₂</a> <a id="11901" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="11904" class="Symbol">(</a><a id="11905" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="11907" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11909" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="11910" class="Symbol">)</a> <a id="11912" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="11914" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="11916" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="11918" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="11920" href="Algebra.Solver.Ring.html#11776" class="Bound">c₂</a> <a id="11923" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="11926" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a>                    <a id="11947" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="11950" class="Symbol">(</a><a id="11951" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="11959" href="Algebra.Solver.Ring.html#11757" class="Bound">p₁</a> <a id="11962" href="Algebra.Solver.Ring.html#11769" class="Bound">p₂</a> <a id="11965" class="Symbol">(</a><a id="11966" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="11968" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11970" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="11971" class="Symbol">)</a> <a id="11973" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="11975" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="11982" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="11984" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="11988" class="Symbol">)</a> <a id="11990" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="11992" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="11999" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="12001" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="12006" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="12010" class="Symbol">(</a><a id="12011" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12013" href="Algebra.Solver.Ring.html#11757" class="Bound">p₁</a> <a id="12016" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12019" class="Symbol">(</a><a id="12020" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12022" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12024" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="12025" class="Symbol">)</a> <a id="12027" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12029" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12031" href="Algebra.Solver.Ring.html#11769" class="Bound">p₂</a> <a id="12034" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12037" class="Symbol">(</a><a id="12038" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12040" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12042" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="12043" class="Symbol">))</a> <a id="12046" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12048" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12050" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12052" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12054" href="Algebra.Solver.Ring.html#11776" class="Bound">c₂</a> <a id="12057" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12060" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a>      <a id="12067" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12070" href="Algebra.Solver.Ring.Lemmas.html#891" class="Function">lemma₀</a> <a id="12077" class="Symbol">_</a> <a id="12079" class="Symbol">_</a> <a id="12081" class="Symbol">_</a> <a id="12083" class="Symbol">_</a> <a id="12085" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="12089" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12091" href="Algebra.Solver.Ring.html#11757" class="Bound">p₁</a> <a id="12094" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12097" class="Symbol">(</a><a id="12098" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12100" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12102" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="12103" class="Symbol">)</a> <a id="12105" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12107" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12109" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12111" class="Symbol">(</a><a id="12112" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12114" href="Algebra.Solver.Ring.html#11769" class="Bound">p₂</a> <a id="12117" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12120" class="Symbol">(</a><a id="12121" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12123" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12125" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="12126" class="Symbol">)</a> <a id="12128" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12130" href="Algebra.Solver.Ring.html#11780" class="Bound">x</a> <a id="12132" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12134" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12136" href="Algebra.Solver.Ring.html#11776" class="Bound">c₂</a> <a id="12139" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12142" href="Algebra.Solver.Ring.html#11782" class="Bound">ρ</a><a id="12143" class="Symbol">)</a>  <a id="12146" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="12149" class="Keyword">mutual</a>

  <a id="*NH-homo"></a><a id="12159" href="Algebra.Solver.Ring.html#12159" class="Function">*NH-homo</a> <a id="12168" class="Symbol">:</a>
    <a id="12174" class="Symbol">∀</a> <a id="12176" class="Symbol">{</a><a id="12177" href="Algebra.Solver.Ring.html#12177" class="Bound">n</a><a id="12178" class="Symbol">}</a> <a id="12180" class="Symbol">(</a><a id="12181" href="Algebra.Solver.Ring.html#12181" class="Bound">c</a> <a id="12183" class="Symbol">:</a> <a id="12185" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="12192" href="Algebra.Solver.Ring.html#12177" class="Bound">n</a><a id="12193" class="Symbol">)</a> <a id="12195" class="Symbol">(</a><a id="12196" href="Algebra.Solver.Ring.html#12196" class="Bound">p</a> <a id="12198" class="Symbol">:</a> <a id="12200" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="12204" class="Symbol">(</a><a id="12205" class="InductiveConstructor">suc</a> <a id="12209" href="Algebra.Solver.Ring.html#12177" class="Bound">n</a><a id="12210" class="Symbol">))</a> <a id="12213" href="Algebra.Solver.Ring.html#12213" class="Bound">x</a> <a id="12215" href="Algebra.Solver.Ring.html#12215" class="Bound">ρ</a> <a id="12217" class="Symbol">→</a>
    <a id="12223" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12225" href="Algebra.Solver.Ring.html#12181" class="Bound">c</a> <a id="12227" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="12231" href="Algebra.Solver.Ring.html#12196" class="Bound">p</a> <a id="12233" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12236" class="Symbol">(</a><a id="12237" href="Algebra.Solver.Ring.html#12213" class="Bound">x</a> <a id="12239" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12241" href="Algebra.Solver.Ring.html#12215" class="Bound">ρ</a><a id="12242" class="Symbol">)</a> <a id="12244" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="12246" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12248" href="Algebra.Solver.Ring.html#12181" class="Bound">c</a> <a id="12250" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12253" href="Algebra.Solver.Ring.html#12215" class="Bound">ρ</a> <a id="12255" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12257" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12259" href="Algebra.Solver.Ring.html#12196" class="Bound">p</a> <a id="12261" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12264" class="Symbol">(</a><a id="12265" href="Algebra.Solver.Ring.html#12213" class="Bound">x</a> <a id="12267" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12269" href="Algebra.Solver.Ring.html#12215" class="Bound">ρ</a><a id="12270" class="Symbol">)</a>
  <a id="12274" href="Algebra.Solver.Ring.html#12159" class="Function">*NH-homo</a> <a id="12283" href="Algebra.Solver.Ring.html#12283" class="Bound">c</a> <a id="12285" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="12296" href="Algebra.Solver.Ring.html#12296" class="Bound">x</a> <a id="12298" href="Algebra.Solver.Ring.html#12298" class="Bound">ρ</a> <a id="12300" class="Symbol">=</a> <a id="12302" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="12306" class="Symbol">(</a><a id="12307" href="Algebra.Solver.Ring.html#1451" class="Function">*-zeroʳ</a> <a id="12315" class="Symbol">_)</a>
  <a id="12320" href="Algebra.Solver.Ring.html#12159" class="Function">*NH-homo</a> <a id="12329" href="Algebra.Solver.Ring.html#12329" class="Bound">c</a> <a id="12331" class="Symbol">(</a><a id="12332" href="Algebra.Solver.Ring.html#12332" class="Bound">p</a> <a id="12334" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="12338" href="Algebra.Solver.Ring.html#12338" class="Bound">c′</a><a id="12340" class="Symbol">)</a> <a id="12342" href="Algebra.Solver.Ring.html#12342" class="Bound">x</a> <a id="12344" href="Algebra.Solver.Ring.html#12344" class="Bound">ρ</a> <a id="12346" class="Keyword">with</a> <a id="12351" href="Algebra.Solver.Ring.html#12329" class="Bound">c</a> <a id="12353" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="12356" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
  <a id="12361" class="Symbol">...</a> <a id="12365" class="Symbol">|</a> <a id="12367" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12372" href="Algebra.Solver.Ring.html#12372" class="Bound">c≈0</a> <a id="12376" class="Symbol">=</a> <a id="12378" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12388" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>                                            <a id="12434" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12437" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="12441" class="Symbol">(</a><a id="12442" href="Algebra.Solver.Ring.html#1433" class="Function">*-zeroˡ</a> <a id="12450" class="Symbol">_)</a> <a id="12453" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12459" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="12462" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12464" class="Symbol">(</a><a id="12465" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12467" class="Bound">p</a> <a id="12469" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12472" class="Symbol">(</a><a id="12473" class="Bound">x</a> <a id="12475" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12477" class="Bound">ρ</a><a id="12478" class="Symbol">)</a> <a id="12480" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12482" class="Bound">x</a> <a id="12484" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12486" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12488" class="Bound">c′</a> <a id="12491" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12494" class="Bound">ρ</a><a id="12495" class="Symbol">)</a>         <a id="12505" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12508" href="Algebra.Solver.Ring.html#9570" class="Function">0≈⟦0⟧</a> <a id="12514" href="Algebra.Solver.Ring.html#12372" class="Bound">c≈0</a> <a id="12518" class="Bound">ρ</a> <a id="12520" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="12522" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="12529" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="12531" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="12536" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12542" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12544" class="Bound">c</a> <a id="12546" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12549" class="Bound">ρ</a>  <a id="12552" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12554" class="Symbol">(</a><a id="12555" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12557" class="Bound">p</a> <a id="12559" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12562" class="Symbol">(</a><a id="12563" class="Bound">x</a> <a id="12565" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12567" class="Bound">ρ</a><a id="12568" class="Symbol">)</a> <a id="12570" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12572" class="Bound">x</a> <a id="12574" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12576" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12578" class="Bound">c′</a> <a id="12581" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12584" class="Bound">ρ</a><a id="12585" class="Symbol">)</a>  <a id="12588" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12592" class="Symbol">...</a> <a id="12596" class="Symbol">|</a> <a id="12598" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12606" class="Symbol">=</a> <a id="12608" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12618" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12620" class="Bound">c</a> <a id="12622" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="12626" class="Bound">p</a> <a id="12628" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12631" class="Symbol">(</a><a id="12632" class="Bound">x</a> <a id="12634" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12636" class="Bound">ρ</a><a id="12637" class="Symbol">)</a> <a id="12639" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12641" class="Bound">x</a> <a id="12643" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12645" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12647" class="Bound">c</a> <a id="12649" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="12652" class="Bound">c′</a> <a id="12655" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12658" class="Bound">ρ</a>                 <a id="12676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12679" class="Symbol">(</a><a id="12680" href="Algebra.Solver.Ring.html#12159" class="Function">*NH-homo</a> <a id="12689" class="Bound">c</a> <a id="12691" class="Bound">p</a> <a id="12693" class="Bound">x</a> <a id="12695" class="Bound">ρ</a> <a id="12697" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="12699" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="12706" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="12708" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="12712" class="Symbol">)</a> <a id="12714" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="12716" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="12723" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="12725" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="12733" class="Bound">c</a> <a id="12735" class="Bound">c′</a> <a id="12738" class="Bound">ρ</a> <a id="12740" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12746" class="Symbol">(</a><a id="12747" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12749" class="Bound">c</a> <a id="12751" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12754" class="Bound">ρ</a> <a id="12756" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12758" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12760" class="Bound">p</a> <a id="12762" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12765" class="Symbol">(</a><a id="12766" class="Bound">x</a> <a id="12768" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12770" class="Bound">ρ</a><a id="12771" class="Symbol">))</a> <a id="12774" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12776" class="Bound">x</a> <a id="12778" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12780" class="Symbol">(</a><a id="12781" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12783" class="Bound">c</a> <a id="12785" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12788" class="Bound">ρ</a> <a id="12790" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12792" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12794" class="Bound">c′</a> <a id="12797" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12800" class="Bound">ρ</a><a id="12801" class="Symbol">)</a>  <a id="12804" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="12807" href="Algebra.Solver.Ring.Lemmas.html#1929" class="Function">lemma₃</a> <a id="12814" class="Symbol">_</a> <a id="12816" class="Symbol">_</a> <a id="12818" class="Symbol">_</a> <a id="12820" class="Symbol">_</a> <a id="12822" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="12828" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12830" class="Bound">c</a> <a id="12832" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12835" class="Bound">ρ</a> <a id="12837" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12839" class="Symbol">(</a><a id="12840" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12842" class="Bound">p</a> <a id="12844" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12847" class="Symbol">(</a><a id="12848" class="Bound">x</a> <a id="12850" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12852" class="Bound">ρ</a><a id="12853" class="Symbol">)</a> <a id="12855" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12857" class="Bound">x</a> <a id="12859" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="12861" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12863" class="Bound">c′</a> <a id="12866" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="12869" class="Bound">ρ</a><a id="12870" class="Symbol">)</a>               <a id="12886" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="*HN-homo"></a><a id="12891" href="Algebra.Solver.Ring.html#12891" class="Function">*HN-homo</a> <a id="12900" class="Symbol">:</a>
    <a id="12906" class="Symbol">∀</a> <a id="12908" class="Symbol">{</a><a id="12909" href="Algebra.Solver.Ring.html#12909" class="Bound">n</a><a id="12910" class="Symbol">}</a> <a id="12912" class="Symbol">(</a><a id="12913" href="Algebra.Solver.Ring.html#12913" class="Bound">p</a> <a id="12915" class="Symbol">:</a> <a id="12917" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="12921" class="Symbol">(</a><a id="12922" class="InductiveConstructor">suc</a> <a id="12926" href="Algebra.Solver.Ring.html#12909" class="Bound">n</a><a id="12927" class="Symbol">))</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Algebra.Solver.Ring.html#12931" class="Bound">c</a> <a id="12933" class="Symbol">:</a> <a id="12935" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="12942" href="Algebra.Solver.Ring.html#12909" class="Bound">n</a><a id="12943" class="Symbol">)</a> <a id="12945" href="Algebra.Solver.Ring.html#12945" class="Bound">x</a> <a id="12947" href="Algebra.Solver.Ring.html#12947" class="Bound">ρ</a> <a id="12949" class="Symbol">→</a>
    <a id="12955" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12957" href="Algebra.Solver.Ring.html#12913" class="Bound">p</a> <a id="12959" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="12963" href="Algebra.Solver.Ring.html#12931" class="Bound">c</a> <a id="12965" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12968" class="Symbol">(</a><a id="12969" href="Algebra.Solver.Ring.html#12945" class="Bound">x</a> <a id="12971" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12973" href="Algebra.Solver.Ring.html#12947" class="Bound">ρ</a><a id="12974" class="Symbol">)</a> <a id="12976" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="12978" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="12980" href="Algebra.Solver.Ring.html#12913" class="Bound">p</a> <a id="12982" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="12985" class="Symbol">(</a><a id="12986" href="Algebra.Solver.Ring.html#12945" class="Bound">x</a> <a id="12988" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12990" href="Algebra.Solver.Ring.html#12947" class="Bound">ρ</a><a id="12991" class="Symbol">)</a> <a id="12993" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="12995" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="12997" href="Algebra.Solver.Ring.html#12931" class="Bound">c</a> <a id="12999" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13002" href="Algebra.Solver.Ring.html#12947" class="Bound">ρ</a>
  <a id="13006" href="Algebra.Solver.Ring.html#12891" class="Function">*HN-homo</a> <a id="13015" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>          <a id="13026" href="Algebra.Solver.Ring.html#13026" class="Bound">c</a> <a id="13028" href="Algebra.Solver.Ring.html#13028" class="Bound">x</a> <a id="13030" href="Algebra.Solver.Ring.html#13030" class="Bound">ρ</a> <a id="13032" class="Symbol">=</a> <a id="13034" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="13038" class="Symbol">(</a><a id="13039" href="Algebra.Solver.Ring.html#1433" class="Function">*-zeroˡ</a> <a id="13047" class="Symbol">_)</a>
  <a id="13052" href="Algebra.Solver.Ring.html#12891" class="Function">*HN-homo</a> <a id="13061" class="Symbol">(</a><a id="13062" href="Algebra.Solver.Ring.html#13062" class="Bound">p</a> <a id="13064" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="13068" href="Algebra.Solver.Ring.html#13068" class="Bound">c′</a><a id="13070" class="Symbol">)</a> <a id="13072" href="Algebra.Solver.Ring.html#13072" class="Bound">c</a> <a id="13074" href="Algebra.Solver.Ring.html#13074" class="Bound">x</a> <a id="13076" href="Algebra.Solver.Ring.html#13076" class="Bound">ρ</a> <a id="13078" class="Keyword">with</a> <a id="13083" href="Algebra.Solver.Ring.html#13072" class="Bound">c</a> <a id="13085" href="Algebra.Solver.Ring.html#5819" class="Function Operator">≟N</a> <a id="13088" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a>
  <a id="13093" class="Symbol">...</a> <a id="13097" class="Symbol">|</a> <a id="13099" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13104" href="Algebra.Solver.Ring.html#13104" class="Bound">c≈0</a> <a id="13108" class="Symbol">=</a> <a id="13110" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="13120" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>                                           <a id="13165" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13168" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="13172" class="Symbol">(</a><a id="13173" href="Algebra.Solver.Ring.html#1451" class="Function">*-zeroʳ</a> <a id="13181" class="Symbol">_)</a> <a id="13184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13190" class="Symbol">(</a><a id="13191" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13193" class="Bound">p</a> <a id="13195" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13198" class="Symbol">(</a><a id="13199" class="Bound">x</a> <a id="13201" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13203" class="Bound">ρ</a><a id="13204" class="Symbol">)</a> <a id="13206" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13208" class="Bound">x</a> <a id="13210" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="13212" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13214" class="Bound">c′</a> <a id="13217" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13220" class="Bound">ρ</a><a id="13221" class="Symbol">)</a> <a id="13223" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13225" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>        <a id="13235" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13238" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="13243" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="13245" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="13252" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="13254" href="Algebra.Solver.Ring.html#9570" class="Function">0≈⟦0⟧</a> <a id="13260" href="Algebra.Solver.Ring.html#13104" class="Bound">c≈0</a> <a id="13264" class="Bound">ρ</a> <a id="13266" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13272" class="Symbol">(</a><a id="13273" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13275" class="Bound">p</a> <a id="13277" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13280" class="Symbol">(</a><a id="13281" class="Bound">x</a> <a id="13283" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13285" class="Bound">ρ</a><a id="13286" class="Symbol">)</a> <a id="13288" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13290" class="Bound">x</a> <a id="13292" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="13294" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13296" class="Bound">c′</a> <a id="13299" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13302" class="Bound">ρ</a><a id="13303" class="Symbol">)</a> <a id="13305" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13307" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13309" class="Bound">c</a> <a id="13311" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13314" class="Bound">ρ</a>  <a id="13317" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13321" class="Symbol">...</a> <a id="13325" class="Symbol">|</a> <a id="13327" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="13335" class="Symbol">=</a> <a id="13337" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="13347" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13349" class="Bound">p</a> <a id="13351" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="13355" class="Bound">c</a> <a id="13357" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13360" class="Symbol">(</a><a id="13361" class="Bound">x</a> <a id="13363" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13365" class="Bound">ρ</a><a id="13366" class="Symbol">)</a> <a id="13368" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13370" class="Bound">x</a> <a id="13372" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="13374" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13376" class="Bound">c′</a> <a id="13379" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="13382" class="Bound">c</a> <a id="13384" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13387" class="Bound">ρ</a>                 <a id="13405" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13408" class="Symbol">(</a><a id="13409" href="Algebra.Solver.Ring.html#12891" class="Function">*HN-homo</a> <a id="13418" class="Bound">p</a> <a id="13420" class="Bound">c</a> <a id="13422" class="Bound">x</a> <a id="13424" class="Bound">ρ</a> <a id="13426" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="13428" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="13435" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="13437" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="13441" class="Symbol">)</a> <a id="13443" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="13445" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="13452" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="13454" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="13462" class="Bound">c′</a> <a id="13465" class="Bound">c</a> <a id="13467" class="Bound">ρ</a> <a id="13469" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13475" class="Symbol">(</a><a id="13476" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13478" class="Bound">p</a> <a id="13480" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13483" class="Symbol">(</a><a id="13484" class="Bound">x</a> <a id="13486" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13488" class="Bound">ρ</a><a id="13489" class="Symbol">)</a> <a id="13491" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13493" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13495" class="Bound">c</a> <a id="13497" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13500" class="Bound">ρ</a><a id="13501" class="Symbol">)</a> <a id="13503" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13505" class="Bound">x</a> <a id="13507" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="13509" class="Symbol">(</a><a id="13510" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13512" class="Bound">c′</a> <a id="13515" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13518" class="Bound">ρ</a> <a id="13520" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13522" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13524" class="Bound">c</a> <a id="13526" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13529" class="Bound">ρ</a><a id="13530" class="Symbol">)</a>  <a id="13533" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="13536" href="Algebra.Solver.Ring.Lemmas.html#1564" class="Function">lemma₂</a> <a id="13543" class="Symbol">_</a> <a id="13545" class="Symbol">_</a> <a id="13547" class="Symbol">_</a> <a id="13549" class="Symbol">_</a> <a id="13551" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="13557" class="Symbol">(</a><a id="13558" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13560" class="Bound">p</a> <a id="13562" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13565" class="Symbol">(</a><a id="13566" class="Bound">x</a> <a id="13568" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13570" class="Bound">ρ</a><a id="13571" class="Symbol">)</a> <a id="13573" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13575" class="Bound">x</a> <a id="13577" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="13579" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13581" class="Bound">c′</a> <a id="13584" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13587" class="Bound">ρ</a><a id="13588" class="Symbol">)</a> <a id="13590" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13592" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="13594" class="Bound">c</a> <a id="13596" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="13599" class="Bound">ρ</a>               <a id="13615" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="*H-homo"></a><a id="13620" href="Algebra.Solver.Ring.html#13620" class="Function">*H-homo</a> <a id="13628" class="Symbol">:</a> <a id="13630" class="Symbol">∀</a> <a id="13632" class="Symbol">{</a><a id="13633" href="Algebra.Solver.Ring.html#13633" class="Bound">n</a><a id="13634" class="Symbol">}</a> <a id="13636" class="Symbol">(</a><a id="13637" href="Algebra.Solver.Ring.html#13637" class="Bound">p₁</a> <a id="13640" href="Algebra.Solver.Ring.html#13640" class="Bound">p₂</a> <a id="13643" class="Symbol">:</a> <a id="13645" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="13649" class="Symbol">(</a><a id="13650" class="InductiveConstructor">suc</a> <a id="13654" href="Algebra.Solver.Ring.html#13633" class="Bound">n</a><a id="13655" class="Symbol">))</a> <a id="13658" class="Symbol">→</a>
            <a id="13672" class="Symbol">∀</a> <a id="13674" href="Algebra.Solver.Ring.html#13674" class="Bound">ρ</a> <a id="13676" class="Symbol">→</a> <a id="13678" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13680" href="Algebra.Solver.Ring.html#13637" class="Bound">p₁</a> <a id="13683" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="13686" href="Algebra.Solver.Ring.html#13640" class="Bound">p₂</a> <a id="13689" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13692" href="Algebra.Solver.Ring.html#13674" class="Bound">ρ</a> <a id="13694" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="13696" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13698" href="Algebra.Solver.Ring.html#13637" class="Bound">p₁</a> <a id="13701" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13704" href="Algebra.Solver.Ring.html#13674" class="Bound">ρ</a> <a id="13706" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="13708" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13710" href="Algebra.Solver.Ring.html#13640" class="Bound">p₂</a> <a id="13713" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13716" href="Algebra.Solver.Ring.html#13674" class="Bound">ρ</a>
  <a id="13720" href="Algebra.Solver.Ring.html#13620" class="Function">*H-homo</a> <a id="13728" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="13740" href="Algebra.Solver.Ring.html#13740" class="Bound">p₂</a>          <a id="13752" href="Algebra.Solver.Ring.html#13752" class="Bound">ρ</a>       <a id="13760" class="Symbol">=</a> <a id="13762" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="13766" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13768" href="Algebra.Solver.Ring.html#1433" class="Function">*-zeroˡ</a> <a id="13776" class="Symbol">_</a>
  <a id="13780" href="Algebra.Solver.Ring.html#13620" class="Function">*H-homo</a> <a id="13788" class="Symbol">(</a><a id="13789" href="Algebra.Solver.Ring.html#13789" class="Bound">p₁</a> <a id="13792" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="13796" href="Algebra.Solver.Ring.html#13796" class="Bound">c₁</a><a id="13798" class="Symbol">)</a> <a id="13800" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a>           <a id="13812" href="Algebra.Solver.Ring.html#13812" class="Bound">ρ</a>       <a id="13820" class="Symbol">=</a> <a id="13822" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="13826" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13828" href="Algebra.Solver.Ring.html#1451" class="Function">*-zeroʳ</a> <a id="13836" class="Symbol">_</a>
  <a id="13840" href="Algebra.Solver.Ring.html#13620" class="Function">*H-homo</a> <a id="13848" class="Symbol">(</a><a id="13849" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="13852" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="13856" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a><a id="13858" class="Symbol">)</a> <a id="13860" class="Symbol">(</a><a id="13861" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="13864" href="Algebra.Solver.Ring.html#4308" class="InductiveConstructor Operator">*x+</a> <a id="13868" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="13870" class="Symbol">)</a> <a id="13872" class="Symbol">(</a><a id="13873" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="13875" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13877" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="13878" class="Symbol">)</a> <a id="13880" class="Symbol">=</a> <a id="13882" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="13892" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="13894" class="Symbol">((</a><a id="13896" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="13899" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="13902" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="13904" class="Symbol">)</a> <a id="13906" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="13911" class="Symbol">((</a><a id="13913" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="13916" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="13920" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="13922" class="Symbol">)</a> <a id="13924" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="13927" class="Symbol">(</a><a id="13928" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="13931" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="13935" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="13937" class="Symbol">)))</a> <a id="13941" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a>
      <a id="13953" class="Symbol">(</a><a id="13954" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="13957" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="13960" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="13962" class="Symbol">)</a> <a id="13964" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="13967" class="Symbol">(</a><a id="13968" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="13970" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="13972" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="13973" class="Symbol">)</a>                                              <a id="14020" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14023" href="Algebra.Solver.Ring.html#9978" class="Function">*x+HN≈*x+</a> <a id="14033" class="Symbol">((</a><a id="14035" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14038" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="14041" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14043" class="Symbol">)</a> <a id="14045" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a> <a id="14050" class="Symbol">((</a><a id="14052" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14055" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="14059" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="14061" class="Symbol">)</a> <a id="14063" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="14066" class="Symbol">(</a><a id="14067" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14070" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="14074" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14076" class="Symbol">)))</a>
                                                                                      <a id="14166" class="Symbol">(</a><a id="14167" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14170" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="14173" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="14175" class="Symbol">)</a> <a id="14177" class="Symbol">(</a><a id="14178" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14180" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="14182" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="14183" class="Symbol">)</a> <a id="14185" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="14191" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="14193" class="Symbol">(</a><a id="14194" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14197" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="14200" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14202" class="Symbol">)</a> <a id="14204" href="Algebra.Solver.Ring.html#7436" class="Function Operator">*x+H</a>
      <a id="14215" class="Symbol">((</a><a id="14217" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14220" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="14224" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="14226" class="Symbol">)</a> <a id="14228" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="14231" class="Symbol">(</a><a id="14232" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14235" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="14239" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14241" class="Symbol">))</a> <a id="14244" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="14247" class="Symbol">(</a><a id="14248" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14250" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="14252" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="14253" class="Symbol">)</a> <a id="14255" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="14257" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14259" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
    <a id="14265" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="14267" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14270" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="14273" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="14276" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="14279" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a>                                                      <a id="14334" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14337" class="Symbol">(</a><a id="14338" href="Algebra.Solver.Ring.html#11439" class="Function">*x+H-homo</a> <a id="14348" class="Symbol">(</a><a id="14349" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14352" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="14355" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14357" class="Symbol">)</a> <a id="14359" class="Symbol">((</a><a id="14361" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14364" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="14368" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="14370" class="Symbol">)</a> <a id="14372" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="14375" class="Symbol">(</a><a id="14376" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14379" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="14383" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14385" class="Symbol">))</a> <a id="14388" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14390" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a>
                                                                               <a id="14471" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="14473" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="14480" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                             <a id="14559" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="14563" class="Symbol">)</a>
                                                                              <a id="14643" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="14645" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="14652" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                            <a id="14730" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="14738" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14741" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="14744" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="14746" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="14752" class="Symbol">(</a><a id="14753" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="14755" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14758" href="Algebra.Solver.Ring.html#7956" class="Function Operator">*H</a> <a id="14761" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="14764" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="14767" class="Symbol">(</a><a id="14768" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14770" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="14772" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="14773" class="Symbol">)</a> <a id="14775" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="14777" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14779" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
     <a id="14786" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="14788" class="Symbol">(</a><a id="14789" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14792" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="14796" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="14798" class="Symbol">)</a> <a id="14800" href="Algebra.Solver.Ring.html#7124" class="Function Operator">+H</a> <a id="14803" class="Symbol">(</a><a id="14804" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14807" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="14811" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="14813" class="Symbol">)</a> <a id="14815" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="14818" class="Symbol">(</a><a id="14819" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14821" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="14823" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="14824" class="Symbol">))</a> <a id="14827" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="14829" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14831" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
    <a id="14837" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="14839" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="14842" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="14845" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="14847" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="14849" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="14851" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="14854" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="14857" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a>                                                <a id="14906" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="14909" class="Symbol">(((</a><a id="14912" href="Algebra.Solver.Ring.html#13620" class="Function">*H-homo</a> <a id="14920" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="14923" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="14926" class="Symbol">(</a><a id="14927" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="14929" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="14931" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="14932" class="Symbol">)</a> <a id="14934" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="14936" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="14943" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="14945" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="14949" class="Symbol">)</a>
                                                                                <a id="15031" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15033" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="15040" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                              <a id="15120" class="Symbol">(</a><a id="15121" href="Algebra.Solver.Ring.html#10501" class="Function">+H-homo</a> <a id="15129" class="Symbol">(</a><a id="15130" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="15133" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="15137" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a><a id="15139" class="Symbol">)</a> <a id="15141" class="Symbol">(</a><a id="15142" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="15145" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="15149" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a><a id="15151" class="Symbol">)</a> <a id="15153" class="Symbol">(</a><a id="15154" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15156" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15158" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="15159" class="Symbol">)))</a>
                                                                               <a id="15242" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15244" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="15251" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                             <a id="15330" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="15334" class="Symbol">)</a>
                                                                              <a id="15414" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15416" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="15423" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                            <a id="15501" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="15506" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="15512" class="Symbol">(</a><a id="15513" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="15515" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="15518" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="15521" class="Symbol">(</a><a id="15522" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15524" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15526" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="15527" class="Symbol">)</a> <a id="15529" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="15531" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="15533" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="15536" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="15539" class="Symbol">(</a><a id="15540" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15542" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15544" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="15545" class="Symbol">)</a> <a id="15547" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="15549" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15551" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
     <a id="15558" class="Symbol">(</a><a id="15559" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="15561" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="15564" href="Algebra.Solver.Ring.html#7789" class="Function Operator">*HN</a> <a id="15568" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="15571" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="15574" class="Symbol">(</a><a id="15575" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15577" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15579" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="15580" class="Symbol">)</a> <a id="15582" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="15584" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="15586" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="15589" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="15593" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="15596" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="15599" class="Symbol">(</a><a id="15600" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15602" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15604" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="15605" class="Symbol">)))</a> <a id="15609" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="15611" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15613" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
    <a id="15619" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="15621" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="15624" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="15627" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="15629" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="15631" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="15633" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="15636" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="15639" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a>                                                <a id="15688" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="15691" class="Symbol">((</a><a id="15693" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="15698" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15700" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="15707" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15709" class="Symbol">(</a><a id="15710" href="Algebra.Solver.Ring.html#12891" class="Function">*HN-homo</a> <a id="15719" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="15722" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="15725" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15727" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="15729" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15731" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="15738" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="15740" href="Algebra.Solver.Ring.html#12159" class="Function">*NH-homo</a> <a id="15749" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="15752" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="15755" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="15757" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="15758" class="Symbol">))</a>
                                                                               <a id="15840" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="15842" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="15849" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                             <a id="15928" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="15932" class="Symbol">)</a>
                                                                              <a id="16012" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="16014" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="16021" href="Function.Base.html#4341" class="Function Operator">⟩</a>
                                                                            <a id="16099" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="16104" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="16110" class="Symbol">(</a><a id="16111" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16113" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="16116" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="16119" class="Symbol">(</a><a id="16120" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16122" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16124" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16125" class="Symbol">)</a> <a id="16127" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16129" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16131" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="16134" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="16137" class="Symbol">(</a><a id="16138" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16140" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16142" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16143" class="Symbol">)</a> <a id="16145" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16147" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16149" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
     <a id="16156" class="Symbol">(</a><a id="16157" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16159" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="16162" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="16165" class="Symbol">(</a><a id="16166" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16168" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16170" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16171" class="Symbol">)</a> <a id="16173" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16175" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16177" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="16180" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16183" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="16185" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="16187" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16189" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="16192" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16195" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="16197" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16199" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16201" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="16204" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="16207" class="Symbol">(</a><a id="16208" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16210" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16212" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16213" class="Symbol">)))</a> <a id="16217" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16219" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16221" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a>
    <a id="16227" class="Symbol">(</a><a id="16228" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16230" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="16233" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16236" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a> <a id="16238" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16240" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16242" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="16245" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16248" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16249" class="Symbol">)</a>                                              <a id="16296" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16299" href="Algebra.Solver.Ring.Lemmas.html#2142" class="Function">lemma₄</a> <a id="16306" class="Symbol">_</a> <a id="16308" class="Symbol">_</a> <a id="16310" class="Symbol">_</a> <a id="16312" class="Symbol">_</a> <a id="16314" class="Symbol">_</a> <a id="16316" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>

    <a id="16323" class="Symbol">(</a><a id="16324" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16326" href="Algebra.Solver.Ring.html#13849" class="Bound">p₁</a> <a id="16329" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="16332" class="Symbol">(</a><a id="16333" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16335" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16337" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16338" class="Symbol">)</a> <a id="16340" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16342" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16344" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="16346" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16348" href="Algebra.Solver.Ring.html#13856" class="Bound">c₁</a> <a id="16351" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16354" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16355" class="Symbol">)</a> <a id="16357" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a>
    <a id="16363" class="Symbol">(</a><a id="16364" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16366" href="Algebra.Solver.Ring.html#13861" class="Bound">p₂</a> <a id="16369" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="16372" class="Symbol">(</a><a id="16373" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16375" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16377" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16378" class="Symbol">)</a> <a id="16380" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16382" href="Algebra.Solver.Ring.html#13873" class="Bound">x</a> <a id="16384" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="16386" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16388" href="Algebra.Solver.Ring.html#13868" class="Bound">c₂</a> <a id="16391" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16394" href="Algebra.Solver.Ring.html#13877" class="Bound">ρ</a><a id="16395" class="Symbol">)</a>                                    <a id="16432" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="*N-homo"></a><a id="16437" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="16445" class="Symbol">:</a> <a id="16447" class="Symbol">∀</a> <a id="16449" class="Symbol">{</a><a id="16450" href="Algebra.Solver.Ring.html#16450" class="Bound">n</a><a id="16451" class="Symbol">}</a> <a id="16453" class="Symbol">(</a><a id="16454" href="Algebra.Solver.Ring.html#16454" class="Bound">p₁</a> <a id="16457" href="Algebra.Solver.Ring.html#16457" class="Bound">p₂</a> <a id="16460" class="Symbol">:</a> <a id="16462" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="16469" href="Algebra.Solver.Ring.html#16450" class="Bound">n</a><a id="16470" class="Symbol">)</a> <a id="16472" class="Symbol">→</a>
            <a id="16486" class="Symbol">∀</a> <a id="16488" href="Algebra.Solver.Ring.html#16488" class="Bound">ρ</a> <a id="16490" class="Symbol">→</a> <a id="16492" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16494" href="Algebra.Solver.Ring.html#16454" class="Bound">p₁</a> <a id="16497" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="16500" href="Algebra.Solver.Ring.html#16457" class="Bound">p₂</a> <a id="16503" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16506" href="Algebra.Solver.Ring.html#16488" class="Bound">ρ</a> <a id="16508" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="16510" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16512" href="Algebra.Solver.Ring.html#16454" class="Bound">p₁</a> <a id="16515" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16518" href="Algebra.Solver.Ring.html#16488" class="Bound">ρ</a> <a id="16520" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16522" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16524" href="Algebra.Solver.Ring.html#16457" class="Bound">p₂</a> <a id="16527" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16530" href="Algebra.Solver.Ring.html#16488" class="Bound">ρ</a>
  <a id="16534" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="16542" class="Symbol">(</a><a id="16543" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="16547" href="Algebra.Solver.Ring.html#16547" class="Bound">c₁</a><a id="16549" class="Symbol">)</a>  <a id="16552" class="Symbol">(</a><a id="16553" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="16557" href="Algebra.Solver.Ring.html#16557" class="Bound">c₂</a><a id="16559" class="Symbol">)</a>  <a id="16562" class="Symbol">_</a> <a id="16564" class="Symbol">=</a> <a id="16566" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2885" class="Function">*-homo</a> <a id="16573" class="Symbol">_</a> <a id="16575" class="Symbol">_</a>
  <a id="16579" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="16587" class="Symbol">(</a><a id="16588" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="16593" href="Algebra.Solver.Ring.html#16593" class="Bound">p₁</a><a id="16595" class="Symbol">)</a> <a id="16597" class="Symbol">(</a><a id="16598" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="16603" href="Algebra.Solver.Ring.html#16603" class="Bound">p₂</a><a id="16605" class="Symbol">)</a> <a id="16607" href="Algebra.Solver.Ring.html#16607" class="Bound">ρ</a> <a id="16609" class="Symbol">=</a> <a id="16611" href="Algebra.Solver.Ring.html#13620" class="Function">*H-homo</a> <a id="16619" href="Algebra.Solver.Ring.html#16593" class="Bound">p₁</a> <a id="16622" href="Algebra.Solver.Ring.html#16603" class="Bound">p₂</a> <a id="16625" href="Algebra.Solver.Ring.html#16607" class="Bound">ρ</a>

<a id="^N-homo"></a><a id="16628" href="Algebra.Solver.Ring.html#16628" class="Function">^N-homo</a> <a id="16636" class="Symbol">:</a> <a id="16638" class="Symbol">∀</a> <a id="16640" class="Symbol">{</a><a id="16641" href="Algebra.Solver.Ring.html#16641" class="Bound">n</a><a id="16642" class="Symbol">}</a> <a id="16644" class="Symbol">(</a><a id="16645" href="Algebra.Solver.Ring.html#16645" class="Bound">p</a> <a id="16647" class="Symbol">:</a> <a id="16649" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="16656" href="Algebra.Solver.Ring.html#16641" class="Bound">n</a><a id="16657" class="Symbol">)</a> <a id="16659" class="Symbol">(</a><a id="16660" href="Algebra.Solver.Ring.html#16660" class="Bound">k</a> <a id="16662" class="Symbol">:</a> <a id="16664" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="16665" class="Symbol">)</a> <a id="16667" class="Symbol">→</a>
          <a id="16679" class="Symbol">∀</a> <a id="16681" href="Algebra.Solver.Ring.html#16681" class="Bound">ρ</a> <a id="16683" class="Symbol">→</a> <a id="16685" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16687" href="Algebra.Solver.Ring.html#16645" class="Bound">p</a> <a id="16689" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="16692" href="Algebra.Solver.Ring.html#16660" class="Bound">k</a> <a id="16694" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16697" href="Algebra.Solver.Ring.html#16681" class="Bound">ρ</a> <a id="16699" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="16701" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16703" href="Algebra.Solver.Ring.html#16645" class="Bound">p</a> <a id="16705" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16708" href="Algebra.Solver.Ring.html#16681" class="Bound">ρ</a> <a id="16710" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="16712" href="Algebra.Solver.Ring.html#16660" class="Bound">k</a>
<a id="16714" href="Algebra.Solver.Ring.html#16628" class="Function">^N-homo</a> <a id="16722" href="Algebra.Solver.Ring.html#16722" class="Bound">p</a> <a id="16724" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16732" href="Algebra.Solver.Ring.html#16732" class="Bound">ρ</a> <a id="16734" class="Symbol">=</a> <a id="16736" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="16744" href="Algebra.Solver.Ring.html#16732" class="Bound">ρ</a>
<a id="16746" href="Algebra.Solver.Ring.html#16628" class="Function">^N-homo</a> <a id="16754" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16756" class="Symbol">(</a><a id="16757" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16761" href="Algebra.Solver.Ring.html#16761" class="Bound">k</a><a id="16762" class="Symbol">)</a> <a id="16764" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a> <a id="16766" class="Symbol">=</a> <a id="16768" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="16776" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16778" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16780" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="16783" class="Symbol">(</a><a id="16784" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16786" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="16789" href="Algebra.Solver.Ring.html#16761" class="Bound">k</a><a id="16790" class="Symbol">)</a> <a id="16792" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16795" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a>       <a id="16803" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16806" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="16814" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16816" class="Symbol">(</a><a id="16817" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16819" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="16822" href="Algebra.Solver.Ring.html#16761" class="Bound">k</a><a id="16823" class="Symbol">)</a> <a id="16825" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a> <a id="16827" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="16831" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16833" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16835" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16838" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a> <a id="16840" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16842" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16844" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16846" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="16849" href="Algebra.Solver.Ring.html#16761" class="Bound">k</a> <a id="16851" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16854" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a>   <a id="16858" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="16861" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="16866" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="16868" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="16875" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="16877" href="Algebra.Solver.Ring.html#16628" class="Function">^N-homo</a> <a id="16885" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16887" href="Algebra.Solver.Ring.html#16761" class="Bound">k</a> <a id="16889" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a> <a id="16891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="16895" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16897" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16899" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16902" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a> <a id="16904" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="16906" class="Symbol">(</a><a id="16907" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="16909" href="Algebra.Solver.Ring.html#16754" class="Bound">p</a> <a id="16911" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="16914" href="Algebra.Solver.Ring.html#16764" class="Bound">ρ</a> <a id="16916" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="16918" href="Algebra.Solver.Ring.html#16761" class="Bound">k</a><a id="16919" class="Symbol">)</a>  <a id="16922" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="16925" class="Keyword">mutual</a>

  <a id="-H‿-homo"></a><a id="16935" href="Algebra.Solver.Ring.html#16935" class="Function">-H‿-homo</a> <a id="16944" class="Symbol">:</a> <a id="16946" class="Symbol">∀</a> <a id="16948" class="Symbol">{</a><a id="16949" href="Algebra.Solver.Ring.html#16949" class="Bound">n</a><a id="16950" class="Symbol">}</a> <a id="16952" class="Symbol">(</a><a id="16953" href="Algebra.Solver.Ring.html#16953" class="Bound">p</a> <a id="16955" class="Symbol">:</a> <a id="16957" href="Algebra.Solver.Ring.html#4257" class="Datatype">HNF</a> <a id="16961" class="Symbol">(</a><a id="16962" class="InductiveConstructor">suc</a> <a id="16966" href="Algebra.Solver.Ring.html#16949" class="Bound">n</a><a id="16967" class="Symbol">))</a> <a id="16970" class="Symbol">→</a>
             <a id="16985" class="Symbol">∀</a> <a id="16987" href="Algebra.Solver.Ring.html#16987" class="Bound">ρ</a> <a id="16989" class="Symbol">→</a> <a id="16991" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="16993" href="Algebra.Solver.Ring.html#8405" class="Function Operator">-H</a> <a id="16996" href="Algebra.Solver.Ring.html#16953" class="Bound">p</a> <a id="16998" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17001" href="Algebra.Solver.Ring.html#16987" class="Bound">ρ</a> <a id="17003" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="17005" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="17007" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="17009" href="Algebra.Solver.Ring.html#16953" class="Bound">p</a> <a id="17011" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17014" href="Algebra.Solver.Ring.html#16987" class="Bound">ρ</a>
  <a id="17018" href="Algebra.Solver.Ring.html#16935" class="Function">-H‿-homo</a> <a id="17027" href="Algebra.Solver.Ring.html#17027" class="Bound">p</a> <a id="17029" class="Symbol">(</a><a id="17030" href="Algebra.Solver.Ring.html#17030" class="Bound">x</a> <a id="17032" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17034" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17035" class="Symbol">)</a> <a id="17037" class="Symbol">=</a> <a id="17039" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="17049" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="17051" class="Symbol">(</a><a id="17052" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="17055" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a><a id="17057" class="Symbol">)</a> <a id="17059" href="Algebra.Solver.Ring.html#7622" class="Function Operator">*NH</a> <a id="17063" href="Algebra.Solver.Ring.html#17027" class="Bound">p</a> <a id="17065" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17068" class="Symbol">(</a><a id="17069" href="Algebra.Solver.Ring.html#17030" class="Bound">x</a> <a id="17071" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17073" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17074" class="Symbol">)</a>     <a id="17080" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17083" href="Algebra.Solver.Ring.html#12159" class="Function">*NH-homo</a> <a id="17092" class="Symbol">(</a><a id="17093" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="17096" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a><a id="17098" class="Symbol">)</a> <a id="17100" href="Algebra.Solver.Ring.html#17027" class="Bound">p</a> <a id="17102" href="Algebra.Solver.Ring.html#17030" class="Bound">x</a> <a id="17104" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a> <a id="17106" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17112" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="17114" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="17117" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="17120" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="17123" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a> <a id="17125" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="17127" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="17129" href="Algebra.Solver.Ring.html#17027" class="Bound">p</a> <a id="17131" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17134" class="Symbol">(</a><a id="17135" href="Algebra.Solver.Ring.html#17030" class="Bound">x</a> <a id="17137" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17139" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17140" class="Symbol">)</a>  <a id="17143" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17146" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="17152" class="Symbol">(</a><a id="17153" href="Algebra.Solver.Ring.html#17296" class="Function">-N‿-homo</a> <a id="17162" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="17165" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17166" class="Symbol">)</a> <a id="17168" class="Symbol">(</a><a id="17169" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1114" class="Function">-‿cong</a> <a id="17176" class="Symbol">(</a><a id="17177" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="17185" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17186" class="Symbol">))</a> <a id="17189" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="17191" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="17198" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="17200" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="17205" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17211" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="17213" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a> <a id="17216" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="17218" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="17220" href="Algebra.Solver.Ring.html#17027" class="Bound">p</a> <a id="17222" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17225" class="Symbol">(</a><a id="17226" href="Algebra.Solver.Ring.html#17030" class="Bound">x</a> <a id="17228" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17230" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17231" class="Symbol">)</a>          <a id="17242" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17245" href="Algebra.Solver.Ring.Lemmas.html#4238" class="Function">lemma₇</a> <a id="17252" class="Symbol">_</a> <a id="17254" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17260" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="17262" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="17264" href="Algebra.Solver.Ring.html#17027" class="Bound">p</a> <a id="17266" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17269" class="Symbol">(</a><a id="17270" href="Algebra.Solver.Ring.html#17030" class="Bound">x</a> <a id="17272" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17274" href="Algebra.Solver.Ring.html#17034" class="Bound">ρ</a><a id="17275" class="Symbol">)</a>               <a id="17291" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="-N‿-homo"></a><a id="17296" href="Algebra.Solver.Ring.html#17296" class="Function">-N‿-homo</a> <a id="17305" class="Symbol">:</a> <a id="17307" class="Symbol">∀</a> <a id="17309" class="Symbol">{</a><a id="17310" href="Algebra.Solver.Ring.html#17310" class="Bound">n</a><a id="17311" class="Symbol">}</a> <a id="17313" class="Symbol">(</a><a id="17314" href="Algebra.Solver.Ring.html#17314" class="Bound">p</a> <a id="17316" class="Symbol">:</a> <a id="17318" href="Algebra.Solver.Ring.html#4361" class="Datatype">Normal</a> <a id="17325" href="Algebra.Solver.Ring.html#17310" class="Bound">n</a><a id="17326" class="Symbol">)</a> <a id="17328" class="Symbol">→</a>
             <a id="17343" class="Symbol">∀</a> <a id="17345" href="Algebra.Solver.Ring.html#17345" class="Bound">ρ</a> <a id="17347" class="Symbol">→</a> <a id="17349" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="17351" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="17354" href="Algebra.Solver.Ring.html#17314" class="Bound">p</a> <a id="17356" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="17359" href="Algebra.Solver.Ring.html#17345" class="Bound">ρ</a> <a id="17361" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="17363" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="17365" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="17367" href="Algebra.Solver.Ring.html#17314" class="Bound">p</a> <a id="17369" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="17372" href="Algebra.Solver.Ring.html#17345" class="Bound">ρ</a>
  <a id="17376" href="Algebra.Solver.Ring.html#17296" class="Function">-N‿-homo</a> <a id="17385" class="Symbol">(</a><a id="17386" href="Algebra.Solver.Ring.html#4391" class="InductiveConstructor">con</a> <a id="17390" href="Algebra.Solver.Ring.html#17390" class="Bound">c</a><a id="17391" class="Symbol">)</a>  <a id="17394" class="Symbol">_</a> <a id="17396" class="Symbol">=</a> <a id="17398" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#2927" class="Function">-‿homo</a> <a id="17405" class="Symbol">_</a>
  <a id="17409" href="Algebra.Solver.Ring.html#17296" class="Function">-N‿-homo</a> <a id="17418" class="Symbol">(</a><a id="17419" href="Algebra.Solver.Ring.html#4426" class="InductiveConstructor">poly</a> <a id="17424" href="Algebra.Solver.Ring.html#17424" class="Bound">p</a><a id="17425" class="Symbol">)</a> <a id="17427" href="Algebra.Solver.Ring.html#17427" class="Bound">ρ</a> <a id="17429" class="Symbol">=</a> <a id="17431" href="Algebra.Solver.Ring.html#16935" class="Function">-H‿-homo</a> <a id="17440" href="Algebra.Solver.Ring.html#17424" class="Bound">p</a> <a id="17442" href="Algebra.Solver.Ring.html#17427" class="Bound">ρ</a>

<a id="17445" class="Comment">------------------------------------------------------------------------</a>
<a id="17518" class="Comment">-- Correctness</a>

<a id="correct-con"></a><a id="17534" href="Algebra.Solver.Ring.html#17534" class="Function">correct-con</a> <a id="17546" class="Symbol">:</a> <a id="17548" class="Symbol">∀</a> <a id="17550" class="Symbol">{</a><a id="17551" href="Algebra.Solver.Ring.html#17551" class="Bound">n</a><a id="17552" class="Symbol">}</a> <a id="17554" class="Symbol">(</a><a id="17555" href="Algebra.Solver.Ring.html#17555" class="Bound">c</a> <a id="17557" class="Symbol">:</a> <a id="17559" href="Algebra.Bundles.Raw.html#5357" class="Function">C.Carrier</a><a id="17568" class="Symbol">)</a> <a id="17570" class="Symbol">(</a><a id="17571" href="Algebra.Solver.Ring.html#17571" class="Bound">ρ</a> <a id="17573" class="Symbol">:</a> <a id="17575" href="Algebra.Solver.Ring.html#3232" class="Function">Env</a> <a id="17579" href="Algebra.Solver.Ring.html#17551" class="Bound">n</a><a id="17580" class="Symbol">)</a> <a id="17582" class="Symbol">→</a>
              <a id="17598" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="17600" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="17614" href="Algebra.Solver.Ring.html#17555" class="Bound">c</a> <a id="17616" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="17619" href="Algebra.Solver.Ring.html#17571" class="Bound">ρ</a> <a id="17621" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="17623" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="17625" href="Algebra.Solver.Ring.html#17555" class="Bound">c</a> <a id="17627" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>
<a id="17630" href="Algebra.Solver.Ring.html#17534" class="Function">correct-con</a> <a id="17642" href="Algebra.Solver.Ring.html#17642" class="Bound">c</a> <a id="17644" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>      <a id="17652" class="Symbol">=</a> <a id="17654" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
<a id="17659" href="Algebra.Solver.Ring.html#17534" class="Function">correct-con</a> <a id="17671" href="Algebra.Solver.Ring.html#17671" class="Bound">c</a> <a id="17673" class="Symbol">(</a><a id="17674" href="Algebra.Solver.Ring.html#17674" class="Bound">x</a> <a id="17676" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17678" href="Algebra.Solver.Ring.html#17678" class="Bound">ρ</a><a id="17679" class="Symbol">)</a> <a id="17681" class="Symbol">=</a> <a id="17683" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="17691" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="17693" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="17695" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="17701" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="17715" href="Algebra.Solver.Ring.html#17671" class="Bound">c</a> <a id="17717" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="17720" class="Symbol">(</a><a id="17721" href="Algebra.Solver.Ring.html#17674" class="Bound">x</a> <a id="17723" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17725" href="Algebra.Solver.Ring.html#17678" class="Bound">ρ</a><a id="17726" class="Symbol">)</a>  <a id="17729" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17732" href="Algebra.Solver.Ring.html#10314" class="Function">∅*x+HN-homo</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="17759" href="Algebra.Solver.Ring.html#17671" class="Bound">c</a><a id="17760" class="Symbol">)</a> <a id="17762" href="Algebra.Solver.Ring.html#17674" class="Bound">x</a> <a id="17764" href="Algebra.Solver.Ring.html#17678" class="Bound">ρ</a> <a id="17766" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="17770" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="17772" href="Algebra.Solver.Ring.html#8633" class="Function">normalise-con</a> <a id="17786" href="Algebra.Solver.Ring.html#17671" class="Bound">c</a> <a id="17788" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="17791" href="Algebra.Solver.Ring.html#17678" class="Bound">ρ</a>            <a id="17804" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17807" href="Algebra.Solver.Ring.html#17534" class="Function">correct-con</a> <a id="17819" href="Algebra.Solver.Ring.html#17671" class="Bound">c</a> <a id="17821" href="Algebra.Solver.Ring.html#17678" class="Bound">ρ</a> <a id="17823" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="17827" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟦</a> <a id="17829" href="Algebra.Solver.Ring.html#17671" class="Bound">c</a> <a id="17831" href="Algebra.Solver.Ring.html#1582" class="Function Operator">⟧′</a>                                   <a id="17868" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="correct-var"></a><a id="17871" href="Algebra.Solver.Ring.html#17871" class="Function">correct-var</a> <a id="17883" class="Symbol">:</a> <a id="17885" class="Symbol">∀</a> <a id="17887" class="Symbol">{</a><a id="17888" href="Algebra.Solver.Ring.html#17888" class="Bound">n</a><a id="17889" class="Symbol">}</a> <a id="17891" class="Symbol">(</a><a id="17892" href="Algebra.Solver.Ring.html#17892" class="Bound">i</a> <a id="17894" class="Symbol">:</a> <a id="17896" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="17900" href="Algebra.Solver.Ring.html#17888" class="Bound">n</a><a id="17901" class="Symbol">)</a> <a id="17903" class="Symbol">→</a>
              <a id="17919" class="Symbol">∀</a> <a id="17921" href="Algebra.Solver.Ring.html#17921" class="Bound">ρ</a> <a id="17923" class="Symbol">→</a> <a id="17925" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="17927" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="17941" href="Algebra.Solver.Ring.html#17892" class="Bound">i</a> <a id="17943" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="17946" href="Algebra.Solver.Ring.html#17921" class="Bound">ρ</a> <a id="17948" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="17950" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="17957" href="Algebra.Solver.Ring.html#17921" class="Bound">ρ</a> <a id="17959" href="Algebra.Solver.Ring.html#17892" class="Bound">i</a>
<a id="17961" href="Algebra.Solver.Ring.html#17871" class="Function">correct-var</a> <a id="17973" class="Symbol">(</a><a id="17974" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17978" href="Algebra.Solver.Ring.html#17978" class="Bound">i</a><a id="17979" class="Symbol">)</a> <a id="17981" class="Symbol">(</a><a id="17982" href="Algebra.Solver.Ring.html#17982" class="Bound">x</a> <a id="17984" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17986" href="Algebra.Solver.Ring.html#17986" class="Bound">ρ</a><a id="17987" class="Symbol">)</a> <a id="17989" class="Symbol">=</a> <a id="17991" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="17999" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟦</a> <a id="18001" href="Algebra.Solver.Ring.html#4284" class="InductiveConstructor">∅</a> <a id="18003" href="Algebra.Solver.Ring.html#6936" class="Function Operator">*x+HN</a> <a id="18009" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="18023" href="Algebra.Solver.Ring.html#17978" class="Bound">i</a> <a id="18025" href="Algebra.Solver.Ring.html#4667" class="Function Operator">⟧H</a> <a id="18028" class="Symbol">(</a><a id="18029" href="Algebra.Solver.Ring.html#17982" class="Bound">x</a> <a id="18031" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18033" href="Algebra.Solver.Ring.html#17986" class="Bound">ρ</a><a id="18034" class="Symbol">)</a>  <a id="18037" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18040" href="Algebra.Solver.Ring.html#10314" class="Function">∅*x+HN-homo</a> <a id="18052" class="Symbol">(</a><a id="18053" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="18067" href="Algebra.Solver.Ring.html#17978" class="Bound">i</a><a id="18068" class="Symbol">)</a> <a id="18070" href="Algebra.Solver.Ring.html#17982" class="Bound">x</a> <a id="18072" href="Algebra.Solver.Ring.html#17986" class="Bound">ρ</a> <a id="18074" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18078" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="18080" href="Algebra.Solver.Ring.html#8760" class="Function">normalise-var</a> <a id="18094" href="Algebra.Solver.Ring.html#17978" class="Bound">i</a> <a id="18096" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="18099" href="Algebra.Solver.Ring.html#17986" class="Bound">ρ</a>                <a id="18116" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18119" href="Algebra.Solver.Ring.html#17871" class="Function">correct-var</a> <a id="18131" href="Algebra.Solver.Ring.html#17978" class="Bound">i</a> <a id="18133" href="Algebra.Solver.Ring.html#17986" class="Bound">ρ</a> <a id="18135" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18139" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="18146" href="Algebra.Solver.Ring.html#17986" class="Bound">ρ</a> <a id="18148" href="Algebra.Solver.Ring.html#17978" class="Bound">i</a>                            <a id="18177" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="18179" href="Algebra.Solver.Ring.html#17871" class="Function">correct-var</a> <a id="18191" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="18196" class="Symbol">(</a><a id="18197" href="Algebra.Solver.Ring.html#18197" class="Bound">x</a> <a id="18199" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18201" href="Algebra.Solver.Ring.html#18201" class="Bound">ρ</a><a id="18202" class="Symbol">)</a> <a id="18204" class="Symbol">=</a> <a id="18206" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="18214" class="Symbol">(</a><a id="18215" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="18218" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="18220" href="Algebra.Solver.Ring.html#18197" class="Bound">x</a> <a id="18222" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="18224" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="18226" href="Algebra.Solver.Ring.html#6838" class="Function">1N</a> <a id="18229" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="18232" href="Algebra.Solver.Ring.html#18201" class="Bound">ρ</a><a id="18233" class="Symbol">)</a> <a id="18235" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="18237" href="Algebra.Solver.Ring.html#18197" class="Bound">x</a> <a id="18239" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="18241" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="18243" href="Algebra.Solver.Ring.html#6715" class="Function">0N</a> <a id="18246" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="18249" href="Algebra.Solver.Ring.html#18201" class="Bound">ρ</a>  <a id="18252" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18255" class="Symbol">((</a><a id="18257" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="18262" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="18264" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="18271" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="18273" href="Algebra.Solver.Ring.html#9743" class="Function">1N-homo</a> <a id="18281" href="Algebra.Solver.Ring.html#18201" class="Bound">ρ</a><a id="18282" class="Symbol">)</a> <a id="18284" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="18286" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="18293" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="18295" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="18299" class="Symbol">)</a> <a id="18301" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="18303" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="18310" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="18312" href="Algebra.Solver.Ring.html#9421" class="Function">0N-homo</a> <a id="18320" href="Algebra.Solver.Ring.html#18201" class="Bound">ρ</a> <a id="18322" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18326" class="Symbol">(</a><a id="18327" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a> <a id="18330" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="18332" href="Algebra.Solver.Ring.html#18197" class="Bound">x</a> <a id="18334" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="18336" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1723" class="Function">1#</a><a id="18338" class="Symbol">)</a> <a id="18340" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="18342" href="Algebra.Solver.Ring.html#18197" class="Bound">x</a> <a id="18344" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="18346" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1685" class="Function">0#</a>                <a id="18364" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18367" href="Algebra.Solver.Ring.Lemmas.html#3735" class="Function">lemma₅</a> <a id="18374" class="Symbol">_</a> <a id="18376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18380" href="Algebra.Solver.Ring.html#18197" class="Bound">x</a>                                     <a id="18418" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="correct"></a><a id="18421" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18429" class="Symbol">:</a> <a id="18431" class="Symbol">∀</a> <a id="18433" class="Symbol">{</a><a id="18434" href="Algebra.Solver.Ring.html#18434" class="Bound">n</a><a id="18435" class="Symbol">}</a> <a id="18437" class="Symbol">(</a><a id="18438" href="Algebra.Solver.Ring.html#18438" class="Bound">p</a> <a id="18440" class="Symbol">:</a> <a id="18442" href="Algebra.Solver.Ring.html#2518" class="Datatype">Polynomial</a> <a id="18453" href="Algebra.Solver.Ring.html#18434" class="Bound">n</a><a id="18454" class="Symbol">)</a> <a id="18456" class="Symbol">→</a> <a id="18458" class="Symbol">∀</a> <a id="18460" href="Algebra.Solver.Ring.html#18460" class="Bound">ρ</a> <a id="18462" class="Symbol">→</a> <a id="18464" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="18466" href="Algebra.Solver.Ring.html#18438" class="Bound">p</a> <a id="18468" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="18471" href="Algebra.Solver.Ring.html#18460" class="Bound">ρ</a> <a id="18473" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1515" class="Function Operator">≈</a> <a id="18475" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="18477" href="Algebra.Solver.Ring.html#18438" class="Bound">p</a> <a id="18479" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="18481" href="Algebra.Solver.Ring.html#18460" class="Bound">ρ</a>
<a id="18483" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18491" class="Symbol">(</a><a id="18492" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="18495" href="Algebra.Solver.Ring.html#2432" class="InductiveConstructor">[+]</a> <a id="18499" href="Algebra.Solver.Ring.html#18499" class="Bound">p₁</a> <a id="18502" href="Algebra.Solver.Ring.html#18502" class="Bound">p₂</a><a id="18504" class="Symbol">)</a> <a id="18506" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a> <a id="18508" class="Symbol">=</a> <a id="18510" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="18518" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="18520" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18530" href="Algebra.Solver.Ring.html#18499" class="Bound">p₁</a> <a id="18533" href="Algebra.Solver.Ring.html#7299" class="Function Operator">+N</a> <a id="18536" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18546" href="Algebra.Solver.Ring.html#18502" class="Bound">p₂</a> <a id="18549" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="18552" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a>  <a id="18555" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18558" href="Algebra.Solver.Ring.html#11248" class="Function">+N-homo</a> <a id="18566" class="Symbol">(</a><a id="18567" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18577" href="Algebra.Solver.Ring.html#18499" class="Bound">p₁</a><a id="18579" class="Symbol">)</a> <a id="18581" class="Symbol">(</a><a id="18582" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18592" href="Algebra.Solver.Ring.html#18502" class="Bound">p₂</a><a id="18594" class="Symbol">)</a> <a id="18596" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a> <a id="18598" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18602" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="18604" href="Algebra.Solver.Ring.html#18499" class="Bound">p₁</a> <a id="18607" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="18610" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a> <a id="18612" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="18614" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="18616" href="Algebra.Solver.Ring.html#18502" class="Bound">p₂</a> <a id="18619" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="18622" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a>                <a id="18639" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18642" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18650" href="Algebra.Solver.Ring.html#18499" class="Bound">p₁</a> <a id="18653" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a> <a id="18655" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="18657" href="Algebra.Structures.html#13870" class="Function">+-cong</a> <a id="18664" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="18666" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18674" href="Algebra.Solver.Ring.html#18502" class="Bound">p₂</a> <a id="18677" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a> <a id="18679" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18683" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="18685" href="Algebra.Solver.Ring.html#18499" class="Bound">p₁</a> <a id="18688" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="18690" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a> <a id="18692" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1559" class="Function Operator">+</a> <a id="18694" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="18696" href="Algebra.Solver.Ring.html#18502" class="Bound">p₂</a> <a id="18699" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="18701" href="Algebra.Solver.Ring.html#18506" class="Bound">ρ</a>                  <a id="18720" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="18722" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18730" class="Symbol">(</a><a id="18731" href="Algebra.Solver.Ring.html#2554" class="InductiveConstructor">op</a> <a id="18734" href="Algebra.Solver.Ring.html#2443" class="InductiveConstructor">[*]</a> <a id="18738" href="Algebra.Solver.Ring.html#18738" class="Bound">p₁</a> <a id="18741" href="Algebra.Solver.Ring.html#18741" class="Bound">p₂</a><a id="18743" class="Symbol">)</a> <a id="18745" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a> <a id="18747" class="Symbol">=</a> <a id="18749" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="18757" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="18759" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18769" href="Algebra.Solver.Ring.html#18738" class="Bound">p₁</a> <a id="18772" href="Algebra.Solver.Ring.html#8167" class="Function Operator">*N</a> <a id="18775" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18785" href="Algebra.Solver.Ring.html#18741" class="Bound">p₂</a> <a id="18788" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="18791" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a>  <a id="18794" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18797" href="Algebra.Solver.Ring.html#16437" class="Function">*N-homo</a> <a id="18805" class="Symbol">(</a><a id="18806" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18816" href="Algebra.Solver.Ring.html#18738" class="Bound">p₁</a><a id="18818" class="Symbol">)</a> <a id="18820" class="Symbol">(</a><a id="18821" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="18831" href="Algebra.Solver.Ring.html#18741" class="Bound">p₂</a><a id="18833" class="Symbol">)</a> <a id="18835" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a> <a id="18837" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18841" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="18843" href="Algebra.Solver.Ring.html#18738" class="Bound">p₁</a> <a id="18846" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="18849" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a> <a id="18851" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="18853" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="18855" href="Algebra.Solver.Ring.html#18741" class="Bound">p₂</a> <a id="18858" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="18861" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a>                <a id="18878" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="18881" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18889" href="Algebra.Solver.Ring.html#18738" class="Bound">p₁</a> <a id="18892" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a> <a id="18894" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="18896" href="Algebra.Structures.html#13435" class="Function">*-cong</a> <a id="18903" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="18905" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18913" href="Algebra.Solver.Ring.html#18741" class="Bound">p₂</a> <a id="18916" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a> <a id="18918" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="18922" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="18924" href="Algebra.Solver.Ring.html#18738" class="Bound">p₁</a> <a id="18927" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="18929" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a> <a id="18931" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1601" class="Function Operator">*</a> <a id="18933" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="18935" href="Algebra.Solver.Ring.html#18741" class="Bound">p₂</a> <a id="18938" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="18940" href="Algebra.Solver.Ring.html#18745" class="Bound">ρ</a>                  <a id="18959" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="18961" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="18969" class="Symbol">(</a><a id="18970" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="18974" href="Algebra.Solver.Ring.html#18974" class="Bound">c</a><a id="18975" class="Symbol">)</a>  <a id="18978" href="Algebra.Solver.Ring.html#18978" class="Bound">ρ</a> <a id="18980" class="Symbol">=</a> <a id="18982" href="Algebra.Solver.Ring.html#17534" class="Function">correct-con</a> <a id="18994" href="Algebra.Solver.Ring.html#18974" class="Bound">c</a> <a id="18996" href="Algebra.Solver.Ring.html#18978" class="Bound">ρ</a>
<a id="18998" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Algebra.Solver.Ring.html#2667" class="InductiveConstructor">var</a> <a id="19011" href="Algebra.Solver.Ring.html#19011" class="Bound">i</a><a id="19012" class="Symbol">)</a>  <a id="19015" href="Algebra.Solver.Ring.html#19015" class="Bound">ρ</a> <a id="19017" class="Symbol">=</a> <a id="19019" href="Algebra.Solver.Ring.html#17871" class="Function">correct-var</a> <a id="19031" href="Algebra.Solver.Ring.html#19011" class="Bound">i</a> <a id="19033" href="Algebra.Solver.Ring.html#19015" class="Bound">ρ</a>
<a id="19035" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="19043" class="Symbol">(</a><a id="19044" href="Algebra.Solver.Ring.html#19044" class="Bound">p</a> <a id="19046" href="Algebra.Solver.Ring.html#2703" class="InductiveConstructor Operator">:^</a> <a id="19049" href="Algebra.Solver.Ring.html#19049" class="Bound">k</a><a id="19050" class="Symbol">)</a> <a id="19052" href="Algebra.Solver.Ring.html#19052" class="Bound">ρ</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="19064" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="19066" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="19076" href="Algebra.Solver.Ring.html#19044" class="Bound">p</a> <a id="19078" href="Algebra.Solver.Ring.html#8304" class="Function Operator">^N</a> <a id="19081" href="Algebra.Solver.Ring.html#19049" class="Bound">k</a> <a id="19083" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="19086" href="Algebra.Solver.Ring.html#19052" class="Bound">ρ</a>  <a id="19089" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19092" href="Algebra.Solver.Ring.html#16628" class="Function">^N-homo</a> <a id="19100" class="Symbol">(</a><a id="19101" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="19111" href="Algebra.Solver.Ring.html#19044" class="Bound">p</a><a id="19112" class="Symbol">)</a> <a id="19114" href="Algebra.Solver.Ring.html#19049" class="Bound">k</a> <a id="19116" href="Algebra.Solver.Ring.html#19052" class="Bound">ρ</a> <a id="19118" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="19122" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="19124" href="Algebra.Solver.Ring.html#19044" class="Bound">p</a> <a id="19126" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="19129" href="Algebra.Solver.Ring.html#19052" class="Bound">ρ</a> <a id="19131" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="19133" href="Algebra.Solver.Ring.html#19049" class="Bound">k</a>             <a id="19147" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19150" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="19158" href="Algebra.Solver.Ring.html#19044" class="Bound">p</a> <a id="19160" href="Algebra.Solver.Ring.html#19052" class="Bound">ρ</a> <a id="19162" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="19164" href="Algebra.Properties.Semiring.Exp.html#1155" class="Function">^-cong</a> <a id="19171" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="19173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="19180" class="Symbol">{</a><a id="19181" class="Argument">x</a> <a id="19183" class="Symbol">=</a> <a id="19185" href="Algebra.Solver.Ring.html#19049" class="Bound">k</a><a id="19186" class="Symbol">}</a> <a id="19188" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="19192" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="19194" href="Algebra.Solver.Ring.html#19044" class="Bound">p</a> <a id="19196" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="19198" href="Algebra.Solver.Ring.html#19052" class="Bound">ρ</a> <a id="19200" href="Algebra.Definitions.RawSemiring.html#1256" class="Function Operator">^</a> <a id="19202" href="Algebra.Solver.Ring.html#19049" class="Bound">k</a>              <a id="19217" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="19219" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="19227" class="Symbol">(</a><a id="19228" href="Algebra.Solver.Ring.html#2754" class="InductiveConstructor Operator">:-</a> <a id="19231" href="Algebra.Solver.Ring.html#19231" class="Bound">p</a><a id="19232" class="Symbol">)</a> <a id="19234" href="Algebra.Solver.Ring.html#19234" class="Bound">ρ</a> <a id="19236" class="Symbol">=</a> <a id="19238" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="19246" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟦</a> <a id="19248" href="Algebra.Solver.Ring.html#8463" class="Function Operator">-N</a> <a id="19251" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="19261" href="Algebra.Solver.Ring.html#19231" class="Bound">p</a> <a id="19263" href="Algebra.Solver.Ring.html#4796" class="Function Operator">⟧N</a> <a id="19266" href="Algebra.Solver.Ring.html#19234" class="Bound">ρ</a>  <a id="19269" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19272" href="Algebra.Solver.Ring.html#17296" class="Function">-N‿-homo</a> <a id="19281" class="Symbol">(</a><a id="19282" href="Algebra.Solver.Ring.html#8898" class="Function">normalise</a> <a id="19292" href="Algebra.Solver.Ring.html#19231" class="Bound">p</a><a id="19293" class="Symbol">)</a> <a id="19295" href="Algebra.Solver.Ring.html#19234" class="Bound">ρ</a> <a id="19297" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="19301" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="19303" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦</a> <a id="19305" href="Algebra.Solver.Ring.html#19231" class="Bound">p</a> <a id="19307" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟧↓</a> <a id="19310" href="Algebra.Solver.Ring.html#19234" class="Bound">ρ</a>             <a id="19324" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="19327" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1114" class="Function">-‿cong</a> <a id="19334" class="Symbol">(</a><a id="19335" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="19343" href="Algebra.Solver.Ring.html#19231" class="Bound">p</a> <a id="19345" href="Algebra.Solver.Ring.html#19234" class="Bound">ρ</a><a id="19346" class="Symbol">)</a> <a id="19348" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="19352" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#1643" class="Function Operator">-</a> <a id="19354" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦</a> <a id="19356" href="Algebra.Solver.Ring.html#19231" class="Bound">p</a> <a id="19358" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟧</a> <a id="19360" href="Algebra.Solver.Ring.html#19234" class="Bound">ρ</a>              <a id="19375" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="19378" class="Comment">------------------------------------------------------------------------</a>
<a id="19451" class="Comment">-- &quot;Tactic.</a>

<a id="19464" class="Keyword">open</a> <a id="19469" href="Relation.Binary.Reflection.html" class="Module">Reflection</a> <a id="19480" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="19487" href="Algebra.Solver.Ring.html#2667" class="InductiveConstructor">var</a> <a id="19491" href="Algebra.Solver.Ring.html#3267" class="Function Operator">⟦_⟧</a> <a id="19495" href="Algebra.Solver.Ring.html#9255" class="Function Operator">⟦_⟧↓</a> <a id="19500" href="Algebra.Solver.Ring.html#18421" class="Function">correct</a> <a id="19508" class="Keyword">public</a>
  <a id="19517" class="Keyword">using</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Relation.Binary.Reflection.html#1842" class="Function">prove</a><a id="19529" class="Symbol">;</a> <a id="19531" href="Relation.Binary.Reflection.html#2522" class="Function">solve</a><a id="19536" class="Symbol">)</a> <a id="19538" class="Keyword">renaming</a> <a id="19547" class="Symbol">(</a><a id="19548" href="Relation.Binary.Reflection.html#3627" class="Function Operator">_⊜_</a> <a id="19552" class="Symbol">to</a> <a id="19555" class="Function Operator">_:=_</a><a id="19559" class="Symbol">)</a>

<a id="19562" class="Comment">-- For examples of how solve and _:=_ can be used to</a>
<a id="19615" class="Comment">-- semi-automatically prove ring equalities, see, for instance,</a>
<a id="19679" class="Comment">-- Data.Digit or Data.Nat.DivMod.</a></pre></body></html>


==> anc/html/Algebra.Structures.Biased.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Biased (Algebra.Structures.Biased)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Structures.Biased</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others. Re-exported via `Algebra`.</a>
<a id="235" class="Comment">------------------------------------------------------------------------</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Algebra.Core.html" class="Module">Algebra.Core</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">;</a> <a id="461" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Level.html" class="Module">Level</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="503" class="Symbol">)</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="586" class="Keyword">using</a> <a id="592" class="Symbol">(</a><a id="593" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">module</a> <a id="670" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a>
  <a id="698" class="Symbol">{</a><a id="699" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="701" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="702" class="Symbol">}</a> <a id="704" class="Symbol">{</a><a id="705" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" href="Algebra.Structures.Biased.html#699" class="Bound">a</a><a id="714" class="Symbol">}</a>  <a id="717" class="Comment">-- The underlying set</a>
  <a id="741" class="Symbol">(</a><a id="742" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="752" href="Algebra.Structures.Biased.html#705" class="Bound">A</a> <a id="754" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="755" class="Symbol">)</a>    <a id="760" class="Comment">-- The underlying equality relation</a>
  <a id="798" class="Keyword">where</a>

<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="837" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>
<a id="841" class="Keyword">open</a> <a id="846" class="Keyword">import</a> <a id="853" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>  <a id="873" href="Algebra.Structures.Biased.html#742" class="Bound Operator">_≈_</a>

<a id="878" class="Comment">------------------------------------------------------------------------</a>
<a id="951" class="Comment">-- IsCommutativeMonoid</a>

<a id="975" class="Keyword">record</a> <a id="IsCommutativeMonoidˡ"></a><a id="982" href="Algebra.Structures.Biased.html#982" class="Record">IsCommutativeMonoidˡ</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1013" class="Symbol">)</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1018" class="Symbol">:</a> <a id="1020" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1021" class="Symbol">)</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1032" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1034" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1035" class="Symbol">)</a> <a id="1037" class="Keyword">where</a>
  <a id="1045" class="Keyword">field</a>
    <a id="IsCommutativeMonoidˡ.isSemigroup"></a><a id="1055" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="1081" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.identityˡ"></a><a id="1087" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>   <a id="1099" class="Symbol">:</a> <a id="1101" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="1114" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a> <a id="1116" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>
    <a id="IsCommutativeMonoidˡ.comm"></a><a id="1122" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>        <a id="1134" class="Symbol">:</a> <a id="1136" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1148" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a>

  <a id="IsCommutativeMonoidˡ.isCommutativeMonoid"></a><a id="1153" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="1195" href="Algebra.Structures.Biased.html#1004" class="Bound">∙</a> <a id="1197" href="Algebra.Structures.Biased.html#1016" class="Bound">ε</a>
  <a id="1201" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Keyword">record</a>
    <a id="1234" class="Symbol">{</a> <a id="1236" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="1245" class="Symbol">=</a> <a id="1247" class="Keyword">record</a>
      <a id="1260" class="Symbol">{</a> <a id="1262" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>
      <a id="1294" class="Symbol">;</a> <a id="1296" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="1308" class="Symbol">=</a> <a id="1310" href="Algebra.Consequences.Setoid.html#4809" class="Function">comm∧idˡ⇒id</a> <a id="1322" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1329" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a> <a id="1334" href="Algebra.Structures.Biased.html#1087" class="Field">identityˡ</a>
      <a id="1350" class="Symbol">}</a>
    <a id="1356" class="Symbol">;</a> <a id="1358" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="1363" class="Symbol">=</a> <a id="1365" href="Algebra.Structures.Biased.html#1122" class="Field">comm</a>
    <a id="1374" class="Symbol">}</a> <a id="1376" class="Keyword">where</a> <a id="1382" class="Keyword">open</a> <a id="1387" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="1399" href="Algebra.Structures.Biased.html#1055" class="Field">isSemigroup</a>

<a id="1412" class="Keyword">open</a> <a id="1417" href="Algebra.Structures.Biased.html#982" class="Module">IsCommutativeMonoidˡ</a> <a id="1438" class="Keyword">public</a>
  <a id="1447" class="Keyword">using</a> <a id="1453" class="Symbol">()</a> <a id="1456" class="Keyword">renaming</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Algebra.Structures.Biased.html#1153" class="Function">isCommutativeMonoid</a> <a id="1486" class="Symbol">to</a> <a id="1489" class="Function">isCommutativeMonoidˡ</a><a id="1509" class="Symbol">)</a>


<a id="1513" class="Keyword">record</a> <a id="IsCommutativeMonoidʳ"></a><a id="1520" href="Algebra.Structures.Biased.html#1520" class="Record">IsCommutativeMonoidʳ</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1544" class="Symbol">:</a> <a id="1546" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1550" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="1570" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1572" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Keyword">where</a>
  <a id="1583" class="Keyword">field</a>
    <a id="IsCommutativeMonoidʳ.isSemigroup"></a><a id="1593" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="1619" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.identityʳ"></a><a id="1625" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>   <a id="1637" class="Symbol">:</a> <a id="1639" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="1653" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a> <a id="1655" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>
    <a id="IsCommutativeMonoidʳ.comm"></a><a id="1661" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>        <a id="1673" class="Symbol">:</a> <a id="1675" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1687" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a>

  <a id="IsCommutativeMonoidʳ.isCommutativeMonoid"></a><a id="1692" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="1734" href="Algebra.Structures.Biased.html#1542" class="Bound">∙</a> <a id="1736" href="Algebra.Structures.Biased.html#1554" class="Bound">ε</a>
  <a id="1740" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="1760" class="Symbol">=</a> <a id="1762" class="Keyword">record</a>
    <a id="1773" class="Symbol">{</a> <a id="1775" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="1784" class="Symbol">=</a> <a id="1786" class="Keyword">record</a>
      <a id="1799" class="Symbol">{</a> <a id="1801" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="1813" class="Symbol">=</a> <a id="1815" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>
      <a id="1833" class="Symbol">;</a> <a id="1835" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="1847" class="Symbol">=</a> <a id="1849" href="Algebra.Consequences.Setoid.html#4905" class="Function">comm∧idʳ⇒id</a> <a id="1861" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1868" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a> <a id="1873" href="Algebra.Structures.Biased.html#1625" class="Field">identityʳ</a>
      <a id="1889" class="Symbol">}</a>
    <a id="1895" class="Symbol">;</a> <a id="1897" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="1902" class="Symbol">=</a> <a id="1904" href="Algebra.Structures.Biased.html#1661" class="Field">comm</a>
    <a id="1913" class="Symbol">}</a> <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="1938" href="Algebra.Structures.Biased.html#1593" class="Field">isSemigroup</a>

<a id="1951" class="Keyword">open</a> <a id="1956" href="Algebra.Structures.Biased.html#1520" class="Module">IsCommutativeMonoidʳ</a> <a id="1977" class="Keyword">public</a>
  <a id="1986" class="Keyword">using</a> <a id="1992" class="Symbol">()</a> <a id="1995" class="Keyword">renaming</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Algebra.Structures.Biased.html#1692" class="Function">isCommutativeMonoid</a> <a id="2025" class="Symbol">to</a> <a id="2028" class="Function">isCommutativeMonoidʳ</a><a id="2048" class="Symbol">)</a>

<a id="2051" class="Comment">------------------------------------------------------------------------</a>
<a id="2124" class="Comment">-- IsSemiringWithoutOne</a>

<a id="2149" class="Keyword">record</a> <a id="IsSemiringWithoutOne*"></a><a id="2156" href="Algebra.Structures.Biased.html#2156" class="Record">IsSemiringWithoutOne*</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2181" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2189" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2199" class="Symbol">)</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2210" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2212" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Keyword">where</a>
  <a id="2223" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne*.+-isCommutativeMonoid"></a><a id="2233" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="2277" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2279" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne*.*-isSemigroup"></a><a id="2286" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>         <a id="2308" class="Symbol">:</a> <a id="2310" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2322" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>
    <a id="IsSemiringWithoutOne*.distrib"></a><a id="2328" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>               <a id="2350" class="Symbol">:</a> <a id="2352" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2354" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="2370" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a>
    <a id="IsSemiringWithoutOne*.zero"></a><a id="2376" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>                  <a id="2398" class="Symbol">:</a> <a id="2400" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="2405" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a> <a id="2408" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a>

  <a id="IsSemiringWithoutOne*.isSemiringWithoutOne"></a><a id="2413" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="2457" href="Algebra.Structures.Biased.html#2179" class="Bound">+</a> <a id="2459" href="Algebra.Structures.Biased.html#2181" class="Bound">*</a> <a id="2461" href="Algebra.Structures.Biased.html#2193" class="Bound">0#</a>
  <a id="2466" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2487" class="Symbol">=</a> <a id="2489" class="Keyword">record</a>
    <a id="2500" class="Symbol">{</a> <a id="2502" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.Biased.html#2233" class="Field">+-isCommutativeMonoid</a>
    <a id="2552" class="Symbol">;</a> <a id="2554" href="Algebra.Structures.html#10779" class="Field">*-cong</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="2574" class="Symbol">;</a> <a id="2576" href="Algebra.Structures.html#10820" class="Field">*-assoc</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="2596" class="Symbol">;</a> <a id="2598" href="Algebra.Structures.html#10862" class="Field">distrib</a> <a id="2606" class="Symbol">=</a> <a id="2608" href="Algebra.Structures.Biased.html#2328" class="Field">distrib</a>
    <a id="2620" class="Symbol">;</a> <a id="2622" href="Algebra.Structures.html#10910" class="Field">zero</a> <a id="2627" class="Symbol">=</a> <a id="2629" href="Algebra.Structures.Biased.html#2376" class="Field">zero</a>
    <a id="2638" class="Symbol">}</a> <a id="2640" class="Keyword">where</a> <a id="2646" class="Keyword">open</a> <a id="2651" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="2663" href="Algebra.Structures.Biased.html#2286" class="Field">*-isSemigroup</a>

<a id="2678" class="Keyword">open</a> <a id="2683" href="Algebra.Structures.Biased.html#2156" class="Module">IsSemiringWithoutOne*</a> <a id="2705" class="Keyword">public</a>
  <a id="2714" class="Keyword">using</a> <a id="2720" class="Symbol">()</a> <a id="2723" class="Keyword">renaming</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Algebra.Structures.Biased.html#2413" class="Function">isSemiringWithoutOne</a> <a id="2754" class="Symbol">to</a> <a id="2757" class="Function">isSemiringWithoutOne*</a><a id="2778" class="Symbol">)</a>

<a id="2781" class="Comment">------------------------------------------------------------------------</a>
<a id="2854" class="Comment">-- IsNearSemiring</a>

<a id="2873" class="Keyword">record</a> <a id="IsNearSemiring*"></a><a id="2880" href="Algebra.Structures.Biased.html#2880" class="Record">IsNearSemiring*</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2899" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2907" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2908" class="Symbol">)</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">:</a> <a id="2921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="2928" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2930" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="2931" class="Symbol">)</a> <a id="2933" class="Keyword">where</a>
  <a id="2941" class="Keyword">field</a>
    <a id="IsNearSemiring*.+-isMonoid"></a><a id="2951" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>    <a id="2965" class="Symbol">:</a> <a id="2967" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="2976" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="2978" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
    <a id="IsNearSemiring*.*-isSemigroup"></a><a id="2985" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3013" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>
    <a id="IsNearSemiring*.distribʳ"></a><a id="3019" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>      <a id="3033" class="Symbol">:</a> <a id="3035" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3037" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="3054" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a>
    <a id="IsNearSemiring*.zeroˡ"></a><a id="3060" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>         <a id="3074" class="Symbol">:</a> <a id="3076" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3085" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a> <a id="3088" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a>

  <a id="IsNearSemiring*.isNearSemiring"></a><a id="3093" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3108" class="Symbol">:</a> <a id="3110" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="3125" href="Algebra.Structures.Biased.html#2897" class="Bound">+</a> <a id="3127" href="Algebra.Structures.Biased.html#2899" class="Bound">*</a> <a id="3129" href="Algebra.Structures.Biased.html#2911" class="Bound">0#</a>
  <a id="3134" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3149" class="Symbol">=</a> <a id="3151" class="Keyword">record</a>
    <a id="3162" class="Symbol">{</a> <a id="3164" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a> <a id="3175" class="Symbol">=</a> <a id="3177" href="Algebra.Structures.Biased.html#2951" class="Field">+-isMonoid</a>
    <a id="3192" class="Symbol">;</a> <a id="3194" href="Algebra.Structures.html#9765" class="Field">*-cong</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="3214" class="Symbol">;</a> <a id="3216" href="Algebra.Structures.html#9798" class="Field">*-assoc</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="3236" class="Symbol">;</a> <a id="3238" href="Algebra.Structures.html#9832" class="Field">distribʳ</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Algebra.Structures.Biased.html#3019" class="Field">distribʳ</a>
    <a id="3262" class="Symbol">;</a> <a id="3264" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Algebra.Structures.Biased.html#3060" class="Field">zeroˡ</a>
    <a id="3282" class="Symbol">}</a> <a id="3284" class="Keyword">where</a> <a id="3290" class="Keyword">open</a> <a id="3295" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="3307" href="Algebra.Structures.Biased.html#2985" class="Field">*-isSemigroup</a>

<a id="3322" class="Keyword">open</a> <a id="3327" href="Algebra.Structures.Biased.html#2880" class="Module">IsNearSemiring*</a> <a id="3343" class="Keyword">public</a>
  <a id="3352" class="Keyword">using</a> <a id="3358" class="Symbol">()</a> <a id="3361" class="Keyword">renaming</a> <a id="3370" class="Symbol">(</a><a id="3371" href="Algebra.Structures.Biased.html#3093" class="Function">isNearSemiring</a> <a id="3386" class="Symbol">to</a> <a id="3389" class="Function">isNearSemiring*</a><a id="3404" class="Symbol">)</a>

<a id="3407" class="Comment">------------------------------------------------------------------------</a>
<a id="3480" class="Comment">-- IsSemiringWithoutAnnihilatingZero</a>

<a id="3518" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero*"></a><a id="3525" href="Algebra.Structures.Biased.html#3525" class="Record">IsSemiringWithoutAnnihilatingZero*</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3563" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3565" class="Symbol">:</a> <a id="3567" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3571" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3572" class="Symbol">)</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3578" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">:</a> <a id="3588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="3595" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3597" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Keyword">where</a>
  <a id="3608" class="Keyword">field</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.+-isCommutativeMonoid"></a><a id="3618" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a> <a id="3640" class="Symbol">:</a> <a id="3642" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3662" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3664" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.*-isMonoid"></a><a id="3671" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>            <a id="3693" class="Symbol">:</a> <a id="3695" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="3704" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3706" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
    <a id="IsSemiringWithoutAnnihilatingZero*.distrib"></a><a id="3713" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>               <a id="3735" class="Symbol">:</a> <a id="3737" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3739" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="3755" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero*.isSemiringWithoutAnnihilatingZero"></a><a id="3760" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="3830" href="Algebra.Structures.Biased.html#3561" class="Bound">+</a> <a id="3832" href="Algebra.Structures.Biased.html#3563" class="Bound">*</a> <a id="3834" href="Algebra.Structures.Biased.html#3575" class="Bound">0#</a> <a id="3837" href="Algebra.Structures.Biased.html#3578" class="Bound">1#</a>
  <a id="3842" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="3876" class="Symbol">=</a> <a id="3878" class="Keyword">record</a>
    <a id="3889" class="Symbol">{</a> <a id="3891" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Algebra.Structures.Biased.html#3618" class="Field">+-isCommutativeMonoid</a>
    <a id="3941" class="Symbol">;</a> <a id="3943" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="3950" class="Symbol">=</a> <a id="3952" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="3963" class="Symbol">;</a> <a id="3965" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="3973" class="Symbol">=</a> <a id="3975" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="3985" class="Symbol">;</a> <a id="3987" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="3998" class="Symbol">=</a> <a id="4000" href="Algebra.Structures.html#4847" class="Function">identity</a>
    <a id="4013" class="Symbol">;</a> <a id="4015" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="4023" class="Symbol">=</a> <a id="4025" href="Algebra.Structures.Biased.html#3713" class="Field">distrib</a>
    <a id="4037" class="Symbol">}</a> <a id="4039" class="Keyword">where</a> <a id="4045" class="Keyword">open</a> <a id="4050" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="4059" href="Algebra.Structures.Biased.html#3671" class="Field">*-isMonoid</a>

<a id="4071" class="Keyword">open</a> <a id="4076" href="Algebra.Structures.Biased.html#3525" class="Module">IsSemiringWithoutAnnihilatingZero*</a> <a id="4111" class="Keyword">public</a>
  <a id="4120" class="Keyword">using</a> <a id="4126" class="Symbol">()</a> <a id="4129" class="Keyword">renaming</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Algebra.Structures.Biased.html#3760" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="4173" class="Symbol">to</a> <a id="4176" class="Function">isSemiringWithoutAnnihilatingZero*</a><a id="4210" class="Symbol">)</a>

<a id="4213" class="Comment">------------------------------------------------------------------------</a>
<a id="4286" class="Comment">-- IsCommutativeSemiring</a>

<a id="4312" class="Keyword">record</a> <a id="IsCommutativeSemiringˡ"></a><a id="4319" href="Algebra.Structures.Biased.html#4319" class="Record">IsCommutativeSemiringˡ</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4345" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4353" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4354" class="Symbol">)</a> <a id="4356" class="Symbol">(</a><a id="4357" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4360" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a> <a id="4363" class="Symbol">:</a> <a id="4365" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="4366" class="Symbol">)</a> <a id="4368" class="Symbol">:</a> <a id="4370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4374" class="Symbol">(</a><a id="4375" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="4377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4379" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="4380" class="Symbol">)</a> <a id="4382" class="Keyword">where</a>
  <a id="4390" class="Keyword">field</a>
    <a id="IsCommutativeSemiringˡ.+-isCommutativeMonoid"></a><a id="4400" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="4422" class="Symbol">:</a> <a id="4424" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="4444" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4446" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a>
    <a id="IsCommutativeSemiringˡ.*-isCommutativeMonoid"></a><a id="4453" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="4475" class="Symbol">:</a> <a id="4477" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="4497" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4499" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
    <a id="IsCommutativeSemiringˡ.distribʳ"></a><a id="4506" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="4528" class="Symbol">:</a> <a id="4530" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4532" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="4549" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a>
    <a id="IsCommutativeSemiringˡ.zeroˡ"></a><a id="4555" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="4577" class="Symbol">:</a> <a id="4579" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="4588" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4591" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a>

  <a id="IsCommutativeSemiringˡ.isCommutativeSemiring"></a><a id="4596" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4618" class="Symbol">:</a> <a id="4620" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="4642" href="Algebra.Structures.Biased.html#4343" class="Bound">+</a> <a id="4644" href="Algebra.Structures.Biased.html#4345" class="Bound">*</a> <a id="4646" href="Algebra.Structures.Biased.html#4357" class="Bound">0#</a> <a id="4649" href="Algebra.Structures.Biased.html#4360" class="Bound">1#</a>
  <a id="4654" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="4676" class="Symbol">=</a> <a id="4678" class="Keyword">record</a>
    <a id="4689" class="Symbol">{</a> <a id="4691" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="4702" class="Symbol">=</a> <a id="4704" class="Keyword">record</a>
      <a id="4717" class="Symbol">{</a> <a id="4719" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4753" class="Symbol">=</a> <a id="4755" class="Keyword">record</a>
        <a id="4770" class="Symbol">{</a> <a id="4772" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="4794" class="Symbol">=</a> <a id="4796" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
        <a id="4826" class="Symbol">;</a> <a id="4828" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="4850" class="Symbol">=</a> <a id="4852" href="Algebra.Structures.html#1798" class="Function">*.∙-cong</a>
        <a id="4869" class="Symbol">;</a> <a id="4871" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="4893" class="Symbol">=</a> <a id="4895" href="Algebra.Structures.html#3389" class="Function">*.assoc</a>
        <a id="4911" class="Symbol">;</a> <a id="4913" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="4935" class="Symbol">=</a> <a id="4937" href="Algebra.Structures.html#4847" class="Function">*.identity</a>
        <a id="4956" class="Symbol">;</a> <a id="4958" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="4980" class="Symbol">=</a> <a id="4982" href="Algebra.Consequences.Setoid.html#8878" class="Function">comm∧distrʳ⇒distr</a> <a id="5000" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="5009" href="Algebra.Structures.html#1798" class="Function">+.∙-cong</a> <a id="5018" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="5025" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>
        <a id="5042" class="Symbol">}</a>
      <a id="5050" class="Symbol">;</a> <a id="5052" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="5057" class="Symbol">=</a> <a id="5059" href="Algebra.Consequences.Setoid.html#5276" class="Function">comm∧zeˡ⇒ze</a> <a id="5071" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="5080" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="5087" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>
      <a id="5099" class="Symbol">}</a>
    <a id="5105" class="Symbol">;</a> <a id="5107" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="Algebra.Structures.html#5264" class="Function">*.comm</a>
    <a id="5127" class="Symbol">}</a>
    <a id="5133" class="Keyword">where</a>
    <a id="5143" class="Keyword">module</a> <a id="5150" href="Algebra.Structures.Biased.html#5150" class="Module">+</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="5174" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a>
    <a id="5200" class="Keyword">module</a> <a id="5207" href="Algebra.Structures.Biased.html#5207" class="Module">*</a> <a id="5209" class="Symbol">=</a> <a id="5211" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="5231" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a>

<a id="5254" class="Keyword">open</a> <a id="5259" href="Algebra.Structures.Biased.html#4319" class="Module">IsCommutativeSemiringˡ</a> <a id="5282" class="Keyword">public</a>
  <a id="5291" class="Keyword">using</a> <a id="5297" class="Symbol">()</a> <a id="5300" class="Keyword">renaming</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Algebra.Structures.Biased.html#4596" class="Function">isCommutativeSemiring</a> <a id="5332" class="Symbol">to</a> <a id="5335" class="Function">isCommutativeSemiringˡ</a><a id="5357" class="Symbol">)</a>


<a id="5361" class="Keyword">record</a> <a id="IsCommutativeSemiringʳ"></a><a id="5368" href="Algebra.Structures.Biased.html#5368" class="Record">IsCommutativeSemiringʳ</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5394" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5402" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5403" class="Symbol">)</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5409" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a> <a id="5412" class="Symbol">:</a> <a id="5414" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">:</a> <a id="5419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="5426" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5428" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="5429" class="Symbol">)</a> <a id="5431" class="Keyword">where</a>
  <a id="5439" class="Keyword">field</a>
    <a id="IsCommutativeSemiringʳ.+-isCommutativeMonoid"></a><a id="5449" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a> <a id="5471" class="Symbol">:</a> <a id="5473" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5493" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5495" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a>
    <a id="IsCommutativeSemiringʳ.*-isCommutativeMonoid"></a><a id="5502" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5546" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5548" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
    <a id="IsCommutativeSemiringʳ.distribˡ"></a><a id="5555" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>              <a id="5577" class="Symbol">:</a> <a id="5579" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5581" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="5598" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a>
    <a id="IsCommutativeSemiringʳ.zeroʳ"></a><a id="5604" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>                 <a id="5626" class="Symbol">:</a> <a id="5628" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="5638" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5641" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a>

  <a id="IsCommutativeSemiringʳ.isCommutativeSemiring"></a><a id="5646" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="5692" href="Algebra.Structures.Biased.html#5392" class="Bound">+</a> <a id="5694" href="Algebra.Structures.Biased.html#5394" class="Bound">*</a> <a id="5696" href="Algebra.Structures.Biased.html#5406" class="Bound">0#</a> <a id="5699" href="Algebra.Structures.Biased.html#5409" class="Bound">1#</a>
  <a id="5704" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="5726" class="Symbol">=</a> <a id="5728" class="Keyword">record</a>
    <a id="5739" class="Symbol">{</a> <a id="5741" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="5752" class="Symbol">=</a> <a id="5754" class="Keyword">record</a>
      <a id="5767" class="Symbol">{</a> <a id="5769" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="5803" class="Symbol">=</a> <a id="5805" class="Keyword">record</a>
        <a id="5820" class="Symbol">{</a> <a id="5822" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="5844" class="Symbol">=</a> <a id="5846" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
        <a id="5876" class="Symbol">;</a> <a id="5878" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="5900" class="Symbol">=</a> <a id="5902" href="Algebra.Structures.html#1798" class="Function">*.∙-cong</a>
        <a id="5919" class="Symbol">;</a> <a id="5921" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="5943" class="Symbol">=</a> <a id="5945" href="Algebra.Structures.html#3389" class="Function">*.assoc</a>
        <a id="5961" class="Symbol">;</a> <a id="5963" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="5985" class="Symbol">=</a> <a id="5987" href="Algebra.Structures.html#4847" class="Function">*.identity</a>
        <a id="6006" class="Symbol">;</a> <a id="6008" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="6030" class="Symbol">=</a> <a id="6032" href="Algebra.Consequences.Setoid.html#8739" class="Function">comm∧distrˡ⇒distr</a> <a id="6050" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="6059" href="Algebra.Structures.html#1798" class="Function">+.∙-cong</a> <a id="6068" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="6075" href="Algebra.Structures.Biased.html#5555" class="Field">distribˡ</a>
        <a id="6092" class="Symbol">}</a>
      <a id="6100" class="Symbol">;</a> <a id="6102" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Algebra.Consequences.Setoid.html#5364" class="Function">comm∧zeʳ⇒ze</a> <a id="6121" href="Algebra.Structures.html#1873" class="Function">+.setoid</a> <a id="6130" href="Algebra.Structures.html#5264" class="Function">*.comm</a> <a id="6137" href="Algebra.Structures.Biased.html#5604" class="Field">zeroʳ</a>
      <a id="6149" class="Symbol">}</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="6164" class="Symbol">=</a> <a id="6166" href="Algebra.Structures.html#5264" class="Function">*.comm</a>
    <a id="6177" class="Symbol">}</a>
    <a id="6183" class="Keyword">where</a>
    <a id="6193" class="Keyword">module</a> <a id="6200" href="Algebra.Structures.Biased.html#6200" class="Module">+</a> <a id="6202" class="Symbol">=</a> <a id="6204" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="6224" href="Algebra.Structures.Biased.html#5449" class="Field">+-isCommutativeMonoid</a>
    <a id="6250" class="Keyword">module</a> <a id="6257" href="Algebra.Structures.Biased.html#6257" class="Module">*</a> <a id="6259" class="Symbol">=</a> <a id="6261" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="6281" href="Algebra.Structures.Biased.html#5502" class="Field">*-isCommutativeMonoid</a>

<a id="6304" class="Keyword">open</a> <a id="6309" href="Algebra.Structures.Biased.html#5368" class="Module">IsCommutativeSemiringʳ</a> <a id="6332" class="Keyword">public</a>
  <a id="6341" class="Keyword">using</a> <a id="6347" class="Symbol">()</a> <a id="6350" class="Keyword">renaming</a> <a id="6359" class="Symbol">(</a><a id="6360" href="Algebra.Structures.Biased.html#5646" class="Function">isCommutativeSemiring</a> <a id="6382" class="Symbol">to</a> <a id="6385" class="Function">isCommutativeSemiringʳ</a><a id="6407" class="Symbol">)</a>


<a id="6411" class="Comment">------------------------------------------------------------------------</a>
<a id="6484" class="Comment">-- IsRing</a>

<a id="6495" class="Keyword">record</a> <a id="IsRing*"></a><a id="6502" href="Algebra.Structures.Biased.html#6502" class="Record">IsRing*</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6513" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6515" class="Symbol">:</a> <a id="6517" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6521" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6522" class="Symbol">)</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6528" class="Symbol">:</a> <a id="6530" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6534" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6541" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a> <a id="6544" class="Symbol">:</a> <a id="6546" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Symbol">:</a> <a id="6551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6555" class="Symbol">(</a><a id="6556" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="6558" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6560" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Keyword">where</a>
  <a id="6571" class="Keyword">field</a>
    <a id="IsRing*.+-isAbelianGroup"></a><a id="6581" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a> <a id="6598" class="Symbol">:</a> <a id="6600" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="6615" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6617" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6620" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a>
    <a id="IsRing*.*-isMonoid"></a><a id="6627" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>       <a id="6644" class="Symbol">:</a> <a id="6646" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="6655" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6657" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
    <a id="IsRing*.distrib"></a><a id="6664" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>          <a id="6681" class="Symbol">:</a> <a id="6683" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6685" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="6701" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a>
    <a id="IsRing*.zero"></a><a id="6707" href="Algebra.Structures.Biased.html#6707" class="Field">zero</a>             <a id="6724" class="Symbol">:</a> <a id="6726" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="6731" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6734" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a>

  <a id="IsRing*.isRing"></a><a id="6739" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6746" class="Symbol">:</a> <a id="6748" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="6755" href="Algebra.Structures.Biased.html#6511" class="Bound">+</a> <a id="6757" href="Algebra.Structures.Biased.html#6513" class="Bound">*</a> <a id="6759" href="Algebra.Structures.Biased.html#6525" class="Bound Operator">-_</a> <a id="6762" href="Algebra.Structures.Biased.html#6538" class="Bound">0#</a> <a id="6765" href="Algebra.Structures.Biased.html#6541" class="Bound">1#</a>
  <a id="6770" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="6777" class="Symbol">=</a> <a id="6779" class="Keyword">record</a>
    <a id="6790" class="Symbol">{</a> <a id="6792" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="6809" class="Symbol">=</a> <a id="6811" href="Algebra.Structures.Biased.html#6581" class="Field">+-isAbelianGroup</a>
    <a id="6832" class="Symbol">;</a> <a id="6834" href="Algebra.Structures.html#24749" class="Field">*-cong</a> <a id="6841" class="Symbol">=</a> <a id="6843" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>
    <a id="6854" class="Symbol">;</a> <a id="6856" href="Algebra.Structures.html#24785" class="Field">*-assoc</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Algebra.Structures.html#3389" class="Function">assoc</a>
    <a id="6876" class="Symbol">;</a> <a id="6878" href="Algebra.Structures.html#24822" class="Field">*-identity</a> <a id="6889" class="Symbol">=</a> <a id="6891" href="Algebra.Structures.html#4847" class="Function">identity</a>
    <a id="6904" class="Symbol">;</a> <a id="6906" href="Algebra.Structures.html#24859" class="Field">distrib</a> <a id="6914" class="Symbol">=</a> <a id="6916" href="Algebra.Structures.Biased.html#6664" class="Field">distrib</a>
    <a id="6928" class="Symbol">}</a> <a id="6930" class="Keyword">where</a> <a id="6936" class="Keyword">open</a> <a id="6941" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="6950" href="Algebra.Structures.Biased.html#6627" class="Field">*-isMonoid</a>

<a id="6962" class="Keyword">open</a> <a id="6967" href="Algebra.Structures.Biased.html#6502" class="Module">IsRing*</a> <a id="6975" class="Keyword">public</a>
  <a id="6984" class="Keyword">using</a> <a id="6990" class="Symbol">()</a> <a id="6993" class="Keyword">renaming</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Algebra.Structures.Biased.html#6739" class="Function">isRing</a> <a id="7010" class="Symbol">to</a> <a id="7013" class="Function">isRing*</a><a id="7020" class="Symbol">)</a>



<a id="7025" class="Comment">------------------------------------------------------------------------</a>
<a id="7098" class="Comment">-- Deprecated</a>
<a id="7112" class="Comment">------------------------------------------------------------------------</a>

<a id="7186" class="Comment">-- Version 2.0</a>

<a id="7202" class="Comment">-- We can recover a ring without proving that 0# annihilates *.</a>
<a id="7266" class="Keyword">record</a> <a id="IsRingWithoutAnnihilatingZero"></a><a id="7273" href="Algebra.Structures.Biased.html#7273" class="Record">IsRingWithoutAnnihilatingZero</a> <a id="7303" class="Symbol">(</a><a id="7304" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7306" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7308" class="Symbol">:</a> <a id="7310" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7314" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7315" class="Symbol">)</a> <a id="7317" class="Symbol">(</a><a id="7318" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="7321" class="Symbol">:</a> <a id="7323" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7327" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7328" class="Symbol">)</a> <a id="7330" class="Symbol">(</a><a id="7331" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7334" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a> <a id="7337" class="Symbol">:</a> <a id="7339" href="Algebra.Structures.Biased.html#705" class="Bound">A</a><a id="7340" class="Symbol">)</a>
                                     <a id="7379" class="Symbol">:</a> <a id="7381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Algebra.Structures.Biased.html#699" class="Bound">a</a> <a id="7388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7390" href="Algebra.Structures.Biased.html#701" class="Bound">ℓ</a><a id="7391" class="Symbol">)</a> <a id="7393" class="Keyword">where</a>
  <a id="7401" class="Keyword">field</a>
    <a id="IsRingWithoutAnnihilatingZero.+-isAbelianGroup"></a><a id="7411" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a> <a id="7428" class="Symbol">:</a> <a id="7430" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="7445" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="7447" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7450" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a>
    <a id="IsRingWithoutAnnihilatingZero.*-isMonoid"></a><a id="7457" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>       <a id="7474" class="Symbol">:</a> <a id="7476" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7485" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7487" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
    <a id="IsRingWithoutAnnihilatingZero.distrib"></a><a id="7494" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>          <a id="7511" class="Symbol">:</a> <a id="7513" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="7515" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="7531" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a>

  <a id="7536" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.+"></a><a id="7543" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="7562" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
  <a id="7581" class="Keyword">module</a> <a id="IsRingWithoutAnnihilatingZero.*"></a><a id="7588" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="7601" href="Algebra.Structures.Biased.html#7457" class="Field">*-isMonoid</a>

  <a id="7615" class="Keyword">open</a> <a id="7620" href="Algebra.Structures.Biased.html#7543" class="Module">+</a> <a id="7622" class="Keyword">using</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Algebra.Structures.html#1873" class="Function">setoid</a><a id="7635" class="Symbol">)</a> <a id="7637" class="Keyword">renaming</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="7654" class="Symbol">to</a> <a id="7657" class="Function">+-cong</a><a id="7663" class="Symbol">)</a>
  <a id="7667" class="Keyword">open</a> <a id="7672" href="Algebra.Structures.Biased.html#7588" class="Module">*</a> <a id="7674" class="Keyword">using</a> <a id="7680" class="Symbol">()</a>       <a id="7689" class="Keyword">renaming</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="7706" class="Symbol">to</a> <a id="7709" class="Function">*-cong</a><a id="7715" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroˡ"></a><a id="7720" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7726" class="Symbol">:</a> <a id="7728" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="7737" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7740" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7744" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="7750" class="Symbol">=</a> <a id="7752" href="Algebra.Consequences.Setoid.html#10597" class="Function">assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="7780" href="Algebra.Structures.html#1873" class="Function">setoid</a>
            <a id="7799" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7806" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7813" href="Algebra.Structures.html#3389" class="Function">+.assoc</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7828" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7835" class="Symbol">)</a> <a id="7837" href="Algebra.Structures.html#4977" class="Function">+.identityʳ</a> <a id="7849" href="Algebra.Structures.html#7962" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zeroʳ"></a><a id="7863" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="7881" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="7884" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="7888" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a> <a id="7894" class="Symbol">=</a> <a id="7896" href="Algebra.Consequences.Setoid.html#11299" class="Function">assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="7924" href="Algebra.Structures.html#1873" class="Function">setoid</a>
            <a id="7943" href="Algebra.Structures.Biased.html#7657" class="Function">+-cong</a> <a id="7950" href="Algebra.Structures.Biased.html#7709" class="Function">*-cong</a> <a id="7957" href="Algebra.Structures.html#3389" class="Function">+.assoc</a> <a id="7965" class="Symbol">(</a><a id="7966" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7972" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Algebra.Structures.html#4977" class="Function">+.identityʳ</a> <a id="7993" href="Algebra.Structures.html#7962" class="Function">+.inverseʳ</a>

  <a id="IsRingWithoutAnnihilatingZero.zero"></a><a id="8007" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8012" class="Symbol">:</a> <a id="8014" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="8019" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8022" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a>
  <a id="8026" href="Algebra.Structures.Biased.html#8007" class="Function">zero</a> <a id="8031" class="Symbol">=</a> <a id="8033" class="Symbol">(</a><a id="8034" href="Algebra.Structures.Biased.html#7720" class="Function">zeroˡ</a> <a id="8040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8042" href="Algebra.Structures.Biased.html#7863" class="Function">zeroʳ</a><a id="8047" class="Symbol">)</a>

  <a id="IsRingWithoutAnnihilatingZero.isRing"></a><a id="8052" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8059" class="Symbol">:</a> <a id="8061" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="8068" href="Algebra.Structures.Biased.html#7304" class="Bound">+</a> <a id="8070" href="Algebra.Structures.Biased.html#7306" class="Bound">*</a> <a id="8072" href="Algebra.Structures.Biased.html#7318" class="Bound Operator">-_</a> <a id="8075" href="Algebra.Structures.Biased.html#7331" class="Bound">0#</a> <a id="8078" href="Algebra.Structures.Biased.html#7334" class="Bound">1#</a>
  <a id="8083" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8090" class="Symbol">=</a> <a id="8092" class="Keyword">record</a>
    <a id="8103" class="Symbol">{</a> <a id="8105" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="8122" class="Symbol">=</a> <a id="8124" href="Algebra.Structures.Biased.html#7411" class="Field">+-isAbelianGroup</a>
    <a id="8145" class="Symbol">;</a> <a id="8147" href="Algebra.Structures.html#24749" class="Field">*-cong</a>           <a id="8164" class="Symbol">=</a> <a id="8166" href="Algebra.Structures.html#1798" class="Function">*.∙-cong</a>
    <a id="8179" class="Symbol">;</a> <a id="8181" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>          <a id="8198" class="Symbol">=</a> <a id="8200" href="Algebra.Structures.html#3389" class="Function">*.assoc</a>
    <a id="8212" class="Symbol">;</a> <a id="8214" href="Algebra.Structures.html#24822" class="Field">*-identity</a>       <a id="8231" class="Symbol">=</a> <a id="8233" href="Algebra.Structures.html#4847" class="Function">*.identity</a>
    <a id="8248" class="Symbol">;</a> <a id="8250" href="Algebra.Structures.html#24859" class="Field">distrib</a>          <a id="8267" class="Symbol">=</a> <a id="8269" href="Algebra.Structures.Biased.html#7494" class="Field">distrib</a>
    <a id="8281" class="Symbol">}</a>

<a id="8284" class="Keyword">open</a> <a id="8289" href="Algebra.Structures.Biased.html#7273" class="Module">IsRingWithoutAnnihilatingZero</a> <a id="8319" class="Keyword">public</a>
  <a id="8328" class="Keyword">using</a> <a id="8334" class="Symbol">()</a> <a id="8337" class="Keyword">renaming</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Algebra.Structures.Biased.html#8052" class="Function">isRing</a> <a id="8354" class="Symbol">to</a> <a id="8357" class="Function">isRingWithoutAnnihilatingZero</a><a id="8386" class="Symbol">)</a>

<a id="8389" class="Symbol">{-#</a> <a id="8393" class="Keyword">WARNING_ON_USAGE</a> <a id="8410" class="Pragma">IsRingWithoutAnnihilatingZero</a>
<a id="8440" class="String">&quot;Warning: IsRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8547" class="Symbol">#-}</a>
<a id="8551" class="Symbol">{-#</a> <a id="8555" class="Keyword">WARNING_ON_USAGE</a> <a id="8572" class="Pragma">isRingWithoutAnnihilatingZero</a>
<a id="8602" class="String">&quot;Warning: isRingWithoutAnnihilatingZero was deprecated in v2.0.
Please use the standard `isRing` instead.&quot;</a>
<a id="8709" class="Symbol">#-}</a>

<a id="8714" class="Comment">-- Version 2.1</a>

<a id="8730" class="Comment">-- issue #2253</a>
<a id="8745" class="Symbol">{-#</a> <a id="8749" class="Keyword">WARNING_ON_USAGE</a> <a id="8766" class="Pragma">IsRing*</a>
<a id="8774" class="String">&quot;Warning: IsRing* was deprecated in v2.1.
Please use the standard `IsRing` instead.&quot;</a>
<a id="8859" class="Symbol">#-}</a>
<a id="8863" class="Symbol">{-#</a> <a id="8867" class="Keyword">WARNING_ON_USAGE</a> <a id="8884" class="Pragma">isRing*</a>
<a id="8892" class="String">&quot;Warning: isRing* was deprecated in v2.1.
Please use the standard `isRing` instead.&quot;</a>
<a id="8977" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Algebra.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Algebra.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some algebraic structures (not packed up with sets, operations, etc.)</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Comment">-- The contents of this module should be accessed via `Algebra`, unless</a>
<a id="325" class="Comment">-- you want to parameterise it via the equality relation.</a>

<a id="384" class="Symbol">{-#</a> <a id="388" class="Keyword">OPTIONS</a> <a id="396" class="Pragma">--cubical-compatible</a> <a id="417" class="Pragma">--safe</a> <a id="424" class="Symbol">#-}</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="584" class="Symbol">)</a>

<a id="587" class="Keyword">module</a> <a id="594" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="615" class="Symbol">{</a><a id="616" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="618" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="619" class="Symbol">}</a> <a id="621" class="Symbol">{</a><a id="622" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="624" class="Symbol">:</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Algebra.Structures.html#616" class="Bound">a</a><a id="631" class="Symbol">}</a>  <a id="634" class="Comment">-- The underlying set</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a> <a id="663" class="Symbol">:</a> <a id="665" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="669" href="Algebra.Structures.html#622" class="Bound">A</a> <a id="671" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="672" class="Symbol">)</a>    <a id="677" class="Comment">-- The underlying equality relation</a>
  <a id="715" class="Keyword">where</a>

<a id="722" class="Comment">-- The file is divided into sections depending on the arities of the</a>
<a id="791" class="Comment">-- components of the algebraic structure.</a>

<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="869" class="Symbol">;</a> <a id="871" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="908" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
<a id="912" class="Keyword">import</a> <a id="919" href="Algebra.Consequences.Setoid.html" class="Module">Algebra.Consequences.Setoid</a> <a id="947" class="Symbol">as</a> <a id="950" class="Module">Consequences</a>
<a id="963" class="Keyword">open</a> <a id="968" class="Keyword">import</a> <a id="975" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">(</a><a id="1000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Level.html" class="Module">Level</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1047" class="Symbol">)</a>

<a id="1050" class="Comment">------------------------------------------------------------------------</a>
<a id="1123" class="Comment">-- Structures with 1 unary operation &amp; 1 element</a>
<a id="1172" class="Comment">------------------------------------------------------------------------</a>

<a id="1246" class="Keyword">record</a> <a id="IsSuccessorSet"></a><a id="1253" href="Algebra.Structures.html#1253" class="Record">IsSuccessorSet</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Algebra.Structures.html#1269" class="Bound">suc#</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="1280" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Algebra.Structures.html#1284" class="Bound">zero#</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1304" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1306" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Keyword">where</a>
  <a id="1317" class="Keyword">field</a>
    <a id="IsSuccessorSet.isEquivalence"></a><a id="1327" href="Algebra.Structures.html#1327" class="Field">isEquivalence</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1357" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsSuccessorSet.suc#-cong"></a><a id="1365" href="Algebra.Structures.html#1365" class="Field">suc#-cong</a>     <a id="1379" class="Symbol">:</a> <a id="1381" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="1392" href="Algebra.Structures.html#1269" class="Bound">suc#</a>

  <a id="1400" class="Keyword">open</a> <a id="1405" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1419" href="Algebra.Structures.html#1327" class="Field">isEquivalence</a> <a id="1433" class="Keyword">public</a>

  <a id="IsSuccessorSet.setoid"></a><a id="1443" href="Algebra.Structures.html#1443" class="Function">setoid</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1459" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1461" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1465" href="Algebra.Structures.html#1443" class="Function">setoid</a> <a id="1472" class="Symbol">=</a> <a id="1474" class="Keyword">record</a> <a id="1481" class="Symbol">{</a> <a id="1483" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Algebra.Structures.html#1327" class="Field">isEquivalence</a> <a id="1513" class="Symbol">}</a>

<a id="1516" class="Comment">------------------------------------------------------------------------</a>
<a id="1589" class="Comment">-- Structures with 1 binary operation</a>
<a id="1627" class="Comment">------------------------------------------------------------------------</a>

<a id="1701" class="Keyword">record</a> <a id="IsMagma"></a><a id="1708" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Algebra.Structures.html#1717" class="Bound">∙</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1725" href="Algebra.Structures.html#622" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1737" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1739" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Keyword">where</a>
  <a id="1750" class="Keyword">field</a>
    <a id="IsMagma.isEquivalence"></a><a id="1760" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1790" href="Algebra.Structures.html#659" class="Bound Operator">_≈_</a>
    <a id="IsMagma.∙-cong"></a><a id="1798" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="1812" class="Symbol">:</a> <a id="1814" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="1825" href="Algebra.Structures.html#1717" class="Bound">∙</a>

  <a id="1830" class="Keyword">open</a> <a id="1835" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1849" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1863" class="Keyword">public</a>

  <a id="IsMagma.setoid"></a><a id="1873" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1880" class="Symbol">:</a> <a id="1882" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1889" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="1891" href="Algebra.Structures.html#618" class="Bound">ℓ</a>
  <a id="1895" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1902" class="Symbol">=</a> <a id="1904" class="Keyword">record</a> <a id="1911" class="Symbol">{</a> <a id="1913" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="1943" class="Symbol">}</a>

  <a id="1948" class="Keyword">open</a> <a id="1953" href="Algebra.Consequences.Setoid.html#1280" class="Module">Consequences.Congruence</a> <a id="1977" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="1984" href="Algebra.Structures.html#1798" class="Field">∙-cong</a> <a id="1991" class="Keyword">public</a>

<a id="1999" class="Keyword">record</a> <a id="IsCommutativeMagma"></a><a id="2006" href="Algebra.Structures.html#2006" class="Record">IsCommutativeMagma</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Algebra.Structures.html#2026" class="Bound">∙</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2034" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2035" class="Symbol">)</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2046" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2048" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Keyword">where</a>
  <a id="2059" class="Keyword">field</a>
    <a id="IsCommutativeMagma.isMagma"></a><a id="2069" href="Algebra.Structures.html#2069" class="Field">isMagma</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2087" href="Algebra.Structures.html#2026" class="Bound">∙</a>
    <a id="IsCommutativeMagma.comm"></a><a id="2093" href="Algebra.Structures.html#2093" class="Field">comm</a>    <a id="2101" class="Symbol">:</a> <a id="2103" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2115" href="Algebra.Structures.html#2026" class="Bound">∙</a>

  <a id="2120" class="Keyword">open</a> <a id="2125" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2133" href="Algebra.Structures.html#2069" class="Field">isMagma</a> <a id="2141" class="Keyword">public</a>

<a id="2149" class="Keyword">record</a> <a id="IsIdempotentMagma"></a><a id="2156" href="Algebra.Structures.html#2156" class="Record">IsIdempotentMagma</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Algebra.Structures.html#2175" class="Bound">∙</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2183" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">:</a> <a id="2188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2197" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Keyword">where</a>
  <a id="2208" class="Keyword">field</a>
    <a id="IsIdempotentMagma.isMagma"></a><a id="2218" href="Algebra.Structures.html#2218" class="Field">isMagma</a> <a id="2226" class="Symbol">:</a> <a id="2228" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2236" href="Algebra.Structures.html#2175" class="Bound">∙</a>
    <a id="IsIdempotentMagma.idem"></a><a id="2242" href="Algebra.Structures.html#2242" class="Field">idem</a>    <a id="2250" class="Symbol">:</a> <a id="2252" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="2263" href="Algebra.Structures.html#2175" class="Bound">∙</a>

  <a id="2268" class="Keyword">open</a> <a id="2273" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2281" href="Algebra.Structures.html#2218" class="Field">isMagma</a> <a id="2289" class="Keyword">public</a>

<a id="2297" class="Keyword">record</a> <a id="IsAlternativeMagma"></a><a id="2304" href="Algebra.Structures.html#2304" class="Record">IsAlternativeMagma</a> <a id="2323" class="Symbol">(</a><a id="2324" href="Algebra.Structures.html#2324" class="Bound">∙</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2332" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2344" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2346" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Keyword">where</a>
  <a id="2357" class="Keyword">field</a>
    <a id="IsAlternativeMagma.isMagma"></a><a id="2367" href="Algebra.Structures.html#2367" class="Field">isMagma</a>  <a id="2376" class="Symbol">:</a> <a id="2378" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2386" href="Algebra.Structures.html#2324" class="Bound">∙</a>
    <a id="IsAlternativeMagma.alter"></a><a id="2392" href="Algebra.Structures.html#2392" class="Field">alter</a>    <a id="2401" class="Symbol">:</a> <a id="2403" href="Algebra.Definitions.html#6675" class="Function">Alternative</a> <a id="2415" href="Algebra.Structures.html#2324" class="Bound">∙</a>

  <a id="2420" class="Keyword">open</a> <a id="2425" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2433" href="Algebra.Structures.html#2367" class="Field">isMagma</a> <a id="2441" class="Keyword">public</a>

  <a id="IsAlternativeMagma.alternativeˡ"></a><a id="2451" href="Algebra.Structures.html#2451" class="Function">alternativeˡ</a> <a id="2464" class="Symbol">:</a> <a id="2466" href="Algebra.Definitions.html#6485" class="Function">LeftAlternative</a> <a id="2482" href="Algebra.Structures.html#2324" class="Bound">∙</a>
  <a id="2486" href="Algebra.Structures.html#2451" class="Function">alternativeˡ</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2507" href="Algebra.Structures.html#2392" class="Field">alter</a>

  <a id="IsAlternativeMagma.alternativeʳ"></a><a id="2516" href="Algebra.Structures.html#2516" class="Function">alternativeʳ</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Algebra.Definitions.html#6580" class="Function">RightAlternative</a> <a id="2548" href="Algebra.Structures.html#2324" class="Bound">∙</a>
  <a id="2552" href="Algebra.Structures.html#2516" class="Function">alternativeʳ</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2573" href="Algebra.Structures.html#2392" class="Field">alter</a>

<a id="2580" class="Keyword">record</a> <a id="IsFlexibleMagma"></a><a id="2587" href="Algebra.Structures.html#2587" class="Record">IsFlexibleMagma</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Algebra.Structures.html#2604" class="Bound">∙</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2612" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2613" class="Symbol">)</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2624" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2626" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2627" class="Symbol">)</a> <a id="2629" class="Keyword">where</a>
  <a id="2637" class="Keyword">field</a>
    <a id="IsFlexibleMagma.isMagma"></a><a id="2647" href="Algebra.Structures.html#2647" class="Field">isMagma</a>  <a id="2656" class="Symbol">:</a> <a id="2658" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2666" href="Algebra.Structures.html#2604" class="Bound">∙</a>
    <a id="IsFlexibleMagma.flex"></a><a id="2672" href="Algebra.Structures.html#2672" class="Field">flex</a>     <a id="2681" class="Symbol">:</a> <a id="2683" href="Algebra.Definitions.html#6770" class="Function">Flexible</a> <a id="2692" href="Algebra.Structures.html#2604" class="Bound">∙</a>

  <a id="2697" class="Keyword">open</a> <a id="2702" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2710" href="Algebra.Structures.html#2647" class="Field">isMagma</a> <a id="2718" class="Keyword">public</a>

<a id="2726" class="Keyword">record</a> <a id="IsMedialMagma"></a><a id="2733" href="Algebra.Structures.html#2733" class="Record">IsMedialMagma</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Algebra.Structures.html#2748" class="Bound">∙</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2756" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2757" class="Symbol">)</a> <a id="2759" class="Symbol">:</a> <a id="2761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2768" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2770" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Keyword">where</a>
  <a id="2781" class="Keyword">field</a>
    <a id="IsMedialMagma.isMagma"></a><a id="2791" href="Algebra.Structures.html#2791" class="Field">isMagma</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2809" href="Algebra.Structures.html#2748" class="Bound">∙</a>
    <a id="IsMedialMagma.medial"></a><a id="2815" href="Algebra.Structures.html#2815" class="Field">medial</a>  <a id="2823" class="Symbol">:</a> <a id="2825" href="Algebra.Definitions.html#6849" class="Function">Medial</a> <a id="2832" href="Algebra.Structures.html#2748" class="Bound">∙</a>

  <a id="2837" class="Keyword">open</a> <a id="2842" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2850" href="Algebra.Structures.html#2791" class="Field">isMagma</a> <a id="2858" class="Keyword">public</a>

<a id="2866" class="Keyword">record</a> <a id="IsSemimedialMagma"></a><a id="2873" href="Algebra.Structures.html#2873" class="Record">IsSemimedialMagma</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Algebra.Structures.html#2892" class="Bound">∙</a> <a id="2894" class="Symbol">:</a> <a id="2896" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2900" href="Algebra.Structures.html#622" class="Bound">A</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="2912" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2914" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="2915" class="Symbol">)</a> <a id="2917" class="Keyword">where</a>
  <a id="2925" class="Keyword">field</a>
    <a id="IsSemimedialMagma.isMagma"></a><a id="2935" href="Algebra.Structures.html#2935" class="Field">isMagma</a>    <a id="2946" class="Symbol">:</a> <a id="2948" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2956" href="Algebra.Structures.html#2892" class="Bound">∙</a>
    <a id="IsSemimedialMagma.semiMedial"></a><a id="2962" href="Algebra.Structures.html#2962" class="Field">semiMedial</a> <a id="2973" class="Symbol">:</a> <a id="2975" href="Algebra.Definitions.html#7152" class="Function">Semimedial</a> <a id="2986" href="Algebra.Structures.html#2892" class="Bound">∙</a>

  <a id="2991" class="Keyword">open</a> <a id="2996" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="3004" href="Algebra.Structures.html#2935" class="Field">isMagma</a> <a id="3012" class="Keyword">public</a>

  <a id="IsSemimedialMagma.semimedialˡ"></a><a id="3022" href="Algebra.Structures.html#3022" class="Function">semimedialˡ</a> <a id="3034" class="Symbol">:</a> <a id="3036" href="Algebra.Definitions.html#6940" class="Function">LeftSemimedial</a> <a id="3051" href="Algebra.Structures.html#2892" class="Bound">∙</a>
  <a id="3055" href="Algebra.Structures.html#3022" class="Function">semimedialˡ</a> <a id="3067" class="Symbol">=</a> <a id="3069" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3075" href="Algebra.Structures.html#2962" class="Field">semiMedial</a>

  <a id="IsSemimedialMagma.semimedialʳ"></a><a id="3089" href="Algebra.Structures.html#3089" class="Function">semimedialʳ</a> <a id="3101" class="Symbol">:</a> <a id="3103" href="Algebra.Definitions.html#7045" class="Function">RightSemimedial</a> <a id="3119" href="Algebra.Structures.html#2892" class="Bound">∙</a>
  <a id="3123" href="Algebra.Structures.html#3089" class="Function">semimedialʳ</a> <a id="3135" class="Symbol">=</a> <a id="3137" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3143" href="Algebra.Structures.html#2962" class="Field">semiMedial</a>

<a id="3155" class="Keyword">record</a> <a id="IsSelectiveMagma"></a><a id="3162" href="Algebra.Structures.html#3162" class="Record">IsSelectiveMagma</a> <a id="3179" class="Symbol">(</a><a id="3180" href="Algebra.Structures.html#3180" class="Bound">∙</a> <a id="3182" class="Symbol">:</a> <a id="3184" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3188" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3189" class="Symbol">)</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3200" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3202" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Keyword">where</a>
  <a id="3213" class="Keyword">field</a>
    <a id="IsSelectiveMagma.isMagma"></a><a id="3223" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3241" href="Algebra.Structures.html#3180" class="Bound">∙</a>
    <a id="IsSelectiveMagma.sel"></a><a id="3247" href="Algebra.Structures.html#3247" class="Field">sel</a>     <a id="3255" class="Symbol">:</a> <a id="3257" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3267" href="Algebra.Structures.html#3180" class="Bound">∙</a>

  <a id="3272" class="Keyword">open</a> <a id="3277" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="3285" href="Algebra.Structures.html#3223" class="Field">isMagma</a> <a id="3293" class="Keyword">public</a>


<a id="3302" class="Keyword">record</a> <a id="IsSemigroup"></a><a id="3309" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Algebra.Structures.html#3322" class="Bound">∙</a> <a id="3324" class="Symbol">:</a> <a id="3326" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3330" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3331" class="Symbol">)</a> <a id="3333" class="Symbol">:</a> <a id="3335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3339" class="Symbol">(</a><a id="3340" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3342" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3344" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3345" class="Symbol">)</a> <a id="3347" class="Keyword">where</a>
  <a id="3355" class="Keyword">field</a>
    <a id="IsSemigroup.isMagma"></a><a id="3365" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3383" href="Algebra.Structures.html#3322" class="Bound">∙</a>
    <a id="IsSemigroup.assoc"></a><a id="3389" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="3397" class="Symbol">:</a> <a id="3399" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3411" href="Algebra.Structures.html#3322" class="Bound">∙</a>

  <a id="3416" class="Keyword">open</a> <a id="3421" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="3429" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="3437" class="Keyword">public</a>


<a id="3446" class="Keyword">record</a> <a id="IsBand"></a><a id="3453" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="3460" class="Symbol">(</a><a id="3461" href="Algebra.Structures.html#3461" class="Bound">∙</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3469" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3470" class="Symbol">)</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3478" class="Symbol">(</a><a id="3479" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3483" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3484" class="Symbol">)</a> <a id="3486" class="Keyword">where</a>
  <a id="3494" class="Keyword">field</a>
    <a id="IsBand.isSemigroup"></a><a id="3504" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3530" href="Algebra.Structures.html#3461" class="Bound">∙</a>
    <a id="IsBand.idem"></a><a id="3536" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="3548" class="Symbol">:</a> <a id="3550" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="3561" href="Algebra.Structures.html#3461" class="Bound">∙</a>

  <a id="3566" class="Keyword">open</a> <a id="3571" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="3583" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="3595" class="Keyword">public</a>


<a id="3604" class="Keyword">record</a> <a id="IsCommutativeSemigroup"></a><a id="3611" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="3634" class="Symbol">(</a><a id="3635" href="Algebra.Structures.html#3635" class="Bound">∙</a> <a id="3637" class="Symbol">:</a> <a id="3639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3643" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3644" class="Symbol">)</a> <a id="3646" class="Symbol">:</a> <a id="3648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3655" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3657" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3658" class="Symbol">)</a> <a id="3660" class="Keyword">where</a>
  <a id="3668" class="Keyword">field</a>
    <a id="IsCommutativeSemigroup.isSemigroup"></a><a id="3678" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="3690" class="Symbol">:</a> <a id="3692" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="3704" href="Algebra.Structures.html#3635" class="Bound">∙</a>
    <a id="IsCommutativeSemigroup.comm"></a><a id="3710" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="3722" class="Symbol">:</a> <a id="3724" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="3736" href="Algebra.Structures.html#3635" class="Bound">∙</a>

  <a id="3741" class="Keyword">open</a> <a id="3746" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="3758" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="3770" class="Keyword">public</a>

  <a id="IsCommutativeSemigroup.isCommutativeMagma"></a><a id="3780" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Algebra.Structures.html#2006" class="Record">IsCommutativeMagma</a> <a id="3820" href="Algebra.Structures.html#3635" class="Bound">∙</a>
  <a id="3824" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="3843" class="Symbol">=</a> <a id="3845" class="Keyword">record</a>
    <a id="3856" class="Symbol">{</a> <a id="3858" href="Algebra.Structures.html#2069" class="Field">isMagma</a> <a id="3866" class="Symbol">=</a> <a id="3868" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
    <a id="3880" class="Symbol">;</a> <a id="3882" href="Algebra.Structures.html#2093" class="Field">comm</a>    <a id="3890" class="Symbol">=</a> <a id="3892" href="Algebra.Structures.html#3710" class="Field">comm</a>
    <a id="3901" class="Symbol">}</a>


<a id="3905" class="Keyword">record</a> <a id="IsCommutativeBand"></a><a id="3912" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Algebra.Structures.html#3931" class="Bound">∙</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3939" href="Algebra.Structures.html#622" class="Bound">A</a><a id="3940" class="Symbol">)</a> <a id="3942" class="Symbol">:</a> <a id="3944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="3951" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3953" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Keyword">where</a>
  <a id="3964" class="Keyword">field</a>
    <a id="IsCommutativeBand.isBand"></a><a id="3974" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="3990" href="Algebra.Structures.html#3931" class="Bound">∙</a>
    <a id="IsCommutativeBand.comm"></a><a id="3996" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="4003" class="Symbol">:</a> <a id="4005" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="4017" href="Algebra.Structures.html#3931" class="Bound">∙</a>

  <a id="4022" class="Keyword">open</a> <a id="4027" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="4034" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="4041" class="Keyword">public</a>

  <a id="IsCommutativeBand.isCommutativeSemigroup"></a><a id="4051" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="4099" href="Algebra.Structures.html#3931" class="Bound">∙</a>
  <a id="4103" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="4126" class="Symbol">=</a> <a id="4128" class="Keyword">record</a> <a id="4135" class="Symbol">{</a> <a id="4137" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Algebra.Structures.html#3504" class="Function">isSemigroup</a> <a id="4163" class="Symbol">;</a> <a id="4165" href="Algebra.Structures.html#3710" class="Field">comm</a> <a id="4170" class="Symbol">=</a> <a id="4172" href="Algebra.Structures.html#3996" class="Field">comm</a> <a id="4177" class="Symbol">}</a>

  <a id="4182" class="Keyword">open</a> <a id="4187" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="4210" href="Algebra.Structures.html#4051" class="Function">isCommutativeSemigroup</a> <a id="4233" class="Keyword">public</a>
    <a id="4244" class="Keyword">using</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a><a id="4269" class="Symbol">)</a>

<a id="4272" class="Comment">------------------------------------------------------------------------</a>
<a id="4345" class="Comment">-- Structures with 1 binary operation &amp; 1 element</a>
<a id="4395" class="Comment">------------------------------------------------------------------------</a>

<a id="4469" class="Keyword">record</a> <a id="IsUnitalMagma"></a><a id="4476" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="4490" class="Symbol">(</a><a id="4491" href="Algebra.Structures.html#4491" class="Bound">∙</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4499" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4500" class="Symbol">)</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4508" class="Symbol">)</a> <a id="4510" class="Symbol">:</a> <a id="4512" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4516" class="Symbol">(</a><a id="4517" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4519" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4521" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4522" class="Symbol">)</a> <a id="4524" class="Keyword">where</a>
  <a id="4532" class="Keyword">field</a>
    <a id="IsUnitalMagma.isMagma"></a><a id="4542" href="Algebra.Structures.html#4542" class="Field">isMagma</a>  <a id="4551" class="Symbol">:</a> <a id="4553" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4561" href="Algebra.Structures.html#4491" class="Bound">∙</a>
    <a id="IsUnitalMagma.identity"></a><a id="4567" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4587" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4589" href="Algebra.Structures.html#4491" class="Bound">∙</a>

  <a id="4594" class="Keyword">open</a> <a id="4599" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="4607" href="Algebra.Structures.html#4542" class="Field">isMagma</a> <a id="4615" class="Keyword">public</a>

  <a id="IsUnitalMagma.identityˡ"></a><a id="4625" href="Algebra.Structures.html#4625" class="Function">identityˡ</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4650" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4652" href="Algebra.Structures.html#4491" class="Bound">∙</a>
  <a id="4656" href="Algebra.Structures.html#4625" class="Function">identityˡ</a> <a id="4666" class="Symbol">=</a> <a id="4668" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4674" href="Algebra.Structures.html#4567" class="Field">identity</a>

  <a id="IsUnitalMagma.identityʳ"></a><a id="4686" href="Algebra.Structures.html#4686" class="Function">identityʳ</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4712" href="Algebra.Structures.html#4503" class="Bound">ε</a> <a id="4714" href="Algebra.Structures.html#4491" class="Bound">∙</a>
  <a id="4718" href="Algebra.Structures.html#4686" class="Function">identityʳ</a> <a id="4728" class="Symbol">=</a> <a id="4730" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4736" href="Algebra.Structures.html#4567" class="Field">identity</a>


<a id="4747" class="Keyword">record</a> <a id="IsMonoid"></a><a id="4754" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Algebra.Structures.html#4764" class="Bound">∙</a> <a id="4766" class="Symbol">:</a> <a id="4768" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4772" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4773" class="Symbol">)</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="4778" class="Symbol">:</a> <a id="4780" href="Algebra.Structures.html#622" class="Bound">A</a><a id="4781" class="Symbol">)</a> <a id="4783" class="Symbol">:</a> <a id="4785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="4792" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4794" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="4795" class="Symbol">)</a> <a id="4797" class="Keyword">where</a>
  <a id="4805" class="Keyword">field</a>
    <a id="IsMonoid.isSemigroup"></a><a id="4815" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4827" class="Symbol">:</a> <a id="4829" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4841" href="Algebra.Structures.html#4764" class="Bound">∙</a>
    <a id="IsMonoid.identity"></a><a id="4847" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4859" class="Symbol">:</a> <a id="4861" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4870" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="4872" href="Algebra.Structures.html#4764" class="Bound">∙</a>

  <a id="4877" class="Keyword">open</a> <a id="4882" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="4894" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4906" class="Keyword">public</a>

  <a id="IsMonoid.identityˡ"></a><a id="4916" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="4941" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="4943" href="Algebra.Structures.html#4764" class="Bound">∙</a>
  <a id="4947" href="Algebra.Structures.html#4916" class="Function">identityˡ</a> <a id="4957" class="Symbol">=</a> <a id="4959" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4965" href="Algebra.Structures.html#4847" class="Field">identity</a>

  <a id="IsMonoid.identityʳ"></a><a id="4977" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="4987" class="Symbol">:</a> <a id="4989" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="5003" href="Algebra.Structures.html#4776" class="Bound">ε</a> <a id="5005" href="Algebra.Structures.html#4764" class="Bound">∙</a>
  <a id="5009" href="Algebra.Structures.html#4977" class="Function">identityʳ</a> <a id="5019" class="Symbol">=</a> <a id="5021" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5027" href="Algebra.Structures.html#4847" class="Field">identity</a>

  <a id="IsMonoid.isUnitalMagma"></a><a id="5039" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="5053" class="Symbol">:</a> <a id="5055" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="5069" href="Algebra.Structures.html#4764" class="Bound">∙</a> <a id="5071" href="Algebra.Structures.html#4776" class="Bound">ε</a>
  <a id="5075" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="5089" class="Symbol">=</a> <a id="5091" class="Keyword">record</a>
    <a id="5102" class="Symbol">{</a> <a id="5104" href="Algebra.Structures.html#4542" class="Field">isMagma</a>  <a id="5113" class="Symbol">=</a> <a id="5115" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
    <a id="5127" class="Symbol">;</a> <a id="5129" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="Algebra.Structures.html#4847" class="Field">identity</a>
    <a id="5153" class="Symbol">}</a>


<a id="5157" class="Keyword">record</a> <a id="IsCommutativeMonoid"></a><a id="5164" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Algebra.Structures.html#5185" class="Bound">∙</a> <a id="5187" class="Symbol">:</a> <a id="5189" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5193" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5194" class="Symbol">)</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Algebra.Structures.html#5197" class="Bound">ε</a> <a id="5199" class="Symbol">:</a> <a id="5201" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5215" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Keyword">where</a>
  <a id="5226" class="Keyword">field</a>
    <a id="IsCommutativeMonoid.isMonoid"></a><a id="5236" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="5245" class="Symbol">:</a> <a id="5247" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="5256" href="Algebra.Structures.html#5185" class="Bound">∙</a> <a id="5258" href="Algebra.Structures.html#5197" class="Bound">ε</a>
    <a id="IsCommutativeMonoid.comm"></a><a id="5264" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="5273" class="Symbol">:</a> <a id="5275" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="5287" href="Algebra.Structures.html#5185" class="Bound">∙</a>

  <a id="5292" class="Keyword">open</a> <a id="5297" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="5306" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="5315" class="Keyword">public</a>

  <a id="IsCommutativeMonoid.isCommutativeSemigroup"></a><a id="5325" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="5348" class="Symbol">:</a> <a id="5350" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="5373" href="Algebra.Structures.html#5185" class="Bound">∙</a>
  <a id="5377" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="5400" class="Symbol">=</a> <a id="5402" class="Keyword">record</a>
    <a id="5413" class="Symbol">{</a> <a id="5415" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>
    <a id="5445" class="Symbol">;</a> <a id="5447" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="5459" class="Symbol">=</a> <a id="5461" href="Algebra.Structures.html#5264" class="Field">comm</a>
    <a id="5470" class="Symbol">}</a>

  <a id="5475" class="Keyword">open</a> <a id="5480" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="5503" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="5526" class="Keyword">public</a>
    <a id="5537" class="Keyword">using</a> <a id="5543" class="Symbol">(</a><a id="5544" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a><a id="5562" class="Symbol">)</a>


<a id="5566" class="Keyword">record</a> <a id="IsIdempotentMonoid"></a><a id="5573" href="Algebra.Structures.html#5573" class="Record">IsIdempotentMonoid</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Algebra.Structures.html#5593" class="Bound">∙</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5601" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Algebra.Structures.html#5605" class="Bound">ε</a> <a id="5607" class="Symbol">:</a> <a id="5609" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5610" class="Symbol">)</a> <a id="5612" class="Symbol">:</a> <a id="5614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5621" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5623" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Keyword">where</a>
  <a id="5634" class="Keyword">field</a>
    <a id="IsIdempotentMonoid.isMonoid"></a><a id="5644" href="Algebra.Structures.html#5644" class="Field">isMonoid</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="5664" href="Algebra.Structures.html#5593" class="Bound">∙</a> <a id="5666" href="Algebra.Structures.html#5605" class="Bound">ε</a>
    <a id="IsIdempotentMonoid.idem"></a><a id="5672" href="Algebra.Structures.html#5672" class="Field">idem</a>     <a id="5681" class="Symbol">:</a> <a id="5683" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="5694" href="Algebra.Structures.html#5593" class="Bound">∙</a>

  <a id="5699" class="Keyword">open</a> <a id="5704" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="5713" href="Algebra.Structures.html#5644" class="Field">isMonoid</a> <a id="5722" class="Keyword">public</a>

  <a id="IsIdempotentMonoid.isBand"></a><a id="5732" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="5739" class="Symbol">:</a> <a id="5741" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="5748" href="Algebra.Structures.html#5593" class="Bound">∙</a>
  <a id="5752" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="5759" class="Symbol">=</a> <a id="5761" class="Keyword">record</a> <a id="5768" class="Symbol">{</a> <a id="5770" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a> <a id="5796" class="Symbol">;</a> <a id="5798" href="Algebra.Structures.html#3536" class="Field">idem</a> <a id="5803" class="Symbol">=</a> <a id="5805" href="Algebra.Structures.html#5672" class="Field">idem</a> <a id="5810" class="Symbol">}</a>


<a id="5814" class="Keyword">record</a> <a id="IsIdempotentCommutativeMonoid"></a><a id="5821" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Algebra.Structures.html#5852" class="Bound">∙</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5860" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5861" class="Symbol">)</a>
                                     <a id="5900" class="Symbol">(</a><a id="5901" href="Algebra.Structures.html#5901" class="Bound">ε</a> <a id="5903" class="Symbol">:</a> <a id="5905" href="Algebra.Structures.html#622" class="Bound">A</a><a id="5906" class="Symbol">)</a> <a id="5908" class="Symbol">:</a> <a id="5910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5914" class="Symbol">(</a><a id="5915" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="5917" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5919" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="5920" class="Symbol">)</a> <a id="5922" class="Keyword">where</a>
  <a id="5930" class="Keyword">field</a>
    <a id="IsIdempotentCommutativeMonoid.isCommutativeMonoid"></a><a id="5940" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="5960" class="Symbol">:</a> <a id="5962" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="5982" href="Algebra.Structures.html#5852" class="Bound">∙</a> <a id="5984" href="Algebra.Structures.html#5901" class="Bound">ε</a>
    <a id="IsIdempotentCommutativeMonoid.idem"></a><a id="5990" href="Algebra.Structures.html#5990" class="Field">idem</a>                <a id="6010" class="Symbol">:</a> <a id="6012" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="6023" href="Algebra.Structures.html#5852" class="Bound">∙</a>

  <a id="6028" class="Keyword">open</a> <a id="6033" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="6053" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="6073" class="Keyword">public</a>

  <a id="IsIdempotentCommutativeMonoid.isIdempotentMonoid"></a><a id="6083" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="6102" class="Symbol">:</a> <a id="6104" href="Algebra.Structures.html#5573" class="Record">IsIdempotentMonoid</a> <a id="6123" href="Algebra.Structures.html#5852" class="Bound">∙</a> <a id="6125" href="Algebra.Structures.html#5901" class="Bound">ε</a>
  <a id="6129" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="6148" class="Symbol">=</a> <a id="6150" class="Keyword">record</a> <a id="6157" class="Symbol">{</a> <a id="6159" href="Algebra.Structures.html#5644" class="Field">isMonoid</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Algebra.Structures.html#5236" class="Function">isMonoid</a> <a id="6179" class="Symbol">;</a> <a id="6181" href="Algebra.Structures.html#5672" class="Field">idem</a> <a id="6186" class="Symbol">=</a> <a id="6188" href="Algebra.Structures.html#5990" class="Field">idem</a> <a id="6193" class="Symbol">}</a>

  <a id="6198" class="Keyword">open</a> <a id="6203" href="Algebra.Structures.html#5573" class="Module">IsIdempotentMonoid</a> <a id="6222" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="6241" class="Keyword">public</a>
    <a id="6252" class="Keyword">using</a> <a id="6258" class="Symbol">(</a><a id="6259" href="Algebra.Structures.html#5732" class="Function">isBand</a><a id="6265" class="Symbol">)</a>

  <a id="IsIdempotentCommutativeMonoid.isCommutativeBand"></a><a id="6270" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="6288" class="Symbol">:</a> <a id="6290" href="Algebra.Structures.html#3912" class="Record">IsCommutativeBand</a> <a id="6308" href="Algebra.Structures.html#5852" class="Bound">∙</a>
  <a id="6312" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="6330" class="Symbol">=</a> <a id="6332" class="Keyword">record</a> <a id="6339" class="Symbol">{</a> <a id="6341" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="6348" class="Symbol">=</a> <a id="6350" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="6357" class="Symbol">;</a> <a id="6359" href="Algebra.Structures.html#3996" class="Field">comm</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="Algebra.Structures.html#5264" class="Function">comm</a> <a id="6371" class="Symbol">}</a>

<a id="6374" class="Comment">------------------------------------------------------------------------</a>
<a id="6447" class="Comment">-- Structures with 1 binary operation, 1 unary operation &amp; 1 element</a>
<a id="6516" class="Comment">------------------------------------------------------------------------</a>

<a id="6590" class="Keyword">record</a> <a id="IsInvertibleMagma"></a><a id="6597" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="6615" class="Symbol">(</a><a id="6616" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a> <a id="6620" class="Symbol">:</a> <a id="6622" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6626" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6627" class="Symbol">)</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6632" class="Symbol">:</a> <a id="6634" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6635" class="Symbol">)</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6642" class="Symbol">:</a> <a id="6644" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6648" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">:</a> <a id="6653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="6660" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6662" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="6663" class="Symbol">)</a> <a id="6665" class="Keyword">where</a>
  <a id="6673" class="Keyword">field</a>
    <a id="IsInvertibleMagma.isMagma"></a><a id="6683" href="Algebra.Structures.html#6683" class="Field">isMagma</a>  <a id="6692" class="Symbol">:</a> <a id="6694" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="6702" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.inverse"></a><a id="6710" href="Algebra.Structures.html#6710" class="Field">inverse</a>   <a id="6720" class="Symbol">:</a> <a id="6722" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="6730" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6732" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6736" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
    <a id="IsInvertibleMagma.⁻¹-cong"></a><a id="6744" href="Algebra.Structures.html#6744" class="Field">⁻¹-cong</a>   <a id="6754" class="Symbol">:</a> <a id="6756" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="6767" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a>

  <a id="6774" class="Keyword">open</a> <a id="6779" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="6787" href="Algebra.Structures.html#6683" class="Field">isMagma</a> <a id="6795" class="Keyword">public</a>

  <a id="IsInvertibleMagma.inverseˡ"></a><a id="6805" href="Algebra.Structures.html#6805" class="Function">inverseˡ</a> <a id="6814" class="Symbol">:</a> <a id="6816" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6828" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6830" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6834" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
  <a id="6840" href="Algebra.Structures.html#6805" class="Function">inverseˡ</a> <a id="6849" class="Symbol">=</a> <a id="6851" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6857" href="Algebra.Structures.html#6710" class="Field">inverse</a>

  <a id="IsInvertibleMagma.inverseʳ"></a><a id="6868" href="Algebra.Structures.html#6868" class="Function">inverseʳ</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="6892" href="Algebra.Structures.html#6630" class="Bound">ε</a> <a id="6894" href="Algebra.Structures.html#6638" class="Bound Operator">_⁻¹</a> <a id="6898" href="Algebra.Structures.html#6616" class="Bound Operator">_∙_</a>
  <a id="6904" href="Algebra.Structures.html#6868" class="Function">inverseʳ</a> <a id="6913" class="Symbol">=</a> <a id="6915" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6921" href="Algebra.Structures.html#6710" class="Field">inverse</a>


<a id="6931" class="Keyword">record</a> <a id="IsInvertibleUnitalMagma"></a><a id="6938" href="Algebra.Structures.html#6938" class="Record">IsInvertibleUnitalMagma</a> <a id="6962" class="Symbol">(</a><a id="6963" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a> <a id="6967" class="Symbol">:</a> <a id="6969" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6973" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6974" class="Symbol">)</a> <a id="6976" class="Symbol">(</a><a id="6977" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="6979" class="Symbol">:</a> <a id="6981" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6982" class="Symbol">)</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Algebra.Structures.html#6985" class="Bound">⁻¹</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6994" href="Algebra.Structures.html#622" class="Bound">A</a><a id="6995" class="Symbol">)</a> <a id="6997" class="Symbol">:</a> <a id="6999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7003" class="Symbol">(</a><a id="7004" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7006" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7008" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7009" class="Symbol">)</a> <a id="7011" class="Keyword">where</a>
  <a id="7019" class="Keyword">field</a>
    <a id="IsInvertibleUnitalMagma.isInvertibleMagma"></a><a id="7029" href="Algebra.Structures.html#7029" class="Field">isInvertibleMagma</a> <a id="7047" class="Symbol">:</a> <a id="7049" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="7067" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>  <a id="7072" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7074" href="Algebra.Structures.html#6985" class="Bound">⁻¹</a>
    <a id="IsInvertibleUnitalMagma.identity"></a><a id="7081" href="Algebra.Structures.html#7081" class="Field">identity</a>          <a id="7099" class="Symbol">:</a> <a id="7101" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="7110" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7112" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>

  <a id="7119" class="Keyword">open</a> <a id="7124" href="Algebra.Structures.html#6597" class="Module">IsInvertibleMagma</a> <a id="7142" href="Algebra.Structures.html#7029" class="Field">isInvertibleMagma</a> <a id="7160" class="Keyword">public</a>

  <a id="IsInvertibleUnitalMagma.identityˡ"></a><a id="7170" href="Algebra.Structures.html#7170" class="Function">identityˡ</a> <a id="7180" class="Symbol">:</a> <a id="7182" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="7195" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7197" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>
  <a id="7203" href="Algebra.Structures.html#7170" class="Function">identityˡ</a> <a id="7213" class="Symbol">=</a> <a id="7215" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7221" href="Algebra.Structures.html#7081" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.identityʳ"></a><a id="7233" href="Algebra.Structures.html#7233" class="Function">identityʳ</a> <a id="7243" class="Symbol">:</a> <a id="7245" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="7259" href="Algebra.Structures.html#6977" class="Bound">ε</a> <a id="7261" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>
  <a id="7267" href="Algebra.Structures.html#7233" class="Function">identityʳ</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7285" href="Algebra.Structures.html#7081" class="Field">identity</a>

  <a id="IsInvertibleUnitalMagma.isUnitalMagma"></a><a id="7297" href="Algebra.Structures.html#7297" class="Function">isUnitalMagma</a> <a id="7311" class="Symbol">:</a> <a id="7313" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="7327" href="Algebra.Structures.html#6963" class="Bound Operator">_∙_</a>  <a id="7332" href="Algebra.Structures.html#6977" class="Bound">ε</a>
  <a id="7336" href="Algebra.Structures.html#7297" class="Function">isUnitalMagma</a> <a id="7350" class="Symbol">=</a> <a id="7352" class="Keyword">record</a>
    <a id="7363" class="Symbol">{</a> <a id="7365" href="Algebra.Structures.html#4542" class="Field">isMagma</a>  <a id="7374" class="Symbol">=</a> <a id="7376" href="Algebra.Structures.html#6683" class="Function">isMagma</a>
    <a id="7388" class="Symbol">;</a> <a id="7390" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Algebra.Structures.html#7081" class="Field">identity</a>
    <a id="7414" class="Symbol">}</a>


<a id="7418" class="Keyword">record</a> <a id="IsGroup"></a><a id="7425" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="7433" class="Symbol">(</a><a id="7434" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7444" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7445" class="Symbol">)</a> <a id="7447" class="Symbol">(</a><a id="7448" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7450" class="Symbol">:</a> <a id="7452" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7453" class="Symbol">)</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7460" class="Symbol">:</a> <a id="7462" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7466" href="Algebra.Structures.html#622" class="Bound">A</a><a id="7467" class="Symbol">)</a> <a id="7469" class="Symbol">:</a> <a id="7471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7475" class="Symbol">(</a><a id="7476" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="7478" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7480" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="7481" class="Symbol">)</a> <a id="7483" class="Keyword">where</a>
  <a id="7491" class="Keyword">field</a>
    <a id="IsGroup.isMonoid"></a><a id="7501" href="Algebra.Structures.html#7501" class="Field">isMonoid</a>  <a id="7511" class="Symbol">:</a> <a id="7513" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7522" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="7526" href="Algebra.Structures.html#7448" class="Bound">ε</a>
    <a id="IsGroup.inverse"></a><a id="7532" href="Algebra.Structures.html#7532" class="Field">inverse</a>   <a id="7542" class="Symbol">:</a> <a id="7544" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="7552" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7554" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7558" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a>
    <a id="IsGroup.⁻¹-cong"></a><a id="7566" href="Algebra.Structures.html#7566" class="Field">⁻¹-cong</a>   <a id="7576" class="Symbol">:</a> <a id="7578" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="7589" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a>

  <a id="7596" class="Keyword">open</a> <a id="7601" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="7610" href="Algebra.Structures.html#7501" class="Field">isMonoid</a> <a id="7619" class="Keyword">public</a>

  <a id="7629" class="Keyword">infixr</a> <a id="7636" class="Number">6</a> <a id="7638" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a>
  <a id="IsGroup._\\_"></a><a id="7645" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a> <a id="7650" class="Symbol">:</a> <a id="7652" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7656" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7660" href="Algebra.Structures.html#7660" class="Bound">x</a> <a id="7662" href="Algebra.Structures.html#7645" class="Function Operator">\\</a> <a id="7665" href="Algebra.Structures.html#7665" class="Bound">y</a> <a id="7667" class="Symbol">=</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Algebra.Structures.html#7660" class="Bound">x</a> <a id="7672" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="7674" class="Symbol">)</a> <a id="7676" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="7678" href="Algebra.Structures.html#7665" class="Bound">y</a>

  <a id="7683" class="Keyword">infixl</a> <a id="7690" class="Number">6</a> <a id="7692" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
  <a id="IsGroup._//_"></a><a id="7699" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a> <a id="7704" class="Symbol">:</a> <a id="7706" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7710" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7714" href="Algebra.Structures.html#7714" class="Bound">x</a> <a id="7716" href="Algebra.Structures.html#7699" class="Function Operator">//</a> <a id="7719" href="Algebra.Structures.html#7719" class="Bound">y</a> <a id="7721" class="Symbol">=</a> <a id="7723" href="Algebra.Structures.html#7714" class="Bound">x</a> <a id="7725" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="7727" class="Symbol">(</a><a id="7728" href="Algebra.Structures.html#7719" class="Bound">y</a> <a id="7730" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="7732" class="Symbol">)</a>

  <a id="7737" class="Comment">-- Deprecated.</a>
  <a id="7754" class="Keyword">infixl</a> <a id="7761" class="Number">6</a> <a id="7763" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a>
  <a id="IsGroup._-_"></a><a id="7769" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a> <a id="7773" class="Symbol">:</a> <a id="7775" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7779" href="Algebra.Structures.html#622" class="Bound">A</a>
  <a id="7783" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a>
  <a id="7796" class="Symbol">{-#</a> <a id="7800" class="Keyword">WARNING_ON_USAGE</a> <a id="7817" class="Pragma">_-_</a>
  <a id="7823" class="String">&quot;Warning: _-_ was deprecated in v2.1.
  Please use _//_ instead. &quot;</a>
  <a id="7892" class="Symbol">#-}</a>

  <a id="IsGroup.inverseˡ"></a><a id="7899" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a> <a id="7908" class="Symbol">:</a> <a id="7910" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="7922" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7924" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7928" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a>
  <a id="7934" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a> <a id="7943" class="Symbol">=</a> <a id="7945" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7951" href="Algebra.Structures.html#7532" class="Field">inverse</a>

  <a id="IsGroup.inverseʳ"></a><a id="7962" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="7971" class="Symbol">:</a> <a id="7973" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="7986" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="7988" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a> <a id="7992" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a>
  <a id="7998" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a> <a id="8007" class="Symbol">=</a> <a id="8009" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8015" href="Algebra.Structures.html#7532" class="Field">inverse</a>

  <a id="IsGroup.uniqueˡ-⁻¹"></a><a id="8026" href="Algebra.Structures.html#8026" class="Function">uniqueˡ-⁻¹</a> <a id="8037" class="Symbol">:</a> <a id="8039" class="Symbol">∀</a> <a id="8041" href="Algebra.Structures.html#8041" class="Bound">x</a> <a id="8043" href="Algebra.Structures.html#8043" class="Bound">y</a> <a id="8045" class="Symbol">→</a> <a id="8047" class="Symbol">(</a><a id="8048" href="Algebra.Structures.html#8041" class="Bound">x</a> <a id="8050" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="8052" href="Algebra.Structures.html#8043" class="Bound">y</a><a id="8053" class="Symbol">)</a> <a id="8055" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8057" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Algebra.Structures.html#8041" class="Bound">x</a> <a id="8063" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8065" class="Symbol">(</a><a id="8066" href="Algebra.Structures.html#8043" class="Bound">y</a> <a id="8068" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="8070" class="Symbol">)</a>
  <a id="8074" href="Algebra.Structures.html#8026" class="Function">uniqueˡ-⁻¹</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Algebra.Consequences.Setoid.html#6962" class="Function">Consequences.assoc∧id∧invʳ⇒invˡ-unique</a>
                <a id="8142" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="8149" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="8156" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="8162" href="Algebra.Structures.html#4847" class="Function">identity</a> <a id="8171" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a>
  <a id="8182" class="Symbol">{-#</a> <a id="8186" class="Keyword">WARNING_ON_USAGE</a> <a id="8203" class="Pragma">uniqueˡ-⁻¹</a>
  <a id="8216" class="String">&quot;Warning: uniqueˡ-⁻¹ was deprecated in v2.3.
  Please use Algebra.Properties.Group.inverseˡ-unique instead. &quot;</a>
  <a id="8328" class="Symbol">#-}</a>

  <a id="IsGroup.uniqueʳ-⁻¹"></a><a id="8335" href="Algebra.Structures.html#8335" class="Function">uniqueʳ-⁻¹</a> <a id="8346" class="Symbol">:</a> <a id="8348" class="Symbol">∀</a> <a id="8350" href="Algebra.Structures.html#8350" class="Bound">x</a> <a id="8352" href="Algebra.Structures.html#8352" class="Bound">y</a> <a id="8354" class="Symbol">→</a> <a id="8356" class="Symbol">(</a><a id="8357" href="Algebra.Structures.html#8350" class="Bound">x</a> <a id="8359" href="Algebra.Structures.html#7434" class="Bound Operator">∙</a> <a id="8361" href="Algebra.Structures.html#8352" class="Bound">y</a><a id="8362" class="Symbol">)</a> <a id="8364" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8366" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8368" class="Symbol">→</a> <a id="8370" href="Algebra.Structures.html#8352" class="Bound">y</a> <a id="8372" href="Algebra.Structures.html#659" class="Bound Operator">≈</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Algebra.Structures.html#8350" class="Bound">x</a> <a id="8377" href="Algebra.Structures.html#7456" class="Bound Operator">⁻¹</a><a id="8379" class="Symbol">)</a>
  <a id="8383" href="Algebra.Structures.html#8335" class="Function">uniqueʳ-⁻¹</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Algebra.Consequences.Setoid.html#7427" class="Function">Consequences.assoc∧id∧invˡ⇒invʳ-unique</a>
                <a id="8451" href="Algebra.Structures.html#1873" class="Function">setoid</a> <a id="8458" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="8465" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="8471" href="Algebra.Structures.html#4847" class="Function">identity</a> <a id="8480" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a>
  <a id="8491" class="Symbol">{-#</a> <a id="8495" class="Keyword">WARNING_ON_USAGE</a> <a id="8512" class="Pragma">uniqueʳ-⁻¹</a>
  <a id="8525" class="String">&quot;Warning: uniqueʳ-⁻¹ was deprecated in v2.3.
  Please use Algebra.Properties.Group.inverseʳ-unique instead. &quot;</a>
  <a id="8637" class="Symbol">#-}</a>

  <a id="IsGroup.isInvertibleMagma"></a><a id="8644" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a> <a id="8662" class="Symbol">:</a> <a id="8664" href="Algebra.Structures.html#6597" class="Record">IsInvertibleMagma</a> <a id="8682" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="8686" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8688" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a>
  <a id="8694" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a> <a id="8712" class="Symbol">=</a> <a id="8714" class="Keyword">record</a>
    <a id="8725" class="Symbol">{</a> <a id="8727" href="Algebra.Structures.html#6683" class="Field">isMagma</a> <a id="8735" class="Symbol">=</a> <a id="8737" href="Algebra.Structures.html#3365" class="Function">isMagma</a>
    <a id="8749" class="Symbol">;</a> <a id="8751" href="Algebra.Structures.html#6710" class="Field">inverse</a> <a id="8759" class="Symbol">=</a> <a id="8761" href="Algebra.Structures.html#7532" class="Field">inverse</a>
    <a id="8773" class="Symbol">;</a> <a id="8775" href="Algebra.Structures.html#6744" class="Field">⁻¹-cong</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Algebra.Structures.html#7566" class="Field">⁻¹-cong</a>
    <a id="8797" class="Symbol">}</a>

  <a id="IsGroup.isInvertibleUnitalMagma"></a><a id="8802" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="8826" class="Symbol">:</a> <a id="8828" href="Algebra.Structures.html#6938" class="Record">IsInvertibleUnitalMagma</a> <a id="8852" href="Algebra.Structures.html#7434" class="Bound Operator">_∙_</a> <a id="8856" href="Algebra.Structures.html#7448" class="Bound">ε</a> <a id="8858" href="Algebra.Structures.html#7456" class="Bound Operator">_⁻¹</a>
  <a id="8864" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="8888" class="Symbol">=</a> <a id="8890" class="Keyword">record</a>
    <a id="8901" class="Symbol">{</a> <a id="8903" href="Algebra.Structures.html#7029" class="Field">isInvertibleMagma</a> <a id="8921" class="Symbol">=</a> <a id="8923" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>
    <a id="8945" class="Symbol">;</a> <a id="8947" href="Algebra.Structures.html#7081" class="Field">identity</a> <a id="8956" class="Symbol">=</a> <a id="8958" href="Algebra.Structures.html#4847" class="Function">identity</a>
    <a id="8971" class="Symbol">}</a>


<a id="8975" class="Keyword">record</a> <a id="IsAbelianGroup"></a><a id="8982" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="8997" class="Symbol">(</a><a id="8998" href="Algebra.Structures.html#8998" class="Bound">∙</a> <a id="9000" class="Symbol">:</a> <a id="9002" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9006" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9007" class="Symbol">)</a>
                      <a id="9031" class="Symbol">(</a><a id="9032" href="Algebra.Structures.html#9032" class="Bound">ε</a> <a id="9034" class="Symbol">:</a> <a id="9036" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9037" class="Symbol">)</a> <a id="9039" class="Symbol">(</a><a id="9040" href="Algebra.Structures.html#9040" class="Bound">⁻¹</a> <a id="9043" class="Symbol">:</a> <a id="9045" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="9049" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9050" class="Symbol">)</a> <a id="9052" class="Symbol">:</a> <a id="9054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9058" class="Symbol">(</a><a id="9059" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="9061" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9063" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="9064" class="Symbol">)</a> <a id="9066" class="Keyword">where</a>
  <a id="9074" class="Keyword">field</a>
    <a id="IsAbelianGroup.isGroup"></a><a id="9084" href="Algebra.Structures.html#9084" class="Field">isGroup</a> <a id="9092" class="Symbol">:</a> <a id="9094" href="Algebra.Structures.html#7425" class="Record">IsGroup</a> <a id="9102" href="Algebra.Structures.html#8998" class="Bound">∙</a> <a id="9104" href="Algebra.Structures.html#9032" class="Bound">ε</a> <a id="9106" href="Algebra.Structures.html#9040" class="Bound">⁻¹</a>
    <a id="IsAbelianGroup.comm"></a><a id="9113" href="Algebra.Structures.html#9113" class="Field">comm</a>    <a id="9121" class="Symbol">:</a> <a id="9123" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9135" href="Algebra.Structures.html#8998" class="Bound">∙</a>

  <a id="9140" class="Keyword">open</a> <a id="9145" href="Algebra.Structures.html#7425" class="Module">IsGroup</a> <a id="9153" href="Algebra.Structures.html#9084" class="Field">isGroup</a> <a id="9161" class="Keyword">public</a> <a id="9168" class="Keyword">renaming</a> <a id="9177" class="Symbol">(</a><a id="9178" href="Algebra.Structures.html#7699" class="Function Operator">_//_</a> <a id="9183" class="Symbol">to</a> <a id="9186" class="Function Operator">_-_</a><a id="9189" class="Symbol">)</a> <a id="9191" class="Keyword">hiding</a> <a id="9198" class="Symbol">(</a><a id="9199" href="Algebra.Structures.html#7645" class="Function Operator">_\\_</a><a id="9203" class="Symbol">;</a> <a id="9205" href="Algebra.Structures.html#7769" class="Function Operator">_-_</a><a id="9208" class="Symbol">)</a>

  <a id="IsAbelianGroup.isCommutativeMonoid"></a><a id="9213" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="9233" class="Symbol">:</a> <a id="9235" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="9255" href="Algebra.Structures.html#8998" class="Bound">∙</a> <a id="9257" href="Algebra.Structures.html#9032" class="Bound">ε</a>
  <a id="9261" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="9281" class="Symbol">=</a> <a id="9283" class="Keyword">record</a>
    <a id="9294" class="Symbol">{</a> <a id="9296" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="9305" class="Symbol">=</a> <a id="9307" href="Algebra.Structures.html#7501" class="Function">isMonoid</a>
    <a id="9320" class="Symbol">;</a> <a id="9322" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="9331" class="Symbol">=</a> <a id="9333" href="Algebra.Structures.html#9113" class="Field">comm</a>
    <a id="9342" class="Symbol">}</a>

  <a id="9347" class="Keyword">open</a> <a id="9352" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="9372" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a> <a id="9392" class="Keyword">public</a>
    <a id="9403" class="Keyword">using</a> <a id="9409" class="Symbol">(</a><a id="9410" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a><a id="9428" class="Symbol">;</a> <a id="9430" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a><a id="9452" class="Symbol">)</a>


<a id="9456" class="Comment">------------------------------------------------------------------------</a>
<a id="9529" class="Comment">-- Structures with 2 binary operations &amp; 1 element</a>
<a id="9580" class="Comment">------------------------------------------------------------------------</a>

<a id="9654" class="Keyword">record</a> <a id="IsNearSemiring"></a><a id="9661" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="9676" class="Symbol">(</a><a id="9677" href="Algebra.Structures.html#9677" class="Bound">+</a> <a id="9679" href="Algebra.Structures.html#9679" class="Bound">*</a> <a id="9681" class="Symbol">:</a> <a id="9683" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="9687" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9688" class="Symbol">)</a> <a id="9690" class="Symbol">(</a><a id="9691" href="Algebra.Structures.html#9691" class="Bound">0#</a> <a id="9694" class="Symbol">:</a> <a id="9696" href="Algebra.Structures.html#622" class="Bound">A</a><a id="9697" class="Symbol">)</a> <a id="9699" class="Symbol">:</a> <a id="9701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9705" class="Symbol">(</a><a id="9706" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="9708" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9710" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="9711" class="Symbol">)</a> <a id="9713" class="Keyword">where</a>
  <a id="9721" class="Keyword">field</a>
    <a id="IsNearSemiring.+-isMonoid"></a><a id="9731" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a>    <a id="9745" class="Symbol">:</a> <a id="9747" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="9756" href="Algebra.Structures.html#9677" class="Bound">+</a> <a id="9758" href="Algebra.Structures.html#9691" class="Bound">0#</a>
    <a id="IsNearSemiring.*-cong"></a><a id="9765" href="Algebra.Structures.html#9765" class="Field">*-cong</a>        <a id="9779" class="Symbol">:</a> <a id="9781" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="9792" href="Algebra.Structures.html#9679" class="Bound">*</a>
    <a id="IsNearSemiring.*-assoc"></a><a id="9798" href="Algebra.Structures.html#9798" class="Field">*-assoc</a>       <a id="9812" class="Symbol">:</a> <a id="9814" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9826" href="Algebra.Structures.html#9679" class="Bound">*</a>
    <a id="IsNearSemiring.distribʳ"></a><a id="9832" href="Algebra.Structures.html#9832" class="Field">distribʳ</a>      <a id="9846" class="Symbol">:</a> <a id="9848" href="Algebra.Structures.html#9679" class="Bound">*</a> <a id="9850" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="9867" href="Algebra.Structures.html#9677" class="Bound">+</a>
    <a id="IsNearSemiring.zeroˡ"></a><a id="9873" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a>         <a id="9887" class="Symbol">:</a> <a id="9889" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="9898" href="Algebra.Structures.html#9691" class="Bound">0#</a> <a id="9901" href="Algebra.Structures.html#9679" class="Bound">*</a>

  <a id="9906" class="Keyword">open</a> <a id="9911" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="9920" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a> <a id="9931" class="Keyword">public</a>
    <a id="9942" class="Keyword">renaming</a>
    <a id="9955" class="Symbol">(</a> <a id="9957" href="Algebra.Structures.html#3389" class="Function">assoc</a>         <a id="9971" class="Symbol">to</a> <a id="9974" class="Function">+-assoc</a>
    <a id="9986" class="Symbol">;</a> <a id="9988" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>        <a id="10002" class="Symbol">to</a> <a id="10005" class="Function">+-cong</a>
    <a id="10016" class="Symbol">;</a> <a id="10018" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>       <a id="10032" class="Symbol">to</a> <a id="10035" class="Function">+-congˡ</a>
    <a id="10047" class="Symbol">;</a> <a id="10049" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>       <a id="10063" class="Symbol">to</a> <a id="10066" class="Function">+-congʳ</a>
    <a id="10078" class="Symbol">;</a> <a id="10080" href="Algebra.Structures.html#4847" class="Field">identity</a>      <a id="10094" class="Symbol">to</a> <a id="10097" class="Field">+-identity</a>
    <a id="10112" class="Symbol">;</a> <a id="10114" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>     <a id="10128" class="Symbol">to</a> <a id="10131" class="Function">+-identityˡ</a>
    <a id="10147" class="Symbol">;</a> <a id="10149" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>     <a id="10163" class="Symbol">to</a> <a id="10166" class="Function">+-identityʳ</a>
    <a id="10182" class="Symbol">;</a> <a id="10184" href="Algebra.Structures.html#3365" class="Function">isMagma</a>       <a id="10198" class="Symbol">to</a> <a id="10201" class="Function">+-isMagma</a>
    <a id="10215" class="Symbol">;</a> <a id="10217" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="10231" class="Symbol">to</a> <a id="10234" class="Function">+-isUnitalMagma</a>
    <a id="10254" class="Symbol">;</a> <a id="10256" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a>   <a id="10270" class="Symbol">to</a> <a id="10273" class="Field">+-isSemigroup</a>
    <a id="10291" class="Symbol">)</a>

  <a id="IsNearSemiring.*-isMagma"></a><a id="10296" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a> <a id="10306" class="Symbol">:</a> <a id="10308" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="10316" href="Algebra.Structures.html#9679" class="Bound">*</a>
  <a id="10320" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a> <a id="10330" class="Symbol">=</a> <a id="10332" class="Keyword">record</a>
    <a id="10343" class="Symbol">{</a> <a id="10345" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="10359" class="Symbol">=</a> <a id="10361" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="10379" class="Symbol">;</a> <a id="10381" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="10395" class="Symbol">=</a> <a id="10397" href="Algebra.Structures.html#9765" class="Field">*-cong</a>
    <a id="10408" class="Symbol">}</a>

  <a id="IsNearSemiring.*-isSemigroup"></a><a id="10413" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a> <a id="10427" class="Symbol">:</a> <a id="10429" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="10441" href="Algebra.Structures.html#9679" class="Bound">*</a>
  <a id="10445" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a> <a id="10459" class="Symbol">=</a> <a id="10461" class="Keyword">record</a>
    <a id="10472" class="Symbol">{</a> <a id="10474" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="10482" class="Symbol">=</a> <a id="10484" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a>
    <a id="10498" class="Symbol">;</a> <a id="10500" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="10508" class="Symbol">=</a> <a id="10510" href="Algebra.Structures.html#9798" class="Field">*-assoc</a>
    <a id="10522" class="Symbol">}</a>

  <a id="10527" class="Keyword">open</a> <a id="10532" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="10540" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a> <a id="10550" class="Keyword">public</a>
    <a id="10561" class="Keyword">using</a> <a id="10567" class="Symbol">()</a>
    <a id="10574" class="Keyword">renaming</a>
    <a id="10587" class="Symbol">(</a> <a id="10589" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>  <a id="10598" class="Symbol">to</a> <a id="10601" class="Function">*-congˡ</a>
    <a id="10613" class="Symbol">;</a> <a id="10615" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>  <a id="10624" class="Symbol">to</a> <a id="10627" class="Function">*-congʳ</a>
    <a id="10639" class="Symbol">)</a>


<a id="10643" class="Keyword">record</a> <a id="IsSemiringWithoutOne"></a><a id="10650" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Algebra.Structures.html#10672" class="Bound">+</a> <a id="10674" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="10676" class="Symbol">:</a> <a id="10678" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="10682" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10683" class="Symbol">)</a> <a id="10685" class="Symbol">(</a><a id="10686" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="10689" class="Symbol">:</a> <a id="10691" href="Algebra.Structures.html#622" class="Bound">A</a><a id="10692" class="Symbol">)</a> <a id="10694" class="Symbol">:</a> <a id="10696" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10700" class="Symbol">(</a><a id="10701" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="10703" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10705" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="10706" class="Symbol">)</a> <a id="10708" class="Keyword">where</a>
  <a id="10716" class="Keyword">field</a>
    <a id="IsSemiringWithoutOne.+-isCommutativeMonoid"></a><a id="10726" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="10748" class="Symbol">:</a> <a id="10750" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="10770" href="Algebra.Structures.html#10672" class="Bound">+</a> <a id="10772" href="Algebra.Structures.html#10686" class="Bound">0#</a>
    <a id="IsSemiringWithoutOne.*-cong"></a><a id="10779" href="Algebra.Structures.html#10779" class="Field">*-cong</a>                <a id="10801" class="Symbol">:</a> <a id="10803" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="10814" href="Algebra.Structures.html#10674" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.*-assoc"></a><a id="10820" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>               <a id="10842" class="Symbol">:</a> <a id="10844" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="10856" href="Algebra.Structures.html#10674" class="Bound">*</a>
    <a id="IsSemiringWithoutOne.distrib"></a><a id="10862" href="Algebra.Structures.html#10862" class="Field">distrib</a>               <a id="10884" class="Symbol">:</a> <a id="10886" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="10888" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="10904" href="Algebra.Structures.html#10672" class="Bound">+</a>
    <a id="IsSemiringWithoutOne.zero"></a><a id="10910" href="Algebra.Structures.html#10910" class="Field">zero</a>                  <a id="10932" class="Symbol">:</a> <a id="10934" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="10939" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="10942" href="Algebra.Structures.html#10674" class="Bound">*</a>

  <a id="10947" class="Keyword">open</a> <a id="10952" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="10972" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="10994" class="Keyword">public</a>
    <a id="11005" class="Keyword">using</a> <a id="11011" class="Symbol">(</a><a id="11012" href="Algebra.Structures.html#1873" class="Function">setoid</a><a id="11018" class="Symbol">;</a> <a id="11020" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a><a id="11033" class="Symbol">)</a>
    <a id="11039" class="Keyword">renaming</a>
    <a id="11052" class="Symbol">(</a> <a id="11054" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                 <a id="11077" class="Symbol">to</a> <a id="11080" class="Function">+-cong</a>
    <a id="11091" class="Symbol">;</a> <a id="11093" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                <a id="11116" class="Symbol">to</a> <a id="11119" class="Function">+-congˡ</a>
    <a id="11131" class="Symbol">;</a> <a id="11133" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                <a id="11156" class="Symbol">to</a> <a id="11159" class="Function">+-congʳ</a>
    <a id="11171" class="Symbol">;</a> <a id="11173" href="Algebra.Structures.html#3389" class="Function">assoc</a>                  <a id="11196" class="Symbol">to</a> <a id="11199" class="Function">+-assoc</a>
    <a id="11211" class="Symbol">;</a> <a id="11213" href="Algebra.Structures.html#4847" class="Function">identity</a>               <a id="11236" class="Symbol">to</a> <a id="11239" class="Function">+-identity</a>
    <a id="11254" class="Symbol">;</a> <a id="11256" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>              <a id="11279" class="Symbol">to</a> <a id="11282" class="Function">+-identityˡ</a>
    <a id="11298" class="Symbol">;</a> <a id="11300" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>              <a id="11323" class="Symbol">to</a> <a id="11326" class="Function">+-identityʳ</a>
    <a id="11342" class="Symbol">;</a> <a id="11344" href="Algebra.Structures.html#5264" class="Field">comm</a>                   <a id="11367" class="Symbol">to</a> <a id="11370" class="Field">+-comm</a>
    <a id="11381" class="Symbol">;</a> <a id="11383" href="Algebra.Structures.html#5236" class="Field">isMonoid</a>               <a id="11406" class="Symbol">to</a> <a id="11409" class="Field">+-isMonoid</a>
    <a id="11424" class="Symbol">;</a> <a id="11426" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>     <a id="11449" class="Symbol">to</a> <a id="11452" class="Function">+-isCommutativeMagma</a>
    <a id="11477" class="Symbol">;</a> <a id="11479" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="11502" class="Symbol">to</a> <a id="11505" class="Function">+-isCommutativeSemigroup</a>
    <a id="11534" class="Symbol">)</a>

  <a id="11539" class="Keyword">open</a> <a id="11544" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="11558" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a> <a id="11572" class="Keyword">public</a>

  <a id="IsSemiringWithoutOne.*-isMagma"></a><a id="11582" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a> <a id="11592" class="Symbol">:</a> <a id="11594" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="11602" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="11606" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a> <a id="11616" class="Symbol">=</a> <a id="11618" class="Keyword">record</a>
    <a id="11629" class="Symbol">{</a> <a id="11631" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="11645" class="Symbol">=</a> <a id="11647" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="11665" class="Symbol">;</a> <a id="11667" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="11681" class="Symbol">=</a> <a id="11683" href="Algebra.Structures.html#10779" class="Field">*-cong</a>
    <a id="11694" class="Symbol">}</a>

  <a id="IsSemiringWithoutOne.*-isSemigroup"></a><a id="11699" href="Algebra.Structures.html#11699" class="Function">*-isSemigroup</a> <a id="11713" class="Symbol">:</a> <a id="11715" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="11727" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="11731" href="Algebra.Structures.html#11699" class="Function">*-isSemigroup</a> <a id="11745" class="Symbol">=</a> <a id="11747" class="Keyword">record</a>
    <a id="11758" class="Symbol">{</a> <a id="11760" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="11768" class="Symbol">=</a> <a id="11770" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a>
    <a id="11784" class="Symbol">;</a> <a id="11786" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="11794" class="Symbol">=</a> <a id="11796" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>
    <a id="11808" class="Symbol">}</a>

  <a id="11813" class="Keyword">open</a> <a id="11818" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="11826" href="Algebra.Structures.html#11582" class="Function">*-isMagma</a> <a id="11836" class="Keyword">public</a>
    <a id="11847" class="Keyword">using</a> <a id="11853" class="Symbol">()</a>
    <a id="11860" class="Keyword">renaming</a>
    <a id="11873" class="Symbol">(</a> <a id="11875" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="11883" class="Symbol">to</a> <a id="11886" class="Function">*-congˡ</a>
    <a id="11898" class="Symbol">;</a> <a id="11900" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="11908" class="Symbol">to</a> <a id="11911" class="Function">*-congʳ</a>
    <a id="11923" class="Symbol">)</a>

  <a id="IsSemiringWithoutOne.distribˡ"></a><a id="11928" href="Algebra.Structures.html#11928" class="Function">distribˡ</a> <a id="11937" class="Symbol">:</a> <a id="11939" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="11941" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="11958" href="Algebra.Structures.html#10672" class="Bound">+</a>
  <a id="11962" href="Algebra.Structures.html#11928" class="Function">distribˡ</a> <a id="11971" class="Symbol">=</a> <a id="11973" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="11979" href="Algebra.Structures.html#10862" class="Field">distrib</a>

  <a id="IsSemiringWithoutOne.distribʳ"></a><a id="11990" href="Algebra.Structures.html#11990" class="Function">distribʳ</a> <a id="11999" class="Symbol">:</a> <a id="12001" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="12003" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="12020" href="Algebra.Structures.html#10672" class="Bound">+</a>
  <a id="12024" href="Algebra.Structures.html#11990" class="Function">distribʳ</a> <a id="12033" class="Symbol">=</a> <a id="12035" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12041" href="Algebra.Structures.html#10862" class="Field">distrib</a>

  <a id="IsSemiringWithoutOne.zeroˡ"></a><a id="12052" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="12058" class="Symbol">:</a> <a id="12060" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="12069" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="12072" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="12076" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a> <a id="12082" class="Symbol">=</a> <a id="12084" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="12090" href="Algebra.Structures.html#10910" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.zeroʳ"></a><a id="12098" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a> <a id="12104" class="Symbol">:</a> <a id="12106" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="12116" href="Algebra.Structures.html#10686" class="Bound">0#</a> <a id="12119" href="Algebra.Structures.html#10674" class="Bound">*</a>
  <a id="12123" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a> <a id="12129" class="Symbol">=</a> <a id="12131" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12137" href="Algebra.Structures.html#10910" class="Field">zero</a>

  <a id="IsSemiringWithoutOne.isNearSemiring"></a><a id="12145" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a> <a id="12160" class="Symbol">:</a> <a id="12162" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="12177" href="Algebra.Structures.html#10672" class="Bound">+</a> <a id="12179" href="Algebra.Structures.html#10674" class="Bound">*</a> <a id="12181" href="Algebra.Structures.html#10686" class="Bound">0#</a>
  <a id="12186" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a> <a id="12201" class="Symbol">=</a> <a id="12203" class="Keyword">record</a>
    <a id="12214" class="Symbol">{</a> <a id="12216" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a>    <a id="12230" class="Symbol">=</a> <a id="12232" href="Algebra.Structures.html#11409" class="Function">+-isMonoid</a>
    <a id="12247" class="Symbol">;</a> <a id="12249" href="Algebra.Structures.html#9765" class="Field">*-cong</a>        <a id="12263" class="Symbol">=</a> <a id="12265" href="Algebra.Structures.html#10779" class="Field">*-cong</a>
    <a id="12276" class="Symbol">;</a> <a id="12278" href="Algebra.Structures.html#9798" class="Field">*-assoc</a>       <a id="12292" class="Symbol">=</a> <a id="12294" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>
    <a id="12306" class="Symbol">;</a> <a id="12308" href="Algebra.Structures.html#9832" class="Field">distribʳ</a>      <a id="12322" class="Symbol">=</a> <a id="12324" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12330" href="Algebra.Structures.html#10862" class="Field">distrib</a>
    <a id="12342" class="Symbol">;</a> <a id="12344" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a>         <a id="12358" class="Symbol">=</a> <a id="12360" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a>
    <a id="12370" class="Symbol">}</a>

<a id="12373" class="Keyword">record</a> <a id="IsCommutativeSemiringWithoutOne"></a><a id="12380" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a>
         <a id="12421" class="Symbol">(</a><a id="12422" href="Algebra.Structures.html#12422" class="Bound">+</a> <a id="12424" href="Algebra.Structures.html#12424" class="Bound">*</a> <a id="12426" class="Symbol">:</a> <a id="12428" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="12432" href="Algebra.Structures.html#622" class="Bound">A</a><a id="12433" class="Symbol">)</a> <a id="12435" class="Symbol">(</a><a id="12436" href="Algebra.Structures.html#12436" class="Bound">0#</a> <a id="12439" class="Symbol">:</a> <a id="12441" href="Algebra.Structures.html#622" class="Bound">A</a><a id="12442" class="Symbol">)</a> <a id="12444" class="Symbol">:</a> <a id="12446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12450" class="Symbol">(</a><a id="12451" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="12453" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="12455" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="12456" class="Symbol">)</a> <a id="12458" class="Keyword">where</a>
  <a id="12466" class="Keyword">field</a>
    <a id="IsCommutativeSemiringWithoutOne.isSemiringWithoutOne"></a><a id="12476" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="12497" class="Symbol">:</a> <a id="12499" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="12520" href="Algebra.Structures.html#12422" class="Bound">+</a> <a id="12522" href="Algebra.Structures.html#12424" class="Bound">*</a> <a id="12524" href="Algebra.Structures.html#12436" class="Bound">0#</a>
    <a id="IsCommutativeSemiringWithoutOne.*-comm"></a><a id="12531" href="Algebra.Structures.html#12531" class="Field">*-comm</a>               <a id="12552" class="Symbol">:</a> <a id="12554" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="12566" href="Algebra.Structures.html#12424" class="Bound">*</a>

  <a id="12571" class="Keyword">open</a> <a id="12576" href="Algebra.Structures.html#10650" class="Module">IsSemiringWithoutOne</a> <a id="12597" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="12618" class="Keyword">public</a>

  <a id="IsCommutativeSemiringWithoutOne.*-isCommutativeSemigroup"></a><a id="12628" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a> <a id="12653" class="Symbol">:</a> <a id="12655" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="12678" href="Algebra.Structures.html#12424" class="Bound">*</a>
  <a id="12682" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a> <a id="12707" class="Symbol">=</a> <a id="12709" class="Keyword">record</a>
    <a id="12720" class="Symbol">{</a> <a id="12722" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="12734" class="Symbol">=</a> <a id="12736" href="Algebra.Structures.html#11699" class="Function">*-isSemigroup</a>
    <a id="12754" class="Symbol">;</a> <a id="12756" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="12768" class="Symbol">=</a> <a id="12770" href="Algebra.Structures.html#12531" class="Field">*-comm</a>
    <a id="12781" class="Symbol">}</a>

  <a id="12786" class="Keyword">open</a> <a id="12791" href="Algebra.Structures.html#3611" class="Module">IsCommutativeSemigroup</a> <a id="12814" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a> <a id="12839" class="Keyword">public</a>
    <a id="12850" class="Keyword">using</a> <a id="12856" class="Symbol">()</a> <a id="12859" class="Keyword">renaming</a> <a id="12868" class="Symbol">(</a><a id="12869" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a> <a id="12888" class="Symbol">to</a> <a id="12891" class="Function">*-isCommutativeMagma</a><a id="12911" class="Symbol">)</a>

<a id="12914" class="Comment">------------------------------------------------------------------------</a>
<a id="12987" class="Comment">-- Structures with 2 binary operations &amp; 2 elements</a>
<a id="13039" class="Comment">------------------------------------------------------------------------</a>

<a id="13113" class="Keyword">record</a> <a id="IsSemiringWithoutAnnihilatingZero"></a><a id="13120" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="13154" class="Symbol">(</a><a id="13155" href="Algebra.Structures.html#13155" class="Bound">+</a> <a id="13157" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13159" class="Symbol">:</a> <a id="13161" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13165" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13166" class="Symbol">)</a>
                                         <a id="13209" class="Symbol">(</a><a id="13210" href="Algebra.Structures.html#13210" class="Bound">0#</a> <a id="13213" href="Algebra.Structures.html#13213" class="Bound">1#</a> <a id="13216" class="Symbol">:</a> <a id="13218" href="Algebra.Structures.html#622" class="Bound">A</a><a id="13219" class="Symbol">)</a> <a id="13221" class="Symbol">:</a> <a id="13223" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="13227" class="Symbol">(</a><a id="13228" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="13230" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13232" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="13233" class="Symbol">)</a> <a id="13235" class="Keyword">where</a>
  <a id="13243" class="Keyword">field</a>
    <a id="13253" class="Comment">-- Note that these structures do have an additive unit, but this</a>
    <a id="13322" class="Comment">-- unit does not necessarily annihilate multiplication.</a>
    <a id="IsSemiringWithoutAnnihilatingZero.+-isCommutativeMonoid"></a><a id="13382" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13404" class="Symbol">:</a> <a id="13406" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="13426" href="Algebra.Structures.html#13155" class="Bound">+</a> <a id="13428" href="Algebra.Structures.html#13210" class="Bound">0#</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-cong"></a><a id="13435" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="13457" class="Symbol">:</a> <a id="13459" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="13470" href="Algebra.Structures.html#13157" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-assoc"></a><a id="13476" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="13498" class="Symbol">:</a> <a id="13500" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="13512" href="Algebra.Structures.html#13157" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.*-identity"></a><a id="13518" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="13540" class="Symbol">:</a> <a id="13542" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="13551" href="Algebra.Structures.html#13213" class="Bound">1#</a> <a id="13554" href="Algebra.Structures.html#13157" class="Bound">*</a>
    <a id="IsSemiringWithoutAnnihilatingZero.distrib"></a><a id="13560" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="13582" class="Symbol">:</a> <a id="13584" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13586" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="13602" href="Algebra.Structures.html#13155" class="Bound">+</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribˡ"></a><a id="13607" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="13616" class="Symbol">:</a> <a id="13618" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13620" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="13637" href="Algebra.Structures.html#13155" class="Bound">+</a>
  <a id="13641" href="Algebra.Structures.html#13607" class="Function">distribˡ</a> <a id="13650" class="Symbol">=</a> <a id="13652" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13658" href="Algebra.Structures.html#13560" class="Field">distrib</a>

  <a id="IsSemiringWithoutAnnihilatingZero.distribʳ"></a><a id="13669" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="13678" class="Symbol">:</a> <a id="13680" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="13682" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="13699" href="Algebra.Structures.html#13155" class="Bound">+</a>
  <a id="13703" href="Algebra.Structures.html#13669" class="Function">distribʳ</a> <a id="13712" class="Symbol">=</a> <a id="13714" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13720" href="Algebra.Structures.html#13560" class="Field">distrib</a>

  <a id="13731" class="Keyword">open</a> <a id="13736" href="Algebra.Structures.html#5164" class="Module">IsCommutativeMonoid</a> <a id="13756" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13778" class="Keyword">public</a>
    <a id="13789" class="Keyword">renaming</a>
    <a id="13802" class="Symbol">(</a> <a id="13804" href="Algebra.Structures.html#3389" class="Function">assoc</a>                  <a id="13827" class="Symbol">to</a> <a id="13830" class="Function">+-assoc</a>
    <a id="13842" class="Symbol">;</a> <a id="13844" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                 <a id="13867" class="Symbol">to</a> <a id="13870" class="Function">+-cong</a>
    <a id="13881" class="Symbol">;</a> <a id="13883" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                <a id="13906" class="Symbol">to</a> <a id="13909" class="Function">+-congˡ</a>
    <a id="13921" class="Symbol">;</a> <a id="13923" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                <a id="13946" class="Symbol">to</a> <a id="13949" class="Function">+-congʳ</a>
    <a id="13961" class="Symbol">;</a> <a id="13963" href="Algebra.Structures.html#4847" class="Function">identity</a>               <a id="13986" class="Symbol">to</a> <a id="13989" class="Function">+-identity</a>
    <a id="14004" class="Symbol">;</a> <a id="14006" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>              <a id="14029" class="Symbol">to</a> <a id="14032" class="Function">+-identityˡ</a>
    <a id="14048" class="Symbol">;</a> <a id="14050" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>              <a id="14073" class="Symbol">to</a> <a id="14076" class="Function">+-identityʳ</a>
    <a id="14092" class="Symbol">;</a> <a id="14094" href="Algebra.Structures.html#5264" class="Field">comm</a>                   <a id="14117" class="Symbol">to</a> <a id="14120" class="Field">+-comm</a>
    <a id="14131" class="Symbol">;</a> <a id="14133" href="Algebra.Structures.html#3365" class="Function">isMagma</a>                <a id="14156" class="Symbol">to</a> <a id="14159" class="Function">+-isMagma</a>
    <a id="14173" class="Symbol">;</a> <a id="14175" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>            <a id="14198" class="Symbol">to</a> <a id="14201" class="Function">+-isSemigroup</a>
    <a id="14219" class="Symbol">;</a> <a id="14221" href="Algebra.Structures.html#5236" class="Field">isMonoid</a>               <a id="14244" class="Symbol">to</a> <a id="14247" class="Field">+-isMonoid</a>
    <a id="14262" class="Symbol">;</a> <a id="14264" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>          <a id="14287" class="Symbol">to</a> <a id="14290" class="Function">+-isUnitalMagma</a>
    <a id="14310" class="Symbol">;</a> <a id="14312" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>     <a id="14335" class="Symbol">to</a> <a id="14338" class="Function">+-isCommutativeMagma</a>
    <a id="14363" class="Symbol">;</a> <a id="14365" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a> <a id="14388" class="Symbol">to</a> <a id="14391" class="Function">+-isCommutativeSemigroup</a>
    <a id="14420" class="Symbol">)</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMagma"></a><a id="14425" href="Algebra.Structures.html#14425" class="Function">*-isMagma</a> <a id="14435" class="Symbol">:</a> <a id="14437" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="14445" href="Algebra.Structures.html#13157" class="Bound">*</a>
  <a id="14449" href="Algebra.Structures.html#14425" class="Function">*-isMagma</a> <a id="14459" class="Symbol">=</a> <a id="14461" class="Keyword">record</a>
    <a id="14472" class="Symbol">{</a> <a id="14474" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="14488" class="Symbol">=</a> <a id="14490" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="14508" class="Symbol">;</a> <a id="14510" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="14524" class="Symbol">=</a> <a id="14526" href="Algebra.Structures.html#13435" class="Field">*-cong</a>
    <a id="14537" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isSemigroup"></a><a id="14542" href="Algebra.Structures.html#14542" class="Function">*-isSemigroup</a> <a id="14556" class="Symbol">:</a> <a id="14558" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="14570" href="Algebra.Structures.html#13157" class="Bound">*</a>
  <a id="14574" href="Algebra.Structures.html#14542" class="Function">*-isSemigroup</a> <a id="14588" class="Symbol">=</a> <a id="14590" class="Keyword">record</a>
    <a id="14601" class="Symbol">{</a> <a id="14603" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="14611" class="Symbol">=</a> <a id="14613" href="Algebra.Structures.html#14425" class="Function">*-isMagma</a>
    <a id="14627" class="Symbol">;</a> <a id="14629" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="14637" class="Symbol">=</a> <a id="14639" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>
    <a id="14651" class="Symbol">}</a>

  <a id="IsSemiringWithoutAnnihilatingZero.*-isMonoid"></a><a id="14656" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="14667" class="Symbol">:</a> <a id="14669" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="14678" href="Algebra.Structures.html#13157" class="Bound">*</a> <a id="14680" href="Algebra.Structures.html#13213" class="Bound">1#</a>
  <a id="14685" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="14696" class="Symbol">=</a> <a id="14698" class="Keyword">record</a>
    <a id="14709" class="Symbol">{</a> <a id="14711" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="14723" class="Symbol">=</a> <a id="14725" href="Algebra.Structures.html#14542" class="Function">*-isSemigroup</a>
    <a id="14743" class="Symbol">;</a> <a id="14745" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="14757" class="Symbol">=</a> <a id="14759" href="Algebra.Structures.html#13518" class="Field">*-identity</a>
    <a id="14774" class="Symbol">}</a>

  <a id="14779" class="Keyword">open</a> <a id="14784" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="14793" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a> <a id="14804" class="Keyword">public</a>
    <a id="14815" class="Keyword">using</a> <a id="14821" class="Symbol">()</a>
    <a id="14828" class="Keyword">renaming</a>
    <a id="14841" class="Symbol">(</a> <a id="14843" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>     <a id="14855" class="Symbol">to</a> <a id="14858" class="Function">*-congˡ</a>
    <a id="14870" class="Symbol">;</a> <a id="14872" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>     <a id="14884" class="Symbol">to</a> <a id="14887" class="Function">*-congʳ</a>
    <a id="14899" class="Symbol">;</a> <a id="14901" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>   <a id="14913" class="Symbol">to</a> <a id="14916" class="Function">*-identityˡ</a>
    <a id="14932" class="Symbol">;</a> <a id="14934" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>   <a id="14946" class="Symbol">to</a> <a id="14949" class="Function">*-identityʳ</a>
    <a id="14965" class="Symbol">)</a>


<a id="14969" class="Keyword">record</a> <a id="IsSemiring"></a><a id="14976" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="14987" class="Symbol">(</a><a id="14988" href="Algebra.Structures.html#14988" class="Bound">+</a> <a id="14990" href="Algebra.Structures.html#14990" class="Bound">*</a> <a id="14992" class="Symbol">:</a> <a id="14994" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="14998" href="Algebra.Structures.html#622" class="Bound">A</a><a id="14999" class="Symbol">)</a> <a id="15001" class="Symbol">(</a><a id="15002" href="Algebra.Structures.html#15002" class="Bound">0#</a> <a id="15005" href="Algebra.Structures.html#15005" class="Bound">1#</a> <a id="15008" class="Symbol">:</a> <a id="15010" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15011" class="Symbol">)</a> <a id="15013" class="Symbol">:</a> <a id="15015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15019" class="Symbol">(</a><a id="15020" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="15022" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15024" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="15025" class="Symbol">)</a> <a id="15027" class="Keyword">where</a>
  <a id="15035" class="Keyword">field</a>
    <a id="IsSemiring.isSemiringWithoutAnnihilatingZero"></a><a id="15045" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="15079" class="Symbol">:</a>
      <a id="15087" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="15121" href="Algebra.Structures.html#14988" class="Bound">+</a> <a id="15123" href="Algebra.Structures.html#14990" class="Bound">*</a> <a id="15125" href="Algebra.Structures.html#15002" class="Bound">0#</a> <a id="15128" href="Algebra.Structures.html#15005" class="Bound">1#</a>
    <a id="IsSemiring.zero"></a><a id="15135" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="15140" class="Symbol">:</a> <a id="15142" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="15147" href="Algebra.Structures.html#15002" class="Bound">0#</a> <a id="15150" href="Algebra.Structures.html#14990" class="Bound">*</a>

  <a id="15155" class="Keyword">open</a> <a id="15160" href="Algebra.Structures.html#13120" class="Module">IsSemiringWithoutAnnihilatingZero</a>
         <a id="15203" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="15237" class="Keyword">public</a>

  <a id="IsSemiring.isSemiringWithoutOne"></a><a id="15247" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="15268" class="Symbol">:</a> <a id="15270" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="15291" href="Algebra.Structures.html#14988" class="Bound">+</a> <a id="15293" href="Algebra.Structures.html#14990" class="Bound">*</a> <a id="15295" href="Algebra.Structures.html#15002" class="Bound">0#</a>
  <a id="15300" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="15321" class="Symbol">=</a> <a id="15323" class="Keyword">record</a>
    <a id="15334" class="Symbol">{</a> <a id="15336" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="15358" class="Symbol">=</a> <a id="15360" href="Algebra.Structures.html#13382" class="Function">+-isCommutativeMonoid</a>
    <a id="15386" class="Symbol">;</a> <a id="15388" href="Algebra.Structures.html#10779" class="Field">*-cong</a>                <a id="15410" class="Symbol">=</a> <a id="15412" href="Algebra.Structures.html#13435" class="Function">*-cong</a>
    <a id="15423" class="Symbol">;</a> <a id="15425" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>               <a id="15447" class="Symbol">=</a> <a id="15449" href="Algebra.Structures.html#13476" class="Function">*-assoc</a>
    <a id="15461" class="Symbol">;</a> <a id="15463" href="Algebra.Structures.html#10862" class="Field">distrib</a>               <a id="15485" class="Symbol">=</a> <a id="15487" href="Algebra.Structures.html#13560" class="Function">distrib</a>
    <a id="15499" class="Symbol">;</a> <a id="15501" href="Algebra.Structures.html#10910" class="Field">zero</a>                  <a id="15523" class="Symbol">=</a> <a id="15525" href="Algebra.Structures.html#15135" class="Field">zero</a>
    <a id="15534" class="Symbol">}</a>

  <a id="15539" class="Keyword">open</a> <a id="15544" href="Algebra.Structures.html#10650" class="Module">IsSemiringWithoutOne</a> <a id="15565" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a> <a id="15586" class="Keyword">public</a>
    <a id="15597" class="Keyword">using</a>
    <a id="15607" class="Symbol">(</a> <a id="15609" href="Algebra.Structures.html#12145" class="Function">isNearSemiring</a>
    <a id="15628" class="Symbol">;</a> <a id="15630" href="Algebra.Structures.html#12052" class="Function">zeroˡ</a>
    <a id="15640" class="Symbol">;</a> <a id="15642" href="Algebra.Structures.html#12098" class="Function">zeroʳ</a>
    <a id="15652" class="Symbol">)</a>


<a id="15656" class="Keyword">record</a> <a id="IsCommutativeSemiring"></a><a id="15663" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="15685" class="Symbol">(</a><a id="15686" href="Algebra.Structures.html#15686" class="Bound">+</a> <a id="15688" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="15690" class="Symbol">:</a> <a id="15692" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="15696" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15697" class="Symbol">)</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Algebra.Structures.html#15700" class="Bound">0#</a> <a id="15703" href="Algebra.Structures.html#15703" class="Bound">1#</a> <a id="15706" class="Symbol">:</a> <a id="15708" href="Algebra.Structures.html#622" class="Bound">A</a><a id="15709" class="Symbol">)</a> <a id="15711" class="Symbol">:</a> <a id="15713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="15720" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="15722" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="15723" class="Symbol">)</a> <a id="15725" class="Keyword">where</a>
  <a id="15733" class="Keyword">field</a>
    <a id="IsCommutativeSemiring.isSemiring"></a><a id="15743" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="15754" class="Symbol">:</a> <a id="15756" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="15767" href="Algebra.Structures.html#15686" class="Bound">+</a> <a id="15769" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="15771" href="Algebra.Structures.html#15700" class="Bound">0#</a> <a id="15774" href="Algebra.Structures.html#15703" class="Bound">1#</a>
    <a id="IsCommutativeSemiring.*-comm"></a><a id="15781" href="Algebra.Structures.html#15781" class="Field">*-comm</a>     <a id="15792" class="Symbol">:</a> <a id="15794" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="15806" href="Algebra.Structures.html#15688" class="Bound">*</a>

  <a id="15811" class="Keyword">open</a> <a id="15816" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="15827" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="15838" class="Keyword">public</a>

  <a id="IsCommutativeSemiring.isCommutativeSemiringWithoutOne"></a><a id="15848" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a> <a id="15880" class="Symbol">:</a>
    <a id="15886" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="15918" href="Algebra.Structures.html#15686" class="Bound">+</a> <a id="15920" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="15922" href="Algebra.Structures.html#15700" class="Bound">0#</a>
  <a id="15927" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a> <a id="15959" class="Symbol">=</a> <a id="15961" class="Keyword">record</a>
    <a id="15972" class="Symbol">{</a> <a id="15974" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="15995" class="Symbol">=</a> <a id="15997" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a>
    <a id="16022" class="Symbol">;</a> <a id="16024" href="Algebra.Structures.html#12531" class="Field">*-comm</a> <a id="16031" class="Symbol">=</a> <a id="16033" href="Algebra.Structures.html#15781" class="Field">*-comm</a>
    <a id="16044" class="Symbol">}</a>

  <a id="16049" class="Keyword">open</a> <a id="16054" href="Algebra.Structures.html#12380" class="Module">IsCommutativeSemiringWithoutOne</a> <a id="16086" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a> <a id="16118" class="Keyword">public</a>
    <a id="16129" class="Keyword">using</a>
    <a id="16139" class="Symbol">(</a> <a id="16141" href="Algebra.Structures.html#12891" class="Function">*-isCommutativeMagma</a>
    <a id="16166" class="Symbol">;</a> <a id="16168" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a>
    <a id="16197" class="Symbol">)</a>

  <a id="IsCommutativeSemiring.*-isCommutativeMonoid"></a><a id="16202" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a> <a id="16224" class="Symbol">:</a> <a id="16226" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="16246" href="Algebra.Structures.html#15688" class="Bound">*</a> <a id="16248" href="Algebra.Structures.html#15703" class="Bound">1#</a>
  <a id="16253" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a> <a id="16275" class="Symbol">=</a> <a id="16277" class="Keyword">record</a>
    <a id="16288" class="Symbol">{</a> <a id="16290" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="16299" class="Symbol">=</a> <a id="16301" href="Algebra.Structures.html#14656" class="Function">*-isMonoid</a>
    <a id="16316" class="Symbol">;</a> <a id="16318" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="16327" class="Symbol">=</a> <a id="16329" href="Algebra.Structures.html#15781" class="Field">*-comm</a>
    <a id="16340" class="Symbol">}</a>


<a id="16344" class="Keyword">record</a> <a id="IsCancellativeCommutativeSemiring"></a><a id="16351" href="Algebra.Structures.html#16351" class="Record">IsCancellativeCommutativeSemiring</a> <a id="16385" class="Symbol">(</a><a id="16386" href="Algebra.Structures.html#16386" class="Bound">+</a> <a id="16388" href="Algebra.Structures.html#16388" class="Bound">*</a> <a id="16390" class="Symbol">:</a> <a id="16392" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16396" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16397" class="Symbol">)</a> <a id="16399" class="Symbol">(</a><a id="16400" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16403" href="Algebra.Structures.html#16403" class="Bound">1#</a> <a id="16406" class="Symbol">:</a> <a id="16408" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16409" class="Symbol">)</a> <a id="16411" class="Symbol">:</a> <a id="16413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16417" class="Symbol">(</a><a id="16418" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="16420" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16422" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="16423" class="Symbol">)</a> <a id="16425" class="Keyword">where</a>
  <a id="16433" class="Keyword">field</a>
    <a id="IsCancellativeCommutativeSemiring.isCommutativeSemiring"></a><a id="16443" href="Algebra.Structures.html#16443" class="Field">isCommutativeSemiring</a> <a id="16465" class="Symbol">:</a> <a id="16467" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="16489" href="Algebra.Structures.html#16386" class="Bound">+</a> <a id="16491" href="Algebra.Structures.html#16388" class="Bound">*</a> <a id="16493" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16496" href="Algebra.Structures.html#16403" class="Bound">1#</a>
    <a id="IsCancellativeCommutativeSemiring.*-cancelˡ-nonZero"></a><a id="16503" href="Algebra.Structures.html#16503" class="Field">*-cancelˡ-nonZero</a>     <a id="16525" class="Symbol">:</a> <a id="16527" href="Algebra.Definitions.html#4628" class="Function">AlmostLeftCancellative</a> <a id="16550" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16553" href="Algebra.Structures.html#16388" class="Bound">*</a>

  <a id="16558" class="Keyword">open</a> <a id="16563" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="16585" href="Algebra.Structures.html#16443" class="Field">isCommutativeSemiring</a> <a id="16607" class="Keyword">public</a>

  <a id="IsCancellativeCommutativeSemiring.*-cancelʳ-nonZero"></a><a id="16617" href="Algebra.Structures.html#16617" class="Function">*-cancelʳ-nonZero</a> <a id="16635" class="Symbol">:</a> <a id="16637" href="Algebra.Definitions.html#4749" class="Function">AlmostRightCancellative</a> <a id="16661" href="Algebra.Structures.html#16400" class="Bound">0#</a> <a id="16664" href="Algebra.Structures.html#16388" class="Bound">*</a>
  <a id="16668" href="Algebra.Structures.html#16617" class="Function">*-cancelʳ-nonZero</a> <a id="16686" class="Symbol">=</a> <a id="16688" href="Algebra.Consequences.Setoid.html#5453" class="Function">Consequences.comm∧almostCancelˡ⇒almostCancelʳ</a> <a id="16734" href="Algebra.Structures.html#1873" class="Function">setoid</a>
      <a id="16747" href="Algebra.Structures.html#15781" class="Function">*-comm</a> <a id="16754" href="Algebra.Structures.html#16503" class="Field">*-cancelˡ-nonZero</a>

<a id="16773" class="Keyword">record</a> <a id="IsIdempotentSemiring"></a><a id="16780" href="Algebra.Structures.html#16780" class="Record">IsIdempotentSemiring</a> <a id="16801" class="Symbol">(</a><a id="16802" href="Algebra.Structures.html#16802" class="Bound">+</a> <a id="16804" href="Algebra.Structures.html#16804" class="Bound">*</a> <a id="16806" class="Symbol">:</a> <a id="16808" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16812" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16813" class="Symbol">)</a> <a id="16815" class="Symbol">(</a><a id="16816" href="Algebra.Structures.html#16816" class="Bound">0#</a> <a id="16819" href="Algebra.Structures.html#16819" class="Bound">1#</a> <a id="16822" class="Symbol">:</a> <a id="16824" href="Algebra.Structures.html#622" class="Bound">A</a><a id="16825" class="Symbol">)</a> <a id="16827" class="Symbol">:</a> <a id="16829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="16833" class="Symbol">(</a><a id="16834" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="16836" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="16838" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="16839" class="Symbol">)</a> <a id="16841" class="Keyword">where</a>
  <a id="16849" class="Keyword">field</a>
    <a id="IsIdempotentSemiring.isSemiring"></a><a id="16859" href="Algebra.Structures.html#16859" class="Field">isSemiring</a>     <a id="16874" class="Symbol">:</a> <a id="16876" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="16887" href="Algebra.Structures.html#16802" class="Bound">+</a> <a id="16889" href="Algebra.Structures.html#16804" class="Bound">*</a> <a id="16891" href="Algebra.Structures.html#16816" class="Bound">0#</a> <a id="16894" href="Algebra.Structures.html#16819" class="Bound">1#</a>
    <a id="IsIdempotentSemiring.+-idem"></a><a id="16901" href="Algebra.Structures.html#16901" class="Field">+-idem</a>         <a id="16916" class="Symbol">:</a> <a id="16918" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="16929" href="Algebra.Structures.html#16802" class="Bound">+</a>

  <a id="16934" class="Keyword">open</a> <a id="16939" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="16950" href="Algebra.Structures.html#16859" class="Field">isSemiring</a> <a id="16961" class="Keyword">public</a>

  <a id="IsIdempotentSemiring.+-isIdempotentCommutativeMonoid"></a><a id="16971" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="17003" class="Symbol">:</a> <a id="17005" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="17035" href="Algebra.Structures.html#16802" class="Bound">+</a> <a id="17037" href="Algebra.Structures.html#16816" class="Bound">0#</a>
  <a id="17042" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="17074" class="Symbol">=</a> <a id="17076" class="Keyword">record</a>
    <a id="17087" class="Symbol">{</a> <a id="17089" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="17109" class="Symbol">=</a> <a id="17111" href="Algebra.Structures.html#13382" class="Function">+-isCommutativeMonoid</a>
    <a id="17137" class="Symbol">;</a> <a id="17139" href="Algebra.Structures.html#5990" class="Field">idem</a> <a id="17144" class="Symbol">=</a> <a id="17146" href="Algebra.Structures.html#16901" class="Field">+-idem</a>
    <a id="17157" class="Symbol">}</a>

  <a id="17162" class="Keyword">open</a> <a id="17167" href="Algebra.Structures.html#5821" class="Module">IsIdempotentCommutativeMonoid</a> <a id="17197" href="Algebra.Structures.html#16971" class="Function">+-isIdempotentCommutativeMonoid</a> <a id="17229" class="Keyword">public</a>
    <a id="17240" class="Keyword">using</a> <a id="17246" class="Symbol">()</a>
    <a id="17253" class="Keyword">renaming</a> <a id="17262" class="Symbol">(</a> <a id="17264" href="Algebra.Structures.html#6270" class="Function">isCommutativeBand</a> <a id="17282" class="Symbol">to</a> <a id="17285" class="Function">+-isCommutativeBand</a>
             <a id="17318" class="Symbol">;</a> <a id="17320" href="Algebra.Structures.html#5732" class="Function">isBand</a> <a id="17327" class="Symbol">to</a> <a id="17330" class="Function">+-isBand</a>
             <a id="17352" class="Symbol">;</a> <a id="17354" href="Algebra.Structures.html#6083" class="Function">isIdempotentMonoid</a> <a id="17373" class="Symbol">to</a> <a id="17376" class="Function">+-isIdempotentMonoid</a>
             <a id="17410" class="Symbol">)</a>


<a id="17414" class="Keyword">record</a> <a id="IsKleeneAlgebra"></a><a id="17421" href="Algebra.Structures.html#17421" class="Record">IsKleeneAlgebra</a> <a id="17437" class="Symbol">(</a><a id="17438" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17440" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17442" class="Symbol">:</a> <a id="17444" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="17448" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17449" class="Symbol">)</a> <a id="17451" class="Symbol">(</a><a id="17452" href="Algebra.Structures.html#17452" class="Bound">⋆</a> <a id="17454" class="Symbol">:</a> <a id="17456" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="17460" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17461" class="Symbol">)</a> <a id="17463" class="Symbol">(</a><a id="17464" href="Algebra.Structures.html#17464" class="Bound">0#</a> <a id="17467" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17470" class="Symbol">:</a> <a id="17472" href="Algebra.Structures.html#622" class="Bound">A</a><a id="17473" class="Symbol">)</a> <a id="17475" class="Symbol">:</a> <a id="17477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="17481" class="Symbol">(</a><a id="17482" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="17484" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="17486" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="17487" class="Symbol">)</a> <a id="17489" class="Keyword">where</a>
  <a id="17497" class="Keyword">field</a>
    <a id="IsKleeneAlgebra.isIdempotentSemiring"></a><a id="17507" href="Algebra.Structures.html#17507" class="Field">isIdempotentSemiring</a>  <a id="17529" class="Symbol">:</a> <a id="17531" href="Algebra.Structures.html#16780" class="Record">IsIdempotentSemiring</a> <a id="17552" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17554" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17556" href="Algebra.Structures.html#17464" class="Bound">0#</a> <a id="17559" href="Algebra.Structures.html#17467" class="Bound">1#</a>
    <a id="IsKleeneAlgebra.starExpansive"></a><a id="17566" href="Algebra.Structures.html#17566" class="Field">starExpansive</a>         <a id="17588" class="Symbol">:</a> <a id="17590" href="Algebra.Definitions.html#5923" class="Function">StarExpansive</a> <a id="17604" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17607" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17609" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17611" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
    <a id="IsKleeneAlgebra.starDestructive"></a><a id="17617" href="Algebra.Structures.html#17617" class="Field">starDestructive</a>       <a id="17639" class="Symbol">:</a> <a id="17641" href="Algebra.Definitions.html#6338" class="Function">StarDestructive</a> <a id="17657" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17659" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17661" href="Algebra.Structures.html#17452" class="Bound">⋆</a>

  <a id="17666" class="Keyword">open</a> <a id="17671" href="Algebra.Structures.html#16780" class="Module">IsIdempotentSemiring</a> <a id="17692" href="Algebra.Structures.html#17507" class="Field">isIdempotentSemiring</a> <a id="17713" class="Keyword">public</a>

  <a id="IsKleeneAlgebra.starExpansiveˡ"></a><a id="17723" href="Algebra.Structures.html#17723" class="Function">starExpansiveˡ</a> <a id="17738" class="Symbol">:</a> <a id="17740" href="Algebra.Definitions.html#5802" class="Function">StarLeftExpansive</a> <a id="17758" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17761" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17763" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17765" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="17769" href="Algebra.Structures.html#17723" class="Function">starExpansiveˡ</a> <a id="17784" class="Symbol">=</a> <a id="17786" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17792" href="Algebra.Structures.html#17566" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starExpansiveʳ"></a><a id="17809" href="Algebra.Structures.html#17809" class="Function">starExpansiveʳ</a> <a id="17824" class="Symbol">:</a> <a id="17826" href="Algebra.Definitions.html#5680" class="Function">StarRightExpansive</a> <a id="17845" href="Algebra.Structures.html#17467" class="Bound">1#</a> <a id="17848" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17850" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17852" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="17856" href="Algebra.Structures.html#17809" class="Function">starExpansiveʳ</a> <a id="17871" class="Symbol">=</a> <a id="17873" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17879" href="Algebra.Structures.html#17566" class="Field">starExpansive</a>

  <a id="IsKleeneAlgebra.starDestructiveˡ"></a><a id="17896" href="Algebra.Structures.html#17896" class="Function">starDestructiveˡ</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="Algebra.Definitions.html#6072" class="Function">StarLeftDestructive</a> <a id="17935" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="17937" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="17939" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="17943" href="Algebra.Structures.html#17896" class="Function">starDestructiveˡ</a> <a id="17960" class="Symbol">=</a> <a id="17962" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17968" href="Algebra.Structures.html#17617" class="Field">starDestructive</a>

  <a id="IsKleeneAlgebra.starDestructiveʳ"></a><a id="17987" href="Algebra.Structures.html#17987" class="Function">starDestructiveʳ</a> <a id="18004" class="Symbol">:</a> <a id="18006" href="Algebra.Definitions.html#6204" class="Function">StarRightDestructive</a> <a id="18027" href="Algebra.Structures.html#17438" class="Bound">+</a> <a id="18029" href="Algebra.Structures.html#17440" class="Bound">*</a> <a id="18031" href="Algebra.Structures.html#17452" class="Bound">⋆</a>
  <a id="18035" href="Algebra.Structures.html#17987" class="Function">starDestructiveʳ</a> <a id="18052" class="Symbol">=</a> <a id="18054" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18060" href="Algebra.Structures.html#17617" class="Field">starDestructive</a>

<a id="18077" class="Keyword">record</a> <a id="IsQuasiring"></a><a id="18084" href="Algebra.Structures.html#18084" class="Record">IsQuasiring</a> <a id="18096" class="Symbol">(</a><a id="18097" href="Algebra.Structures.html#18097" class="Bound">+</a> <a id="18099" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18101" class="Symbol">:</a> <a id="18103" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="18107" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18108" class="Symbol">)</a> <a id="18110" class="Symbol">(</a><a id="18111" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18114" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="18117" class="Symbol">:</a> <a id="18119" href="Algebra.Structures.html#622" class="Bound">A</a><a id="18120" class="Symbol">)</a> <a id="18122" class="Symbol">:</a> <a id="18124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18128" class="Symbol">(</a><a id="18129" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="18131" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="18133" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="18134" class="Symbol">)</a> <a id="18136" class="Keyword">where</a>
  <a id="18144" class="Keyword">field</a>
    <a id="IsQuasiring.+-isMonoid"></a><a id="18154" href="Algebra.Structures.html#18154" class="Field">+-isMonoid</a>    <a id="18168" class="Symbol">:</a> <a id="18170" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="18179" href="Algebra.Structures.html#18097" class="Bound">+</a> <a id="18181" href="Algebra.Structures.html#18111" class="Bound">0#</a>
    <a id="IsQuasiring.*-cong"></a><a id="18188" href="Algebra.Structures.html#18188" class="Field">*-cong</a>        <a id="18202" class="Symbol">:</a> <a id="18204" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="18215" href="Algebra.Structures.html#18099" class="Bound">*</a>
    <a id="IsQuasiring.*-assoc"></a><a id="18221" href="Algebra.Structures.html#18221" class="Field">*-assoc</a>       <a id="18235" class="Symbol">:</a> <a id="18237" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="18249" href="Algebra.Structures.html#18099" class="Bound">*</a>
    <a id="IsQuasiring.*-identity"></a><a id="18255" href="Algebra.Structures.html#18255" class="Field">*-identity</a>    <a id="18269" class="Symbol">:</a> <a id="18271" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="18280" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="18283" href="Algebra.Structures.html#18099" class="Bound">*</a>
    <a id="IsQuasiring.distrib"></a><a id="18289" href="Algebra.Structures.html#18289" class="Field">distrib</a>       <a id="18303" class="Symbol">:</a> <a id="18305" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18307" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="18323" href="Algebra.Structures.html#18097" class="Bound">+</a>
    <a id="IsQuasiring.zero"></a><a id="18329" href="Algebra.Structures.html#18329" class="Field">zero</a>          <a id="18343" class="Symbol">:</a> <a id="18345" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="18350" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18353" href="Algebra.Structures.html#18099" class="Bound">*</a>

  <a id="18358" class="Keyword">open</a> <a id="18363" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="18372" href="Algebra.Structures.html#18154" class="Field">+-isMonoid</a> <a id="18383" class="Keyword">public</a>
    <a id="18394" class="Keyword">renaming</a>
    <a id="18407" class="Symbol">(</a> <a id="18409" href="Algebra.Structures.html#3389" class="Function">assoc</a>         <a id="18423" class="Symbol">to</a> <a id="18426" class="Function">+-assoc</a>
    <a id="18438" class="Symbol">;</a> <a id="18440" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>        <a id="18454" class="Symbol">to</a> <a id="18457" class="Function">+-cong</a>
    <a id="18468" class="Symbol">;</a> <a id="18470" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>       <a id="18484" class="Symbol">to</a> <a id="18487" class="Function">+-congˡ</a>
    <a id="18499" class="Symbol">;</a> <a id="18501" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>       <a id="18515" class="Symbol">to</a> <a id="18518" class="Function">+-congʳ</a>
    <a id="18530" class="Symbol">;</a> <a id="18532" href="Algebra.Structures.html#4847" class="Field">identity</a>      <a id="18546" class="Symbol">to</a> <a id="18549" class="Field">+-identity</a>
    <a id="18564" class="Symbol">;</a> <a id="18566" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>     <a id="18580" class="Symbol">to</a> <a id="18583" class="Function">+-identityˡ</a>
    <a id="18599" class="Symbol">;</a> <a id="18601" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>     <a id="18615" class="Symbol">to</a> <a id="18618" class="Function">+-identityʳ</a>
    <a id="18634" class="Symbol">;</a> <a id="18636" href="Algebra.Structures.html#3365" class="Function">isMagma</a>       <a id="18650" class="Symbol">to</a> <a id="18653" class="Function">+-isMagma</a>
    <a id="18667" class="Symbol">;</a> <a id="18669" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a> <a id="18683" class="Symbol">to</a> <a id="18686" class="Function">+-isUnitalMagma</a>
    <a id="18706" class="Symbol">;</a> <a id="18708" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a>   <a id="18722" class="Symbol">to</a> <a id="18725" class="Field">+-isSemigroup</a>
    <a id="18743" class="Symbol">)</a>

  <a id="IsQuasiring.distribˡ"></a><a id="18748" href="Algebra.Structures.html#18748" class="Function">distribˡ</a> <a id="18757" class="Symbol">:</a> <a id="18759" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18761" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="18778" href="Algebra.Structures.html#18097" class="Bound">+</a>
  <a id="18782" href="Algebra.Structures.html#18748" class="Function">distribˡ</a> <a id="18791" class="Symbol">=</a> <a id="18793" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18799" href="Algebra.Structures.html#18289" class="Field">distrib</a>

  <a id="IsQuasiring.distribʳ"></a><a id="18810" href="Algebra.Structures.html#18810" class="Function">distribʳ</a> <a id="18819" class="Symbol">:</a> <a id="18821" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="18823" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="18840" href="Algebra.Structures.html#18097" class="Bound">+</a>
  <a id="18844" href="Algebra.Structures.html#18810" class="Function">distribʳ</a> <a id="18853" class="Symbol">=</a> <a id="18855" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18861" href="Algebra.Structures.html#18289" class="Field">distrib</a>

  <a id="IsQuasiring.zeroˡ"></a><a id="18872" href="Algebra.Structures.html#18872" class="Function">zeroˡ</a> <a id="18878" class="Symbol">:</a> <a id="18880" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="18889" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18892" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="18896" href="Algebra.Structures.html#18872" class="Function">zeroˡ</a> <a id="18902" class="Symbol">=</a> <a id="18904" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18910" href="Algebra.Structures.html#18329" class="Field">zero</a>

  <a id="IsQuasiring.zeroʳ"></a><a id="18918" href="Algebra.Structures.html#18918" class="Function">zeroʳ</a> <a id="18924" class="Symbol">:</a> <a id="18926" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="18936" href="Algebra.Structures.html#18111" class="Bound">0#</a> <a id="18939" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="18943" href="Algebra.Structures.html#18918" class="Function">zeroʳ</a> <a id="18949" class="Symbol">=</a> <a id="18951" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18957" href="Algebra.Structures.html#18329" class="Field">zero</a>

  <a id="IsQuasiring.identityˡ"></a><a id="18965" href="Algebra.Structures.html#18965" class="Function">identityˡ</a> <a id="18975" class="Symbol">:</a> <a id="18977" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="18990" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="18993" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="18997" href="Algebra.Structures.html#18965" class="Function">identityˡ</a> <a id="19007" class="Symbol">=</a> <a id="19009" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="19015" href="Algebra.Structures.html#18255" class="Field">*-identity</a>

  <a id="IsQuasiring.identityʳ"></a><a id="19029" href="Algebra.Structures.html#19029" class="Function">identityʳ</a> <a id="19039" class="Symbol">:</a> <a id="19041" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="19055" href="Algebra.Structures.html#18114" class="Bound">1#</a> <a id="19058" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="19062" href="Algebra.Structures.html#19029" class="Function">identityʳ</a> <a id="19072" class="Symbol">=</a> <a id="19074" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19080" href="Algebra.Structures.html#18255" class="Field">*-identity</a>

  <a id="IsQuasiring.*-isMagma"></a><a id="19094" href="Algebra.Structures.html#19094" class="Function">*-isMagma</a> <a id="19104" class="Symbol">:</a> <a id="19106" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="19114" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="19118" href="Algebra.Structures.html#19094" class="Function">*-isMagma</a> <a id="19128" class="Symbol">=</a> <a id="19130" class="Keyword">record</a>
    <a id="19141" class="Symbol">{</a> <a id="19143" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="19157" class="Symbol">=</a> <a id="19159" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="19177" class="Symbol">;</a> <a id="19179" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="19193" class="Symbol">=</a> <a id="19195" href="Algebra.Structures.html#18188" class="Field">*-cong</a>
    <a id="19206" class="Symbol">}</a>

  <a id="IsQuasiring.*-isSemigroup"></a><a id="19211" href="Algebra.Structures.html#19211" class="Function">*-isSemigroup</a> <a id="19225" class="Symbol">:</a> <a id="19227" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="19239" href="Algebra.Structures.html#18099" class="Bound">*</a>
  <a id="19243" href="Algebra.Structures.html#19211" class="Function">*-isSemigroup</a> <a id="19257" class="Symbol">=</a> <a id="19259" class="Keyword">record</a>
    <a id="19270" class="Symbol">{</a> <a id="19272" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="19280" class="Symbol">=</a> <a id="19282" href="Algebra.Structures.html#19094" class="Function">*-isMagma</a>
    <a id="19296" class="Symbol">;</a> <a id="19298" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="19306" class="Symbol">=</a> <a id="19308" href="Algebra.Structures.html#18221" class="Field">*-assoc</a>
    <a id="19320" class="Symbol">}</a>

  <a id="IsQuasiring.*-isMonoid"></a><a id="19325" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="19336" class="Symbol">:</a> <a id="19338" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="19347" href="Algebra.Structures.html#18099" class="Bound">*</a> <a id="19349" href="Algebra.Structures.html#18114" class="Bound">1#</a>
  <a id="19354" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="19365" class="Symbol">=</a> <a id="19367" class="Keyword">record</a>
    <a id="19378" class="Symbol">{</a> <a id="19380" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="19392" class="Symbol">=</a> <a id="19394" href="Algebra.Structures.html#19211" class="Function">*-isSemigroup</a>
    <a id="19412" class="Symbol">;</a> <a id="19414" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="19426" class="Symbol">=</a> <a id="19428" href="Algebra.Structures.html#18255" class="Field">*-identity</a>
    <a id="19443" class="Symbol">}</a>

  <a id="19448" class="Keyword">open</a> <a id="19453" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="19462" href="Algebra.Structures.html#19325" class="Function">*-isMonoid</a> <a id="19473" class="Keyword">public</a>
    <a id="19484" class="Keyword">using</a> <a id="19490" class="Symbol">()</a>
    <a id="19497" class="Keyword">renaming</a>
    <a id="19510" class="Symbol">(</a> <a id="19512" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>     <a id="19524" class="Symbol">to</a> <a id="19527" class="Function">*-congˡ</a>
    <a id="19539" class="Symbol">;</a> <a id="19541" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>     <a id="19553" class="Symbol">to</a> <a id="19556" class="Function">*-congʳ</a>
    <a id="19568" class="Symbol">;</a> <a id="19570" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>   <a id="19582" class="Symbol">to</a> <a id="19585" class="Function">*-identityˡ</a>
    <a id="19601" class="Symbol">;</a> <a id="19603" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>   <a id="19615" class="Symbol">to</a> <a id="19618" class="Function">*-identityʳ</a>
    <a id="19634" class="Symbol">)</a>

<a id="19637" class="Comment">------------------------------------------------------------------------</a>
<a id="19710" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 1 element</a>
<a id="19780" class="Comment">------------------------------------------------------------------------</a>

<a id="19854" class="Keyword">record</a> <a id="IsRingWithoutOne"></a><a id="19861" href="Algebra.Structures.html#19861" class="Record">IsRingWithoutOne</a> <a id="19878" class="Symbol">(</a><a id="19879" href="Algebra.Structures.html#19879" class="Bound">+</a> <a id="19881" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="19883" class="Symbol">:</a> <a id="19885" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="19889" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19890" class="Symbol">)</a> <a id="19892" class="Symbol">(</a><a id="19893" href="Algebra.Structures.html#19893" class="Bound Operator">-_</a> <a id="19896" class="Symbol">:</a> <a id="19898" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="19902" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19903" class="Symbol">)</a> <a id="19905" class="Symbol">(</a><a id="19906" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="19909" class="Symbol">:</a> <a id="19911" href="Algebra.Structures.html#622" class="Bound">A</a><a id="19912" class="Symbol">)</a> <a id="19914" class="Symbol">:</a> <a id="19916" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="19920" class="Symbol">(</a><a id="19921" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="19923" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="19925" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="19926" class="Symbol">)</a> <a id="19928" class="Keyword">where</a>
  <a id="19936" class="Keyword">field</a>
    <a id="IsRingWithoutOne.+-isAbelianGroup"></a><a id="19946" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a> <a id="19963" class="Symbol">:</a> <a id="19965" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="19980" href="Algebra.Structures.html#19879" class="Bound">+</a> <a id="19982" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="19985" href="Algebra.Structures.html#19893" class="Bound Operator">-_</a>
    <a id="IsRingWithoutOne.*-cong"></a><a id="19992" href="Algebra.Structures.html#19992" class="Field">*-cong</a>           <a id="20009" class="Symbol">:</a> <a id="20011" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="20022" href="Algebra.Structures.html#19881" class="Bound">*</a>
    <a id="IsRingWithoutOne.*-assoc"></a><a id="20028" href="Algebra.Structures.html#20028" class="Field">*-assoc</a>          <a id="20045" class="Symbol">:</a> <a id="20047" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="20059" href="Algebra.Structures.html#19881" class="Bound">*</a>
    <a id="IsRingWithoutOne.distrib"></a><a id="20065" href="Algebra.Structures.html#20065" class="Field">distrib</a>          <a id="20082" class="Symbol">:</a> <a id="20084" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="20086" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="20102" href="Algebra.Structures.html#19879" class="Bound">+</a>

  <a id="20107" class="Keyword">open</a> <a id="20112" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="20127" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a> <a id="20144" class="Keyword">public</a>
    <a id="20155" class="Keyword">renaming</a>
    <a id="20168" class="Symbol">(</a> <a id="20170" href="Algebra.Structures.html#3389" class="Function">assoc</a>                   <a id="20194" class="Symbol">to</a> <a id="20197" class="Function">+-assoc</a>
    <a id="20209" class="Symbol">;</a> <a id="20211" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                  <a id="20235" class="Symbol">to</a> <a id="20238" class="Function">+-cong</a>
    <a id="20249" class="Symbol">;</a> <a id="20251" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                 <a id="20275" class="Symbol">to</a> <a id="20278" class="Function">+-congˡ</a>
    <a id="20290" class="Symbol">;</a> <a id="20292" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                 <a id="20316" class="Symbol">to</a> <a id="20319" class="Function">+-congʳ</a>
    <a id="20331" class="Symbol">;</a> <a id="20333" href="Algebra.Structures.html#4847" class="Function">identity</a>                <a id="20357" class="Symbol">to</a> <a id="20360" class="Function">+-identity</a>
    <a id="20375" class="Symbol">;</a> <a id="20377" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>               <a id="20401" class="Symbol">to</a> <a id="20404" class="Function">+-identityˡ</a>
    <a id="20420" class="Symbol">;</a> <a id="20422" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>               <a id="20446" class="Symbol">to</a> <a id="20449" class="Function">+-identityʳ</a>
    <a id="20465" class="Symbol">;</a> <a id="20467" href="Algebra.Structures.html#7532" class="Function">inverse</a>                 <a id="20491" class="Symbol">to</a> <a id="20494" class="Function">-‿inverse</a>
    <a id="20508" class="Symbol">;</a> <a id="20510" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a>                <a id="20534" class="Symbol">to</a> <a id="20537" class="Function">-‿inverseˡ</a>
    <a id="20552" class="Symbol">;</a> <a id="20554" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a>                <a id="20578" class="Symbol">to</a> <a id="20581" class="Function">-‿inverseʳ</a>
    <a id="20596" class="Symbol">;</a> <a id="20598" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a>                 <a id="20622" class="Symbol">to</a> <a id="20625" class="Function">-‿cong</a>
    <a id="20636" class="Symbol">;</a> <a id="20638" href="Algebra.Structures.html#9113" class="Field">comm</a>                    <a id="20662" class="Symbol">to</a> <a id="20665" class="Field">+-comm</a>
    <a id="20676" class="Symbol">;</a> <a id="20678" href="Algebra.Structures.html#3365" class="Function">isMagma</a>                 <a id="20702" class="Symbol">to</a> <a id="20705" class="Function">+-isMagma</a>
    <a id="20719" class="Symbol">;</a> <a id="20721" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>             <a id="20745" class="Symbol">to</a> <a id="20748" class="Function">+-isSemigroup</a>
    <a id="20766" class="Symbol">;</a> <a id="20768" href="Algebra.Structures.html#7501" class="Function">isMonoid</a>                <a id="20792" class="Symbol">to</a> <a id="20795" class="Function">+-isMonoid</a>
    <a id="20810" class="Symbol">;</a> <a id="20812" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>           <a id="20836" class="Symbol">to</a> <a id="20839" class="Function">+-isUnitalMagma</a>
    <a id="20859" class="Symbol">;</a> <a id="20861" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>      <a id="20885" class="Symbol">to</a> <a id="20888" class="Function">+-isCommutativeMagma</a>
    <a id="20913" class="Symbol">;</a> <a id="20915" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a>     <a id="20939" class="Symbol">to</a> <a id="20942" class="Function">+-isCommutativeMonoid</a>
    <a id="20968" class="Symbol">;</a> <a id="20970" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a>  <a id="20994" class="Symbol">to</a> <a id="20997" class="Function">+-isCommutativeSemigroup</a>
    <a id="21026" class="Symbol">;</a> <a id="21028" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>       <a id="21052" class="Symbol">to</a> <a id="21055" class="Function">+-isInvertibleMagma</a>
    <a id="21079" class="Symbol">;</a> <a id="21081" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="21105" class="Symbol">to</a> <a id="21108" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="21138" class="Symbol">;</a> <a id="21140" href="Algebra.Structures.html#9084" class="Field">isGroup</a>                 <a id="21164" class="Symbol">to</a> <a id="21167" class="Field">+-isGroup</a>
    <a id="21181" class="Symbol">)</a>

  <a id="IsRingWithoutOne.distribˡ"></a><a id="21186" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="21195" class="Symbol">:</a> <a id="21197" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="21199" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="21216" href="Algebra.Structures.html#19879" class="Bound">+</a>
  <a id="21220" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="21229" class="Symbol">=</a> <a id="21231" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="21237" href="Algebra.Structures.html#20065" class="Field">distrib</a>

  <a id="IsRingWithoutOne.distribʳ"></a><a id="21248" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="21257" class="Symbol">:</a> <a id="21259" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="21261" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="21278" href="Algebra.Structures.html#19879" class="Bound">+</a>
  <a id="21282" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="21291" class="Symbol">=</a> <a id="21293" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="21299" href="Algebra.Structures.html#20065" class="Field">distrib</a>

  <a id="IsRingWithoutOne.zeroˡ"></a><a id="21310" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="21316" class="Symbol">:</a> <a id="21318" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="21327" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="21330" href="Algebra.Structures.html#19881" class="Bound">*</a>
  <a id="21334" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="21340" class="Symbol">=</a> <a id="21342" href="Algebra.Consequences.Setoid.html#10597" class="Function">Consequences.assoc∧distribʳ∧idʳ∧invʳ⇒zeˡ</a> <a id="21383" href="Algebra.Structures.html#1873" class="Function">setoid</a>
    <a id="21394" href="Algebra.Structures.html#20238" class="Function">+-cong</a> <a id="21401" href="Algebra.Structures.html#19992" class="Field">*-cong</a> <a id="21408" href="Algebra.Structures.html#20197" class="Function">+-assoc</a> <a id="21416" href="Algebra.Structures.html#21248" class="Function">distribʳ</a> <a id="21425" href="Algebra.Structures.html#20449" class="Function">+-identityʳ</a> <a id="21437" href="Algebra.Structures.html#20581" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zeroʳ"></a><a id="21451" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a> <a id="21457" class="Symbol">:</a> <a id="21459" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="21469" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="21472" href="Algebra.Structures.html#19881" class="Bound">*</a>
  <a id="21476" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a> <a id="21482" class="Symbol">=</a> <a id="21484" href="Algebra.Consequences.Setoid.html#11299" class="Function">Consequences.assoc∧distribˡ∧idʳ∧invʳ⇒zeʳ</a> <a id="21525" href="Algebra.Structures.html#1873" class="Function">setoid</a>
    <a id="21536" href="Algebra.Structures.html#20238" class="Function">+-cong</a> <a id="21543" href="Algebra.Structures.html#19992" class="Field">*-cong</a> <a id="21550" href="Algebra.Structures.html#20197" class="Function">+-assoc</a> <a id="21558" href="Algebra.Structures.html#21186" class="Function">distribˡ</a> <a id="21567" href="Algebra.Structures.html#20449" class="Function">+-identityʳ</a> <a id="21579" href="Algebra.Structures.html#20581" class="Function">-‿inverseʳ</a>

  <a id="IsRingWithoutOne.zero"></a><a id="21593" href="Algebra.Structures.html#21593" class="Function">zero</a> <a id="21598" class="Symbol">:</a> <a id="21600" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="21605" href="Algebra.Structures.html#19906" class="Bound">0#</a> <a id="21608" href="Algebra.Structures.html#19881" class="Bound">*</a>
  <a id="21612" href="Algebra.Structures.html#21593" class="Function">zero</a> <a id="21617" class="Symbol">=</a> <a id="21619" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a> <a id="21625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21627" href="Algebra.Structures.html#21451" class="Function">zeroʳ</a>

  <a id="IsRingWithoutOne.isNearSemiring"></a><a id="21636" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="21651" class="Symbol">:</a> <a id="21653" href="Algebra.Structures.html#9661" class="Record">IsNearSemiring</a> <a id="21668" href="Algebra.Structures.html#19879" class="Bound">+</a> <a id="21670" href="Algebra.Structures.html#19881" class="Bound">*</a> <a id="21672" href="Algebra.Structures.html#19906" class="Bound">0#</a>
  <a id="21677" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="21692" class="Symbol">=</a> <a id="21694" class="Keyword">record</a>
    <a id="21705" class="Symbol">{</a> <a id="21707" href="Algebra.Structures.html#9731" class="Field">+-isMonoid</a> <a id="21718" class="Symbol">=</a> <a id="21720" href="Algebra.Structures.html#20795" class="Function">+-isMonoid</a>
    <a id="21735" class="Symbol">;</a> <a id="21737" href="Algebra.Structures.html#9765" class="Field">*-cong</a> <a id="21744" class="Symbol">=</a> <a id="21746" href="Algebra.Structures.html#19992" class="Field">*-cong</a>
    <a id="21757" class="Symbol">;</a> <a id="21759" href="Algebra.Structures.html#9798" class="Field">*-assoc</a> <a id="21767" class="Symbol">=</a> <a id="21769" href="Algebra.Structures.html#20028" class="Field">*-assoc</a>
    <a id="21781" class="Symbol">;</a> <a id="21783" href="Algebra.Structures.html#9832" class="Field">distribʳ</a> <a id="21792" class="Symbol">=</a> <a id="21794" href="Algebra.Structures.html#21248" class="Function">distribʳ</a>
    <a id="21807" class="Symbol">;</a> <a id="21809" href="Algebra.Structures.html#9873" class="Field">zeroˡ</a> <a id="21815" class="Symbol">=</a> <a id="21817" href="Algebra.Structures.html#21310" class="Function">zeroˡ</a>
    <a id="21827" class="Symbol">}</a>

  <a id="21832" class="Keyword">open</a> <a id="21837" href="Algebra.Structures.html#9661" class="Module">IsNearSemiring</a> <a id="21852" href="Algebra.Structures.html#21636" class="Function">isNearSemiring</a> <a id="21867" class="Keyword">public</a>
    <a id="21878" class="Keyword">using</a> <a id="21884" class="Symbol">(</a><a id="21885" href="Algebra.Structures.html#10296" class="Function">*-isMagma</a><a id="21894" class="Symbol">;</a> <a id="21896" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a><a id="21909" class="Symbol">;</a> <a id="21911" href="Algebra.Structures.html#10601" class="Function">*-congˡ</a><a id="21918" class="Symbol">;</a> <a id="21920" href="Algebra.Structures.html#10627" class="Function">*-congʳ</a><a id="21927" class="Symbol">)</a>

<a id="21930" class="Comment">------------------------------------------------------------------------</a>
<a id="22003" class="Comment">-- Structures with 2 binary operations, 1 unary operation &amp; 2 elements</a>
<a id="22074" class="Comment">------------------------------------------------------------------------</a>

<a id="22148" class="Keyword">record</a> <a id="IsNonAssociativeRing"></a><a id="22155" href="Algebra.Structures.html#22155" class="Record">IsNonAssociativeRing</a> <a id="22176" class="Symbol">(</a><a id="22177" href="Algebra.Structures.html#22177" class="Bound">+</a> <a id="22179" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="22181" class="Symbol">:</a> <a id="22183" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="22187" href="Algebra.Structures.html#622" class="Bound">A</a><a id="22188" class="Symbol">)</a> <a id="22190" class="Symbol">(</a><a id="22191" href="Algebra.Structures.html#22191" class="Bound Operator">-_</a> <a id="22194" class="Symbol">:</a> <a id="22196" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="22200" href="Algebra.Structures.html#622" class="Bound">A</a><a id="22201" class="Symbol">)</a> <a id="22203" class="Symbol">(</a><a id="22204" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="22207" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="22210" class="Symbol">:</a> <a id="22212" href="Algebra.Structures.html#622" class="Bound">A</a><a id="22213" class="Symbol">)</a> <a id="22215" class="Symbol">:</a> <a id="22217" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22221" class="Symbol">(</a><a id="22222" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="22224" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="22226" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="22227" class="Symbol">)</a> <a id="22229" class="Keyword">where</a>
  <a id="22237" class="Keyword">field</a>
    <a id="IsNonAssociativeRing.+-isAbelianGroup"></a><a id="22247" href="Algebra.Structures.html#22247" class="Field">+-isAbelianGroup</a> <a id="22264" class="Symbol">:</a> <a id="22266" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="22281" href="Algebra.Structures.html#22177" class="Bound">+</a> <a id="22283" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="22286" href="Algebra.Structures.html#22191" class="Bound Operator">-_</a>
    <a id="IsNonAssociativeRing.*-cong"></a><a id="22293" href="Algebra.Structures.html#22293" class="Field">*-cong</a>           <a id="22310" class="Symbol">:</a> <a id="22312" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="22323" href="Algebra.Structures.html#22179" class="Bound">*</a>
    <a id="IsNonAssociativeRing.*-identity"></a><a id="22329" href="Algebra.Structures.html#22329" class="Field">*-identity</a>       <a id="22346" class="Symbol">:</a> <a id="22348" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="22357" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="22360" href="Algebra.Structures.html#22179" class="Bound">*</a>
    <a id="IsNonAssociativeRing.distrib"></a><a id="22366" href="Algebra.Structures.html#22366" class="Field">distrib</a>          <a id="22383" class="Symbol">:</a> <a id="22385" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="22387" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="22403" href="Algebra.Structures.html#22177" class="Bound">+</a>
    <a id="IsNonAssociativeRing.zero"></a><a id="22409" href="Algebra.Structures.html#22409" class="Field">zero</a>             <a id="22426" class="Symbol">:</a> <a id="22428" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="22433" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="22436" href="Algebra.Structures.html#22179" class="Bound">*</a>

  <a id="22441" class="Keyword">open</a> <a id="22446" href="Algebra.Structures.html#8982" class="Module">IsAbelianGroup</a> <a id="22461" href="Algebra.Structures.html#22247" class="Field">+-isAbelianGroup</a> <a id="22478" class="Keyword">public</a>
    <a id="22489" class="Keyword">renaming</a>
    <a id="22502" class="Symbol">(</a> <a id="22504" href="Algebra.Structures.html#3389" class="Function">assoc</a>                   <a id="22528" class="Symbol">to</a> <a id="22531" class="Function">+-assoc</a>
    <a id="22543" class="Symbol">;</a> <a id="22545" href="Algebra.Structures.html#1798" class="Function">∙-cong</a>                  <a id="22569" class="Symbol">to</a> <a id="22572" class="Function">+-cong</a>
    <a id="22583" class="Symbol">;</a> <a id="22585" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>                 <a id="22609" class="Symbol">to</a> <a id="22612" class="Function">+-congˡ</a>
    <a id="22624" class="Symbol">;</a> <a id="22626" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>                 <a id="22650" class="Symbol">to</a> <a id="22653" class="Function">+-congʳ</a>
    <a id="22665" class="Symbol">;</a> <a id="22667" href="Algebra.Structures.html#4847" class="Function">identity</a>                <a id="22691" class="Symbol">to</a> <a id="22694" class="Function">+-identity</a>
    <a id="22709" class="Symbol">;</a> <a id="22711" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>               <a id="22735" class="Symbol">to</a> <a id="22738" class="Function">+-identityˡ</a>
    <a id="22754" class="Symbol">;</a> <a id="22756" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>               <a id="22780" class="Symbol">to</a> <a id="22783" class="Function">+-identityʳ</a>
    <a id="22799" class="Symbol">;</a> <a id="22801" href="Algebra.Structures.html#7532" class="Function">inverse</a>                 <a id="22825" class="Symbol">to</a> <a id="22828" class="Function">-‿inverse</a>
    <a id="22842" class="Symbol">;</a> <a id="22844" href="Algebra.Structures.html#7899" class="Function">inverseˡ</a>                <a id="22868" class="Symbol">to</a> <a id="22871" class="Function">-‿inverseˡ</a>
    <a id="22886" class="Symbol">;</a> <a id="22888" href="Algebra.Structures.html#7962" class="Function">inverseʳ</a>                <a id="22912" class="Symbol">to</a> <a id="22915" class="Function">-‿inverseʳ</a>
    <a id="22930" class="Symbol">;</a> <a id="22932" href="Algebra.Structures.html#7566" class="Function">⁻¹-cong</a>                 <a id="22956" class="Symbol">to</a> <a id="22959" class="Function">-‿cong</a>
    <a id="22970" class="Symbol">;</a> <a id="22972" href="Algebra.Structures.html#9113" class="Field">comm</a>                    <a id="22996" class="Symbol">to</a> <a id="22999" class="Field">+-comm</a>
    <a id="23010" class="Symbol">;</a> <a id="23012" href="Algebra.Structures.html#3365" class="Function">isMagma</a>                 <a id="23036" class="Symbol">to</a> <a id="23039" class="Function">+-isMagma</a>
    <a id="23053" class="Symbol">;</a> <a id="23055" href="Algebra.Structures.html#4815" class="Function">isSemigroup</a>             <a id="23079" class="Symbol">to</a> <a id="23082" class="Function">+-isSemigroup</a>
    <a id="23100" class="Symbol">;</a> <a id="23102" href="Algebra.Structures.html#7501" class="Function">isMonoid</a>                <a id="23126" class="Symbol">to</a> <a id="23129" class="Function">+-isMonoid</a>
    <a id="23144" class="Symbol">;</a> <a id="23146" href="Algebra.Structures.html#5039" class="Function">isUnitalMagma</a>           <a id="23170" class="Symbol">to</a> <a id="23173" class="Function">+-isUnitalMagma</a>
    <a id="23193" class="Symbol">;</a> <a id="23195" href="Algebra.Structures.html#3780" class="Function">isCommutativeMagma</a>      <a id="23219" class="Symbol">to</a> <a id="23222" class="Function">+-isCommutativeMagma</a>
    <a id="23247" class="Symbol">;</a> <a id="23249" href="Algebra.Structures.html#9213" class="Function">isCommutativeMonoid</a>     <a id="23273" class="Symbol">to</a> <a id="23276" class="Function">+-isCommutativeMonoid</a>
    <a id="23302" class="Symbol">;</a> <a id="23304" href="Algebra.Structures.html#5325" class="Function">isCommutativeSemigroup</a>  <a id="23328" class="Symbol">to</a> <a id="23331" class="Function">+-isCommutativeSemigroup</a>
    <a id="23360" class="Symbol">;</a> <a id="23362" href="Algebra.Structures.html#8644" class="Function">isInvertibleMagma</a>       <a id="23386" class="Symbol">to</a> <a id="23389" class="Function">+-isInvertibleMagma</a>
    <a id="23413" class="Symbol">;</a> <a id="23415" href="Algebra.Structures.html#8802" class="Function">isInvertibleUnitalMagma</a> <a id="23439" class="Symbol">to</a> <a id="23442" class="Function">+-isInvertibleUnitalMagma</a>
    <a id="23472" class="Symbol">;</a> <a id="23474" href="Algebra.Structures.html#9084" class="Field">isGroup</a>                 <a id="23498" class="Symbol">to</a> <a id="23501" class="Field">+-isGroup</a>
    <a id="23515" class="Symbol">)</a>

  <a id="IsNonAssociativeRing.zeroˡ"></a><a id="23520" href="Algebra.Structures.html#23520" class="Function">zeroˡ</a> <a id="23526" class="Symbol">:</a> <a id="23528" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="23537" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="23540" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23544" href="Algebra.Structures.html#23520" class="Function">zeroˡ</a> <a id="23550" class="Symbol">=</a> <a id="23552" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="23558" href="Algebra.Structures.html#22409" class="Field">zero</a>

  <a id="IsNonAssociativeRing.zeroʳ"></a><a id="23566" href="Algebra.Structures.html#23566" class="Function">zeroʳ</a> <a id="23572" class="Symbol">:</a> <a id="23574" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="23584" href="Algebra.Structures.html#22204" class="Bound">0#</a> <a id="23587" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23591" href="Algebra.Structures.html#23566" class="Function">zeroʳ</a> <a id="23597" class="Symbol">=</a> <a id="23599" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="23605" href="Algebra.Structures.html#22409" class="Field">zero</a>

  <a id="IsNonAssociativeRing.distribˡ"></a><a id="23613" href="Algebra.Structures.html#23613" class="Function">distribˡ</a> <a id="23622" class="Symbol">:</a> <a id="23624" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="23626" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="23643" href="Algebra.Structures.html#22177" class="Bound">+</a>
  <a id="23647" href="Algebra.Structures.html#23613" class="Function">distribˡ</a> <a id="23656" class="Symbol">=</a> <a id="23658" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="23664" href="Algebra.Structures.html#22366" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.distribʳ"></a><a id="23675" href="Algebra.Structures.html#23675" class="Function">distribʳ</a> <a id="23684" class="Symbol">:</a> <a id="23686" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="23688" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="23705" href="Algebra.Structures.html#22177" class="Bound">+</a>
  <a id="23709" href="Algebra.Structures.html#23675" class="Function">distribʳ</a> <a id="23718" class="Symbol">=</a> <a id="23720" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="23726" href="Algebra.Structures.html#22366" class="Field">distrib</a>

  <a id="IsNonAssociativeRing.*-isMagma"></a><a id="23737" href="Algebra.Structures.html#23737" class="Function">*-isMagma</a> <a id="23747" class="Symbol">:</a> <a id="23749" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="23757" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23761" href="Algebra.Structures.html#23737" class="Function">*-isMagma</a> <a id="23771" class="Symbol">=</a> <a id="23773" class="Keyword">record</a>
    <a id="23784" class="Symbol">{</a> <a id="23786" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="23800" class="Symbol">=</a> <a id="23802" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
    <a id="23820" class="Symbol">;</a> <a id="23822" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="23836" class="Symbol">=</a> <a id="23838" href="Algebra.Structures.html#22293" class="Field">*-cong</a>
    <a id="23849" class="Symbol">}</a>

  <a id="IsNonAssociativeRing.*-identityˡ"></a><a id="23854" href="Algebra.Structures.html#23854" class="Function">*-identityˡ</a> <a id="23866" class="Symbol">:</a> <a id="23868" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="23881" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="23884" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23888" href="Algebra.Structures.html#23854" class="Function">*-identityˡ</a> <a id="23900" class="Symbol">=</a> <a id="23902" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="23908" href="Algebra.Structures.html#22329" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-identityʳ"></a><a id="23922" href="Algebra.Structures.html#23922" class="Function">*-identityʳ</a> <a id="23934" class="Symbol">:</a> <a id="23936" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="23950" href="Algebra.Structures.html#22207" class="Bound">1#</a> <a id="23953" href="Algebra.Structures.html#22179" class="Bound">*</a>
  <a id="23957" href="Algebra.Structures.html#23922" class="Function">*-identityʳ</a> <a id="23969" class="Symbol">=</a> <a id="23971" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="23977" href="Algebra.Structures.html#22329" class="Field">*-identity</a>

  <a id="IsNonAssociativeRing.*-isUnitalMagma"></a><a id="23991" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a> <a id="24007" class="Symbol">:</a> <a id="24009" href="Algebra.Structures.html#4476" class="Record">IsUnitalMagma</a> <a id="24023" href="Algebra.Structures.html#22179" class="Bound">*</a> <a id="24025" href="Algebra.Structures.html#22207" class="Bound">1#</a>
  <a id="24030" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a> <a id="24046" class="Symbol">=</a> <a id="24048" class="Keyword">record</a>
    <a id="24059" class="Symbol">{</a> <a id="24061" href="Algebra.Structures.html#4542" class="Field">isMagma</a> <a id="24069" class="Symbol">=</a> <a id="24071" href="Algebra.Structures.html#23737" class="Function">*-isMagma</a>
    <a id="24085" class="Symbol">;</a> <a id="24087" href="Algebra.Structures.html#4567" class="Field">identity</a> <a id="24096" class="Symbol">=</a> <a id="24098" href="Algebra.Structures.html#22329" class="Field">*-identity</a>
    <a id="24113" class="Symbol">}</a>

  <a id="24118" class="Keyword">open</a> <a id="24123" href="Algebra.Structures.html#4476" class="Module">IsUnitalMagma</a> <a id="24137" href="Algebra.Structures.html#23991" class="Function">*-isUnitalMagma</a> <a id="24153" class="Keyword">public</a>
    <a id="24164" class="Keyword">using</a> <a id="24170" class="Symbol">()</a>
    <a id="24177" class="Keyword">renaming</a>
    <a id="24190" class="Symbol">(</a> <a id="24192" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a>   <a id="24202" class="Symbol">to</a> <a id="24205" class="Function">*-congˡ</a>
    <a id="24217" class="Symbol">;</a> <a id="24219" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a>   <a id="24229" class="Symbol">to</a> <a id="24232" class="Function">*-congʳ</a>
    <a id="24244" class="Symbol">)</a>

<a id="24247" class="Keyword">record</a> <a id="IsNearring"></a><a id="24254" href="Algebra.Structures.html#24254" class="Record">IsNearring</a> <a id="24265" class="Symbol">(</a><a id="24266" href="Algebra.Structures.html#24266" class="Bound">+</a> <a id="24268" href="Algebra.Structures.html#24268" class="Bound">*</a> <a id="24270" class="Symbol">:</a> <a id="24272" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24276" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24277" class="Symbol">)</a> <a id="24279" class="Symbol">(</a><a id="24280" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24283" href="Algebra.Structures.html#24283" class="Bound">1#</a> <a id="24286" class="Symbol">:</a> <a id="24288" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24289" class="Symbol">)</a> <a id="24291" class="Symbol">(</a><a id="24292" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24296" class="Symbol">:</a> <a id="24298" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="24302" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24303" class="Symbol">)</a> <a id="24305" class="Symbol">:</a> <a id="24307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24311" class="Symbol">(</a><a id="24312" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="24314" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24316" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="24317" class="Symbol">)</a> <a id="24319" class="Keyword">where</a>
  <a id="24327" class="Keyword">field</a>
    <a id="IsNearring.isQuasiring"></a><a id="24337" href="Algebra.Structures.html#24337" class="Field">isQuasiring</a> <a id="24349" class="Symbol">:</a> <a id="24351" href="Algebra.Structures.html#18084" class="Record">IsQuasiring</a> <a id="24363" href="Algebra.Structures.html#24266" class="Bound">+</a> <a id="24365" href="Algebra.Structures.html#24268" class="Bound">*</a> <a id="24367" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24370" href="Algebra.Structures.html#24283" class="Bound">1#</a>
    <a id="IsNearring.+-inverse"></a><a id="24377" href="Algebra.Structures.html#24377" class="Field">+-inverse</a>   <a id="24389" class="Symbol">:</a> <a id="24391" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="24399" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24402" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24406" href="Algebra.Structures.html#24266" class="Bound">+</a>
    <a id="IsNearring.⁻¹-cong"></a><a id="24412" href="Algebra.Structures.html#24412" class="Field">⁻¹-cong</a>     <a id="24424" class="Symbol">:</a> <a id="24426" href="Algebra.Definitions.html#1276" class="Function">Congruent₁</a> <a id="24437" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a>

  <a id="24444" class="Keyword">open</a> <a id="24449" href="Algebra.Structures.html#18084" class="Module">IsQuasiring</a> <a id="24461" href="Algebra.Structures.html#24337" class="Field">isQuasiring</a> <a id="24473" class="Keyword">public</a>

  <a id="IsNearring.+-inverseˡ"></a><a id="24483" href="Algebra.Structures.html#24483" class="Function">+-inverseˡ</a> <a id="24494" class="Symbol">:</a> <a id="24496" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="24508" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24511" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24515" href="Algebra.Structures.html#24266" class="Bound">+</a>
  <a id="24519" href="Algebra.Structures.html#24483" class="Function">+-inverseˡ</a> <a id="24530" class="Symbol">=</a> <a id="24532" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="24538" href="Algebra.Structures.html#24377" class="Field">+-inverse</a>

  <a id="IsNearring.+-inverseʳ"></a><a id="24551" href="Algebra.Structures.html#24551" class="Function">+-inverseʳ</a> <a id="24562" class="Symbol">:</a> <a id="24564" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="24577" href="Algebra.Structures.html#24280" class="Bound">0#</a> <a id="24580" href="Algebra.Structures.html#24292" class="Bound Operator">_⁻¹</a> <a id="24584" href="Algebra.Structures.html#24266" class="Bound">+</a>
  <a id="24588" href="Algebra.Structures.html#24551" class="Function">+-inverseʳ</a> <a id="24599" class="Symbol">=</a> <a id="24601" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="24607" href="Algebra.Structures.html#24377" class="Field">+-inverse</a>

<a id="24618" class="Keyword">record</a> <a id="IsRing"></a><a id="24625" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="24632" class="Symbol">(</a><a id="24633" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="24635" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="24637" class="Symbol">:</a> <a id="24639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="24643" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24644" class="Symbol">)</a> <a id="24646" class="Symbol">(</a><a id="24647" href="Algebra.Structures.html#24647" class="Bound Operator">-_</a> <a id="24650" class="Symbol">:</a> <a id="24652" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="24656" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24657" class="Symbol">)</a> <a id="24659" class="Symbol">(</a><a id="24660" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="24663" href="Algebra.Structures.html#24663" class="Bound">1#</a> <a id="24666" class="Symbol">:</a> <a id="24668" href="Algebra.Structures.html#622" class="Bound">A</a><a id="24669" class="Symbol">)</a> <a id="24671" class="Symbol">:</a> <a id="24673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="24677" class="Symbol">(</a><a id="24678" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="24680" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="24682" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="24683" class="Symbol">)</a> <a id="24685" class="Keyword">where</a>
  <a id="24693" class="Keyword">field</a>
    <a id="IsRing.+-isAbelianGroup"></a><a id="24703" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a> <a id="24720" class="Symbol">:</a> <a id="24722" href="Algebra.Structures.html#8982" class="Record">IsAbelianGroup</a> <a id="24737" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="24739" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="24742" href="Algebra.Structures.html#24647" class="Bound Operator">-_</a>
    <a id="IsRing.*-cong"></a><a id="24749" href="Algebra.Structures.html#24749" class="Field">*-cong</a>           <a id="24766" class="Symbol">:</a> <a id="24768" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="24779" href="Algebra.Structures.html#24635" class="Bound">*</a>
    <a id="IsRing.*-assoc"></a><a id="24785" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>          <a id="24802" class="Symbol">:</a> <a id="24804" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="24816" href="Algebra.Structures.html#24635" class="Bound">*</a>
    <a id="IsRing.*-identity"></a><a id="24822" href="Algebra.Structures.html#24822" class="Field">*-identity</a>       <a id="24839" class="Symbol">:</a> <a id="24841" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="24850" href="Algebra.Structures.html#24663" class="Bound">1#</a> <a id="24853" href="Algebra.Structures.html#24635" class="Bound">*</a>
    <a id="IsRing.distrib"></a><a id="24859" href="Algebra.Structures.html#24859" class="Field">distrib</a>          <a id="24876" class="Symbol">:</a> <a id="24878" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="24880" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="24896" href="Algebra.Structures.html#24633" class="Bound">+</a>

  <a id="IsRing.isRingWithoutOne"></a><a id="24901" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="24918" class="Symbol">:</a> <a id="24920" href="Algebra.Structures.html#19861" class="Record">IsRingWithoutOne</a> <a id="24937" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="24939" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="24941" href="Algebra.Structures.html#24647" class="Bound Operator">-_</a> <a id="24944" href="Algebra.Structures.html#24660" class="Bound">0#</a>
  <a id="24949" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="24966" class="Symbol">=</a> <a id="24968" class="Keyword">record</a>
    <a id="24979" class="Symbol">{</a> <a id="24981" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a> <a id="24998" class="Symbol">=</a> <a id="25000" href="Algebra.Structures.html#24703" class="Field">+-isAbelianGroup</a>
    <a id="25021" class="Symbol">;</a> <a id="25023" href="Algebra.Structures.html#19992" class="Field">*-cong</a>  <a id="25031" class="Symbol">=</a> <a id="25033" href="Algebra.Structures.html#24749" class="Field">*-cong</a>
    <a id="25044" class="Symbol">;</a> <a id="25046" href="Algebra.Structures.html#20028" class="Field">*-assoc</a> <a id="25054" class="Symbol">=</a> <a id="25056" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>
    <a id="25068" class="Symbol">;</a> <a id="25070" href="Algebra.Structures.html#20065" class="Field">distrib</a> <a id="25078" class="Symbol">=</a> <a id="25080" href="Algebra.Structures.html#24859" class="Field">distrib</a>
    <a id="25092" class="Symbol">}</a>

  <a id="25097" class="Keyword">open</a> <a id="25102" href="Algebra.Structures.html#19861" class="Module">IsRingWithoutOne</a> <a id="25119" href="Algebra.Structures.html#24901" class="Function">isRingWithoutOne</a> <a id="25136" class="Keyword">public</a>
    <a id="25147" class="Keyword">hiding</a> <a id="25154" class="Symbol">(</a><a id="25155" href="Algebra.Structures.html#19946" class="Field">+-isAbelianGroup</a><a id="25171" class="Symbol">;</a> <a id="25173" href="Algebra.Structures.html#19992" class="Field">*-cong</a><a id="25179" class="Symbol">;</a> <a id="25181" href="Algebra.Structures.html#20028" class="Field">*-assoc</a><a id="25188" class="Symbol">;</a> <a id="25190" href="Algebra.Structures.html#20065" class="Field">distrib</a><a id="25197" class="Symbol">)</a>

  <a id="IsRing.*-isMonoid"></a><a id="25202" href="Algebra.Structures.html#25202" class="Function">*-isMonoid</a> <a id="25213" class="Symbol">:</a> <a id="25215" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="25224" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="25226" href="Algebra.Structures.html#24663" class="Bound">1#</a>
  <a id="25231" href="Algebra.Structures.html#25202" class="Function">*-isMonoid</a> <a id="25242" class="Symbol">=</a> <a id="25244" class="Keyword">record</a>
    <a id="25255" class="Symbol">{</a> <a id="25257" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="25269" class="Symbol">=</a> <a id="25271" href="Algebra.Structures.html#10413" class="Function">*-isSemigroup</a>
    <a id="25289" class="Symbol">;</a> <a id="25291" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="25303" class="Symbol">=</a> <a id="25305" href="Algebra.Structures.html#24822" class="Field">*-identity</a>
    <a id="25320" class="Symbol">}</a>

  <a id="25325" class="Keyword">open</a> <a id="25330" href="Algebra.Structures.html#4754" class="Module">IsMonoid</a> <a id="25339" href="Algebra.Structures.html#25202" class="Function">*-isMonoid</a> <a id="25350" class="Keyword">public</a>
    <a id="25361" class="Keyword">using</a> <a id="25367" class="Symbol">()</a>
    <a id="25374" class="Keyword">renaming</a>
    <a id="25387" class="Symbol">(</a> <a id="25389" href="Algebra.Structures.html#4916" class="Function">identityˡ</a>   <a id="25401" class="Symbol">to</a> <a id="25404" class="Function">*-identityˡ</a>
    <a id="25420" class="Symbol">;</a> <a id="25422" href="Algebra.Structures.html#4977" class="Function">identityʳ</a>   <a id="25434" class="Symbol">to</a> <a id="25437" class="Function">*-identityʳ</a>
    <a id="25453" class="Symbol">)</a>

  <a id="IsRing.isSemiringWithoutAnnihilatingZero"></a><a id="25458" href="Algebra.Structures.html#25458" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="25496" class="Symbol">:</a> <a id="25498" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="25532" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="25534" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="25536" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="25539" href="Algebra.Structures.html#24663" class="Bound">1#</a>
  <a id="25544" href="Algebra.Structures.html#25458" class="Function">isSemiringWithoutAnnihilatingZero</a> <a id="25578" class="Symbol">=</a> <a id="25580" class="Keyword">record</a>
    <a id="25591" class="Symbol">{</a> <a id="25593" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="25615" class="Symbol">=</a> <a id="25617" href="Algebra.Structures.html#20942" class="Function">+-isCommutativeMonoid</a>
    <a id="25643" class="Symbol">;</a> <a id="25645" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="25667" class="Symbol">=</a> <a id="25669" href="Algebra.Structures.html#24749" class="Field">*-cong</a>
    <a id="25680" class="Symbol">;</a> <a id="25682" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="25704" class="Symbol">=</a> <a id="25706" href="Algebra.Structures.html#24785" class="Field">*-assoc</a>
    <a id="25718" class="Symbol">;</a> <a id="25720" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="25742" class="Symbol">=</a> <a id="25744" href="Algebra.Structures.html#24822" class="Field">*-identity</a>
    <a id="25759" class="Symbol">;</a> <a id="25761" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="25783" class="Symbol">=</a> <a id="25785" href="Algebra.Structures.html#24859" class="Field">distrib</a>
    <a id="25797" class="Symbol">}</a>

  <a id="IsRing.isSemiring"></a><a id="25802" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="25813" class="Symbol">:</a> <a id="25815" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="25826" href="Algebra.Structures.html#24633" class="Bound">+</a> <a id="25828" href="Algebra.Structures.html#24635" class="Bound">*</a> <a id="25830" href="Algebra.Structures.html#24660" class="Bound">0#</a> <a id="25833" href="Algebra.Structures.html#24663" class="Bound">1#</a>
  <a id="25838" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="25849" class="Symbol">=</a> <a id="25851" class="Keyword">record</a>
    <a id="25862" class="Symbol">{</a> <a id="25864" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="25898" class="Symbol">=</a>
        <a id="25908" href="Algebra.Structures.html#25458" class="Function">isSemiringWithoutAnnihilatingZero</a>
    <a id="25946" class="Symbol">;</a> <a id="25948" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="25953" class="Symbol">=</a> <a id="25955" href="Algebra.Structures.html#21593" class="Function">zero</a>
    <a id="25964" class="Symbol">}</a>

  <a id="25969" class="Keyword">open</a> <a id="25974" href="Algebra.Structures.html#14976" class="Module">IsSemiring</a> <a id="25985" href="Algebra.Structures.html#25802" class="Function">isSemiring</a> <a id="25996" class="Keyword">public</a>
    <a id="26007" class="Keyword">using</a> <a id="26013" class="Symbol">(</a><a id="26014" href="Algebra.Structures.html#15247" class="Function">isSemiringWithoutOne</a><a id="26034" class="Symbol">)</a>


<a id="26038" class="Keyword">record</a> <a id="IsCommutativeRing"></a><a id="26045" href="Algebra.Structures.html#26045" class="Record">IsCommutativeRing</a>
         <a id="26072" class="Symbol">(</a><a id="26073" href="Algebra.Structures.html#26073" class="Bound">+</a> <a id="26075" href="Algebra.Structures.html#26075" class="Bound">*</a> <a id="26077" class="Symbol">:</a> <a id="26079" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26083" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26084" class="Symbol">)</a> <a id="26086" class="Symbol">(</a><a id="26087" href="Algebra.Structures.html#26087" class="Bound">-</a> <a id="26089" class="Symbol">:</a> <a id="26091" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="26095" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26096" class="Symbol">)</a> <a id="26098" class="Symbol">(</a><a id="26099" href="Algebra.Structures.html#26099" class="Bound">0#</a> <a id="26102" href="Algebra.Structures.html#26102" class="Bound">1#</a> <a id="26105" class="Symbol">:</a> <a id="26107" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26108" class="Symbol">)</a> <a id="26110" class="Symbol">:</a> <a id="26112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26116" class="Symbol">(</a><a id="26117" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="26119" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26121" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="26122" class="Symbol">)</a> <a id="26124" class="Keyword">where</a>
  <a id="26132" class="Keyword">field</a>
    <a id="IsCommutativeRing.isRing"></a><a id="26142" href="Algebra.Structures.html#26142" class="Field">isRing</a> <a id="26149" class="Symbol">:</a> <a id="26151" href="Algebra.Structures.html#24625" class="Record">IsRing</a> <a id="26158" href="Algebra.Structures.html#26073" class="Bound">+</a> <a id="26160" href="Algebra.Structures.html#26075" class="Bound">*</a> <a id="26162" href="Algebra.Structures.html#26087" class="Bound">-</a> <a id="26164" href="Algebra.Structures.html#26099" class="Bound">0#</a> <a id="26167" href="Algebra.Structures.html#26102" class="Bound">1#</a>
    <a id="IsCommutativeRing.*-comm"></a><a id="26174" href="Algebra.Structures.html#26174" class="Field">*-comm</a> <a id="26181" class="Symbol">:</a> <a id="26183" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="26195" href="Algebra.Structures.html#26075" class="Bound">*</a>

  <a id="26200" class="Keyword">open</a> <a id="26205" href="Algebra.Structures.html#24625" class="Module">IsRing</a> <a id="26212" href="Algebra.Structures.html#26142" class="Field">isRing</a> <a id="26219" class="Keyword">public</a>

  <a id="IsCommutativeRing.isCommutativeSemiring"></a><a id="26229" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="26251" class="Symbol">:</a> <a id="26253" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="26275" href="Algebra.Structures.html#26073" class="Bound">+</a> <a id="26277" href="Algebra.Structures.html#26075" class="Bound">*</a> <a id="26279" href="Algebra.Structures.html#26099" class="Bound">0#</a> <a id="26282" href="Algebra.Structures.html#26102" class="Bound">1#</a>
  <a id="26287" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="26309" class="Symbol">=</a> <a id="26311" class="Keyword">record</a>
    <a id="26322" class="Symbol">{</a> <a id="26324" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="26335" class="Symbol">=</a> <a id="26337" href="Algebra.Structures.html#25802" class="Function">isSemiring</a>
    <a id="26352" class="Symbol">;</a> <a id="26354" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="26361" class="Symbol">=</a> <a id="26363" href="Algebra.Structures.html#26174" class="Field">*-comm</a>
    <a id="26374" class="Symbol">}</a>

  <a id="26379" class="Keyword">open</a> <a id="26384" href="Algebra.Structures.html#15663" class="Module">IsCommutativeSemiring</a> <a id="26406" href="Algebra.Structures.html#26229" class="Function">isCommutativeSemiring</a> <a id="26428" class="Keyword">public</a>
    <a id="26439" class="Keyword">using</a>
    <a id="26449" class="Symbol">(</a> <a id="26451" href="Algebra.Structures.html#15848" class="Function">isCommutativeSemiringWithoutOne</a>
    <a id="26487" class="Symbol">;</a> <a id="26489" href="Algebra.Structures.html#12891" class="Function">*-isCommutativeMagma</a>
    <a id="26514" class="Symbol">;</a> <a id="26516" href="Algebra.Structures.html#12628" class="Function">*-isCommutativeSemigroup</a>
    <a id="26545" class="Symbol">;</a> <a id="26547" href="Algebra.Structures.html#16202" class="Function">*-isCommutativeMonoid</a>
    <a id="26573" class="Symbol">)</a>

<a id="26576" class="Comment">------------------------------------------------------------------------</a>
<a id="26649" class="Comment">-- Structures with 3 binary operations</a>
<a id="26688" class="Comment">------------------------------------------------------------------------</a>

<a id="26762" class="Keyword">record</a> <a id="IsQuasigroup"></a><a id="26769" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a> <a id="26782" class="Symbol">(</a><a id="26783" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="26785" href="Algebra.Structures.html#26785" class="Bound">\\</a> <a id="26788" href="Algebra.Structures.html#26788" class="Bound">//</a> <a id="26791" class="Symbol">:</a> <a id="26793" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="26797" href="Algebra.Structures.html#622" class="Bound">A</a><a id="26798" class="Symbol">)</a> <a id="26800" class="Symbol">:</a> <a id="26802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26806" class="Symbol">(</a><a id="26807" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="26809" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="26811" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="26812" class="Symbol">)</a> <a id="26814" class="Keyword">where</a>
  <a id="26822" class="Keyword">field</a>
    <a id="IsQuasigroup.isMagma"></a><a id="26832" href="Algebra.Structures.html#26832" class="Field">isMagma</a>       <a id="26846" class="Symbol">:</a> <a id="26848" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="26856" href="Algebra.Structures.html#26783" class="Bound">∙</a>
    <a id="IsQuasigroup.\\-cong"></a><a id="26862" href="Algebra.Structures.html#26862" class="Field">\\-cong</a>       <a id="26876" class="Symbol">:</a> <a id="26878" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="26889" href="Algebra.Structures.html#26785" class="Bound">\\</a>
    <a id="IsQuasigroup.//-cong"></a><a id="26896" href="Algebra.Structures.html#26896" class="Field">//-cong</a>       <a id="26910" class="Symbol">:</a> <a id="26912" href="Algebra.Definitions.html#1336" class="Function">Congruent₂</a> <a id="26923" href="Algebra.Structures.html#26788" class="Bound">//</a>
    <a id="IsQuasigroup.leftDivides"></a><a id="26930" href="Algebra.Structures.html#26930" class="Field">leftDivides</a>   <a id="26944" class="Symbol">:</a> <a id="26946" href="Algebra.Definitions.html#5480" class="Function">LeftDivides</a> <a id="26958" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="26960" href="Algebra.Structures.html#26785" class="Bound">\\</a>
    <a id="IsQuasigroup.rightDivides"></a><a id="26967" href="Algebra.Structures.html#26967" class="Field">rightDivides</a>  <a id="26981" class="Symbol">:</a> <a id="26983" href="Algebra.Definitions.html#5578" class="Function">RightDivides</a> <a id="26996" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="26998" href="Algebra.Structures.html#26788" class="Bound">//</a>

  <a id="27004" class="Keyword">open</a> <a id="27009" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="27017" href="Algebra.Structures.html#26832" class="Field">isMagma</a> <a id="27025" class="Keyword">public</a>

  <a id="IsQuasigroup.\\-congˡ"></a><a id="27035" href="Algebra.Structures.html#27035" class="Function">\\-congˡ</a> <a id="27044" class="Symbol">:</a> <a id="27046" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="27060" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27065" href="Algebra.Structures.html#27035" class="Function">\\-congˡ</a> <a id="27074" href="Algebra.Structures.html#27074" class="Bound">y≈z</a> <a id="27078" class="Symbol">=</a> <a id="27080" href="Algebra.Structures.html#26862" class="Field">\\-cong</a> <a id="27088" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="27093" href="Algebra.Structures.html#27074" class="Bound">y≈z</a>

  <a id="IsQuasigroup.\\-congʳ"></a><a id="27100" href="Algebra.Structures.html#27100" class="Function">\\-congʳ</a> <a id="27109" class="Symbol">:</a> <a id="27111" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="27126" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27131" href="Algebra.Structures.html#27100" class="Function">\\-congʳ</a> <a id="27140" href="Algebra.Structures.html#27140" class="Bound">y≈z</a> <a id="27144" class="Symbol">=</a> <a id="27146" href="Algebra.Structures.html#26862" class="Field">\\-cong</a> <a id="27154" href="Algebra.Structures.html#27140" class="Bound">y≈z</a> <a id="27158" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsQuasigroup.//-congˡ"></a><a id="27166" href="Algebra.Structures.html#27166" class="Function">//-congˡ</a> <a id="27175" class="Symbol">:</a> <a id="27177" href="Algebra.Definitions.html#1400" class="Function">LeftCongruent</a> <a id="27191" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27196" href="Algebra.Structures.html#27166" class="Function">//-congˡ</a> <a id="27205" href="Algebra.Structures.html#27205" class="Bound">y≈z</a> <a id="27209" class="Symbol">=</a> <a id="27211" href="Algebra.Structures.html#26896" class="Field">//-cong</a> <a id="27219" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="27224" href="Algebra.Structures.html#27205" class="Bound">y≈z</a>

  <a id="IsQuasigroup.//-congʳ"></a><a id="27231" href="Algebra.Structures.html#27231" class="Function">//-congʳ</a> <a id="27240" class="Symbol">:</a> <a id="27242" href="Algebra.Definitions.html#1477" class="Function">RightCongruent</a> <a id="27257" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27262" href="Algebra.Structures.html#27231" class="Function">//-congʳ</a> <a id="27271" href="Algebra.Structures.html#27271" class="Bound">y≈z</a> <a id="27275" class="Symbol">=</a> <a id="27277" href="Algebra.Structures.html#26896" class="Field">//-cong</a> <a id="27285" href="Algebra.Structures.html#27271" class="Bound">y≈z</a> <a id="27289" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="IsQuasigroup.leftDividesˡ"></a><a id="27297" href="Algebra.Structures.html#27297" class="Function">leftDividesˡ</a> <a id="27310" class="Symbol">:</a> <a id="27312" href="Algebra.Definitions.html#5119" class="Function">LeftDividesˡ</a> <a id="27325" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27327" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27332" href="Algebra.Structures.html#27297" class="Function">leftDividesˡ</a> <a id="27345" class="Symbol">=</a> <a id="27347" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27353" href="Algebra.Structures.html#26930" class="Field">leftDivides</a>

  <a id="IsQuasigroup.leftDividesʳ"></a><a id="27368" href="Algebra.Structures.html#27368" class="Function">leftDividesʳ</a> <a id="27381" class="Symbol">:</a> <a id="27383" href="Algebra.Definitions.html#5209" class="Function">LeftDividesʳ</a> <a id="27396" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27398" href="Algebra.Structures.html#26785" class="Bound">\\</a>
  <a id="27403" href="Algebra.Structures.html#27368" class="Function">leftDividesʳ</a> <a id="27416" class="Symbol">=</a> <a id="27418" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="27424" href="Algebra.Structures.html#26930" class="Field">leftDivides</a>

  <a id="IsQuasigroup.rightDividesˡ"></a><a id="27439" href="Algebra.Structures.html#27439" class="Function">rightDividesˡ</a> <a id="27453" class="Symbol">:</a> <a id="27455" href="Algebra.Definitions.html#5298" class="Function">RightDividesˡ</a> <a id="27469" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27471" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27476" href="Algebra.Structures.html#27439" class="Function">rightDividesˡ</a> <a id="27490" class="Symbol">=</a> <a id="27492" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27498" href="Algebra.Structures.html#26967" class="Field">rightDivides</a>

  <a id="IsQuasigroup.rightDividesʳ"></a><a id="27514" href="Algebra.Structures.html#27514" class="Function">rightDividesʳ</a> <a id="27528" class="Symbol">:</a> <a id="27530" href="Algebra.Definitions.html#5389" class="Function">RightDividesʳ</a> <a id="27544" href="Algebra.Structures.html#26783" class="Bound">∙</a> <a id="27546" href="Algebra.Structures.html#26788" class="Bound">//</a>
  <a id="27551" href="Algebra.Structures.html#27514" class="Function">rightDividesʳ</a> <a id="27565" class="Symbol">=</a> <a id="27567" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="27573" href="Algebra.Structures.html#26967" class="Field">rightDivides</a>


<a id="27588" class="Keyword">record</a> <a id="IsLoop"></a><a id="27595" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="27602" class="Symbol">(</a><a id="27603" href="Algebra.Structures.html#27603" class="Bound">∙</a> <a id="27605" href="Algebra.Structures.html#27605" class="Bound">\\</a> <a id="27608" href="Algebra.Structures.html#27608" class="Bound">//</a> <a id="27611" class="Symbol">:</a> <a id="27613" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27617" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27618" class="Symbol">)</a> <a id="27620" class="Symbol">(</a><a id="27621" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27623" class="Symbol">:</a> <a id="27625" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27626" class="Symbol">)</a> <a id="27628" class="Symbol">:</a> <a id="27630" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27634" class="Symbol">(</a><a id="27635" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="27637" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27639" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="27640" class="Symbol">)</a> <a id="27642" class="Keyword">where</a>
  <a id="27650" class="Keyword">field</a>
    <a id="IsLoop.isQuasigroup"></a><a id="27660" href="Algebra.Structures.html#27660" class="Field">isQuasigroup</a> <a id="27673" class="Symbol">:</a> <a id="27675" href="Algebra.Structures.html#26769" class="Record">IsQuasigroup</a> <a id="27688" href="Algebra.Structures.html#27603" class="Bound">∙</a> <a id="27690" href="Algebra.Structures.html#27605" class="Bound">\\</a> <a id="27693" href="Algebra.Structures.html#27608" class="Bound">//</a>
    <a id="IsLoop.identity"></a><a id="27700" href="Algebra.Structures.html#27700" class="Field">identity</a>     <a id="27713" class="Symbol">:</a> <a id="27715" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="27724" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27726" href="Algebra.Structures.html#27603" class="Bound">∙</a>

  <a id="27731" class="Keyword">open</a> <a id="27736" href="Algebra.Structures.html#26769" class="Module">IsQuasigroup</a> <a id="27749" href="Algebra.Structures.html#27660" class="Field">isQuasigroup</a> <a id="27762" class="Keyword">public</a>

  <a id="IsLoop.identityˡ"></a><a id="27772" href="Algebra.Structures.html#27772" class="Function">identityˡ</a> <a id="27782" class="Symbol">:</a> <a id="27784" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="27797" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27799" href="Algebra.Structures.html#27603" class="Bound">∙</a>
  <a id="27803" href="Algebra.Structures.html#27772" class="Function">identityˡ</a> <a id="27813" class="Symbol">=</a> <a id="27815" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="27821" href="Algebra.Structures.html#27700" class="Field">identity</a>

  <a id="IsLoop.identityʳ"></a><a id="27833" href="Algebra.Structures.html#27833" class="Function">identityʳ</a> <a id="27843" class="Symbol">:</a> <a id="27845" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="27859" href="Algebra.Structures.html#27621" class="Bound">ε</a> <a id="27861" href="Algebra.Structures.html#27603" class="Bound">∙</a>
  <a id="27865" href="Algebra.Structures.html#27833" class="Function">identityʳ</a> <a id="27875" class="Symbol">=</a> <a id="27877" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="27883" href="Algebra.Structures.html#27700" class="Field">identity</a>

<a id="27893" class="Keyword">record</a> <a id="IsLeftBolLoop"></a><a id="27900" href="Algebra.Structures.html#27900" class="Record">IsLeftBolLoop</a> <a id="27914" class="Symbol">(</a><a id="27915" href="Algebra.Structures.html#27915" class="Bound">∙</a> <a id="27917" href="Algebra.Structures.html#27917" class="Bound">\\</a> <a id="27920" href="Algebra.Structures.html#27920" class="Bound">//</a> <a id="27923" class="Symbol">:</a> <a id="27925" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="27929" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27930" class="Symbol">)</a> <a id="27932" class="Symbol">(</a><a id="27933" href="Algebra.Structures.html#27933" class="Bound">ε</a> <a id="27935" class="Symbol">:</a> <a id="27937" href="Algebra.Structures.html#622" class="Bound">A</a><a id="27938" class="Symbol">)</a> <a id="27940" class="Symbol">:</a> <a id="27942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27946" class="Symbol">(</a><a id="27947" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="27949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="27951" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="27952" class="Symbol">)</a> <a id="27954" class="Keyword">where</a>
  <a id="27962" class="Keyword">field</a>
    <a id="IsLeftBolLoop.isLoop"></a><a id="27972" href="Algebra.Structures.html#27972" class="Field">isLoop</a>  <a id="27980" class="Symbol">:</a> <a id="27982" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="27989" href="Algebra.Structures.html#27915" class="Bound">∙</a> <a id="27991" href="Algebra.Structures.html#27917" class="Bound">\\</a> <a id="27994" href="Algebra.Structures.html#27920" class="Bound">//</a>  <a id="27998" href="Algebra.Structures.html#27933" class="Bound">ε</a>
    <a id="IsLeftBolLoop.leftBol"></a><a id="28004" href="Algebra.Structures.html#28004" class="Field">leftBol</a> <a id="28012" class="Symbol">:</a> <a id="28014" href="Algebra.Definitions.html#7242" class="Function">LeftBol</a> <a id="28022" href="Algebra.Structures.html#27915" class="Bound">∙</a>

  <a id="28027" class="Keyword">open</a> <a id="28032" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="28039" href="Algebra.Structures.html#27972" class="Field">isLoop</a> <a id="28046" class="Keyword">public</a>

<a id="28054" class="Keyword">record</a> <a id="IsRightBolLoop"></a><a id="28061" href="Algebra.Structures.html#28061" class="Record">IsRightBolLoop</a> <a id="28076" class="Symbol">(</a><a id="28077" href="Algebra.Structures.html#28077" class="Bound">∙</a> <a id="28079" href="Algebra.Structures.html#28079" class="Bound">\\</a> <a id="28082" href="Algebra.Structures.html#28082" class="Bound">//</a> <a id="28085" class="Symbol">:</a> <a id="28087" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28091" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28092" class="Symbol">)</a> <a id="28094" class="Symbol">(</a><a id="28095" href="Algebra.Structures.html#28095" class="Bound">ε</a> <a id="28097" class="Symbol">:</a> <a id="28099" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28100" class="Symbol">)</a> <a id="28102" class="Symbol">:</a> <a id="28104" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28108" class="Symbol">(</a><a id="28109" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28111" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28113" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28114" class="Symbol">)</a> <a id="28116" class="Keyword">where</a>
  <a id="28124" class="Keyword">field</a>
    <a id="IsRightBolLoop.isLoop"></a><a id="28134" href="Algebra.Structures.html#28134" class="Field">isLoop</a>   <a id="28143" class="Symbol">:</a> <a id="28145" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="28152" href="Algebra.Structures.html#28077" class="Bound">∙</a> <a id="28154" href="Algebra.Structures.html#28079" class="Bound">\\</a> <a id="28157" href="Algebra.Structures.html#28082" class="Bound">//</a>  <a id="28161" href="Algebra.Structures.html#28095" class="Bound">ε</a>
    <a id="IsRightBolLoop.rightBol"></a><a id="28167" href="Algebra.Structures.html#28167" class="Field">rightBol</a> <a id="28176" class="Symbol">:</a> <a id="28178" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="28187" href="Algebra.Structures.html#28077" class="Bound">∙</a>

  <a id="28192" class="Keyword">open</a> <a id="28197" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="28204" href="Algebra.Structures.html#28134" class="Field">isLoop</a> <a id="28211" class="Keyword">public</a>

<a id="28219" class="Keyword">record</a> <a id="IsMoufangLoop"></a><a id="28226" href="Algebra.Structures.html#28226" class="Record">IsMoufangLoop</a> <a id="28240" class="Symbol">(</a><a id="28241" href="Algebra.Structures.html#28241" class="Bound">∙</a> <a id="28243" href="Algebra.Structures.html#28243" class="Bound">\\</a> <a id="28246" href="Algebra.Structures.html#28246" class="Bound">//</a> <a id="28249" class="Symbol">:</a> <a id="28251" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28255" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28256" class="Symbol">)</a> <a id="28258" class="Symbol">(</a><a id="28259" href="Algebra.Structures.html#28259" class="Bound">ε</a> <a id="28261" class="Symbol">:</a> <a id="28263" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28264" class="Symbol">)</a> <a id="28266" class="Symbol">:</a> <a id="28268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28272" class="Symbol">(</a><a id="28273" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28275" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28277" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28278" class="Symbol">)</a> <a id="28280" class="Keyword">where</a>
  <a id="28288" class="Keyword">field</a>
    <a id="IsMoufangLoop.isLeftBolLoop"></a><a id="28298" href="Algebra.Structures.html#28298" class="Field">isLeftBolLoop</a>  <a id="28313" class="Symbol">:</a> <a id="28315" href="Algebra.Structures.html#27900" class="Record">IsLeftBolLoop</a> <a id="28329" href="Algebra.Structures.html#28241" class="Bound">∙</a> <a id="28331" href="Algebra.Structures.html#28243" class="Bound">\\</a> <a id="28334" href="Algebra.Structures.html#28246" class="Bound">//</a>  <a id="28338" href="Algebra.Structures.html#28259" class="Bound">ε</a>
    <a id="IsMoufangLoop.rightBol"></a><a id="28344" href="Algebra.Structures.html#28344" class="Field">rightBol</a>       <a id="28359" class="Symbol">:</a> <a id="28361" href="Algebra.Definitions.html#7334" class="Function">RightBol</a> <a id="28370" href="Algebra.Structures.html#28241" class="Bound">∙</a>
    <a id="IsMoufangLoop.identical"></a><a id="28376" href="Algebra.Structures.html#28376" class="Field">identical</a>      <a id="28391" class="Symbol">:</a> <a id="28393" href="Algebra.Definitions.html#7553" class="Function">Identical</a> <a id="28403" href="Algebra.Structures.html#28241" class="Bound">∙</a>

  <a id="28408" class="Keyword">open</a> <a id="28413" href="Algebra.Structures.html#27900" class="Module">IsLeftBolLoop</a> <a id="28427" href="Algebra.Structures.html#28298" class="Field">isLeftBolLoop</a> <a id="28441" class="Keyword">public</a>

<a id="28449" class="Keyword">record</a> <a id="IsMiddleBolLoop"></a><a id="28456" href="Algebra.Structures.html#28456" class="Record">IsMiddleBolLoop</a> <a id="28472" class="Symbol">(</a><a id="28473" href="Algebra.Structures.html#28473" class="Bound">∙</a> <a id="28475" href="Algebra.Structures.html#28475" class="Bound">\\</a> <a id="28478" href="Algebra.Structures.html#28478" class="Bound">//</a> <a id="28481" class="Symbol">:</a> <a id="28483" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="28487" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28488" class="Symbol">)</a> <a id="28490" class="Symbol">(</a><a id="28491" href="Algebra.Structures.html#28491" class="Bound">ε</a> <a id="28493" class="Symbol">:</a> <a id="28495" href="Algebra.Structures.html#622" class="Bound">A</a><a id="28496" class="Symbol">)</a> <a id="28498" class="Symbol">:</a> <a id="28500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="28504" class="Symbol">(</a><a id="28505" href="Algebra.Structures.html#616" class="Bound">a</a> <a id="28507" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="28509" href="Algebra.Structures.html#618" class="Bound">ℓ</a><a id="28510" class="Symbol">)</a> <a id="28512" class="Keyword">where</a>
  <a id="28520" class="Keyword">field</a>
    <a id="IsMiddleBolLoop.isLoop"></a><a id="28530" href="Algebra.Structures.html#28530" class="Field">isLoop</a>    <a id="28540" class="Symbol">:</a> <a id="28542" href="Algebra.Structures.html#27595" class="Record">IsLoop</a> <a id="28549" href="Algebra.Structures.html#28473" class="Bound">∙</a> <a id="28551" href="Algebra.Structures.html#28475" class="Bound">\\</a> <a id="28554" href="Algebra.Structures.html#28478" class="Bound">//</a>  <a id="28558" href="Algebra.Structures.html#28491" class="Bound">ε</a>
    <a id="IsMiddleBolLoop.middleBol"></a><a id="28564" href="Algebra.Structures.html#28564" class="Field">middleBol</a> <a id="28574" class="Symbol">:</a> <a id="28576" href="Algebra.Definitions.html#7427" class="Function">MiddleBol</a> <a id="28586" href="Algebra.Structures.html#28473" class="Bound">∙</a> <a id="28588" href="Algebra.Structures.html#28475" class="Bound">\\</a> <a id="28591" href="Algebra.Structures.html#28478" class="Bound">//</a>

  <a id="28597" class="Keyword">open</a> <a id="28602" href="Algebra.Structures.html#27595" class="Module">IsLoop</a> <a id="28609" href="Algebra.Structures.html#28530" class="Field">isLoop</a> <a id="28616" class="Keyword">public</a></pre></body></html>


==> anc/html/Algebra.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Algebra (Algebra)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Algebra</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of algebraic structures like monoids and rings</a>
<a id="168" class="Comment">-- (packed in records together with sets, operations, etc.)</a>
<a id="228" class="Comment">------------------------------------------------------------------------</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Algebra.html" class="Module">Algebra</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="394" class="Keyword">public</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="433" class="Keyword">public</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="471" class="Keyword">public</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="516" class="Keyword">public</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="551" class="Keyword">public</a></pre></body></html>


==> anc/html/Auxiliary-Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Auxiliary-Definitions (Auxiliary-Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Auxiliary-Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Function.Base.html" class="Module">Function.Base</a>
<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="93" class="Keyword">using</a> <a id="99" class="Symbol">(</a><a id="100" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="105" class="Symbol">;</a> <a id="107" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="114" class="Symbol">;</a> <a id="116" href="Data.Maybe.html#896" class="Function">Is-nothing</a><a id="126" class="Symbol">;</a> <a id="128" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="135" class="Symbol">;</a> <a id="137" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="141" class="Symbol">)</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Data.List.html" class="Module">Data.List</a>
<a id="210" class="Keyword">import</a> <a id="217" href="Data.List.html" class="Module">Data.List</a> <a id="227" class="Symbol">as</a> <a id="230" class="Module">L</a>
<a id="232" class="Keyword">open</a> <a id="237" class="Keyword">import</a> <a id="244" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Data.Product.html" class="Module">Data.Product</a> <a id="278" class="Keyword">hiding</a> <a id="285" class="Symbol">(</a><a id="286" href="Data.Product.Base.html#2173" class="Function">map</a><a id="289" class="Symbol">)</a>
<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="312" class="Keyword">hiding</a> <a id="319" class="Symbol">(</a><a id="320" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="323" class="Symbol">)</a>
<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
<a id="495" class="Comment">-- open import Data.List.Membership.Setoid.Properties</a>
<a id="549" class="Comment">-- open import Data.List.Relation.Unary.Any.Properties as Any</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="652" class="Keyword">hiding</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="706" class="Keyword">hiding</a> <a id="713" class="Symbol">(</a><a id="714" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a><a id="717" class="Symbol">)</a>
<a id="719" class="Keyword">import</a> <a id="726" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="760" class="Symbol">as</a> <a id="763" class="Module">AllPairs</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="801" class="Keyword">import</a> <a id="808" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="838" class="Symbol">as</a> <a id="841" class="Module">Maybe-Any</a>
<a id="851" class="Keyword">import</a> <a id="858" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="888" class="Symbol">as</a> <a id="891" class="Module">Maybe-All</a>
<a id="901" class="Keyword">import</a> <a id="908" href="Data.Maybe.Relation.Binary.Connected.html" class="Module">Data.Maybe.Relation.Binary.Connected</a> <a id="945" class="Symbol">as</a> <a id="948" class="Module">Maybe</a>
<a id="954" class="Keyword">import</a> <a id="961" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="990" class="Symbol">as</a> <a id="993" class="Module">Any</a>
<a id="997" class="Keyword">open</a> <a id="1002" class="Keyword">import</a> <a id="1009" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1024" class="Keyword">using</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1035" class="Symbol">)</a>
<a id="1037" class="Keyword">import</a> <a id="1044" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1059" class="Symbol">as</a> <a id="1062" class="Module">Pred</a>
<a id="1067" class="Keyword">open</a> <a id="1072" class="Keyword">import</a> <a id="1079" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="1122" class="Keyword">open</a> <a id="1127" class="Keyword">import</a> <a id="1134" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1195" class="Keyword">using</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1205" class="Symbol">)</a>

<a id="1208" class="Keyword">open</a> <a id="1213" class="Keyword">import</a> <a id="1220" href="Finite.html" class="Module">Finite</a>

<a id="1228" class="Keyword">module</a> <a id="1235" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a> <a id="1257" class="Keyword">where</a>

<a id="1264" class="Keyword">private</a>
  <a id="1274" class="Keyword">variable</a>
    <a id="1287" href="Auxiliary-Definitions.html#1287" class="Generalizable">a</a> <a id="1289" href="Auxiliary-Definitions.html#1289" class="Generalizable">b</a> <a id="1291" href="Auxiliary-Definitions.html#1291" class="Generalizable">c</a> <a id="1293" href="Auxiliary-Definitions.html#1293" class="Generalizable">ℓ</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1307" href="Auxiliary-Definitions.html#1307" class="Generalizable">A</a> <a id="1309" class="Symbol">:</a> <a id="1311" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1315" href="Auxiliary-Definitions.html#1287" class="Generalizable">a</a>
    <a id="1321" href="Auxiliary-Definitions.html#1321" class="Generalizable">B</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1329" href="Auxiliary-Definitions.html#1289" class="Generalizable">b</a>
    <a id="1335" href="Auxiliary-Definitions.html#1335" class="Generalizable">C</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1343" href="Auxiliary-Definitions.html#1291" class="Generalizable">c</a>

<a id="1346" class="Keyword">infix</a> <a id="1352" class="Number">-6</a> <a id="1355" href="Auxiliary-Definitions.html#1359" class="Function Operator">_↔_</a>
<a id="_↔_"></a><a id="1359" href="Auxiliary-Definitions.html#1359" class="Function Operator">_↔_</a> <a id="1363" class="Symbol">:</a> <a id="1365" class="Symbol">∀</a> <a id="1367" class="Symbol">{</a><a id="1368" href="Auxiliary-Definitions.html#1368" class="Bound">a</a><a id="1369" class="Symbol">}</a> <a id="1371" class="Symbol">{</a><a id="1372" href="Auxiliary-Definitions.html#1372" class="Bound">b</a><a id="1373" class="Symbol">}</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Auxiliary-Definitions.html#1376" class="Bound">A</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1384" href="Auxiliary-Definitions.html#1368" class="Bound">a</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Auxiliary-Definitions.html#1388" class="Bound">B</a> <a id="1390" class="Symbol">:</a> <a id="1392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1396" href="Auxiliary-Definitions.html#1372" class="Bound">b</a><a id="1397" class="Symbol">)</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Auxiliary-Definitions.html#1368" class="Bound">a</a> <a id="1408" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1410" href="Auxiliary-Definitions.html#1372" class="Bound">b</a><a id="1411" class="Symbol">)</a>
<a id="1413" href="Auxiliary-Definitions.html#1359" class="Function Operator">_↔_</a> <a id="1417" href="Auxiliary-Definitions.html#1417" class="Bound">A</a> <a id="1419" href="Auxiliary-Definitions.html#1419" class="Bound">B</a> <a id="1421" class="Symbol">=</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Auxiliary-Definitions.html#1417" class="Bound">A</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Auxiliary-Definitions.html#1419" class="Bound">B</a><a id="1429" class="Symbol">)</a> <a id="1431" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Auxiliary-Definitions.html#1419" class="Bound">B</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Auxiliary-Definitions.html#1417" class="Bound">A</a><a id="1439" class="Symbol">)</a>


<a id="Injective"></a><a id="1443" href="Auxiliary-Definitions.html#1443" class="Function">Injective</a> <a id="1453" class="Symbol">:</a> <a id="1455" class="Symbol">∀</a> <a id="1457" class="Symbol">{</a><a id="1458" href="Auxiliary-Definitions.html#1458" class="Bound">a</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Auxiliary-Definitions.html#1462" class="Bound">b</a><a id="1463" class="Symbol">}</a> <a id="1465" class="Symbol">{</a><a id="1466" href="Auxiliary-Definitions.html#1466" class="Bound">A</a> <a id="1468" class="Symbol">:</a> <a id="1470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1474" href="Auxiliary-Definitions.html#1458" class="Bound">a</a><a id="1475" class="Symbol">}</a> <a id="1477" class="Symbol">{</a><a id="1478" href="Auxiliary-Definitions.html#1478" class="Bound">B</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1486" href="Auxiliary-Definitions.html#1462" class="Bound">b</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Auxiliary-Definitions.html#1490" class="Bound">f</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Auxiliary-Definitions.html#1466" class="Bound">A</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Auxiliary-Definitions.html#1478" class="Bound">B</a><a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">→</a> <a id="1503" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1507" class="Symbol">_</a>
<a id="1509" href="Auxiliary-Definitions.html#1443" class="Function">Injective</a> <a id="1519" href="Auxiliary-Definitions.html#1519" class="Bound">f</a> <a id="1521" class="Symbol">=</a> <a id="1523" class="Symbol">∀</a> <a id="1525" class="Symbol">{</a><a id="1526" href="Auxiliary-Definitions.html#1526" class="Bound">x</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">{</a><a id="1530" href="Auxiliary-Definitions.html#1530" class="Bound">y</a><a id="1531" class="Symbol">}</a> <a id="1533" class="Symbol">→</a> <a id="1535" href="Auxiliary-Definitions.html#1519" class="Bound">f</a> <a id="1537" href="Auxiliary-Definitions.html#1526" class="Bound">x</a> <a id="1539" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1541" href="Auxiliary-Definitions.html#1519" class="Bound">f</a> <a id="1543" href="Auxiliary-Definitions.html#1530" class="Bound">y</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Auxiliary-Definitions.html#1526" class="Bound">x</a> <a id="1549" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1551" href="Auxiliary-Definitions.html#1530" class="Bound">y</a>

<a id="1554" class="Comment">-- a bit like fold of Relation.Binary.Construction.Closure.Symmetric</a>
<a id="∇-sym"></a><a id="1623" href="Auxiliary-Definitions.html#1623" class="Function">∇-sym</a> <a id="1629" class="Symbol">:</a> <a id="1631" class="Symbol">∀</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Auxiliary-Definitions.html#1634" class="Bound">a</a><a id="1635" class="Symbol">}</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Auxiliary-Definitions.html#1638" class="Bound">r</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">{</a><a id="1642" href="Auxiliary-Definitions.html#1642" class="Bound">A</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1650" href="Auxiliary-Definitions.html#1634" class="Bound">a</a><a id="1651" class="Symbol">}</a> <a id="1653" class="Symbol">{</a><a id="1654" href="Auxiliary-Definitions.html#1654" class="Bound">R</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Auxiliary-Definitions.html#1642" class="Bound">A</a> <a id="1660" class="Symbol">→</a> <a id="1662" href="Auxiliary-Definitions.html#1642" class="Bound">A</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1670" href="Auxiliary-Definitions.html#1638" class="Bound">r</a><a id="1671" class="Symbol">}</a> <a id="1673" class="Symbol">→</a> <a id="1675" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1685" href="Auxiliary-Definitions.html#1654" class="Bound">R</a> <a id="1687" class="Symbol">→</a> <a id="1689" class="Symbol">∀</a> <a id="1691" class="Symbol">{</a><a id="1692" href="Auxiliary-Definitions.html#1692" class="Bound">x</a><a id="1693" class="Symbol">}</a> <a id="1695" class="Symbol">{</a><a id="1696" href="Auxiliary-Definitions.html#1696" class="Bound">y</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Auxiliary-Definitions.html#1654" class="Bound">R</a> <a id="1703" href="Auxiliary-Definitions.html#1692" class="Bound">x</a> <a id="1705" href="Auxiliary-Definitions.html#1696" class="Bound">y</a> <a id="1707" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1709" href="Auxiliary-Definitions.html#1654" class="Bound">R</a> <a id="1711" href="Auxiliary-Definitions.html#1696" class="Bound">y</a> <a id="1713" href="Auxiliary-Definitions.html#1692" class="Bound">x</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="Auxiliary-Definitions.html#1654" class="Bound">R</a> <a id="1719" href="Auxiliary-Definitions.html#1692" class="Bound">x</a> <a id="1721" href="Auxiliary-Definitions.html#1696" class="Bound">y</a>
<a id="1723" href="Auxiliary-Definitions.html#1623" class="Function">∇-sym</a> <a id="1729" class="Symbol">_</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1737" href="Auxiliary-Definitions.html#1737" class="Bound">Rxy</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Auxiliary-Definitions.html#1737" class="Bound">Rxy</a>
<a id="1748" href="Auxiliary-Definitions.html#1623" class="Function">∇-sym</a> <a id="1754" href="Auxiliary-Definitions.html#1754" class="Bound">sym</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1764" href="Auxiliary-Definitions.html#1764" class="Bound">Ryx</a><a id="1767" class="Symbol">)</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Auxiliary-Definitions.html#1754" class="Bound">sym</a> <a id="1775" href="Auxiliary-Definitions.html#1764" class="Bound">Ryx</a>

<a id="1780" class="Keyword">module</a> <a id="SetM"></a><a id="1787" href="Auxiliary-Definitions.html#1787" class="Module">SetM</a> <a id="1792" class="Keyword">where</a>
  <a id="SetM._&gt;&gt;=_"></a><a id="1800" href="Auxiliary-Definitions.html#1800" class="Function Operator">_&gt;&gt;=_</a> <a id="1806" class="Symbol">:</a> <a id="1808" class="Symbol">((</a><a id="1810" href="Auxiliary-Definitions.html#1307" class="Generalizable">A</a> <a id="1812" class="Symbol">→</a> <a id="1814" href="Auxiliary-Definitions.html#1321" class="Generalizable">B</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Auxiliary-Definitions.html#1335" class="Generalizable">C</a><a id="1820" class="Symbol">)</a> <a id="1822" class="Symbol">→</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Auxiliary-Definitions.html#1307" class="Generalizable">A</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Auxiliary-Definitions.html#1321" class="Generalizable">B</a><a id="1830" class="Symbol">)</a> <a id="1832" class="Symbol">→</a> <a id="1834" href="Auxiliary-Definitions.html#1335" class="Generalizable">C</a> 
  <a id="1839" href="Auxiliary-Definitions.html#1800" class="Function Operator">_&gt;&gt;=_</a> <a id="1845" href="Auxiliary-Definitions.html#1845" class="Bound">f</a> <a id="1847" href="Auxiliary-Definitions.html#1847" class="Bound">x</a> <a id="1849" class="Symbol">=</a> <a id="1851" href="Auxiliary-Definitions.html#1845" class="Bound">f</a> <a id="1853" href="Auxiliary-Definitions.html#1847" class="Bound">x</a>

<a id="Is-just-dec"></a><a id="1856" href="Auxiliary-Definitions.html#1856" class="Function">Is-just-dec</a> <a id="1868" class="Symbol">:</a> <a id="1870" class="Symbol">∀</a> <a id="1872" class="Symbol">{</a><a id="1873" href="Auxiliary-Definitions.html#1873" class="Bound">a</a><a id="1874" class="Symbol">}</a> <a id="1876" class="Symbol">{</a><a id="1877" href="Auxiliary-Definitions.html#1877" class="Bound">A</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1885" href="Auxiliary-Definitions.html#1873" class="Bound">a</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">{</a><a id="1889" href="Auxiliary-Definitions.html#1889" class="Bound">m</a> <a id="1891" class="Symbol">:</a> <a id="1893" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1899" href="Auxiliary-Definitions.html#1877" class="Bound">A</a><a id="1900" class="Symbol">}</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1917" href="Auxiliary-Definitions.html#1889" class="Bound">m</a><a id="1918" class="Symbol">)</a>
<a id="1920" href="Auxiliary-Definitions.html#1856" class="Function">Is-just-dec</a> <a id="1932" class="Symbol">{</a><a id="1933" class="Argument">m</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1948" href="Auxiliary-Definitions.html#1948" class="Bound">x</a><a id="1949" class="Symbol">}</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="1973" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1975" class="Symbol">)</a>
<a id="1977" href="Auxiliary-Definitions.html#1856" class="Function">Is-just-dec</a> <a id="1989" class="Symbol">{</a><a id="1990" class="Argument">m</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2001" class="Symbol">}</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2008" class="Symbol">(λ</a> <a id="2011" class="Symbol">())</a>

<a id="dec²-Maybe"></a><a id="2016" href="Auxiliary-Definitions.html#2016" class="Function">dec²-Maybe</a> <a id="2027" class="Symbol">:</a> <a id="2029" class="Symbol">∀</a> <a id="2031" class="Symbol">{</a><a id="2032" href="Auxiliary-Definitions.html#2032" class="Bound">a</a><a id="2033" class="Symbol">}</a> <a id="2035" class="Symbol">{</a><a id="2036" href="Auxiliary-Definitions.html#2036" class="Bound">A</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2044" href="Auxiliary-Definitions.html#2032" class="Bound">a</a><a id="2045" class="Symbol">}</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Auxiliary-Definitions.html#2048" class="Bound">m</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2058" href="Auxiliary-Definitions.html#2036" class="Bound">A</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2071" href="Auxiliary-Definitions.html#2048" class="Bound">m</a> <a id="2073" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2075" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="2086" href="Auxiliary-Definitions.html#2048" class="Bound">m</a>
<a id="2088" href="Auxiliary-Definitions.html#2016" class="Function">dec²-Maybe</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2111" href="Auxiliary-Definitions.html#2111" class="Bound">x</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">=</a> <a id="2116" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="2137" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2139" class="Symbol">)</a>
<a id="2141" href="Auxiliary-Definitions.html#2016" class="Function">dec²-Maybe</a> <a id="2152" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2160" class="Symbol">=</a> <a id="2162" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2167" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">Maybe-All.nothing</a>

<a id="¬Is-just"></a><a id="2186" href="Auxiliary-Definitions.html#2186" class="Function">¬Is-just</a> <a id="2195" class="Symbol">:</a> <a id="2197" class="Symbol">∀</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Auxiliary-Definitions.html#2200" class="Bound">a</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">{</a><a id="2204" href="Auxiliary-Definitions.html#2204" class="Bound">A</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2212" href="Auxiliary-Definitions.html#2200" class="Bound">a</a><a id="2213" class="Symbol">}</a> <a id="2215" class="Symbol">{</a><a id="2216" href="Auxiliary-Definitions.html#2216" class="Bound">m</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2226" href="Auxiliary-Definitions.html#2204" class="Bound">A</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">→</a> <a id="2231" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2242" href="Auxiliary-Definitions.html#2216" class="Bound">m</a><a id="2243" class="Symbol">)</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="2258" href="Auxiliary-Definitions.html#2216" class="Bound">m</a>
<a id="2260" href="Auxiliary-Definitions.html#2186" class="Function">¬Is-just</a> <a id="2269" class="Symbol">{</a><a id="2270" class="Argument">m</a> <a id="2272" class="Symbol">=</a> <a id="2274" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2285" href="Auxiliary-Definitions.html#2285" class="Bound">x</a><a id="2286" class="Symbol">}</a> <a id="2288" href="Auxiliary-Definitions.html#2288" class="Bound">¬is-just</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Auxiliary-Definitions.html#2288" class="Bound">¬is-just</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="2332" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2334" class="Symbol">))</a>
<a id="2337" href="Auxiliary-Definitions.html#2186" class="Function">¬Is-just</a> <a id="2346" class="Symbol">{</a><a id="2347" class="Argument">m</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2358" class="Symbol">}</a> <a id="2360" class="Symbol">_</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">Maybe-All.nothing</a>

<a id="Is-just¬nothing"></a><a id="2383" href="Auxiliary-Definitions.html#2383" class="Function">Is-just¬nothing</a> <a id="2399" class="Symbol">:</a> <a id="2401" class="Symbol">∀</a> <a id="2403" class="Symbol">{</a><a id="2404" href="Auxiliary-Definitions.html#2404" class="Bound">a</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">{</a><a id="2408" href="Auxiliary-Definitions.html#2408" class="Bound">A</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2416" href="Auxiliary-Definitions.html#2404" class="Bound">a</a><a id="2417" class="Symbol">}</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Auxiliary-Definitions.html#2420" class="Bound">m</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2430" href="Auxiliary-Definitions.html#2408" class="Bound">A</a><a id="2431" class="Symbol">}</a> <a id="2433" class="Symbol">→</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2444" href="Auxiliary-Definitions.html#2420" class="Bound">m</a><a id="2445" class="Symbol">)</a> <a id="2447" class="Symbol">→</a> <a id="2449" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2451" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="2462" href="Auxiliary-Definitions.html#2420" class="Bound">m</a>
<a id="2464" href="Auxiliary-Definitions.html#2383" class="Function">Is-just¬nothing</a> <a id="2480" class="Symbol">{</a><a id="2481" class="Argument">m</a> <a id="2483" class="Symbol">=</a> <a id="2485" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2496" href="Auxiliary-Definitions.html#2496" class="Bound">x</a><a id="2497" class="Symbol">}</a> <a id="2499" href="Auxiliary-Definitions.html#2499" class="Bound">j</a> <a id="2501" class="Symbol">(</a><a id="2502" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">Maybe-All.just</a> <a id="2517" class="Symbol">())</a>

<a id="is-just-⇒-ret-just"></a><a id="2522" href="Auxiliary-Definitions.html#2522" class="Function">is-just-⇒-ret-just</a> <a id="2541" class="Symbol">:</a> <a id="2543" class="Symbol">∀</a> <a id="2545" class="Symbol">{</a><a id="2546" href="Auxiliary-Definitions.html#2546" class="Bound">a</a><a id="2547" class="Symbol">}</a> <a id="2549" class="Symbol">{</a><a id="2550" href="Auxiliary-Definitions.html#2550" class="Bound">A</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2558" href="Auxiliary-Definitions.html#2546" class="Bound">a</a><a id="2559" class="Symbol">}</a> <a id="2561" class="Symbol">{</a><a id="2562" href="Auxiliary-Definitions.html#2562" class="Bound">j</a> <a id="2564" class="Symbol">:</a> <a id="2566" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2572" href="Auxiliary-Definitions.html#2550" class="Bound">A</a><a id="2573" class="Symbol">}</a> <a id="2575" class="Symbol">→</a> <a id="2577" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2585" href="Auxiliary-Definitions.html#2562" class="Bound">j</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2592" href="Auxiliary-Definitions.html#2592" class="Bound">x</a> <a id="2594" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2596" href="Auxiliary-Definitions.html#2562" class="Bound">j</a> <a id="2598" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2600" class="InductiveConstructor">Maybe.just</a> <a id="2611" href="Auxiliary-Definitions.html#2592" class="Bound">x</a>
<a id="2613" href="Auxiliary-Definitions.html#2522" class="Function">is-just-⇒-ret-just</a> <a id="2632" class="Symbol">{</a><a id="2633" href="Auxiliary-Definitions.html#2633" class="Bound">a</a><a id="2634" class="Symbol">}</a> <a id="2636" class="Symbol">{</a><a id="2637" href="Auxiliary-Definitions.html#2637" class="Bound">A</a><a id="2638" class="Symbol">}</a> <a id="2640" class="Symbol">{</a><a id="2641" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2652" href="Auxiliary-Definitions.html#2652" class="Bound">x</a><a id="2653" class="Symbol">}</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="2671" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Auxiliary-Definitions.html#2652" class="Bound">x</a> <a id="2679" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="ret-just-⇒-is-just"></a><a id="2687" href="Auxiliary-Definitions.html#2687" class="Function">ret-just-⇒-is-just</a> <a id="2706" class="Symbol">:</a> <a id="2708" class="Symbol">∀</a> <a id="2710" class="Symbol">{</a><a id="2711" href="Auxiliary-Definitions.html#2711" class="Bound">a</a><a id="2712" class="Symbol">}</a> <a id="2714" class="Symbol">{</a><a id="2715" href="Auxiliary-Definitions.html#2715" class="Bound">A</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2723" href="Auxiliary-Definitions.html#2711" class="Bound">a</a><a id="2724" class="Symbol">}</a> <a id="2726" class="Symbol">{</a><a id="2727" href="Auxiliary-Definitions.html#2727" class="Bound">x</a> <a id="2729" class="Symbol">:</a> <a id="2731" href="Auxiliary-Definitions.html#2715" class="Bound">A</a><a id="2732" class="Symbol">}</a> <a id="2734" class="Symbol">{</a><a id="2735" href="Auxiliary-Definitions.html#2735" class="Bound">j</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2745" href="Auxiliary-Definitions.html#2715" class="Bound">A</a><a id="2746" class="Symbol">}</a> <a id="2748" class="Symbol">→</a> <a id="2750" href="Auxiliary-Definitions.html#2735" class="Bound">j</a> <a id="2752" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2754" class="InductiveConstructor">Maybe.just</a> <a id="2765" href="Auxiliary-Definitions.html#2727" class="Bound">x</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2777" href="Auxiliary-Definitions.html#2735" class="Bound">j</a>
<a id="2779" href="Auxiliary-Definitions.html#2687" class="Function">ret-just-⇒-is-just</a> <a id="2798" class="Symbol">{</a><a id="2799" href="Auxiliary-Definitions.html#2799" class="Bound">a</a><a id="2800" class="Symbol">}</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Auxiliary-Definitions.html#2803" class="Bound">A</a><a id="2804" class="Symbol">}</a> <a id="2806" class="Symbol">{</a><a id="2807" href="Auxiliary-Definitions.html#2807" class="Bound">j</a><a id="2808" class="Symbol">}</a> <a id="2810" href="Auxiliary-Definitions.html#2810" class="Bound">eq</a> <a id="2813" class="Keyword">rewrite</a> <a id="2821" href="Auxiliary-Definitions.html#2810" class="Bound">eq</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="2841" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="from-Is-just"></a><a id="2845" href="Auxiliary-Definitions.html#2845" class="Function">from-Is-just</a> <a id="2858" class="Symbol">:</a> <a id="2860" class="Symbol">∀</a> <a id="2862" class="Symbol">{</a><a id="2863" href="Auxiliary-Definitions.html#2863" class="Bound">a</a><a id="2864" class="Symbol">}</a> <a id="2866" class="Symbol">{</a><a id="2867" href="Auxiliary-Definitions.html#2867" class="Bound">A</a> <a id="2869" class="Symbol">:</a> <a id="2871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2875" href="Auxiliary-Definitions.html#2863" class="Bound">a</a><a id="2876" class="Symbol">}</a> <a id="2878" class="Symbol">{</a><a id="2879" href="Auxiliary-Definitions.html#2879" class="Bound">m</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2889" href="Auxiliary-Definitions.html#2867" class="Bound">A</a><a id="2890" class="Symbol">}</a> <a id="2892" class="Symbol">→</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2903" href="Auxiliary-Definitions.html#2879" class="Bound">m</a><a id="2904" class="Symbol">)</a> <a id="2906" class="Symbol">→</a> <a id="2908" href="Auxiliary-Definitions.html#2867" class="Bound">A</a>
<a id="2910" href="Auxiliary-Definitions.html#2845" class="Function">from-Is-just</a> <a id="2923" class="Symbol">{</a><a id="2924" class="Argument">m</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2939" href="Auxiliary-Definitions.html#2939" class="Bound">x</a><a id="2940" class="Symbol">}</a> <a id="2942" class="Symbol">_</a> <a id="2944" class="Symbol">=</a> <a id="2946" href="Auxiliary-Definitions.html#2939" class="Bound">x</a>


<a id="¬¬-dec"></a><a id="2950" href="Auxiliary-Definitions.html#2950" class="Function">¬¬-dec</a> <a id="2957" class="Symbol">:</a> <a id="2959" class="Symbol">∀</a> <a id="2961" class="Symbol">{</a><a id="2962" href="Auxiliary-Definitions.html#2962" class="Bound">p</a><a id="2963" class="Symbol">}</a> <a id="2965" class="Symbol">{</a><a id="2966" href="Auxiliary-Definitions.html#2966" class="Bound">P</a> <a id="2968" class="Symbol">:</a> <a id="2970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2974" href="Auxiliary-Definitions.html#2962" class="Bound">p</a><a id="2975" class="Symbol">}</a> <a id="2977" class="Symbol">→</a> <a id="2979" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2983" href="Auxiliary-Definitions.html#2966" class="Bound">P</a> <a id="2985" class="Symbol">→</a> <a id="2987" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2989" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2991" href="Auxiliary-Definitions.html#2966" class="Bound">P</a> <a id="2993" class="Symbol">→</a> <a id="2995" href="Auxiliary-Definitions.html#2966" class="Bound">P</a>
<a id="2997" href="Auxiliary-Definitions.html#2950" class="Function">¬¬-dec</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3009" href="Auxiliary-Definitions.html#3009" class="Bound">w</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">_</a> <a id="3014" class="Symbol">=</a> <a id="3016" href="Auxiliary-Definitions.html#3009" class="Bound">w</a>
<a id="3018" href="Auxiliary-Definitions.html#2950" class="Function">¬¬-dec</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3029" href="Auxiliary-Definitions.html#3029" class="Bound">w</a><a id="3030" class="Symbol">)</a> <a id="3032" href="Auxiliary-Definitions.html#3032" class="Bound">¬¬P</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Auxiliary-Definitions.html#3032" class="Bound">¬¬P</a> <a id="3050" href="Auxiliary-Definitions.html#3029" class="Bound">w</a><a id="3051" class="Symbol">)</a>

<a id="3054" class="Comment">-- richer decision combinators:</a>
<a id="dec²"></a><a id="3086" href="Auxiliary-Definitions.html#3086" class="Function">dec²</a> <a id="3091" class="Symbol">:</a> <a id="3093" class="Symbol">∀</a> <a id="3095" class="Symbol">{</a><a id="3096" href="Auxiliary-Definitions.html#3096" class="Bound">p</a><a id="3097" class="Symbol">}</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Auxiliary-Definitions.html#3100" class="Bound">P</a> <a id="3102" class="Symbol">:</a> <a id="3104" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3108" href="Auxiliary-Definitions.html#3096" class="Bound">p</a><a id="3109" class="Symbol">}</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3117" href="Auxiliary-Definitions.html#3100" class="Bound">P</a> <a id="3119" class="Symbol">→</a> <a id="3121" href="Auxiliary-Definitions.html#3100" class="Bound">P</a> <a id="3123" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3125" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3127" href="Auxiliary-Definitions.html#3100" class="Bound">P</a>
<a id="3129" href="Auxiliary-Definitions.html#3086" class="Function">dec²</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3139" href="Auxiliary-Definitions.html#3139" class="Bound">p</a><a id="3140" class="Symbol">)</a> <a id="3142" class="Symbol">=</a> <a id="3144" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3149" href="Auxiliary-Definitions.html#3139" class="Bound">p</a>
<a id="3151" href="Auxiliary-Definitions.html#3086" class="Function">dec²</a> <a id="3156" class="Symbol">(</a><a id="3157" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3160" href="Auxiliary-Definitions.html#3160" class="Bound">¬p</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3171" href="Auxiliary-Definitions.html#3160" class="Bound">¬p</a>

<a id="→-dec²"></a><a id="3175" href="Auxiliary-Definitions.html#3175" class="Function">→-dec²</a> <a id="3182" class="Symbol">:</a> <a id="3184" class="Symbol">∀</a> <a id="3186" class="Symbol">{</a><a id="3187" href="Auxiliary-Definitions.html#3187" class="Bound">a</a><a id="3188" class="Symbol">}</a> <a id="3190" class="Symbol">{</a><a id="3191" href="Auxiliary-Definitions.html#3191" class="Bound">b</a><a id="3192" class="Symbol">}</a> <a id="3194" class="Symbol">{</a><a id="3195" href="Auxiliary-Definitions.html#3195" class="Bound">A</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3203" href="Auxiliary-Definitions.html#3187" class="Bound">a</a><a id="3204" class="Symbol">}</a> <a id="3206" class="Symbol">{</a><a id="3207" href="Auxiliary-Definitions.html#3207" class="Bound">B</a> <a id="3209" href="Auxiliary-Definitions.html#3209" class="Bound">nB</a> <a id="3212" class="Symbol">:</a> <a id="3214" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3218" href="Auxiliary-Definitions.html#3191" class="Bound">b</a><a id="3219" class="Symbol">}</a> <a id="3221" class="Symbol">→</a> <a id="3223" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3227" href="Auxiliary-Definitions.html#3195" class="Bound">A</a> <a id="3229" class="Symbol">→</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Auxiliary-Definitions.html#3207" class="Bound">B</a> <a id="3234" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3236" href="Auxiliary-Definitions.html#3209" class="Bound">nB</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" class="Symbol">(</a><a id="3243" href="Auxiliary-Definitions.html#3195" class="Bound">A</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="Auxiliary-Definitions.html#3207" class="Bound">B</a><a id="3248" class="Symbol">)</a> <a id="3250" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Auxiliary-Definitions.html#3195" class="Bound">A</a> <a id="3255" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3257" href="Auxiliary-Definitions.html#3209" class="Bound">nB</a><a id="3259" class="Symbol">)</a>
<a id="3261" href="Auxiliary-Definitions.html#3175" class="Function">→-dec²</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3272" href="Auxiliary-Definitions.html#3272" class="Bound">¬a</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">_</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3285" class="Symbol">(λ</a> <a id="3288" href="Auxiliary-Definitions.html#3288" class="Bound">a</a> <a id="3290" class="Symbol">→</a> <a id="3292" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Auxiliary-Definitions.html#3272" class="Bound">¬a</a> <a id="3303" href="Auxiliary-Definitions.html#3288" class="Bound">a</a><a id="3304" class="Symbol">))</a>
<a id="3307" href="Auxiliary-Definitions.html#3175" class="CatchallClause Function">→-dec²</a><a id="3313" class="CatchallClause"> </a><a id="3314" class="CatchallClause Symbol">_</a><a id="3315" class="CatchallClause"> </a><a id="3316" class="CatchallClause Symbol">(</a><a id="3317" href="Data.Sum.Base.html#675" class="CatchallClause InductiveConstructor">inj₁</a><a id="3321" class="CatchallClause"> </a><a id="3322" href="Auxiliary-Definitions.html#3322" class="CatchallClause Bound">b</a><a id="3323" class="CatchallClause Symbol">)</a> <a id="3325" class="Symbol">=</a> <a id="3327" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3332" class="Symbol">(λ</a> <a id="3335" href="Auxiliary-Definitions.html#3335" class="Bound">_</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Auxiliary-Definitions.html#3322" class="Bound">b</a><a id="3340" class="Symbol">)</a>
<a id="3342" href="Auxiliary-Definitions.html#3175" class="Function">→-dec²</a> <a id="3349" class="Symbol">(</a><a id="3350" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3354" href="Auxiliary-Definitions.html#3354" class="Bound">a</a><a id="3355" class="Symbol">)</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3363" href="Auxiliary-Definitions.html#3363" class="Bound">¬b</a><a id="3365" class="Symbol">)</a> <a id="3367" class="Symbol">=</a> <a id="3369" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Auxiliary-Definitions.html#3354" class="Bound">a</a> <a id="3377" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3379" href="Auxiliary-Definitions.html#3363" class="Bound">¬b</a><a id="3381" class="Symbol">)</a>

<a id="dec²-∀⊎"></a><a id="3384" href="Auxiliary-Definitions.html#3384" class="Function">dec²-∀⊎</a> <a id="3392" class="Symbol">:</a> <a id="3394" class="Symbol">∀</a> <a id="3396" class="Symbol">{</a><a id="3397" href="Auxiliary-Definitions.html#3397" class="Bound">a</a> <a id="3399" href="Auxiliary-Definitions.html#3399" class="Bound">b</a> <a id="3401" href="Auxiliary-Definitions.html#3401" class="Bound">p</a> <a id="3403" href="Auxiliary-Definitions.html#3403" class="Bound">q</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3412" class="Symbol">}</a> <a id="3414" class="Symbol">{</a><a id="3415" href="Auxiliary-Definitions.html#3415" class="Bound">A</a> <a id="3417" class="Symbol">:</a> <a id="3419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3423" href="Auxiliary-Definitions.html#3397" class="Bound">a</a><a id="3424" class="Symbol">}</a> <a id="3426" class="Symbol">{</a><a id="3427" href="Auxiliary-Definitions.html#3427" class="Bound">B</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3435" href="Auxiliary-Definitions.html#3399" class="Bound">b</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">{</a><a id="3439" href="Auxiliary-Definitions.html#3439" class="Bound">P</a> <a id="3441" class="Symbol">:</a> <a id="3443" href="Auxiliary-Definitions.html#3415" class="Bound">A</a> <a id="3445" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3447" href="Auxiliary-Definitions.html#3427" class="Bound">B</a> <a id="3449" class="Symbol">→</a> <a id="3451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3455" href="Auxiliary-Definitions.html#3401" class="Bound">p</a><a id="3456" class="Symbol">}</a> <a id="3458" class="Symbol">{</a><a id="3459" href="Auxiliary-Definitions.html#3459" class="Bound">Q</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Auxiliary-Definitions.html#3415" class="Bound">A</a> <a id="3465" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3467" href="Auxiliary-Definitions.html#3427" class="Bound">B</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3475" href="Auxiliary-Definitions.html#3403" class="Bound">q</a><a id="3476" class="Symbol">}</a>
          <a id="3488" class="Symbol">→</a> <a id="3490" class="Symbol">(∀</a> <a id="3493" href="Auxiliary-Definitions.html#3493" class="Bound">x</a> <a id="3495" class="Symbol">→</a> <a id="3497" href="Auxiliary-Definitions.html#3439" class="Bound">P</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3505" href="Auxiliary-Definitions.html#3493" class="Bound">x</a><a id="3506" class="Symbol">))</a> <a id="3509" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3515" href="Auxiliary-Definitions.html#3515" class="Bound">x</a> <a id="3517" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3519" href="Auxiliary-Definitions.html#3459" class="Bound">Q</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3527" href="Auxiliary-Definitions.html#3515" class="Bound">x</a><a id="3528" class="Symbol">))</a>
          <a id="3541" class="Symbol">→</a> <a id="3543" class="Symbol">(∀</a> <a id="3546" href="Auxiliary-Definitions.html#3546" class="Bound">x</a> <a id="3548" class="Symbol">→</a> <a id="3550" href="Auxiliary-Definitions.html#3439" class="Bound">P</a> <a id="3552" class="Symbol">(</a><a id="3553" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3558" href="Auxiliary-Definitions.html#3546" class="Bound">x</a><a id="3559" class="Symbol">))</a> <a id="3562" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3568" href="Auxiliary-Definitions.html#3568" class="Bound">x</a> <a id="3570" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3572" href="Auxiliary-Definitions.html#3459" class="Bound">Q</a> <a id="3574" class="Symbol">(</a><a id="3575" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3580" href="Auxiliary-Definitions.html#3568" class="Bound">x</a><a id="3581" class="Symbol">))</a>
          <a id="3594" class="Symbol">→</a> <a id="3596" class="Symbol">(∀</a> <a id="3599" href="Auxiliary-Definitions.html#3599" class="Bound">x</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Auxiliary-Definitions.html#3439" class="Bound">P</a> <a id="3605" href="Auxiliary-Definitions.html#3599" class="Bound">x</a><a id="3606" class="Symbol">)</a> <a id="3608" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3614" href="Auxiliary-Definitions.html#3614" class="Bound">x</a> <a id="3616" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3618" href="Auxiliary-Definitions.html#3459" class="Bound">Q</a> <a id="3620" href="Auxiliary-Definitions.html#3614" class="Bound">x</a><a id="3621" class="Symbol">)</a>
<a id="3623" href="Auxiliary-Definitions.html#3384" class="Function">dec²-∀⊎</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3637" href="Auxiliary-Definitions.html#3637" class="Bound">on-A</a><a id="3641" class="Symbol">)</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3649" href="Auxiliary-Definitions.html#3649" class="Bound">on-B</a><a id="3653" class="Symbol">)</a> <a id="3655" class="Symbol">=</a> <a id="3657" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3662" class="Symbol">(λ</a> <a id="3665" class="Symbol">{</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3673" href="Auxiliary-Definitions.html#3673" class="Bound">x</a><a id="3674" class="Symbol">)</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Auxiliary-Definitions.html#3637" class="Bound">on-A</a> <a id="3683" href="Auxiliary-Definitions.html#3673" class="Bound">x</a> <a id="3685" class="Symbol">;</a> <a id="3687" class="Symbol">(</a><a id="3688" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3693" href="Auxiliary-Definitions.html#3693" class="Bound">x</a><a id="3694" class="Symbol">)</a> <a id="3696" class="Symbol">→</a> <a id="3698" href="Auxiliary-Definitions.html#3649" class="Bound">on-B</a> <a id="3703" href="Auxiliary-Definitions.html#3693" class="Bound">x</a> <a id="3705" class="Symbol">})</a>
<a id="3708" href="Auxiliary-Definitions.html#3384" class="Function">dec²-∀⊎</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3722" class="Symbol">(</a><a id="3723" href="Auxiliary-Definitions.html#3723" class="Bound">x</a> <a id="3725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3727" href="Auxiliary-Definitions.html#3727" class="Bound">Qx</a><a id="3729" class="Symbol">))</a> <a id="3732" class="Symbol">_</a> <a id="3734" class="Symbol">=</a> <a id="3736" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3741" class="Symbol">((</a><a id="3743" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3748" href="Auxiliary-Definitions.html#3723" class="Bound">x</a><a id="3749" class="Symbol">)</a> <a id="3751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3753" href="Auxiliary-Definitions.html#3727" class="Bound">Qx</a><a id="3755" class="Symbol">)</a>
<a id="3757" href="Auxiliary-Definitions.html#3384" class="CatchallClause Function">dec²-∀⊎</a><a id="3764" class="CatchallClause"> </a><a id="3765" class="CatchallClause Symbol">_</a><a id="3766" class="CatchallClause"> </a><a id="3767" class="CatchallClause Symbol">(</a><a id="3768" href="Data.Sum.Base.html#700" class="CatchallClause InductiveConstructor">inj₂</a><a id="3772" class="CatchallClause"> </a><a id="3773" class="CatchallClause Symbol">(</a><a id="3774" href="Auxiliary-Definitions.html#3774" class="CatchallClause Bound">x</a><a id="3775" class="CatchallClause"> </a><a id="3776" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="3777" class="CatchallClause"> </a><a id="3778" href="Auxiliary-Definitions.html#3778" class="CatchallClause Bound">Qx</a><a id="3780" class="CatchallClause Symbol">))</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3790" class="Symbol">((</a><a id="3792" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3797" href="Auxiliary-Definitions.html#3774" class="Bound">x</a><a id="3798" class="Symbol">)</a> <a id="3800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3802" href="Auxiliary-Definitions.html#3778" class="Bound">Qx</a><a id="3804" class="Symbol">)</a>

<a id="dec²-∀×"></a><a id="3807" href="Auxiliary-Definitions.html#3807" class="Function">dec²-∀×</a> <a id="3815" class="Symbol">:</a> <a id="3817" class="Symbol">∀</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Auxiliary-Definitions.html#3820" class="Bound">a</a> <a id="3822" href="Auxiliary-Definitions.html#3822" class="Bound">b</a> <a id="3824" href="Auxiliary-Definitions.html#3824" class="Bound">p</a> <a id="3826" href="Auxiliary-Definitions.html#3826" class="Bound">q</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3835" class="Symbol">}</a> <a id="3837" class="Symbol">{</a><a id="3838" href="Auxiliary-Definitions.html#3838" class="Bound">A</a> <a id="3840" class="Symbol">:</a> <a id="3842" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3846" href="Auxiliary-Definitions.html#3820" class="Bound">a</a><a id="3847" class="Symbol">}</a> <a id="3849" class="Symbol">{</a><a id="3850" href="Auxiliary-Definitions.html#3850" class="Bound">B</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3858" href="Auxiliary-Definitions.html#3822" class="Bound">b</a><a id="3859" class="Symbol">}</a> <a id="3861" class="Symbol">{</a><a id="3862" href="Auxiliary-Definitions.html#3862" class="Bound">P</a> <a id="3864" class="Symbol">:</a> <a id="3866" href="Auxiliary-Definitions.html#3838" class="Bound">A</a> <a id="3868" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3870" href="Auxiliary-Definitions.html#3850" class="Bound">B</a> <a id="3872" class="Symbol">→</a> <a id="3874" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3878" href="Auxiliary-Definitions.html#3824" class="Bound">p</a><a id="3879" class="Symbol">}</a> <a id="3881" class="Symbol">{</a><a id="3882" href="Auxiliary-Definitions.html#3882" class="Bound">Q</a> <a id="3884" class="Symbol">:</a> <a id="3886" href="Auxiliary-Definitions.html#3838" class="Bound">A</a> <a id="3888" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3890" href="Auxiliary-Definitions.html#3850" class="Bound">B</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3898" href="Auxiliary-Definitions.html#3826" class="Bound">q</a><a id="3899" class="Symbol">}</a>
          <a id="3911" class="Symbol">→</a> <a id="3913" class="Symbol">(∀</a> <a id="3916" href="Auxiliary-Definitions.html#3916" class="Bound">x</a> <a id="3918" class="Symbol">→</a> <a id="3920" class="Symbol">∀</a> <a id="3922" href="Auxiliary-Definitions.html#3922" class="Bound">y</a> <a id="3924" class="Symbol">→</a> <a id="3926" href="Auxiliary-Definitions.html#3862" class="Bound">P</a> <a id="3928" class="Symbol">(</a><a id="3929" href="Auxiliary-Definitions.html#3916" class="Bound">x</a> <a id="3931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3933" href="Auxiliary-Definitions.html#3922" class="Bound">y</a><a id="3934" class="Symbol">))</a> <a id="3937" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3943" href="Auxiliary-Definitions.html#3943" class="Bound">x</a> <a id="3945" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3947" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3950" href="Auxiliary-Definitions.html#3950" class="Bound">y</a> <a id="3952" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3954" href="Auxiliary-Definitions.html#3882" class="Bound">Q</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Auxiliary-Definitions.html#3943" class="Bound">x</a> <a id="3959" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3961" href="Auxiliary-Definitions.html#3950" class="Bound">y</a><a id="3962" class="Symbol">))</a>
          <a id="3975" class="Symbol">→</a> <a id="3977" class="Symbol">(∀</a> <a id="3980" href="Auxiliary-Definitions.html#3980" class="Bound">xy</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="Auxiliary-Definitions.html#3862" class="Bound">P</a> <a id="3987" href="Auxiliary-Definitions.html#3980" class="Bound">xy</a><a id="3989" class="Symbol">)</a> <a id="3991" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3997" href="Auxiliary-Definitions.html#3997" class="Bound">xy</a> <a id="4000" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4002" href="Auxiliary-Definitions.html#3882" class="Bound">Q</a> <a id="4004" href="Auxiliary-Definitions.html#3997" class="Bound">xy</a><a id="4006" class="Symbol">)</a>
<a id="4008" href="Auxiliary-Definitions.html#3807" class="Function">dec²-∀×</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4022" href="Auxiliary-Definitions.html#4022" class="Bound">curried</a><a id="4029" class="Symbol">)</a> <a id="4031" class="Symbol">=</a> <a id="4033" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4038" class="Symbol">(λ</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Auxiliary-Definitions.html#4042" class="Bound">x</a> <a id="4044" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4046" href="Auxiliary-Definitions.html#4046" class="Bound">y</a><a id="4047" class="Symbol">)</a> <a id="4049" class="Symbol">→</a> <a id="4051" href="Auxiliary-Definitions.html#4022" class="Bound">curried</a> <a id="4059" href="Auxiliary-Definitions.html#4042" class="Bound">x</a> <a id="4061" href="Auxiliary-Definitions.html#4046" class="Bound">y</a><a id="4062" class="Symbol">)</a>
<a id="4064" href="Auxiliary-Definitions.html#3807" class="Function">dec²-∀×</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Auxiliary-Definitions.html#4079" class="Bound">x</a> <a id="4081" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4083" href="Auxiliary-Definitions.html#4083" class="Bound">y</a> <a id="4085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4087" href="Auxiliary-Definitions.html#4087" class="Bound">Qxy</a><a id="4090" class="Symbol">))</a> <a id="4093" class="Symbol">=</a> <a id="4095" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4100" class="Symbol">((</a><a id="4102" href="Auxiliary-Definitions.html#4079" class="Bound">x</a> <a id="4104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4106" href="Auxiliary-Definitions.html#4083" class="Bound">y</a><a id="4107" class="Symbol">)</a> <a id="4109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4111" href="Auxiliary-Definitions.html#4087" class="Bound">Qxy</a><a id="4114" class="Symbol">)</a>

<a id="4117" class="Keyword">module</a> <a id="dec²M"></a><a id="4124" href="Auxiliary-Definitions.html#4124" class="Module">dec²M</a> <a id="4130" class="Keyword">where</a>
  <a id="4138" class="Comment">-- do-notation for decision procedures</a>
  <a id="dec²M._&gt;&gt;=_"></a><a id="4179" href="Auxiliary-Definitions.html#4179" class="Function Operator">_&gt;&gt;=_</a> <a id="4185" class="Symbol">:</a> <a id="4187" class="Symbol">∀</a> <a id="4189" class="Symbol">{</a><a id="4190" href="Auxiliary-Definitions.html#4190" class="Bound">a</a> <a id="4192" href="Auxiliary-Definitions.html#4192" class="Bound">¬a</a> <a id="4195" href="Auxiliary-Definitions.html#4195" class="Bound">b</a> <a id="4197" href="Auxiliary-Definitions.html#4197" class="Bound">¬b</a> <a id="4200" href="Auxiliary-Definitions.html#4200" class="Bound">ℓ</a> <a id="4202" class="Symbol">:</a> <a id="4204" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4209" class="Symbol">}</a>
            <a id="4223" class="Symbol">{</a><a id="4224" href="Auxiliary-Definitions.html#4224" class="Bound">X</a> <a id="4226" class="Symbol">:</a> <a id="4228" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4232" href="Auxiliary-Definitions.html#4200" class="Bound">ℓ</a><a id="4233" class="Symbol">}</a>
            <a id="4247" class="Symbol">{</a><a id="4248" href="Auxiliary-Definitions.html#4248" class="Bound">A</a> <a id="4250" class="Symbol">:</a> <a id="4252" href="Auxiliary-Definitions.html#4224" class="Bound">X</a> <a id="4254" class="Symbol">→</a> <a id="4256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4260" href="Auxiliary-Definitions.html#4190" class="Bound">a</a><a id="4261" class="Symbol">}</a> <a id="4263" class="Symbol">{</a><a id="4264" href="Auxiliary-Definitions.html#4264" class="Bound">¬A</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Auxiliary-Definitions.html#4224" class="Bound">X</a> <a id="4271" class="Symbol">→</a> <a id="4273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4277" href="Auxiliary-Definitions.html#4192" class="Bound">¬a</a><a id="4279" class="Symbol">}</a>
            <a id="4293" class="Symbol">{</a><a id="4294" href="Auxiliary-Definitions.html#4294" class="Bound">B</a> <a id="4296" class="Symbol">:</a> <a id="4298" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4302" href="Auxiliary-Definitions.html#4195" class="Bound">b</a><a id="4303" class="Symbol">}</a> <a id="4305" class="Symbol">{</a><a id="4306" href="Auxiliary-Definitions.html#4306" class="Bound">¬B</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4315" href="Auxiliary-Definitions.html#4197" class="Bound">¬b</a><a id="4317" class="Symbol">}</a>
            <a id="4331" class="Symbol">→</a> <a id="4333" class="Symbol">((∀</a> <a id="4337" href="Auxiliary-Definitions.html#4337" class="Bound">x</a> <a id="4339" class="Symbol">→</a> <a id="4341" href="Auxiliary-Definitions.html#4248" class="Bound">A</a> <a id="4343" href="Auxiliary-Definitions.html#4337" class="Bound">x</a> <a id="4345" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4347" href="Auxiliary-Definitions.html#4264" class="Bound">¬A</a> <a id="4350" href="Auxiliary-Definitions.html#4337" class="Bound">x</a><a id="4351" class="Symbol">)</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Auxiliary-Definitions.html#4294" class="Bound">B</a> <a id="4357" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4359" href="Auxiliary-Definitions.html#4306" class="Bound">¬B</a><a id="4361" class="Symbol">)</a>
            <a id="4375" class="Symbol">→</a> <a id="4377" class="Symbol">((∀</a> <a id="4381" href="Auxiliary-Definitions.html#4381" class="Bound">x</a> <a id="4383" class="Symbol">→</a> <a id="4385" href="Auxiliary-Definitions.html#4248" class="Bound">A</a> <a id="4387" href="Auxiliary-Definitions.html#4381" class="Bound">x</a> <a id="4389" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4391" href="Auxiliary-Definitions.html#4264" class="Bound">¬A</a> <a id="4394" href="Auxiliary-Definitions.html#4381" class="Bound">x</a><a id="4395" class="Symbol">)</a> <a id="4397" class="Symbol">→</a> <a id="4399" href="Auxiliary-Definitions.html#4294" class="Bound">B</a> <a id="4401" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4403" href="Auxiliary-Definitions.html#4306" class="Bound">¬B</a><a id="4405" class="Symbol">)</a>
  <a id="4409" href="Auxiliary-Definitions.html#4179" class="Function Operator">_&gt;&gt;=_</a> <a id="4415" href="Auxiliary-Definitions.html#4415" class="Bound">f</a> <a id="4417" href="Auxiliary-Definitions.html#4417" class="Bound">x</a> <a id="4419" class="Symbol">=</a> <a id="4421" href="Auxiliary-Definitions.html#4415" class="Bound">f</a> <a id="4423" href="Auxiliary-Definitions.html#4417" class="Bound">x</a>
  <a id="dec²M._&gt;&gt;_"></a><a id="4427" href="Auxiliary-Definitions.html#4427" class="Function Operator">_&gt;&gt;_</a> <a id="4432" class="Symbol">:</a> <a id="4434" class="Symbol">∀</a> <a id="4436" class="Symbol">{</a><a id="4437" href="Auxiliary-Definitions.html#4437" class="Bound">a</a> <a id="4439" href="Auxiliary-Definitions.html#4439" class="Bound">¬a</a> <a id="4442" href="Auxiliary-Definitions.html#4442" class="Bound">b</a> <a id="4444" href="Auxiliary-Definitions.html#4444" class="Bound">¬b</a> <a id="4447" class="Symbol">:</a> <a id="4449" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4454" class="Symbol">}</a>
            <a id="4468" class="Symbol">{</a><a id="4469" href="Auxiliary-Definitions.html#4469" class="Bound">A</a> <a id="4471" class="Symbol">:</a> <a id="4473" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4477" href="Auxiliary-Definitions.html#4437" class="Bound">a</a><a id="4478" class="Symbol">}</a> <a id="4480" class="Symbol">{</a><a id="4481" href="Auxiliary-Definitions.html#4481" class="Bound">¬A</a> <a id="4484" class="Symbol">:</a> <a id="4486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4490" href="Auxiliary-Definitions.html#4439" class="Bound">¬a</a><a id="4492" class="Symbol">}</a>
            <a id="4506" class="Symbol">{</a><a id="4507" href="Auxiliary-Definitions.html#4507" class="Bound">B</a> <a id="4509" class="Symbol">:</a> <a id="4511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4515" href="Auxiliary-Definitions.html#4442" class="Bound">b</a><a id="4516" class="Symbol">}</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Auxiliary-Definitions.html#4519" class="Bound">¬B</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4528" href="Auxiliary-Definitions.html#4444" class="Bound">¬b</a><a id="4530" class="Symbol">}</a>
            <a id="4544" class="Symbol">→</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Auxiliary-Definitions.html#4469" class="Bound">A</a> <a id="4549" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4551" href="Auxiliary-Definitions.html#4481" class="Bound">¬A</a> <a id="4554" class="Symbol">→</a> <a id="4556" href="Auxiliary-Definitions.html#4507" class="Bound">B</a> <a id="4558" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4560" href="Auxiliary-Definitions.html#4519" class="Bound">¬B</a><a id="4562" class="Symbol">)</a>
            <a id="4576" class="Symbol">→</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Auxiliary-Definitions.html#4469" class="Bound">A</a> <a id="4581" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4583" href="Auxiliary-Definitions.html#4481" class="Bound">¬A</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Auxiliary-Definitions.html#4507" class="Bound">B</a> <a id="4590" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4592" href="Auxiliary-Definitions.html#4519" class="Bound">¬B</a><a id="4594" class="Symbol">)</a>
  <a id="4598" href="Auxiliary-Definitions.html#4427" class="Function Operator">_&gt;&gt;_</a> <a id="4603" href="Auxiliary-Definitions.html#4603" class="Bound">f</a> <a id="4605" href="Auxiliary-Definitions.html#4605" class="Bound">x</a> <a id="4607" class="Symbol">=</a> <a id="4609" href="Auxiliary-Definitions.html#4603" class="Bound">f</a> <a id="4611" href="Auxiliary-Definitions.html#4605" class="Bound">x</a>

<a id="4614" class="Keyword">module</a> <a id="4621" href="Auxiliary-Definitions.html#4621" class="Module">_</a> <a id="4623" class="Symbol">{</a><a id="4624" href="Auxiliary-Definitions.html#4624" class="Bound">a</a> <a id="4626" href="Auxiliary-Definitions.html#4626" class="Bound">b</a><a id="4627" class="Symbol">}</a> <a id="4629" class="Symbol">{</a><a id="4630" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="4632" class="Symbol">:</a> <a id="4634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4638" href="Auxiliary-Definitions.html#4624" class="Bound">a</a><a id="4639" class="Symbol">}</a> <a id="4641" class="Symbol">{</a><a id="4642" href="Auxiliary-Definitions.html#4642" class="Bound">B</a> <a id="4644" class="Symbol">:</a> <a id="4646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4650" href="Auxiliary-Definitions.html#4626" class="Bound">b</a><a id="4651" class="Symbol">}</a> <a id="4653" class="Keyword">where</a>

  <a id="4662" class="Keyword">data</a> <a id="4667" href="Auxiliary-Definitions.html#4667" class="Datatype">Is-inj₁</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="4679" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4681" href="Auxiliary-Definitions.html#4642" class="Bound">B</a> <a id="4683" class="Symbol">→</a> <a id="4685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Auxiliary-Definitions.html#4624" class="Bound">a</a> <a id="4692" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4694" href="Auxiliary-Definitions.html#4626" class="Bound">b</a><a id="4695" class="Symbol">)</a> <a id="4697" class="Keyword">where</a>
    <a id="4707" href="Auxiliary-Definitions.html#4707" class="InductiveConstructor">inj₁</a> <a id="4712" class="Symbol">:</a> <a id="4714" class="Symbol">∀</a> <a id="4716" href="Auxiliary-Definitions.html#4716" class="Bound">x</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Auxiliary-Definitions.html#4667" class="Datatype">Is-inj₁</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4734" href="Auxiliary-Definitions.html#4716" class="Bound">x</a><a id="4735" class="Symbol">)</a>

  <a id="4740" class="Keyword">data</a> <a id="4745" href="Auxiliary-Definitions.html#4745" class="Datatype">Is-inj₂</a> <a id="4753" class="Symbol">{</a><a id="4754" href="Auxiliary-Definitions.html#4754" class="Bound">a</a> <a id="4756" href="Auxiliary-Definitions.html#4756" class="Bound">b</a><a id="4757" class="Symbol">}</a> <a id="4759" class="Symbol">{</a><a id="4760" href="Auxiliary-Definitions.html#4760" class="Bound">A</a> <a id="4762" class="Symbol">:</a> <a id="4764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4768" href="Auxiliary-Definitions.html#4754" class="Bound">a</a><a id="4769" class="Symbol">}</a> <a id="4771" class="Symbol">{</a><a id="4772" href="Auxiliary-Definitions.html#4772" class="Bound">B</a> <a id="4774" class="Symbol">:</a> <a id="4776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4780" href="Auxiliary-Definitions.html#4756" class="Bound">b</a><a id="4781" class="Symbol">}</a> <a id="4783" class="Symbol">:</a> <a id="4785" href="Auxiliary-Definitions.html#4760" class="Bound">A</a> <a id="4787" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4789" href="Auxiliary-Definitions.html#4772" class="Bound">B</a> <a id="4791" class="Symbol">→</a> <a id="4793" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Auxiliary-Definitions.html#4754" class="Bound">a</a> <a id="4800" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4802" href="Auxiliary-Definitions.html#4756" class="Bound">b</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Keyword">where</a>
    <a id="4815" href="Auxiliary-Definitions.html#4815" class="InductiveConstructor">inj₂</a> <a id="4820" class="Symbol">:</a> <a id="4822" class="Symbol">∀</a> <a id="4824" href="Auxiliary-Definitions.html#4824" class="Bound">x</a> <a id="4826" class="Symbol">→</a> <a id="4828" href="Auxiliary-Definitions.html#4745" class="Datatype">Is-inj₂</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4842" href="Auxiliary-Definitions.html#4824" class="Bound">x</a><a id="4843" class="Symbol">)</a>

  <a id="4848" href="Auxiliary-Definitions.html#4848" class="Function">elim-Is-inj₁</a> <a id="4861" class="Symbol">:</a> <a id="4863" class="Symbol">∀</a> <a id="4865" class="Symbol">{</a><a id="4866" href="Auxiliary-Definitions.html#4866" class="Bound">x</a> <a id="4868" class="Symbol">:</a> <a id="4870" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="4872" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4874" href="Auxiliary-Definitions.html#4642" class="Bound">B</a><a id="4875" class="Symbol">}</a> <a id="4877" class="Symbol">→</a> <a id="4879" href="Auxiliary-Definitions.html#4667" class="Datatype">Is-inj₁</a> <a id="4887" href="Auxiliary-Definitions.html#4866" class="Bound">x</a> <a id="4889" class="Symbol">→</a> <a id="4891" href="Auxiliary-Definitions.html#4630" class="Bound">A</a>
  <a id="4895" href="Auxiliary-Definitions.html#4848" class="Function">elim-Is-inj₁</a> <a id="4908" class="DottedPattern Symbol">.{</a><a id="4910" href="Data.Sum.Base.html#675" class="DottedPattern InductiveConstructor">inj₁</a> <a id="4915" href="Auxiliary-Definitions.html#4924" class="DottedPattern Bound">x</a><a id="4916" class="DottedPattern Symbol">}</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Auxiliary-Definitions.html#4707" class="InductiveConstructor">inj₁</a> <a id="4924" href="Auxiliary-Definitions.html#4924" class="Bound">x</a><a id="4925" class="Symbol">)</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="Auxiliary-Definitions.html#4924" class="Bound">x</a>

  <a id="4934" href="Auxiliary-Definitions.html#4934" class="Function">elim-Is-inj₂</a> <a id="4947" class="Symbol">:</a> <a id="4949" class="Symbol">∀</a> <a id="4951" class="Symbol">{</a><a id="4952" href="Auxiliary-Definitions.html#4952" class="Bound">x</a> <a id="4954" class="Symbol">:</a> <a id="4956" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="4958" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4960" href="Auxiliary-Definitions.html#4642" class="Bound">B</a><a id="4961" class="Symbol">}</a> <a id="4963" class="Symbol">→</a> <a id="4965" href="Auxiliary-Definitions.html#4745" class="Datatype">Is-inj₂</a> <a id="4973" href="Auxiliary-Definitions.html#4952" class="Bound">x</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Auxiliary-Definitions.html#4642" class="Bound">B</a>
  <a id="4981" href="Auxiliary-Definitions.html#4934" class="Function">elim-Is-inj₂</a> <a id="4994" class="DottedPattern Symbol">.{</a><a id="4996" href="Data.Sum.Base.html#700" class="DottedPattern InductiveConstructor">inj₂</a> <a id="5001" href="Auxiliary-Definitions.html#5010" class="DottedPattern Bound">x</a><a id="5002" class="DottedPattern Symbol">}</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Auxiliary-Definitions.html#4815" class="InductiveConstructor">inj₂</a> <a id="5010" href="Auxiliary-Definitions.html#5010" class="Bound">x</a><a id="5011" class="Symbol">)</a> <a id="5013" class="Symbol">=</a> <a id="5015" href="Auxiliary-Definitions.html#5010" class="Bound">x</a>

  <a id="5020" href="Auxiliary-Definitions.html#5020" class="Function">dec-inj</a> <a id="5028" class="Symbol">:</a> <a id="5030" class="Symbol">∀</a> <a id="5032" class="Symbol">(</a><a id="5033" href="Auxiliary-Definitions.html#5033" class="Bound">x</a> <a id="5035" class="Symbol">:</a> <a id="5037" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="5039" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5041" href="Auxiliary-Definitions.html#4642" class="Bound">B</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">→</a> <a id="5046" href="Auxiliary-Definitions.html#4667" class="Datatype">Is-inj₁</a> <a id="5054" href="Auxiliary-Definitions.html#5033" class="Bound">x</a> <a id="5056" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5058" href="Auxiliary-Definitions.html#4745" class="Datatype">Is-inj₂</a> <a id="5066" href="Auxiliary-Definitions.html#5033" class="Bound">x</a>
  <a id="5070" href="Auxiliary-Definitions.html#5020" class="Function">dec-inj</a> <a id="5078" class="Symbol">(</a><a id="5079" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5084" href="Auxiliary-Definitions.html#5084" class="Bound">x</a><a id="5085" class="Symbol">)</a> <a id="5087" class="Symbol">=</a> <a id="5089" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5094" class="Symbol">(</a><a id="5095" href="Auxiliary-Definitions.html#4707" class="InductiveConstructor">inj₁</a> <a id="5100" href="Auxiliary-Definitions.html#5084" class="Bound">x</a><a id="5101" class="Symbol">)</a>
  <a id="5105" href="Auxiliary-Definitions.html#5020" class="Function">dec-inj</a> <a id="5113" class="Symbol">(</a><a id="5114" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5119" href="Auxiliary-Definitions.html#5119" class="Bound">y</a><a id="5120" class="Symbol">)</a> <a id="5122" class="Symbol">=</a> <a id="5124" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Auxiliary-Definitions.html#4815" class="InductiveConstructor">inj₂</a> <a id="5135" href="Auxiliary-Definitions.html#5119" class="Bound">y</a><a id="5136" class="Symbol">)</a>

  <a id="5141" href="Auxiliary-Definitions.html#5141" class="Function">Is-inj₁?</a> <a id="5150" class="Symbol">:</a> <a id="5152" class="Symbol">∀</a> <a id="5154" class="Symbol">(</a><a id="5155" href="Auxiliary-Definitions.html#5155" class="Bound">x</a> <a id="5157" class="Symbol">:</a> <a id="5159" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="5161" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5163" href="Auxiliary-Definitions.html#4642" class="Bound">B</a><a id="5164" class="Symbol">)</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Auxiliary-Definitions.html#4667" class="Datatype">Is-inj₁</a> <a id="5181" href="Auxiliary-Definitions.html#5155" class="Bound">x</a><a id="5182" class="Symbol">)</a>
  <a id="5186" href="Auxiliary-Definitions.html#5141" class="Function">Is-inj₁?</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5201" href="Auxiliary-Definitions.html#5201" class="Bound">x</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">=</a> <a id="5206" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Auxiliary-Definitions.html#4707" class="InductiveConstructor">inj₁</a> <a id="5216" href="Auxiliary-Definitions.html#5201" class="Bound">x</a><a id="5217" class="Symbol">)</a>
  <a id="5221" href="Auxiliary-Definitions.html#5141" class="Function">Is-inj₁?</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5236" class="Symbol">_)</a> <a id="5239" class="Symbol">=</a> <a id="5241" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="5244" class="Symbol">(λ</a> <a id="5247" class="Symbol">())</a>

  <a id="5254" href="Auxiliary-Definitions.html#5254" class="Function">Is-inj₂?</a> <a id="5263" class="Symbol">:</a> <a id="5265" class="Symbol">∀</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Auxiliary-Definitions.html#5268" class="Bound">x</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Auxiliary-Definitions.html#4630" class="Bound">A</a> <a id="5274" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5276" href="Auxiliary-Definitions.html#4642" class="Bound">B</a><a id="5277" class="Symbol">)</a> <a id="5279" class="Symbol">→</a> <a id="5281" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Auxiliary-Definitions.html#4745" class="Datatype">Is-inj₂</a> <a id="5294" href="Auxiliary-Definitions.html#5268" class="Bound">x</a><a id="5295" class="Symbol">)</a>
  <a id="5299" href="Auxiliary-Definitions.html#5254" class="Function">Is-inj₂?</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5314" class="Symbol">_)</a> <a id="5317" class="Symbol">=</a> <a id="5319" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="5322" class="Symbol">(λ</a> <a id="5325" class="Symbol">())</a>
  <a id="5331" href="Auxiliary-Definitions.html#5254" class="Function">Is-inj₂?</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5346" href="Auxiliary-Definitions.html#5346" class="Bound">x</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5355" class="Symbol">(</a><a id="5356" href="Auxiliary-Definitions.html#4815" class="InductiveConstructor">inj₂</a> <a id="5361" href="Auxiliary-Definitions.html#5346" class="Bound">x</a><a id="5362" class="Symbol">)</a>


<a id="5366" class="Keyword">module</a> <a id="5373" href="Auxiliary-Definitions.html#5373" class="Module">_</a> <a id="5375" class="Symbol">{</a><a id="5376" href="Auxiliary-Definitions.html#5376" class="Bound">a</a> <a id="5378" href="Auxiliary-Definitions.html#5378" class="Bound">p</a> <a id="5380" class="Symbol">:</a> <a id="5382" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5387" class="Symbol">}</a> <a id="5389" class="Symbol">{</a><a id="5390" href="Auxiliary-Definitions.html#5390" class="Bound">A</a> <a id="5392" class="Symbol">:</a> <a id="5394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5398" href="Auxiliary-Definitions.html#5376" class="Bound">a</a><a id="5399" class="Symbol">}</a> <a id="5401" class="Symbol">{</a><a id="5402" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5404" class="Symbol">:</a> <a id="5406" href="Auxiliary-Definitions.html#5390" class="Bound">A</a> <a id="5408" class="Symbol">→</a> <a id="5410" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5414" href="Auxiliary-Definitions.html#5378" class="Bound">p</a><a id="5415" class="Symbol">}</a> <a id="5417" class="Keyword">where</a>
  <a id="5425" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="5436" class="Symbol">:</a> <a id="5438" class="Symbol">{</a><a id="5439" href="Auxiliary-Definitions.html#5439" class="Bound">l</a> <a id="5441" class="Symbol">:</a> <a id="5443" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5448" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="5449" class="Symbol">}</a> <a id="5451" class="Symbol">→</a> <a id="5453" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5457" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5459" href="Auxiliary-Definitions.html#5439" class="Bound">l</a> <a id="5461" class="Symbol">→</a> <a id="5463" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5466" href="Auxiliary-Definitions.html#5466" class="Bound">x</a> <a id="5468" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5470" class="Symbol">(</a><a id="5471" href="Auxiliary-Definitions.html#5466" class="Bound">x</a> <a id="5473" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5475" href="Auxiliary-Definitions.html#5439" class="Bound">l</a> <a id="5477" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5479" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5481" href="Auxiliary-Definitions.html#5466" class="Bound">x</a><a id="5482" class="Symbol">)</a>
  <a id="5486" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="5497" class="Symbol">(</a><a id="5498" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5503" class="Symbol">{</a><a id="5504" href="Auxiliary-Definitions.html#5504" class="Bound">x</a><a id="5505" class="Symbol">}</a> <a id="5507" href="Auxiliary-Definitions.html#5507" class="Bound">px</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">=</a> <a id="5513" href="Auxiliary-Definitions.html#5504" class="Bound">x</a> <a id="5515" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5517" class="Symbol">((</a><a id="5519" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5528" class="Symbol">)</a> <a id="5530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5532" href="Auxiliary-Definitions.html#5507" class="Bound">px</a><a id="5534" class="Symbol">)</a>
  <a id="5538" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5556" href="Auxiliary-Definitions.html#5556" class="Bound">later</a><a id="5561" class="Symbol">)</a> <a id="5563" class="Keyword">with</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Auxiliary-Definitions.html#5569" class="Bound">x</a> <a id="5571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5573" href="Auxiliary-Definitions.html#5573" class="Bound">x∈l</a> <a id="5577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5579" href="Auxiliary-Definitions.html#5579" class="Bound">px</a> <a id="5582" class="Symbol">)</a> ← <a id="5586" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="5597" href="Auxiliary-Definitions.html#5556" class="Bound">later</a> <a id="5603" class="Symbol">=</a> <a id="5605" href="Auxiliary-Definitions.html#5569" class="Bound">x</a> <a id="5607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5609" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5615" href="Auxiliary-Definitions.html#5573" class="Bound">x∈l</a> <a id="5619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5621" href="Auxiliary-Definitions.html#5579" class="Bound">px</a>

  <a id="5627" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="5638" class="Symbol">:</a> <a id="5640" class="Symbol">{</a><a id="5641" href="Auxiliary-Definitions.html#5641" class="Bound">l</a> <a id="5643" class="Symbol">:</a> <a id="5645" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5650" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="5651" class="Symbol">}</a> <a id="5653" class="Symbol">→</a> <a id="5655" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5658" href="Auxiliary-Definitions.html#5658" class="Bound">x</a> <a id="5660" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Auxiliary-Definitions.html#5658" class="Bound">x</a> <a id="5665" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5667" href="Auxiliary-Definitions.html#5641" class="Bound">l</a> <a id="5669" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5671" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5673" href="Auxiliary-Definitions.html#5658" class="Bound">x</a><a id="5674" class="Symbol">)</a> <a id="5676" class="Symbol">→</a> <a id="5678" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5682" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5684" href="Auxiliary-Definitions.html#5641" class="Bound">l</a>
  <a id="5688" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="5699" class="Symbol">(</a><a id="5700" href="Auxiliary-Definitions.html#5700" class="Bound">x</a> <a id="5702" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5704" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5709" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5716" href="Auxiliary-Definitions.html#5716" class="Bound">px</a><a id="5718" class="Symbol">)</a> <a id="5720" class="Symbol">=</a> <a id="5722" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5727" href="Auxiliary-Definitions.html#5716" class="Bound">px</a>
  <a id="5732" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Auxiliary-Definitions.html#5744" class="Bound">x</a> <a id="5746" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5748" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5754" href="Auxiliary-Definitions.html#5754" class="Bound">el</a> <a id="5757" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5759" href="Auxiliary-Definitions.html#5759" class="Bound">px</a><a id="5761" class="Symbol">)</a> <a id="5763" class="Symbol">=</a> <a id="5765" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5771" class="Symbol">(</a><a id="5772" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="5783" class="Symbol">(</a><a id="5784" href="Auxiliary-Definitions.html#5744" class="Bound">x</a> <a id="5786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5788" href="Auxiliary-Definitions.html#5754" class="Bound">el</a> <a id="5791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5793" href="Auxiliary-Definitions.html#5759" class="Bound">px</a><a id="5795" class="Symbol">))</a>

  <a id="5801" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="5812" class="Symbol">:</a> <a id="5814" class="Symbol">{</a><a id="5815" href="Auxiliary-Definitions.html#5815" class="Bound">l</a> <a id="5817" class="Symbol">:</a> <a id="5819" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5824" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="5825" class="Symbol">}</a> <a id="5827" class="Symbol">→</a> <a id="5829" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5833" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5835" href="Auxiliary-Definitions.html#5815" class="Bound">l</a> <a id="5837" class="Symbol">→</a> <a id="5839" class="Symbol">∀</a> <a id="5841" href="Auxiliary-Definitions.html#5841" class="Bound">e</a> <a id="5843" class="Symbol">→</a> <a id="5845" href="Auxiliary-Definitions.html#5841" class="Bound">e</a> <a id="5847" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5849" href="Auxiliary-Definitions.html#5815" class="Bound">l</a> <a id="5851" class="Symbol">→</a> <a id="5853" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="5855" href="Auxiliary-Definitions.html#5841" class="Bound">e</a>
  <a id="5859" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="5870" class="Symbol">(</a><a id="5871" href="Auxiliary-Definitions.html#5871" class="Bound">px</a> <a id="5874" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5876" class="Symbol">_)</a> <a id="5879" href="Auxiliary-Definitions.html#5879" class="Bound">e</a> <a id="5881" class="Symbol">(</a><a id="5882" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5887" href="Auxiliary-Definitions.html#5887" class="Bound">e-hd</a><a id="5891" class="Symbol">)</a> <a id="5893" class="Keyword">rewrite</a> <a id="5901" href="Auxiliary-Definitions.html#5887" class="Bound">e-hd</a> <a id="5906" class="Symbol">=</a> <a id="5908" href="Auxiliary-Definitions.html#5871" class="Bound">px</a>
  <a id="5913" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="5924" class="Symbol">(_</a> <a id="5927" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5929" href="Auxiliary-Definitions.html#5929" class="Bound">all-p-l</a><a id="5936" class="Symbol">)</a> <a id="5938" href="Auxiliary-Definitions.html#5938" class="Bound">e</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5947" href="Auxiliary-Definitions.html#5947" class="Bound">e∈l</a><a id="5950" class="Symbol">)</a> <a id="5952" class="Symbol">=</a> <a id="5954" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="5965" href="Auxiliary-Definitions.html#5929" class="Bound">all-p-l</a> <a id="5973" href="Auxiliary-Definitions.html#5938" class="Bound">e</a> <a id="5975" href="Auxiliary-Definitions.html#5947" class="Bound">e∈l</a>

  <a id="5982" href="Auxiliary-Definitions.html#5982" class="Function">list-∀⇒All</a> <a id="5993" class="Symbol">:</a> <a id="5995" class="Symbol">{</a><a id="5996" href="Auxiliary-Definitions.html#5996" class="Bound">l</a> <a id="5998" class="Symbol">:</a> <a id="6000" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6005" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="6006" class="Symbol">}</a> <a id="6008" class="Symbol">→</a> <a id="6010" class="Symbol">(∀</a> <a id="6013" href="Auxiliary-Definitions.html#6013" class="Bound">e</a> <a id="6015" class="Symbol">→</a> <a id="6017" href="Auxiliary-Definitions.html#6013" class="Bound">e</a> <a id="6019" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6021" href="Auxiliary-Definitions.html#5996" class="Bound">l</a> <a id="6023" class="Symbol">→</a> <a id="6025" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6027" href="Auxiliary-Definitions.html#6013" class="Bound">e</a><a id="6028" class="Symbol">)</a> <a id="6030" class="Symbol">→</a> <a id="6032" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6036" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6038" href="Auxiliary-Definitions.html#5996" class="Bound">l</a>
  <a id="6042" href="Auxiliary-Definitions.html#5982" class="Function">list-∀⇒All</a> <a id="6053" class="Symbol">{</a><a id="6054" class="Argument">l</a> <a id="6056" class="Symbol">=</a> <a id="6058" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6060" class="Symbol">}</a> <a id="6062" href="Auxiliary-Definitions.html#6062" class="Bound">prop</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="6074" href="Auxiliary-Definitions.html#5982" class="Function">list-∀⇒All</a> <a id="6085" class="Symbol">{</a><a id="6086" class="Argument">l</a> <a id="6088" class="Symbol">=</a> <a id="6090" href="Auxiliary-Definitions.html#6090" class="Bound">x</a> <a id="6092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6094" href="Auxiliary-Definitions.html#6094" class="Bound">l</a><a id="6095" class="Symbol">}</a> <a id="6097" href="Auxiliary-Definitions.html#6097" class="Bound">prop</a> <a id="6102" class="Symbol">=</a> <a id="6104" class="Symbol">(</a><a id="6105" href="Auxiliary-Definitions.html#6097" class="Bound">prop</a> <a id="6110" href="Auxiliary-Definitions.html#6090" class="Bound">x</a> <a id="6112" class="Symbol">(</a><a id="6113" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6122" class="Symbol">))</a> <a id="6125" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Auxiliary-Definitions.html#5982" class="Function">list-∀⇒All</a> <a id="6139" class="Symbol">{</a><a id="6140" class="Argument">l</a> <a id="6142" class="Symbol">=</a> <a id="6144" href="Auxiliary-Definitions.html#6094" class="Bound">l</a><a id="6145" class="Symbol">}</a> <a id="6147" class="Symbol">λ</a> <a id="6149" href="Auxiliary-Definitions.html#6149" class="Bound">e</a> <a id="6151" href="Auxiliary-Definitions.html#6151" class="Bound">e∈l</a> <a id="6155" class="Symbol">→</a> <a id="6157" href="Auxiliary-Definitions.html#6097" class="Bound">prop</a> <a id="6162" href="Auxiliary-Definitions.html#6149" class="Bound">e</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6171" href="Auxiliary-Definitions.html#6151" class="Bound">e∈l</a><a id="6174" class="Symbol">))</a>

  <a id="6180" href="Auxiliary-Definitions.html#6180" class="Function">∀Element⇒All</a> <a id="6193" class="Symbol">:</a> <a id="6195" class="Symbol">{</a><a id="6196" href="Auxiliary-Definitions.html#6196" class="Bound">l</a> <a id="6198" class="Symbol">:</a> <a id="6200" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6205" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="6206" class="Symbol">}</a> <a id="6208" class="Symbol">→</a> <a id="6210" class="Symbol">(∀</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Auxiliary-Definitions.html#6214" class="Symbol">(</a><a id="6215" href="Auxiliary-Definitions.html#6215" class="Bound">e</a> <a id="6217" href="Finite.html#5971" class="InductiveConstructor Operator">∈&#39;</a><a id="6219" href="Auxiliary-Definitions.html#6214" class="Symbol">)</a><a id="6220" class="Symbol">:</a> <a id="6222" href="Finite.html#4949" class="Record">Element</a> <a id="6230" href="Auxiliary-Definitions.html#6196" class="Bound">l</a><a id="6231" class="Symbol">)</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6237" href="Auxiliary-Definitions.html#6215" class="Bound">e</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">→</a> <a id="6242" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6246" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6248" href="Auxiliary-Definitions.html#6196" class="Bound">l</a>
  <a id="6252" href="Auxiliary-Definitions.html#6180" class="Function">∀Element⇒All</a> <a id="6265" href="Auxiliary-Definitions.html#6265" class="Bound">all-P</a> <a id="6271" class="Symbol">=</a> <a id="6273" href="Auxiliary-Definitions.html#5982" class="Function">list-∀⇒All</a> <a id="6284" class="Symbol">(λ</a> <a id="6287" href="Auxiliary-Definitions.html#6287" class="Bound">e</a> <a id="6289" href="Auxiliary-Definitions.html#6289" class="Bound">e∈l</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="Auxiliary-Definitions.html#6265" class="Bound">all-P</a> <a id="6301" class="Symbol">(</a><a id="6302" href="Auxiliary-Definitions.html#6287" class="Bound">e</a> <a id="6304" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6307" href="Auxiliary-Definitions.html#6289" class="Bound">e∈l</a><a id="6310" class="Symbol">))</a>
  <a id="6315" href="Auxiliary-Definitions.html#6315" class="Function">All⇒∀Element</a> <a id="6328" class="Symbol">:</a> <a id="6330" class="Symbol">{</a><a id="6331" href="Auxiliary-Definitions.html#6331" class="Bound">l</a> <a id="6333" class="Symbol">:</a> <a id="6335" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6340" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="6341" class="Symbol">}</a> <a id="6343" class="Symbol">→</a> <a id="6345" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6349" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6351" href="Auxiliary-Definitions.html#6331" class="Bound">l</a> <a id="6353" class="Symbol">→</a> <a id="6355" class="Symbol">(∀</a> <a id="6358" class="Symbol">(</a><a id="6359" href="Auxiliary-Definitions.html#6359" class="Symbol">(</a><a id="6360" href="Auxiliary-Definitions.html#6360" class="Bound">e</a> <a id="6362" href="Finite.html#5971" class="InductiveConstructor Operator">∈&#39;</a><a id="6364" href="Auxiliary-Definitions.html#6359" class="Symbol">)</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Finite.html#4949" class="Record">Element</a> <a id="6376" href="Auxiliary-Definitions.html#6331" class="Bound">l</a><a id="6377" class="Symbol">)</a> <a id="6379" class="Symbol">→</a> <a id="6381" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6383" href="Auxiliary-Definitions.html#6360" class="Bound">e</a><a id="6384" class="Symbol">)</a>
  <a id="6388" href="Auxiliary-Definitions.html#6315" class="Function">All⇒∀Element</a> <a id="6401" href="Auxiliary-Definitions.html#6401" class="Bound">all-P</a> <a id="6407" class="Symbol">(</a><a id="6408" href="Auxiliary-Definitions.html#6408" class="Bound">e</a> <a id="6410" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6413" href="Auxiliary-Definitions.html#6413" class="Bound">elem</a><a id="6417" class="Symbol">)</a> <a id="6419" class="Symbol">=</a> <a id="6421" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="6432" href="Auxiliary-Definitions.html#6401" class="Bound">all-P</a> <a id="6438" href="Auxiliary-Definitions.html#6408" class="Bound">e</a> <a id="6440" href="Auxiliary-Definitions.html#6413" class="Bound">elem</a>

  <a id="6448" href="Auxiliary-Definitions.html#6448" class="Function">∃Element⇒Any</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">{</a><a id="6464" href="Auxiliary-Definitions.html#6464" class="Bound">l</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6473" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="6474" class="Symbol">}</a> <a id="6476" class="Symbol">→</a> <a id="6478" class="Symbol">(</a><a id="6479" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="6482" href="Auxiliary-Definitions.html#6482" class="Bound">e</a> <a id="6484" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="6486" href="Finite.html#4949" class="Record">Element</a> <a id="6494" href="Auxiliary-Definitions.html#6464" class="Bound">l</a> <a id="6496" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="6498" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6500" class="Symbol">(</a><a id="6501" href="Finite.html#5127" class="Field">Element.val</a> <a id="6513" href="Auxiliary-Definitions.html#6482" class="Bound">e</a><a id="6514" class="Symbol">))</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6523" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6525" href="Auxiliary-Definitions.html#6464" class="Bound">l</a>
  <a id="6529" href="Auxiliary-Definitions.html#6448" class="Function">∃Element⇒Any</a> <a id="6542" class="Symbol">((</a><a id="6544" href="Auxiliary-Definitions.html#6544" class="Bound">x</a> <a id="6546" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6549" href="Auxiliary-Definitions.html#6549" class="Bound">y</a><a id="6550" class="Symbol">)</a> <a id="6552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6554" href="Auxiliary-Definitions.html#6554" class="Bound">z</a><a id="6555" class="Symbol">)</a> <a id="6557" class="Symbol">=</a> <a id="6559" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="6570" class="Symbol">(</a><a id="6571" href="Auxiliary-Definitions.html#6544" class="Bound">x</a> <a id="6573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6575" href="Auxiliary-Definitions.html#6549" class="Bound">y</a> <a id="6577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6579" href="Auxiliary-Definitions.html#6554" class="Bound">z</a><a id="6580" class="Symbol">)</a>

  <a id="6585" href="Auxiliary-Definitions.html#6585" class="Function">Any⇒∃Element</a> <a id="6598" class="Symbol">:</a> <a id="6600" class="Symbol">{</a><a id="6601" href="Auxiliary-Definitions.html#6601" class="Bound">l</a> <a id="6603" class="Symbol">:</a> <a id="6605" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6610" href="Auxiliary-Definitions.html#5390" class="Bound">A</a><a id="6611" class="Symbol">}</a> <a id="6613" class="Symbol">→</a> <a id="6615" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6619" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6621" href="Auxiliary-Definitions.html#6601" class="Bound">l</a> <a id="6623" class="Symbol">→</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="6629" href="Auxiliary-Definitions.html#6629" class="Bound">e</a> <a id="6631" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="6633" href="Finite.html#4949" class="Record">Element</a> <a id="6641" href="Auxiliary-Definitions.html#6601" class="Bound">l</a> <a id="6643" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="6645" href="Auxiliary-Definitions.html#5402" class="Bound">P</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Finite.html#5127" class="Field">Element.val</a> <a id="6660" href="Auxiliary-Definitions.html#6629" class="Bound">e</a><a id="6661" class="Symbol">))</a>
  <a id="6666" href="Auxiliary-Definitions.html#6585" class="Function">Any⇒∃Element</a> <a id="6679" href="Auxiliary-Definitions.html#6679" class="Bound">anyPl</a> <a id="6685" class="Keyword">with</a> <a id="6690" class="Symbol">(</a><a id="6691" href="Auxiliary-Definitions.html#6691" class="Bound">x</a> <a id="6693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6695" href="Auxiliary-Definitions.html#6695" class="Bound">y</a> <a id="6697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6699" href="Auxiliary-Definitions.html#6699" class="Bound">z</a><a id="6700" class="Symbol">)</a> ← <a id="6704" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="6715" href="Auxiliary-Definitions.html#6679" class="Bound">anyPl</a> <a id="6721" class="Symbol">=</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Auxiliary-Definitions.html#6691" class="Bound">x</a> <a id="6726" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6729" href="Auxiliary-Definitions.html#6695" class="Bound">y</a><a id="6730" class="Symbol">)</a> <a id="6732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6734" href="Auxiliary-Definitions.html#6699" class="Bound">z</a>

<a id="6737" class="Keyword">module</a> <a id="6744" href="Auxiliary-Definitions.html#6744" class="Module">_</a> <a id="6746" class="Symbol">{</a><a id="6747" href="Auxiliary-Definitions.html#6747" class="Bound">a</a> <a id="6749" href="Auxiliary-Definitions.html#6749" class="Bound">r</a> <a id="6751" class="Symbol">:</a> <a id="6753" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6758" class="Symbol">}</a> <a id="6760" class="Symbol">{</a><a id="6761" href="Auxiliary-Definitions.html#6761" class="Bound">A</a> <a id="6763" class="Symbol">:</a> <a id="6765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6769" href="Auxiliary-Definitions.html#6747" class="Bound">a</a><a id="6770" class="Symbol">}</a> <a id="6772" class="Symbol">{</a><a id="6773" href="Auxiliary-Definitions.html#6773" class="Bound">R</a> <a id="6775" class="Symbol">:</a> <a id="6777" href="Auxiliary-Definitions.html#6761" class="Bound">A</a> <a id="6779" class="Symbol">→</a> <a id="6781" href="Auxiliary-Definitions.html#6761" class="Bound">A</a> <a id="6783" class="Symbol">→</a> <a id="6785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6789" href="Auxiliary-Definitions.html#6749" class="Bound">r</a><a id="6790" class="Symbol">}</a> <a id="6792" class="Keyword">where</a>
  <a id="6800" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="6812" class="Symbol">:</a> <a id="6814" class="Symbol">{</a><a id="6815" href="Auxiliary-Definitions.html#6815" class="Bound">l</a> <a id="6817" class="Symbol">:</a> <a id="6819" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6824" href="Auxiliary-Definitions.html#6761" class="Bound">A</a><a id="6825" class="Symbol">}</a> <a id="6827" class="Symbol">→</a> <a id="6829" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs.AllPairs</a> <a id="6847" href="Auxiliary-Definitions.html#6773" class="Bound">R</a> <a id="6849" href="Auxiliary-Definitions.html#6815" class="Bound">l</a> <a id="6851" class="Symbol">→</a> <a id="6853" class="Symbol">∀</a> <a id="6855" class="Symbol">{</a><a id="6856" href="Auxiliary-Definitions.html#6856" class="Bound">x</a><a id="6857" class="Symbol">}</a> <a id="6859" class="Symbol">{</a><a id="6860" href="Auxiliary-Definitions.html#6860" class="Bound">y</a><a id="6861" class="Symbol">}</a> <a id="6863" class="Symbol">→</a> <a id="6865" href="Auxiliary-Definitions.html#6856" class="Bound">x</a> <a id="6867" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6869" href="Auxiliary-Definitions.html#6815" class="Bound">l</a> <a id="6871" class="Symbol">→</a> <a id="6873" href="Auxiliary-Definitions.html#6860" class="Bound">y</a> <a id="6875" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6877" href="Auxiliary-Definitions.html#6815" class="Bound">l</a> <a id="6879" class="Symbol">→</a> <a id="6881" href="Auxiliary-Definitions.html#6856" class="Bound">x</a> <a id="6883" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="6885" href="Auxiliary-Definitions.html#6860" class="Bound">y</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Auxiliary-Definitions.html#6773" class="Bound">R</a> <a id="6891" href="Auxiliary-Definitions.html#6856" class="Bound">x</a> <a id="6893" href="Auxiliary-Definitions.html#6860" class="Bound">y</a> <a id="6895" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6897" href="Auxiliary-Definitions.html#6773" class="Bound">R</a> <a id="6899" href="Auxiliary-Definitions.html#6860" class="Bound">y</a> <a id="6901" href="Auxiliary-Definitions.html#6856" class="Bound">x</a>
  <a id="6905" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="6917" class="Symbol">{</a><a id="6918" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6920" class="Symbol">}</a> <a id="6922" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">AllPairs.[]</a> <a id="6934" class="Symbol">()</a> <a id="6937" class="Symbol">()</a>
  <a id="6942" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="6954" class="Symbol">{(_</a> <a id="6958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6960" class="Symbol">_)}</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Auxiliary-Definitions.html#6965" class="Bound">x</a> <a id="6967" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="6978" href="Auxiliary-Definitions.html#6978" class="Bound">allp</a><a id="6982" class="Symbol">)</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6990" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6994" class="Symbol">)</a> <a id="6996" class="Symbol">(</a><a id="6997" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7002" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7006" class="Symbol">)</a> <a id="7008" href="Auxiliary-Definitions.html#7008" class="Bound">neq</a> <a id="7012" class="Symbol">=</a> <a id="7014" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="7021" class="Symbol">(</a><a id="7022" href="Auxiliary-Definitions.html#7008" class="Bound">neq</a> <a id="7026" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7030" class="Symbol">)</a>
  <a id="7034" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="7046" class="Symbol">{(_</a> <a id="7050" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7052" href="Auxiliary-Definitions.html#7052" class="Bound">l</a><a id="7053" class="Symbol">)}</a> <a id="7056" class="Symbol">(</a><a id="7057" href="Auxiliary-Definitions.html#7057" class="Bound">Rx</a> <a id="7060" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="7071" href="Auxiliary-Definitions.html#7071" class="Bound">allp</a><a id="7075" class="Symbol">)</a> <a id="7077" class="Symbol">(</a><a id="7078" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7083" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7087" class="Symbol">)</a> <a id="7089" class="Symbol">(</a><a id="7090" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7096" href="Auxiliary-Definitions.html#7096" class="Bound">y∈l</a><a id="7099" class="Symbol">)</a> <a id="7101" class="Symbol">_</a> <a id="7103" class="Symbol">=</a> <a id="7105" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7110" class="Symbol">(</a><a id="7111" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="7122" href="Auxiliary-Definitions.html#7057" class="Bound">Rx</a> <a id="7125" class="Symbol">_</a> <a id="7127" href="Auxiliary-Definitions.html#7096" class="Bound">y∈l</a><a id="7130" class="Symbol">)</a>
  <a id="7134" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="7146" class="Symbol">{(_</a> <a id="7150" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7152" href="Auxiliary-Definitions.html#7152" class="Bound">l</a><a id="7153" class="Symbol">)}</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Auxiliary-Definitions.html#7157" class="Bound">Ry</a> <a id="7160" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="7171" href="Auxiliary-Definitions.html#7171" class="Bound">allp</a><a id="7175" class="Symbol">)</a> <a id="7177" class="Symbol">(</a><a id="7178" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7184" href="Auxiliary-Definitions.html#7184" class="Bound">x∈l</a><a id="7187" class="Symbol">)</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7195" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7199" class="Symbol">)</a> <a id="7201" class="Symbol">_</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7210" class="Symbol">(</a><a id="7211" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="7222" href="Auxiliary-Definitions.html#7157" class="Bound">Ry</a> <a id="7225" class="Symbol">_</a> <a id="7227" href="Auxiliary-Definitions.html#7184" class="Bound">x∈l</a><a id="7230" class="Symbol">)</a>
  <a id="7234" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="7246" class="Symbol">{(_</a> <a id="7250" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7252" class="Symbol">_)}</a> <a id="7256" class="Symbol">(_</a> <a id="7259" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="7270" href="Auxiliary-Definitions.html#7270" class="Bound">allp</a><a id="7274" class="Symbol">)</a> <a id="7276" class="Symbol">(</a><a id="7277" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7283" href="Auxiliary-Definitions.html#7283" class="Bound">x∈l</a><a id="7286" class="Symbol">)</a> <a id="7288" class="Symbol">(</a><a id="7289" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7295" href="Auxiliary-Definitions.html#7295" class="Bound">y∈l</a><a id="7298" class="Symbol">)</a> <a id="7300" href="Auxiliary-Definitions.html#7300" class="Bound">neq</a> <a id="7304" class="Symbol">=</a> <a id="7306" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="7318" href="Auxiliary-Definitions.html#7270" class="Bound">allp</a> <a id="7323" href="Auxiliary-Definitions.html#7283" class="Bound">x∈l</a> <a id="7327" href="Auxiliary-Definitions.html#7295" class="Bound">y∈l</a> <a id="7331" href="Auxiliary-Definitions.html#7300" class="Bound">neq</a>


<a id="7337" class="Comment">-- If all elements of the list l are distinct, then the containment-proofs are unique, and so e1 e2 : Element l</a>
<a id="7449" class="Comment">-- are identical iff their val fields are identical:</a>
<a id="val-injective"></a><a id="7502" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="7516" class="Symbol">:</a> <a id="7518" class="Symbol">∀</a> <a id="7520" class="Symbol">{</a><a id="7521" href="Auxiliary-Definitions.html#7521" class="Bound">a</a><a id="7522" class="Symbol">}</a> <a id="7524" class="Symbol">{</a><a id="7525" href="Auxiliary-Definitions.html#7525" class="Bound">A</a> <a id="7527" class="Symbol">:</a> <a id="7529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7533" href="Auxiliary-Definitions.html#7521" class="Bound">a</a><a id="7534" class="Symbol">}</a> <a id="7536" class="Symbol">{</a><a id="7537" href="Auxiliary-Definitions.html#7537" class="Bound">l</a> <a id="7539" class="Symbol">:</a> <a id="7541" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7546" href="Auxiliary-Definitions.html#7525" class="Bound">A</a><a id="7547" class="Symbol">}</a> <a id="7549" class="Symbol">→</a> <a id="7551" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs.AllPairs</a> <a id="7569" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="7573" href="Auxiliary-Definitions.html#7537" class="Bound">l</a> <a id="7575" class="Symbol">→</a> <a id="7577" href="Auxiliary-Definitions.html#1443" class="Function">Injective</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Finite.html#5127" class="Field">Element.val</a> <a id="7600" class="Symbol">{</a><a id="7601" class="Argument">l</a> <a id="7603" class="Symbol">=</a> <a id="7605" href="Auxiliary-Definitions.html#7537" class="Bound">l</a><a id="7606" class="Symbol">})</a>
<a id="7609" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="7623" class="Symbol">{</a><a id="7624" class="Argument">l</a> <a id="7626" class="Symbol">=</a> <a id="7628" class="DottedPattern Symbol">.(</a><a id="7630" href="Auxiliary-Definitions.html#7641" class="DottedPattern Bound">v</a> <a id="7632" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="7634" class="DottedPattern Symbol">_)</a><a id="7636" class="Symbol">}</a> <a id="7638" class="Symbol">_</a> <a id="7640" class="Symbol">{</a><a id="7641" href="Auxiliary-Definitions.html#7641" class="Bound">v</a> <a id="7643" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7646" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7655" class="Symbol">}</a> <a id="7657" class="Symbol">{</a><a id="7658" href="Auxiliary-Definitions.html#7658" class="Bound">w</a> <a id="7660" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7663" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7668" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7672" class="Symbol">}</a> <a id="7674" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7679" class="Symbol">=</a> <a id="7681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7686" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="7700" class="Symbol">{</a><a id="7701" class="Argument">l</a> <a id="7703" class="Symbol">=</a> <a id="7705" class="DottedPattern Symbol">.(</a><a id="7707" href="Auxiliary-Definitions.html#7738" class="DottedPattern Bound">v</a> <a id="7709" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="7711" class="DottedPattern Symbol">_)</a><a id="7713" class="Symbol">}</a> <a id="7715" class="Symbol">(</a><a id="7716" href="Auxiliary-Definitions.html#7716" class="Bound">v≢tail</a> <a id="7723" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="7734" class="Symbol">_)</a> <a id="7737" class="Symbol">{</a><a id="7738" href="Auxiliary-Definitions.html#7738" class="Bound">v</a> <a id="7740" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7743" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7748" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7752" class="Symbol">}</a> <a id="7754" class="Symbol">{</a><a id="7755" href="Auxiliary-Definitions.html#7755" class="Bound">w</a> <a id="7757" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7760" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7766" href="Auxiliary-Definitions.html#7766" class="Bound">d</a><a id="7767" class="Symbol">}</a> <a id="7769" href="Auxiliary-Definitions.html#7769" class="Bound">v≡w</a> <a id="7773" class="Symbol">=</a> <a id="7775" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="7794" href="Auxiliary-Definitions.html#7716" class="Bound">v≢tail</a> <a id="7801" href="Auxiliary-Definitions.html#7755" class="Bound">w</a> <a id="7803" href="Auxiliary-Definitions.html#7766" class="Bound">d</a> <a id="7805" href="Auxiliary-Definitions.html#7769" class="Bound">v≡w</a><a id="7808" class="Symbol">)</a>
<a id="7810" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="7824" class="Symbol">{</a><a id="7825" class="Argument">l</a> <a id="7827" class="Symbol">=</a> <a id="7829" class="DottedPattern Symbol">.(_</a> <a id="7833" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="7835" class="DottedPattern Symbol">_)</a><a id="7837" class="Symbol">}</a> <a id="7839" class="Symbol">(</a><a id="7840" href="Auxiliary-Definitions.html#7840" class="Bound">w≢tail</a> <a id="7847" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="7858" class="Symbol">_)</a> <a id="7861" class="Symbol">{</a><a id="7862" href="Auxiliary-Definitions.html#7862" class="Bound">v</a> <a id="7864" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7867" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7873" href="Auxiliary-Definitions.html#7873" class="Bound">c</a><a id="7874" class="Symbol">}</a> <a id="7876" class="Symbol">{</a><a id="7877" href="Auxiliary-Definitions.html#7877" class="Bound">w</a> <a id="7879" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7882" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7887" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7891" class="Symbol">}</a> <a id="7893" href="Auxiliary-Definitions.html#7893" class="Bound">v≡w</a> <a id="7897" class="Symbol">=</a> <a id="7899" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Auxiliary-Definitions.html#5801" class="Function">list-All⇒∀</a> <a id="7918" href="Auxiliary-Definitions.html#7840" class="Bound">w≢tail</a> <a id="7925" href="Auxiliary-Definitions.html#7862" class="Bound">v</a> <a id="7927" href="Auxiliary-Definitions.html#7873" class="Bound">c</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7934" href="Auxiliary-Definitions.html#7893" class="Bound">v≡w</a><a id="7937" class="Symbol">))</a>
<a id="7940" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="7954" class="Symbol">{</a><a id="7955" class="Argument">l</a> <a id="7957" class="Symbol">=</a> <a id="7959" class="DottedPattern Symbol">.(_</a> <a id="7963" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="7965" class="DottedPattern Symbol">_)</a><a id="7967" class="Symbol">}</a> <a id="7969" class="Symbol">(_</a> <a id="7972" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="7983" href="Auxiliary-Definitions.html#7983" class="Bound">tail-distinct</a><a id="7996" class="Symbol">)</a> <a id="7998" class="Symbol">{</a><a id="7999" href="Auxiliary-Definitions.html#7999" class="Bound">v</a> <a id="8001" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8004" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="8010" href="Auxiliary-Definitions.html#8010" class="Bound">c</a><a id="8011" class="Symbol">}</a> <a id="8013" class="Symbol">{</a><a id="8014" href="Auxiliary-Definitions.html#8014" class="Bound">w</a> <a id="8016" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8019" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="8025" href="Auxiliary-Definitions.html#8025" class="Bound">d</a><a id="8026" class="Symbol">}</a> <a id="8028" href="Auxiliary-Definitions.html#8028" class="Bound">v≡w</a>
  <a id="8034" class="Keyword">with</a> <a id="8039" class="Symbol">(</a><a id="8040" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="8054" href="Auxiliary-Definitions.html#7983" class="Bound">tail-distinct</a> <a id="8068" class="Symbol">{</a><a id="8069" href="Auxiliary-Definitions.html#7999" class="Bound">v</a> <a id="8071" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8074" href="Auxiliary-Definitions.html#8010" class="Bound">c</a><a id="8075" class="Symbol">}</a> <a id="8077" class="Symbol">{</a><a id="8078" href="Auxiliary-Definitions.html#8014" class="Bound">w</a> <a id="8080" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8083" href="Auxiliary-Definitions.html#8025" class="Bound">d</a><a id="8084" class="Symbol">}</a> <a id="8086" href="Auxiliary-Definitions.html#8028" class="Bound">v≡w</a><a id="8089" class="Symbol">)</a>
<a id="8091" class="Symbol">...</a> <a id="8095" class="Symbol">|</a> <a id="8097" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8102" class="Symbol">=</a> <a id="8104" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="8110" class="Keyword">module</a> <a id="8117" href="Auxiliary-Definitions.html#8117" class="Module">_</a> <a id="8119" class="Symbol">{</a><a id="8120" href="Auxiliary-Definitions.html#8120" class="Bound">a</a> <a id="8122" href="Auxiliary-Definitions.html#8122" class="Bound">p</a> <a id="8124" class="Symbol">:</a> <a id="8126" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8131" class="Symbol">}</a> <a id="8133" class="Symbol">{</a><a id="8134" href="Auxiliary-Definitions.html#8134" class="Bound">A</a> <a id="8136" class="Symbol">:</a> <a id="8138" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8142" href="Auxiliary-Definitions.html#8120" class="Bound">a</a><a id="8143" class="Symbol">}</a> <a id="8145" class="Symbol">{</a><a id="8146" href="Auxiliary-Definitions.html#8146" class="Bound">l</a> <a id="8148" class="Symbol">:</a> <a id="8150" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8155" href="Auxiliary-Definitions.html#8134" class="Bound">A</a><a id="8156" class="Symbol">}</a> <a id="8158" class="Symbol">{</a><a id="8159" href="Auxiliary-Definitions.html#8159" class="Bound">P</a> <a id="8161" class="Symbol">:</a> <a id="8163" href="Finite.html#4949" class="Record">Element</a> <a id="8171" href="Auxiliary-Definitions.html#8146" class="Bound">l</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8179" href="Auxiliary-Definitions.html#8122" class="Bound">p</a><a id="8180" class="Symbol">}</a> <a id="8182" class="Keyword">where</a>
  <a id="8190" href="Auxiliary-Definitions.html#8190" class="Function">∃Element-assocr</a> <a id="8206" class="Symbol">:</a> <a id="8208" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8211" href="Auxiliary-Definitions.html#8211" class="Bound">e</a> <a id="8213" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8215" href="Auxiliary-Definitions.html#8159" class="Bound">P</a> <a id="8217" href="Auxiliary-Definitions.html#8211" class="Bound">e</a> <a id="8219" class="Symbol">→</a> <a id="8221" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8224" href="Auxiliary-Definitions.html#8224" class="Bound">x</a> <a id="8226" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8232" href="Auxiliary-Definitions.html#8232" class="Bound">w</a> <a id="8234" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8236" href="Auxiliary-Definitions.html#8159" class="Bound">P</a> <a id="8238" class="Symbol">(</a><a id="8239" href="Auxiliary-Definitions.html#8224" class="Bound">x</a> <a id="8241" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8244" href="Auxiliary-Definitions.html#8232" class="Bound">w</a><a id="8245" class="Symbol">))</a>
  <a id="8250" href="Auxiliary-Definitions.html#8190" class="Function">∃Element-assocr</a> <a id="8266" class="Symbol">((</a><a id="8268" href="Auxiliary-Definitions.html#8268" class="Bound">x</a> <a id="8270" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8273" href="Auxiliary-Definitions.html#8273" class="Bound">w</a><a id="8274" class="Symbol">)</a> <a id="8276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8278" href="Auxiliary-Definitions.html#8278" class="Bound">p</a><a id="8279" class="Symbol">)</a> <a id="8281" class="Symbol">=</a> <a id="8283" href="Auxiliary-Definitions.html#8268" class="Bound">x</a> <a id="8285" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8287" href="Auxiliary-Definitions.html#8273" class="Bound">w</a> <a id="8289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8291" href="Auxiliary-Definitions.html#8278" class="Bound">p</a>
  <a id="8295" href="Auxiliary-Definitions.html#8295" class="Function">∃Element-assocl</a> <a id="8311" class="Symbol">:</a> <a id="8313" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8316" href="Auxiliary-Definitions.html#8316" class="Bound">x</a> <a id="8318" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8320" class="Symbol">(</a><a id="8321" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8324" href="Auxiliary-Definitions.html#8324" class="Bound">w</a> <a id="8326" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8328" href="Auxiliary-Definitions.html#8159" class="Bound">P</a> <a id="8330" class="Symbol">(</a><a id="8331" href="Auxiliary-Definitions.html#8316" class="Bound">x</a> <a id="8333" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8336" href="Auxiliary-Definitions.html#8324" class="Bound">w</a><a id="8337" class="Symbol">))</a> <a id="8340" class="Symbol">→</a> <a id="8342" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8345" href="Auxiliary-Definitions.html#8345" class="Bound">e</a> <a id="8347" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8349" href="Auxiliary-Definitions.html#8159" class="Bound">P</a> <a id="8351" href="Auxiliary-Definitions.html#8345" class="Bound">e</a>
  <a id="8355" href="Auxiliary-Definitions.html#8295" class="Function">∃Element-assocl</a> <a id="8371" class="Symbol">(</a><a id="8372" href="Auxiliary-Definitions.html#8372" class="Bound">x</a> <a id="8374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8376" href="Auxiliary-Definitions.html#8376" class="Bound">w</a> <a id="8378" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8380" href="Auxiliary-Definitions.html#8380" class="Bound">p</a><a id="8381" class="Symbol">)</a> <a id="8383" class="Symbol">=</a> <a id="8385" class="Symbol">((</a><a id="8387" href="Auxiliary-Definitions.html#8372" class="Bound">x</a> <a id="8389" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8392" href="Auxiliary-Definitions.html#8376" class="Bound">w</a><a id="8393" class="Symbol">)</a> <a id="8395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8397" href="Auxiliary-Definitions.html#8380" class="Bound">p</a><a id="8398" class="Symbol">)</a>

<a id="8401" class="Keyword">module</a> <a id="8408" href="Auxiliary-Definitions.html#8408" class="Module">_</a> <a id="8410" class="Symbol">{</a><a id="8411" href="Auxiliary-Definitions.html#8411" class="Bound">a</a> <a id="8413" class="Symbol">:</a> <a id="8415" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8420" class="Symbol">}</a> <a id="8422" class="Symbol">{</a><a id="8423" href="Auxiliary-Definitions.html#8423" class="Bound">A</a> <a id="8425" class="Symbol">:</a> <a id="8427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8431" href="Auxiliary-Definitions.html#8411" class="Bound">a</a><a id="8432" class="Symbol">}</a> <a id="8434" class="Keyword">where</a>
  <a id="8442" href="Auxiliary-Definitions.html#8442" class="Function">AnyElement⇒∃</a> <a id="8455" class="Symbol">:</a> <a id="8457" class="Symbol">∀</a> <a id="8459" class="Symbol">(</a><a id="8460" href="Auxiliary-Definitions.html#8460" class="Bound">l</a> <a id="8462" class="Symbol">:</a> <a id="8464" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8469" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="8470" class="Symbol">)</a> <a id="8472" class="Symbol">{</a><a id="8473" href="Auxiliary-Definitions.html#8473" class="Bound">p</a><a id="8474" class="Symbol">}</a> <a id="8476" class="Symbol">→</a> <a id="8478" class="Symbol">{</a><a id="8479" href="Auxiliary-Definitions.html#8479" class="Bound">P</a> <a id="8481" class="Symbol">:</a> <a id="8483" href="Finite.html#4949" class="Record">Element</a> <a id="8491" href="Auxiliary-Definitions.html#8460" class="Bound">l</a> <a id="8493" class="Symbol">→</a> <a id="8495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8499" href="Auxiliary-Definitions.html#8473" class="Bound">p</a><a id="8500" class="Symbol">}</a> <a id="8502" class="Symbol">→</a> <a id="8504" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8508" href="Auxiliary-Definitions.html#8479" class="Bound">P</a> <a id="8510" class="Symbol">(</a><a id="8511" href="Finite.html#7067" class="Function">list-elements</a> <a id="8525" href="Auxiliary-Definitions.html#8460" class="Bound">l</a><a id="8526" class="Symbol">)</a> <a id="8528" class="Symbol">→</a> <a id="8530" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8533" href="Auxiliary-Definitions.html#8533" class="Bound">e</a> <a id="8535" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8537" href="Auxiliary-Definitions.html#8479" class="Bound">P</a> <a id="8539" href="Auxiliary-Definitions.html#8533" class="Bound">e</a>
  <a id="8543" href="Auxiliary-Definitions.html#8442" class="Function">AnyElement⇒∃</a> <a id="8556" href="Auxiliary-Definitions.html#8556" class="Bound">l</a> <a id="8558" href="Auxiliary-Definitions.html#8558" class="Bound">an</a> <a id="8561" class="Symbol">=</a> <a id="8563" href="Data.Product.Base.html#2362" class="Function">Data.Product.map₂</a> <a id="8581" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8587" class="Symbol">(</a><a id="8588" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="8599" href="Auxiliary-Definitions.html#8558" class="Bound">an</a><a id="8601" class="Symbol">)</a>

  <a id="8606" href="Auxiliary-Definitions.html#8606" class="Function">∃⇒AnyElement</a> <a id="8619" class="Symbol">:</a> <a id="8621" class="Symbol">∀</a> <a id="8623" class="Symbol">(</a><a id="8624" href="Auxiliary-Definitions.html#8624" class="Bound">l</a> <a id="8626" class="Symbol">:</a> <a id="8628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8633" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="8634" class="Symbol">)</a> <a id="8636" class="Symbol">{</a><a id="8637" href="Auxiliary-Definitions.html#8637" class="Bound">p</a><a id="8638" class="Symbol">}</a> <a id="8640" class="Symbol">{</a><a id="8641" href="Auxiliary-Definitions.html#8641" class="Bound">P</a> <a id="8643" class="Symbol">:</a> <a id="8645" href="Finite.html#4949" class="Record">Element</a> <a id="8653" href="Auxiliary-Definitions.html#8624" class="Bound">l</a> <a id="8655" class="Symbol">→</a> <a id="8657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8661" href="Auxiliary-Definitions.html#8637" class="Bound">p</a><a id="8662" class="Symbol">}</a> <a id="8664" class="Symbol">→</a> <a id="8666" class="Symbol">(</a><a id="8667" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8670" href="Auxiliary-Definitions.html#8670" class="Bound">e</a> <a id="8672" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8674" href="Auxiliary-Definitions.html#8641" class="Bound">P</a> <a id="8676" href="Auxiliary-Definitions.html#8670" class="Bound">e</a><a id="8677" class="Symbol">)</a> <a id="8679" class="Symbol">→</a> <a id="8681" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8685" href="Auxiliary-Definitions.html#8641" class="Bound">P</a> <a id="8687" class="Symbol">(</a><a id="8688" href="Finite.html#7067" class="Function">list-elements</a> <a id="8702" href="Auxiliary-Definitions.html#8624" class="Bound">l</a><a id="8703" class="Symbol">)</a>
  <a id="8707" href="Auxiliary-Definitions.html#8606" class="Function">∃⇒AnyElement</a> <a id="8720" href="Auxiliary-Definitions.html#8720" class="Bound">l</a> <a id="8722" class="Symbol">(</a><a id="8723" href="Auxiliary-Definitions.html#8723" class="Bound">e</a> <a id="8725" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8727" href="Auxiliary-Definitions.html#8727" class="Bound">Pe</a><a id="8729" class="Symbol">)</a> <a id="8731" class="Symbol">=</a> <a id="8733" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Auxiliary-Definitions.html#8723" class="Bound">e</a> <a id="8747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8749" href="Finite.html#7491" class="Function">double-elem</a> <a id="8761" href="Auxiliary-Definitions.html#8720" class="Bound">l</a> <a id="8763" href="Auxiliary-Definitions.html#8723" class="Bound">e</a> <a id="8765" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8767" href="Auxiliary-Definitions.html#8727" class="Bound">Pe</a><a id="8769" class="Symbol">)</a>

  <a id="8774" href="Auxiliary-Definitions.html#8774" class="Function">dec-∃∈</a> <a id="8781" class="Symbol">:</a> <a id="8783" class="Symbol">∀</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Auxiliary-Definitions.html#8786" class="Bound">l</a> <a id="8788" class="Symbol">:</a> <a id="8790" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8795" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="8796" class="Symbol">)</a> <a id="8798" class="Symbol">{</a><a id="8799" href="Auxiliary-Definitions.html#8799" class="Bound">p</a><a id="8800" class="Symbol">}</a> <a id="8802" class="Symbol">{</a><a id="8803" href="Auxiliary-Definitions.html#8803" class="Bound">P</a> <a id="8805" class="Symbol">:</a> <a id="8807" href="Finite.html#4949" class="Record">Element</a> <a id="8815" href="Auxiliary-Definitions.html#8786" class="Bound">l</a> <a id="8817" class="Symbol">→</a> <a id="8819" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8823" href="Auxiliary-Definitions.html#8799" class="Bound">p</a><a id="8824" class="Symbol">}</a> <a id="8826" class="Symbol">→</a> <a id="8828" href="Relation.Unary.html#4543" class="Function">Pred.Decidable</a> <a id="8843" href="Auxiliary-Definitions.html#8803" class="Bound">P</a> <a id="8845" class="Symbol">→</a> <a id="8847" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="8851" class="Symbol">(</a><a id="8852" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8855" href="Auxiliary-Definitions.html#8855" class="Bound">e</a> <a id="8857" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="8859" href="Auxiliary-Definitions.html#8803" class="Bound">P</a> <a id="8861" href="Auxiliary-Definitions.html#8855" class="Bound">e</a><a id="8862" class="Symbol">)</a>
  <a id="8866" href="Auxiliary-Definitions.html#8774" class="Function">dec-∃∈</a> <a id="8873" href="Auxiliary-Definitions.html#8873" class="Bound">l</a> <a id="8875" href="Auxiliary-Definitions.html#8875" class="Bound">dec-P</a> <a id="8881" class="Symbol">=</a> <a id="8883" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="8888" class="Symbol">(</a><a id="8889" href="Auxiliary-Definitions.html#8442" class="Function">AnyElement⇒∃</a> <a id="8902" href="Auxiliary-Definitions.html#8873" class="Bound">l</a><a id="8903" class="Symbol">)</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Auxiliary-Definitions.html#8606" class="Function">∃⇒AnyElement</a> <a id="8919" href="Auxiliary-Definitions.html#8873" class="Bound">l</a><a id="8920" class="Symbol">)</a> <a id="8922" class="Symbol">(</a><a id="8923" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="8928" href="Auxiliary-Definitions.html#8875" class="Bound">dec-P</a> <a id="8934" class="Symbol">(</a><a id="8935" href="Finite.html#7067" class="Function">list-elements</a> <a id="8949" href="Auxiliary-Definitions.html#8873" class="Bound">l</a><a id="8950" class="Symbol">))</a>

  <a id="8956" href="Auxiliary-Definitions.html#8956" class="Function">dec²-Element</a> <a id="8969" class="Symbol">:</a> <a id="8971" class="Symbol">∀</a> <a id="8973" class="Symbol">{</a><a id="8974" href="Auxiliary-Definitions.html#8974" class="Bound">l</a> <a id="8976" class="Symbol">:</a> <a id="8978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8983" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="8984" class="Symbol">}</a> <a id="8986" class="Symbol">{</a><a id="8987" href="Auxiliary-Definitions.html#8987" class="Bound">p</a><a id="8988" class="Symbol">}</a> <a id="8990" class="Symbol">{</a><a id="8991" href="Auxiliary-Definitions.html#8991" class="Bound">P</a> <a id="8993" href="Auxiliary-Definitions.html#8993" class="Bound">Q</a> <a id="8995" class="Symbol">:</a> <a id="8997" href="Finite.html#4949" class="Record">Element</a> <a id="9005" href="Auxiliary-Definitions.html#8974" class="Bound">l</a> <a id="9007" class="Symbol">→</a> <a id="9009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9013" href="Auxiliary-Definitions.html#8987" class="Bound">p</a><a id="9014" class="Symbol">}</a>
             <a id="9029" class="Symbol">→</a> <a id="9031" class="Symbol">(∀</a> <a id="9034" href="Auxiliary-Definitions.html#9034" class="Bound">x</a> <a id="9036" class="Symbol">→</a> <a id="9038" href="Auxiliary-Definitions.html#8991" class="Bound">P</a> <a id="9040" href="Auxiliary-Definitions.html#9034" class="Bound">x</a> <a id="9042" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9044" href="Auxiliary-Definitions.html#8993" class="Bound">Q</a> <a id="9046" href="Auxiliary-Definitions.html#9034" class="Bound">x</a><a id="9047" class="Symbol">)</a>
             <a id="9062" class="Symbol">→</a> <a id="9064" class="Symbol">(∀</a> <a id="9067" href="Auxiliary-Definitions.html#9067" class="Bound">x</a> <a id="9069" class="Symbol">→</a> <a id="9071" href="Auxiliary-Definitions.html#8991" class="Bound">P</a> <a id="9073" href="Auxiliary-Definitions.html#9067" class="Bound">x</a><a id="9074" class="Symbol">)</a> <a id="9076" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9082" href="Auxiliary-Definitions.html#9082" class="Bound">x</a> <a id="9084" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9086" href="Auxiliary-Definitions.html#8993" class="Bound">Q</a> <a id="9088" href="Auxiliary-Definitions.html#9082" class="Bound">x</a><a id="9089" class="Symbol">)</a>
  <a id="9093" href="Auxiliary-Definitions.html#8956" class="Function">dec²-Element</a> <a id="9106" class="Symbol">{</a><a id="9107" href="Auxiliary-Definitions.html#9107" class="Bound">l</a><a id="9108" class="Symbol">}</a> <a id="9110" class="Symbol">{</a><a id="9111" href="Auxiliary-Definitions.html#9111" class="Bound">p</a><a id="9112" class="Symbol">}</a> <a id="9114" class="Symbol">{</a><a id="9115" href="Auxiliary-Definitions.html#9115" class="Bound">P</a><a id="9116" class="Symbol">}</a> <a id="9118" class="Symbol">{</a><a id="9119" href="Auxiliary-Definitions.html#9119" class="Bound">Q</a><a id="9120" class="Symbol">}</a> <a id="9122" href="Auxiliary-Definitions.html#9122" class="Bound">dec</a> <a id="9126" class="Symbol">=</a> <a id="9128" href="Auxiliary-Definitions.html#9149" class="Function">goal</a>
    <a id="9137" class="Keyword">where</a>
      <a id="9149" href="Auxiliary-Definitions.html#9149" class="Function">goal</a> <a id="9154" class="Symbol">:</a> <a id="9156" class="Symbol">(∀</a> <a id="9159" href="Auxiliary-Definitions.html#9159" class="Bound">x</a> <a id="9161" class="Symbol">→</a> <a id="9163" href="Auxiliary-Definitions.html#9115" class="Bound">P</a> <a id="9165" href="Auxiliary-Definitions.html#9159" class="Bound">x</a><a id="9166" class="Symbol">)</a> <a id="9168" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9174" href="Auxiliary-Definitions.html#9174" class="Bound">x</a> <a id="9176" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9178" href="Auxiliary-Definitions.html#9119" class="Bound">Q</a> <a id="9180" href="Auxiliary-Definitions.html#9174" class="Bound">x</a><a id="9181" class="Symbol">)</a>
      <a id="9189" href="Auxiliary-Definitions.html#9149" class="Function">goal</a> <a id="9194" class="Keyword">with</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Auxiliary-Definitions.html#8774" class="Function">dec-∃∈</a> <a id="9207" href="Auxiliary-Definitions.html#9107" class="Bound">l</a> <a id="9209" class="Symbol">λ</a> <a id="9211" href="Auxiliary-Definitions.html#9211" class="Bound">-</a> <a id="9213" class="Symbol">→</a> <a id="9215" href="Auxiliary-Definitions.html#5254" class="Function">Is-inj₂?</a> <a id="9224" class="Symbol">(</a><a id="9225" href="Auxiliary-Definitions.html#9122" class="Bound">dec</a> <a id="9229" href="Auxiliary-Definitions.html#9211" class="Bound">-</a><a id="9230" class="Symbol">))</a>
      <a id="9239" href="Auxiliary-Definitions.html#9149" class="Function">goal</a> <a id="9244" class="Symbol">|</a> <a id="9246" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9249" href="Auxiliary-Definitions.html#9249" class="Bound">no-Q</a> <a id="9254" class="Symbol">=</a> <a id="9256" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9261" class="Symbol">(λ</a> <a id="9264" href="Auxiliary-Definitions.html#9264" class="Bound">x</a> <a id="9266" class="Symbol">→</a>
        <a id="9276" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="9281" class="Symbol">(</a><a id="9282" href="Auxiliary-Definitions.html#5020" class="Function">dec-inj</a> <a id="9290" class="Symbol">(</a><a id="9291" href="Auxiliary-Definitions.html#9122" class="Bound">dec</a> <a id="9295" href="Auxiliary-Definitions.html#9264" class="Bound">x</a><a id="9296" class="Symbol">))</a> <a id="9299" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="9302" class="Symbol">λ</a>
        <a id="9312" class="Symbol">{</a> <a id="9314" class="Symbol">(</a><a id="9315" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9320" href="Auxiliary-Definitions.html#9320" class="Bound">Px</a><a id="9322" class="Symbol">)</a> <a id="9324" class="Symbol">→</a> <a id="9326" href="Auxiliary-Definitions.html#4848" class="Function">elim-Is-inj₁</a> <a id="9339" href="Auxiliary-Definitions.html#9320" class="Bound">Px</a>
        <a id="9350" class="Symbol">;</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9358" href="Auxiliary-Definitions.html#9358" class="Bound">Qx</a><a id="9360" class="Symbol">)</a> <a id="9362" class="Symbol">→</a> <a id="9364" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="9371" class="Symbol">(</a><a id="9372" href="Auxiliary-Definitions.html#9249" class="Bound">no-Q</a> <a id="9377" class="Symbol">(</a><a id="9378" href="Auxiliary-Definitions.html#9264" class="Bound">x</a> <a id="9380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9382" href="Auxiliary-Definitions.html#9358" class="Bound">Qx</a><a id="9384" class="Symbol">))</a>
        <a id="9395" class="Symbol">})</a>
      <a id="9404" href="Auxiliary-Definitions.html#9149" class="Function">goal</a> <a id="9409" class="Symbol">|</a> <a id="9411" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9415" class="Symbol">(</a><a id="9416" href="Auxiliary-Definitions.html#9416" class="Bound">x</a> <a id="9418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9420" href="Auxiliary-Definitions.html#9420" class="Bound">Qx</a><a id="9422" class="Symbol">)</a> <a id="9424" class="Symbol">=</a> <a id="9426" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9431" class="Symbol">(</a><a id="9432" href="Auxiliary-Definitions.html#9416" class="Bound">x</a> <a id="9434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9436" href="Auxiliary-Definitions.html#4934" class="Function">elim-Is-inj₂</a> <a id="9449" href="Auxiliary-Definitions.html#9420" class="Bound">Qx</a><a id="9451" class="Symbol">)</a>

  <a id="9456" class="Comment">-- Special case for finite types A for non-dependent P, Q:</a>
  <a id="9517" href="Auxiliary-Definitions.html#9517" class="Function">dec²-finite</a> <a id="9529" class="Symbol">:</a> <a id="9531" class="Symbol">∀</a> <a id="9533" class="Symbol">{</a><a id="9534" href="Auxiliary-Definitions.html#9534" class="Bound">p</a><a id="9535" class="Symbol">}</a> <a id="9537" class="Symbol">{</a><a id="9538" href="Auxiliary-Definitions.html#9538" class="Bound">P</a> <a id="9540" href="Auxiliary-Definitions.html#9540" class="Bound">Q</a> <a id="9542" class="Symbol">:</a> <a id="9544" href="Auxiliary-Definitions.html#8423" class="Bound">A</a> <a id="9546" class="Symbol">→</a> <a id="9548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9552" href="Auxiliary-Definitions.html#9534" class="Bound">p</a><a id="9553" class="Symbol">}</a>
              <a id="9569" class="Symbol">→</a> <a id="9571" class="Symbol">{</a><a id="9572" href="Auxiliary-Definitions.html#9572" class="Bound">l</a> <a id="9574" class="Symbol">:</a> <a id="9576" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9581" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="9582" class="Symbol">}</a>
              <a id="9598" class="Symbol">→</a> <a id="9600" class="Symbol">(∀</a> <a id="9603" class="Symbol">(</a><a id="9604" href="Auxiliary-Definitions.html#9604" class="Bound">x</a> <a id="9606" class="Symbol">:</a> <a id="9608" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="9609" class="Symbol">)</a> <a id="9611" class="Symbol">→</a> <a id="9613" href="Auxiliary-Definitions.html#9604" class="Bound">x</a> <a id="9615" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9617" href="Auxiliary-Definitions.html#9572" class="Bound">l</a><a id="9618" class="Symbol">)</a>
              <a id="9634" class="Symbol">→</a> <a id="9636" class="Symbol">(∀</a> <a id="9639" href="Auxiliary-Definitions.html#9639" class="Bound">x</a> <a id="9641" class="Symbol">→</a> <a id="9643" href="Auxiliary-Definitions.html#9538" class="Bound">P</a> <a id="9645" href="Auxiliary-Definitions.html#9639" class="Bound">x</a> <a id="9647" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9649" href="Auxiliary-Definitions.html#9540" class="Bound">Q</a> <a id="9651" href="Auxiliary-Definitions.html#9639" class="Bound">x</a><a id="9652" class="Symbol">)</a>
              <a id="9668" class="Symbol">→</a> <a id="9670" class="Symbol">(∀</a> <a id="9673" href="Auxiliary-Definitions.html#9673" class="Bound">x</a> <a id="9675" class="Symbol">→</a> <a id="9677" href="Auxiliary-Definitions.html#9538" class="Bound">P</a> <a id="9679" href="Auxiliary-Definitions.html#9673" class="Bound">x</a><a id="9680" class="Symbol">)</a> <a id="9682" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9688" href="Auxiliary-Definitions.html#9688" class="Bound">x</a> <a id="9690" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9692" href="Auxiliary-Definitions.html#9540" class="Bound">Q</a> <a id="9694" href="Auxiliary-Definitions.html#9688" class="Bound">x</a><a id="9695" class="Symbol">)</a>
  <a id="9699" href="Auxiliary-Definitions.html#9517" class="Function">dec²-finite</a> <a id="9711" class="Symbol">{</a><a id="9712" href="Auxiliary-Definitions.html#9712" class="Bound">p</a><a id="9713" class="Symbol">}</a> <a id="9715" class="Symbol">{</a><a id="9716" href="Auxiliary-Definitions.html#9716" class="Bound">P</a><a id="9717" class="Symbol">}</a> <a id="9719" class="Symbol">{</a><a id="9720" href="Auxiliary-Definitions.html#9720" class="Bound">Q</a><a id="9721" class="Symbol">}</a> <a id="9723" class="Symbol">{</a><a id="9724" href="Auxiliary-Definitions.html#9724" class="Bound">l</a><a id="9725" class="Symbol">}</a> <a id="9727" href="Auxiliary-Definitions.html#9727" class="Bound">full</a> <a id="9732" href="Auxiliary-Definitions.html#9732" class="Bound">dec</a> <a id="9736" class="Symbol">=</a>
    <a id="9742" href="Data.Sum.Base.html#1253" class="Function">Data.Sum.map</a> <a id="9755" href="Auxiliary-Definitions.html#9970" class="Function">P&#39;⇒P</a> <a id="9760" href="Auxiliary-Definitions.html#10055" class="Function">Q&#39;⇒Q</a> <a id="9765" href="Auxiliary-Definitions.html#9915" class="Function">nested</a>
    <a id="9776" class="Keyword">where</a>
      <a id="9788" href="Auxiliary-Definitions.html#9788" class="Function">P&#39;</a> <a id="9791" class="Symbol">=</a> <a id="9793" class="Symbol">λ</a> <a id="9795" class="Symbol">{(</a><a id="9797" href="Auxiliary-Definitions.html#9797" class="Bound">x</a> <a id="9799" href="Finite.html#5971" class="InductiveConstructor Operator">∈&#39;</a><a id="9801" class="Symbol">)</a> <a id="9803" class="Symbol">→</a> <a id="9805" href="Auxiliary-Definitions.html#9716" class="Bound">P</a> <a id="9807" href="Auxiliary-Definitions.html#9797" class="Bound">x</a><a id="9808" class="Symbol">}</a>
      <a id="9816" href="Auxiliary-Definitions.html#9816" class="Function">Q&#39;</a> <a id="9819" class="Symbol">=</a> <a id="9821" class="Symbol">λ</a> <a id="9823" class="Symbol">{(</a><a id="9825" href="Auxiliary-Definitions.html#9825" class="Bound">x</a> <a id="9827" href="Finite.html#5971" class="InductiveConstructor Operator">∈&#39;</a><a id="9829" class="Symbol">)</a> <a id="9831" class="Symbol">→</a> <a id="9833" href="Auxiliary-Definitions.html#9720" class="Bound">Q</a> <a id="9835" href="Auxiliary-Definitions.html#9825" class="Bound">x</a><a id="9836" class="Symbol">}</a>
      <a id="9844" href="Auxiliary-Definitions.html#9844" class="Function">dec&#39;</a> <a id="9849" class="Symbol">:</a> <a id="9851" class="Symbol">∀</a> <a id="9853" class="Symbol">(</a><a id="9854" href="Auxiliary-Definitions.html#9854" class="Bound">x</a> <a id="9856" class="Symbol">:</a> <a id="9858" href="Finite.html#4949" class="Record">Element</a> <a id="9866" href="Auxiliary-Definitions.html#9724" class="Bound">l</a><a id="9867" class="Symbol">)</a> <a id="9869" class="Symbol">→</a> <a id="9871" href="Auxiliary-Definitions.html#9788" class="Function">P&#39;</a> <a id="9874" href="Auxiliary-Definitions.html#9854" class="Bound">x</a> <a id="9876" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9878" href="Auxiliary-Definitions.html#9816" class="Function">Q&#39;</a> <a id="9881" href="Auxiliary-Definitions.html#9854" class="Bound">x</a>
      <a id="9889" href="Auxiliary-Definitions.html#9844" class="Function">dec&#39;</a> <a id="9894" class="Symbol">(</a><a id="9895" href="Auxiliary-Definitions.html#9895" class="Bound">x</a> <a id="9897" href="Finite.html#5971" class="InductiveConstructor Operator">∈&#39;</a><a id="9899" class="Symbol">)</a> <a id="9901" class="Symbol">=</a> <a id="9903" href="Auxiliary-Definitions.html#9732" class="Bound">dec</a> <a id="9907" href="Auxiliary-Definitions.html#9895" class="Bound">x</a>
      <a id="9915" href="Auxiliary-Definitions.html#9915" class="Function">nested</a> <a id="9922" class="Symbol">=</a> <a id="9924" href="Auxiliary-Definitions.html#8956" class="Function">dec²-Element</a> <a id="9937" class="Symbol">{</a><a id="9938" href="Auxiliary-Definitions.html#9724" class="Bound">l</a><a id="9939" class="Symbol">}</a> <a id="9941" class="Symbol">{</a><a id="9942" class="Argument">P</a> <a id="9944" class="Symbol">=</a> <a id="9946" href="Auxiliary-Definitions.html#9788" class="Function">P&#39;</a><a id="9948" class="Symbol">}</a> <a id="9950" class="Symbol">{</a><a id="9951" class="Argument">Q</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Auxiliary-Definitions.html#9816" class="Function">Q&#39;</a><a id="9957" class="Symbol">}</a> <a id="9959" href="Auxiliary-Definitions.html#9844" class="Function">dec&#39;</a>
      <a id="9970" href="Auxiliary-Definitions.html#9970" class="Function">P&#39;⇒P</a> <a id="9975" class="Symbol">:</a> <a id="9977" class="Symbol">(∀</a> <a id="9980" href="Auxiliary-Definitions.html#9980" class="Bound">x</a> <a id="9982" class="Symbol">→</a> <a id="9984" href="Auxiliary-Definitions.html#9788" class="Function">P&#39;</a> <a id="9987" href="Auxiliary-Definitions.html#9980" class="Bound">x</a><a id="9988" class="Symbol">)</a> <a id="9990" class="Symbol">→</a> <a id="9992" class="Symbol">(∀</a> <a id="9995" href="Auxiliary-Definitions.html#9995" class="Bound">x</a> <a id="9997" class="Symbol">→</a> <a id="9999" href="Auxiliary-Definitions.html#9716" class="Bound">P</a> <a id="10001" href="Auxiliary-Definitions.html#9995" class="Bound">x</a><a id="10002" class="Symbol">)</a>
      <a id="10010" href="Auxiliary-Definitions.html#9970" class="Function">P&#39;⇒P</a> <a id="10015" href="Auxiliary-Definitions.html#10015" class="Bound">all-P&#39;</a> <a id="10022" href="Auxiliary-Definitions.html#10022" class="Bound">x</a> <a id="10024" class="Symbol">=</a> <a id="10026" href="Auxiliary-Definitions.html#10015" class="Bound">all-P&#39;</a> <a id="10033" class="Symbol">(</a><a id="10034" href="Auxiliary-Definitions.html#10022" class="Bound">x</a> <a id="10036" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="10039" class="Symbol">(</a><a id="10040" href="Auxiliary-Definitions.html#9727" class="Bound">full</a> <a id="10045" href="Auxiliary-Definitions.html#10022" class="Bound">x</a><a id="10046" class="Symbol">))</a>
      <a id="10055" href="Auxiliary-Definitions.html#10055" class="Function">Q&#39;⇒Q</a> <a id="10060" class="Symbol">:</a> <a id="10062" class="Symbol">(</a><a id="10063" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10066" href="Auxiliary-Definitions.html#10066" class="Bound">x</a> <a id="10068" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10070" href="Auxiliary-Definitions.html#9816" class="Function">Q&#39;</a> <a id="10073" href="Auxiliary-Definitions.html#10066" class="Bound">x</a><a id="10074" class="Symbol">)</a> <a id="10076" class="Symbol">→</a> <a id="10078" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10081" href="Auxiliary-Definitions.html#10081" class="Bound">x</a> <a id="10083" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10085" href="Auxiliary-Definitions.html#9720" class="Bound">Q</a> <a id="10087" href="Auxiliary-Definitions.html#10081" class="Bound">x</a>
      <a id="10095" href="Auxiliary-Definitions.html#10055" class="Function">Q&#39;⇒Q</a> <a id="10100" class="Symbol">((</a><a id="10102" href="Auxiliary-Definitions.html#10102" class="Bound">x</a> <a id="10104" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="10107" class="Symbol">_)</a><a id="10109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10111" href="Auxiliary-Definitions.html#10111" class="Bound">Qx</a><a id="10113" class="Symbol">)</a> <a id="10115" class="Symbol">=</a> <a id="10117" href="Auxiliary-Definitions.html#10102" class="Bound">x</a> <a id="10119" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10121" href="Auxiliary-Definitions.html#10111" class="Bound">Qx</a>

  <a id="10127" href="Auxiliary-Definitions.html#10127" class="Function">¬∀Elements⇒∃</a> <a id="10140" class="Symbol">:</a> <a id="10142" class="Symbol">∀</a> <a id="10144" class="Symbol">(</a><a id="10145" href="Auxiliary-Definitions.html#10145" class="Bound">l</a> <a id="10147" class="Symbol">:</a> <a id="10149" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10154" href="Auxiliary-Definitions.html#8423" class="Bound">A</a><a id="10155" class="Symbol">)</a> <a id="10157" class="Symbol">{</a><a id="10158" href="Auxiliary-Definitions.html#10158" class="Bound">p</a><a id="10159" class="Symbol">}</a> <a id="10161" class="Symbol">{</a><a id="10162" href="Auxiliary-Definitions.html#10162" class="Bound">P</a> <a id="10164" class="Symbol">:</a> <a id="10166" href="Finite.html#4949" class="Record">Element</a> <a id="10174" href="Auxiliary-Definitions.html#10145" class="Bound">l</a> <a id="10176" class="Symbol">→</a> <a id="10178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10182" href="Auxiliary-Definitions.html#10158" class="Bound">p</a><a id="10183" class="Symbol">}</a> <a id="10185" class="Symbol">→</a> <a id="10187" href="Relation.Unary.html#4543" class="Function">Pred.Decidable</a> <a id="10202" href="Auxiliary-Definitions.html#10162" class="Bound">P</a> <a id="10204" class="Symbol">→</a> <a id="10206" class="Symbol">(</a><a id="10207" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="10209" class="Symbol">∀</a> <a id="10211" href="Auxiliary-Definitions.html#10211" class="Bound">e</a> <a id="10213" class="Symbol">→</a> <a id="10215" href="Auxiliary-Definitions.html#10162" class="Bound">P</a> <a id="10217" href="Auxiliary-Definitions.html#10211" class="Bound">e</a><a id="10218" class="Symbol">)</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10225" href="Auxiliary-Definitions.html#10225" class="Bound">e</a> <a id="10227" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10229" class="Symbol">(</a><a id="10230" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="10232" href="Auxiliary-Definitions.html#10162" class="Bound">P</a> <a id="10234" href="Auxiliary-Definitions.html#10225" class="Bound">e</a><a id="10235" class="Symbol">)</a>
  <a id="10239" href="Auxiliary-Definitions.html#10127" class="Function">¬∀Elements⇒∃</a> <a id="10252" href="Auxiliary-Definitions.html#10252" class="Bound">l</a> <a id="10254" class="Symbol">{</a><a id="10255" class="Argument">P</a> <a id="10257" class="Symbol">=</a> <a id="10259" href="Auxiliary-Definitions.html#10259" class="Bound">P</a><a id="10260" class="Symbol">}</a> <a id="10262" href="Auxiliary-Definitions.html#10262" class="Bound">dec-P</a> <a id="10268" href="Auxiliary-Definitions.html#10268" class="Bound">¬all</a> <a id="10273" class="Keyword">with</a> <a id="10278" class="Symbol">(</a><a id="10279" href="Auxiliary-Definitions.html#8774" class="Function">dec-∃∈</a> <a id="10286" href="Auxiliary-Definitions.html#10252" class="Bound">l</a> <a id="10288" class="Symbol">{</a><a id="10289" class="Argument">P</a> <a id="10291" class="Symbol">=</a> <a id="10293" class="Symbol">λ</a> <a id="10295" href="Auxiliary-Definitions.html#10295" class="Bound">-</a> <a id="10297" class="Symbol">→</a> <a id="10299" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="10301" class="Symbol">(</a><a id="10302" href="Auxiliary-Definitions.html#10259" class="Bound">P</a> <a id="10304" href="Auxiliary-Definitions.html#10295" class="Bound">-</a><a id="10305" class="Symbol">)}</a> <a id="10308" class="Symbol">(λ</a> <a id="10311" href="Auxiliary-Definitions.html#10311" class="Bound">e</a> <a id="10313" class="Symbol">→</a> <a id="10315" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="10318" class="Symbol">(</a><a id="10319" href="Auxiliary-Definitions.html#10262" class="Bound">dec-P</a> <a id="10325" href="Auxiliary-Definitions.html#10311" class="Bound">e</a><a id="10326" class="Symbol">)))</a>
  <a id="10332" class="Symbol">...</a> <a id="10336" class="Symbol">|</a> <a id="10338" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="10342" href="Auxiliary-Definitions.html#10342" class="Bound">∃e</a> <a id="10345" class="Symbol">=</a> <a id="10347" href="Auxiliary-Definitions.html#10342" class="Bound">∃e</a>
  <a id="10352" class="Symbol">...</a> <a id="10356" class="Symbol">|</a> <a id="10358" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="10361" href="Auxiliary-Definitions.html#10361" class="Bound">¬∃e</a> <a id="10365" class="Symbol">=</a> <a id="10367" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="10374" class="Symbol">(</a><a id="10375" class="Bound">¬all</a> <a id="10380" class="Symbol">λ</a> <a id="10382" href="Auxiliary-Definitions.html#10382" class="Bound">e</a> <a id="10384" class="Symbol">→</a> <a id="10386" href="Auxiliary-Definitions.html#2950" class="Function">¬¬-dec</a> <a id="10393" class="Symbol">(</a><a id="10394" class="Bound">dec-P</a> <a id="10400" href="Auxiliary-Definitions.html#10382" class="Bound">e</a><a id="10401" class="Symbol">)</a> <a id="10403" class="Symbol">λ</a> <a id="10405" href="Auxiliary-Definitions.html#10405" class="Bound">¬Pe</a> <a id="10409" class="Symbol">→</a> <a id="10411" href="Auxiliary-Definitions.html#10361" class="Bound">¬∃e</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Auxiliary-Definitions.html#10382" class="Bound">e</a> <a id="10418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10420" href="Auxiliary-Definitions.html#10405" class="Bound">¬Pe</a><a id="10423" class="Symbol">))</a>


<a id="10428" class="Keyword">record</a> <a id="Enumerable"></a><a id="10435" href="Auxiliary-Definitions.html#10435" class="Record">Enumerable</a> <a id="10446" class="Symbol">{</a><a id="10447" href="Auxiliary-Definitions.html#10447" class="Bound">a</a><a id="10448" class="Symbol">}</a> <a id="10450" class="Symbol">(</a><a id="10451" href="Auxiliary-Definitions.html#10451" class="Bound">A</a> <a id="10453" class="Symbol">:</a> <a id="10455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10459" href="Auxiliary-Definitions.html#10447" class="Bound">a</a><a id="10460" class="Symbol">)</a> <a id="10462" class="Symbol">:</a> <a id="10464" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10468" href="Auxiliary-Definitions.html#10447" class="Bound">a</a> <a id="10470" class="Keyword">where</a>
  <a id="10478" class="Keyword">field</a>
    <a id="Enumerable.by-index"></a><a id="10488" href="Auxiliary-Definitions.html#10488" class="Field">by-index</a> <a id="10497" class="Symbol">:</a> <a id="10499" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="10501" class="Symbol">→</a> <a id="10503" href="Auxiliary-Definitions.html#10451" class="Bound">A</a>
    <a id="Enumerable.index-of"></a><a id="10509" href="Auxiliary-Definitions.html#10509" class="Field">index-of</a> <a id="10518" class="Symbol">:</a> <a id="10520" href="Auxiliary-Definitions.html#10451" class="Bound">A</a> <a id="10522" class="Symbol">→</a> <a id="10524" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="Enumerable.split-epi"></a><a id="10530" href="Auxiliary-Definitions.html#10530" class="Field">split-epi</a> <a id="10540" class="Symbol">:</a> <a id="10542" class="Symbol">∀</a> <a id="10544" class="Symbol">(</a><a id="10545" href="Auxiliary-Definitions.html#10545" class="Bound">x</a> <a id="10547" class="Symbol">:</a> <a id="10549" href="Auxiliary-Definitions.html#10451" class="Bound">A</a><a id="10550" class="Symbol">)</a> <a id="10552" class="Symbol">→</a> <a id="10554" class="Symbol">(</a><a id="10555" href="Auxiliary-Definitions.html#10545" class="Bound">x</a> <a id="10557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10559" href="Auxiliary-Definitions.html#10488" class="Field">by-index</a> <a id="10568" class="Symbol">(</a><a id="10569" href="Auxiliary-Definitions.html#10509" class="Field">index-of</a> <a id="10578" href="Auxiliary-Definitions.html#10545" class="Bound">x</a><a id="10579" class="Symbol">))</a>


<a id="list-fin"></a><a id="10584" href="Auxiliary-Definitions.html#10584" class="Function">list-fin</a> <a id="10593" class="Symbol">:</a> <a id="10595" class="Symbol">(</a><a id="10596" href="Auxiliary-Definitions.html#10596" class="Bound">n</a> <a id="10598" class="Symbol">:</a> <a id="10600" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10601" class="Symbol">)</a> <a id="10603" class="Symbol">→</a> <a id="10605" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10610" class="Symbol">(</a><a id="10611" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10615" href="Auxiliary-Definitions.html#10596" class="Bound">n</a><a id="10616" class="Symbol">)</a>
<a id="10618" href="Auxiliary-Definitions.html#10584" class="Function">list-fin</a> <a id="10627" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="10634" class="Symbol">=</a> <a id="10636" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10639" href="Auxiliary-Definitions.html#10584" class="Function">list-fin</a> <a id="10648" class="Symbol">(</a><a id="10649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10655" href="Auxiliary-Definitions.html#10655" class="Bound">n</a><a id="10656" class="Symbol">)</a> <a id="10658" class="Symbol">=</a> <a id="10660" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="10669" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10671" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10675" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="10683" class="Symbol">(</a><a id="10684" href="Auxiliary-Definitions.html#10584" class="Function">list-fin</a> <a id="10693" href="Auxiliary-Definitions.html#10655" class="Bound">n</a><a id="10694" class="Symbol">)</a>

<a id="list-fin-any"></a><a id="10697" href="Auxiliary-Definitions.html#10697" class="Function">list-fin-any</a> <a id="10710" class="Symbol">:</a> <a id="10712" class="Symbol">∀</a> <a id="10714" class="Symbol">(</a><a id="10715" href="Auxiliary-Definitions.html#10715" class="Bound">n</a> <a id="10717" class="Symbol">:</a> <a id="10719" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10720" class="Symbol">)</a> <a id="10722" class="Symbol">(</a><a id="10723" href="Auxiliary-Definitions.html#10723" class="Bound">k</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10731" href="Auxiliary-Definitions.html#10715" class="Bound">n</a><a id="10732" class="Symbol">)</a> <a id="10734" class="Symbol">→</a> <a id="10736" href="Auxiliary-Definitions.html#10723" class="Bound">k</a> <a id="10738" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10740" href="Auxiliary-Definitions.html#10584" class="Function">list-fin</a> <a id="10749" href="Auxiliary-Definitions.html#10715" class="Bound">n</a>
<a id="10751" href="Auxiliary-Definitions.html#10697" class="Function">list-fin-any</a> <a id="10764" class="Symbol">(</a><a id="10765" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10771" href="Auxiliary-Definitions.html#10771" class="Bound">n</a><a id="10772" class="Symbol">)</a> <a id="10774" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="10783" class="Symbol">=</a> <a id="10785" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10795" href="Auxiliary-Definitions.html#10697" class="Function">list-fin-any</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10815" href="Auxiliary-Definitions.html#10815" class="Bound">n</a><a id="10816" class="Symbol">)</a> <a id="10818" class="Symbol">(</a><a id="10819" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="10827" href="Auxiliary-Definitions.html#10827" class="Bound">k</a><a id="10828" class="Symbol">)</a> <a id="10830" class="Symbol">=</a> <a id="10832" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10838" class="Symbol">(</a> <a id="10840" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="10847" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Auxiliary-Definitions.html#10697" class="Function">list-fin-any</a> <a id="10869" href="Auxiliary-Definitions.html#10815" class="Bound">n</a> <a id="10871" href="Auxiliary-Definitions.html#10827" class="Bound">k</a><a id="10872" class="Symbol">)</a> <a id="10874" class="Symbol">)</a>

<a id="dec-to-sum"></a><a id="10877" href="Auxiliary-Definitions.html#10877" class="Function">dec-to-sum</a> <a id="10888" class="Symbol">:</a> <a id="10890" class="Symbol">∀</a> <a id="10892" class="Symbol">{</a><a id="10893" href="Auxiliary-Definitions.html#10893" class="Bound">p</a><a id="10894" class="Symbol">}</a> <a id="10896" class="Symbol">{</a><a id="10897" href="Auxiliary-Definitions.html#10897" class="Bound">P</a> <a id="10899" class="Symbol">:</a> <a id="10901" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10905" href="Auxiliary-Definitions.html#10893" class="Bound">p</a><a id="10906" class="Symbol">}</a> <a id="10908" class="Symbol">→</a> <a id="10910" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="10914" href="Auxiliary-Definitions.html#10897" class="Bound">P</a> <a id="10916" class="Symbol">→</a> <a id="10918" href="Auxiliary-Definitions.html#10897" class="Bound">P</a> <a id="10920" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="10922" class="Symbol">(</a><a id="10923" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="10925" href="Auxiliary-Definitions.html#10897" class="Bound">P</a><a id="10926" class="Symbol">)</a>
<a id="10928" href="Auxiliary-Definitions.html#10877" class="Function">dec-to-sum</a> <a id="10939" class="Symbol">(</a><a id="10940" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="10944" href="Auxiliary-Definitions.html#10944" class="Bound">P</a><a id="10945" class="Symbol">)</a> <a id="10947" class="Symbol">=</a> <a id="10949" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10954" href="Auxiliary-Definitions.html#10944" class="Bound">P</a>
<a id="10956" href="Auxiliary-Definitions.html#10877" class="Function">dec-to-sum</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="10971" href="Auxiliary-Definitions.html#10971" class="Bound">P</a><a id="10972" class="Symbol">)</a> <a id="10974" class="Symbol">=</a> <a id="10976" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10981" href="Auxiliary-Definitions.html#10971" class="Bound">P</a>

<a id="_contains_"></a><a id="10984" href="Auxiliary-Definitions.html#10984" class="Function Operator">_contains_</a> <a id="10995" class="Symbol">:</a> <a id="10997" class="Symbol">{</a><a id="10998" href="Auxiliary-Definitions.html#10998" class="Bound">a</a> <a id="11000" href="Auxiliary-Definitions.html#11000" class="Bound">p</a> <a id="11002" class="Symbol">:</a> <a id="11004" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="11009" class="Symbol">}</a> <a id="11011" class="Symbol">→</a> <a id="11013" class="Symbol">{</a><a id="11014" href="Auxiliary-Definitions.html#11014" class="Bound">A</a> <a id="11016" class="Symbol">:</a> <a id="11018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11022" href="Auxiliary-Definitions.html#10998" class="Bound">a</a><a id="11023" class="Symbol">}</a> <a id="11025" class="Symbol">→</a> <a id="11027" class="Symbol">(</a><a id="11028" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11033" href="Auxiliary-Definitions.html#11014" class="Bound">A</a><a id="11034" class="Symbol">)</a> <a id="11036" class="Symbol">→</a> <a id="11038" class="Symbol">(</a><a id="11039" href="Auxiliary-Definitions.html#11039" class="Bound">P</a> <a id="11041" class="Symbol">:</a> <a id="11043" href="Auxiliary-Definitions.html#11014" class="Bound">A</a> <a id="11045" class="Symbol">→</a> <a id="11047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11051" href="Auxiliary-Definitions.html#11000" class="Bound">p</a><a id="11052" class="Symbol">)</a> <a id="11054" class="Symbol">→</a> <a id="11056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11060" class="Symbol">(</a><a id="11061" href="Auxiliary-Definitions.html#10998" class="Bound">a</a> <a id="11063" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11065" href="Auxiliary-Definitions.html#11000" class="Bound">p</a><a id="11066" class="Symbol">)</a>
<a id="11068" href="Auxiliary-Definitions.html#10984" class="Function Operator">_contains_</a> <a id="11079" href="Auxiliary-Definitions.html#11079" class="Bound">l</a> <a id="11081" href="Auxiliary-Definitions.html#11081" class="Bound">pred</a> <a id="11086" class="Symbol">=</a> <a id="11088" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11092" href="Auxiliary-Definitions.html#11081" class="Bound">pred</a> <a id="11097" href="Auxiliary-Definitions.html#11079" class="Bound">l</a>


<a id="¬Connected"></a><a id="11101" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="11112" class="Symbol">:</a> <a id="11114" class="Symbol">{</a><a id="11115" href="Auxiliary-Definitions.html#11115" class="Bound">R</a> <a id="11117" class="Symbol">:</a> <a id="11119" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="11123" href="Auxiliary-Definitions.html#1307" class="Generalizable">A</a> <a id="11125" href="Auxiliary-Definitions.html#1321" class="Generalizable">B</a> <a id="11127" href="Auxiliary-Definitions.html#1293" class="Generalizable">ℓ</a><a id="11128" class="Symbol">}</a> <a id="11130" class="Symbol">→</a> <a id="11132" class="Symbol">{</a><a id="11133" href="Auxiliary-Definitions.html#11133" class="Bound">mx</a> <a id="11136" class="Symbol">:</a> <a id="11138" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="11144" href="Auxiliary-Definitions.html#1307" class="Generalizable">A</a><a id="11145" class="Symbol">}</a> <a id="11147" class="Symbol">{</a><a id="11148" href="Auxiliary-Definitions.html#11148" class="Bound">my</a> <a id="11151" class="Symbol">:</a> <a id="11153" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="11159" href="Auxiliary-Definitions.html#1321" class="Generalizable">B</a> <a id="11161" class="Symbol">}</a>
           <a id="11174" class="Symbol">→</a> <a id="11176" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11178" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="11194" href="Auxiliary-Definitions.html#11115" class="Bound">R</a> <a id="11196" href="Auxiliary-Definitions.html#11133" class="Bound">mx</a> <a id="11199" href="Auxiliary-Definitions.html#11148" class="Bound">my</a>
           <a id="11213" class="Symbol">→</a> <a id="11215" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="11218" href="Auxiliary-Definitions.html#11218" class="Bound">x</a> <a id="11220" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="11222" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="11225" href="Auxiliary-Definitions.html#11225" class="Bound">y</a> <a id="11227" href="Data.Product.Base.html#1371" class="Function">]</a>
             <a id="11242" class="Symbol">(</a><a id="11243" href="Auxiliary-Definitions.html#11133" class="Bound">mx</a> <a id="11246" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11248" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11253" href="Auxiliary-Definitions.html#11218" class="Bound">x</a><a id="11254" class="Symbol">)</a>
             <a id="11269" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11271" class="Symbol">(</a><a id="11272" href="Auxiliary-Definitions.html#11148" class="Bound">my</a> <a id="11275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11277" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11282" href="Auxiliary-Definitions.html#11225" class="Bound">y</a><a id="11283" class="Symbol">)</a>
             <a id="11298" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11300" class="Symbol">(</a><a id="11301" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11303" href="Auxiliary-Definitions.html#11115" class="Bound">R</a> <a id="11305" href="Auxiliary-Definitions.html#11218" class="Bound">x</a> <a id="11307" href="Auxiliary-Definitions.html#11225" class="Bound">y</a><a id="11308" class="Symbol">)</a>
<a id="11310" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="11321" class="Symbol">{</a><a id="11322" class="Argument">mx</a> <a id="11325" class="Symbol">=</a> <a id="11327" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="11334" class="Symbol">}</a> <a id="11336" class="Symbol">{</a><a id="11337" class="Argument">my</a> <a id="11340" class="Symbol">=</a> <a id="11342" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11347" href="Auxiliary-Definitions.html#11347" class="Bound">y</a><a id="11348" class="Symbol">}</a> <a id="11350" href="Auxiliary-Definitions.html#11350" class="Bound">¬connected</a> <a id="11361" class="Symbol">=</a> <a id="11363" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="11370" class="Symbol">(</a><a id="11371" href="Auxiliary-Definitions.html#11350" class="Bound">¬connected</a> <a id="11382" href="Data.Maybe.Relation.Binary.Connected.html#1207" class="InductiveConstructor">Maybe.nothing-just</a><a id="11400" class="Symbol">)</a>
<a id="11402" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="11413" class="Symbol">{</a><a id="11414" class="Argument">mx</a> <a id="11417" class="Symbol">=</a> <a id="11419" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="11426" class="Symbol">}</a> <a id="11428" class="Symbol">{</a><a id="11429" class="Argument">my</a> <a id="11432" class="Symbol">=</a> <a id="11434" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="11441" class="Symbol">}</a> <a id="11443" href="Auxiliary-Definitions.html#11443" class="Bound">¬connected</a> <a id="11454" class="Symbol">=</a> <a id="11456" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="11463" class="Symbol">(</a><a id="11464" href="Auxiliary-Definitions.html#11443" class="Bound">¬connected</a> <a id="11475" href="Data.Maybe.Relation.Binary.Connected.html#1253" class="InductiveConstructor">Maybe.nothing</a><a id="11488" class="Symbol">)</a>
<a id="11490" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="11501" class="Symbol">{</a><a id="11502" class="Argument">mx</a> <a id="11505" class="Symbol">=</a> <a id="11507" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11512" href="Auxiliary-Definitions.html#11512" class="Bound">x</a><a id="11513" class="Symbol">}</a> <a id="11515" class="Symbol">{</a><a id="11516" class="Argument">my</a> <a id="11519" class="Symbol">=</a> <a id="11521" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="11528" class="Symbol">}</a> <a id="11530" href="Auxiliary-Definitions.html#11530" class="Bound">¬connected</a> <a id="11541" class="Symbol">=</a> <a id="11543" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="11550" class="Symbol">(</a><a id="11551" href="Auxiliary-Definitions.html#11530" class="Bound">¬connected</a> <a id="11562" href="Data.Maybe.Relation.Binary.Connected.html#1161" class="InductiveConstructor">Maybe.just-nothing</a><a id="11580" class="Symbol">)</a>
<a id="11582" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="11593" class="Symbol">{</a><a id="11594" class="Argument">mx</a> <a id="11597" class="Symbol">=</a> <a id="11599" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11604" href="Auxiliary-Definitions.html#11604" class="Bound">x</a><a id="11605" class="Symbol">}</a> <a id="11607" class="Symbol">{</a><a id="11608" class="Argument">my</a> <a id="11611" class="Symbol">=</a> <a id="11613" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11618" href="Auxiliary-Definitions.html#11618" class="Bound">y</a><a id="11619" class="Symbol">}</a> <a id="11621" href="Auxiliary-Definitions.html#11621" class="Bound">¬connected</a> <a id="11632" class="Symbol">=</a>
  <a id="11636" href="Auxiliary-Definitions.html#11604" class="Bound">x</a> <a id="11638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11640" class="Symbol">(</a><a id="11641" href="Auxiliary-Definitions.html#11618" class="Bound">y</a> <a id="11643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11645" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11652" class="Symbol">(</a><a id="11653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11660" class="Symbol">λ</a> <a id="11662" href="Auxiliary-Definitions.html#11662" class="Bound">Rxy</a> <a id="11666" class="Symbol">→</a> <a id="11668" href="Auxiliary-Definitions.html#11621" class="Bound">¬connected</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">Maybe.just</a> <a id="11691" href="Auxiliary-Definitions.html#11662" class="Bound">Rxy</a><a id="11694" class="Symbol">)))</a>

    
<a id="11704" class="Comment">------------------------------------------------------------------------</a>
<a id="11777" class="Comment">-- Definition</a>

<a id="11792" class="Comment">-- data Connected {A : Set a} {B : Set b} (R : REL A B ℓ)</a>
<a id="11850" class="Comment">--                : REL (Maybe A) (Maybe B) (a ⊔ b ⊔ ℓ) where</a></pre></body></html>


==> anc/html/Axiom.Extensionality.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Axiom.Extensionality.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Axiom.Extensionality.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning function extensionality for propositional equality</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="340" class="Keyword">where</a>

<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Function.Base.html" class="Module">Function.Base</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Level.html" class="Module">Level</a> <a id="391" class="Keyword">using</a> <a id="397" class="Symbol">(</a><a id="398" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="403" class="Symbol">;</a> <a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="413" class="Symbol">;</a> <a id="415" href="Level.html#466" class="InductiveConstructor">lift</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="492" class="Symbol">;</a> <a id="494" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="498" class="Symbol">)</a>

<a id="501" class="Comment">------------------------------------------------------------------------</a>
<a id="574" class="Comment">-- Function extensionality states that if two functions are</a>
<a id="634" class="Comment">-- propositionally equal for every input, then the functions themselves</a>
<a id="706" class="Comment">-- must be propositionally equal.</a>

<a id="Extensionality"></a><a id="741" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="756" class="Symbol">:</a> <a id="758" class="Symbol">(</a><a id="759" href="Axiom.Extensionality.Propositional.html#759" class="Bound">a</a> <a id="761" href="Axiom.Extensionality.Propositional.html#761" class="Bound">b</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="770" class="Symbol">)</a> <a id="772" class="Symbol">→</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" class="Symbol">_</a>
<a id="780" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="795" href="Axiom.Extensionality.Propositional.html#795" class="Bound">a</a> <a id="797" href="Axiom.Extensionality.Propositional.html#797" class="Bound">b</a> <a id="799" class="Symbol">=</a>
  <a id="803" class="Symbol">{</a><a id="804" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Axiom.Extensionality.Propositional.html#795" class="Bound">a</a><a id="813" class="Symbol">}</a> <a id="815" class="Symbol">{</a><a id="816" href="Axiom.Extensionality.Propositional.html#816" class="Bound">B</a> <a id="818" class="Symbol">:</a> <a id="820" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a> <a id="822" class="Symbol">→</a> <a id="824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="828" href="Axiom.Extensionality.Propositional.html#797" class="Bound">b</a><a id="829" class="Symbol">}</a> <a id="831" class="Symbol">{</a><a id="832" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="834" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a> <a id="836" class="Symbol">:</a> <a id="838" class="Symbol">(</a><a id="839" href="Axiom.Extensionality.Propositional.html#839" class="Bound">x</a> <a id="841" class="Symbol">:</a> <a id="843" href="Axiom.Extensionality.Propositional.html#804" class="Bound">A</a><a id="844" class="Symbol">)</a> <a id="846" class="Symbol">→</a> <a id="848" href="Axiom.Extensionality.Propositional.html#816" class="Bound">B</a> <a id="850" href="Axiom.Extensionality.Propositional.html#839" class="Bound">x</a><a id="851" class="Symbol">}</a> <a id="853" class="Symbol">→</a>
  <a id="857" class="Symbol">(∀</a> <a id="860" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a> <a id="862" class="Symbol">→</a> <a id="864" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="866" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a> <a id="868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="870" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a> <a id="872" href="Axiom.Extensionality.Propositional.html#860" class="Bound">x</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">→</a> <a id="877" href="Axiom.Extensionality.Propositional.html#832" class="Bound">f</a> <a id="879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="881" href="Axiom.Extensionality.Propositional.html#834" class="Bound">g</a>

<a id="884" class="Comment">-- A variant for implicit function spaces.</a>

<a id="ExtensionalityImplicit"></a><a id="928" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="951" class="Symbol">:</a> <a id="953" class="Symbol">(</a><a id="954" href="Axiom.Extensionality.Propositional.html#954" class="Bound">a</a> <a id="956" href="Axiom.Extensionality.Propositional.html#956" class="Bound">b</a> <a id="958" class="Symbol">:</a> <a id="960" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">_</a>
<a id="975" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="998" href="Axiom.Extensionality.Propositional.html#998" class="Bound">a</a> <a id="1000" href="Axiom.Extensionality.Propositional.html#1000" class="Bound">b</a> <a id="1002" class="Symbol">=</a>
  <a id="1006" class="Symbol">{</a><a id="1007" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Axiom.Extensionality.Propositional.html#998" class="Bound">a</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">{</a><a id="1019" href="Axiom.Extensionality.Propositional.html#1019" class="Bound">B</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a> <a id="1025" class="Symbol">→</a> <a id="1027" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1031" href="Axiom.Extensionality.Propositional.html#1000" class="Bound">b</a><a id="1032" class="Symbol">}</a> <a id="1034" class="Symbol">{</a><a id="1035" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1037" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1039" class="Symbol">:</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Axiom.Extensionality.Propositional.html#1042" class="Bound">x</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Axiom.Extensionality.Propositional.html#1007" class="Bound">A</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">→</a> <a id="1051" href="Axiom.Extensionality.Propositional.html#1019" class="Bound">B</a> <a id="1053" href="Axiom.Extensionality.Propositional.html#1042" class="Bound">x</a><a id="1054" class="Symbol">}</a> <a id="1056" class="Symbol">→</a>
  <a id="1060" class="Symbol">(∀</a> <a id="1063" class="Symbol">{</a><a id="1064" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1065" class="Symbol">}</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1071" class="Symbol">{</a><a id="1072" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1073" class="Symbol">}</a> <a id="1075" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1077" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Axiom.Extensionality.Propositional.html#1064" class="Bound">x</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">→</a> <a id="1086" class="Symbol">(λ</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Axiom.Extensionality.Propositional.html#1090" class="Bound">x</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Axiom.Extensionality.Propositional.html#1035" class="Bound">f</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Axiom.Extensionality.Propositional.html#1090" class="Bound">x</a><a id="1099" class="Symbol">})</a> <a id="1102" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1104" class="Symbol">(λ</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Axiom.Extensionality.Propositional.html#1108" class="Bound">x</a><a id="1109" class="Symbol">}</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Axiom.Extensionality.Propositional.html#1037" class="Bound">g</a> <a id="1115" class="Symbol">{</a><a id="1116" href="Axiom.Extensionality.Propositional.html#1108" class="Bound">x</a><a id="1117" class="Symbol">})</a>


<a id="1122" class="Comment">------------------------------------------------------------------------</a>
<a id="1195" class="Comment">-- Properties</a>

<a id="1210" class="Comment">-- If extensionality holds for a given universe level, then it also</a>
<a id="1278" class="Comment">-- holds for lower ones.</a>

<a id="lower-extensionality"></a><a id="1304" href="Axiom.Extensionality.Propositional.html#1304" class="Function">lower-extensionality</a> <a id="1325" class="Symbol">:</a> <a id="1327" class="Symbol">∀</a> <a id="1329" class="Symbol">{</a><a id="1330" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1333" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a><a id="1335" class="Symbol">}</a> <a id="1337" href="Axiom.Extensionality.Propositional.html#1337" class="Bound">a₂</a> <a id="1340" href="Axiom.Extensionality.Propositional.html#1340" class="Bound">b₂</a> <a id="1343" class="Symbol">→</a>
                       <a id="1368" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1387" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1389" href="Axiom.Extensionality.Propositional.html#1337" class="Bound">a₂</a><a id="1391" class="Symbol">)</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a> <a id="1397" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1399" href="Axiom.Extensionality.Propositional.html#1340" class="Bound">b₂</a><a id="1401" class="Symbol">)</a> <a id="1403" class="Symbol">→</a>
                       <a id="1428" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1443" href="Axiom.Extensionality.Propositional.html#1330" class="Bound">a₁</a> <a id="1446" href="Axiom.Extensionality.Propositional.html#1333" class="Bound">b₁</a>
<a id="1449" href="Axiom.Extensionality.Propositional.html#1304" class="Function">lower-extensionality</a> <a id="1470" href="Axiom.Extensionality.Propositional.html#1470" class="Bound">a₂</a> <a id="1473" href="Axiom.Extensionality.Propositional.html#1473" class="Bound">b₂</a> <a id="1476" href="Axiom.Extensionality.Propositional.html#1476" class="Bound">ext</a> <a id="1480" href="Axiom.Extensionality.Propositional.html#1480" class="Bound">f≡g</a> <a id="1484" class="Symbol">=</a> <a id="1486" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1491" class="Symbol">(λ</a> <a id="1494" href="Axiom.Extensionality.Propositional.html#1494" class="Bound">h</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Level.html#479" class="Field">Level.lower</a> <a id="1510" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1512" href="Axiom.Extensionality.Propositional.html#1494" class="Bound">h</a> <a id="1514" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1516" href="Level.html#466" class="InductiveConstructor">lift</a><a id="1520" class="Symbol">)</a> <a id="1522" href="Function.Base.html#1993" class="Function Operator">$</a>
    <a id="1528" href="Axiom.Extensionality.Propositional.html#1476" class="Bound">ext</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1544" class="Symbol">{</a><a id="1545" class="Argument">ℓ</a> <a id="1547" class="Symbol">=</a> <a id="1549" href="Axiom.Extensionality.Propositional.html#1473" class="Bound">b₂</a><a id="1551" class="Symbol">})</a> <a id="1554" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1556" href="Axiom.Extensionality.Propositional.html#1480" class="Bound">f≡g</a> <a id="1560" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1562" href="Level.html#479" class="Field">Level.lower</a> <a id="1574" class="Symbol">{</a><a id="1575" class="Argument">ℓ</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Axiom.Extensionality.Propositional.html#1470" class="Bound">a₂</a><a id="1581" class="Symbol">})</a>

<a id="1585" class="Comment">-- Functional extensionality implies a form of extensionality for</a>
<a id="1651" class="Comment">-- Π-types.</a>

<a id="∀-extensionality"></a><a id="1664" href="Axiom.Extensionality.Propositional.html#1664" class="Function">∀-extensionality</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">∀</a> <a id="1685" class="Symbol">{</a><a id="1686" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a> <a id="1688" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1689" class="Symbol">}</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="1708" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1715" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">→</a>
                   <a id="1739" class="Symbol">{</a><a id="1740" href="Axiom.Extensionality.Propositional.html#1740" class="Bound">A</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1748" href="Axiom.Extensionality.Propositional.html#1686" class="Bound">a</a><a id="1749" class="Symbol">}</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1755" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1758" class="Symbol">:</a> <a id="1760" href="Axiom.Extensionality.Propositional.html#1740" class="Bound">A</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1768" href="Axiom.Extensionality.Propositional.html#1688" class="Bound">b</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Symbol">→</a>
                   <a id="1792" class="Symbol">(∀</a> <a id="1795" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a> <a id="1797" class="Symbol">→</a> <a id="1799" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1802" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a> <a id="1804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1806" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1809" href="Axiom.Extensionality.Propositional.html#1795" class="Bound">x</a><a id="1810" class="Symbol">)</a> <a id="1812" class="Symbol">→</a>
                   <a id="1833" class="Symbol">(∀</a> <a id="1836" href="Axiom.Extensionality.Propositional.html#1836" class="Bound">x</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Axiom.Extensionality.Propositional.html#1752" class="Bound">B₁</a> <a id="1843" href="Axiom.Extensionality.Propositional.html#1836" class="Bound">x</a><a id="1844" class="Symbol">)</a> <a id="1846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1848" class="Symbol">(∀</a> <a id="1851" href="Axiom.Extensionality.Propositional.html#1851" class="Bound">x</a> <a id="1853" class="Symbol">→</a> <a id="1855" href="Axiom.Extensionality.Propositional.html#1755" class="Bound">B₂</a> <a id="1858" href="Axiom.Extensionality.Propositional.html#1851" class="Bound">x</a><a id="1859" class="Symbol">)</a>
<a id="1861" href="Axiom.Extensionality.Propositional.html#1664" class="Function">∀-extensionality</a> <a id="1878" href="Axiom.Extensionality.Propositional.html#1878" class="Bound">ext</a> <a id="1882" href="Axiom.Extensionality.Propositional.html#1882" class="Bound">B₁</a> <a id="1885" href="Axiom.Extensionality.Propositional.html#1885" class="Bound">B₂</a> <a id="1888" href="Axiom.Extensionality.Propositional.html#1888" class="Bound">B₁≡B₂</a> <a id="1894" class="Keyword">with</a> <a id="1899" href="Axiom.Extensionality.Propositional.html#1878" class="Bound">ext</a> <a id="1903" href="Axiom.Extensionality.Propositional.html#1888" class="Bound">B₁≡B₂</a>
<a id="1909" class="Symbol">...</a> <a id="1913" class="Symbol">|</a> <a id="1915" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1920" class="Symbol">=</a> <a id="1922" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1928" class="Comment">-- Extensionality for explicit function spaces implies extensionality</a>
<a id="1998" class="Comment">-- for implicit function spaces.</a>

<a id="implicit-extensionality"></a><a id="2032" href="Axiom.Extensionality.Propositional.html#2032" class="Function">implicit-extensionality</a> <a id="2056" class="Symbol">:</a> <a id="2058" class="Symbol">∀</a> <a id="2060" class="Symbol">{</a><a id="2061" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2063" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a><a id="2064" class="Symbol">}</a> <a id="2066" class="Symbol">→</a>
                          <a id="2094" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="2109" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2111" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a> <a id="2113" class="Symbol">→</a>
                          <a id="2141" href="Axiom.Extensionality.Propositional.html#928" class="Function">ExtensionalityImplicit</a> <a id="2164" href="Axiom.Extensionality.Propositional.html#2061" class="Bound">a</a> <a id="2166" href="Axiom.Extensionality.Propositional.html#2063" class="Bound">b</a>
<a id="2168" href="Axiom.Extensionality.Propositional.html#2032" class="Function">implicit-extensionality</a> <a id="2192" href="Axiom.Extensionality.Propositional.html#2192" class="Bound">ext</a> <a id="2196" href="Axiom.Extensionality.Propositional.html#2196" class="Bound">f≡g</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2207" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2211" class="Symbol">(</a><a id="2212" href="Axiom.Extensionality.Propositional.html#2192" class="Bound">ext</a> <a id="2216" class="Symbol">(λ</a> <a id="2219" href="Axiom.Extensionality.Propositional.html#2219" class="Bound">x</a> <a id="2221" class="Symbol">→</a> <a id="2223" href="Axiom.Extensionality.Propositional.html#2196" class="Bound">f≡g</a><a id="2226" class="Symbol">))</a></pre></body></html>


==> anc/html/Axiom.UniquenessOfIdentityProofs.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>UniquenessOfIdentityProofs (Axiom.UniquenessOfIdentityProofs)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Axiom.UniquenessOfIdentityProofs</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Results concerning uniqueness of identity proofs</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Level.html" class="Module">Level</a> <a id="342" class="Keyword">using</a> <a id="348" class="Symbol">(</a><a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="418" class="Symbol">;</a> <a id="420" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">;</a> <a id="485" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="542" class="Symbol">;</a> <a id="544" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="554" class="Symbol">;</a> <a id="556" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="573" class="Symbol">)</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="642" class="Symbol">;</a> <a id="644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="648" class="Symbol">;</a> <a id="650" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>

<a id="730" class="Keyword">private</a>
  <a id="740" class="Keyword">variable</a>
    <a id="753" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a> <a id="755" class="Symbol">:</a> <a id="757" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="767" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="775" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a>
    <a id="781" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="783" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a> <a id="785" class="Symbol">:</a> <a id="787" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Definition</a>
<a id="877" class="Comment">--</a>
<a id="880" class="Comment">-- Uniqueness of Identity Proofs (UIP) states that all proofs of</a>
<a id="945" class="Comment">-- equality are themselves equal. In other words, the equality relation</a>
<a id="1017" class="Comment">-- is irrelevant. Here we define UIP relative to a given type.</a>

<a id="UIP"></a><a id="1081" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1085" class="Symbol">:</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Axiom.UniquenessOfIdentityProofs.html#1088" class="Bound">A</a> <a id="1090" class="Symbol">:</a> <a id="1092" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1096" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a><a id="1097" class="Symbol">)</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1105" href="Axiom.UniquenessOfIdentityProofs.html#753" class="Generalizable">a</a>
<a id="1107" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1111" href="Axiom.UniquenessOfIdentityProofs.html#1111" class="Bound">A</a> <a id="1113" class="Symbol">=</a> <a id="1115" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="1126" class="Symbol">{</a><a id="1127" class="Argument">A</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Axiom.UniquenessOfIdentityProofs.html#1111" class="Bound">A</a><a id="1132" class="Symbol">}</a> <a id="1134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1139" class="Comment">------------------------------------------------------------------------</a>
<a id="1212" class="Comment">-- Properties</a>

<a id="1227" class="Comment">-- UIP always holds when using axiom K</a>
<a id="1266" class="Comment">-- (see `Axiom.UniquenessOfIdentityProofs.WithK`).</a>

<a id="1318" class="Comment">-- The existence of a constant function over proofs of equality for</a>
<a id="1386" class="Comment">-- elements in A is enough to prove UIP for A. Indeed, we can relate any</a>
<a id="1459" class="Comment">-- proof to its image via this function which we then know is equal to</a>
<a id="1530" class="Comment">-- the image of any other proof.</a>

<a id="1564" class="Keyword">module</a> <a id="Constant⇒UIP"></a><a id="1571" href="Axiom.UniquenessOfIdentityProofs.html#1571" class="Module">Constant⇒UIP</a>
  <a id="1586" class="Symbol">(</a><a id="1587" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1595" class="Symbol">{</a><a id="1596" class="Argument">A</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a><a id="1601" class="Symbol">}</a> <a id="1603" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1608" class="Symbol">)</a>
  <a id="1612" class="Symbol">(</a><a id="1613" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">f-constant</a> <a id="1624" class="Symbol">:</a> <a id="1626" class="Symbol">∀</a> <a id="1628" class="Symbol">{</a><a id="1629" href="Axiom.UniquenessOfIdentityProofs.html#1629" class="Bound">x</a> <a id="1631" href="Axiom.UniquenessOfIdentityProofs.html#1631" class="Bound">y</a><a id="1632" class="Symbol">}</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Axiom.UniquenessOfIdentityProofs.html#1635" class="Bound">p</a> <a id="1637" href="Axiom.UniquenessOfIdentityProofs.html#1637" class="Bound">q</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Axiom.UniquenessOfIdentityProofs.html#1629" class="Bound">x</a> <a id="1643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1645" href="Axiom.UniquenessOfIdentityProofs.html#1631" class="Bound">y</a><a id="1646" class="Symbol">)</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1652" href="Axiom.UniquenessOfIdentityProofs.html#1635" class="Bound">p</a> <a id="1654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1656" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1658" href="Axiom.UniquenessOfIdentityProofs.html#1637" class="Bound">q</a><a id="1659" class="Symbol">)</a>
  <a id="1663" class="Keyword">where</a>

  <a id="Constant⇒UIP.≡-canonical"></a><a id="1672" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1684" class="Symbol">:</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1695" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a><a id="1696" class="Symbol">)</a> <a id="1698" class="Symbol">→</a> <a id="1700" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1714" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1718" class="Symbol">))</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1724" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a><a id="1725" class="Symbol">)</a> <a id="1727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1729" href="Axiom.UniquenessOfIdentityProofs.html#1687" class="Bound">p</a>
  <a id="1733" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1750" class="Symbol">=</a> <a id="1752" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1770" class="Symbol">)</a>

  <a id="Constant⇒UIP.≡-irrelevant"></a><a id="1775" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">≡-irrelevant</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1794" href="Axiom.UniquenessOfIdentityProofs.html#1600" class="Bound">A</a>
  <a id="1798" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">≡-irrelevant</a> <a id="1811" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a> <a id="1813" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1827" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a>                          <a id="1854" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1857" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1874" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1883" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1894" class="Symbol">(</a><a id="1895" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1901" class="Symbol">))</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1907" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a><a id="1908" class="Symbol">)</a> <a id="1910" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1913" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1925" class="Symbol">_)</a> <a id="1928" class="Symbol">(</a><a id="1929" href="Axiom.UniquenessOfIdentityProofs.html#1613" class="Bound">f-constant</a> <a id="1940" href="Axiom.UniquenessOfIdentityProofs.html#1811" class="Bound">p</a> <a id="1942" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a><a id="1943" class="Symbol">)</a> <a id="1945" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1951" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1957" class="Symbol">(</a><a id="1958" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1962" class="Symbol">(</a><a id="1963" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1965" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1969" class="Symbol">))</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Axiom.UniquenessOfIdentityProofs.html#1587" class="Bound">f</a> <a id="1975" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a><a id="1976" class="Symbol">)</a> <a id="1978" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1981" href="Axiom.UniquenessOfIdentityProofs.html#1672" class="Function">≡-canonical</a> <a id="1993" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a> <a id="1995" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2001" href="Axiom.UniquenessOfIdentityProofs.html#1813" class="Bound">q</a>                          <a id="2028" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2034" class="Keyword">where</a> <a id="2040" class="Keyword">open</a> <a id="2045" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2058" class="Comment">-- If equality is decidable for a given type, then we can prove UIP for</a>
<a id="2130" class="Comment">-- that type. Indeed, the decision procedure allows us to define a</a>
<a id="2197" class="Comment">-- function over proofs of equality which is constant: it returns the</a>
<a id="2267" class="Comment">-- proof produced by the decision procedure.</a>

<a id="2313" class="Keyword">module</a> <a id="Decidable⇒UIP"></a><a id="2320" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">_≟_</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2359" href="Axiom.UniquenessOfIdentityProofs.html#767" class="Generalizable">A</a><a id="2360" class="Symbol">)</a>
  <a id="2364" class="Keyword">where</a>

  <a id="Decidable⇒UIP.≡-normalise"></a><a id="2373" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2385" class="Symbol">:</a> <a id="2387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2391" class="Symbol">{</a><a id="2392" class="Argument">A</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Axiom.UniquenessOfIdentityProofs.html#2359" class="Bound">A</a><a id="2397" class="Symbol">}</a> <a id="2399" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2407" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2419" class="Symbol">{</a><a id="2420" href="Axiom.UniquenessOfIdentityProofs.html#2420" class="Bound">x</a><a id="2421" class="Symbol">}</a> <a id="2423" class="Symbol">{</a><a id="2424" href="Axiom.UniquenessOfIdentityProofs.html#2424" class="Bound">y</a><a id="2425" class="Symbol">}</a> <a id="2427" href="Axiom.UniquenessOfIdentityProofs.html#2427" class="Bound">x≡y</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2443" class="Symbol">(</a><a id="2444" href="Axiom.UniquenessOfIdentityProofs.html#2420" class="Bound">x</a> <a id="2446" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">≟</a> <a id="2448" href="Axiom.UniquenessOfIdentityProofs.html#2424" class="Bound">y</a><a id="2449" class="Symbol">)</a> <a id="2451" href="Axiom.UniquenessOfIdentityProofs.html#2427" class="Bound">x≡y</a>

  <a id="Decidable⇒UIP.≡-normalise-constant"></a><a id="2458" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a> <a id="2479" class="Symbol">:</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Axiom.UniquenessOfIdentityProofs.html#2482" class="Bound">p</a> <a id="2484" href="Axiom.UniquenessOfIdentityProofs.html#2484" class="Bound">q</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Axiom.UniquenessOfIdentityProofs.html#781" class="Generalizable">x</a> <a id="2490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2492" href="Axiom.UniquenessOfIdentityProofs.html#783" class="Generalizable">y</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2509" href="Axiom.UniquenessOfIdentityProofs.html#2482" class="Bound">p</a> <a id="2511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2513" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2525" href="Axiom.UniquenessOfIdentityProofs.html#2484" class="Bound">q</a>
  <a id="2529" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a> <a id="2550" class="Symbol">{</a><a id="2551" class="Argument">x</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Axiom.UniquenessOfIdentityProofs.html#2555" class="Bound">x</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">{</a><a id="2559" class="Argument">y</a> <a id="2561" class="Symbol">=</a> <a id="2563" href="Axiom.UniquenessOfIdentityProofs.html#2563" class="Bound">y</a><a id="2564" class="Symbol">}</a> <a id="2566" class="Symbol">=</a> <a id="2568" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Axiom.UniquenessOfIdentityProofs.html#2555" class="Bound">x</a> <a id="2590" href="Axiom.UniquenessOfIdentityProofs.html#2335" class="Bound Operator">≟</a> <a id="2592" href="Axiom.UniquenessOfIdentityProofs.html#2563" class="Bound">y</a><a id="2593" class="Symbol">)</a>

  <a id="Decidable⇒UIP.≡-irrelevant"></a><a id="2598" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">≡-irrelevant</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="2617" href="Axiom.UniquenessOfIdentityProofs.html#2359" class="Bound">A</a>
  <a id="2621" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">≡-irrelevant</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Axiom.UniquenessOfIdentityProofs.html#1775" class="Function">Constant⇒UIP.≡-irrelevant</a> <a id="2662" href="Axiom.UniquenessOfIdentityProofs.html#2373" class="Function">≡-normalise</a> <a id="2674" href="Axiom.UniquenessOfIdentityProofs.html#2458" class="Function">≡-normalise-constant</a></pre></body></html>


==> anc/html/CartesianSum.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>CartesianSum (CartesianSum)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">CartesianSum</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Keyword">module</a> <a id="31" href="CartesianSum.html" class="Module">CartesianSum</a> <a id="44" class="Keyword">where</a>
<a id="50" class="Comment">-- created by claude</a>

<a id="72" class="Keyword">open</a> <a id="77" class="Keyword">import</a> <a id="84" href="Level.html" class="Module">Level</a> <a id="90" class="Keyword">using</a> <a id="96" class="Symbol">(</a><a id="97" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="102" class="Symbol">;</a> <a id="104" href="Level.html#521" class="Function">0ℓ</a><a id="106" class="Symbol">)</a>
<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="161" class="Keyword">open</a> <a id="166" class="Keyword">import</a> <a id="173" href="Data.List.html" class="Module">Data.List</a> <a id="183" class="Symbol">as</a> <a id="186" class="Module">L</a>
<a id="188" class="Keyword">open</a> <a id="193" class="Keyword">import</a> <a id="200" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
<a id="221" class="Keyword">import</a> <a id="228" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="248" class="Symbol">as</a> <a id="251" class="Module">L</a>
<a id="253" class="Keyword">import</a> <a id="260" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="280" class="Symbol">as</a> <a id="283" class="Module">ℕ</a>
<a id="285" class="Keyword">import</a> <a id="292" href="Data.Nat.ListAction.Properties.html" class="Module">Data.Nat.ListAction.Properties</a> <a id="323" class="Symbol">as</a> <a id="326" class="Module">ℕ</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="359" class="Keyword">using</a> <a id="365" class="Symbol">(</a><a id="366" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Function.Base.html" class="Module">Function.Base</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="546" class="Keyword">using</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="557" class="Symbol">;</a> <a id="559" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="564" class="Symbol">)</a>

<a id="567" class="Keyword">open</a> <a id="572" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="585" class="Comment">-- The cartesian-product sum that appears in `ticks`: for a per-(x,i) weight h,</a>
<a id="665" class="Comment">-- sum h over all pairs (x ∈ xs, i ∈ ys).</a>
<a id="CP"></a><a id="707" href="CartesianSum.html#707" class="Function">CP</a> <a id="710" class="Symbol">:</a> <a id="712" class="Symbol">∀</a> <a id="714" class="Symbol">{</a><a id="715" href="CartesianSum.html#715" class="Bound">X</a> <a id="717" href="CartesianSum.html#717" class="Bound">I</a> <a id="719" class="Symbol">:</a> <a id="721" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="724" class="Symbol">}</a> <a id="726" class="Symbol">→</a> <a id="728" class="Symbol">(</a><a id="729" href="CartesianSum.html#715" class="Bound">X</a> <a id="731" class="Symbol">→</a> <a id="733" href="CartesianSum.html#717" class="Bound">I</a> <a id="735" class="Symbol">→</a> <a id="737" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="738" class="Symbol">)</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="747" href="CartesianSum.html#715" class="Bound">X</a> <a id="749" class="Symbol">→</a> <a id="751" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="756" href="CartesianSum.html#717" class="Bound">I</a> <a id="758" class="Symbol">→</a> <a id="760" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="762" href="CartesianSum.html#707" class="Function">CP</a> <a id="765" href="CartesianSum.html#765" class="Bound">h</a> <a id="767" href="CartesianSum.html#767" class="Bound">xs</a> <a id="770" href="CartesianSum.html#770" class="Bound">ys</a> <a id="773" class="Symbol">=</a> <a id="775" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="781" class="Symbol">(</a><a id="782" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="792" class="Symbol">(λ</a> <a id="795" href="CartesianSum.html#795" class="Bound">x</a> <a id="797" class="Symbol">→</a> <a id="799" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="805" class="Symbol">(</a><a id="806" href="CartesianSum.html#765" class="Bound">h</a> <a id="808" href="CartesianSum.html#795" class="Bound">x</a><a id="809" class="Symbol">)</a> <a id="811" href="CartesianSum.html#770" class="Bound">ys</a><a id="813" class="Symbol">)</a> <a id="815" href="CartesianSum.html#767" class="Bound">xs</a><a id="817" class="Symbol">)</a>

<a id="820" class="Keyword">module</a> <a id="827" href="CartesianSum.html#827" class="Module">_</a> <a id="829" class="Symbol">{</a><a id="830" href="CartesianSum.html#830" class="Bound">X</a> <a id="832" href="CartesianSum.html#832" class="Bound">I</a> <a id="834" class="Symbol">:</a> <a id="836" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="839" class="Symbol">}</a> <a id="841" class="Keyword">where</a>

  <a id="850" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="863" class="Symbol">:</a> <a id="865" class="Symbol">(</a><a id="866" href="CartesianSum.html#866" class="Bound">f</a> <a id="868" href="CartesianSum.html#868" class="Bound">g</a> <a id="870" class="Symbol">:</a> <a id="872" href="CartesianSum.html#832" class="Bound">I</a> <a id="874" class="Symbol">→</a> <a id="876" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="877" class="Symbol">)</a> <a id="879" class="Symbol">→</a> <a id="881" class="Symbol">(∀</a> <a id="884" href="CartesianSum.html#884" class="Bound">i</a> <a id="886" class="Symbol">→</a> <a id="888" href="CartesianSum.html#866" class="Bound">f</a> <a id="890" href="CartesianSum.html#884" class="Bound">i</a> <a id="892" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="894" href="CartesianSum.html#868" class="Bound">g</a> <a id="896" href="CartesianSum.html#884" class="Bound">i</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">→</a> <a id="901" class="Symbol">(</a><a id="902" href="CartesianSum.html#902" class="Bound">ys</a> <a id="905" class="Symbol">:</a> <a id="907" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="912" href="CartesianSum.html#832" class="Bound">I</a><a id="913" class="Symbol">)</a>
               <a id="930" class="Symbol">→</a> <a id="932" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="938" class="Symbol">(</a><a id="939" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="945" href="CartesianSum.html#866" class="Bound">f</a> <a id="947" href="CartesianSum.html#902" class="Bound">ys</a><a id="949" class="Symbol">)</a> <a id="951" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="953" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="959" class="Symbol">(</a><a id="960" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="966" href="CartesianSum.html#868" class="Bound">g</a> <a id="968" href="CartesianSum.html#902" class="Bound">ys</a><a id="970" class="Symbol">)</a>
  <a id="974" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="987" href="CartesianSum.html#987" class="Bound">f</a> <a id="989" href="CartesianSum.html#989" class="Bound">g</a> <a id="991" href="CartesianSum.html#991" class="Bound">le</a> <a id="994" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1003" class="Symbol">=</a> <a id="1005" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="1011" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="1024" href="CartesianSum.html#1024" class="Bound">f</a> <a id="1026" href="CartesianSum.html#1026" class="Bound">g</a> <a id="1028" href="CartesianSum.html#1028" class="Bound">le</a> <a id="1031" class="Symbol">(</a><a id="1032" href="CartesianSum.html#1032" class="Bound">y</a> <a id="1034" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1036" href="CartesianSum.html#1036" class="Bound">ys</a><a id="1038" class="Symbol">)</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="1051" class="Symbol">(</a><a id="1052" href="CartesianSum.html#1028" class="Bound">le</a> <a id="1055" href="CartesianSum.html#1032" class="Bound">y</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">(</a><a id="1059" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="1072" href="CartesianSum.html#1024" class="Bound">f</a> <a id="1074" href="CartesianSum.html#1026" class="Bound">g</a> <a id="1076" href="CartesianSum.html#1028" class="Bound">le</a> <a id="1079" href="CartesianSum.html#1036" class="Bound">ys</a><a id="1081" class="Symbol">)</a>

  <a id="1086" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="1094" class="Symbol">:</a> <a id="1096" class="Symbol">(</a><a id="1097" href="CartesianSum.html#1097" class="Bound">h</a> <a id="1099" class="Symbol">:</a> <a id="1101" href="CartesianSum.html#830" class="Bound">X</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="CartesianSum.html#832" class="Bound">I</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">(</a><a id="1113" href="CartesianSum.html#1113" class="Bound">x</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="CartesianSum.html#830" class="Bound">X</a><a id="1118" class="Symbol">)</a> <a id="1120" class="Symbol">(</a><a id="1121" href="CartesianSum.html#1121" class="Bound">xs</a> <a id="1124" class="Symbol">:</a> <a id="1126" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1131" href="CartesianSum.html#830" class="Bound">X</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">(</a><a id="1135" href="CartesianSum.html#1135" class="Bound">ys</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1145" href="CartesianSum.html#832" class="Bound">I</a><a id="1146" class="Symbol">)</a>
          <a id="1158" class="Symbol">→</a> <a id="1160" href="CartesianSum.html#707" class="Function">CP</a> <a id="1163" href="CartesianSum.html#1097" class="Bound">h</a> <a id="1165" class="Symbol">(</a><a id="1166" href="CartesianSum.html#1113" class="Bound">x</a> <a id="1168" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1170" href="CartesianSum.html#1121" class="Bound">xs</a><a id="1172" class="Symbol">)</a> <a id="1174" href="CartesianSum.html#1135" class="Bound">ys</a> <a id="1177" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1179" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="1192" class="Symbol">(</a><a id="1193" href="CartesianSum.html#1097" class="Bound">h</a> <a id="1195" href="CartesianSum.html#1113" class="Bound">x</a><a id="1196" class="Symbol">)</a> <a id="1198" href="CartesianSum.html#1135" class="Bound">ys</a><a id="1200" class="Symbol">)</a> <a id="1202" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1204" href="CartesianSum.html#707" class="Function">CP</a> <a id="1207" href="CartesianSum.html#1097" class="Bound">h</a> <a id="1209" href="CartesianSum.html#1121" class="Bound">xs</a> <a id="1212" href="CartesianSum.html#1135" class="Bound">ys</a>
  <a id="1217" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="1225" href="CartesianSum.html#1225" class="Bound">h</a> <a id="1227" href="CartesianSum.html#1227" class="Bound">x</a> <a id="1229" href="CartesianSum.html#1229" class="Bound">xs</a> <a id="1232" href="CartesianSum.html#1232" class="Bound">ys</a> <a id="1235" class="Symbol">=</a> <a id="1237" href="Data.Nat.ListAction.Properties.html#1606" class="Function">ℕ.sum-++</a> <a id="1246" class="Symbol">(</a><a id="1247" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="1253" class="Symbol">(</a><a id="1254" href="CartesianSum.html#1225" class="Bound">h</a> <a id="1256" href="CartesianSum.html#1227" class="Bound">x</a><a id="1257" class="Symbol">)</a> <a id="1259" href="CartesianSum.html#1232" class="Bound">ys</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="1274" class="Symbol">(λ</a> <a id="1277" href="CartesianSum.html#1277" class="Bound">x</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="1287" class="Symbol">(</a><a id="1288" href="CartesianSum.html#1225" class="Bound">h</a> <a id="1290" href="CartesianSum.html#1277" class="Bound">x</a><a id="1291" class="Symbol">)</a> <a id="1293" href="CartesianSum.html#1232" class="Bound">ys</a><a id="1295" class="Symbol">)</a> <a id="1297" href="CartesianSum.html#1229" class="Bound">xs</a><a id="1299" class="Symbol">)</a>

  <a id="1304" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="1312" class="Symbol">:</a> <a id="1314" class="Symbol">(</a><a id="1315" href="CartesianSum.html#1315" class="Bound">h</a> <a id="1317" href="CartesianSum.html#1317" class="Bound">h&#39;</a> <a id="1320" class="Symbol">:</a> <a id="1322" href="CartesianSum.html#830" class="Bound">X</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="CartesianSum.html#832" class="Bound">I</a> <a id="1328" class="Symbol">→</a> <a id="1330" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Symbol">(</a><a id="1334" href="CartesianSum.html#1334" class="Bound">xs</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1344" href="CartesianSum.html#830" class="Bound">X</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">(</a><a id="1348" href="CartesianSum.html#1348" class="Bound">ys</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1358" href="CartesianSum.html#832" class="Bound">I</a><a id="1359" class="Symbol">)</a>
          <a id="1371" class="Symbol">→</a> <a id="1373" class="Symbol">(∀</a> <a id="1376" href="CartesianSum.html#1376" class="Bound">x</a> <a id="1378" href="CartesianSum.html#1378" class="Bound">i</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="CartesianSum.html#1315" class="Bound">h</a> <a id="1384" href="CartesianSum.html#1376" class="Bound">x</a> <a id="1386" href="CartesianSum.html#1378" class="Bound">i</a> <a id="1388" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1390" href="CartesianSum.html#1317" class="Bound">h&#39;</a> <a id="1393" href="CartesianSum.html#1376" class="Bound">x</a> <a id="1395" href="CartesianSum.html#1378" class="Bound">i</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="CartesianSum.html#707" class="Function">CP</a> <a id="1403" href="CartesianSum.html#1315" class="Bound">h</a> <a id="1405" href="CartesianSum.html#1334" class="Bound">xs</a> <a id="1408" href="CartesianSum.html#1348" class="Bound">ys</a> <a id="1411" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1413" href="CartesianSum.html#707" class="Function">CP</a> <a id="1416" href="CartesianSum.html#1317" class="Bound">h&#39;</a> <a id="1419" href="CartesianSum.html#1334" class="Bound">xs</a> <a id="1422" href="CartesianSum.html#1348" class="Bound">ys</a>
  <a id="1427" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="1435" href="CartesianSum.html#1435" class="Bound">h</a> <a id="1437" href="CartesianSum.html#1437" class="Bound">h&#39;</a> <a id="1440" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1449" href="CartesianSum.html#1449" class="Bound">ys</a> <a id="1452" href="CartesianSum.html#1452" class="Bound">le</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="1463" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="1471" href="CartesianSum.html#1471" class="Bound">h</a> <a id="1473" href="CartesianSum.html#1473" class="Bound">h&#39;</a> <a id="1476" class="Symbol">(</a><a id="1477" href="CartesianSum.html#1477" class="Bound">x</a> <a id="1479" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1481" href="CartesianSum.html#1481" class="Bound">xs</a><a id="1483" class="Symbol">)</a> <a id="1485" href="CartesianSum.html#1485" class="Bound">ys</a> <a id="1488" href="CartesianSum.html#1488" class="Bound">le</a>
    <a id="1495" class="Keyword">rewrite</a> <a id="1503" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="1511" href="CartesianSum.html#1471" class="Bound">h</a> <a id="1513" href="CartesianSum.html#1477" class="Bound">x</a> <a id="1515" href="CartesianSum.html#1481" class="Bound">xs</a> <a id="1518" href="CartesianSum.html#1485" class="Bound">ys</a> <a id="1521" class="Symbol">|</a> <a id="1523" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="1531" href="CartesianSum.html#1473" class="Bound">h&#39;</a> <a id="1534" href="CartesianSum.html#1477" class="Bound">x</a> <a id="1536" href="CartesianSum.html#1481" class="Bound">xs</a> <a id="1539" href="CartesianSum.html#1485" class="Bound">ys</a> <a id="1542" class="Symbol">=</a>
    <a id="1548" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="1557" class="Symbol">(</a><a id="1558" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="1571" class="Symbol">(</a><a id="1572" href="CartesianSum.html#1471" class="Bound">h</a> <a id="1574" href="CartesianSum.html#1477" class="Bound">x</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">(</a><a id="1578" href="CartesianSum.html#1473" class="Bound">h&#39;</a> <a id="1581" href="CartesianSum.html#1477" class="Bound">x</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">(</a><a id="1585" href="CartesianSum.html#1488" class="Bound">le</a> <a id="1588" href="CartesianSum.html#1477" class="Bound">x</a><a id="1589" class="Symbol">)</a> <a id="1591" href="CartesianSum.html#1485" class="Bound">ys</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">(</a><a id="1596" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="1604" href="CartesianSum.html#1471" class="Bound">h</a> <a id="1606" href="CartesianSum.html#1473" class="Bound">h&#39;</a> <a id="1609" href="CartesianSum.html#1481" class="Bound">xs</a> <a id="1612" href="CartesianSum.html#1485" class="Bound">ys</a> <a id="1615" href="CartesianSum.html#1488" class="Bound">le</a><a id="1617" class="Symbol">)</a>

  <a id="1622" href="CartesianSum.html#1622" class="Function">sum-map-const</a> <a id="1636" class="Symbol">:</a> <a id="1638" class="Symbol">(</a><a id="1639" href="CartesianSum.html#1639" class="Bound">c</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">(</a><a id="1647" href="CartesianSum.html#1647" class="Bound">ys</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1657" href="CartesianSum.html#832" class="Bound">I</a><a id="1658" class="Symbol">)</a>
                <a id="1676" class="Symbol">→</a> <a id="1678" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="1691" class="Symbol">(λ</a> <a id="1694" href="CartesianSum.html#1694" class="Symbol">_</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="CartesianSum.html#1639" class="Bound">c</a><a id="1699" class="Symbol">)</a> <a id="1701" href="CartesianSum.html#1647" class="Bound">ys</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1707" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="1716" href="CartesianSum.html#1647" class="Bound">ys</a> <a id="1719" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1721" href="CartesianSum.html#1639" class="Bound">c</a>
  <a id="1725" href="CartesianSum.html#1622" class="Function">sum-map-const</a> <a id="1739" href="CartesianSum.html#1739" class="Bound">c</a> <a id="1741" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1750" class="Symbol">=</a> <a id="1752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="1759" href="CartesianSum.html#1622" class="Function">sum-map-const</a> <a id="1773" href="CartesianSum.html#1773" class="Bound">c</a> <a id="1775" class="Symbol">(</a><a id="1776" href="CartesianSum.html#1776" class="Bound">y</a> <a id="1778" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1780" href="CartesianSum.html#1780" class="Bound">ys</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">=</a> <a id="1786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1791" class="Symbol">(</a><a id="1792" href="CartesianSum.html#1773" class="Bound">c</a> <a id="1794" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1796" class="Symbol">)</a> <a id="1798" class="Symbol">(</a><a id="1799" href="CartesianSum.html#1622" class="Function">sum-map-const</a> <a id="1813" href="CartesianSum.html#1773" class="Bound">c</a> <a id="1815" href="CartesianSum.html#1780" class="Bound">ys</a><a id="1817" class="Symbol">)</a>

  <a id="1822" class="Comment">-- a pointwise bound on the weight bounds the cartesian sum</a>
  <a id="1884" href="CartesianSum.html#1884" class="Function">CP-const</a> <a id="1893" class="Symbol">:</a> <a id="1895" class="Symbol">(</a><a id="1896" href="CartesianSum.html#1896" class="Bound">c</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1901" class="Symbol">)</a> <a id="1903" class="Symbol">(</a><a id="1904" href="CartesianSum.html#1904" class="Bound">xs</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1914" href="CartesianSum.html#830" class="Bound">X</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">(</a><a id="1918" href="CartesianSum.html#1918" class="Bound">ys</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1928" href="CartesianSum.html#832" class="Bound">I</a><a id="1929" class="Symbol">)</a>
           <a id="1942" class="Symbol">→</a> <a id="1944" href="CartesianSum.html#707" class="Function">CP</a> <a id="1947" class="Symbol">(λ</a> <a id="1950" href="CartesianSum.html#1950" class="Symbol">_</a> <a id="1952" href="CartesianSum.html#1952" class="Symbol">_</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="CartesianSum.html#1896" class="Bound">c</a><a id="1957" class="Symbol">)</a> <a id="1959" href="CartesianSum.html#1904" class="Bound">xs</a> <a id="1962" href="CartesianSum.html#1918" class="Bound">ys</a> <a id="1965" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1967" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="1976" href="CartesianSum.html#1904" class="Bound">xs</a> <a id="1979" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="1991" href="CartesianSum.html#1918" class="Bound">ys</a> <a id="1994" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1996" href="CartesianSum.html#1896" class="Bound">c</a><a id="1997" class="Symbol">)</a>
  <a id="2001" href="CartesianSum.html#1884" class="Function">CP-const</a> <a id="2010" href="CartesianSum.html#2010" class="Bound">c</a> <a id="2012" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2021" href="CartesianSum.html#2021" class="Bound">ys</a> <a id="2024" class="Symbol">=</a> <a id="2026" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2033" href="CartesianSum.html#1884" class="Function">CP-const</a> <a id="2042" href="CartesianSum.html#2042" class="Bound">c</a> <a id="2044" class="Symbol">(</a><a id="2045" href="CartesianSum.html#2045" class="Bound">x</a> <a id="2047" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2049" href="CartesianSum.html#2049" class="Bound">xs</a><a id="2051" class="Symbol">)</a> <a id="2053" href="CartesianSum.html#2053" class="Bound">ys</a> <a id="2056" class="Symbol">=</a>
    <a id="2062" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="2074" href="CartesianSum.html#707" class="Function">CP</a> <a id="2077" class="Symbol">(λ</a> <a id="2080" href="CartesianSum.html#2080" class="Bound">_</a> <a id="2082" href="CartesianSum.html#2082" class="Bound">_</a> <a id="2084" class="Symbol">→</a> <a id="2086" href="CartesianSum.html#2042" class="Bound">c</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">(</a><a id="2090" href="CartesianSum.html#2045" class="Bound">x</a> <a id="2092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2094" href="CartesianSum.html#2049" class="Bound">xs</a><a id="2096" class="Symbol">)</a> <a id="2098" href="CartesianSum.html#2053" class="Bound">ys</a>
        <a id="2109" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2112" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="2120" class="Symbol">(λ</a> <a id="2123" href="CartesianSum.html#2123" class="Bound">_</a> <a id="2125" href="CartesianSum.html#2125" class="Bound">_</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="CartesianSum.html#2042" class="Bound">c</a><a id="2130" class="Symbol">)</a> <a id="2132" href="CartesianSum.html#2045" class="Bound">x</a> <a id="2134" href="CartesianSum.html#2049" class="Bound">xs</a> <a id="2137" href="CartesianSum.html#2053" class="Bound">ys</a> <a id="2140" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="2148" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="2154" class="Symbol">(</a><a id="2155" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="2161" class="Symbol">(λ</a> <a id="2164" href="CartesianSum.html#2164" class="Bound">_</a> <a id="2166" class="Symbol">→</a> <a id="2168" href="CartesianSum.html#2042" class="Bound">c</a><a id="2169" class="Symbol">)</a> <a id="2171" href="CartesianSum.html#2053" class="Bound">ys</a><a id="2173" class="Symbol">)</a> <a id="2175" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2177" href="CartesianSum.html#707" class="Function">CP</a> <a id="2180" class="Symbol">(λ</a> <a id="2183" href="CartesianSum.html#2183" class="Bound">_</a> <a id="2185" href="CartesianSum.html#2185" class="Bound">_</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="CartesianSum.html#2042" class="Bound">c</a><a id="2190" class="Symbol">)</a> <a id="2192" href="CartesianSum.html#2049" class="Bound">xs</a> <a id="2195" href="CartesianSum.html#2053" class="Bound">ys</a>
        <a id="2206" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2209" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2215" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="2219" class="Symbol">(</a><a id="2220" href="CartesianSum.html#1622" class="Function">sum-map-const</a> <a id="2234" href="CartesianSum.html#2042" class="Bound">c</a> <a id="2236" href="CartesianSum.html#2053" class="Bound">ys</a><a id="2238" class="Symbol">)</a> <a id="2240" class="Symbol">(</a><a id="2241" href="CartesianSum.html#1884" class="Function">CP-const</a> <a id="2250" href="CartesianSum.html#2042" class="Bound">c</a> <a id="2252" href="CartesianSum.html#2049" class="Bound">xs</a> <a id="2255" href="CartesianSum.html#2053" class="Bound">ys</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="2267" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2276" href="CartesianSum.html#2053" class="Bound">ys</a> <a id="2279" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2281" href="CartesianSum.html#2042" class="Bound">c</a> <a id="2283" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2285" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2294" href="CartesianSum.html#2049" class="Bound">xs</a> <a id="2297" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2309" href="CartesianSum.html#2053" class="Bound">ys</a> <a id="2312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2314" href="CartesianSum.html#2042" class="Bound">c</a><a id="2315" class="Symbol">)</a>
    <a id="2321" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2326" href="CartesianSum.html#2326" class="Function">CP-bounded</a> <a id="2337" class="Symbol">:</a> <a id="2339" class="Symbol">(</a><a id="2340" href="CartesianSum.html#2340" class="Bound">h</a> <a id="2342" class="Symbol">:</a> <a id="2344" href="CartesianSum.html#830" class="Bound">X</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="CartesianSum.html#832" class="Bound">I</a> <a id="2350" class="Symbol">→</a> <a id="2352" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2353" class="Symbol">)</a> <a id="2355" class="Symbol">(</a><a id="2356" href="CartesianSum.html#2356" class="Bound">c</a> <a id="2358" class="Symbol">:</a> <a id="2360" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2361" class="Symbol">)</a> <a id="2363" class="Symbol">(</a><a id="2364" href="CartesianSum.html#2364" class="Bound">xs</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2374" href="CartesianSum.html#830" class="Bound">X</a><a id="2375" class="Symbol">)</a> <a id="2377" class="Symbol">(</a><a id="2378" href="CartesianSum.html#2378" class="Bound">ys</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2388" href="CartesianSum.html#832" class="Bound">I</a><a id="2389" class="Symbol">)</a>
             <a id="2404" class="Symbol">→</a> <a id="2406" class="Symbol">(∀</a> <a id="2409" href="CartesianSum.html#2409" class="Bound">x</a> <a id="2411" href="CartesianSum.html#2411" class="Bound">i</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="CartesianSum.html#2340" class="Bound">h</a> <a id="2417" href="CartesianSum.html#2409" class="Bound">x</a> <a id="2419" href="CartesianSum.html#2411" class="Bound">i</a> <a id="2421" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2423" href="CartesianSum.html#2356" class="Bound">c</a><a id="2424" class="Symbol">)</a>
             <a id="2439" class="Symbol">→</a> <a id="2441" href="CartesianSum.html#707" class="Function">CP</a> <a id="2444" href="CartesianSum.html#2340" class="Bound">h</a> <a id="2446" href="CartesianSum.html#2364" class="Bound">xs</a> <a id="2449" href="CartesianSum.html#2378" class="Bound">ys</a> <a id="2452" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2454" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2463" href="CartesianSum.html#2364" class="Bound">xs</a> <a id="2466" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2468" class="Symbol">(</a><a id="2469" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2478" href="CartesianSum.html#2378" class="Bound">ys</a> <a id="2481" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2483" href="CartesianSum.html#2356" class="Bound">c</a><a id="2484" class="Symbol">)</a>
  <a id="2488" href="CartesianSum.html#2326" class="Function">CP-bounded</a> <a id="2499" href="CartesianSum.html#2499" class="Bound">h</a> <a id="2501" href="CartesianSum.html#2501" class="Bound">c</a> <a id="2503" href="CartesianSum.html#2503" class="Bound">xs</a> <a id="2506" href="CartesianSum.html#2506" class="Bound">ys</a> <a id="2509" href="CartesianSum.html#2509" class="Bound">le</a> <a id="2512" class="Symbol">=</a>
    <a id="2518" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2524" class="Symbol">(</a><a id="2525" href="CartesianSum.html#707" class="Function">CP</a> <a id="2528" href="CartesianSum.html#2499" class="Bound">h</a> <a id="2530" href="CartesianSum.html#2503" class="Bound">xs</a> <a id="2533" href="CartesianSum.html#2506" class="Bound">ys</a> <a id="2536" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="2538" class="Symbol">)</a> <a id="2540" class="Symbol">(</a><a id="2541" href="CartesianSum.html#1884" class="Function">CP-const</a> <a id="2550" href="CartesianSum.html#2501" class="Bound">c</a> <a id="2552" href="CartesianSum.html#2503" class="Bound">xs</a> <a id="2555" href="CartesianSum.html#2506" class="Bound">ys</a><a id="2557" class="Symbol">)</a>
          <a id="2569" class="Symbol">(</a><a id="2570" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="2578" href="CartesianSum.html#2499" class="Bound">h</a> <a id="2580" class="Symbol">(λ</a> <a id="2583" href="CartesianSum.html#2583" class="Bound">_</a> <a id="2585" href="CartesianSum.html#2585" class="Bound">_</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="CartesianSum.html#2501" class="Bound">c</a><a id="2590" class="Symbol">)</a> <a id="2592" href="CartesianSum.html#2503" class="Bound">xs</a> <a id="2595" href="CartesianSum.html#2506" class="Bound">ys</a> <a id="2598" href="CartesianSum.html#2509" class="Bound">le</a><a id="2600" class="Symbol">)</a>

  <a id="2605" class="Comment">-- if the weight increases pointwise and strictly for at least one</a>
  <a id="2674" class="Comment">-- position, the whole sum increases strictly</a>
  <a id="2722" href="CartesianSum.html#2722" class="Function">sum-map-strict</a> <a id="2737" class="Symbol">:</a> <a id="2739" class="Symbol">(</a><a id="2740" href="CartesianSum.html#2740" class="Bound">f</a> <a id="2742" href="CartesianSum.html#2742" class="Bound">g</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="CartesianSum.html#832" class="Bound">I</a> <a id="2748" class="Symbol">→</a> <a id="2750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2751" class="Symbol">)</a> <a id="2753" class="Symbol">→</a> <a id="2755" class="Symbol">(∀</a> <a id="2758" href="CartesianSum.html#2758" class="Bound">i</a> <a id="2760" class="Symbol">→</a> <a id="2762" href="CartesianSum.html#2740" class="Bound">f</a> <a id="2764" href="CartesianSum.html#2758" class="Bound">i</a> <a id="2766" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2768" href="CartesianSum.html#2742" class="Bound">g</a> <a id="2770" href="CartesianSum.html#2758" class="Bound">i</a><a id="2771" class="Symbol">)</a>
                 <a id="2790" class="Symbol">→</a> <a id="2792" class="Symbol">{</a><a id="2793" href="CartesianSum.html#2793" class="Bound">j</a> <a id="2795" class="Symbol">:</a> <a id="2797" href="CartesianSum.html#832" class="Bound">I</a><a id="2798" class="Symbol">}</a> <a id="2800" class="Symbol">(</a><a id="2801" href="CartesianSum.html#2801" class="Bound">ys</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2811" href="CartesianSum.html#832" class="Bound">I</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="CartesianSum.html#2793" class="Bound">j</a> <a id="2818" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2820" href="CartesianSum.html#2801" class="Bound">ys</a> <a id="2823" class="Symbol">→</a> <a id="2825" href="CartesianSum.html#2740" class="Bound">f</a> <a id="2827" href="CartesianSum.html#2793" class="Bound">j</a> <a id="2829" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2831" href="CartesianSum.html#2742" class="Bound">g</a> <a id="2833" href="CartesianSum.html#2793" class="Bound">j</a>
                 <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="2867" href="CartesianSum.html#2740" class="Bound">f</a> <a id="2869" href="CartesianSum.html#2801" class="Bound">ys</a><a id="2871" class="Symbol">)</a> <a id="2873" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2875" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="2888" href="CartesianSum.html#2742" class="Bound">g</a> <a id="2890" href="CartesianSum.html#2801" class="Bound">ys</a><a id="2892" class="Symbol">)</a>
  <a id="2896" href="CartesianSum.html#2722" class="Function">sum-map-strict</a> <a id="2911" href="CartesianSum.html#2911" class="Bound">f</a> <a id="2913" href="CartesianSum.html#2913" class="Bound">g</a> <a id="2915" href="CartesianSum.html#2915" class="Bound">le</a> <a id="2918" class="Symbol">(</a><a id="2919" href="CartesianSum.html#2919" class="Bound">y</a> <a id="2921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2923" href="CartesianSum.html#2923" class="Bound">ys</a><a id="2925" class="Symbol">)</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2937" class="Symbol">)</a> <a id="2939" href="CartesianSum.html#2939" class="Bound">fj&lt;gj</a> <a id="2945" class="Symbol">=</a>
    <a id="2951" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="2962" href="CartesianSum.html#2939" class="Bound">fj&lt;gj</a> <a id="2968" class="Symbol">(</a><a id="2969" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="2982" href="CartesianSum.html#2911" class="Bound">f</a> <a id="2984" href="CartesianSum.html#2913" class="Bound">g</a> <a id="2986" href="CartesianSum.html#2915" class="Bound">le</a> <a id="2989" href="CartesianSum.html#2923" class="Bound">ys</a><a id="2991" class="Symbol">)</a>
  <a id="2995" href="CartesianSum.html#2722" class="Function">sum-map-strict</a> <a id="3010" href="CartesianSum.html#3010" class="Bound">f</a> <a id="3012" href="CartesianSum.html#3012" class="Bound">g</a> <a id="3014" href="CartesianSum.html#3014" class="Bound">le</a> <a id="3017" class="Symbol">(</a><a id="3018" href="CartesianSum.html#3018" class="Bound">y</a> <a id="3020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3022" href="CartesianSum.html#3022" class="Bound">ys</a><a id="3024" class="Symbol">)</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3033" href="CartesianSum.html#3033" class="Bound">j∈ys</a><a id="3037" class="Symbol">)</a> <a id="3039" href="CartesianSum.html#3039" class="Bound">fj&lt;gj</a> <a id="3045" class="Symbol">=</a>
    <a id="3051" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="3062" class="Symbol">(</a><a id="3063" href="CartesianSum.html#3014" class="Bound">le</a> <a id="3066" href="CartesianSum.html#3018" class="Bound">y</a><a id="3067" class="Symbol">)</a> <a id="3069" class="Symbol">(</a><a id="3070" href="CartesianSum.html#2722" class="Function">sum-map-strict</a> <a id="3085" href="CartesianSum.html#3010" class="Bound">f</a> <a id="3087" href="CartesianSum.html#3012" class="Bound">g</a> <a id="3089" href="CartesianSum.html#3014" class="Bound">le</a> <a id="3092" href="CartesianSum.html#3022" class="Bound">ys</a> <a id="3095" href="CartesianSum.html#3033" class="Bound">j∈ys</a> <a id="3100" href="CartesianSum.html#3039" class="Bound">fj&lt;gj</a><a id="3105" class="Symbol">)</a>

  <a id="3110" href="CartesianSum.html#3110" class="Function">CP-strict</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">(</a><a id="3123" href="CartesianSum.html#3123" class="Bound">h</a> <a id="3125" href="CartesianSum.html#3125" class="Bound">h&#39;</a> <a id="3128" class="Symbol">:</a> <a id="3130" href="CartesianSum.html#830" class="Bound">X</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="CartesianSum.html#832" class="Bound">I</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="CartesianSum.html#3142" class="Bound">xs</a> <a id="3145" class="Symbol">:</a> <a id="3147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3152" href="CartesianSum.html#830" class="Bound">X</a><a id="3153" class="Symbol">)</a> <a id="3155" class="Symbol">(</a><a id="3156" href="CartesianSum.html#3156" class="Bound">ys</a> <a id="3159" class="Symbol">:</a> <a id="3161" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3166" href="CartesianSum.html#832" class="Bound">I</a><a id="3167" class="Symbol">)</a>
            <a id="3181" class="Symbol">→</a> <a id="3183" class="Symbol">(∀</a> <a id="3186" href="CartesianSum.html#3186" class="Bound">x</a> <a id="3188" href="CartesianSum.html#3188" class="Bound">i</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="CartesianSum.html#3123" class="Bound">h</a> <a id="3194" href="CartesianSum.html#3186" class="Bound">x</a> <a id="3196" href="CartesianSum.html#3188" class="Bound">i</a> <a id="3198" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3200" href="CartesianSum.html#3125" class="Bound">h&#39;</a> <a id="3203" href="CartesianSum.html#3186" class="Bound">x</a> <a id="3205" href="CartesianSum.html#3188" class="Bound">i</a><a id="3206" class="Symbol">)</a>
            <a id="3220" class="Symbol">→</a> <a id="3222" class="Symbol">{</a><a id="3223" href="CartesianSum.html#3223" class="Bound">x₀</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="CartesianSum.html#830" class="Bound">X</a><a id="3229" class="Symbol">}</a> <a id="3231" class="Symbol">{</a><a id="3232" href="CartesianSum.html#3232" class="Bound">j₀</a> <a id="3235" class="Symbol">:</a> <a id="3237" href="CartesianSum.html#832" class="Bound">I</a><a id="3238" class="Symbol">}</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="CartesianSum.html#3223" class="Bound">x₀</a> <a id="3245" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3247" href="CartesianSum.html#3142" class="Bound">xs</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="CartesianSum.html#3232" class="Bound">j₀</a> <a id="3255" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3257" href="CartesianSum.html#3156" class="Bound">ys</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="CartesianSum.html#3123" class="Bound">h</a> <a id="3264" href="CartesianSum.html#3223" class="Bound">x₀</a> <a id="3267" href="CartesianSum.html#3232" class="Bound">j₀</a> <a id="3270" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3272" href="CartesianSum.html#3125" class="Bound">h&#39;</a> <a id="3275" href="CartesianSum.html#3223" class="Bound">x₀</a> <a id="3278" href="CartesianSum.html#3232" class="Bound">j₀</a>
            <a id="3293" class="Symbol">→</a> <a id="3295" href="CartesianSum.html#707" class="Function">CP</a> <a id="3298" href="CartesianSum.html#3123" class="Bound">h</a> <a id="3300" href="CartesianSum.html#3142" class="Bound">xs</a> <a id="3303" href="CartesianSum.html#3156" class="Bound">ys</a> <a id="3306" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3308" href="CartesianSum.html#707" class="Function">CP</a> <a id="3311" href="CartesianSum.html#3125" class="Bound">h&#39;</a> <a id="3314" href="CartesianSum.html#3142" class="Bound">xs</a> <a id="3317" href="CartesianSum.html#3156" class="Bound">ys</a>
  <a id="3322" href="CartesianSum.html#3110" class="Function">CP-strict</a> <a id="3332" href="CartesianSum.html#3332" class="Bound">h</a> <a id="3334" href="CartesianSum.html#3334" class="Bound">h&#39;</a> <a id="3337" class="Symbol">(</a><a id="3338" href="CartesianSum.html#3338" class="Bound">x</a> <a id="3340" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3342" href="CartesianSum.html#3342" class="Bound">xs</a><a id="3344" class="Symbol">)</a> <a id="3346" href="CartesianSum.html#3346" class="Bound">ys</a> <a id="3349" href="CartesianSum.html#3349" class="Bound">le</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3362" class="Symbol">)</a> <a id="3364" href="CartesianSum.html#3364" class="Bound">j₀∈ys</a> <a id="3370" href="CartesianSum.html#3370" class="Bound">lt</a>
    <a id="3377" class="Keyword">rewrite</a> <a id="3385" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="3393" href="CartesianSum.html#3332" class="Bound">h</a> <a id="3395" href="CartesianSum.html#3338" class="Bound">x</a> <a id="3397" href="CartesianSum.html#3342" class="Bound">xs</a> <a id="3400" href="CartesianSum.html#3346" class="Bound">ys</a> <a id="3403" class="Symbol">|</a> <a id="3405" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="3413" href="CartesianSum.html#3334" class="Bound">h&#39;</a> <a id="3416" href="CartesianSum.html#3338" class="Bound">x</a> <a id="3418" href="CartesianSum.html#3342" class="Bound">xs</a> <a id="3421" href="CartesianSum.html#3346" class="Bound">ys</a> <a id="3424" class="Symbol">=</a>
    <a id="3430" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="3441" class="Symbol">(</a><a id="3442" href="CartesianSum.html#2722" class="Function">sum-map-strict</a> <a id="3457" class="Symbol">(</a><a id="3458" href="CartesianSum.html#3332" class="Bound">h</a> <a id="3460" href="CartesianSum.html#3338" class="Bound">x</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">(</a><a id="3464" href="CartesianSum.html#3334" class="Bound">h&#39;</a> <a id="3467" href="CartesianSum.html#3338" class="Bound">x</a><a id="3468" class="Symbol">)</a> <a id="3470" class="Symbol">(</a><a id="3471" href="CartesianSum.html#3349" class="Bound">le</a> <a id="3474" href="CartesianSum.html#3338" class="Bound">x</a><a id="3475" class="Symbol">)</a> <a id="3477" href="CartesianSum.html#3346" class="Bound">ys</a> <a id="3480" href="CartesianSum.html#3364" class="Bound">j₀∈ys</a> <a id="3486" href="CartesianSum.html#3370" class="Bound">lt</a><a id="3488" class="Symbol">)</a>
               <a id="3505" class="Symbol">(</a><a id="3506" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="3514" href="CartesianSum.html#3332" class="Bound">h</a> <a id="3516" href="CartesianSum.html#3334" class="Bound">h&#39;</a> <a id="3519" href="CartesianSum.html#3342" class="Bound">xs</a> <a id="3522" href="CartesianSum.html#3346" class="Bound">ys</a> <a id="3525" href="CartesianSum.html#3349" class="Bound">le</a><a id="3527" class="Symbol">)</a>
  <a id="3531" href="CartesianSum.html#3110" class="Function">CP-strict</a> <a id="3541" href="CartesianSum.html#3541" class="Bound">h</a> <a id="3543" href="CartesianSum.html#3543" class="Bound">h&#39;</a> <a id="3546" class="Symbol">(</a><a id="3547" href="CartesianSum.html#3547" class="Bound">x</a> <a id="3549" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3551" href="CartesianSum.html#3551" class="Bound">xs</a><a id="3553" class="Symbol">)</a> <a id="3555" href="CartesianSum.html#3555" class="Bound">ys</a> <a id="3558" href="CartesianSum.html#3558" class="Bound">le</a> <a id="3561" class="Symbol">(</a><a id="3562" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3568" href="CartesianSum.html#3568" class="Bound">x₀∈xs</a><a id="3573" class="Symbol">)</a> <a id="3575" href="CartesianSum.html#3575" class="Bound">j₀∈ys</a> <a id="3581" href="CartesianSum.html#3581" class="Bound">lt</a>
    <a id="3588" class="Keyword">rewrite</a> <a id="3596" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="3604" href="CartesianSum.html#3541" class="Bound">h</a> <a id="3606" href="CartesianSum.html#3547" class="Bound">x</a> <a id="3608" href="CartesianSum.html#3551" class="Bound">xs</a> <a id="3611" href="CartesianSum.html#3555" class="Bound">ys</a> <a id="3614" class="Symbol">|</a> <a id="3616" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="3624" href="CartesianSum.html#3543" class="Bound">h&#39;</a> <a id="3627" href="CartesianSum.html#3547" class="Bound">x</a> <a id="3629" href="CartesianSum.html#3551" class="Bound">xs</a> <a id="3632" href="CartesianSum.html#3555" class="Bound">ys</a> <a id="3635" class="Symbol">=</a>
    <a id="3641" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="3652" class="Symbol">(</a><a id="3653" href="CartesianSum.html#850" class="Function">sum-map-mono</a> <a id="3666" class="Symbol">(</a><a id="3667" href="CartesianSum.html#3541" class="Bound">h</a> <a id="3669" href="CartesianSum.html#3547" class="Bound">x</a><a id="3670" class="Symbol">)</a> <a id="3672" class="Symbol">(</a><a id="3673" href="CartesianSum.html#3543" class="Bound">h&#39;</a> <a id="3676" href="CartesianSum.html#3547" class="Bound">x</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">(</a><a id="3680" href="CartesianSum.html#3558" class="Bound">le</a> <a id="3683" href="CartesianSum.html#3547" class="Bound">x</a><a id="3684" class="Symbol">)</a> <a id="3686" href="CartesianSum.html#3555" class="Bound">ys</a><a id="3688" class="Symbol">)</a>
               <a id="3705" class="Symbol">(</a><a id="3706" href="CartesianSum.html#3110" class="Function">CP-strict</a> <a id="3716" href="CartesianSum.html#3541" class="Bound">h</a> <a id="3718" href="CartesianSum.html#3543" class="Bound">h&#39;</a> <a id="3721" href="CartesianSum.html#3551" class="Bound">xs</a> <a id="3724" href="CartesianSum.html#3555" class="Bound">ys</a> <a id="3727" href="CartesianSum.html#3558" class="Bound">le</a> <a id="3730" href="CartesianSum.html#3568" class="Bound">x₀∈xs</a> <a id="3736" href="CartesianSum.html#3575" class="Bound">j₀∈ys</a> <a id="3742" href="CartesianSum.html#3581" class="Bound">lt</a><a id="3744" class="Symbol">)</a>

<a id="CP-map"></a><a id="3747" href="CartesianSum.html#3747" class="Function">CP-map</a> <a id="3754" class="Symbol">:</a> <a id="3756" class="Symbol">∀</a> <a id="3758" class="Symbol">{</a><a id="3759" href="CartesianSum.html#3759" class="Bound">X</a> <a id="3761" href="CartesianSum.html#3761" class="Bound">Y</a> <a id="3763" href="CartesianSum.html#3763" class="Bound">I</a> <a id="3765" class="Symbol">:</a> <a id="3767" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3770" class="Symbol">}</a> <a id="3772" class="Symbol">(</a><a id="3773" href="CartesianSum.html#3773" class="Bound">h</a> <a id="3775" class="Symbol">:</a> <a id="3777" href="CartesianSum.html#3759" class="Bound">X</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="CartesianSum.html#3763" class="Bound">I</a> <a id="3783" class="Symbol">→</a> <a id="3785" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">(</a><a id="3789" href="CartesianSum.html#3789" class="Bound">f</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="CartesianSum.html#3761" class="Bound">Y</a> <a id="3795" class="Symbol">→</a> <a id="3797" href="CartesianSum.html#3759" class="Bound">X</a><a id="3798" class="Symbol">)</a> <a id="3800" class="Symbol">(</a><a id="3801" href="CartesianSum.html#3801" class="Bound">xs</a> <a id="3804" class="Symbol">:</a> <a id="3806" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3811" href="CartesianSum.html#3761" class="Bound">Y</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">(</a><a id="3815" href="CartesianSum.html#3815" class="Bound">ys</a> <a id="3818" class="Symbol">:</a> <a id="3820" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3825" href="CartesianSum.html#3763" class="Bound">I</a><a id="3826" class="Symbol">)</a>
       <a id="3835" class="Symbol">→</a> <a id="3837" href="CartesianSum.html#707" class="Function">CP</a> <a id="3840" href="CartesianSum.html#3773" class="Bound">h</a> <a id="3842" class="Symbol">(</a><a id="3843" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="3849" href="CartesianSum.html#3789" class="Bound">f</a> <a id="3851" href="CartesianSum.html#3801" class="Bound">xs</a><a id="3853" class="Symbol">)</a> <a id="3855" href="CartesianSum.html#3815" class="Bound">ys</a> <a id="3858" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3860" href="CartesianSum.html#707" class="Function">CP</a> <a id="3863" class="Symbol">(λ</a> <a id="3866" href="CartesianSum.html#3866" class="Bound">y</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="CartesianSum.html#3773" class="Bound">h</a> <a id="3872" class="Symbol">(</a><a id="3873" href="CartesianSum.html#3789" class="Bound">f</a> <a id="3875" href="CartesianSum.html#3866" class="Bound">y</a><a id="3876" class="Symbol">))</a> <a id="3879" href="CartesianSum.html#3801" class="Bound">xs</a> <a id="3882" href="CartesianSum.html#3815" class="Bound">ys</a>
<a id="3885" href="CartesianSum.html#3747" class="Function">CP-map</a> <a id="3892" href="CartesianSum.html#3892" class="Bound">h</a> <a id="3894" href="CartesianSum.html#3894" class="Bound">f</a> <a id="3896" href="CartesianSum.html#3896" class="Bound">xs</a> <a id="3899" href="CartesianSum.html#3899" class="Bound">ys</a> <a id="3902" class="Symbol">=</a>
  <a id="3906" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3911" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="3932" class="Symbol">(λ</a> <a id="3935" href="CartesianSum.html#3935" class="Bound">x</a> <a id="3937" class="Symbol">→</a> <a id="3939" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="3945" class="Symbol">(</a><a id="3946" href="CartesianSum.html#3892" class="Bound">h</a> <a id="3948" href="CartesianSum.html#3935" class="Bound">x</a><a id="3949" class="Symbol">)</a> <a id="3951" href="CartesianSum.html#3899" class="Bound">ys</a><a id="3953" class="Symbol">)</a> <a id="3955" href="CartesianSum.html#3894" class="Bound">f</a> <a id="3957" href="CartesianSum.html#3896" class="Bound">xs</a><a id="3959" class="Symbol">)</a>

<a id="3962" class="Comment">-- Connect the idiom-bracket form used in `ticks` to CP.</a>
<a id="4019" class="Keyword">module</a> <a id="4026" href="CartesianSum.html#4026" class="Module">_</a> <a id="4028" class="Symbol">{</a><a id="4029" href="CartesianSum.html#4029" class="Bound">X</a> <a id="4031" href="CartesianSum.html#4031" class="Bound">Z</a> <a id="4033" href="CartesianSum.html#4033" class="Bound">I</a> <a id="4035" class="Symbol">:</a> <a id="4037" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4040" class="Symbol">}</a> <a id="4042" class="Keyword">where</a>
  <a id="4050" class="Keyword">open</a> <a id="4055" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="4070" class="Symbol">(</a><a id="4071" href="Data.List.Effectful.html#1361" class="Function">L.applicative</a> <a id="4085" class="Symbol">{</a><a id="4086" href="Level.html#521" class="Function">0ℓ</a><a id="4088" class="Symbol">})</a>

  <a id="4094" href="CartesianSum.html#4094" class="Function">apCP≡</a> <a id="4100" class="Symbol">:</a> <a id="4102" class="Symbol">(</a><a id="4103" href="CartesianSum.html#4103" class="Bound">g</a> <a id="4105" class="Symbol">:</a> <a id="4107" href="CartesianSum.html#4029" class="Bound">X</a> <a id="4109" class="Symbol">→</a> <a id="4111" href="CartesianSum.html#4033" class="Bound">I</a> <a id="4113" class="Symbol">→</a> <a id="4115" href="CartesianSum.html#4031" class="Bound">Z</a><a id="4116" class="Symbol">)</a> <a id="4118" class="Symbol">(</a><a id="4119" href="CartesianSum.html#4119" class="Bound">xs</a> <a id="4122" class="Symbol">:</a> <a id="4124" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4129" href="CartesianSum.html#4029" class="Bound">X</a><a id="4130" class="Symbol">)</a> <a id="4132" class="Symbol">(</a><a id="4133" href="CartesianSum.html#4133" class="Bound">ys</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4143" href="CartesianSum.html#4033" class="Bound">I</a><a id="4144" class="Symbol">)</a>
        <a id="4154" class="Symbol">→</a> <a id="4156" class="Symbol">((</a><a id="4158" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="4163" href="CartesianSum.html#4103" class="Bound">g</a> <a id="4165" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4169" href="CartesianSum.html#4119" class="Bound">xs</a><a id="4171" class="Symbol">)</a> <a id="4173" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4177" href="CartesianSum.html#4133" class="Bound">ys</a><a id="4179" class="Symbol">)</a> <a id="4181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4183" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4193" class="Symbol">(λ</a> <a id="4196" href="CartesianSum.html#4196" class="Bound">x</a> <a id="4198" class="Symbol">→</a> <a id="4200" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4206" class="Symbol">(</a><a id="4207" href="CartesianSum.html#4103" class="Bound">g</a> <a id="4209" href="CartesianSum.html#4196" class="Bound">x</a><a id="4210" class="Symbol">)</a> <a id="4212" href="CartesianSum.html#4133" class="Bound">ys</a><a id="4214" class="Symbol">)</a> <a id="4216" href="CartesianSum.html#4119" class="Bound">xs</a>
  <a id="4221" href="CartesianSum.html#4094" class="Function">apCP≡</a> <a id="4227" href="CartesianSum.html#4227" class="Bound">g</a> <a id="4229" href="CartesianSum.html#4229" class="Bound">xs</a> <a id="4232" href="CartesianSum.html#4232" class="Bound">ys</a> <a id="4235" class="Symbol">=</a>
    <a id="4241" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4253" class="Symbol">(</a><a id="4254" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="4259" href="CartesianSum.html#4227" class="Bound">g</a> <a id="4261" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4265" href="CartesianSum.html#4229" class="Bound">xs</a><a id="4267" class="Symbol">)</a> <a id="4269" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4273" href="CartesianSum.html#4232" class="Bound">ys</a>
        <a id="4284" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4287" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4292" class="Symbol">(λ</a> <a id="4295" href="CartesianSum.html#4295" class="Bound">z</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="CartesianSum.html#4295" class="Bound">z</a> <a id="4301" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4305" href="CartesianSum.html#4232" class="Bound">ys</a><a id="4307" class="Symbol">)</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4330" href="CartesianSum.html#4227" class="Bound">g</a> <a id="4332" href="CartesianSum.html#4229" class="Bound">xs</a><a id="4334" class="Symbol">))</a> <a id="4337" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4345" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4355" href="CartesianSum.html#4227" class="Bound">g</a> <a id="4357" href="CartesianSum.html#4229" class="Bound">xs</a><a id="4359" class="Symbol">)</a> <a id="4361" href="CartesianSum.html#4232" class="Bound">ys</a>
        <a id="4372" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4375" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="4389" class="Symbol">(λ</a> <a id="4392" href="CartesianSum.html#4392" class="Bound">f</a> <a id="4394" class="Symbol">→</a> <a id="4396" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4402" href="CartesianSum.html#4392" class="Bound">f</a> <a id="4404" href="CartesianSum.html#4232" class="Bound">ys</a><a id="4406" class="Symbol">)</a> <a id="4408" href="CartesianSum.html#4227" class="Bound">g</a> <a id="4410" href="CartesianSum.html#4229" class="Bound">xs</a> <a id="4413" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4421" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4431" class="Symbol">(λ</a> <a id="4434" href="CartesianSum.html#4434" class="Bound">x</a> <a id="4436" class="Symbol">→</a> <a id="4438" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4444" class="Symbol">(</a><a id="4445" href="CartesianSum.html#4227" class="Bound">g</a> <a id="4447" href="CartesianSum.html#4434" class="Bound">x</a><a id="4448" class="Symbol">)</a> <a id="4450" href="CartesianSum.html#4232" class="Bound">ys</a><a id="4452" class="Symbol">)</a> <a id="4454" href="CartesianSum.html#4229" class="Bound">xs</a>
    <a id="4461" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="4466" class="Comment">-- The fully-applied ticks summand form: sum (F &lt;$&gt; ⦇ g xs ys ⦈)</a>
  <a id="4533" href="CartesianSum.html#4533" class="Function">CP-normalize</a> <a id="4546" class="Symbol">:</a> <a id="4548" class="Symbol">(</a><a id="4549" href="CartesianSum.html#4549" class="Bound">F</a> <a id="4551" class="Symbol">:</a> <a id="4553" href="CartesianSum.html#4031" class="Bound">Z</a> <a id="4555" class="Symbol">→</a> <a id="4557" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Symbol">(</a><a id="4561" href="CartesianSum.html#4561" class="Bound">g</a> <a id="4563" class="Symbol">:</a> <a id="4565" href="CartesianSum.html#4029" class="Bound">X</a> <a id="4567" class="Symbol">→</a> <a id="4569" href="CartesianSum.html#4033" class="Bound">I</a> <a id="4571" class="Symbol">→</a> <a id="4573" href="CartesianSum.html#4031" class="Bound">Z</a><a id="4574" class="Symbol">)</a> <a id="4576" class="Symbol">(</a><a id="4577" href="CartesianSum.html#4577" class="Bound">xs</a> <a id="4580" class="Symbol">:</a> <a id="4582" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4587" href="CartesianSum.html#4029" class="Bound">X</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="CartesianSum.html#4591" class="Bound">ys</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4601" href="CartesianSum.html#4033" class="Bound">I</a><a id="4602" class="Symbol">)</a>
               <a id="4619" class="Symbol">→</a> <a id="4621" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="4627" class="Symbol">(</a><a id="4628" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4634" href="CartesianSum.html#4549" class="Bound">F</a> <a id="4636" class="Symbol">((</a><a id="4638" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="4643" href="CartesianSum.html#4561" class="Bound">g</a> <a id="4645" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4649" href="CartesianSum.html#4577" class="Bound">xs</a><a id="4651" class="Symbol">)</a> <a id="4653" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4657" href="CartesianSum.html#4591" class="Bound">ys</a><a id="4659" class="Symbol">))</a> <a id="4662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4664" href="CartesianSum.html#707" class="Function">CP</a> <a id="4667" class="Symbol">(λ</a> <a id="4670" href="CartesianSum.html#4670" class="Bound">x</a> <a id="4672" href="CartesianSum.html#4672" class="Bound">i</a> <a id="4674" class="Symbol">→</a> <a id="4676" href="CartesianSum.html#4549" class="Bound">F</a> <a id="4678" class="Symbol">(</a><a id="4679" href="CartesianSum.html#4561" class="Bound">g</a> <a id="4681" href="CartesianSum.html#4670" class="Bound">x</a> <a id="4683" href="CartesianSum.html#4672" class="Bound">i</a><a id="4684" class="Symbol">))</a> <a id="4687" href="CartesianSum.html#4577" class="Bound">xs</a> <a id="4690" href="CartesianSum.html#4591" class="Bound">ys</a>
  <a id="4695" href="CartesianSum.html#4533" class="Function">CP-normalize</a> <a id="4708" href="CartesianSum.html#4708" class="Bound">F</a> <a id="4710" href="CartesianSum.html#4710" class="Bound">g</a> <a id="4712" href="CartesianSum.html#4712" class="Bound">xs</a> <a id="4715" href="CartesianSum.html#4715" class="Bound">ys</a> <a id="4718" class="Symbol">=</a>
    <a id="4724" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4729" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="4735" class="Symbol">(</a>
      <a id="4743" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4757" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4763" href="CartesianSum.html#4708" class="Bound">F</a> <a id="4765" class="Symbol">((</a><a id="4767" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="4772" href="CartesianSum.html#4710" class="Bound">g</a> <a id="4774" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4778" href="CartesianSum.html#4712" class="Bound">xs</a><a id="4780" class="Symbol">)</a> <a id="4782" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="4786" href="CartesianSum.html#4715" class="Bound">ys</a><a id="4788" class="Symbol">)</a>
          <a id="4800" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4803" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4808" class="Symbol">(</a><a id="4809" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4815" href="CartesianSum.html#4708" class="Bound">F</a><a id="4816" class="Symbol">)</a> <a id="4818" class="Symbol">(</a><a id="4819" href="CartesianSum.html#4094" class="Function">apCP≡</a> <a id="4825" href="CartesianSum.html#4710" class="Bound">g</a> <a id="4827" href="CartesianSum.html#4712" class="Bound">xs</a> <a id="4830" href="CartesianSum.html#4715" class="Bound">ys</a><a id="4832" class="Symbol">)</a> <a id="4834" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4844" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4850" href="CartesianSum.html#4708" class="Bound">F</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4863" class="Symbol">(λ</a> <a id="4866" href="CartesianSum.html#4866" class="Bound">x</a> <a id="4868" class="Symbol">→</a> <a id="4870" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4876" class="Symbol">(</a><a id="4877" href="CartesianSum.html#4710" class="Bound">g</a> <a id="4879" href="CartesianSum.html#4866" class="Bound">x</a><a id="4880" class="Symbol">)</a> <a id="4882" href="CartesianSum.html#4715" class="Bound">ys</a><a id="4884" class="Symbol">)</a> <a id="4886" href="CartesianSum.html#4712" class="Bound">xs</a><a id="4888" class="Symbol">)</a>
          <a id="4900" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4903" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="4917" href="CartesianSum.html#4708" class="Bound">F</a> <a id="4919" class="Symbol">(λ</a> <a id="4922" href="CartesianSum.html#4922" class="Bound">x</a> <a id="4924" class="Symbol">→</a> <a id="4926" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4932" class="Symbol">(</a><a id="4933" href="CartesianSum.html#4710" class="Bound">g</a> <a id="4935" href="CartesianSum.html#4922" class="Bound">x</a><a id="4936" class="Symbol">)</a> <a id="4938" href="CartesianSum.html#4715" class="Bound">ys</a><a id="4940" class="Symbol">)</a> <a id="4942" href="CartesianSum.html#4712" class="Bound">xs</a> <a id="4945" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4955" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4965" class="Symbol">(λ</a> <a id="4968" href="CartesianSum.html#4968" class="Bound">x</a> <a id="4970" class="Symbol">→</a> <a id="4972" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4978" href="CartesianSum.html#4708" class="Bound">F</a> <a id="4980" class="Symbol">(</a><a id="4981" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4987" class="Symbol">(</a><a id="4988" href="CartesianSum.html#4710" class="Bound">g</a> <a id="4990" href="CartesianSum.html#4968" class="Bound">x</a><a id="4991" class="Symbol">)</a> <a id="4993" href="CartesianSum.html#4715" class="Bound">ys</a><a id="4995" class="Symbol">))</a> <a id="4998" href="CartesianSum.html#4712" class="Bound">xs</a>
          <a id="5011" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5014" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5019" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="5036" class="Symbol">(λ</a> <a id="5039" href="CartesianSum.html#5039" class="Bound">x</a> <a id="5041" class="Symbol">→</a> <a id="5043" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5047" class="Symbol">(</a><a id="5048" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="5054" href="CartesianSum.html#4715" class="Bound">ys</a><a id="5056" class="Symbol">))</a> <a id="5059" href="CartesianSum.html#4712" class="Bound">xs</a><a id="5061" class="Symbol">)</a> <a id="5063" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="5073" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="5083" class="Symbol">(λ</a> <a id="5086" href="CartesianSum.html#5086" class="Bound">x</a> <a id="5088" class="Symbol">→</a> <a id="5090" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="5096" class="Symbol">(λ</a> <a id="5099" href="CartesianSum.html#5099" class="Bound">i</a> <a id="5101" class="Symbol">→</a> <a id="5103" href="CartesianSum.html#4708" class="Bound">F</a> <a id="5105" class="Symbol">(</a><a id="5106" href="CartesianSum.html#4710" class="Bound">g</a> <a id="5108" href="CartesianSum.html#5086" class="Bound">x</a> <a id="5110" href="CartesianSum.html#5099" class="Bound">i</a><a id="5111" class="Symbol">))</a> <a id="5114" href="CartesianSum.html#4715" class="Bound">ys</a><a id="5116" class="Symbol">)</a> <a id="5118" href="CartesianSum.html#4712" class="Bound">xs</a>
      <a id="5127" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5128" class="Symbol">)</a>

  <a id="5133" class="Comment">-- The exact idiom-bracket summand form ⦇ F ⦇ g xs ys ⦈ ⦈ used in `ticks`.</a>
  <a id="5210" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="5222" class="Symbol">:</a> <a id="5224" class="Symbol">(</a><a id="5225" href="CartesianSum.html#5225" class="Bound">F</a> <a id="5227" class="Symbol">:</a> <a id="5229" href="CartesianSum.html#4031" class="Bound">Z</a> <a id="5231" class="Symbol">→</a> <a id="5233" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5234" class="Symbol">)</a> <a id="5236" class="Symbol">(</a><a id="5237" href="CartesianSum.html#5237" class="Bound">g</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="CartesianSum.html#4029" class="Bound">X</a> <a id="5243" class="Symbol">→</a> <a id="5245" href="CartesianSum.html#4033" class="Bound">I</a> <a id="5247" class="Symbol">→</a> <a id="5249" href="CartesianSum.html#4031" class="Bound">Z</a><a id="5250" class="Symbol">)</a> <a id="5252" class="Symbol">(</a><a id="5253" href="CartesianSum.html#5253" class="Bound">xs</a> <a id="5256" class="Symbol">:</a> <a id="5258" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5263" href="CartesianSum.html#4029" class="Bound">X</a><a id="5264" class="Symbol">)</a> <a id="5266" class="Symbol">(</a><a id="5267" href="CartesianSum.html#5267" class="Bound">ys</a> <a id="5270" class="Symbol">:</a> <a id="5272" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5277" href="CartesianSum.html#4033" class="Bound">I</a><a id="5278" class="Symbol">)</a>
              <a id="5294" class="Symbol">→</a> <a id="5296" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5308" href="CartesianSum.html#5225" class="Bound">F</a> <a id="5310" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5314" class="Symbol">((</a><a id="5316" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5321" href="CartesianSum.html#5237" class="Bound">g</a> <a id="5323" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5327" href="CartesianSum.html#5253" class="Bound">xs</a><a id="5329" class="Symbol">)</a> <a id="5331" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5335" href="CartesianSum.html#5267" class="Bound">ys</a><a id="5337" class="Symbol">))</a> <a id="5340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5342" href="CartesianSum.html#707" class="Function">CP</a> <a id="5345" class="Symbol">(λ</a> <a id="5348" href="CartesianSum.html#5348" class="Bound">x</a> <a id="5350" href="CartesianSum.html#5350" class="Bound">i</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="CartesianSum.html#5225" class="Bound">F</a> <a id="5356" class="Symbol">(</a><a id="5357" href="CartesianSum.html#5237" class="Bound">g</a> <a id="5359" href="CartesianSum.html#5348" class="Bound">x</a> <a id="5361" href="CartesianSum.html#5350" class="Bound">i</a><a id="5362" class="Symbol">))</a> <a id="5365" href="CartesianSum.html#5253" class="Bound">xs</a> <a id="5368" href="CartesianSum.html#5267" class="Bound">ys</a>
  <a id="5373" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="5385" href="CartesianSum.html#5385" class="Bound">F</a> <a id="5387" href="CartesianSum.html#5387" class="Bound">g</a> <a id="5389" href="CartesianSum.html#5389" class="Bound">xs</a> <a id="5392" href="CartesianSum.html#5392" class="Bound">ys</a> <a id="5395" class="Symbol">=</a>
    <a id="5401" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5413" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="5419" class="Symbol">(</a><a id="5420" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="5440" href="CartesianSum.html#5385" class="Bound">F</a> <a id="5442" class="Symbol">((</a><a id="5444" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5449" href="CartesianSum.html#5387" class="Bound">g</a> <a id="5451" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5455" href="CartesianSum.html#5389" class="Bound">xs</a><a id="5457" class="Symbol">)</a> <a id="5459" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5463" href="CartesianSum.html#5392" class="Bound">ys</a><a id="5465" class="Symbol">))))</a>
          <a id="5480" class="Symbol">(</a><a id="5481" href="CartesianSum.html#4533" class="Function">CP-normalize</a> <a id="5494" href="CartesianSum.html#5385" class="Bound">F</a> <a id="5496" href="CartesianSum.html#5387" class="Bound">g</a> <a id="5498" href="CartesianSum.html#5389" class="Bound">xs</a> <a id="5501" href="CartesianSum.html#5392" class="Bound">ys</a><a id="5503" class="Symbol">)</a>

<a id="5506" class="Comment">-- The doubly-nested bracket form ⦇ F₂ ⦇ F₁ ⦇ g xs ys ⦈ ⦈ ⦈ used in `ticks` (term c).</a>
<a id="5592" class="Keyword">module</a> <a id="5599" href="CartesianSum.html#5599" class="Module">_</a> <a id="5601" class="Symbol">{</a><a id="5602" href="CartesianSum.html#5602" class="Bound">X</a> <a id="5604" href="CartesianSum.html#5604" class="Bound">Z</a> <a id="5606" href="CartesianSum.html#5606" class="Bound">W</a> <a id="5608" href="CartesianSum.html#5608" class="Bound">I</a> <a id="5610" class="Symbol">:</a> <a id="5612" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5615" class="Symbol">}</a> <a id="5617" class="Keyword">where</a>
  <a id="5625" class="Keyword">open</a> <a id="5630" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Data.List.Effectful.html#1361" class="Function">L.applicative</a> <a id="5660" class="Symbol">{</a><a id="5661" href="Level.html#521" class="Function">0ℓ</a><a id="5663" class="Symbol">})</a>

  <a id="5669" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="5682" class="Symbol">:</a> <a id="5684" class="Symbol">(</a><a id="5685" href="CartesianSum.html#5685" class="Bound">F₂</a> <a id="5688" class="Symbol">:</a> <a id="5690" href="CartesianSum.html#5606" class="Bound">W</a> <a id="5692" class="Symbol">→</a> <a id="5694" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5695" class="Symbol">)</a> <a id="5697" class="Symbol">(</a><a id="5698" href="CartesianSum.html#5698" class="Bound">F₁</a> <a id="5701" class="Symbol">:</a> <a id="5703" href="CartesianSum.html#5604" class="Bound">Z</a> <a id="5705" class="Symbol">→</a> <a id="5707" href="CartesianSum.html#5606" class="Bound">W</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">(</a><a id="5711" href="CartesianSum.html#5711" class="Bound">g</a> <a id="5713" class="Symbol">:</a> <a id="5715" href="CartesianSum.html#5602" class="Bound">X</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="CartesianSum.html#5608" class="Bound">I</a> <a id="5721" class="Symbol">→</a> <a id="5723" href="CartesianSum.html#5604" class="Bound">Z</a><a id="5724" class="Symbol">)</a> <a id="5726" class="Symbol">(</a><a id="5727" href="CartesianSum.html#5727" class="Bound">xs</a> <a id="5730" class="Symbol">:</a> <a id="5732" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5737" href="CartesianSum.html#5602" class="Bound">X</a><a id="5738" class="Symbol">)</a> <a id="5740" class="Symbol">(</a><a id="5741" href="CartesianSum.html#5741" class="Bound">ys</a> <a id="5744" class="Symbol">:</a> <a id="5746" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5751" href="CartesianSum.html#5608" class="Bound">I</a><a id="5752" class="Symbol">)</a>
    <a id="5758" class="Symbol">→</a> <a id="5760" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="5766" class="Symbol">(</a><a id="5767" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5772" href="CartesianSum.html#5685" class="Bound">F₂</a> <a id="5775" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5785" href="CartesianSum.html#5698" class="Bound">F₁</a> <a id="5788" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5792" class="Symbol">((</a><a id="5794" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5799" href="CartesianSum.html#5711" class="Bound">g</a> <a id="5801" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5805" href="CartesianSum.html#5727" class="Bound">xs</a><a id="5807" class="Symbol">)</a> <a id="5809" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="5813" href="CartesianSum.html#5741" class="Bound">ys</a><a id="5815" class="Symbol">)))</a>
      <a id="5825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5827" href="CartesianSum.html#707" class="Function">CP</a> <a id="5830" class="Symbol">(λ</a> <a id="5833" href="CartesianSum.html#5833" class="Bound">x</a> <a id="5835" href="CartesianSum.html#5835" class="Bound">i</a> <a id="5837" class="Symbol">→</a> <a id="5839" href="CartesianSum.html#5685" class="Bound">F₂</a> <a id="5842" class="Symbol">(</a><a id="5843" href="CartesianSum.html#5698" class="Bound">F₁</a> <a id="5846" class="Symbol">(</a><a id="5847" href="CartesianSum.html#5711" class="Bound">g</a> <a id="5849" href="CartesianSum.html#5833" class="Bound">x</a> <a id="5851" href="CartesianSum.html#5835" class="Bound">i</a><a id="5852" class="Symbol">)))</a> <a id="5856" href="CartesianSum.html#5727" class="Bound">xs</a> <a id="5859" href="CartesianSum.html#5741" class="Bound">ys</a>
  <a id="5864" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="5877" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="5880" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="5883" href="CartesianSum.html#5883" class="Bound">g</a> <a id="5885" href="CartesianSum.html#5885" class="Bound">xs</a> <a id="5888" href="CartesianSum.html#5888" class="Bound">ys</a> <a id="5891" class="Symbol">=</a> <a id="5893" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5899" href="CartesianSum.html#6017" class="Function">collapse</a> <a id="5908" class="Symbol">(</a><a id="5909" href="CartesianSum.html#4533" class="Function">CP-normalize</a> <a id="5922" class="Symbol">(λ</a> <a id="5925" href="CartesianSum.html#5925" class="Bound">z</a> <a id="5927" class="Symbol">→</a> <a id="5929" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="5932" class="Symbol">(</a><a id="5933" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="5936" href="CartesianSum.html#5925" class="Bound">z</a><a id="5937" class="Symbol">))</a> <a id="5940" href="CartesianSum.html#5883" class="Bound">g</a> <a id="5942" href="CartesianSum.html#5885" class="Bound">xs</a> <a id="5945" href="CartesianSum.html#5888" class="Bound">ys</a><a id="5947" class="Symbol">)</a>
    <a id="5953" class="Keyword">where</a>
      <a id="5965" href="CartesianSum.html#5965" class="Function">W&#39;</a> <a id="5968" class="Symbol">:</a> <a id="5970" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5975" href="CartesianSum.html#5604" class="Bound">Z</a>
      <a id="5983" href="CartesianSum.html#5965" class="Function">W&#39;</a> <a id="5986" class="Symbol">=</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5994" href="CartesianSum.html#5883" class="Bound">g</a> <a id="5996" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6000" href="CartesianSum.html#5885" class="Bound">xs</a><a id="6002" class="Symbol">)</a> <a id="6004" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6008" href="CartesianSum.html#5888" class="Bound">ys</a>
      <a id="6017" href="CartesianSum.html#6017" class="Function">collapse</a> <a id="6026" class="Symbol">:</a> <a id="6028" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="6034" class="Symbol">(</a><a id="6035" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6040" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6043" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6053" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6056" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6060" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6062" class="Symbol">))</a> <a id="6065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6067" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6080" class="Symbol">(λ</a> <a id="6083" href="CartesianSum.html#6083" class="Bound">z</a> <a id="6085" class="Symbol">→</a> <a id="6087" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6090" class="Symbol">(</a><a id="6091" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6094" href="CartesianSum.html#6083" class="Bound">z</a><a id="6095" class="Symbol">))</a> <a id="6098" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6100" class="Symbol">)</a>
      <a id="6108" href="CartesianSum.html#6017" class="Function">collapse</a> <a id="6117" class="Symbol">=</a> <a id="6119" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6124" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="6130" class="Symbol">(</a>
        <a id="6140" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="6156" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6161" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6164" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6168" class="Symbol">(</a><a id="6169" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6174" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6177" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6181" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6183" class="Symbol">)</a>
            <a id="6197" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6200" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6220" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6223" class="Symbol">(</a><a id="6224" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6229" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6232" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6236" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6238" class="Symbol">))</a> <a id="6241" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
          <a id="6253" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6259" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6262" class="Symbol">(</a><a id="6263" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6268" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6271" href="Effect.Applicative.html#1164" class="Function Operator">&lt;*&gt;</a> <a id="6275" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6277" class="Symbol">)</a>
            <a id="6291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6294" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6299" class="Symbol">(</a><a id="6300" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6306" href="CartesianSum.html#5877" class="Bound">F₂</a><a id="6308" class="Symbol">)</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="6324" class="Symbol">(</a><a id="6325" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6331" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6334" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6336" class="Symbol">))</a> <a id="6339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
          <a id="6351" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6357" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6367" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6370" href="CartesianSum.html#5965" class="Function">W&#39;</a><a id="6372" class="Symbol">)</a>
            <a id="6386" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6389" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="6395" href="CartesianSum.html#5965" class="Function">W&#39;</a> <a id="6398" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
          <a id="6410" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6416" class="Symbol">(λ</a> <a id="6419" href="CartesianSum.html#6419" class="Bound">z</a> <a id="6421" class="Symbol">→</a> <a id="6423" href="CartesianSum.html#5877" class="Bound">F₂</a> <a id="6426" class="Symbol">(</a><a id="6427" href="CartesianSum.html#5880" class="Bound">F₁</a> <a id="6430" href="CartesianSum.html#6419" class="Bound">z</a><a id="6431" class="Symbol">))</a> <a id="6434" href="CartesianSum.html#5965" class="Function">W&#39;</a>
        <a id="6445" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="6446" class="Symbol">)</a></pre></body></html>


==> anc/html/DFA-CE-Size-Learning.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DFA-CE-Size-Learning (DFA-CE-Size-Learning)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFA-CE-Size-Learning</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Comment">-- ------------------------------</a>
<a id="59" class="Comment">-- Learning of DFAs when tracking the size of</a>
<a id="105" class="Comment">-- the longest counter example</a>
<a id="136" class="Comment">-- ------------------------------</a>

<a id="171" class="Keyword">open</a> <a id="176" class="Keyword">import</a> <a id="183" href="Level.html" class="Module">Level</a>

<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Data.List.html" class="Module">Data.List</a>
<a id="235" class="Keyword">open</a> <a id="240" class="Keyword">import</a> <a id="247" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="257" class="Keyword">hiding</a> <a id="264" class="Symbol">(</a><a id="265" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="266" class="Symbol">;</a> <a id="268" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="271" class="Symbol">)</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.Product.html" class="Module">Data.Product</a>
<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="342" class="Keyword">hiding</a> <a id="349" class="Symbol">(</a><a id="350" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Function.Base.html" class="Module">Function.Base</a> <a id="424" class="Keyword">using</a> <a id="430" class="Symbol">(</a><a id="431" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="439" class="Symbol">;</a> <a id="441" href="Function.Base.html#704" class="Function">id</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="496" class="Keyword">module</a> <a id="503" href="DFA-CE-Size-Learning.html" class="Module">DFA-CE-Size-Learning</a> <a id="524" class="Symbol">(</a><a id="525" href="DFA-CE-Size-Learning.html#525" class="Bound">A</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="533" href="Level.html#521" class="Function">Level.0ℓ</a><a id="541" class="Symbol">)</a>  <a id="544" class="Keyword">where</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="DFA.html" class="Module">DFA</a> <a id="566" href="DFA-CE-Size-Learning.html#525" class="Bound">A</a>

<a id="⟦DFA_⟧"></a><a id="569" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟦DFA_⟧</a> <a id="576" class="Symbol">=</a> <a id="578" href="DFA.html#716" class="Function">DFA.⟦DFA⟧₀</a>

<a id="590" class="Keyword">data</a> <a id="F"></a><a id="595" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="597" class="Symbol">{</a><a id="598" href="DFA-CE-Size-Learning.html#598" class="Bound">ℓr</a> <a id="601" class="Symbol">:</a> <a id="603" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="DFA-CE-Size-Learning.html#611" class="Bound">R</a> <a id="613" class="Symbol">:</a> <a id="615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="619" href="DFA-CE-Size-Learning.html#598" class="Bound">ℓr</a><a id="621" class="Symbol">)</a> <a id="623" class="Symbol">{</a><a id="624" href="DFA-CE-Size-Learning.html#624" class="Bound">ℓ</a> <a id="626" class="Symbol">:</a> <a id="628" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="633" class="Symbol">}</a> <a id="635" class="Symbol">(</a><a id="636" href="DFA-CE-Size-Learning.html#636" class="Bound">X</a> <a id="638" class="Symbol">:</a> <a id="640" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="644" href="DFA-CE-Size-Learning.html#624" class="Bound">ℓ</a><a id="645" class="Symbol">)</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="653" class="Symbol">(</a><a id="654" href="DFA-CE-Size-Learning.html#624" class="Bound">ℓ</a> <a id="656" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="658" href="DFA-CE-Size-Learning.html#598" class="Bound">ℓr</a><a id="660" class="Symbol">)</a> <a id="662" class="Keyword">where</a>
  <a id="670" class="Comment">-- the membership query sends an input word w and receives a boolean</a>
  <a id="F.membership"></a><a id="741" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="752" class="Symbol">:</a> <a id="754" class="Symbol">(</a><a id="755" href="DFA-CE-Size-Learning.html#755" class="Bound">w</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="764" href="DFA-CE-Size-Learning.html#525" class="Bound">A</a><a id="765" class="Symbol">)</a> <a id="767" class="Symbol">→</a> <a id="769" class="Symbol">(</a><a id="770" href="DFA-CE-Size-Learning.html#770" class="Bound">next</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="782" class="Symbol">→</a> <a id="784" href="DFA-CE-Size-Learning.html#636" class="Bound">X</a><a id="785" class="Symbol">)</a> <a id="787" class="Symbol">→</a> <a id="789" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="791" href="DFA-CE-Size-Learning.html#611" class="Bound">R</a> <a id="793" href="DFA-CE-Size-Learning.html#636" class="Bound">X</a>
  <a id="797" class="Comment">-- the equivalence query sends a DFA and a possible outcome R of the entire</a>
  <a id="875" class="Comment">-- game and receives a counterexample</a>
  <a id="F.equivalence"></a><a id="915" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="927" class="Symbol">:</a> <a id="929" href="DFA.html#325" class="Record">DFA</a> <a id="933" class="Symbol">→</a> <a id="935" class="Symbol">(</a><a id="936" href="DFA-CE-Size-Learning.html#936" class="Bound">ret</a> <a id="940" class="Symbol">:</a> <a id="942" href="DFA-CE-Size-Learning.html#611" class="Bound">R</a><a id="943" class="Symbol">)</a> <a id="945" class="Symbol">→</a> <a id="947" class="Symbol">(</a><a id="948" href="DFA-CE-Size-Learning.html#948" class="Bound">next</a> <a id="953" class="Symbol">:</a> <a id="955" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="960" href="DFA-CE-Size-Learning.html#525" class="Bound">A</a> <a id="962" class="Symbol">→</a> <a id="964" href="DFA-CE-Size-Learning.html#636" class="Bound">X</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="971" href="DFA-CE-Size-Learning.html#611" class="Bound">R</a> <a id="973" href="DFA-CE-Size-Learning.html#636" class="Bound">X</a>

<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="1005" class="Symbol">(</a><a id="1006" href="DFA.html#325" class="Record">DFA</a> <a id="1010" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1012" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1013" class="Symbol">)</a> <a id="1015" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a>

<a id="1018" class="Keyword">module</a> <a id="DFA-CE-Sem"></a><a id="1025" href="DFA-CE-Size-Learning.html#1025" class="Module">DFA-CE-Sem</a> <a id="1036" class="Symbol">{</a><a id="1037" href="DFA-CE-Size-Learning.html#1037" class="Bound">ℓr</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1047" class="Symbol">}</a> <a id="1049" class="Symbol">{</a><a id="1050" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="1052" class="Symbol">:</a> <a id="1054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1058" href="DFA-CE-Size-Learning.html#1037" class="Bound">ℓr</a><a id="1060" class="Symbol">}</a> <a id="1062" class="Keyword">where</a>
  <a id="1070" class="Comment">-- The semantics of a query &#39;F X&#39; annotates each successor state in X</a>
  <a id="1142" class="Comment">-- with a predicate on DFAs reporting the information obtained from the query.</a>
  <a id="1223" class="Comment">-- This means that in the respective successor state after a query, we can assume</a>
  <a id="1307" class="Comment">-- that the hidden number satisfies the predicate.</a>
  <a id="DFA-CE-Sem.⟦F_⟧"></a><a id="1360" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟦F_⟧</a> <a id="1365" class="Symbol">:</a> <a id="1367" class="Symbol">{</a><a id="1368" href="DFA-CE-Size-Learning.html#1368" class="Bound">ℓ</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="DFA-CE-Size-Learning.html#1380" class="Bound">X</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1388" href="DFA-CE-Size-Learning.html#1368" class="Bound">ℓ</a><a id="1389" class="Symbol">}</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="1395" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="1397" href="DFA-CE-Size-Learning.html#1380" class="Bound">X</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="1403" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="1405" class="Symbol">((</a><a id="1407" href="DFA.html#325" class="Record">DFA</a> <a id="1411" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1413" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1420" class="Symbol">)</a> <a id="1422" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1424" href="DFA-CE-Size-Learning.html#1380" class="Bound">X</a><a id="1425" class="Symbol">)</a>
  <a id="1429" class="Comment">-- The semantics of the membership query is: when receiving b ∈ Bool,</a>
  <a id="1501" class="Comment">-- we know that the output of the secret DFA M for input w is b</a>
  <a id="1567" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟦F</a> <a id="1570" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="1581" href="DFA-CE-Size-Learning.html#1581" class="Bound">w</a> <a id="1583" href="DFA-CE-Size-Learning.html#1583" class="Bound">next</a> <a id="1588" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟧</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="1603" href="DFA-CE-Size-Learning.html#1581" class="Bound">w</a> <a id="1605" class="Symbol">(λ</a> <a id="1608" href="DFA-CE-Size-Learning.html#1608" class="Bound">b</a> <a id="1610" class="Symbol">→</a> <a id="1612" class="Symbol">(λ</a> <a id="1615" class="Symbol">{</a> <a id="1617" class="Symbol">(</a><a id="1618" href="DFA-CE-Size-Learning.html#1618" class="Bound">M</a> <a id="1620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1622" class="Symbol">_)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟦DFA</a> <a id="1632" href="DFA-CE-Size-Learning.html#1618" class="Bound">M</a> <a id="1634" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟧</a> <a id="1636" href="DFA-CE-Size-Learning.html#1581" class="Bound">w</a> <a id="1638" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1640" href="DFA-CE-Size-Learning.html#1608" class="Bound">b</a><a id="1641" class="Symbol">})</a> <a id="1644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1646" class="Symbol">(</a><a id="1647" href="DFA-CE-Size-Learning.html#1583" class="Bound">next</a> <a id="1652" href="DFA-CE-Size-Learning.html#1608" class="Bound">b</a><a id="1653" class="Symbol">))</a>
  <a id="1658" class="Comment">-- The semantics of the equivalence query: when receiving the</a>
  <a id="1722" class="Comment">-- counter example w, it means that the secret DFA M sends w</a>
  <a id="1785" class="Comment">-- to a different output than the hypothesis &#39;hyp&#39;</a>
  <a id="1838" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟦F</a> <a id="1841" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="1853" href="DFA-CE-Size-Learning.html#1853" class="Bound">hyp</a> <a id="1857" href="DFA-CE-Size-Learning.html#1857" class="Bound">ret</a> <a id="1861" href="DFA-CE-Size-Learning.html#1861" class="Bound">next</a> <a id="1866" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟧</a> <a id="1868" class="Symbol">=</a>
    <a id="1874" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="1886" href="DFA-CE-Size-Learning.html#1853" class="Bound">hyp</a> <a id="1890" href="DFA-CE-Size-Learning.html#1857" class="Bound">ret</a>
        <a id="1902" class="Symbol">λ</a> <a id="1904" href="DFA-CE-Size-Learning.html#1904" class="Bound">w</a> <a id="1906" class="Symbol">→</a> <a id="1908" class="Symbol">(λ</a> <a id="1911" class="Symbol">{</a> <a id="1913" class="Symbol">(</a><a id="1914" href="DFA-CE-Size-Learning.html#1914" class="Bound">M</a> <a id="1916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1918" href="DFA-CE-Size-Learning.html#1918" class="Bound">len</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟦DFA</a> <a id="1930" href="DFA-CE-Size-Learning.html#1914" class="Bound">M</a> <a id="1932" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟧</a> <a id="1934" href="DFA-CE-Size-Learning.html#1904" class="Bound">w</a> <a id="1936" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1938" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟦DFA</a> <a id="1943" href="DFA-CE-Size-Learning.html#1853" class="Bound">hyp</a> <a id="1947" href="DFA-CE-Size-Learning.html#569" class="Function Operator">⟧</a> <a id="1949" href="DFA-CE-Size-Learning.html#1904" class="Bound">w</a> <a id="1951" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1953" href="Data.List.Base.html#4746" class="Function">length</a> <a id="1960" href="DFA-CE-Size-Learning.html#1904" class="Bound">w</a> <a id="1962" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1964" href="DFA-CE-Size-Learning.html#1918" class="Bound">len</a> <a id="1968" class="Symbol">})</a> <a id="1971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1973" class="Symbol">(</a><a id="1974" href="DFA-CE-Size-Learning.html#1861" class="Bound">next</a> <a id="1979" href="DFA-CE-Size-Learning.html#1904" class="Bound">w</a><a id="1980" class="Symbol">)</a>

  
  <a id="1988" class="Comment">-- The datatype F allows the map operations of functors:</a>
  <a id="DFA-CE-Sem.F-map"></a><a id="2047" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a> <a id="2053" class="Symbol">:</a>  <a id="2056" class="Symbol">{</a><a id="2057" href="DFA-CE-Size-Learning.html#2057" class="Bound">ℓ</a> <a id="2059" href="DFA-CE-Size-Learning.html#2059" class="Bound">ℓ&#39;</a>  <a id="2063" class="Symbol">:</a> <a id="2065" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">{</a><a id="2073" href="DFA-CE-Size-Learning.html#2073" class="Bound">X</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2081" href="DFA-CE-Size-Learning.html#2057" class="Bound">ℓ</a><a id="2082" class="Symbol">}</a> <a id="2084" class="Symbol">{</a><a id="2085" href="DFA-CE-Size-Learning.html#2085" class="Bound">Y</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2093" href="DFA-CE-Size-Learning.html#2059" class="Bound">ℓ&#39;</a><a id="2095" class="Symbol">}</a> <a id="2097" class="Symbol">→</a> <a id="2099" class="Symbol">(</a><a id="2100" href="DFA-CE-Size-Learning.html#2100" class="Bound">f</a> <a id="2102" class="Symbol">:</a> <a id="2104" href="DFA-CE-Size-Learning.html#2073" class="Bound">X</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="DFA-CE-Size-Learning.html#2085" class="Bound">Y</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">→</a> <a id="2113" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="2115" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="2117" href="DFA-CE-Size-Learning.html#2073" class="Bound">X</a> <a id="2119" class="Symbol">→</a> <a id="2121" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="2123" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="2125" href="DFA-CE-Size-Learning.html#2085" class="Bound">Y</a>
  <a id="2129" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a> <a id="2135" href="DFA-CE-Size-Learning.html#2135" class="Bound">f</a> <a id="2137" class="Symbol">(</a><a id="2138" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="2149" href="DFA-CE-Size-Learning.html#2149" class="Bound">w</a> <a id="2151" href="DFA-CE-Size-Learning.html#2151" class="Bound">next</a><a id="2155" class="Symbol">)</a> <a id="2157" class="Symbol">=</a> <a id="2159" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="2170" href="DFA-CE-Size-Learning.html#2149" class="Bound">w</a> <a id="2172" class="Symbol">(λ</a> <a id="2175" href="DFA-CE-Size-Learning.html#2175" class="Bound">x</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="DFA-CE-Size-Learning.html#2135" class="Bound">f</a> <a id="2181" class="Symbol">(</a><a id="2182" href="DFA-CE-Size-Learning.html#2151" class="Bound">next</a> <a id="2187" href="DFA-CE-Size-Learning.html#2175" class="Bound">x</a><a id="2188" class="Symbol">))</a>
  <a id="2193" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a> <a id="2199" href="DFA-CE-Size-Learning.html#2199" class="Bound">f</a> <a id="2201" class="Symbol">(</a><a id="2202" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="2214" href="DFA-CE-Size-Learning.html#2214" class="Bound">hyp</a> <a id="2218" href="DFA-CE-Size-Learning.html#2218" class="Bound">ret</a> <a id="2222" href="DFA-CE-Size-Learning.html#2222" class="Bound">next</a><a id="2226" class="Symbol">)</a> <a id="2228" class="Symbol">=</a> <a id="2230" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="2242" href="DFA-CE-Size-Learning.html#2214" class="Bound">hyp</a> <a id="2246" href="DFA-CE-Size-Learning.html#2218" class="Bound">ret</a> <a id="2250" class="Symbol">λ</a> <a id="2252" href="DFA-CE-Size-Learning.html#2252" class="Bound">x</a> <a id="2254" class="Symbol">→</a> <a id="2256" href="DFA-CE-Size-Learning.html#2199" class="Bound">f</a> <a id="2258" class="Symbol">(</a><a id="2259" href="DFA-CE-Size-Learning.html#2222" class="Bound">next</a> <a id="2264" href="DFA-CE-Size-Learning.html#2252" class="Bound">x</a><a id="2265" class="Symbol">)</a>
  
  <a id="2272" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
  <a id="DFA-CE-Sem.proj₂∘⟦F⟧"></a><a id="2358" href="DFA-CE-Size-Learning.html#2358" class="Function">proj₂∘⟦F⟧</a> <a id="2368" class="Symbol">:</a> <a id="2370" class="Symbol">∀</a>  <a id="2373" class="Symbol">{</a><a id="2374" href="DFA-CE-Size-Learning.html#2374" class="Bound">ℓ</a> <a id="2376" class="Symbol">:</a> <a id="2378" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2383" class="Symbol">}</a> <a id="2385" class="Symbol">{</a><a id="2386" href="DFA-CE-Size-Learning.html#2386" class="Bound">X</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2394" href="DFA-CE-Size-Learning.html#2374" class="Bound">ℓ</a><a id="2395" class="Symbol">}</a> <a id="2397" class="Symbol">{</a><a id="2398" href="DFA-CE-Size-Learning.html#2398" class="Bound">query</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="2408" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="2410" href="DFA-CE-Size-Learning.html#2386" class="Bound">X</a><a id="2411" class="Symbol">}</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a> <a id="2421" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2427" class="Symbol">(</a><a id="2428" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟦F</a> <a id="2431" href="DFA-CE-Size-Learning.html#2398" class="Bound">query</a> <a id="2437" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟧</a><a id="2438" class="Symbol">)</a> <a id="2440" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2442" href="DFA-CE-Size-Learning.html#2398" class="Bound">query</a>
  <a id="2450" href="DFA-CE-Size-Learning.html#2358" class="Function">proj₂∘⟦F⟧</a> <a id="2460" class="Symbol">{</a><a id="2461" class="Argument">query</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="2480" href="DFA-CE-Size-Learning.html#2480" class="Bound">w</a> <a id="2482" href="DFA-CE-Size-Learning.html#2482" class="Bound">next</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2497" href="DFA-CE-Size-Learning.html#2358" class="Function">proj₂∘⟦F⟧</a> <a id="2507" class="Symbol">{</a><a id="2508" class="Argument">query</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="2528" href="DFA-CE-Size-Learning.html#2528" class="Bound">x</a> <a id="2530" href="DFA-CE-Size-Learning.html#2530" class="Bound">ret</a> <a id="2534" href="DFA-CE-Size-Learning.html#2534" class="Bound">next</a><a id="2538" class="Symbol">}</a> <a id="2540" class="Symbol">=</a> <a id="2542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2550" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
  <a id="2638" class="Comment">-- predicate P:</a>
  <a id="DFA-CE-Sem._⊧F∀_"></a><a id="2656" href="DFA-CE-Size-Learning.html#2656" class="Function Operator">_⊧F∀_</a> <a id="2662" class="Symbol">:</a> <a id="2664" class="Symbol">{</a><a id="2665" href="DFA-CE-Size-Learning.html#2665" class="Bound">ℓ</a> <a id="2667" href="DFA-CE-Size-Learning.html#2667" class="Bound">ℓ&#39;</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2677" class="Symbol">}</a> <a id="2679" class="Symbol">{</a><a id="2680" href="DFA-CE-Size-Learning.html#2680" class="Bound">X</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2688" href="DFA-CE-Size-Learning.html#2665" class="Bound">ℓ</a><a id="2689" class="Symbol">}</a> <a id="2691" class="Symbol">→</a> <a id="2693" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="2695" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="2697" href="DFA-CE-Size-Learning.html#2680" class="Bound">X</a> <a id="2699" class="Symbol">→</a> <a id="2701" class="Symbol">(</a><a id="2702" href="DFA-CE-Size-Learning.html#2702" class="Bound">P</a> <a id="2704" class="Symbol">:</a> <a id="2706" href="DFA-CE-Size-Learning.html#2680" class="Bound">X</a> <a id="2708" class="Symbol">→</a> <a id="2710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2714" href="DFA-CE-Size-Learning.html#2667" class="Bound">ℓ&#39;</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">→</a> <a id="2720" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2724" href="DFA-CE-Size-Learning.html#2667" class="Bound">ℓ&#39;</a>
  <a id="2729" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="2740" href="DFA-CE-Size-Learning.html#2740" class="Bound">w</a> <a id="2742" href="DFA-CE-Size-Learning.html#2742" class="Bound">next</a> <a id="2747" href="DFA-CE-Size-Learning.html#2656" class="Function Operator">⊧F∀</a> <a id="2751" href="DFA-CE-Size-Learning.html#2751" class="Bound">P</a> <a id="2753" class="Symbol">=</a> <a id="2755" class="Symbol">∀</a> <a id="2757" href="DFA-CE-Size-Learning.html#2757" class="Bound">b</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="DFA-CE-Size-Learning.html#2751" class="Bound">P</a> <a id="2763" class="Symbol">(</a><a id="2764" href="DFA-CE-Size-Learning.html#2742" class="Bound">next</a> <a id="2769" href="DFA-CE-Size-Learning.html#2757" class="Bound">b</a><a id="2770" class="Symbol">)</a>
  <a id="2774" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="2786" href="DFA-CE-Size-Learning.html#2786" class="Bound">x</a> <a id="2788" href="DFA-CE-Size-Learning.html#2788" class="Bound">ret</a> <a id="2792" href="DFA-CE-Size-Learning.html#2792" class="Bound">next</a> <a id="2797" href="DFA-CE-Size-Learning.html#2656" class="Function Operator">⊧F∀</a> <a id="2801" href="DFA-CE-Size-Learning.html#2801" class="Bound">P</a> <a id="2803" class="Symbol">=</a> <a id="2805" class="Symbol">∀</a> <a id="2807" href="DFA-CE-Size-Learning.html#2807" class="Bound">w</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="DFA-CE-Size-Learning.html#2801" class="Bound">P</a> <a id="2813" class="Symbol">(</a><a id="2814" href="DFA-CE-Size-Learning.html#2792" class="Bound">next</a> <a id="2819" href="DFA-CE-Size-Learning.html#2807" class="Bound">w</a><a id="2820" class="Symbol">)</a>

  <a id="2825" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
  <a id="DFA-CE-Sem.F∀-elim"></a><a id="2916" href="DFA-CE-Size-Learning.html#2916" class="Function">F∀-elim</a> <a id="2924" class="Symbol">:</a> <a id="2926" class="Symbol">{</a><a id="2927" href="DFA-CE-Size-Learning.html#2927" class="Bound">ℓ</a> <a id="2929" href="DFA-CE-Size-Learning.html#2929" class="Bound">ℓ&#39;</a> <a id="2932" class="Symbol">:</a> <a id="2934" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2939" class="Symbol">}</a> <a id="2941" class="Symbol">{</a><a id="2942" href="DFA-CE-Size-Learning.html#2942" class="Bound">X</a> <a id="2944" class="Symbol">:</a> <a id="2946" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2950" href="DFA-CE-Size-Learning.html#2927" class="Bound">ℓ</a><a id="2951" class="Symbol">}</a> <a id="2953" class="Symbol">→</a> <a id="2955" class="Symbol">(</a><a id="2956" href="DFA-CE-Size-Learning.html#2956" class="Bound">query</a> <a id="2962" class="Symbol">:</a> <a id="2964" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="2966" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="2968" href="DFA-CE-Size-Learning.html#2942" class="Bound">X</a><a id="2969" class="Symbol">)</a> <a id="2971" class="Symbol">→</a> <a id="2973" class="Symbol">{</a><a id="2974" href="DFA-CE-Size-Learning.html#2974" class="Bound">P</a> <a id="2976" class="Symbol">:</a> <a id="2978" href="DFA-CE-Size-Learning.html#2942" class="Bound">X</a> <a id="2980" class="Symbol">→</a> <a id="2982" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2986" href="DFA-CE-Size-Learning.html#2929" class="Bound">ℓ&#39;</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="DFA-CE-Size-Learning.html#2956" class="Bound">query</a> <a id="2998" href="DFA-CE-Size-Learning.html#2656" class="Function Operator">⊧F∀</a> <a id="3002" href="DFA-CE-Size-Learning.html#2974" class="Bound">P</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="3008" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3013" href="DFA-CE-Size-Learning.html#2942" class="Bound">X</a> <a id="3015" href="DFA-CE-Size-Learning.html#2974" class="Bound">P</a><a id="3016" class="Symbol">)</a>
  <a id="3020" href="DFA-CE-Size-Learning.html#2916" class="Function">F∀-elim</a> <a id="3028" class="Symbol">(</a><a id="3029" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="3040" href="DFA-CE-Size-Learning.html#3040" class="Bound">w</a> <a id="3042" href="DFA-CE-Size-Learning.html#3042" class="Bound">next</a><a id="3046" class="Symbol">)</a> <a id="3048" href="DFA-CE-Size-Learning.html#3048" class="Bound">q⊧P</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="3065" href="DFA-CE-Size-Learning.html#3040" class="Bound">w</a> <a id="3067" class="Symbol">(λ</a> <a id="3070" href="DFA-CE-Size-Learning.html#3070" class="Bound">b</a> <a id="3072" class="Symbol">→</a> <a id="3074" href="DFA-CE-Size-Learning.html#3042" class="Bound">next</a> <a id="3079" href="DFA-CE-Size-Learning.html#3070" class="Bound">b</a> <a id="3081" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3083" href="DFA-CE-Size-Learning.html#3048" class="Bound">q⊧P</a> <a id="3087" href="DFA-CE-Size-Learning.html#3070" class="Bound">b</a><a id="3088" class="Symbol">)</a>
  <a id="3092" href="DFA-CE-Size-Learning.html#2916" class="Function">F∀-elim</a> <a id="3100" class="Symbol">(</a><a id="3101" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="3113" href="DFA-CE-Size-Learning.html#3113" class="Bound">hyp</a> <a id="3117" href="DFA-CE-Size-Learning.html#3117" class="Bound">ret</a> <a id="3121" href="DFA-CE-Size-Learning.html#3121" class="Bound">next</a><a id="3125" class="Symbol">)</a> <a id="3127" href="DFA-CE-Size-Learning.html#3127" class="Bound">q⊧P</a> <a id="3131" class="Symbol">=</a> <a id="3133" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="3145" href="DFA-CE-Size-Learning.html#3113" class="Bound">hyp</a> <a id="3149" href="DFA-CE-Size-Learning.html#3117" class="Bound">ret</a> <a id="3153" class="Symbol">λ</a> <a id="3155" href="DFA-CE-Size-Learning.html#3155" class="Bound">w</a> <a id="3157" class="Symbol">→</a> <a id="3159" class="Symbol">(</a><a id="3160" href="DFA-CE-Size-Learning.html#3121" class="Bound">next</a> <a id="3165" href="DFA-CE-Size-Learning.html#3155" class="Bound">w</a><a id="3166" class="Symbol">)</a> <a id="3168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3170" class="Symbol">(</a><a id="3171" href="DFA-CE-Size-Learning.html#3127" class="Bound">q⊧P</a> <a id="3175" href="DFA-CE-Size-Learning.html#3155" class="Bound">w</a><a id="3176" class="Symbol">)</a>

  <a id="3181" class="Comment">-- And if we project the predicate away, we again obtain the original query:</a>
  <a id="DFA-CE-Sem.proj₁∘F∀elim"></a><a id="3260" href="DFA-CE-Size-Learning.html#3260" class="Function">proj₁∘F∀elim</a> <a id="3273" class="Symbol">:</a> <a id="3275" class="Symbol">{</a><a id="3276" href="DFA-CE-Size-Learning.html#3276" class="Bound">ℓ</a> <a id="3278" href="DFA-CE-Size-Learning.html#3278" class="Bound">ℓ&#39;</a> <a id="3281" class="Symbol">:</a> <a id="3283" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3288" class="Symbol">}</a> <a id="3290" class="Symbol">{</a><a id="3291" href="DFA-CE-Size-Learning.html#3291" class="Bound">X</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3299" href="DFA-CE-Size-Learning.html#3276" class="Bound">ℓ</a><a id="3300" class="Symbol">}</a> <a id="3302" class="Symbol">→</a> <a id="3304" class="Symbol">{</a><a id="3305" href="DFA-CE-Size-Learning.html#3305" class="Bound">query</a> <a id="3311" class="Symbol">:</a> <a id="3313" href="DFA-CE-Size-Learning.html#595" class="Datatype">F</a> <a id="3315" href="DFA-CE-Size-Learning.html#1050" class="Bound">R</a> <a id="3317" href="DFA-CE-Size-Learning.html#3291" class="Bound">X</a><a id="3318" class="Symbol">}</a> <a id="3320" class="Symbol">→</a> <a id="3322" class="Symbol">{</a><a id="3323" href="DFA-CE-Size-Learning.html#3323" class="Bound">P</a> <a id="3325" class="Symbol">:</a> <a id="3327" href="DFA-CE-Size-Learning.html#3291" class="Bound">X</a> <a id="3329" class="Symbol">→</a> <a id="3331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3335" href="DFA-CE-Size-Learning.html#3278" class="Bound">ℓ&#39;</a><a id="3337" class="Symbol">}</a> <a id="3339" class="Symbol">→</a> <a id="3341" class="Symbol">(</a><a id="3342" href="DFA-CE-Size-Learning.html#3342" class="Bound">res</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="DFA-CE-Size-Learning.html#3305" class="Bound">query</a> <a id="3354" href="DFA-CE-Size-Learning.html#2656" class="Function Operator">⊧F∀</a> <a id="3358" href="DFA-CE-Size-Learning.html#3323" class="Bound">P</a><a id="3359" class="Symbol">)</a> <a id="3361" class="Symbol">→</a> <a id="3363" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a> <a id="3369" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3375" class="Symbol">(</a><a id="3376" href="DFA-CE-Size-Learning.html#2916" class="Function">F∀-elim</a> <a id="3384" href="DFA-CE-Size-Learning.html#3305" class="Bound">query</a> <a id="3390" href="DFA-CE-Size-Learning.html#3342" class="Bound">res</a><a id="3393" class="Symbol">)</a> <a id="3395" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3397" href="DFA-CE-Size-Learning.html#3305" class="Bound">query</a>
  <a id="3405" href="DFA-CE-Size-Learning.html#3260" class="Function">proj₁∘F∀elim</a> <a id="3418" class="Symbol">{</a><a id="3419" class="Argument">query</a> <a id="3425" class="Symbol">=</a> <a id="3427" href="DFA-CE-Size-Learning.html#741" class="InductiveConstructor">membership</a> <a id="3438" href="DFA-CE-Size-Learning.html#3438" class="Bound">w</a> <a id="3440" href="DFA-CE-Size-Learning.html#3440" class="Bound">next</a><a id="3444" class="Symbol">}</a> <a id="3446" class="Symbol">_</a> <a id="3448" class="Symbol">=</a> <a id="3450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3457" href="DFA-CE-Size-Learning.html#3260" class="Function">proj₁∘F∀elim</a> <a id="3470" class="Symbol">{</a><a id="3471" class="Argument">query</a> <a id="3477" class="Symbol">=</a> <a id="3479" href="DFA-CE-Size-Learning.html#915" class="InductiveConstructor">equivalence</a> <a id="3491" href="DFA-CE-Size-Learning.html#3491" class="Bound">x</a> <a id="3493" href="DFA-CE-Size-Learning.html#3493" class="Bound">ret</a> <a id="3497" href="DFA-CE-Size-Learning.html#3497" class="Bound">next</a><a id="3501" class="Symbol">}</a> <a id="3503" class="Symbol">_</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3513" class="Keyword">open</a> <a id="3518" href="DFA-CE-Size-Learning.html#1025" class="Module">DFA-CE-Sem</a> <a id="3529" class="Keyword">public</a>

<a id="3537" class="Keyword">open</a> <a id="3542" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="3560" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a>


<a id="DFALearning-Semantics"></a><a id="3568" href="DFA-CE-Size-Learning.html#3568" class="Function">DFALearning-Semantics</a> <a id="3590" class="Symbol">:</a> <a id="3592" href="Game-Definitions.html#472" class="Record">GameSemantics</a>
<a id="3606" href="DFA-CE-Size-Learning.html#3568" class="Function">DFALearning-Semantics</a> <a id="3628" class="Symbol">=</a> <a id="3630" class="Keyword">record</a>
  <a id="3639" class="Symbol">{</a> <a id="3641" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="3647" class="Symbol">=</a> <a id="3649" href="DFA-CE-Size-Learning.html#2047" class="Function">F-map</a>
  <a id="3657" class="Symbol">;</a> <a id="3659" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="3664" class="Symbol">=</a> <a id="3666" href="DFA-CE-Size-Learning.html#1360" class="Function Operator">⟦F_⟧</a>
  <a id="3673" class="Symbol">;</a> <a id="3675" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="DFA-CE-Size-Learning.html#2358" class="Function">proj₂∘⟦F⟧</a>
  <a id="3699" class="Symbol">;</a> <a id="3701" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="DFA-CE-Size-Learning.html#2656" class="Function Operator">_⊧F∀_</a>
  <a id="3717" class="Symbol">;</a> <a id="3719" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="3727" class="Symbol">=</a> <a id="3729" href="DFA-CE-Size-Learning.html#2916" class="Function">F∀-elim</a>
  <a id="3739" class="Symbol">;</a> <a id="3741" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="3754" class="Symbol">=</a> <a id="3756" href="DFA-CE-Size-Learning.html#3260" class="Function">proj₁∘F∀elim</a>
  <a id="3771" class="Symbol">}</a></pre></body></html>


==> anc/html/DFA-Examples.DFA-Restricted-Bound.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DFA-Restricted-Bound (DFA-Examples.DFA-Restricted-Bound)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFA-Examples.DFA-Restricted-Bound</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Comment">-- -- No polynomial time bound for learners -----------------------------------</a>
<a id="106" class="Comment">-- If the teacher only answers with yes/no on equivalence queries,</a>
<a id="173" class="Comment">-- then learning is not possible in polynomial time.</a>
<a id="226" class="Comment">-- ----------------------------------------------------------------------------</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Level.html" class="Module">Level</a> <a id="325" class="Keyword">hiding</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">import</a> <a id="345" href="DFA.html" class="Module">DFA</a> <a id="349" class="Symbol">as</a> <a id="352" class="Module">D</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="376" class="Keyword">hiding</a> <a id="383" class="Symbol">(</a><a id="384" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a><a id="387" class="Symbol">;</a> <a id="389" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">ℕ</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="472" class="Symbol">;</a> <a id="474" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">import</a> <a id="488" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="497" class="Symbol">as</a> <a id="500" class="Module">Fin</a>
<a id="504" class="Keyword">open</a> <a id="509" class="Keyword">import</a> <a id="516" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Data.List.html" class="Module">Data.List</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="606" class="Symbol">;</a> <a id="608" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>
<a id="782" class="Keyword">import</a> <a id="789" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="798" class="Symbol">as</a> <a id="801" class="Module">V</a>
<a id="803" class="Keyword">import</a> <a id="810" href="Data.Vec.Properties.html" class="Module">Data.Vec.Properties</a> <a id="830" class="Symbol">as</a> <a id="833" class="Module">V</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="866" class="Symbol">)</a>
<a id="868" class="Keyword">import</a> <a id="875" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="895" class="Symbol">as</a> <a id="898" class="Module">ℕ</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Data.Product.html" class="Module">Data.Product</a>
<a id="925" class="Keyword">open</a> <a id="930" class="Keyword">import</a> <a id="937" href="Function.Base.html" class="Module">Function.Base</a>
<a id="951" class="Keyword">open</a> <a id="956" class="Keyword">import</a> <a id="963" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="982" class="Keyword">open</a> <a id="987" class="Keyword">import</a> <a id="994" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1032" class="Keyword">open</a> <a id="1037" class="Keyword">import</a> <a id="1044" href="Data.Vec.Relation.Binary.Equality.Cast.html" class="Module">Data.Vec.Relation.Binary.Equality.Cast</a> <a id="1083" class="Keyword">using</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a><a id="1097" class="Symbol">;</a> <a id="1099" class="Keyword">module</a> <a id="1106" href="Data.Vec.Relation.Binary.Equality.Cast.html#3134" class="Module">CastReasoning</a><a id="1119" class="Symbol">)</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1164" class="Keyword">using</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="1185" class="Symbol">)</a>
<a id="1187" class="Keyword">open</a> <a id="1192" class="Keyword">import</a> <a id="1199" href="Utils.html" class="Module">Utils</a>
<a id="1205" class="Keyword">open</a> <a id="1210" class="Keyword">import</a> <a id="1217" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Finite.html" class="Module">Finite</a>

<a id="1259" class="Keyword">module</a> <a id="1266" href="DFA-Examples.DFA-Restricted-Bound.html" class="Module">DFA-Examples.DFA-Restricted-Bound</a> <a id="1300" class="Symbol">(</a><a id="1301" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1306" class="Symbol">)</a>  <a id="1309" class="Keyword">where</a>
<a id="1315" class="Comment">-- we work with an input alphabet of size k and require</a>
<a id="1371" class="Comment">-- that there are at least two input letters.</a>

<a id="1418" class="Keyword">private</a>
  <a id="A"></a><a id="1428" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="1430" class="Symbol">:</a> <a id="1432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1436" href="Level.html#521" class="Function">0ℓ</a>
  <a id="1441" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1449" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a>

<a id="1452" class="Keyword">open</a> <a id="1457" class="Keyword">import</a> <a id="1464" href="DFA.html" class="Module">DFA</a> <a id="1468" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a>
<a id="1470" class="Keyword">open</a> <a id="1475" class="Keyword">import</a> <a id="1482" href="DFA-Restricted-Learning.html" class="Module">DFA-Restricted-Learning</a> <a id="1506" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a>
<a id="1508" class="Keyword">open</a> <a id="1513" class="Keyword">import</a> <a id="1520" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="1537" href="DFA.html#325" class="Record">DFA</a> <a id="1541" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a>
<a id="1543" class="Keyword">open</a> <a id="1548" class="Keyword">import</a> <a id="1555" href="Fin-Pigeonhole-Principle.html" class="Module">Fin-Pigeonhole-Principle</a>
<a id="1580" class="Keyword">open</a> <a id="1585" class="Keyword">import</a> <a id="1592" href="DFA-Examples.Password-DFA.html" class="Module">DFA-Examples.Password-DFA</a> <a id="1618" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a>

<a id="1621" class="Keyword">open</a> <a id="1626" class="Keyword">import</a> <a id="1633" href="Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a>

<a id="1667" class="Comment">-- decision procedures for finite types:</a>
<a id="dec-Fin"></a><a id="1708" href="DFA-Examples.DFA-Restricted-Bound.html#1708" class="Function">dec-Fin</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">∀</a> <a id="1720" class="Symbol">{</a><a id="1721" href="DFA-Examples.DFA-Restricted-Bound.html#1721" class="Bound">k</a><a id="1722" class="Symbol">}</a> <a id="1724" class="Symbol">{</a><a id="1725" href="DFA-Examples.DFA-Restricted-Bound.html#1725" class="Bound">P</a> <a id="1727" href="DFA-Examples.DFA-Restricted-Bound.html#1727" class="Bound">Q</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1735" href="DFA-Examples.DFA-Restricted-Bound.html#1721" class="Bound">k</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">→</a> <a id="1746" class="Symbol">(</a><a id="1747" href="DFA-Examples.DFA-Restricted-Bound.html#1747" class="Bound">f</a> <a id="1749" class="Symbol">:</a> <a id="1751" class="Symbol">∀</a> <a id="1753" href="DFA-Examples.DFA-Restricted-Bound.html#1753" class="Bound">i</a> <a id="1755" class="Symbol">→</a> <a id="1757" href="DFA-Examples.DFA-Restricted-Bound.html#1725" class="Bound">P</a> <a id="1759" href="DFA-Examples.DFA-Restricted-Bound.html#1753" class="Bound">i</a> <a id="1761" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1763" href="DFA-Examples.DFA-Restricted-Bound.html#1727" class="Bound">Q</a> <a id="1765" href="DFA-Examples.DFA-Restricted-Bound.html#1753" class="Bound">i</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1773" href="DFA-Examples.DFA-Restricted-Bound.html#1773" class="Bound">i</a> <a id="1775" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1777" class="Symbol">(</a><a id="1778" href="DFA-Examples.DFA-Restricted-Bound.html#1725" class="Bound">P</a> <a id="1780" href="DFA-Examples.DFA-Restricted-Bound.html#1773" class="Bound">i</a><a id="1781" class="Symbol">)</a> <a id="1783" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1785" class="Symbol">∀</a> <a id="1787" href="DFA-Examples.DFA-Restricted-Bound.html#1787" class="Bound">i</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="DFA-Examples.DFA-Restricted-Bound.html#1727" class="Bound">Q</a> <a id="1793" href="DFA-Examples.DFA-Restricted-Bound.html#1787" class="Bound">i</a>
<a id="1795" href="DFA-Examples.DFA-Restricted-Bound.html#1708" class="Function">dec-Fin</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="1810" class="Symbol">}</a> <a id="1812" href="DFA-Examples.DFA-Restricted-Bound.html#1812" class="Bound">f</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1821" class="Symbol">λ</a> <a id="1823" class="Symbol">()</a>
<a id="1826" href="DFA-Examples.DFA-Restricted-Bound.html#1708" class="Function">dec-Fin</a> <a id="1834" class="Symbol">{</a><a id="1835" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1841" href="DFA-Examples.DFA-Restricted-Bound.html#1841" class="Bound">k</a><a id="1842" class="Symbol">}</a> <a id="1844" href="DFA-Examples.DFA-Restricted-Bound.html#1844" class="Bound">f</a> <a id="1846" class="Keyword">with</a> <a id="1851" class="Symbol">(</a><a id="1852" href="DFA-Examples.DFA-Restricted-Bound.html#1844" class="Bound">f</a> <a id="1854" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a><a id="1862" class="Symbol">)</a>
<a id="1864" class="Symbol">...</a> <a id="1868" class="Symbol">|</a> <a id="1870" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1875" href="DFA-Examples.DFA-Restricted-Bound.html#1875" class="Bound">P0</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="1895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1897" href="DFA-Examples.DFA-Restricted-Bound.html#1875" class="Bound">P0</a><a id="1899" class="Symbol">)</a>
<a id="1901" class="Symbol">...</a> <a id="1905" class="Symbol">|</a> <a id="1907" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1912" href="DFA-Examples.DFA-Restricted-Bound.html#1912" class="Bound">Q0</a> <a id="1915" class="Keyword">with</a> <a id="1920" class="Symbol">(</a><a id="1921" href="DFA-Examples.DFA-Restricted-Bound.html#1708" class="Function">dec-Fin</a> <a id="1929" class="Symbol">(λ</a> <a id="1932" href="DFA-Examples.DFA-Restricted-Bound.html#1932" class="Bound">i</a> <a id="1934" class="Symbol">→</a> <a id="1936" class="Bound">f</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1947" href="DFA-Examples.DFA-Restricted-Bound.html#1932" class="Bound">i</a><a id="1948" class="Symbol">)))</a>
<a id="1952" class="Symbol">...</a>         <a id="1964" class="Symbol">|</a> <a id="1966" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1971" class="Symbol">(</a><a id="1972" href="DFA-Examples.DFA-Restricted-Bound.html#1972" class="Bound">i</a> <a id="1974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1976" href="DFA-Examples.DFA-Restricted-Bound.html#1976" class="Bound">fi≡true</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1992" class="Symbol">((</a><a id="1994" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2002" href="DFA-Examples.DFA-Restricted-Bound.html#1972" class="Bound">i</a><a id="2003" class="Symbol">)</a> <a id="2005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2007" href="DFA-Examples.DFA-Restricted-Bound.html#1976" class="Bound">fi≡true</a><a id="2014" class="Symbol">)</a>
<a id="2016" class="Symbol">...</a>         <a id="2028" class="Symbol">|</a> <a id="2030" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2035" class="Symbol">(</a><a id="2036" href="DFA-Examples.DFA-Restricted-Bound.html#2036" class="Bound">all-i-≡false</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2057" class="Symbol">λ</a>
                   <a id="2078" class="Symbol">{</a> <a id="2080" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="2089" class="Symbol">→</a> <a id="2091" class="Bound">Q0</a>
                   <a id="2113" class="Symbol">;</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2124" href="DFA-Examples.DFA-Restricted-Bound.html#2124" class="Bound">i</a><a id="2125" class="Symbol">)</a> <a id="2127" class="Symbol">→</a> <a id="2129" href="DFA-Examples.DFA-Restricted-Bound.html#2036" class="Bound">all-i-≡false</a> <a id="2142" href="DFA-Examples.DFA-Restricted-Bound.html#2124" class="Bound">i</a>
                   <a id="2163" class="Symbol">}</a>

<a id="2166" class="Comment">-- Given a decidable predicate f on vectors of length n,</a>
<a id="2223" class="Comment">-- then this predicate holds for at least one vector w or fails</a>
<a id="2287" class="Comment">-- for all vectors of length n.</a>
<a id="dec-Vec"></a><a id="2319" href="DFA-Examples.DFA-Restricted-Bound.html#2319" class="Function">dec-Vec</a> <a id="2327" class="Symbol">:</a> <a id="2329" class="Symbol">∀</a> <a id="2331" href="DFA-Examples.DFA-Restricted-Bound.html#2331" class="Bound">n</a> <a id="2333" class="Symbol">→</a> <a id="2335" class="Symbol">(</a><a id="2336" href="DFA-Examples.DFA-Restricted-Bound.html#2336" class="Bound">f</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2344" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="2346" href="DFA-Examples.DFA-Restricted-Bound.html#2331" class="Bound">n</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2361" href="DFA-Examples.DFA-Restricted-Bound.html#2361" class="Bound">w</a> <a id="2363" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2365" href="DFA-Examples.DFA-Restricted-Bound.html#2336" class="Bound">f</a> <a id="2367" href="DFA-Examples.DFA-Restricted-Bound.html#2361" class="Bound">w</a> <a id="2369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2371" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2376" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2378" class="Symbol">∀</a> <a id="2380" href="DFA-Examples.DFA-Restricted-Bound.html#2380" class="Bound">w</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="DFA-Examples.DFA-Restricted-Bound.html#2336" class="Bound">f</a> <a id="2386" href="DFA-Examples.DFA-Restricted-Bound.html#2380" class="Bound">w</a> <a id="2388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2390" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2396" href="DFA-Examples.DFA-Restricted-Bound.html#2319" class="Function">dec-Vec</a> <a id="2404" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2411" href="DFA-Examples.DFA-Restricted-Bound.html#2411" class="Bound">f</a> <a id="2413" class="Keyword">with</a> <a id="2418" class="Symbol">(</a><a id="2419" href="DFA-Examples.DFA-Restricted-Bound.html#2411" class="Bound">f</a> <a id="2421" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Keyword">in</a> <a id="2430" class="Argument">eq</a>
<a id="2433" class="Symbol">...</a> <a id="2437" class="Symbol">|</a> <a id="2439" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2444" class="Symbol">=</a> <a id="2446" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2451" class="Symbol">(</a><a id="2452" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="2457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2459" href="DFA-Examples.DFA-Restricted-Bound.html#2430" class="Bound">eq</a><a id="2461" class="Symbol">)</a>
<a id="2463" class="Symbol">...</a> <a id="2467" class="Symbol">|</a> <a id="2469" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2475" class="Symbol">=</a> <a id="2477" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2482" class="Symbol">λ</a> <a id="2484" class="Symbol">{</a> <a id="2486" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="DFA-Examples.DFA-Restricted-Bound.html#2430" class="Bound">eq</a> <a id="2496" class="Symbol">}</a>
<a id="2498" href="DFA-Examples.DFA-Restricted-Bound.html#2319" class="Function">dec-Vec</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2513" href="DFA-Examples.DFA-Restricted-Bound.html#2513" class="Bound">n</a><a id="2514" class="Symbol">)</a> <a id="2516" href="DFA-Examples.DFA-Restricted-Bound.html#2516" class="Bound">f</a> <a id="2518" class="Symbol">=</a> <a id="2520" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="2525" href="DFA-Examples.DFA-Restricted-Bound.html#2791" class="Function">res</a> <a id="2529" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2532" class="Symbol">λ</a>
  <a id="2536" class="Symbol">{</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2544" class="Symbol">(</a><a id="2545" href="DFA-Examples.DFA-Restricted-Bound.html#2545" class="Bound">hd</a> <a id="2548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2550" href="DFA-Examples.DFA-Restricted-Bound.html#2550" class="Bound">tl</a> <a id="2553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2555" href="DFA-Examples.DFA-Restricted-Bound.html#2555" class="Bound">eq</a><a id="2557" class="Symbol">))</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2567" class="Symbol">((</a><a id="2569" href="DFA-Examples.DFA-Restricted-Bound.html#2545" class="Bound">hd</a> <a id="2572" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2576" href="DFA-Examples.DFA-Restricted-Bound.html#2550" class="Bound">tl</a><a id="2578" class="Symbol">)</a> <a id="2580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2582" href="DFA-Examples.DFA-Restricted-Bound.html#2555" class="Bound">eq</a><a id="2584" class="Symbol">)</a>
  <a id="2588" class="Symbol">;</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2596" href="DFA-Examples.DFA-Restricted-Bound.html#2596" class="Bound">all-false</a><a id="2605" class="Symbol">)</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2614" class="Symbol">(λ</a> <a id="2617" class="Symbol">{</a> <a id="2619" class="Symbol">(</a><a id="2620" href="DFA-Examples.DFA-Restricted-Bound.html#2620" class="Bound">hd</a> <a id="2623" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2627" href="DFA-Examples.DFA-Restricted-Bound.html#2627" class="Bound">tl</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">→</a> <a id="2633" href="DFA-Examples.DFA-Restricted-Bound.html#2596" class="Bound">all-false</a> <a id="2643" href="DFA-Examples.DFA-Restricted-Bound.html#2620" class="Bound">hd</a> <a id="2646" href="DFA-Examples.DFA-Restricted-Bound.html#2627" class="Bound">tl</a> <a id="2649" class="Symbol">})</a>
  <a id="2654" class="Symbol">}</a>
  <a id="2658" class="Keyword">where</a>
    <a id="2668" href="DFA-Examples.DFA-Restricted-Bound.html#2668" class="Function">g</a> <a id="2670" class="Symbol">:</a> <a id="2672" class="Symbol">(</a><a id="2673" href="DFA-Examples.DFA-Restricted-Bound.html#2673" class="Bound">i</a> <a id="2675" class="Symbol">:</a> <a id="2677" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2681" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a><a id="2682" class="Symbol">)</a> <a id="2684" class="Symbol">→</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2690" href="DFA-Examples.DFA-Restricted-Bound.html#2690" class="Bound">tl</a> <a id="2693" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2695" href="DFA-Examples.DFA-Restricted-Bound.html#2516" class="Bound">f</a> <a id="2697" class="Symbol">(</a><a id="2698" href="DFA-Examples.DFA-Restricted-Bound.html#2673" class="Bound">i</a> <a id="2700" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2704" href="DFA-Examples.DFA-Restricted-Bound.html#2690" class="Bound">tl</a><a id="2706" class="Symbol">)</a> <a id="2708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2710" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="2714" class="Symbol">)</a> <a id="2716" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2718" class="Symbol">∀</a> <a id="2720" href="DFA-Examples.DFA-Restricted-Bound.html#2720" class="Bound">tl</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="DFA-Examples.DFA-Restricted-Bound.html#2516" class="Bound">f</a> <a id="2727" class="Symbol">(</a><a id="2728" href="DFA-Examples.DFA-Restricted-Bound.html#2673" class="Bound">i</a> <a id="2730" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2734" href="DFA-Examples.DFA-Restricted-Bound.html#2720" class="Bound">tl</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2740" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
    <a id="2750" href="DFA-Examples.DFA-Restricted-Bound.html#2668" class="Function">g</a> <a id="2752" href="DFA-Examples.DFA-Restricted-Bound.html#2752" class="Bound">hd</a> <a id="2755" class="Symbol">=</a> <a id="2757" href="DFA-Examples.DFA-Restricted-Bound.html#2319" class="Function">dec-Vec</a> <a id="2765" href="DFA-Examples.DFA-Restricted-Bound.html#2513" class="Bound">n</a> <a id="2767" class="Symbol">λ</a> <a id="2769" href="DFA-Examples.DFA-Restricted-Bound.html#2769" class="Bound">tl</a> <a id="2772" class="Symbol">→</a> <a id="2774" href="DFA-Examples.DFA-Restricted-Bound.html#2516" class="Bound">f</a><a id="2775" class="Symbol">(</a><a id="2776" href="DFA-Examples.DFA-Restricted-Bound.html#2752" class="Bound">hd</a> <a id="2779" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2783" href="DFA-Examples.DFA-Restricted-Bound.html#2769" class="Bound">tl</a><a id="2785" class="Symbol">)</a>
    <a id="2791" href="DFA-Examples.DFA-Restricted-Bound.html#2791" class="Function">res</a> <a id="2795" class="Symbol">:</a> <a id="2797" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2800" href="DFA-Examples.DFA-Restricted-Bound.html#2800" class="Bound">hd</a> <a id="2803" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2805" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2808" href="DFA-Examples.DFA-Restricted-Bound.html#2808" class="Bound">tl</a> <a id="2811" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2813" href="DFA-Examples.DFA-Restricted-Bound.html#2516" class="Bound">f</a> <a id="2815" class="Symbol">(</a><a id="2816" href="DFA-Examples.DFA-Restricted-Bound.html#2800" class="Bound">hd</a> <a id="2819" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2823" href="DFA-Examples.DFA-Restricted-Bound.html#2808" class="Bound">tl</a><a id="2825" class="Symbol">)</a> <a id="2827" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2829" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2834" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2836" class="Symbol">∀</a> <a id="2838" href="DFA-Examples.DFA-Restricted-Bound.html#2838" class="Bound">hd</a> <a id="2841" href="DFA-Examples.DFA-Restricted-Bound.html#2841" class="Bound">tl</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="DFA-Examples.DFA-Restricted-Bound.html#2516" class="Bound">f</a> <a id="2848" class="Symbol">(</a><a id="2849" href="DFA-Examples.DFA-Restricted-Bound.html#2838" class="Bound">hd</a> <a id="2852" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2856" href="DFA-Examples.DFA-Restricted-Bound.html#2841" class="Bound">tl</a><a id="2858" class="Symbol">)</a> <a id="2860" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2862" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
    <a id="2872" href="DFA-Examples.DFA-Restricted-Bound.html#2791" class="Function">res</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="DFA-Examples.DFA-Restricted-Bound.html#1708" class="Function">dec-Fin</a> <a id="2886" href="DFA-Examples.DFA-Restricted-Bound.html#2668" class="Function">g</a>


<a id="2890" class="Keyword">record</a> <a id="AT"></a><a id="2897" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="2900" class="Symbol">(</a><a id="2901" href="DFA-Examples.DFA-Restricted-Bound.html#2901" class="Bound">n</a> <a id="2903" class="Symbol">:</a> <a id="2905" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">:</a> <a id="2910" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2914" class="Keyword">where</a>
  <a id="2922" class="Comment">-- an adversarial teacher who keeps track of</a>
  <a id="2969" class="Comment">-- words of length n.</a>
  <a id="2993" class="Keyword">constructor</a> <a id="adv-teacher"></a><a id="3005" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a>
  <a id="3019" class="Keyword">field</a>
    <a id="AT.words"></a><a id="3029" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a> <a id="3035" class="Symbol">:</a> <a id="3037" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Data.Vec.Base.html#1119" class="Datatype">V.Vec</a> <a id="3049" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="3051" href="DFA-Examples.DFA-Restricted-Bound.html#2901" class="Bound">n</a><a id="3052" class="Symbol">)</a>

  <a id="AT.len"></a><a id="3057" href="DFA-Examples.DFA-Restricted-Bound.html#3057" class="Function">len</a> <a id="3061" class="Symbol">:</a> <a id="3063" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="3067" href="DFA-Examples.DFA-Restricted-Bound.html#3057" class="Function">len</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3080" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a>

<a id="≢-cotrans"></a><a id="3087" href="DFA-Examples.DFA-Restricted-Bound.html#3087" class="Function">≢-cotrans</a> <a id="3097" class="Symbol">:</a> <a id="3099" class="Symbol">∀</a> <a id="3101" class="Symbol">{</a><a id="3102" href="DFA-Examples.DFA-Restricted-Bound.html#3102" class="Bound">b</a> <a id="3104" href="DFA-Examples.DFA-Restricted-Bound.html#3104" class="Bound">b&#39;</a> <a id="3107" class="Symbol">:</a> <a id="3109" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3113" class="Symbol">}</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="DFA-Examples.DFA-Restricted-Bound.html#3102" class="Bound">b</a> <a id="3119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3121" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3127" class="Symbol">→</a> <a id="3129" href="DFA-Examples.DFA-Restricted-Bound.html#3104" class="Bound">b&#39;</a> <a id="3132" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3134" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="DFA-Examples.DFA-Restricted-Bound.html#3102" class="Bound">b</a> <a id="3143" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3145" href="DFA-Examples.DFA-Restricted-Bound.html#3104" class="Bound">b&#39;</a>
<a id="3148" href="DFA-Examples.DFA-Restricted-Bound.html#3087" class="Function">≢-cotrans</a> <a id="3158" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3163" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3168" class="Symbol">()</a>


<a id="3173" class="Keyword">module</a> <a id="for-length"></a><a id="3180" href="DFA-Examples.DFA-Restricted-Bound.html#3180" class="Module">for-length</a> <a id="3191" class="Symbol">(</a><a id="3192" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="3194" class="Symbol">:</a> <a id="3196" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3197" class="Symbol">)</a> <a id="3199" class="Keyword">where</a>
  <a id="3207" class="Keyword">open</a> <a id="3212" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Module">AT</a>

  <a id="3218" class="Comment">-- teacher-correct : ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} →</a>
  <a id="for-length.mem-query"></a><a id="3295" href="DFA-Examples.DFA-Restricted-Bound.html#3295" class="Function">mem-query</a> <a id="3305" class="Symbol">:</a> <a id="3307" class="Symbol">(</a><a id="3308" href="DFA-Examples.DFA-Restricted-Bound.html#3308" class="Bound">st</a> <a id="3311" class="Symbol">:</a> <a id="3313" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="3316" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="3317" class="Symbol">)</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3326" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="3335" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3337" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="3340" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
  <a id="3344" href="DFA-Examples.DFA-Restricted-Bound.html#3295" class="Function">mem-query</a> <a id="3354" href="DFA-Examples.DFA-Restricted-Bound.html#3354" class="Bound">st</a> <a id="3357" href="DFA-Examples.DFA-Restricted-Bound.html#3357" class="Bound">w</a> <a id="3359" class="Keyword">with</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3372" href="DFA-Examples.DFA-Restricted-Bound.html#3357" class="Bound">w</a> <a id="3374" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="3378" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="3379" class="Symbol">)</a>
  <a id="3383" class="Symbol">...</a> <a id="3387" class="Symbol">|</a> <a id="3389" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3393" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="3399" class="Symbol">=</a> <a id="3401" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3407" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3409" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="3421" class="Symbol">(</a><a id="3422" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="3433" class="Bound">w</a> <a id="3435" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3437" class="Bound">st</a> <a id="3440" class="Symbol">.</a><a id="3441" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="3446" class="Symbol">)</a>
  <a id="3450" class="Symbol">...</a> <a id="3454" class="Symbol">|</a> <a id="3456" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3459" class="Symbol">_</a>  <a id="3462" class="Symbol">=</a> <a id="3464" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3472" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="3484" class="Symbol">(</a><a id="3485" class="Bound">st</a> <a id="3488" class="Symbol">.</a><a id="3489" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="3494" class="Symbol">)</a>
  <a id="for-length.equiv-query"></a><a id="3498" href="DFA-Examples.DFA-Restricted-Bound.html#3498" class="Function">equiv-query</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="3515" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="DFA.html#325" class="Record">DFA</a> <a id="3523" class="Symbol">→</a> <a id="3525" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3531" class="Symbol">(</a><a id="3532" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="3535" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="3536" class="Symbol">)</a>
  <a id="3540" href="DFA-Examples.DFA-Restricted-Bound.html#3498" class="Function">equiv-query</a> <a id="3552" href="DFA-Examples.DFA-Restricted-Bound.html#3552" class="Bound">st</a> <a id="3555" href="DFA-Examples.DFA-Restricted-Bound.html#3555" class="Bound">dfa</a> <a id="3559" class="Keyword">with</a> <a id="3564" href="DFA-Examples.DFA-Restricted-Bound.html#2319" class="Function">dec-Vec</a> <a id="3572" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="3574" class="Symbol">(λ</a> <a id="3577" href="DFA-Examples.DFA-Restricted-Bound.html#3577" class="Bound">w</a> <a id="3579" class="Symbol">→</a> <a id="3581" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA</a> <a id="3586" href="DFA-Examples.DFA-Restricted-Bound.html#3555" class="Bound">dfa</a> <a id="3590" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟧</a> <a id="3592" class="Symbol">(</a><a id="3593" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="3602" href="DFA-Examples.DFA-Restricted-Bound.html#3577" class="Bound">w</a><a id="3603" class="Symbol">))</a>
        <a id="3614" class="Comment">-- if there is some word of length n accepted by the DFA</a>
        <a id="3679" class="Comment">-- then save it in our list</a>
  <a id="3709" class="Symbol">...</a> <a id="3713" class="Symbol">|</a> <a id="3715" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3720" class="Symbol">(</a><a id="3721" href="DFA-Examples.DFA-Restricted-Bound.html#3721" class="Bound">w</a> <a id="3723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3725" class="Symbol">_)</a> <a id="3728" class="Symbol">=</a> <a id="3730" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3735" class="Symbol">(</a><a id="3736" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="3748" class="Symbol">(</a><a id="3749" href="DFA-Examples.DFA-Restricted-Bound.html#3721" class="Bound">w</a> <a id="3751" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3753" class="Bound">st</a> <a id="3756" class="Symbol">.</a><a id="3757" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="3762" class="Symbol">))</a>
  <a id="3767" class="Symbol">...</a> <a id="3771" class="Symbol">|</a> <a id="3773" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3778" class="Symbol">_</a> <a id="3780" class="Symbol">=</a> <a id="3782" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3787" class="Bound">st</a>
  <a id="for-length.teacher"></a><a id="3792" href="DFA-Examples.DFA-Restricted-Bound.html#3792" class="Function">teacher</a> <a id="3800" class="Symbol">:</a> <a id="3802" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a> <a id="3813" href="Level.html#521" class="Function">0ℓ</a>
  <a id="3818" href="DFA-Examples.DFA-Restricted-Bound.html#3792" class="Function">teacher</a> <a id="3826" class="Symbol">=</a> <a id="3828" class="Keyword">record</a>
    <a id="3839" class="Symbol">{</a> <a id="3841" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="3843" class="Symbol">=</a> <a id="3845" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="3848" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
    <a id="3854" class="Symbol">;</a> <a id="3856" href="DFA-Restricted-Learning.html#3920" class="Field">st₀</a> <a id="3860" class="Symbol">=</a> <a id="3862" class="Keyword">record</a>
      <a id="3875" class="Symbol">{</a> <a id="3877" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
      <a id="3894" class="Symbol">}</a>
    <a id="3900" class="Symbol">;</a> <a id="3902" href="DFA-Restricted-Learning.html#3932" class="Field">answer-member</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="DFA-Examples.DFA-Restricted-Bound.html#3295" class="Function">mem-query</a>
    <a id="3932" class="Symbol">;</a> <a id="3934" href="DFA-Restricted-Learning.html#3974" class="Field">answer-equiv</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="DFA-Examples.DFA-Restricted-Bound.html#3498" class="Function">equiv-query</a>
    <a id="3965" class="Symbol">}</a>
  <a id="for-length.teacher-nat"></a><a id="3969" href="DFA-Examples.DFA-Restricted-Bound.html#3969" class="Function">teacher-nat</a> <a id="3981" class="Symbol">:</a> <a id="3983" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="3992" class="Symbol">(</a><a id="3993" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="3996" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="3997" class="Symbol">)</a>
  <a id="4001" href="DFA-Examples.DFA-Restricted-Bound.html#3969" class="Function">teacher-nat</a> <a id="4013" class="Symbol">=</a> <a id="4015" href="Game-Definitions.html#4088" class="Function">Teacher.δ</a> <a id="4025" class="Symbol">(</a><a id="4026" href="DFA-Restricted-Learning.html#4650" class="Function">DFATeacher⇒Teacher</a> <a id="4045" href="DFA-Examples.DFA-Restricted-Bound.html#3792" class="Function">teacher</a><a id="4052" class="Symbol">)</a>

  <a id="4057" class="Keyword">module</a> <a id="for-length.with-learner"></a><a id="4064" href="DFA-Examples.DFA-Restricted-Bound.html#4064" class="Module">with-learner</a> <a id="4077" class="Symbol">{</a><a id="4078" href="DFA-Examples.DFA-Restricted-Bound.html#4078" class="Bound">ℓr</a> <a id="4081" class="Symbol">:</a> <a id="4083" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="DFA-Examples.DFA-Restricted-Bound.html#4091" class="Bound">R</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4099" href="DFA-Examples.DFA-Restricted-Bound.html#4078" class="Bound">ℓr</a><a id="4101" class="Symbol">}</a> <a id="4103" class="Symbol">{</a><a id="4104" href="DFA-Examples.DFA-Restricted-Bound.html#4104" class="Bound">ℓc</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">{</a><a id="4117" href="DFA-Examples.DFA-Restricted-Bound.html#4117" class="Bound">C</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4125" href="DFA-Examples.DFA-Restricted-Bound.html#4104" class="Bound">ℓc</a><a id="4127" class="Symbol">}</a> <a id="4129" class="Symbol">(</a><a id="4130" href="DFA-Examples.DFA-Restricted-Bound.html#4130" class="Bound">c</a> <a id="4132" class="Symbol">:</a> <a id="4134" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="4143" href="DFA-Examples.DFA-Restricted-Bound.html#4091" class="Bound">R</a> <a id="4145" href="DFA-Examples.DFA-Restricted-Bound.html#4117" class="Bound">C</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Keyword">where</a>
    <a id="4158" class="Keyword">open</a> <a id="4163" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="4168" href="DFA-Restricted-Learning.html#3561" class="Function">DFALearning-Semantics</a> <a id="4190" href="DFA-Examples.DFA-Restricted-Bound.html#3969" class="Function">teacher-nat</a> <a id="4202" href="DFA-Examples.DFA-Restricted-Bound.html#4130" class="Bound">c</a>
    <a id="for-length.with-learner.len[∷]&lt;k^n"></a><a id="4208" href="DFA-Examples.DFA-Restricted-Bound.html#4208" class="Function">len[∷]&lt;k^n</a> <a id="4219" class="Symbol">:</a> <a id="4221" class="Symbol">∀</a> <a id="4223" href="DFA-Examples.DFA-Restricted-Bound.html#4223" class="Bound">r</a> <a id="4225" class="Symbol">(</a><a id="4226" href="DFA-Examples.DFA-Restricted-Bound.html#4226" class="Bound">ℓ</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4240" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="4242" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="4243" class="Symbol">))</a> <a id="4246" class="Symbol">→</a> <a id="4248" class="Symbol">(</a><a id="4249" class="Number">1</a> <a id="4251" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4253" href="DFA-Examples.DFA-Restricted-Bound.html#4223" class="Bound">r</a><a id="4254" class="Symbol">)</a> <a id="4256" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4258" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4265" href="DFA-Examples.DFA-Restricted-Bound.html#4226" class="Bound">ℓ</a> <a id="4267" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4269" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="4271" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4273" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
                                          <a id="4317" class="Symbol">→</a> <a id="4319" href="DFA-Examples.DFA-Restricted-Bound.html#4223" class="Bound">r</a> <a id="4321" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4323" class="Symbol">(</a><a id="4324" class="Number">1</a> <a id="4326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4328" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4335" href="DFA-Examples.DFA-Restricted-Bound.html#4226" class="Bound">ℓ</a><a id="4336" class="Symbol">)</a> <a id="4338" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4340" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="4342" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4344" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
    <a id="4350" href="DFA-Examples.DFA-Restricted-Bound.html#4208" class="Function">len[∷]&lt;k^n</a> <a id="4361" href="DFA-Examples.DFA-Restricted-Bound.html#4361" class="Bound">r</a> <a id="4363" href="DFA-Examples.DFA-Restricted-Bound.html#4363" class="Bound">ℓ</a> <a id="4365" href="DFA-Examples.DFA-Restricted-Bound.html#4365" class="Bound">ineq</a> <a id="4370" class="Symbol">=</a>
                    <a id="4392" class="Symbol">(</a><a id="4393" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                    <a id="4419" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4425" class="Symbol">(</a><a id="4426" href="DFA-Examples.DFA-Restricted-Bound.html#4361" class="Bound">r</a> <a id="4428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4430" class="Symbol">(</a><a id="4431" class="Number">1</a> <a id="4433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4435" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4442" class="Symbol">(</a><a id="4443" href="DFA-Examples.DFA-Restricted-Bound.html#4363" class="Bound">ℓ</a><a id="4444" class="Symbol">)))</a> <a id="4448" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4451" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Data.Nat.Properties.html#15415" class="Function">ℕ.+-suc</a> <a id="4471" href="DFA-Examples.DFA-Restricted-Bound.html#4361" class="Bound">r</a> <a id="4473" class="Symbol">_)</a> <a id="4476" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
                    <a id="4498" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4504" class="Symbol">((</a><a id="4506" class="Number">1</a> <a id="4508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4510" href="DFA-Examples.DFA-Restricted-Bound.html#4361" class="Bound">r</a><a id="4511" class="Symbol">)</a> <a id="4513" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4515" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4522" class="Symbol">(</a><a id="4523" href="DFA-Examples.DFA-Restricted-Bound.html#4363" class="Bound">ℓ</a><a id="4524" class="Symbol">))</a> <a id="4527" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4530" href="DFA-Examples.DFA-Restricted-Bound.html#4365" class="Bound">ineq</a> <a id="4535" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
                    <a id="4557" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="4559" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4561" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
                    <a id="4583" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="4584" class="Symbol">)</a>
                    <a id="4606" class="Keyword">where</a> <a id="4612" class="Keyword">open</a> <a id="4617" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

    <a id="4636" class="Comment">-- the lower bound: if a teacher has answered &#39;len&#39; many queries already,</a>
    <a id="4714" class="Comment">-- then the teacher can defined for another r rounds if r + len &lt; k ^ n</a>
    <a id="for-length.with-learner.game-lower-bound"></a><a id="4790" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="4807" class="Symbol">:</a> <a id="4809" class="Symbol">∀</a> <a id="4811" href="DFA-Examples.DFA-Restricted-Bound.html#4811" class="Bound">r</a> <a id="4813" class="Symbol">(</a><a id="4814" href="DFA-Examples.DFA-Restricted-Bound.html#4814" class="Bound">t</a> <a id="4816" class="Symbol">:</a> <a id="4818" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="4821" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">(</a><a id="4825" href="DFA-Examples.DFA-Restricted-Bound.html#4825" class="Bound">q</a> <a id="4827" class="Symbol">:</a> <a id="4829" href="DFA-Examples.DFA-Restricted-Bound.html#4117" class="Bound">C</a><a id="4830" class="Symbol">)</a>
                       <a id="4855" class="Symbol">→</a> <a id="4857" href="DFA-Examples.DFA-Restricted-Bound.html#4811" class="Bound">r</a> <a id="4859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4861" href="DFA-Examples.DFA-Restricted-Bound.html#3057" class="Function">AT.len</a> <a id="4868" href="DFA-Examples.DFA-Restricted-Bound.html#4814" class="Bound">t</a> <a id="4870" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4872" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="4874" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4876" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
                       <a id="4901" class="Symbol">→</a> <a id="4903" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="4906" href="DFA-Examples.DFA-Restricted-Bound.html#4906" class="Bound">w</a> <a id="4908" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="4910" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4914" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="4916" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="4918" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="4920" href="DFA-Examples.DFA-Restricted-Bound.html#4906" class="Bound">w</a> <a id="4922" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="4924" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="4933" href="DFA-Examples.DFA-Restricted-Bound.html#4814" class="Bound">t</a> <a id="4935" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4937" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="4952" class="Symbol">(</a><a id="4953" href="DFA-Examples.DFA-Restricted-Bound.html#4814" class="Bound">t</a> <a id="4955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4957" href="DFA-Examples.DFA-Restricted-Bound.html#4825" class="Bound">q</a><a id="4958" class="Symbol">)</a> <a id="4960" href="DFA-Examples.DFA-Restricted-Bound.html#4811" class="Bound">r</a> <a id="4962" class="Symbol">(</a><a id="4963" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="4976" href="DFA-Examples.DFA-Restricted-Bound.html#4906" class="Bound">w</a><a id="4977" class="Symbol">)</a> 
    <a id="4984" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="5001" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="5008" href="DFA-Examples.DFA-Restricted-Bound.html#5008" class="Bound">t</a> <a id="5010" href="DFA-Examples.DFA-Restricted-Bound.html#5010" class="Bound">q</a> <a id="5012" href="DFA-Examples.DFA-Restricted-Bound.html#5012" class="Bound">len[t]&lt;k^n</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="DFA-Examples.DFA-Restricted-Bound.html#5058" class="Function">w</a> <a id="5027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5029" href="DFA-Examples.DFA-Restricted-Bound.html#5188" class="Function">w∉t</a> <a id="5033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5035" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
      <a id="5044" class="Keyword">where</a>
        <a id="5058" href="DFA-Examples.DFA-Restricted-Bound.html#5058" class="Function">w</a> <a id="5060" class="Symbol">:</a> <a id="5062" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5066" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="5068" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
        <a id="5078" href="DFA-Examples.DFA-Restricted-Bound.html#5058" class="Function">w</a> <a id="5080" class="Symbol">=</a> <a id="5082" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="5102" class="Symbol">(</a><a id="5103" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="5112" href="DFA-Examples.DFA-Restricted-Bound.html#5008" class="Bound">t</a><a id="5113" class="Symbol">)</a> <a id="5115" href="DFA-Examples.DFA-Restricted-Bound.html#5012" class="Bound">len[t]&lt;k^n</a><a id="5125" class="Symbol">)</a>
        <a id="5135" href="DFA-Examples.DFA-Restricted-Bound.html#5135" class="Function">dfa[w]</a> <a id="5142" class="Symbol">:</a> <a id="5144" href="DFA.html#325" class="Record">DFA</a>
        <a id="5156" href="DFA-Examples.DFA-Restricted-Bound.html#5135" class="Function">dfa[w]</a> <a id="5163" class="Symbol">=</a> <a id="5165" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="5178" href="DFA-Examples.DFA-Restricted-Bound.html#5058" class="Function">w</a>
        <a id="5188" href="DFA-Examples.DFA-Restricted-Bound.html#5188" class="Function">w∉t</a> <a id="5192" class="Symbol">:</a> <a id="5194" href="DFA-Examples.DFA-Restricted-Bound.html#5058" class="Function">w</a> <a id="5196" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="5198" class="Symbol">(</a><a id="5199" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="5208" href="DFA-Examples.DFA-Restricted-Bound.html#5008" class="Bound">t</a><a id="5209" class="Symbol">)</a>
        <a id="5219" href="DFA-Examples.DFA-Restricted-Bound.html#5188" class="Function">w∉t</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="5245" class="Symbol">(</a><a id="5246" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="5255" href="DFA-Examples.DFA-Restricted-Bound.html#5008" class="Bound">t</a><a id="5256" class="Symbol">)</a> <a id="5258" href="DFA-Examples.DFA-Restricted-Bound.html#5012" class="Bound">len[t]&lt;k^n</a><a id="5268" class="Symbol">)</a>
    <a id="5274" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5298" href="DFA-Examples.DFA-Restricted-Bound.html#5298" class="Bound">r</a><a id="5299" class="Symbol">)</a> <a id="5301" href="DFA-Examples.DFA-Restricted-Bound.html#5301" class="Bound">t</a> <a id="5303" href="DFA-Examples.DFA-Restricted-Bound.html#5303" class="Bound">q</a> <a id="5305" href="DFA-Examples.DFA-Restricted-Bound.html#5305" class="Bound">1+r+t&lt;k^n</a> <a id="5315" class="Keyword">with</a> <a id="5320" class="Symbol">(</a><a id="5321" href="DFA-Examples.DFA-Restricted-Bound.html#4130" class="Bound">c</a> <a id="5323" href="DFA-Examples.DFA-Restricted-Bound.html#5303" class="Bound">q</a><a id="5324" class="Symbol">)</a>
    <a id="5330" class="Symbol">...</a> <a id="5334" class="Symbol">|</a> <a id="5336" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="5347" href="DFA-Examples.DFA-Restricted-Bound.html#5347" class="Bound">v</a> <a id="5349" href="DFA-Examples.DFA-Restricted-Bound.html#5349" class="Bound">next</a> <a id="5354" class="Keyword">with</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5367" href="DFA-Examples.DFA-Restricted-Bound.html#5347" class="Bound">v</a> <a id="5369" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="5373" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a><a id="5374" class="Symbol">)</a>
    <a id="5380" class="Symbol">...</a>     <a id="5388" class="Symbol">|</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="5394" href="DFA-Examples.DFA-Restricted-Bound.html#5394" class="Bound">neq-len</a><a id="5401" class="Symbol">)</a> <a id="5403" class="Symbol">=</a>
              <a id="5419" class="Keyword">let</a>
                <a id="5439" href="DFA-Examples.DFA-Restricted-Bound.html#5439" class="Bound">w</a> <a id="5441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5443" href="DFA-Examples.DFA-Restricted-Bound.html#5443" class="Bound">w∉t</a> <a id="5447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5449" href="DFA-Examples.DFA-Restricted-Bound.html#5449" class="Bound">still-poss</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="5479" class="Bound">r</a> <a id="5481" class="Bound">t</a> <a id="5483" class="Symbol">(</a><a id="5484" class="Bound">next</a> <a id="5489" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="5494" class="Symbol">)</a> <a id="5496" class="Symbol">(</a><a id="5497" href="Data.Nat.Properties.html#11156" class="Function">ℕ.≤-&lt;-trans</a> <a id="5509" class="Symbol">(</a><a id="5510" href="Data.Nat.Properties.html#19575" class="Function">ℕ.m≤n+m</a> <a id="5518" class="Symbol">_</a> <a id="5520" class="Number">1</a><a id="5521" class="Symbol">)</a> <a id="5523" class="Bound">1+r+t&lt;k^n</a><a id="5532" class="Symbol">)</a>
              <a id="5548" class="Keyword">in</a>
              <a id="5565" href="DFA-Examples.DFA-Restricted-Bound.html#5439" class="Bound">w</a> <a id="5567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5569" href="DFA-Examples.DFA-Restricted-Bound.html#5443" class="Bound">w∉t</a> <a id="5573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5575" href="DFA-Examples.Password-DFA.html#4990" class="Function">password-dfa-rejects-other-lengths</a> <a id="5610" href="DFA-Examples.DFA-Restricted-Bound.html#5439" class="Bound">w</a> <a id="5612" class="Bound">v</a> <a id="5614" href="DFA-Examples.DFA-Restricted-Bound.html#5394" class="Bound">neq-len</a> <a id="5622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5624" href="DFA-Examples.DFA-Restricted-Bound.html#5449" class="Bound">still-poss</a>
    <a id="5639" class="Symbol">...</a>     <a id="5647" class="Symbol">|</a> <a id="5649" class="Symbol">(</a><a id="5650" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">=</a>
              <a id="5676" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="5678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5680" class="Symbol">(λ</a> <a id="5683" href="DFA-Examples.DFA-Restricted-Bound.html#5683" class="Bound">w∈t</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="DFA-Examples.DFA-Restricted-Bound.html#6202" class="Function">w∉v∷t</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5702" href="DFA-Examples.DFA-Restricted-Bound.html#5683" class="Bound">w∈t</a><a id="5705" class="Symbol">))</a>
                <a id="5724" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5726" href="DFA-Examples.Password-DFA.html#4707" class="Function">password-dfa-rejects-everything-else</a> <a id="5763" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="5765" class="Bound">v</a> <a id="5767" href="DFA-Examples.DFA-Restricted-Bound.html#6243" class="Function">w≢v</a>
                <a id="5787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5789" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5795" class="Symbol">(</a><a id="5796" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5802" href="DFA-Examples.DFA-Restricted-Bound.html#5960" class="Function">IH</a><a id="5804" class="Symbol">)</a>
              <a id="5820" class="Keyword">where</a>
                <a id="5842" href="DFA-Examples.DFA-Restricted-Bound.html#5842" class="Function">t&#39;</a> <a id="5845" class="Symbol">=</a> <a id="5847" class="Symbol">(</a><a id="5848" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="5860" class="Symbol">(</a><a id="5861" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="5872" class="Bound">v</a> <a id="5874" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5876" class="Bound">t</a> <a id="5878" class="Symbol">.</a><a id="5879" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="5884" class="Symbol">))</a>
                <a id="5903" href="DFA-Examples.DFA-Restricted-Bound.html#5903" class="Function">q&#39;</a> <a id="5906" class="Symbol">=</a> <a id="5908" class="Bound">next</a> <a id="5913" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
                <a id="5935" class="Keyword">opaque</a>
                  <a id="5960" href="DFA-Examples.DFA-Restricted-Bound.html#5960" class="Function">IH</a> <a id="5963" class="Symbol">:</a> <a id="5965" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="5968" href="DFA-Examples.DFA-Restricted-Bound.html#5968" class="Bound">w</a> <a id="5970" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="5972" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5976" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="5978" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="5980" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="5982" href="DFA-Examples.DFA-Restricted-Bound.html#5968" class="Bound">w</a> <a id="5984" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="5986" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="5995" href="DFA-Examples.DFA-Restricted-Bound.html#5842" class="Function">t&#39;</a> <a id="5998" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6000" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="6015" class="Symbol">(</a><a id="6016" href="DFA-Examples.DFA-Restricted-Bound.html#5842" class="Function">t&#39;</a> <a id="6019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6021" href="DFA-Examples.DFA-Restricted-Bound.html#5903" class="Function">q&#39;</a><a id="6023" class="Symbol">)</a> <a id="6025" class="Bound">r</a> <a id="6027" class="Symbol">(</a><a id="6028" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="6041" href="DFA-Examples.DFA-Restricted-Bound.html#5968" class="Bound">w</a><a id="6042" class="Symbol">)</a>
                  <a id="6062" href="DFA-Examples.DFA-Restricted-Bound.html#5960" class="Function">IH</a> <a id="6065" class="Symbol">=</a> <a id="6067" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="6084" class="Bound">r</a> <a id="6086" href="DFA-Examples.DFA-Restricted-Bound.html#5842" class="Function">t&#39;</a> <a id="6089" href="DFA-Examples.DFA-Restricted-Bound.html#5903" class="Function">q&#39;</a> <a id="6092" class="Symbol">(</a><a id="6093" href="DFA-Examples.DFA-Restricted-Bound.html#4208" class="Function">len[∷]&lt;k^n</a> <a id="6104" class="Bound">r</a> <a id="6106" class="Symbol">(</a><a id="6107" class="Bound">t</a> <a id="6109" class="Symbol">.</a><a id="6110" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="6115" class="Symbol">)</a> <a id="6117" class="Bound">1+r+t&lt;k^n</a><a id="6126" class="Symbol">)</a>

                <a id="6145" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="6147" class="Symbol">:</a> <a id="6149" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6153" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="6155" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
                <a id="6173" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="6175" class="Symbol">=</a> <a id="6177" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6183" href="DFA-Examples.DFA-Restricted-Bound.html#5960" class="Function">IH</a>
                <a id="6202" href="DFA-Examples.DFA-Restricted-Bound.html#6202" class="Function">w∉v∷t</a> <a id="6208" class="Symbol">=</a> <a id="6210" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6223" href="DFA-Examples.DFA-Restricted-Bound.html#5960" class="Function">IH</a><a id="6225" class="Symbol">)</a>
                <a id="6243" href="DFA-Examples.DFA-Restricted-Bound.html#6243" class="Function">w≢v</a> <a id="6247" class="Symbol">:</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="6259" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="6261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6263" class="Bound">v</a><a id="6264" class="Symbol">)</a> <a id="6266" class="Symbol">→</a> <a id="6268" href="Data.Empty.html#914" class="Function">⊥</a>
                <a id="6286" href="DFA-Examples.DFA-Restricted-Bound.html#6243" class="Function">w≢v</a> <a id="6290" href="DFA-Examples.DFA-Restricted-Bound.html#6290" class="Bound">toList[w]≡v</a> <a id="6302" class="Symbol">=</a> <a id="6304" href="DFA-Examples.DFA-Restricted-Bound.html#6202" class="Function">w∉v∷t</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                  <a id="6341" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="6343" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6346" href="Data.Vec.Properties.html#53812" class="Function">V.fromList∘toList</a> <a id="6364" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a> <a id="6366" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
                  <a id="6386" href="Data.Vec.Base.html#2821" class="Function">V.cast</a> <a id="6393" class="Symbol">(</a><a id="6394" href="Data.Vec.Properties.html#51231" class="Function">V.length-toList</a> <a id="6410" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a><a id="6411" class="Symbol">)</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="6425" class="Symbol">(</a><a id="6426" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="6435" href="DFA-Examples.DFA-Restricted-Bound.html#6145" class="Function">w</a><a id="6436" class="Symbol">))</a>
                    <a id="6459" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6462" href="Data.Vec.Properties.html#54195" class="Function">V.cast-fromList</a> <a id="6478" href="DFA-Examples.DFA-Restricted-Bound.html#6290" class="Bound">toList[w]≡v</a> <a id="6490" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
                  <a id="6510" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="6521" class="Bound">v</a>
                  <a id="6541" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="6542" class="Symbol">))</a>
                  <a id="6563" class="Keyword">where</a> <a id="6569" class="Keyword">open</a> <a id="6574" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
    <a id="6590" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6614" href="DFA-Examples.DFA-Restricted-Bound.html#6614" class="Bound">r</a><a id="6615" class="Symbol">)</a> <a id="6617" href="DFA-Examples.DFA-Restricted-Bound.html#6617" class="Bound">t</a> <a id="6619" href="DFA-Examples.DFA-Restricted-Bound.html#6619" class="Bound">q</a> <a id="6621" href="DFA-Examples.DFA-Restricted-Bound.html#6621" class="Bound">1+r+t&lt;k^n</a> <a id="6631" class="Symbol">|</a> <a id="6633" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="6645" href="DFA-Examples.DFA-Restricted-Bound.html#6645" class="Bound">hyp</a> <a id="6649" href="DFA-Examples.DFA-Restricted-Bound.html#6649" class="Bound">ret</a> <a id="6653" href="DFA-Examples.DFA-Restricted-Bound.html#6653" class="Bound">q&#39;</a>
                     <a id="6677" class="Keyword">with</a> <a id="6682" href="DFA-Examples.DFA-Restricted-Bound.html#2319" class="Function">dec-Vec</a> <a id="6690" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="6692" class="Symbol">(λ</a> <a id="6695" href="DFA-Examples.DFA-Restricted-Bound.html#6695" class="Bound">w</a> <a id="6697" class="Symbol">→</a> <a id="6699" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA</a> <a id="6704" href="DFA-Examples.DFA-Restricted-Bound.html#6645" class="Bound">hyp</a> <a id="6708" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟧</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="6720" href="DFA-Examples.DFA-Restricted-Bound.html#6695" class="Bound">w</a><a id="6721" class="Symbol">))</a>
    <a id="6728" class="Symbol">...</a> <a id="6732" class="Symbol">|</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6740" class="Symbol">(</a><a id="6741" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a> <a id="6743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6745" href="DFA-Examples.DFA-Restricted-Bound.html#6745" class="Bound">v∈L[hyp]</a><a id="6753" class="Symbol">))</a> <a id="6756" class="Symbol">=</a>
          <a id="6768" class="Comment">-- if the hypothesis accepts a word v of length n,</a>
          <a id="6829" class="Comment">-- then v distinguishes the hypothesis from our password dfa:</a>
          <a id="6901" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="6903" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6905" class="Symbol">((λ</a> <a id="6909" href="DFA-Examples.DFA-Restricted-Bound.html#6909" class="Bound">w∈t</a> <a id="6913" class="Symbol">→</a> <a id="6915" href="DFA-Examples.DFA-Restricted-Bound.html#7333" class="Function">w∉v∷t</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6928" href="DFA-Examples.DFA-Restricted-Bound.html#6909" class="Bound">w∈t</a><a id="6931" class="Symbol">))</a>
            <a id="6946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6948" class="Symbol">(</a><a id="6949" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="6958" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a> <a id="6960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6962" href="DFA-Examples.DFA-Restricted-Bound.html#3087" class="Function">≢-cotrans</a> <a id="6972" href="DFA-Examples.DFA-Restricted-Bound.html#7743" class="Function">v∉L[pwdfa]</a> <a id="6983" href="DFA-Examples.DFA-Restricted-Bound.html#6745" class="Bound">v∈L[hyp]</a><a id="6991" class="Symbol">)</a> <a id="6993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6995" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7001" class="Symbol">(</a><a id="7002" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7008" href="DFA-Examples.DFA-Restricted-Bound.html#7108" class="Function">IH</a><a id="7010" class="Symbol">))</a>
          <a id="7023" class="Keyword">where</a>
            <a id="7041" href="DFA-Examples.DFA-Restricted-Bound.html#7041" class="Function">t&#39;</a> <a id="7044" class="Symbol">=</a> <a id="7046" class="Symbol">(</a><a id="7047" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="7059" class="Symbol">(</a><a id="7060" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a> <a id="7062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7064" class="Bound">t</a> <a id="7066" class="Symbol">.</a><a id="7067" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="7072" class="Symbol">))</a>
            <a id="7087" class="Keyword">opaque</a>
              <a id="7108" href="DFA-Examples.DFA-Restricted-Bound.html#7108" class="Function">IH</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="7116" href="DFA-Examples.DFA-Restricted-Bound.html#7116" class="Bound">w</a> <a id="7118" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="7120" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7124" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="7126" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="7128" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="7130" href="DFA-Examples.DFA-Restricted-Bound.html#7116" class="Bound">w</a> <a id="7132" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="7134" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="7143" href="DFA-Examples.DFA-Restricted-Bound.html#7041" class="Function">t&#39;</a> <a id="7146" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7148" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="7163" class="Symbol">(</a><a id="7164" href="DFA-Examples.DFA-Restricted-Bound.html#7041" class="Function">t&#39;</a> <a id="7167" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7169" class="Bound">q&#39;</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Bound">r</a> <a id="7175" class="Symbol">(</a><a id="7176" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="7189" href="DFA-Examples.DFA-Restricted-Bound.html#7116" class="Bound">w</a><a id="7190" class="Symbol">)</a>
              <a id="7206" href="DFA-Examples.DFA-Restricted-Bound.html#7108" class="Function">IH</a> <a id="7209" class="Symbol">=</a> <a id="7211" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="7228" class="Bound">r</a> <a id="7230" href="DFA-Examples.DFA-Restricted-Bound.html#7041" class="Function">t&#39;</a> <a id="7233" class="Bound">q&#39;</a> <a id="7236" class="Symbol">(</a><a id="7237" href="DFA-Examples.DFA-Restricted-Bound.html#4208" class="Function">len[∷]&lt;k^n</a> <a id="7248" class="Bound">r</a> <a id="7250" class="Symbol">(</a><a id="7251" class="Bound">t</a> <a id="7253" class="Symbol">.</a><a id="7254" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="7259" class="Symbol">)</a> <a id="7261" class="Bound">1+r+t&lt;k^n</a><a id="7270" class="Symbol">)</a>
            <a id="7284" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7286" class="Symbol">:</a> <a id="7288" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7292" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="7294" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
            <a id="7308" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7310" class="Symbol">=</a> <a id="7312" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7318" href="DFA-Examples.DFA-Restricted-Bound.html#7108" class="Function">IH</a>
            <a id="7333" href="DFA-Examples.DFA-Restricted-Bound.html#7333" class="Function">w∉v∷t</a> <a id="7339" class="Symbol">=</a> <a id="7341" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7354" href="DFA-Examples.DFA-Restricted-Bound.html#7108" class="Function">IH</a><a id="7356" class="Symbol">)</a>
            <a id="7370" href="DFA-Examples.DFA-Restricted-Bound.html#7370" class="Function">w≢v</a> <a id="7374" class="Symbol">:</a> <a id="7376" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7378" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7380" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a>
            <a id="7394" href="DFA-Examples.DFA-Restricted-Bound.html#7370" class="Function">w≢v</a> <a id="7398" href="DFA-Examples.DFA-Restricted-Bound.html#7398" class="Bound">w≡v</a> <a id="7402" class="Symbol">=</a> <a id="7404" href="DFA-Examples.DFA-Restricted-Bound.html#7333" class="Function">w∉v∷t</a> <a id="7410" class="Symbol">(</a><a id="7411" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7416" href="DFA-Examples.DFA-Restricted-Bound.html#7398" class="Bound">w≡v</a><a id="7419" class="Symbol">)</a>
            <a id="7433" href="DFA-Examples.DFA-Restricted-Bound.html#7433" class="Function">toList[w]≢toList[v]</a> <a id="7453" class="Symbol">:</a> <a id="7455" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="7464" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7466" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7468" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="7477" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a>
            <a id="7491" href="DFA-Examples.DFA-Restricted-Bound.html#7433" class="Function">toList[w]≢toList[v]</a> <a id="7511" href="DFA-Examples.DFA-Restricted-Bound.html#7511" class="Bound">toL[w]≡toL[v]</a> <a id="7525" class="Symbol">=</a> <a id="7527" href="DFA-Examples.DFA-Restricted-Bound.html#7370" class="Function">w≢v</a> <a id="7531" class="Symbol">(</a><a id="7532" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
              <a id="7552" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7554" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7557" href="Data.Vec.Properties.html#2126" class="Function">V.toList-injective</a> <a id="7576" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7581" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a> <a id="7583" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7585" class="Symbol">(</a><a id="7586" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7590" href="DFA-Examples.DFA-Restricted-Bound.html#7511" class="Bound">toL[w]≡toL[v]</a><a id="7603" class="Symbol">)</a> <a id="7605" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
              <a id="7621" href="Data.Vec.Base.html#2821" class="Function">V.cast</a> <a id="7628" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7633" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a> <a id="7635" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7638" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">V.cast-is-id</a> <a id="7651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7656" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a> <a id="7658" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="7674" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a>
              <a id="7690" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="7691" class="Symbol">)</a>
              <a id="7707" class="Keyword">where</a> <a id="7713" class="Keyword">open</a> <a id="7718" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

            <a id="7743" href="DFA-Examples.DFA-Restricted-Bound.html#7743" class="Function">v∉L[pwdfa]</a> <a id="7754" class="Symbol">:</a> <a id="7756" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA</a> <a id="7761" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="7774" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7776" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟧</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="7788" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a><a id="7789" class="Symbol">)</a> <a id="7791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7793" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
            <a id="7811" href="DFA-Examples.DFA-Restricted-Bound.html#7743" class="Function">v∉L[pwdfa]</a> <a id="7822" class="Symbol">=</a>
              <a id="7838" href="DFA-Examples.Password-DFA.html#4707" class="Function">password-dfa-rejects-everything-else</a> <a id="7875" href="DFA-Examples.DFA-Restricted-Bound.html#7284" class="Function">w</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="7887" href="DFA-Examples.DFA-Restricted-Bound.html#6741" class="Bound">v</a><a id="7888" class="Symbol">)</a> <a id="7890" href="DFA-Examples.DFA-Restricted-Bound.html#7433" class="Function">toList[w]≢toList[v]</a>
    <a id="7914" class="Symbol">...</a> <a id="7918" class="Symbol">|</a> <a id="7920" class="Symbol">(</a><a id="7921" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7926" href="DFA-Examples.DFA-Restricted-Bound.html#7926" class="Bound">∀v→v∉L[hyp]</a><a id="7937" class="Symbol">)</a> <a id="7939" class="Symbol">=</a>
          <a id="7951" class="Comment">-- if the hypothesis rejects any word of length n</a>
          <a id="8011" class="Comment">-- then w is the distinguishing word</a>
          <a id="8058" href="DFA-Examples.DFA-Restricted-Bound.html#8454" class="Function">w</a> <a id="8060" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8062" href="DFA-Examples.DFA-Restricted-Bound.html#8503" class="Function">w∉t</a>
            <a id="8078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="8090" href="DFA-Examples.DFA-Restricted-Bound.html#8454" class="Function">w</a> <a id="8092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8094" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="8100" class="Symbol">(</a><a id="8101" href="DFA-Examples.DFA-Restricted-Bound.html#3087" class="Function">≢-cotrans</a> <a id="8111" class="Symbol">(</a><a id="8112" href="DFA-Examples.DFA-Restricted-Bound.html#7926" class="Bound">∀v→v∉L[hyp]</a> <a id="8124" href="DFA-Examples.DFA-Restricted-Bound.html#8454" class="Function">w</a><a id="8125" class="Symbol">)</a> <a id="8127" class="Symbol">(</a><a id="8128" href="DFA-Examples.Password-DFA.html#3624" class="Function">password-dfa-accepts-w</a> <a id="8151" href="DFA-Examples.DFA-Restricted-Bound.html#8454" class="Function">w</a><a id="8152" class="Symbol">)))</a>
            <a id="8168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8170" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8176" class="Symbol">(</a><a id="8177" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8183" href="DFA-Examples.DFA-Restricted-Bound.html#8276" class="Function">IH</a><a id="8185" class="Symbol">)</a>
          <a id="8197" class="Keyword">where</a>
            <a id="8215" href="DFA-Examples.DFA-Restricted-Bound.html#8215" class="Function">t&#39;</a> <a id="8218" class="Symbol">=</a> <a id="8220" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="8232" class="Symbol">(</a><a id="8233" class="Bound">t</a> <a id="8235" class="Symbol">.</a><a id="8236" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">words</a><a id="8241" class="Symbol">)</a>
            <a id="8255" class="Keyword">opaque</a>
              <a id="8276" href="DFA-Examples.DFA-Restricted-Bound.html#8276" class="Function">IH</a> <a id="8279" class="Symbol">:</a> <a id="8281" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="8284" href="DFA-Examples.DFA-Restricted-Bound.html#8284" class="Bound">w</a> <a id="8286" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="8288" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8292" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="8294" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a> <a id="8296" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="8298" href="DFA-Examples.DFA-Restricted-Bound.html#8284" class="Bound">w</a> <a id="8300" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="8302" href="DFA-Examples.DFA-Restricted-Bound.html#3029" class="Field">AT.words</a> <a id="8311" href="DFA-Examples.DFA-Restricted-Bound.html#8215" class="Function">t&#39;</a> <a id="8314" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8316" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="8331" class="Symbol">(</a><a id="8332" href="DFA-Examples.DFA-Restricted-Bound.html#8215" class="Function">t&#39;</a> <a id="8335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8337" class="Bound">q&#39;</a><a id="8339" class="Symbol">)</a> <a id="8341" class="Bound">r</a> <a id="8343" class="Symbol">(</a><a id="8344" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="8357" href="DFA-Examples.DFA-Restricted-Bound.html#8284" class="Bound">w</a><a id="8358" class="Symbol">)</a>
              <a id="8374" href="DFA-Examples.DFA-Restricted-Bound.html#8276" class="Function">IH</a> <a id="8377" class="Symbol">=</a> <a id="8379" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">game-lower-bound</a> <a id="8396" class="Bound">r</a> <a id="8398" href="DFA-Examples.DFA-Restricted-Bound.html#8215" class="Function">t&#39;</a> <a id="8401" class="Bound">q&#39;</a> <a id="8404" class="Symbol">(</a><a id="8405" href="Data.Nat.Properties.html#11156" class="Function">ℕ.≤-&lt;-trans</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Data.Nat.Properties.html#19575" class="Function">ℕ.m≤n+m</a> <a id="8426" class="Symbol">_</a> <a id="8428" class="Number">1</a><a id="8429" class="Symbol">)</a> <a id="8431" class="Bound">1+r+t&lt;k^n</a><a id="8440" class="Symbol">)</a>
            <a id="8454" href="DFA-Examples.DFA-Restricted-Bound.html#8454" class="Function">w</a> <a id="8456" class="Symbol">:</a> <a id="8458" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8462" href="DFA-Examples.DFA-Restricted-Bound.html#1428" class="Function">A</a> <a id="8464" href="DFA-Examples.DFA-Restricted-Bound.html#3192" class="Bound">n</a>
            <a id="8478" href="DFA-Examples.DFA-Restricted-Bound.html#8454" class="Function">w</a> <a id="8480" class="Symbol">=</a> <a id="8482" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8488" href="DFA-Examples.DFA-Restricted-Bound.html#8276" class="Function">IH</a>
            <a id="8503" href="DFA-Examples.DFA-Restricted-Bound.html#8503" class="Function">w∉t</a> <a id="8507" class="Symbol">=</a> <a id="8509" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8515" class="Symbol">(</a><a id="8516" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8522" href="DFA-Examples.DFA-Restricted-Bound.html#8276" class="Function">IH</a><a id="8524" class="Symbol">)</a>


<a id="8528" class="Comment">-- Main theorem:</a>
<a id="8545" class="Comment">--</a>
<a id="8548" class="Comment">-- Proof idea sketched in Section 2.3 of:</a>
<a id="8590" class="Comment">-- Dana Angluin. Queries and concept learning.</a>
<a id="8637" class="Comment">-- Mach. Learn., 2(4):319–342, 1987. doi: 10.1007/BF00116828.</a>
<a id="8699" class="Comment">--</a>
<a id="8702" class="Comment">-- Assume that there are at least two input symbols.</a>
<a id="8755" class="Comment">-- We show that for every polynomial P, there is a teacher</a>
<a id="8814" class="Comment">-- such that no learner can win the learning game with bound P.</a>
<a id="8878" class="Comment">-- Concretely: for every learner, there is some dfa (namely a password-dfa)</a>
<a id="8954" class="Comment">-- such that all answers by the teacher are consistent with this dfa.</a>
<a id="9024" class="Comment">--</a>
<a id="9027" class="Comment">-- The dfa has n + 2 states, where n is the length of the password</a>
<a id="9094" class="Comment">-- and any learner fails to learn the password dfa within P(n + 2)</a>
<a id="9161" class="Comment">-- queries. Here, n has to be chosen sufficiently large (via the construction</a>
<a id="9239" class="Comment">-- of &#39;bound&#39; below)</a>
<a id="thm-adversarial-teacher"></a><a id="9260" href="DFA-Examples.DFA-Restricted-Bound.html#9260" class="Function">thm-adversarial-teacher</a> <a id="9284" class="Symbol">:</a> <a id="9286" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="9288" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="9290" class="Number">2</a> <a id="9292" class="Symbol">→</a> <a id="9294" class="Symbol">∀</a> <a id="9296" class="Symbol">{</a><a id="9297" href="DFA-Examples.DFA-Restricted-Bound.html#9297" class="Bound">ℓc</a> <a id="9300" class="Symbol">:</a> <a id="9302" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9307" class="Symbol">}</a> <a id="9309" class="Symbol">(</a><a id="9310" href="DFA-Examples.DFA-Restricted-Bound.html#9310" class="Bound">P</a> <a id="9312" class="Symbol">:</a> <a id="9314" href="Polynomial-vs-Exponential-Growth.html#608" class="Function">Polynomial</a><a id="9324" class="Symbol">)</a> <a id="9326" class="Symbol">→</a>
   <a id="9331" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9334" href="DFA-Examples.DFA-Restricted-Bound.html#9334" class="Bound">teacher</a> <a id="9342" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9344" class="Symbol">∀</a> <a id="9346" class="Symbol">(</a><a id="9347" href="DFA-Examples.DFA-Restricted-Bound.html#9347" class="Bound">learner</a> <a id="9355" class="Symbol">:</a> <a id="9357" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="9365" href="DFA-Examples.DFA-Restricted-Bound.html#9297" class="Bound">ℓc</a><a id="9367" class="Symbol">)</a>
    <a id="9373" class="Symbol">→</a> <a id="9375" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9378" href="DFA-Examples.DFA-Restricted-Bound.html#9378" class="Bound">dfa</a> <a id="9382" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9384" href="DFA-Examples.DFA-Restricted-Bound.html#9347" class="Bound">learner</a> <a id="9392" href="Game-Definitions.html#8703" class="Function Operator">can&#39;t-learn</a> <a id="9404" href="DFA-Examples.DFA-Restricted-Bound.html#9378" class="Bound">dfa</a> <a id="9408" href="Game-Definitions.html#8703" class="Function Operator">from</a> <a id="9413" href="DFA-Examples.DFA-Restricted-Bound.html#9334" class="Bound">teacher</a> <a id="9421" href="Game-Definitions.html#8703" class="Function Operator">within</a> <a id="9428" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="9434" href="DFA-Examples.DFA-Restricted-Bound.html#9310" class="Bound">P</a> <a id="9436" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="9439" href="DFA.html#355" class="Field">DFA.states</a> <a id="9450" href="DFA-Examples.DFA-Restricted-Bound.html#9378" class="Bound">dfa</a> <a id="9454" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="9456" href="Game-Definitions.html#8703" class="Function Operator">rounds</a>

<a id="9464" href="DFA-Examples.DFA-Restricted-Bound.html#9260" class="Function">thm-adversarial-teacher</a> <a id="9488" href="DFA-Examples.DFA-Restricted-Bound.html#9488" class="Bound">k≥2</a> <a id="9492" href="DFA-Examples.DFA-Restricted-Bound.html#9492" class="Bound">P</a> <a id="9494" class="Symbol">=</a>
  <a id="9498" href="DFA-Examples.DFA-Restricted-Bound.html#3792" class="Function">teacher</a> <a id="9506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9508" class="Symbol">λ</a> <a id="9510" href="DFA-Examples.DFA-Restricted-Bound.html#9510" class="Bound">learner</a> <a id="9518" class="Symbol">→</a>
    <a id="9524" class="Keyword">let</a> <a id="9528" href="DFA-Examples.DFA-Restricted-Bound.html#9528" class="Bound">w</a> <a id="9530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9532" class="Symbol">_</a> <a id="9534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9536" href="DFA-Examples.DFA-Restricted-Bound.html#9536" class="Bound">still-poss</a> <a id="9547" class="Symbol">=</a>
          <a id="9559" href="DFA-Examples.DFA-Restricted-Bound.html#4790" class="Function">with-learner.game-lower-bound</a>
            <a id="9601" class="Symbol">(</a><a id="9602" href="Game-Definitions.html#2601" class="Function">Learner.δ</a> <a id="9612" href="DFA-Examples.DFA-Restricted-Bound.html#9510" class="Bound">learner</a><a id="9619" class="Symbol">)</a>
            <a id="9633" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">P[</a> <a id="9636" class="Number">2</a> <a id="9638" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9640" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a> <a id="9642" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">]</a>
            <a id="9656" href="DFA-Examples.DFA-Restricted-Bound.html#10275" class="Function">st₀</a>
            <a id="9672" class="Symbol">(</a><a id="9673" href="Game-Definitions.html#2712" class="Field">Learner.q₀</a> <a id="9684" href="DFA-Examples.DFA-Restricted-Bound.html#9510" class="Bound">learner</a><a id="9691" class="Symbol">)</a>
            <a id="9705" href="DFA-Examples.DFA-Restricted-Bound.html#10056" class="Function">P[2+n]&lt;k^n</a>
    <a id="9720" class="Keyword">in</a>
    <a id="9727" class="Symbol">(</a><a id="9728" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="9741" href="DFA-Examples.DFA-Restricted-Bound.html#9528" class="Bound">w</a><a id="9742" class="Symbol">)</a> <a id="9744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9746" href="DFA-Examples.DFA-Restricted-Bound.html#9536" class="Bound">still-poss</a>
  <a id="9759" class="Keyword">where</a>
    <a id="9769" class="Keyword">opaque</a>
        <a id="9784" class="Comment">-- opaque means: the proof does not depend on the concrete</a>
        <a id="9851" class="Comment">-- value of &#39;n&#39; as long as &#39;n&#39; has the following property:</a>
        <a id="9918" href="DFA-Examples.DFA-Restricted-Bound.html#9918" class="Function">bound</a> <a id="9924" class="Symbol">:</a> <a id="9926" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9929" href="DFA-Examples.DFA-Restricted-Bound.html#9929" class="Bound">n</a> <a id="9931" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9933" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="9939" href="DFA-Examples.DFA-Restricted-Bound.html#9492" class="Bound">P</a> <a id="9941" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="9944" class="Number">2</a> <a id="9946" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9948" href="DFA-Examples.DFA-Restricted-Bound.html#9929" class="Bound">n</a> <a id="9950" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="9952" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9954" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="9956" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="9958" href="DFA-Examples.DFA-Restricted-Bound.html#9929" class="Bound">n</a>
        <a id="9968" href="DFA-Examples.DFA-Restricted-Bound.html#9918" class="Function">bound</a> <a id="9974" class="Symbol">=</a> <a id="9976" href="Polynomial-vs-Exponential-Growth.html#4687" class="Function">poly[2+n]&lt;k^n</a> <a id="9990" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="9992" href="DFA-Examples.DFA-Restricted-Bound.html#9492" class="Bound">P</a> <a id="9994" href="DFA-Examples.DFA-Restricted-Bound.html#9488" class="Bound">k≥2</a>
    <a id="10002" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a> <a id="10004" class="Symbol">:</a> <a id="10006" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="10012" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a> <a id="10014" class="Symbol">=</a> <a id="10016" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="10022" href="DFA-Examples.DFA-Restricted-Bound.html#9918" class="Function">bound</a>
    <a id="10032" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">P[_]</a> <a id="10037" class="Symbol">=</a> <a id="10039" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="10045" href="DFA-Examples.DFA-Restricted-Bound.html#9492" class="Bound">P</a> <a id="10047" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[_]</a>
    <a id="10056" href="DFA-Examples.DFA-Restricted-Bound.html#10056" class="Function">P[2+n]&lt;k^n</a> <a id="10067" class="Symbol">:</a> <a id="10069" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">P[</a> <a id="10072" class="Number">2</a> <a id="10074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10076" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a> <a id="10078" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">]</a> <a id="10080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10082" class="Number">0</a> <a id="10084" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10086" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="10088" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="10090" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a>
    <a id="10096" href="DFA-Examples.DFA-Restricted-Bound.html#10056" class="Function">P[2+n]&lt;k^n</a> <a id="10107" class="Symbol">=</a> <a id="10109" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="10121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10127" class="Symbol">(</a><a id="10128" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">P[</a> <a id="10131" class="Number">2</a> <a id="10133" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10135" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a> <a id="10137" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">]</a> <a id="10139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10141" class="Number">0</a><a id="10142" class="Symbol">)</a> <a id="10144" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10147" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10158" class="Symbol">(</a><a id="10159" href="Data.Nat.Properties.html#15779" class="Function">ℕ.+-identityʳ</a> <a id="10173" class="Symbol">_)</a> <a id="10176" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="10184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="10190" class="Symbol">(</a><a id="10191" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">P[</a> <a id="10194" class="Number">2</a> <a id="10196" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10198" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a> <a id="10200" href="DFA-Examples.DFA-Restricted-Bound.html#10032" class="Function Operator">]</a><a id="10201" class="Symbol">)</a> <a id="10203" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="10206" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="10212" href="DFA-Examples.DFA-Restricted-Bound.html#9918" class="Function">bound</a> <a id="10218" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="10226" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="10228" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="10230" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a>
      <a id="10238" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="10246" class="Keyword">where</a> <a id="10252" class="Keyword">open</a> <a id="10257" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>
    <a id="10275" href="DFA-Examples.DFA-Restricted-Bound.html#10275" class="Function">st₀</a> <a id="10279" class="Symbol">:</a> <a id="10281" href="DFA-Examples.DFA-Restricted-Bound.html#2897" class="Record">AT</a> <a id="10284" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a>
    <a id="10290" href="DFA-Examples.DFA-Restricted-Bound.html#10275" class="Function">st₀</a> <a id="10294" class="Symbol">=</a> <a id="10296" href="DFA-Examples.DFA-Restricted-Bound.html#3005" class="InductiveConstructor">adv-teacher</a> <a id="10308" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

    <a id="10316" class="Keyword">instance</a>
      <a id="10331" href="DFA-Examples.DFA-Restricted-Bound.html#10331" class="Function">k-nonZero</a> <a id="10341" class="Symbol">:</a> <a id="10343" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10351" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a>
      <a id="10359" href="DFA-Examples.DFA-Restricted-Bound.html#10331" class="Function">k-nonZero</a> <a id="10369" class="Symbol">=</a> <a id="10371" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Data.Nat.Properties.html#6344" class="Function">ℕ.≤-trans</a> <a id="10392" class="Symbol">(</a><a id="10393" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10397" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="10400" class="Symbol">)</a> <a id="10402" href="DFA-Examples.DFA-Restricted-Bound.html#9488" class="Bound">k≥2</a><a id="10405" class="Symbol">)</a>

    <a id="10412" href="DFA-Examples.DFA-Restricted-Bound.html#10412" class="Function">0&lt;k^n</a> <a id="10418" class="Symbol">:</a> <a id="10420" class="Number">0</a> <a id="10422" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10424" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="10426" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="10428" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a>
    <a id="10434" href="DFA-Examples.DFA-Restricted-Bound.html#10412" class="Function">0&lt;k^n</a> <a id="10440" class="Symbol">=</a> <a id="10442" href="Data.Nat.Properties.html#31813" class="Function">ℕ.m^n&gt;0</a> <a id="10450" href="DFA-Examples.DFA-Restricted-Bound.html#1301" class="Bound">k</a> <a id="10452" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a>
    <a id="10458" class="Keyword">open</a> <a id="10463" href="DFA-Examples.DFA-Restricted-Bound.html#3180" class="Module">for-length</a> <a id="10474" href="DFA-Examples.DFA-Restricted-Bound.html#10002" class="Function">n</a></pre></body></html>


==> anc/html/DFA-Examples.Enumerator.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Enumerator (DFA-Examples.Enumerator)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFA-Examples.Enumerator</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">import</a> <a id="51" href="DFA.html" class="Module">DFA</a> <a id="55" class="Symbol">as</a> <a id="58" class="Module">D</a>
<a id="60" class="Keyword">open</a> <a id="65" class="Keyword">import</a> <a id="72" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="81" class="Keyword">open</a> <a id="86" class="Keyword">import</a> <a id="93" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="102" class="Keyword">open</a> <a id="107" class="Keyword">import</a> <a id="114" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="125" class="Keyword">open</a> <a id="130" class="Keyword">import</a> <a id="137" href="Data.List.html" class="Module">Data.List</a>
<a id="147" class="Keyword">import</a> <a id="154" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="174" class="Symbol">as</a> <a id="177" class="Module">ℕ</a>
<a id="179" class="Keyword">open</a> <a id="184" class="Keyword">import</a> <a id="191" href="Data.Product.html" class="Module">Data.Product</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Function.Base.html" class="Module">Function.Base</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="281" class="Keyword">module</a> <a id="288" href="DFA-Examples.Enumerator.html" class="Module">DFA-Examples.Enumerator</a> <a id="312" class="Symbol">(</a><a id="313" href="DFA-Examples.Enumerator.html#313" class="Bound">A</a> <a id="315" class="Symbol">:</a> <a id="317" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="321" href="Level.html#521" class="Function">0ℓ</a><a id="323" class="Symbol">)</a> <a id="325" class="Symbol">(</a><a id="326" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[_]</a> <a id="333" class="Symbol">:</a> <a id="335" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="337" class="Symbol">→</a> <a id="339" href="DFA.html#325" class="Record">D.DFA</a> <a id="345" href="DFA-Examples.Enumerator.html#313" class="Bound">A</a><a id="346" class="Symbol">)</a> <a id="348" class="Keyword">where</a>
<a id="354" class="Comment">-- Assume that we are provided with a function that sends a natural number</a>
<a id="429" class="Comment">-- n to the n-th DFA. Then we can build a simple learner</a>
<a id="486" class="Comment">-- that just enumerates all DFAs:</a>

<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="DFA.html" class="Module">DFA</a> <a id="537" href="DFA-Examples.Enumerator.html#313" class="Bound">A</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="DFALearning.html" class="Module">DFALearning</a> <a id="563" href="DFA-Examples.Enumerator.html#313" class="Bound">A</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="594" href="DFA.html#325" class="Record">DFA</a> <a id="598" href="DFALearning.html#414" class="Datatype">F</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="632" href="DFA.html#325" class="Record">DFA</a> <a id="636" href="DFALearning.html#414" class="Datatype">F</a> <a id="638" href="DFALearning.html#3316" class="Function">DFALearning-Semantics</a>

<a id="δ"></a><a id="661" href="DFA-Examples.Enumerator.html#661" class="Function">δ</a> <a id="663" class="Symbol">:</a> <a id="665" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="674" href="DFA.html#325" class="Record">DFA</a> <a id="678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="680" class="Comment">-- in state n, just guess the n-th DFA:</a>
<a id="720" class="Comment">-- if its wrong, continue with the next one</a>
<a id="764" href="DFA-Examples.Enumerator.html#661" class="Function">δ</a> <a id="766" href="DFA-Examples.Enumerator.html#766" class="Bound">n</a> <a id="768" class="Symbol">=</a> <a id="770" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="782" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[</a> <a id="787" href="DFA-Examples.Enumerator.html#766" class="Bound">n</a> <a id="789" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">]</a> <a id="791" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[</a> <a id="796" href="DFA-Examples.Enumerator.html#766" class="Bound">n</a> <a id="798" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">]</a> <a id="800" class="Symbol">(λ</a> <a id="803" href="DFA-Examples.Enumerator.html#803" class="Bound">_</a> <a id="805" class="Symbol">→</a> <a id="807" class="Number">1</a> <a id="809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="811" href="DFA-Examples.Enumerator.html#766" class="Bound">n</a><a id="812" class="Symbol">)</a>

<a id="enumerator"></a><a id="815" href="DFA-Examples.Enumerator.html#815" class="Function">enumerator</a> <a id="826" class="Symbol">:</a> <a id="828" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="836" href="Level.html#521" class="Function">0ℓ</a>
<a id="839" href="DFA-Examples.Enumerator.html#815" class="Function">enumerator</a> <a id="850" class="Symbol">=</a> <a id="852" class="Keyword">record</a>
  <a id="861" class="Symbol">{</a> <a id="863" href="Game-Definitions.html#2684" class="Field">C</a> <a id="865" class="Symbol">=</a> <a id="867" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="871" class="Symbol">;</a> <a id="873" href="Game-Definitions.html#2698" class="Field">R</a> <a id="875" class="Symbol">=</a> <a id="877" href="DFA.html#325" class="Record">DFA</a>
  <a id="883" class="Symbol">;</a> <a id="885" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="888" class="Symbol">=</a> <a id="890" class="Number">0</a>
  <a id="894" class="Symbol">;</a> <a id="896" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="907" class="Symbol">=</a> <a id="909" class="Keyword">record</a> <a id="916" class="Symbol">{</a>
    <a id="922" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="924" class="Symbol">=</a> <a id="926" href="DFA-Examples.Enumerator.html#661" class="Function">δ</a>
    <a id="932" class="Symbol">}</a>
  <a id="936" class="Symbol">}</a>

<a id="939" class="Comment">-- This learner is correct given that dfa[_] is surjective:</a>
<a id="999" class="Keyword">module</a> <a id="enumerator-correct"></a><a id="1006" href="DFA-Examples.Enumerator.html#1006" class="Module">enumerator-correct</a>
       <a id="1032" class="Comment">-- the index of a dfa in the sequence:</a>
       <a id="1078" class="Symbol">(</a><a id="1079" href="DFA-Examples.Enumerator.html#1079" class="Bound">b</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="DFA.html#325" class="Record">DFA</a> <a id="1087" class="Symbol">→</a> <a id="1089" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1090" class="Symbol">)</a>
       <a id="1099" class="Comment">-- so that dfa[ b M ] accepts the same language as M:</a>
       <a id="1160" class="Symbol">(</a><a id="1161" href="DFA-Examples.Enumerator.html#1161" class="Bound">surjective</a> <a id="1172" class="Symbol">:</a> <a id="1174" class="Symbol">∀</a> <a id="1176" class="Symbol">(</a><a id="1177" href="DFA-Examples.Enumerator.html#1177" class="Bound">M</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="DFA.html#325" class="Record">DFA</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="DFA-Examples.Enumerator.html#1177" class="Bound">M</a> <a id="1190" href="DFA.html#786" class="Function Operator">≈</a> <a id="1192" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[</a> <a id="1197" href="DFA-Examples.Enumerator.html#1079" class="Bound">b</a> <a id="1199" href="DFA-Examples.Enumerator.html#1177" class="Bound">M</a> <a id="1201" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">]</a><a id="1202" class="Symbol">)</a>
       <a id="1211" class="Keyword">where</a>

  <a id="1220" class="Comment">-- for a dfa with index k, it takes k + 1 queries to learn it</a>
  <a id="enumerator-correct.bound"></a><a id="1284" href="DFA-Examples.Enumerator.html#1284" class="Function">bound</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="DFA.html#325" class="Record">DFA</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="1302" href="DFA-Examples.Enumerator.html#1284" class="Function">bound</a> <a id="1308" href="DFA-Examples.Enumerator.html#1308" class="Bound">M</a> <a id="1310" class="Symbol">=</a> <a id="1312" class="Number">1</a> <a id="1314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1316" href="DFA-Examples.Enumerator.html#1079" class="Bound">b</a> <a id="1318" href="DFA-Examples.Enumerator.html#1308" class="Bound">M</a>

  <a id="enumerator-correct.enumerator-step-bounded"></a><a id="1323" href="DFA-Examples.Enumerator.html#1323" class="Function">enumerator-step-bounded</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="1366" href="DFA-Examples.Enumerator.html#661" class="Function">δ</a> <a id="1368" class="Number">0</a> <a id="1370" href="DFA-Examples.Enumerator.html#1284" class="Function">bound</a>
  <a id="1378" href="DFA-Examples.Enumerator.html#1323" class="Function">enumerator-step-bounded</a> <a id="1402" class="Symbol">=</a>
    <a id="1408" class="Keyword">record</a>
     <a id="1420" class="Symbol">{</a> <a id="1422" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="1428" class="Symbol">=</a> <a id="1430" href="Function.Base.html#704" class="Function">id</a>
     <a id="1438" class="Symbol">;</a> <a id="1440" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="1447" class="Symbol">=</a> <a id="1449" class="Symbol">λ</a> <a id="1451" href="DFA-Examples.Enumerator.html#1451" class="Bound">n</a> <a id="1453" href="DFA-Examples.Enumerator.html#1453" class="Bound">M</a> <a id="1455" class="Symbol">→</a> <a id="1457" href="DFA-Examples.Enumerator.html#1451" class="Bound">n</a> <a id="1459" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1461" href="DFA-Examples.Enumerator.html#1079" class="Bound">b</a> <a id="1463" href="DFA-Examples.Enumerator.html#1453" class="Bound">M</a> 
     <a id="1471" class="Symbol">;</a> <a id="1473" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a> <a id="1484" class="Symbol">=</a> <a id="1486" class="Symbol">λ</a> <a id="1488" href="DFA-Examples.Enumerator.html#1488" class="Bound">_</a> <a id="1490" class="Symbol">→</a> <a id="1492" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
     <a id="1501" class="Symbol">;</a> <a id="1503" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="1521" class="Symbol">=</a> <a id="1523" class="Symbol">λ</a> <a id="1525" href="DFA-Examples.Enumerator.html#1525" class="Bound">_</a> <a id="1527" href="DFA-Examples.Enumerator.html#1527" class="Bound">_</a> <a id="1529" href="DFA-Examples.Enumerator.html#1529" class="Bound">q≤idx</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1541" href="DFA-Examples.Enumerator.html#1529" class="Bound">q≤idx</a>
     <a id="1552" class="Symbol">;</a> <a id="1554" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="1563" class="Symbol">=</a> <a id="1565" class="Symbol">λ</a> <a id="1567" class="Symbol">{</a><a id="1568" href="DFA-Examples.Enumerator.html#1568" class="Bound">n</a><a id="1569" class="Symbol">}</a> <a id="1571" class="Symbol">{</a><a id="1572" href="DFA-Examples.Enumerator.html#1572" class="Bound">M</a><a id="1573" class="Symbol">}</a> <a id="1575" href="DFA-Examples.Enumerator.html#1575" class="Bound">n≤idx[M]</a> <a id="1584" href="DFA-Examples.Enumerator.html#1584" class="Bound">w</a> <a id="1586" href="DFA-Examples.Enumerator.html#1586" class="Bound">M⟦w⟧≢dfa[n]⟦w⟧</a> <a id="1601" class="Symbol">→</a>
                <a id="1619" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Data.Nat.Properties.html#14004" class="Function">ℕ.m≤n⇒m&lt;n∨m≡n</a> <a id="1639" href="DFA-Examples.Enumerator.html#1575" class="Bound">n≤idx[M]</a><a id="1647" class="Symbol">)</a> <a id="1649" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1652" class="Symbol">λ</a>
                <a id="1670" class="Symbol">{</a> <a id="1672" class="Symbol">(</a><a id="1673" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1678" href="DFA-Examples.Enumerator.html#1678" class="Bound">n&lt;idx[M]</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="DFA-Examples.Enumerator.html#1678" class="Bound">n&lt;idx[M]</a> <a id="1699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1701" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Data.Nat.Properties.html#6055" class="Function">ℕ.≤-reflexive</a> <a id="1720" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1724" class="Symbol">)</a>
                <a id="1742" class="Symbol">;</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1750" href="DFA-Examples.Enumerator.html#1750" class="Bound">n≡idx[M]</a><a id="1758" class="Symbol">)</a> <a id="1760" class="Symbol">→</a>
                  <a id="1780" class="Comment">-- a contradiction, because M⟦w⟧≢dfa[n]⟦w⟧ refutes</a>
                  <a id="1849" class="Comment">-- the most recent conjecture dfa[ n ]:</a>
                  <a id="1907" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1914" class="Symbol">(</a><a id="1915" href="DFA-Examples.Enumerator.html#1586" class="Bound">M⟦w⟧≢dfa[n]⟦w⟧</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                    <a id="1957" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="1962" href="DFA-Examples.Enumerator.html#1572" class="Bound">M</a> <a id="1964" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="1966" href="DFA-Examples.Enumerator.html#1584" class="Bound">w</a> <a id="1968" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1971" class="Symbol">(</a><a id="1972" href="DFA-Examples.Enumerator.html#1161" class="Bound">surjective</a> <a id="1983" href="DFA-Examples.Enumerator.html#1572" class="Bound">M</a><a id="1984" class="Symbol">)</a> <a id="1986" href="DFA-Examples.Enumerator.html#1584" class="Bound">w</a> <a id="1988" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
                    <a id="2010" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="2015" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[</a> <a id="2020" href="DFA-Examples.Enumerator.html#1079" class="Bound">b</a> <a id="2022" href="DFA-Examples.Enumerator.html#1572" class="Bound">M</a> <a id="2024" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">]</a> <a id="2026" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="2028" href="DFA-Examples.Enumerator.html#1584" class="Bound">w</a> <a id="2030" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2033" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2038" class="Symbol">(λ</a> <a id="2041" href="DFA-Examples.Enumerator.html#2041" class="Bound">-</a> <a id="2043" class="Symbol">→</a> <a id="2045" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="2050" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[</a> <a id="2055" href="DFA-Examples.Enumerator.html#2041" class="Bound">-</a> <a id="2057" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">]</a> <a id="2059" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="2061" href="DFA-Examples.Enumerator.html#1584" class="Bound">w</a><a id="2062" class="Symbol">)</a> <a id="2064" href="DFA-Examples.Enumerator.html#1750" class="Bound">n≡idx[M]</a> <a id="2073" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
                    <a id="2095" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="2100" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">dfa[</a> <a id="2105" href="DFA-Examples.Enumerator.html#1568" class="Bound">n</a> <a id="2107" href="DFA-Examples.Enumerator.html#326" class="Bound Operator">]</a> <a id="2109" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="2111" href="DFA-Examples.Enumerator.html#1584" class="Bound">w</a>
                  <a id="2131" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="2132" class="Symbol">))</a>
                <a id="2151" class="Symbol">}</a>
     <a id="2158" class="Symbol">}</a>
     <a id="2165" class="Keyword">where</a> <a id="2171" class="Keyword">open</a> <a id="2176" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

  <a id="2191" class="Comment">-- This learner wins against every teacher:</a>
  <a id="enumerator-correct.thm"></a><a id="2237" href="DFA-Examples.Enumerator.html#2237" class="Function">thm</a> <a id="2241" class="Symbol">:</a> <a id="2243" class="Symbol">∀</a> <a id="2245" class="Symbol">{</a><a id="2246" href="DFA-Examples.Enumerator.html#2246" class="Bound">ℓt</a><a id="2248" class="Symbol">}</a> <a id="2250" class="Symbol">(</a><a id="2251" href="DFA-Examples.Enumerator.html#2251" class="Bound">teacher</a> <a id="2259" class="Symbol">:</a> <a id="2261" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="2272" href="DFA-Examples.Enumerator.html#2246" class="Bound">ℓt</a><a id="2274" class="Symbol">)</a>
      <a id="2282" class="Symbol">→</a> <a id="2284" href="DFA-Examples.Enumerator.html#815" class="Function">enumerator</a> <a id="2295" href="Game-Definitions.html#8487" class="Function Operator">defeats</a> <a id="2303" href="DFA-Examples.Enumerator.html#2251" class="Bound">teacher</a> <a id="2311" href="Game-Definitions.html#8487" class="Function Operator">with-bound</a> <a id="2322" class="Symbol">(λ</a> <a id="2325" href="DFA-Examples.Enumerator.html#2325" class="Bound">-</a> <a id="2327" class="Symbol">→</a> <a id="2329" class="Number">1</a> <a id="2331" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2333" href="DFA-Examples.Enumerator.html#1079" class="Bound">b</a> <a id="2335" href="DFA-Examples.Enumerator.html#2325" class="Bound">-</a><a id="2336" class="Symbol">)</a>
  <a id="2340" href="DFA-Examples.Enumerator.html#2237" class="Function">thm</a> <a id="2344" href="DFA-Examples.Enumerator.html#2344" class="Bound">teacher</a> <a id="2352" class="Symbol">=</a>
    <a id="2358" href="Learner-Correctness.html#6491" class="Function">Correctness.learner-correct</a>
      <a id="2392" class="Symbol">(</a><a id="2393" href="Game-Definitions.html#4320" class="Field">Teacher.teacher-on</a> <a id="2412" class="Symbol">(</a><a id="2413" href="DFALearning.html#5119" class="Function">DFATeacher⇒Teacher</a> <a id="2432" href="DFA-Examples.Enumerator.html#2344" class="Bound">teacher</a><a id="2439" class="Symbol">))</a>
      <a id="2448" class="Symbol">(</a><a id="2449" class="Keyword">record</a> <a id="2456" class="Symbol">{</a> <a id="2458" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="2460" class="Symbol">=</a> <a id="2462" href="DFA-Examples.Enumerator.html#661" class="Function">δ</a> <a id="2464" class="Symbol">})</a> <a id="2467" class="Number">0</a> <a id="2469" href="DFA-Examples.Enumerator.html#1284" class="Function">bound</a> <a id="2475" href="DFA-Examples.Enumerator.html#1323" class="Function">enumerator-step-bounded</a> <a id="2499" class="Symbol">(</a><a id="2500" href="DFALearning.html#3711" class="Field">DFATeacher.st₀</a> <a id="2515" href="DFA-Examples.Enumerator.html#2344" class="Bound">teacher</a><a id="2522" class="Symbol">)</a>
    <a id="2528" class="Keyword">where</a>
      <a id="2540" class="Keyword">open</a> <a id="2545" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="2563" href="DFALearning.html#1801" class="Function">F-map</a></pre></body></html>


==> anc/html/DFA-Examples.Password-DFA.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Password-DFA (DFA-Examples.Password-DFA)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFA-Examples.Password-DFA</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a> <a id="44" class="Keyword">hiding</a> <a id="51" class="Symbol">(</a><a id="52" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="55" class="Symbol">)</a>
<a id="57" class="Keyword">import</a> <a id="64" href="DFA.html" class="Module">DFA</a> <a id="68" class="Symbol">as</a> <a id="71" class="Module">D</a>
<a id="73" class="Keyword">open</a> <a id="78" class="Keyword">import</a> <a id="85" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="95" class="Keyword">hiding</a> <a id="102" class="Symbol">(</a><a id="103" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a><a id="106" class="Symbol">;</a> <a id="108" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="111" class="Symbol">)</a>
<a id="113" class="Keyword">open</a> <a id="118" class="Keyword">import</a> <a id="125" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="134" class="Symbol">as</a> <a id="137" class="Module">ℕ</a>
<a id="139" class="Keyword">open</a> <a id="144" class="Keyword">import</a> <a id="151" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="181" class="Keyword">using</a> <a id="187" class="Symbol">(</a><a id="188" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="191" class="Symbol">;</a> <a id="193" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a><a id="198" class="Symbol">)</a>
<a id="200" class="Keyword">import</a> <a id="207" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="216" class="Symbol">as</a> <a id="219" class="Module">Fin</a>
<a id="223" class="Keyword">open</a> <a id="228" class="Keyword">import</a> <a id="235" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="246" class="Keyword">open</a> <a id="251" class="Keyword">import</a> <a id="258" href="Data.List.html" class="Module">Data.List</a>
<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>
<a id="501" class="Keyword">import</a> <a id="508" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="517" class="Symbol">as</a> <a id="520" class="Module">V</a>
<a id="522" class="Keyword">import</a> <a id="529" href="Data.Vec.Properties.html" class="Module">Data.Vec.Properties</a> <a id="549" class="Symbol">as</a> <a id="552" class="Module">V</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="575" class="Keyword">using</a> <a id="581" class="Symbol">(</a><a id="582" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="585" class="Symbol">)</a>
<a id="587" class="Keyword">import</a> <a id="594" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="614" class="Symbol">as</a> <a id="617" class="Module">ℕ</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Data.Product.html" class="Module">Data.Product</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Function.Base.html" class="Module">Function.Base</a>
<a id="670" class="Keyword">open</a> <a id="675" class="Keyword">import</a> <a id="682" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Data.Vec.Relation.Binary.Equality.Cast.html" class="Module">Data.Vec.Relation.Binary.Equality.Cast</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a><a id="816" class="Symbol">;</a> <a id="818" class="Keyword">module</a> <a id="825" href="Data.Vec.Relation.Binary.Equality.Cast.html#3134" class="Module">CastReasoning</a><a id="838" class="Symbol">)</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="883" class="Keyword">using</a> <a id="889" class="Symbol">(</a><a id="890" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="904" class="Symbol">)</a>
<a id="906" class="Keyword">open</a> <a id="911" class="Keyword">import</a> <a id="918" href="Utils.html" class="Module">Utils</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>
<a id="958" class="Keyword">open</a> <a id="963" class="Keyword">import</a> <a id="970" href="Finite.html" class="Module">Finite</a>

<a id="978" class="Keyword">module</a> <a id="985" href="DFA-Examples.Password-DFA.html" class="Module">DFA-Examples.Password-DFA</a> <a id="1011" class="Symbol">(</a><a id="1012" href="DFA-Examples.Password-DFA.html#1012" class="Bound">k</a> <a id="1014" class="Symbol">:</a> <a id="1016" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1017" class="Symbol">)</a> <a id="1019" class="Keyword">where</a>

<a id="1026" class="Keyword">private</a>
  <a id="A"></a><a id="1036" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="1038" class="Symbol">:</a> <a id="1040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1044" href="Level.html#521" class="Function">0ℓ</a>
  <a id="1049" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="1051" class="Symbol">=</a> <a id="1053" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1057" href="DFA-Examples.Password-DFA.html#1012" class="Bound">k</a>


<a id="1061" class="Keyword">open</a> <a id="1066" class="Keyword">import</a> <a id="1073" href="DFA.html" class="Module">DFA</a> <a id="1077" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a>

<a id="1080" class="Keyword">private</a>
  <a id="⟦DFA_⟧"></a><a id="1090" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA_⟧</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="DFA.html#716" class="Function">DFA.⟦DFA⟧₀</a>

<a id="sink"></a><a id="1111" href="DFA-Examples.Password-DFA.html#1111" class="Function">sink</a> <a id="1116" class="Symbol">:</a> <a id="1118" class="Symbol">∀</a> <a id="1120" class="Symbol">{</a><a id="1121" href="DFA-Examples.Password-DFA.html#1121" class="Bound">n</a><a id="1122" class="Symbol">}</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1130" class="Symbol">(</a><a id="1131" class="Number">2</a> <a id="1133" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1135" href="DFA-Examples.Password-DFA.html#1121" class="Bound">n</a><a id="1136" class="Symbol">)</a>
<a id="1138" href="DFA-Examples.Password-DFA.html#1111" class="Function">sink</a> <a id="1143" class="Symbol">{</a><a id="1144" href="DFA-Examples.Password-DFA.html#1144" class="Bound">n</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">=</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1163" href="DFA-Examples.Password-DFA.html#1144" class="Bound">n</a><a id="1164" class="Symbol">))</a>
<a id="1167" class="Comment">-- The transition function of a password dfa</a>
<a id="1212" class="Comment">--   states:</a>
<a id="1225" class="Comment">--   0 is the first state</a>
<a id="1251" class="Comment">--   1+n (Fin.suc (fromℕ (ℕ.suc n))) is the sink state</a>
<a id="accepting"></a><a id="1306" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" class="Symbol">{</a><a id="1321" href="DFA-Examples.Password-DFA.html#1321" class="Bound">n</a><a id="1322" class="Symbol">}</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1330" class="Symbol">(</a><a id="1331" class="Number">2</a> <a id="1333" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1335" href="DFA-Examples.Password-DFA.html#1321" class="Bound">n</a><a id="1336" class="Symbol">)</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1345" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a> <a id="1355" class="Symbol">{</a><a id="1356" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="1362" class="Symbol">}</a> <a id="1364" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1380" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a> <a id="1390" class="Symbol">{</a><a id="1391" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="1397" class="Symbol">}</a> <a id="1399" class="Symbol">(</a><a id="1400" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1408" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a><a id="1416" class="Symbol">)</a> <a id="1418" class="Symbol">=</a> <a id="1420" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1426" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1443" href="DFA-Examples.Password-DFA.html#1443" class="Bound">n</a><a id="1444" class="Symbol">}</a> <a id="1446" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="1463" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a> <a id="1473" class="Symbol">{</a><a id="1474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1480" href="DFA-Examples.Password-DFA.html#1480" class="Bound">n</a><a id="1481" class="Symbol">}</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1492" href="DFA-Examples.Password-DFA.html#1492" class="Bound">x</a><a id="1493" class="Symbol">)</a> <a id="1495" class="Symbol">=</a> <a id="1497" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a> <a id="1507" class="Symbol">{</a><a id="1508" href="DFA-Examples.Password-DFA.html#1480" class="Bound">n</a><a id="1509" class="Symbol">}</a> <a id="1511" href="DFA-Examples.Password-DFA.html#1492" class="Bound">x</a>

<a id="password-dfa-δ"></a><a id="1514" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="1529" class="Symbol">:</a> <a id="1531" class="Symbol">∀</a> <a id="1533" class="Symbol">{</a><a id="1534" href="DFA-Examples.Password-DFA.html#1534" class="Bound">n</a><a id="1535" class="Symbol">}</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1543" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="1545" href="DFA-Examples.Password-DFA.html#1534" class="Bound">n</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1553" class="Symbol">(</a><a id="1554" class="Number">2</a> <a id="1556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1558" href="DFA-Examples.Password-DFA.html#1534" class="Bound">n</a><a id="1559" class="Symbol">)</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1571" class="Symbol">(</a><a id="1572" class="Number">1</a> <a id="1574" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1576" href="DFA-Examples.Password-DFA.html#1534" class="Bound">n</a><a id="1577" class="Symbol">)</a>
<a id="1579" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="1594" class="Symbol">{</a><a id="1595" class="Number">0</a><a id="1596" class="Symbol">}</a> <a id="1598" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="1603" class="Symbol">_</a> <a id="1605" class="Symbol">_</a> <a id="1607" class="Symbol">=</a> <a id="1609" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a>
<a id="1618" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="1633" class="Symbol">{</a><a id="1634" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1640" href="DFA-Examples.Password-DFA.html#1640" class="Bound">n</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">(</a><a id="1644" href="DFA-Examples.Password-DFA.html#1644" class="Bound">a</a> <a id="1646" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1650" href="DFA-Examples.Password-DFA.html#1650" class="Bound">w</a><a id="1651" class="Symbol">)</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1662" href="DFA-Examples.Password-DFA.html#1662" class="Bound">x</a><a id="1663" class="Symbol">)</a> <a id="1665" href="DFA-Examples.Password-DFA.html#1665" class="Bound">i</a> <a id="1667" class="Symbol">=</a>
  <a id="1671" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1679" class="Symbol">(</a><a id="1680" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="1695" href="DFA-Examples.Password-DFA.html#1650" class="Bound">w</a> <a id="1697" href="DFA-Examples.Password-DFA.html#1662" class="Bound">x</a> <a id="1699" href="DFA-Examples.Password-DFA.html#1665" class="Bound">i</a><a id="1700" class="Symbol">)</a>
<a id="1702" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="1717" class="Symbol">{</a><a id="1718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1724" href="DFA-Examples.Password-DFA.html#1724" class="Bound">n</a><a id="1725" class="Symbol">}</a> <a id="1727" class="Symbol">(</a><a id="1728" href="DFA-Examples.Password-DFA.html#1728" class="Bound">a</a> <a id="1730" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1734" href="DFA-Examples.Password-DFA.html#1734" class="Bound">w</a><a id="1735" class="Symbol">)</a> <a id="1737" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="1746" href="DFA-Examples.Password-DFA.html#1746" class="Bound">i</a> <a id="1748" class="Symbol">=</a>
  <a id="1752" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1757" class="Symbol">(</a><a id="1758" href="DFA-Examples.Password-DFA.html#1728" class="Bound">a</a> <a id="1760" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin.≟</a> <a id="1766" href="DFA-Examples.Password-DFA.html#1746" class="Bound">i</a><a id="1767" class="Symbol">)</a> <a id="1769" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1772" class="Symbol">λ</a>
  <a id="1776" class="Symbol">{</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1783" class="Symbol">_)</a> <a id="1786" class="Symbol">→</a> <a id="1788" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a>
  <a id="1799" class="Symbol">;</a> <a id="1801" class="Symbol">(</a><a id="1802" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1805" class="Symbol">_)</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="DFA-Examples.Password-DFA.html#1111" class="Function">sink</a> <a id="1815" class="Comment">-- fromℕ (ℕ.suc n) -- sink state</a>
  <a id="1850" class="Symbol">}</a>

<a id="password-dfa-δ-suc"></a><a id="1853" href="DFA-Examples.Password-DFA.html#1853" class="Function">password-dfa-δ-suc</a> <a id="1872" class="Symbol">:</a> <a id="1874" class="Symbol">∀</a> <a id="1876" class="Symbol">{</a><a id="1877" href="DFA-Examples.Password-DFA.html#1877" class="Bound">n</a><a id="1878" class="Symbol">}</a> <a id="1880" class="Symbol">→</a> <a id="1882" class="Symbol">(</a><a id="1883" href="DFA-Examples.Password-DFA.html#1883" class="Bound">a</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">→</a> <a id="1892" class="Symbol">(</a><a id="1893" href="DFA-Examples.Password-DFA.html#1893" class="Bound">w</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1901" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="1903" href="DFA-Examples.Password-DFA.html#1877" class="Bound">n</a><a id="1904" class="Symbol">)</a> <a id="1906" class="Symbol">→</a> <a id="1908" class="Symbol">∀</a> <a id="1910" href="DFA-Examples.Password-DFA.html#1910" class="Bound">q</a> <a id="1912" href="DFA-Examples.Password-DFA.html#1912" class="Bound">i</a>
                   <a id="1933" class="Symbol">→</a> <a id="1935" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="1950" class="Symbol">(</a><a id="1951" href="DFA-Examples.Password-DFA.html#1883" class="Bound">a</a> <a id="1953" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1957" href="DFA-Examples.Password-DFA.html#1893" class="Bound">w</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1969" href="DFA-Examples.Password-DFA.html#1910" class="Bound">q</a><a id="1970" class="Symbol">)</a> <a id="1972" href="DFA-Examples.Password-DFA.html#1912" class="Bound">i</a> <a id="1974" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1976" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1984" class="Symbol">(</a><a id="1985" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="2000" href="DFA-Examples.Password-DFA.html#1893" class="Bound">w</a> <a id="2002" href="DFA-Examples.Password-DFA.html#1910" class="Bound">q</a> <a id="2004" href="DFA-Examples.Password-DFA.html#1912" class="Bound">i</a><a id="2005" class="Symbol">)</a>
<a id="2007" href="DFA-Examples.Password-DFA.html#1853" class="Function">password-dfa-δ-suc</a> <a id="2026" href="DFA-Examples.Password-DFA.html#2026" class="Bound">a</a> <a id="2028" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="2033" href="DFA-Examples.Password-DFA.html#2033" class="Bound">q</a> <a id="2035" href="DFA-Examples.Password-DFA.html#2035" class="Bound">i</a> <a id="2037" class="Symbol">=</a> <a id="2039" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2044" href="DFA-Examples.Password-DFA.html#1853" class="Function">password-dfa-δ-suc</a> <a id="2063" href="DFA-Examples.Password-DFA.html#2063" class="Bound">a</a> <a id="2065" class="Symbol">(</a><a id="2066" href="DFA-Examples.Password-DFA.html#2066" class="Bound">x</a> <a id="2068" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2072" href="DFA-Examples.Password-DFA.html#2072" class="Bound">w</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2084" href="DFA-Examples.Password-DFA.html#2084" class="Bound">q</a><a id="2085" class="Symbol">)</a> <a id="2087" href="DFA-Examples.Password-DFA.html#2087" class="Bound">i</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2096" href="DFA-Examples.Password-DFA.html#1853" class="Function">password-dfa-δ-suc</a> <a id="2115" href="DFA-Examples.Password-DFA.html#2115" class="Bound">a</a> <a id="2117" class="Symbol">(</a><a id="2118" href="DFA-Examples.Password-DFA.html#2118" class="Bound">x</a> <a id="2120" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2124" href="DFA-Examples.Password-DFA.html#2124" class="Bound">w</a><a id="2125" class="Symbol">)</a> <a id="2127" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="2136" href="DFA-Examples.Password-DFA.html#2136" class="Bound">i</a> <a id="2138" class="Symbol">=</a> <a id="2140" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="password-dfa"></a><a id="2146" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="2159" class="Symbol">:</a> <a id="2161" class="Symbol">∀</a> <a id="2163" class="Symbol">{</a><a id="2164" href="DFA-Examples.Password-DFA.html#2164" class="Bound">n</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2173" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="2175" href="DFA-Examples.Password-DFA.html#2164" class="Bound">n</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="DFA.html#325" class="Record">DFA</a>
<a id="2183" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="2196" class="Symbol">{</a><a id="2197" href="DFA-Examples.Password-DFA.html#2197" class="Bound">n</a><a id="2198" class="Symbol">}</a> <a id="2200" href="DFA-Examples.Password-DFA.html#2200" class="Bound">w</a> <a id="2202" class="Symbol">=</a> <a id="2204" class="Keyword">record</a>
   <a id="2214" class="Comment">--  states = elements of Fin (2 + n):</a>
   <a id="2255" class="Comment">-- 0 -&gt; 1 -&gt; ... -&gt; n → 1+n</a>
   <a id="2286" class="Symbol">{</a> <a id="2288" href="DFA.html#355" class="Field">states</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2303" class="Symbol">(</a><a id="2304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2310" href="DFA-Examples.Password-DFA.html#2197" class="Bound">n</a><a id="2311" class="Symbol">)</a>
   <a id="2316" class="Symbol">;</a> <a id="2318" href="DFA.html#407" class="Field">q₀</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a>
   <a id="2335" class="Symbol">;</a> <a id="2337" href="DFA.html#418" class="Field">δ</a> <a id="2339" class="Symbol">=</a> <a id="2341" class="Symbol">λ</a> <a id="2343" href="DFA-Examples.Password-DFA.html#2343" class="Bound">q</a> <a id="2345" href="DFA-Examples.Password-DFA.html#2345" class="Bound">a</a> <a id="2347" class="Symbol">→</a> <a id="2349" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2357" class="Symbol">(</a><a id="2358" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="2373" href="DFA-Examples.Password-DFA.html#2200" class="Bound">w</a> <a id="2375" href="DFA-Examples.Password-DFA.html#2343" class="Bound">q</a> <a id="2377" href="DFA-Examples.Password-DFA.html#2345" class="Bound">a</a><a id="2378" class="Symbol">)</a>
   <a id="2383" class="Symbol">;</a> <a id="2385" href="DFA.html#436" class="Field">accepts</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="DFA-Examples.Password-DFA.html#1306" class="Function">accepting</a>
   <a id="2408" class="Symbol">}</a>

<a id="2411" class="Keyword">open</a> <a id="2416" href="DFA.html#325" class="Module">DFA</a> <a id="2420" class="Keyword">using</a> <a id="2426" class="Symbol">(</a><a id="2427" href="DFA.html#458" class="Function">δ*</a><a id="2429" class="Symbol">;</a> <a id="2431" href="DFA.html#436" class="Field">accepts</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Keyword">renaming</a> <a id="2449" class="Symbol">(</a><a id="2450" href="DFA.html#525" class="Function Operator">⟦Q_⟧</a> <a id="2455" class="Symbol">to</a> <a id="2458" class="Function Operator">L[_/_]</a><a id="2464" class="Symbol">)</a>

<a id="password-dfa-∷-δ*"></a><a id="2467" href="DFA-Examples.Password-DFA.html#2467" class="Function">password-dfa-∷-δ*</a> <a id="2485" class="Symbol">:</a> <a id="2487" class="Symbol">∀</a> <a id="2489" class="Symbol">{</a><a id="2490" href="DFA-Examples.Password-DFA.html#2490" class="Bound">n</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">→</a> <a id="2495" class="Symbol">(</a><a id="2496" href="DFA-Examples.Password-DFA.html#2496" class="Bound">a</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a><a id="2501" class="Symbol">)</a> <a id="2503" class="Symbol">→</a> <a id="2505" class="Symbol">(</a><a id="2506" href="DFA-Examples.Password-DFA.html#2506" class="Bound">w</a> <a id="2508" class="Symbol">:</a> <a id="2510" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2514" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="2516" href="DFA-Examples.Password-DFA.html#2490" class="Bound">n</a><a id="2517" class="Symbol">)</a> <a id="2519" class="Symbol">→</a> <a id="2521" class="Symbol">∀</a> <a id="2523" href="DFA-Examples.Password-DFA.html#2523" class="Bound">q</a> <a id="2525" href="DFA-Examples.Password-DFA.html#2525" class="Bound">v</a>
               <a id="2542" class="Symbol">→</a> <a id="2544" href="DFA.html#458" class="Function">δ*</a> <a id="2547" class="Symbol">(</a><a id="2548" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="2561" class="Symbol">(</a><a id="2562" href="DFA-Examples.Password-DFA.html#2496" class="Bound">a</a> <a id="2564" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2568" href="DFA-Examples.Password-DFA.html#2506" class="Bound">w</a><a id="2569" class="Symbol">))</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2581" href="DFA-Examples.Password-DFA.html#2523" class="Bound">q</a><a id="2582" class="Symbol">)</a> <a id="2584" href="DFA-Examples.Password-DFA.html#2525" class="Bound">v</a> <a id="2586" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2588" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2596" class="Symbol">(</a><a id="2597" href="DFA.html#458" class="Function">δ*</a> <a id="2600" class="Symbol">(</a><a id="2601" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="2614" href="DFA-Examples.Password-DFA.html#2506" class="Bound">w</a><a id="2615" class="Symbol">)</a> <a id="2617" href="DFA-Examples.Password-DFA.html#2523" class="Bound">q</a> <a id="2619" href="DFA-Examples.Password-DFA.html#2525" class="Bound">v</a><a id="2620" class="Symbol">)</a>
<a id="2622" href="DFA-Examples.Password-DFA.html#2467" class="Function">password-dfa-∷-δ*</a> <a id="2640" href="DFA-Examples.Password-DFA.html#2640" class="Bound">a</a> <a id="2642" href="DFA-Examples.Password-DFA.html#2642" class="Bound">w</a> <a id="2644" class="Symbol">_</a> <a id="2646" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2656" href="DFA-Examples.Password-DFA.html#2467" class="Function">password-dfa-∷-δ*</a> <a id="2674" href="DFA-Examples.Password-DFA.html#2674" class="Bound">a</a> <a id="2676" href="DFA-Examples.Password-DFA.html#2676" class="Bound">w</a> <a id="2678" href="DFA-Examples.Password-DFA.html#2678" class="Bound">q</a> <a id="2680" class="Symbol">(</a><a id="2681" href="DFA-Examples.Password-DFA.html#2681" class="Bound">i</a> <a id="2683" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2685" href="DFA-Examples.Password-DFA.html#2685" class="Bound">v</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Keyword">rewrite</a> <a id="2696" class="Symbol">(</a><a id="2697" href="DFA-Examples.Password-DFA.html#1853" class="Function">password-dfa-δ-suc</a> <a id="2716" href="DFA-Examples.Password-DFA.html#2674" class="Bound">a</a> <a id="2718" href="DFA-Examples.Password-DFA.html#2676" class="Bound">w</a> <a id="2720" href="DFA-Examples.Password-DFA.html#2678" class="Bound">q</a> <a id="2722" href="DFA-Examples.Password-DFA.html#2681" class="Bound">i</a><a id="2723" class="Symbol">)</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="DFA-Examples.Password-DFA.html#2467" class="Function">password-dfa-∷-δ*</a> <a id="2745" href="DFA-Examples.Password-DFA.html#2674" class="Bound">a</a> <a id="2747" href="DFA-Examples.Password-DFA.html#2676" class="Bound">w</a> <a id="2749" href="DFA-Examples.Password-DFA.html#2762" class="Function">q&#39;</a> <a id="2752" href="DFA-Examples.Password-DFA.html#2685" class="Bound">v</a>
  <a id="2756" class="Keyword">where</a> <a id="2762" href="DFA-Examples.Password-DFA.html#2762" class="Function">q&#39;</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2775" class="Symbol">(</a><a id="2776" href="DFA-Examples.Password-DFA.html#1514" class="Function">password-dfa-δ</a> <a id="2791" href="DFA-Examples.Password-DFA.html#2676" class="Bound">w</a> <a id="2793" href="DFA-Examples.Password-DFA.html#2678" class="Bound">q</a> <a id="2795" href="DFA-Examples.Password-DFA.html#2681" class="Bound">i</a><a id="2796" class="Symbol">)</a>

<a id="L[password-dfa-∷]"></a><a id="2799" href="DFA-Examples.Password-DFA.html#2799" class="Function">L[password-dfa-∷]</a> <a id="2817" class="Symbol">:</a> <a id="2819" class="Symbol">∀</a> <a id="2821" class="Symbol">{</a><a id="2822" href="DFA-Examples.Password-DFA.html#2822" class="Bound">n</a><a id="2823" class="Symbol">}</a> <a id="2825" class="Symbol">→</a> <a id="2827" class="Symbol">(</a><a id="2828" href="DFA-Examples.Password-DFA.html#2828" class="Bound">a</a> <a id="2830" class="Symbol">:</a> <a id="2832" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a><a id="2833" class="Symbol">)</a> <a id="2835" class="Symbol">→</a> <a id="2837" class="Symbol">(</a><a id="2838" href="DFA-Examples.Password-DFA.html#2838" class="Bound">w</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2846" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="2848" href="DFA-Examples.Password-DFA.html#2822" class="Bound">n</a><a id="2849" class="Symbol">)</a> <a id="2851" class="Symbol">→</a> <a id="2853" class="Symbol">∀</a> <a id="2855" href="DFA-Examples.Password-DFA.html#2855" class="Bound">q</a>
               <a id="2872" class="Symbol">→</a> <a id="2874" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">L[</a> <a id="2877" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="2890" class="Symbol">(</a><a id="2891" href="DFA-Examples.Password-DFA.html#2828" class="Bound">a</a> <a id="2893" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2897" href="DFA-Examples.Password-DFA.html#2838" class="Bound">w</a><a id="2898" class="Symbol">)</a> <a id="2900" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">/</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2911" href="DFA-Examples.Password-DFA.html#2855" class="Bound">q</a><a id="2912" class="Symbol">)</a> <a id="2914" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">]</a> <a id="2916" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2918" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">L[</a> <a id="2921" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="2934" href="DFA-Examples.Password-DFA.html#2838" class="Bound">w</a> <a id="2936" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">/</a> <a id="2938" href="DFA-Examples.Password-DFA.html#2855" class="Bound">q</a> <a id="2940" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">]</a>
<a id="2942" href="DFA-Examples.Password-DFA.html#2799" class="Function">L[password-dfa-∷]</a> <a id="2960" href="DFA-Examples.Password-DFA.html#2960" class="Bound">a</a> <a id="2962" href="DFA-Examples.Password-DFA.html#2962" class="Bound">w</a> <a id="2964" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="2966" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a> <a id="2968" class="Symbol">=</a> <a id="2970" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2978" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">L[</a> <a id="2981" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a> <a id="2987" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">/</a> <a id="2989" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="2997" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="2999" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">]</a> <a id="3001" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a> <a id="3003" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3006" href="DFA.html#609" class="Function">DFA.⟦Q⟧-δ*</a> <a id="3017" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3032" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a><a id="3033" class="Symbol">)</a> <a id="3035" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a> <a id="3037" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3041" href="DFA.html#436" class="Field">accepts</a> <a id="3049" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a> <a id="3055" class="Symbol">(</a><a id="3056" href="DFA.html#458" class="Function">δ*</a> <a id="3059" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3074" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a><a id="3075" class="Symbol">)</a> <a id="3077" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a><a id="3078" class="Symbol">)</a> <a id="3080" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3083" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3088" class="Symbol">(</a><a id="3089" href="DFA.html#436" class="Field">accepts</a> <a id="3097" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a><a id="3102" class="Symbol">)</a> <a id="3104" class="Symbol">(</a><a id="3105" href="DFA-Examples.Password-DFA.html#2467" class="Function">password-dfa-∷-δ*</a> <a id="3123" href="DFA-Examples.Password-DFA.html#2960" class="Bound">a</a> <a id="3125" href="DFA-Examples.Password-DFA.html#2962" class="Bound">w</a> <a id="3127" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="3129" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a><a id="3130" class="Symbol">)</a> <a id="3132" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3136" href="DFA.html#436" class="Field">accepts</a> <a id="3144" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3159" class="Symbol">(</a><a id="3160" href="DFA.html#458" class="Function">δ*</a> <a id="3163" href="DFA-Examples.Password-DFA.html#3307" class="Function">[w]</a> <a id="3167" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="3169" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a><a id="3170" class="Symbol">))</a> <a id="3173" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="3179" href="DFA.html#436" class="Field">accepts</a> <a id="3187" href="DFA-Examples.Password-DFA.html#3307" class="Function">[w]</a> <a id="3191" class="Symbol">(</a><a id="3192" href="DFA.html#458" class="Function">δ*</a> <a id="3195" href="DFA-Examples.Password-DFA.html#3307" class="Function">[w]</a> <a id="3199" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="3201" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a><a id="3202" class="Symbol">)</a> <a id="3204" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3207" href="DFA.html#609" class="Function">DFA.⟦Q⟧-δ*</a> <a id="3218" href="DFA-Examples.Password-DFA.html#3307" class="Function">[w]</a> <a id="3222" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="3224" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a> <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="3230" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">L[</a> <a id="3233" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="3246" href="DFA-Examples.Password-DFA.html#2962" class="Bound">w</a> <a id="3248" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">/</a> <a id="3250" href="DFA-Examples.Password-DFA.html#2964" class="Bound">q</a> <a id="3252" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">]</a> <a id="3254" href="DFA-Examples.Password-DFA.html#2966" class="Bound">v</a>
  <a id="3258" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3262" class="Keyword">where</a>
    <a id="3272" href="DFA-Examples.Password-DFA.html#3272" class="Function">[a∷w]</a> <a id="3278" class="Symbol">=</a> <a id="3280" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="3293" class="Symbol">(</a><a id="3294" href="DFA-Examples.Password-DFA.html#2960" class="Bound">a</a> <a id="3296" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3300" href="DFA-Examples.Password-DFA.html#2962" class="Bound">w</a><a id="3301" class="Symbol">)</a>
    <a id="3307" href="DFA-Examples.Password-DFA.html#3307" class="Function">[w]</a> <a id="3311" class="Symbol">=</a> <a id="3313" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="3326" class="Symbol">(</a><a id="3327" href="DFA-Examples.Password-DFA.html#2962" class="Bound">w</a><a id="3328" class="Symbol">)</a>
    <a id="3334" class="Keyword">open</a> <a id="3339" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="password-dfa-sink"></a><a id="3352" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="3370" class="Symbol">:</a> <a id="3372" class="Symbol">∀</a> <a id="3374" class="Symbol">{</a><a id="3375" href="DFA-Examples.Password-DFA.html#3375" class="Bound">n</a><a id="3376" class="Symbol">}</a> <a id="3378" class="Symbol">→</a> <a id="3380" class="Symbol">(</a><a id="3381" href="DFA-Examples.Password-DFA.html#3381" class="Bound">w</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3389" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="3391" href="DFA-Examples.Password-DFA.html#3375" class="Bound">n</a><a id="3392" class="Symbol">)</a> <a id="3394" class="Symbol">→</a> <a id="3396" class="Symbol">∀</a> <a id="3398" href="DFA-Examples.Password-DFA.html#3398" class="Bound">v</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">L[</a> <a id="3405" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="3418" href="DFA-Examples.Password-DFA.html#3381" class="Bound">w</a> <a id="3420" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">/</a> <a id="3422" href="DFA-Examples.Password-DFA.html#1111" class="Function">sink</a> <a id="3427" href="DFA-Examples.Password-DFA.html#2458" class="Function Operator">]</a> <a id="3429" href="DFA-Examples.Password-DFA.html#3398" class="Bound">v</a> <a id="3431" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3433" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3439" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="3457" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="3462" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3472" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="3490" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="3495" class="Symbol">(</a><a id="3496" href="DFA-Examples.Password-DFA.html#3496" class="Bound">x</a> <a id="3498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3500" href="DFA-Examples.Password-DFA.html#3500" class="Bound">v</a><a id="3501" class="Symbol">)</a> <a id="3503" class="Symbol">=</a> <a id="3505" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="3523" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="3528" href="DFA-Examples.Password-DFA.html#3500" class="Bound">v</a>
<a id="3530" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="3548" class="Symbol">(</a><a id="3549" href="DFA-Examples.Password-DFA.html#3549" class="Bound">a</a> <a id="3551" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3555" href="DFA-Examples.Password-DFA.html#3555" class="Bound">w</a><a id="3556" class="Symbol">)</a> <a id="3558" href="DFA-Examples.Password-DFA.html#3558" class="Bound">v</a> <a id="3560" class="Keyword">rewrite</a> <a id="3568" class="Symbol">(</a><a id="3569" href="DFA-Examples.Password-DFA.html#2799" class="Function">L[password-dfa-∷]</a> <a id="3587" href="DFA-Examples.Password-DFA.html#3549" class="Bound">a</a> <a id="3589" href="DFA-Examples.Password-DFA.html#3555" class="Bound">w</a> <a id="3591" href="DFA-Examples.Password-DFA.html#1111" class="Function">sink</a> <a id="3596" href="DFA-Examples.Password-DFA.html#3558" class="Bound">v</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">=</a> <a id="3601" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="3619" href="DFA-Examples.Password-DFA.html#3555" class="Bound">w</a> <a id="3621" href="DFA-Examples.Password-DFA.html#3558" class="Bound">v</a>

<a id="password-dfa-accepts-w"></a><a id="3624" href="DFA-Examples.Password-DFA.html#3624" class="Function">password-dfa-accepts-w</a> <a id="3647" class="Symbol">:</a> <a id="3649" class="Symbol">∀</a> <a id="3651" class="Symbol">{</a><a id="3652" href="DFA-Examples.Password-DFA.html#3652" class="Bound">n</a><a id="3653" class="Symbol">}</a> <a id="3655" class="Symbol">→</a> <a id="3657" class="Symbol">(</a><a id="3658" href="DFA-Examples.Password-DFA.html#3658" class="Bound">w</a> <a id="3660" class="Symbol">:</a> <a id="3662" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3666" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="3668" href="DFA-Examples.Password-DFA.html#3652" class="Bound">n</a><a id="3669" class="Symbol">)</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="3678" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="3691" href="DFA-Examples.Password-DFA.html#3658" class="Bound">w</a> <a id="3693" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="3705" href="DFA-Examples.Password-DFA.html#3658" class="Bound">w</a><a id="3706" class="Symbol">)</a> <a id="3708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3710" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3715" href="DFA-Examples.Password-DFA.html#3624" class="Function">password-dfa-accepts-w</a> <a id="3738" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="3743" class="Symbol">=</a> <a id="3745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3750" href="DFA-Examples.Password-DFA.html#3624" class="Function">password-dfa-accepts-w</a> <a id="3773" class="Symbol">(</a><a id="3774" href="DFA-Examples.Password-DFA.html#3774" class="Bound">a</a> <a id="3776" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3780" href="DFA-Examples.Password-DFA.html#3780" class="Bound">w</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Keyword">with</a> <a id="3788" class="Symbol">(</a><a id="3789" href="DFA-Examples.Password-DFA.html#3774" class="Bound">a</a> <a id="3791" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin.≟</a> <a id="3797" href="DFA-Examples.Password-DFA.html#3774" class="Bound">a</a><a id="3798" class="Symbol">)</a>
<a id="3800" class="Symbol">...</a> <a id="3804" class="Symbol">|</a> <a id="3806" class="Symbol">(</a><a id="3807" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3810" href="DFA-Examples.Password-DFA.html#3810" class="Bound">a≢a</a><a id="3813" class="Symbol">)</a> <a id="3815" class="Symbol">=</a> <a id="3817" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3824" class="Symbol">(</a><a id="3825" href="DFA-Examples.Password-DFA.html#3810" class="Bound">a≢a</a> <a id="3829" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3833" class="Symbol">)</a>
<a id="3835" class="Symbol">...</a> <a id="3839" class="Symbol">|</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3846" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3850" class="Symbol">)</a> <a id="3852" class="Symbol">=</a>
      <a id="3860" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡</a> <a id="3870" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3874" class="Symbol">)</a>
            <a id="3888" class="Symbol">(</a><a id="3889" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3893" class="Symbol">(</a><a id="3894" href="DFA-Examples.Password-DFA.html#2799" class="Function">L[password-dfa-∷]</a> <a id="3912" class="Bound">a</a> <a id="3914" class="Bound">w</a> <a id="3916" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="3935" class="Bound">w</a><a id="3936" class="Symbol">)))</a>
            <a id="3952" class="Symbol">(</a><a id="3953" href="DFA-Examples.Password-DFA.html#3624" class="Function">password-dfa-accepts-w</a> <a id="3976" class="Bound">w</a><a id="3977" class="Symbol">)</a>

<a id="password-dfa-accepts-only-w"></a><a id="3980" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4008" class="Symbol">:</a> <a id="4010" class="Symbol">∀</a> <a id="4012" class="Symbol">{</a><a id="4013" href="DFA-Examples.Password-DFA.html#4013" class="Bound">n</a><a id="4014" class="Symbol">}</a> <a id="4016" class="Symbol">→</a> <a id="4018" class="Symbol">(</a><a id="4019" href="DFA-Examples.Password-DFA.html#4019" class="Bound">w</a> <a id="4021" class="Symbol">:</a> <a id="4023" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4027" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="4029" href="DFA-Examples.Password-DFA.html#4013" class="Bound">n</a><a id="4030" class="Symbol">)</a> <a id="4032" class="Symbol">→</a> <a id="4034" class="Symbol">∀</a> <a id="4036" href="DFA-Examples.Password-DFA.html#4036" class="Bound">v</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="4045" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="4058" href="DFA-Examples.Password-DFA.html#4019" class="Bound">w</a> <a id="4060" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="4062" href="DFA-Examples.Password-DFA.html#4036" class="Bound">v</a> <a id="4064" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4066" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4071" class="Symbol">→</a> <a id="4073" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="4082" href="DFA-Examples.Password-DFA.html#4019" class="Bound">w</a> <a id="4084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4086" href="DFA-Examples.Password-DFA.html#4036" class="Bound">v</a>
<a id="4088" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4116" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="4121" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4124" href="DFA-Examples.Password-DFA.html#4124" class="Bound">v∈L</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4135" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4163" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="4168" class="Symbol">(</a><a id="4169" href="DFA-Examples.Password-DFA.html#4169" class="Bound">x</a> <a id="4171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4173" href="DFA-Examples.Password-DFA.html#4173" class="Bound">v</a><a id="4174" class="Symbol">)</a> <a id="4176" href="DFA-Examples.Password-DFA.html#4176" class="Bound">xv∈L</a> <a id="4181" class="Keyword">rewrite</a> <a id="4189" class="Symbol">(</a><a id="4190" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="4208" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="4213" href="DFA-Examples.Password-DFA.html#4173" class="Bound">v</a><a id="4214" class="Symbol">)</a> <a id="4216" class="Symbol">=</a> <a id="4218" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4223" href="DFA-Examples.Password-DFA.html#4176" class="Bound">xv∈L</a> <a id="4228" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4231" class="Symbol">λ</a> <a id="4233" class="Symbol">()</a>
<a id="4236" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4264" class="Symbol">(_</a> <a id="4267" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="4271" href="DFA-Examples.Password-DFA.html#4271" class="Bound">w</a><a id="4272" class="Symbol">)</a> <a id="4274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4277" class="Symbol">()</a>
<a id="4280" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4308" class="Symbol">(</a><a id="4309" href="DFA-Examples.Password-DFA.html#4309" class="Bound">a</a> <a id="4311" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="4315" href="DFA-Examples.Password-DFA.html#4315" class="Bound">w</a><a id="4316" class="Symbol">)</a> <a id="4318" class="Symbol">(</a><a id="4319" href="DFA-Examples.Password-DFA.html#4319" class="Bound">i</a> <a id="4321" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4323" href="DFA-Examples.Password-DFA.html#4323" class="Bound">v</a><a id="4324" class="Symbol">)</a> <a id="4326" href="DFA-Examples.Password-DFA.html#4326" class="Bound">iv∈L</a> <a id="4331" class="Keyword">with</a> <a id="4336" class="Symbol">(</a><a id="4337" href="DFA-Examples.Password-DFA.html#4309" class="Bound">a</a> <a id="4339" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin.≟</a> <a id="4345" href="DFA-Examples.Password-DFA.html#4319" class="Bound">i</a><a id="4346" class="Symbol">)</a>
<a id="4348" class="Symbol">...</a> <a id="4352" class="Symbol">|</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4358" href="DFA-Examples.Password-DFA.html#4358" class="Bound">a≢i</a><a id="4361" class="Symbol">)</a> <a id="4363" class="Symbol">=</a>
      <a id="4371" class="Comment">-- then we transition to sink state. so acceptance is a</a>
      <a id="4433" class="Comment">-- contradiction</a>
      <a id="4456" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4461" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡</a> <a id="4471" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Symbol">(</a><a id="4478" href="DFA-Examples.Password-DFA.html#3352" class="Function">password-dfa-sink</a> <a id="4496" class="Symbol">(</a><a id="4497" class="Bound">a</a> <a id="4499" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="4503" class="Bound">w</a><a id="4504" class="Symbol">)</a> <a id="4506" class="Bound">v</a><a id="4507" class="Symbol">)</a> <a id="4509" class="Bound">iv∈L</a> <a id="4514" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4517" class="Symbol">λ</a> <a id="4519" class="Symbol">()</a>
<a id="4522" class="Symbol">...</a> <a id="4526" class="Symbol">|</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4533" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">=</a> <a id="4541" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4546" class="Symbol">(</a><a id="4547" class="Bound">a</a> <a id="4549" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="4551" class="Symbol">)</a> <a id="4553" class="Symbol">(</a><a id="4554" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4582" class="Bound">w</a> <a id="4584" class="Bound">v</a> <a id="4586" href="DFA-Examples.Password-DFA.html#4603" class="Function">v∈L</a><a id="4589" class="Symbol">)</a>
  <a id="4593" class="Keyword">where</a>
    <a id="4603" href="DFA-Examples.Password-DFA.html#4603" class="Function">v∈L</a> <a id="4607" class="Symbol">:</a> <a id="4609" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="4614" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="4627" class="Bound">w</a> <a id="4629" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="4631" class="Bound">v</a> <a id="4633" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4635" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
    <a id="4644" href="DFA-Examples.Password-DFA.html#4603" class="Function">v∈L</a> <a id="4648" class="Symbol">=</a> <a id="4650" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4656" class="Symbol">(</a><a id="4657" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡</a> <a id="4660" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="4664" class="Symbol">)</a> <a id="4666" class="Symbol">(</a><a id="4667" href="DFA-Examples.Password-DFA.html#2799" class="Function">L[password-dfa-∷]</a> <a id="4685" class="Bound">a</a> <a id="4687" class="Bound">w</a> <a id="4689" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="4698" class="Bound">v</a><a id="4699" class="Symbol">)</a> <a id="4701" class="Bound">iv∈L</a>

<a id="password-dfa-rejects-everything-else"></a><a id="4707" href="DFA-Examples.Password-DFA.html#4707" class="Function">password-dfa-rejects-everything-else</a> <a id="4744" class="Symbol">:</a> <a id="4746" class="Symbol">∀</a> <a id="4748" class="Symbol">{</a><a id="4749" href="DFA-Examples.Password-DFA.html#4749" class="Bound">n</a><a id="4750" class="Symbol">}</a> <a id="4752" class="Symbol">→</a> <a id="4754" class="Symbol">(</a><a id="4755" href="DFA-Examples.Password-DFA.html#4755" class="Bound">w</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4763" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="4765" href="DFA-Examples.Password-DFA.html#4749" class="Bound">n</a><a id="4766" class="Symbol">)</a> <a id="4768" class="Symbol">→</a> <a id="4770" class="Symbol">∀</a> <a id="4772" href="DFA-Examples.Password-DFA.html#4772" class="Bound">v</a> <a id="4774" class="Symbol">→</a> <a id="4776" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="4785" href="DFA-Examples.Password-DFA.html#4755" class="Bound">w</a> <a id="4787" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4789" href="DFA-Examples.Password-DFA.html#4772" class="Bound">v</a> <a id="4791" class="Symbol">→</a> <a id="4793" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="4798" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="4811" href="DFA-Examples.Password-DFA.html#4755" class="Bound">w</a> <a id="4813" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="4815" href="DFA-Examples.Password-DFA.html#4772" class="Bound">v</a> <a id="4817" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4819" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="4825" href="DFA-Examples.Password-DFA.html#4707" class="Function">password-dfa-rejects-everything-else</a> <a id="4862" href="DFA-Examples.Password-DFA.html#4862" class="Bound">w</a> <a id="4864" href="DFA-Examples.Password-DFA.html#4864" class="Bound">v</a> <a id="4866" href="DFA-Examples.Password-DFA.html#4866" class="Bound">w≢v</a> <a id="4870" class="Keyword">with</a> <a id="4875" class="Symbol">(</a><a id="4876" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="4881" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="4894" href="DFA-Examples.Password-DFA.html#4862" class="Bound">w</a> <a id="4896" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="4898" href="DFA-Examples.Password-DFA.html#4864" class="Bound">v</a><a id="4899" class="Symbol">)</a> <a id="4901" class="Keyword">in</a> <a id="4904" class="Argument">eq</a>
<a id="4907" class="Symbol">...</a> <a id="4911" class="Symbol">|</a> <a id="4913" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4926" class="Symbol">...</a> <a id="4930" class="Symbol">|</a> <a id="4932" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4937" class="Symbol">=</a> <a id="4939" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="4946" class="Symbol">(</a><a id="4947" class="Bound">w≢v</a> <a id="4951" class="Symbol">(</a><a id="4952" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="4980" class="Bound">w</a> <a id="4982" class="Bound">v</a> <a id="4984" href="DFA-Examples.Password-DFA.html#4904" class="Bound">eq</a><a id="4986" class="Symbol">))</a>

<a id="password-dfa-rejects-other-lengths"></a><a id="4990" href="DFA-Examples.Password-DFA.html#4990" class="Function">password-dfa-rejects-other-lengths</a> <a id="5025" class="Symbol">:</a> <a id="5027" class="Symbol">∀</a> <a id="5029" class="Symbol">{</a><a id="5030" href="DFA-Examples.Password-DFA.html#5030" class="Bound">n</a><a id="5031" class="Symbol">}</a> <a id="5033" class="Symbol">→</a> <a id="5035" class="Symbol">(</a><a id="5036" href="DFA-Examples.Password-DFA.html#5036" class="Bound">w</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5044" href="DFA-Examples.Password-DFA.html#1036" class="Function">A</a> <a id="5046" href="DFA-Examples.Password-DFA.html#5030" class="Bound">n</a><a id="5047" class="Symbol">)</a> <a id="5049" class="Symbol">→</a> <a id="5051" class="Symbol">∀</a> <a id="5053" href="DFA-Examples.Password-DFA.html#5053" class="Bound">v</a> <a id="5055" class="Symbol">→</a> <a id="5057" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5064" href="DFA-Examples.Password-DFA.html#5053" class="Bound">v</a> <a id="5066" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="5068" href="DFA-Examples.Password-DFA.html#5030" class="Bound">n</a> <a id="5070" class="Symbol">→</a> <a id="5072" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="5077" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="5090" href="DFA-Examples.Password-DFA.html#5036" class="Bound">w</a> <a id="5092" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="5094" href="DFA-Examples.Password-DFA.html#5053" class="Bound">v</a> <a id="5096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5098" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="5104" href="DFA-Examples.Password-DFA.html#4990" class="Function">password-dfa-rejects-other-lengths</a> <a id="5139" class="Symbol">{</a><a id="5140" href="DFA-Examples.Password-DFA.html#5140" class="Bound">n</a><a id="5141" class="Symbol">}</a> <a id="5143" href="DFA-Examples.Password-DFA.html#5143" class="Bound">w</a> <a id="5145" href="DFA-Examples.Password-DFA.html#5145" class="Bound">v</a> <a id="5147" href="DFA-Examples.Password-DFA.html#5147" class="Bound">len[v]≢n</a> <a id="5156" class="Keyword">with</a> <a id="5161" class="Symbol">(</a><a id="5162" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟦DFA</a> <a id="5167" href="DFA-Examples.Password-DFA.html#2146" class="Function">password-dfa</a> <a id="5180" href="DFA-Examples.Password-DFA.html#5143" class="Bound">w</a> <a id="5182" href="DFA-Examples.Password-DFA.html#1090" class="Function Operator">⟧</a> <a id="5184" href="DFA-Examples.Password-DFA.html#5145" class="Bound">v</a><a id="5185" class="Symbol">)</a> <a id="5187" class="Keyword">in</a> <a id="5190" class="Argument">eq</a>
<a id="5193" class="Symbol">...</a> <a id="5197" class="Symbol">|</a> <a id="5199" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5205" class="Symbol">=</a> <a id="5207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5212" class="Symbol">...</a> <a id="5216" class="Symbol">|</a> <a id="5218" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="5232" class="Symbol">(</a><a id="5233" class="Bound">len[v]≢n</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5249" class="Symbol">(λ</a> <a id="5252" href="DFA-Examples.Password-DFA.html#5252" class="Bound">-</a> <a id="5254" class="Symbol">→</a> <a id="5256" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5263" href="DFA-Examples.Password-DFA.html#5252" class="Bound">-</a> <a id="5265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5267" class="Bound">n</a><a id="5268" class="Symbol">)</a> <a id="5270" href="DFA-Examples.Password-DFA.html#5308" class="Function">w≡v</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Data.Vec.Properties.html#51231" class="Function">V.length-toList</a> <a id="5291" class="Bound">w</a><a id="5292" class="Symbol">)))</a>
  <a id="5298" class="Keyword">where</a>
    <a id="5308" href="DFA-Examples.Password-DFA.html#5308" class="Function">w≡v</a> <a id="5312" class="Symbol">:</a> <a id="5314" href="Data.Vec.Base.html#8402" class="Function">V.toList</a> <a id="5323" class="Bound">w</a> <a id="5325" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5327" class="Bound">v</a>
    <a id="5333" href="DFA-Examples.Password-DFA.html#5308" class="Function">w≡v</a> <a id="5337" class="Symbol">=</a> <a id="5339" href="DFA-Examples.Password-DFA.html#3980" class="Function">password-dfa-accepts-only-w</a> <a id="5367" class="Bound">w</a> <a id="5369" class="Bound">v</a> <a id="5371" href="DFA-Examples.Password-DFA.html#5190" class="Bound">eq</a></pre></body></html>


==> anc/html/DFA-Restricted-Learning.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DFA-Restricted-Learning (DFA-Restricted-Learning)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFA-Restricted-Learning</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- -- DFA Restricted Learning -------------------------------------------------</a>
<a id="104" class="Comment">-- DFA Learning where the teacher only replies yes/no to equivalence queries</a>
<a id="181" class="Comment">-- ----------------------------------------------------------------------------</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Level.html" class="Module">Level</a>

<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Data.List.html" class="Module">Data.List</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="348" class="Keyword">hiding</a> <a id="355" class="Symbol">(</a><a id="356" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="357" class="Symbol">)</a>
<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Data.Product.html" class="Module">Data.Product</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Function.Base.html" class="Module">Function.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="491" class="Symbol">;</a> <a id="493" href="Function.Base.html#704" class="Function">id</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="547" class="Keyword">hiding</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a><a id="558" class="Symbol">)</a>

<a id="561" class="Keyword">module</a> <a id="568" href="DFA-Restricted-Learning.html" class="Module">DFA-Restricted-Learning</a> <a id="592" class="Symbol">(</a><a id="593" href="DFA-Restricted-Learning.html#593" class="Bound">A</a> <a id="595" class="Symbol">:</a> <a id="597" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="601" href="Level.html#521" class="Function">Level.0ℓ</a><a id="609" class="Symbol">)</a>  <a id="612" class="Keyword">where</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="DFA.html" class="Module">DFA</a> <a id="634" href="DFA-Restricted-Learning.html#593" class="Bound">A</a>

<a id="⟦DFA_⟧"></a><a id="637" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA_⟧</a> <a id="644" class="Symbol">=</a> <a id="646" href="DFA.html#716" class="Function">DFA.⟦DFA⟧₀</a>

<a id="658" class="Keyword">data</a> <a id="F"></a><a id="663" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="665" class="Symbol">{</a><a id="666" href="DFA-Restricted-Learning.html#666" class="Bound">ℓr</a> <a id="669" class="Symbol">:</a> <a id="671" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="676" class="Symbol">}</a> <a id="678" class="Symbol">(</a><a id="679" href="DFA-Restricted-Learning.html#679" class="Bound">R</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="687" href="DFA-Restricted-Learning.html#666" class="Bound">ℓr</a><a id="689" class="Symbol">)</a> <a id="691" class="Symbol">{</a><a id="692" href="DFA-Restricted-Learning.html#692" class="Bound">ℓ</a> <a id="694" class="Symbol">:</a> <a id="696" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="701" class="Symbol">}</a> <a id="703" class="Symbol">(</a><a id="704" href="DFA-Restricted-Learning.html#704" class="Bound">X</a> <a id="706" class="Symbol">:</a> <a id="708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="712" href="DFA-Restricted-Learning.html#692" class="Bound">ℓ</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">:</a> <a id="717" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="721" class="Symbol">(</a><a id="722" href="DFA-Restricted-Learning.html#692" class="Bound">ℓ</a> <a id="724" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="726" href="DFA-Restricted-Learning.html#666" class="Bound">ℓr</a><a id="728" class="Symbol">)</a> <a id="730" class="Keyword">where</a>
  <a id="738" class="Comment">-- the membership query sends an input word w and receives a boolean</a>
  <a id="F.membership"></a><a id="809" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="820" class="Symbol">:</a> <a id="822" class="Symbol">(</a><a id="823" href="DFA-Restricted-Learning.html#823" class="Bound">w</a> <a id="825" class="Symbol">:</a> <a id="827" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="832" href="DFA-Restricted-Learning.html#593" class="Bound">A</a><a id="833" class="Symbol">)</a> <a id="835" class="Symbol">→</a> <a id="837" class="Symbol">(</a><a id="838" href="DFA-Restricted-Learning.html#838" class="Bound">next</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="850" class="Symbol">→</a> <a id="852" href="DFA-Restricted-Learning.html#704" class="Bound">X</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">→</a> <a id="857" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="859" href="DFA-Restricted-Learning.html#679" class="Bound">R</a> <a id="861" href="DFA-Restricted-Learning.html#704" class="Bound">X</a>
  <a id="865" class="Comment">-- the equivalence query sends a DFA and a possible outcome R of the entire</a>
  <a id="943" class="Comment">-- game and receives a counterexample</a>
  <a id="F.equivalence"></a><a id="983" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="995" class="Symbol">:</a> <a id="997" href="DFA.html#325" class="Record">DFA</a> <a id="1001" class="Symbol">→</a> <a id="1003" class="Symbol">(</a><a id="1004" href="DFA-Restricted-Learning.html#1004" class="Bound">ret</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="DFA-Restricted-Learning.html#679" class="Bound">R</a><a id="1011" class="Symbol">)</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="DFA-Restricted-Learning.html#704" class="Bound">X</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="1021" href="DFA-Restricted-Learning.html#679" class="Bound">R</a> <a id="1023" href="DFA-Restricted-Learning.html#704" class="Bound">X</a>

<a id="1026" class="Keyword">open</a> <a id="1031" class="Keyword">import</a> <a id="1038" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="1055" href="DFA.html#325" class="Record">DFA</a> <a id="1059" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a>

<a id="1062" class="Keyword">module</a> <a id="DFASem"></a><a id="1069" href="DFA-Restricted-Learning.html#1069" class="Module">DFASem</a> <a id="1076" class="Symbol">{</a><a id="1077" href="DFA-Restricted-Learning.html#1077" class="Bound">ℓr</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1087" class="Symbol">}</a> <a id="1089" class="Symbol">{</a><a id="1090" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="1092" class="Symbol">:</a> <a id="1094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1098" href="DFA-Restricted-Learning.html#1077" class="Bound">ℓr</a><a id="1100" class="Symbol">}</a> <a id="1102" class="Keyword">where</a>
  <a id="1110" class="Comment">-- The semantics of a query &#39;F X&#39; annotates each successor state in X</a>
  <a id="1182" class="Comment">-- with a predicate on DFAs reporting the information obtained from the query.</a>
  <a id="1263" class="Comment">-- This means that in the respective successor state after a query, we can assume</a>
  <a id="1347" class="Comment">-- that the hidden number satisfies the predicate.</a>
  <a id="DFASem.⟦F_⟧"></a><a id="1400" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟦F_⟧</a> <a id="1405" class="Symbol">:</a> <a id="1407" class="Symbol">{</a><a id="1408" href="DFA-Restricted-Learning.html#1408" class="Bound">ℓ</a> <a id="1410" class="Symbol">:</a> <a id="1412" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">{</a><a id="1420" href="DFA-Restricted-Learning.html#1420" class="Bound">X</a> <a id="1422" class="Symbol">:</a> <a id="1424" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1428" href="DFA-Restricted-Learning.html#1408" class="Bound">ℓ</a><a id="1429" class="Symbol">}</a> <a id="1431" class="Symbol">→</a> <a id="1433" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="1435" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="1437" href="DFA-Restricted-Learning.html#1420" class="Bound">X</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="1443" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="1445" class="Symbol">((</a><a id="1447" href="DFA.html#325" class="Record">DFA</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1456" class="Symbol">)</a> <a id="1458" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1460" href="DFA-Restricted-Learning.html#1420" class="Bound">X</a><a id="1461" class="Symbol">)</a>
  <a id="1465" class="Comment">-- The semantics of the membership query is: when receiving b ∈ Bool,</a>
  <a id="1537" class="Comment">-- we know that the output of the secret DFA M for input w is b</a>
  <a id="1603" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟦F</a> <a id="1606" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="1617" href="DFA-Restricted-Learning.html#1617" class="Bound">w</a> <a id="1619" href="DFA-Restricted-Learning.html#1619" class="Bound">next</a> <a id="1624" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟧</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="1639" href="DFA-Restricted-Learning.html#1617" class="Bound">w</a> <a id="1641" class="Symbol">(λ</a> <a id="1644" href="DFA-Restricted-Learning.html#1644" class="Bound">b</a> <a id="1646" class="Symbol">→</a> <a id="1648" class="Symbol">(λ</a> <a id="1651" href="DFA-Restricted-Learning.html#1651" class="Bound">M</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA</a> <a id="1660" href="DFA-Restricted-Learning.html#1651" class="Bound">M</a> <a id="1662" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟧</a> <a id="1664" href="DFA-Restricted-Learning.html#1617" class="Bound">w</a> <a id="1666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1668" href="DFA-Restricted-Learning.html#1644" class="Bound">b</a><a id="1669" class="Symbol">)</a> <a id="1671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1673" class="Symbol">(</a><a id="1674" href="DFA-Restricted-Learning.html#1619" class="Bound">next</a> <a id="1679" href="DFA-Restricted-Learning.html#1644" class="Bound">b</a><a id="1680" class="Symbol">))</a>
  <a id="1685" class="Comment">-- The semantics of the equivalence query: when gonig to</a>
  <a id="1744" class="Comment">-- the single next state, it means that there was</a>
  <a id="1796" class="Comment">-- some word w that the secret DFA M sends</a>
  <a id="1841" class="Comment">-- to a different output than the hypothesis &#39;hyp&#39; does</a>
  <a id="1899" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟦F</a> <a id="1902" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="1914" href="DFA-Restricted-Learning.html#1914" class="Bound">hyp</a> <a id="1918" href="DFA-Restricted-Learning.html#1918" class="Bound">ret</a> <a id="1922" href="DFA-Restricted-Learning.html#1922" class="Bound">next</a> <a id="1927" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟧</a> <a id="1929" class="Symbol">=</a>
    <a id="1935" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="1947" href="DFA-Restricted-Learning.html#1914" class="Bound">hyp</a> <a id="1951" href="DFA-Restricted-Learning.html#1918" class="Bound">ret</a> <a id="1955" class="Symbol">((λ</a> <a id="1959" href="DFA-Restricted-Learning.html#1959" class="Bound">M</a> <a id="1961" class="Symbol">→</a> <a id="1963" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1966" href="DFA-Restricted-Learning.html#1966" class="Bound">w</a> <a id="1968" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1970" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA</a> <a id="1975" href="DFA-Restricted-Learning.html#1959" class="Bound">M</a> <a id="1977" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟧</a> <a id="1979" href="DFA-Restricted-Learning.html#1966" class="Bound">w</a> <a id="1981" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1983" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟦DFA</a> <a id="1988" href="DFA-Restricted-Learning.html#1914" class="Bound">hyp</a> <a id="1992" href="DFA-Restricted-Learning.html#637" class="Function Operator">⟧</a> <a id="1994" href="DFA-Restricted-Learning.html#1966" class="Bound">w</a><a id="1995" class="Symbol">)</a> <a id="1997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1999" href="DFA-Restricted-Learning.html#1922" class="Bound">next</a><a id="2003" class="Symbol">)</a>
  
  <a id="2010" class="Comment">-- The datatype F allows the map operations of functors:</a>
  <a id="DFASem.F-map"></a><a id="2069" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="2075" class="Symbol">:</a>  <a id="2078" class="Symbol">{</a><a id="2079" href="DFA-Restricted-Learning.html#2079" class="Bound">ℓ</a> <a id="2081" href="DFA-Restricted-Learning.html#2081" class="Bound">ℓ&#39;</a>  <a id="2085" class="Symbol">:</a> <a id="2087" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2092" class="Symbol">}</a> <a id="2094" class="Symbol">{</a><a id="2095" href="DFA-Restricted-Learning.html#2095" class="Bound">X</a> <a id="2097" class="Symbol">:</a> <a id="2099" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2103" href="DFA-Restricted-Learning.html#2079" class="Bound">ℓ</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">{</a><a id="2107" href="DFA-Restricted-Learning.html#2107" class="Bound">Y</a> <a id="2109" class="Symbol">:</a> <a id="2111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2115" href="DFA-Restricted-Learning.html#2081" class="Bound">ℓ&#39;</a><a id="2117" class="Symbol">}</a> <a id="2119" class="Symbol">→</a> <a id="2121" class="Symbol">(</a><a id="2122" href="DFA-Restricted-Learning.html#2122" class="Bound">f</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="DFA-Restricted-Learning.html#2095" class="Bound">X</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="DFA-Restricted-Learning.html#2107" class="Bound">Y</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="2137" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="2139" href="DFA-Restricted-Learning.html#2095" class="Bound">X</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="2145" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="2147" href="DFA-Restricted-Learning.html#2107" class="Bound">Y</a>
  <a id="2151" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="2157" href="DFA-Restricted-Learning.html#2157" class="Bound">f</a> <a id="2159" class="Symbol">(</a><a id="2160" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="2171" href="DFA-Restricted-Learning.html#2171" class="Bound">w</a> <a id="2173" href="DFA-Restricted-Learning.html#2173" class="Bound">next</a><a id="2177" class="Symbol">)</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="2192" href="DFA-Restricted-Learning.html#2171" class="Bound">w</a> <a id="2194" class="Symbol">(λ</a> <a id="2197" href="DFA-Restricted-Learning.html#2197" class="Bound">x</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="DFA-Restricted-Learning.html#2157" class="Bound">f</a> <a id="2203" class="Symbol">(</a><a id="2204" href="DFA-Restricted-Learning.html#2173" class="Bound">next</a> <a id="2209" href="DFA-Restricted-Learning.html#2197" class="Bound">x</a><a id="2210" class="Symbol">))</a>
  <a id="2215" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="2221" href="DFA-Restricted-Learning.html#2221" class="Bound">f</a> <a id="2223" class="Symbol">(</a><a id="2224" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="2236" href="DFA-Restricted-Learning.html#2236" class="Bound">hyp</a> <a id="2240" href="DFA-Restricted-Learning.html#2240" class="Bound">ret</a> <a id="2244" href="DFA-Restricted-Learning.html#2244" class="Bound">next</a><a id="2248" class="Symbol">)</a> <a id="2250" class="Symbol">=</a> <a id="2252" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="2264" href="DFA-Restricted-Learning.html#2236" class="Bound">hyp</a> <a id="2268" href="DFA-Restricted-Learning.html#2240" class="Bound">ret</a> <a id="2272" class="Symbol">(</a><a id="2273" href="DFA-Restricted-Learning.html#2221" class="Bound">f</a> <a id="2275" href="DFA-Restricted-Learning.html#2244" class="Bound">next</a><a id="2279" class="Symbol">)</a>

  <a id="2284" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
  <a id="DFASem.proj₂∘⟦F⟧"></a><a id="2370" href="DFA-Restricted-Learning.html#2370" class="Function">proj₂∘⟦F⟧</a> <a id="2380" class="Symbol">:</a> <a id="2382" class="Symbol">∀</a>  <a id="2385" class="Symbol">{</a><a id="2386" href="DFA-Restricted-Learning.html#2386" class="Bound">ℓ</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2395" class="Symbol">}</a> <a id="2397" class="Symbol">{</a><a id="2398" href="DFA-Restricted-Learning.html#2398" class="Bound">X</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2406" href="DFA-Restricted-Learning.html#2386" class="Bound">ℓ</a><a id="2407" class="Symbol">}</a> <a id="2409" class="Symbol">{</a><a id="2410" href="DFA-Restricted-Learning.html#2410" class="Bound">query</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="2420" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="2422" href="DFA-Restricted-Learning.html#2398" class="Bound">X</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="2433" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2439" class="Symbol">(</a><a id="2440" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟦F</a> <a id="2443" href="DFA-Restricted-Learning.html#2410" class="Bound">query</a> <a id="2449" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟧</a><a id="2450" class="Symbol">)</a> <a id="2452" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2454" href="DFA-Restricted-Learning.html#2410" class="Bound">query</a>
  <a id="2462" href="DFA-Restricted-Learning.html#2370" class="Function">proj₂∘⟦F⟧</a> <a id="2472" class="Symbol">{</a><a id="2473" class="Argument">query</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="2492" href="DFA-Restricted-Learning.html#2492" class="Bound">w</a> <a id="2494" href="DFA-Restricted-Learning.html#2494" class="Bound">next</a><a id="2498" class="Symbol">}</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2509" href="DFA-Restricted-Learning.html#2370" class="Function">proj₂∘⟦F⟧</a> <a id="2519" class="Symbol">{</a><a id="2520" class="Argument">query</a> <a id="2526" class="Symbol">=</a> <a id="2528" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="2540" href="DFA-Restricted-Learning.html#2540" class="Bound">x</a> <a id="2542" href="DFA-Restricted-Learning.html#2542" class="Bound">ret</a> <a id="2546" href="DFA-Restricted-Learning.html#2546" class="Bound">next</a><a id="2550" class="Symbol">}</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2562" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
  <a id="2650" class="Comment">-- predicate P:</a>
  <a id="DFASem._⊧F∀_"></a><a id="2668" href="DFA-Restricted-Learning.html#2668" class="Function Operator">_⊧F∀_</a> <a id="2674" class="Symbol">:</a> <a id="2676" class="Symbol">{</a><a id="2677" href="DFA-Restricted-Learning.html#2677" class="Bound">ℓ</a> <a id="2679" href="DFA-Restricted-Learning.html#2679" class="Bound">ℓ&#39;</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2689" class="Symbol">}</a> <a id="2691" class="Symbol">{</a><a id="2692" href="DFA-Restricted-Learning.html#2692" class="Bound">X</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2700" href="DFA-Restricted-Learning.html#2677" class="Bound">ℓ</a><a id="2701" class="Symbol">}</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="2707" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="2709" href="DFA-Restricted-Learning.html#2692" class="Bound">X</a> <a id="2711" class="Symbol">→</a> <a id="2713" class="Symbol">(</a><a id="2714" href="DFA-Restricted-Learning.html#2714" class="Bound">P</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="DFA-Restricted-Learning.html#2692" class="Bound">X</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2726" href="DFA-Restricted-Learning.html#2679" class="Bound">ℓ&#39;</a><a id="2728" class="Symbol">)</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2736" href="DFA-Restricted-Learning.html#2679" class="Bound">ℓ&#39;</a>
  <a id="2741" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="2752" href="DFA-Restricted-Learning.html#2752" class="Bound">w</a> <a id="2754" href="DFA-Restricted-Learning.html#2754" class="Bound">next</a> <a id="2759" href="DFA-Restricted-Learning.html#2668" class="Function Operator">⊧F∀</a> <a id="2763" href="DFA-Restricted-Learning.html#2763" class="Bound">P</a> <a id="2765" class="Symbol">=</a> <a id="2767" class="Symbol">∀</a> <a id="2769" href="DFA-Restricted-Learning.html#2769" class="Bound">b</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="DFA-Restricted-Learning.html#2763" class="Bound">P</a> <a id="2775" class="Symbol">(</a><a id="2776" href="DFA-Restricted-Learning.html#2754" class="Bound">next</a> <a id="2781" href="DFA-Restricted-Learning.html#2769" class="Bound">b</a><a id="2782" class="Symbol">)</a>
  <a id="2786" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="2798" href="DFA-Restricted-Learning.html#2798" class="Bound">x</a> <a id="2800" href="DFA-Restricted-Learning.html#2800" class="Bound">ret</a> <a id="2804" href="DFA-Restricted-Learning.html#2804" class="Bound">next</a> <a id="2809" href="DFA-Restricted-Learning.html#2668" class="Function Operator">⊧F∀</a> <a id="2813" href="DFA-Restricted-Learning.html#2813" class="Bound">P</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="DFA-Restricted-Learning.html#2813" class="Bound">P</a> <a id="2819" href="DFA-Restricted-Learning.html#2804" class="Bound">next</a>

  <a id="2827" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
  <a id="DFASem.F∀-elim"></a><a id="2918" href="DFA-Restricted-Learning.html#2918" class="Function">F∀-elim</a> <a id="2926" class="Symbol">:</a> <a id="2928" class="Symbol">{</a><a id="2929" href="DFA-Restricted-Learning.html#2929" class="Bound">ℓ</a> <a id="2931" href="DFA-Restricted-Learning.html#2931" class="Bound">ℓ&#39;</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2941" class="Symbol">}</a> <a id="2943" class="Symbol">{</a><a id="2944" href="DFA-Restricted-Learning.html#2944" class="Bound">X</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2952" href="DFA-Restricted-Learning.html#2929" class="Bound">ℓ</a><a id="2953" class="Symbol">}</a> <a id="2955" class="Symbol">→</a> <a id="2957" class="Symbol">(</a><a id="2958" href="DFA-Restricted-Learning.html#2958" class="Bound">query</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="2968" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="2970" href="DFA-Restricted-Learning.html#2944" class="Bound">X</a><a id="2971" class="Symbol">)</a> <a id="2973" class="Symbol">→</a> <a id="2975" class="Symbol">{</a><a id="2976" href="DFA-Restricted-Learning.html#2976" class="Bound">P</a> <a id="2978" class="Symbol">:</a> <a id="2980" href="DFA-Restricted-Learning.html#2944" class="Bound">X</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2988" href="DFA-Restricted-Learning.html#2931" class="Bound">ℓ&#39;</a><a id="2990" class="Symbol">}</a> <a id="2992" class="Symbol">→</a> <a id="2994" href="DFA-Restricted-Learning.html#2958" class="Bound">query</a> <a id="3000" href="DFA-Restricted-Learning.html#2668" class="Function Operator">⊧F∀</a> <a id="3004" href="DFA-Restricted-Learning.html#2976" class="Bound">P</a> <a id="3006" class="Symbol">→</a> <a id="3008" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="3010" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3015" href="DFA-Restricted-Learning.html#2944" class="Bound">X</a> <a id="3017" href="DFA-Restricted-Learning.html#2976" class="Bound">P</a><a id="3018" class="Symbol">)</a>
  <a id="3022" href="DFA-Restricted-Learning.html#2918" class="Function">F∀-elim</a> <a id="3030" class="Symbol">(</a><a id="3031" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="3042" href="DFA-Restricted-Learning.html#3042" class="Bound">w</a> <a id="3044" href="DFA-Restricted-Learning.html#3044" class="Bound">next</a><a id="3048" class="Symbol">)</a> <a id="3050" href="DFA-Restricted-Learning.html#3050" class="Bound">q⊧P</a> <a id="3054" class="Symbol">=</a> <a id="3056" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="3067" href="DFA-Restricted-Learning.html#3042" class="Bound">w</a> <a id="3069" class="Symbol">(λ</a> <a id="3072" href="DFA-Restricted-Learning.html#3072" class="Bound">b</a> <a id="3074" class="Symbol">→</a> <a id="3076" href="DFA-Restricted-Learning.html#3044" class="Bound">next</a> <a id="3081" href="DFA-Restricted-Learning.html#3072" class="Bound">b</a> <a id="3083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3085" href="DFA-Restricted-Learning.html#3050" class="Bound">q⊧P</a> <a id="3089" href="DFA-Restricted-Learning.html#3072" class="Bound">b</a><a id="3090" class="Symbol">)</a>
  <a id="3094" href="DFA-Restricted-Learning.html#2918" class="Function">F∀-elim</a> <a id="3102" class="Symbol">(</a><a id="3103" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="3115" href="DFA-Restricted-Learning.html#3115" class="Bound">hyp</a> <a id="3119" href="DFA-Restricted-Learning.html#3119" class="Bound">ret</a> <a id="3123" href="DFA-Restricted-Learning.html#3123" class="Bound">next</a><a id="3127" class="Symbol">)</a> <a id="3129" href="DFA-Restricted-Learning.html#3129" class="Bound">q⊧P</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="3147" href="DFA-Restricted-Learning.html#3115" class="Bound">hyp</a> <a id="3151" href="DFA-Restricted-Learning.html#3119" class="Bound">ret</a> <a id="3155" class="Symbol">(</a><a id="3156" href="DFA-Restricted-Learning.html#3123" class="Bound">next</a> <a id="3161" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3163" href="DFA-Restricted-Learning.html#3129" class="Bound">q⊧P</a><a id="3166" class="Symbol">)</a>

  <a id="3171" class="Comment">-- And if we project the predicate away, we again obtain the original query:</a>
  <a id="DFASem.proj₁∘F∀elim"></a><a id="3250" href="DFA-Restricted-Learning.html#3250" class="Function">proj₁∘F∀elim</a> <a id="3263" class="Symbol">:</a> <a id="3265" class="Symbol">{</a><a id="3266" href="DFA-Restricted-Learning.html#3266" class="Bound">ℓ</a> <a id="3268" href="DFA-Restricted-Learning.html#3268" class="Bound">ℓ&#39;</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3278" class="Symbol">}</a> <a id="3280" class="Symbol">{</a><a id="3281" href="DFA-Restricted-Learning.html#3281" class="Bound">X</a> <a id="3283" class="Symbol">:</a> <a id="3285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3289" href="DFA-Restricted-Learning.html#3266" class="Bound">ℓ</a><a id="3290" class="Symbol">}</a> <a id="3292" class="Symbol">→</a> <a id="3294" class="Symbol">{</a><a id="3295" href="DFA-Restricted-Learning.html#3295" class="Bound">query</a> <a id="3301" class="Symbol">:</a> <a id="3303" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="3305" href="DFA-Restricted-Learning.html#1090" class="Bound">R</a> <a id="3307" href="DFA-Restricted-Learning.html#3281" class="Bound">X</a><a id="3308" class="Symbol">}</a> <a id="3310" class="Symbol">→</a> <a id="3312" class="Symbol">{</a><a id="3313" href="DFA-Restricted-Learning.html#3313" class="Bound">P</a> <a id="3315" class="Symbol">:</a> <a id="3317" href="DFA-Restricted-Learning.html#3281" class="Bound">X</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3325" href="DFA-Restricted-Learning.html#3268" class="Bound">ℓ&#39;</a><a id="3327" class="Symbol">}</a> <a id="3329" class="Symbol">→</a> <a id="3331" class="Symbol">(</a><a id="3332" href="DFA-Restricted-Learning.html#3332" class="Bound">res</a> <a id="3336" class="Symbol">:</a> <a id="3338" href="DFA-Restricted-Learning.html#3295" class="Bound">query</a> <a id="3344" href="DFA-Restricted-Learning.html#2668" class="Function Operator">⊧F∀</a> <a id="3348" href="DFA-Restricted-Learning.html#3313" class="Bound">P</a><a id="3349" class="Symbol">)</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="3359" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3365" class="Symbol">(</a><a id="3366" href="DFA-Restricted-Learning.html#2918" class="Function">F∀-elim</a> <a id="3374" href="DFA-Restricted-Learning.html#3295" class="Bound">query</a> <a id="3380" href="DFA-Restricted-Learning.html#3332" class="Bound">res</a><a id="3383" class="Symbol">)</a> <a id="3385" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3387" href="DFA-Restricted-Learning.html#3295" class="Bound">query</a>
  <a id="3395" href="DFA-Restricted-Learning.html#3250" class="Function">proj₁∘F∀elim</a> <a id="3408" class="Symbol">{</a><a id="3409" class="Argument">query</a> <a id="3415" class="Symbol">=</a> <a id="3417" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="3428" href="DFA-Restricted-Learning.html#3428" class="Bound">w</a> <a id="3430" href="DFA-Restricted-Learning.html#3430" class="Bound">next</a><a id="3434" class="Symbol">}</a> <a id="3436" class="Symbol">_</a> <a id="3438" class="Symbol">=</a> <a id="3440" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3447" href="DFA-Restricted-Learning.html#3250" class="Function">proj₁∘F∀elim</a> <a id="3460" class="Symbol">{</a><a id="3461" class="Argument">query</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="3481" href="DFA-Restricted-Learning.html#3481" class="Bound">x</a> <a id="3483" href="DFA-Restricted-Learning.html#3483" class="Bound">ret</a> <a id="3487" href="DFA-Restricted-Learning.html#3487" class="Bound">next</a><a id="3491" class="Symbol">}</a> <a id="3493" class="Symbol">_</a> <a id="3495" class="Symbol">=</a> <a id="3497" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3503" class="Keyword">open</a> <a id="3508" href="DFA-Restricted-Learning.html#1069" class="Module">DFASem</a> <a id="3515" class="Keyword">public</a>

<a id="3523" class="Keyword">open</a> <a id="3528" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="3546" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="3552" class="Keyword">public</a>


<a id="DFALearning-Semantics"></a><a id="3561" href="DFA-Restricted-Learning.html#3561" class="Function">DFALearning-Semantics</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="Game-Definitions.html#472" class="Record">GameSemantics</a>
<a id="3599" href="DFA-Restricted-Learning.html#3561" class="Function">DFALearning-Semantics</a> <a id="3621" class="Symbol">=</a> <a id="3623" class="Keyword">record</a>
  <a id="3632" class="Symbol">{</a> <a id="3634" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="3640" class="Symbol">=</a> <a id="3642" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a>
  <a id="3650" class="Symbol">;</a> <a id="3652" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="3657" class="Symbol">=</a> <a id="3659" href="DFA-Restricted-Learning.html#1400" class="Function Operator">⟦F_⟧</a>
  <a id="3666" class="Symbol">;</a> <a id="3668" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="DFA-Restricted-Learning.html#2370" class="Function">proj₂∘⟦F⟧</a>
  <a id="3692" class="Symbol">;</a> <a id="3694" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="3700" class="Symbol">=</a> <a id="3702" href="DFA-Restricted-Learning.html#2668" class="Function Operator">_⊧F∀_</a>
  <a id="3710" class="Symbol">;</a> <a id="3712" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="3720" class="Symbol">=</a> <a id="3722" href="DFA-Restricted-Learning.html#2918" class="Function">F∀-elim</a>
  <a id="3732" class="Symbol">;</a> <a id="3734" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="DFA-Restricted-Learning.html#3250" class="Function">proj₁∘F∀elim</a>
  <a id="3764" class="Symbol">}</a>


<a id="3768" class="Comment">-- The explicit definition of a teacher for the DFA learning game:</a>
<a id="3835" class="Keyword">record</a> <a id="DFATeacher"></a><a id="3842" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a> <a id="3853" class="Symbol">(</a><a id="3854" href="DFA-Restricted-Learning.html#3854" class="Bound">ℓt</a> <a id="3857" class="Symbol">:</a> <a id="3859" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3864" class="Symbol">)</a> <a id="3866" class="Symbol">:</a> <a id="3868" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="3883" href="DFA-Restricted-Learning.html#3854" class="Bound">ℓt</a><a id="3885" class="Symbol">)</a> <a id="3887" class="Keyword">where</a>
  <a id="3895" class="Keyword">field</a>
    <a id="DFATeacher.T"></a><a id="3905" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="3907" class="Symbol">:</a> <a id="3909" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3913" href="DFA-Restricted-Learning.html#3854" class="Bound">ℓt</a>
    <a id="DFATeacher.st₀"></a><a id="3920" href="DFA-Restricted-Learning.html#3920" class="Field">st₀</a> <a id="3924" class="Symbol">:</a> <a id="3926" href="DFA-Restricted-Learning.html#3905" class="Field">T</a>
    <a id="DFATeacher.answer-member"></a><a id="3932" href="DFA-Restricted-Learning.html#3932" class="Field">answer-member</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="3950" class="Symbol">→</a> <a id="3952" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3957" href="DFA-Restricted-Learning.html#593" class="Bound">A</a> <a id="3959" class="Symbol">→</a> <a id="3961" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="3966" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3968" href="DFA-Restricted-Learning.html#3905" class="Field">T</a>
    <a id="DFATeacher.answer-equiv"></a><a id="3974" href="DFA-Restricted-Learning.html#3974" class="Field">answer-equiv</a> <a id="3987" class="Symbol">:</a> <a id="3989" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="DFA.html#325" class="Record">DFA</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4005" href="DFA-Restricted-Learning.html#3905" class="Field">T</a>

<a id="4008" class="Keyword">open</a> <a id="4013" class="Keyword">import</a> <a id="4020" href="Teacher-Characterization.html" class="Module">Teacher-Characterization</a> <a id="4045" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="4047" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a>
<a id="MQ"></a><a id="4058" href="DFA-Restricted-Learning.html#4058" class="Function">MQ</a> <a id="4061" class="Symbol">=</a> <a id="4063" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4072" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4077" href="DFA-Restricted-Learning.html#593" class="Bound">A</a> <a id="4079" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4081" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4095" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4097" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4102" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="4103" class="Symbol">)</a>
<a id="EQ"></a><a id="4105" href="DFA-Restricted-Learning.html#4105" class="Function">EQ</a> <a id="4108" class="Symbol">=</a> <a id="4110" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="4118" class="Symbol">(</a><a id="4119" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4121" href="DFA.html#325" class="Record">DFA</a> <a id="4125" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4127" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4141" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4143" class="Symbol">)</a>

<a id="4146" class="Keyword">module</a> <a id="DFATeacher⇒Nat"></a><a id="4153" href="DFA-Restricted-Learning.html#4153" class="Module">DFATeacher⇒Nat</a> <a id="4168" class="Symbol">{</a><a id="4169" href="DFA-Restricted-Learning.html#4169" class="Bound">ℓt</a><a id="4171" class="Symbol">}</a> <a id="4173" class="Symbol">(</a><a id="4174" href="DFA-Restricted-Learning.html#4174" class="Bound">dfa-teacher</a> <a id="4186" class="Symbol">:</a> <a id="4188" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a> <a id="4199" href="DFA-Restricted-Learning.html#4169" class="Bound">ℓt</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Keyword">where</a>
  <a id="4211" class="Keyword">open</a> <a id="4216" href="DFA-Restricted-Learning.html#3842" class="Module">DFATeacher</a> <a id="4227" href="DFA-Restricted-Learning.html#4174" class="Bound">dfa-teacher</a>
  <a id="DFATeacher⇒Nat.mkTeacherδ"></a><a id="4241" href="DFA-Restricted-Learning.html#4241" class="Function">mkTeacherδ</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4263" href="DFA-Restricted-Learning.html#3905" class="Field">T</a>
  <a id="4267" href="DFA-Restricted-Learning.html#4241" class="Function">mkTeacherδ</a> <a id="4278" class="Symbol">(</a><a id="4279" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="4290" href="DFA-Restricted-Learning.html#4290" class="Bound">w</a> <a id="4292" href="DFA-Restricted-Learning.html#4292" class="Bound">next</a><a id="4296" class="Symbol">)</a> <a id="4298" class="Symbol">=</a>
    <a id="4304" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="4313" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="4315" href="DFA-Restricted-Learning.html#4058" class="Function">MQ</a> <a id="4318" href="DFA-Restricted-Learning.html#3932" class="Field">answer-member</a> <a id="4332" href="DFA-Restricted-Learning.html#4290" class="Bound">w</a> <a id="4334" href="DFA-Restricted-Learning.html#4292" class="Bound">next</a>
  <a id="4341" href="DFA-Restricted-Learning.html#4241" class="Function">mkTeacherδ</a> <a id="4352" class="Symbol">(</a><a id="4353" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="4365" href="DFA-Restricted-Learning.html#4365" class="Bound">hyp</a> <a id="4369" href="DFA-Restricted-Learning.html#4369" class="Bound">ret</a> <a id="4373" href="DFA-Restricted-Learning.html#4373" class="Bound">next</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Symbol">=</a>
    <a id="4385" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="4394" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="4396" href="DFA-Restricted-Learning.html#4105" class="Function">EQ</a> <a id="4399" href="DFA-Restricted-Learning.html#3974" class="Field">answer-equiv</a> <a id="4412" href="DFA-Restricted-Learning.html#4365" class="Bound">hyp</a> <a id="4416" href="DFA-Restricted-Learning.html#4369" class="Bound">ret</a> <a id="4420" href="DFA-Restricted-Learning.html#4373" class="Bound">next</a>

  <a id="DFATeacher⇒Nat.mkTeacherδ-natural"></a><a id="4428" href="DFA-Restricted-Learning.html#4428" class="Function">mkTeacherδ-natural</a> <a id="4447" class="Symbol">:</a> <a id="4449" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="4466" href="DFA-Restricted-Learning.html#4241" class="Function">mkTeacherδ</a>
  <a id="4479" href="DFA-Restricted-Learning.html#4428" class="Function">mkTeacherδ-natural</a> <a id="4498" href="DFA-Restricted-Learning.html#4498" class="Bound">f</a> <a id="4500" class="Symbol">(</a><a id="4501" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a> <a id="4512" href="DFA-Restricted-Learning.html#4512" class="Bound">w</a> <a id="4514" href="DFA-Restricted-Learning.html#4514" class="Bound">next</a><a id="4518" class="Symbol">)</a> <a id="4520" class="Symbol">_</a> <a id="4522" class="Symbol">=</a> <a id="4524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4531" href="DFA-Restricted-Learning.html#4428" class="Function">mkTeacherδ-natural</a> <a id="4550" href="DFA-Restricted-Learning.html#4550" class="Bound">f</a> <a id="4552" class="Symbol">(</a><a id="4553" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a> <a id="4565" href="DFA-Restricted-Learning.html#4565" class="Bound">hyp</a> <a id="4569" class="Symbol">_</a> <a id="4571" class="Symbol">_)</a> <a id="4574" href="DFA-Restricted-Learning.html#4574" class="Bound">st</a> <a id="4577" class="Keyword">with</a> <a id="4582" class="Symbol">(</a><a id="4583" href="DFA-Restricted-Learning.html#3974" class="Field">answer-equiv</a> <a id="4596" href="DFA-Restricted-Learning.html#4574" class="Bound">st</a> <a id="4599" href="DFA-Restricted-Learning.html#4565" class="Bound">hyp</a><a id="4602" class="Symbol">)</a>
  <a id="4606" class="Symbol">...</a> <a id="4610" class="Symbol">|</a> <a id="4612" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4617" class="Symbol">_</a> <a id="4619" class="Symbol">=</a> <a id="4621" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4628" class="Symbol">...</a> <a id="4632" class="Symbol">|</a> <a id="4634" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4642" class="Symbol">=</a> <a id="4644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="DFATeacher⇒Teacher"></a><a id="4650" href="DFA-Restricted-Learning.html#4650" class="Function">DFATeacher⇒Teacher</a> <a id="4669" class="Symbol">:</a> <a id="4671" class="Symbol">∀</a> <a id="4673" class="Symbol">{</a><a id="4674" href="DFA-Restricted-Learning.html#4674" class="Bound">ℓt</a><a id="4676" class="Symbol">}</a> <a id="4678" class="Symbol">→</a> <a id="4680" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a> <a id="4691" href="DFA-Restricted-Learning.html#4674" class="Bound">ℓt</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="4704" href="DFA-Restricted-Learning.html#4674" class="Bound">ℓt</a>
<a id="4707" href="DFA-Restricted-Learning.html#4650" class="Function">DFATeacher⇒Teacher</a> <a id="4726" href="DFA-Restricted-Learning.html#4726" class="Bound">teacher</a> <a id="4734" class="Symbol">=</a> <a id="4736" class="Keyword">record</a>
  <a id="4745" class="Symbol">{</a> <a id="4747" href="Game-Definitions.html#4288" class="Field">T</a> <a id="4749" class="Symbol">=</a> <a id="4751" href="DFA-Restricted-Learning.html#3905" class="Field">T</a>
  <a id="4755" class="Symbol">;</a> <a id="4757" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="4761" class="Symbol">=</a> <a id="4763" href="DFA-Restricted-Learning.html#3920" class="Field">st₀</a>
  <a id="4769" class="Symbol">;</a> <a id="4771" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="4782" class="Symbol">=</a> <a id="4784" class="InductiveConstructor">Teacher-on.constructor</a> <a id="4807" href="DFA-Restricted-Learning.html#4241" class="Function">mkTeacherδ</a> <a id="4818" href="DFA-Restricted-Learning.html#4428" class="Function">mkTeacherδ-natural</a>
  <a id="4839" class="Symbol">}</a>
  <a id="4843" class="Keyword">where</a>
    <a id="4853" class="Keyword">open</a> <a id="4858" href="DFA-Restricted-Learning.html#3842" class="Module">DFATeacher</a> <a id="4869" href="DFA-Restricted-Learning.html#4726" class="Bound">teacher</a>
    <a id="4881" class="Keyword">open</a> <a id="4886" href="DFA-Restricted-Learning.html#4153" class="Module">DFATeacher⇒Nat</a> <a id="4901" href="DFA-Restricted-Learning.html#4726" class="Bound">teacher</a>

<a id="Teacher⇒DFATeacher"></a><a id="4910" href="DFA-Restricted-Learning.html#4910" class="Function">Teacher⇒DFATeacher</a> <a id="4929" class="Symbol">:</a> <a id="4931" class="Symbol">∀</a> <a id="4933" class="Symbol">{</a><a id="4934" href="DFA-Restricted-Learning.html#4934" class="Bound">ℓt</a><a id="4936" class="Symbol">}</a> <a id="4938" class="Symbol">→</a> <a id="4940" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="4948" href="DFA-Restricted-Learning.html#4934" class="Bound">ℓt</a> <a id="4951" class="Symbol">→</a> <a id="4953" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a> <a id="4964" href="DFA-Restricted-Learning.html#4934" class="Bound">ℓt</a>
<a id="4967" href="DFA-Restricted-Learning.html#4910" class="Function">Teacher⇒DFATeacher</a> <a id="4986" href="DFA-Restricted-Learning.html#4986" class="Bound">teacher</a> <a id="4994" class="Symbol">=</a>
  <a id="4998" class="Keyword">record</a>
  <a id="5007" class="Symbol">{</a> <a id="5009" href="DFA-Restricted-Learning.html#3905" class="Field">T</a> <a id="5011" class="Symbol">=</a> <a id="5013" href="Game-Definitions.html#4288" class="Field">T</a>
  <a id="5017" class="Symbol">;</a> <a id="5019" href="DFA-Restricted-Learning.html#3920" class="Field">st₀</a> <a id="5023" class="Symbol">=</a> <a id="5025" href="Game-Definitions.html#4305" class="Field">st₀</a>
  <a id="5031" class="Symbol">;</a> <a id="5033" href="DFA-Restricted-Learning.html#3932" class="Field">answer-member</a> <a id="5047" class="Symbol">=</a> <a id="5049" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5056" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="5058" href="DFA-Restricted-Learning.html#4058" class="Function">MQ</a> <a id="5061" href="DFA-Restricted-Learning.html#809" class="InductiveConstructor">membership</a>
  <a id="5074" class="Symbol">;</a> <a id="5076" href="DFA-Restricted-Learning.html#3974" class="Field">answer-equiv</a> <a id="5089" class="Symbol">=</a> <a id="5091" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5098" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="5100" href="DFA-Restricted-Learning.html#4105" class="Function">EQ</a> <a id="5103" href="DFA-Restricted-Learning.html#983" class="InductiveConstructor">equivalence</a>
  <a id="5117" class="Symbol">}</a>
  <a id="5121" class="Keyword">where</a> <a id="5127" class="Keyword">open</a> <a id="5132" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="5140" href="DFA-Restricted-Learning.html#4986" class="Bound">teacher</a>

<a id="5149" class="Keyword">open</a> <a id="5154" href="Game-Definitions.html#7743" class="Module">ExplicitWinningConditions</a> <a id="5180" href="DFA-Restricted-Learning.html#3561" class="Function">DFALearning-Semantics</a> <a id="5202" href="DFA-Restricted-Learning.html#2069" class="Function">F-map</a> <a id="5208" href="DFA-Restricted-Learning.html#3842" class="Record">DFATeacher</a> <a id="5219" href="DFA-Restricted-Learning.html#4650" class="Function">DFATeacher⇒Teacher</a> <a id="5238" class="Keyword">public</a></pre></body></html>


==> anc/html/DFA.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DFA (DFA)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFA</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="65" class="Keyword">open</a> <a id="70" class="Keyword">import</a> <a id="77" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Data.Bool.html" class="Module">Data.Bool</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Data.List.html" class="Module">Data.List</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Function.Base.html" class="Module">Function.Base</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Data.Product.html" class="Module">Data.Product</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="276" class="Keyword">module</a> <a id="283" href="DFA.html" class="Module">DFA</a> <a id="287" class="Symbol">{</a><a id="288" href="DFA.html#288" class="Bound">ℓ</a> <a id="290" class="Symbol">:</a> <a id="292" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="297" class="Symbol">}</a> <a id="299" class="Symbol">(</a><a id="300" href="DFA.html#300" class="Bound">A</a> <a id="302" class="Symbol">:</a> <a id="304" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="308" href="DFA.html#288" class="Bound">ℓ</a><a id="309" class="Symbol">)</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">record</a> <a id="DFA"></a><a id="325" href="DFA.html#325" class="Record">DFA</a> <a id="329" class="Symbol">:</a> <a id="331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="335" href="DFA.html#288" class="Bound">ℓ</a> <a id="337" class="Keyword">where</a>
  <a id="345" class="Keyword">field</a>
    <a id="DFA.states"></a><a id="355" href="DFA.html#355" class="Field">states</a> <a id="362" class="Symbol">:</a> <a id="364" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

  <a id="DFA.Q"></a><a id="369" href="DFA.html#369" class="Function">Q</a> <a id="371" class="Symbol">:</a> <a id="373" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="379" href="DFA.html#369" class="Function">Q</a> <a id="381" class="Symbol">=</a> <a id="383" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="387" href="DFA.html#355" class="Field">states</a>

  <a id="397" class="Keyword">field</a>
    <a id="DFA.q₀"></a><a id="407" href="DFA.html#407" class="Field">q₀</a> <a id="410" class="Symbol">:</a> <a id="412" href="DFA.html#369" class="Function">Q</a>
    <a id="DFA.δ"></a><a id="418" href="DFA.html#418" class="Field">δ</a> <a id="420" class="Symbol">:</a> <a id="422" href="DFA.html#369" class="Function">Q</a> <a id="424" class="Symbol">→</a> <a id="426" href="DFA.html#300" class="Bound">A</a> <a id="428" class="Symbol">→</a> <a id="430" href="DFA.html#369" class="Function">Q</a>
    <a id="DFA.accepts"></a><a id="436" href="DFA.html#436" class="Field">accepts</a> <a id="444" class="Symbol">:</a> <a id="446" href="DFA.html#369" class="Function">Q</a> <a id="448" class="Symbol">→</a> <a id="450" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

  <a id="DFA.δ*"></a><a id="458" href="DFA.html#458" class="Function">δ*</a> <a id="461" class="Symbol">:</a> <a id="463" href="DFA.html#369" class="Function">Q</a> <a id="465" class="Symbol">→</a> <a id="467" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="472" href="DFA.html#300" class="Bound">A</a> <a id="474" class="Symbol">→</a> <a id="476" href="DFA.html#369" class="Function">Q</a>
  <a id="480" href="DFA.html#458" class="Function">δ*</a> <a id="483" href="DFA.html#483" class="Bound">q</a> <a id="485" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="488" class="Symbol">=</a> <a id="490" href="DFA.html#483" class="Bound">q</a>
  <a id="494" href="DFA.html#458" class="Function">δ*</a> <a id="497" href="DFA.html#497" class="Bound">q</a> <a id="499" class="Symbol">(</a><a id="500" href="DFA.html#500" class="Bound">x</a> <a id="502" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="504" href="DFA.html#504" class="Bound">w</a><a id="505" class="Symbol">)</a> <a id="507" class="Symbol">=</a> <a id="509" href="DFA.html#458" class="Function">δ*</a> <a id="512" class="Symbol">(</a><a id="513" href="DFA.html#418" class="Field">δ</a> <a id="515" href="DFA.html#497" class="Bound">q</a> <a id="517" href="DFA.html#500" class="Bound">x</a><a id="518" class="Symbol">)</a> <a id="520" href="DFA.html#504" class="Bound">w</a>

  <a id="DFA.⟦Q_⟧"></a><a id="525" href="DFA.html#525" class="Function Operator">⟦Q_⟧</a> <a id="530" class="Symbol">:</a> <a id="532" href="DFA.html#369" class="Function">Q</a> <a id="534" class="Symbol">→</a> <a id="536" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="541" href="DFA.html#300" class="Bound">A</a> <a id="543" class="Symbol">→</a> <a id="545" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="552" href="DFA.html#525" class="Function Operator">⟦Q</a> <a id="555" href="DFA.html#555" class="Bound">q</a> <a id="557" href="DFA.html#525" class="Function Operator">⟧</a> <a id="559" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="562" class="Symbol">=</a> <a id="564" href="DFA.html#436" class="Field">accepts</a> <a id="572" href="DFA.html#555" class="Bound">q</a>
  <a id="576" href="DFA.html#525" class="Function Operator">⟦Q</a> <a id="579" href="DFA.html#579" class="Bound">q</a> <a id="581" href="DFA.html#525" class="Function Operator">⟧</a> <a id="583" class="Symbol">(</a><a id="584" href="DFA.html#584" class="Bound">a</a> <a id="586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="588" href="DFA.html#588" class="Bound">w</a><a id="589" class="Symbol">)</a> <a id="591" class="Symbol">=</a> <a id="593" href="DFA.html#525" class="Function Operator">⟦Q</a> <a id="596" href="DFA.html#418" class="Field">δ</a> <a id="598" href="DFA.html#579" class="Bound">q</a> <a id="600" href="DFA.html#584" class="Bound">a</a> <a id="602" href="DFA.html#525" class="Function Operator">⟧</a> <a id="604" href="DFA.html#588" class="Bound">w</a>

  <a id="DFA.⟦Q⟧-δ*"></a><a id="609" href="DFA.html#609" class="Function">⟦Q⟧-δ*</a> <a id="616" class="Symbol">:</a> <a id="618" class="Symbol">∀</a> <a id="620" href="DFA.html#620" class="Bound">q</a> <a id="622" href="DFA.html#622" class="Bound">w</a> <a id="624" class="Symbol">→</a> <a id="626" href="DFA.html#525" class="Function Operator">⟦Q</a> <a id="629" href="DFA.html#620" class="Bound">q</a> <a id="631" href="DFA.html#525" class="Function Operator">⟧</a> <a id="633" href="DFA.html#622" class="Bound">w</a> <a id="635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="637" href="DFA.html#436" class="Field">accepts</a> <a id="645" class="Symbol">(</a><a id="646" href="DFA.html#458" class="Function">δ*</a> <a id="649" href="DFA.html#620" class="Bound">q</a> <a id="651" href="DFA.html#622" class="Bound">w</a><a id="652" class="Symbol">)</a>
  <a id="656" href="DFA.html#609" class="Function">⟦Q⟧-δ*</a> <a id="663" href="DFA.html#663" class="Bound">q</a> <a id="665" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="668" class="Symbol">=</a> <a id="670" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="677" href="DFA.html#609" class="Function">⟦Q⟧-δ*</a> <a id="684" href="DFA.html#684" class="Bound">q</a> <a id="686" class="Symbol">(</a><a id="687" href="DFA.html#687" class="Bound">x</a> <a id="689" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="691" href="DFA.html#691" class="Bound">w</a><a id="692" class="Symbol">)</a> <a id="694" class="Symbol">=</a> <a id="696" href="DFA.html#609" class="Function">⟦Q⟧-δ*</a> <a id="703" class="Symbol">(</a><a id="704" href="DFA.html#418" class="Field">δ</a> <a id="706" href="DFA.html#684" class="Bound">q</a> <a id="708" href="DFA.html#687" class="Bound">x</a><a id="709" class="Symbol">)</a> <a id="711" href="DFA.html#691" class="Bound">w</a>

  <a id="DFA.⟦DFA⟧₀"></a><a id="716" href="DFA.html#716" class="Function">⟦DFA⟧₀</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="730" href="DFA.html#300" class="Bound">A</a> <a id="732" class="Symbol">→</a> <a id="734" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="741" href="DFA.html#716" class="Function">⟦DFA⟧₀</a> <a id="748" class="Symbol">=</a> <a id="750" href="DFA.html#525" class="Function Operator">⟦Q</a> <a id="753" href="DFA.html#407" class="Field">q₀</a> <a id="756" href="DFA.html#525" class="Function Operator">⟧</a>


<a id="760" class="Comment">-- Same semantics of DFAs</a>
<a id="_≈_"></a><a id="786" href="DFA.html#786" class="Function Operator">_≈_</a> <a id="790" class="Symbol">:</a> <a id="792" href="DFA.html#325" class="Record">DFA</a> <a id="796" class="Symbol">→</a> <a id="798" href="DFA.html#325" class="Record">DFA</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="808" href="DFA.html#288" class="Bound">ℓ</a>
<a id="810" href="DFA.html#786" class="Function Operator">_≈_</a> <a id="814" href="DFA.html#814" class="Bound">M1</a> <a id="817" href="DFA.html#817" class="Bound">M2</a> <a id="820" class="Symbol">=</a> <a id="822" class="Symbol">∀</a> <a id="824" href="DFA.html#824" class="Bound">w</a> <a id="826" class="Symbol">→</a> <a id="828" href="DFA.html#860" class="Function Operator">⟦</a> <a id="830" href="DFA.html#814" class="Bound">M1</a> <a id="833" href="DFA.html#860" class="Function Operator">⟧</a> <a id="835" href="DFA.html#824" class="Bound">w</a> <a id="837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="839" href="DFA.html#860" class="Function Operator">⟦</a> <a id="841" href="DFA.html#817" class="Bound">M2</a> <a id="844" href="DFA.html#860" class="Function Operator">⟧</a> <a id="846" href="DFA.html#824" class="Bound">w</a>
  <a id="850" class="Keyword">where</a>
    <a id="860" href="DFA.html#860" class="Function Operator">⟦_⟧</a> <a id="864" class="Symbol">=</a> <a id="866" href="DFA.html#716" class="Function">DFA.⟦DFA⟧₀</a></pre></body></html>


==> anc/html/DFALearning.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DFALearning (DFALearning)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">DFALearning</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="67" class="Keyword">open</a> <a id="72" class="Keyword">import</a> <a id="79" href="Data.List.html" class="Module">Data.List</a>
<a id="89" class="Keyword">open</a> <a id="94" class="Keyword">import</a> <a id="101" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="111" class="Keyword">hiding</a> <a id="118" class="Symbol">(</a><a id="119" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="120" class="Symbol">)</a>
<a id="122" class="Keyword">open</a> <a id="127" class="Keyword">import</a> <a id="134" href="Data.Product.html" class="Module">Data.Product</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Function.Base.html" class="Module">Function.Base</a> <a id="239" class="Keyword">using</a> <a id="245" class="Symbol">(</a><a id="246" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="254" class="Symbol">;</a> <a id="256" href="Function.Base.html#704" class="Function">id</a><a id="258" class="Symbol">)</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="310" class="Keyword">hiding</a> <a id="317" class="Symbol">(</a><a id="318" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="DFALearning.html" class="Module">DFALearning</a> <a id="343" class="Symbol">(</a><a id="344" href="DFALearning.html#344" class="Bound">A</a> <a id="346" class="Symbol">:</a> <a id="348" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="352" href="Level.html#521" class="Function">Level.0ℓ</a><a id="360" class="Symbol">)</a>  <a id="363" class="Keyword">where</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="DFA.html" class="Module">DFA</a> <a id="385" href="DFALearning.html#344" class="Bound">A</a>

<a id="⟦DFA_⟧"></a><a id="388" href="DFALearning.html#388" class="Function Operator">⟦DFA_⟧</a> <a id="395" class="Symbol">=</a> <a id="397" href="DFA.html#716" class="Function">DFA.⟦DFA⟧₀</a>

<a id="409" class="Keyword">data</a> <a id="F"></a><a id="414" href="DFALearning.html#414" class="Datatype">F</a> <a id="416" class="Symbol">{</a><a id="417" href="DFALearning.html#417" class="Bound">ℓr</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="427" class="Symbol">}</a> <a id="429" class="Symbol">(</a><a id="430" href="DFALearning.html#430" class="Bound">R</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" href="DFALearning.html#417" class="Bound">ℓr</a><a id="440" class="Symbol">)</a> <a id="442" class="Symbol">{</a><a id="443" href="DFALearning.html#443" class="Bound">ℓ</a> <a id="445" class="Symbol">:</a> <a id="447" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="452" class="Symbol">}</a> <a id="454" class="Symbol">(</a><a id="455" href="DFALearning.html#455" class="Bound">X</a> <a id="457" class="Symbol">:</a> <a id="459" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="463" href="DFALearning.html#443" class="Bound">ℓ</a><a id="464" class="Symbol">)</a> <a id="466" class="Symbol">:</a> <a id="468" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="472" class="Symbol">(</a><a id="473" href="DFALearning.html#443" class="Bound">ℓ</a> <a id="475" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="477" href="DFALearning.html#417" class="Bound">ℓr</a><a id="479" class="Symbol">)</a> <a id="481" class="Keyword">where</a>
  <a id="489" class="Comment">-- the membership query sends an input word w and receives a boolean</a>
  <a id="F.membership"></a><a id="560" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="571" class="Symbol">:</a> <a id="573" class="Symbol">(</a><a id="574" href="DFALearning.html#574" class="Bound">w</a> <a id="576" class="Symbol">:</a> <a id="578" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="583" href="DFALearning.html#344" class="Bound">A</a><a id="584" class="Symbol">)</a> <a id="586" class="Symbol">→</a> <a id="588" class="Symbol">(</a><a id="589" href="DFALearning.html#589" class="Bound">next</a> <a id="594" class="Symbol">:</a> <a id="596" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="601" class="Symbol">→</a> <a id="603" href="DFALearning.html#455" class="Bound">X</a><a id="604" class="Symbol">)</a> <a id="606" class="Symbol">→</a> <a id="608" href="DFALearning.html#414" class="Datatype">F</a> <a id="610" href="DFALearning.html#430" class="Bound">R</a> <a id="612" href="DFALearning.html#455" class="Bound">X</a>
  <a id="616" class="Comment">-- the equivalence query sends a DFA and a possible outcome R of the entire</a>
  <a id="694" class="Comment">-- game and receives a counterexample</a>
  <a id="F.equivalence"></a><a id="734" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="746" class="Symbol">:</a> <a id="748" href="DFA.html#325" class="Record">DFA</a> <a id="752" class="Symbol">→</a> <a id="754" class="Symbol">(</a><a id="755" href="DFALearning.html#755" class="Bound">ret</a> <a id="759" class="Symbol">:</a> <a id="761" href="DFALearning.html#430" class="Bound">R</a><a id="762" class="Symbol">)</a> <a id="764" class="Symbol">→</a> <a id="766" class="Symbol">(</a><a id="767" href="DFALearning.html#767" class="Bound">next</a> <a id="772" class="Symbol">:</a> <a id="774" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="779" href="DFALearning.html#344" class="Bound">A</a> <a id="781" class="Symbol">→</a> <a id="783" href="DFALearning.html#455" class="Bound">X</a><a id="784" class="Symbol">)</a> <a id="786" class="Symbol">→</a> <a id="788" href="DFALearning.html#414" class="Datatype">F</a> <a id="790" href="DFALearning.html#430" class="Bound">R</a> <a id="792" href="DFALearning.html#455" class="Bound">X</a>

<a id="795" class="Keyword">open</a> <a id="800" class="Keyword">import</a> <a id="807" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="824" href="DFA.html#325" class="Record">DFA</a> <a id="828" href="DFALearning.html#414" class="Datatype">F</a>

<a id="831" class="Keyword">module</a> <a id="DFASem"></a><a id="838" href="DFALearning.html#838" class="Module">DFASem</a> <a id="845" class="Symbol">{</a><a id="846" href="DFALearning.html#846" class="Bound">ℓr</a> <a id="849" class="Symbol">:</a> <a id="851" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">{</a><a id="859" href="DFALearning.html#859" class="Bound">R</a> <a id="861" class="Symbol">:</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" href="DFALearning.html#846" class="Bound">ℓr</a><a id="869" class="Symbol">}</a> <a id="871" class="Keyword">where</a>
  <a id="879" class="Comment">-- The semantics of a query &#39;F X&#39; annotates each successor state in X</a>
  <a id="951" class="Comment">-- with a predicate on DFAs reporting the information obtained from the query.</a>
  <a id="1032" class="Comment">-- This means that in the respective successor state after a query, we can assume</a>
  <a id="1116" class="Comment">-- that the hidden number satisfies the predicate.</a>
  <a id="DFASem.⟦F_⟧"></a><a id="1169" href="DFALearning.html#1169" class="Function Operator">⟦F_⟧</a> <a id="1174" class="Symbol">:</a> <a id="1176" class="Symbol">{</a><a id="1177" href="DFALearning.html#1177" class="Bound">ℓ</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">{</a><a id="1189" href="DFALearning.html#1189" class="Bound">X</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1197" href="DFALearning.html#1177" class="Bound">ℓ</a><a id="1198" class="Symbol">}</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="DFALearning.html#414" class="Datatype">F</a> <a id="1204" href="DFALearning.html#859" class="Bound">R</a> <a id="1206" href="DFALearning.html#1189" class="Bound">X</a> <a id="1208" class="Symbol">→</a> <a id="1210" href="DFALearning.html#414" class="Datatype">F</a> <a id="1212" href="DFALearning.html#859" class="Bound">R</a> <a id="1214" class="Symbol">((</a><a id="1216" href="DFA.html#325" class="Record">DFA</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1225" class="Symbol">)</a> <a id="1227" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1229" href="DFALearning.html#1189" class="Bound">X</a><a id="1230" class="Symbol">)</a>
  <a id="1234" class="Comment">-- The semantics of the membership query is: when receiving b ∈ Bool,</a>
  <a id="1306" class="Comment">-- we know that the output of the secret DFA M for input w is b</a>
  <a id="1372" href="DFALearning.html#1169" class="Function Operator">⟦F</a> <a id="1375" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="1386" href="DFALearning.html#1386" class="Bound">w</a> <a id="1388" href="DFALearning.html#1388" class="Bound">next</a> <a id="1393" href="DFALearning.html#1169" class="Function Operator">⟧</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="1408" href="DFALearning.html#1386" class="Bound">w</a> <a id="1410" class="Symbol">(λ</a> <a id="1413" href="DFALearning.html#1413" class="Bound">b</a> <a id="1415" class="Symbol">→</a> <a id="1417" class="Symbol">(λ</a> <a id="1420" href="DFALearning.html#1420" class="Bound">M</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="1429" href="DFALearning.html#1420" class="Bound">M</a> <a id="1431" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="1433" href="DFALearning.html#1386" class="Bound">w</a> <a id="1435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1437" href="DFALearning.html#1413" class="Bound">b</a><a id="1438" class="Symbol">)</a> <a id="1440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1442" class="Symbol">(</a><a id="1443" href="DFALearning.html#1388" class="Bound">next</a> <a id="1448" href="DFALearning.html#1413" class="Bound">b</a><a id="1449" class="Symbol">))</a>
  <a id="1454" class="Comment">-- The semantics of the equivalence query: when receiving the</a>
  <a id="1518" class="Comment">-- counter example w, it means that the secret DFA M sends w</a>
  <a id="1581" class="Comment">-- to a different output than the hypothesis &#39;hyp&#39;</a>
  <a id="1634" href="DFALearning.html#1169" class="Function Operator">⟦F</a> <a id="1637" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="1649" href="DFALearning.html#1649" class="Bound">hyp</a> <a id="1653" href="DFALearning.html#1653" class="Bound">ret</a> <a id="1657" href="DFALearning.html#1657" class="Bound">next</a> <a id="1662" href="DFALearning.html#1169" class="Function Operator">⟧</a> <a id="1664" class="Symbol">=</a> <a id="1666" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="1678" href="DFALearning.html#1649" class="Bound">hyp</a> <a id="1682" href="DFALearning.html#1653" class="Bound">ret</a> <a id="1686" class="Symbol">λ</a> <a id="1688" href="DFALearning.html#1688" class="Bound">w</a> <a id="1690" class="Symbol">→</a> <a id="1692" class="Symbol">(λ</a> <a id="1695" href="DFALearning.html#1695" class="Bound">M</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="1704" href="DFALearning.html#1695" class="Bound">M</a> <a id="1706" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="1708" href="DFALearning.html#1688" class="Bound">w</a> <a id="1710" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1712" href="DFALearning.html#388" class="Function Operator">⟦DFA</a> <a id="1717" href="DFALearning.html#1649" class="Bound">hyp</a> <a id="1721" href="DFALearning.html#388" class="Function Operator">⟧</a> <a id="1723" href="DFALearning.html#1688" class="Bound">w</a><a id="1724" class="Symbol">)</a> <a id="1726" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1728" class="Symbol">(</a><a id="1729" href="DFALearning.html#1657" class="Bound">next</a> <a id="1734" href="DFALearning.html#1688" class="Bound">w</a><a id="1735" class="Symbol">)</a>
  
  <a id="1742" class="Comment">-- The datatype F allows the map operations of functors:</a>
  <a id="DFASem.F-map"></a><a id="1801" href="DFALearning.html#1801" class="Function">F-map</a> <a id="1807" class="Symbol">:</a>  <a id="1810" class="Symbol">{</a><a id="1811" href="DFALearning.html#1811" class="Bound">ℓ</a> <a id="1813" href="DFALearning.html#1813" class="Bound">ℓ&#39;</a>  <a id="1817" class="Symbol">:</a> <a id="1819" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">{</a><a id="1827" href="DFALearning.html#1827" class="Bound">X</a> <a id="1829" class="Symbol">:</a> <a id="1831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1835" href="DFALearning.html#1811" class="Bound">ℓ</a><a id="1836" class="Symbol">}</a> <a id="1838" class="Symbol">{</a><a id="1839" href="DFALearning.html#1839" class="Bound">Y</a> <a id="1841" class="Symbol">:</a> <a id="1843" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1847" href="DFALearning.html#1813" class="Bound">ℓ&#39;</a><a id="1849" class="Symbol">}</a> <a id="1851" class="Symbol">→</a> <a id="1853" class="Symbol">(</a><a id="1854" href="DFALearning.html#1854" class="Bound">f</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="DFALearning.html#1827" class="Bound">X</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="DFALearning.html#1839" class="Bound">Y</a><a id="1863" class="Symbol">)</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="DFALearning.html#414" class="Datatype">F</a> <a id="1869" href="DFALearning.html#859" class="Bound">R</a> <a id="1871" href="DFALearning.html#1827" class="Bound">X</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="DFALearning.html#414" class="Datatype">F</a> <a id="1877" href="DFALearning.html#859" class="Bound">R</a> <a id="1879" href="DFALearning.html#1839" class="Bound">Y</a>
  <a id="1883" href="DFALearning.html#1801" class="Function">F-map</a> <a id="1889" href="DFALearning.html#1889" class="Bound">f</a> <a id="1891" class="Symbol">(</a><a id="1892" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="1903" href="DFALearning.html#1903" class="Bound">w</a> <a id="1905" href="DFALearning.html#1905" class="Bound">next</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="1924" href="DFALearning.html#1903" class="Bound">w</a> <a id="1926" class="Symbol">(λ</a> <a id="1929" href="DFALearning.html#1929" class="Bound">x</a> <a id="1931" class="Symbol">→</a> <a id="1933" href="DFALearning.html#1889" class="Bound">f</a> <a id="1935" class="Symbol">(</a><a id="1936" href="DFALearning.html#1905" class="Bound">next</a> <a id="1941" href="DFALearning.html#1929" class="Bound">x</a><a id="1942" class="Symbol">))</a>
  <a id="1947" href="DFALearning.html#1801" class="Function">F-map</a> <a id="1953" href="DFALearning.html#1953" class="Bound">f</a> <a id="1955" class="Symbol">(</a><a id="1956" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="1968" href="DFALearning.html#1968" class="Bound">hyp</a> <a id="1972" href="DFALearning.html#1972" class="Bound">ret</a> <a id="1976" href="DFALearning.html#1976" class="Bound">next</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="1996" href="DFALearning.html#1968" class="Bound">hyp</a> <a id="2000" href="DFALearning.html#1972" class="Bound">ret</a> <a id="2004" class="Symbol">λ</a> <a id="2006" href="DFALearning.html#2006" class="Bound">x</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="DFALearning.html#1953" class="Bound">f</a> <a id="2012" class="Symbol">(</a><a id="2013" href="DFALearning.html#1976" class="Bound">next</a> <a id="2018" href="DFALearning.html#2006" class="Bound">x</a><a id="2019" class="Symbol">)</a>

  <a id="2024" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
  <a id="DFASem.proj₂∘⟦F⟧"></a><a id="2110" href="DFALearning.html#2110" class="Function">proj₂∘⟦F⟧</a> <a id="2120" class="Symbol">:</a> <a id="2122" class="Symbol">∀</a>  <a id="2125" class="Symbol">{</a><a id="2126" href="DFALearning.html#2126" class="Bound">ℓ</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">{</a><a id="2138" href="DFALearning.html#2138" class="Bound">X</a> <a id="2140" class="Symbol">:</a> <a id="2142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2146" href="DFALearning.html#2126" class="Bound">ℓ</a><a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">{</a><a id="2150" href="DFALearning.html#2150" class="Bound">query</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="DFALearning.html#414" class="Datatype">F</a> <a id="2160" href="DFALearning.html#859" class="Bound">R</a> <a id="2162" href="DFALearning.html#2138" class="Bound">X</a><a id="2163" class="Symbol">}</a> <a id="2165" class="Symbol">→</a> <a id="2167" href="DFALearning.html#1801" class="Function">F-map</a> <a id="2173" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2179" class="Symbol">(</a><a id="2180" href="DFALearning.html#1169" class="Function Operator">⟦F</a> <a id="2183" href="DFALearning.html#2150" class="Bound">query</a> <a id="2189" href="DFALearning.html#1169" class="Function Operator">⟧</a><a id="2190" class="Symbol">)</a> <a id="2192" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2194" href="DFALearning.html#2150" class="Bound">query</a>
  <a id="2202" href="DFALearning.html#2110" class="Function">proj₂∘⟦F⟧</a> <a id="2212" class="Symbol">{</a><a id="2213" class="Argument">query</a> <a id="2219" class="Symbol">=</a> <a id="2221" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="2232" href="DFALearning.html#2232" class="Bound">w</a> <a id="2234" href="DFALearning.html#2234" class="Bound">next</a><a id="2238" class="Symbol">}</a> <a id="2240" class="Symbol">=</a> <a id="2242" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2249" href="DFALearning.html#2110" class="Function">proj₂∘⟦F⟧</a> <a id="2259" class="Symbol">{</a><a id="2260" class="Argument">query</a> <a id="2266" class="Symbol">=</a> <a id="2268" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="2280" href="DFALearning.html#2280" class="Bound">x</a> <a id="2282" href="DFALearning.html#2282" class="Bound">ret</a> <a id="2286" href="DFALearning.html#2286" class="Bound">next</a><a id="2290" class="Symbol">}</a> <a id="2292" class="Symbol">=</a> <a id="2294" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2302" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
  <a id="2390" class="Comment">-- predicate P:</a>
  <a id="DFASem._⊧F∀_"></a><a id="2408" href="DFALearning.html#2408" class="Function Operator">_⊧F∀_</a> <a id="2414" class="Symbol">:</a> <a id="2416" class="Symbol">{</a><a id="2417" href="DFALearning.html#2417" class="Bound">ℓ</a> <a id="2419" href="DFALearning.html#2419" class="Bound">ℓ&#39;</a> <a id="2422" class="Symbol">:</a> <a id="2424" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">{</a><a id="2432" href="DFALearning.html#2432" class="Bound">X</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2440" href="DFALearning.html#2417" class="Bound">ℓ</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="DFALearning.html#414" class="Datatype">F</a> <a id="2447" href="DFALearning.html#859" class="Bound">R</a> <a id="2449" href="DFALearning.html#2432" class="Bound">X</a> <a id="2451" class="Symbol">→</a> <a id="2453" class="Symbol">(</a><a id="2454" href="DFALearning.html#2454" class="Bound">P</a> <a id="2456" class="Symbol">:</a> <a id="2458" href="DFALearning.html#2432" class="Bound">X</a> <a id="2460" class="Symbol">→</a> <a id="2462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2466" href="DFALearning.html#2419" class="Bound">ℓ&#39;</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2476" href="DFALearning.html#2419" class="Bound">ℓ&#39;</a>
  <a id="2481" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="2492" href="DFALearning.html#2492" class="Bound">w</a> <a id="2494" href="DFALearning.html#2494" class="Bound">next</a> <a id="2499" href="DFALearning.html#2408" class="Function Operator">⊧F∀</a> <a id="2503" href="DFALearning.html#2503" class="Bound">P</a> <a id="2505" class="Symbol">=</a> <a id="2507" class="Symbol">∀</a> <a id="2509" href="DFALearning.html#2509" class="Bound">b</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="DFALearning.html#2503" class="Bound">P</a> <a id="2515" class="Symbol">(</a><a id="2516" href="DFALearning.html#2494" class="Bound">next</a> <a id="2521" href="DFALearning.html#2509" class="Bound">b</a><a id="2522" class="Symbol">)</a>
  <a id="2526" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="2538" href="DFALearning.html#2538" class="Bound">x</a> <a id="2540" href="DFALearning.html#2540" class="Bound">ret</a> <a id="2544" href="DFALearning.html#2544" class="Bound">next</a> <a id="2549" href="DFALearning.html#2408" class="Function Operator">⊧F∀</a> <a id="2553" href="DFALearning.html#2553" class="Bound">P</a> <a id="2555" class="Symbol">=</a> <a id="2557" class="Symbol">∀</a> <a id="2559" href="DFALearning.html#2559" class="Bound">w</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="DFALearning.html#2553" class="Bound">P</a> <a id="2565" class="Symbol">(</a><a id="2566" href="DFALearning.html#2544" class="Bound">next</a> <a id="2571" href="DFALearning.html#2559" class="Bound">w</a><a id="2572" class="Symbol">)</a>

  <a id="2577" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
  <a id="DFASem.F∀-elim"></a><a id="2668" href="DFALearning.html#2668" class="Function">F∀-elim</a> <a id="2676" class="Symbol">:</a> <a id="2678" class="Symbol">{</a><a id="2679" href="DFALearning.html#2679" class="Bound">ℓ</a> <a id="2681" href="DFALearning.html#2681" class="Bound">ℓ&#39;</a> <a id="2684" class="Symbol">:</a> <a id="2686" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">{</a><a id="2694" href="DFALearning.html#2694" class="Bound">X</a> <a id="2696" class="Symbol">:</a> <a id="2698" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2702" href="DFALearning.html#2679" class="Bound">ℓ</a><a id="2703" class="Symbol">}</a> <a id="2705" class="Symbol">→</a> <a id="2707" class="Symbol">(</a><a id="2708" href="DFALearning.html#2708" class="Bound">query</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="DFALearning.html#414" class="Datatype">F</a> <a id="2718" href="DFALearning.html#859" class="Bound">R</a> <a id="2720" href="DFALearning.html#2694" class="Bound">X</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">→</a> <a id="2725" class="Symbol">{</a><a id="2726" href="DFALearning.html#2726" class="Bound">P</a> <a id="2728" class="Symbol">:</a> <a id="2730" href="DFALearning.html#2694" class="Bound">X</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2738" href="DFALearning.html#2681" class="Bound">ℓ&#39;</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">→</a> <a id="2744" href="DFALearning.html#2708" class="Bound">query</a> <a id="2750" href="DFALearning.html#2408" class="Function Operator">⊧F∀</a> <a id="2754" href="DFALearning.html#2726" class="Bound">P</a> <a id="2756" class="Symbol">→</a> <a id="2758" href="DFALearning.html#414" class="Datatype">F</a> <a id="2760" href="DFALearning.html#859" class="Bound">R</a> <a id="2762" class="Symbol">(</a><a id="2763" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2765" href="DFALearning.html#2694" class="Bound">X</a> <a id="2767" href="DFALearning.html#2726" class="Bound">P</a><a id="2768" class="Symbol">)</a>
  <a id="2772" href="DFALearning.html#2668" class="Function">F∀-elim</a> <a id="2780" class="Symbol">(</a><a id="2781" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="2792" href="DFALearning.html#2792" class="Bound">w</a> <a id="2794" href="DFALearning.html#2794" class="Bound">next</a><a id="2798" class="Symbol">)</a> <a id="2800" href="DFALearning.html#2800" class="Bound">q⊧P</a> <a id="2804" class="Symbol">=</a> <a id="2806" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="2817" href="DFALearning.html#2792" class="Bound">w</a> <a id="2819" class="Symbol">(λ</a> <a id="2822" href="DFALearning.html#2822" class="Bound">b</a> <a id="2824" class="Symbol">→</a> <a id="2826" href="DFALearning.html#2794" class="Bound">next</a> <a id="2831" href="DFALearning.html#2822" class="Bound">b</a> <a id="2833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2835" href="DFALearning.html#2800" class="Bound">q⊧P</a> <a id="2839" href="DFALearning.html#2822" class="Bound">b</a><a id="2840" class="Symbol">)</a>
  <a id="2844" href="DFALearning.html#2668" class="Function">F∀-elim</a> <a id="2852" class="Symbol">(</a><a id="2853" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="2865" href="DFALearning.html#2865" class="Bound">hyp</a> <a id="2869" href="DFALearning.html#2869" class="Bound">ret</a> <a id="2873" href="DFALearning.html#2873" class="Bound">next</a><a id="2877" class="Symbol">)</a> <a id="2879" href="DFALearning.html#2879" class="Bound">q⊧P</a> <a id="2883" class="Symbol">=</a> <a id="2885" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="2897" href="DFALearning.html#2865" class="Bound">hyp</a> <a id="2901" href="DFALearning.html#2869" class="Bound">ret</a> <a id="2905" class="Symbol">λ</a> <a id="2907" href="DFALearning.html#2907" class="Bound">w</a> <a id="2909" class="Symbol">→</a> <a id="2911" class="Symbol">(</a><a id="2912" href="DFALearning.html#2873" class="Bound">next</a> <a id="2917" href="DFALearning.html#2907" class="Bound">w</a><a id="2918" class="Symbol">)</a> <a id="2920" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2922" class="Symbol">(</a><a id="2923" href="DFALearning.html#2879" class="Bound">q⊧P</a> <a id="2927" href="DFALearning.html#2907" class="Bound">w</a><a id="2928" class="Symbol">)</a>

  <a id="2933" class="Comment">-- And if we project the predicate away, we again obtain the original query:</a>
  <a id="DFASem.proj₁∘F∀elim"></a><a id="3012" href="DFALearning.html#3012" class="Function">proj₁∘F∀elim</a> <a id="3025" class="Symbol">:</a> <a id="3027" class="Symbol">{</a><a id="3028" href="DFALearning.html#3028" class="Bound">ℓ</a> <a id="3030" href="DFALearning.html#3030" class="Bound">ℓ&#39;</a> <a id="3033" class="Symbol">:</a> <a id="3035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3040" class="Symbol">}</a> <a id="3042" class="Symbol">{</a><a id="3043" href="DFALearning.html#3043" class="Bound">X</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3051" href="DFALearning.html#3028" class="Bound">ℓ</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">→</a> <a id="3056" class="Symbol">{</a><a id="3057" href="DFALearning.html#3057" class="Bound">query</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="DFALearning.html#414" class="Datatype">F</a> <a id="3067" href="DFALearning.html#859" class="Bound">R</a> <a id="3069" href="DFALearning.html#3043" class="Bound">X</a><a id="3070" class="Symbol">}</a> <a id="3072" class="Symbol">→</a> <a id="3074" class="Symbol">{</a><a id="3075" href="DFALearning.html#3075" class="Bound">P</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="DFALearning.html#3043" class="Bound">X</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3087" href="DFALearning.html#3030" class="Bound">ℓ&#39;</a><a id="3089" class="Symbol">}</a> <a id="3091" class="Symbol">→</a> <a id="3093" class="Symbol">(</a><a id="3094" href="DFALearning.html#3094" class="Bound">res</a> <a id="3098" class="Symbol">:</a> <a id="3100" href="DFALearning.html#3057" class="Bound">query</a> <a id="3106" href="DFALearning.html#2408" class="Function Operator">⊧F∀</a> <a id="3110" href="DFALearning.html#3075" class="Bound">P</a><a id="3111" class="Symbol">)</a> <a id="3113" class="Symbol">→</a> <a id="3115" href="DFALearning.html#1801" class="Function">F-map</a> <a id="3121" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3127" class="Symbol">(</a><a id="3128" href="DFALearning.html#2668" class="Function">F∀-elim</a> <a id="3136" href="DFALearning.html#3057" class="Bound">query</a> <a id="3142" href="DFALearning.html#3094" class="Bound">res</a><a id="3145" class="Symbol">)</a> <a id="3147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3149" href="DFALearning.html#3057" class="Bound">query</a>
  <a id="3157" href="DFALearning.html#3012" class="Function">proj₁∘F∀elim</a> <a id="3170" class="Symbol">{</a><a id="3171" class="Argument">query</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="3190" href="DFALearning.html#3190" class="Bound">w</a> <a id="3192" href="DFALearning.html#3192" class="Bound">next</a><a id="3196" class="Symbol">}</a> <a id="3198" class="Symbol">_</a> <a id="3200" class="Symbol">=</a> <a id="3202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3209" href="DFALearning.html#3012" class="Function">proj₁∘F∀elim</a> <a id="3222" class="Symbol">{</a><a id="3223" class="Argument">query</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="3243" href="DFALearning.html#3243" class="Bound">x</a> <a id="3245" href="DFALearning.html#3245" class="Bound">ret</a> <a id="3249" href="DFALearning.html#3249" class="Bound">next</a><a id="3253" class="Symbol">}</a> <a id="3255" class="Symbol">_</a> <a id="3257" class="Symbol">=</a> <a id="3259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3265" class="Keyword">open</a> <a id="3270" href="DFALearning.html#838" class="Module">DFASem</a> <a id="3277" class="Keyword">public</a>

<a id="3285" class="Keyword">open</a> <a id="3290" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="3308" href="DFALearning.html#1801" class="Function">F-map</a>


<a id="DFALearning-Semantics"></a><a id="3316" href="DFALearning.html#3316" class="Function">DFALearning-Semantics</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="Game-Definitions.html#472" class="Record">GameSemantics</a>
<a id="3354" href="DFALearning.html#3316" class="Function">DFALearning-Semantics</a> <a id="3376" class="Symbol">=</a> <a id="3378" class="Keyword">record</a>
  <a id="3387" class="Symbol">{</a> <a id="3389" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="DFALearning.html#1801" class="Function">F-map</a>
  <a id="3405" class="Symbol">;</a> <a id="3407" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="DFALearning.html#1169" class="Function Operator">⟦F_⟧</a>
  <a id="3421" class="Symbol">;</a> <a id="3423" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="DFALearning.html#2110" class="Function">proj₂∘⟦F⟧</a>
  <a id="3447" class="Symbol">;</a> <a id="3449" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="DFALearning.html#2408" class="Function Operator">_⊧F∀_</a>
  <a id="3465" class="Symbol">;</a> <a id="3467" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="DFALearning.html#2668" class="Function">F∀-elim</a>
  <a id="3487" class="Symbol">;</a> <a id="3489" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="3502" class="Symbol">=</a> <a id="3504" href="DFALearning.html#3012" class="Function">proj₁∘F∀elim</a>
  <a id="3519" class="Symbol">}</a>


<a id="3523" class="Comment">-- The explicit definition of a teacher for the DFA learning game:</a>
<a id="3590" class="Keyword">record</a> <a id="DFATeacher"></a><a id="3597" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="3608" class="Symbol">(</a><a id="3609" href="DFALearning.html#3609" class="Bound">ℓt</a> <a id="3612" class="Symbol">:</a> <a id="3614" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3619" class="Symbol">)</a> <a id="3621" class="Symbol">:</a> <a id="3623" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="3638" href="DFALearning.html#3609" class="Bound">ℓt</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Keyword">where</a>
  <a id="3650" class="Keyword">field</a>
    <a id="3660" class="Comment">-- 1. an internal set of states</a>
    <a id="DFATeacher.T"></a><a id="3696" href="DFALearning.html#3696" class="Field">T</a> <a id="3698" class="Symbol">:</a> <a id="3700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3704" href="DFALearning.html#3609" class="Bound">ℓt</a>
    <a id="DFATeacher.st₀"></a><a id="3711" href="DFALearning.html#3711" class="Field">st₀</a> <a id="3715" class="Symbol">:</a> <a id="3717" href="DFALearning.html#3696" class="Field">T</a>
    <a id="DFATeacher.answer-member"></a><a id="3723" href="DFALearning.html#3723" class="Field">answer-member</a> <a id="3737" class="Symbol">:</a> <a id="3739" href="DFALearning.html#3696" class="Field">T</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3748" href="DFALearning.html#344" class="Bound">A</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="3757" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3759" href="DFALearning.html#3696" class="Field">T</a>
    <a id="DFATeacher.answer-equiv"></a><a id="3765" href="DFALearning.html#3765" class="Field">answer-equiv</a> <a id="3778" class="Symbol">:</a> <a id="3780" href="DFALearning.html#3696" class="Field">T</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="DFA.html#325" class="Record">DFA</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3802" href="DFALearning.html#344" class="Bound">A</a> <a id="3804" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3806" href="DFALearning.html#3696" class="Field">T</a><a id="3807" class="Symbol">)</a>

<a id="3810" class="Keyword">open</a> <a id="3815" class="Keyword">import</a> <a id="3822" href="Teacher-Characterization.html" class="Module">Teacher-Characterization</a> <a id="3847" href="DFALearning.html#414" class="Datatype">F</a> <a id="3849" href="DFALearning.html#3597" class="Record">DFATeacher</a>

<a id="MQ"></a><a id="3861" href="DFALearning.html#3861" class="Function">MQ</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="3875" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3880" href="DFALearning.html#344" class="Bound">A</a> <a id="3882" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="3884" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="3898" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="3900" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="3905" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="3906" class="Symbol">)</a>
<a id="EQ"></a><a id="3908" href="DFALearning.html#3908" class="Function">EQ</a> <a id="3911" class="Symbol">=</a> <a id="3913" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="3921" class="Symbol">(</a><a id="3922" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="3924" href="DFA.html#325" class="Record">DFA</a> <a id="3928" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="3930" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="3944" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="3946" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3951" href="DFALearning.html#344" class="Bound">A</a> <a id="3953" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="3954" class="Symbol">)</a>

<a id="mkTeacherδ"></a><a id="3957" href="DFALearning.html#3957" class="Function">mkTeacherδ</a> <a id="3968" class="Symbol">:</a> <a id="3970" class="Symbol">∀</a> <a id="3972" class="Symbol">{</a><a id="3973" href="DFALearning.html#3973" class="Bound">ℓt</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">(</a><a id="3978" href="DFALearning.html#3978" class="Bound">t</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="3993" href="DFALearning.html#3973" class="Bound">ℓt</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">→</a> <a id="3999" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4008" class="Symbol">(</a><a id="4009" href="DFALearning.html#3696" class="Field">DFATeacher.T</a> <a id="4022" href="DFALearning.html#3978" class="Bound">t</a><a id="4023" class="Symbol">)</a>
<a id="4025" href="DFALearning.html#3957" class="Function">mkTeacherδ</a> <a id="4036" href="DFALearning.html#4036" class="Bound">t</a> <a id="4038" class="Symbol">(</a><a id="4039" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="4050" href="DFALearning.html#4050" class="Bound">w</a> <a id="4052" href="DFALearning.html#4052" class="Bound">next</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Symbol">=</a>
  <a id="4062" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="4071" class="Symbol">(</a><a id="4072" href="DFALearning.html#3696" class="Field">DFATeacher.T</a> <a id="4085" href="DFALearning.html#4036" class="Bound">t</a><a id="4086" class="Symbol">)</a> <a id="4088" href="DFALearning.html#3861" class="Function">MQ</a> <a id="4091" class="Symbol">(</a><a id="4092" href="DFALearning.html#3723" class="Field">DFATeacher.answer-member</a> <a id="4117" href="DFALearning.html#4036" class="Bound">t</a><a id="4118" class="Symbol">)</a> <a id="4120" href="DFALearning.html#4050" class="Bound">w</a> <a id="4122" href="DFALearning.html#4052" class="Bound">next</a>
<a id="4127" href="DFALearning.html#3957" class="Function">mkTeacherδ</a> <a id="4138" href="DFALearning.html#4138" class="Bound">t</a> <a id="4140" class="Symbol">(</a><a id="4141" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="4153" href="DFALearning.html#4153" class="Bound">hyp</a> <a id="4157" href="DFALearning.html#4157" class="Bound">ret</a> <a id="4161" href="DFALearning.html#4161" class="Bound">next</a><a id="4165" class="Symbol">)</a> <a id="4167" class="Symbol">=</a>
  <a id="4171" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="4180" class="Symbol">(</a><a id="4181" href="DFALearning.html#3696" class="Field">DFATeacher.T</a> <a id="4194" href="DFALearning.html#4138" class="Bound">t</a><a id="4195" class="Symbol">)</a> <a id="4197" href="DFALearning.html#3908" class="Function">EQ</a> <a id="4200" class="Symbol">(</a><a id="4201" href="DFALearning.html#3765" class="Field">DFATeacher.answer-equiv</a> <a id="4225" href="DFALearning.html#4138" class="Bound">t</a><a id="4226" class="Symbol">)</a> <a id="4228" href="DFALearning.html#4153" class="Bound">hyp</a> <a id="4232" href="DFALearning.html#4157" class="Bound">ret</a> <a id="4236" href="DFALearning.html#4161" class="Bound">next</a>


<a id="4243" class="Keyword">module</a> <a id="Explicit-Definition-If-Teacher-Characterization-Is-Not-Used"></a><a id="4250" href="DFALearning.html#4250" class="Module">Explicit-Definition-If-Teacher-Characterization-Is-Not-Used</a> <a id="4310" class="Keyword">where</a>
  <a id="4318" class="Comment">-- This definition is never used. It is only exists to illustrate</a>
  <a id="4386" class="Comment">-- what above abstract definition of mkTeacherδ instantiates to:</a>
  <a id="Explicit-Definition-If-Teacher-Characterization-Is-Not-Used.mkTeacherδ-explicit"></a><a id="4453" href="DFALearning.html#4453" class="Function">mkTeacherδ-explicit</a> <a id="4473" class="Symbol">:</a> <a id="4475" class="Symbol">∀</a> <a id="4477" class="Symbol">{</a><a id="4478" href="DFALearning.html#4478" class="Bound">ℓt</a><a id="4480" class="Symbol">}</a> <a id="4482" class="Symbol">{</a><a id="4483" href="DFALearning.html#4483" class="Bound">T</a> <a id="4485" class="Symbol">:</a> <a id="4487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4491" href="DFALearning.html#4478" class="Bound">ℓt</a><a id="4493" class="Symbol">}</a> <a id="4495" class="Symbol">→</a> <a id="4497" class="Symbol">(</a><a id="4498" href="DFALearning.html#4483" class="Bound">T</a> <a id="4500" class="Symbol">→</a> <a id="4502" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4507" href="DFALearning.html#344" class="Bound">A</a> <a id="4509" class="Symbol">→</a> <a id="4511" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="4516" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4518" href="DFALearning.html#4483" class="Bound">T</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">→</a> <a id="4523" class="Symbol">(</a><a id="4524" href="DFALearning.html#4483" class="Bound">T</a> <a id="4526" class="Symbol">→</a> <a id="4528" href="DFA.html#325" class="Record">DFA</a> <a id="4532" class="Symbol">→</a> <a id="4534" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4546" href="DFALearning.html#344" class="Bound">A</a> <a id="4548" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4550" href="DFALearning.html#4483" class="Bound">T</a><a id="4551" class="Symbol">))</a> <a id="4554" class="Symbol">→</a> <a id="4556" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4565" href="DFALearning.html#4483" class="Bound">T</a>
  <a id="4569" href="DFALearning.html#4453" class="Function">mkTeacherδ-explicit</a> <a id="4589" href="DFALearning.html#4589" class="Bound">member</a> <a id="4596" href="DFALearning.html#4596" class="Bound">equiv</a> <a id="4602" class="Symbol">(</a><a id="4603" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="4614" href="DFALearning.html#4614" class="Bound">w</a> <a id="4616" href="DFALearning.html#4616" class="Bound">next</a><a id="4620" class="Symbol">)</a> <a id="4622" href="DFALearning.html#4622" class="Bound">st</a> <a id="4625" class="Keyword">with</a> <a id="4630" class="Symbol">(</a><a id="4631" href="DFALearning.html#4589" class="Bound">member</a> <a id="4638" href="DFALearning.html#4622" class="Bound">st</a> <a id="4641" href="DFALearning.html#4614" class="Bound">w</a><a id="4642" class="Symbol">)</a>
  <a id="4646" class="Symbol">...</a> <a id="4650" class="Symbol">|</a> <a id="4652" href="DFALearning.html#4652" class="Bound">b</a> <a id="4654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4656" href="DFALearning.html#4656" class="Bound">st&#39;</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4667" class="Symbol">(</a><a id="4668" href="DFALearning.html#4656" class="Bound">st&#39;</a> <a id="4672" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4674" class="Bound">next</a> <a id="4679" href="DFALearning.html#4652" class="Bound">b</a><a id="4680" class="Symbol">)</a>
  <a id="4684" href="DFALearning.html#4453" class="Function">mkTeacherδ-explicit</a> <a id="4704" href="DFALearning.html#4704" class="Bound">member</a> <a id="4711" href="DFALearning.html#4711" class="Bound">equiv</a> <a id="4717" class="Symbol">(</a><a id="4718" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="4730" href="DFALearning.html#4730" class="Bound">hyp</a> <a id="4734" href="DFALearning.html#4734" class="Bound">ret</a> <a id="4738" href="DFALearning.html#4738" class="Bound">next</a><a id="4742" class="Symbol">)</a> <a id="4744" href="DFALearning.html#4744" class="Bound">st</a> <a id="4747" class="Keyword">with</a> <a id="4752" class="Symbol">(</a><a id="4753" href="DFALearning.html#4711" class="Bound">equiv</a> <a id="4759" href="DFALearning.html#4744" class="Bound">st</a> <a id="4762" href="DFALearning.html#4730" class="Bound">hyp</a><a id="4765" class="Symbol">)</a>
  <a id="4769" class="Symbol">...</a> <a id="4773" class="Symbol">|</a> <a id="4775" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4780" class="Symbol">(</a><a id="4781" href="DFALearning.html#4781" class="Bound">w</a> <a id="4783" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4785" href="DFALearning.html#4785" class="Bound">st&#39;</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">=</a> <a id="4792" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4797" class="Symbol">(</a><a id="4798" href="DFALearning.html#4785" class="Bound">st&#39;</a> <a id="4802" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4804" class="Symbol">(</a><a id="4805" class="Bound">next</a> <a id="4810" href="DFALearning.html#4781" class="Bound">w</a><a id="4811" class="Symbol">))</a>
  <a id="4816" class="Symbol">...</a> <a id="4820" class="Symbol">|</a> <a id="4822" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4830" class="Symbol">=</a> <a id="4832" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4837" class="Bound">ret</a>


<a id="mkTeacherδ-natural"></a><a id="4843" href="DFALearning.html#4843" class="Function">mkTeacherδ-natural</a> <a id="4862" class="Symbol">:</a> <a id="4864" class="Symbol">∀</a> <a id="4866" class="Symbol">{</a><a id="4867" href="DFALearning.html#4867" class="Bound">ℓt</a><a id="4869" class="Symbol">}</a> <a id="4871" class="Symbol">{</a><a id="4872" href="DFALearning.html#4872" class="Bound">t</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="4887" href="DFALearning.html#4867" class="Bound">ℓt</a><a id="4889" class="Symbol">}</a> <a id="4891" class="Symbol">→</a> <a id="4893" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="4910" class="Symbol">(</a><a id="4911" href="DFALearning.html#3957" class="Function">mkTeacherδ</a> <a id="4922" href="DFALearning.html#4872" class="Bound">t</a><a id="4923" class="Symbol">)</a>
<a id="4925" href="DFALearning.html#4843" class="Function">mkTeacherδ-natural</a> <a id="4944" href="DFALearning.html#4944" class="Bound">f</a> <a id="4946" class="Symbol">(</a><a id="4947" href="DFALearning.html#560" class="InductiveConstructor">membership</a> <a id="4958" href="DFALearning.html#4958" class="Bound">w</a> <a id="4960" href="DFALearning.html#4960" class="Bound">next</a><a id="4964" class="Symbol">)</a> <a id="4966" href="DFALearning.html#4966" class="Bound">st</a> <a id="4969" class="Symbol">=</a> <a id="4971" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4976" href="DFALearning.html#4843" class="Function">mkTeacherδ-natural</a> <a id="4995" class="Symbol">{</a><a id="4996" class="Argument">t</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="DFALearning.html#5000" class="Bound">t</a><a id="5001" class="Symbol">}</a> <a id="5003" href="DFALearning.html#5003" class="Bound">f</a> <a id="5005" class="Symbol">(</a><a id="5006" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a> <a id="5018" href="DFALearning.html#5018" class="Bound">hyp</a> <a id="5022" href="DFALearning.html#5022" class="Bound">ret</a> <a id="5026" href="DFALearning.html#5026" class="Bound">next</a><a id="5030" class="Symbol">)</a> <a id="5032" href="DFALearning.html#5032" class="Bound">st</a>
  <a id="5037" class="Keyword">with</a> <a id="5042" class="Symbol">(</a><a id="5043" href="DFALearning.html#3765" class="Field">DFATeacher.answer-equiv</a> <a id="5067" href="DFALearning.html#5000" class="Bound">t</a> <a id="5069" href="DFALearning.html#5032" class="Bound">st</a> <a id="5072" href="DFALearning.html#5018" class="Bound">hyp</a><a id="5075" class="Symbol">)</a>
<a id="5077" class="Symbol">...</a> <a id="5081" class="Symbol">|</a> <a id="5083" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5088" class="Symbol">_</a> <a id="5090" class="Symbol">=</a> <a id="5092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5097" class="Symbol">...</a> <a id="5101" class="Symbol">|</a> <a id="5103" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5111" class="Symbol">=</a> <a id="5113" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="DFATeacher⇒Teacher"></a><a id="5119" href="DFALearning.html#5119" class="Function">DFATeacher⇒Teacher</a> <a id="5138" class="Symbol">:</a> <a id="5140" class="Symbol">∀</a> <a id="5142" class="Symbol">{</a><a id="5143" href="DFALearning.html#5143" class="Bound">ℓt</a><a id="5145" class="Symbol">}</a> <a id="5147" class="Symbol">→</a> <a id="5149" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="5160" href="DFALearning.html#5143" class="Bound">ℓt</a> <a id="5163" class="Symbol">→</a> <a id="5165" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="5173" href="DFALearning.html#5143" class="Bound">ℓt</a>
<a id="5176" href="DFALearning.html#5119" class="Function">DFATeacher⇒Teacher</a> <a id="5195" href="DFALearning.html#5195" class="Bound">teacher</a> <a id="5203" class="Symbol">=</a> <a id="5205" class="Keyword">record</a>
  <a id="5214" class="Symbol">{</a> <a id="5216" href="Game-Definitions.html#4288" class="Field">T</a> <a id="5218" class="Symbol">=</a> <a id="5220" href="DFALearning.html#3696" class="Field">T</a>
  <a id="5224" class="Symbol">;</a> <a id="5226" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="5230" class="Symbol">=</a> <a id="5232" href="DFALearning.html#3711" class="Field">st₀</a>
  <a id="5238" class="Symbol">;</a> <a id="5240" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="5251" class="Symbol">=</a> <a id="5253" class="InductiveConstructor">Teacher-on.constructor</a> <a id="5276" class="Symbol">(</a><a id="5277" href="DFALearning.html#3957" class="Function">mkTeacherδ</a> <a id="5288" href="DFALearning.html#5195" class="Bound">teacher</a><a id="5295" class="Symbol">)</a> <a id="5297" href="DFALearning.html#4843" class="Function">mkTeacherδ-natural</a>
  <a id="5318" class="Symbol">}</a>
  <a id="5322" class="Keyword">where</a> <a id="5328" class="Keyword">open</a> <a id="5333" href="DFALearning.html#3597" class="Module">DFATeacher</a> <a id="5344" href="DFALearning.html#5195" class="Bound">teacher</a>

<a id="Teacher⇒DFATeacher"></a><a id="5353" href="DFALearning.html#5353" class="Function">Teacher⇒DFATeacher</a> <a id="5372" class="Symbol">:</a> <a id="5374" class="Symbol">∀</a> <a id="5376" class="Symbol">{</a><a id="5377" href="DFALearning.html#5377" class="Bound">ℓt</a><a id="5379" class="Symbol">}</a> <a id="5381" class="Symbol">→</a> <a id="5383" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="5391" href="DFALearning.html#5377" class="Bound">ℓt</a> <a id="5394" class="Symbol">→</a> <a id="5396" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="5407" href="DFALearning.html#5377" class="Bound">ℓt</a>
<a id="5410" href="DFALearning.html#5353" class="Function">Teacher⇒DFATeacher</a> <a id="5429" href="DFALearning.html#5429" class="Bound">teacher</a> <a id="5437" class="Symbol">=</a> <a id="5439" class="Keyword">record</a>
  <a id="5448" class="Symbol">{</a> <a id="5450" href="DFALearning.html#3696" class="Field">T</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="Game-Definitions.html#4288" class="Field">T</a>
  <a id="5458" class="Symbol">;</a> <a id="5460" href="DFALearning.html#3711" class="Field">st₀</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="Game-Definitions.html#4305" class="Field">st₀</a>
  <a id="5472" class="Symbol">;</a> <a id="5474" href="DFALearning.html#3723" class="Field">answer-member</a> <a id="5488" class="Symbol">=</a> <a id="5490" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5497" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="5499" href="DFALearning.html#3861" class="Function">MQ</a> <a id="5502" href="DFALearning.html#560" class="InductiveConstructor">membership</a>
  <a id="5515" class="Symbol">;</a> <a id="5517" href="DFALearning.html#3765" class="Field">answer-equiv</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5539" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="5541" href="DFALearning.html#3908" class="Function">EQ</a> <a id="5544" href="DFALearning.html#734" class="InductiveConstructor">equivalence</a>
  <a id="5558" class="Symbol">}</a>
  <a id="5562" class="Keyword">where</a> <a id="5568" class="Keyword">open</a> <a id="5573" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="5581" href="DFALearning.html#5429" class="Bound">teacher</a>

<a id="5590" class="Keyword">open</a> <a id="5595" href="Game-Definitions.html#7743" class="Module">ExplicitWinningConditions</a> <a id="5621" href="DFALearning.html#3316" class="Function">DFALearning-Semantics</a> <a id="5643" href="DFALearning.html#1801" class="Function">F-map</a> <a id="5649" href="DFALearning.html#3597" class="Record">DFATeacher</a> <a id="5660" href="DFALearning.html#5119" class="Function">DFATeacher⇒Teacher</a> <a id="5679" class="Keyword">public</a></pre></body></html>


==> anc/html/Data.Bool.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Bool.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Bool.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The type for booleans and some operations</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="359" class="Keyword">using</a> <a id="365" class="Symbol">(</a><a id="366" href="Data.Empty.html#914" class="Function">⊥</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Level.html" class="Module">Level</a> <a id="387" class="Keyword">using</a> <a id="393" class="Symbol">(</a><a id="394" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">private</a>
  <a id="412" class="Keyword">variable</a>
    <a id="425" href="Data.Bool.Base.html#425" class="Generalizable">a</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="439" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="441" class="Symbol">:</a> <a id="443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="447" href="Data.Bool.Base.html#425" class="Generalizable">a</a>

<a id="450" class="Comment">------------------------------------------------------------------------</a>
<a id="523" class="Comment">-- The boolean type</a>

<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Agda.Builtin.Bool.html" class="Module">Agda.Builtin.Bool</a> <a id="574" class="Keyword">public</a>

<a id="582" class="Comment">------------------------------------------------------------------------</a>
<a id="655" class="Comment">-- Relations</a>

<a id="669" class="Keyword">infix</a> <a id="675" class="Number">4</a> <a id="677" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="681" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>

<a id="686" class="Keyword">data</a> <a id="_≤_"></a><a id="691" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="709" class="Symbol">→</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" class="Keyword">where</a>
  <a id="_≤_.f≤t"></a><a id="723" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="735" href="Data.Bool.Base.html#691" class="Datatype Operator">≤</a> <a id="737" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="_≤_.b≤b"></a><a id="744" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="748" class="Symbol">:</a> <a id="750" class="Symbol">∀</a> <a id="752" class="Symbol">{</a><a id="753" href="Data.Bool.Base.html#753" class="Bound">b</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">→</a> <a id="758" href="Data.Bool.Base.html#753" class="Bound">b</a> <a id="760" href="Data.Bool.Base.html#691" class="Datatype Operator">≤</a> <a id="762" href="Data.Bool.Base.html#753" class="Bound">b</a>

<a id="765" class="Keyword">data</a> <a id="_&lt;_"></a><a id="770" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="781" class="Symbol">→</a> <a id="783" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="788" class="Symbol">→</a> <a id="790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="794" class="Keyword">where</a>
  <a id="_&lt;_.f&lt;t"></a><a id="802" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="814" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;</a> <a id="816" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="822" class="Comment">------------------------------------------------------------------------</a>
<a id="895" class="Comment">-- Boolean operations</a>

<a id="918" class="Keyword">infixr</a> <a id="925" class="Number">6</a> <a id="927" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="931" class="Keyword">infixr</a> <a id="938" class="Number">5</a> <a id="940" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="944" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>

<a id="not"></a><a id="951" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="962" class="Symbol">→</a> <a id="964" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="969" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="973" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="979" class="Symbol">=</a> <a id="981" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="987" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="991" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="997" class="Symbol">=</a> <a id="999" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="_∧_"></a><a id="1005" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1030" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1036" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1038" href="Data.Bool.Base.html#1038" class="Bound">b</a> <a id="1040" class="Symbol">=</a> <a id="1042" href="Data.Bool.Base.html#1038" class="Bound">b</a>
<a id="1044" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1050" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1052" href="Data.Bool.Base.html#1052" class="Bound">b</a> <a id="1054" class="Symbol">=</a> <a id="1056" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="_∨_"></a><a id="1063" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="1067" class="Symbol">:</a> <a id="1069" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1088" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1094" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="1096" href="Data.Bool.Base.html#1096" class="Bound">b</a> <a id="1098" class="Symbol">=</a> <a id="1100" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1105" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1111" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="1113" href="Data.Bool.Base.html#1113" class="Bound">b</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Data.Bool.Base.html#1113" class="Bound">b</a>

<a id="_xor_"></a><a id="1120" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1133" class="Symbol">→</a> <a id="1135" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1147" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1153" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="1157" href="Data.Bool.Base.html#1157" class="Bound">b</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="1165" href="Data.Bool.Base.html#1157" class="Bound">b</a>
<a id="1167" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1173" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="1177" href="Data.Bool.Base.html#1177" class="Bound">b</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Bool.Base.html#1177" class="Bound">b</a>

<a id="1184" class="Comment">------------------------------------------------------------------------</a>
<a id="1257" class="Comment">-- Conversion to Set</a>

<a id="1279" class="Comment">-- A function mapping true to an inhabited type and false to an empty</a>
<a id="1349" class="Comment">-- type.</a>
<a id="T"></a><a id="1358" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1373" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1375" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1381" class="Symbol">=</a> <a id="1383" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1385" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1387" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="1398" class="Comment">------------------------------------------------------------------------</a>
<a id="1471" class="Comment">-- Other operations</a>

<a id="1492" class="Keyword">infix</a> <a id="1498" class="Number">0</a> <a id="1500" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a>

<a id="if_then_else_"></a><a id="1515" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1536" class="Symbol">→</a> <a id="1538" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Data.Bool.Base.html#439" class="Generalizable">A</a> <a id="1544" class="Symbol">→</a> <a id="1546" href="Data.Bool.Base.html#439" class="Generalizable">A</a>
<a id="1548" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1551" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1557" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1562" href="Data.Bool.Base.html#1562" class="Bound">t</a> <a id="1564" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1569" href="Data.Bool.Base.html#1569" class="Bound">f</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Data.Bool.Base.html#1562" class="Bound">t</a>
<a id="1575" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1578" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1584" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1589" href="Data.Bool.Base.html#1589" class="Bound">t</a> <a id="1591" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1596" href="Data.Bool.Base.html#1596" class="Bound">f</a> <a id="1598" class="Symbol">=</a> <a id="1600" href="Data.Bool.Base.html#1596" class="Bound">f</a></pre></body></html>


==> anc/html/Data.Bool.ListAction.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>ListAction (Data.Bool.ListAction)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Bool.ListAction</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Booleans: conjunction and disjunction of lists</a>
<a id="156" class="Comment">--</a>
<a id="159" class="Comment">-- Issue #2553: this is a compatibility stub module,</a>
<a id="212" class="Comment">-- ahead of a more thorough refactoring in terms of</a>
<a id="264" class="Comment">-- `Data.List.Effectful.Foldable.foldmap`.</a>
<a id="307" class="Comment">------------------------------------------------------------------------</a>

<a id="381" class="Symbol">{-#</a> <a id="385" class="Keyword">OPTIONS</a> <a id="393" class="Pragma">--cubical-compatible</a> <a id="414" class="Pragma">--safe</a> <a id="421" class="Symbol">#-}</a>

<a id="426" class="Keyword">module</a> <a id="433" href="Data.Bool.ListAction.html" class="Module">Data.Bool.ListAction</a> <a id="454" class="Keyword">where</a>

<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="499" class="Symbol">;</a> <a id="501" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="509" class="Symbol">;</a> <a id="511" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="515" class="Symbol">;</a> <a id="517" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="562" class="Symbol">;</a> <a id="564" href="Data.List.Base.html#1612" class="Function">map</a><a id="567" class="Symbol">;</a> <a id="569" href="Data.List.Base.html#4126" class="Function">foldr</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Function.Base.html" class="Module">Function.Base</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Level.html" class="Module">Level</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="644" class="Symbol">)</a>

<a id="647" class="Keyword">private</a>
  <a id="657" class="Keyword">variable</a>
    <a id="670" href="Data.Bool.ListAction.html#670" class="Generalizable">a</a> <a id="672" class="Symbol">:</a> <a id="674" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="684" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="686" class="Symbol">:</a> <a id="688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="692" href="Data.Bool.ListAction.html#670" class="Generalizable">a</a>


<a id="696" class="Comment">------------------------------------------------------------------------</a>
<a id="769" class="Comment">-- Definitions</a>

<a id="and"></a><a id="785" href="Data.Bool.ListAction.html#785" class="Function">and</a> <a id="789" class="Symbol">:</a> <a id="791" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="796" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="801" class="Symbol">→</a> <a id="803" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="808" href="Data.Bool.ListAction.html#785" class="Function">and</a> <a id="812" class="Symbol">=</a> <a id="814" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="820" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="824" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="or"></a><a id="830" href="Data.Bool.ListAction.html#830" class="Function">or</a> <a id="833" class="Symbol">:</a> <a id="835" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="840" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="845" class="Symbol">→</a> <a id="847" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="852" href="Data.Bool.ListAction.html#830" class="Function">or</a> <a id="855" class="Symbol">=</a> <a id="857" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="863" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="867" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="any"></a><a id="874" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="878" class="Symbol">:</a> <a id="880" class="Symbol">(</a><a id="881" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="883" class="Symbol">→</a> <a id="885" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="889" class="Symbol">)</a> <a id="891" class="Symbol">→</a> <a id="893" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="898" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="900" class="Symbol">→</a> <a id="902" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="907" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="911" href="Data.Bool.ListAction.html#911" class="Bound">p</a> <a id="913" class="Symbol">=</a> <a id="915" href="Data.Bool.ListAction.html#830" class="Function">or</a> <a id="918" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="920" href="Data.List.Base.html#1612" class="Function">map</a> <a id="924" href="Data.Bool.ListAction.html#911" class="Bound">p</a>

<a id="all"></a><a id="927" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="931" class="Symbol">:</a> <a id="933" class="Symbol">(</a><a id="934" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="936" class="Symbol">→</a> <a id="938" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="942" class="Symbol">)</a> <a id="944" class="Symbol">→</a> <a id="946" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="951" href="Data.Bool.ListAction.html#684" class="Generalizable">A</a> <a id="953" class="Symbol">→</a> <a id="955" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="960" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="964" href="Data.Bool.ListAction.html#964" class="Bound">p</a> <a id="966" class="Symbol">=</a> <a id="968" href="Data.Bool.ListAction.html#785" class="Function">and</a> <a id="972" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="974" href="Data.List.Base.html#1612" class="Function">map</a> <a id="978" href="Data.Bool.ListAction.html#964" class="Bound">p</a></pre></body></html>


==> anc/html/Data.Bool.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Bool.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Bool.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="278" class="Keyword">where</a>
<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="314" class="Keyword">using</a> <a id="320" class="Symbol">(</a><a id="321" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="337" class="Symbol">;</a> <a id="339" href="Algebra.Bundles.html#5119" class="Record">Band</a><a id="343" class="Symbol">;</a> <a id="345" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a>
        <a id="371" class="Symbol">;</a> <a id="373" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a><a id="400" class="Symbol">;</a> <a id="402" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="421" class="Symbol">;</a> <a id="423" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Algebra.Lattice.Bundles.html" class="Module">Algebra.Lattice.Bundles</a>
  <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a><a id="492" class="Symbol">;</a> <a id="494" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a><a id="513" class="Symbol">;</a> <a id="515" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a><a id="529" class="Symbol">;</a> <a id="531" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">import</a> <a id="551" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">Algebra.Lattice.Properties.BooleanAlgebra</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">BooleanAlgebraProperties</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
  <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="661" class="Symbol">;</a> <a id="663" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="667" class="Symbol">;</a> <a id="669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="674" class="Symbol">;</a> <a id="676" href="Data.Bool.Base.html#951" class="Function">not</a><a id="679" class="Symbol">;</a> <a id="681" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="684" class="Symbol">;</a> <a id="686" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="689" class="Symbol">;</a> <a id="691" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="697" class="Symbol">;</a> <a id="699" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="712" class="Symbol">;</a> <a id="714" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="715" class="Symbol">;</a> <a id="717" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="720" class="Symbol">;</a> <a id="722" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
        <a id="734" class="Symbol">;</a> <a id="736" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a><a id="739" class="Symbol">;</a> <a id="741" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a><a id="744" class="Symbol">;</a> <a id="746" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a><a id="749" class="Symbol">)</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="791" class="Symbol">;</a> <a id="793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="796" class="Symbol">;</a> <a id="798" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="803" class="Symbol">;</a> <a id="805" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="810" class="Symbol">)</a>
<a id="812" class="Keyword">open</a> <a id="817" class="Keyword">import</a> <a id="824" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="838" class="Keyword">using</a> <a id="844" class="Symbol">(</a><a id="845" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="848" class="Symbol">;</a> <a id="850" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="854" class="Symbol">;</a> <a id="856" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="860" class="Symbol">;</a> <a id="862" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="867" class="Symbol">)</a>
<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Function.Base.html" class="Module">Function.Base</a> <a id="895" class="Keyword">using</a> <a id="901" class="Symbol">(</a><a id="902" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="907" class="Symbol">;</a> <a id="909" href="Function.Base.html#725" class="Function">const</a><a id="914" class="Symbol">;</a> <a id="916" href="Function.Base.html#704" class="Function">id</a><a id="918" class="Symbol">)</a>
<a id="920" class="Keyword">open</a> <a id="925" class="Keyword">import</a> <a id="932" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="949" class="Keyword">hiding</a> <a id="956" class="Symbol">(</a><a id="957" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="964" class="Symbol">;</a> <a id="966" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="977" class="Symbol">;</a> <a id="979" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="991" class="Symbol">)</a>
<a id="993" class="Keyword">open</a> <a id="998" class="Keyword">import</a> <a id="1005" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="1027" class="Keyword">using</a> <a id="1033" class="Symbol">(</a><a id="1034" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a><a id="1050" class="Symbol">;</a> <a id="1052" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="1055" class="Symbol">)</a>
<a id="1057" class="Keyword">open</a> <a id="1062" class="Keyword">import</a> <a id="1069" href="Level.html" class="Module">Level</a> <a id="1075" class="Keyword">using</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Level.html#521" class="Function">0ℓ</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">open</a> <a id="1098" class="Keyword">import</a> <a id="1105" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1145" class="Symbol">;</a> <a id="1147" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="1160" class="Symbol">;</a> <a id="1162" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1167" class="Symbol">;</a>
  <a id="1171" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1179" class="Symbol">;</a> <a id="1181" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1187" class="Symbol">;</a> <a id="1189" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1225" class="Symbol">;</a> <a id="1227" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1237" class="Symbol">)</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1272" class="Keyword">using</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1282" class="Symbol">)</a>
<a id="1284" class="Keyword">open</a> <a id="1289" class="Keyword">import</a> <a id="1296" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="1325" class="Keyword">using</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="1342" class="Symbol">;</a> <a id="1344" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="1358" class="Symbol">;</a> <a id="1360" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="1372" class="Symbol">;</a> <a id="1374" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a>
        <a id="1398" class="Symbol">;</a> <a id="1400" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="1420" class="Symbol">;</a> <a id="1422" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="1440" class="Symbol">)</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1480" class="Keyword">using</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1493" class="Symbol">;</a> <a id="1495" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1504" class="Symbol">;</a> <a id="1506" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1511" class="Symbol">;</a> <a id="1513" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1521" class="Symbol">;</a> <a id="1523" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1533" class="Symbol">;</a> <a id="1535" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a>
        <a id="1557" class="Symbol">;</a> <a id="1559" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1577" class="Symbol">;</a> <a id="1579" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1595" class="Symbol">)</a>
<a id="1597" class="Keyword">open</a> <a id="1602" class="Keyword">import</a> <a id="1609" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1639" class="Keyword">using</a> <a id="1645" class="Symbol">(</a><a id="1646" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1655" class="Symbol">;</a> <a id="1657" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1675" class="Symbol">;</a> <a id="1677" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1686" class="Symbol">;</a> <a id="1688" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1698" class="Symbol">;</a> <a id="1700" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1722" class="Symbol">;</a> <a id="1724" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="1731" class="Symbol">;</a> <a id="1733" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="1740" class="Symbol">;</a> <a id="1742" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1747" class="Symbol">;</a> <a id="1749" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="1760" class="Symbol">;</a> <a id="1762" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1773" class="Symbol">;</a> <a id="1775" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1785" class="Symbol">;</a> <a id="1787" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a>
        <a id="1801" class="Symbol">;</a> <a id="1803" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1815" class="Symbol">;</a> <a id="1817" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1821" class="Symbol">;</a> <a id="1823" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1827" class="Symbol">;</a> <a id="1829" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1833" class="Symbol">;</a> <a id="1835" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1846" class="Symbol">)</a>
<a id="1848" class="Keyword">open</a> <a id="1853" class="Keyword">import</a> <a id="1860" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1905" class="Keyword">using</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1915" class="Symbol">;</a> <a id="1917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1921" class="Symbol">;</a> <a id="1923" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1926" class="Symbol">;</a> <a id="1928" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1932" class="Symbol">;</a> <a id="1934" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1939" class="Symbol">;</a> <a id="1941" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1946" class="Symbol">;</a> <a id="1948" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1953" class="Symbol">;</a> <a id="1955" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1958" class="Symbol">)</a>
<a id="1960" class="Keyword">open</a> <a id="1965" class="Keyword">import</a> <a id="1972" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="2023" class="Keyword">using</a> <a id="2029" class="Symbol">(</a><a id="2030" class="Keyword">module</a> <a id="2037" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2048" class="Symbol">;</a> <a id="2050" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="2067" class="Symbol">;</a> <a id="2069" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="2082" class="Symbol">)</a>
<a id="2084" class="Keyword">open</a> <a id="2089" class="Keyword">import</a> <a id="2096" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2130" class="Keyword">using</a> <a id="2136" class="Symbol">(</a><a id="2137" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="2141" class="Symbol">;</a> <a id="2143" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2146" class="Symbol">;</a> <a id="2148" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2150" class="Symbol">;</a> <a id="2152" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="2164" class="Symbol">;</a> <a id="2166" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a><a id="2175" class="Symbol">)</a>
<a id="2177" class="Keyword">open</a> <a id="2182" class="Keyword">import</a> <a id="2189" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2220" class="Keyword">using</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2240" class="Symbol">)</a>
<a id="2242" class="Keyword">import</a> <a id="2249" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2264" class="Symbol">as</a> <a id="2267" class="Module">U</a>

<a id="2270" class="Keyword">open</a> <a id="2275" class="Keyword">import</a> <a id="2282" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="2302" class="Symbol">{</a><a id="2303" class="Argument">A</a> <a id="2305" class="Symbol">=</a> <a id="2307" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2311" class="Symbol">}</a> <a id="2313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2317" class="Keyword">open</a> <a id="2322" class="Keyword">import</a> <a id="2329" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="2348" class="Symbol">{</a><a id="2349" class="Argument">A</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2357" class="Symbol">}</a> <a id="2359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2363" class="Keyword">open</a> <a id="2368" class="Keyword">import</a> <a id="2375" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="2402" class="Symbol">{</a><a id="2403" class="Argument">A</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="2411" class="Symbol">}</a> <a id="2413" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="2418" class="Keyword">open</a> <a id="2423" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2436" class="Keyword">private</a>
  <a id="2446" class="Keyword">variable</a>
    <a id="2459" href="Data.Bool.Properties.html#2459" class="Generalizable">a</a> <a id="2461" href="Data.Bool.Properties.html#2461" class="Generalizable">b</a> <a id="2463" class="Symbol">:</a> <a id="2465" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2475" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2483" href="Data.Bool.Properties.html#2459" class="Generalizable">a</a>
    <a id="2489" href="Data.Bool.Properties.html#2489" class="Generalizable">B</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2497" href="Data.Bool.Properties.html#2461" class="Generalizable">b</a>

<a id="2500" class="Comment">------------------------------------------------------------------------</a>
<a id="2573" class="Comment">-- Properties of _≡_</a>

<a id="2595" class="Keyword">infix</a> <a id="2601" class="Number">4</a> <a id="2603" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="2608" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2632" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="2637" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2643" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2645" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2651" class="Symbol">=</a> <a id="2653" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2662" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2668" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2670" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2676" class="Symbol">=</a> <a id="2678" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2682" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2687" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2693" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2695" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2706" class="Symbol">λ()</a>
<a id="2710" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2716" href="Data.Bool.Properties.html#2608" class="Function Operator">≟</a> <a id="2718" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2724" class="Symbol">=</a> <a id="2726" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2729" class="Symbol">λ()</a>

<a id="≡-setoid"></a><a id="2734" href="Data.Bool.Properties.html#2734" class="Function">≡-setoid</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2752" href="Level.html#521" class="Function">0ℓ</a> <a id="2755" href="Level.html#521" class="Function">0ℓ</a>
<a id="2758" href="Data.Bool.Properties.html#2734" class="Function">≡-setoid</a> <a id="2767" class="Symbol">=</a> <a id="2769" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2776" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="≡-decSetoid"></a><a id="2782" href="Data.Bool.Properties.html#2782" class="Function">≡-decSetoid</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2806" href="Level.html#521" class="Function">0ℓ</a> <a id="2809" href="Level.html#521" class="Function">0ℓ</a>
<a id="2812" href="Data.Bool.Properties.html#2782" class="Function">≡-decSetoid</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="2836" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a>

<a id="2841" class="Comment">------------------------------------------------------------------------</a>
<a id="2914" class="Comment">-- Properties of _≤_</a>

<a id="2936" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="2962" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a> <a id="2974" class="Symbol">:</a> <a id="2976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2980" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2982" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="2986" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a> <a id="2998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-refl"></a><a id="3010" href="Data.Bool.Properties.html#3010" class="Function">≤-refl</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3029" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3033" href="Data.Bool.Properties.html#3010" class="Function">≤-refl</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a> <a id="3054" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="3060" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3081" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3085" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a> <a id="3093" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3097" href="Data.Bool.Properties.html#3097" class="Bound">p</a>   <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Bool.Properties.html#3097" class="Bound">p</a>
<a id="3105" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a> <a id="3113" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3117" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>

<a id="≤-antisym"></a><a id="3128" href="Data.Bool.Properties.html#3128" class="Function">≤-antisym</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3154" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3158" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3162" href="Data.Bool.Properties.html#3128" class="Function">≤-antisym</a> <a id="3172" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3176" class="Symbol">_</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-minimum"></a><a id="3186" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3196" class="Symbol">:</a> <a id="3198" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3206" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="3210" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3216" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3226" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3232" class="Symbol">=</a> <a id="3234" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>
<a id="3238" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3248" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3254" class="Symbol">=</a> <a id="3256" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>

<a id="≤-maximum"></a><a id="3261" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3271" class="Symbol">:</a> <a id="3273" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3281" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="3285" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3290" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3300" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a>
<a id="3312" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3322" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3328" class="Symbol">=</a> <a id="3330" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-total"></a><a id="3335" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3351" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3355" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a> <a id="3363" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3369" href="Data.Bool.Properties.html#3369" class="Bound">b</a> <a id="3371" class="Symbol">=</a> <a id="3373" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3389" href="Data.Bool.Properties.html#3369" class="Bound">b</a><a id="3390" class="Symbol">)</a>
<a id="3392" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a> <a id="3400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3406" href="Data.Bool.Properties.html#3406" class="Bound">b</a> <a id="3408" class="Symbol">=</a> <a id="3410" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Data.Bool.Properties.html#3261" class="Function">≤-maximum</a> <a id="3426" href="Data.Bool.Properties.html#3406" class="Bound">b</a><a id="3427" class="Symbol">)</a>

<a id="3430" class="Keyword">infix</a> <a id="3436" class="Number">4</a> <a id="3438" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a>

<a id="_≤?_"></a><a id="3444" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3461" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3471" href="Data.Bool.Properties.html#3444" class="Function Operator">≤?</a> <a id="3474" href="Data.Bool.Properties.html#3474" class="Bound">b</a>     <a id="3480" class="Symbol">=</a> <a id="3482" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Data.Bool.Properties.html#3186" class="Function">≤-minimum</a> <a id="3497" href="Data.Bool.Properties.html#3474" class="Bound">b</a><a id="3498" class="Symbol">)</a>
<a id="3500" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3506" href="Data.Bool.Properties.html#3444" class="Function Operator">≤?</a> <a id="3509" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3520" class="Symbol">λ</a> <a id="3522" class="Symbol">()</a>
<a id="3525" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3531" href="Data.Bool.Properties.html#3444" class="Function Operator">≤?</a> <a id="3534" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3540" class="Symbol">=</a> <a id="3542" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3546" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a>

<a id="≤-irrelevant"></a><a id="3551" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="3577" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3581" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3594" class="Symbol">{_}</a>     <a id="3602" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3606" href="Data.Bool.Base.html#723" class="InductiveConstructor">f≤t</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3617" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3630" class="Symbol">{</a><a id="3631" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3636" class="Symbol">}</a> <a id="3638" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3642" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3646" class="Symbol">=</a> <a id="3648" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3653" href="Data.Bool.Properties.html#3551" class="Function">≤-irrelevant</a> <a id="3666" class="Symbol">{</a><a id="3667" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3671" class="Symbol">}</a>  <a id="3674" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3678" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="3682" class="Symbol">=</a> <a id="3684" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3690" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="3705" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3735" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3739" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a> <a id="3752" class="Symbol">=</a> <a id="3754" class="Keyword">record</a>
  <a id="3763" class="Symbol">{</a> <a id="3765" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="3797" class="Symbol">;</a> <a id="3799" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3813" class="Symbol">=</a> <a id="3815" href="Data.Bool.Properties.html#2962" class="Function">≤-reflexive</a>
  <a id="3829" class="Symbol">;</a> <a id="3831" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3845" class="Symbol">=</a> <a id="3847" href="Data.Bool.Properties.html#3060" class="Function">≤-trans</a>
  <a id="3857" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="3860" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3898" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="3902" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a> <a id="3919" class="Symbol">=</a> <a id="3921" class="Keyword">record</a>
  <a id="3930" class="Symbol">{</a> <a id="3932" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a>
  <a id="3960" class="Symbol">;</a> <a id="3962" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3973" class="Symbol">=</a> <a id="3975" href="Data.Bool.Properties.html#3128" class="Function">≤-antisym</a>
  <a id="3987" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="3990" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4020" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4024" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="4028" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a> <a id="4043" class="Symbol">=</a> <a id="4045" class="Keyword">record</a>
  <a id="4054" class="Symbol">{</a> <a id="4056" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a>
  <a id="4092" class="Symbol">;</a> <a id="4094" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4109" class="Symbol">=</a> <a id="4111" href="Data.Bool.Properties.html#3335" class="Function">≤-total</a>
  <a id="4121" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="4124" href="Data.Bool.Properties.html#4124" class="Function">≤-isDecTotalOrder</a> <a id="4142" class="Symbol">:</a> <a id="4144" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4164" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a>
<a id="4168" href="Data.Bool.Properties.html#4124" class="Function">≤-isDecTotalOrder</a> <a id="4186" class="Symbol">=</a> <a id="4188" class="Keyword">record</a>
  <a id="4197" class="Symbol">{</a> <a id="4199" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="4212" class="Symbol">=</a> <a id="4214" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a>
  <a id="4231" class="Symbol">;</a> <a id="4233" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="4246" class="Symbol">=</a> <a id="4248" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a>
  <a id="4254" class="Symbol">;</a> <a id="4256" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="4269" class="Symbol">=</a> <a id="4271" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a>
  <a id="4278" class="Symbol">}</a>

<a id="4281" class="Comment">-- Bundles</a>

<a id="≤-poset"></a><a id="4293" href="Data.Bool.Properties.html#4293" class="Function">≤-poset</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4309" href="Level.html#521" class="Function">0ℓ</a> <a id="4312" href="Level.html#521" class="Function">0ℓ</a> <a id="4315" href="Level.html#521" class="Function">0ℓ</a>
<a id="4318" href="Data.Bool.Properties.html#4293" class="Function">≤-poset</a> <a id="4326" class="Symbol">=</a> <a id="4328" class="Keyword">record</a>
  <a id="4337" class="Symbol">{</a> <a id="4339" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4354" class="Symbol">=</a> <a id="4356" href="Data.Bool.Properties.html#3860" class="Function">≤-isPartialOrder</a>
  <a id="4375" class="Symbol">}</a>

<a id="≤-preorder"></a><a id="4378" href="Data.Bool.Properties.html#4378" class="Function">≤-preorder</a> <a id="4389" class="Symbol">:</a> <a id="4391" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4400" href="Level.html#521" class="Function">0ℓ</a> <a id="4403" href="Level.html#521" class="Function">0ℓ</a> <a id="4406" href="Level.html#521" class="Function">0ℓ</a>
<a id="4409" href="Data.Bool.Properties.html#4378" class="Function">≤-preorder</a> <a id="4420" class="Symbol">=</a> <a id="4422" class="Keyword">record</a>
  <a id="4431" class="Symbol">{</a> <a id="4433" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4444" class="Symbol">=</a> <a id="4446" href="Data.Bool.Properties.html#3705" class="Function">≤-isPreorder</a>
  <a id="4461" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="4464" href="Data.Bool.Properties.html#4464" class="Function">≤-totalOrder</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="4490" href="Level.html#521" class="Function">0ℓ</a> <a id="4493" href="Level.html#521" class="Function">0ℓ</a> <a id="4496" href="Level.html#521" class="Function">0ℓ</a>
<a id="4499" href="Data.Bool.Properties.html#4464" class="Function">≤-totalOrder</a> <a id="4512" class="Symbol">=</a> <a id="4514" class="Keyword">record</a>
  <a id="4523" class="Symbol">{</a> <a id="4525" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Data.Bool.Properties.html#3990" class="Function">≤-isTotalOrder</a>
  <a id="4557" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="4560" href="Data.Bool.Properties.html#4560" class="Function">≤-decTotalOrder</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="4592" href="Level.html#521" class="Function">0ℓ</a> <a id="4595" href="Level.html#521" class="Function">0ℓ</a> <a id="4598" href="Level.html#521" class="Function">0ℓ</a>
<a id="4601" href="Data.Bool.Properties.html#4560" class="Function">≤-decTotalOrder</a> <a id="4617" class="Symbol">=</a> <a id="4619" class="Keyword">record</a>
  <a id="4628" class="Symbol">{</a> <a id="4630" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Data.Bool.Properties.html#4124" class="Function">≤-isDecTotalOrder</a>
  <a id="4668" class="Symbol">}</a>

<a id="4671" class="Comment">------------------------------------------------------------------------</a>
<a id="4744" class="Comment">-- Properties of _&lt;_</a>

<a id="4766" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="4792" href="Data.Bool.Properties.html#4792" class="Function">&lt;-irrefl</a> <a id="4801" class="Symbol">:</a> <a id="4803" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4819" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4823" href="Data.Bool.Properties.html#4792" class="Function">&lt;-irrefl</a> <a id="4832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4837" class="Symbol">()</a>

<a id="&lt;-asym"></a><a id="4841" href="Data.Bool.Properties.html#4841" class="Function">&lt;-asym</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4861" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4865" href="Data.Bool.Properties.html#4841" class="Function">&lt;-asym</a> <a id="4872" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4876" class="Symbol">()</a>

<a id="&lt;-trans"></a><a id="4880" href="Data.Bool.Properties.html#4880" class="Function">&lt;-trans</a> <a id="4888" class="Symbol">:</a> <a id="4890" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4901" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4905" href="Data.Bool.Properties.html#4880" class="Function">&lt;-trans</a> <a id="4913" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4917" class="Symbol">()</a>

<a id="&lt;-transʳ"></a><a id="4921" href="Data.Bool.Properties.html#4921" class="Function">&lt;-transʳ</a> <a id="4930" class="Symbol">:</a> <a id="4932" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4938" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="4942" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="4946" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="4950" href="Data.Bool.Properties.html#4921" class="Function">&lt;-transʳ</a> <a id="4959" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="4963" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="4967" class="Symbol">=</a> <a id="4969" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-transˡ"></a><a id="4974" href="Data.Bool.Properties.html#4974" class="Function">&lt;-transˡ</a> <a id="4983" class="Symbol">:</a> <a id="4985" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4991" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="4995" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a> <a id="4999" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5003" href="Data.Bool.Properties.html#4974" class="Function">&lt;-transˡ</a> <a id="5012" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5016" href="Data.Bool.Base.html#744" class="InductiveConstructor">b≤b</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>

<a id="&lt;-cmp"></a><a id="5027" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5033" class="Symbol">:</a> <a id="5035" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5052" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5056" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5062" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5068" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5074" class="Symbol">=</a> <a id="5076" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5081" class="Symbol">(λ())</a> <a id="5087" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="5093" class="Symbol">(λ())</a>
<a id="5099" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5105" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5111" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5117" class="Symbol">=</a> <a id="5119" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5124" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>   <a id="5130" class="Symbol">(λ())</a> <a id="5136" class="Symbol">(λ())</a>
<a id="5142" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5148" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5154" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5167" class="Symbol">(λ())</a> <a id="5173" class="Symbol">(λ())</a> <a id="5179" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>
<a id="5183" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a> <a id="5189" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5195" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5201" class="Symbol">=</a> <a id="5203" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5208" class="Symbol">(λ())</a> <a id="5214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="5220" class="Symbol">(λ())</a>

<a id="5227" class="Keyword">infix</a> <a id="5233" class="Number">4</a> <a id="5235" href="Data.Bool.Properties.html#5241" class="Function Operator">_&lt;?_</a>

<a id="_&lt;?_"></a><a id="5241" href="Data.Bool.Properties.html#5241" class="Function Operator">_&lt;?_</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5258" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5262" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5268" href="Data.Bool.Properties.html#5241" class="Function Operator">&lt;?</a> <a id="5271" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5283" class="Symbol">(λ())</a>
<a id="5289" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5295" href="Data.Bool.Properties.html#5241" class="Function Operator">&lt;?</a> <a id="5298" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5304" class="Symbol">=</a> <a id="5306" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5310" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a>
<a id="5314" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5320" href="Data.Bool.Properties.html#5241" class="Function Operator">&lt;?</a> <a id="5323" class="Symbol">_</a>     <a id="5329" class="Symbol">=</a> <a id="5331" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5335" class="Symbol">(λ())</a>

<a id="&lt;-resp₂-≡"></a><a id="5342" href="Data.Bool.Properties.html#5342" class="Function">&lt;-resp₂-≡</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5358" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5372" href="Data.Bool.Properties.html#5342" class="Function">&lt;-resp₂-≡</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5390" class="Symbol">(_</a> <a id="5393" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;_</a><a id="5395" class="Symbol">)</a> <a id="5397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5399" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5405" class="Symbol">(</a><a id="5406" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;</a> <a id="5409" class="Symbol">_)</a>

<a id="&lt;-irrelevant"></a><a id="5413" href="Data.Bool.Properties.html#5413" class="Function">&lt;-irrelevant</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="5439" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5443" href="Data.Bool.Properties.html#5413" class="Function">&lt;-irrelevant</a> <a id="5456" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5460" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5464" class="Symbol">=</a> <a id="5466" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-wellFounded"></a><a id="5472" href="Data.Bool.Properties.html#5472" class="Function">&lt;-wellFounded</a> <a id="5486" class="Symbol">:</a> <a id="5488" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5500" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5504" href="Data.Bool.Properties.html#5472" class="Function">&lt;-wellFounded</a> <a id="5518" class="Symbol">_</a> <a id="5520" class="Symbol">=</a> <a id="5522" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5526" href="Data.Bool.Properties.html#5544" class="Function">&lt;-acc</a>
  <a id="5534" class="Keyword">where</a>
    <a id="5544" href="Data.Bool.Properties.html#5544" class="Function">&lt;-acc</a> <a id="5550" class="Symbol">:</a> <a id="5552" class="Symbol">∀</a> <a id="5554" class="Symbol">{</a><a id="5555" href="Data.Bool.Properties.html#5555" class="Bound">x</a> <a id="5557" href="Data.Bool.Properties.html#5557" class="Bound">y</a><a id="5558" class="Symbol">}</a> <a id="5560" class="Symbol">→</a> <a id="5562" href="Data.Bool.Properties.html#5557" class="Bound">y</a> <a id="5564" href="Data.Bool.Base.html#770" class="Datatype Operator">&lt;</a> <a id="5566" href="Data.Bool.Properties.html#5555" class="Bound">x</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5574" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a> <a id="5578" href="Data.Bool.Properties.html#5557" class="Bound">y</a>
    <a id="5584" href="Data.Bool.Properties.html#5544" class="Function">&lt;-acc</a> <a id="5590" href="Data.Bool.Base.html#802" class="InductiveConstructor">f&lt;t</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5600" class="Symbol">λ</a> <a id="5602" class="Symbol">()</a>

<a id="5606" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="5621" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5671" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5675" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a> <a id="5698" class="Symbol">=</a> <a id="5700" class="Keyword">record</a>
  <a id="5709" class="Symbol">{</a> <a id="5711" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5725" class="Symbol">=</a> <a id="5727" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5743" class="Symbol">;</a> <a id="5745" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5759" class="Symbol">=</a> <a id="5761" href="Data.Bool.Properties.html#4792" class="Function">&lt;-irrefl</a>
  <a id="5772" class="Symbol">;</a> <a id="5774" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5788" class="Symbol">=</a> <a id="5790" href="Data.Bool.Properties.html#4880" class="Function">&lt;-trans</a>
  <a id="5800" class="Symbol">;</a> <a id="5802" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5816" class="Symbol">=</a> <a id="5818" href="Data.Bool.Properties.html#5342" class="Function">&lt;-resp₂-≡</a>
  <a id="5830" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="5833" href="Data.Bool.Properties.html#5833" class="Function">&lt;-isStrictTotalOrder</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5875" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5879" href="Data.Bool.Base.html#770" class="Datatype Operator">_&lt;_</a>
<a id="5883" href="Data.Bool.Properties.html#5833" class="Function">&lt;-isStrictTotalOrder</a> <a id="5904" class="Symbol">=</a> <a id="5906" class="Keyword">record</a>
  <a id="5915" class="Symbol">{</a> <a id="5917" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5938" class="Symbol">=</a> <a id="5940" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="5965" class="Symbol">;</a> <a id="5967" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5988" class="Symbol">=</a> <a id="5990" href="Data.Bool.Properties.html#5027" class="Function">&lt;-cmp</a>
  <a id="5998" class="Symbol">}</a>

<a id="6001" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="6013" href="Data.Bool.Properties.html#6013" class="Function">&lt;-strictPartialOrder</a> <a id="6034" class="Symbol">:</a> <a id="6036" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6055" href="Level.html#521" class="Function">0ℓ</a> <a id="6058" href="Level.html#521" class="Function">0ℓ</a> <a id="6061" href="Level.html#521" class="Function">0ℓ</a>
<a id="6064" href="Data.Bool.Properties.html#6013" class="Function">&lt;-strictPartialOrder</a> <a id="6085" class="Symbol">=</a> <a id="6087" class="Keyword">record</a>
  <a id="6096" class="Symbol">{</a> <a id="6098" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6119" class="Symbol">=</a> <a id="6121" href="Data.Bool.Properties.html#5621" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="6146" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="6149" href="Data.Bool.Properties.html#6149" class="Function">&lt;-strictTotalOrder</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6187" href="Level.html#521" class="Function">0ℓ</a> <a id="6190" href="Level.html#521" class="Function">0ℓ</a> <a id="6193" href="Level.html#521" class="Function">0ℓ</a>
<a id="6196" href="Data.Bool.Properties.html#6149" class="Function">&lt;-strictTotalOrder</a> <a id="6215" class="Symbol">=</a> <a id="6217" class="Keyword">record</a>
  <a id="6226" class="Symbol">{</a> <a id="6228" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="6247" class="Symbol">=</a> <a id="6249" href="Data.Bool.Properties.html#5833" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="6272" class="Symbol">}</a>

<a id="6275" class="Comment">------------------------------------------------------------------------</a>
<a id="6348" class="Comment">-- Properties of _∨_</a>

<a id="∨-assoc"></a><a id="6370" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a> <a id="6378" class="Symbol">:</a> <a id="6380" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="6392" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6396" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a> <a id="6404" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6410" href="Data.Bool.Properties.html#6410" class="Bound">y</a> <a id="6412" href="Data.Bool.Properties.html#6412" class="Bound">z</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6421" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a> <a id="6429" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6435" href="Data.Bool.Properties.html#6435" class="Bound">y</a> <a id="6437" href="Data.Bool.Properties.html#6437" class="Bound">z</a> <a id="6439" class="Symbol">=</a> <a id="6441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-comm"></a><a id="6447" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6454" class="Symbol">:</a> <a id="6456" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="6468" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6472" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6479" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6485" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6491" class="Symbol">=</a> <a id="6493" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6498" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6505" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6511" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6524" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6531" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6537" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6543" class="Symbol">=</a> <a id="6545" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6550" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="6557" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6563" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6569" class="Symbol">=</a> <a id="6571" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityˡ"></a><a id="6577" href="Data.Bool.Properties.html#6577" class="Function">∨-identityˡ</a> <a id="6589" class="Symbol">:</a> <a id="6591" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="6604" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6610" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6614" href="Data.Bool.Properties.html#6577" class="Function">∨-identityˡ</a> <a id="6626" class="Symbol">_</a> <a id="6628" class="Symbol">=</a> <a id="6630" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identityʳ"></a><a id="6636" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a> <a id="6648" class="Symbol">:</a> <a id="6650" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="6664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6670" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6674" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a> <a id="6686" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6692" class="Symbol">=</a> <a id="6694" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6699" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a> <a id="6711" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6717" class="Symbol">=</a> <a id="6719" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-identity"></a><a id="6725" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a> <a id="6736" class="Symbol">:</a> <a id="6738" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="6747" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6753" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6757" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a> <a id="6768" class="Symbol">=</a> <a id="6770" href="Data.Bool.Properties.html#6577" class="Function">∨-identityˡ</a> <a id="6782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6784" href="Data.Bool.Properties.html#6636" class="Function">∨-identityʳ</a>

<a id="∨-zeroˡ"></a><a id="6797" href="Data.Bool.Properties.html#6797" class="Function">∨-zeroˡ</a> <a id="6805" class="Symbol">:</a> <a id="6807" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="6816" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6821" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6825" href="Data.Bool.Properties.html#6797" class="Function">∨-zeroˡ</a> <a id="6833" class="Symbol">_</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zeroʳ"></a><a id="6843" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a> <a id="6851" class="Symbol">:</a> <a id="6853" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="6863" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6868" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6872" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a> <a id="6880" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6886" class="Symbol">=</a> <a id="6888" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6893" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a> <a id="6901" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6907" class="Symbol">=</a> <a id="6909" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-zero"></a><a id="6915" href="Data.Bool.Properties.html#6915" class="Function">∨-zero</a> <a id="6922" class="Symbol">:</a> <a id="6924" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="6929" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6934" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="6938" href="Data.Bool.Properties.html#6915" class="Function">∨-zero</a> <a id="6945" class="Symbol">=</a> <a id="6947" href="Data.Bool.Properties.html#6797" class="Function">∨-zeroˡ</a> <a id="6955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6957" href="Data.Bool.Properties.html#6843" class="Function">∨-zeroʳ</a>

<a id="∨-inverseˡ"></a><a id="6966" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="6991" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="6996" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7000" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7004" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7015" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7021" class="Symbol">=</a> <a id="7023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7028" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7039" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7045" class="Symbol">=</a> <a id="7047" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-inverseʳ"></a><a id="7053" href="Data.Bool.Properties.html#7053" class="Function">∨-inverseʳ</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="7079" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7084" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7088" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7092" href="Data.Bool.Properties.html#7053" class="Function">∨-inverseʳ</a> <a id="7103" href="Data.Bool.Properties.html#7103" class="Bound">x</a> <a id="7105" class="Symbol">=</a> <a id="7107" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="7114" href="Data.Bool.Properties.html#7103" class="Bound">x</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7121" href="Data.Bool.Properties.html#7103" class="Bound">x</a><a id="7122" class="Symbol">)</a> <a id="7124" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="7126" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7132" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="7134" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7145" href="Data.Bool.Properties.html#7103" class="Bound">x</a>

<a id="∨-inverse"></a><a id="7148" href="Data.Bool.Properties.html#7148" class="Function">∨-inverse</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="7168" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7173" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="7177" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7181" href="Data.Bool.Properties.html#7148" class="Function">∨-inverse</a> <a id="7191" class="Symbol">=</a> <a id="7193" href="Data.Bool.Properties.html#6966" class="Function">∨-inverseˡ</a> <a id="7204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7206" href="Data.Bool.Properties.html#7053" class="Function">∨-inverseʳ</a>

<a id="∨-idem"></a><a id="7218" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="7238" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7242" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a> <a id="7249" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7255" class="Symbol">=</a> <a id="7257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7262" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a> <a id="7269" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7275" class="Symbol">=</a> <a id="7277" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-sel"></a><a id="7283" href="Data.Bool.Properties.html#7283" class="Function">∨-sel</a> <a id="7289" class="Symbol">:</a> <a id="7291" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="7301" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7305" href="Data.Bool.Properties.html#7283" class="Function">∨-sel</a> <a id="7311" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7317" href="Data.Bool.Properties.html#7317" class="Bound">y</a> <a id="7319" class="Symbol">=</a> <a id="7321" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7326" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7331" href="Data.Bool.Properties.html#7283" class="Function">∨-sel</a> <a id="7337" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7342" href="Data.Bool.Properties.html#7342" class="Bound">y</a>  <a id="7345" class="Symbol">=</a> <a id="7347" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalˡ"></a><a id="7358" href="Data.Bool.Properties.html#7358" class="Function">∨-conicalˡ</a> <a id="7369" class="Symbol">:</a> <a id="7371" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="7383" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7389" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7393" href="Data.Bool.Properties.html#7358" class="Function">∨-conicalˡ</a> <a id="7404" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7410" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7416" class="Symbol">_</a> <a id="7418" class="Symbol">=</a> <a id="7420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conicalʳ"></a><a id="7426" href="Data.Bool.Properties.html#7426" class="Function">∨-conicalʳ</a> <a id="7437" class="Symbol">:</a> <a id="7439" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="7452" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7458" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7462" href="Data.Bool.Properties.html#7426" class="Function">∨-conicalʳ</a> <a id="7473" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7479" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7485" class="Symbol">_</a> <a id="7487" class="Symbol">=</a> <a id="7489" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-conical"></a><a id="7495" href="Data.Bool.Properties.html#7495" class="Function">∨-conical</a> <a id="7505" class="Symbol">:</a> <a id="7507" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="7515" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7521" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7525" href="Data.Bool.Properties.html#7495" class="Function">∨-conical</a> <a id="7535" class="Symbol">=</a> <a id="7537" href="Data.Bool.Properties.html#7358" class="Function">∨-conicalˡ</a> <a id="7548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7550" href="Data.Bool.Properties.html#7426" class="Function">∨-conicalʳ</a>

<a id="∨-isMagma"></a><a id="7562" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a> <a id="7572" class="Symbol">:</a> <a id="7574" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="7582" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7586" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a> <a id="7596" class="Symbol">=</a> <a id="7598" class="Keyword">record</a>
  <a id="7607" class="Symbol">{</a> <a id="7609" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="7623" class="Symbol">=</a> <a id="7625" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="7641" class="Symbol">;</a> <a id="7643" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="7657" class="Symbol">=</a> <a id="7659" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="7665" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="7671" class="Symbol">}</a>

<a id="∨-magma"></a><a id="7674" href="Data.Bool.Properties.html#7674" class="Function">∨-magma</a> <a id="7682" class="Symbol">:</a> <a id="7684" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7690" href="Level.html#521" class="Function">0ℓ</a> <a id="7693" href="Level.html#521" class="Function">0ℓ</a>
<a id="7696" href="Data.Bool.Properties.html#7674" class="Function">∨-magma</a> <a id="7704" class="Symbol">=</a> <a id="7706" class="Keyword">record</a>
  <a id="7715" class="Symbol">{</a> <a id="7717" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7725" class="Symbol">=</a> <a id="7727" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a>
  <a id="7739" class="Symbol">}</a>

<a id="∨-isSemigroup"></a><a id="7742" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a> <a id="7756" class="Symbol">:</a> <a id="7758" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="7770" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7774" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a> <a id="7788" class="Symbol">=</a> <a id="7790" class="Keyword">record</a>
  <a id="7799" class="Symbol">{</a> <a id="7801" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Data.Bool.Properties.html#7562" class="Function">∨-isMagma</a>
  <a id="7823" class="Symbol">;</a> <a id="7825" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="7833" class="Symbol">=</a> <a id="7835" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a>
  <a id="7845" class="Symbol">}</a>

<a id="∨-semigroup"></a><a id="7848" href="Data.Bool.Properties.html#7848" class="Function">∨-semigroup</a> <a id="7860" class="Symbol">:</a> <a id="7862" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7872" href="Level.html#521" class="Function">0ℓ</a> <a id="7875" href="Level.html#521" class="Function">0ℓ</a>
<a id="7878" href="Data.Bool.Properties.html#7848" class="Function">∨-semigroup</a> <a id="7890" class="Symbol">=</a> <a id="7892" class="Keyword">record</a>
  <a id="7901" class="Symbol">{</a> <a id="7903" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7915" class="Symbol">=</a> <a id="7917" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a>
  <a id="7933" class="Symbol">}</a>

<a id="∨-isBand"></a><a id="7936" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a> <a id="7945" class="Symbol">:</a> <a id="7947" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="7954" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="7958" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a> <a id="7967" class="Symbol">=</a> <a id="7969" class="Keyword">record</a>
  <a id="7978" class="Symbol">{</a> <a id="7980" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="7992" class="Symbol">=</a> <a id="7994" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a>
  <a id="8010" class="Symbol">;</a> <a id="8012" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="8024" class="Symbol">=</a> <a id="8026" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a>
  <a id="8035" class="Symbol">}</a>

<a id="∨-band"></a><a id="8038" href="Data.Bool.Properties.html#8038" class="Function">∨-band</a> <a id="8045" class="Symbol">:</a> <a id="8047" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="8052" href="Level.html#521" class="Function">0ℓ</a> <a id="8055" href="Level.html#521" class="Function">0ℓ</a>
<a id="8058" href="Data.Bool.Properties.html#8038" class="Function">∨-band</a> <a id="8065" class="Symbol">=</a> <a id="8067" class="Keyword">record</a>
  <a id="8076" class="Symbol">{</a> <a id="8078" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="8085" class="Symbol">=</a> <a id="8087" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a>
  <a id="8098" class="Symbol">}</a>

<a id="∨-isSemilattice"></a><a id="8101" href="Data.Bool.Properties.html#8101" class="Function">∨-isSemilattice</a> <a id="8117" class="Symbol">:</a> <a id="8119" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="8133" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="8137" href="Data.Bool.Properties.html#8101" class="Function">∨-isSemilattice</a> <a id="8153" class="Symbol">=</a> <a id="8155" class="Keyword">record</a>
  <a id="8164" class="Symbol">{</a> <a id="8166" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="8173" class="Symbol">=</a> <a id="8175" href="Data.Bool.Properties.html#7936" class="Function">∨-isBand</a>
  <a id="8186" class="Symbol">;</a> <a id="8188" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="8195" class="Symbol">=</a> <a id="8197" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="8206" class="Symbol">}</a>

<a id="∨-semilattice"></a><a id="8209" href="Data.Bool.Properties.html#8209" class="Function">∨-semilattice</a> <a id="8223" class="Symbol">:</a> <a id="8225" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="8237" href="Level.html#521" class="Function">0ℓ</a> <a id="8240" href="Level.html#521" class="Function">0ℓ</a>
<a id="8243" href="Data.Bool.Properties.html#8209" class="Function">∨-semilattice</a> <a id="8257" class="Symbol">=</a> <a id="8259" class="Keyword">record</a>
  <a id="8268" class="Symbol">{</a> <a id="8270" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="8284" class="Symbol">=</a> <a id="8286" href="Data.Bool.Properties.html#8101" class="Function">∨-isSemilattice</a>
  <a id="8304" class="Symbol">}</a>

<a id="∨-isMonoid"></a><a id="8307" href="Data.Bool.Properties.html#8307" class="Function">∨-isMonoid</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="8329" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8333" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8339" href="Data.Bool.Properties.html#8307" class="Function">∨-isMonoid</a> <a id="8350" class="Symbol">=</a> <a id="8352" class="Keyword">record</a>
  <a id="8361" class="Symbol">{</a> <a id="8363" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="8375" class="Symbol">=</a> <a id="8377" href="Data.Bool.Properties.html#7742" class="Function">∨-isSemigroup</a>
  <a id="8393" class="Symbol">;</a> <a id="8395" href="Algebra.Structures.html#4847" class="Field">identity</a> <a id="8404" class="Symbol">=</a> <a id="8406" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a>
  <a id="8419" class="Symbol">}</a>

<a id="∨-isCommutativeMonoid"></a><a id="8422" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a> <a id="8444" class="Symbol">:</a> <a id="8446" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="8466" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8470" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8476" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a> <a id="8498" class="Symbol">=</a> <a id="8500" class="Keyword">record</a>
  <a id="8509" class="Symbol">{</a> <a id="8511" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="8520" class="Symbol">=</a> <a id="8522" href="Data.Bool.Properties.html#8307" class="Function">∨-isMonoid</a>
  <a id="8535" class="Symbol">;</a> <a id="8537" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="8542" class="Symbol">=</a> <a id="8544" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="8553" class="Symbol">}</a>

<a id="∨-commutativeMonoid"></a><a id="8556" href="Data.Bool.Properties.html#8556" class="Function">∨-commutativeMonoid</a> <a id="8576" class="Symbol">:</a> <a id="8578" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="8596" href="Level.html#521" class="Function">0ℓ</a> <a id="8599" href="Level.html#521" class="Function">0ℓ</a>
<a id="8602" href="Data.Bool.Properties.html#8556" class="Function">∨-commutativeMonoid</a> <a id="8622" class="Symbol">=</a> <a id="8624" class="Keyword">record</a>
  <a id="8633" class="Symbol">{</a> <a id="8635" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8655" class="Symbol">=</a> <a id="8657" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a>
  <a id="8681" class="Symbol">}</a>

<a id="∨-isIdempotentCommutativeMonoid"></a><a id="8684" href="Data.Bool.Properties.html#8684" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8716" class="Symbol">:</a>
  <a id="8720" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="8750" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="8754" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="8760" href="Data.Bool.Properties.html#8684" class="Function">∨-isIdempotentCommutativeMonoid</a> <a id="8792" class="Symbol">=</a> <a id="8794" class="Keyword">record</a>
  <a id="8803" class="Symbol">{</a> <a id="8805" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a>
  <a id="8851" class="Symbol">;</a> <a id="8853" href="Algebra.Structures.html#5990" class="Field">idem</a>                <a id="8873" class="Symbol">=</a> <a id="8875" href="Data.Bool.Properties.html#7218" class="Function">∨-idem</a>
  <a id="8884" class="Symbol">}</a>

<a id="∨-idempotentCommutativeMonoid"></a><a id="8887" href="Data.Bool.Properties.html#8887" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8917" class="Symbol">:</a> <a id="8919" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="8947" href="Level.html#521" class="Function">0ℓ</a> <a id="8950" href="Level.html#521" class="Function">0ℓ</a>
<a id="8953" href="Data.Bool.Properties.html#8887" class="Function">∨-idempotentCommutativeMonoid</a> <a id="8983" class="Symbol">=</a> <a id="8985" class="Keyword">record</a>
  <a id="8994" class="Symbol">{</a> <a id="8996" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="9026" class="Symbol">=</a> <a id="9028" href="Data.Bool.Properties.html#8684" class="Function">∨-isIdempotentCommutativeMonoid</a>
  <a id="9062" class="Symbol">}</a>

<a id="9065" class="Comment">------------------------------------------------------------------------</a>
<a id="9138" class="Comment">-- Properties of _∧_</a>

<a id="∧-assoc"></a><a id="9160" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a> <a id="9168" class="Symbol">:</a> <a id="9170" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="9182" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9186" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a> <a id="9194" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9200" href="Data.Bool.Properties.html#9200" class="Bound">y</a> <a id="9202" href="Data.Bool.Properties.html#9202" class="Bound">z</a> <a id="9204" class="Symbol">=</a> <a id="9206" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9211" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a> <a id="9219" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9225" href="Data.Bool.Properties.html#9225" class="Bound">y</a> <a id="9227" href="Data.Bool.Properties.html#9227" class="Bound">z</a> <a id="9229" class="Symbol">=</a> <a id="9231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-comm"></a><a id="9237" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9244" class="Symbol">:</a> <a id="9246" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="9258" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9262" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9269" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9275" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9281" class="Symbol">=</a> <a id="9283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9288" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9295" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9301" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9307" class="Symbol">=</a> <a id="9309" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9314" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9321" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9327" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9333" class="Symbol">=</a> <a id="9335" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9340" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9347" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9353" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9359" class="Symbol">=</a> <a id="9361" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityˡ"></a><a id="9367" href="Data.Bool.Properties.html#9367" class="Function">∧-identityˡ</a> <a id="9379" class="Symbol">:</a> <a id="9381" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="9394" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9399" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9403" href="Data.Bool.Properties.html#9367" class="Function">∧-identityˡ</a> <a id="9415" class="Symbol">_</a> <a id="9417" class="Symbol">=</a> <a id="9419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identityʳ"></a><a id="9425" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="9437" class="Symbol">:</a> <a id="9439" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="9453" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9458" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9462" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="9474" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9480" class="Symbol">=</a> <a id="9482" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9487" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="9499" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9505" class="Symbol">=</a> <a id="9507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-identity"></a><a id="9513" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a> <a id="9524" class="Symbol">:</a> <a id="9526" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="9535" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9540" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9544" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a> <a id="9555" class="Symbol">=</a> <a id="9557" href="Data.Bool.Properties.html#9367" class="Function">∧-identityˡ</a> <a id="9569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9571" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a>

<a id="∧-zeroˡ"></a><a id="9584" href="Data.Bool.Properties.html#9584" class="Function">∧-zeroˡ</a> <a id="9592" class="Symbol">:</a> <a id="9594" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="9603" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9609" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9613" href="Data.Bool.Properties.html#9584" class="Function">∧-zeroˡ</a> <a id="9621" class="Symbol">_</a> <a id="9623" class="Symbol">=</a> <a id="9625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zeroʳ"></a><a id="9631" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a> <a id="9639" class="Symbol">:</a> <a id="9641" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="9651" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9657" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9661" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a> <a id="9669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9675" class="Symbol">=</a> <a id="9677" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9682" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a> <a id="9690" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="9696" class="Symbol">=</a> <a id="9698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-zero"></a><a id="9704" href="Data.Bool.Properties.html#9704" class="Function">∧-zero</a> <a id="9711" class="Symbol">:</a> <a id="9713" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="9718" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9724" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9728" href="Data.Bool.Properties.html#9704" class="Function">∧-zero</a> <a id="9735" class="Symbol">=</a> <a id="9737" href="Data.Bool.Properties.html#9584" class="Function">∧-zeroˡ</a> <a id="9745" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9747" href="Data.Bool.Properties.html#9631" class="Function">∧-zeroʳ</a>

<a id="∧-inverseˡ"></a><a id="9756" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9767" class="Symbol">:</a> <a id="9769" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="9781" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9787" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9791" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9795" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9806" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9812" class="Symbol">=</a> <a id="9814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9819" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9830" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="9835" class="Symbol">=</a> <a id="9837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-inverseʳ"></a><a id="9843" href="Data.Bool.Properties.html#9843" class="Function">∧-inverseʳ</a> <a id="9854" class="Symbol">:</a> <a id="9856" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="9869" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9875" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9879" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9883" href="Data.Bool.Properties.html#9843" class="Function">∧-inverseʳ</a> <a id="9894" href="Data.Bool.Properties.html#9894" class="Bound">x</a> <a id="9896" class="Symbol">=</a> <a id="9898" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="9905" href="Data.Bool.Properties.html#9894" class="Bound">x</a> <a id="9907" class="Symbol">(</a><a id="9908" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9912" href="Data.Bool.Properties.html#9894" class="Bound">x</a><a id="9913" class="Symbol">)</a> <a id="9915" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="9917" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="9923" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="9925" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9936" href="Data.Bool.Properties.html#9894" class="Bound">x</a>

<a id="∧-inverse"></a><a id="9939" href="Data.Bool.Properties.html#9939" class="Function">∧-inverse</a> <a id="9949" class="Symbol">:</a> <a id="9951" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="9959" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9965" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="9969" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="9973" href="Data.Bool.Properties.html#9939" class="Function">∧-inverse</a> <a id="9983" class="Symbol">=</a> <a id="9985" href="Data.Bool.Properties.html#9756" class="Function">∧-inverseˡ</a> <a id="9996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9998" href="Data.Bool.Properties.html#9843" class="Function">∧-inverseʳ</a>

<a id="∧-idem"></a><a id="10010" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a> <a id="10017" class="Symbol">:</a> <a id="10019" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="10030" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10034" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a> <a id="10041" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10047" class="Symbol">=</a> <a id="10049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10054" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a> <a id="10061" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10067" class="Symbol">=</a> <a id="10069" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-sel"></a><a id="10075" href="Data.Bool.Properties.html#10075" class="Function">∧-sel</a> <a id="10081" class="Symbol">:</a> <a id="10083" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="10093" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10097" href="Data.Bool.Properties.html#10075" class="Function">∧-sel</a> <a id="10103" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10109" href="Data.Bool.Properties.html#10109" class="Bound">y</a> <a id="10111" class="Symbol">=</a> <a id="10113" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10123" href="Data.Bool.Properties.html#10075" class="Function">∧-sel</a> <a id="10129" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10134" href="Data.Bool.Properties.html#10134" class="Bound">y</a>  <a id="10137" class="Symbol">=</a> <a id="10139" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10144" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalˡ"></a><a id="10150" href="Data.Bool.Properties.html#10150" class="Function">∧-conicalˡ</a> <a id="10161" class="Symbol">:</a> <a id="10163" href="Algebra.Definitions.html#2917" class="Function">LeftConical</a> <a id="10175" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10180" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10184" href="Data.Bool.Properties.html#10150" class="Function">∧-conicalˡ</a> <a id="10195" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10200" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10205" class="Symbol">_</a> <a id="10207" class="Symbol">=</a> <a id="10209" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conicalʳ"></a><a id="10215" href="Data.Bool.Properties.html#10215" class="Function">∧-conicalʳ</a> <a id="10226" class="Symbol">:</a> <a id="10228" href="Algebra.Definitions.html#2998" class="Function">RightConical</a> <a id="10241" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10246" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10250" href="Data.Bool.Properties.html#10215" class="Function">∧-conicalʳ</a> <a id="10261" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10266" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10271" class="Symbol">_</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-conical"></a><a id="10281" href="Data.Bool.Properties.html#10281" class="Function">∧-conical</a> <a id="10291" class="Symbol">:</a> <a id="10293" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="10301" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="10306" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10310" href="Data.Bool.Properties.html#10281" class="Function">∧-conical</a> <a id="10320" class="Symbol">=</a> <a id="10322" href="Data.Bool.Properties.html#10150" class="Function">∧-conicalˡ</a> <a id="10333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10335" href="Data.Bool.Properties.html#10215" class="Function">∧-conicalʳ</a>

<a id="∧-distribˡ-∨"></a><a id="10347" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10360" class="Symbol">:</a> <a id="10362" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10366" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="10383" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10387" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10406" href="Data.Bool.Properties.html#10406" class="Bound">y</a> <a id="10408" href="Data.Bool.Properties.html#10408" class="Bound">z</a> <a id="10410" class="Symbol">=</a> <a id="10412" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10417" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10430" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10436" href="Data.Bool.Properties.html#10436" class="Bound">y</a> <a id="10438" href="Data.Bool.Properties.html#10438" class="Bound">z</a> <a id="10440" class="Symbol">=</a> <a id="10442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-∨"></a><a id="10448" href="Data.Bool.Properties.html#10448" class="Function">∧-distribʳ-∨</a> <a id="10461" class="Symbol">:</a> <a id="10463" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10467" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="10484" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10488" href="Data.Bool.Properties.html#10448" class="Function">∧-distribʳ-∨</a> <a id="10501" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10503" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10505" href="Data.Bool.Properties.html#10505" class="Bound">z</a> <a id="10507" class="Symbol">=</a> <a id="10509" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10517" class="Symbol">(</a><a id="10518" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10520" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10522" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10523" class="Symbol">)</a> <a id="10525" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10527" href="Data.Bool.Properties.html#10501" class="Bound">x</a>     <a id="10533" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10536" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="10543" class="Symbol">(</a><a id="10544" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10546" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10548" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10549" class="Symbol">)</a> <a id="10551" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10553" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10557" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10559" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10561" class="Symbol">(</a><a id="10562" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10564" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10566" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10567" class="Symbol">)</a>     <a id="10573" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10576" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10589" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10591" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10593" href="Data.Bool.Properties.html#10505" class="Bound">z</a> <a id="10595" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10599" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10601" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10603" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10605" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10607" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10609" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10611" href="Data.Bool.Properties.html#10505" class="Bound">z</a>   <a id="10615" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10618" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10624" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="10636" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10638" href="Data.Bool.Properties.html#10503" class="Bound">y</a><a id="10639" class="Symbol">)</a> <a id="10641" class="Symbol">(</a><a id="10642" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a> <a id="10649" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10651" href="Data.Bool.Properties.html#10505" class="Bound">z</a><a id="10652" class="Symbol">)</a> <a id="10654" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10658" href="Data.Bool.Properties.html#10503" class="Bound">y</a> <a id="10660" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10662" href="Data.Bool.Properties.html#10501" class="Bound">x</a> <a id="10664" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10666" href="Data.Bool.Properties.html#10505" class="Bound">z</a> <a id="10668" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10670" href="Data.Bool.Properties.html#10501" class="Bound">x</a>   <a id="10674" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∧-distrib-∨"></a><a id="10677" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a> <a id="10689" class="Symbol">:</a> <a id="10691" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="10695" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="10711" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="10715" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a> <a id="10727" class="Symbol">=</a> <a id="10729" href="Data.Bool.Properties.html#10347" class="Function">∧-distribˡ-∨</a> <a id="10742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10744" href="Data.Bool.Properties.html#10448" class="Function">∧-distribʳ-∨</a>

<a id="∨-distribˡ-∧"></a><a id="10758" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="10771" class="Symbol">:</a> <a id="10773" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10777" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="10794" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10798" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="10811" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10817" href="Data.Bool.Properties.html#10817" class="Bound">y</a> <a id="10819" href="Data.Bool.Properties.html#10819" class="Bound">z</a> <a id="10821" class="Symbol">=</a> <a id="10823" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10828" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="10841" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10847" href="Data.Bool.Properties.html#10847" class="Bound">y</a> <a id="10849" href="Data.Bool.Properties.html#10849" class="Bound">z</a> <a id="10851" class="Symbol">=</a> <a id="10853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-distribʳ-∧"></a><a id="10859" href="Data.Bool.Properties.html#10859" class="Function">∨-distribʳ-∧</a> <a id="10872" class="Symbol">:</a> <a id="10874" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="10878" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="10895" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="10899" href="Data.Bool.Properties.html#10859" class="Function">∨-distribʳ-∧</a> <a id="10912" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="10914" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10916" href="Data.Bool.Properties.html#10916" class="Bound">z</a> <a id="10918" class="Symbol">=</a> <a id="10920" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="10928" class="Symbol">(</a><a id="10929" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10931" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10933" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="10934" class="Symbol">)</a> <a id="10936" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10938" href="Data.Bool.Properties.html#10912" class="Bound">x</a>        <a id="10947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10950" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="10957" class="Symbol">(</a><a id="10958" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10960" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10962" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="10963" class="Symbol">)</a> <a id="10965" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="10967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10971" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="10973" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="10975" class="Symbol">(</a><a id="10976" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="10978" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="10980" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="10981" class="Symbol">)</a>        <a id="10990" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10993" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="11006" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11008" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="11010" href="Data.Bool.Properties.html#10916" class="Bound">z</a> <a id="11012" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11016" class="Symbol">(</a><a id="11017" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11019" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11021" href="Data.Bool.Properties.html#10914" class="Bound">y</a><a id="11022" class="Symbol">)</a> <a id="11024" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11026" class="Symbol">(</a><a id="11027" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11029" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11031" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="11032" class="Symbol">)</a>  <a id="11035" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11038" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11044" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="11048" class="Symbol">(</a><a id="11049" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="11056" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11058" href="Data.Bool.Properties.html#10914" class="Bound">y</a><a id="11059" class="Symbol">)</a> <a id="11061" class="Symbol">(</a><a id="11062" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a> <a id="11069" href="Data.Bool.Properties.html#10912" class="Bound">x</a> <a id="11071" href="Data.Bool.Properties.html#10916" class="Bound">z</a><a id="11072" class="Symbol">)</a> <a id="11074" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11078" class="Symbol">(</a><a id="11079" href="Data.Bool.Properties.html#10914" class="Bound">y</a> <a id="11081" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11083" href="Data.Bool.Properties.html#10912" class="Bound">x</a><a id="11084" class="Symbol">)</a> <a id="11086" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Data.Bool.Properties.html#10916" class="Bound">z</a> <a id="11091" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="11093" href="Data.Bool.Properties.html#10912" class="Bound">x</a><a id="11094" class="Symbol">)</a>  <a id="11097" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="∨-distrib-∧"></a><a id="11100" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a> <a id="11112" class="Symbol">:</a> <a id="11114" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11118" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="11134" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11138" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a> <a id="11150" class="Symbol">=</a> <a id="11152" href="Data.Bool.Properties.html#10758" class="Function">∨-distribˡ-∧</a> <a id="11165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11167" href="Data.Bool.Properties.html#10859" class="Function">∨-distribʳ-∧</a>

<a id="∧-abs-∨"></a><a id="11181" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a> <a id="11189" class="Symbol">:</a> <a id="11191" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="11195" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="11203" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
<a id="11207" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a> <a id="11215" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11221" href="Data.Bool.Properties.html#11221" class="Bound">y</a> <a id="11223" class="Symbol">=</a> <a id="11225" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11230" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a> <a id="11238" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11244" href="Data.Bool.Properties.html#11244" class="Bound">y</a> <a id="11246" class="Symbol">=</a> <a id="11248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-abs-∧"></a><a id="11254" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11262" class="Symbol">:</a> <a id="11264" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11268" href="Algebra.Definitions.html#4046" class="Function Operator">Absorbs</a> <a id="11276" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11280" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11288" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11294" href="Data.Bool.Properties.html#11294" class="Bound">y</a> <a id="11296" class="Symbol">=</a> <a id="11298" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11303" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11311" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11317" href="Data.Bool.Properties.html#11317" class="Bound">y</a> <a id="11319" class="Symbol">=</a> <a id="11321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∨-∧-absorptive"></a><a id="11327" href="Data.Bool.Properties.html#11327" class="Function">∨-∧-absorptive</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Algebra.Definitions.html#4125" class="Function">Absorptive</a> <a id="11355" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="11359" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11363" href="Data.Bool.Properties.html#11327" class="Function">∨-∧-absorptive</a> <a id="11378" class="Symbol">=</a> <a id="11380" href="Data.Bool.Properties.html#11254" class="Function">∨-abs-∧</a> <a id="11388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11390" href="Data.Bool.Properties.html#11181" class="Function">∧-abs-∨</a>

<a id="∧-isMagma"></a><a id="11399" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a> <a id="11409" class="Symbol">:</a> <a id="11411" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="11419" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11423" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a> <a id="11433" class="Symbol">=</a> <a id="11435" class="Keyword">record</a>
  <a id="11444" class="Symbol">{</a> <a id="11446" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="11460" class="Symbol">=</a> <a id="11462" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="11478" class="Symbol">;</a> <a id="11480" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="11494" class="Symbol">=</a> <a id="11496" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11502" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="11508" class="Symbol">}</a>

<a id="∧-magma"></a><a id="11511" href="Data.Bool.Properties.html#11511" class="Function">∧-magma</a> <a id="11519" class="Symbol">:</a> <a id="11521" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="11527" href="Level.html#521" class="Function">0ℓ</a> <a id="11530" href="Level.html#521" class="Function">0ℓ</a>
<a id="11533" href="Data.Bool.Properties.html#11511" class="Function">∧-magma</a> <a id="11541" class="Symbol">=</a> <a id="11543" class="Keyword">record</a>
  <a id="11552" class="Symbol">{</a> <a id="11554" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="11562" class="Symbol">=</a> <a id="11564" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a>
  <a id="11576" class="Symbol">}</a>

<a id="∧-isSemigroup"></a><a id="11579" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a> <a id="11593" class="Symbol">:</a> <a id="11595" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="11607" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11611" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a> <a id="11625" class="Symbol">=</a> <a id="11627" class="Keyword">record</a>
  <a id="11636" class="Symbol">{</a> <a id="11638" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="11646" class="Symbol">=</a> <a id="11648" href="Data.Bool.Properties.html#11399" class="Function">∧-isMagma</a>
  <a id="11660" class="Symbol">;</a> <a id="11662" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="11670" class="Symbol">=</a> <a id="11672" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a>
  <a id="11682" class="Symbol">}</a>

<a id="∧-semigroup"></a><a id="11685" href="Data.Bool.Properties.html#11685" class="Function">∧-semigroup</a> <a id="11697" class="Symbol">:</a> <a id="11699" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="11709" href="Level.html#521" class="Function">0ℓ</a> <a id="11712" href="Level.html#521" class="Function">0ℓ</a>
<a id="11715" href="Data.Bool.Properties.html#11685" class="Function">∧-semigroup</a> <a id="11727" class="Symbol">=</a> <a id="11729" class="Keyword">record</a>
  <a id="11738" class="Symbol">{</a> <a id="11740" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="11752" class="Symbol">=</a> <a id="11754" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a>
  <a id="11770" class="Symbol">}</a>

<a id="∧-isBand"></a><a id="11773" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a> <a id="11782" class="Symbol">:</a> <a id="11784" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="11791" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11795" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a> <a id="11804" class="Symbol">=</a> <a id="11806" class="Keyword">record</a>
  <a id="11815" class="Symbol">{</a> <a id="11817" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a> <a id="11829" class="Symbol">=</a> <a id="11831" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a>
  <a id="11847" class="Symbol">;</a> <a id="11849" href="Algebra.Structures.html#3536" class="Field">idem</a>        <a id="11861" class="Symbol">=</a> <a id="11863" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a>
  <a id="11872" class="Symbol">}</a>

<a id="∧-band"></a><a id="11875" href="Data.Bool.Properties.html#11875" class="Function">∧-band</a> <a id="11882" class="Symbol">:</a> <a id="11884" href="Algebra.Bundles.html#5119" class="Record">Band</a> <a id="11889" href="Level.html#521" class="Function">0ℓ</a> <a id="11892" href="Level.html#521" class="Function">0ℓ</a>
<a id="11895" href="Data.Bool.Properties.html#11875" class="Function">∧-band</a> <a id="11902" class="Symbol">=</a> <a id="11904" class="Keyword">record</a>
  <a id="11913" class="Symbol">{</a> <a id="11915" href="Algebra.Bundles.html#5270" class="Field">isBand</a> <a id="11922" class="Symbol">=</a> <a id="11924" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a>
  <a id="11935" class="Symbol">}</a>

<a id="∧-isSemilattice"></a><a id="11938" href="Data.Bool.Properties.html#11938" class="Function">∧-isSemilattice</a> <a id="11954" class="Symbol">:</a> <a id="11956" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="11970" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="11974" href="Data.Bool.Properties.html#11938" class="Function">∧-isSemilattice</a> <a id="11990" class="Symbol">=</a> <a id="11992" class="Keyword">record</a>
  <a id="12001" class="Symbol">{</a> <a id="12003" href="Algebra.Structures.html#3974" class="Field">isBand</a> <a id="12010" class="Symbol">=</a> <a id="12012" href="Data.Bool.Properties.html#11773" class="Function">∧-isBand</a>
  <a id="12023" class="Symbol">;</a> <a id="12025" href="Algebra.Structures.html#3996" class="Field">comm</a>   <a id="12032" class="Symbol">=</a> <a id="12034" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="12043" class="Symbol">}</a>

<a id="∧-semilattice"></a><a id="12046" href="Data.Bool.Properties.html#12046" class="Function">∧-semilattice</a> <a id="12060" class="Symbol">:</a> <a id="12062" href="Algebra.Lattice.Bundles.html#1438" class="Record">Semilattice</a> <a id="12074" href="Level.html#521" class="Function">0ℓ</a> <a id="12077" href="Level.html#521" class="Function">0ℓ</a>
<a id="12080" href="Data.Bool.Properties.html#12046" class="Function">∧-semilattice</a> <a id="12094" class="Symbol">=</a> <a id="12096" class="Keyword">record</a>
  <a id="12105" class="Symbol">{</a> <a id="12107" href="Algebra.Lattice.Bundles.html#1614" class="Field">isSemilattice</a> <a id="12121" class="Symbol">=</a> <a id="12123" href="Data.Bool.Properties.html#11938" class="Function">∧-isSemilattice</a>
  <a id="12141" class="Symbol">}</a>

<a id="∧-isMonoid"></a><a id="12144" href="Data.Bool.Properties.html#12144" class="Function">∧-isMonoid</a> <a id="12155" class="Symbol">:</a> <a id="12157" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="12166" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12170" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12175" href="Data.Bool.Properties.html#12144" class="Function">∧-isMonoid</a> <a id="12186" class="Symbol">=</a> <a id="12188" class="Keyword">record</a>
  <a id="12197" class="Symbol">{</a> <a id="12199" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="12211" class="Symbol">=</a> <a id="12213" href="Data.Bool.Properties.html#11579" class="Function">∧-isSemigroup</a>
  <a id="12229" class="Symbol">;</a> <a id="12231" href="Algebra.Structures.html#4847" class="Field">identity</a> <a id="12240" class="Symbol">=</a> <a id="12242" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a>
  <a id="12255" class="Symbol">}</a>

<a id="∧-isCommutativeMonoid"></a><a id="12258" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a> <a id="12280" class="Symbol">:</a> <a id="12282" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="12302" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12306" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12311" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a> <a id="12333" class="Symbol">=</a> <a id="12335" class="Keyword">record</a>
  <a id="12344" class="Symbol">{</a> <a id="12346" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="12355" class="Symbol">=</a> <a id="12357" href="Data.Bool.Properties.html#12144" class="Function">∧-isMonoid</a>
  <a id="12370" class="Symbol">;</a> <a id="12372" href="Algebra.Structures.html#5264" class="Field">comm</a> <a id="12377" class="Symbol">=</a> <a id="12379" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="12388" class="Symbol">}</a>

<a id="∧-commutativeMonoid"></a><a id="12391" href="Data.Bool.Properties.html#12391" class="Function">∧-commutativeMonoid</a> <a id="12411" class="Symbol">:</a> <a id="12413" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="12431" href="Level.html#521" class="Function">0ℓ</a> <a id="12434" href="Level.html#521" class="Function">0ℓ</a>
<a id="12437" href="Data.Bool.Properties.html#12391" class="Function">∧-commutativeMonoid</a> <a id="12457" class="Symbol">=</a> <a id="12459" class="Keyword">record</a>
  <a id="12468" class="Symbol">{</a> <a id="12470" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="12490" class="Symbol">=</a> <a id="12492" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a>
  <a id="12516" class="Symbol">}</a>

<a id="∧-isIdempotentCommutativeMonoid"></a><a id="12519" href="Data.Bool.Properties.html#12519" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="12551" class="Symbol">:</a>
  <a id="12555" href="Algebra.Structures.html#5821" class="Record">IsIdempotentCommutativeMonoid</a> <a id="12585" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12589" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12594" href="Data.Bool.Properties.html#12519" class="Function">∧-isIdempotentCommutativeMonoid</a> <a id="12626" class="Symbol">=</a> <a id="12628" class="Keyword">record</a>
  <a id="12637" class="Symbol">{</a> <a id="12639" href="Algebra.Structures.html#5940" class="Field">isCommutativeMonoid</a> <a id="12659" class="Symbol">=</a> <a id="12661" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a>
  <a id="12685" class="Symbol">;</a> <a id="12687" href="Algebra.Structures.html#5990" class="Field">idem</a> <a id="12692" class="Symbol">=</a> <a id="12694" href="Data.Bool.Properties.html#10010" class="Function">∧-idem</a>
  <a id="12703" class="Symbol">}</a>

<a id="∧-idempotentCommutativeMonoid"></a><a id="12706" href="Data.Bool.Properties.html#12706" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12736" class="Symbol">:</a> <a id="12738" href="Algebra.Bundles.html#9176" class="Record">IdempotentCommutativeMonoid</a> <a id="12766" href="Level.html#521" class="Function">0ℓ</a> <a id="12769" href="Level.html#521" class="Function">0ℓ</a>
<a id="12772" href="Data.Bool.Properties.html#12706" class="Function">∧-idempotentCommutativeMonoid</a> <a id="12802" class="Symbol">=</a> <a id="12804" class="Keyword">record</a>
  <a id="12813" class="Symbol">{</a> <a id="12815" href="Algebra.Bundles.html#9460" class="Field">isIdempotentCommutativeMonoid</a> <a id="12845" class="Symbol">=</a> <a id="12847" href="Data.Bool.Properties.html#12519" class="Function">∧-isIdempotentCommutativeMonoid</a>
  <a id="12881" class="Symbol">}</a>

<a id="∨-∧-isSemiring"></a><a id="12884" href="Data.Bool.Properties.html#12884" class="Function">∨-∧-isSemiring</a> <a id="12899" class="Symbol">:</a> <a id="12901" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="12912" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="12916" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="12920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12926" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="12931" href="Data.Bool.Properties.html#12884" class="Function">∨-∧-isSemiring</a> <a id="12946" class="Symbol">=</a> <a id="12948" class="Keyword">record</a>
  <a id="12957" class="Symbol">{</a> <a id="12959" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="12993" class="Symbol">=</a> <a id="12995" class="Keyword">record</a>
    <a id="13006" class="Symbol">{</a> <a id="13008" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13030" class="Symbol">=</a> <a id="13032" href="Data.Bool.Properties.html#8422" class="Function">∨-isCommutativeMonoid</a>
    <a id="13058" class="Symbol">;</a> <a id="13060" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="13067" class="Symbol">=</a> <a id="13069" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="13075" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
    <a id="13083" class="Symbol">;</a> <a id="13085" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="13093" class="Symbol">=</a> <a id="13095" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a>
    <a id="13107" class="Symbol">;</a> <a id="13109" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="13120" class="Symbol">=</a> <a id="13122" href="Data.Bool.Properties.html#9513" class="Function">∧-identity</a>
    <a id="13137" class="Symbol">;</a> <a id="13139" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="13147" class="Symbol">=</a> <a id="13149" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a>
    <a id="13165" class="Symbol">}</a>
  <a id="13169" class="Symbol">;</a> <a id="13171" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="13176" class="Symbol">=</a> <a id="13178" href="Data.Bool.Properties.html#9704" class="Function">∧-zero</a>
  <a id="13187" class="Symbol">}</a>

<a id="∨-∧-isCommutativeSemiring"></a><a id="13190" href="Data.Bool.Properties.html#13190" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="13218" class="Symbol">:</a> <a id="13220" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="13242" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13246" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13250" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13256" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="13261" href="Data.Bool.Properties.html#13190" class="Function">∨-∧-isCommutativeSemiring</a> <a id="13287" class="Symbol">=</a> <a id="13289" class="Keyword">record</a>
  <a id="13298" class="Symbol">{</a> <a id="13300" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="13311" class="Symbol">=</a> <a id="13313" href="Data.Bool.Properties.html#12884" class="Function">∨-∧-isSemiring</a>
  <a id="13330" class="Symbol">;</a> <a id="13332" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="13339" class="Symbol">=</a> <a id="13341" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="13350" class="Symbol">}</a>

<a id="∨-∧-commutativeSemiring"></a><a id="13353" href="Data.Bool.Properties.html#13353" class="Function">∨-∧-commutativeSemiring</a> <a id="13377" class="Symbol">:</a> <a id="13379" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="13399" href="Level.html#521" class="Function">0ℓ</a> <a id="13402" href="Level.html#521" class="Function">0ℓ</a>
<a id="13405" href="Data.Bool.Properties.html#13353" class="Function">∨-∧-commutativeSemiring</a> <a id="13429" class="Symbol">=</a> <a id="13431" class="Keyword">record</a>
  <a id="13440" class="Symbol">{</a> <a id="13442" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="13464" class="Symbol">=</a> <a id="13466" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="13472" class="Symbol">;</a> <a id="13474" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="13496" class="Symbol">=</a> <a id="13498" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="13504" class="Symbol">;</a> <a id="13506" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="13528" class="Symbol">=</a> <a id="13530" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13538" class="Symbol">;</a> <a id="13540" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="13562" class="Symbol">=</a> <a id="13564" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="13571" class="Symbol">;</a> <a id="13573" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="13595" class="Symbol">=</a> <a id="13597" href="Data.Bool.Properties.html#13190" class="Function">∨-∧-isCommutativeSemiring</a>
  <a id="13625" class="Symbol">}</a>

<a id="∧-∨-isSemiring"></a><a id="13628" href="Data.Bool.Properties.html#13628" class="Function">∧-∨-isSemiring</a> <a id="13643" class="Symbol">:</a> <a id="13645" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="13656" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13660" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13664" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13669" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="13675" href="Data.Bool.Properties.html#13628" class="Function">∧-∨-isSemiring</a> <a id="13690" class="Symbol">=</a> <a id="13692" class="Keyword">record</a>
  <a id="13701" class="Symbol">{</a> <a id="13703" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="13737" class="Symbol">=</a> <a id="13739" class="Keyword">record</a>
    <a id="13750" class="Symbol">{</a> <a id="13752" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="13774" class="Symbol">=</a> <a id="13776" href="Data.Bool.Properties.html#12258" class="Function">∧-isCommutativeMonoid</a>
    <a id="13802" class="Symbol">;</a> <a id="13804" href="Algebra.Structures.html#13435" class="Field">*-cong</a> <a id="13811" class="Symbol">=</a> <a id="13813" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="13819" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
    <a id="13827" class="Symbol">;</a> <a id="13829" href="Algebra.Structures.html#13476" class="Field">*-assoc</a> <a id="13837" class="Symbol">=</a> <a id="13839" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a>
    <a id="13851" class="Symbol">;</a> <a id="13853" href="Algebra.Structures.html#13518" class="Field">*-identity</a> <a id="13864" class="Symbol">=</a> <a id="13866" href="Data.Bool.Properties.html#6725" class="Function">∨-identity</a>
    <a id="13881" class="Symbol">;</a> <a id="13883" href="Algebra.Structures.html#13560" class="Field">distrib</a> <a id="13891" class="Symbol">=</a> <a id="13893" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a>
    <a id="13909" class="Symbol">}</a>
  <a id="13913" class="Symbol">;</a> <a id="13915" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="13920" class="Symbol">=</a> <a id="13922" href="Data.Bool.Properties.html#6915" class="Function">∨-zero</a>
  <a id="13931" class="Symbol">}</a>

<a id="∧-∨-isCommutativeSemiring"></a><a id="13934" href="Data.Bool.Properties.html#13934" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="13962" class="Symbol">:</a> <a id="13964" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="13986" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="13990" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="13994" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13999" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="14005" href="Data.Bool.Properties.html#13934" class="Function">∧-∨-isCommutativeSemiring</a> <a id="14031" class="Symbol">=</a> <a id="14033" class="Keyword">record</a>
  <a id="14042" class="Symbol">{</a> <a id="14044" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="14055" class="Symbol">=</a> <a id="14057" href="Data.Bool.Properties.html#13628" class="Function">∧-∨-isSemiring</a>
  <a id="14074" class="Symbol">;</a> <a id="14076" href="Algebra.Structures.html#15781" class="Field">*-comm</a> <a id="14083" class="Symbol">=</a> <a id="14085" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="14094" class="Symbol">}</a>

<a id="∧-∨-commutativeSemiring"></a><a id="14097" href="Data.Bool.Properties.html#14097" class="Function">∧-∨-commutativeSemiring</a> <a id="14121" class="Symbol">:</a> <a id="14123" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="14143" href="Level.html#521" class="Function">0ℓ</a> <a id="14146" href="Level.html#521" class="Function">0ℓ</a>
<a id="14149" href="Data.Bool.Properties.html#14097" class="Function">∧-∨-commutativeSemiring</a> <a id="14173" class="Symbol">=</a> <a id="14175" class="Keyword">record</a>
  <a id="14184" class="Symbol">{</a> <a id="14186" href="Algebra.Bundles.html#19763" class="Field Operator">_+_</a>                   <a id="14208" class="Symbol">=</a> <a id="14210" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="14216" class="Symbol">;</a> <a id="14218" href="Algebra.Bundles.html#19803" class="Field Operator">_*_</a>                   <a id="14240" class="Symbol">=</a> <a id="14242" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="14248" class="Symbol">;</a> <a id="14250" href="Algebra.Bundles.html#19843" class="Field">0#</a>                    <a id="14272" class="Symbol">=</a> <a id="14274" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="14281" class="Symbol">;</a> <a id="14283" href="Algebra.Bundles.html#19879" class="Field">1#</a>                    <a id="14305" class="Symbol">=</a> <a id="14307" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="14315" class="Symbol">;</a> <a id="14317" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="14339" class="Symbol">=</a> <a id="14341" href="Data.Bool.Properties.html#13934" class="Function">∧-∨-isCommutativeSemiring</a>
  <a id="14369" class="Symbol">}</a>

<a id="∨-∧-isLattice"></a><a id="14372" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a> <a id="14386" class="Symbol">:</a> <a id="14388" href="Algebra.Lattice.Structures.html#4013" class="Record">IsLattice</a> <a id="14398" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14402" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="14406" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a> <a id="14420" class="Symbol">=</a> <a id="14422" class="Keyword">record</a>
  <a id="14431" class="Symbol">{</a> <a id="14433" href="Algebra.Lattice.Structures.html#4069" class="Field">isEquivalence</a> <a id="14447" class="Symbol">=</a> <a id="14449" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="14465" class="Symbol">;</a> <a id="14467" href="Algebra.Lattice.Structures.html#4107" class="Field">∨-comm</a>        <a id="14481" class="Symbol">=</a> <a id="14483" href="Data.Bool.Properties.html#6447" class="Function">∨-comm</a>
  <a id="14492" class="Symbol">;</a> <a id="14494" href="Algebra.Lattice.Structures.html#4141" class="Field">∨-assoc</a>       <a id="14508" class="Symbol">=</a> <a id="14510" href="Data.Bool.Properties.html#6370" class="Function">∨-assoc</a>
  <a id="14520" class="Symbol">;</a> <a id="14522" href="Algebra.Lattice.Structures.html#4175" class="Field">∨-cong</a>        <a id="14536" class="Symbol">=</a> <a id="14538" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="14544" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a>
  <a id="14550" class="Symbol">;</a> <a id="14552" href="Algebra.Lattice.Structures.html#4208" class="Field">∧-comm</a>        <a id="14566" class="Symbol">=</a> <a id="14568" href="Data.Bool.Properties.html#9237" class="Function">∧-comm</a>
  <a id="14577" class="Symbol">;</a> <a id="14579" href="Algebra.Lattice.Structures.html#4242" class="Field">∧-assoc</a>       <a id="14593" class="Symbol">=</a> <a id="14595" href="Data.Bool.Properties.html#9160" class="Function">∧-assoc</a>
  <a id="14605" class="Symbol">;</a> <a id="14607" href="Algebra.Lattice.Structures.html#4276" class="Field">∧-cong</a>        <a id="14621" class="Symbol">=</a> <a id="14623" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="14629" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
  <a id="14635" class="Symbol">;</a> <a id="14637" href="Algebra.Lattice.Structures.html#4309" class="Field">absorptive</a>    <a id="14651" class="Symbol">=</a> <a id="14653" href="Data.Bool.Properties.html#11327" class="Function">∨-∧-absorptive</a>
  <a id="14670" class="Symbol">}</a>

<a id="∨-∧-lattice"></a><a id="14673" href="Data.Bool.Properties.html#14673" class="Function">∨-∧-lattice</a> <a id="14685" class="Symbol">:</a> <a id="14687" href="Algebra.Lattice.Bundles.html#4625" class="Record">Lattice</a> <a id="14695" href="Level.html#521" class="Function">0ℓ</a> <a id="14698" href="Level.html#521" class="Function">0ℓ</a>
<a id="14701" href="Data.Bool.Properties.html#14673" class="Function">∨-∧-lattice</a> <a id="14713" class="Symbol">=</a> <a id="14715" class="Keyword">record</a>
  <a id="14724" class="Symbol">{</a> <a id="14726" href="Algebra.Lattice.Bundles.html#4828" class="Field">isLattice</a> <a id="14736" class="Symbol">=</a> <a id="14738" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a>
  <a id="14754" class="Symbol">}</a>

<a id="∨-∧-isDistributiveLattice"></a><a id="14757" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a> <a id="14783" class="Symbol">:</a> <a id="14785" href="Algebra.Lattice.Structures.html#4762" class="Record">IsDistributiveLattice</a> <a id="14807" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="14811" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a>
<a id="14815" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a> <a id="14841" class="Symbol">=</a> <a id="14843" class="Keyword">record</a>
  <a id="14852" class="Symbol">{</a> <a id="14854" href="Algebra.Lattice.Structures.html#4830" class="Field">isLattice</a>   <a id="14866" class="Symbol">=</a> <a id="14868" href="Data.Bool.Properties.html#14372" class="Function">∨-∧-isLattice</a>
  <a id="14884" class="Symbol">;</a> <a id="14886" href="Algebra.Lattice.Structures.html#4862" class="Field">∨-distrib-∧</a> <a id="14898" class="Symbol">=</a> <a id="14900" href="Data.Bool.Properties.html#11100" class="Function">∨-distrib-∧</a>
  <a id="14914" class="Symbol">;</a> <a id="14916" href="Algebra.Lattice.Structures.html#4900" class="Field">∧-distrib-∨</a> <a id="14928" class="Symbol">=</a> <a id="14930" href="Data.Bool.Properties.html#10677" class="Function">∧-distrib-∨</a>
  <a id="14944" class="Symbol">}</a>

<a id="∨-∧-distributiveLattice"></a><a id="14947" href="Data.Bool.Properties.html#14947" class="Function">∨-∧-distributiveLattice</a> <a id="14971" class="Symbol">:</a> <a id="14973" href="Algebra.Lattice.Bundles.html#5208" class="Record">DistributiveLattice</a> <a id="14993" href="Level.html#521" class="Function">0ℓ</a> <a id="14996" href="Level.html#521" class="Function">0ℓ</a>
<a id="14999" href="Data.Bool.Properties.html#14947" class="Function">∨-∧-distributiveLattice</a> <a id="15023" class="Symbol">=</a> <a id="15025" class="Keyword">record</a>
  <a id="15034" class="Symbol">{</a> <a id="15036" href="Algebra.Lattice.Bundles.html#5471" class="Field">isDistributiveLattice</a> <a id="15058" class="Symbol">=</a> <a id="15060" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="15088" class="Symbol">}</a>

<a id="∨-∧-isBooleanAlgebra"></a><a id="15091" href="Data.Bool.Properties.html#15091" class="Function">∨-∧-isBooleanAlgebra</a> <a id="15112" class="Symbol">:</a> <a id="15114" href="Algebra.Lattice.Structures.html#5407" class="Record">IsBooleanAlgebra</a> <a id="15131" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="15135" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="15139" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15143" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="15148" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="15154" href="Data.Bool.Properties.html#15091" class="Function">∨-∧-isBooleanAlgebra</a> <a id="15175" class="Symbol">=</a> <a id="15177" class="Keyword">record</a>
  <a id="15186" class="Symbol">{</a> <a id="15188" href="Algebra.Lattice.Structures.html#5495" class="Field">isDistributiveLattice</a> <a id="15210" class="Symbol">=</a> <a id="15212" href="Data.Bool.Properties.html#14757" class="Function">∨-∧-isDistributiveLattice</a>
  <a id="15240" class="Symbol">;</a> <a id="15242" href="Algebra.Lattice.Structures.html#5549" class="Field">∨-complement</a>          <a id="15264" class="Symbol">=</a> <a id="15266" href="Data.Bool.Properties.html#7148" class="Function">∨-inverse</a>
  <a id="15278" class="Symbol">;</a> <a id="15280" href="Algebra.Lattice.Structures.html#5591" class="Field">∧-complement</a>          <a id="15302" class="Symbol">=</a> <a id="15304" href="Data.Bool.Properties.html#9939" class="Function">∧-inverse</a>
  <a id="15316" class="Symbol">;</a> <a id="15318" href="Algebra.Lattice.Structures.html#5633" class="Field">¬-cong</a>                <a id="15340" class="Symbol">=</a> <a id="15342" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15347" href="Data.Bool.Base.html#951" class="Function">not</a>
  <a id="15353" class="Symbol">}</a>

<a id="∨-∧-booleanAlgebra"></a><a id="15356" href="Data.Bool.Properties.html#15356" class="Function">∨-∧-booleanAlgebra</a> <a id="15375" class="Symbol">:</a> <a id="15377" href="Algebra.Lattice.Bundles.html#5773" class="Record">BooleanAlgebra</a> <a id="15392" href="Level.html#521" class="Function">0ℓ</a> <a id="15395" href="Level.html#521" class="Function">0ℓ</a>
<a id="15398" href="Data.Bool.Properties.html#15356" class="Function">∨-∧-booleanAlgebra</a> <a id="15417" class="Symbol">=</a> <a id="15419" class="Keyword">record</a>
  <a id="15428" class="Symbol">{</a> <a id="15430" href="Algebra.Lattice.Bundles.html#6122" class="Field">isBooleanAlgebra</a> <a id="15447" class="Symbol">=</a> <a id="15449" href="Data.Bool.Properties.html#15091" class="Function">∨-∧-isBooleanAlgebra</a>
  <a id="15472" class="Symbol">}</a>

<a id="15475" class="Comment">------------------------------------------------------------------------</a>
<a id="15548" class="Comment">-- Properties of not</a>

<a id="not-involutive"></a><a id="15570" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="15585" class="Symbol">:</a> <a id="15587" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="15598" href="Data.Bool.Base.html#951" class="Function">not</a>
<a id="15602" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="15617" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15623" class="Symbol">=</a> <a id="15625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15630" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="15645" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15651" class="Symbol">=</a> <a id="15653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-injective"></a><a id="15659" href="Data.Bool.Properties.html#15659" class="Function">not-injective</a> <a id="15673" class="Symbol">:</a> <a id="15675" class="Symbol">∀</a> <a id="15677" class="Symbol">{</a><a id="15678" href="Data.Bool.Properties.html#15678" class="Bound">x</a> <a id="15680" href="Data.Bool.Properties.html#15680" class="Bound">y</a><a id="15681" class="Symbol">}</a> <a id="15683" class="Symbol">→</a> <a id="15685" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15689" href="Data.Bool.Properties.html#15678" class="Bound">x</a> <a id="15691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15693" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15697" href="Data.Bool.Properties.html#15680" class="Bound">y</a> <a id="15699" class="Symbol">→</a> <a id="15701" href="Data.Bool.Properties.html#15678" class="Bound">x</a> <a id="15703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15705" href="Data.Bool.Properties.html#15680" class="Bound">y</a>
<a id="15707" href="Data.Bool.Properties.html#15659" class="Function">not-injective</a> <a id="15721" class="Symbol">{</a><a id="15722" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15727" class="Symbol">}</a> <a id="15729" class="Symbol">{</a><a id="15730" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15735" class="Symbol">}</a> <a id="15737" href="Data.Bool.Properties.html#15737" class="Bound">nx≢ny</a> <a id="15743" class="Symbol">=</a> <a id="15745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15750" href="Data.Bool.Properties.html#15659" class="Function">not-injective</a> <a id="15764" class="Symbol">{</a><a id="15765" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15769" class="Symbol">}</a>  <a id="15772" class="Symbol">{</a><a id="15773" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15777" class="Symbol">}</a>  <a id="15780" href="Data.Bool.Properties.html#15780" class="Bound">nx≢ny</a> <a id="15786" class="Symbol">=</a> <a id="15788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-¬"></a><a id="15794" href="Data.Bool.Properties.html#15794" class="Function">not-¬</a> <a id="15800" class="Symbol">:</a> <a id="15802" class="Symbol">∀</a> <a id="15804" class="Symbol">{</a><a id="15805" href="Data.Bool.Properties.html#15805" class="Bound">x</a> <a id="15807" href="Data.Bool.Properties.html#15807" class="Bound">y</a><a id="15808" class="Symbol">}</a> <a id="15810" class="Symbol">→</a> <a id="15812" href="Data.Bool.Properties.html#15805" class="Bound">x</a> <a id="15814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15816" href="Data.Bool.Properties.html#15807" class="Bound">y</a> <a id="15818" class="Symbol">→</a> <a id="15820" href="Data.Bool.Properties.html#15805" class="Bound">x</a> <a id="15822" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15824" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15828" href="Data.Bool.Properties.html#15807" class="Bound">y</a>
<a id="15830" href="Data.Bool.Properties.html#15794" class="Function">not-¬</a> <a id="15836" class="Symbol">{</a><a id="15837" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15841" class="Symbol">}</a>  <a id="15844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15849" class="Symbol">()</a>
<a id="15852" href="Data.Bool.Properties.html#15794" class="Function">not-¬</a> <a id="15858" class="Symbol">{</a><a id="15859" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15864" class="Symbol">}</a> <a id="15866" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15871" class="Symbol">()</a>

<a id="¬-not"></a><a id="15875" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="15881" class="Symbol">:</a> <a id="15883" class="Symbol">∀</a> <a id="15885" class="Symbol">{</a><a id="15886" href="Data.Bool.Properties.html#15886" class="Bound">x</a> <a id="15888" href="Data.Bool.Properties.html#15888" class="Bound">y</a><a id="15889" class="Symbol">}</a> <a id="15891" class="Symbol">→</a> <a id="15893" href="Data.Bool.Properties.html#15886" class="Bound">x</a> <a id="15895" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15897" href="Data.Bool.Properties.html#15888" class="Bound">y</a> <a id="15899" class="Symbol">→</a> <a id="15901" href="Data.Bool.Properties.html#15886" class="Bound">x</a> <a id="15903" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15905" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="15909" href="Data.Bool.Properties.html#15888" class="Bound">y</a>
<a id="15911" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="15917" class="Symbol">{</a><a id="15918" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15922" class="Symbol">}</a>  <a id="15925" class="Symbol">{</a><a id="15926" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15930" class="Symbol">}</a>  <a id="15933" href="Data.Bool.Properties.html#15933" class="Bound">x≢y</a> <a id="15937" class="Symbol">=</a> <a id="15939" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="15953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15958" href="Data.Bool.Properties.html#15933" class="Bound">x≢y</a>
<a id="15962" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="15968" class="Symbol">{</a><a id="15969" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="15973" class="Symbol">}</a>  <a id="15976" class="Symbol">{</a><a id="15977" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="15982" class="Symbol">}</a> <a id="15984" class="Symbol">_</a>   <a id="15988" class="Symbol">=</a> <a id="15990" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15995" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="16001" class="Symbol">{</a><a id="16002" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16007" class="Symbol">}</a> <a id="16009" class="Symbol">{</a><a id="16010" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="16014" class="Symbol">}</a>  <a id="16017" class="Symbol">_</a>   <a id="16021" class="Symbol">=</a> <a id="16023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16028" href="Data.Bool.Properties.html#15875" class="Function">¬-not</a> <a id="16034" class="Symbol">{</a><a id="16035" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16040" class="Symbol">}</a> <a id="16042" class="Symbol">{</a><a id="16043" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="16048" class="Symbol">}</a> <a id="16050" href="Data.Bool.Properties.html#16050" class="Bound">x≢y</a> <a id="16054" class="Symbol">=</a> <a id="16056" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="16070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16075" href="Data.Bool.Properties.html#16050" class="Bound">x≢y</a>

<a id="16080" class="Comment">------------------------------------------------------------------------</a>
<a id="16153" class="Comment">-- Properties of _xor_</a>

<a id="xor-is-ok"></a><a id="16177" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a> <a id="16187" class="Symbol">:</a> <a id="16189" class="Symbol">∀</a> <a id="16191" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16193" href="Data.Bool.Properties.html#16193" class="Bound">y</a> <a id="16195" class="Symbol">→</a> <a id="16197" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16199" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16203" href="Data.Bool.Properties.html#16193" class="Bound">y</a> <a id="16205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16207" class="Symbol">(</a><a id="16208" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16210" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="16212" href="Data.Bool.Properties.html#16193" class="Bound">y</a><a id="16213" class="Symbol">)</a> <a id="16215" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="16217" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16221" class="Symbol">(</a><a id="16222" href="Data.Bool.Properties.html#16191" class="Bound">x</a> <a id="16224" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="16226" href="Data.Bool.Properties.html#16193" class="Bound">y</a><a id="16227" class="Symbol">)</a>
<a id="16229" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a> <a id="16239" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16245" href="Data.Bool.Properties.html#16245" class="Bound">y</a> <a id="16247" class="Symbol">=</a> <a id="16249" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16254" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a> <a id="16264" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16270" href="Data.Bool.Properties.html#16270" class="Bound">y</a> <a id="16272" class="Symbol">=</a> <a id="16274" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16278" class="Symbol">(</a><a id="16279" href="Data.Bool.Properties.html#9425" class="Function">∧-identityʳ</a> <a id="16291" class="Symbol">_)</a>

<a id="true-xor"></a><a id="16295" href="Data.Bool.Properties.html#16295" class="Function">true-xor</a> <a id="16304" class="Symbol">:</a> <a id="16306" class="Symbol">∀</a> <a id="16308" href="Data.Bool.Properties.html#16308" class="Bound">x</a> <a id="16310" class="Symbol">→</a> <a id="16312" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="16317" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16321" href="Data.Bool.Properties.html#16308" class="Bound">x</a> <a id="16323" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16325" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16329" href="Data.Bool.Properties.html#16308" class="Bound">x</a>
<a id="16331" href="Data.Bool.Properties.html#16295" class="Function">true-xor</a> <a id="16340" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16346" class="Symbol">=</a> <a id="16348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16353" href="Data.Bool.Properties.html#16295" class="Function">true-xor</a> <a id="16362" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16368" class="Symbol">=</a> <a id="16370" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-same"></a><a id="16376" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="16385" class="Symbol">:</a> <a id="16387" class="Symbol">∀</a> <a id="16389" href="Data.Bool.Properties.html#16389" class="Bound">x</a> <a id="16391" class="Symbol">→</a> <a id="16393" href="Data.Bool.Properties.html#16389" class="Bound">x</a> <a id="16395" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16399" href="Data.Bool.Properties.html#16389" class="Bound">x</a> <a id="16401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16403" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="16409" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="16418" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16424" class="Symbol">=</a> <a id="16426" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16431" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="16440" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16446" class="Symbol">=</a> <a id="16448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="not-distribˡ-xor"></a><a id="16454" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16471" class="Symbol">:</a> <a id="16473" class="Symbol">∀</a> <a id="16475" href="Data.Bool.Properties.html#16475" class="Bound">x</a> <a id="16477" href="Data.Bool.Properties.html#16477" class="Bound">y</a> <a id="16479" class="Symbol">→</a> <a id="16481" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16485" class="Symbol">(</a><a id="16486" href="Data.Bool.Properties.html#16475" class="Bound">x</a> <a id="16488" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16492" href="Data.Bool.Properties.html#16477" class="Bound">y</a><a id="16493" class="Symbol">)</a> <a id="16495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16497" class="Symbol">(</a><a id="16498" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16502" href="Data.Bool.Properties.html#16475" class="Bound">x</a><a id="16503" class="Symbol">)</a> <a id="16505" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16509" href="Data.Bool.Properties.html#16477" class="Bound">y</a>
<a id="16511" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16528" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16534" href="Data.Bool.Properties.html#16534" class="Bound">y</a> <a id="16536" class="Symbol">=</a> <a id="16538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16543" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16560" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16566" href="Data.Bool.Properties.html#16566" class="Bound">y</a> <a id="16568" class="Symbol">=</a> <a id="16570" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="16585" class="Symbol">_</a>

<a id="not-distribʳ-xor"></a><a id="16588" href="Data.Bool.Properties.html#16588" class="Function">not-distribʳ-xor</a> <a id="16605" class="Symbol">:</a> <a id="16607" class="Symbol">∀</a> <a id="16609" href="Data.Bool.Properties.html#16609" class="Bound">x</a> <a id="16611" href="Data.Bool.Properties.html#16611" class="Bound">y</a> <a id="16613" class="Symbol">→</a> <a id="16615" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16619" class="Symbol">(</a><a id="16620" href="Data.Bool.Properties.html#16609" class="Bound">x</a> <a id="16622" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16626" href="Data.Bool.Properties.html#16611" class="Bound">y</a><a id="16627" class="Symbol">)</a> <a id="16629" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16631" href="Data.Bool.Properties.html#16609" class="Bound">x</a> <a id="16633" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="16637" class="Symbol">(</a><a id="16638" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="16642" href="Data.Bool.Properties.html#16611" class="Bound">y</a><a id="16643" class="Symbol">)</a>
<a id="16645" href="Data.Bool.Properties.html#16588" class="Function">not-distribʳ-xor</a> <a id="16662" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16668" href="Data.Bool.Properties.html#16668" class="Bound">y</a> <a id="16670" class="Symbol">=</a> <a id="16672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16677" href="Data.Bool.Properties.html#16588" class="Function">not-distribʳ-xor</a> <a id="16694" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16700" href="Data.Bool.Properties.html#16700" class="Bound">y</a> <a id="16702" class="Symbol">=</a> <a id="16704" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-assoc"></a><a id="16710" href="Data.Bool.Properties.html#16710" class="Function">xor-assoc</a> <a id="16720" class="Symbol">:</a> <a id="16722" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="16734" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16740" href="Data.Bool.Properties.html#16710" class="Function">xor-assoc</a> <a id="16750" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16756" href="Data.Bool.Properties.html#16756" class="Bound">y</a> <a id="16758" href="Data.Bool.Properties.html#16758" class="Bound">z</a> <a id="16760" class="Symbol">=</a> <a id="16762" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16766" class="Symbol">(</a><a id="16767" href="Data.Bool.Properties.html#16454" class="Function">not-distribˡ-xor</a> <a id="16784" href="Data.Bool.Properties.html#16756" class="Bound">y</a> <a id="16786" href="Data.Bool.Properties.html#16758" class="Bound">z</a><a id="16787" class="Symbol">)</a>
<a id="16789" href="Data.Bool.Properties.html#16710" class="Function">xor-assoc</a> <a id="16799" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16805" href="Data.Bool.Properties.html#16805" class="Bound">y</a> <a id="16807" href="Data.Bool.Properties.html#16807" class="Bound">z</a> <a id="16809" class="Symbol">=</a> <a id="16811" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-comm"></a><a id="16817" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16826" class="Symbol">:</a> <a id="16828" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="16840" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="16846" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16855" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16861" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16867" class="Symbol">=</a> <a id="16869" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16874" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16883" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16889" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16895" class="Symbol">=</a> <a id="16897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16902" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16911" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16917" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16923" class="Symbol">=</a> <a id="16925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16930" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="16939" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16945" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16951" class="Symbol">=</a> <a id="16953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityˡ"></a><a id="16959" href="Data.Bool.Properties.html#16959" class="Function">xor-identityˡ</a> <a id="16973" class="Symbol">:</a> <a id="16975" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="16988" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16994" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17000" href="Data.Bool.Properties.html#16959" class="Function">xor-identityˡ</a> <a id="17014" class="Symbol">_</a> <a id="17016" class="Symbol">=</a> <a id="17018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identityʳ"></a><a id="17024" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17038" class="Symbol">:</a> <a id="17040" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="17054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17060" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17066" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17080" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17086" class="Symbol">=</a> <a id="17088" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17093" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17107" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17113" class="Symbol">=</a> <a id="17115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-identity"></a><a id="17121" href="Data.Bool.Properties.html#17121" class="Function">xor-identity</a> <a id="17134" class="Symbol">:</a> <a id="17136" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="17145" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17151" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17157" href="Data.Bool.Properties.html#17121" class="Function">xor-identity</a> <a id="17170" class="Symbol">=</a> <a id="17172" href="Data.Bool.Properties.html#16959" class="Function">xor-identityˡ</a> <a id="17186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17188" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a>

<a id="xor-inverseˡ"></a><a id="17203" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17216" class="Symbol">:</a> <a id="17218" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="17230" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17235" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17239" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17245" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17258" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17264" class="Symbol">=</a> <a id="17266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17271" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17284" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17289" class="Symbol">=</a> <a id="17291" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-inverseʳ"></a><a id="17297" href="Data.Bool.Properties.html#17297" class="Function">xor-inverseʳ</a> <a id="17310" class="Symbol">:</a> <a id="17312" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="17325" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17330" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17334" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17340" href="Data.Bool.Properties.html#17297" class="Function">xor-inverseʳ</a> <a id="17353" href="Data.Bool.Properties.html#17353" class="Bound">x</a> <a id="17355" class="Symbol">=</a> <a id="17357" href="Data.Bool.Properties.html#16817" class="Function">xor-comm</a> <a id="17366" href="Data.Bool.Properties.html#17353" class="Bound">x</a> <a id="17368" class="Symbol">(</a><a id="17369" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17373" href="Data.Bool.Properties.html#17353" class="Bound">x</a><a id="17374" class="Symbol">)</a> <a id="17376" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="17378" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="17384" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="17386" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17399" href="Data.Bool.Properties.html#17353" class="Bound">x</a>

<a id="xor-inverse"></a><a id="17402" href="Data.Bool.Properties.html#17402" class="Function">xor-inverse</a> <a id="17414" class="Symbol">:</a> <a id="17416" href="Algebra.Definitions.html#2330" class="Function">Inverse</a> <a id="17424" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17429" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17433" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17439" href="Data.Bool.Properties.html#17402" class="Function">xor-inverse</a> <a id="17451" class="Symbol">=</a> <a id="17453" href="Data.Bool.Properties.html#17203" class="Function">xor-inverseˡ</a> <a id="17466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17468" href="Data.Bool.Properties.html#17297" class="Function">xor-inverseʳ</a>

<a id="∧-distribˡ-xor"></a><a id="17482" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17497" class="Symbol">:</a> <a id="17499" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17503" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="17520" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17526" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17541" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17547" href="Data.Bool.Properties.html#17547" class="Bound">y</a> <a id="17549" href="Data.Bool.Properties.html#17549" class="Bound">z</a> <a id="17551" class="Symbol">=</a> <a id="17553" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17558" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17573" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17579" href="Data.Bool.Properties.html#17579" class="Bound">y</a> <a id="17581" href="Data.Bool.Properties.html#17581" class="Bound">z</a> <a id="17583" class="Symbol">=</a> <a id="17585" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∧-distribʳ-xor"></a><a id="17591" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17606" class="Symbol">:</a> <a id="17608" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17612" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="17629" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17635" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17650" href="Data.Bool.Properties.html#17650" class="Bound">x</a> <a id="17652" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17658" href="Data.Bool.Properties.html#17658" class="Bound">z</a>    <a id="17663" class="Symbol">=</a> <a id="17665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17670" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17685" href="Data.Bool.Properties.html#17685" class="Bound">x</a> <a id="17687" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17692" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17698" class="Symbol">=</a> <a id="17700" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="17704" class="Symbol">(</a><a id="17705" href="Data.Bool.Properties.html#17024" class="Function">xor-identityʳ</a> <a id="17719" href="Data.Bool.Properties.html#17685" class="Bound">x</a><a id="17720" class="Symbol">)</a>
<a id="17722" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a> <a id="17737" href="Data.Bool.Properties.html#17737" class="Bound">x</a> <a id="17739" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="17744" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17750" class="Symbol">=</a> <a id="17752" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Bool.Properties.html#16376" class="Function">xor-same</a> <a id="17766" href="Data.Bool.Properties.html#17737" class="Bound">x</a><a id="17767" class="Symbol">)</a>

<a id="∧-distrib-xor"></a><a id="17770" href="Data.Bool.Properties.html#17770" class="Function">∧-distrib-xor</a> <a id="17784" class="Symbol">:</a> <a id="17786" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="17790" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="17806" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a>
<a id="17812" href="Data.Bool.Properties.html#17770" class="Function">∧-distrib-xor</a> <a id="17826" class="Symbol">=</a> <a id="17828" href="Data.Bool.Properties.html#17482" class="Function">∧-distribˡ-xor</a> <a id="17843" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17845" href="Data.Bool.Properties.html#17591" class="Function">∧-distribʳ-xor</a>

<a id="xor-annihilates-not"></a><a id="17861" href="Data.Bool.Properties.html#17861" class="Function">xor-annihilates-not</a> <a id="17881" class="Symbol">:</a> <a id="17883" class="Symbol">∀</a> <a id="17885" href="Data.Bool.Properties.html#17885" class="Bound">x</a> <a id="17887" href="Data.Bool.Properties.html#17887" class="Bound">y</a> <a id="17889" class="Symbol">→</a> <a id="17891" class="Symbol">(</a><a id="17892" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17896" href="Data.Bool.Properties.html#17885" class="Bound">x</a><a id="17897" class="Symbol">)</a> <a id="17899" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="17903" class="Symbol">(</a><a id="17904" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="17908" href="Data.Bool.Properties.html#17887" class="Bound">y</a><a id="17909" class="Symbol">)</a> <a id="17911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17913" href="Data.Bool.Properties.html#17885" class="Bound">x</a> <a id="17915" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="17919" href="Data.Bool.Properties.html#17887" class="Bound">y</a>
<a id="17921" href="Data.Bool.Properties.html#17861" class="Function">xor-annihilates-not</a> <a id="17941" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17947" href="Data.Bool.Properties.html#17947" class="Bound">y</a> <a id="17949" class="Symbol">=</a> <a id="17951" href="Data.Bool.Properties.html#15570" class="Function">not-involutive</a> <a id="17966" class="Symbol">_</a>
<a id="17968" href="Data.Bool.Properties.html#17861" class="Function">xor-annihilates-not</a> <a id="17988" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17994" href="Data.Bool.Properties.html#17994" class="Bound">y</a> <a id="17996" class="Symbol">=</a> <a id="17998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="xor-∧-commutativeRing"></a><a id="18004" href="Data.Bool.Properties.html#18004" class="Function">xor-∧-commutativeRing</a> <a id="18026" class="Symbol">:</a> <a id="18028" href="Algebra.Bundles.html#30337" class="Record">CommutativeRing</a> <a id="18044" href="Level.html#521" class="Function">0ℓ</a> <a id="18047" href="Level.html#521" class="Function">0ℓ</a>
<a id="18050" href="Data.Bool.Properties.html#18004" class="Function">xor-∧-commutativeRing</a> <a id="18072" class="Symbol">=</a> <a id="18074" href="Algebra.Lattice.Properties.BooleanAlgebra.html#17520" class="Function">⊕-∧-commutativeRing</a>
  <a id="18096" class="Keyword">where</a>
  <a id="18104" class="Keyword">open</a> <a id="18109" href="Algebra.Lattice.Properties.BooleanAlgebra.html" class="Module">BooleanAlgebraProperties</a> <a id="18134" href="Data.Bool.Properties.html#15356" class="Function">∨-∧-booleanAlgebra</a>
  <a id="18155" class="Keyword">open</a> <a id="18160" href="Algebra.Lattice.Properties.BooleanAlgebra.html#7396" class="Module">XorRing</a> <a id="18168" href="Data.Bool.Base.html#1120" class="Function Operator">_xor_</a> <a id="18174" href="Data.Bool.Properties.html#16177" class="Function">xor-is-ok</a>

<a id="18185" class="Comment">------------------------------------------------------------------------</a>
<a id="18258" class="Comment">-- Properties of if_then_else_</a>

<a id="if-float"></a><a id="18290" href="Data.Bool.Properties.html#18290" class="Function">if-float</a> <a id="18299" class="Symbol">:</a> <a id="18301" class="Symbol">∀</a> <a id="18303" class="Symbol">(</a><a id="18304" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18306" class="Symbol">:</a> <a id="18308" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a> <a id="18310" class="Symbol">→</a> <a id="18312" href="Data.Bool.Properties.html#2489" class="Generalizable">B</a><a id="18313" class="Symbol">)</a> <a id="18315" href="Data.Bool.Properties.html#18315" class="Bound">b</a> <a id="18317" class="Symbol">{</a><a id="18318" href="Data.Bool.Properties.html#18318" class="Bound">x</a> <a id="18320" href="Data.Bool.Properties.html#18320" class="Bound">y</a><a id="18321" class="Symbol">}</a> <a id="18323" class="Symbol">→</a>
           <a id="18336" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18338" class="Symbol">(</a><a id="18339" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18342" href="Data.Bool.Properties.html#18315" class="Bound">b</a> <a id="18344" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18349" href="Data.Bool.Properties.html#18318" class="Bound">x</a> <a id="18351" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18356" href="Data.Bool.Properties.html#18320" class="Bound">y</a><a id="18357" class="Symbol">)</a> <a id="18359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18361" class="Symbol">(</a><a id="18362" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18365" href="Data.Bool.Properties.html#18315" class="Bound">b</a> <a id="18367" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18372" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18374" href="Data.Bool.Properties.html#18318" class="Bound">x</a> <a id="18376" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18381" href="Data.Bool.Properties.html#18304" class="Bound">f</a> <a id="18383" href="Data.Bool.Properties.html#18320" class="Bound">y</a><a id="18384" class="Symbol">)</a>
<a id="18386" href="Data.Bool.Properties.html#18290" class="Function">if-float</a> <a id="18395" class="Symbol">_</a> <a id="18397" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18403" class="Symbol">=</a> <a id="18405" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18410" href="Data.Bool.Properties.html#18290" class="Function">if-float</a> <a id="18419" class="Symbol">_</a> <a id="18421" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18427" class="Symbol">=</a> <a id="18429" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-eta"></a><a id="18435" href="Data.Bool.Properties.html#18435" class="Function">if-eta</a> <a id="18442" class="Symbol">:</a> <a id="18444" class="Symbol">∀</a> <a id="18446" href="Data.Bool.Properties.html#18446" class="Bound">b</a> <a id="18448" class="Symbol">{</a><a id="18449" href="Data.Bool.Properties.html#18449" class="Bound">x</a> <a id="18451" class="Symbol">:</a> <a id="18453" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18454" class="Symbol">}</a> <a id="18456" class="Symbol">→</a>
         <a id="18467" class="Symbol">(</a><a id="18468" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18471" href="Data.Bool.Properties.html#18446" class="Bound">b</a> <a id="18473" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18478" href="Data.Bool.Properties.html#18449" class="Bound">x</a> <a id="18480" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18485" href="Data.Bool.Properties.html#18449" class="Bound">x</a><a id="18486" class="Symbol">)</a> <a id="18488" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18490" href="Data.Bool.Properties.html#18449" class="Bound">x</a>
<a id="18492" href="Data.Bool.Properties.html#18435" class="Function">if-eta</a> <a id="18499" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18505" class="Symbol">=</a> <a id="18507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18512" href="Data.Bool.Properties.html#18435" class="Function">if-eta</a> <a id="18519" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18525" class="Symbol">=</a> <a id="18527" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-idem-then"></a><a id="18533" href="Data.Bool.Properties.html#18533" class="Function">if-idem-then</a> <a id="18546" class="Symbol">:</a> <a id="18548" class="Symbol">∀</a> <a id="18550" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18552" class="Symbol">{</a><a id="18553" href="Data.Bool.Properties.html#18553" class="Bound">x</a> <a id="18555" href="Data.Bool.Properties.html#18555" class="Bound">y</a> <a id="18557" class="Symbol">:</a> <a id="18559" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18560" class="Symbol">}</a> <a id="18562" class="Symbol">→</a>
               <a id="18579" class="Symbol">(</a><a id="18580" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18583" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18585" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18590" class="Symbol">(</a><a id="18591" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18594" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18596" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18601" href="Data.Bool.Properties.html#18553" class="Bound">x</a> <a id="18603" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18608" href="Data.Bool.Properties.html#18555" class="Bound">y</a><a id="18609" class="Symbol">)</a> <a id="18611" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18616" href="Data.Bool.Properties.html#18555" class="Bound">y</a><a id="18617" class="Symbol">)</a>
             <a id="18632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18634" class="Symbol">(</a><a id="18635" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18638" href="Data.Bool.Properties.html#18550" class="Bound">b</a> <a id="18640" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18645" href="Data.Bool.Properties.html#18553" class="Bound">x</a>                    <a id="18666" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18671" href="Data.Bool.Properties.html#18555" class="Bound">y</a><a id="18672" class="Symbol">)</a>
<a id="18674" href="Data.Bool.Properties.html#18533" class="Function">if-idem-then</a> <a id="18687" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18693" class="Symbol">=</a> <a id="18695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18700" href="Data.Bool.Properties.html#18533" class="Function">if-idem-then</a> <a id="18713" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18719" class="Symbol">=</a> <a id="18721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-idem-else"></a><a id="18727" href="Data.Bool.Properties.html#18727" class="Function">if-idem-else</a> <a id="18740" class="Symbol">:</a> <a id="18742" class="Symbol">∀</a> <a id="18744" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18746" class="Symbol">{</a><a id="18747" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18749" href="Data.Bool.Properties.html#18749" class="Bound">y</a> <a id="18751" class="Symbol">:</a> <a id="18753" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18754" class="Symbol">}</a> <a id="18756" class="Symbol">→</a>
               <a id="18773" class="Symbol">(</a><a id="18774" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18777" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18779" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18784" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18786" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18791" class="Symbol">(</a><a id="18792" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18795" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18797" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18802" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18804" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18809" href="Data.Bool.Properties.html#18749" class="Bound">y</a><a id="18810" class="Symbol">))</a>
             <a id="18826" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18828" class="Symbol">(</a><a id="18829" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18832" href="Data.Bool.Properties.html#18744" class="Bound">b</a> <a id="18834" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18839" href="Data.Bool.Properties.html#18747" class="Bound">x</a> <a id="18841" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18846" href="Data.Bool.Properties.html#18749" class="Bound">y</a><a id="18847" class="Symbol">)</a>
<a id="18849" href="Data.Bool.Properties.html#18727" class="Function">if-idem-else</a> <a id="18862" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="18868" class="Symbol">=</a> <a id="18870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18875" href="Data.Bool.Properties.html#18727" class="Function">if-idem-else</a> <a id="18888" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="18894" class="Symbol">=</a> <a id="18896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-swap-then"></a><a id="18902" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="18915" class="Symbol">:</a> <a id="18917" class="Symbol">∀</a> <a id="18919" href="Data.Bool.Properties.html#18919" class="Bound">b</a> <a id="18921" href="Data.Bool.Properties.html#18921" class="Bound">c</a> <a id="18923" class="Symbol">{</a><a id="18924" href="Data.Bool.Properties.html#18924" class="Bound">x</a> <a id="18926" href="Data.Bool.Properties.html#18926" class="Bound">y</a> <a id="18928" class="Symbol">:</a> <a id="18930" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="18931" class="Symbol">}</a> <a id="18933" class="Symbol">→</a>
          <a id="18945" class="Symbol">(</a><a id="18946" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18949" href="Data.Bool.Properties.html#18919" class="Bound">b</a> <a id="18951" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18956" class="Symbol">(</a><a id="18957" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18960" href="Data.Bool.Properties.html#18921" class="Bound">c</a> <a id="18962" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="18967" href="Data.Bool.Properties.html#18924" class="Bound">x</a> <a id="18969" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18974" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="18975" class="Symbol">)</a> <a id="18977" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="18982" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="18983" class="Symbol">)</a>
        <a id="18993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18995" class="Symbol">(</a><a id="18996" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="18999" href="Data.Bool.Properties.html#18921" class="Bound">c</a> <a id="19001" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19006" class="Symbol">(</a><a id="19007" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19010" href="Data.Bool.Properties.html#18919" class="Bound">b</a> <a id="19012" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19017" href="Data.Bool.Properties.html#18924" class="Bound">x</a> <a id="19019" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19024" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="19025" class="Symbol">)</a> <a id="19027" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19032" href="Data.Bool.Properties.html#18926" class="Bound">y</a><a id="19033" class="Symbol">)</a>
<a id="19035" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="19048" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19054" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19060" class="Symbol">=</a> <a id="19062" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19067" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="19080" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19086" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19092" class="Symbol">=</a> <a id="19094" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19099" href="Data.Bool.Properties.html#18902" class="Function">if-swap-then</a> <a id="19112" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19118" class="Symbol">_</a>     <a id="19124" class="Symbol">=</a> <a id="19126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-swap-else"></a><a id="19132" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19145" class="Symbol">:</a> <a id="19147" class="Symbol">∀</a> <a id="19149" href="Data.Bool.Properties.html#19149" class="Bound">b</a> <a id="19151" href="Data.Bool.Properties.html#19151" class="Bound">c</a> <a id="19153" class="Symbol">{</a><a id="19154" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19156" href="Data.Bool.Properties.html#19156" class="Bound">y</a> <a id="19158" class="Symbol">:</a> <a id="19160" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19161" class="Symbol">}</a> <a id="19163" class="Symbol">→</a>
          <a id="19175" class="Symbol">(</a><a id="19176" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19179" href="Data.Bool.Properties.html#19149" class="Bound">b</a> <a id="19181" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19186" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19188" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19193" class="Symbol">(</a><a id="19194" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19197" href="Data.Bool.Properties.html#19151" class="Bound">c</a> <a id="19199" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19204" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19206" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19211" href="Data.Bool.Properties.html#19156" class="Bound">y</a><a id="19212" class="Symbol">))</a>
        <a id="19223" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19225" class="Symbol">(</a><a id="19226" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19229" href="Data.Bool.Properties.html#19151" class="Bound">c</a> <a id="19231" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19236" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19238" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19243" class="Symbol">(</a><a id="19244" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19247" href="Data.Bool.Properties.html#19149" class="Bound">b</a> <a id="19249" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19254" href="Data.Bool.Properties.html#19154" class="Bound">x</a> <a id="19256" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19261" href="Data.Bool.Properties.html#19156" class="Bound">y</a><a id="19262" class="Symbol">))</a>
<a id="19265" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19278" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19284" class="Symbol">_</a>     <a id="19290" class="Symbol">=</a> <a id="19292" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19297" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19316" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19322" class="Symbol">=</a> <a id="19324" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19329" href="Data.Bool.Properties.html#19132" class="Function">if-swap-else</a> <a id="19342" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19348" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19354" class="Symbol">=</a> <a id="19356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-not"></a><a id="19362" href="Data.Bool.Properties.html#19362" class="Function">if-not</a> <a id="19369" class="Symbol">:</a> <a id="19371" class="Symbol">∀</a> <a id="19373" href="Data.Bool.Properties.html#19373" class="Bound">b</a> <a id="19375" class="Symbol">{</a><a id="19376" href="Data.Bool.Properties.html#19376" class="Bound">x</a> <a id="19378" href="Data.Bool.Properties.html#19378" class="Bound">y</a> <a id="19380" class="Symbol">:</a> <a id="19382" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19383" class="Symbol">}</a> <a id="19385" class="Symbol">→</a>
         <a id="19396" class="Symbol">(</a><a id="19397" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19400" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="19404" href="Data.Bool.Properties.html#19373" class="Bound">b</a> <a id="19406" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19411" href="Data.Bool.Properties.html#19376" class="Bound">x</a> <a id="19413" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19418" href="Data.Bool.Properties.html#19378" class="Bound">y</a><a id="19419" class="Symbol">)</a> <a id="19421" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19423" class="Symbol">(</a><a id="19424" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19427" href="Data.Bool.Properties.html#19373" class="Bound">b</a> <a id="19429" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19434" href="Data.Bool.Properties.html#19378" class="Bound">y</a> <a id="19436" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19441" href="Data.Bool.Properties.html#19376" class="Bound">x</a><a id="19442" class="Symbol">)</a>
<a id="19444" href="Data.Bool.Properties.html#19362" class="Function">if-not</a> <a id="19451" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19457" class="Symbol">=</a> <a id="19459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19464" href="Data.Bool.Properties.html#19362" class="Function">if-not</a> <a id="19471" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19477" class="Symbol">=</a> <a id="19479" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-∧"></a><a id="19485" href="Data.Bool.Properties.html#19485" class="Function">if-∧</a> <a id="19490" class="Symbol">:</a> <a id="19492" class="Symbol">∀</a> <a id="19494" href="Data.Bool.Properties.html#19494" class="Bound">b</a> <a id="19496" class="Symbol">{</a><a id="19497" href="Data.Bool.Properties.html#19497" class="Bound">c</a><a id="19498" class="Symbol">}</a> <a id="19500" class="Symbol">{</a><a id="19501" href="Data.Bool.Properties.html#19501" class="Bound">x</a> <a id="19503" href="Data.Bool.Properties.html#19503" class="Bound">y</a> <a id="19505" class="Symbol">:</a> <a id="19507" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19508" class="Symbol">}</a> <a id="19510" class="Symbol">→</a>
       <a id="19519" class="Symbol">(</a><a id="19520" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19523" href="Data.Bool.Properties.html#19494" class="Bound">b</a> <a id="19525" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="19527" href="Data.Bool.Properties.html#19497" class="Bound">c</a> <a id="19529" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19534" href="Data.Bool.Properties.html#19501" class="Bound">x</a> <a id="19536" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19541" href="Data.Bool.Properties.html#19503" class="Bound">y</a><a id="19542" class="Symbol">)</a> <a id="19544" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19546" class="Symbol">(</a><a id="19547" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19550" href="Data.Bool.Properties.html#19494" class="Bound">b</a> <a id="19552" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19557" class="Symbol">(</a><a id="19558" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19561" href="Data.Bool.Properties.html#19497" class="Bound">c</a> <a id="19563" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19568" href="Data.Bool.Properties.html#19501" class="Bound">x</a> <a id="19570" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19575" href="Data.Bool.Properties.html#19503" class="Bound">y</a><a id="19576" class="Symbol">)</a> <a id="19578" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19583" href="Data.Bool.Properties.html#19503" class="Bound">y</a><a id="19584" class="Symbol">)</a>
<a id="19586" href="Data.Bool.Properties.html#19485" class="Function">if-∧</a> <a id="19591" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19597" class="Symbol">=</a> <a id="19599" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19604" href="Data.Bool.Properties.html#19485" class="Function">if-∧</a> <a id="19609" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19615" class="Symbol">=</a> <a id="19617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-∨"></a><a id="19623" href="Data.Bool.Properties.html#19623" class="Function">if-∨</a> <a id="19628" class="Symbol">:</a> <a id="19630" class="Symbol">∀</a> <a id="19632" href="Data.Bool.Properties.html#19632" class="Bound">b</a> <a id="19634" class="Symbol">{</a><a id="19635" href="Data.Bool.Properties.html#19635" class="Bound">c</a><a id="19636" class="Symbol">}</a> <a id="19638" class="Symbol">{</a><a id="19639" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19641" href="Data.Bool.Properties.html#19641" class="Bound">y</a> <a id="19643" class="Symbol">:</a> <a id="19645" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19646" class="Symbol">}</a> <a id="19648" class="Symbol">→</a>
       <a id="19657" class="Symbol">(</a><a id="19658" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19661" href="Data.Bool.Properties.html#19632" class="Bound">b</a> <a id="19663" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="19665" href="Data.Bool.Properties.html#19635" class="Bound">c</a> <a id="19667" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19672" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19674" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19679" href="Data.Bool.Properties.html#19641" class="Bound">y</a><a id="19680" class="Symbol">)</a> <a id="19682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19684" class="Symbol">(</a><a id="19685" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19688" href="Data.Bool.Properties.html#19632" class="Bound">b</a> <a id="19690" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19695" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19697" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19702" class="Symbol">(</a><a id="19703" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19706" href="Data.Bool.Properties.html#19635" class="Bound">c</a> <a id="19708" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19713" href="Data.Bool.Properties.html#19639" class="Bound">x</a> <a id="19715" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19720" href="Data.Bool.Properties.html#19641" class="Bound">y</a><a id="19721" class="Symbol">))</a>
<a id="19724" href="Data.Bool.Properties.html#19623" class="Function">if-∨</a> <a id="19729" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19735" class="Symbol">=</a> <a id="19737" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19742" href="Data.Bool.Properties.html#19623" class="Function">if-∨</a> <a id="19747" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="19753" class="Symbol">=</a> <a id="19755" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-xor"></a><a id="19761" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19768" class="Symbol">:</a> <a id="19770" class="Symbol">∀</a> <a id="19772" href="Data.Bool.Properties.html#19772" class="Bound">b</a> <a id="19774" class="Symbol">{</a><a id="19775" href="Data.Bool.Properties.html#19775" class="Bound">c</a><a id="19776" class="Symbol">}</a> <a id="19778" class="Symbol">{</a><a id="19779" href="Data.Bool.Properties.html#19779" class="Bound">x</a> <a id="19781" href="Data.Bool.Properties.html#19781" class="Bound">y</a> <a id="19783" class="Symbol">:</a> <a id="19785" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="19786" class="Symbol">}</a> <a id="19788" class="Symbol">→</a>
         <a id="19799" class="Symbol">(</a><a id="19800" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19803" href="Data.Bool.Properties.html#19772" class="Bound">b</a> <a id="19805" href="Data.Bool.Base.html#1120" class="Function Operator">xor</a> <a id="19809" href="Data.Bool.Properties.html#19775" class="Bound">c</a> <a id="19811" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19816" href="Data.Bool.Properties.html#19779" class="Bound">x</a> <a id="19818" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19823" href="Data.Bool.Properties.html#19781" class="Bound">y</a><a id="19824" class="Symbol">)</a>
       <a id="19833" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19835" class="Symbol">(</a><a id="19836" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19839" href="Data.Bool.Properties.html#19772" class="Bound">b</a> <a id="19841" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19846" class="Symbol">(</a><a id="19847" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19850" href="Data.Bool.Properties.html#19775" class="Bound">c</a> <a id="19852" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19857" href="Data.Bool.Properties.html#19781" class="Bound">y</a> <a id="19859" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19864" href="Data.Bool.Properties.html#19779" class="Bound">x</a><a id="19865" class="Symbol">)</a> <a id="19867" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19872" class="Symbol">(</a><a id="19873" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="19876" href="Data.Bool.Properties.html#19775" class="Bound">c</a> <a id="19878" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="19883" href="Data.Bool.Properties.html#19779" class="Bound">x</a> <a id="19885" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="19890" href="Data.Bool.Properties.html#19781" class="Bound">y</a><a id="19891" class="Symbol">))</a>
<a id="19894" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19901" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="19907" class="Symbol">=</a> <a id="19909" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19914" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19921" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19926" class="Symbol">{</a><a id="19927" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="19932" class="Symbol">}</a> <a id="19934" class="Symbol">=</a> <a id="19936" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19941" href="Data.Bool.Properties.html#19761" class="Function">if-xor</a> <a id="19948" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19953" class="Symbol">{</a><a id="19954" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="19959" class="Symbol">}</a> <a id="19961" class="Symbol">=</a> <a id="19963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="19969" class="Comment">-- The following congruence lemmas are short hands for</a>
<a id="20024" class="Comment">--   cong (if_then x else y)</a>
<a id="20053" class="Comment">--   cong (if b then_else y)</a>
<a id="20082" class="Comment">--   cong (if b then x else_)</a>
<a id="20112" class="Comment">--   cong (if b then_else_)</a>
<a id="20140" class="Comment">-- on the different sub-terms in an if_then_else_ expression.</a>
<a id="20202" class="Comment">-- With these short hands, the branches x and y can be inferred</a>
<a id="20266" class="Comment">-- automatically (i.e., they are implicit arguments) whereas</a>
<a id="20327" class="Comment">-- the branches have to be spelled out explicitly when using cong.</a>
<a id="20394" class="Comment">-- (Using underscores as in &quot;cong (if b then _ else_)&quot;</a>
<a id="20449" class="Comment">-- unfortunately fails to resolve the omitted argument.)</a>

<a id="if-cong"></a><a id="20507" href="Data.Bool.Properties.html#20507" class="Function">if-cong</a> <a id="20515" class="Symbol">:</a> <a id="20517" class="Symbol">∀</a> <a id="20519" class="Symbol">{</a><a id="20520" href="Data.Bool.Properties.html#20520" class="Bound">b</a> <a id="20522" href="Data.Bool.Properties.html#20522" class="Bound">c</a><a id="20523" class="Symbol">}</a> <a id="20525" class="Symbol">{</a><a id="20526" href="Data.Bool.Properties.html#20526" class="Bound">x</a> <a id="20528" href="Data.Bool.Properties.html#20528" class="Bound">y</a> <a id="20530" class="Symbol">:</a> <a id="20532" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20533" class="Symbol">}</a> <a id="20535" class="Symbol">→</a> <a id="20537" href="Data.Bool.Properties.html#20520" class="Bound">b</a> <a id="20539" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20541" href="Data.Bool.Properties.html#20522" class="Bound">c</a> <a id="20543" class="Symbol">→</a>
          <a id="20555" class="Symbol">(</a><a id="20556" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20559" href="Data.Bool.Properties.html#20520" class="Bound">b</a> <a id="20561" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20566" href="Data.Bool.Properties.html#20526" class="Bound">x</a> <a id="20568" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20573" href="Data.Bool.Properties.html#20528" class="Bound">y</a><a id="20574" class="Symbol">)</a>
        <a id="20584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20586" class="Symbol">(</a><a id="20587" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20590" href="Data.Bool.Properties.html#20522" class="Bound">c</a> <a id="20592" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20597" href="Data.Bool.Properties.html#20526" class="Bound">x</a> <a id="20599" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20604" href="Data.Bool.Properties.html#20528" class="Bound">y</a><a id="20605" class="Symbol">)</a>
<a id="20607" href="Data.Bool.Properties.html#20507" class="Function">if-cong</a> <a id="20615" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20620" class="Symbol">=</a> <a id="20622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong-then"></a><a id="20628" href="Data.Bool.Properties.html#20628" class="Function">if-cong-then</a> <a id="20641" class="Symbol">:</a> <a id="20643" class="Symbol">∀</a> <a id="20645" href="Data.Bool.Properties.html#20645" class="Bound">b</a> <a id="20647" class="Symbol">{</a><a id="20648" href="Data.Bool.Properties.html#20648" class="Bound">x</a> <a id="20650" href="Data.Bool.Properties.html#20650" class="Bound">y</a> <a id="20652" href="Data.Bool.Properties.html#20652" class="Bound">z</a> <a id="20654" class="Symbol">:</a> <a id="20656" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20657" class="Symbol">}</a> <a id="20659" class="Symbol">→</a> <a id="20661" href="Data.Bool.Properties.html#20648" class="Bound">x</a> <a id="20663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20665" href="Data.Bool.Properties.html#20652" class="Bound">z</a> <a id="20667" class="Symbol">→</a>
               <a id="20684" class="Symbol">(</a><a id="20685" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20688" href="Data.Bool.Properties.html#20645" class="Bound">b</a> <a id="20690" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20695" href="Data.Bool.Properties.html#20648" class="Bound">x</a> <a id="20697" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20702" href="Data.Bool.Properties.html#20650" class="Bound">y</a><a id="20703" class="Symbol">)</a>
             <a id="20718" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20720" class="Symbol">(</a><a id="20721" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20724" href="Data.Bool.Properties.html#20645" class="Bound">b</a> <a id="20726" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20731" href="Data.Bool.Properties.html#20652" class="Bound">z</a> <a id="20733" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20738" href="Data.Bool.Properties.html#20650" class="Bound">y</a><a id="20739" class="Symbol">)</a>
<a id="20741" href="Data.Bool.Properties.html#20628" class="Function">if-cong-then</a> <a id="20754" class="Symbol">_</a> <a id="20756" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20761" class="Symbol">=</a> <a id="20763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong-else"></a><a id="20769" href="Data.Bool.Properties.html#20769" class="Function">if-cong-else</a> <a id="20782" class="Symbol">:</a> <a id="20784" class="Symbol">∀</a> <a id="20786" href="Data.Bool.Properties.html#20786" class="Bound">b</a> <a id="20788" class="Symbol">{</a><a id="20789" href="Data.Bool.Properties.html#20789" class="Bound">x</a> <a id="20791" href="Data.Bool.Properties.html#20791" class="Bound">y</a> <a id="20793" href="Data.Bool.Properties.html#20793" class="Bound">z</a> <a id="20795" class="Symbol">:</a> <a id="20797" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20798" class="Symbol">}</a> <a id="20800" class="Symbol">→</a> <a id="20802" href="Data.Bool.Properties.html#20791" class="Bound">y</a> <a id="20804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20806" href="Data.Bool.Properties.html#20793" class="Bound">z</a> <a id="20808" class="Symbol">→</a>
               <a id="20825" class="Symbol">(</a><a id="20826" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20829" href="Data.Bool.Properties.html#20786" class="Bound">b</a> <a id="20831" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20836" href="Data.Bool.Properties.html#20789" class="Bound">x</a> <a id="20838" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20843" href="Data.Bool.Properties.html#20791" class="Bound">y</a><a id="20844" class="Symbol">)</a>
             <a id="20859" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20861" class="Symbol">(</a><a id="20862" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20865" href="Data.Bool.Properties.html#20786" class="Bound">b</a> <a id="20867" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20872" href="Data.Bool.Properties.html#20789" class="Bound">x</a> <a id="20874" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20879" href="Data.Bool.Properties.html#20793" class="Bound">z</a><a id="20880" class="Symbol">)</a>
<a id="20882" href="Data.Bool.Properties.html#20769" class="Function">if-cong-else</a> <a id="20895" class="Symbol">_</a> <a id="20897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="20902" class="Symbol">=</a> <a id="20904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="if-cong₂"></a><a id="20910" href="Data.Bool.Properties.html#20910" class="Function">if-cong₂</a> <a id="20919" class="Symbol">:</a> <a id="20921" class="Symbol">∀</a> <a id="20923" href="Data.Bool.Properties.html#20923" class="Bound">b</a> <a id="20925" class="Symbol">{</a><a id="20926" href="Data.Bool.Properties.html#20926" class="Bound">x</a> <a id="20928" href="Data.Bool.Properties.html#20928" class="Bound">y</a> <a id="20930" href="Data.Bool.Properties.html#20930" class="Bound">z</a> <a id="20932" href="Data.Bool.Properties.html#20932" class="Bound">w</a> <a id="20934" class="Symbol">:</a> <a id="20936" href="Data.Bool.Properties.html#2475" class="Generalizable">A</a><a id="20937" class="Symbol">}</a> <a id="20939" class="Symbol">→</a> <a id="20941" href="Data.Bool.Properties.html#20926" class="Bound">x</a> <a id="20943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20945" href="Data.Bool.Properties.html#20930" class="Bound">z</a> <a id="20947" class="Symbol">→</a> <a id="20949" href="Data.Bool.Properties.html#20928" class="Bound">y</a> <a id="20951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20953" href="Data.Bool.Properties.html#20932" class="Bound">w</a> <a id="20955" class="Symbol">→</a>
           <a id="20968" class="Symbol">(</a><a id="20969" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="20972" href="Data.Bool.Properties.html#20923" class="Bound">b</a> <a id="20974" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="20979" href="Data.Bool.Properties.html#20926" class="Bound">x</a> <a id="20981" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="20986" href="Data.Bool.Properties.html#20928" class="Bound">y</a><a id="20987" class="Symbol">)</a>
         <a id="20998" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21000" class="Symbol">(</a><a id="21001" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="21004" href="Data.Bool.Properties.html#20923" class="Bound">b</a> <a id="21006" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="21011" href="Data.Bool.Properties.html#20930" class="Bound">z</a> <a id="21013" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="21018" href="Data.Bool.Properties.html#20932" class="Bound">w</a><a id="21019" class="Symbol">)</a>
<a id="21021" href="Data.Bool.Properties.html#20910" class="Function">if-cong₂</a> <a id="21030" class="Symbol">_</a> <a id="21032" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21037" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21042" class="Symbol">=</a> <a id="21044" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="21050" class="Comment">------------------------------------------------------------------------</a>
<a id="21123" class="Comment">-- Properties of T</a>

<a id="21143" class="Keyword">open</a> <a id="21148" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="21180" class="Keyword">public</a> <a id="21187" class="Keyword">using</a> <a id="21193" class="Symbol">(</a><a id="21194" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="21196" class="Symbol">)</a>

<a id="T-≡"></a><a id="21199" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="21203" class="Symbol">:</a> <a id="21205" class="Symbol">∀</a> <a id="21207" class="Symbol">{</a><a id="21208" href="Data.Bool.Properties.html#21208" class="Bound">x</a><a id="21209" class="Symbol">}</a> <a id="21211" class="Symbol">→</a> <a id="21213" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21215" href="Data.Bool.Properties.html#21208" class="Bound">x</a> <a id="21217" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21219" href="Data.Bool.Properties.html#21208" class="Bound">x</a> <a id="21221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="21228" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="21232" class="Symbol">{</a><a id="21233" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21238" class="Symbol">}</a> <a id="21240" class="Symbol">=</a> <a id="21242" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21246" class="Symbol">(λ</a> <a id="21249" class="Symbol">())</a>       <a id="21259" class="Symbol">(λ</a> <a id="21262" class="Symbol">())</a>
<a id="21266" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="21270" class="Symbol">{</a><a id="21271" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21275" class="Symbol">}</a>  <a id="21278" class="Symbol">=</a> <a id="21280" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21284" class="Symbol">(</a><a id="21285" href="Function.Base.html#725" class="Function">const</a> <a id="21291" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21295" class="Symbol">)</a> <a id="21297" class="Symbol">(</a><a id="21298" href="Function.Base.html#725" class="Function">const</a> <a id="21304" class="Symbol">_)</a>

<a id="T-not-≡"></a><a id="21308" href="Data.Bool.Properties.html#21308" class="Function">T-not-≡</a> <a id="21316" class="Symbol">:</a> <a id="21318" class="Symbol">∀</a> <a id="21320" class="Symbol">{</a><a id="21321" href="Data.Bool.Properties.html#21321" class="Bound">x</a><a id="21322" class="Symbol">}</a> <a id="21324" class="Symbol">→</a> <a id="21326" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21328" class="Symbol">(</a><a id="21329" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="21333" href="Data.Bool.Properties.html#21321" class="Bound">x</a><a id="21334" class="Symbol">)</a> <a id="21336" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21338" href="Data.Bool.Properties.html#21321" class="Bound">x</a> <a id="21340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21342" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="21348" href="Data.Bool.Properties.html#21308" class="Function">T-not-≡</a> <a id="21356" class="Symbol">{</a><a id="21357" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21362" class="Symbol">}</a> <a id="21364" class="Symbol">=</a> <a id="21366" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21370" class="Symbol">(</a><a id="21371" href="Function.Base.html#725" class="Function">const</a> <a id="21377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="21381" class="Symbol">)</a> <a id="21383" class="Symbol">(</a><a id="21384" href="Function.Base.html#725" class="Function">const</a> <a id="21390" class="Symbol">_)</a>
<a id="21393" href="Data.Bool.Properties.html#21308" class="Function">T-not-≡</a> <a id="21401" class="Symbol">{</a><a id="21402" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21406" class="Symbol">}</a>  <a id="21409" class="Symbol">=</a> <a id="21411" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21415" class="Symbol">(λ</a> <a id="21418" class="Symbol">())</a>       <a id="21428" class="Symbol">(λ</a> <a id="21431" class="Symbol">())</a>

<a id="T-∧"></a><a id="21436" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21440" class="Symbol">:</a> <a id="21442" class="Symbol">∀</a> <a id="21444" class="Symbol">{</a><a id="21445" href="Data.Bool.Properties.html#21445" class="Bound">x</a> <a id="21447" href="Data.Bool.Properties.html#21447" class="Bound">y</a><a id="21448" class="Symbol">}</a> <a id="21450" class="Symbol">→</a> <a id="21452" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21454" class="Symbol">(</a><a id="21455" href="Data.Bool.Properties.html#21445" class="Bound">x</a> <a id="21457" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="21459" href="Data.Bool.Properties.html#21447" class="Bound">y</a><a id="21460" class="Symbol">)</a> <a id="21462" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21464" class="Symbol">(</a><a id="21465" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21467" href="Data.Bool.Properties.html#21445" class="Bound">x</a> <a id="21469" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="21471" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21473" href="Data.Bool.Properties.html#21447" class="Bound">y</a><a id="21474" class="Symbol">)</a>
<a id="21476" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21480" class="Symbol">{</a><a id="21481" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21485" class="Symbol">}</a>  <a id="21488" class="Symbol">{</a><a id="21489" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21493" class="Symbol">}</a>  <a id="21496" class="Symbol">=</a> <a id="21498" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21502" class="Symbol">(</a><a id="21503" href="Function.Base.html#725" class="Function">const</a> <a id="21509" class="Symbol">(_</a> <a id="21512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21514" class="Symbol">_))</a> <a id="21518" class="Symbol">(</a><a id="21519" href="Function.Base.html#725" class="Function">const</a> <a id="21525" class="Symbol">_)</a>
<a id="21528" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21532" class="Symbol">{</a><a id="21533" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21537" class="Symbol">}</a>  <a id="21540" class="Symbol">{</a><a id="21541" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21546" class="Symbol">}</a> <a id="21548" class="Symbol">=</a> <a id="21550" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21554" class="Symbol">(λ</a> <a id="21557" class="Symbol">())</a>          <a id="21570" href="Data.Product.Base.html#650" class="Field">proj₂</a>
<a id="21576" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="21580" class="Symbol">{</a><a id="21581" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21586" class="Symbol">}</a> <a id="21588" class="Symbol">{_}</a>     <a id="21596" class="Symbol">=</a> <a id="21598" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21602" class="Symbol">(λ</a> <a id="21605" class="Symbol">())</a>          <a id="21618" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="T-∨"></a><a id="21625" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21629" class="Symbol">:</a> <a id="21631" class="Symbol">∀</a> <a id="21633" class="Symbol">{</a><a id="21634" href="Data.Bool.Properties.html#21634" class="Bound">x</a> <a id="21636" href="Data.Bool.Properties.html#21636" class="Bound">y</a><a id="21637" class="Symbol">}</a> <a id="21639" class="Symbol">→</a> <a id="21641" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21643" class="Symbol">(</a><a id="21644" href="Data.Bool.Properties.html#21634" class="Bound">x</a> <a id="21646" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="21648" href="Data.Bool.Properties.html#21636" class="Bound">y</a><a id="21649" class="Symbol">)</a> <a id="21651" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="21653" class="Symbol">(</a><a id="21654" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21656" href="Data.Bool.Properties.html#21634" class="Bound">x</a> <a id="21658" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="21660" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21662" href="Data.Bool.Properties.html#21636" class="Bound">y</a><a id="21663" class="Symbol">)</a>
<a id="21665" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21669" class="Symbol">{</a><a id="21670" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21674" class="Symbol">}</a>  <a id="21677" class="Symbol">{_}</a>     <a id="21685" class="Symbol">=</a> <a id="21687" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21691" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21696" class="Symbol">(</a><a id="21697" href="Function.Base.html#725" class="Function">const</a> <a id="21703" class="Symbol">_)</a>
<a id="21706" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21710" class="Symbol">{</a><a id="21711" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21716" class="Symbol">}</a> <a id="21718" class="Symbol">{</a><a id="21719" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21723" class="Symbol">}</a>  <a id="21726" class="Symbol">=</a> <a id="21728" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21732" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21737" class="Symbol">(</a><a id="21738" href="Function.Base.html#725" class="Function">const</a> <a id="21744" class="Symbol">_)</a>
<a id="21747" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="21751" class="Symbol">{</a><a id="21752" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21757" class="Symbol">}</a> <a id="21759" class="Symbol">{</a><a id="21760" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="21765" class="Symbol">}</a> <a id="21767" class="Symbol">=</a> <a id="21769" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="21773" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21778" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="21780" href="Function.Base.html#704" class="Function">id</a> <a id="21783" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="21785" href="Function.Base.html#704" class="Function">id</a> <a id="21788" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="T-irrelevant"></a><a id="21791" href="Data.Bool.Properties.html#21791" class="Function">T-irrelevant</a> <a id="21804" class="Symbol">:</a> <a id="21806" href="Relation.Unary.html#3969" class="Function">U.Irrelevant</a> <a id="21819" href="Data.Bool.Base.html#1358" class="Function">T</a>
<a id="21821" href="Data.Bool.Properties.html#21791" class="Function">T-irrelevant</a> <a id="21834" class="Symbol">{</a><a id="21835" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="21839" class="Symbol">}</a>  <a id="21842" class="Symbol">_</a>  <a id="21845" class="Symbol">_</a>  <a id="21848" class="Symbol">=</a> <a id="21850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T?-diag"></a><a id="21856" href="Data.Bool.Properties.html#21856" class="Function">T?-diag</a> <a id="21864" class="Symbol">:</a> <a id="21866" class="Symbol">∀</a> <a id="21868" href="Data.Bool.Properties.html#21868" class="Bound">b</a> <a id="21870" class="Symbol">→</a> <a id="21872" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="21874" href="Data.Bool.Properties.html#21868" class="Bound">b</a> <a id="21876" class="Symbol">→</a> <a id="21878" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="21883" class="Symbol">(</a><a id="21884" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="21887" href="Data.Bool.Properties.html#21868" class="Bound">b</a><a id="21888" class="Symbol">)</a>
<a id="21890" href="Data.Bool.Properties.html#21856" class="Function">T?-diag</a> <a id="21898" href="Data.Bool.Properties.html#21898" class="Bound">b</a> <a id="21900" class="Symbol">=</a> <a id="21902" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a>

<a id="21915" class="Comment">------------------------------------------------------------------------</a>
<a id="21988" class="Comment">-- Miscellaneous other properties</a>

<a id="⇔→≡"></a><a id="22023" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22027" class="Symbol">:</a> <a id="22029" class="Symbol">{</a><a id="22030" href="Data.Bool.Properties.html#22030" class="Bound">x</a> <a id="22032" href="Data.Bool.Properties.html#22032" class="Bound">y</a> <a id="22034" href="Data.Bool.Properties.html#22034" class="Bound">z</a> <a id="22036" class="Symbol">:</a> <a id="22038" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="22042" class="Symbol">}</a> <a id="22044" class="Symbol">→</a> <a id="22046" href="Data.Bool.Properties.html#22030" class="Bound">x</a> <a id="22048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22050" href="Data.Bool.Properties.html#22034" class="Bound">z</a> <a id="22052" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="22054" href="Data.Bool.Properties.html#22032" class="Bound">y</a> <a id="22056" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22058" href="Data.Bool.Properties.html#22034" class="Bound">z</a> <a id="22060" class="Symbol">→</a> <a id="22062" href="Data.Bool.Properties.html#22030" class="Bound">x</a> <a id="22064" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22066" href="Data.Bool.Properties.html#22032" class="Bound">y</a>
<a id="22068" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22072" class="Symbol">{</a><a id="22073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22078" class="Symbol">}</a> <a id="22080" class="Symbol">{</a><a id="22081" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22086" class="Symbol">}</a>         <a id="22096" href="Data.Bool.Properties.html#22096" class="Bound">hyp</a> <a id="22100" class="Symbol">=</a> <a id="22102" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22107" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22111" class="Symbol">{</a><a id="22112" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22117" class="Symbol">}</a> <a id="22119" class="Symbol">{</a><a id="22120" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22125" class="Symbol">}</a> <a id="22127" class="Symbol">{</a><a id="22128" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22133" class="Symbol">}</a> <a id="22135" href="Data.Bool.Properties.html#22135" class="Bound">hyp</a> <a id="22139" class="Symbol">=</a> <a id="22141" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22145" class="Symbol">(</a><a id="22146" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="22161" href="Data.Bool.Properties.html#22135" class="Bound">hyp</a> <a id="22165" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="22169" class="Symbol">)</a>
<a id="22171" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22175" class="Symbol">{</a><a id="22176" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22181" class="Symbol">}</a> <a id="22183" class="Symbol">{</a><a id="22184" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22189" class="Symbol">}</a> <a id="22191" class="Symbol">{</a><a id="22192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22197" class="Symbol">}</a> <a id="22199" href="Data.Bool.Properties.html#22199" class="Bound">hyp</a> <a id="22203" class="Symbol">=</a> <a id="22205" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="22222" href="Data.Bool.Properties.html#22199" class="Bound">hyp</a> <a id="22226" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22231" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22235" class="Symbol">{</a><a id="22236" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22241" class="Symbol">}</a> <a id="22243" class="Symbol">{</a><a id="22244" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22249" class="Symbol">}</a> <a id="22251" class="Symbol">{</a><a id="22252" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22257" class="Symbol">}</a> <a id="22259" href="Data.Bool.Properties.html#22259" class="Bound">hyp</a> <a id="22263" class="Symbol">=</a> <a id="22265" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="22282" href="Data.Bool.Properties.html#22259" class="Bound">hyp</a> <a id="22286" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22291" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22295" class="Symbol">{</a><a id="22296" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22301" class="Symbol">}</a> <a id="22303" class="Symbol">{</a><a id="22304" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="22309" class="Symbol">}</a> <a id="22311" class="Symbol">{</a><a id="22312" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22317" class="Symbol">}</a> <a id="22319" href="Data.Bool.Properties.html#22319" class="Bound">hyp</a> <a id="22323" class="Symbol">=</a> <a id="22325" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22329" class="Symbol">(</a><a id="22330" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="22345" href="Data.Bool.Properties.html#22319" class="Bound">hyp</a> <a id="22349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="22353" class="Symbol">)</a>
<a id="22355" href="Data.Bool.Properties.html#22023" class="Function">⇔→≡</a> <a id="22359" class="Symbol">{</a><a id="22360" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22365" class="Symbol">}</a> <a id="22367" class="Symbol">{</a><a id="22368" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="22373" class="Symbol">}</a>         <a id="22383" href="Data.Bool.Properties.html#22383" class="Bound">hyp</a> <a id="22387" class="Symbol">=</a> <a id="22389" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="22396" class="Comment">------------------------------------------------------------------------</a>
<a id="22469" class="Comment">-- DEPRECATED NAMES</a>
<a id="22489" class="Comment">------------------------------------------------------------------------</a>
<a id="22562" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="22633" class="Comment">-- not guaranteed.</a>

<a id="22653" class="Comment">-- Version 2.0</a>

<a id="push-function-into-if"></a><a id="22669" href="Data.Bool.Properties.html#22669" class="Function">push-function-into-if</a> <a id="22691" class="Symbol">=</a> <a id="22693" href="Data.Bool.Properties.html#18290" class="Function">if-float</a>
<a id="22702" class="Symbol">{-#</a> <a id="22706" class="Keyword">WARNING_ON_USAGE</a> <a id="22723" class="Pragma">push-function-into-if</a>
<a id="22745" class="String">&quot;Warning: push-function-into-if was deprecated in v2.0.
Please use if-float instead.&quot;</a>
<a id="22831" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Bool.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bool (Data.Bool)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Bool</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Booleans</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="254" class="Keyword">where</a>

<a id="261" class="Comment">------------------------------------------------------------------------</a>
<a id="334" class="Comment">-- The boolean type and some operations</a>

<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="402" class="Keyword">public</a>

<a id="410" class="Comment">------------------------------------------------------------------------</a>
<a id="483" class="Comment">-- Publicly re-export queries</a>

<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="547" class="Keyword">public</a>
  <a id="556" class="Keyword">using</a> <a id="562" class="Symbol">(</a><a id="563" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="565" class="Symbol">;</a> <a id="567" href="Data.Bool.Properties.html#2608" class="Function Operator">_≟_</a><a id="570" class="Symbol">;</a> <a id="572" href="Data.Bool.Properties.html#3444" class="Function Operator">_≤?_</a><a id="576" class="Symbol">;</a> <a id="578" href="Data.Bool.Properties.html#5241" class="Function Operator">_&lt;?_</a><a id="582" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Char.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Char.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Char.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for Characters</a>
<a id="142" class="Comment">------------------------------------------------------------------------</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">OPTIONS</a> <a id="228" class="Pragma">--cubical-compatible</a> <a id="249" class="Pragma">--safe</a> <a id="256" class="Symbol">#-}</a>

<a id="261" class="Keyword">module</a> <a id="268" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">import</a> <a id="297" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="311" class="Symbol">as</a> <a id="314" class="Module">ℕ</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="326" class="Symbol">;</a> <a id="328" href="Data.Nat.Base.html#1289" class="Primitive Operator">_≡ᵇ_</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="372" class="Symbol">)</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Function.Base.html" class="Module">Function.Base</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="411" class="Symbol">)</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Level.html" class="Module">Level</a> <a id="431" class="Keyword">using</a> <a id="437" class="Symbol">(</a><a id="438" href="Agda.Primitive.html#915" class="Primitive">zero</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="544" class="Keyword">using</a> <a id="550" class="Symbol">(</a><a id="551" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="554" class="Symbol">;</a> <a id="556" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Construct.Closure.Reflexive.html" class="Module">Relation.Binary.Construct.Closure.Reflexive</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a><a id="635" class="Symbol">)</a>

<a id="638" class="Comment">------------------------------------------------------------------------</a>
<a id="711" class="Comment">-- Re-export the type, and renamed primitives</a>

<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Agda.Builtin.Char.html" class="Module">Agda.Builtin.Char</a> <a id="788" class="Keyword">public</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a> <a id="803" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="808" class="Symbol">)</a>
  <a id="812" class="Keyword">renaming</a>
  <a id="823" class="Comment">-- testing</a>
  <a id="836" class="Symbol">(</a> <a id="838" href="Agda.Builtin.Char.html#288" class="Primitive">primIsLower</a>    <a id="853" class="Symbol">to</a> <a id="856" class="Primitive">isLower</a>
  <a id="866" class="Symbol">;</a> <a id="868" href="Agda.Builtin.Char.html#300" class="Primitive">primIsDigit</a>    <a id="883" class="Symbol">to</a> <a id="886" class="Primitive">isDigit</a>
  <a id="896" class="Symbol">;</a> <a id="898" href="Agda.Builtin.Char.html#312" class="Primitive">primIsAlpha</a>    <a id="913" class="Symbol">to</a> <a id="916" class="Primitive">isAlpha</a>
  <a id="926" class="Symbol">;</a> <a id="928" href="Agda.Builtin.Char.html#324" class="Primitive">primIsSpace</a>    <a id="943" class="Symbol">to</a> <a id="946" class="Primitive">isSpace</a>
  <a id="956" class="Symbol">;</a> <a id="958" href="Agda.Builtin.Char.html#336" class="Primitive">primIsAscii</a>    <a id="973" class="Symbol">to</a> <a id="976" class="Primitive">isAscii</a>
  <a id="986" class="Symbol">;</a> <a id="988" href="Agda.Builtin.Char.html#352" class="Primitive">primIsLatin1</a>   <a id="1003" class="Symbol">to</a> <a id="1006" class="Primitive">isLatin1</a>
  <a id="1017" class="Symbol">;</a> <a id="1019" href="Agda.Builtin.Char.html#365" class="Primitive">primIsPrint</a>    <a id="1034" class="Symbol">to</a> <a id="1037" class="Primitive">isPrint</a>
  <a id="1047" class="Symbol">;</a> <a id="1049" href="Agda.Builtin.Char.html#377" class="Primitive">primIsHexDigit</a> <a id="1064" class="Symbol">to</a> <a id="1067" class="Primitive">isHexDigit</a>
  <a id="1080" class="Comment">-- transforming</a>
  <a id="1098" class="Symbol">;</a> <a id="1100" href="Agda.Builtin.Char.html#408" class="Primitive">primToUpper</a> <a id="1112" class="Symbol">to</a> <a id="1115" class="Primitive">toUpper</a>
  <a id="1125" class="Symbol">;</a> <a id="1127" href="Agda.Builtin.Char.html#420" class="Primitive">primToLower</a> <a id="1139" class="Symbol">to</a> <a id="1142" class="Primitive">toLower</a>
  <a id="1152" class="Comment">-- converting</a>
  <a id="1168" class="Symbol">;</a> <a id="1170" href="Agda.Builtin.Char.html#448" class="Primitive">primCharToNat</a> <a id="1184" class="Symbol">to</a> <a id="1187" class="Primitive">toℕ</a>
  <a id="1193" class="Symbol">;</a> <a id="1195" href="Agda.Builtin.Char.html#477" class="Primitive">primNatToChar</a> <a id="1209" class="Symbol">to</a> <a id="1212" class="Primitive">fromℕ</a>
  <a id="1220" class="Symbol">)</a>

<a id="1223" class="Keyword">open</a> <a id="1228" class="Keyword">import</a> <a id="1235" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="1255" class="Keyword">public</a> <a id="1262" class="Keyword">using</a> <a id="1268" class="Symbol">()</a>
  <a id="1273" class="Keyword">renaming</a> <a id="1282" class="Symbol">(</a> <a id="1284" href="Agda.Builtin.String.html#631" class="Primitive">primShowChar</a> <a id="1297" class="Symbol">to</a> <a id="1300" class="Primitive">show</a> <a id="1305" class="Symbol">)</a>

<a id="1308" class="Keyword">infix</a> <a id="1314" class="Number">4</a> <a id="1316" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="1320" href="Data.Char.Base.html#1362" class="Function Operator">_≉_</a>
<a id="_≈_"></a><a id="1324" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="1328" class="Symbol">:</a> <a id="1330" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1334" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1339" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="1344" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="1348" class="Symbol">=</a> <a id="1350" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1354" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1357" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>

<a id="_≉_"></a><a id="1362" href="Data.Char.Base.html#1362" class="Function Operator">_≉_</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1372" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1377" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="1382" href="Data.Char.Base.html#1362" class="Function Operator">_≉_</a> <a id="1386" class="Symbol">=</a> <a id="1388" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="1392" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1395" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>

<a id="1400" class="Keyword">infix</a> <a id="1406" class="Number">4</a> <a id="1408" href="Data.Char.Base.html#1413" class="Function Operator">_≈ᵇ_</a>
<a id="_≈ᵇ_"></a><a id="1413" href="Data.Char.Base.html#1413" class="Function Operator">_≈ᵇ_</a> <a id="1418" class="Symbol">:</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Char.Base.html#1421" class="Bound">c</a> <a id="1423" href="Data.Char.Base.html#1423" class="Bound">d</a> <a id="1425" class="Symbol">:</a> <a id="1427" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="1431" class="Symbol">)</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1440" href="Data.Char.Base.html#1440" class="Bound">c</a> <a id="1442" href="Data.Char.Base.html#1413" class="Function Operator">≈ᵇ</a> <a id="1445" href="Data.Char.Base.html#1445" class="Bound">d</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="1453" href="Data.Char.Base.html#1440" class="Bound">c</a> <a id="1455" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="1460" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="1464" href="Data.Char.Base.html#1445" class="Bound">d</a>

<a id="1467" class="Keyword">infix</a> <a id="1473" class="Number">4</a> <a id="1475" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="_&lt;_"></a><a id="1479" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a> <a id="1483" class="Symbol">:</a> <a id="1485" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1489" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1494" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="1499" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a> <a id="1503" class="Symbol">=</a> <a id="1505" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="1511" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1514" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>

<a id="1519" class="Keyword">infix</a> <a id="1525" class="Number">4</a> <a id="1527" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="_≤_"></a><a id="1531" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1541" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1546" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="1551" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1569" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a></pre></body></html>


==> anc/html/Data.Char.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Char.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Char.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of operations on characters</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Data.Char.Properties.html" class="Module">Data.Char.Properties</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="329" class="Keyword">using</a> <a id="335" class="Symbol">(</a><a id="336" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="380" class="Symbol">;</a> <a id="382" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.Char.Base.html#1362" class="Function Operator">_≉_</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a><a id="395" class="Symbol">;</a> <a id="397" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a><a id="400" class="Symbol">;</a> <a id="402" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">import</a> <a id="414" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">ℕ</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="441" class="Symbol">;</a> <a id="443" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="446" class="Symbol">;</a> <a id="448" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="451" class="Symbol">)</a>
<a id="453" class="Keyword">import</a> <a id="460" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">ℕ</a>
  <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a><a id="498" class="Symbol">;</a> <a id="500" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a><a id="505" class="Symbol">;</a> <a id="507" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a><a id="529" class="Symbol">;</a> <a id="531" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a>
        <a id="560" class="Symbol">;</a> <a id="562" href="Data.Nat.Properties.html#12632" class="Function">&lt;-strictPartialOrder</a><a id="582" class="Symbol">;</a> <a id="584" href="Data.Nat.Properties.html#12768" class="Function">&lt;-strictTotalOrder</a><a id="602" class="Symbol">;</a> <a id="604" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a><a id="621" class="Symbol">;</a> <a id="623" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a>
        <a id="638" class="Symbol">;</a> <a id="640" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Function.Base.html" class="Module">Function.Base</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Function.Base.html#725" class="Function">const</a><a id="725" class="Symbol">;</a> <a id="727" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="731" class="Symbol">)</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="771" class="Symbol">;</a> <a id="773" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="776" class="Symbol">;</a> <a id="778" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="780" class="Symbol">)</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="832" class="Symbol">;</a> <a id="834" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a><a id="839" class="Symbol">)</a>
<a id="841" class="Keyword">open</a> <a id="846" class="Keyword">import</a> <a id="853" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="874" class="Keyword">using</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="884" class="Symbol">)</a>
<a id="886" class="Keyword">open</a> <a id="891" class="Keyword">import</a> <a id="898" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="968" class="Symbol">;</a> <a id="970" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="986" class="Symbol">;</a> <a id="988" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a>
        <a id="1005" class="Symbol">;</a> <a id="1007" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="1022" class="Symbol">)</a>
<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="1065" class="Keyword">using</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="1088" class="Symbol">;</a> <a id="1090" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="1110" class="Symbol">;</a> <a id="1112" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a>
        <a id="1139" class="Symbol">;</a> <a id="1141" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="1167" class="Symbol">;</a> <a id="1169" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="1186" class="Symbol">;</a> <a id="1188" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1201" class="Symbol">)</a>
<a id="1203" class="Keyword">open</a> <a id="1208" class="Keyword">import</a> <a id="1215" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1245" class="Keyword">using</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1261" class="Symbol">;</a> <a id="1263" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1280" class="Symbol">;</a> <a id="1282" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1294" class="Symbol">;</a> <a id="1296" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="1316" class="Symbol">;</a> <a id="1318" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1328" class="Symbol">;</a> <a id="1330" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1340" class="Symbol">;</a> <a id="1342" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1366" class="Symbol">;</a> <a id="1368" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a>
        <a id="1389" class="Symbol">;</a> <a id="1391" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1400" class="Symbol">;</a> <a id="1402" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1406" class="Symbol">;</a> <a id="1408" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1412" class="Symbol">;</a> <a id="1414" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1418" class="Symbol">)</a>
<a id="1420" class="Keyword">import</a> <a id="1427" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="1456" class="Symbol">as</a> <a id="1459" class="Module">On</a>
  <a id="1464" class="Keyword">using</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a><a id="1480" class="Symbol">;</a> <a id="1482" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a><a id="1492" class="Symbol">;</a> <a id="1494" href="Relation.Binary.Construct.On.html#2023" class="Function">asymmetric</a><a id="1504" class="Symbol">;</a> <a id="1506" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a>
        <a id="1535" class="Symbol">;</a> <a id="1537" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a><a id="1555" class="Symbol">;</a> <a id="1557" href="Relation.Binary.Construct.On.html#6901" class="Function">strictPartialOrder</a><a id="1575" class="Symbol">;</a> <a id="1577" href="Relation.Binary.Construct.On.html#7637" class="Function">strictTotalOrder</a><a id="1593" class="Symbol">)</a>
<a id="1595" class="Keyword">import</a> <a id="1602" href="Relation.Binary.Construct.Closure.Reflexive.html" class="Module">Relation.Binary.Construct.Closure.Reflexive</a> <a id="1646" class="Symbol">as</a> <a id="1649" class="Module">Refl</a>
  <a id="1656" class="Keyword">using</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Relation.Binary.Construct.Closure.Reflexive.html#2203" class="Function">Refl</a><a id="1667" class="Symbol">;</a> <a id="1669" href="Relation.Binary.Construct.Closure.Reflexive.html#1468" class="Function">reflexive</a><a id="1678" class="Symbol">)</a>
<a id="1680" class="Keyword">import</a> <a id="1687" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html" class="Module">Relation.Binary.Construct.Closure.Reflexive.Properties</a> <a id="1742" class="Symbol">as</a> <a id="1745" class="Module">Refl</a>
  <a id="1752" class="Keyword">using</a> <a id="1758" class="Symbol">(</a><a id="1759" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a><a id="1764" class="Symbol">;</a> <a id="1766" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">antisym</a><a id="1773" class="Symbol">;</a> <a id="1775" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3074" class="Function">decidable</a><a id="1784" class="Symbol">)</a>
<a id="1786" class="Keyword">open</a> <a id="1791" class="Keyword">import</a> <a id="1798" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1841" class="Symbol">as</a> <a id="1844" class="Module">≡</a>
  <a id="1848" class="Keyword">using</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1858" class="Symbol">;</a> <a id="1860" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1863" class="Symbol">;</a> <a id="1865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1869" class="Symbol">;</a> <a id="1871" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1875" class="Symbol">;</a> <a id="1877" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1880" class="Symbol">;</a> <a id="1882" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1887" class="Symbol">;</a> <a id="1889" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1894" class="Symbol">)</a>
<a id="1896" class="Keyword">import</a> <a id="1903" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1952" class="Symbol">as</a> <a id="1955" class="Module">≡</a> <a id="1957" class="Keyword">using</a>
  <a id="1965" class="Symbol">(</a><a id="1966" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a><a id="1982" class="Symbol">;</a> <a id="1984" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1990" class="Symbol">;</a> <a id="1992" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="2001" class="Symbol">;</a> <a id="2003" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="2016" class="Symbol">)</a>

<a id="2019" class="Comment">------------------------------------------------------------------------</a>
<a id="2092" class="Comment">-- Primitive properties</a>

<a id="2117" class="Keyword">open</a> <a id="2122" class="Keyword">import</a> <a id="2129" href="Agda.Builtin.Char.Properties.html" class="Module">Agda.Builtin.Char.Properties</a>
  <a id="2160" class="Keyword">renaming</a> <a id="2169" class="Symbol">(</a> <a id="2171" href="Agda.Builtin.Char.Properties.html#218" class="Primitive">primCharToNatInjective</a> <a id="2194" class="Symbol">to</a> <a id="2197" class="Primitive">toℕ-injective</a><a id="2210" class="Symbol">)</a>
  <a id="2214" class="Keyword">public</a>

<a id="2222" class="Comment">------------------------------------------------------------------------</a>
<a id="2295" class="Comment">-- Properties of _≈_</a>

<a id="≈⇒≡"></a><a id="2317" href="Data.Char.Properties.html#2317" class="Function">≈⇒≡</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="2327" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2333" href="Data.Char.Properties.html#2317" class="Function">≈⇒≡</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Data.Char.Properties.html#2197" class="Primitive">toℕ-injective</a> <a id="2353" class="Symbol">_</a> <a id="2355" class="Symbol">_</a>

<a id="≉⇒≢"></a><a id="2358" href="Data.Char.Properties.html#2358" class="Function">≉⇒≢</a> <a id="2362" class="Symbol">:</a> <a id="2364" href="Data.Char.Base.html#1362" class="Function Operator">_≉_</a> <a id="2368" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2370" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="2374" href="Data.Char.Properties.html#2358" class="Function">≉⇒≢</a> <a id="2378" href="Data.Char.Properties.html#2378" class="Bound">p</a> <a id="2380" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2385" class="Symbol">=</a> <a id="2387" href="Data.Char.Properties.html#2378" class="Bound">p</a> <a id="2389" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≈-reflexive"></a><a id="2395" href="Data.Char.Properties.html#2395" class="Function">≈-reflexive</a> <a id="2407" class="Symbol">:</a> <a id="2409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2413" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2415" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="2419" href="Data.Char.Properties.html#2395" class="Function">≈-reflexive</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2438" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>

<a id="2443" class="Comment">------------------------------------------------------------------------</a>
<a id="2516" class="Comment">-- Properties of _≡_</a>

<a id="2538" class="Keyword">infix</a> <a id="2544" class="Number">4</a> <a id="2546" href="Data.Char.Properties.html#2550" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="2550" href="Data.Char.Properties.html#2550" class="Function Operator">_≟_</a> <a id="2554" class="Symbol">:</a> <a id="2556" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2574" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="2579" href="Data.Char.Properties.html#2579" class="Bound">x</a> <a id="2581" href="Data.Char.Properties.html#2550" class="Function Operator">≟</a> <a id="2583" href="Data.Char.Properties.html#2583" class="Bound">y</a> <a id="2585" class="Symbol">=</a> <a id="2587" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2592" href="Data.Char.Properties.html#2317" class="Function">≈⇒≡</a> <a id="2596" href="Data.Char.Properties.html#2395" class="Function">≈-reflexive</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="2613" href="Data.Char.Properties.html#2579" class="Bound">x</a> <a id="2615" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="2619" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="2623" href="Data.Char.Properties.html#2583" class="Bound">y</a><a id="2624" class="Symbol">)</a>

<a id="setoid"></a><a id="2627" href="Data.Char.Properties.html#2627" class="Function">setoid</a> <a id="2634" class="Symbol">:</a> <a id="2636" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2643" class="Symbol">_</a> <a id="2645" class="Symbol">_</a>
<a id="2647" href="Data.Char.Properties.html#2627" class="Function">setoid</a> <a id="2654" class="Symbol">=</a> <a id="2656" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="2665" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>

<a id="decSetoid"></a><a id="2671" href="Data.Char.Properties.html#2671" class="Function">decSetoid</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2693" class="Symbol">_</a> <a id="2695" class="Symbol">_</a>
<a id="2697" href="Data.Char.Properties.html#2671" class="Function">decSetoid</a> <a id="2707" class="Symbol">=</a> <a id="2709" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">≡.decSetoid</a> <a id="2721" href="Data.Char.Properties.html#2550" class="Function Operator">_≟_</a>

<a id="isDecEquivalence"></a><a id="2726" href="Data.Char.Properties.html#2726" class="Function">isDecEquivalence</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2762" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2766" href="Data.Char.Properties.html#2726" class="Function">isDecEquivalence</a> <a id="2783" class="Symbol">=</a> <a id="2785" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">≡.isDecEquivalence</a> <a id="2804" href="Data.Char.Properties.html#2550" class="Function Operator">_≟_</a>

<a id="2809" class="Comment">------------------------------------------------------------------------</a>
<a id="2882" class="Comment">-- Boolean equality test.</a>
<a id="2908" class="Comment">--</a>
<a id="2911" class="Comment">-- Why is the definition _==_ = primCharEquality not used? One reason</a>
<a id="2981" class="Comment">-- is that the present definition can sometimes improve type</a>
<a id="3042" class="Comment">-- inference, at least with the version of Agda that is current at the</a>
<a id="3113" class="Comment">-- time of writing: see unit-test below.</a>

<a id="3155" class="Keyword">infix</a> <a id="3161" class="Number">4</a> <a id="3163" href="Data.Char.Properties.html#3168" class="Function Operator">_==_</a>
<a id="_==_"></a><a id="3168" href="Data.Char.Properties.html#3168" class="Function Operator">_==_</a> <a id="3173" class="Symbol">:</a> <a id="3175" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3180" class="Symbol">→</a> <a id="3182" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3194" href="Data.Char.Properties.html#3194" class="Bound">c₁</a> <a id="3197" href="Data.Char.Properties.html#3168" class="Function Operator">==</a> <a id="3200" href="Data.Char.Properties.html#3200" class="Bound">c₂</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Data.Char.Properties.html#3194" class="Bound">c₁</a> <a id="3215" href="Data.Char.Properties.html#2550" class="Function Operator">≟</a> <a id="3217" href="Data.Char.Properties.html#3200" class="Bound">c₂</a><a id="3219" class="Symbol">)</a>

<a id="3222" class="Keyword">private</a>

  <a id="3233" class="Comment">-- The following unit test does not type-check (at the time of</a>
  <a id="3298" class="Comment">-- writing) if _==_ is replaced by primCharEquality.</a>

  <a id="3354" class="Keyword">data</a> <a id="P"></a><a id="3359" href="Data.Char.Properties.html#3359" class="Datatype">P</a> <a id="3361" class="Symbol">:</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="3375" class="Symbol">)</a> <a id="3377" class="Symbol">→</a> <a id="3379" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3383" class="Keyword">where</a>
    <a id="P.MkP"></a><a id="3393" href="Data.Char.Properties.html#3393" class="InductiveConstructor">MkP</a> <a id="3397" class="Symbol">:</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Data.Char.Properties.html#3400" class="Bound">c</a> <a id="3402" class="Symbol">:</a> <a id="3404" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="3408" class="Symbol">)</a> <a id="3410" class="Symbol">→</a> <a id="3412" href="Data.Char.Properties.html#3359" class="Datatype">P</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Data.Char.Properties.html#3400" class="Bound">c</a> <a id="3417" href="Data.Char.Properties.html#3168" class="Function Operator">==_</a><a id="3420" class="Symbol">)</a>

  <a id="unit-test"></a><a id="3425" href="Data.Char.Properties.html#3425" class="Function">unit-test</a> <a id="3435" class="Symbol">:</a> <a id="3437" href="Data.Char.Properties.html#3359" class="Datatype">P</a> <a id="3439" class="Symbol">(</a><a id="3440" class="String">&#39;x&#39;</a> <a id="3444" href="Data.Char.Properties.html#3168" class="Function Operator">==_</a><a id="3447" class="Symbol">)</a>
  <a id="3451" href="Data.Char.Properties.html#3425" class="Function">unit-test</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Data.Char.Properties.html#3393" class="InductiveConstructor">MkP</a> <a id="3467" class="Symbol">_</a>

<a id="3470" class="Comment">------------------------------------------------------------------------</a>
<a id="3543" class="Comment">-- Properties of _&lt;_</a>

<a id="3565" class="Keyword">infix</a> <a id="3571" class="Number">4</a> <a id="3573" href="Data.Char.Properties.html#3578" class="Function Operator">_&lt;?_</a>
<a id="_&lt;?_"></a><a id="3578" href="Data.Char.Properties.html#3578" class="Function Operator">_&lt;?_</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3595" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="3599" href="Data.Char.Properties.html#3578" class="Function Operator">_&lt;?_</a> <a id="3604" class="Symbol">=</a> <a id="3606" href="Relation.Binary.Construct.On.html#2405" class="Function">On.decidable</a> <a id="3619" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="3623" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="3629" href="Data.Nat.Properties.html#11931" class="Function Operator">ℕ._&lt;?_</a>

<a id="&lt;-cmp"></a><a id="3637" href="Data.Char.Properties.html#3637" class="Function">&lt;-cmp</a> <a id="3643" class="Symbol">:</a> <a id="3645" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3662" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="3666" href="Data.Char.Properties.html#3637" class="Function">&lt;-cmp</a> <a id="3672" href="Data.Char.Properties.html#3672" class="Bound">c</a> <a id="3674" href="Data.Char.Properties.html#3674" class="Bound">d</a> <a id="3676" class="Keyword">with</a> <a id="3681" href="Data.Nat.Properties.html#11616" class="Function">ℕ.&lt;-cmp</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="3694" href="Data.Char.Properties.html#3672" class="Bound">c</a><a id="3695" class="Symbol">)</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="3702" href="Data.Char.Properties.html#3674" class="Bound">d</a><a id="3703" class="Symbol">)</a>
<a id="3705" class="Symbol">...</a> <a id="3709" class="Symbol">|</a> <a id="3711" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3716" href="Data.Char.Properties.html#3716" class="Bound">lt</a> <a id="3719" href="Data.Char.Properties.html#3719" class="Bound">¬eq</a> <a id="3723" href="Data.Char.Properties.html#3723" class="Bound">¬gt</a> <a id="3727" class="Symbol">=</a> <a id="3729" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3734" href="Data.Char.Properties.html#3716" class="Bound">lt</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Data.Char.Properties.html#2358" class="Function">≉⇒≢</a> <a id="3742" href="Data.Char.Properties.html#3719" class="Bound">¬eq</a><a id="3745" class="Symbol">)</a> <a id="3747" href="Data.Char.Properties.html#3723" class="Bound">¬gt</a>
<a id="3751" class="Symbol">...</a> <a id="3755" class="Symbol">|</a> <a id="3757" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3762" href="Data.Char.Properties.html#3762" class="Bound">¬lt</a> <a id="3766" href="Data.Char.Properties.html#3766" class="Bound">eq</a> <a id="3769" href="Data.Char.Properties.html#3769" class="Bound">¬gt</a> <a id="3773" class="Symbol">=</a> <a id="3775" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3780" href="Data.Char.Properties.html#3762" class="Bound">¬lt</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Data.Char.Properties.html#2317" class="Function">≈⇒≡</a> <a id="3789" href="Data.Char.Properties.html#3766" class="Bound">eq</a><a id="3791" class="Symbol">)</a> <a id="3793" href="Data.Char.Properties.html#3769" class="Bound">¬gt</a>
<a id="3797" class="Symbol">...</a> <a id="3801" class="Symbol">|</a> <a id="3803" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3808" href="Data.Char.Properties.html#3808" class="Bound">¬lt</a> <a id="3812" href="Data.Char.Properties.html#3812" class="Bound">¬eq</a> <a id="3816" href="Data.Char.Properties.html#3816" class="Bound">gt</a> <a id="3819" class="Symbol">=</a> <a id="3821" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3826" href="Data.Char.Properties.html#3808" class="Bound">¬lt</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Data.Char.Properties.html#2358" class="Function">≉⇒≢</a> <a id="3835" href="Data.Char.Properties.html#3812" class="Bound">¬eq</a><a id="3838" class="Symbol">)</a> <a id="3840" href="Data.Char.Properties.html#3816" class="Bound">gt</a>

<a id="&lt;-irrefl"></a><a id="3844" href="Data.Char.Properties.html#3844" class="Function">&lt;-irrefl</a> <a id="3853" class="Symbol">:</a> <a id="3855" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3871" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="3875" href="Data.Char.Properties.html#3844" class="Function">&lt;-irrefl</a> <a id="3884" class="Symbol">=</a> <a id="3886" href="Data.Nat.Properties.html#10913" class="Function">ℕ.&lt;-irrefl</a> <a id="3897" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3900" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3905" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>

<a id="&lt;-trans"></a><a id="3910" href="Data.Char.Properties.html#3910" class="Function">&lt;-trans</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3931" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="3935" href="Data.Char.Properties.html#3910" class="Function">&lt;-trans</a> <a id="3943" class="Symbol">{</a><a id="3944" href="Data.Char.Properties.html#3944" class="Bound">c</a><a id="3945" class="Symbol">}</a> <a id="3947" class="Symbol">{</a><a id="3948" href="Data.Char.Properties.html#3948" class="Bound">d</a><a id="3949" class="Symbol">}</a> <a id="3951" class="Symbol">{</a><a id="3952" href="Data.Char.Properties.html#3952" class="Bound">e</a><a id="3953" class="Symbol">}</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Relation.Binary.Construct.On.html#1768" class="Function">On.transitive</a> <a id="3971" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="3975" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="3981" href="Data.Nat.Properties.html#11058" class="Function">ℕ.&lt;-trans</a> <a id="3991" class="Symbol">{</a><a id="3992" href="Data.Char.Properties.html#3944" class="Bound">c</a><a id="3993" class="Symbol">}</a> <a id="3995" class="Symbol">{</a><a id="3996" href="Data.Char.Properties.html#3948" class="Bound">d</a><a id="3997" class="Symbol">}</a> <a id="3999" class="Symbol">{</a><a id="4000" href="Data.Char.Properties.html#3952" class="Bound">e</a><a id="4001" class="Symbol">}</a>

<a id="&lt;-asym"></a><a id="4004" href="Data.Char.Properties.html#4004" class="Function">&lt;-asym</a> <a id="4011" class="Symbol">:</a> <a id="4013" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4024" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="4028" href="Data.Char.Properties.html#4004" class="Function">&lt;-asym</a> <a id="4035" class="Symbol">{</a><a id="4036" href="Data.Char.Properties.html#4036" class="Bound">c</a><a id="4037" class="Symbol">}</a> <a id="4039" class="Symbol">{</a><a id="4040" href="Data.Char.Properties.html#4040" class="Bound">d</a><a id="4041" class="Symbol">}</a> <a id="4043" class="Symbol">=</a> <a id="4045" href="Relation.Binary.Construct.On.html#2023" class="Function">On.asymmetric</a> <a id="4059" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="4063" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="4069" href="Data.Nat.Properties.html#10989" class="Function">ℕ.&lt;-asym</a> <a id="4078" class="Symbol">{</a><a id="4079" href="Data.Char.Properties.html#4036" class="Bound">c</a><a id="4080" class="Symbol">}</a> <a id="4082" class="Symbol">{</a><a id="4083" href="Data.Char.Properties.html#4040" class="Bound">d</a><a id="4084" class="Symbol">}</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="4087" href="Data.Char.Properties.html#4087" class="Function">&lt;-isStrictPartialOrder</a> <a id="4110" class="Symbol">:</a> <a id="4112" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4133" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4137" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="4141" href="Data.Char.Properties.html#4087" class="Function">&lt;-isStrictPartialOrder</a> <a id="4164" class="Symbol">=</a> <a id="4166" class="Keyword">record</a>
  <a id="4175" class="Symbol">{</a> <a id="4177" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="4211" class="Symbol">;</a> <a id="4213" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4227" class="Symbol">=</a> <a id="4229" href="Data.Char.Properties.html#3844" class="Function">&lt;-irrefl</a>
  <a id="4240" class="Symbol">;</a> <a id="4242" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4256" class="Symbol">=</a> <a id="4258" class="Symbol">λ</a> <a id="4260" class="Symbol">{</a><a id="4261" href="Data.Char.Properties.html#4261" class="Bound">a</a><a id="4262" class="Symbol">}</a> <a id="4264" class="Symbol">{</a><a id="4265" href="Data.Char.Properties.html#4265" class="Bound">b</a><a id="4266" class="Symbol">}</a> <a id="4268" class="Symbol">{</a><a id="4269" href="Data.Char.Properties.html#4269" class="Bound">c</a><a id="4270" class="Symbol">}</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="Data.Char.Properties.html#3910" class="Function">&lt;-trans</a> <a id="4282" class="Symbol">{</a><a id="4283" href="Data.Char.Properties.html#4261" class="Bound">a</a><a id="4284" class="Symbol">}</a> <a id="4286" class="Symbol">{</a><a id="4287" href="Data.Char.Properties.html#4265" class="Bound">b</a><a id="4288" class="Symbol">}</a> <a id="4290" class="Symbol">{</a><a id="4291" href="Data.Char.Properties.html#4269" class="Bound">c</a><a id="4292" class="Symbol">}</a>
  <a id="4296" class="Symbol">;</a> <a id="4298" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4312" class="Symbol">=</a> <a id="4314" class="Symbol">(λ</a> <a id="4317" class="Symbol">{</a><a id="4318" href="Data.Char.Properties.html#4318" class="Bound">c</a><a id="4319" class="Symbol">}</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Data.Char.Properties.html#4318" class="Bound">c</a> <a id="4334" href="Data.Char.Base.html#1479" class="Function Operator">&lt;_</a><a id="4336" class="Symbol">))</a>
                  <a id="4357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4359" class="Symbol">(λ</a> <a id="4362" class="Symbol">{</a><a id="4363" href="Data.Char.Properties.html#4363" class="Bound">c</a><a id="4364" class="Symbol">}</a> <a id="4366" class="Symbol">→</a> <a id="4368" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;</a> <a id="4380" href="Data.Char.Properties.html#4363" class="Bound">c</a><a id="4381" class="Symbol">))</a>
  <a id="4386" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="4389" href="Data.Char.Properties.html#4389" class="Function">&lt;-isStrictTotalOrder</a> <a id="4410" class="Symbol">:</a> <a id="4412" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4431" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4435" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="4439" href="Data.Char.Properties.html#4389" class="Function">&lt;-isStrictTotalOrder</a> <a id="4460" class="Symbol">=</a> <a id="4462" class="Keyword">record</a>
  <a id="4471" class="Symbol">{</a> <a id="4473" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="4494" class="Symbol">=</a> <a id="4496" href="Data.Char.Properties.html#4087" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="4521" class="Symbol">;</a> <a id="4523" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="4544" class="Symbol">=</a> <a id="4546" href="Data.Char.Properties.html#3637" class="Function">&lt;-cmp</a>
  <a id="4554" class="Symbol">}</a>

<a id="&lt;-strictPartialOrder"></a><a id="4557" href="Data.Char.Properties.html#4557" class="Function">&lt;-strictPartialOrder</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="4599" class="Symbol">_</a> <a id="4601" class="Symbol">_</a> <a id="4603" class="Symbol">_</a>
<a id="4605" href="Data.Char.Properties.html#4557" class="Function">&lt;-strictPartialOrder</a> <a id="4626" class="Symbol">=</a> <a id="4628" class="Keyword">record</a>
  <a id="4637" class="Symbol">{</a> <a id="4639" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Data.Char.Properties.html#4087" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="4687" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="4690" href="Data.Char.Properties.html#4690" class="Function">&lt;-strictTotalOrder</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="4728" class="Symbol">_</a> <a id="4730" class="Symbol">_</a> <a id="4732" class="Symbol">_</a>
<a id="4734" href="Data.Char.Properties.html#4690" class="Function">&lt;-strictTotalOrder</a> <a id="4753" class="Symbol">=</a> <a id="4755" class="Keyword">record</a>
  <a id="4764" class="Symbol">{</a> <a id="4766" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="4785" class="Symbol">=</a> <a id="4787" href="Data.Char.Properties.html#4389" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="4810" class="Symbol">}</a>

<a id="4813" class="Comment">------------------------------------------------------------------------</a>
<a id="4886" class="Comment">-- Properties of _≤_</a>

<a id="4908" class="Keyword">infix</a> <a id="4914" class="Number">4</a> <a id="4916" href="Data.Char.Properties.html#4921" class="Function Operator">_≤?_</a>
<a id="_≤?_"></a><a id="4921" href="Data.Char.Properties.html#4921" class="Function Operator">_≤?_</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4938" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="4942" href="Data.Char.Properties.html#4921" class="Function Operator">_≤?_</a> <a id="4947" class="Symbol">=</a> <a id="4949" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3074" class="Function">Refl.decidable</a> <a id="4964" href="Data.Char.Properties.html#3637" class="Function">&lt;-cmp</a>

<a id="≤-reflexive"></a><a id="4971" href="Data.Char.Properties.html#4971" class="Function">≤-reflexive</a> <a id="4983" class="Symbol">:</a> <a id="4985" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4989" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="4991" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="4995" href="Data.Char.Properties.html#4971" class="Function">≤-reflexive</a> <a id="5007" class="Symbol">=</a> <a id="5009" href="Relation.Binary.Construct.Closure.Reflexive.html#1468" class="Function">Refl.reflexive</a>

<a id="≤-trans"></a><a id="5025" href="Data.Char.Properties.html#5025" class="Function">≤-trans</a> <a id="5033" class="Symbol">:</a> <a id="5035" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="5046" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="5050" href="Data.Char.Properties.html#5025" class="Function">≤-trans</a> <a id="5058" class="Symbol">=</a> <a id="5060" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">Refl.trans</a> <a id="5071" class="Symbol">(λ</a> <a id="5074" class="Symbol">{</a><a id="5075" href="Data.Char.Properties.html#5075" class="Bound">a</a><a id="5076" class="Symbol">}</a> <a id="5078" class="Symbol">{</a><a id="5079" href="Data.Char.Properties.html#5079" class="Bound">b</a><a id="5080" class="Symbol">}</a> <a id="5082" class="Symbol">{</a><a id="5083" href="Data.Char.Properties.html#5083" class="Bound">c</a><a id="5084" class="Symbol">}</a> <a id="5086" class="Symbol">→</a> <a id="5088" href="Data.Char.Properties.html#3910" class="Function">&lt;-trans</a> <a id="5096" class="Symbol">{</a><a id="5097" href="Data.Char.Properties.html#5075" class="Bound">a</a><a id="5098" class="Symbol">}</a> <a id="5100" class="Symbol">{</a><a id="5101" href="Data.Char.Properties.html#5079" class="Bound">b</a><a id="5102" class="Symbol">}</a> <a id="5104" class="Symbol">{</a><a id="5105" href="Data.Char.Properties.html#5083" class="Bound">c</a><a id="5106" class="Symbol">})</a>

<a id="≤-antisym"></a><a id="5110" href="Data.Char.Properties.html#5110" class="Function">≤-antisym</a> <a id="5120" class="Symbol">:</a> <a id="5122" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="5136" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5140" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="5144" href="Data.Char.Properties.html#5110" class="Function">≤-antisym</a> <a id="5154" class="Symbol">=</a> <a id="5156" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">Refl.antisym</a> <a id="5169" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5178" href="Data.Nat.Properties.html#10989" class="Function">ℕ.&lt;-asym</a>

<a id="≤-isPreorder"></a><a id="5188" href="Data.Char.Properties.html#5188" class="Function">≤-isPreorder</a> <a id="5201" class="Symbol">:</a> <a id="5203" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5218" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="5222" href="Data.Char.Properties.html#5188" class="Function">≤-isPreorder</a> <a id="5235" class="Symbol">=</a> <a id="5237" class="Keyword">record</a>
  <a id="5246" class="Symbol">{</a> <a id="5248" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="5262" class="Symbol">=</a> <a id="5264" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="5282" class="Symbol">;</a> <a id="5284" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="5298" class="Symbol">=</a> <a id="5300" href="Data.Char.Properties.html#4971" class="Function">≤-reflexive</a>
  <a id="5314" class="Symbol">;</a> <a id="5316" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="5330" class="Symbol">=</a> <a id="5332" href="Data.Char.Properties.html#5025" class="Function">≤-trans</a>
  <a id="5342" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="5345" href="Data.Char.Properties.html#5345" class="Function">≤-isPartialOrder</a> <a id="5362" class="Symbol">:</a> <a id="5364" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="5379" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5383" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="5387" href="Data.Char.Properties.html#5345" class="Function">≤-isPartialOrder</a> <a id="5404" class="Symbol">=</a> <a id="5406" class="Keyword">record</a>
  <a id="5415" class="Symbol">{</a> <a id="5417" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5428" class="Symbol">=</a> <a id="5430" href="Data.Char.Properties.html#5188" class="Function">≤-isPreorder</a>
  <a id="5445" class="Symbol">;</a> <a id="5447" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="5458" class="Symbol">=</a> <a id="5460" href="Data.Char.Properties.html#5110" class="Function">≤-antisym</a>
  <a id="5472" class="Symbol">}</a>

<a id="≤-isDecPartialOrder"></a><a id="5475" href="Data.Char.Properties.html#5475" class="Function">≤-isDecPartialOrder</a> <a id="5495" class="Symbol">:</a> <a id="5497" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="5515" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5519" href="Data.Char.Base.html#1531" class="Function Operator">_≤_</a>
<a id="5523" href="Data.Char.Properties.html#5475" class="Function">≤-isDecPartialOrder</a> <a id="5543" class="Symbol">=</a> <a id="5545" class="Keyword">record</a>
  <a id="5554" class="Symbol">{</a> <a id="5556" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="5571" class="Symbol">=</a> <a id="5573" href="Data.Char.Properties.html#5345" class="Function">≤-isPartialOrder</a>
  <a id="5592" class="Symbol">;</a> <a id="5594" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="5609" class="Symbol">=</a> <a id="5611" href="Data.Char.Properties.html#2550" class="Function Operator">_≟_</a>
  <a id="5617" class="Symbol">;</a> <a id="5619" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="5634" class="Symbol">=</a> <a id="5636" href="Data.Char.Properties.html#4921" class="Function Operator">_≤?_</a>
  <a id="5643" class="Symbol">}</a>

<a id="≤-preorder"></a><a id="5646" href="Data.Char.Properties.html#5646" class="Function">≤-preorder</a> <a id="5657" class="Symbol">:</a> <a id="5659" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5668" class="Symbol">_</a> <a id="5670" class="Symbol">_</a> <a id="5672" class="Symbol">_</a>
<a id="5674" href="Data.Char.Properties.html#5646" class="Function">≤-preorder</a> <a id="5685" class="Symbol">=</a> <a id="5687" class="Keyword">record</a> <a id="5694" class="Symbol">{</a> <a id="5696" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5707" class="Symbol">=</a> <a id="5709" href="Data.Char.Properties.html#5188" class="Function">≤-isPreorder</a> <a id="5722" class="Symbol">}</a>

<a id="≤-poset"></a><a id="5725" href="Data.Char.Properties.html#5725" class="Function">≤-poset</a> <a id="5733" class="Symbol">:</a> <a id="5735" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5741" class="Symbol">_</a> <a id="5743" class="Symbol">_</a> <a id="5745" class="Symbol">_</a>
<a id="5747" href="Data.Char.Properties.html#5725" class="Function">≤-poset</a> <a id="5755" class="Symbol">=</a> <a id="5757" class="Keyword">record</a> <a id="5764" class="Symbol">{</a> <a id="5766" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5781" class="Symbol">=</a> <a id="5783" href="Data.Char.Properties.html#5345" class="Function">≤-isPartialOrder</a> <a id="5800" class="Symbol">}</a>

<a id="≤-decPoset"></a><a id="5803" href="Data.Char.Properties.html#5803" class="Function">≤-decPoset</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5825" class="Symbol">_</a> <a id="5827" class="Symbol">_</a> <a id="5829" class="Symbol">_</a>
<a id="5831" href="Data.Char.Properties.html#5803" class="Function">≤-decPoset</a> <a id="5842" class="Symbol">=</a> <a id="5844" class="Keyword">record</a> <a id="5851" class="Symbol">{</a> <a id="5853" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5871" class="Symbol">=</a> <a id="5873" href="Data.Char.Properties.html#5475" class="Function">≤-isDecPartialOrder</a> <a id="5893" class="Symbol">}</a>

<a id="5896" class="Comment">------------------------------------------------------------------------</a>
<a id="5969" class="Comment">-- DEPRECATED NAMES</a>
<a id="5989" class="Comment">------------------------------------------------------------------------</a>
<a id="6062" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6133" class="Comment">-- not guaranteed.</a>

<a id="6153" class="Comment">-- Version 1.5</a>

<a id="≈-refl"></a><a id="6169" href="Data.Char.Properties.html#6169" class="Function">≈-refl</a> <a id="6176" class="Symbol">:</a> <a id="6178" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6188" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="6192" href="Data.Char.Properties.html#6169" class="Function">≈-refl</a> <a id="6199" class="Symbol">=</a> <a id="6201" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6206" class="Symbol">{-#</a> <a id="6210" class="Keyword">WARNING_ON_USAGE</a> <a id="6227" class="Pragma">≈-refl</a>
<a id="6234" class="String">&quot;Warning: ≈-refl was deprecated in v1.5.
Please use Propositional Equality&#39;s refl instead.&quot;</a>
<a id="6326" class="Symbol">#-}</a>

<a id="≈-sym"></a><a id="6331" href="Data.Char.Properties.html#6331" class="Function">≈-sym</a> <a id="6337" class="Symbol">:</a> <a id="6339" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6349" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="6353" href="Data.Char.Properties.html#6331" class="Function">≈-sym</a> <a id="6359" class="Symbol">=</a> <a id="6361" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
<a id="6365" class="Symbol">{-#</a> <a id="6369" class="Keyword">WARNING_ON_USAGE</a> <a id="6386" class="Pragma">≈-sym</a>
<a id="6392" class="String">&quot;Warning: ≈-sym was deprecated in v1.5.
Please use Propositional Equality&#39;s sym instead.&quot;</a>
<a id="6482" class="Symbol">#-}</a>

<a id="≈-trans"></a><a id="6487" href="Data.Char.Properties.html#6487" class="Function">≈-trans</a> <a id="6495" class="Symbol">:</a> <a id="6497" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6508" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="6512" href="Data.Char.Properties.html#6487" class="Function">≈-trans</a> <a id="6520" class="Symbol">=</a> <a id="6522" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
<a id="6528" class="Symbol">{-#</a> <a id="6532" class="Keyword">WARNING_ON_USAGE</a> <a id="6549" class="Pragma">≈-trans</a>
<a id="6557" class="String">&quot;Warning: ≈-trans was deprecated in v1.5.
Please use Propositional Equality&#39;s trans instead.&quot;</a>
<a id="6651" class="Symbol">#-}</a>

<a id="≈-subst"></a><a id="6656" href="Data.Char.Properties.html#6656" class="Function">≈-subst</a> <a id="6664" class="Symbol">:</a> <a id="6666" class="Symbol">∀</a> <a id="6668" class="Symbol">{</a><a id="6669" href="Data.Char.Properties.html#6669" class="Bound">ℓ</a><a id="6670" class="Symbol">}</a> <a id="6672" class="Symbol">→</a> <a id="6674" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6687" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="6691" href="Data.Char.Properties.html#6669" class="Bound">ℓ</a>
<a id="6693" href="Data.Char.Properties.html#6656" class="Function">≈-subst</a> <a id="6701" href="Data.Char.Properties.html#6701" class="Bound">P</a> <a id="6703" href="Data.Char.Properties.html#6703" class="Bound">x≈y</a> <a id="6707" href="Data.Char.Properties.html#6707" class="Bound">p</a> <a id="6709" class="Symbol">=</a> <a id="6711" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6717" href="Data.Char.Properties.html#6701" class="Bound">P</a> <a id="6719" class="Symbol">(</a><a id="6720" href="Data.Char.Properties.html#2317" class="Function">≈⇒≡</a> <a id="6724" href="Data.Char.Properties.html#6703" class="Bound">x≈y</a><a id="6727" class="Symbol">)</a> <a id="6729" href="Data.Char.Properties.html#6707" class="Bound">p</a>
<a id="6731" class="Symbol">{-#</a> <a id="6735" class="Keyword">WARNING_ON_USAGE</a> <a id="6752" class="Pragma">≈-subst</a>
<a id="6760" class="String">&quot;Warning: ≈-subst was deprecated in v1.5.
Please use Propositional Equality&#39;s subst instead.&quot;</a>
<a id="6854" class="Symbol">#-}</a>

<a id="6859" class="Keyword">infix</a> <a id="6865" class="Number">4</a> <a id="6867" href="Data.Char.Properties.html#6872" class="Function Operator">_≈?_</a>
<a id="_≈?_"></a><a id="6872" href="Data.Char.Properties.html#6872" class="Function Operator">_≈?_</a> <a id="6877" class="Symbol">:</a> <a id="6879" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6889" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="6893" href="Data.Char.Properties.html#6893" class="Bound">x</a> <a id="6895" href="Data.Char.Properties.html#6872" class="Function Operator">≈?</a> <a id="6898" href="Data.Char.Properties.html#6898" class="Bound">y</a> <a id="6900" class="Symbol">=</a> <a id="6902" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="6906" href="Data.Char.Properties.html#6893" class="Bound">x</a> <a id="6908" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="6912" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="6916" href="Data.Char.Properties.html#6898" class="Bound">y</a>

<a id="≈-isEquivalence"></a><a id="6919" href="Data.Char.Properties.html#6919" class="Function">≈-isEquivalence</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="6951" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="6955" href="Data.Char.Properties.html#6919" class="Function">≈-isEquivalence</a> <a id="6971" class="Symbol">=</a> <a id="6973" class="Keyword">record</a>
  <a id="6982" class="Symbol">{</a> <a id="6984" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="6990" class="Symbol">=</a> <a id="6992" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="6999" class="Symbol">;</a> <a id="7001" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="7007" class="Symbol">=</a> <a id="7009" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
  <a id="7015" class="Symbol">;</a> <a id="7017" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="7023" class="Symbol">=</a> <a id="7025" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="7033" class="Symbol">}</a>
<a id="≈-setoid"></a><a id="7035" href="Data.Char.Properties.html#7035" class="Function">≈-setoid</a> <a id="7044" class="Symbol">:</a> <a id="7046" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7053" class="Symbol">_</a> <a id="7055" class="Symbol">_</a>
<a id="7057" href="Data.Char.Properties.html#7035" class="Function">≈-setoid</a> <a id="7066" class="Symbol">=</a> <a id="7068" class="Keyword">record</a>
  <a id="7077" class="Symbol">{</a> <a id="7079" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7093" class="Symbol">=</a> <a id="7095" href="Data.Char.Properties.html#6919" class="Function">≈-isEquivalence</a>
  <a id="7113" class="Symbol">}</a>
<a id="≈-isDecEquivalence"></a><a id="7115" href="Data.Char.Properties.html#7115" class="Function">≈-isDecEquivalence</a> <a id="7134" class="Symbol">:</a> <a id="7136" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="7153" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a>
<a id="7157" href="Data.Char.Properties.html#7115" class="Function">≈-isDecEquivalence</a> <a id="7176" class="Symbol">=</a> <a id="7178" class="Keyword">record</a>
  <a id="7187" class="Symbol">{</a> <a id="7189" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="Data.Char.Properties.html#6919" class="Function">≈-isEquivalence</a>
  <a id="7223" class="Symbol">;</a> <a id="7225" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="7239" class="Symbol">=</a> <a id="7241" href="Data.Char.Properties.html#6872" class="Function Operator">_≈?_</a>
  <a id="7248" class="Symbol">}</a>
<a id="≈-decSetoid"></a><a id="7250" href="Data.Char.Properties.html#7250" class="Function">≈-decSetoid</a> <a id="7262" class="Symbol">:</a> <a id="7264" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7274" class="Symbol">_</a> <a id="7276" class="Symbol">_</a>
<a id="7278" href="Data.Char.Properties.html#7250" class="Function">≈-decSetoid</a> <a id="7290" class="Symbol">=</a> <a id="7292" class="Keyword">record</a>
  <a id="7301" class="Symbol">{</a> <a id="7303" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7320" class="Symbol">=</a> <a id="7322" href="Data.Char.Properties.html#7115" class="Function">≈-isDecEquivalence</a>
  <a id="7343" class="Symbol">}</a>
<a id="7345" class="Symbol">{-#</a> <a id="7349" class="Keyword">WARNING_ON_USAGE</a> <a id="7366" class="Pragma">_≈?_</a>
<a id="7371" class="String">&quot;Warning: _≈?_ was deprecated in v1.5.
Please use _≟_ instead.&quot;</a>
<a id="7435" class="Symbol">#-}</a>
<a id="7439" class="Symbol">{-#</a> <a id="7443" class="Keyword">WARNING_ON_USAGE</a> <a id="7460" class="Pragma">≈-isEquivalence</a>
<a id="7476" class="String">&quot;Warning: ≈-isEquivalence was deprecated in v1.5.
Please use Propositional Equality&#39;s isEquivalence instead.&quot;</a>
<a id="7586" class="Symbol">#-}</a>
<a id="7590" class="Symbol">{-#</a> <a id="7594" class="Keyword">WARNING_ON_USAGE</a> <a id="7611" class="Pragma">≈-setoid</a>
<a id="7620" class="String">&quot;Warning: ≈-setoid was deprecated in v1.5.
Please use Propositional Equality&#39;s setoid instead.&quot;</a>
<a id="7716" class="Symbol">#-}</a>
<a id="7720" class="Symbol">{-#</a> <a id="7724" class="Keyword">WARNING_ON_USAGE</a> <a id="7741" class="Pragma">≈-isDecEquivalence</a>
<a id="7760" class="String">&quot;Warning: ≈-isDecEquivalence was deprecated in v1.5.
Please use Propositional Equality&#39;s isDecEquivalence instead.&quot;</a>
<a id="7876" class="Symbol">#-}</a>
<a id="7880" class="Symbol">{-#</a> <a id="7884" class="Keyword">WARNING_ON_USAGE</a> <a id="7901" class="Pragma">≈-decSetoid</a>
<a id="7913" class="String">&quot;Warning: ≈-decSetoid was deprecated in v1.5.
Please use Propositional Equality&#39;s decSetoid instead.&quot;</a>
<a id="8015" class="Symbol">#-}</a>

<a id="≡-setoid"></a><a id="8020" href="Data.Char.Properties.html#8020" class="Function">≡-setoid</a> <a id="8029" class="Symbol">:</a> <a id="8031" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8038" class="Symbol">_</a> <a id="8040" class="Symbol">_</a>
<a id="8042" href="Data.Char.Properties.html#8020" class="Function">≡-setoid</a> <a id="8051" class="Symbol">=</a> <a id="8053" href="Data.Char.Properties.html#2627" class="Function">setoid</a>
<a id="8060" class="Symbol">{-#</a> <a id="8064" class="Keyword">WARNING_ON_USAGE</a> <a id="8081" class="Pragma">≡-setoid</a>
<a id="8090" class="String">&quot;Warning: ≡-setoid was deprecated in v1.5.
Please use setoid instead.&quot;</a>
<a id="8161" class="Symbol">#-}</a>

<a id="≡-decSetoid"></a><a id="8166" href="Data.Char.Properties.html#8166" class="Function">≡-decSetoid</a> <a id="8178" class="Symbol">:</a> <a id="8180" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="8190" class="Symbol">_</a> <a id="8192" class="Symbol">_</a>
<a id="8194" href="Data.Char.Properties.html#8166" class="Function">≡-decSetoid</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="Data.Char.Properties.html#2671" class="Function">decSetoid</a>
<a id="8218" class="Symbol">{-#</a> <a id="8222" class="Keyword">WARNING_ON_USAGE</a> <a id="8239" class="Pragma">≡-decSetoid</a>
<a id="8251" class="String">&quot;Warning: ≡-decSetoid was deprecated in v1.5.
Please use decSetoid instead.&quot;</a>
<a id="8328" class="Symbol">#-}</a>

<a id="&lt;-isStrictPartialOrder-≈"></a><a id="8333" href="Data.Char.Properties.html#8333" class="Function">&lt;-isStrictPartialOrder-≈</a> <a id="8358" class="Symbol">:</a> <a id="8360" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="8381" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="8385" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="8389" href="Data.Char.Properties.html#8333" class="Function">&lt;-isStrictPartialOrder-≈</a> <a id="8414" class="Symbol">=</a> <a id="8416" href="Relation.Binary.Construct.On.html#4594" class="Function">On.isStrictPartialOrder</a> <a id="8440" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="8444" href="Data.Nat.Properties.html#12227" class="Function">ℕ.&lt;-isStrictPartialOrder</a>
<a id="8469" class="Symbol">{-#</a> <a id="8473" class="Keyword">WARNING_ON_USAGE</a> <a id="8490" class="Pragma">&lt;-isStrictPartialOrder-≈</a>
<a id="8515" class="String">&quot;Warning: &lt;-isStrictPartialOrder-≈ was deprecated in v1.5.
Please use &lt;-isStrictPartialOrder instead.&quot;</a>
<a id="8618" class="Symbol">#-}</a>

<a id="&lt;-isStrictTotalOrder-≈"></a><a id="8623" href="Data.Char.Properties.html#8623" class="Function">&lt;-isStrictTotalOrder-≈</a> <a id="8646" class="Symbol">:</a> <a id="8648" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="8667" href="Data.Char.Base.html#1324" class="Function Operator">_≈_</a> <a id="8671" href="Data.Char.Base.html#1479" class="Function Operator">_&lt;_</a>
<a id="8675" href="Data.Char.Properties.html#8623" class="Function">&lt;-isStrictTotalOrder-≈</a> <a id="8698" class="Symbol">=</a> <a id="8700" href="Relation.Binary.Construct.On.html#5563" class="Function">On.isStrictTotalOrder</a> <a id="8722" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a> <a id="8726" href="Data.Nat.Properties.html#12439" class="Function">ℕ.&lt;-isStrictTotalOrder</a>
<a id="8749" class="Symbol">{-#</a> <a id="8753" class="Keyword">WARNING_ON_USAGE</a> <a id="8770" class="Pragma">&lt;-isStrictTotalOrder-≈</a>
<a id="8793" class="String">&quot;Warning: &lt;-isStrictTotalOrder-≈ was deprecated in v1.5.
Please use &lt;-isStrictTotalOrder instead.&quot;</a>
<a id="8892" class="Symbol">#-}</a>

<a id="&lt;-strictPartialOrder-≈"></a><a id="8897" href="Data.Char.Properties.html#8897" class="Function">&lt;-strictPartialOrder-≈</a> <a id="8920" class="Symbol">:</a> <a id="8922" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="8941" class="Symbol">_</a> <a id="8943" class="Symbol">_</a> <a id="8945" class="Symbol">_</a>
<a id="8947" href="Data.Char.Properties.html#8897" class="Function">&lt;-strictPartialOrder-≈</a> <a id="8970" class="Symbol">=</a> <a id="8972" href="Relation.Binary.Construct.On.html#6901" class="Function">On.strictPartialOrder</a> <a id="8994" href="Data.Nat.Properties.html#12632" class="Function">ℕ.&lt;-strictPartialOrder</a> <a id="9017" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>
<a id="9021" class="Symbol">{-#</a> <a id="9025" class="Keyword">WARNING_ON_USAGE</a> <a id="9042" class="Pragma">&lt;-strictPartialOrder-≈</a>
<a id="9065" class="String">&quot;Warning: &lt;-strictPartialOrder-≈ was deprecated in v1.5.
Please use &lt;-strictPartialOrder instead.&quot;</a>
<a id="9164" class="Symbol">#-}</a>

<a id="&lt;-strictTotalOrder-≈"></a><a id="9169" href="Data.Char.Properties.html#9169" class="Function">&lt;-strictTotalOrder-≈</a> <a id="9190" class="Symbol">:</a> <a id="9192" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="9209" class="Symbol">_</a> <a id="9211" class="Symbol">_</a> <a id="9213" class="Symbol">_</a>
<a id="9215" href="Data.Char.Properties.html#9169" class="Function">&lt;-strictTotalOrder-≈</a> <a id="9236" class="Symbol">=</a> <a id="9238" href="Relation.Binary.Construct.On.html#7637" class="Function">On.strictTotalOrder</a> <a id="9258" href="Data.Nat.Properties.html#12768" class="Function">ℕ.&lt;-strictTotalOrder</a> <a id="9279" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a>
<a id="9283" class="Symbol">{-#</a> <a id="9287" class="Keyword">WARNING_ON_USAGE</a> <a id="9304" class="Pragma">&lt;-strictTotalOrder-≈</a>
<a id="9325" class="String">&quot;Warning: &lt;-strictTotalOrder-≈ was deprecated in v1.5.
Please use &lt;-strictTotalOrder instead.&quot;</a>
<a id="9420" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Digit.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Digit (Data.Digit)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Digit</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Digits and digit expansions</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Data.Digit.html" class="Module">Data.Digit</a> <a id="274" class="Keyword">where</a>

<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
  <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="317" class="Symbol">;</a> <a id="319" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="323" class="Symbol">;</a> <a id="325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="328" class="Symbol">;</a> <a id="330" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="333" class="Symbol">;</a> <a id="335" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a><a id="338" class="Symbol">;</a> <a id="340" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a><a id="343" class="Symbol">;</a> <a id="345" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a><a id="350" class="Symbol">;</a> <a id="352" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="355" class="Symbol">;</a> <a id="357" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="360" class="Symbol">;</a> <a id="362" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a><a id="364" class="Symbol">;</a> <a id="366" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a><a id="370" class="Symbol">)</a>
<a id="372" class="Keyword">open</a> <a id="377" class="Keyword">import</a> <a id="384" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a><a id="417" class="Symbol">;</a> <a id="419" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a><a id="423" class="Symbol">;</a> <a id="425" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a><a id="429" class="Symbol">;</a> <a id="431" class="Keyword">module</a> <a id="438" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a><a id="449" class="Symbol">;</a> <a id="451" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a><a id="456" class="Symbol">;</a> <a id="458" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a>
        <a id="482" class="Symbol">;</a> <a id="484" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="537" class="Symbol">as</a> <a id="540" class="Module">Fin</a> <a id="544" class="Keyword">using</a> <a id="550" class="Symbol">(</a><a id="551" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="554" class="Symbol">;</a> <a id="556" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="560" class="Symbol">;</a> <a id="562" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="565" class="Symbol">;</a> <a id="567" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="610" class="Symbol">;</a> <a id="612" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="616" class="Symbol">;</a> <a id="618" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="663" class="Symbol">)</a>
<a id="665" class="Keyword">open</a> <a id="670" class="Keyword">import</a> <a id="677" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="703" class="Symbol">;</a> <a id="705" href="Data.List.Base.html#5021" class="Function">replicate</a><a id="714" class="Symbol">;</a> <a id="716" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="724" class="Symbol">;</a> <a id="726" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="760" class="Keyword">using</a> <a id="766" class="Symbol">(</a><a id="767" href="Data.Product.Base.html#852" class="Function">∃</a><a id="768" class="Symbol">;</a> <a id="770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="773" class="Symbol">)</a>
<a id="775" class="Keyword">open</a> <a id="780" class="Keyword">import</a> <a id="787" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="801" class="Symbol">as</a> <a id="804" class="Module">Vec</a> <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="823" class="Symbol">;</a> <a id="825" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="827" class="Symbol">)</a>
<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a> <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Data.Nat.DivMod.html#8073" class="Function">m/n&lt;m</a><a id="869" class="Symbol">;</a> <a id="871" href="Data.Nat.DivMod.html#19185" class="Function Operator">_divMod_</a><a id="879" class="Symbol">;</a> <a id="881" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a><a id="887" class="Symbol">)</a>
<a id="889" class="Keyword">open</a> <a id="894" class="Keyword">import</a> <a id="901" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a>
  <a id="922" class="Keyword">using</a> <a id="928" class="Symbol">(</a><a id="929" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="932" class="Symbol">;</a> <a id="934" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="937" class="Symbol">;</a> <a id="939" href="Data.Nat.Induction.html#2790" class="Function">&lt;-wellFounded-fast</a><a id="957" class="Symbol">;</a> <a id="959" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a><a id="965" class="Symbol">;</a> <a id="967" href="Data.Nat.Induction.html#2050" class="Function">&lt;′-rec</a><a id="973" class="Symbol">)</a>
<a id="975" class="Keyword">open</a> <a id="980" class="Keyword">import</a> <a id="987" href="Function.Base.html" class="Module">Function.Base</a> <a id="1001" class="Keyword">using</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1011" class="Symbol">)</a>
<a id="1013" class="Keyword">open</a> <a id="1018" class="Keyword">import</a> <a id="1025" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1052" class="Keyword">using</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1069" class="Symbol">;</a> <a id="1071" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a><a id="1080" class="Symbol">)</a>
<a id="1082" class="Keyword">open</a> <a id="1087" class="Keyword">import</a> <a id="1094" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1122" class="Keyword">using</a> <a id="1128" class="Symbol">(</a><a id="1129" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1138" class="Symbol">)</a>
<a id="1140" class="Keyword">open</a> <a id="1145" class="Keyword">import</a> <a id="1152" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
  <a id="1192" class="Keyword">using</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1202" class="Symbol">;</a> <a id="1204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1213" class="Symbol">;</a> <a id="1215" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1219" class="Symbol">;</a> <a id="1221" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1226" class="Symbol">;</a> <a id="1228" class="Keyword">module</a> <a id="1235" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1246" class="Symbol">)</a>

<a id="1249" class="Comment">------------------------------------------------------------------------</a>
<a id="1322" class="Comment">-- Digits</a>

<a id="1333" class="Comment">-- Digit b is the type of digits in base b.</a>

<a id="Digit"></a><a id="1378" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1388" class="Symbol">→</a> <a id="1390" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1394" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="1400" href="Data.Digit.html#1400" class="Bound">b</a> <a id="1402" class="Symbol">=</a> <a id="1404" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1408" href="Data.Digit.html#1400" class="Bound">b</a>

<a id="1411" class="Comment">-- Some specific digit kinds.</a>

<a id="Decimal"></a><a id="1442" href="Data.Digit.html#1442" class="Function">Decimal</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="1458" class="Number">10</a>
<a id="Bit"></a><a id="1461" href="Data.Digit.html#1461" class="Function">Bit</a>     <a id="1469" class="Symbol">=</a> <a id="1471" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="1477" class="Number">2</a>

<a id="1480" class="Comment">-- Some named digits.</a>

<a id="0b"></a><a id="1503" href="Data.Digit.html#1503" class="Function">0b</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Data.Digit.html#1461" class="Function">Bit</a>
<a id="1512" href="Data.Digit.html#1503" class="Function">0b</a> <a id="1515" class="Symbol">=</a> <a id="1517" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>

<a id="1b"></a><a id="1523" href="Data.Digit.html#1523" class="Function">1b</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="Data.Digit.html#1461" class="Function">Bit</a>
<a id="1532" href="Data.Digit.html#1523" class="Function">1b</a> <a id="1535" class="Symbol">=</a> <a id="1537" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1541" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>

<a id="1547" class="Comment">------------------------------------------------------------------------</a>
<a id="1620" class="Comment">-- Converting between `ℕ` and `expansions of ℕ`</a>

<a id="toNatDigits"></a><a id="1669" href="Data.Digit.html#1669" class="Function">toNatDigits</a> <a id="1681" class="Symbol">:</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Data.Digit.html#1684" class="Bound">base</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1692" class="Symbol">)</a> <a id="1694" class="Symbol">{</a><a id="1695" href="Data.Digit.html#1695" class="Bound">base≤16</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="1710" class="Symbol">(</a><a id="1711" class="Number">1</a> <a id="1713" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="1716" href="Data.Digit.html#1684" class="Bound">base</a><a id="1720" class="Symbol">)}</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1734" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1736" href="Data.Digit.html#1669" class="Function">toNatDigits</a> <a id="1748" href="Data.Digit.html#1748" class="Bound">base</a><a id="1752" class="Symbol">@(</a><a id="1754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1758" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1762" class="Symbol">)</a>    <a id="1767" href="Data.Digit.html#1767" class="Bound">n</a> <a id="1769" class="Symbol">=</a> <a id="1771" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="1781" href="Data.Digit.html#1767" class="Bound">n</a> <a id="1783" class="Number">1</a>
<a id="1785" href="Data.Digit.html#1669" class="Function">toNatDigits</a> <a id="1797" href="Data.Digit.html#1797" class="Bound">base</a><a id="1801" class="Symbol">@(</a><a id="1803" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1812" class="Symbol">_))</a> <a id="1816" href="Data.Digit.html#1816" class="Bound">n</a> <a id="1818" class="Symbol">=</a> <a id="1820" href="Data.Digit.html#1860" class="Function">aux</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Data.Nat.Induction.html#2790" class="Function">&lt;-wellFounded-fast</a> <a id="1844" href="Data.Digit.html#1816" class="Bound">n</a><a id="1845" class="Symbol">)</a> <a id="1847" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1852" class="Keyword">where</a>
  <a id="1860" href="Data.Digit.html#1860" class="Function">aux</a> <a id="1864" class="Symbol">:</a> <a id="1866" class="Symbol">{</a><a id="1867" href="Data.Digit.html#1867" class="Bound">n</a> <a id="1869" class="Symbol">:</a> <a id="1871" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1872" class="Symbol">}</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1880" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1884" href="Data.Digit.html#1867" class="Bound">n</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1893" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1895" class="Symbol">→</a> <a id="1897" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1902" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="1906" href="Data.Digit.html#1860" class="Function">aux</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1915" class="Symbol">}</a>        <a id="1924" class="Symbol">_</a>      <a id="1931" href="Data.Digit.html#1931" class="Bound">xs</a> <a id="1934" class="Symbol">=</a>  <a id="1937" class="Symbol">(</a><a id="1938" class="Number">0</a> <a id="1940" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1942" href="Data.Digit.html#1931" class="Bound">xs</a><a id="1944" class="Symbol">)</a>
  <a id="1948" href="Data.Digit.html#1860" class="Function">aux</a> <a id="1952" class="Symbol">{</a><a id="1953" href="Data.Digit.html#1953" class="Bound">n</a><a id="1954" class="Symbol">@(</a><a id="1956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1960" class="Symbol">_)}</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1969" href="Data.Digit.html#1969" class="Bound">wf</a><a id="1971" class="Symbol">)</a> <a id="1973" href="Data.Digit.html#1973" class="Bound">xs</a> <a id="1976" class="Keyword">with</a> <a id="1981" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1986" class="Symbol">(</a><a id="1987" class="Number">0</a> <a id="1989" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="1992" href="Data.Digit.html#1953" class="Bound">n</a> <a id="1994" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1996" href="Data.Digit.html#1797" class="Bound">base</a><a id="2000" class="Symbol">)</a>
  <a id="2004" class="Symbol">...</a> <a id="2008" class="Symbol">|</a> <a id="2010" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2016" class="Symbol">=</a> <a id="2018" class="Symbol">(</a><a id="2019" class="Bound">n</a> <a id="2021" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2023" href="Data.Digit.html#1797" class="Bound">base</a><a id="2027" class="Symbol">)</a> <a id="2029" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2031" class="Bound">xs</a> <a id="2034" class="Comment">-- Could this more simply be n ∷ xs here?</a>
  <a id="2078" class="Symbol">...</a> <a id="2082" class="Symbol">|</a> <a id="2084" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2090" class="Symbol">=</a> <a id="2092" href="Data.Digit.html#1860" class="Function">aux</a> <a id="2096" class="Symbol">(</a><a id="2097" class="Bound">wf</a> <a id="2100" class="Symbol">(</a><a id="2101" href="Data.Nat.DivMod.html#8073" class="Function">m/n&lt;m</a> <a id="2107" class="Bound">n</a> <a id="2109" href="Data.Digit.html#1797" class="Bound">base</a> <a id="2114" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a><a id="2119" class="Symbol">))</a> <a id="2122" class="Symbol">((</a><a id="2124" class="Bound">n</a> <a id="2126" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2128" href="Data.Digit.html#1797" class="Bound">base</a><a id="2132" class="Symbol">)</a> <a id="2134" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2136" class="Bound">xs</a><a id="2138" class="Symbol">)</a>

<a id="2141" class="Comment">------------------------------------------------------------------------</a>
<a id="2214" class="Comment">-- Converting between `ℕ` and expansions of `Digit base`</a>

<a id="Expansion"></a><a id="2272" href="Data.Digit.html#2272" class="Function">Expansion</a> <a id="2282" class="Symbol">:</a> <a id="2284" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2286" class="Symbol">→</a> <a id="2288" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2292" href="Data.Digit.html#2272" class="Function">Expansion</a> <a id="2302" href="Data.Digit.html#2302" class="Bound">base</a> <a id="2307" class="Symbol">=</a> <a id="2309" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="2321" href="Data.Digit.html#2302" class="Bound">base</a><a id="2325" class="Symbol">)</a>

<a id="2328" class="Comment">-- fromDigits takes a digit expansion of a natural number, starting</a>
<a id="2396" class="Comment">-- with the _least_ significant digit, and returns the corresponding</a>
<a id="2465" class="Comment">-- natural number.</a>

<a id="fromDigits"></a><a id="2485" href="Data.Digit.html#2485" class="Function">fromDigits</a> <a id="2496" class="Symbol">:</a> <a id="2498" class="Symbol">∀</a> <a id="2500" class="Symbol">{</a><a id="2501" href="Data.Digit.html#2501" class="Bound">base</a><a id="2505" class="Symbol">}</a> <a id="2507" class="Symbol">→</a> <a id="2509" href="Data.Digit.html#2272" class="Function">Expansion</a> <a id="2519" href="Data.Digit.html#2501" class="Bound">base</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2528" href="Data.Digit.html#2485" class="Function">fromDigits</a>        <a id="2546" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2555" class="Symbol">=</a> <a id="2557" class="Number">0</a>
<a id="2559" href="Data.Digit.html#2485" class="Function">fromDigits</a> <a id="2570" class="Symbol">{</a><a id="2571" href="Data.Digit.html#2571" class="Bound">base</a><a id="2575" class="Symbol">}</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Data.Digit.html#2578" class="Bound">d</a> <a id="2580" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2582" href="Data.Digit.html#2582" class="Bound">ds</a><a id="2584" class="Symbol">)</a> <a id="2586" class="Symbol">=</a> <a id="2588" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="2592" href="Data.Digit.html#2578" class="Bound">d</a> <a id="2594" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2596" href="Data.Digit.html#2485" class="Function">fromDigits</a> <a id="2607" href="Data.Digit.html#2582" class="Bound">ds</a> <a id="2610" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2612" href="Data.Digit.html#2571" class="Bound">base</a>

<a id="2618" class="Comment">-- toDigits b n yields the digits of n, in base b, starting with the</a>
<a id="2687" class="Comment">-- _least_ significant digit.</a>
<a id="2717" class="Comment">--</a>
<a id="2720" class="Comment">-- Note that the list of digits is always non-empty.</a>

<a id="toDigits"></a><a id="2774" href="Data.Digit.html#2774" class="Function">toDigits</a> <a id="2783" class="Symbol">:</a> <a id="2785" class="Symbol">(</a><a id="2786" href="Data.Digit.html#2786" class="Bound">base</a> <a id="2791" class="Symbol">:</a> <a id="2793" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Data.Digit.html#2797" class="Bound">base≥2</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2811" class="Symbol">(</a><a id="2812" class="Number">2</a> <a id="2814" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="2817" href="Data.Digit.html#2786" class="Bound">base</a><a id="2821" class="Symbol">)}</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Data.Digit.html#2825" class="Bound">n</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">→</a>
           <a id="2845" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2847" class="Symbol">λ</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Data.Digit.html#2850" class="Bound">ds</a> <a id="2853" class="Symbol">:</a> <a id="2855" href="Data.Digit.html#2272" class="Function">Expansion</a> <a id="2865" href="Data.Digit.html#2786" class="Bound">base</a><a id="2869" class="Symbol">)</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Data.Digit.html#2485" class="Function">fromDigits</a> <a id="2884" href="Data.Digit.html#2850" class="Bound">ds</a> <a id="2887" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2889" href="Data.Digit.html#2825" class="Bound">n</a>
<a id="2891" href="Data.Digit.html#2774" class="Function">toDigits</a> <a id="2900" href="Data.Digit.html#2900" class="Bound">base</a><a id="2904" class="Symbol">@(</a><a id="2906" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2915" href="Data.Digit.html#2915" class="Bound">k</a><a id="2916" class="Symbol">))</a> <a id="2919" href="Data.Digit.html#2919" class="Bound">n</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="Data.Nat.Induction.html#2050" class="Function">&lt;′-rec</a> <a id="2930" href="Data.Digit.html#2955" class="Function">Pred</a> <a id="2935" href="Data.Digit.html#4454" class="Function">helper</a> <a id="2942" href="Data.Digit.html#2919" class="Bound">n</a>
  <a id="2946" class="Keyword">where</a>

  <a id="2955" href="Data.Digit.html#2955" class="Function">Pred</a> <a id="2960" class="Symbol">=</a> <a id="2962" class="Symbol">λ</a> <a id="2964" href="Data.Digit.html#2964" class="Bound">n</a> <a id="2966" class="Symbol">→</a> <a id="2968" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2970" class="Symbol">λ</a> <a id="2972" href="Data.Digit.html#2972" class="Bound">ds</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Data.Digit.html#2485" class="Function">fromDigits</a> <a id="2988" href="Data.Digit.html#2972" class="Bound">ds</a> <a id="2991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2993" href="Data.Digit.html#2964" class="Bound">n</a>

  <a id="2998" href="Data.Digit.html#2998" class="Function">cons</a> <a id="3003" class="Symbol">:</a> <a id="3005" class="Symbol">∀</a> <a id="3007" class="Symbol">{</a><a id="3008" href="Data.Digit.html#3008" class="Bound">m</a><a id="3009" class="Symbol">}</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Data.Digit.html#3012" class="Bound">r</a> <a id="3014" class="Symbol">:</a> <a id="3016" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="3022" href="Data.Digit.html#2900" class="Bound">base</a><a id="3026" class="Symbol">)</a> <a id="3028" class="Symbol">→</a> <a id="3030" href="Data.Digit.html#2955" class="Function">Pred</a> <a id="3035" href="Data.Digit.html#3008" class="Bound">m</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Data.Digit.html#2955" class="Function">Pred</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3049" href="Data.Digit.html#3012" class="Bound">r</a> <a id="3051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3053" href="Data.Digit.html#3008" class="Bound">m</a> <a id="3055" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3057" href="Data.Digit.html#2900" class="Bound">base</a><a id="3061" class="Symbol">)</a>
  <a id="3065" href="Data.Digit.html#2998" class="Function">cons</a> <a id="3070" href="Data.Digit.html#3070" class="Bound">r</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Data.Digit.html#3073" class="Bound">ds</a> <a id="3076" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3078" href="Data.Digit.html#3078" class="Bound">eq</a><a id="3080" class="Symbol">)</a> <a id="3082" class="Symbol">=</a> <a id="3084" class="Symbol">(</a><a id="3085" href="Data.Digit.html#3070" class="Bound">r</a> <a id="3087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3089" href="Data.Digit.html#3073" class="Bound">ds</a> <a id="3092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3094" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3099" class="Symbol">(λ</a> <a id="3102" href="Data.Digit.html#3102" class="Bound">i</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3110" href="Data.Digit.html#3070" class="Bound">r</a> <a id="3112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3114" href="Data.Digit.html#3102" class="Bound">i</a> <a id="3116" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3118" href="Data.Digit.html#2900" class="Bound">base</a><a id="3122" class="Symbol">)</a> <a id="3124" href="Data.Digit.html#3078" class="Bound">eq</a><a id="3126" class="Symbol">)</a>

  <a id="3131" href="Data.Digit.html#3131" class="Function">lem′</a> <a id="3136" class="Symbol">:</a> <a id="3138" class="Symbol">∀</a> <a id="3140" href="Data.Digit.html#3140" class="Bound">x</a> <a id="3142" href="Data.Digit.html#3142" class="Bound">k</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Data.Digit.html#3140" class="Bound">x</a> <a id="3148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3150" href="Data.Digit.html#3140" class="Bound">x</a> <a id="3152" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Data.Digit.html#3142" class="Bound">k</a> <a id="3157" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3159" href="Data.Digit.html#3140" class="Bound">x</a> <a id="3161" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3163" href="Data.Digit.html#3142" class="Bound">k</a><a id="3164" class="Symbol">)</a> <a id="3166" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3168" href="Data.Digit.html#3142" class="Bound">k</a> <a id="3170" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3172" href="Data.Digit.html#3140" class="Bound">x</a> <a id="3174" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3176" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3179" href="Data.Digit.html#3142" class="Bound">k</a>
  <a id="3183" href="Data.Digit.html#3131" class="Function">lem′</a> <a id="3188" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3190" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3204" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3206" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3208" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3215" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3217" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3219" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3221" href="Data.Digit.html#3190" class="Bound">k</a><a id="3222" class="Symbol">)</a>   <a id="3226" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3229" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3242" href="Data.Digit.html#3188" class="Bound">x</a><a id="3243" class="Symbol">)</a> <a id="3245" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3247" class="Symbol">_</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="3255" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3257" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3259" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3261" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3263" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3265" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3267" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3269" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3271" href="Data.Digit.html#3190" class="Bound">k</a>     <a id="3277" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3280" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3289" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3291" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3293" href="Data.Digit.html#3190" class="Bound">k</a><a id="3294" class="Symbol">)</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="3304" class="Symbol">_</a> <a id="3306" href="Data.Digit.html#3190" class="Bound">k</a><a id="3307" class="Symbol">)</a> <a id="3309" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="3315" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3317" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3322" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3324" href="Data.Digit.html#3188" class="Bound">x</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3329" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3333" href="Data.Digit.html#3190" class="Bound">k</a>   <a id="3337" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3340" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="3348" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3353" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3355" href="Data.Digit.html#3188" class="Bound">x</a><a id="3356" class="Symbol">)</a> <a id="3358" class="Symbol">_</a> <a id="3360" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="3366" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3368" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3370" class="Symbol">((</a><a id="3372" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3374" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3376" href="Data.Digit.html#3188" class="Bound">x</a><a id="3377" class="Symbol">)</a> <a id="3379" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3381" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3383" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3385" href="Data.Digit.html#3190" class="Bound">k</a><a id="3386" class="Symbol">)</a> <a id="3388" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3391" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3399" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3401" class="Symbol">)</a> <a id="3403" class="Symbol">(</a><a id="3404" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="3416" class="Symbol">(</a><a id="3417" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3419" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3421" href="Data.Digit.html#3188" class="Bound">x</a><a id="3422" class="Symbol">)</a> <a id="3424" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3426" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3430" href="Data.Digit.html#3190" class="Bound">k</a>       <a id="3438" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3441" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="3449" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3451" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3453" class="Symbol">_</a> <a id="3455" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3463" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3465" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3470" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3472" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3474" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3476" href="Data.Digit.html#3190" class="Bound">k</a><a id="3477" class="Symbol">)</a>       <a id="3485" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3488" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3496" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3498" class="Symbol">)</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3510" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3512" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3514" href="Data.Digit.html#3190" class="Bound">k</a><a id="3515" class="Symbol">)</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="3530" href="Data.Digit.html#3188" class="Bound">x</a><a id="3531" class="Symbol">))</a> <a id="3534" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="3542" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3544" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3549" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3551" class="Number">1</a> <a id="3553" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3555" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3557" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3559" href="Data.Digit.html#3190" class="Bound">k</a><a id="3560" class="Symbol">)</a>   <a id="3564" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3567" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3573" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="3590" href="Data.Digit.html#3188" class="Bound">x</a><a id="3591" class="Symbol">)</a> <a id="3593" class="Symbol">(</a><a id="3594" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="3607" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3609" class="Number">1</a> <a id="3611" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3613" class="Symbol">)</a> <a id="3615" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="3623" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3625" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3627" class="Number">1</a> <a id="3629" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3634" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3640" href="Data.Digit.html#3190" class="Bound">k</a><a id="3641" class="Symbol">)</a>   <a id="3645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3648" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="3661" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3663" class="Number">1</a> <a id="3665" class="Symbol">(</a><a id="3666" class="Number">1</a> <a id="3668" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3670" href="Data.Digit.html#3190" class="Bound">k</a><a id="3671" class="Symbol">)</a> <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="3681" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3683" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3685" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3688" href="Data.Digit.html#3190" class="Bound">k</a>              <a id="3703" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3704" class="Symbol">)</a> <a id="3706" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="3712" href="Data.Digit.html#3190" class="Bound">k</a> <a id="3714" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3716" href="Data.Digit.html#3188" class="Bound">x</a> <a id="3718" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3720" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3723" href="Data.Digit.html#3190" class="Bound">k</a>          <a id="3734" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3740" class="Keyword">where</a> <a id="3746" class="Keyword">open</a> <a id="3751" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

  <a id="3766" href="Data.Digit.html#3766" class="Function">lem</a> <a id="3770" class="Symbol">:</a> <a id="3772" class="Symbol">∀</a> <a id="3774" href="Data.Digit.html#3774" class="Bound">x</a> <a id="3776" href="Data.Digit.html#3776" class="Bound">k</a> <a id="3778" href="Data.Digit.html#3778" class="Bound">r</a> <a id="3780" class="Symbol">→</a> <a id="3782" class="Number">2</a> <a id="3784" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3786" href="Data.Digit.html#3774" class="Bound">x</a> <a id="3788" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="3791" href="Data.Digit.html#3778" class="Bound">r</a> <a id="3793" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3795" class="Symbol">(</a><a id="3796" class="Number">1</a> <a id="3798" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3800" href="Data.Digit.html#3774" class="Bound">x</a><a id="3801" class="Symbol">)</a> <a id="3803" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3805" class="Symbol">(</a><a id="3806" class="Number">2</a> <a id="3808" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3810" href="Data.Digit.html#3776" class="Bound">k</a><a id="3811" class="Symbol">)</a>
  <a id="3815" href="Data.Digit.html#3766" class="Function">lem</a> <a id="3819" href="Data.Digit.html#3819" class="Bound">x</a> <a id="3821" href="Data.Digit.html#3821" class="Bound">k</a> <a id="3823" href="Data.Digit.html#3823" class="Bound">r</a> <a id="3825" class="Symbol">=</a> <a id="3827" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="3832" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="3834" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3844" class="Number">2</a> <a id="3846" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3848" href="Data.Digit.html#3819" class="Bound">x</a>                             <a id="3878" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3881" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="3887" class="Symbol">_</a> <a id="3889" class="Symbol">_</a> <a id="3891" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="3897" class="Number">2</a> <a id="3899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3901" href="Data.Digit.html#3819" class="Bound">x</a> <a id="3903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Data.Digit.html#3819" class="Bound">x</a> <a id="3908" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3910" class="Symbol">(</a><a id="3911" class="Number">1</a> <a id="3913" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3915" href="Data.Digit.html#3819" class="Bound">x</a><a id="3916" class="Symbol">)</a> <a id="3918" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3920" href="Data.Digit.html#3821" class="Bound">k</a> <a id="3922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3924" href="Data.Digit.html#3823" class="Bound">r</a><a id="3925" class="Symbol">)</a>     <a id="3931" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3934" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3939" class="Symbol">((</a><a id="3941" class="Number">2</a> <a id="3943" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3945" href="Data.Digit.html#3819" class="Bound">x</a><a id="3946" class="Symbol">)</a> <a id="3948" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3950" class="Symbol">)</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="3960" class="Symbol">_</a> <a id="3962" href="Data.Digit.html#3823" class="Bound">r</a><a id="3963" class="Symbol">)</a> <a id="3965" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="3971" class="Number">2</a> <a id="3973" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3975" href="Data.Digit.html#3819" class="Bound">x</a> <a id="3977" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Data.Digit.html#3823" class="Bound">r</a> <a id="3982" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Data.Digit.html#3819" class="Bound">x</a> <a id="3987" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3989" class="Symbol">(</a><a id="3990" class="Number">1</a> <a id="3992" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3994" href="Data.Digit.html#3819" class="Bound">x</a><a id="3995" class="Symbol">)</a> <a id="3997" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3999" href="Data.Digit.html#3821" class="Bound">k</a><a id="4000" class="Symbol">))</a>   <a id="4005" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4008" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4016" class="Symbol">(</a><a id="4017" class="Number">2</a> <a id="4019" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4021" href="Data.Digit.html#3819" class="Bound">x</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4026" class="Symbol">_</a> <a id="4028" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="4034" class="Number">2</a> <a id="4036" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4038" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4040" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4042" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4044" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4049" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4051" class="Symbol">(</a><a id="4052" class="Number">1</a> <a id="4054" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4056" href="Data.Digit.html#3819" class="Bound">x</a><a id="4057" class="Symbol">)</a> <a id="4059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4061" href="Data.Digit.html#3821" class="Bound">k</a><a id="4062" class="Symbol">)</a>     <a id="4068" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4071" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="4080" class="Symbol">(</a><a id="4081" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4085" class="Symbol">(</a><a id="4086" class="Number">1</a> <a id="4088" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4090" href="Data.Digit.html#3819" class="Bound">x</a><a id="4091" class="Symbol">)</a> <a id="4093" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4095" href="Data.Digit.html#3821" class="Bound">k</a><a id="4096" class="Symbol">))</a> <a id="4099" class="Symbol">(</a><a id="4100" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="4107" class="Symbol">(</a><a id="4108" class="Number">2</a> <a id="4110" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4112" href="Data.Digit.html#3819" class="Bound">x</a><a id="4113" class="Symbol">)</a> <a id="4115" href="Data.Digit.html#3823" class="Bound">r</a><a id="4116" class="Symbol">)</a> <a id="4118" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4124" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4128" class="Symbol">(</a><a id="4129" class="Number">2</a> <a id="4131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4133" href="Data.Digit.html#3819" class="Bound">x</a><a id="4134" class="Symbol">)</a> <a id="4136" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4141" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4143" class="Symbol">(</a><a id="4144" class="Number">1</a> <a id="4146" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4148" href="Data.Digit.html#3819" class="Bound">x</a><a id="4149" class="Symbol">)</a> <a id="4151" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4153" href="Data.Digit.html#3821" class="Bound">k</a><a id="4154" class="Symbol">)</a>   <a id="4158" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4161" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4169" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4171" class="Symbol">(</a><a id="4172" class="Number">2</a> <a id="4174" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4176" href="Data.Digit.html#3819" class="Bound">x</a><a id="4177" class="Symbol">)</a> <a id="4179" class="Symbol">_</a> <a id="4181" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4187" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4189" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4191" class="Symbol">((</a><a id="4193" class="Number">2</a> <a id="4195" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4197" href="Data.Digit.html#3819" class="Bound">x</a><a id="4198" class="Symbol">)</a> <a id="4200" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4202" class="Symbol">(</a><a id="4203" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4205" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4207" class="Symbol">(</a><a id="4208" class="Number">1</a> <a id="4210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4212" href="Data.Digit.html#3819" class="Bound">x</a><a id="4213" class="Symbol">)</a> <a id="4215" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4217" href="Data.Digit.html#3821" class="Bound">k</a><a id="4218" class="Symbol">))</a> <a id="4221" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4224" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4232" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="4234" class="Symbol">)</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4242" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4254" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4256" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4258" class="Symbol">_))</a> <a id="4262" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="4268" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4270" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4272" class="Symbol">(</a><a id="4273" class="Number">2</a> <a id="4275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4277" class="Symbol">(</a><a id="4278" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4280" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4282" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4284" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4286" class="Symbol">(</a><a id="4287" class="Number">1</a> <a id="4289" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4291" href="Data.Digit.html#3819" class="Bound">x</a><a id="4292" class="Symbol">)</a> <a id="4294" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4296" href="Data.Digit.html#3821" class="Bound">k</a><a id="4297" class="Symbol">))</a>   <a id="4302" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4305" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4310" class="Symbol">(λ</a> <a id="4313" href="Data.Digit.html#4313" class="Bound">z</a> <a id="4315" class="Symbol">→</a> <a id="4317" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4319" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4321" class="Symbol">(</a><a id="4322" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4325" href="Data.Digit.html#4313" class="Bound">z</a><a id="4326" class="Symbol">))</a> <a id="4329" class="Symbol">(</a><a id="4330" href="Data.Digit.html#3131" class="Function">lem′</a> <a id="4335" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4337" href="Data.Digit.html#3821" class="Bound">k</a><a id="4338" class="Symbol">)</a> <a id="4340" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4346" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4348" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4350" class="Symbol">(</a><a id="4351" class="Number">2</a> <a id="4353" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Data.Digit.html#3821" class="Bound">k</a> <a id="4358" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4360" href="Data.Digit.html#3819" class="Bound">x</a> <a id="4362" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4364" class="Symbol">(</a><a id="4365" class="Number">2</a> <a id="4367" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4369" href="Data.Digit.html#3821" class="Bound">k</a><a id="4370" class="Symbol">)))</a>       <a id="4380" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="4388" href="Data.Digit.html#3823" class="Bound">r</a> <a id="4390" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4392" class="Symbol">(</a><a id="4393" class="Number">1</a> <a id="4395" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4397" href="Data.Digit.html#3819" class="Bound">x</a><a id="4398" class="Symbol">)</a> <a id="4400" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4402" class="Symbol">(</a><a id="4403" class="Number">2</a> <a id="4405" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4407" href="Data.Digit.html#3821" class="Bound">k</a><a id="4408" class="Symbol">)</a>             <a id="4422" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="4428" class="Keyword">where</a> <a id="4434" class="Keyword">open</a> <a id="4439" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

  <a id="4454" href="Data.Digit.html#4454" class="Function">helper</a> <a id="4461" class="Symbol">:</a> <a id="4463" class="Symbol">∀</a> <a id="4465" href="Data.Digit.html#4465" class="Bound">n</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="4476" href="Data.Digit.html#2955" class="Function">Pred</a> <a id="4481" href="Data.Digit.html#4465" class="Bound">n</a> <a id="4483" class="Symbol">→</a> <a id="4485" href="Data.Digit.html#2955" class="Function">Pred</a> <a id="4490" href="Data.Digit.html#4465" class="Bound">n</a>
  <a id="4494" href="Data.Digit.html#4454" class="Function">helper</a> <a id="4501" href="Data.Digit.html#4501" class="Bound">n</a>                       <a id="4525" href="Data.Digit.html#4525" class="Bound">rec</a> <a id="4529" class="Keyword">with</a> <a id="4534" href="Data.Digit.html#4501" class="Bound">n</a> <a id="4536" href="Data.Nat.DivMod.html#19185" class="Function Operator">divMod</a> <a id="4543" href="Data.Digit.html#2900" class="Bound">base</a>
  <a id="4550" class="Symbol">...</a> <a id="4554" class="Symbol">|</a> <a id="4556" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a> <a id="4563" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4571" href="Data.Digit.html#4571" class="Bound">r</a> <a id="4573" href="Data.Digit.html#4573" class="Bound">eq</a> <a id="4576" class="Symbol">=</a> <a id="4578" class="Symbol">(</a><a id="4579" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4581" href="Data.Digit.html#4571" class="Bound">r</a> <a id="4583" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4587" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4591" href="Data.Digit.html#4573" class="Bound">eq</a><a id="4593" class="Symbol">)</a>
  <a id="4597" class="Symbol">...</a> <a id="4601" class="Symbol">|</a> <a id="4603" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4615" href="Data.Digit.html#4615" class="Bound">x</a><a id="4616" class="Symbol">)</a> <a id="4618" href="Data.Digit.html#4618" class="Bound">r</a> <a id="4620" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4625" class="Symbol">=</a> <a id="4627" href="Data.Digit.html#2998" class="Function">cons</a> <a id="4632" href="Data.Digit.html#4618" class="Bound">r</a> <a id="4634" class="Symbol">(</a><a id="4635" class="Bound">rec</a> <a id="4639" class="Symbol">(</a><a id="4640" href="Data.Digit.html#3766" class="Function">lem</a> <a id="4644" href="Data.Digit.html#4615" class="Bound">x</a> <a id="4646" href="Data.Digit.html#2915" class="Bound">k</a> <a id="4648" class="Symbol">(</a><a id="4649" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4653" href="Data.Digit.html#4618" class="Bound">r</a><a id="4654" class="Symbol">)))</a>

<a id="4659" class="Comment">------------------------------------------------------------------------</a>
<a id="4732" class="Comment">-- Showing digits</a>

<a id="4751" class="Comment">-- The characters used to show the first 16 digits.</a>

<a id="digitChars"></a><a id="4804" href="Data.Digit.html#4804" class="Function">digitChars</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4821" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="4826" class="Number">16</a>
<a id="4829" href="Data.Digit.html#4804" class="Function">digitChars</a> <a id="4840" class="Symbol">=</a>
  <a id="4844" class="String">&#39;0&#39;</a> <a id="4848" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4850" class="String">&#39;1&#39;</a> <a id="4854" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4856" class="String">&#39;2&#39;</a> <a id="4860" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4862" class="String">&#39;3&#39;</a> <a id="4866" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4868" class="String">&#39;4&#39;</a> <a id="4872" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4874" class="String">&#39;5&#39;</a> <a id="4878" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4880" class="String">&#39;6&#39;</a> <a id="4884" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4886" class="String">&#39;7&#39;</a> <a id="4890" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4892" class="String">&#39;8&#39;</a> <a id="4896" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4898" class="String">&#39;9&#39;</a> <a id="4902" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a>
  <a id="4906" class="String">&#39;a&#39;</a> <a id="4910" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4912" class="String">&#39;b&#39;</a> <a id="4916" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4918" class="String">&#39;c&#39;</a> <a id="4922" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4924" class="String">&#39;d&#39;</a> <a id="4928" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4930" class="String">&#39;e&#39;</a> <a id="4934" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4936" class="String">&#39;f&#39;</a> <a id="4940" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4942" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="4946" class="Comment">-- showDigit shows digits in base ≤ 16.</a>

<a id="showDigit"></a><a id="4987" href="Data.Digit.html#4987" class="Function">showDigit</a> <a id="4997" class="Symbol">:</a> <a id="4999" class="Symbol">∀</a> <a id="5001" class="Symbol">{</a><a id="5002" href="Data.Digit.html#5002" class="Bound">base</a><a id="5006" class="Symbol">}</a> <a id="5008" class="Symbol">{</a><a id="5009" href="Data.Digit.html#5009" class="Bound">base≤16</a> <a id="5017" class="Symbol">:</a> <a id="5019" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="5024" class="Symbol">(</a><a id="5025" href="Data.Digit.html#5002" class="Bound">base</a> <a id="5030" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="5033" class="Number">16</a><a id="5035" class="Symbol">)}</a> <a id="5038" class="Symbol">→</a> <a id="5040" href="Data.Digit.html#1378" class="Function">Digit</a> <a id="5046" href="Data.Digit.html#5002" class="Bound">base</a> <a id="5051" class="Symbol">→</a> <a id="5053" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="5058" href="Data.Digit.html#4987" class="Function">showDigit</a> <a id="5068" class="Symbol">{</a><a id="5069" class="Argument">base≤16</a> <a id="5077" class="Symbol">=</a> <a id="5079" href="Data.Digit.html#5079" class="Bound">base≤16</a><a id="5086" class="Symbol">}</a> <a id="5088" href="Data.Digit.html#5088" class="Bound">d</a> <a id="5090" class="Symbol">=</a>
  <a id="5094" href="Data.Vec.Base.html#1676" class="Function">Vec.lookup</a> <a id="5105" href="Data.Digit.html#4804" class="Function">digitChars</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="5129" href="Data.Digit.html#5088" class="Bound">d</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5142" href="Data.Digit.html#5079" class="Bound">base≤16</a><a id="5149" class="Symbol">))</a></pre></body></html>


==> anc/html/Data.Empty.Polymorphic.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Polymorphic (Data.Empty.Polymorphic)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Empty.Polymorphic</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Level polymorphic Empty type</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">import</a> <a id="301" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="312" class="Symbol">as</a> <a id="315" class="Module">Empty</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Data.Empty.html#914" class="Function">⊥</a><a id="329" class="Symbol">;</a> <a id="331" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Level.html" class="Module">Level</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="369" class="Symbol">;</a> <a id="371" href="Level.html#409" class="Record">Lift</a><a id="375" class="Symbol">;</a> <a id="377" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="380" class="Symbol">)</a>

<a id="⊥"></a><a id="383" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="385" class="Symbol">:</a> <a id="387" class="Symbol">{</a><a id="388" href="Data.Empty.Polymorphic.html#388" class="Bound">ℓ</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="397" class="Symbol">}</a> <a id="399" class="Symbol">→</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.Empty.Polymorphic.html#388" class="Bound">ℓ</a>
<a id="407" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="409" class="Symbol">{</a><a id="410" href="Data.Empty.Polymorphic.html#410" class="Bound">ℓ</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">=</a> <a id="415" href="Level.html#409" class="Record">Lift</a> <a id="420" href="Data.Empty.Polymorphic.html#410" class="Bound">ℓ</a> <a id="422" href="Data.Empty.html#914" class="Function">Empty.⊥</a>

<a id="431" class="Comment">-- make ⊥-elim dependent too, as it does seem useful</a>
<a id="⊥-elim"></a><a id="484" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="491" class="Symbol">:</a> <a id="493" class="Symbol">∀</a> <a id="495" class="Symbol">{</a><a id="496" href="Data.Empty.Polymorphic.html#496" class="Bound">w</a> <a id="498" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Data.Empty.Polymorphic.html#502" class="Bound">Whatever</a> <a id="511" class="Symbol">:</a> <a id="513" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="515" class="Symbol">{</a><a id="516" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="517" class="Symbol">}</a> <a id="519" class="Symbol">→</a> <a id="521" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="525" href="Data.Empty.Polymorphic.html#496" class="Bound">w</a><a id="526" class="Symbol">}</a> <a id="528" class="Symbol">→</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Empty.Polymorphic.html#531" class="Bound">witness</a> <a id="539" class="Symbol">:</a> <a id="541" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="543" class="Symbol">{</a><a id="544" href="Data.Empty.Polymorphic.html#498" class="Bound">ℓ</a><a id="545" class="Symbol">})</a> <a id="548" class="Symbol">→</a> <a id="550" href="Data.Empty.Polymorphic.html#502" class="Bound">Whatever</a> <a id="559" href="Data.Empty.Polymorphic.html#531" class="Bound">witness</a>
<a id="567" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="574" class="Symbol">()</a></pre></body></html>


==> anc/html/Data.Empty.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Empty (Data.Empty)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Empty</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty type, judgementally proof irrelevant, Level-monomorphic</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a><a id="360" class="Symbol">)</a>

<a id="363" class="Comment">------------------------------------------------------------------------</a>
<a id="436" class="Comment">-- Definition</a>

<a id="451" class="Comment">-- Note that by default the empty type is not universe polymorphic as it</a>
<a id="524" class="Comment">-- often results in unsolved metas. See `Data.Empty.Polymorphic` for a</a>
<a id="595" class="Comment">-- universe polymorphic variant.</a>

<a id="629" class="Keyword">private</a>
  <a id="639" class="Keyword">data</a> <a id="Empty"></a><a id="644" href="Data.Empty.html#644" class="Datatype">Empty</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="656" class="Keyword">where</a>

<a id="663" class="Comment">-- ⊥ is defined via Data.Irrelevant (a record with a single irrelevant</a>
<a id="734" class="Comment">-- field) so that Agda can judgementally declare that all proofs of ⊥</a>
<a id="804" class="Comment">-- are equal to each other. In particular this means that all functions</a>
<a id="876" class="Comment">-- returning a proof of ⊥ are equal.</a>

<a id="⊥"></a><a id="914" href="Data.Empty.html#914" class="Function">⊥</a> <a id="916" class="Symbol">:</a> <a id="918" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="922" href="Data.Empty.html#914" class="Function">⊥</a> <a id="924" class="Symbol">=</a> <a id="926" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="937" href="Data.Empty.html#644" class="Datatype">Empty</a>

<a id="944" class="Symbol">{-#</a> <a id="948" class="Keyword">DISPLAY</a> <a id="956" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="967" href="Data.Empty.html#644" class="Datatype">Empty</a> <a id="973" class="Pragma">=</a> <a id="975" href="Data.Empty.html#914" class="Function">⊥</a> <a id="977" class="Symbol">#-}</a>

<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Functions</a>

<a id="⊥-elim"></a><a id="1069" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1076" class="Symbol">:</a> <a id="1078" class="Symbol">∀</a> <a id="1080" class="Symbol">{</a><a id="1081" href="Data.Empty.html#1081" class="Bound">w</a><a id="1082" class="Symbol">}</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Data.Empty.html#1085" class="Bound">Whatever</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Data.Empty.html#1081" class="Bound">w</a><a id="1101" class="Symbol">}</a> <a id="1103" class="Symbol">→</a> <a id="1105" href="Data.Empty.html#914" class="Function">⊥</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Empty.html#1085" class="Bound">Whatever</a>
<a id="1118" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1125" class="Symbol">()</a>

<a id="⊥-elim-irr"></a><a id="1129" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1140" class="Symbol">:</a> <a id="1142" class="Symbol">∀</a> <a id="1144" class="Symbol">{</a><a id="1145" href="Data.Empty.html#1145" class="Bound">w</a><a id="1146" class="Symbol">}</a> <a id="1148" class="Symbol">{</a><a id="1149" href="Data.Empty.html#1149" class="Bound">Whatever</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1164" href="Data.Empty.html#1145" class="Bound">w</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">→</a> <a id="1169" class="Symbol">.</a><a id="1170" href="Data.Empty.html#914" class="Function">⊥</a> <a id="1172" class="Symbol">→</a> <a id="1174" href="Data.Empty.html#1149" class="Bound">Whatever</a>
<a id="1183" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1194" class="Symbol">()</a></pre></body></html>


==> anc/html/Data.Fin.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Fin.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Fin.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Comment">-- Note that elements of Fin n can be seen as natural numbers in the</a>
<a id="264" class="Comment">-- set {m | m &lt; n}. The notation &quot;m&quot; in comments below refers to this</a>
<a id="334" class="Comment">-- natural number view.</a>
<a id="358" class="Symbol">{-#</a> <a id="362" class="Keyword">OPTIONS</a> <a id="370" class="Pragma">--cubical-compatible</a> <a id="391" class="Pragma">--safe</a> <a id="398" class="Symbol">#-}</a>

<a id="403" class="Keyword">module</a> <a id="410" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="424" class="Keyword">where</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">ℕ</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="476" class="Symbol">;</a> <a id="478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="534" class="Symbol">;</a> <a id="536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="539" class="Symbol">;</a> <a id="541" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="581" class="Symbol">as</a> <a id="584" class="Module">Sum</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="598" class="Symbol">;</a> <a id="600" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="604" class="Symbol">;</a> <a id="606" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="610" class="Symbol">;</a> <a id="612" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="618" class="Symbol">)</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Function.Base.html" class="Module">Function.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Function.Base.html#704" class="Function">id</a><a id="655" class="Symbol">;</a> <a id="657" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="660" class="Symbol">;</a> <a id="662" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="666" class="Symbol">;</a> <a id="668" href="Function.Base.html#1657" class="Function">flip</a><a id="672" class="Symbol">;</a> <a id="674" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Level.html" class="Module">Level</a> <a id="697" class="Keyword">using</a> <a id="703" class="Symbol">(</a><a id="704" href="Level.html#521" class="Function">0ℓ</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="741" class="Keyword">using</a> <a id="747" class="Symbol">(</a><a id="748" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="818" class="Symbol">;</a> <a id="820" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="823" class="Symbol">;</a> <a id="825" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="829" class="Symbol">;</a> <a id="831" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="835" class="Symbol">)</a>
<a id="837" class="Keyword">open</a> <a id="842" class="Keyword">import</a> <a id="849" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="903" class="Symbol">)</a>
<a id="905" class="Keyword">open</a> <a id="910" class="Keyword">import</a> <a id="917" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="948" class="Keyword">using</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="957" class="Symbol">;</a> <a id="959" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="972" class="Symbol">)</a>

<a id="975" class="Keyword">private</a>
  <a id="985" class="Keyword">variable</a>
    <a id="998" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1000" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1007" class="Comment">------------------------------------------------------------------------</a>
<a id="1080" class="Comment">-- Types</a>

<a id="1090" class="Comment">-- Fin n is a type with n elements.</a>

<a id="1127" class="Keyword">data</a> <a id="Fin"></a><a id="1132" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1140" class="Symbol">→</a> <a id="1142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1146" class="Keyword">where</a>
  <a id="Fin.zero"></a><a id="1154" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1170" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1171" class="Symbol">)</a>
  <a id="Fin.suc"></a><a id="1175" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a>  <a id="1180" class="Symbol">:</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Fin.Base.html#1183" class="Bound">i</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1191" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1205" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1206" class="Symbol">)</a>

<a id="1209" class="Comment">-- A conversion: toℕ &quot;i&quot; = i.</a>

<a id="toℕ"></a><a id="1240" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1250" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="1252" class="Symbol">→</a> <a id="1254" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1256" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1260" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1268" class="Symbol">=</a> <a id="1270" class="Number">0</a>
<a id="1272" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1281" href="Data.Fin.Base.html#1281" class="Bound">i</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1295" href="Data.Fin.Base.html#1281" class="Bound">i</a><a id="1296" class="Symbol">)</a>

<a id="1299" class="Comment">-- A Fin-indexed variant of Fin.</a>

<a id="Fin′"></a><a id="1333" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1344" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="1346" class="Symbol">→</a> <a id="1348" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1352" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="1357" href="Data.Fin.Base.html#1357" class="Bound">i</a> <a id="1359" class="Symbol">=</a> <a id="1361" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="1370" href="Data.Fin.Base.html#1357" class="Bound">i</a><a id="1371" class="Symbol">)</a>

<a id="1374" class="Comment">------------------------------------------------------------------------</a>
<a id="1447" class="Comment">-- A cast that actually computes on constructors (as opposed to subst)</a>

<a id="cast"></a><a id="1519" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1524" class="Symbol">:</a> <a id="1526" class="Symbol">.(</a><a id="1528" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1532" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1533" class="Symbol">)</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1541" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1549" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="1551" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1556" class="Symbol">{</a><a id="1557" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1561" class="Symbol">}</a>  <a id="1564" class="Symbol">{</a><a id="1565" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1569" class="Symbol">}</a>  <a id="1572" href="Data.Fin.Base.html#1572" class="Bound">eq</a> <a id="1575" href="Data.Fin.Base.html#1575" class="Bound">k</a>       <a id="1583" class="Symbol">=</a> <a id="1585" href="Data.Fin.Base.html#1575" class="Bound">k</a>
<a id="1587" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1592" class="Symbol">{</a><a id="1593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1597" href="Data.Fin.Base.html#1597" class="Bound">m</a><a id="1598" class="Symbol">}</a> <a id="1600" class="Symbol">{</a><a id="1601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1605" href="Data.Fin.Base.html#1605" class="Bound">n</a><a id="1606" class="Symbol">}</a> <a id="1608" href="Data.Fin.Base.html#1608" class="Bound">eq</a> <a id="1611" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1619" class="Symbol">=</a> <a id="1621" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1626" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1636" href="Data.Fin.Base.html#1636" class="Bound">m</a><a id="1637" class="Symbol">}</a> <a id="1639" class="Symbol">{</a><a id="1640" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1644" href="Data.Fin.Base.html#1644" class="Bound">n</a><a id="1645" class="Symbol">}</a> <a id="1647" href="Data.Fin.Base.html#1647" class="Bound">eq</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1655" href="Data.Fin.Base.html#1655" class="Bound">k</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Symbol">=</a> <a id="1660" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1676" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="1683" href="Data.Fin.Base.html#1647" class="Bound">eq</a><a id="1685" class="Symbol">)</a> <a id="1687" href="Data.Fin.Base.html#1655" class="Bound">k</a><a id="1688" class="Symbol">)</a>

<a id="1691" class="Comment">------------------------------------------------------------------------</a>
<a id="1764" class="Comment">-- Conversions</a>

<a id="1780" class="Comment">-- toℕ is defined above.</a>

<a id="1806" class="Comment">-- fromℕ n = &quot;n&quot;.</a>

<a id="fromℕ"></a><a id="1825" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1831" class="Symbol">:</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Data.Fin.Base.html#1834" class="Bound">n</a> <a id="1836" class="Symbol">:</a> <a id="1838" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1839" class="Symbol">)</a> <a id="1841" class="Symbol">→</a> <a id="1843" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1847" class="Symbol">(</a><a id="1848" class="InductiveConstructor">suc</a> <a id="1852" href="Data.Fin.Base.html#1834" class="Bound">n</a><a id="1853" class="Symbol">)</a>
<a id="1855" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1861" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1869" class="Symbol">=</a> <a id="1871" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1876" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1887" href="Data.Fin.Base.html#1887" class="Bound">n</a><a id="1888" class="Symbol">)</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="1903" href="Data.Fin.Base.html#1887" class="Bound">n</a><a id="1904" class="Symbol">)</a>

<a id="1907" class="Comment">-- fromℕ&lt; {m} _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;"></a><a id="1931" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">.(</a><a id="1942" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="1944" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="1948" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="1949" class="Symbol">)</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1957" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="1959" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="1966" class="Symbol">{</a><a id="1967" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1971" class="Symbol">}</a>  <a id="1974" class="Symbol">{</a><a id="1975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1979" class="Symbol">_}</a> <a id="1982" class="Symbol">_</a>   <a id="1986" class="Symbol">=</a> <a id="1988" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1993" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="2000" class="Symbol">{</a><a id="2001" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2005" href="Data.Fin.Base.html#2005" class="Bound">m</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">{</a><a id="2009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2013" class="Symbol">_}</a> <a id="2016" href="Data.Fin.Base.html#2016" class="Bound">m&lt;n</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="2043" href="Data.Fin.Base.html#2016" class="Bound">m&lt;n</a><a id="2046" class="Symbol">))</a>

<a id="2050" class="Comment">-- fromℕ&lt;″ m _ = &quot;m&quot;.</a>

<a id="fromℕ&lt;″"></a><a id="2073" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2081" class="Symbol">:</a> <a id="2083" class="Symbol">∀</a> <a id="2085" href="Data.Fin.Base.html#2085" class="Bound">m</a> <a id="2087" class="Symbol">{</a><a id="2088" href="Data.Fin.Base.html#2088" class="Bound">n</a><a id="2089" class="Symbol">}</a> <a id="2091" class="Symbol">→</a> <a id="2093" class="Symbol">.(</a><a id="2095" href="Data.Fin.Base.html#2085" class="Bound">m</a> <a id="2097" href="Data.Nat.Base.html#8301" class="Function Operator">ℕ.&lt;″</a> <a id="2102" href="Data.Fin.Base.html#2088" class="Bound">n</a><a id="2103" class="Symbol">)</a> <a id="2105" class="Symbol">→</a> <a id="2107" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2111" href="Data.Fin.Base.html#2088" class="Bound">n</a>
<a id="2113" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2121" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2129" class="Symbol">{</a><a id="2130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2134" class="Symbol">_}</a> <a id="2137" class="Symbol">_</a>    <a id="2142" class="Symbol">=</a> <a id="2144" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2149" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2157" class="Symbol">(</a><a id="2158" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2162" href="Data.Fin.Base.html#2162" class="Bound">m</a><a id="2163" class="Symbol">)</a> <a id="2165" class="Symbol">{</a><a id="2166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2170" class="Symbol">_}</a> <a id="2173" href="Data.Fin.Base.html#2173" class="Bound">m&lt;″n</a> <a id="2178" class="Symbol">=</a> <a id="2180" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="2193" href="Data.Fin.Base.html#2162" class="Bound">m</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Data.Nat.Base.html#8433" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="2205" href="Data.Fin.Base.html#2173" class="Bound">m&lt;″n</a><a id="2209" class="Symbol">))</a>

<a id="2213" class="Comment">-- canonical liftings of i:Fin m to larger index</a>

<a id="2263" class="Comment">-- injection on the left: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="2319" class="Keyword">infixl</a> <a id="2326" class="Number">5</a> <a id="2328" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ_</a>
<a id="_↑ˡ_"></a><a id="2333" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ_</a> <a id="2338" class="Symbol">:</a> <a id="2340" class="Symbol">∀</a> <a id="2342" class="Symbol">{</a><a id="2343" href="Data.Fin.Base.html#2343" class="Bound">m</a><a id="2344" class="Symbol">}</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2352" href="Data.Fin.Base.html#2343" class="Bound">m</a> <a id="2354" class="Symbol">→</a> <a id="2356" class="Symbol">∀</a> <a id="2358" href="Data.Fin.Base.html#2358" class="Bound">n</a> <a id="2360" class="Symbol">→</a> <a id="2362" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Data.Fin.Base.html#2343" class="Bound">m</a> <a id="2369" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2373" href="Data.Fin.Base.html#2358" class="Bound">n</a><a id="2374" class="Symbol">)</a>
<a id="2376" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2384" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="2387" href="Data.Fin.Base.html#2387" class="Bound">n</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2396" class="Symbol">(</a><a id="2397" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2401" href="Data.Fin.Base.html#2401" class="Bound">i</a><a id="2402" class="Symbol">)</a> <a id="2404" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="2407" href="Data.Fin.Base.html#2407" class="Bound">n</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Data.Fin.Base.html#2401" class="Bound">i</a> <a id="2418" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="2421" href="Data.Fin.Base.html#2407" class="Bound">n</a><a id="2422" class="Symbol">)</a>

<a id="2425" class="Comment">-- injection on the right: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="2486" class="Keyword">infixr</a> <a id="2493" class="Number">5</a> <a id="2495" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a>
<a id="_↑ʳ_"></a><a id="2500" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a> <a id="2505" class="Symbol">:</a> <a id="2507" class="Symbol">∀</a> <a id="2509" class="Symbol">{</a><a id="2510" href="Data.Fin.Base.html#2510" class="Bound">m</a><a id="2511" class="Symbol">}</a> <a id="2513" href="Data.Fin.Base.html#2513" class="Bound">n</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2521" href="Data.Fin.Base.html#2510" class="Bound">m</a> <a id="2523" class="Symbol">→</a> <a id="2525" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2529" class="Symbol">(</a><a id="2530" href="Data.Fin.Base.html#2513" class="Bound">n</a> <a id="2532" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2536" href="Data.Fin.Base.html#2510" class="Bound">m</a><a id="2537" class="Symbol">)</a>
<a id="2539" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2547" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="2550" href="Data.Fin.Base.html#2550" class="Bound">i</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Data.Fin.Base.html#2550" class="Bound">i</a>
<a id="2556" class="Symbol">(</a><a id="2557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2561" href="Data.Fin.Base.html#2561" class="Bound">n</a><a id="2562" class="Symbol">)</a> <a id="2564" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="2567" href="Data.Fin.Base.html#2567" class="Bound">i</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Data.Fin.Base.html#2561" class="Bound">n</a> <a id="2578" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="2581" href="Data.Fin.Base.html#2567" class="Bound">i</a><a id="2582" class="Symbol">)</a>

<a id="2585" class="Comment">-- reduce≥ &quot;m + i&quot; _ = &quot;i&quot;.</a>

<a id="reduce≥"></a><a id="2614" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2622" class="Symbol">:</a> <a id="2624" class="Symbol">∀</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Data.Fin.Base.html#2627" class="Bound">i</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="2638" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2642" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="2643" class="Symbol">))</a> <a id="2646" class="Symbol">→</a> <a id="2648" class="Symbol">.(</a><a id="2650" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="2652" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="2656" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="2660" href="Data.Fin.Base.html#2627" class="Bound">i</a><a id="2661" class="Symbol">)</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2669" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="2671" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2679" class="Symbol">{</a><a id="2680" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2684" class="Symbol">}</a>  <a id="2687" href="Data.Fin.Base.html#2687" class="Bound">i</a>       <a id="2695" class="Symbol">_</a>   <a id="2699" class="Symbol">=</a> <a id="2701" href="Data.Fin.Base.html#2687" class="Bound">i</a>
<a id="2703" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2711" class="Symbol">{</a><a id="2712" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2716" class="Symbol">_}</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2724" href="Data.Fin.Base.html#2724" class="Bound">i</a><a id="2725" class="Symbol">)</a> <a id="2727" href="Data.Fin.Base.html#2727" class="Bound">m≤i</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="2741" href="Data.Fin.Base.html#2724" class="Bound">i</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="2752" href="Data.Fin.Base.html#2727" class="Bound">m≤i</a><a id="2755" class="Symbol">)</a>

<a id="2758" class="Comment">-- inject⋆ m &quot;i&quot; = &quot;i&quot;.</a>

<a id="inject"></a><a id="2783" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2790" class="Symbol">:</a> <a id="2792" class="Symbol">∀</a> <a id="2794" class="Symbol">{</a><a id="2795" href="Data.Fin.Base.html#2795" class="Bound">i</a> <a id="2797" class="Symbol">:</a> <a id="2799" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2803" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="2804" class="Symbol">}</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="2813" href="Data.Fin.Base.html#2795" class="Bound">i</a> <a id="2815" class="Symbol">→</a> <a id="2817" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2821" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="2823" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2830" class="Symbol">{</a><a id="2831" class="Argument">i</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2839" href="Data.Fin.Base.html#2839" class="Bound">i</a><a id="2840" class="Symbol">}</a> <a id="2842" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2850" class="Symbol">=</a> <a id="2852" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2857" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2864" class="Symbol">{</a><a id="2865" class="Argument">i</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2873" href="Data.Fin.Base.html#2873" class="Bound">i</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2881" href="Data.Fin.Base.html#2881" class="Bound">j</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">=</a> <a id="2886" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="2898" href="Data.Fin.Base.html#2881" class="Bound">j</a><a id="2899" class="Symbol">)</a>

<a id="inject!"></a><a id="2902" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="2910" class="Symbol">:</a> <a id="2912" class="Symbol">∀</a> <a id="2914" class="Symbol">{</a><a id="2915" href="Data.Fin.Base.html#2915" class="Bound">i</a> <a id="2917" class="Symbol">:</a> <a id="2919" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2923" class="Symbol">(</a><a id="2924" class="InductiveConstructor">suc</a> <a id="2928" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="2929" class="Symbol">)}</a> <a id="2932" class="Symbol">→</a> <a id="2934" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="2939" href="Data.Fin.Base.html#2915" class="Bound">i</a> <a id="2941" class="Symbol">→</a> <a id="2943" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2947" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="2949" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="2957" class="Symbol">{</a><a id="2958" class="Argument">n</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2966" class="Symbol">_}</a> <a id="2969" class="Symbol">{</a><a id="2970" class="Argument">i</a> <a id="2972" class="Symbol">=</a> <a id="2974" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2978" class="Symbol">_}</a> <a id="2981" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2989" class="Symbol">=</a> <a id="2991" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="2996" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="3004" class="Symbol">{</a><a id="3005" class="Argument">n</a> <a id="3007" class="Symbol">=</a> <a id="3009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3013" class="Symbol">_}</a> <a id="3016" class="Symbol">{</a><a id="3017" class="Argument">i</a> <a id="3019" class="Symbol">=</a> <a id="3021" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3025" class="Symbol">_}</a> <a id="3028" class="Symbol">(</a><a id="3029" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3033" href="Data.Fin.Base.html#3033" class="Bound">j</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="3051" href="Data.Fin.Base.html#3033" class="Bound">j</a><a id="3052" class="Symbol">)</a>

<a id="inject₁"></a><a id="3055" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3069" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3077" class="Symbol">(</a><a id="3078" class="InductiveConstructor">suc</a> <a id="3082" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3083" class="Symbol">)</a>
<a id="3085" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3093" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3108" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3121" href="Data.Fin.Base.html#3121" class="Bound">i</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">=</a> <a id="3126" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="3139" href="Data.Fin.Base.html#3121" class="Bound">i</a><a id="3140" class="Symbol">)</a>

<a id="inject≤"></a><a id="3143" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3157" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="3159" class="Symbol">→</a> <a id="3161" class="Symbol">.(</a><a id="3163" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="3165" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="3169" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3170" class="Symbol">)</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3178" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="3180" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3188" class="Symbol">{</a><a id="3189" class="Argument">n</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3197" class="Symbol">_}</a> <a id="3200" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3208" class="Symbol">_</a>   <a id="3212" class="Symbol">=</a> <a id="3214" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3219" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3227" class="Symbol">{</a><a id="3228" class="Argument">n</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3236" class="Symbol">_}</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3244" href="Data.Fin.Base.html#3244" class="Bound">i</a><a id="3245" class="Symbol">)</a> <a id="3247" href="Data.Fin.Base.html#3247" class="Bound">m≤n</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="3266" href="Data.Fin.Base.html#3244" class="Bound">i</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="3277" href="Data.Fin.Base.html#3247" class="Bound">m≤n</a><a id="3280" class="Symbol">))</a>

<a id="3284" class="Comment">-- lower₁ &quot;i&quot; _ = &quot;i&quot;.</a>

<a id="lower₁"></a><a id="3308" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3315" class="Symbol">:</a> <a id="3317" class="Symbol">∀</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Data.Fin.Base.html#3320" class="Bound">i</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3328" class="Symbol">(</a><a id="3329" class="InductiveConstructor">suc</a> <a id="3333" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3334" class="Symbol">))</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="3341" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3343" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3347" href="Data.Fin.Base.html#3320" class="Bound">i</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3355" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="3357" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3364" class="Symbol">{</a><a id="3365" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3369" class="Symbol">}</a>  <a id="3372" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3380" href="Data.Fin.Base.html#3380" class="Bound">ne</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3404" href="Data.Fin.Base.html#3380" class="Bound">ne</a>
<a id="3407" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3414" class="Symbol">{</a><a id="3415" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3419" href="Data.Fin.Base.html#3419" class="Bound">n</a><a id="3420" class="Symbol">}</a> <a id="3422" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3430" class="Symbol">_</a>  <a id="3433" class="Symbol">=</a> <a id="3435" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3440" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3452" href="Data.Fin.Base.html#3452" class="Bound">n</a><a id="3453" class="Symbol">}</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3460" href="Data.Fin.Base.html#3460" class="Bound">i</a><a id="3461" class="Symbol">)</a> <a id="3463" href="Data.Fin.Base.html#3463" class="Bound">ne</a> <a id="3466" class="Symbol">=</a> <a id="3468" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="3480" href="Data.Fin.Base.html#3460" class="Bound">i</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Data.Fin.Base.html#3463" class="Bound">ne</a> <a id="3486" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3488" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="3496" class="Symbol">))</a>

<a id="lower"></a><a id="3500" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3506" class="Symbol">:</a> <a id="3508" class="Symbol">∀</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Data.Fin.Base.html#3511" class="Bound">i</a> <a id="3513" class="Symbol">:</a> <a id="3515" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3519" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a> <a id="3524" class="Symbol">.(</a><a id="3526" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3530" href="Data.Fin.Base.html#3511" class="Bound">i</a> <a id="3532" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="3536" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3537" class="Symbol">)</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3545" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="3547" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3553" class="Symbol">{</a><a id="3554" class="Argument">n</a> <a id="3556" class="Symbol">=</a> <a id="3558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3562" href="Data.Fin.Base.html#3562" class="Bound">n</a><a id="3563" class="Symbol">}</a> <a id="3565" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3573" href="Data.Fin.Base.html#3573" class="Bound">leq</a> <a id="3577" class="Symbol">=</a> <a id="3579" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3584" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3590" class="Symbol">{</a><a id="3591" class="Argument">n</a> <a id="3593" class="Symbol">=</a> <a id="3595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3599" href="Data.Fin.Base.html#3599" class="Bound">n</a><a id="3600" class="Symbol">}</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3607" href="Data.Fin.Base.html#3607" class="Bound">i</a><a id="3608" class="Symbol">)</a> <a id="3610" href="Data.Fin.Base.html#3610" class="Bound">leq</a> <a id="3614" class="Symbol">=</a> <a id="3616" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="3627" href="Data.Fin.Base.html#3607" class="Bound">i</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="3638" href="Data.Fin.Base.html#3610" class="Bound">leq</a><a id="3641" class="Symbol">))</a>

<a id="3645" class="Comment">-- A strengthening injection into the minimal Fin fibre.</a>
<a id="strengthen"></a><a id="3702" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3713" class="Symbol">:</a> <a id="3715" class="Symbol">∀</a> <a id="3717" class="Symbol">(</a><a id="3718" href="Data.Fin.Base.html#3718" class="Bound">i</a> <a id="3720" class="Symbol">:</a> <a id="3722" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3726" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="3727" class="Symbol">)</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="3736" class="Symbol">(</a><a id="3737" class="InductiveConstructor">suc</a> <a id="3741" href="Data.Fin.Base.html#3718" class="Bound">i</a><a id="3742" class="Symbol">)</a>
<a id="3744" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3755" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="3763" class="Symbol">=</a> <a id="3765" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="3770" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3781" class="Symbol">(</a><a id="3782" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3786" href="Data.Fin.Base.html#3786" class="Bound">i</a><a id="3787" class="Symbol">)</a> <a id="3789" class="Symbol">=</a> <a id="3791" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="3807" href="Data.Fin.Base.html#3786" class="Bound">i</a><a id="3808" class="Symbol">)</a>

<a id="3811" class="Comment">-- splitAt m &quot;i&quot; = inj₁ &quot;i&quot;      if i &lt; m</a>
<a id="3853" class="Comment">--                 inj₂ &quot;i - m&quot;  if i ≥ m</a>
<a id="3895" class="Comment">-- This is dual to splitAt from Data.Vec.</a>

<a id="splitAt"></a><a id="3938" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="3946" class="Symbol">:</a> <a id="3948" class="Symbol">∀</a> <a id="3950" href="Data.Fin.Base.html#3950" class="Bound">m</a> <a id="3952" class="Symbol">{</a><a id="3953" href="Data.Fin.Base.html#3953" class="Bound">n</a><a id="3954" class="Symbol">}</a> <a id="3956" class="Symbol">→</a> <a id="3958" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3962" class="Symbol">(</a><a id="3963" href="Data.Fin.Base.html#3950" class="Bound">m</a> <a id="3965" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="3969" href="Data.Fin.Base.html#3953" class="Bound">n</a><a id="3970" class="Symbol">)</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3978" href="Data.Fin.Base.html#3950" class="Bound">m</a> <a id="3980" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3982" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3986" href="Data.Fin.Base.html#3953" class="Bound">n</a>
<a id="3988" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="3996" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4004" href="Data.Fin.Base.html#4004" class="Bound">i</a>       <a id="4012" class="Symbol">=</a> <a id="4014" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4019" href="Data.Fin.Base.html#4004" class="Bound">i</a>
<a id="4021" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4034" href="Data.Fin.Base.html#4034" class="Bound">m</a><a id="4035" class="Symbol">)</a> <a id="4037" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="4045" class="Symbol">=</a> <a id="4047" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4052" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="4057" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4065" class="Symbol">(</a><a id="4066" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4070" href="Data.Fin.Base.html#4070" class="Bound">m</a><a id="4071" class="Symbol">)</a> <a id="4073" class="Symbol">(</a><a id="4074" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4078" href="Data.Fin.Base.html#4078" class="Bound">i</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="4092" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4096" class="Symbol">(</a><a id="4097" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4105" href="Data.Fin.Base.html#4070" class="Bound">m</a> <a id="4107" href="Data.Fin.Base.html#4078" class="Bound">i</a><a id="4108" class="Symbol">)</a>

<a id="4111" class="Comment">-- inverse of above function</a>
<a id="join"></a><a id="4140" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="4145" class="Symbol">:</a> <a id="4147" class="Symbol">∀</a> <a id="4149" href="Data.Fin.Base.html#4149" class="Bound">m</a> <a id="4151" href="Data.Fin.Base.html#4151" class="Bound">n</a> <a id="4153" class="Symbol">→</a> <a id="4155" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4159" href="Data.Fin.Base.html#4149" class="Bound">m</a> <a id="4161" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4163" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4167" href="Data.Fin.Base.html#4151" class="Bound">n</a> <a id="4169" class="Symbol">→</a> <a id="4171" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4175" class="Symbol">(</a><a id="4176" href="Data.Fin.Base.html#4149" class="Bound">m</a> <a id="4178" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4182" href="Data.Fin.Base.html#4151" class="Bound">n</a><a id="4183" class="Symbol">)</a>
<a id="4185" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="4190" href="Data.Fin.Base.html#4190" class="Bound">m</a> <a id="4192" href="Data.Fin.Base.html#4192" class="Bound">n</a> <a id="4194" class="Symbol">=</a> <a id="4196" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4198" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="4202" href="Data.Fin.Base.html#4192" class="Bound">n</a> <a id="4204" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4206" href="Data.Fin.Base.html#4190" class="Bound">m</a> <a id="4208" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a> <a id="4212" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="4216" class="Comment">-- quotRem k &quot;i&quot; = &quot;i % k&quot; , &quot;i / k&quot;</a>
<a id="4253" class="Comment">-- This is dual to group from Data.Vec.</a>

<a id="quotRem"></a><a id="4294" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4302" class="Symbol">:</a> <a id="4304" class="Symbol">∀</a> <a id="4306" href="Data.Fin.Base.html#4306" class="Bound">n</a> <a id="4308" class="Symbol">→</a> <a id="4310" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4317" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4321" href="Data.Fin.Base.html#4306" class="Bound">n</a><a id="4322" class="Symbol">)</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4330" href="Data.Fin.Base.html#4306" class="Bound">n</a> <a id="4332" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4334" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4338" href="Data.Fin.Base.html#998" class="Generalizable">m</a>
<a id="4340" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4348" class="Symbol">{</a><a id="4349" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4353" href="Data.Fin.Base.html#4353" class="Bound">m</a><a id="4354" class="Symbol">}</a> <a id="4356" href="Data.Fin.Base.html#4356" class="Bound">n</a> <a id="4358" href="Data.Fin.Base.html#4358" class="Bound">i</a> <a id="4360" class="Symbol">=</a>
  <a id="4364" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4366" class="Symbol">(</a><a id="4367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="4370" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="4374" class="Symbol">)</a>
  <a id="4378" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4380" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4393" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4397" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4399" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4407" class="Symbol">{</a><a id="4408" href="Data.Fin.Base.html#4353" class="Bound">m</a><a id="4409" class="Symbol">}</a> <a id="4411" href="Data.Fin.Base.html#4356" class="Bound">n</a>
  <a id="4415" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="4418" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4420" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="4428" href="Data.Fin.Base.html#4356" class="Bound">n</a> <a id="4430" href="Data.Fin.Base.html#4358" class="Bound">i</a>

<a id="4433" class="Comment">-- a variant of quotRem the type of whose result matches the order of multiplication</a>
<a id="remQuot"></a><a id="4518" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4526" class="Symbol">:</a> <a id="4528" class="Symbol">∀</a> <a id="4530" href="Data.Fin.Base.html#4530" class="Bound">n</a> <a id="4532" class="Symbol">→</a> <a id="4534" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4538" class="Symbol">(</a><a id="4539" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4541" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4545" href="Data.Fin.Base.html#4530" class="Bound">n</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">→</a> <a id="4550" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4554" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4556" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4558" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4562" href="Data.Fin.Base.html#4530" class="Bound">n</a>
<a id="4564" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4572" href="Data.Fin.Base.html#4572" class="Bound">i</a> <a id="4574" class="Symbol">=</a> <a id="4576" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="4589" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4591" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="4599" href="Data.Fin.Base.html#4572" class="Bound">i</a>

<a id="quotient"></a><a id="4602" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="4611" class="Symbol">:</a> <a id="4613" class="Symbol">∀</a> <a id="4615" href="Data.Fin.Base.html#4615" class="Bound">n</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4630" href="Data.Fin.Base.html#4615" class="Bound">n</a><a id="4631" class="Symbol">)</a> <a id="4633" class="Symbol">→</a> <a id="4635" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4639" href="Data.Fin.Base.html#998" class="Generalizable">m</a>
<a id="4641" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="4650" href="Data.Fin.Base.html#4650" class="Bound">n</a> <a id="4652" class="Symbol">=</a> <a id="4654" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4660" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4662" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4670" href="Data.Fin.Base.html#4650" class="Bound">n</a>

<a id="remainder"></a><a id="4673" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="4683" class="Symbol">:</a> <a id="4685" class="Symbol">∀</a> <a id="4687" href="Data.Fin.Base.html#4687" class="Bound">n</a> <a id="4689" class="Symbol">→</a> <a id="4691" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4695" class="Symbol">(</a><a id="4696" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4698" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4702" href="Data.Fin.Base.html#4687" class="Bound">n</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4711" href="Data.Fin.Base.html#4687" class="Bound">n</a>
<a id="4713" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="4723" class="Symbol">{</a><a id="4724" href="Data.Fin.Base.html#4724" class="Bound">m</a><a id="4725" class="Symbol">}</a> <a id="4727" href="Data.Fin.Base.html#4727" class="Bound">n</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4737" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4739" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="4747" class="Symbol">{</a><a id="4748" href="Data.Fin.Base.html#4724" class="Bound">m</a><a id="4749" class="Symbol">}</a> <a id="4751" href="Data.Fin.Base.html#4727" class="Bound">n</a>

<a id="4754" class="Comment">-- inverse of remQuot</a>
<a id="combine"></a><a id="4776" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4784" class="Symbol">:</a> <a id="4786" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4790" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4792" class="Symbol">→</a> <a id="4794" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4798" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4806" class="Symbol">(</a><a id="4807" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4809" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4813" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="4814" class="Symbol">)</a>
<a id="4816" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4824" class="Symbol">{</a><a id="4825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4829" href="Data.Fin.Base.html#4829" class="Bound">m</a><a id="4830" class="Symbol">}</a> <a id="4832" class="Symbol">{</a><a id="4833" href="Data.Fin.Base.html#4833" class="Bound">n</a><a id="4834" class="Symbol">}</a> <a id="4836" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="4844" href="Data.Fin.Base.html#4844" class="Bound">j</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Data.Fin.Base.html#4844" class="Bound">j</a> <a id="4850" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Data.Fin.Base.html#4829" class="Bound">m</a> <a id="4856" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="4860" href="Data.Fin.Base.html#4833" class="Bound">n</a><a id="4861" class="Symbol">)</a>
<a id="4863" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4871" class="Symbol">{</a><a id="4872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4876" href="Data.Fin.Base.html#4876" class="Bound">m</a><a id="4877" class="Symbol">}</a> <a id="4879" class="Symbol">{</a><a id="4880" href="Data.Fin.Base.html#4880" class="Bound">n</a><a id="4881" class="Symbol">}</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4888" href="Data.Fin.Base.html#4888" class="Bound">i</a><a id="4889" class="Symbol">)</a> <a id="4891" href="Data.Fin.Base.html#4891" class="Bound">j</a> <a id="4893" class="Symbol">=</a> <a id="4895" href="Data.Fin.Base.html#4880" class="Bound">n</a> <a id="4897" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="4909" href="Data.Fin.Base.html#4888" class="Bound">i</a> <a id="4911" href="Data.Fin.Base.html#4891" class="Bound">j</a><a id="4912" class="Symbol">)</a>

<a id="4915" class="Comment">-- Next in progression after splitAt and remQuot</a>
<a id="finToFun"></a><a id="4964" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="4973" class="Symbol">:</a> <a id="4975" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="4982" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="4986" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="4987" class="Symbol">)</a> <a id="4989" class="Symbol">→</a> <a id="4991" class="Symbol">(</a><a id="4992" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4996" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="4998" class="Symbol">→</a> <a id="5000" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5004" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="5005" class="Symbol">)</a>
<a id="5007" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="5016" class="Symbol">{</a><a id="5017" href="Data.Fin.Base.html#5017" class="Bound">m</a><a id="5018" class="Symbol">}</a> <a id="5020" class="Symbol">{</a><a id="5021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5025" href="Data.Fin.Base.html#5025" class="Bound">n</a><a id="5026" class="Symbol">}</a> <a id="5028" href="Data.Fin.Base.html#5028" class="Bound">i</a> <a id="5030" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5038" class="Symbol">=</a> <a id="5040" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="5049" class="Symbol">(</a><a id="5050" href="Data.Fin.Base.html#5017" class="Bound">m</a> <a id="5052" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="5056" href="Data.Fin.Base.html#5025" class="Bound">n</a><a id="5057" class="Symbol">)</a> <a id="5059" href="Data.Fin.Base.html#5028" class="Bound">i</a>
<a id="5061" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="5070" class="Symbol">{</a><a id="5071" href="Data.Fin.Base.html#5071" class="Bound">m</a><a id="5072" class="Symbol">}</a> <a id="5074" class="Symbol">{</a><a id="5075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5079" href="Data.Fin.Base.html#5079" class="Bound">n</a><a id="5080" class="Symbol">}</a> <a id="5082" href="Data.Fin.Base.html#5082" class="Bound">i</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5089" href="Data.Fin.Base.html#5089" class="Bound">j</a><a id="5090" class="Symbol">)</a> <a id="5092" class="Symbol">=</a> <a id="5094" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="5103" class="Symbol">(</a><a id="5104" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Data.Fin.Base.html#5071" class="Bound">m</a><a id="5116" class="Symbol">}</a> <a id="5118" class="Symbol">(</a><a id="5119" href="Data.Fin.Base.html#5071" class="Bound">m</a> <a id="5121" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="5125" href="Data.Fin.Base.html#5079" class="Bound">n</a><a id="5126" class="Symbol">)</a> <a id="5128" href="Data.Fin.Base.html#5082" class="Bound">i</a><a id="5129" class="Symbol">)</a> <a id="5131" href="Data.Fin.Base.html#5089" class="Bound">j</a>

<a id="5134" class="Comment">-- inverse of above function</a>
<a id="funToFin"></a><a id="5163" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5172" class="Symbol">:</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5179" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="5181" class="Symbol">→</a> <a id="5183" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5187" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="5188" class="Symbol">)</a> <a id="5190" class="Symbol">→</a> <a id="5192" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5196" class="Symbol">(</a><a id="5197" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="5199" href="Data.Nat.Base.html#6567" class="Function Operator">ℕ.^</a> <a id="5203" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="5204" class="Symbol">)</a>
<a id="5206" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5215" class="Symbol">{</a><a id="5216" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5220" class="Symbol">}</a>  <a id="5223" href="Data.Fin.Base.html#5223" class="Bound">f</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="5232" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5241" class="Symbol">{</a><a id="5242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5246" href="Data.Fin.Base.html#5246" class="Bound">m</a><a id="5247" class="Symbol">}</a> <a id="5249" href="Data.Fin.Base.html#5249" class="Bound">f</a> <a id="5251" class="Symbol">=</a> <a id="5253" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Data.Fin.Base.html#5249" class="Bound">f</a> <a id="5264" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="5268" class="Symbol">)</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Data.Fin.Base.html#5249" class="Bound">f</a> <a id="5283" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5285" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="5288" class="Symbol">))</a>

<a id="5292" class="Comment">------------------------------------------------------------------------</a>
<a id="5365" class="Comment">-- Operations</a>

<a id="5380" class="Comment">-- Folds.</a>

<a id="fold"></a><a id="5391" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5396" class="Symbol">:</a> <a id="5398" class="Symbol">∀</a> <a id="5400" class="Symbol">{</a><a id="5401" href="Data.Fin.Base.html#5401" class="Bound">t</a><a id="5402" class="Symbol">}</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5407" class="Symbol">:</a> <a id="5409" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5417" href="Data.Fin.Base.html#5401" class="Bound">t</a><a id="5418" class="Symbol">)</a> <a id="5420" class="Symbol">{</a><a id="5421" href="Data.Fin.Base.html#5421" class="Bound">m</a><a id="5422" class="Symbol">}</a> <a id="5424" class="Symbol">→</a>
       <a id="5433" class="Symbol">(∀</a> <a id="5436" class="Symbol">{</a><a id="5437" href="Data.Fin.Base.html#5437" class="Bound">n</a><a id="5438" class="Symbol">}</a> <a id="5440" class="Symbol">→</a> <a id="5442" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5444" href="Data.Fin.Base.html#5437" class="Bound">n</a> <a id="5446" class="Symbol">→</a> <a id="5448" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5450" class="Symbol">(</a><a id="5451" class="InductiveConstructor">suc</a> <a id="5455" href="Data.Fin.Base.html#5437" class="Bound">n</a><a id="5456" class="Symbol">))</a> <a id="5459" class="Symbol">→</a>
       <a id="5468" class="Symbol">(∀</a> <a id="5471" class="Symbol">{</a><a id="5472" href="Data.Fin.Base.html#5472" class="Bound">n</a><a id="5473" class="Symbol">}</a> <a id="5475" class="Symbol">→</a> <a id="5477" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5479" class="Symbol">(</a><a id="5480" class="InductiveConstructor">suc</a> <a id="5484" href="Data.Fin.Base.html#5472" class="Bound">n</a><a id="5485" class="Symbol">))</a> <a id="5488" class="Symbol">→</a>
       <a id="5497" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5501" href="Data.Fin.Base.html#5421" class="Bound">m</a> <a id="5503" class="Symbol">→</a> <a id="5505" href="Data.Fin.Base.html#5405" class="Bound">T</a> <a id="5507" href="Data.Fin.Base.html#5421" class="Bound">m</a>
<a id="5509" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5514" href="Data.Fin.Base.html#5514" class="Bound">T</a> <a id="5516" href="Data.Fin.Base.html#5516" class="Bound">f</a> <a id="5518" href="Data.Fin.Base.html#5518" class="Bound">x</a> <a id="5520" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5528" class="Symbol">=</a> <a id="5530" href="Data.Fin.Base.html#5518" class="Bound">x</a>
<a id="5532" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5537" href="Data.Fin.Base.html#5537" class="Bound">T</a> <a id="5539" href="Data.Fin.Base.html#5539" class="Bound">f</a> <a id="5541" href="Data.Fin.Base.html#5541" class="Bound">x</a> <a id="5543" class="Symbol">(</a><a id="5544" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5548" href="Data.Fin.Base.html#5548" class="Bound">i</a><a id="5549" class="Symbol">)</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Data.Fin.Base.html#5539" class="Bound">f</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Data.Fin.Base.html#5391" class="Function">fold</a> <a id="5561" href="Data.Fin.Base.html#5537" class="Bound">T</a> <a id="5563" href="Data.Fin.Base.html#5539" class="Bound">f</a> <a id="5565" href="Data.Fin.Base.html#5541" class="Bound">x</a> <a id="5567" href="Data.Fin.Base.html#5548" class="Bound">i</a><a id="5568" class="Symbol">)</a>

<a id="fold′"></a><a id="5571" href="Data.Fin.Base.html#5571" class="Function">fold′</a> <a id="5577" class="Symbol">:</a> <a id="5579" class="Symbol">∀</a> <a id="5581" class="Symbol">{</a><a id="5582" href="Data.Fin.Base.html#5582" class="Bound">n</a> <a id="5584" href="Data.Fin.Base.html#5584" class="Bound">t</a><a id="5585" class="Symbol">}</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5590" class="Symbol">:</a> <a id="5592" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5596" class="Symbol">(</a><a id="5597" class="InductiveConstructor">suc</a> <a id="5601" href="Data.Fin.Base.html#5582" class="Bound">n</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">→</a> <a id="5606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5610" href="Data.Fin.Base.html#5584" class="Bound">t</a><a id="5611" class="Symbol">)</a> <a id="5613" class="Symbol">→</a>
        <a id="5623" class="Symbol">(∀</a> <a id="5626" href="Data.Fin.Base.html#5626" class="Bound">i</a> <a id="5628" class="Symbol">→</a> <a id="5630" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5632" class="Symbol">(</a><a id="5633" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="5641" href="Data.Fin.Base.html#5626" class="Bound">i</a><a id="5642" class="Symbol">)</a> <a id="5644" class="Symbol">→</a> <a id="5646" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5648" class="Symbol">(</a><a id="5649" class="InductiveConstructor">suc</a> <a id="5653" href="Data.Fin.Base.html#5626" class="Bound">i</a><a id="5654" class="Symbol">))</a> <a id="5657" class="Symbol">→</a>
        <a id="5667" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5669" class="InductiveConstructor">zero</a> <a id="5674" class="Symbol">→</a>
        <a id="5684" class="Symbol">∀</a> <a id="5686" href="Data.Fin.Base.html#5686" class="Bound">i</a> <a id="5688" class="Symbol">→</a> <a id="5690" href="Data.Fin.Base.html#5588" class="Bound">T</a> <a id="5692" href="Data.Fin.Base.html#5686" class="Bound">i</a>
<a id="5694" href="Data.Fin.Base.html#5571" class="Function">fold′</a>             <a id="5712" href="Data.Fin.Base.html#5712" class="Bound">T</a> <a id="5714" href="Data.Fin.Base.html#5714" class="Bound">f</a> <a id="5716" href="Data.Fin.Base.html#5716" class="Bound">x</a> <a id="5718" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="5727" class="Symbol">=</a> <a id="5729" href="Data.Fin.Base.html#5716" class="Bound">x</a>
<a id="5731" href="Data.Fin.Base.html#5571" class="Function">fold′</a> <a id="5737" class="Symbol">{</a><a id="5738" class="Argument">n</a> <a id="5740" class="Symbol">=</a> <a id="5742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5746" href="Data.Fin.Base.html#5746" class="Bound">n</a><a id="5747" class="Symbol">}</a> <a id="5749" href="Data.Fin.Base.html#5749" class="Bound">T</a> <a id="5751" href="Data.Fin.Base.html#5751" class="Bound">f</a> <a id="5753" href="Data.Fin.Base.html#5753" class="Bound">x</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5760" href="Data.Fin.Base.html#5760" class="Bound">i</a><a id="5761" class="Symbol">)</a>  <a id="5764" class="Symbol">=</a>
  <a id="5768" href="Data.Fin.Base.html#5751" class="Bound">f</a> <a id="5770" href="Data.Fin.Base.html#5760" class="Bound">i</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Data.Fin.Base.html#5571" class="Function">fold′</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Data.Fin.Base.html#5749" class="Bound">T</a> <a id="5782" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5784" href="Data.Fin.Base.html#3055" class="Function">inject₁</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">(</a><a id="5794" href="Data.Fin.Base.html#5751" class="Bound">f</a> <a id="5796" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5798" href="Data.Fin.Base.html#3055" class="Function">inject₁</a><a id="5805" class="Symbol">)</a> <a id="5807" href="Data.Fin.Base.html#5753" class="Bound">x</a> <a id="5809" href="Data.Fin.Base.html#5760" class="Bound">i</a><a id="5810" class="Symbol">)</a>

<a id="5813" class="Comment">-- Lifts functions.</a>

<a id="lift"></a><a id="5834" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5839" class="Symbol">:</a> <a id="5841" class="Symbol">∀</a> <a id="5843" href="Data.Fin.Base.html#5843" class="Bound">k</a> <a id="5845" class="Symbol">→</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5852" href="Data.Fin.Base.html#998" class="Generalizable">m</a> <a id="5854" class="Symbol">→</a> <a id="5856" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5860" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="5861" class="Symbol">)</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Data.Fin.Base.html#5843" class="Bound">k</a> <a id="5872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5876" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="5877" class="Symbol">)</a> <a id="5879" class="Symbol">→</a> <a id="5881" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Data.Fin.Base.html#5843" class="Bound">k</a> <a id="5888" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5892" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="5893" class="Symbol">)</a>
<a id="5895" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5900" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5908" href="Data.Fin.Base.html#5908" class="Bound">f</a> <a id="5910" href="Data.Fin.Base.html#5910" class="Bound">i</a>       <a id="5918" class="Symbol">=</a> <a id="5920" href="Data.Fin.Base.html#5908" class="Bound">f</a> <a id="5922" href="Data.Fin.Base.html#5910" class="Bound">i</a>
<a id="5924" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5934" href="Data.Fin.Base.html#5934" class="Bound">k</a><a id="5935" class="Symbol">)</a> <a id="5937" href="Data.Fin.Base.html#5937" class="Bound">f</a> <a id="5939" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5947" class="Symbol">=</a> <a id="5949" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="5954" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5964" href="Data.Fin.Base.html#5964" class="Bound">k</a><a id="5965" class="Symbol">)</a> <a id="5967" href="Data.Fin.Base.html#5967" class="Bound">f</a> <a id="5969" class="Symbol">(</a><a id="5970" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5974" href="Data.Fin.Base.html#5974" class="Bound">i</a><a id="5975" class="Symbol">)</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="5989" href="Data.Fin.Base.html#5964" class="Bound">k</a> <a id="5991" href="Data.Fin.Base.html#5967" class="Bound">f</a> <a id="5993" href="Data.Fin.Base.html#5974" class="Bound">i</a><a id="5994" class="Symbol">)</a>

<a id="5997" class="Comment">-- &quot;i&quot; + &quot;j&quot; = &quot;i + j&quot;.</a>

<a id="6022" class="Keyword">infixl</a> <a id="6029" class="Number">6</a> <a id="6031" href="Data.Fin.Base.html#6036" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="6036" href="Data.Fin.Base.html#6036" class="Function Operator">_+_</a> <a id="6040" class="Symbol">:</a> <a id="6042" class="Symbol">∀</a> <a id="6044" class="Symbol">(</a><a id="6045" href="Data.Fin.Base.html#6045" class="Bound">i</a> <a id="6047" class="Symbol">:</a> <a id="6049" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6053" href="Data.Fin.Base.html#998" class="Generalizable">m</a><a id="6054" class="Symbol">)</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Data.Fin.Base.html#6057" class="Bound">j</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6065" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6066" class="Symbol">)</a> <a id="6068" class="Symbol">→</a> <a id="6070" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6074" class="Symbol">(</a><a id="6075" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6079" href="Data.Fin.Base.html#6045" class="Bound">i</a> <a id="6081" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="6085" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6086" class="Symbol">)</a>
<a id="6088" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="6094" href="Data.Fin.Base.html#6036" class="Function Operator">+</a> <a id="6096" href="Data.Fin.Base.html#6096" class="Bound">j</a> <a id="6098" class="Symbol">=</a> <a id="6100" href="Data.Fin.Base.html#6096" class="Bound">j</a>
<a id="6102" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6106" href="Data.Fin.Base.html#6106" class="Bound">i</a> <a id="6108" href="Data.Fin.Base.html#6036" class="Function Operator">+</a> <a id="6110" href="Data.Fin.Base.html#6110" class="Bound">j</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Data.Fin.Base.html#6106" class="Bound">i</a> <a id="6121" href="Data.Fin.Base.html#6036" class="Function Operator">+</a> <a id="6123" href="Data.Fin.Base.html#6110" class="Bound">j</a><a id="6124" class="Symbol">)</a>

<a id="6127" class="Comment">-- &quot;i&quot; - &quot;j&quot; = &quot;i ∸ j&quot;.</a>

<a id="6152" class="Keyword">infixl</a> <a id="6159" class="Number">6</a> <a id="6161" href="Data.Fin.Base.html#6166" class="Function Operator">_-_</a>

<a id="_-_"></a><a id="6166" href="Data.Fin.Base.html#6166" class="Function Operator">_-_</a> <a id="6170" class="Symbol">:</a> <a id="6172" class="Symbol">∀</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Data.Fin.Base.html#6175" class="Bound">i</a> <a id="6177" class="Symbol">:</a> <a id="6179" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6183" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6184" class="Symbol">)</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Data.Fin.Base.html#6187" class="Bound">j</a> <a id="6189" class="Symbol">:</a> <a id="6191" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="6196" class="Symbol">(</a><a id="6197" class="InductiveConstructor">suc</a> <a id="6201" href="Data.Fin.Base.html#6175" class="Bound">i</a><a id="6202" class="Symbol">))</a> <a id="6205" class="Symbol">→</a> <a id="6207" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6211" class="Symbol">(</a><a id="6212" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="6214" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="6218" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6222" href="Data.Fin.Base.html#6187" class="Bound">j</a><a id="6223" class="Symbol">)</a>
<a id="6225" href="Data.Fin.Base.html#6225" class="Bound">i</a>     <a id="6231" href="Data.Fin.Base.html#6166" class="Function Operator">-</a> <a id="6233" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="6240" class="Symbol">=</a> <a id="6242" href="Data.Fin.Base.html#6225" class="Bound">i</a>
<a id="6244" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6248" href="Data.Fin.Base.html#6248" class="Bound">i</a> <a id="6250" href="Data.Fin.Base.html#6166" class="Function Operator">-</a> <a id="6252" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6256" href="Data.Fin.Base.html#6256" class="Bound">j</a>  <a id="6259" class="Symbol">=</a> <a id="6261" href="Data.Fin.Base.html#6248" class="Bound">i</a> <a id="6263" href="Data.Fin.Base.html#6166" class="Function Operator">-</a> <a id="6265" href="Data.Fin.Base.html#6256" class="Bound">j</a>

<a id="6268" class="Comment">-- m ℕ- &quot;i&quot; = &quot;m ∸ i&quot;.</a>

<a id="6292" class="Keyword">infixl</a> <a id="6299" class="Number">6</a> <a id="6301" href="Data.Fin.Base.html#6307" class="Function Operator">_ℕ-_</a>

<a id="_ℕ-_"></a><a id="6307" href="Data.Fin.Base.html#6307" class="Function Operator">_ℕ-_</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Data.Fin.Base.html#6315" class="Bound">n</a> <a id="6317" class="Symbol">:</a> <a id="6319" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6320" class="Symbol">)</a> <a id="6322" class="Symbol">(</a><a id="6323" href="Data.Fin.Base.html#6323" class="Bound">j</a> <a id="6325" class="Symbol">:</a> <a id="6327" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6331" class="Symbol">(</a><a id="6332" class="InductiveConstructor">suc</a> <a id="6336" href="Data.Fin.Base.html#6315" class="Bound">n</a><a id="6337" class="Symbol">))</a> <a id="6340" class="Symbol">→</a> <a id="6342" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6346" class="Symbol">(</a><a id="6347" class="InductiveConstructor">suc</a> <a id="6351" href="Data.Fin.Base.html#6315" class="Bound">n</a> <a id="6353" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="6357" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6361" href="Data.Fin.Base.html#6323" class="Bound">j</a><a id="6362" class="Symbol">)</a>
<a id="6364" href="Data.Fin.Base.html#6364" class="Bound">n</a>     <a id="6370" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="6373" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="6380" class="Symbol">=</a> <a id="6382" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="6388" href="Data.Fin.Base.html#6364" class="Bound">n</a>
<a id="6390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6394" href="Data.Fin.Base.html#6394" class="Bound">n</a> <a id="6396" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="6399" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6403" href="Data.Fin.Base.html#6403" class="Bound">i</a>  <a id="6406" class="Symbol">=</a> <a id="6408" href="Data.Fin.Base.html#6394" class="Bound">n</a> <a id="6410" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="6413" href="Data.Fin.Base.html#6403" class="Bound">i</a>

<a id="6416" class="Comment">-- m ℕ-ℕ &quot;i&quot; = m ∸ i.</a>

<a id="6439" class="Keyword">infixl</a> <a id="6446" class="Number">6</a> <a id="6448" href="Data.Fin.Base.html#6455" class="Function Operator">_ℕ-ℕ_</a>

<a id="_ℕ-ℕ_"></a><a id="6455" href="Data.Fin.Base.html#6455" class="Function Operator">_ℕ-ℕ_</a> <a id="6461" class="Symbol">:</a> <a id="6463" class="Symbol">(</a><a id="6464" href="Data.Fin.Base.html#6464" class="Bound">n</a> <a id="6466" class="Symbol">:</a> <a id="6468" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6469" class="Symbol">)</a> <a id="6471" class="Symbol">→</a> <a id="6473" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6477" class="Symbol">(</a><a id="6478" class="InductiveConstructor">suc</a> <a id="6482" href="Data.Fin.Base.html#6464" class="Bound">n</a><a id="6483" class="Symbol">)</a> <a id="6485" class="Symbol">→</a> <a id="6487" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6489" href="Data.Fin.Base.html#6489" class="Bound">n</a>     <a id="6495" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="6499" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="6506" class="Symbol">=</a> <a id="6508" href="Data.Fin.Base.html#6489" class="Bound">n</a>
<a id="6510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6514" href="Data.Fin.Base.html#6514" class="Bound">n</a> <a id="6516" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="6520" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6524" href="Data.Fin.Base.html#6524" class="Bound">i</a>  <a id="6527" class="Symbol">=</a> <a id="6529" href="Data.Fin.Base.html#6514" class="Bound">n</a> <a id="6531" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="6535" href="Data.Fin.Base.html#6524" class="Bound">i</a>

<a id="6538" class="Comment">-- pred &quot;i&quot; = &quot;pred i&quot;.</a>

<a id="pred"></a><a id="6563" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="6568" class="Symbol">:</a> <a id="6570" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6574" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="6576" class="Symbol">→</a> <a id="6578" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6582" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="6584" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="6589" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6597" class="Symbol">=</a> <a id="6599" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="6604" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="6609" class="Symbol">(</a><a id="6610" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6614" href="Data.Fin.Base.html#6614" class="Bound">i</a><a id="6615" class="Symbol">)</a> <a id="6617" class="Symbol">=</a> <a id="6619" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="6627" href="Data.Fin.Base.html#6614" class="Bound">i</a>

<a id="6630" class="Comment">-- opposite &quot;i&quot; = &quot;n - i&quot; (i.e. the additive inverse).</a>

<a id="opposite"></a><a id="6686" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6695" class="Symbol">:</a> <a id="6697" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6701" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="6703" class="Symbol">→</a> <a id="6705" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6709" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="6711" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6720" class="Symbol">{</a><a id="6721" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6725" href="Data.Fin.Base.html#6725" class="Bound">n</a><a id="6726" class="Symbol">}</a> <a id="6728" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6736" class="Symbol">=</a> <a id="6738" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="6744" href="Data.Fin.Base.html#6725" class="Bound">n</a>
<a id="6746" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6755" class="Symbol">{</a><a id="6756" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6760" href="Data.Fin.Base.html#6760" class="Bound">n</a><a id="6761" class="Symbol">}</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6768" href="Data.Fin.Base.html#6768" class="Bound">i</a><a id="6769" class="Symbol">)</a> <a id="6771" class="Symbol">=</a> <a id="6773" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="6781" class="Symbol">(</a><a id="6782" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="6791" href="Data.Fin.Base.html#6768" class="Bound">i</a><a id="6792" class="Symbol">)</a>

<a id="6795" class="Comment">-- The function f(i,j) = if j&gt;i then j-1 else j</a>
<a id="6843" class="Comment">-- This is a variant of the thick function from Conor</a>
<a id="6897" class="Comment">-- McBride&#39;s &quot;First-order unification by structural recursion&quot;.</a>

<a id="punchOut"></a><a id="6962" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="6971" class="Symbol">:</a> <a id="6973" class="Symbol">∀</a> <a id="6975" class="Symbol">{</a><a id="6976" href="Data.Fin.Base.html#6976" class="Bound">i</a> <a id="6978" href="Data.Fin.Base.html#6978" class="Bound">j</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6986" class="Symbol">(</a><a id="6987" class="InductiveConstructor">suc</a> <a id="6991" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="6992" class="Symbol">)}</a> <a id="6995" class="Symbol">→</a> <a id="6997" href="Data.Fin.Base.html#6976" class="Bound">i</a> <a id="6999" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7001" href="Data.Fin.Base.html#6978" class="Bound">j</a> <a id="7003" class="Symbol">→</a> <a id="7005" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7009" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="7011" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7020" class="Symbol">{_}</a>     <a id="7028" class="Symbol">{</a><a id="7029" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7033" class="Symbol">}</a>   <a id="7037" class="Symbol">{</a><a id="7038" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7042" class="Symbol">}</a>  <a id="7045" href="Data.Fin.Base.html#7045" class="Bound">i≢j</a> <a id="7049" class="Symbol">=</a> <a id="7051" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="7065" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7070" href="Data.Fin.Base.html#7045" class="Bound">i≢j</a>
<a id="7074" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7083" class="Symbol">{_}</a>     <a id="7091" class="Symbol">{</a><a id="7092" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7096" class="Symbol">}</a>   <a id="7100" class="Symbol">{</a><a id="7101" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7105" href="Data.Fin.Base.html#7105" class="Bound">j</a><a id="7106" class="Symbol">}</a> <a id="7108" class="Symbol">_</a>   <a id="7112" class="Symbol">=</a> <a id="7114" href="Data.Fin.Base.html#7105" class="Bound">j</a>
<a id="7116" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7125" class="Symbol">{</a><a id="7126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7130" class="Symbol">_}</a> <a id="7133" class="Symbol">{</a><a id="7134" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7138" href="Data.Fin.Base.html#7138" class="Bound">i</a><a id="7139" class="Symbol">}</a>  <a id="7142" class="Symbol">{</a><a id="7143" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="7147" class="Symbol">}</a>  <a id="7150" class="Symbol">_</a>   <a id="7154" class="Symbol">=</a> <a id="7156" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="7161" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7170" class="Symbol">{</a><a id="7171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7175" class="Symbol">_}</a> <a id="7178" class="Symbol">{</a><a id="7179" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7183" href="Data.Fin.Base.html#7183" class="Bound">i</a><a id="7184" class="Symbol">}</a>  <a id="7187" class="Symbol">{</a><a id="7188" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7192" href="Data.Fin.Base.html#7192" class="Bound">j</a><a id="7193" class="Symbol">}</a> <a id="7195" href="Data.Fin.Base.html#7195" class="Bound">i≢j</a> <a id="7199" class="Symbol">=</a> <a id="7201" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Data.Fin.Base.html#7195" class="Bound">i≢j</a> <a id="7220" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7222" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7227" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="7230" class="Symbol">))</a>

<a id="7234" class="Comment">-- The function f(i,j) = if j≥i then j+1 else j</a>

<a id="punchIn"></a><a id="7283" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7291" class="Symbol">:</a> <a id="7293" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7297" class="Symbol">(</a><a id="7298" class="InductiveConstructor">suc</a> <a id="7302" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="7303" class="Symbol">)</a> <a id="7305" class="Symbol">→</a> <a id="7307" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7311" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="7313" class="Symbol">→</a> <a id="7315" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7319" class="Symbol">(</a><a id="7320" class="InductiveConstructor">suc</a> <a id="7324" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="7325" class="Symbol">)</a>
<a id="7327" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7335" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7343" href="Data.Fin.Base.html#7343" class="Bound">j</a>       <a id="7351" class="Symbol">=</a> <a id="7353" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7357" href="Data.Fin.Base.html#7343" class="Bound">j</a>
<a id="7359" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7367" class="Symbol">(</a><a id="7368" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7372" href="Data.Fin.Base.html#7372" class="Bound">i</a><a id="7373" class="Symbol">)</a> <a id="7375" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7383" class="Symbol">=</a> <a id="7385" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="7390" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7398" class="Symbol">(</a><a id="7399" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7403" href="Data.Fin.Base.html#7403" class="Bound">i</a><a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7411" href="Data.Fin.Base.html#7411" class="Bound">j</a><a id="7412" class="Symbol">)</a> <a id="7414" class="Symbol">=</a> <a id="7416" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7429" href="Data.Fin.Base.html#7403" class="Bound">i</a> <a id="7431" href="Data.Fin.Base.html#7411" class="Bound">j</a><a id="7432" class="Symbol">)</a>

<a id="7435" class="Comment">-- The function f(i,j) such that f(i,j) = if j≤i then j else j-1</a>

<a id="pinch"></a><a id="7501" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7507" class="Symbol">:</a> <a id="7509" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7513" href="Data.Fin.Base.html#1000" class="Generalizable">n</a> <a id="7515" class="Symbol">→</a> <a id="7517" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7521" class="Symbol">(</a><a id="7522" class="InductiveConstructor">suc</a> <a id="7526" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="7527" class="Symbol">)</a> <a id="7529" class="Symbol">→</a> <a id="7531" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7535" href="Data.Fin.Base.html#1000" class="Generalizable">n</a>
<a id="7537" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7543" class="Symbol">{</a><a id="7544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7548" href="Data.Fin.Base.html#7548" class="Bound">n</a><a id="7549" class="Symbol">}</a> <a id="7551" class="Symbol">_</a>       <a id="7559" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7567" class="Symbol">=</a> <a id="7569" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="7574" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7580" class="Symbol">{</a><a id="7581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7585" href="Data.Fin.Base.html#7585" class="Bound">n</a><a id="7586" class="Symbol">}</a> <a id="7588" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7596" class="Symbol">(</a><a id="7597" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7601" href="Data.Fin.Base.html#7601" class="Bound">j</a><a id="7602" class="Symbol">)</a> <a id="7604" class="Symbol">=</a> <a id="7606" href="Data.Fin.Base.html#7601" class="Bound">j</a>
<a id="7608" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7614" class="Symbol">{</a><a id="7615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7619" href="Data.Fin.Base.html#7619" class="Bound">n</a><a id="7620" class="Symbol">}</a> <a id="7622" class="Symbol">(</a><a id="7623" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7627" href="Data.Fin.Base.html#7627" class="Bound">i</a><a id="7628" class="Symbol">)</a> <a id="7630" class="Symbol">(</a><a id="7631" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7635" href="Data.Fin.Base.html#7635" class="Bound">j</a><a id="7636" class="Symbol">)</a> <a id="7638" class="Symbol">=</a> <a id="7640" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7644" class="Symbol">(</a><a id="7645" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="7651" href="Data.Fin.Base.html#7627" class="Bound">i</a> <a id="7653" href="Data.Fin.Base.html#7635" class="Bound">j</a><a id="7654" class="Symbol">)</a>

<a id="7657" class="Comment">------------------------------------------------------------------------</a>
<a id="7730" class="Comment">-- Order relations</a>

<a id="7750" class="Keyword">infix</a> <a id="7756" class="Number">4</a> <a id="7758" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="7762" href="Data.Fin.Base.html#7826" class="Function Operator">_≥_</a> <a id="7766" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="7770" href="Data.Fin.Base.html#7912" class="Function Operator">_&gt;_</a> <a id="7774" href="Data.Fin.Base.html#7955" class="Function Operator">_≰_</a> <a id="7778" href="Data.Fin.Base.html#8003" class="Function Operator">_≮_</a>

<a id="_≤_"></a><a id="7783" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="7787" class="Symbol">:</a> <a id="7789" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7794" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7798" href="Level.html#521" class="Function">0ℓ</a>
<a id="7801" href="Data.Fin.Base.html#7801" class="Bound">i</a> <a id="7803" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="7805" href="Data.Fin.Base.html#7805" class="Bound">j</a> <a id="7807" class="Symbol">=</a> <a id="7809" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7813" href="Data.Fin.Base.html#7801" class="Bound">i</a> <a id="7815" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="7819" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7823" href="Data.Fin.Base.html#7805" class="Bound">j</a>

<a id="_≥_"></a><a id="7826" href="Data.Fin.Base.html#7826" class="Function Operator">_≥_</a> <a id="7830" class="Symbol">:</a> <a id="7832" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7837" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7841" href="Level.html#521" class="Function">0ℓ</a>
<a id="7844" href="Data.Fin.Base.html#7844" class="Bound">i</a> <a id="7846" href="Data.Fin.Base.html#7826" class="Function Operator">≥</a> <a id="7848" href="Data.Fin.Base.html#7848" class="Bound">j</a> <a id="7850" class="Symbol">=</a> <a id="7852" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7856" href="Data.Fin.Base.html#7844" class="Bound">i</a> <a id="7858" href="Data.Nat.Base.html#2265" class="Function Operator">ℕ.≥</a> <a id="7862" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7866" href="Data.Fin.Base.html#7848" class="Bound">j</a>

<a id="_&lt;_"></a><a id="7869" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="7873" class="Symbol">:</a> <a id="7875" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7880" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7884" href="Level.html#521" class="Function">0ℓ</a>
<a id="7887" href="Data.Fin.Base.html#7887" class="Bound">i</a> <a id="7889" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="7891" href="Data.Fin.Base.html#7891" class="Bound">j</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7899" href="Data.Fin.Base.html#7887" class="Bound">i</a> <a id="7901" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="7905" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7909" href="Data.Fin.Base.html#7891" class="Bound">j</a>

<a id="_&gt;_"></a><a id="7912" href="Data.Fin.Base.html#7912" class="Function Operator">_&gt;_</a> <a id="7916" class="Symbol">:</a> <a id="7918" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="7923" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7927" href="Level.html#521" class="Function">0ℓ</a>
<a id="7930" href="Data.Fin.Base.html#7930" class="Bound">i</a> <a id="7932" href="Data.Fin.Base.html#7912" class="Function Operator">&gt;</a> <a id="7934" href="Data.Fin.Base.html#7934" class="Bound">j</a> <a id="7936" class="Symbol">=</a> <a id="7938" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7942" href="Data.Fin.Base.html#7930" class="Bound">i</a> <a id="7944" href="Data.Nat.Base.html#2295" class="Function Operator">ℕ.&gt;</a> <a id="7948" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7952" href="Data.Fin.Base.html#7934" class="Bound">j</a>

<a id="_≰_"></a><a id="7955" href="Data.Fin.Base.html#7955" class="Function Operator">_≰_</a> <a id="7959" class="Symbol">:</a> <a id="7961" class="Symbol">∀</a> <a id="7963" class="Symbol">{</a><a id="7964" href="Data.Fin.Base.html#7964" class="Bound">n</a><a id="7965" class="Symbol">}</a> <a id="7967" class="Symbol">→</a> <a id="7969" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7978" href="Data.Fin.Base.html#7964" class="Bound">n</a><a id="7979" class="Symbol">)</a> <a id="7981" href="Level.html#521" class="Function">0ℓ</a>
<a id="7984" href="Data.Fin.Base.html#7984" class="Bound">i</a> <a id="7986" href="Data.Fin.Base.html#7955" class="Function Operator">≰</a> <a id="7988" href="Data.Fin.Base.html#7988" class="Bound">j</a> <a id="7990" class="Symbol">=</a> <a id="7992" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="7994" class="Symbol">(</a><a id="7995" href="Data.Fin.Base.html#7984" class="Bound">i</a> <a id="7997" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="7999" href="Data.Fin.Base.html#7988" class="Bound">j</a><a id="8000" class="Symbol">)</a>

<a id="_≮_"></a><a id="8003" href="Data.Fin.Base.html#8003" class="Function Operator">_≮_</a> <a id="8007" class="Symbol">:</a> <a id="8009" class="Symbol">∀</a> <a id="8011" class="Symbol">{</a><a id="8012" href="Data.Fin.Base.html#8012" class="Bound">n</a><a id="8013" class="Symbol">}</a> <a id="8015" class="Symbol">→</a> <a id="8017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8021" class="Symbol">(</a><a id="8022" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8026" href="Data.Fin.Base.html#8012" class="Bound">n</a><a id="8027" class="Symbol">)</a> <a id="8029" href="Level.html#521" class="Function">0ℓ</a>
<a id="8032" href="Data.Fin.Base.html#8032" class="Bound">i</a> <a id="8034" href="Data.Fin.Base.html#8003" class="Function Operator">≮</a> <a id="8036" href="Data.Fin.Base.html#8036" class="Bound">j</a> <a id="8038" class="Symbol">=</a> <a id="8040" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Data.Fin.Base.html#8032" class="Bound">i</a> <a id="8045" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="8047" href="Data.Fin.Base.html#8036" class="Bound">j</a><a id="8048" class="Symbol">)</a>

<a id="8051" class="Comment">------------------------------------------------------------------------</a>
<a id="8124" class="Comment">-- An ordering view.</a>

<a id="8146" class="Keyword">data</a> <a id="Ordering"></a><a id="8151" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8160" class="Symbol">{</a><a id="8161" href="Data.Fin.Base.html#8161" class="Bound">n</a> <a id="8163" class="Symbol">:</a> <a id="8165" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8166" class="Symbol">}</a> <a id="8168" class="Symbol">:</a> <a id="8170" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8174" href="Data.Fin.Base.html#8161" class="Bound">n</a> <a id="8176" class="Symbol">→</a> <a id="8178" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8182" href="Data.Fin.Base.html#8161" class="Bound">n</a> <a id="8184" class="Symbol">→</a> <a id="8186" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8190" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="8198" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8206" class="Symbol">:</a> <a id="8208" class="Symbol">∀</a> <a id="8210" href="Data.Fin.Base.html#8210" class="Bound">greatest</a> <a id="8219" class="Symbol">(</a><a id="8220" href="Data.Fin.Base.html#8220" class="Bound">least</a> <a id="8226" class="Symbol">:</a> <a id="8228" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="8233" href="Data.Fin.Base.html#8210" class="Bound">greatest</a><a id="8241" class="Symbol">)</a> <a id="8243" class="Symbol">→</a>
            <a id="8257" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8266" class="Symbol">(</a><a id="8267" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="8274" href="Data.Fin.Base.html#8220" class="Bound">least</a><a id="8279" class="Symbol">)</a> <a id="8281" href="Data.Fin.Base.html#8210" class="Bound">greatest</a>
  <a id="Ordering.equal"></a><a id="8292" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8300" class="Symbol">:</a> <a id="8302" class="Symbol">∀</a> <a id="8304" href="Data.Fin.Base.html#8304" class="Bound">i</a> <a id="8306" class="Symbol">→</a> <a id="8308" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8317" href="Data.Fin.Base.html#8304" class="Bound">i</a> <a id="8319" href="Data.Fin.Base.html#8304" class="Bound">i</a>
  <a id="Ordering.greater"></a><a id="8323" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8331" class="Symbol">:</a> <a id="8333" class="Symbol">∀</a> <a id="8335" href="Data.Fin.Base.html#8335" class="Bound">greatest</a> <a id="8344" class="Symbol">(</a><a id="8345" href="Data.Fin.Base.html#8345" class="Bound">least</a> <a id="8351" class="Symbol">:</a> <a id="8353" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="8358" href="Data.Fin.Base.html#8335" class="Bound">greatest</a><a id="8366" class="Symbol">)</a> <a id="8368" class="Symbol">→</a>
            <a id="8382" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8391" href="Data.Fin.Base.html#8335" class="Bound">greatest</a> <a id="8400" class="Symbol">(</a><a id="8401" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="8408" href="Data.Fin.Base.html#8345" class="Bound">least</a><a id="8413" class="Symbol">)</a>

<a id="compare"></a><a id="8416" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8424" class="Symbol">:</a> <a id="8426" class="Symbol">∀</a> <a id="8428" class="Symbol">(</a><a id="8429" href="Data.Fin.Base.html#8429" class="Bound">i</a> <a id="8431" href="Data.Fin.Base.html#8431" class="Bound">j</a> <a id="8433" class="Symbol">:</a> <a id="8435" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8439" href="Data.Fin.Base.html#1000" class="Generalizable">n</a><a id="8440" class="Symbol">)</a> <a id="8442" class="Symbol">→</a> <a id="8444" href="Data.Fin.Base.html#8151" class="Datatype">Ordering</a> <a id="8453" href="Data.Fin.Base.html#8429" class="Bound">i</a> <a id="8455" href="Data.Fin.Base.html#8431" class="Bound">j</a>
<a id="8457" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8465" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8473" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8481" class="Symbol">=</a> <a id="8483" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8491" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="8496" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8504" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8512" class="Symbol">(</a><a id="8513" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8517" href="Data.Fin.Base.html#8517" class="Bound">j</a><a id="8518" class="Symbol">)</a> <a id="8520" class="Symbol">=</a> <a id="8522" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8530" class="Symbol">(</a><a id="8531" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8535" href="Data.Fin.Base.html#8517" class="Bound">j</a><a id="8536" class="Symbol">)</a> <a id="8538" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="8543" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8551" class="Symbol">(</a><a id="8552" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8556" href="Data.Fin.Base.html#8556" class="Bound">i</a><a id="8557" class="Symbol">)</a> <a id="8559" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8567" class="Symbol">=</a> <a id="8569" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8582" href="Data.Fin.Base.html#8556" class="Bound">i</a><a id="8583" class="Symbol">)</a> <a id="8585" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="8590" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8603" href="Data.Fin.Base.html#8603" class="Bound">i</a><a id="8604" class="Symbol">)</a> <a id="8606" class="Symbol">(</a><a id="8607" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8611" href="Data.Fin.Base.html#8611" class="Bound">j</a><a id="8612" class="Symbol">)</a> <a id="8614" class="Keyword">with</a> <a id="8619" href="Data.Fin.Base.html#8416" class="Function">compare</a> <a id="8627" href="Data.Fin.Base.html#8603" class="Bound">i</a> <a id="8629" href="Data.Fin.Base.html#8611" class="Bound">j</a>
<a id="8631" class="Symbol">...</a> <a id="8635" class="Symbol">|</a> <a id="8637" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8645" href="Data.Fin.Base.html#8645" class="Bound">greatest</a> <a id="8654" href="Data.Fin.Base.html#8654" class="Bound">least</a> <a id="8660" class="Symbol">=</a> <a id="8662" href="Data.Fin.Base.html#8198" class="InductiveConstructor">less</a>    <a id="8670" class="Symbol">(</a><a id="8671" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8675" href="Data.Fin.Base.html#8645" class="Bound">greatest</a><a id="8683" class="Symbol">)</a> <a id="8685" class="Symbol">(</a><a id="8686" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8690" href="Data.Fin.Base.html#8654" class="Bound">least</a><a id="8695" class="Symbol">)</a>
<a id="8697" class="Symbol">...</a> <a id="8701" class="Symbol">|</a> <a id="8703" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8711" href="Data.Fin.Base.html#8711" class="Bound">greatest</a> <a id="8720" href="Data.Fin.Base.html#8720" class="Bound">least</a> <a id="8726" class="Symbol">=</a> <a id="8728" href="Data.Fin.Base.html#8323" class="InductiveConstructor">greater</a> <a id="8736" class="Symbol">(</a><a id="8737" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8741" href="Data.Fin.Base.html#8711" class="Bound">greatest</a><a id="8749" class="Symbol">)</a> <a id="8751" class="Symbol">(</a><a id="8752" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8756" href="Data.Fin.Base.html#8720" class="Bound">least</a><a id="8761" class="Symbol">)</a>
<a id="8763" class="Symbol">...</a> <a id="8767" class="Symbol">|</a> <a id="8769" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8777" href="Data.Fin.Base.html#8777" class="Bound">i</a>              <a id="8792" class="Symbol">=</a> <a id="8794" href="Data.Fin.Base.html#8292" class="InductiveConstructor">equal</a>   <a id="8802" class="Symbol">(</a><a id="8803" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8807" href="Data.Fin.Base.html#8777" class="Bound">i</a><a id="8808" class="Symbol">)</a>


<a id="8812" class="Comment">------------------------------------------------------------------------</a>
<a id="8885" class="Comment">-- DEPRECATED NAMES</a>
<a id="8905" class="Comment">------------------------------------------------------------------------</a>
<a id="8978" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9049" class="Comment">-- not guaranteed.</a>

<a id="9069" class="Comment">-- Version 2.0</a>

<a id="raise"></a><a id="9085" href="Data.Fin.Base.html#9085" class="Function">raise</a> <a id="9091" class="Symbol">=</a> <a id="9093" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a>
<a id="9098" class="Symbol">{-#</a> <a id="9102" class="Keyword">WARNING_ON_USAGE</a> <a id="9119" class="Pragma">raise</a>
<a id="9125" class="String">&quot;Warning: raise was deprecated in v2.0.
Please use _↑ʳ_ instead.&quot;</a>
<a id="9191" class="Symbol">#-}</a>
<a id="inject+"></a><a id="9195" href="Data.Fin.Base.html#9195" class="Function">inject+</a> <a id="9203" class="Symbol">:</a> <a id="9205" class="Symbol">∀</a> <a id="9207" class="Symbol">{</a><a id="9208" href="Data.Fin.Base.html#9208" class="Bound">m</a><a id="9209" class="Symbol">}</a> <a id="9211" href="Data.Fin.Base.html#9211" class="Bound">n</a> <a id="9213" class="Symbol">→</a> <a id="9215" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9219" href="Data.Fin.Base.html#9208" class="Bound">m</a> <a id="9221" class="Symbol">→</a> <a id="9223" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9227" class="Symbol">(</a><a id="9228" href="Data.Fin.Base.html#9208" class="Bound">m</a> <a id="9230" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="9234" href="Data.Fin.Base.html#9211" class="Bound">n</a><a id="9235" class="Symbol">)</a>
<a id="9237" href="Data.Fin.Base.html#9195" class="Function">inject+</a> <a id="9245" href="Data.Fin.Base.html#9245" class="Bound">n</a> <a id="9247" href="Data.Fin.Base.html#9247" class="Bound">i</a> <a id="9249" class="Symbol">=</a> <a id="9251" href="Data.Fin.Base.html#9247" class="Bound">i</a> <a id="9253" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="9256" href="Data.Fin.Base.html#9245" class="Bound">n</a>
<a id="9258" class="Symbol">{-#</a> <a id="9262" class="Keyword">WARNING_ON_USAGE</a> <a id="9279" class="Pragma">inject+</a>
<a id="9287" class="String">&quot;Warning: inject+ was deprecated in v2.0.
Please use _↑ˡ_ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="9470" class="Symbol">#-}</a>

<a id="9475" class="Keyword">data</a> <a id="_≺_"></a><a id="9480" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a> <a id="9484" class="Symbol">:</a> <a id="9486" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9488" class="Symbol">→</a> <a id="9490" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9492" class="Symbol">→</a> <a id="9494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9498" class="Keyword">where</a>
  <a id="_≺_._≻toℕ_"></a><a id="9506" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">_≻toℕ_</a> <a id="9513" class="Symbol">:</a> <a id="9515" class="Symbol">∀</a> <a id="9517" href="Data.Fin.Base.html#9517" class="Bound">n</a> <a id="9519" class="Symbol">(</a><a id="9520" href="Data.Fin.Base.html#9520" class="Bound">i</a> <a id="9522" class="Symbol">:</a> <a id="9524" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9528" href="Data.Fin.Base.html#9517" class="Bound">n</a><a id="9529" class="Symbol">)</a> <a id="9531" class="Symbol">→</a> <a id="9533" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9537" href="Data.Fin.Base.html#9520" class="Bound">i</a> <a id="9539" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="9541" href="Data.Fin.Base.html#9517" class="Bound">n</a>

<a id="9544" class="Symbol">{-#</a> <a id="9548" class="Keyword">WARNING_ON_USAGE</a> <a id="9565" class="Pragma">_≺_</a>
<a id="9569" class="String">&quot;Warning: _≺_ was deprecated in v2.0.
Please use equivalent relation _&lt;_ instead.&quot;</a>
<a id="9652" class="Symbol">#-}</a>
<a id="9656" class="Symbol">{-#</a> <a id="9660" class="Keyword">WARNING_ON_USAGE</a> <a id="9677" class="Pragma">_≻toℕ_</a>
<a id="9684" class="String">&quot;Warning: _≻toℕ_ was deprecated in v2.0.
Please use toℕ&lt;n from Data.Fin.Properties instead.&quot;</a>
<a id="9777" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Fin.Patterns.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Patterns (Data.Fin.Patterns)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Fin.Patterns</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Patterns for Fin</a>
<a id="126" class="Comment">------------------------------------------------------------------------</a>

<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">OPTIONS</a> <a id="212" class="Pragma">--cubical-compatible</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Symbol">#-}</a>

<a id="245" class="Keyword">module</a> <a id="252" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="303" class="Keyword">using</a> <a id="309" class="Symbol">(</a><a id="310" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="313" class="Symbol">;</a> <a id="315" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="319" class="Symbol">;</a> <a id="321" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="324" class="Symbol">)</a>

<a id="327" class="Comment">------------------------------------------------------------------------</a>
<a id="400" class="Comment">-- Constants</a>

<a id="414" class="Keyword">pattern</a> <a id="0F"></a><a id="422" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="425" class="Symbol">=</a> <a id="427" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="432" class="Keyword">pattern</a> <a id="1F"></a><a id="440" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="443" class="Symbol">=</a> <a id="445" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="449" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
<a id="452" class="Keyword">pattern</a> <a id="2F"></a><a id="460" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a> <a id="463" class="Symbol">=</a> <a id="465" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="469" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a>
<a id="472" class="Keyword">pattern</a> <a id="3F"></a><a id="480" href="Data.Fin.Patterns.html#480" class="InductiveConstructor">3F</a> <a id="483" class="Symbol">=</a> <a id="485" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="489" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a>
<a id="492" class="Keyword">pattern</a> <a id="4F"></a><a id="500" href="Data.Fin.Patterns.html#500" class="InductiveConstructor">4F</a> <a id="503" class="Symbol">=</a> <a id="505" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="509" href="Data.Fin.Patterns.html#480" class="InductiveConstructor">3F</a>
<a id="512" class="Keyword">pattern</a> <a id="5F"></a><a id="520" href="Data.Fin.Patterns.html#520" class="InductiveConstructor">5F</a> <a id="523" class="Symbol">=</a> <a id="525" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="529" href="Data.Fin.Patterns.html#500" class="InductiveConstructor">4F</a>
<a id="532" class="Keyword">pattern</a> <a id="6F"></a><a id="540" href="Data.Fin.Patterns.html#540" class="InductiveConstructor">6F</a> <a id="543" class="Symbol">=</a> <a id="545" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="549" href="Data.Fin.Patterns.html#520" class="InductiveConstructor">5F</a>
<a id="552" class="Keyword">pattern</a> <a id="7F"></a><a id="560" href="Data.Fin.Patterns.html#560" class="InductiveConstructor">7F</a> <a id="563" class="Symbol">=</a> <a id="565" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="569" href="Data.Fin.Patterns.html#540" class="InductiveConstructor">6F</a>
<a id="572" class="Keyword">pattern</a> <a id="8F"></a><a id="580" href="Data.Fin.Patterns.html#580" class="InductiveConstructor">8F</a> <a id="583" class="Symbol">=</a> <a id="585" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="589" href="Data.Fin.Patterns.html#560" class="InductiveConstructor">7F</a>
<a id="592" class="Keyword">pattern</a> <a id="9F"></a><a id="600" href="Data.Fin.Patterns.html#600" class="InductiveConstructor">9F</a> <a id="603" class="Symbol">=</a> <a id="605" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="609" href="Data.Fin.Patterns.html#580" class="InductiveConstructor">8F</a></pre></body></html>


==> anc/html/Data.Fin.Permutation.Components.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Components (Data.Fin.Permutation.Components)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Fin.Permutation.Components</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Component functions of permutations found in `Data.Fin.Permutation`</a>
<a id="177" class="Comment">------------------------------------------------------------------------</a>

<a id="251" class="Symbol">{-#</a> <a id="255" class="Keyword">OPTIONS</a> <a id="263" class="Pragma">--cubical-compatible</a> <a id="284" class="Pragma">--safe</a> <a id="291" class="Symbol">#-}</a>

<a id="296" class="Keyword">module</a> <a id="303" href="Data.Fin.Permutation.Components.html" class="Module">Data.Fin.Permutation.Components</a> <a id="335" class="Keyword">where</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="380" class="Symbol">;</a> <a id="382" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="386" class="Symbol">;</a> <a id="388" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.Fin.Base.html#6686" class="Function">opposite</a><a id="446" class="Symbol">;</a> <a id="448" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="451" class="Symbol">)</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a>
  <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a><a id="497" class="Symbol">;</a> <a id="499" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a><a id="512" class="Symbol">;</a> <a id="514" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a><a id="533" class="Symbol">;</a> <a id="535" href="Data.Fin.Properties.html#45205" class="Function">opposite-suc</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="575" class="Symbol">as</a> <a id="578" class="Module">ℕ</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="591" class="Symbol">;</a> <a id="593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="596" class="Symbol">;</a> <a id="598" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="633" class="Keyword">using</a> <a id="639" class="Symbol">(</a><a id="640" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="645" class="Symbol">)</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Function.Base.html" class="Module">Function.Base</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="736" class="Symbol">)</a>
<a id="738" class="Keyword">open</a> <a id="743" class="Keyword">import</a> <a id="750" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="778" class="Symbol">;</a> <a id="780" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="789" class="Symbol">;</a> <a id="791" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="794" class="Symbol">;</a> <a id="796" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="798" class="Symbol">)</a>
<a id="800" class="Keyword">open</a> <a id="805" class="Keyword">import</a> <a id="812" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a><a id="854" class="Symbol">;</a> <a id="856" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a><a id="865" class="Symbol">)</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="934" class="Symbol">;</a> <a id="936" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="940" class="Symbol">;</a> <a id="942" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="945" class="Symbol">;</a> <a id="947" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="952" class="Symbol">)</a>
<a id="954" class="Keyword">open</a> <a id="959" class="Keyword">import</a> <a id="966" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1017" class="Keyword">using</a> <a id="1023" class="Symbol">(</a><a id="1024" class="Keyword">module</a> <a id="1031" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1042" class="Symbol">)</a>
<a id="1044" class="Keyword">open</a> <a id="1049" class="Keyword">import</a> <a id="1056" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1076" class="Keyword">using</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="1093" class="Symbol">)</a>
<a id="1095" class="Keyword">open</a> <a id="1100" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="1113" class="Comment">------------------------------------------------------------------------</a>
<a id="1186" class="Comment">--  Functions</a>
<a id="1200" class="Comment">------------------------------------------------------------------------</a>

<a id="1274" class="Comment">-- &#39;tranpose i j&#39; swaps the places of &#39;i&#39; and &#39;j&#39;.</a>

<a id="transpose"></a><a id="1326" href="Data.Fin.Permutation.Components.html#1326" class="Function">transpose</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">∀</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Data.Fin.Permutation.Components.html#1341" class="Bound">n</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1350" href="Data.Fin.Permutation.Components.html#1341" class="Bound">n</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1358" href="Data.Fin.Permutation.Components.html#1341" class="Bound">n</a> <a id="1360" class="Symbol">→</a> <a id="1362" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1366" href="Data.Fin.Permutation.Components.html#1341" class="Bound">n</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1374" href="Data.Fin.Permutation.Components.html#1341" class="Bound">n</a>
<a id="1376" href="Data.Fin.Permutation.Components.html#1326" class="Function">transpose</a> <a id="1386" href="Data.Fin.Permutation.Components.html#1386" class="Bound">i</a> <a id="1388" href="Data.Fin.Permutation.Components.html#1388" class="Bound">j</a> <a id="1390" href="Data.Fin.Permutation.Components.html#1390" class="Bound">k</a> <a id="1392" class="Keyword">with</a> <a id="1397" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Data.Fin.Permutation.Components.html#1390" class="Bound">k</a> <a id="1405" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="1407" href="Data.Fin.Permutation.Components.html#1386" class="Bound">i</a><a id="1408" class="Symbol">)</a>
<a id="1410" class="Symbol">...</a> <a id="1414" class="Symbol">|</a> <a id="1416" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1422" class="Symbol">=</a> <a id="1424" class="Bound">j</a>
<a id="1426" class="Symbol">...</a> <a id="1430" class="Symbol">|</a> <a id="1432" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1438" class="Keyword">with</a> <a id="1443" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1448" class="Symbol">(</a><a id="1449" class="Bound">k</a> <a id="1451" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="1453" class="Bound">j</a><a id="1454" class="Symbol">)</a>
<a id="1456" class="Symbol">...</a>   <a id="1462" class="Symbol">|</a> <a id="1464" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1470" class="Symbol">=</a> <a id="1472" class="Bound">i</a>
<a id="1474" class="Symbol">...</a>   <a id="1480" class="Symbol">|</a> <a id="1482" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1488" class="Symbol">=</a> <a id="1490" class="Bound">k</a>

<a id="1493" class="Comment">------------------------------------------------------------------------</a>
<a id="1566" class="Comment">--  Properties</a>
<a id="1581" class="Comment">------------------------------------------------------------------------</a>

<a id="transpose-inverse"></a><a id="1655" href="Data.Fin.Permutation.Components.html#1655" class="Function">transpose-inverse</a> <a id="1673" class="Symbol">:</a> <a id="1675" class="Symbol">∀</a> <a id="1677" class="Symbol">{</a><a id="1678" href="Data.Fin.Permutation.Components.html#1678" class="Bound">n</a><a id="1679" class="Symbol">}</a> <a id="1681" class="Symbol">(</a><a id="1682" href="Data.Fin.Permutation.Components.html#1682" class="Bound">i</a> <a id="1684" href="Data.Fin.Permutation.Components.html#1684" class="Bound">j</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1692" href="Data.Fin.Permutation.Components.html#1678" class="Bound">n</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">{</a><a id="1696" href="Data.Fin.Permutation.Components.html#1696" class="Bound">k</a><a id="1697" class="Symbol">}</a> <a id="1699" class="Symbol">→</a>
                    <a id="1721" href="Data.Fin.Permutation.Components.html#1326" class="Function">transpose</a> <a id="1731" href="Data.Fin.Permutation.Components.html#1682" class="Bound">i</a> <a id="1733" href="Data.Fin.Permutation.Components.html#1684" class="Bound">j</a> <a id="1735" class="Symbol">(</a><a id="1736" href="Data.Fin.Permutation.Components.html#1326" class="Function">transpose</a> <a id="1746" href="Data.Fin.Permutation.Components.html#1684" class="Bound">j</a> <a id="1748" href="Data.Fin.Permutation.Components.html#1682" class="Bound">i</a> <a id="1750" href="Data.Fin.Permutation.Components.html#1696" class="Bound">k</a><a id="1751" class="Symbol">)</a> <a id="1753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1755" href="Data.Fin.Permutation.Components.html#1696" class="Bound">k</a>
<a id="1757" href="Data.Fin.Permutation.Components.html#1655" class="Function">transpose-inverse</a> <a id="1775" href="Data.Fin.Permutation.Components.html#1775" class="Bound">i</a> <a id="1777" href="Data.Fin.Permutation.Components.html#1777" class="Bound">j</a> <a id="1779" class="Symbol">{</a><a id="1780" href="Data.Fin.Permutation.Components.html#1780" class="Bound">k</a><a id="1781" class="Symbol">}</a> <a id="1783" class="Keyword">with</a> <a id="1788" href="Data.Fin.Permutation.Components.html#1780" class="Bound">k</a> <a id="1790" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="1792" href="Data.Fin.Permutation.Components.html#1777" class="Bound">j</a>
<a id="1794" class="Symbol">...</a> <a id="1798" class="Symbol">|</a> <a id="1800" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1806" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="1814" href="Data.Fin.Permutation.Components.html#1814" class="Bound">[k≡j]</a> <a id="1820" class="Keyword">rewrite</a> <a id="1828" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="1837" class="Symbol">(</a><a id="1838" class="Bound">i</a> <a id="1840" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="1842" class="Bound">i</a><a id="1843" class="Symbol">)</a> <a id="1845" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1850" class="Symbol">=</a> <a id="1852" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1864" href="Data.Fin.Permutation.Components.html#1814" class="Bound">[k≡j]</a><a id="1869" class="Symbol">)</a>
<a id="1871" class="Symbol">...</a> <a id="1875" class="Symbol">|</a> <a id="1877" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1883" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="1891" href="Data.Fin.Permutation.Components.html#1891" class="Bound">[k≢j]</a> <a id="1897" class="Keyword">with</a> <a id="1902" class="Bound">k</a> <a id="1904" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="1906" class="Bound">i</a>
<a id="1908" class="Symbol">...</a>   <a id="1914" class="Symbol">|</a> <a id="1916" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1922" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="1930" href="Data.Fin.Permutation.Components.html#1930" class="Bound">[k≡i]</a>
        <a id="1944" class="Keyword">rewrite</a> <a id="1952" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="1962" class="Symbol">(</a><a id="1963" class="Bound">j</a> <a id="1965" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="1967" class="Bound">i</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1978" class="Bound">[k≢j]</a> <a id="1984" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1986" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2000" href="Data.Fin.Permutation.Components.html#1930" class="Bound">[k≡i]</a><a id="2005" class="Symbol">)</a> <a id="2007" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2009" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2012" class="Symbol">)</a>
                <a id="2030" class="Symbol">|</a> <a id="2032" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2041" class="Symbol">(</a><a id="2042" class="Bound">j</a> <a id="2044" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="2046" class="Bound">j</a><a id="2047" class="Symbol">)</a> <a id="2049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                <a id="2070" class="Symbol">=</a> <a id="2072" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2084" href="Data.Fin.Permutation.Components.html#1930" class="Bound">[k≡i]</a><a id="2089" class="Symbol">)</a>
<a id="2091" class="Symbol">...</a>   <a id="2097" class="Symbol">|</a> <a id="2099" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2105" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2113" href="Data.Fin.Permutation.Components.html#2113" class="Bound">[k≢i]</a> <a id="2119" class="Keyword">rewrite</a> <a id="2127" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2137" class="Symbol">(</a><a id="2138" class="Bound">k</a> <a id="2140" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="2142" class="Bound">i</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">(</a><a id="2146" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2153" href="Data.Fin.Permutation.Components.html#2113" class="Bound">[k≢i]</a><a id="2158" class="Symbol">)</a>
                                  <a id="2194" class="Symbol">|</a> <a id="2196" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2206" class="Symbol">(</a><a id="2207" class="Bound">k</a> <a id="2209" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="2211" class="Bound">j</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2222" class="Bound">[k≢j]</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2237" class="Comment">------------------------------------------------------------------------</a>
<a id="2310" class="Comment">-- DEPRECATED NAMES</a>
<a id="2330" class="Comment">------------------------------------------------------------------------</a>
<a id="2403" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2474" class="Comment">-- not guaranteed.</a>

<a id="2494" class="Comment">-- Version 2.0</a>

<a id="reverse"></a><a id="2510" href="Data.Fin.Permutation.Components.html#2510" class="Function">reverse</a> <a id="2518" class="Symbol">=</a> <a id="2520" href="Data.Fin.Base.html#6686" class="Function">opposite</a>
<a id="2529" class="Symbol">{-#</a> <a id="2533" class="Keyword">WARNING_ON_USAGE</a> <a id="2550" class="Pragma">reverse</a>
<a id="2558" class="String">&quot;Warning: reverse was deprecated in v2.0.
Please use opposite from Data.Fin.Base instead.&quot;</a>
<a id="2649" class="Symbol">#-}</a>

<a id="reverse-prop"></a><a id="2654" href="Data.Fin.Permutation.Components.html#2654" class="Function">reverse-prop</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a>
<a id="2683" class="Symbol">{-#</a> <a id="2687" class="Keyword">WARNING_ON_USAGE</a> <a id="2704" class="Pragma">reverse-prop</a>
<a id="2717" class="String">&quot;Warning: reverse-prop was deprecated in v2.0.
Please use opposite-prop from Data.Fin.Properties instead.&quot;</a>
<a id="2824" class="Symbol">#-}</a>

<a id="reverse-involutive"></a><a id="2829" href="Data.Fin.Permutation.Components.html#2829" class="Function">reverse-involutive</a> <a id="2848" class="Symbol">=</a> <a id="2850" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a>
<a id="2870" class="Symbol">{-#</a> <a id="2874" class="Keyword">WARNING_ON_USAGE</a> <a id="2891" class="Pragma">reverse-involutive</a>
<a id="2910" class="String">&quot;Warning: reverse-involutive was deprecated in v2.0.
Please use opposite-involutive from Data.Fin.Properties instead.&quot;</a>
<a id="3029" class="Symbol">#-}</a>

<a id="reverse-suc"></a><a id="3034" href="Data.Fin.Permutation.Components.html#3034" class="Function">reverse-suc</a> <a id="3046" class="Symbol">:</a> <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Data.Fin.Permutation.Components.html#3051" class="Bound">n</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">{</a><a id="3055" href="Data.Fin.Permutation.Components.html#3055" class="Bound">i</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3063" href="Data.Fin.Permutation.Components.html#3051" class="Bound">n</a><a id="3064" class="Symbol">}</a> <a id="3066" class="Symbol">→</a> <a id="3068" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="3082" class="Symbol">(</a><a id="3083" class="InductiveConstructor">suc</a> <a id="3087" href="Data.Fin.Permutation.Components.html#3055" class="Bound">i</a><a id="3088" class="Symbol">))</a> <a id="3091" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3093" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="3107" href="Data.Fin.Permutation.Components.html#3055" class="Bound">i</a><a id="3108" class="Symbol">)</a>
<a id="3110" href="Data.Fin.Permutation.Components.html#3034" class="Function">reverse-suc</a> <a id="3122" class="Symbol">{</a><a id="3123" class="Argument">i</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Data.Fin.Permutation.Components.html#3127" class="Bound">i</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Data.Fin.Properties.html#45205" class="Function">opposite-suc</a> <a id="3145" href="Data.Fin.Permutation.Components.html#3127" class="Bound">i</a>
<a id="3147" class="Symbol">{-#</a> <a id="3151" class="Keyword">WARNING_ON_USAGE</a> <a id="3168" class="Pragma">reverse-suc</a>
<a id="3180" class="String">&quot;Warning: reverse-suc was deprecated in v2.0.
Please use opposite-suc from Data.Fin.Properties instead.&quot;</a>
<a id="3285" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Fin.Permutation.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Permutation (Data.Fin.Permutation)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Fin.Permutation</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bijections on finite sets (i.e. permutations).</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Fin.Permutation.html" class="Module">Data.Fin.Permutation</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="337" class="Keyword">using</a> <a id="343" class="Symbol">(</a><a id="344" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="348" class="Symbol">;</a> <a id="350" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="355" class="Symbol">)</a>
<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="393" class="Symbol">;</a> <a id="395" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Fin.Base.html#6686" class="Function">opposite</a><a id="414" class="Symbol">;</a> <a id="416" href="Data.Fin.Base.html#7283" class="Function">punchIn</a><a id="423" class="Symbol">;</a> <a id="425" href="Data.Fin.Base.html#6962" class="Function">punchOut</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="474" class="Symbol">;</a> <a id="476" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a><a id="529" class="Symbol">;</a> <a id="531" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a><a id="547" class="Symbol">;</a>
  <a id="551" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a><a id="564" class="Symbol">;</a> <a id="566" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a><a id="580" class="Symbol">;</a> <a id="582" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a>
  <a id="601" class="Symbol">;</a> <a id="603" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a><a id="613" class="Symbol">;</a> <a id="615" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a><a id="630" class="Symbol">;</a> <a id="632" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">import</a> <a id="660" href="Data.Fin.Permutation.Components.html" class="Module">Data.Fin.Permutation.Components</a> <a id="692" class="Symbol">as</a> <a id="695" class="Module">PC</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="732" class="Symbol">;</a> <a id="734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="737" class="Symbol">;</a> <a id="739" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="743" class="Symbol">;</a> <a id="745" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a><a id="747" class="Symbol">)</a>
<a id="749" class="Keyword">open</a> <a id="754" class="Keyword">import</a> <a id="761" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="789" class="Symbol">;</a> <a id="791" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="796" class="Symbol">)</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="827" class="Keyword">using</a> <a id="833" class="Symbol">(</a><a id="834" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="837" class="Symbol">;</a> <a id="839" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="848" class="Symbol">;</a> <a id="850" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="857" class="Symbol">;</a> <a id="859" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="864" class="Symbol">)</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a><a id="921" class="Symbol">)</a>
<a id="923" class="Keyword">open</a> <a id="928" class="Keyword">import</a> <a id="935" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="963" class="Keyword">using</a> <a id="969" class="Symbol">(</a><a id="970" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a><a id="974" class="Symbol">)</a>
<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1016" class="Keyword">using</a> <a id="1022" class="Symbol">(</a><a id="1023" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a><a id="1028" class="Symbol">)</a>
<a id="1030" class="Keyword">open</a> <a id="1035" class="Keyword">import</a> <a id="1042" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1063" class="Keyword">using</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a><a id="1086" class="Symbol">;</a> <a id="1088" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a><a id="1104" class="Symbol">)</a>
<a id="1106" class="Keyword">open</a> <a id="1111" class="Keyword">import</a> <a id="1118" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1146" class="Keyword">using</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a><a id="1156" class="Symbol">)</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Function.Base.html" class="Module">Function.Base</a> <a id="1184" class="Keyword">using</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1194" class="Symbol">;</a> <a id="1196" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1200" class="Symbol">)</a>
<a id="1202" class="Keyword">open</a> <a id="1207" class="Keyword">import</a> <a id="1214" href="Level.html" class="Module">Level</a> <a id="1220" class="Keyword">using</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Level.html#521" class="Function">0ℓ</a><a id="1229" class="Symbol">)</a>
<a id="1231" class="Keyword">open</a> <a id="1236" class="Keyword">import</a> <a id="1243" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1264" class="Keyword">using</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1274" class="Symbol">)</a>
<a id="1276" class="Keyword">open</a> <a id="1281" class="Keyword">import</a> <a id="1288" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1305" class="Keyword">using</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1316" class="Symbol">;</a> <a id="1318" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1320" class="Symbol">;</a> <a id="1322" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1325" class="Symbol">;</a> <a id="1327" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1329" class="Symbol">)</a>
<a id="1331" class="Keyword">open</a> <a id="1336" class="Keyword">import</a> <a id="1343" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1370" class="Keyword">using</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a><a id="1384" class="Symbol">;</a> <a id="1386" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a><a id="1392" class="Symbol">)</a>
<a id="1394" class="Keyword">open</a> <a id="1399" class="Keyword">import</a> <a id="1406" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1432" class="Keyword">using</a> <a id="1438" class="Symbol">(</a><a id="1439" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1452" class="Symbol">)</a>
<a id="1454" class="Keyword">open</a> <a id="1459" class="Keyword">import</a> <a id="1466" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1511" class="Keyword">using</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1521" class="Symbol">;</a> <a id="1523" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1526" class="Symbol">;</a> <a id="1528" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1532" class="Symbol">;</a> <a id="1534" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1537" class="Symbol">;</a> <a id="1539" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1544" class="Symbol">;</a> <a id="1546" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1551" class="Symbol">;</a> <a id="1553" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1557" class="Symbol">;</a> <a id="1559" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1564" class="Symbol">)</a>
<a id="1566" class="Keyword">open</a> <a id="1571" class="Keyword">import</a> <a id="1578" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1629" class="Keyword">using</a> <a id="1635" class="Symbol">(</a><a id="1636" class="Keyword">module</a> <a id="1643" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1654" class="Symbol">)</a>
<a id="1656" class="Keyword">open</a> <a id="1661" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="1674" class="Keyword">private</a>
  <a id="1684" class="Keyword">variable</a>
    <a id="1697" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="1699" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="1701" href="Data.Fin.Permutation.html#1701" class="Generalizable">o</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1708" class="Comment">------------------------------------------------------------------------</a>
<a id="1781" class="Comment">-- Types</a>

<a id="1791" class="Comment">-- A bijection between finite sets of potentially different sizes.</a>
<a id="1858" class="Comment">-- There only exist inhabitants of this type if in fact m = n, however</a>
<a id="1929" class="Comment">-- it is often easier to prove the existence of a bijection without</a>
<a id="1997" class="Comment">-- first proving that the sets have the same size. Indeed such a</a>
<a id="2062" class="Comment">-- bijection is a useful way to prove that the sets are in fact the same</a>
<a id="2135" class="Comment">-- size. See &#39;↔-≡&#39; below.</a>

<a id="Permutation"></a><a id="2162" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2174" class="Symbol">:</a> <a id="2176" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2178" class="Symbol">→</a> <a id="2180" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2188" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2200" href="Data.Fin.Permutation.html#2200" class="Bound">m</a> <a id="2202" href="Data.Fin.Permutation.html#2202" class="Bound">n</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2210" href="Data.Fin.Permutation.html#2200" class="Bound">m</a> <a id="2212" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2214" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2218" href="Data.Fin.Permutation.html#2202" class="Bound">n</a>

<a id="Permutation′"></a><a id="2221" href="Data.Fin.Permutation.html#2221" class="Function">Permutation′</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2244" href="Data.Fin.Permutation.html#2221" class="Function">Permutation′</a> <a id="2257" href="Data.Fin.Permutation.html#2257" class="Bound">n</a> <a id="2259" class="Symbol">=</a> <a id="2261" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2273" href="Data.Fin.Permutation.html#2257" class="Bound">n</a> <a id="2275" href="Data.Fin.Permutation.html#2257" class="Bound">n</a>

<a id="2278" class="Comment">------------------------------------------------------------------------</a>
<a id="2351" class="Comment">-- Helper functions</a>

<a id="permutation"></a><a id="2372" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a> <a id="2384" class="Symbol">:</a> <a id="2386" class="Symbol">∀</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Fin.Permutation.html#2389" class="Bound">f</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2397" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2405" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="2406" class="Symbol">)</a>
              <a id="2422" class="Symbol">(</a><a id="2423" href="Data.Fin.Permutation.html#2423" class="Bound">g</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2431" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2439" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="2440" class="Symbol">)</a> <a id="2442" class="Symbol">→</a>
              <a id="2458" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2475" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2479" href="Data.Fin.Permutation.html#2389" class="Bound">f</a> <a id="2481" href="Data.Fin.Permutation.html#2423" class="Bound">g</a> <a id="2483" class="Symbol">→</a>
              <a id="2499" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="2516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2520" href="Data.Fin.Permutation.html#2389" class="Bound">f</a> <a id="2522" href="Data.Fin.Permutation.html#2423" class="Bound">g</a> <a id="2524" class="Symbol">→</a>
              <a id="2540" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2552" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2554" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="2556" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>

<a id="2577" class="Keyword">infixl</a> <a id="2584" class="Number">5</a> <a id="2586" href="Data.Fin.Permutation.html#2601" class="Function Operator">_⟨$⟩ʳ_</a> <a id="2593" href="Data.Fin.Permutation.html#2663" class="Function Operator">_⟨$⟩ˡ_</a>

<a id="_⟨$⟩ʳ_"></a><a id="2601" href="Data.Fin.Permutation.html#2601" class="Function Operator">_⟨$⟩ʳ_</a> <a id="2608" class="Symbol">:</a> <a id="2610" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2622" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2624" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="2626" class="Symbol">→</a> <a id="2628" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2632" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2640" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="2642" href="Data.Fin.Permutation.html#2601" class="Function Operator">_⟨$⟩ʳ_</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Function.Bundles.html#7392" class="Field">Inverse.to</a>

<a id="_⟨$⟩ˡ_"></a><a id="2663" href="Data.Fin.Permutation.html#2663" class="Function Operator">_⟨$⟩ˡ_</a> <a id="2670" class="Symbol">:</a> <a id="2672" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2684" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2686" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="2688" class="Symbol">→</a> <a id="2690" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2694" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="2696" class="Symbol">→</a> <a id="2698" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2702" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a>
<a id="2704" href="Data.Fin.Permutation.html#2663" class="Function Operator">_⟨$⟩ˡ_</a> <a id="2711" class="Symbol">=</a> <a id="2713" href="Function.Bundles.html#7416" class="Field">Inverse.from</a>

<a id="inverseˡ"></a><a id="2727" href="Data.Fin.Permutation.html#2727" class="Function">inverseˡ</a> <a id="2736" class="Symbol">:</a> <a id="2738" class="Symbol">∀</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Data.Fin.Permutation.html#2741" class="Bound">π</a> <a id="2743" class="Symbol">:</a> <a id="2745" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2757" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2759" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="2760" class="Symbol">)</a> <a id="2762" class="Symbol">{</a><a id="2763" href="Data.Fin.Permutation.html#2763" class="Bound">i</a><a id="2764" class="Symbol">}</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="Data.Fin.Permutation.html#2741" class="Bound">π</a> <a id="2770" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Data.Fin.Permutation.html#2741" class="Bound">π</a> <a id="2778" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="2783" href="Data.Fin.Permutation.html#2763" class="Bound">i</a><a id="2784" class="Symbol">)</a> <a id="2786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2788" href="Data.Fin.Permutation.html#2763" class="Bound">i</a>
<a id="2790" href="Data.Fin.Permutation.html#2727" class="Function">inverseˡ</a> <a id="2799" href="Data.Fin.Permutation.html#2799" class="Bound">π</a> <a id="2801" class="Symbol">=</a> <a id="2803" href="Function.Bundles.html#7640" class="Function">Inverse.inverseʳ</a> <a id="2820" href="Data.Fin.Permutation.html#2799" class="Bound">π</a> <a id="2822" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="inverseʳ"></a><a id="2828" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="2837" class="Symbol">:</a> <a id="2839" class="Symbol">∀</a> <a id="2841" class="Symbol">(</a><a id="2842" href="Data.Fin.Permutation.html#2842" class="Bound">π</a> <a id="2844" class="Symbol">:</a> <a id="2846" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="2858" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="2860" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">{</a><a id="2864" href="Data.Fin.Permutation.html#2864" class="Bound">i</a><a id="2865" class="Symbol">}</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Data.Fin.Permutation.html#2842" class="Bound">π</a> <a id="2871" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.Fin.Permutation.html#2842" class="Bound">π</a> <a id="2879" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="2884" href="Data.Fin.Permutation.html#2864" class="Bound">i</a><a id="2885" class="Symbol">)</a> <a id="2887" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2889" href="Data.Fin.Permutation.html#2864" class="Bound">i</a>
<a id="2891" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="2900" href="Data.Fin.Permutation.html#2900" class="Bound">π</a> <a id="2902" class="Symbol">=</a> <a id="2904" href="Function.Bundles.html#7568" class="Function">Inverse.inverseˡ</a> <a id="2921" href="Data.Fin.Permutation.html#2900" class="Bound">π</a> <a id="2923" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2929" class="Comment">------------------------------------------------------------------------</a>
<a id="3002" class="Comment">-- Equality over permutations</a>

<a id="3033" class="Keyword">infix</a> <a id="3039" class="Number">6</a> <a id="3041" href="Data.Fin.Permutation.html#3046" class="Function Operator">_≈_</a>

<a id="_≈_"></a><a id="3046" href="Data.Fin.Permutation.html#3046" class="Function Operator">_≈_</a> <a id="3050" class="Symbol">:</a> <a id="3052" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3056" class="Symbol">(</a><a id="3057" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3069" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="3071" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="3072" class="Symbol">)</a> <a id="3074" href="Level.html#521" class="Function">0ℓ</a>
<a id="3077" href="Data.Fin.Permutation.html#3077" class="Bound">π</a> <a id="3079" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="3081" href="Data.Fin.Permutation.html#3081" class="Bound">ρ</a> <a id="3083" class="Symbol">=</a> <a id="3085" class="Symbol">∀</a> <a id="3087" href="Data.Fin.Permutation.html#3087" class="Bound">i</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Data.Fin.Permutation.html#3077" class="Bound">π</a> <a id="3093" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="3098" href="Data.Fin.Permutation.html#3087" class="Bound">i</a> <a id="3100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3102" href="Data.Fin.Permutation.html#3081" class="Bound">ρ</a> <a id="3104" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="3109" href="Data.Fin.Permutation.html#3087" class="Bound">i</a>

<a id="3112" class="Comment">------------------------------------------------------------------------</a>
<a id="3185" class="Comment">-- Permutation properties</a>

<a id="id"></a><a id="3212" href="Data.Fin.Permutation.html#3212" class="Function">id</a> <a id="3215" class="Symbol">:</a> <a id="3217" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3229" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3231" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="3233" href="Data.Fin.Permutation.html#3212" class="Function">id</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="3243" class="Symbol">_</a>

<a id="flip"></a><a id="3246" href="Data.Fin.Permutation.html#3246" class="Function">flip</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3265" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="3267" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3283" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3285" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a>
<a id="3287" href="Data.Fin.Permutation.html#3246" class="Function">flip</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a>

<a id="3301" class="Keyword">infixr</a> <a id="3308" class="Number">9</a> <a id="3310" href="Data.Fin.Permutation.html#3316" class="Function Operator">_∘ₚ_</a>

<a id="_∘ₚ_"></a><a id="3316" href="Data.Fin.Permutation.html#3316" class="Function Operator">_∘ₚ_</a> <a id="3321" class="Symbol">:</a> <a id="3323" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3335" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="3337" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3339" class="Symbol">→</a> <a id="3341" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3353" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3355" href="Data.Fin.Permutation.html#1701" class="Generalizable">o</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3371" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="3373" href="Data.Fin.Permutation.html#1701" class="Generalizable">o</a>
<a id="3375" href="Data.Fin.Permutation.html#3375" class="Bound">π₁</a> <a id="3378" href="Data.Fin.Permutation.html#3316" class="Function Operator">∘ₚ</a> <a id="3381" href="Data.Fin.Permutation.html#3381" class="Bound">π₂</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Data.Fin.Permutation.html#3381" class="Bound">π₂</a> <a id="3389" href="Function.Construct.Composition.html#8910" class="Function Operator">↔-∘</a> <a id="3393" href="Data.Fin.Permutation.html#3375" class="Bound">π₁</a>

<a id="3397" class="Comment">------------------------------------------------------------------------</a>
<a id="3470" class="Comment">-- Non-trivial identity</a>

<a id="cast-id"></a><a id="3495" href="Data.Fin.Permutation.html#3495" class="Function">cast-id</a> <a id="3503" class="Symbol">:</a> <a id="3505" class="Symbol">.(</a><a id="3507" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="3509" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3511" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="3512" class="Symbol">)</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3528" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="3530" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="3532" href="Data.Fin.Permutation.html#3495" class="Function">cast-id</a> <a id="3540" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a> <a id="3544" class="Symbol">=</a> <a id="3546" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a>
  <a id="3560" class="Symbol">(</a><a id="3561" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="3566" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a><a id="3569" class="Symbol">)</a>
  <a id="3573" class="Symbol">(</a><a id="3574" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="3579" class="Symbol">(</a><a id="3580" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3584" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a><a id="3587" class="Symbol">))</a>
  <a id="3592" class="Symbol">(</a><a id="3593" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a> <a id="3609" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a> <a id="3613" class="Symbol">(</a><a id="3614" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3618" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a><a id="3621" class="Symbol">))</a>
  <a id="3626" class="Symbol">(</a><a id="3627" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3648" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Data.Fin.Permutation.html#3540" class="Bound">m≡n</a><a id="3656" class="Symbol">)</a>

<a id="3659" class="Comment">------------------------------------------------------------------------</a>
<a id="3732" class="Comment">-- Transposition</a>

<a id="3750" class="Comment">-- Transposes two elements in the permutation, keeping the remainder</a>
<a id="3819" class="Comment">-- of the permutation the same</a>
<a id="transpose"></a><a id="3850" href="Data.Fin.Permutation.html#3850" class="Function">transpose</a> <a id="3860" class="Symbol">:</a> <a id="3862" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3866" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3874" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="3890" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="3892" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="3894" href="Data.Fin.Permutation.html#3850" class="Function">transpose</a> <a id="3904" href="Data.Fin.Permutation.html#3904" class="Bound">i</a> <a id="3906" href="Data.Fin.Permutation.html#3906" class="Bound">j</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a>
  <a id="3924" class="Symbol">(</a><a id="3925" href="Data.Fin.Permutation.Components.html#1326" class="Function">PC.transpose</a> <a id="3938" href="Data.Fin.Permutation.html#3904" class="Bound">i</a> <a id="3940" href="Data.Fin.Permutation.html#3906" class="Bound">j</a><a id="3941" class="Symbol">)</a>
  <a id="3945" class="Symbol">(</a><a id="3946" href="Data.Fin.Permutation.Components.html#1326" class="Function">PC.transpose</a> <a id="3959" href="Data.Fin.Permutation.html#3906" class="Bound">j</a> <a id="3961" href="Data.Fin.Permutation.html#3904" class="Bound">i</a><a id="3962" class="Symbol">)</a>
  <a id="3966" class="Symbol">(λ</a> <a id="3969" href="Data.Fin.Permutation.html#3969" class="Bound">_</a> <a id="3971" class="Symbol">→</a> <a id="3973" href="Data.Fin.Permutation.Components.html#1655" class="Function">PC.transpose-inverse</a> <a id="3994" class="Symbol">_</a> <a id="3996" class="Symbol">_)</a>
  <a id="4001" class="Symbol">(λ</a> <a id="4004" href="Data.Fin.Permutation.html#4004" class="Bound">_</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="Data.Fin.Permutation.Components.html#1655" class="Function">PC.transpose-inverse</a> <a id="4029" class="Symbol">_</a> <a id="4031" class="Symbol">_)</a>

<a id="4035" class="Comment">------------------------------------------------------------------------</a>
<a id="4108" class="Comment">-- Reverse</a>

<a id="4120" class="Comment">-- Reverses a permutation</a>
<a id="reverse"></a><a id="4146" href="Data.Fin.Permutation.html#4146" class="Function">reverse</a> <a id="4154" class="Symbol">:</a> <a id="4156" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="4168" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="4170" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="4172" href="Data.Fin.Permutation.html#4146" class="Function">reverse</a> <a id="4180" class="Symbol">=</a> <a id="4182" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a>
  <a id="4196" href="Data.Fin.Base.html#6686" class="Function">opposite</a>
  <a id="4207" href="Data.Fin.Base.html#6686" class="Function">opposite</a>
  <a id="4218" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a>
  <a id="4240" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a>

<a id="4261" class="Comment">------------------------------------------------------------------------</a>
<a id="4334" class="Comment">-- Element removal</a>
<a id="4353" class="Comment">--</a>
<a id="4356" class="Comment">-- `remove k [0 ↦ i₀, …, k ↦ iₖ, …, n ↦ iₙ]` yields</a>
<a id="4408" class="Comment">--</a>
<a id="4411" class="Comment">-- [0 ↦ i₀, …, k-1 ↦ iₖ₋₁, k ↦ iₖ₊₁, k+1 ↦ iₖ₊₂, …, n-1 ↦ iₙ]</a>

<a id="remove"></a><a id="4474" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4487" class="Symbol">(</a><a id="4488" class="InductiveConstructor">suc</a> <a id="4492" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="4493" class="Symbol">)</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="4509" class="Symbol">(</a><a id="4510" class="InductiveConstructor">suc</a> <a id="4514" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="4515" class="Symbol">)</a> <a id="4517" class="Symbol">(</a><a id="4518" class="InductiveConstructor">suc</a> <a id="4522" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="4523" class="Symbol">)</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="4539" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="4541" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="4543" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="4550" class="Symbol">{</a><a id="4551" href="Data.Fin.Permutation.html#4551" class="Bound">m</a><a id="4552" class="Symbol">}</a> <a id="4554" class="Symbol">{</a><a id="4555" href="Data.Fin.Permutation.html#4555" class="Bound">n</a><a id="4556" class="Symbol">}</a> <a id="4558" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="4560" href="Data.Fin.Permutation.html#4560" class="Bound">π</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a> <a id="4576" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="4579" href="Data.Fin.Permutation.html#5150" class="Function">from</a> <a id="4584" href="Data.Fin.Permutation.html#5764" class="Function">inverseˡ′</a> <a id="4594" href="Data.Fin.Permutation.html#5236" class="Function">inverseʳ′</a>
  <a id="4606" class="Keyword">where</a>
  <a id="4614" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Data.Fin.Permutation.html#4560" class="Bound">π</a> <a id="4621" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ_</a>
  <a id="4629" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="4632" class="Symbol">=</a> <a id="4634" href="Data.Fin.Permutation.html#4560" class="Bound">π</a> <a id="4636" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ_</a>

  <a id="4645" href="Data.Fin.Permutation.html#4645" class="Function">permute-≢</a> <a id="4655" class="Symbol">:</a> <a id="4657" class="Symbol">∀</a> <a id="4659" class="Symbol">{</a><a id="4660" href="Data.Fin.Permutation.html#4660" class="Bound">i</a> <a id="4662" href="Data.Fin.Permutation.html#4662" class="Bound">j</a><a id="4663" class="Symbol">}</a> <a id="4665" class="Symbol">→</a> <a id="4667" href="Data.Fin.Permutation.html#4660" class="Bound">i</a> <a id="4669" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4671" href="Data.Fin.Permutation.html#4662" class="Bound">j</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4678" href="Data.Fin.Permutation.html#4660" class="Bound">i</a> <a id="4680" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4682" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4685" href="Data.Fin.Permutation.html#4662" class="Bound">j</a>
  <a id="4689" href="Data.Fin.Permutation.html#4645" class="Function">permute-≢</a> <a id="4699" href="Data.Fin.Permutation.html#4699" class="Bound">p</a> <a id="4701" class="Symbol">=</a> <a id="4703" href="Data.Fin.Permutation.html#4699" class="Bound">p</a> <a id="4705" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4707" href="Function.Bundles.html#2538" class="Field">Injection.injective</a> <a id="4727" class="Symbol">(</a><a id="4728" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="4732" href="Data.Fin.Permutation.html#4560" class="Bound">π</a><a id="4733" class="Symbol">)</a>

  <a id="4738" href="Data.Fin.Permutation.html#4738" class="Function">to-punchOut</a> <a id="4750" class="Symbol">:</a> <a id="4752" class="Symbol">∀</a> <a id="4754" class="Symbol">{</a><a id="4755" href="Data.Fin.Permutation.html#4755" class="Bound">j</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4763" href="Data.Fin.Permutation.html#4551" class="Bound">m</a><a id="4764" class="Symbol">}</a> <a id="4766" class="Symbol">→</a> <a id="4768" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4771" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="4773" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4775" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="4787" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="4789" href="Data.Fin.Permutation.html#4755" class="Bound">j</a><a id="4790" class="Symbol">)</a>
  <a id="4794" href="Data.Fin.Permutation.html#4738" class="Function">to-punchOut</a> <a id="4806" class="Symbol">=</a> <a id="4808" href="Data.Fin.Permutation.html#4645" class="Function">permute-≢</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="4830" class="Symbol">_</a> <a id="4832" class="Symbol">_</a> <a id="4834" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4836" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="4839" class="Symbol">)</a>

  <a id="4844" href="Data.Fin.Permutation.html#4844" class="Function">from-punchOut</a> <a id="4858" class="Symbol">:</a> <a id="4860" class="Symbol">∀</a> <a id="4862" class="Symbol">{</a><a id="4863" href="Data.Fin.Permutation.html#4863" class="Bound">j</a> <a id="4865" class="Symbol">:</a> <a id="4867" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4871" href="Data.Fin.Permutation.html#4555" class="Bound">n</a><a id="4872" class="Symbol">}</a> <a id="4874" class="Symbol">→</a> <a id="4876" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="4878" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4880" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="4892" class="Symbol">(</a><a id="4893" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4896" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="4897" class="Symbol">)</a> <a id="4899" href="Data.Fin.Permutation.html#4863" class="Bound">j</a><a id="4900" class="Symbol">)</a>
  <a id="4904" href="Data.Fin.Permutation.html#4844" class="Function">from-punchOut</a> <a id="4918" class="Symbol">{</a><a id="4919" href="Data.Fin.Permutation.html#4919" class="Bound">j</a><a id="4920" class="Symbol">}</a> <a id="4922" href="Data.Fin.Permutation.html#4922" class="Bound">p</a> <a id="4924" class="Symbol">=</a> <a id="4926" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4941" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="4942" class="Symbol">)</a> <a id="4944" href="Data.Fin.Permutation.html#4919" class="Bound">j</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4962" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="4965" href="Data.Fin.Permutation.html#4558" class="Bound">i</a>                        <a id="4990" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4993" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4998" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5001" href="Data.Fin.Permutation.html#4922" class="Bound">p</a> <a id="5003" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5009" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5012" class="Symbol">(</a><a id="5013" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="5016" class="Symbol">(</a><a id="5017" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5025" class="Symbol">(</a><a id="5026" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5029" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5030" class="Symbol">)</a> <a id="5032" href="Data.Fin.Permutation.html#4919" class="Bound">j</a><a id="5033" class="Symbol">))</a>  <a id="5037" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5040" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="5049" href="Data.Fin.Permutation.html#4560" class="Bound">π</a> <a id="5051" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5057" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5065" class="Symbol">(</a><a id="5066" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5069" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5070" class="Symbol">)</a> <a id="5072" href="Data.Fin.Permutation.html#4919" class="Bound">j</a>            <a id="5085" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5086" class="Symbol">))</a>

  <a id="5092" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="5095" class="Symbol">:</a> <a id="5097" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5101" href="Data.Fin.Permutation.html#4551" class="Bound">m</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5109" href="Data.Fin.Permutation.html#4555" class="Bound">n</a>
  <a id="5113" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="5116" href="Data.Fin.Permutation.html#5116" class="Bound">j</a> <a id="5118" class="Symbol">=</a> <a id="5120" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5129" class="Symbol">(</a><a id="5130" href="Data.Fin.Permutation.html#4738" class="Function">to-punchOut</a> <a id="5142" class="Symbol">{</a><a id="5143" href="Data.Fin.Permutation.html#5116" class="Bound">j</a><a id="5144" class="Symbol">})</a>

  <a id="5150" href="Data.Fin.Permutation.html#5150" class="Function">from</a> <a id="5155" class="Symbol">:</a> <a id="5157" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5161" href="Data.Fin.Permutation.html#4555" class="Bound">n</a> <a id="5163" class="Symbol">→</a> <a id="5165" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5169" href="Data.Fin.Permutation.html#4551" class="Bound">m</a>
  <a id="5173" href="Data.Fin.Permutation.html#5150" class="Function">from</a> <a id="5178" href="Data.Fin.Permutation.html#5178" class="Bound">j</a> <a id="5180" class="Symbol">=</a> <a id="5182" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5191" class="Symbol">{</a><a id="5192" class="Argument">j</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="5199" class="Symbol">(</a><a id="5200" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5212" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5213" class="Symbol">)</a> <a id="5215" href="Data.Fin.Permutation.html#5178" class="Bound">j</a><a id="5216" class="Symbol">)}</a> <a id="5219" href="Data.Fin.Permutation.html#4844" class="Function">from-punchOut</a>

  <a id="5236" href="Data.Fin.Permutation.html#5236" class="Function">inverseʳ′</a> <a id="5246" class="Symbol">:</a> <a id="5248" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="5265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5269" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="5272" href="Data.Fin.Permutation.html#5150" class="Function">from</a>
  <a id="5279" href="Data.Fin.Permutation.html#5236" class="Function">inverseʳ′</a> <a id="5289" href="Data.Fin.Permutation.html#5289" class="Bound">j</a> <a id="5291" class="Symbol">=</a> <a id="5293" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5303" href="Data.Fin.Permutation.html#5150" class="Function">from</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="5312" href="Data.Fin.Permutation.html#5289" class="Bound">j</a><a id="5313" class="Symbol">)</a>                                                      <a id="5368" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="5376" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5385" class="Symbol">{</a><a id="5386" class="Argument">i</a> <a id="5388" class="Symbol">=</a> <a id="5390" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5391" class="Symbol">}</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5406" class="Symbol">(</a><a id="5407" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5410" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5411" class="Symbol">)</a> <a id="5413" class="Symbol">(</a><a id="5414" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5423" href="Data.Fin.Permutation.html#4738" class="Function">to-punchOut</a><a id="5434" class="Symbol">))}</a> <a id="5438" class="Symbol">_</a>  <a id="5441" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5444" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a> <a id="5459" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5467" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="5470" class="Symbol">(</a><a id="5471" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="5488" class="Symbol">_))</a> <a id="5492" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5498" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5507" class="Symbol">{</a><a id="5508" class="Argument">i</a> <a id="5510" class="Symbol">=</a> <a id="5512" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5513" class="Symbol">}</a> <a id="5515" class="Symbol">{</a><a id="5516" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5523" class="Symbol">(</a><a id="5524" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5532" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="5534" href="Data.Fin.Permutation.html#5289" class="Bound">j</a><a id="5535" class="Symbol">))}</a>                      <a id="5560" class="Symbol">_</a>  <a id="5563" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5566" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="5580" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Data.Fin.Permutation.html#2727" class="Function">inverseˡ</a> <a id="5592" href="Data.Fin.Permutation.html#4560" class="Bound">π</a><a id="5593" class="Symbol">)</a> <a id="5595" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5601" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5610" class="Symbol">{</a><a id="5611" class="Argument">i</a> <a id="5613" class="Symbol">=</a> <a id="5615" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5616" class="Symbol">}</a> <a id="5618" class="Symbol">{</a><a id="5619" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5627" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="5629" href="Data.Fin.Permutation.html#5289" class="Bound">j</a><a id="5630" class="Symbol">}</a>                                <a id="5663" class="Symbol">_</a>  <a id="5666" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5669" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="5686" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="5688" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5694" href="Data.Fin.Permutation.html#5289" class="Bound">j</a>                                                                <a id="5759" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5764" href="Data.Fin.Permutation.html#5764" class="Function">inverseˡ′</a> <a id="5774" class="Symbol">:</a> <a id="5776" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="5793" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5797" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="5800" href="Data.Fin.Permutation.html#5150" class="Function">from</a>
  <a id="5807" href="Data.Fin.Permutation.html#5764" class="Function">inverseˡ′</a> <a id="5817" href="Data.Fin.Permutation.html#5817" class="Bound">j</a> <a id="5819" class="Symbol">=</a> <a id="5821" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5831" href="Data.Fin.Permutation.html#5092" class="Function">to</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Data.Fin.Permutation.html#5150" class="Function">from</a> <a id="5840" href="Data.Fin.Permutation.html#5817" class="Bound">j</a><a id="5841" class="Symbol">)</a>                                                       <a id="5897" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="5905" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5914" class="Symbol">{</a><a id="5915" class="Argument">i</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5922" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5923" class="Symbol">}</a> <a id="5925" class="Symbol">{</a><a id="5926" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="5938" href="Data.Fin.Permutation.html#4558" class="Bound">i</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="5950" href="Data.Fin.Permutation.html#4844" class="Function">from-punchOut</a><a id="5963" class="Symbol">))}</a>  <a id="5968" class="Symbol">_</a>  <a id="5971" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5974" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a> <a id="5989" class="Symbol">(</a><a id="5990" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="5993" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="5994" class="Symbol">)</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6002" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="6023" class="Symbol">_))</a> <a id="6027" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6033" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="6042" class="Symbol">{</a><a id="6043" class="Argument">i</a> <a id="6045" class="Symbol">=</a> <a id="6047" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6050" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="6051" class="Symbol">}</a> <a id="6053" class="Symbol">{</a><a id="6054" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6057" class="Symbol">(</a><a id="6058" href="Data.Fin.Permutation.html#4629" class="Function">πˡ</a> <a id="6061" class="Symbol">(</a><a id="6062" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="6070" class="Symbol">(</a><a id="6071" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6074" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="6075" class="Symbol">)</a> <a id="6077" href="Data.Fin.Permutation.html#5817" class="Bound">j</a><a id="6078" class="Symbol">))}</a>               <a id="6096" class="Symbol">_</a>  <a id="6099" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6102" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6120" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="6121" class="Symbol">)</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="6133" href="Data.Fin.Permutation.html#4560" class="Bound">π</a><a id="6134" class="Symbol">)</a> <a id="6136" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6142" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="6151" class="Symbol">{</a><a id="6152" class="Argument">i</a> <a id="6154" class="Symbol">=</a> <a id="6156" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6159" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="6160" class="Symbol">}</a> <a id="6162" class="Symbol">{</a><a id="6163" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="6171" class="Symbol">(</a><a id="6172" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6175" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="6176" class="Symbol">)</a> <a id="6178" href="Data.Fin.Permutation.html#5817" class="Bound">j</a><a id="6179" class="Symbol">}</a>                         <a id="6205" class="Symbol">_</a>  <a id="6208" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6211" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="6228" class="Symbol">(</a><a id="6229" href="Data.Fin.Permutation.html#4614" class="Function">πʳ</a> <a id="6232" href="Data.Fin.Permutation.html#4558" class="Bound">i</a><a id="6233" class="Symbol">)</a> <a id="6235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6241" href="Data.Fin.Permutation.html#5817" class="Bound">j</a>                                                                 <a id="6307" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="6310" class="Comment">------------------------------------------------------------------------</a>
<a id="6383" class="Comment">-- Lifting</a>

<a id="6395" class="Comment">-- Takes a permutation m → n and creates a permutation (suc m) → (suc n)</a>
<a id="6468" class="Comment">-- by mapping 0 to 0 and applying the input permutation to everything else</a>
<a id="6543" class="Comment">--</a>
<a id="6546" class="Comment">-- Note: should be refactored as a special-case when we add the</a>
<a id="6610" class="Comment">-- concatenation of two permutations</a>
<a id="lift₀"></a><a id="6647" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="6653" class="Symbol">:</a> <a id="6655" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="6667" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="6669" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="6671" class="Symbol">→</a> <a id="6673" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="6685" class="Symbol">(</a><a id="6686" class="InductiveConstructor">suc</a> <a id="6690" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="6691" class="Symbol">)</a> <a id="6693" class="Symbol">(</a><a id="6694" class="InductiveConstructor">suc</a> <a id="6698" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="6699" class="Symbol">)</a>
<a id="6701" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="6707" class="Symbol">{</a><a id="6708" href="Data.Fin.Permutation.html#6708" class="Bound">m</a><a id="6709" class="Symbol">}</a> <a id="6711" class="Symbol">{</a><a id="6712" href="Data.Fin.Permutation.html#6712" class="Bound">n</a><a id="6713" class="Symbol">}</a> <a id="6715" href="Data.Fin.Permutation.html#6715" class="Bound">π</a> <a id="6717" class="Symbol">=</a> <a id="6719" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a> <a id="6731" href="Data.Fin.Permutation.html#6769" class="Function">to</a> <a id="6734" href="Data.Fin.Permutation.html#6851" class="Function">from</a> <a id="6739" href="Data.Fin.Permutation.html#7054" class="Function">inverseˡ′</a> <a id="6749" href="Data.Fin.Permutation.html#6939" class="Function">inverseʳ′</a>
  <a id="6761" class="Keyword">where</a>
  <a id="6769" href="Data.Fin.Permutation.html#6769" class="Function">to</a> <a id="6772" class="Symbol">:</a> <a id="6774" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6778" class="Symbol">(</a><a id="6779" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6783" href="Data.Fin.Permutation.html#6708" class="Bound">m</a><a id="6784" class="Symbol">)</a> <a id="6786" class="Symbol">→</a> <a id="6788" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6797" href="Data.Fin.Permutation.html#6712" class="Bound">n</a><a id="6798" class="Symbol">)</a>
  <a id="6802" href="Data.Fin.Permutation.html#6769" class="Function">to</a> <a id="6805" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="6813" class="Symbol">=</a> <a id="6815" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
  <a id="6820" href="Data.Fin.Permutation.html#6769" class="Function">to</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6828" href="Data.Fin.Permutation.html#6828" class="Bound">i</a><a id="6829" class="Symbol">)</a> <a id="6831" class="Symbol">=</a> <a id="6833" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6837" class="Symbol">(</a><a id="6838" href="Data.Fin.Permutation.html#6715" class="Bound">π</a> <a id="6840" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="6845" href="Data.Fin.Permutation.html#6828" class="Bound">i</a><a id="6846" class="Symbol">)</a>

  <a id="6851" href="Data.Fin.Permutation.html#6851" class="Function">from</a> <a id="6856" class="Symbol">:</a> <a id="6858" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6862" class="Symbol">(</a><a id="6863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6867" href="Data.Fin.Permutation.html#6712" class="Bound">n</a><a id="6868" class="Symbol">)</a> <a id="6870" class="Symbol">→</a> <a id="6872" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6876" class="Symbol">(</a><a id="6877" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6881" href="Data.Fin.Permutation.html#6708" class="Bound">m</a><a id="6882" class="Symbol">)</a>
  <a id="6886" href="Data.Fin.Permutation.html#6851" class="Function">from</a> <a id="6891" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="6899" class="Symbol">=</a> <a id="6901" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>
  <a id="6906" href="Data.Fin.Permutation.html#6851" class="Function">from</a> <a id="6911" class="Symbol">(</a><a id="6912" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6916" href="Data.Fin.Permutation.html#6916" class="Bound">i</a><a id="6917" class="Symbol">)</a> <a id="6919" class="Symbol">=</a> <a id="6921" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6925" class="Symbol">(</a><a id="6926" href="Data.Fin.Permutation.html#6715" class="Bound">π</a> <a id="6928" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="6933" href="Data.Fin.Permutation.html#6916" class="Bound">i</a><a id="6934" class="Symbol">)</a>

  <a id="6939" href="Data.Fin.Permutation.html#6939" class="Function">inverseʳ′</a> <a id="6949" class="Symbol">:</a> <a id="6951" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="6968" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6972" href="Data.Fin.Permutation.html#6769" class="Function">to</a> <a id="6975" href="Data.Fin.Permutation.html#6851" class="Function">from</a>
  <a id="6982" href="Data.Fin.Permutation.html#6939" class="Function">inverseʳ′</a> <a id="6992" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="7000" class="Symbol">=</a> <a id="7002" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7009" href="Data.Fin.Permutation.html#6939" class="Function">inverseʳ′</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7024" href="Data.Fin.Permutation.html#7024" class="Bound">j</a><a id="7025" class="Symbol">)</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7034" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7038" class="Symbol">(</a><a id="7039" href="Data.Fin.Permutation.html#2727" class="Function">inverseˡ</a> <a id="7048" href="Data.Fin.Permutation.html#6715" class="Bound">π</a><a id="7049" class="Symbol">)</a>

  <a id="7054" href="Data.Fin.Permutation.html#7054" class="Function">inverseˡ′</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="7083" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7087" href="Data.Fin.Permutation.html#6769" class="Function">to</a> <a id="7090" href="Data.Fin.Permutation.html#6851" class="Function">from</a>
  <a id="7097" href="Data.Fin.Permutation.html#7054" class="Function">inverseˡ′</a> <a id="7107" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="7115" class="Symbol">=</a> <a id="7117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7124" href="Data.Fin.Permutation.html#7054" class="Function">inverseˡ′</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7139" href="Data.Fin.Permutation.html#7139" class="Bound">j</a><a id="7140" class="Symbol">)</a> <a id="7142" class="Symbol">=</a> <a id="7144" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7149" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7153" class="Symbol">(</a><a id="7154" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="7163" href="Data.Fin.Permutation.html#6715" class="Bound">π</a><a id="7164" class="Symbol">)</a>

<a id="7167" class="Comment">------------------------------------------------------------------------</a>
<a id="7240" class="Comment">-- Insertion</a>

<a id="7254" class="Comment">-- insert i j π is the permutation that maps i to j and otherwise looks like π</a>
<a id="7333" class="Comment">-- it&#39;s roughly an inverse of remove</a>
<a id="insert"></a><a id="7370" href="Data.Fin.Permutation.html#7370" class="Function">insert</a> <a id="7377" class="Symbol">:</a> <a id="7379" class="Symbol">∀</a> <a id="7381" class="Symbol">{</a><a id="7382" href="Data.Fin.Permutation.html#7382" class="Bound">m</a> <a id="7384" href="Data.Fin.Permutation.html#7384" class="Bound">n</a><a id="7385" class="Symbol">}</a> <a id="7387" class="Symbol">→</a> <a id="7389" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7393" class="Symbol">(</a><a id="7394" class="InductiveConstructor">suc</a> <a id="7398" href="Data.Fin.Permutation.html#7382" class="Bound">m</a><a id="7399" class="Symbol">)</a> <a id="7401" class="Symbol">→</a> <a id="7403" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7407" class="Symbol">(</a><a id="7408" class="InductiveConstructor">suc</a> <a id="7412" href="Data.Fin.Permutation.html#7384" class="Bound">n</a><a id="7413" class="Symbol">)</a> <a id="7415" class="Symbol">→</a> <a id="7417" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="7429" href="Data.Fin.Permutation.html#7382" class="Bound">m</a> <a id="7431" href="Data.Fin.Permutation.html#7384" class="Bound">n</a> <a id="7433" class="Symbol">→</a> <a id="7435" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="7447" class="Symbol">(</a><a id="7448" class="InductiveConstructor">suc</a> <a id="7452" href="Data.Fin.Permutation.html#7382" class="Bound">m</a><a id="7453" class="Symbol">)</a> <a id="7455" class="Symbol">(</a><a id="7456" class="InductiveConstructor">suc</a> <a id="7460" href="Data.Fin.Permutation.html#7384" class="Bound">n</a><a id="7461" class="Symbol">)</a>
<a id="7463" href="Data.Fin.Permutation.html#7370" class="Function">insert</a> <a id="7470" class="Symbol">{</a><a id="7471" href="Data.Fin.Permutation.html#7471" class="Bound">m</a><a id="7472" class="Symbol">}</a> <a id="7474" class="Symbol">{</a><a id="7475" href="Data.Fin.Permutation.html#7475" class="Bound">n</a><a id="7476" class="Symbol">}</a> <a id="7478" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="7480" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="7482" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="7484" class="Symbol">=</a> <a id="7486" href="Data.Fin.Permutation.html#2372" class="Function">permutation</a> <a id="7498" href="Data.Fin.Permutation.html#7536" class="Function">to</a> <a id="7501" href="Data.Fin.Permutation.html#7658" class="Function">from</a> <a id="7506" href="Data.Fin.Permutation.html#8654" class="Function">inverseˡ′</a> <a id="7516" href="Data.Fin.Permutation.html#7784" class="Function">inverseʳ′</a>
  <a id="7528" class="Keyword">where</a>
  <a id="7536" href="Data.Fin.Permutation.html#7536" class="Function">to</a> <a id="7539" class="Symbol">:</a> <a id="7541" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7550" href="Data.Fin.Permutation.html#7471" class="Bound">m</a><a id="7551" class="Symbol">)</a> <a id="7553" class="Symbol">→</a> <a id="7555" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7559" class="Symbol">(</a><a id="7560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7564" href="Data.Fin.Permutation.html#7475" class="Bound">n</a><a id="7565" class="Symbol">)</a>
  <a id="7569" href="Data.Fin.Permutation.html#7536" class="Function">to</a> <a id="7572" href="Data.Fin.Permutation.html#7572" class="Bound">k</a> <a id="7574" class="Keyword">with</a> <a id="7579" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="7581" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="7583" href="Data.Fin.Permutation.html#7572" class="Bound">k</a>
  <a id="7587" class="Symbol">...</a> <a id="7591" class="Symbol">|</a> <a id="7593" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7597" href="Data.Fin.Permutation.html#7597" class="Bound">i≡k</a> <a id="7601" class="Symbol">=</a> <a id="7603" href="Data.Fin.Permutation.html#7480" class="Bound">j</a>
  <a id="7607" class="Symbol">...</a> <a id="7611" class="Symbol">|</a> <a id="7613" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="7617" href="Data.Fin.Permutation.html#7617" class="Bound">i≢k</a> <a id="7621" class="Symbol">=</a> <a id="7623" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7631" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="7633" class="Symbol">(</a><a id="7634" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="7636" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="7641" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7650" href="Data.Fin.Permutation.html#7617" class="Bound">i≢k</a><a id="7653" class="Symbol">)</a>

  <a id="7658" href="Data.Fin.Permutation.html#7658" class="Function">from</a> <a id="7663" class="Symbol">:</a> <a id="7665" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7669" class="Symbol">(</a><a id="7670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7674" href="Data.Fin.Permutation.html#7475" class="Bound">n</a><a id="7675" class="Symbol">)</a> <a id="7677" class="Symbol">→</a> <a id="7679" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7683" class="Symbol">(</a><a id="7684" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7688" href="Data.Fin.Permutation.html#7471" class="Bound">m</a><a id="7689" class="Symbol">)</a>
  <a id="7693" href="Data.Fin.Permutation.html#7658" class="Function">from</a> <a id="7698" href="Data.Fin.Permutation.html#7698" class="Bound">k</a> <a id="7700" class="Keyword">with</a> <a id="7705" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="7707" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="7709" href="Data.Fin.Permutation.html#7698" class="Bound">k</a>
  <a id="7713" class="Symbol">...</a> <a id="7717" class="Symbol">|</a> <a id="7719" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7723" href="Data.Fin.Permutation.html#7723" class="Bound">j≡k</a> <a id="7727" class="Symbol">=</a> <a id="7729" href="Data.Fin.Permutation.html#7478" class="Bound">i</a>
  <a id="7733" class="Symbol">...</a> <a id="7737" class="Symbol">|</a> <a id="7739" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="7743" href="Data.Fin.Permutation.html#7743" class="Bound">j≢k</a> <a id="7747" class="Symbol">=</a> <a id="7749" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="7757" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="7762" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="7767" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7776" href="Data.Fin.Permutation.html#7743" class="Bound">j≢k</a><a id="7779" class="Symbol">)</a>

  <a id="7784" href="Data.Fin.Permutation.html#7784" class="Function">inverseʳ′</a> <a id="7794" class="Symbol">:</a> <a id="7796" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="7813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7817" href="Data.Fin.Permutation.html#7536" class="Function">to</a> <a id="7820" href="Data.Fin.Permutation.html#7658" class="Function">from</a>
  <a id="7827" href="Data.Fin.Permutation.html#7784" class="Function">inverseʳ′</a> <a id="7837" href="Data.Fin.Permutation.html#7837" class="Bound">k</a> <a id="7839" class="Keyword">with</a> <a id="7844" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="7846" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="7848" href="Data.Fin.Permutation.html#7837" class="Bound">k</a>
  <a id="7852" class="Symbol">...</a> <a id="7856" class="Symbol">|</a> <a id="7858" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7862" href="Data.Fin.Permutation.html#7862" class="Bound">i≡k</a> <a id="7866" class="Keyword">rewrite</a> <a id="7874" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7880" class="Symbol">(</a><a id="7881" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="7889" class="Symbol">(</a><a id="7890" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="7892" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="7894" href="Data.Fin.Permutation.html#7480" class="Bound">j</a><a id="7895" class="Symbol">)</a> <a id="7897" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7901" class="Symbol">)</a> <a id="7903" class="Symbol">=</a> <a id="7905" href="Data.Fin.Permutation.html#7862" class="Bound">i≡k</a>
  <a id="7911" class="Symbol">...</a> <a id="7915" class="Symbol">|</a> <a id="7917" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="7921" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a>
    <a id="7929" class="Keyword">with</a> <a id="7934" href="Data.Fin.Permutation.html#7934" class="Bound">j≢punchInⱼπʳpunchOuti≢k</a> ← <a id="7960" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="7971" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="7976" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="7981" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="7990" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a><a id="7993" class="Symbol">)</a> <a id="7995" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7997" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
    <a id="8005" class="Keyword">rewrite</a> <a id="8013" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="8023" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="8025" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8033" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8038" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="8043" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8052" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a><a id="8055" class="Symbol">))</a> <a id="8058" href="Data.Fin.Permutation.html#7934" class="Bound">j≢punchInⱼπʳpunchOuti≢k</a>
    <a id="8086" class="Symbol">=</a> <a id="8088" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8098" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8106" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8108" class="Symbol">(</a><a id="8109" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8111" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8116" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8125" href="Data.Fin.Permutation.html#7934" class="Bound">j≢punchInⱼπʳpunchOuti≢k</a><a id="8148" class="Symbol">)</a>                    <a id="8169" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8172" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8177" class="Symbol">(λ</a> <a id="8180" href="Data.Fin.Permutation.html#8180" class="Bound">l</a> <a id="8182" class="Symbol">→</a> <a id="8184" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8192" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8194" class="Symbol">(</a><a id="8195" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8197" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8202" href="Data.Fin.Permutation.html#8180" class="Bound">l</a><a id="8203" class="Symbol">))</a> <a id="8206" class="Symbol">(</a><a id="8207" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="8221" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="8223" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8227" class="Symbol">)</a> <a id="8229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8235" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8243" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8245" class="Symbol">(</a><a id="8246" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8248" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8253" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8262" class="Symbol">(</a><a id="8263" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="8274" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8279" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="8284" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8293" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a><a id="8296" class="Symbol">)</a> <a id="8298" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8300" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="8303" class="Symbol">))</a> <a id="8306" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8309" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8314" class="Symbol">(λ</a> <a id="8317" href="Data.Fin.Permutation.html#8317" class="Bound">l</a> <a id="8319" class="Symbol">→</a> <a id="8321" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8329" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8331" class="Symbol">(</a><a id="8332" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8334" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8339" href="Data.Fin.Permutation.html#8317" class="Bound">l</a><a id="8340" class="Symbol">))</a> <a id="8343" class="Symbol">(</a><a id="8344" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="8361" href="Data.Fin.Permutation.html#7480" class="Bound">j</a><a id="8362" class="Symbol">)</a> <a id="8364" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8370" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8378" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8380" class="Symbol">(</a><a id="8381" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8383" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8391" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="8396" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8405" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a><a id="8408" class="Symbol">))</a>                              <a id="8440" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8443" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8457" href="Data.Fin.Permutation.html#7478" class="Bound">i</a><a id="8458" class="Symbol">)</a> <a id="8460" class="Symbol">(</a><a id="8461" href="Data.Fin.Permutation.html#2727" class="Function">inverseˡ</a> <a id="8470" href="Data.Fin.Permutation.html#7482" class="Bound">π</a><a id="8471" class="Symbol">)</a> <a id="8473" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8479" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8487" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8489" class="Symbol">(</a><a id="8490" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8499" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a><a id="8502" class="Symbol">)</a>                                              <a id="8549" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8552" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="8569" href="Data.Fin.Permutation.html#7921" class="Bound">i≢k</a> <a id="8573" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8579" class="Bound">k</a>                                                                     <a id="8649" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="8654" href="Data.Fin.Permutation.html#8654" class="Function">inverseˡ′</a> <a id="8664" class="Symbol">:</a> <a id="8666" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="8683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8687" href="Data.Fin.Permutation.html#7536" class="Function">to</a> <a id="8690" href="Data.Fin.Permutation.html#7658" class="Function">from</a>
  <a id="8697" href="Data.Fin.Permutation.html#8654" class="Function">inverseˡ′</a> <a id="8707" href="Data.Fin.Permutation.html#8707" class="Bound">k</a> <a id="8709" class="Keyword">with</a> <a id="8714" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="8716" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="8718" href="Data.Fin.Permutation.html#8707" class="Bound">k</a>
  <a id="8722" class="Symbol">...</a> <a id="8726" class="Symbol">|</a> <a id="8728" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8732" href="Data.Fin.Permutation.html#8732" class="Bound">j≡k</a> <a id="8736" class="Keyword">rewrite</a> <a id="8744" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8750" class="Symbol">(</a><a id="8751" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="8759" class="Symbol">(</a><a id="8760" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8762" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="8764" href="Data.Fin.Permutation.html#7478" class="Bound">i</a><a id="8765" class="Symbol">)</a> <a id="8767" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8771" class="Symbol">)</a> <a id="8773" class="Symbol">=</a> <a id="8775" href="Data.Fin.Permutation.html#8732" class="Bound">j≡k</a>
  <a id="8781" class="Symbol">...</a> <a id="8785" class="Symbol">|</a> <a id="8787" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="8791" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a>
    <a id="8799" class="Keyword">with</a> <a id="8804" href="Data.Fin.Permutation.html#8804" class="Bound">i≢punchInᵢπˡpunchOutj≢k</a> ← <a id="8830" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="8841" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8843" class="Symbol">(</a><a id="8844" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8846" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8851" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8860" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a><a id="8863" class="Symbol">)</a> <a id="8865" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8867" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
    <a id="8875" class="Keyword">rewrite</a> <a id="8883" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="8890" class="Symbol">(</a><a id="8891" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8893" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="8895" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8903" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="8905" class="Symbol">(</a><a id="8906" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8908" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="8913" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8922" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a><a id="8925" class="Symbol">))</a> <a id="8928" href="Data.Fin.Permutation.html#8804" class="Bound">i≢punchInᵢπˡpunchOutj≢k</a>
    <a id="8956" class="Symbol">=</a> <a id="8958" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8968" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="8976" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="8981" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="8986" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="8995" href="Data.Fin.Permutation.html#8804" class="Bound">i≢punchInᵢπˡpunchOutj≢k</a><a id="9018" class="Symbol">)</a>                    <a id="9039" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9042" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9047" class="Symbol">(λ</a> <a id="9050" href="Data.Fin.Permutation.html#9050" class="Bound">l</a> <a id="9052" class="Symbol">→</a> <a id="9054" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="9062" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="9064" class="Symbol">(</a><a id="9065" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="9067" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="9072" href="Data.Fin.Permutation.html#9050" class="Bound">l</a><a id="9073" class="Symbol">))</a> <a id="9076" class="Symbol">(</a><a id="9077" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="9091" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="9093" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9097" class="Symbol">)</a> <a id="9099" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9105" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="9113" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="9115" class="Symbol">(</a><a id="9116" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="9118" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="9123" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="9132" class="Symbol">(</a><a id="9133" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="9144" href="Data.Fin.Permutation.html#7478" class="Bound">i</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="9149" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="9154" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="9163" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a><a id="9166" class="Symbol">)</a> <a id="9168" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9170" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="9173" class="Symbol">))</a> <a id="9176" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9179" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9184" class="Symbol">(λ</a> <a id="9187" href="Data.Fin.Permutation.html#9187" class="Bound">l</a> <a id="9189" class="Symbol">→</a> <a id="9191" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="9199" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="9204" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="9209" href="Data.Fin.Permutation.html#9187" class="Bound">l</a><a id="9210" class="Symbol">))</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="9231" href="Data.Fin.Permutation.html#7478" class="Bound">i</a><a id="9232" class="Symbol">)</a> <a id="9234" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9240" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="9248" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="9250" class="Symbol">(</a><a id="9251" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="9253" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="9258" class="Symbol">(</a><a id="9259" href="Data.Fin.Permutation.html#7482" class="Bound">π</a> <a id="9261" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="9266" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="9275" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a><a id="9278" class="Symbol">))</a>                               <a id="9311" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9314" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9319" class="Symbol">(</a><a id="9320" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="9328" href="Data.Fin.Permutation.html#7480" class="Bound">j</a><a id="9329" class="Symbol">)</a> <a id="9331" class="Symbol">(</a><a id="9332" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="9341" href="Data.Fin.Permutation.html#7482" class="Bound">π</a><a id="9342" class="Symbol">)</a> <a id="9344" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9350" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="9358" href="Data.Fin.Permutation.html#7480" class="Bound">j</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="9370" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a><a id="9373" class="Symbol">)</a>                                               <a id="9421" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9424" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="9441" href="Data.Fin.Permutation.html#8791" class="Bound">j≢k</a> <a id="9445" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9451" class="Bound">k</a>                                                                      <a id="9522" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="9525" class="Comment">------------------------------------------------------------------------</a>
<a id="9598" class="Comment">-- Swapping</a>

<a id="9611" class="Comment">-- Takes a permutation m → n and creates a permutation</a>
<a id="9666" class="Comment">-- suc (suc m) → suc (suc n) by mapping 0 to 1 and 1 to 0 and</a>
<a id="9728" class="Comment">-- then applying the input permutation to everything else</a>
<a id="9786" class="Comment">--</a>
<a id="9789" class="Comment">-- Note: should be refactored as a special-case when we add the</a>
<a id="9853" class="Comment">-- concatenation of two permutations</a>
<a id="swap"></a><a id="9890" href="Data.Fin.Permutation.html#9890" class="Function">swap</a> <a id="9895" class="Symbol">:</a> <a id="9897" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="9909" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="9911" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="9913" class="Symbol">→</a> <a id="9915" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="9927" class="Symbol">(</a><a id="9928" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="9931" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="9932" class="Symbol">)</a> <a id="9934" class="Symbol">(</a><a id="9935" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="9938" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="9939" class="Symbol">)</a>
<a id="9941" href="Data.Fin.Permutation.html#9890" class="Function">swap</a> <a id="9946" href="Data.Fin.Permutation.html#9946" class="Bound">π</a> <a id="9948" class="Symbol">=</a> <a id="9950" href="Data.Fin.Permutation.html#3850" class="Function">transpose</a> <a id="9960" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="9963" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="9966" href="Data.Fin.Permutation.html#3316" class="Function Operator">∘ₚ</a> <a id="9969" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="9975" class="Symbol">(</a><a id="9976" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="9982" href="Data.Fin.Permutation.html#9946" class="Bound">π</a><a id="9983" class="Symbol">)</a>

<a id="9986" class="Comment">------------------------------------------------------------------------</a>
<a id="10059" class="Comment">-- Other properties</a>

<a id="10080" class="Keyword">module</a> <a id="10087" href="Data.Fin.Permutation.html#10087" class="Module">_</a> <a id="10089" class="Symbol">(</a><a id="10090" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10092" class="Symbol">:</a> <a id="10094" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10111" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="10112" class="Symbol">)</a> <a id="10114" class="Symbol">(</a><a id="10115" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10119" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="10120" class="Symbol">))</a> <a id="10123" class="Keyword">where</a>
  <a id="10131" class="Keyword">private</a>
    <a id="10143" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10146" class="Symbol">=</a> <a id="10148" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10150" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ_</a>
    <a id="10160" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10163" class="Symbol">=</a> <a id="10165" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10167" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ_</a>

  <a id="10176" href="Data.Fin.Permutation.html#10176" class="Function">punchIn-permute</a> <a id="10192" class="Symbol">:</a> <a id="10194" class="Symbol">∀</a> <a id="10196" href="Data.Fin.Permutation.html#10196" class="Bound">i</a> <a id="10198" href="Data.Fin.Permutation.html#10198" class="Bound">j</a> <a id="10200" class="Symbol">→</a> <a id="10202" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10205" class="Symbol">(</a><a id="10206" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10214" href="Data.Fin.Permutation.html#10196" class="Bound">i</a> <a id="10216" href="Data.Fin.Permutation.html#10198" class="Bound">j</a><a id="10217" class="Symbol">)</a> <a id="10219" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10221" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10229" class="Symbol">(</a><a id="10230" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10233" href="Data.Fin.Permutation.html#10196" class="Bound">i</a><a id="10234" class="Symbol">)</a> <a id="10236" class="Symbol">(</a><a id="10237" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="10244" href="Data.Fin.Permutation.html#10196" class="Bound">i</a> <a id="10246" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10248" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="10253" href="Data.Fin.Permutation.html#10198" class="Bound">j</a><a id="10254" class="Symbol">)</a>
  <a id="10258" href="Data.Fin.Permutation.html#10176" class="Function">punchIn-permute</a> <a id="10274" href="Data.Fin.Permutation.html#10274" class="Bound">i</a> <a id="10276" href="Data.Fin.Permutation.html#10276" class="Bound">j</a> <a id="10278" class="Symbol">=</a> <a id="10280" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10284" class="Symbol">(</a><a id="10285" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="10302" class="Symbol">_)</a>

  <a id="10308" href="Data.Fin.Permutation.html#10308" class="Function">punchIn-permute′</a> <a id="10325" class="Symbol">:</a> <a id="10327" class="Symbol">∀</a> <a id="10329" href="Data.Fin.Permutation.html#10329" class="Bound">i</a> <a id="10331" href="Data.Fin.Permutation.html#10331" class="Bound">j</a> <a id="10333" class="Symbol">→</a> <a id="10335" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10338" class="Symbol">(</a><a id="10339" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10351" href="Data.Fin.Permutation.html#10329" class="Bound">i</a><a id="10352" class="Symbol">)</a> <a id="10354" href="Data.Fin.Permutation.html#10331" class="Bound">j</a><a id="10355" class="Symbol">)</a> <a id="10357" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10359" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10367" href="Data.Fin.Permutation.html#10329" class="Bound">i</a> <a id="10369" class="Symbol">(</a><a id="10370" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="10377" class="Symbol">(</a><a id="10378" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10381" href="Data.Fin.Permutation.html#10329" class="Bound">i</a><a id="10382" class="Symbol">)</a> <a id="10384" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10386" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="10391" href="Data.Fin.Permutation.html#10331" class="Bound">j</a><a id="10392" class="Symbol">)</a>
  <a id="10396" href="Data.Fin.Permutation.html#10308" class="Function">punchIn-permute′</a> <a id="10413" href="Data.Fin.Permutation.html#10413" class="Bound">i</a> <a id="10415" href="Data.Fin.Permutation.html#10415" class="Bound">j</a> <a id="10417" class="Symbol">=</a> <a id="10419" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10429" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10432" class="Symbol">(</a><a id="10433" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10441" class="Symbol">(</a><a id="10442" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10445" href="Data.Fin.Permutation.html#10413" class="Bound">i</a><a id="10446" class="Symbol">)</a> <a id="10448" href="Data.Fin.Permutation.html#10415" class="Bound">j</a><a id="10449" class="Symbol">)</a>                         <a id="10475" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10478" href="Data.Fin.Permutation.html#10176" class="Function">punchIn-permute</a> <a id="10494" class="Symbol">_</a> <a id="10496" class="Symbol">_</a> <a id="10498" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10504" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10512" class="Symbol">(</a><a id="10513" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10516" class="Symbol">(</a><a id="10517" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10520" href="Data.Fin.Permutation.html#10413" class="Bound">i</a><a id="10521" class="Symbol">))</a> <a id="10524" class="Symbol">(</a><a id="10525" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="10532" class="Symbol">(</a><a id="10533" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10536" href="Data.Fin.Permutation.html#10413" class="Bound">i</a><a id="10537" class="Symbol">)</a> <a id="10539" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10541" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="10546" href="Data.Fin.Permutation.html#10415" class="Bound">j</a><a id="10547" class="Symbol">)</a>  <a id="10550" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10553" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10559" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10567" class="Symbol">(</a><a id="10568" href="Data.Fin.Permutation.html#2828" class="Function">inverseʳ</a> <a id="10577" href="Data.Fin.Permutation.html#10090" class="Bound">π</a><a id="10578" class="Symbol">)</a> <a id="10580" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10585" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10591" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="10599" href="Data.Fin.Permutation.html#10413" class="Bound">i</a> <a id="10601" class="Symbol">(</a><a id="10602" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Data.Fin.Permutation.html#10160" class="Function">πˡ</a> <a id="10613" href="Data.Fin.Permutation.html#10413" class="Bound">i</a><a id="10614" class="Symbol">)</a> <a id="10616" href="Data.Fin.Permutation.html#10090" class="Bound">π</a> <a id="10618" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="10623" href="Data.Fin.Permutation.html#10415" class="Bound">j</a><a id="10624" class="Symbol">)</a>            <a id="10637" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="10642" href="Data.Fin.Permutation.html#10642" class="Function">lift₀-remove</a> <a id="10655" class="Symbol">:</a> <a id="10657" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10660" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="10663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10665" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="10668" class="Symbol">→</a> <a id="10670" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="10684" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="10687" href="Data.Fin.Permutation.html#10090" class="Bound">π</a><a id="10688" class="Symbol">)</a> <a id="10690" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="10692" href="Data.Fin.Permutation.html#10090" class="Bound">π</a>
  <a id="10696" href="Data.Fin.Permutation.html#10642" class="Function">lift₀-remove</a> <a id="10709" href="Data.Fin.Permutation.html#10709" class="Bound">p</a> <a id="10711" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="10719" class="Symbol">=</a> <a id="10721" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10725" href="Data.Fin.Permutation.html#10709" class="Bound">p</a>
  <a id="10729" href="Data.Fin.Permutation.html#10642" class="Function">lift₀-remove</a> <a id="10742" href="Data.Fin.Permutation.html#10742" class="Bound">p</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10749" href="Data.Fin.Permutation.html#10749" class="Bound">i</a><a id="10750" class="Symbol">)</a> <a id="10752" class="Symbol">=</a> <a id="10754" href="Data.Fin.Permutation.html#10797" class="Function">punchOut-zero</a> <a id="10768" class="Symbol">(</a><a id="10769" href="Data.Fin.Permutation.html#10143" class="Function">πʳ</a> <a id="10772" class="Symbol">(</a><a id="10773" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10777" href="Data.Fin.Permutation.html#10749" class="Bound">i</a><a id="10778" class="Symbol">))</a> <a id="10781" href="Data.Fin.Permutation.html#10742" class="Bound">p</a>
    <a id="10787" class="Keyword">where</a>
    <a id="10797" href="Data.Fin.Permutation.html#10797" class="Function">punchOut-zero</a> <a id="10811" class="Symbol">:</a> <a id="10813" class="Symbol">∀</a> <a id="10815" class="Symbol">{</a><a id="10816" href="Data.Fin.Permutation.html#10816" class="Bound">i</a><a id="10817" class="Symbol">}</a> <a id="10819" class="Symbol">(</a><a id="10820" href="Data.Fin.Permutation.html#10820" class="Bound">j</a> <a id="10822" class="Symbol">:</a> <a id="10824" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10828" class="Symbol">(</a><a id="10829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10833" href="Data.Fin.Permutation.html#10119" class="Bound">n</a><a id="10834" class="Symbol">))</a> <a id="10837" class="Symbol">{</a><a id="10838" href="Data.Fin.Permutation.html#10838" class="Bound">neq</a><a id="10841" class="Symbol">}</a> <a id="10843" class="Symbol">→</a> <a id="10845" href="Data.Fin.Permutation.html#10816" class="Bound">i</a> <a id="10847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10849" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="10852" class="Symbol">→</a> <a id="10854" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10858" class="Symbol">(</a><a id="10859" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="10868" class="Symbol">{</a><a id="10869" class="Argument">i</a> <a id="10871" class="Symbol">=</a> <a id="10873" href="Data.Fin.Permutation.html#10816" class="Bound">i</a><a id="10874" class="Symbol">}</a> <a id="10876" class="Symbol">{</a><a id="10877" href="Data.Fin.Permutation.html#10820" class="Bound">j</a><a id="10878" class="Symbol">}</a> <a id="10880" href="Data.Fin.Permutation.html#10838" class="Bound">neq</a><a id="10883" class="Symbol">)</a> <a id="10885" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10887" href="Data.Fin.Permutation.html#10820" class="Bound">j</a>
    <a id="10893" href="Data.Fin.Permutation.html#10797" class="Function">punchOut-zero</a> <a id="10907" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="10910" class="Symbol">{</a><a id="10911" href="Data.Fin.Permutation.html#10911" class="Bound">neq</a><a id="10914" class="Symbol">}</a> <a id="10916" href="Data.Fin.Permutation.html#10916" class="Bound">p</a> <a id="10918" class="Symbol">=</a> <a id="10920" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10934" href="Data.Fin.Permutation.html#10916" class="Bound">p</a> <a id="10936" href="Data.Fin.Permutation.html#10911" class="Bound">neq</a>
    <a id="10944" href="Data.Fin.Permutation.html#10797" class="Function">punchOut-zero</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10963" href="Data.Fin.Permutation.html#10963" class="Bound">j</a><a id="10964" class="Symbol">)</a> <a id="10966" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10971" class="Symbol">=</a> <a id="10973" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="↔⇒≡"></a><a id="10979" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="10983" class="Symbol">:</a> <a id="10985" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="10997" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="10999" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="11005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11007" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="11009" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11013" class="Symbol">{</a><a id="11014" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="11018" class="Symbol">}</a>  <a id="11021" class="Symbol">{</a><a id="11022" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="11026" class="Symbol">}</a>  <a id="11029" href="Data.Fin.Permutation.html#11029" class="Bound">π</a> <a id="11031" class="Symbol">=</a> <a id="11033" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11038" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11042" class="Symbol">{</a><a id="11043" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="11047" class="Symbol">}</a>  <a id="11050" class="Symbol">{</a><a id="11051" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11055" href="Data.Fin.Permutation.html#11055" class="Bound">n</a><a id="11056" class="Symbol">}</a> <a id="11058" href="Data.Fin.Permutation.html#11058" class="Bound">π</a> <a id="11060" class="Symbol">=</a> <a id="11062" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="11076" class="Symbol">(</a><a id="11077" href="Data.Fin.Permutation.html#11058" class="Bound">π</a> <a id="11079" href="Data.Fin.Permutation.html#2663" class="Function Operator">⟨$⟩ˡ</a> <a id="11084" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="11086" class="Symbol">)</a> <a id="11088" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a>
<a id="11094" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11098" class="Symbol">{</a><a id="11099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11103" href="Data.Fin.Permutation.html#11103" class="Bound">m</a><a id="11104" class="Symbol">}</a> <a id="11106" class="Symbol">{</a><a id="11107" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="11111" class="Symbol">}</a>  <a id="11114" href="Data.Fin.Permutation.html#11114" class="Bound">π</a> <a id="11116" class="Symbol">=</a> <a id="11118" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="11132" class="Symbol">(</a><a id="11133" href="Data.Fin.Permutation.html#11114" class="Bound">π</a> <a id="11135" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="11140" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="11142" class="Symbol">)</a> <a id="11144" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a>
<a id="11150" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11154" class="Symbol">{</a><a id="11155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11159" href="Data.Fin.Permutation.html#11159" class="Bound">m</a><a id="11160" class="Symbol">}</a> <a id="11162" class="Symbol">{</a><a id="11163" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11167" href="Data.Fin.Permutation.html#11167" class="Bound">n</a><a id="11168" class="Symbol">}</a> <a id="11170" href="Data.Fin.Permutation.html#11170" class="Bound">π</a> <a id="11172" class="Symbol">=</a> <a id="11174" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11183" class="Symbol">(</a><a id="11184" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11188" class="Symbol">(</a><a id="11189" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="11196" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="11199" href="Data.Fin.Permutation.html#11170" class="Bound">π</a><a id="11200" class="Symbol">))</a>

<a id="fromPermutation"></a><a id="11204" href="Data.Fin.Permutation.html#11204" class="Function">fromPermutation</a> <a id="11220" class="Symbol">:</a> <a id="11222" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="11234" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="11236" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="11238" class="Symbol">→</a> <a id="11240" href="Data.Fin.Permutation.html#2221" class="Function">Permutation′</a> <a id="11253" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a>
<a id="11255" href="Data.Fin.Permutation.html#11204" class="Function">fromPermutation</a> <a id="11271" href="Data.Fin.Permutation.html#11271" class="Bound">π</a> <a id="11273" class="Symbol">=</a> <a id="11275" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="11281" class="Symbol">(</a><a id="11282" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="11294" class="Symbol">_)</a> <a id="11297" class="Symbol">(</a><a id="11298" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11307" href="Data.Fin.Permutation.html#11271" class="Bound">π</a><a id="11308" class="Symbol">))</a> <a id="11311" href="Data.Fin.Permutation.html#11271" class="Bound">π</a>

<a id="refute"></a><a id="11314" href="Data.Fin.Permutation.html#11314" class="Function">refute</a> <a id="11321" class="Symbol">:</a> <a id="11323" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="11325" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="11327" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="11329" class="Symbol">→</a> <a id="11331" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11333" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="11345" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="11347" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a>
<a id="11349" href="Data.Fin.Permutation.html#11314" class="Function">refute</a> <a id="11356" href="Data.Fin.Permutation.html#11356" class="Bound">m≢n</a> <a id="11360" href="Data.Fin.Permutation.html#11360" class="Bound">π</a> <a id="11362" class="Symbol">=</a> <a id="11364" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="11378" class="Symbol">(</a><a id="11379" href="Data.Fin.Permutation.html#10979" class="Function">↔⇒≡</a> <a id="11383" href="Data.Fin.Permutation.html#11360" class="Bound">π</a><a id="11384" class="Symbol">)</a> <a id="11386" href="Data.Fin.Permutation.html#11356" class="Bound">m≢n</a>

<a id="lift₀-id"></a><a id="11391" href="Data.Fin.Permutation.html#11391" class="Function">lift₀-id</a> <a id="11400" class="Symbol">:</a> <a id="11402" class="Symbol">(</a><a id="11403" href="Data.Fin.Permutation.html#11403" class="Bound">i</a> <a id="11405" class="Symbol">:</a> <a id="11407" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11411" class="Symbol">(</a><a id="11412" class="InductiveConstructor">suc</a> <a id="11416" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="11417" class="Symbol">))</a> <a id="11420" class="Symbol">→</a> <a id="11422" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11428" href="Data.Fin.Permutation.html#3212" class="Function">id</a> <a id="11431" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="11436" href="Data.Fin.Permutation.html#11403" class="Bound">i</a> <a id="11438" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11440" href="Data.Fin.Permutation.html#11403" class="Bound">i</a>
<a id="11442" href="Data.Fin.Permutation.html#11391" class="Function">lift₀-id</a> <a id="11451" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="11459" class="Symbol">=</a> <a id="11461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11466" href="Data.Fin.Permutation.html#11391" class="Function">lift₀-id</a> <a id="11475" class="Symbol">(</a><a id="11476" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="11480" href="Data.Fin.Permutation.html#11480" class="Bound">i</a><a id="11481" class="Symbol">)</a> <a id="11483" class="Symbol">=</a> <a id="11485" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="lift₀-comp"></a><a id="11491" href="Data.Fin.Permutation.html#11491" class="Function">lift₀-comp</a> <a id="11502" class="Symbol">:</a> <a id="11504" class="Symbol">∀</a> <a id="11506" class="Symbol">(</a><a id="11507" href="Data.Fin.Permutation.html#11507" class="Bound">π</a> <a id="11509" class="Symbol">:</a> <a id="11511" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="11523" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="11525" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="11526" class="Symbol">)</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Data.Fin.Permutation.html#11529" class="Bound">ρ</a> <a id="11531" class="Symbol">:</a> <a id="11533" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="11545" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a> <a id="11547" href="Data.Fin.Permutation.html#1701" class="Generalizable">o</a><a id="11548" class="Symbol">)</a> <a id="11550" class="Symbol">→</a>
             <a id="11565" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11571" href="Data.Fin.Permutation.html#11507" class="Bound">π</a> <a id="11573" href="Data.Fin.Permutation.html#3316" class="Function Operator">∘ₚ</a> <a id="11576" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11582" href="Data.Fin.Permutation.html#11529" class="Bound">ρ</a> <a id="11584" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="11586" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11592" class="Symbol">(</a><a id="11593" href="Data.Fin.Permutation.html#11507" class="Bound">π</a> <a id="11595" href="Data.Fin.Permutation.html#3316" class="Function Operator">∘ₚ</a> <a id="11598" href="Data.Fin.Permutation.html#11529" class="Bound">ρ</a><a id="11599" class="Symbol">)</a>
<a id="11601" href="Data.Fin.Permutation.html#11491" class="Function">lift₀-comp</a> <a id="11612" href="Data.Fin.Permutation.html#11612" class="Bound">π</a> <a id="11614" href="Data.Fin.Permutation.html#11614" class="Bound">ρ</a> <a id="11616" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="11624" class="Symbol">=</a> <a id="11626" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11631" href="Data.Fin.Permutation.html#11491" class="Function">lift₀-comp</a> <a id="11642" href="Data.Fin.Permutation.html#11642" class="Bound">π</a> <a id="11644" href="Data.Fin.Permutation.html#11644" class="Bound">ρ</a> <a id="11646" class="Symbol">(</a><a id="11647" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="11651" href="Data.Fin.Permutation.html#11651" class="Bound">i</a><a id="11652" class="Symbol">)</a> <a id="11654" class="Symbol">=</a> <a id="11656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="lift₀-cong"></a><a id="11662" href="Data.Fin.Permutation.html#11662" class="Function">lift₀-cong</a> <a id="11673" class="Symbol">:</a> <a id="11675" class="Symbol">∀</a> <a id="11677" class="Symbol">(</a><a id="11678" href="Data.Fin.Permutation.html#11678" class="Bound">π</a> <a id="11680" href="Data.Fin.Permutation.html#11680" class="Bound">ρ</a> <a id="11682" class="Symbol">:</a> <a id="11684" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="11696" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="11698" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="11699" class="Symbol">)</a> <a id="11701" class="Symbol">→</a> <a id="11703" href="Data.Fin.Permutation.html#11678" class="Bound">π</a> <a id="11705" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="11707" href="Data.Fin.Permutation.html#11680" class="Bound">ρ</a> <a id="11709" class="Symbol">→</a> <a id="11711" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11717" href="Data.Fin.Permutation.html#11678" class="Bound">π</a> <a id="11719" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="11721" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11727" href="Data.Fin.Permutation.html#11680" class="Bound">ρ</a>
<a id="11729" href="Data.Fin.Permutation.html#11662" class="Function">lift₀-cong</a> <a id="11740" href="Data.Fin.Permutation.html#11740" class="Bound">π</a> <a id="11742" href="Data.Fin.Permutation.html#11742" class="Bound">ρ</a> <a id="11744" href="Data.Fin.Permutation.html#11744" class="Bound">f</a> <a id="11746" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="11754" class="Symbol">=</a> <a id="11756" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11761" href="Data.Fin.Permutation.html#11662" class="Function">lift₀-cong</a> <a id="11772" href="Data.Fin.Permutation.html#11772" class="Bound">π</a> <a id="11774" href="Data.Fin.Permutation.html#11774" class="Bound">ρ</a> <a id="11776" href="Data.Fin.Permutation.html#11776" class="Bound">f</a> <a id="11778" class="Symbol">(</a><a id="11779" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="11783" href="Data.Fin.Permutation.html#11783" class="Bound">i</a><a id="11784" class="Symbol">)</a> <a id="11786" class="Symbol">=</a> <a id="11788" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11793" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="11797" class="Symbol">(</a><a id="11798" href="Data.Fin.Permutation.html#11776" class="Bound">f</a> <a id="11800" href="Data.Fin.Permutation.html#11783" class="Bound">i</a><a id="11801" class="Symbol">)</a>

<a id="lift₀-transpose"></a><a id="11804" href="Data.Fin.Permutation.html#11804" class="Function">lift₀-transpose</a> <a id="11820" class="Symbol">:</a> <a id="11822" class="Symbol">∀</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Data.Fin.Permutation.html#11825" class="Bound">i</a> <a id="11827" href="Data.Fin.Permutation.html#11827" class="Bound">j</a> <a id="11829" class="Symbol">:</a> <a id="11831" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11835" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="11836" class="Symbol">)</a> <a id="11838" class="Symbol">→</a> <a id="11840" href="Data.Fin.Permutation.html#3850" class="Function">transpose</a> <a id="11850" class="Symbol">(</a><a id="11851" class="InductiveConstructor">suc</a> <a id="11855" href="Data.Fin.Permutation.html#11825" class="Bound">i</a><a id="11856" class="Symbol">)</a> <a id="11858" class="Symbol">(</a><a id="11859" class="InductiveConstructor">suc</a> <a id="11863" href="Data.Fin.Permutation.html#11827" class="Bound">j</a><a id="11864" class="Symbol">)</a> <a id="11866" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="11868" href="Data.Fin.Permutation.html#6647" class="Function">lift₀</a> <a id="11874" class="Symbol">(</a><a id="11875" href="Data.Fin.Permutation.html#3850" class="Function">transpose</a> <a id="11885" href="Data.Fin.Permutation.html#11825" class="Bound">i</a> <a id="11887" href="Data.Fin.Permutation.html#11827" class="Bound">j</a><a id="11888" class="Symbol">)</a>
<a id="11890" href="Data.Fin.Permutation.html#11804" class="Function">lift₀-transpose</a> <a id="11906" href="Data.Fin.Permutation.html#11906" class="Bound">i</a> <a id="11908" href="Data.Fin.Permutation.html#11908" class="Bound">j</a> <a id="11910" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="11918" class="Symbol">=</a> <a id="11920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11925" href="Data.Fin.Permutation.html#11804" class="Function">lift₀-transpose</a> <a id="11941" href="Data.Fin.Permutation.html#11941" class="Bound">i</a> <a id="11943" href="Data.Fin.Permutation.html#11943" class="Bound">j</a> <a id="11945" class="Symbol">(</a><a id="11946" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="11950" href="Data.Fin.Permutation.html#11950" class="Bound">k</a><a id="11951" class="Symbol">)</a> <a id="11953" class="Keyword">with</a> <a id="11958" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Data.Fin.Permutation.html#11950" class="Bound">k</a> <a id="11966" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="11968" href="Data.Fin.Permutation.html#11941" class="Bound">i</a><a id="11969" class="Symbol">)</a>
<a id="11971" class="Symbol">...</a> <a id="11975" class="Symbol">|</a> <a id="11977" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="11982" class="Symbol">=</a> <a id="11984" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11989" class="Symbol">...</a> <a id="11993" class="Symbol">|</a> <a id="11995" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12001" class="Keyword">with</a> <a id="12006" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="12011" class="Symbol">(</a><a id="12012" class="Bound">k</a> <a id="12014" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="12016" class="Bound">j</a><a id="12017" class="Symbol">)</a>
<a id="12019" class="Symbol">...</a>   <a id="12025" class="Symbol">|</a> <a id="12027" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12033" class="Symbol">=</a> <a id="12035" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12040" class="Symbol">...</a>   <a id="12046" class="Symbol">|</a> <a id="12048" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="12053" class="Symbol">=</a> <a id="12055" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="insert-punchIn"></a><a id="12061" href="Data.Fin.Permutation.html#12061" class="Function">insert-punchIn</a> <a id="12076" class="Symbol">:</a> <a id="12078" class="Symbol">∀</a> <a id="12080" href="Data.Fin.Permutation.html#12080" class="Bound">i</a> <a id="12082" href="Data.Fin.Permutation.html#12082" class="Bound">j</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Data.Fin.Permutation.html#12085" class="Bound">π</a> <a id="12087" class="Symbol">:</a> <a id="12089" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="12101" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="12103" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="12104" class="Symbol">)</a> <a id="12106" href="Data.Fin.Permutation.html#12106" class="Bound">k</a> <a id="12108" class="Symbol">→</a> <a id="12110" href="Data.Fin.Permutation.html#7370" class="Function">insert</a> <a id="12117" href="Data.Fin.Permutation.html#12080" class="Bound">i</a> <a id="12119" href="Data.Fin.Permutation.html#12082" class="Bound">j</a> <a id="12121" href="Data.Fin.Permutation.html#12085" class="Bound">π</a> <a id="12123" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12128" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12136" href="Data.Fin.Permutation.html#12080" class="Bound">i</a> <a id="12138" href="Data.Fin.Permutation.html#12106" class="Bound">k</a> <a id="12140" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12142" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12150" href="Data.Fin.Permutation.html#12082" class="Bound">j</a> <a id="12152" class="Symbol">(</a><a id="12153" href="Data.Fin.Permutation.html#12085" class="Bound">π</a> <a id="12155" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12160" href="Data.Fin.Permutation.html#12106" class="Bound">k</a><a id="12161" class="Symbol">)</a>
<a id="12163" href="Data.Fin.Permutation.html#12061" class="Function">insert-punchIn</a> <a id="12178" href="Data.Fin.Permutation.html#12178" class="Bound">i</a> <a id="12180" href="Data.Fin.Permutation.html#12180" class="Bound">j</a> <a id="12182" href="Data.Fin.Permutation.html#12182" class="Bound">π</a> <a id="12184" href="Data.Fin.Permutation.html#12184" class="Bound">k</a> <a id="12186" class="Keyword">with</a> <a id="12191" href="Data.Fin.Permutation.html#12178" class="Bound">i</a> <a id="12193" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="12195" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12203" href="Data.Fin.Permutation.html#12178" class="Bound">i</a> <a id="12205" href="Data.Fin.Permutation.html#12184" class="Bound">k</a>
<a id="12207" class="Symbol">...</a> <a id="12211" class="Symbol">|</a> <a id="12213" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="12217" href="Data.Fin.Permutation.html#12217" class="Bound">i≡punchInᵢk</a> <a id="12229" class="Symbol">=</a> <a id="12231" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="12245" class="Symbol">(</a><a id="12246" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12250" href="Data.Fin.Permutation.html#12217" class="Bound">i≡punchInᵢk</a><a id="12261" class="Symbol">)</a> <a id="12263" class="Symbol">(</a><a id="12264" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="12275" class="Bound">i</a> <a id="12277" class="Bound">k</a><a id="12278" class="Symbol">)</a>
<a id="12280" class="Symbol">...</a> <a id="12284" class="Symbol">|</a> <a id="12286" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="12290" href="Data.Fin.Permutation.html#12290" class="Bound">i≢punchInᵢk</a> <a id="12302" class="Symbol">=</a> <a id="12304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="12312" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12320" class="Bound">j</a> <a id="12322" class="Symbol">(</a><a id="12323" class="Bound">π</a> <a id="12325" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12330" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="12339" href="Data.Fin.Permutation.html#12290" class="Bound">i≢punchInᵢk</a><a id="12350" class="Symbol">)</a>            <a id="12363" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12366" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12371" class="Symbol">(λ</a> <a id="12374" href="Data.Fin.Permutation.html#12374" class="Bound">l</a> <a id="12376" class="Symbol">→</a> <a id="12378" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12386" class="Bound">j</a> <a id="12388" class="Symbol">(</a><a id="12389" class="Bound">π</a> <a id="12391" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12396" href="Data.Fin.Permutation.html#12374" class="Bound">l</a><a id="12397" class="Symbol">))</a> <a id="12400" class="Symbol">(</a><a id="12401" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="12415" class="Bound">i</a> <a id="12417" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="12421" class="Symbol">)</a> <a id="12423" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12427" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12435" class="Bound">j</a> <a id="12437" class="Symbol">(</a><a id="12438" class="Bound">π</a> <a id="12440" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12445" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="12454" class="Symbol">(</a><a id="12455" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="12466" class="Bound">i</a> <a id="12468" class="Bound">k</a> <a id="12470" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12472" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="12475" class="Symbol">))</a> <a id="12478" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12481" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12486" class="Symbol">(λ</a> <a id="12489" href="Data.Fin.Permutation.html#12489" class="Bound">l</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12501" class="Bound">j</a> <a id="12503" class="Symbol">(</a><a id="12504" class="Bound">π</a> <a id="12506" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12511" href="Data.Fin.Permutation.html#12489" class="Bound">l</a><a id="12512" class="Symbol">))</a> <a id="12515" class="Symbol">(</a><a id="12516" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="12533" class="Bound">i</a><a id="12534" class="Symbol">)</a> <a id="12536" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12540" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12548" class="Bound">j</a> <a id="12550" class="Symbol">(</a><a id="12551" class="Bound">π</a> <a id="12553" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12558" class="Bound">k</a><a id="12559" class="Symbol">)</a>                               <a id="12591" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="insert-remove"></a><a id="12594" href="Data.Fin.Permutation.html#12594" class="Function">insert-remove</a> <a id="12608" class="Symbol">:</a> <a id="12610" class="Symbol">∀</a> <a id="12612" href="Data.Fin.Permutation.html#12612" class="Bound">i</a> <a id="12614" class="Symbol">(</a><a id="12615" href="Data.Fin.Permutation.html#12615" class="Bound">π</a> <a id="12617" class="Symbol">:</a> <a id="12619" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="12631" class="Symbol">(</a><a id="12632" class="InductiveConstructor">suc</a> <a id="12636" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a><a id="12637" class="Symbol">)</a> <a id="12639" class="Symbol">(</a><a id="12640" class="InductiveConstructor">suc</a> <a id="12644" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="12645" class="Symbol">))</a> <a id="12648" class="Symbol">→</a> <a id="12650" href="Data.Fin.Permutation.html#7370" class="Function">insert</a> <a id="12657" href="Data.Fin.Permutation.html#12612" class="Bound">i</a> <a id="12659" class="Symbol">(</a><a id="12660" href="Data.Fin.Permutation.html#12615" class="Bound">π</a> <a id="12662" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12667" href="Data.Fin.Permutation.html#12612" class="Bound">i</a><a id="12668" class="Symbol">)</a> <a id="12670" class="Symbol">(</a><a id="12671" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="12678" href="Data.Fin.Permutation.html#12612" class="Bound">i</a> <a id="12680" href="Data.Fin.Permutation.html#12615" class="Bound">π</a><a id="12681" class="Symbol">)</a> <a id="12683" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="12685" href="Data.Fin.Permutation.html#12615" class="Bound">π</a>
<a id="12687" href="Data.Fin.Permutation.html#12594" class="Function">insert-remove</a> <a id="12701" class="Symbol">{</a><a id="12702" class="Argument">m</a> <a id="12704" class="Symbol">=</a> <a id="12706" href="Data.Fin.Permutation.html#12706" class="Bound">m</a><a id="12707" class="Symbol">}</a> <a id="12709" class="Symbol">{</a><a id="12710" class="Argument">n</a> <a id="12712" class="Symbol">=</a> <a id="12714" href="Data.Fin.Permutation.html#12714" class="Bound">n</a><a id="12715" class="Symbol">}</a> <a id="12717" href="Data.Fin.Permutation.html#12717" class="Bound">i</a> <a id="12719" href="Data.Fin.Permutation.html#12719" class="Bound">π</a> <a id="12721" href="Data.Fin.Permutation.html#12721" class="Bound">j</a> <a id="12723" class="Keyword">with</a> <a id="12728" href="Data.Fin.Permutation.html#12717" class="Bound">i</a> <a id="12730" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="12732" href="Data.Fin.Permutation.html#12721" class="Bound">j</a>
<a id="12734" class="Symbol">...</a> <a id="12738" class="Symbol">|</a> <a id="12740" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="12744" href="Data.Fin.Permutation.html#12744" class="Bound">i≡j</a> <a id="12748" class="Symbol">=</a> <a id="12750" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12755" class="Symbol">(</a><a id="12756" class="Bound">π</a> <a id="12758" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ_</a><a id="12763" class="Symbol">)</a> <a id="12765" href="Data.Fin.Permutation.html#12744" class="Bound">i≡j</a>
<a id="12769" class="Symbol">...</a> <a id="12773" class="Symbol">|</a> <a id="12775" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="12779" href="Data.Fin.Permutation.html#12779" class="Bound">i≢j</a> <a id="12783" class="Symbol">=</a> <a id="12785" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="12793" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12801" class="Symbol">(</a><a id="12802" class="Bound">π</a> <a id="12804" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12809" class="Bound">i</a><a id="12810" class="Symbol">)</a> <a id="12812" class="Symbol">(</a><a id="12813" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="12822" class="Symbol">(</a><a id="12823" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="12834" class="Bound">i</a> <a id="12836" class="Symbol">(</a><a id="12837" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="12846" href="Data.Fin.Permutation.html#12779" class="Bound">i≢j</a><a id="12849" class="Symbol">)</a> <a id="12851" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12853" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12857" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12859" href="Function.Bundles.html#2538" class="Field">Injection.injective</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="12884" class="Bound">π</a><a id="12885" class="Symbol">)))</a> <a id="12889" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12892" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="12909" class="Symbol">_</a> <a id="12911" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12915" class="Bound">π</a> <a id="12917" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12922" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="12930" class="Bound">i</a> <a id="12932" class="Symbol">(</a><a id="12933" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="12942" href="Data.Fin.Permutation.html#12779" class="Bound">i≢j</a><a id="12945" class="Symbol">)</a> <a id="12947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12950" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12955" class="Symbol">(</a><a id="12956" class="Bound">π</a> <a id="12958" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ_</a><a id="12963" class="Symbol">)</a> <a id="12965" class="Symbol">(</a><a id="12966" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="12983" href="Data.Fin.Permutation.html#12779" class="Bound">i≢j</a><a id="12986" class="Symbol">)</a> <a id="12988" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12992" class="Bound">π</a> <a id="12994" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="12999" class="Bound">j</a> <a id="13001" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="remove-insert"></a><a id="13004" href="Data.Fin.Permutation.html#13004" class="Function">remove-insert</a> <a id="13018" class="Symbol">:</a> <a id="13020" class="Symbol">∀</a> <a id="13022" href="Data.Fin.Permutation.html#13022" class="Bound">i</a> <a id="13024" href="Data.Fin.Permutation.html#13024" class="Bound">j</a> <a id="13026" class="Symbol">(</a><a id="13027" href="Data.Fin.Permutation.html#13027" class="Bound">π</a> <a id="13029" class="Symbol">:</a> <a id="13031" href="Data.Fin.Permutation.html#2162" class="Function">Permutation</a> <a id="13043" href="Data.Fin.Permutation.html#1697" class="Generalizable">m</a> <a id="13045" href="Data.Fin.Permutation.html#1699" class="Generalizable">n</a><a id="13046" class="Symbol">)</a> <a id="13048" class="Symbol">→</a> <a id="13050" href="Data.Fin.Permutation.html#4474" class="Function">remove</a> <a id="13057" href="Data.Fin.Permutation.html#13022" class="Bound">i</a> <a id="13059" class="Symbol">(</a><a id="13060" href="Data.Fin.Permutation.html#7370" class="Function">insert</a> <a id="13067" href="Data.Fin.Permutation.html#13022" class="Bound">i</a> <a id="13069" href="Data.Fin.Permutation.html#13024" class="Bound">j</a> <a id="13071" href="Data.Fin.Permutation.html#13027" class="Bound">π</a><a id="13072" class="Symbol">)</a> <a id="13074" href="Data.Fin.Permutation.html#3046" class="Function Operator">≈</a> <a id="13076" href="Data.Fin.Permutation.html#13027" class="Bound">π</a>
<a id="13078" href="Data.Fin.Permutation.html#13004" class="Function">remove-insert</a> <a id="13092" href="Data.Fin.Permutation.html#13092" class="Bound">i</a> <a id="13094" href="Data.Fin.Permutation.html#13094" class="Bound">j</a> <a id="13096" href="Data.Fin.Permutation.html#13096" class="Bound">π</a> <a id="13098" href="Data.Fin.Permutation.html#13098" class="Bound">k</a> <a id="13100" class="Keyword">with</a> <a id="13105" href="Data.Fin.Permutation.html#13092" class="Bound">i</a> <a id="13107" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="13109" href="Data.Fin.Permutation.html#13092" class="Bound">i</a>
<a id="13111" class="Symbol">...</a> <a id="13115" class="Symbol">|</a> <a id="13117" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13120" href="Data.Fin.Permutation.html#13120" class="Bound">i≢i</a> <a id="13124" class="Symbol">=</a> <a id="13126" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="13140" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13145" href="Data.Fin.Permutation.html#13120" class="Bound">i≢i</a>
<a id="13149" class="Symbol">...</a> <a id="13153" class="Symbol">|</a> <a id="13155" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="13159" class="Symbol">_</a> <a id="13161" class="Symbol">=</a> <a id="13163" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="13171" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="13180" class="Symbol">{</a><a id="13181" class="Argument">i</a> <a id="13183" class="Symbol">=</a> <a id="13185" class="Bound">j</a><a id="13186" class="Symbol">}</a> <a id="13188" class="Symbol">_</a>
    <a id="13194" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13197" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="13211" class="Bound">j</a> <a id="13213" class="Symbol">(</a><a id="13214" href="Data.Fin.Permutation.html#12061" class="Function">insert-punchIn</a> <a id="13229" class="Bound">i</a> <a id="13231" class="Bound">j</a> <a id="13233" class="Bound">π</a> <a id="13235" class="Bound">k</a><a id="13236" class="Symbol">)</a> <a id="13238" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13242" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="13251" class="Symbol">{</a><a id="13252" class="Argument">i</a> <a id="13254" class="Symbol">=</a> <a id="13256" class="Bound">j</a><a id="13257" class="Symbol">}</a> <a id="13259" class="Symbol">(</a><a id="13260" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="13271" class="Bound">j</a> <a id="13273" class="Symbol">(</a><a id="13274" class="Bound">π</a> <a id="13276" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="13281" class="Bound">k</a><a id="13282" class="Symbol">)</a> <a id="13284" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13286" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="13289" class="Symbol">)</a>
    <a id="13295" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13298" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="13315" class="Bound">j</a> <a id="13317" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13321" class="Bound">π</a> <a id="13323" href="Data.Fin.Permutation.html#2601" class="Function Operator">⟨$⟩ʳ</a> <a id="13328" class="Bound">k</a>
    <a id="13334" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Data.Fin.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Fin.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Fin.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Fin, and operations making use of these</a>
<a id="171" class="Comment">-- properties (or other properties not available in Data.Fin)</a>
<a id="233" class="Comment">------------------------------------------------------------------------</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>
<a id="351" class="Symbol">{-#</a> <a id="355" class="Keyword">OPTIONS</a> <a id="363" class="Pragma">--warning=noUserWarning</a> <a id="387" class="Symbol">#-}</a> <a id="391" class="Comment">-- for deprecated _≺_ and _≻toℕ_ (issue #1726)</a>

<a id="439" class="Keyword">module</a> <a id="446" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="466" class="Keyword">where</a>

<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="602" class="Keyword">using</a> <a id="608" class="Symbol">(</a><a id="609" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="652" class="Keyword">using</a> <a id="658" class="Symbol">(</a><a id="659" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="709" class="Symbol">;</a> <a id="711" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="715" class="Symbol">;</a> <a id="717" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="722" class="Symbol">;</a> <a id="724" href="Data.Bool.Base.html#951" class="Function">not</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="732" class="Symbol">;</a> <a id="734" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Data.Empty.html#914" class="Function">⊥</a><a id="770" class="Symbol">;</a> <a id="772" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="778" class="Symbol">)</a>
<a id="780" class="Keyword">open</a> <a id="785" class="Keyword">import</a> <a id="792" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Data.Fin.Patterns.html" class="Module">Data.Fin.Patterns</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="862" class="Symbol">as</a> <a id="865" class="Module">ℕ</a>
  <a id="869" class="Keyword">using</a> <a id="875" class="Symbol">(</a><a id="876" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="877" class="Symbol">;</a> <a id="879" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="883" class="Symbol">;</a> <a id="885" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="888" class="Symbol">;</a> <a id="890" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="893" class="Symbol">;</a> <a id="895" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="898" class="Symbol">;</a> <a id="900" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="903" class="Symbol">;</a> <a id="905" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="915" class="Symbol">;</a> <a id="917" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="920" class="Symbol">;</a> <a id="922" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a><a id="925" class="Symbol">)</a>
<a id="927" class="Keyword">import</a> <a id="934" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="954" class="Symbol">as</a> <a id="957" class="Module">ℕ</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="986" class="Keyword">using</a> <a id="992" class="Symbol">(</a><a id="993" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="994" class="Symbol">;</a> <a id="996" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="998" class="Symbol">)</a>
<a id="1000" class="Keyword">open</a> <a id="1005" class="Keyword">import</a> <a id="1012" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1030" class="Symbol">as</a> <a id="1033" class="Module">Product</a>
  <a id="1043" class="Keyword">using</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1051" class="Symbol">;</a> <a id="1053" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1055" class="Symbol">;</a> <a id="1057" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1060" class="Symbol">;</a> <a id="1062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1065" class="Symbol">;</a> <a id="1067" href="Data.Product.Base.html#2173" class="Function">map</a><a id="1070" class="Symbol">;</a> <a id="1072" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1077" class="Symbol">;</a> <a id="1079" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1093" class="Symbol">;</a> <a id="1095" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1100" class="Symbol">)</a>
<a id="1102" class="Keyword">open</a> <a id="1107" class="Keyword">import</a> <a id="1114" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1138" class="Keyword">using</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Data.Product.Properties.html#1945" class="Function">,-injective</a><a id="1156" class="Symbol">)</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="1191" class="Keyword">using</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a><a id="1204" class="Symbol">)</a>
<a id="1206" class="Keyword">open</a> <a id="1211" class="Keyword">import</a> <a id="1218" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1232" class="Symbol">as</a> <a id="1235" class="Module">Sum</a> <a id="1239" class="Keyword">using</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1249" class="Symbol">;</a> <a id="1251" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1255" class="Symbol">;</a> <a id="1257" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1261" class="Symbol">;</a> <a id="1263" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="1268" class="Symbol">;</a> <a id="1270" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1276" class="Symbol">)</a>
<a id="1278" class="Keyword">open</a> <a id="1283" class="Keyword">import</a> <a id="1290" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="1310" class="Keyword">using</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a><a id="1324" class="Symbol">;</a> <a id="1326" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a><a id="1331" class="Symbol">)</a>
<a id="1333" class="Keyword">open</a> <a id="1338" class="Keyword">import</a> <a id="1345" href="Function.Base.html" class="Module">Function.Base</a> <a id="1359" class="Keyword">using</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1369" class="Symbol">;</a> <a id="1371" href="Function.Base.html#704" class="Function">id</a><a id="1373" class="Symbol">;</a> <a id="1375" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1378" class="Symbol">;</a> <a id="1380" href="Function.Base.html#1657" class="Function">flip</a><a id="1384" class="Symbol">)</a>
<a id="1386" class="Keyword">open</a> <a id="1391" class="Keyword">import</a> <a id="1398" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1415" class="Keyword">using</a> <a id="1421" class="Symbol">(</a><a id="1422" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="1431" class="Symbol">;</a> <a id="1433" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1436" class="Symbol">;</a> <a id="1438" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1441" class="Symbol">;</a> <a id="1443" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1446" class="Symbol">;</a> <a id="1448" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1451" class="Symbol">;</a> <a id="1453" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1458" class="Symbol">)</a>
<a id="1460" class="Keyword">open</a> <a id="1465" class="Keyword">import</a> <a id="1472" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1493" class="Keyword">using</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1509" class="Symbol">;</a> <a id="1511" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="1521" class="Symbol">)</a>
<a id="1523" class="Keyword">open</a> <a id="1528" class="Keyword">import</a> <a id="1535" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a> <a id="1571" class="Keyword">using</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a><a id="1593" class="Symbol">)</a>
<a id="1595" class="Keyword">open</a> <a id="1600" class="Keyword">import</a> <a id="1607" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1638" class="Symbol">as</a> <a id="1641" class="Module">Comp</a> <a id="1646" class="Keyword">hiding</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Function.Construct.Composition.html#1294" class="Function">injective</a><a id="1663" class="Symbol">)</a>
<a id="1665" class="Keyword">open</a> <a id="1670" class="Keyword">import</a> <a id="1677" href="Level.html" class="Module">Level</a> <a id="1683" class="Keyword">using</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1695" class="Symbol">)</a>
<a id="1697" class="Keyword">open</a> <a id="1702" class="Keyword">import</a> <a id="1709" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1737" class="Symbol">as</a> <a id="1740" class="Module">B</a> <a id="1742" class="Keyword">hiding</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1759" class="Symbol">)</a>
<a id="1761" class="Keyword">open</a> <a id="1766" class="Keyword">import</a> <a id="1773" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1794" class="Keyword">using</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1804" class="Symbol">;</a> <a id="1806" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1819" class="Symbol">)</a>
<a id="1821" class="Keyword">open</a> <a id="1826" class="Keyword">import</a> <a id="1833" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="1859" class="Keyword">using</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1874" class="Symbol">;</a> <a id="1876" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1882" class="Symbol">;</a> <a id="1884" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1893" class="Symbol">;</a> <a id="1895" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1900" class="Symbol">;</a> <a id="1902" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="1912" class="Symbol">;</a> <a id="1914" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="1927" class="Symbol">;</a> <a id="1929" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="1947" class="Symbol">;</a> <a id="1949" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="1965" class="Symbol">)</a>
<a id="1967" class="Keyword">open</a> <a id="1972" class="Keyword">import</a> <a id="1979" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="2008" class="Keyword">using</a> <a id="2014" class="Symbol">(</a><a id="2015" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="2031" class="Symbol">;</a> <a id="2033" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="2059" class="Symbol">;</a> <a id="2061" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="2073" class="Symbol">;</a> <a id="2075" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="2090" class="Symbol">;</a> <a id="2092" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="2112" class="Symbol">;</a> <a id="2114" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="2132" class="Symbol">)</a>
<a id="2134" class="Keyword">open</a> <a id="2139" class="Keyword">import</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2189" class="Symbol">as</a> <a id="2192" class="Module">≡</a>
  <a id="2196" class="Keyword">using</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2206" class="Symbol">;</a> <a id="2208" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="2211" class="Symbol">;</a> <a id="2213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2217" class="Symbol">;</a> <a id="2219" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2222" class="Symbol">;</a> <a id="2224" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="2229" class="Symbol">;</a> <a id="2231" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2235" class="Symbol">;</a> <a id="2237" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2242" class="Symbol">;</a> <a id="2244" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="2249" class="Symbol">;</a> <a id="2251" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="2254" class="Symbol">)</a>
<a id="2256" class="Keyword">open</a> <a id="2261" class="Keyword">import</a> <a id="2268" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2317" class="Symbol">as</a> <a id="2320" class="Module">≡</a>
  <a id="2324" class="Keyword">using</a> <a id="2330" class="Symbol">(</a><a id="2331" class="Keyword">module</a> <a id="2338" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2349" class="Symbol">)</a>
<a id="2351" class="Keyword">open</a> <a id="2356" class="Keyword">import</a> <a id="2363" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2390" class="Symbol">as</a> <a id="2393" class="Module">Dec</a>
  <a id="2399" class="Keyword">using</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2409" class="Symbol">;</a> <a id="2411" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2420" class="Symbol">;</a> <a id="2422" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2425" class="Symbol">;</a> <a id="2427" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2429" class="Symbol">;</a> <a id="2431" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="2438" class="Symbol">;</a> <a id="2440" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="2447" class="Symbol">;</a> <a id="2449" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="2453" class="Symbol">)</a>
<a id="2455" class="Keyword">open</a> <a id="2460" class="Keyword">import</a> <a id="2467" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2498" class="Keyword">using</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2507" class="Symbol">;</a> <a id="2509" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2522" class="Symbol">)</a>
<a id="2524" class="Keyword">open</a> <a id="2529" class="Keyword">import</a> <a id="2536" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2562" class="Keyword">using</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a><a id="2577" class="Symbol">;</a> <a id="2579" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2585" class="Symbol">)</a>
<a id="2587" class="Keyword">open</a> <a id="2592" class="Keyword">import</a> <a id="2599" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2614" class="Symbol">as</a> <a id="2617" class="Module">U</a>
  <a id="2621" class="Keyword">using</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Relation.Unary.html#1686" class="Function">U</a><a id="2629" class="Symbol">;</a> <a id="2631" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2635" class="Symbol">;</a> <a id="2637" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2646" class="Symbol">;</a> <a id="2648" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="2651" class="Symbol">;</a> <a id="2653" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="2664" class="Symbol">;</a> <a id="2666" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="2675" class="Symbol">)</a>
<a id="2677" class="Keyword">open</a> <a id="2682" class="Keyword">import</a> <a id="2689" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2715" class="Keyword">using</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Relation.Unary.Properties.html#1354" class="Function">U?</a><a id="2724" class="Symbol">)</a>

<a id="2727" class="Keyword">private</a>
  <a id="2737" class="Keyword">variable</a>
    <a id="2750" href="Data.Fin.Properties.html#2750" class="Generalizable">a</a> <a id="2752" class="Symbol">:</a> <a id="2754" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2764" href="Data.Fin.Properties.html#2764" class="Generalizable">A</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2772" href="Data.Fin.Properties.html#2750" class="Generalizable">a</a>
    <a id="2778" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="2780" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="2782" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2792" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="2794" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="2796" class="Symbol">:</a> <a id="2798" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2802" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>

<a id="2805" class="Comment">------------------------------------------------------------------------</a>
<a id="2878" class="Comment">-- Fin</a>
<a id="2885" class="Comment">------------------------------------------------------------------------</a>

<a id="¬Fin0"></a><a id="2959" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2969" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2973" class="Number">0</a>
<a id="2975" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a> <a id="2981" class="Symbol">()</a>

<a id="nonZeroIndex"></a><a id="2985" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3004" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="3006" class="Symbol">→</a> <a id="3008" href="Data.Nat.Base.html#3266" class="Record">ℕ.NonZero</a> <a id="3018" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="3020" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a> <a id="3033" class="Symbol">{</a><a id="3034" class="Argument">n</a> <a id="3036" class="Symbol">=</a> <a id="3038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3042" class="Symbol">_}</a> <a id="3045" class="Symbol">_</a> <a id="3047" class="Symbol">=</a> <a id="3049" class="Symbol">_</a>

<a id="3052" class="Comment">------------------------------------------------------------------------</a>
<a id="3125" class="Comment">-- Bundles</a>

<a id="0↔⊥"></a><a id="3137" href="Data.Fin.Properties.html#3137" class="Function">0↔⊥</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3147" class="Number">0</a> <a id="3149" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3151" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="3153" href="Data.Fin.Properties.html#3137" class="Function">0↔⊥</a> <a id="3157" class="Symbol">=</a> <a id="3159" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3165" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a> <a id="3171" class="Symbol">(λ</a> <a id="3174" class="Symbol">())</a> <a id="3178" class="Symbol">(λ</a> <a id="3181" class="Symbol">())</a> <a id="3185" class="Symbol">(λ</a> <a id="3188" class="Symbol">())</a>

<a id="1↔⊤"></a><a id="3193" href="Data.Fin.Properties.html#3193" class="Function">1↔⊤</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3203" class="Number">1</a> <a id="3205" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3207" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="3209" href="Data.Fin.Properties.html#3193" class="Function">1↔⊤</a> <a id="3213" class="Symbol">=</a> <a id="3215" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3221" class="Symbol">(λ</a> <a id="3224" class="Symbol">{</a> <a id="3226" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3234" class="Symbol">})</a> <a id="3237" class="Symbol">(λ</a> <a id="3240" class="Symbol">{</a> <a id="3242" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3245" class="Symbol">→</a> <a id="3247" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3250" class="Symbol">})</a> <a id="3253" class="Symbol">(λ</a> <a id="3256" class="Symbol">{</a> <a id="3258" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3268" class="Symbol">})</a> <a id="3271" class="Symbol">λ</a> <a id="3273" class="Symbol">{</a> <a id="3275" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3278" class="Symbol">→</a> <a id="3280" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3285" class="Symbol">}</a>

<a id="2↔Bool"></a><a id="3288" href="Data.Fin.Properties.html#3288" class="Function">2↔Bool</a> <a id="3295" class="Symbol">:</a> <a id="3297" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3301" class="Number">2</a> <a id="3303" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3305" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3310" href="Data.Fin.Properties.html#3288" class="Function">2↔Bool</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3325" class="Symbol">(λ</a> <a id="3328" class="Symbol">{</a> <a id="3330" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3333" class="Symbol">→</a> <a id="3335" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3340" class="Symbol">;</a> <a id="3342" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3352" class="Symbol">})</a> <a id="3355" class="Symbol">(λ</a> <a id="3358" class="Symbol">{</a> <a id="3360" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3366" class="Symbol">→</a> <a id="3368" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3371" class="Symbol">;</a> <a id="3373" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3383" class="Symbol">})</a>
  <a id="3388" class="Symbol">(λ</a> <a id="3391" class="Symbol">{</a> <a id="3393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3406" class="Symbol">;</a> <a id="3408" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3420" class="Symbol">})</a> <a id="3423" class="Symbol">(λ</a> <a id="3426" class="Symbol">{</a> <a id="3428" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="3431" class="Symbol">→</a> <a id="3433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3438" class="Symbol">;</a> <a id="3440" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3450" class="Symbol">})</a>

<a id="3454" class="Comment">------------------------------------------------------------------------</a>
<a id="3527" class="Comment">-- Properties of _≡_</a>
<a id="3548" class="Comment">------------------------------------------------------------------------</a>

<a id="0≢1+n"></a><a id="3622" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a> <a id="3628" class="Symbol">:</a> <a id="3630" class="InductiveConstructor">zero</a> <a id="3635" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3637" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3645" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a>
<a id="3647" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a> <a id="3653" class="Symbol">()</a>

<a id="suc-injective"></a><a id="3657" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3671" class="Symbol">:</a> <a id="3673" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="3681" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="3683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3685" class="InductiveConstructor">suc</a> <a id="3689" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="3695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3697" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="3699" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3718" class="Symbol">=</a> <a id="3720" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3726" class="Keyword">infix</a> <a id="3732" class="Number">4</a> <a id="3734" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="3739" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3768" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="3769" class="Symbol">)</a>
<a id="3771" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3777" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3779" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3785" class="Symbol">=</a> <a id="3787" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3796" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3802" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3804" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3808" href="Data.Fin.Properties.html#3808" class="Bound">y</a> <a id="3810" class="Symbol">=</a> <a id="3812" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3815" class="Symbol">λ()</a>
<a id="3819" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3823" href="Data.Fin.Properties.html#3823" class="Bound">x</a> <a id="3825" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3827" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>  <a id="3833" class="Symbol">=</a> <a id="3835" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3838" class="Symbol">λ()</a>
<a id="3842" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3846" href="Data.Fin.Properties.html#3846" class="Bound">x</a> <a id="3848" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3850" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3854" href="Data.Fin.Properties.html#3854" class="Bound">y</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3869" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="3872" class="Symbol">)</a> <a id="3874" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Data.Fin.Properties.html#3846" class="Bound">x</a> <a id="3891" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="3893" href="Data.Fin.Properties.html#3854" class="Bound">y</a><a id="3894" class="Symbol">)</a>

<a id="3897" class="Comment">------------------------------------------------------------------------</a>
<a id="3970" class="Comment">-- Structures</a>

<a id="≡-isDecEquivalence"></a><a id="3985" href="Data.Fin.Properties.html#3985" class="Function">≡-isDecEquivalence</a> <a id="4004" class="Symbol">:</a> <a id="4006" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4023" class="Symbol">{</a><a id="4024" class="Argument">A</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4032" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="4033" class="Symbol">}</a> <a id="4035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4039" href="Data.Fin.Properties.html#3985" class="Function">≡-isDecEquivalence</a> <a id="4058" class="Symbol">=</a> <a id="4060" class="Keyword">record</a>
  <a id="4069" class="Symbol">{</a> <a id="4071" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="4105" class="Symbol">;</a> <a id="4107" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4121" class="Symbol">=</a> <a id="4123" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>
  <a id="4129" class="Symbol">}</a>

<a id="4132" class="Comment">------------------------------------------------------------------------</a>
<a id="4205" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="4217" href="Data.Fin.Properties.html#4217" class="Function">≡-preorder</a> <a id="4228" class="Symbol">:</a> <a id="4230" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4232" class="Symbol">→</a> <a id="4234" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4243" class="Symbol">_</a> <a id="4245" class="Symbol">_</a> <a id="4247" class="Symbol">_</a>
<a id="4249" href="Data.Fin.Properties.html#4217" class="Function">≡-preorder</a> <a id="4260" href="Data.Fin.Properties.html#4260" class="Bound">n</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">≡.preorder</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4280" href="Data.Fin.Properties.html#4260" class="Bound">n</a><a id="4281" class="Symbol">)</a>

<a id="≡-setoid"></a><a id="4284" href="Data.Fin.Properties.html#4284" class="Function">≡-setoid</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4297" class="Symbol">→</a> <a id="4299" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4306" class="Symbol">_</a> <a id="4308" class="Symbol">_</a>
<a id="4310" href="Data.Fin.Properties.html#4284" class="Function">≡-setoid</a> <a id="4319" href="Data.Fin.Properties.html#4319" class="Bound">n</a> <a id="4321" class="Symbol">=</a> <a id="4323" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4332" class="Symbol">(</a><a id="4333" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4337" href="Data.Fin.Properties.html#4319" class="Bound">n</a><a id="4338" class="Symbol">)</a>

<a id="≡-decSetoid"></a><a id="4341" href="Data.Fin.Properties.html#4341" class="Function">≡-decSetoid</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4369" class="Symbol">_</a> <a id="4371" class="Symbol">_</a>
<a id="4373" href="Data.Fin.Properties.html#4341" class="Function">≡-decSetoid</a> <a id="4385" href="Data.Fin.Properties.html#4385" class="Bound">n</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
  <a id="4398" class="Symbol">{</a> <a id="4400" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4417" class="Symbol">=</a> <a id="4419" href="Data.Fin.Properties.html#3985" class="Function">≡-isDecEquivalence</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Data.Fin.Properties.html#4385" class="Bound">n</a><a id="4440" class="Symbol">}</a>
  <a id="4444" class="Symbol">}</a>

<a id="4447" class="Comment">------------------------------------------------------------------------</a>
<a id="4520" class="Comment">-- toℕ</a>
<a id="4527" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-injective"></a><a id="4601" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4615" class="Symbol">:</a> <a id="4617" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4621" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="4623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4625" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4629" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="4635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4637" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="4639" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4653" class="Symbol">{</a><a id="4654" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4658" class="Symbol">}</a>  <a id="4661" class="Symbol">{}</a>      <a id="4669" class="Symbol">{}</a>      <a id="4677" class="Symbol">_</a>
<a id="4679" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4693" class="Symbol">{</a><a id="4694" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4698" href="Data.Fin.Properties.html#4698" class="Bound">n</a><a id="4699" class="Symbol">}</a> <a id="4701" class="Symbol">{</a><a id="4702" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="4706" class="Symbol">}</a>  <a id="4709" class="Symbol">{</a><a id="4710" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="4714" class="Symbol">}</a>  <a id="4717" href="Data.Fin.Properties.html#4717" class="Bound">eq</a> <a id="4720" class="Symbol">=</a> <a id="4722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4727" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4741" class="Symbol">{</a><a id="4742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4746" href="Data.Fin.Properties.html#4746" class="Bound">n</a><a id="4747" class="Symbol">}</a> <a id="4749" class="Symbol">{</a><a id="4750" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4754" href="Data.Fin.Properties.html#4754" class="Bound">i</a><a id="4755" class="Symbol">}</a> <a id="4757" class="Symbol">{</a><a id="4758" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4762" href="Data.Fin.Properties.html#4762" class="Bound">j</a><a id="4763" class="Symbol">}</a> <a id="4765" href="Data.Fin.Properties.html#4765" class="Bound">eq</a> <a id="4768" class="Symbol">=</a>
  <a id="4772" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4777" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="4796" class="Symbol">(</a><a id="4797" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4802" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="4809" href="Data.Fin.Properties.html#4765" class="Bound">eq</a><a id="4811" class="Symbol">))</a>

<a id="toℕ-strengthen"></a><a id="4815" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4830" class="Symbol">:</a> <a id="4832" class="Symbol">∀</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Data.Fin.Properties.html#4835" class="Bound">i</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4843" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="4844" class="Symbol">)</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="4864" href="Data.Fin.Properties.html#4835" class="Bound">i</a><a id="4865" class="Symbol">)</a> <a id="4867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4869" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="4873" href="Data.Fin.Properties.html#4835" class="Bound">i</a>
<a id="4875" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4890" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="4898" class="Symbol">=</a> <a id="4900" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4905" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4925" href="Data.Fin.Properties.html#4925" class="Bound">i</a><a id="4926" class="Symbol">)</a> <a id="4928" class="Symbol">=</a> <a id="4930" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4939" class="Symbol">(</a><a id="4940" href="Data.Fin.Properties.html#4815" class="Function">toℕ-strengthen</a> <a id="4955" href="Data.Fin.Properties.html#4925" class="Bound">i</a><a id="4956" class="Symbol">)</a>

<a id="4959" class="Comment">------------------------------------------------------------------------</a>
<a id="5032" class="Comment">-- toℕ-↑ˡ: &quot;i&quot; ↑ˡ n = &quot;i&quot; in Fin (m + n)</a>
<a id="5073" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ˡ"></a><a id="5147" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5154" class="Symbol">:</a> <a id="5156" class="Symbol">∀</a> <a id="5158" class="Symbol">(</a><a id="5159" href="Data.Fin.Properties.html#5159" class="Bound">i</a> <a id="5161" class="Symbol">:</a> <a id="5163" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5167" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5168" class="Symbol">)</a> <a id="5170" href="Data.Fin.Properties.html#5170" class="Bound">n</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Data.Fin.Properties.html#5159" class="Bound">i</a> <a id="5181" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="5184" href="Data.Fin.Properties.html#5170" class="Bound">n</a><a id="5185" class="Symbol">)</a> <a id="5187" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5189" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5193" href="Data.Fin.Properties.html#5159" class="Bound">i</a>
<a id="5195" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5202" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5210" href="Data.Fin.Properties.html#5210" class="Bound">n</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5219" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5231" href="Data.Fin.Properties.html#5231" class="Bound">i</a><a id="5232" class="Symbol">)</a> <a id="5234" href="Data.Fin.Properties.html#5234" class="Bound">n</a> <a id="5236" class="Symbol">=</a> <a id="5238" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="5255" href="Data.Fin.Properties.html#5231" class="Bound">i</a> <a id="5257" href="Data.Fin.Properties.html#5234" class="Bound">n</a><a id="5258" class="Symbol">)</a>

<a id="↑ˡ-injective"></a><a id="5261" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5274" class="Symbol">:</a> <a id="5276" class="Symbol">∀</a> <a id="5278" href="Data.Fin.Properties.html#5278" class="Bound">n</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Data.Fin.Properties.html#5281" class="Bound">i</a> <a id="5283" href="Data.Fin.Properties.html#5283" class="Bound">j</a> <a id="5285" class="Symbol">:</a> <a id="5287" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5291" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5292" class="Symbol">)</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Data.Fin.Properties.html#5281" class="Bound">i</a> <a id="5298" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="5301" href="Data.Fin.Properties.html#5278" class="Bound">n</a> <a id="5303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5305" href="Data.Fin.Properties.html#5283" class="Bound">j</a> <a id="5307" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="5310" href="Data.Fin.Properties.html#5278" class="Bound">n</a> <a id="5312" class="Symbol">→</a> <a id="5314" href="Data.Fin.Properties.html#5281" class="Bound">i</a> <a id="5316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5318" href="Data.Fin.Properties.html#5283" class="Bound">j</a>
<a id="5320" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5333" href="Data.Fin.Properties.html#5333" class="Bound">n</a> <a id="5335" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="5340" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="5345" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5357" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5370" href="Data.Fin.Properties.html#5370" class="Bound">n</a> <a id="5372" class="Symbol">(</a><a id="5373" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5377" href="Data.Fin.Properties.html#5377" class="Bound">i</a><a id="5378" class="Symbol">)</a> <a id="5380" class="Symbol">(</a><a id="5381" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5385" href="Data.Fin.Properties.html#5385" class="Bound">j</a><a id="5386" class="Symbol">)</a> <a id="5388" href="Data.Fin.Properties.html#5388" class="Bound">eq</a> <a id="5391" class="Symbol">=</a>
  <a id="5395" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5400" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.Fin.Properties.html#5261" class="Function">↑ˡ-injective</a> <a id="5418" href="Data.Fin.Properties.html#5370" class="Bound">n</a> <a id="5420" href="Data.Fin.Properties.html#5377" class="Bound">i</a> <a id="5422" href="Data.Fin.Properties.html#5385" class="Bound">j</a> <a id="5424" class="Symbol">(</a><a id="5425" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="5439" href="Data.Fin.Properties.html#5388" class="Bound">eq</a><a id="5441" class="Symbol">))</a>

<a id="5445" class="Comment">------------------------------------------------------------------------</a>
<a id="5518" class="Comment">-- toℕ-↑ʳ: n ↑ʳ &quot;i&quot; = &quot;n + i&quot; in Fin (n + m)</a>
<a id="5563" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-↑ʳ"></a><a id="5637" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5644" class="Symbol">:</a> <a id="5646" class="Symbol">∀</a> <a id="5648" href="Data.Fin.Properties.html#5648" class="Bound">n</a> <a id="5650" class="Symbol">(</a><a id="5651" href="Data.Fin.Properties.html#5651" class="Bound">i</a> <a id="5653" class="Symbol">:</a> <a id="5655" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5659" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">→</a> <a id="5664" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Data.Fin.Properties.html#5648" class="Bound">n</a> <a id="5671" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="5674" href="Data.Fin.Properties.html#5651" class="Bound">i</a><a id="5675" class="Symbol">)</a> <a id="5677" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5679" href="Data.Fin.Properties.html#5648" class="Bound">n</a> <a id="5681" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5685" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="5689" href="Data.Fin.Properties.html#5651" class="Bound">i</a>
<a id="5691" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5698" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5706" href="Data.Fin.Properties.html#5706" class="Bound">i</a> <a id="5708" class="Symbol">=</a> <a id="5710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5715" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5722" class="Symbol">(</a><a id="5723" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5727" href="Data.Fin.Properties.html#5727" class="Bound">n</a><a id="5728" class="Symbol">)</a> <a id="5730" href="Data.Fin.Properties.html#5730" class="Bound">i</a> <a id="5732" class="Symbol">=</a> <a id="5734" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="5751" href="Data.Fin.Properties.html#5727" class="Bound">n</a> <a id="5753" href="Data.Fin.Properties.html#5730" class="Bound">i</a><a id="5754" class="Symbol">)</a>

<a id="↑ʳ-injective"></a><a id="5757" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5770" class="Symbol">:</a> <a id="5772" class="Symbol">∀</a> <a id="5774" href="Data.Fin.Properties.html#5774" class="Bound">n</a> <a id="5776" class="Symbol">(</a><a id="5777" href="Data.Fin.Properties.html#5777" class="Bound">i</a> <a id="5779" href="Data.Fin.Properties.html#5779" class="Bound">j</a> <a id="5781" class="Symbol">:</a> <a id="5783" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5787" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="5788" class="Symbol">)</a> <a id="5790" class="Symbol">→</a> <a id="5792" href="Data.Fin.Properties.html#5774" class="Bound">n</a> <a id="5794" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="5797" href="Data.Fin.Properties.html#5777" class="Bound">i</a> <a id="5799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5801" href="Data.Fin.Properties.html#5774" class="Bound">n</a> <a id="5803" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="5806" href="Data.Fin.Properties.html#5779" class="Bound">j</a> <a id="5808" class="Symbol">→</a> <a id="5810" href="Data.Fin.Properties.html#5777" class="Bound">i</a> <a id="5812" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5814" href="Data.Fin.Properties.html#5779" class="Bound">j</a>
<a id="5816" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5829" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5834" href="Data.Fin.Properties.html#5834" class="Bound">i</a> <a id="5836" href="Data.Fin.Properties.html#5834" class="Bound">i</a> <a id="5838" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5843" class="Symbol">=</a> <a id="5845" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5850" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5863" class="Symbol">(</a><a id="5864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5868" href="Data.Fin.Properties.html#5868" class="Bound">n</a><a id="5869" class="Symbol">)</a> <a id="5871" href="Data.Fin.Properties.html#5871" class="Bound">i</a> <a id="5873" href="Data.Fin.Properties.html#5873" class="Bound">j</a> <a id="5875" href="Data.Fin.Properties.html#5875" class="Bound">eq</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Data.Fin.Properties.html#5757" class="Function">↑ʳ-injective</a> <a id="5893" href="Data.Fin.Properties.html#5868" class="Bound">n</a> <a id="5895" href="Data.Fin.Properties.html#5871" class="Bound">i</a> <a id="5897" href="Data.Fin.Properties.html#5873" class="Bound">j</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="5914" href="Data.Fin.Properties.html#5875" class="Bound">eq</a><a id="5916" class="Symbol">)</a>

<a id="5919" class="Comment">------------------------------------------------------------------------</a>
<a id="5992" class="Comment">-- toℕ and the ordering relations</a>
<a id="6026" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ&lt;n"></a><a id="6100" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6106" class="Symbol">:</a> <a id="6108" class="Symbol">∀</a> <a id="6110" class="Symbol">(</a><a id="6111" href="Data.Fin.Properties.html#6111" class="Bound">i</a> <a id="6113" class="Symbol">:</a> <a id="6115" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6119" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6128" href="Data.Fin.Properties.html#6111" class="Bound">i</a> <a id="6130" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="6134" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6136" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6142" class="Symbol">{</a><a id="6143" class="Argument">n</a> <a id="6145" class="Symbol">=</a> <a id="6147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6151" class="Symbol">_}</a> <a id="6154" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6162" class="Symbol">=</a> <a id="6164" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="6168" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6174" class="Symbol">{</a><a id="6175" class="Argument">n</a> <a id="6177" class="Symbol">=</a> <a id="6179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6183" class="Symbol">_}</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6191" href="Data.Fin.Properties.html#6191" class="Bound">i</a><a id="6192" class="Symbol">)</a> <a id="6194" class="Symbol">=</a> <a id="6196" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="6200" class="Symbol">(</a><a id="6201" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6207" href="Data.Fin.Properties.html#6191" class="Bound">i</a><a id="6208" class="Symbol">)</a>

<a id="toℕ≤pred[n]"></a><a id="6211" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6223" class="Symbol">:</a> <a id="6225" class="Symbol">∀</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Data.Fin.Properties.html#6228" class="Bound">i</a> <a id="6230" class="Symbol">:</a> <a id="6232" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6236" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6237" class="Symbol">)</a> <a id="6239" class="Symbol">→</a> <a id="6241" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6245" href="Data.Fin.Properties.html#6228" class="Bound">i</a> <a id="6247" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6251" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="6258" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6260" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6272" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>                 <a id="6293" class="Symbol">=</a> <a id="6295" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6299" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6316" class="Symbol">{</a><a id="6317" class="Argument">n</a> <a id="6319" class="Symbol">=</a> <a id="6321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6325" href="Data.Fin.Properties.html#6325" class="Bound">n</a><a id="6326" class="Symbol">}</a> <a id="6328" href="Data.Fin.Properties.html#6328" class="Bound">i</a><a id="6329" class="Symbol">)</a>  <a id="6332" class="Symbol">=</a> <a id="6334" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6338" class="Symbol">(</a><a id="6339" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6351" href="Data.Fin.Properties.html#6328" class="Bound">i</a><a id="6352" class="Symbol">)</a>

<a id="toℕ≤n"></a><a id="6355" href="Data.Fin.Properties.html#6355" class="Function">toℕ≤n</a> <a id="6361" class="Symbol">:</a> <a id="6363" class="Symbol">∀</a> <a id="6365" class="Symbol">(</a><a id="6366" href="Data.Fin.Properties.html#6366" class="Bound">i</a> <a id="6368" class="Symbol">:</a> <a id="6370" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6374" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6375" class="Symbol">)</a> <a id="6377" class="Symbol">→</a> <a id="6379" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6383" href="Data.Fin.Properties.html#6366" class="Bound">i</a> <a id="6385" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6389" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6391" href="Data.Fin.Properties.html#6355" class="Function">toℕ≤n</a> <a id="6397" class="Symbol">{</a><a id="6398" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6402" href="Data.Fin.Properties.html#6402" class="Bound">n</a><a id="6403" class="Symbol">}</a> <a id="6405" href="Data.Fin.Properties.html#6405" class="Bound">i</a> <a id="6407" class="Symbol">=</a> <a id="6409" href="Data.Nat.Properties.html#8955" class="Function">ℕ.m≤n⇒m≤1+n</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="6434" href="Data.Fin.Properties.html#6405" class="Bound">i</a><a id="6435" class="Symbol">)</a>

<a id="6438" class="Comment">-- A simpler implementation of toℕ≤pred[n],</a>
<a id="6482" class="Comment">-- however, with a different reduction behavior.</a>
<a id="6531" class="Comment">-- If no one needs the reduction behavior of toℕ≤pred[n],</a>
<a id="6589" class="Comment">-- it can be removed in favor of toℕ≤pred[n]′.</a>
<a id="toℕ≤pred[n]′"></a><a id="6636" href="Data.Fin.Properties.html#6636" class="Function">toℕ≤pred[n]′</a> <a id="6649" class="Symbol">:</a> <a id="6651" class="Symbol">∀</a> <a id="6653" class="Symbol">(</a><a id="6654" href="Data.Fin.Properties.html#6654" class="Bound">i</a> <a id="6656" class="Symbol">:</a> <a id="6658" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6662" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="6663" class="Symbol">)</a> <a id="6665" class="Symbol">→</a> <a id="6667" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6671" href="Data.Fin.Properties.html#6654" class="Bound">i</a> <a id="6673" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6677" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="6684" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="6686" href="Data.Fin.Properties.html#6636" class="Function">toℕ≤pred[n]′</a> <a id="6699" href="Data.Fin.Properties.html#6699" class="Bound">i</a> <a id="6701" class="Symbol">=</a> <a id="6703" href="Data.Nat.Properties.html#55206" class="Function">ℕ.&lt;⇒≤pred</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="6720" href="Data.Fin.Properties.html#6699" class="Bound">i</a><a id="6721" class="Symbol">)</a>

<a id="toℕ-mono-&lt;"></a><a id="6724" href="Data.Fin.Properties.html#6724" class="Function">toℕ-mono-&lt;</a> <a id="6735" class="Symbol">:</a> <a id="6737" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6739" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="6741" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6749" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6751" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="6755" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6759" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6761" href="Data.Fin.Properties.html#6724" class="Function">toℕ-mono-&lt;</a> <a id="6772" href="Data.Fin.Properties.html#6772" class="Bound">i&lt;j</a> <a id="6776" class="Symbol">=</a> <a id="6778" href="Data.Fin.Properties.html#6772" class="Bound">i&lt;j</a>

<a id="toℕ-mono-≤"></a><a id="6783" href="Data.Fin.Properties.html#6783" class="Function">toℕ-mono-≤</a> <a id="6794" class="Symbol">:</a> <a id="6796" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6798" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="6800" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6802" class="Symbol">→</a> <a id="6804" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6808" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6810" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6814" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6818" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6820" href="Data.Fin.Properties.html#6783" class="Function">toℕ-mono-≤</a> <a id="6831" href="Data.Fin.Properties.html#6831" class="Bound">i≤j</a> <a id="6835" class="Symbol">=</a> <a id="6837" href="Data.Fin.Properties.html#6831" class="Bound">i≤j</a>

<a id="toℕ-cancel-≤"></a><a id="6842" href="Data.Fin.Properties.html#6842" class="Function">toℕ-cancel-≤</a> <a id="6855" class="Symbol">:</a> <a id="6857" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6861" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6863" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="6867" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6871" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6873" class="Symbol">→</a> <a id="6875" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6877" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="6879" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6881" href="Data.Fin.Properties.html#6842" class="Function">toℕ-cancel-≤</a> <a id="6894" href="Data.Fin.Properties.html#6894" class="Bound">i≤j</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Data.Fin.Properties.html#6894" class="Bound">i≤j</a>

<a id="toℕ-cancel-&lt;"></a><a id="6905" href="Data.Fin.Properties.html#6905" class="Function">toℕ-cancel-&lt;</a> <a id="6918" class="Symbol">:</a> <a id="6920" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6924" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6926" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="6930" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="6934" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="6936" class="Symbol">→</a> <a id="6938" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="6940" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="6942" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="6944" href="Data.Fin.Properties.html#6905" class="Function">toℕ-cancel-&lt;</a> <a id="6957" href="Data.Fin.Properties.html#6957" class="Bound">i&lt;j</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Data.Fin.Properties.html#6957" class="Bound">i&lt;j</a>

<a id="6968" class="Comment">------------------------------------------------------------------------</a>
<a id="7041" class="Comment">-- fromℕ</a>
<a id="7050" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-fromℕ"></a><a id="7124" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7134" class="Symbol">:</a> <a id="7136" class="Symbol">∀</a> <a id="7138" href="Data.Fin.Properties.html#7138" class="Bound">n</a> <a id="7140" class="Symbol">→</a> <a id="7142" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7146" class="Symbol">(</a><a id="7147" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="7153" href="Data.Fin.Properties.html#7138" class="Bound">n</a><a id="7154" class="Symbol">)</a> <a id="7156" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7158" href="Data.Fin.Properties.html#7138" class="Bound">n</a>
<a id="7160" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7170" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7178" class="Symbol">=</a> <a id="7180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7185" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7200" href="Data.Fin.Properties.html#7200" class="Bound">n</a><a id="7201" class="Symbol">)</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7225" href="Data.Fin.Properties.html#7200" class="Bound">n</a><a id="7226" class="Symbol">)</a>

<a id="fromℕ-toℕ"></a><a id="7229" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7239" class="Symbol">:</a> <a id="7241" class="Symbol">∀</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Data.Fin.Properties.html#7244" class="Bound">i</a> <a id="7246" class="Symbol">:</a> <a id="7248" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7252" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7253" class="Symbol">)</a> <a id="7255" class="Symbol">→</a> <a id="7257" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="7263" class="Symbol">(</a><a id="7264" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7268" href="Data.Fin.Properties.html#7244" class="Bound">i</a><a id="7269" class="Symbol">)</a> <a id="7271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7273" href="Data.Fin.Base.html#3702" class="Function">strengthen</a> <a id="7284" href="Data.Fin.Properties.html#7244" class="Bound">i</a>
<a id="7286" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7296" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7304" class="Symbol">=</a> <a id="7306" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7311" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7321" class="Symbol">(</a><a id="7322" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7326" href="Data.Fin.Properties.html#7326" class="Bound">i</a><a id="7327" class="Symbol">)</a> <a id="7329" class="Symbol">=</a> <a id="7331" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7336" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7340" class="Symbol">(</a><a id="7341" href="Data.Fin.Properties.html#7229" class="Function">fromℕ-toℕ</a> <a id="7351" href="Data.Fin.Properties.html#7326" class="Bound">i</a><a id="7352" class="Symbol">)</a>

<a id="≤fromℕ"></a><a id="7355" href="Data.Fin.Properties.html#7355" class="Function">≤fromℕ</a> <a id="7362" class="Symbol">:</a> <a id="7364" class="Symbol">∀</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Data.Fin.Properties.html#7367" class="Bound">i</a> <a id="7369" class="Symbol">:</a> <a id="7371" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7375" class="Symbol">(</a><a id="7376" class="InductiveConstructor">suc</a> <a id="7380" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7381" class="Symbol">))</a> <a id="7384" class="Symbol">→</a> <a id="7386" href="Data.Fin.Properties.html#7367" class="Bound">i</a> <a id="7388" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="7390" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="7396" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="7398" href="Data.Fin.Properties.html#7355" class="Function">≤fromℕ</a> <a id="7405" class="Symbol">{</a><a id="7406" class="Argument">n</a> <a id="7408" class="Symbol">=</a> <a id="7410" href="Data.Fin.Properties.html#7410" class="Bound">n</a><a id="7411" class="Symbol">}</a> <a id="7413" href="Data.Fin.Properties.html#7413" class="Bound">i</a> <a id="7415" class="Keyword">rewrite</a> <a id="7423" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="7433" href="Data.Fin.Properties.html#7410" class="Bound">n</a> <a id="7435" class="Symbol">=</a> <a id="7437" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="7445" class="Symbol">(</a><a id="7446" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="7452" href="Data.Fin.Properties.html#7413" class="Bound">i</a><a id="7453" class="Symbol">)</a>

<a id="7456" class="Comment">------------------------------------------------------------------------</a>
<a id="7529" class="Comment">-- fromℕ&lt;</a>
<a id="7539" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;-toℕ"></a><a id="7613" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7624" class="Symbol">:</a> <a id="7626" class="Symbol">∀</a> <a id="7628" class="Symbol">(</a><a id="7629" href="Data.Fin.Properties.html#7629" class="Bound">i</a> <a id="7631" class="Symbol">:</a> <a id="7633" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7637" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">.(</a><a id="7642" href="Data.Fin.Properties.html#7642" class="Bound">i&lt;n</a> <a id="7646" class="Symbol">:</a> <a id="7648" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7652" href="Data.Fin.Properties.html#7629" class="Bound">i</a> <a id="7654" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="7658" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">→</a> <a id="7663" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="7670" href="Data.Fin.Properties.html#7642" class="Bound">i&lt;n</a> <a id="7674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7676" href="Data.Fin.Properties.html#7629" class="Bound">i</a>
<a id="7678" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7689" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7697" class="Symbol">_</a>   <a id="7701" class="Symbol">=</a> <a id="7703" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7708" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7719" class="Symbol">(</a><a id="7720" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7724" href="Data.Fin.Properties.html#7724" class="Bound">i</a><a id="7725" class="Symbol">)</a> <a id="7727" href="Data.Fin.Properties.html#7727" class="Bound">i&lt;n</a> <a id="7731" class="Symbol">=</a> <a id="7733" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7738" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7742" class="Symbol">(</a><a id="7743" href="Data.Fin.Properties.html#7613" class="Function">fromℕ&lt;-toℕ</a> <a id="7754" href="Data.Fin.Properties.html#7724" class="Bound">i</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="7765" href="Data.Fin.Properties.html#7727" class="Bound">i&lt;n</a><a id="7768" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;"></a><a id="7772" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7783" class="Symbol">:</a> <a id="7785" class="Symbol">∀</a> <a id="7787" class="Symbol">.(</a><a id="7789" href="Data.Fin.Properties.html#7789" class="Bound">m&lt;n</a> <a id="7793" class="Symbol">:</a> <a id="7795" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="7797" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="7801" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">→</a> <a id="7806" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="7818" href="Data.Fin.Properties.html#7789" class="Bound">m&lt;n</a><a id="7821" class="Symbol">)</a> <a id="7823" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7825" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a>
<a id="7827" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7838" class="Symbol">{</a><a id="7839" class="Argument">m</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="7847" class="Symbol">}</a>  <a id="7850" class="Symbol">{</a><a id="7851" class="Argument">n</a> <a id="7853" class="Symbol">=</a> <a id="7855" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7859" class="Symbol">_}</a> <a id="7862" class="Symbol">_</a>   <a id="7866" class="Symbol">=</a> <a id="7868" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7873" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7884" class="Symbol">{</a><a id="7885" class="Argument">m</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7893" href="Data.Fin.Properties.html#7893" class="Bound">m</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">{</a><a id="7897" class="Argument">n</a> <a id="7899" class="Symbol">=</a> <a id="7901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7905" class="Symbol">_}</a> <a id="7908" href="Data.Fin.Properties.html#7908" class="Bound">m&lt;n</a> <a id="7912" class="Symbol">=</a> <a id="7914" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7919" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7923" class="Symbol">(</a><a id="7924" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="7935" class="Symbol">(</a><a id="7936" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="7944" href="Data.Fin.Properties.html#7908" class="Bound">m&lt;n</a><a id="7947" class="Symbol">))</a>

<a id="7951" class="Comment">-- fromℕ is a special case of fromℕ&lt;.</a>
<a id="fromℕ-def"></a><a id="7989" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="7999" class="Symbol">:</a> <a id="8001" class="Symbol">∀</a> <a id="8003" href="Data.Fin.Properties.html#8003" class="Bound">n</a> <a id="8005" class="Symbol">→</a> <a id="8007" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="8013" href="Data.Fin.Properties.html#8003" class="Bound">n</a> <a id="8015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8017" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8024" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>
<a id="8033" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="8043" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8051" class="Symbol">=</a> <a id="8053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8058" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8073" href="Data.Fin.Properties.html#8073" class="Bound">n</a><a id="8074" class="Symbol">)</a> <a id="8076" class="Symbol">=</a> <a id="8078" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8083" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8087" class="Symbol">(</a><a id="8088" href="Data.Fin.Properties.html#7989" class="Function">fromℕ-def</a> <a id="8098" href="Data.Fin.Properties.html#8073" class="Bound">n</a><a id="8099" class="Symbol">)</a>

<a id="fromℕ&lt;-cong"></a><a id="8102" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8114" class="Symbol">:</a> <a id="8116" class="Symbol">∀</a> <a id="8118" href="Data.Fin.Properties.html#8118" class="Bound">m</a> <a id="8120" href="Data.Fin.Properties.html#8120" class="Bound">n</a> <a id="8122" class="Symbol">{</a><a id="8123" href="Data.Fin.Properties.html#8123" class="Bound">o</a><a id="8124" class="Symbol">}</a> <a id="8126" class="Symbol">→</a> <a id="8128" href="Data.Fin.Properties.html#8118" class="Bound">m</a> <a id="8130" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8132" href="Data.Fin.Properties.html#8120" class="Bound">n</a> <a id="8134" class="Symbol">→</a> <a id="8136" class="Symbol">.(</a><a id="8138" href="Data.Fin.Properties.html#8138" class="Bound">m&lt;o</a> <a id="8142" class="Symbol">:</a> <a id="8144" href="Data.Fin.Properties.html#8118" class="Bound">m</a> <a id="8146" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8150" href="Data.Fin.Properties.html#8123" class="Bound">o</a><a id="8151" class="Symbol">)</a> <a id="8153" class="Symbol">.(</a><a id="8155" href="Data.Fin.Properties.html#8155" class="Bound">n&lt;o</a> <a id="8159" class="Symbol">:</a> <a id="8161" href="Data.Fin.Properties.html#8120" class="Bound">n</a> <a id="8163" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8167" href="Data.Fin.Properties.html#8123" class="Bound">o</a><a id="8168" class="Symbol">)</a> <a id="8170" class="Symbol">→</a>
              <a id="8186" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8193" href="Data.Fin.Properties.html#8138" class="Bound">m&lt;o</a> <a id="8197" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8199" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8206" href="Data.Fin.Properties.html#8155" class="Bound">n&lt;o</a>
<a id="8210" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8222" class="Number">0</a>       <a id="8230" class="Number">0</a>                   <a id="8250" class="Symbol">_</a> <a id="8252" class="Symbol">_</a>   <a id="8256" class="Symbol">_</a>   <a id="8260" class="Symbol">=</a> <a id="8262" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8267" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8279" class="Symbol">(</a><a id="8280" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8284" class="Symbol">_)</a> <a id="8287" class="Symbol">(</a><a id="8288" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8292" class="Symbol">_)</a> <a id="8295" class="Symbol">{</a><a id="8296" class="Argument">o</a> <a id="8298" class="Symbol">=</a> <a id="8300" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8304" class="Symbol">_}</a> <a id="8307" href="Data.Fin.Properties.html#8307" class="Bound">r</a> <a id="8309" href="Data.Fin.Properties.html#8309" class="Bound">m&lt;n</a> <a id="8313" href="Data.Fin.Properties.html#8313" class="Bound">n&lt;o</a>
  <a id="8319" class="Symbol">=</a> <a id="8321" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8326" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8330" class="Symbol">(</a><a id="8331" href="Data.Fin.Properties.html#8102" class="Function">fromℕ&lt;-cong</a> <a id="8343" class="Symbol">_</a> <a id="8345" class="Symbol">_</a> <a id="8347" class="Symbol">(</a><a id="8348" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="8364" href="Data.Fin.Properties.html#8307" class="Bound">r</a><a id="8365" class="Symbol">)</a> <a id="8367" class="Symbol">(</a><a id="8368" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8376" href="Data.Fin.Properties.html#8309" class="Bound">m&lt;n</a><a id="8379" class="Symbol">)</a> <a id="8381" class="Symbol">(</a><a id="8382" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8390" href="Data.Fin.Properties.html#8313" class="Bound">n&lt;o</a><a id="8393" class="Symbol">))</a>

<a id="fromℕ&lt;-injective"></a><a id="8397" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8414" class="Symbol">:</a> <a id="8416" class="Symbol">∀</a> <a id="8418" href="Data.Fin.Properties.html#8418" class="Bound">m</a> <a id="8420" href="Data.Fin.Properties.html#8420" class="Bound">n</a> <a id="8422" class="Symbol">{</a><a id="8423" href="Data.Fin.Properties.html#8423" class="Bound">o</a><a id="8424" class="Symbol">}</a> <a id="8426" class="Symbol">→</a> <a id="8428" class="Symbol">.(</a><a id="8430" href="Data.Fin.Properties.html#8430" class="Bound">m&lt;o</a> <a id="8434" class="Symbol">:</a> <a id="8436" href="Data.Fin.Properties.html#8418" class="Bound">m</a> <a id="8438" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8442" href="Data.Fin.Properties.html#8423" class="Bound">o</a><a id="8443" class="Symbol">)</a> <a id="8445" class="Symbol">.(</a><a id="8447" href="Data.Fin.Properties.html#8447" class="Bound">n&lt;o</a> <a id="8451" class="Symbol">:</a> <a id="8453" href="Data.Fin.Properties.html#8420" class="Bound">n</a> <a id="8455" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8459" href="Data.Fin.Properties.html#8423" class="Bound">o</a><a id="8460" class="Symbol">)</a> <a id="8462" class="Symbol">→</a>
                   <a id="8483" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8490" href="Data.Fin.Properties.html#8430" class="Bound">m&lt;o</a> <a id="8494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8496" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="8503" href="Data.Fin.Properties.html#8447" class="Bound">n&lt;o</a> <a id="8507" class="Symbol">→</a> <a id="8509" href="Data.Fin.Properties.html#8418" class="Bound">m</a> <a id="8511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8513" href="Data.Fin.Properties.html#8420" class="Bound">n</a>
<a id="8515" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8532" class="Number">0</a>       <a id="8540" class="Number">0</a>                   <a id="8560" class="Symbol">_</a>   <a id="8564" class="Symbol">_</a>   <a id="8568" class="Symbol">_</a>  <a id="8571" class="Symbol">=</a> <a id="8573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8578" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8595" class="Number">0</a>       <a id="8603" class="Symbol">(</a><a id="8604" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8608" class="Symbol">_)</a> <a id="8611" class="Symbol">{</a><a id="8612" class="Argument">o</a> <a id="8614" class="Symbol">=</a> <a id="8616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8620" class="Symbol">_}</a> <a id="8623" class="Symbol">_</a> <a id="8625" class="Symbol">_</a> <a id="8627" class="Symbol">()</a>
<a id="8630" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8647" class="Symbol">(</a><a id="8648" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8652" class="Symbol">_)</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8660" class="Symbol">_)</a> <a id="8663" class="Symbol">{</a><a id="8664" class="Argument">o</a> <a id="8666" class="Symbol">=</a> <a id="8668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8672" class="Symbol">_}</a> <a id="8675" href="Data.Fin.Properties.html#8675" class="Bound">m&lt;n</a> <a id="8679" href="Data.Fin.Properties.html#8679" class="Bound">n&lt;o</a> <a id="8683" href="Data.Fin.Properties.html#8683" class="Bound">r</a>
  <a id="8687" class="Symbol">=</a> <a id="8689" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8694" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8698" class="Symbol">(</a><a id="8699" href="Data.Fin.Properties.html#8397" class="Function">fromℕ&lt;-injective</a> <a id="8716" class="Symbol">_</a> <a id="8718" class="Symbol">_</a> <a id="8720" class="Symbol">(</a><a id="8721" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8729" href="Data.Fin.Properties.html#8675" class="Bound">m&lt;n</a><a id="8732" class="Symbol">)</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="8743" href="Data.Fin.Properties.html#8679" class="Bound">n&lt;o</a><a id="8746" class="Symbol">)</a> <a id="8748" class="Symbol">(</a><a id="8749" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="8763" href="Data.Fin.Properties.html#8683" class="Bound">r</a><a id="8764" class="Symbol">))</a>

<a id="8768" class="Comment">------------------------------------------------------------------------</a>
<a id="8841" class="Comment">-- fromℕ&lt;″</a>
<a id="8852" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ&lt;≡fromℕ&lt;″"></a><a id="8926" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="8941" class="Symbol">:</a> <a id="8943" class="Symbol">∀</a> <a id="8945" class="Symbol">(</a><a id="8946" href="Data.Fin.Properties.html#8946" class="Bound">m&lt;n</a> <a id="8950" class="Symbol">:</a> <a id="8952" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="8954" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="8958" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="8959" class="Symbol">)</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Data.Fin.Properties.html#8962" class="Bound">m&lt;″n</a> <a id="8967" class="Symbol">:</a> <a id="8969" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="8971" href="Data.Nat.Base.html#8301" class="Function Operator">ℕ.&lt;″</a> <a id="8976" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="8977" class="Symbol">)</a> <a id="8979" class="Symbol">→</a>
                 <a id="8998" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="9005" href="Data.Fin.Properties.html#8946" class="Bound">m&lt;n</a> <a id="9009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9011" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="9019" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9021" href="Data.Fin.Properties.html#8962" class="Bound">m&lt;″n</a>
<a id="9026" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9041" class="Symbol">{</a><a id="9042" class="Argument">m</a> <a id="9044" class="Symbol">=</a> <a id="9046" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9050" class="Symbol">}</a>  <a id="9053" class="Symbol">{</a><a id="9054" class="Argument">n</a> <a id="9056" class="Symbol">=</a> <a id="9058" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9062" class="Symbol">_}</a> <a id="9065" class="Symbol">_</a> <a id="9067" class="Symbol">_</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9076" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9091" class="Symbol">{</a><a id="9092" class="Argument">m</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9100" href="Data.Fin.Properties.html#9100" class="Bound">m</a><a id="9101" class="Symbol">}</a> <a id="9103" class="Symbol">{</a><a id="9104" class="Argument">n</a> <a id="9106" class="Symbol">=</a> <a id="9108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9112" class="Symbol">_}</a> <a id="9115" href="Data.Fin.Properties.html#9115" class="Bound">m&lt;n</a> <a id="9119" href="Data.Fin.Properties.html#9119" class="Bound">m&lt;″n</a>
  <a id="9126" class="Symbol">=</a> <a id="9128" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9133" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9137" class="Symbol">(</a><a id="9138" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9153" class="Symbol">(</a><a id="9154" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="9162" href="Data.Fin.Properties.html#9115" class="Bound">m&lt;n</a><a id="9165" class="Symbol">)</a> <a id="9167" class="Symbol">(</a><a id="9168" href="Data.Nat.Base.html#8433" class="Function">ℕ.s&lt;″s⁻¹</a> <a id="9177" href="Data.Fin.Properties.html#9119" class="Bound">m&lt;″n</a><a id="9181" class="Symbol">))</a>

<a id="toℕ-fromℕ&lt;″"></a><a id="9185" href="Data.Fin.Properties.html#9185" class="Function">toℕ-fromℕ&lt;″</a> <a id="9197" class="Symbol">:</a> <a id="9199" class="Symbol">∀</a> <a id="9201" class="Symbol">(</a><a id="9202" href="Data.Fin.Properties.html#9202" class="Bound">m&lt;n</a> <a id="9206" class="Symbol">:</a> <a id="9208" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9210" href="Data.Nat.Base.html#8301" class="Function Operator">ℕ.&lt;″</a> <a id="9215" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="9216" class="Symbol">)</a> <a id="9218" class="Symbol">→</a> <a id="9220" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9224" class="Symbol">(</a><a id="9225" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="9233" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9235" href="Data.Fin.Properties.html#9202" class="Bound">m&lt;n</a><a id="9238" class="Symbol">)</a> <a id="9240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9242" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a>
<a id="9244" href="Data.Fin.Properties.html#9185" class="Function">toℕ-fromℕ&lt;″</a> <a id="9256" class="Symbol">{</a><a id="9257" href="Data.Fin.Properties.html#9257" class="Bound">m</a><a id="9258" class="Symbol">}</a> <a id="9260" class="Symbol">{</a><a id="9261" href="Data.Fin.Properties.html#9261" class="Bound">n</a><a id="9262" class="Symbol">}</a> <a id="9264" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a> <a id="9268" class="Symbol">=</a> <a id="9270" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9278" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Data.Fin.Base.html#2073" class="Function">fromℕ&lt;″</a> <a id="9291" href="Data.Fin.Properties.html#9257" class="Bound">m</a> <a id="9293" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9296" class="Symbol">)</a>  <a id="9299" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9302" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9307" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9311" class="Symbol">(</a><a id="9312" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9316" class="Symbol">(</a><a id="9317" href="Data.Fin.Properties.html#8926" class="Function">fromℕ&lt;≡fromℕ&lt;″</a> <a id="9332" class="Symbol">(</a><a id="9333" href="Data.Nat.Properties.html#66433" class="Function">ℕ.≤″⇒≤</a> <a id="9340" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9343" class="Symbol">)</a> <a id="9345" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9348" class="Symbol">))</a> <a id="9351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9355" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9359" class="Symbol">(</a><a id="9360" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="9367" class="Symbol">_)</a>       <a id="9376" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9379" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="9390" class="Symbol">(</a><a id="9391" href="Data.Nat.Properties.html#66433" class="Function">ℕ.≤″⇒≤</a> <a id="9398" href="Data.Fin.Properties.html#9264" class="Bound">m&lt;n</a><a id="9401" class="Symbol">)</a> <a id="9403" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9407" href="Data.Fin.Properties.html#9257" class="Bound">m</a>                    <a id="9428" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9432" class="Keyword">where</a> <a id="9438" class="Keyword">open</a> <a id="9443" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="9456" class="Comment">------------------------------------------------------------------------</a>
<a id="9529" class="Comment">-- Properties of cast</a>
<a id="9551" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-cast"></a><a id="9625" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9634" class="Symbol">:</a> <a id="9636" class="Symbol">∀</a> <a id="9638" class="Symbol">.(</a><a id="9640" href="Data.Fin.Properties.html#9640" class="Bound">eq</a> <a id="9643" class="Symbol">:</a> <a id="9645" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9649" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="9650" class="Symbol">)</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Data.Fin.Properties.html#9653" class="Bound">k</a> <a id="9655" class="Symbol">:</a> <a id="9657" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9661" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9662" class="Symbol">)</a> <a id="9664" class="Symbol">→</a> <a id="9666" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9670" class="Symbol">(</a><a id="9671" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="9676" href="Data.Fin.Properties.html#9640" class="Bound">eq</a> <a id="9679" href="Data.Fin.Properties.html#9653" class="Bound">k</a><a id="9680" class="Symbol">)</a> <a id="9682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9684" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9688" href="Data.Fin.Properties.html#9653" class="Bound">k</a>
<a id="9690" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9699" class="Symbol">{</a><a id="9700" class="Argument">n</a> <a id="9702" class="Symbol">=</a> <a id="9704" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9708" href="Data.Fin.Properties.html#9708" class="Bound">n</a><a id="9709" class="Symbol">}</a> <a id="9711" href="Data.Fin.Properties.html#9711" class="Bound">eq</a> <a id="9714" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9722" class="Symbol">=</a> <a id="9724" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9729" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9738" class="Symbol">{</a><a id="9739" class="Argument">n</a> <a id="9741" class="Symbol">=</a> <a id="9743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9747" href="Data.Fin.Properties.html#9747" class="Bound">n</a><a id="9748" class="Symbol">}</a> <a id="9750" href="Data.Fin.Properties.html#9750" class="Bound">eq</a> <a id="9753" class="Symbol">(</a><a id="9754" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9758" href="Data.Fin.Properties.html#9758" class="Bound">k</a><a id="9759" class="Symbol">)</a> <a id="9761" class="Symbol">=</a> <a id="9763" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9772" class="Symbol">(</a><a id="9773" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="9782" class="Symbol">(</a><a id="9783" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9788" href="Data.Nat.Base.html#5272" class="Function">ℕ.pred</a> <a id="9795" href="Data.Fin.Properties.html#9750" class="Bound">eq</a><a id="9797" class="Symbol">)</a> <a id="9799" href="Data.Fin.Properties.html#9758" class="Bound">k</a><a id="9800" class="Symbol">)</a>

<a id="cast-is-id"></a><a id="9803" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9814" class="Symbol">:</a> <a id="9816" class="Symbol">.(</a><a id="9818" href="Data.Fin.Properties.html#9818" class="Bound">eq</a> <a id="9821" class="Symbol">:</a> <a id="9823" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9827" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9828" class="Symbol">)</a> <a id="9830" class="Symbol">(</a><a id="9831" href="Data.Fin.Properties.html#9831" class="Bound">k</a> <a id="9833" class="Symbol">:</a> <a id="9835" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9839" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9840" class="Symbol">)</a> <a id="9842" class="Symbol">→</a> <a id="9844" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="9849" href="Data.Fin.Properties.html#9818" class="Bound">eq</a> <a id="9852" href="Data.Fin.Properties.html#9831" class="Bound">k</a> <a id="9854" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9856" href="Data.Fin.Properties.html#9831" class="Bound">k</a>
<a id="9858" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9869" href="Data.Fin.Properties.html#9869" class="Bound">eq</a> <a id="9872" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9880" class="Symbol">=</a> <a id="9882" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9887" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9898" href="Data.Fin.Properties.html#9898" class="Bound">eq</a> <a id="9901" class="Symbol">(</a><a id="9902" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9906" href="Data.Fin.Properties.html#9906" class="Bound">k</a><a id="9907" class="Symbol">)</a> <a id="9909" class="Symbol">=</a> <a id="9911" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9916" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9920" class="Symbol">(</a><a id="9921" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="9932" class="Symbol">(</a><a id="9933" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="9949" href="Data.Fin.Properties.html#9898" class="Bound">eq</a><a id="9951" class="Symbol">)</a> <a id="9953" href="Data.Fin.Properties.html#9906" class="Bound">k</a><a id="9954" class="Symbol">)</a>

<a id="subst-is-cast"></a><a id="9957" href="Data.Fin.Properties.html#9957" class="Function">subst-is-cast</a> <a id="9971" class="Symbol">:</a> <a id="9973" class="Symbol">(</a><a id="9974" href="Data.Fin.Properties.html#9974" class="Bound">eq</a> <a id="9977" class="Symbol">:</a> <a id="9979" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="9981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9983" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="9984" class="Symbol">)</a> <a id="9986" class="Symbol">(</a><a id="9987" href="Data.Fin.Properties.html#9987" class="Bound">k</a> <a id="9989" class="Symbol">:</a> <a id="9991" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9995" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="9996" class="Symbol">)</a> <a id="9998" class="Symbol">→</a> <a id="10000" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="10006" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10010" href="Data.Fin.Properties.html#9974" class="Bound">eq</a> <a id="10013" href="Data.Fin.Properties.html#9987" class="Bound">k</a> <a id="10015" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10017" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10022" href="Data.Fin.Properties.html#9974" class="Bound">eq</a> <a id="10025" href="Data.Fin.Properties.html#9987" class="Bound">k</a>
<a id="10027" href="Data.Fin.Properties.html#9957" class="Function">subst-is-cast</a> <a id="10041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10046" href="Data.Fin.Properties.html#10046" class="Bound">k</a> <a id="10048" class="Symbol">=</a> <a id="10050" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10054" class="Symbol">(</a><a id="10055" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="10066" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10071" href="Data.Fin.Properties.html#10046" class="Bound">k</a><a id="10072" class="Symbol">)</a>

<a id="cast-trans"></a><a id="10075" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10086" class="Symbol">:</a> <a id="10088" class="Symbol">.(</a><a id="10090" href="Data.Fin.Properties.html#10090" class="Bound">eq₁</a> <a id="10094" class="Symbol">:</a> <a id="10096" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="10098" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10100" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10101" class="Symbol">)</a> <a id="10103" class="Symbol">.(</a><a id="10105" href="Data.Fin.Properties.html#10105" class="Bound">eq₂</a> <a id="10109" class="Symbol">:</a> <a id="10111" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="10113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10115" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="10116" class="Symbol">)</a> <a id="10118" class="Symbol">(</a><a id="10119" href="Data.Fin.Properties.html#10119" class="Bound">k</a> <a id="10121" class="Symbol">:</a> <a id="10123" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10127" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="10128" class="Symbol">)</a> <a id="10130" class="Symbol">→</a>
             <a id="10145" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10150" href="Data.Fin.Properties.html#10105" class="Bound">eq₂</a> <a id="10154" class="Symbol">(</a><a id="10155" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10160" href="Data.Fin.Properties.html#10090" class="Bound">eq₁</a> <a id="10164" href="Data.Fin.Properties.html#10119" class="Bound">k</a><a id="10165" class="Symbol">)</a> <a id="10167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10169" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="10181" href="Data.Fin.Properties.html#10090" class="Bound">eq₁</a> <a id="10185" href="Data.Fin.Properties.html#10105" class="Bound">eq₂</a><a id="10188" class="Symbol">)</a> <a id="10190" href="Data.Fin.Properties.html#10119" class="Bound">k</a>
<a id="10192" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10203" class="Symbol">{</a><a id="10204" class="Argument">m</a> <a id="10206" class="Symbol">=</a> <a id="10208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10212" class="Symbol">_}</a> <a id="10215" class="Symbol">{</a><a id="10216" class="Argument">n</a> <a id="10218" class="Symbol">=</a> <a id="10220" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10224" class="Symbol">_}</a> <a id="10227" class="Symbol">{</a><a id="10228" class="Argument">o</a> <a id="10230" class="Symbol">=</a> <a id="10232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10236" class="Symbol">_}</a> <a id="10239" href="Data.Fin.Properties.html#10239" class="Bound">eq₁</a> <a id="10243" href="Data.Fin.Properties.html#10243" class="Bound">eq₂</a> <a id="10247" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="10252" class="Symbol">=</a> <a id="10254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10259" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10270" class="Symbol">{</a><a id="10271" class="Argument">m</a> <a id="10273" class="Symbol">=</a> <a id="10275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10279" class="Symbol">_}</a> <a id="10282" class="Symbol">{</a><a id="10283" class="Argument">n</a> <a id="10285" class="Symbol">=</a> <a id="10287" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10291" class="Symbol">_}</a> <a id="10294" class="Symbol">{</a><a id="10295" class="Argument">o</a> <a id="10297" class="Symbol">=</a> <a id="10299" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10303" class="Symbol">_}</a> <a id="10306" href="Data.Fin.Properties.html#10306" class="Bound">eq₁</a> <a id="10310" href="Data.Fin.Properties.html#10310" class="Bound">eq₂</a> <a id="10314" class="Symbol">(</a><a id="10315" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10319" href="Data.Fin.Properties.html#10319" class="Bound">k</a><a id="10320" class="Symbol">)</a> <a id="10322" class="Symbol">=</a>
  <a id="10326" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10331" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10335" class="Symbol">(</a><a id="10336" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10364" href="Data.Fin.Properties.html#10306" class="Bound">eq₁</a><a id="10367" class="Symbol">)</a> <a id="10369" class="Symbol">(</a><a id="10370" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a> <a id="10386" href="Data.Fin.Properties.html#10310" class="Bound">eq₂</a><a id="10389" class="Symbol">)</a> <a id="10391" href="Data.Fin.Properties.html#10319" class="Bound">k</a><a id="10392" class="Symbol">)</a>

<a id="cast-involutive"></a><a id="10395" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a> <a id="10411" class="Symbol">:</a> <a id="10413" class="Symbol">.(</a><a id="10415" href="Data.Fin.Properties.html#10415" class="Bound">eq₁</a> <a id="10419" class="Symbol">:</a> <a id="10421" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="10423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10425" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10426" class="Symbol">)</a> <a id="10428" class="Symbol">.(</a><a id="10430" href="Data.Fin.Properties.html#10430" class="Bound">eq₂</a> <a id="10434" class="Symbol">:</a> <a id="10436" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="10438" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10440" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="10441" class="Symbol">)</a> <a id="10443" class="Symbol">→</a>
                  <a id="10463" class="Symbol">∀</a> <a id="10465" href="Data.Fin.Properties.html#10465" class="Bound">k</a> <a id="10467" class="Symbol">→</a> <a id="10469" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10474" href="Data.Fin.Properties.html#10415" class="Bound">eq₁</a> <a id="10478" class="Symbol">(</a><a id="10479" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="10484" href="Data.Fin.Properties.html#10430" class="Bound">eq₂</a> <a id="10488" href="Data.Fin.Properties.html#10465" class="Bound">k</a><a id="10489" class="Symbol">)</a> <a id="10491" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10493" href="Data.Fin.Properties.html#10465" class="Bound">k</a>
<a id="10495" href="Data.Fin.Properties.html#10395" class="Function">cast-involutive</a> <a id="10511" href="Data.Fin.Properties.html#10511" class="Bound">eq₁</a> <a id="10515" href="Data.Fin.Properties.html#10515" class="Bound">eq₂</a> <a id="10519" href="Data.Fin.Properties.html#10519" class="Bound">k</a> <a id="10521" class="Symbol">=</a> <a id="10523" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="10529" class="Symbol">(</a><a id="10530" href="Data.Fin.Properties.html#10075" class="Function">cast-trans</a> <a id="10541" href="Data.Fin.Properties.html#10515" class="Bound">eq₂</a> <a id="10545" href="Data.Fin.Properties.html#10511" class="Bound">eq₁</a> <a id="10549" href="Data.Fin.Properties.html#10519" class="Bound">k</a><a id="10550" class="Symbol">)</a> <a id="10552" class="Symbol">(</a><a id="10553" href="Data.Fin.Properties.html#9803" class="Function">cast-is-id</a> <a id="10564" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10569" href="Data.Fin.Properties.html#10519" class="Bound">k</a><a id="10570" class="Symbol">)</a>

<a id="10573" class="Comment">------------------------------------------------------------------------</a>
<a id="10646" class="Comment">-- Properties of _≤_</a>
<a id="10667" class="Comment">------------------------------------------------------------------------</a>
<a id="10740" class="Comment">-- Relational properties</a>

<a id="≤-reflexive"></a><a id="10766" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a> <a id="10778" class="Symbol">:</a> <a id="10780" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10784" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10786" class="Symbol">(</a><a id="10787" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10791" class="Symbol">{</a><a id="10792" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10793" class="Symbol">})</a>
<a id="10796" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a> <a id="10808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10813" class="Symbol">=</a> <a id="10815" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>

<a id="≤-refl"></a><a id="10825" href="Data.Fin.Properties.html#10825" class="Function">≤-refl</a> <a id="10832" class="Symbol">:</a> <a id="10834" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="10844" class="Symbol">(</a><a id="10845" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10849" class="Symbol">{</a><a id="10850" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10851" class="Symbol">})</a>
<a id="10854" href="Data.Fin.Properties.html#10825" class="Function">≤-refl</a> <a id="10861" class="Symbol">=</a> <a id="10863" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a> <a id="10875" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-trans"></a><a id="10881" href="Data.Fin.Properties.html#10881" class="Function">≤-trans</a> <a id="10889" class="Symbol">:</a> <a id="10891" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="10902" class="Symbol">(</a><a id="10903" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10907" class="Symbol">{</a><a id="10908" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10909" class="Symbol">})</a>
<a id="10912" href="Data.Fin.Properties.html#10881" class="Function">≤-trans</a> <a id="10920" class="Symbol">=</a> <a id="10922" href="Data.Nat.Properties.html#6344" class="Function">ℕ.≤-trans</a>

<a id="≤-antisym"></a><a id="10933" href="Data.Fin.Properties.html#10933" class="Function">≤-antisym</a> <a id="10943" class="Symbol">:</a> <a id="10945" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="10959" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10963" class="Symbol">(</a><a id="10964" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="10968" class="Symbol">{</a><a id="10969" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="10970" class="Symbol">})</a>
<a id="10973" href="Data.Fin.Properties.html#10933" class="Function">≤-antisym</a> <a id="10983" href="Data.Fin.Properties.html#10983" class="Bound">x≤y</a> <a id="10987" href="Data.Fin.Properties.html#10987" class="Bound">y≤x</a> <a id="10991" class="Symbol">=</a> <a id="10993" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Data.Nat.Properties.html#6211" class="Function">ℕ.≤-antisym</a> <a id="11020" href="Data.Fin.Properties.html#10983" class="Bound">x≤y</a> <a id="11024" href="Data.Fin.Properties.html#10987" class="Bound">y≤x</a><a id="11027" class="Symbol">)</a>

<a id="≤-total"></a><a id="11030" href="Data.Fin.Properties.html#11030" class="Function">≤-total</a> <a id="11038" class="Symbol">:</a> <a id="11040" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="11046" class="Symbol">(</a><a id="11047" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="11051" class="Symbol">{</a><a id="11052" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11053" class="Symbol">})</a>
<a id="11056" href="Data.Fin.Properties.html#11030" class="Function">≤-total</a> <a id="11064" href="Data.Fin.Properties.html#11064" class="Bound">x</a> <a id="11066" href="Data.Fin.Properties.html#11066" class="Bound">y</a> <a id="11068" class="Symbol">=</a> <a id="11070" href="Data.Nat.Properties.html#7023" class="Function">ℕ.≤-total</a> <a id="11080" class="Symbol">(</a><a id="11081" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11085" href="Data.Fin.Properties.html#11064" class="Bound">x</a><a id="11086" class="Symbol">)</a> <a id="11088" class="Symbol">(</a><a id="11089" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11093" href="Data.Fin.Properties.html#11066" class="Bound">y</a><a id="11094" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="11097" href="Data.Fin.Properties.html#11097" class="Function">≤-irrelevant</a> <a id="11110" class="Symbol">:</a> <a id="11112" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="11123" class="Symbol">(</a><a id="11124" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="11128" class="Symbol">{</a><a id="11129" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="11130" class="Symbol">}</a> <a id="11132" class="Symbol">{</a><a id="11133" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11134" class="Symbol">})</a>
<a id="11137" href="Data.Fin.Properties.html#11097" class="Function">≤-irrelevant</a> <a id="11150" class="Symbol">=</a> <a id="11152" href="Data.Nat.Properties.html#6456" class="Function">ℕ.≤-irrelevant</a>

<a id="11168" class="Keyword">infix</a> <a id="11174" class="Number">4</a> <a id="11176" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a> <a id="11181" href="Data.Fin.Properties.html#11247" class="Function Operator">_&lt;?_</a>

<a id="_≤?_"></a><a id="11187" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a> <a id="11192" class="Symbol">:</a> <a id="11194" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="11206" class="Symbol">(</a><a id="11207" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="11211" class="Symbol">{</a><a id="11212" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="11213" class="Symbol">}</a> <a id="11215" class="Symbol">{</a><a id="11216" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11217" class="Symbol">})</a>
<a id="11220" href="Data.Fin.Properties.html#11220" class="Bound">a</a> <a id="11222" href="Data.Fin.Properties.html#11187" class="Function Operator">≤?</a> <a id="11225" href="Data.Fin.Properties.html#11225" class="Bound">b</a> <a id="11227" class="Symbol">=</a> <a id="11229" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11233" href="Data.Fin.Properties.html#11220" class="Bound">a</a> <a id="11235" href="Data.Nat.Properties.html#6918" class="Function Operator">ℕ.≤?</a> <a id="11240" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11244" href="Data.Fin.Properties.html#11225" class="Bound">b</a>

<a id="_&lt;?_"></a><a id="11247" href="Data.Fin.Properties.html#11247" class="Function Operator">_&lt;?_</a> <a id="11252" class="Symbol">:</a> <a id="11254" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="11266" class="Symbol">(</a><a id="11267" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="11271" class="Symbol">{</a><a id="11272" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="11273" class="Symbol">}</a> <a id="11275" class="Symbol">{</a><a id="11276" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11277" class="Symbol">})</a>
<a id="11280" href="Data.Fin.Properties.html#11280" class="Bound">m</a> <a id="11282" href="Data.Fin.Properties.html#11247" class="Function Operator">&lt;?</a> <a id="11285" href="Data.Fin.Properties.html#11285" class="Bound">n</a> <a id="11287" class="Symbol">=</a> <a id="11289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11293" class="Symbol">(</a><a id="11294" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11298" href="Data.Fin.Properties.html#11280" class="Bound">m</a><a id="11299" class="Symbol">)</a> <a id="11301" href="Data.Nat.Properties.html#6918" class="Function Operator">ℕ.≤?</a> <a id="11306" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="11310" href="Data.Fin.Properties.html#11285" class="Bound">n</a>

<a id="11313" class="Comment">------------------------------------------------------------------------</a>
<a id="11386" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="11401" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a> <a id="11414" class="Symbol">:</a> <a id="11416" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="11427" class="Symbol">{</a><a id="11428" class="Argument">A</a> <a id="11430" class="Symbol">=</a> <a id="11432" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11436" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11437" class="Symbol">}</a> <a id="11439" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11443" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11447" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a> <a id="11460" class="Symbol">=</a> <a id="11462" class="Keyword">record</a>
  <a id="11471" class="Symbol">{</a> <a id="11473" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="11487" class="Symbol">=</a> <a id="11489" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="11507" class="Symbol">;</a> <a id="11509" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="11523" class="Symbol">=</a> <a id="11525" href="Data.Fin.Properties.html#10766" class="Function">≤-reflexive</a>
  <a id="11539" class="Symbol">;</a> <a id="11541" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="11555" class="Symbol">=</a> <a id="11557" href="Data.Fin.Properties.html#10881" class="Function">≤-trans</a>
  <a id="11567" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="11570" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a> <a id="11587" class="Symbol">:</a> <a id="11589" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="11604" class="Symbol">{</a><a id="11605" class="Argument">A</a> <a id="11607" class="Symbol">=</a> <a id="11609" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11613" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11614" class="Symbol">}</a> <a id="11616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11620" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11624" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a> <a id="11641" class="Symbol">=</a> <a id="11643" class="Keyword">record</a>
  <a id="11652" class="Symbol">{</a> <a id="11654" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="11665" class="Symbol">=</a> <a id="11667" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a>
  <a id="11682" class="Symbol">;</a> <a id="11684" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="11695" class="Symbol">=</a> <a id="11697" href="Data.Fin.Properties.html#10933" class="Function">≤-antisym</a>
  <a id="11709" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="11712" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a> <a id="11727" class="Symbol">:</a> <a id="11729" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="11742" class="Symbol">{</a><a id="11743" class="Argument">A</a> <a id="11745" class="Symbol">=</a> <a id="11747" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11751" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11752" class="Symbol">}</a> <a id="11754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11758" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11762" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a> <a id="11777" class="Symbol">=</a> <a id="11779" class="Keyword">record</a>
  <a id="11788" class="Symbol">{</a> <a id="11790" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="11805" class="Symbol">=</a> <a id="11807" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a>
  <a id="11826" class="Symbol">;</a> <a id="11828" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="11843" class="Symbol">=</a> <a id="11845" href="Data.Fin.Properties.html#11030" class="Function">≤-total</a>
  <a id="11855" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="11858" href="Data.Fin.Properties.html#11858" class="Function">≤-isDecTotalOrder</a> <a id="11876" class="Symbol">:</a> <a id="11878" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="11894" class="Symbol">{</a><a id="11895" class="Argument">A</a> <a id="11897" class="Symbol">=</a> <a id="11899" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11903" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="11904" class="Symbol">}</a> <a id="11906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11910" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a>
<a id="11914" href="Data.Fin.Properties.html#11858" class="Function">≤-isDecTotalOrder</a> <a id="11932" class="Symbol">=</a> <a id="11934" class="Keyword">record</a>
  <a id="11943" class="Symbol">{</a> <a id="11945" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="11958" class="Symbol">=</a> <a id="11960" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a>
  <a id="11977" class="Symbol">;</a> <a id="11979" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="11992" class="Symbol">=</a> <a id="11994" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>
  <a id="12000" class="Symbol">;</a> <a id="12002" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="12015" class="Symbol">=</a> <a id="12017" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a>
  <a id="12024" class="Symbol">}</a>

<a id="12027" class="Comment">------------------------------------------------------------------------</a>
<a id="12100" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="12112" href="Data.Fin.Properties.html#12112" class="Function">≤-preorder</a> <a id="12123" class="Symbol">:</a> <a id="12125" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12127" class="Symbol">→</a> <a id="12129" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="12138" class="Symbol">_</a> <a id="12140" class="Symbol">_</a> <a id="12142" class="Symbol">_</a>
<a id="12144" href="Data.Fin.Properties.html#12112" class="Function">≤-preorder</a> <a id="12155" href="Data.Fin.Properties.html#12155" class="Bound">n</a> <a id="12157" class="Symbol">=</a> <a id="12159" class="Keyword">record</a>
  <a id="12168" class="Symbol">{</a> <a id="12170" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="12181" class="Symbol">=</a> <a id="12183" href="Data.Fin.Properties.html#11401" class="Function">≤-isPreorder</a> <a id="12196" class="Symbol">{</a><a id="12197" href="Data.Fin.Properties.html#12155" class="Bound">n</a><a id="12198" class="Symbol">}</a>
  <a id="12202" class="Symbol">}</a>

<a id="≤-poset"></a><a id="12205" href="Data.Fin.Properties.html#12205" class="Function">≤-poset</a> <a id="12213" class="Symbol">:</a> <a id="12215" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12217" class="Symbol">→</a> <a id="12219" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="12225" class="Symbol">_</a> <a id="12227" class="Symbol">_</a> <a id="12229" class="Symbol">_</a>
<a id="12231" href="Data.Fin.Properties.html#12205" class="Function">≤-poset</a> <a id="12239" href="Data.Fin.Properties.html#12239" class="Bound">n</a> <a id="12241" class="Symbol">=</a> <a id="12243" class="Keyword">record</a>
  <a id="12252" class="Symbol">{</a> <a id="12254" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="12269" class="Symbol">=</a> <a id="12271" href="Data.Fin.Properties.html#11570" class="Function">≤-isPartialOrder</a> <a id="12288" class="Symbol">{</a><a id="12289" href="Data.Fin.Properties.html#12239" class="Bound">n</a><a id="12290" class="Symbol">}</a>
  <a id="12294" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="12297" href="Data.Fin.Properties.html#12297" class="Function">≤-totalOrder</a> <a id="12310" class="Symbol">:</a> <a id="12312" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12314" class="Symbol">→</a> <a id="12316" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="12327" class="Symbol">_</a> <a id="12329" class="Symbol">_</a> <a id="12331" class="Symbol">_</a>
<a id="12333" href="Data.Fin.Properties.html#12297" class="Function">≤-totalOrder</a> <a id="12346" href="Data.Fin.Properties.html#12346" class="Bound">n</a> <a id="12348" class="Symbol">=</a> <a id="12350" class="Keyword">record</a>
  <a id="12359" class="Symbol">{</a> <a id="12361" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="12374" class="Symbol">=</a> <a id="12376" href="Data.Fin.Properties.html#11712" class="Function">≤-isTotalOrder</a> <a id="12391" class="Symbol">{</a><a id="12392" href="Data.Fin.Properties.html#12346" class="Bound">n</a><a id="12393" class="Symbol">}</a>
  <a id="12397" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="12400" href="Data.Fin.Properties.html#12400" class="Function">≤-decTotalOrder</a> <a id="12416" class="Symbol">:</a> <a id="12418" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="12420" class="Symbol">→</a> <a id="12422" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="12436" class="Symbol">_</a> <a id="12438" class="Symbol">_</a> <a id="12440" class="Symbol">_</a>
<a id="12442" href="Data.Fin.Properties.html#12400" class="Function">≤-decTotalOrder</a> <a id="12458" href="Data.Fin.Properties.html#12458" class="Bound">n</a> <a id="12460" class="Symbol">=</a> <a id="12462" class="Keyword">record</a>
  <a id="12471" class="Symbol">{</a> <a id="12473" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="12489" class="Symbol">=</a> <a id="12491" href="Data.Fin.Properties.html#11858" class="Function">≤-isDecTotalOrder</a> <a id="12509" class="Symbol">{</a><a id="12510" href="Data.Fin.Properties.html#12458" class="Bound">n</a><a id="12511" class="Symbol">}</a>
  <a id="12515" class="Symbol">}</a>

<a id="12518" class="Comment">------------------------------------------------------------------------</a>
<a id="12591" class="Comment">-- Properties of _&lt;_</a>
<a id="12612" class="Comment">------------------------------------------------------------------------</a>
<a id="12685" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="12711" href="Data.Fin.Properties.html#12711" class="Function">&lt;-irrefl</a> <a id="12720" class="Symbol">:</a> <a id="12722" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="12734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12738" class="Symbol">(</a><a id="12739" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12743" class="Symbol">{</a><a id="12744" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12745" class="Symbol">})</a>
<a id="12748" href="Data.Fin.Properties.html#12711" class="Function">&lt;-irrefl</a> <a id="12757" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12762" class="Symbol">=</a> <a id="12764" href="Data.Nat.Properties.html#10913" class="Function">ℕ.&lt;-irrefl</a> <a id="12775" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-asym"></a><a id="12781" href="Data.Fin.Properties.html#12781" class="Function">&lt;-asym</a> <a id="12788" class="Symbol">:</a> <a id="12790" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="12801" class="Symbol">(</a><a id="12802" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12806" class="Symbol">{</a><a id="12807" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12808" class="Symbol">})</a>
<a id="12811" href="Data.Fin.Properties.html#12781" class="Function">&lt;-asym</a> <a id="12818" class="Symbol">=</a> <a id="12820" href="Data.Nat.Properties.html#10989" class="Function">ℕ.&lt;-asym</a>

<a id="&lt;-trans"></a><a id="12830" href="Data.Fin.Properties.html#12830" class="Function">&lt;-trans</a> <a id="12838" class="Symbol">:</a> <a id="12840" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="12851" class="Symbol">(</a><a id="12852" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12856" class="Symbol">{</a><a id="12857" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12858" class="Symbol">})</a>
<a id="12861" href="Data.Fin.Properties.html#12830" class="Function">&lt;-trans</a> <a id="12869" class="Symbol">=</a> <a id="12871" href="Data.Nat.Properties.html#11058" class="Function">ℕ.&lt;-trans</a>

<a id="&lt;-cmp"></a><a id="12882" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="12888" class="Symbol">:</a> <a id="12890" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="12903" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12907" class="Symbol">(</a><a id="12908" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="12912" class="Symbol">{</a><a id="12913" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="12914" class="Symbol">})</a>
<a id="12917" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="12923" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12931" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12939" class="Symbol">=</a> <a id="12941" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="12946" class="Symbol">(λ())</a> <a id="12952" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="12958" class="Symbol">(λ())</a>
<a id="12964" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="12970" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12978" class="Symbol">(</a><a id="12979" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12983" href="Data.Fin.Properties.html#12983" class="Bound">j</a><a id="12984" class="Symbol">)</a> <a id="12986" class="Symbol">=</a> <a id="12988" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="12993" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>   <a id="12999" class="Symbol">(λ())</a> <a id="13005" class="Symbol">(λ())</a>
<a id="13011" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="13017" class="Symbol">(</a><a id="13018" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13022" href="Data.Fin.Properties.html#13022" class="Bound">i</a><a id="13023" class="Symbol">)</a> <a id="13025" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="13033" class="Symbol">=</a> <a id="13035" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13040" class="Symbol">(λ())</a> <a id="13046" class="Symbol">(λ())</a> <a id="13052" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="13056" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="13062" class="Symbol">(</a><a id="13063" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13067" href="Data.Fin.Properties.html#13067" class="Bound">i</a><a id="13068" class="Symbol">)</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13075" href="Data.Fin.Properties.html#13075" class="Bound">j</a><a id="13076" class="Symbol">)</a> <a id="13078" class="Keyword">with</a> <a id="13083" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="13089" href="Data.Fin.Properties.html#13067" class="Bound">i</a> <a id="13091" href="Data.Fin.Properties.html#13075" class="Bound">j</a>
<a id="13093" class="Symbol">...</a> <a id="13097" class="Symbol">|</a> <a id="13099" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13104" href="Data.Fin.Properties.html#13104" class="Bound">i&lt;j</a> <a id="13108" href="Data.Fin.Properties.html#13108" class="Bound">i≢j</a> <a id="13112" href="Data.Fin.Properties.html#13112" class="Bound">j≮i</a> <a id="13116" class="Symbol">=</a> <a id="13118" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="13123" class="Symbol">(</a><a id="13124" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13128" href="Data.Fin.Properties.html#13104" class="Bound">i&lt;j</a><a id="13131" class="Symbol">)</a>     <a id="13137" class="Symbol">(</a><a id="13138" href="Data.Fin.Properties.html#13108" class="Bound">i≢j</a> <a id="13142" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13144" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="13157" class="Symbol">)</a> <a id="13159" class="Symbol">(</a><a id="13160" href="Data.Fin.Properties.html#13112" class="Bound">j≮i</a> <a id="13164" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13166" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13171" class="Symbol">)</a>
<a id="13173" class="Symbol">...</a> <a id="13177" class="Symbol">|</a> <a id="13179" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13184" href="Data.Fin.Properties.html#13184" class="Bound">i≮j</a> <a id="13188" href="Data.Fin.Properties.html#13188" class="Bound">i≢j</a> <a id="13192" href="Data.Fin.Properties.html#13192" class="Bound">j&lt;i</a> <a id="13196" class="Symbol">=</a> <a id="13198" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="13203" class="Symbol">(</a><a id="13204" href="Data.Fin.Properties.html#13184" class="Bound">i≮j</a> <a id="13208" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13210" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13215" class="Symbol">)</a> <a id="13217" class="Symbol">(</a><a id="13218" href="Data.Fin.Properties.html#13188" class="Bound">i≢j</a> <a id="13222" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13224" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="13237" class="Symbol">)</a> <a id="13239" class="Symbol">(</a><a id="13240" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13244" href="Data.Fin.Properties.html#13192" class="Bound">j&lt;i</a><a id="13247" class="Symbol">)</a>
<a id="13249" class="Symbol">...</a> <a id="13253" class="Symbol">|</a> <a id="13255" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13260" href="Data.Fin.Properties.html#13260" class="Bound">i≮j</a> <a id="13264" href="Data.Fin.Properties.html#13264" class="Bound">i≡j</a> <a id="13268" href="Data.Fin.Properties.html#13268" class="Bound">j≮i</a> <a id="13272" class="Symbol">=</a> <a id="13274" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="13279" class="Symbol">(</a><a id="13280" href="Data.Fin.Properties.html#13260" class="Bound">i≮j</a> <a id="13284" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13286" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13291" class="Symbol">)</a> <a id="13293" class="Symbol">(</a><a id="13294" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13299" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13303" href="Data.Fin.Properties.html#13264" class="Bound">i≡j</a><a id="13306" class="Symbol">)</a>        <a id="13315" class="Symbol">(</a><a id="13316" href="Data.Fin.Properties.html#13268" class="Bound">j≮i</a> <a id="13320" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13322" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="13327" class="Symbol">)</a>

<a id="&lt;-respˡ-≡"></a><a id="13330" href="Data.Fin.Properties.html#13330" class="Function">&lt;-respˡ-≡</a> <a id="13340" class="Symbol">:</a> <a id="13342" class="Symbol">(</a><a id="13343" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13347" class="Symbol">{</a><a id="13348" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="13349" class="Symbol">}</a> <a id="13351" class="Symbol">{</a><a id="13352" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13353" class="Symbol">})</a> <a id="13356" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="13366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13370" href="Data.Fin.Properties.html#13330" class="Function">&lt;-respˡ-≡</a> <a id="13380" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13385" href="Data.Fin.Properties.html#13385" class="Bound">x≤y</a> <a id="13389" class="Symbol">=</a> <a id="13391" href="Data.Fin.Properties.html#13385" class="Bound">x≤y</a>

<a id="&lt;-respʳ-≡"></a><a id="13396" href="Data.Fin.Properties.html#13396" class="Function">&lt;-respʳ-≡</a> <a id="13406" class="Symbol">:</a> <a id="13408" class="Symbol">(</a><a id="13409" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13413" class="Symbol">{</a><a id="13414" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="13415" class="Symbol">}</a> <a id="13417" class="Symbol">{</a><a id="13418" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13419" class="Symbol">})</a> <a id="13422" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="13432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13436" href="Data.Fin.Properties.html#13396" class="Function">&lt;-respʳ-≡</a> <a id="13446" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13451" href="Data.Fin.Properties.html#13451" class="Bound">x≤y</a> <a id="13455" class="Symbol">=</a> <a id="13457" href="Data.Fin.Properties.html#13451" class="Bound">x≤y</a>

<a id="&lt;-resp₂-≡"></a><a id="13462" href="Data.Fin.Properties.html#13462" class="Function">&lt;-resp₂-≡</a> <a id="13472" class="Symbol">:</a> <a id="13474" class="Symbol">(</a><a id="13475" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13479" class="Symbol">{</a><a id="13480" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13481" class="Symbol">})</a> <a id="13484" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="13494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="13498" href="Data.Fin.Properties.html#13462" class="Function">&lt;-resp₂-≡</a> <a id="13508" class="Symbol">=</a> <a id="13510" href="Data.Fin.Properties.html#13396" class="Function">&lt;-respʳ-≡</a> <a id="13520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13522" href="Data.Fin.Properties.html#13330" class="Function">&lt;-respˡ-≡</a>

<a id="&lt;-irrelevant"></a><a id="13533" href="Data.Fin.Properties.html#13533" class="Function">&lt;-irrelevant</a> <a id="13546" class="Symbol">:</a> <a id="13548" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="13559" class="Symbol">(</a><a id="13560" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a> <a id="13564" class="Symbol">{</a><a id="13565" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="13566" class="Symbol">}</a> <a id="13568" class="Symbol">{</a><a id="13569" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13570" class="Symbol">})</a>
<a id="13573" href="Data.Fin.Properties.html#13533" class="Function">&lt;-irrelevant</a> <a id="13586" class="Symbol">=</a> <a id="13588" href="Data.Nat.Properties.html#12012" class="Function">ℕ.&lt;-irrelevant</a>

<a id="13604" class="Comment">------------------------------------------------------------------------</a>
<a id="13677" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="13692" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a> <a id="13715" class="Symbol">:</a> <a id="13717" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="13738" class="Symbol">{</a><a id="13739" class="Argument">A</a> <a id="13741" class="Symbol">=</a> <a id="13743" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13747" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13748" class="Symbol">}</a> <a id="13750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13754" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a>
<a id="13758" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a> <a id="13781" class="Symbol">=</a> <a id="13783" class="Keyword">record</a>
  <a id="13792" class="Symbol">{</a> <a id="13794" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="13808" class="Symbol">=</a> <a id="13810" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
  <a id="13828" class="Symbol">;</a> <a id="13830" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="13844" class="Symbol">=</a> <a id="13846" href="Data.Fin.Properties.html#12711" class="Function">&lt;-irrefl</a>
  <a id="13857" class="Symbol">;</a> <a id="13859" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="13873" class="Symbol">=</a> <a id="13875" href="Data.Fin.Properties.html#12830" class="Function">&lt;-trans</a>
  <a id="13885" class="Symbol">;</a> <a id="13887" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="13901" class="Symbol">=</a> <a id="13903" href="Data.Fin.Properties.html#13462" class="Function">&lt;-resp₂-≡</a>
  <a id="13915" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="13918" href="Data.Fin.Properties.html#13918" class="Function">&lt;-isStrictTotalOrder</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="13960" class="Symbol">{</a><a id="13961" class="Argument">A</a> <a id="13963" class="Symbol">=</a> <a id="13965" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13969" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="13970" class="Symbol">}</a> <a id="13972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13976" href="Data.Fin.Base.html#7869" class="Function Operator">_&lt;_</a>
<a id="13980" href="Data.Fin.Properties.html#13918" class="Function">&lt;-isStrictTotalOrder</a> <a id="14001" class="Symbol">=</a> <a id="14003" class="Keyword">record</a>
  <a id="14012" class="Symbol">{</a> <a id="14014" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="14035" class="Symbol">=</a> <a id="14037" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="14062" class="Symbol">;</a> <a id="14064" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="14085" class="Symbol">=</a> <a id="14087" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a>
  <a id="14095" class="Symbol">}</a>

<a id="14098" class="Comment">------------------------------------------------------------------------</a>
<a id="14171" class="Comment">-- Bundles</a>

<a id="&lt;-strictPartialOrder"></a><a id="14183" href="Data.Fin.Properties.html#14183" class="Function">&lt;-strictPartialOrder</a> <a id="14204" class="Symbol">:</a> <a id="14206" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14208" class="Symbol">→</a> <a id="14210" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="14229" class="Symbol">_</a> <a id="14231" class="Symbol">_</a> <a id="14233" class="Symbol">_</a>
<a id="14235" href="Data.Fin.Properties.html#14183" class="Function">&lt;-strictPartialOrder</a> <a id="14256" href="Data.Fin.Properties.html#14256" class="Bound">n</a> <a id="14258" class="Symbol">=</a> <a id="14260" class="Keyword">record</a>
  <a id="14269" class="Symbol">{</a> <a id="14271" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Data.Fin.Properties.html#13692" class="Function">&lt;-isStrictPartialOrder</a> <a id="14317" class="Symbol">{</a><a id="14318" href="Data.Fin.Properties.html#14256" class="Bound">n</a><a id="14319" class="Symbol">}</a>
  <a id="14323" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="14326" href="Data.Fin.Properties.html#14326" class="Function">&lt;-strictTotalOrder</a> <a id="14345" class="Symbol">:</a> <a id="14347" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14349" class="Symbol">→</a> <a id="14351" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="14368" class="Symbol">_</a> <a id="14370" class="Symbol">_</a> <a id="14372" class="Symbol">_</a>
<a id="14374" href="Data.Fin.Properties.html#14326" class="Function">&lt;-strictTotalOrder</a> <a id="14393" href="Data.Fin.Properties.html#14393" class="Bound">n</a> <a id="14395" class="Symbol">=</a> <a id="14397" class="Keyword">record</a>
  <a id="14406" class="Symbol">{</a> <a id="14408" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="14427" class="Symbol">=</a> <a id="14429" href="Data.Fin.Properties.html#13918" class="Function">&lt;-isStrictTotalOrder</a> <a id="14450" class="Symbol">{</a><a id="14451" href="Data.Fin.Properties.html#14393" class="Bound">n</a><a id="14452" class="Symbol">}</a>
  <a id="14456" class="Symbol">}</a>

<a id="14459" class="Comment">------------------------------------------------------------------------</a>
<a id="14532" class="Comment">-- Other properties</a>

<a id="i&lt;1+i"></a><a id="14553" href="Data.Fin.Properties.html#14553" class="Function">i&lt;1+i</a> <a id="14559" class="Symbol">:</a> <a id="14561" class="Symbol">∀</a> <a id="14563" class="Symbol">(</a><a id="14564" href="Data.Fin.Properties.html#14564" class="Bound">i</a> <a id="14566" class="Symbol">:</a> <a id="14568" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14572" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="14573" class="Symbol">)</a> <a id="14575" class="Symbol">→</a> <a id="14577" href="Data.Fin.Properties.html#14564" class="Bound">i</a> <a id="14579" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="14581" class="InductiveConstructor">suc</a> <a id="14585" href="Data.Fin.Properties.html#14564" class="Bound">i</a>
<a id="14587" href="Data.Fin.Properties.html#14553" class="Function">i&lt;1+i</a> <a id="14593" class="Symbol">=</a> <a id="14595" href="Data.Nat.Properties.html#13353" class="Function">ℕ.n&lt;1+n</a> <a id="14603" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14605" href="Data.Fin.Base.html#1240" class="Function">toℕ</a>

<a id="&lt;⇒≢"></a><a id="14610" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="14614" class="Symbol">:</a> <a id="14616" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14618" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="14620" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="14622" class="Symbol">→</a> <a id="14624" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14626" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14628" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="14630" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="14634" href="Data.Fin.Properties.html#14634" class="Bound">i&lt;i</a> <a id="14638" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14643" class="Symbol">=</a> <a id="14645" href="Data.Nat.Properties.html#13258" class="Function">ℕ.n≮n</a> <a id="14651" class="Symbol">_</a> <a id="14653" href="Data.Fin.Properties.html#14634" class="Bound">i&lt;i</a>

<a id="≤∧≢⇒&lt;"></a><a id="14658" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14664" class="Symbol">:</a> <a id="14666" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14668" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="14670" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="14672" class="Symbol">→</a> <a id="14674" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14676" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14678" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="14680" class="Symbol">→</a> <a id="14682" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="14684" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="14686" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="14688" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14694" class="Symbol">{</a><a id="14695" class="Argument">i</a> <a id="14697" class="Symbol">=</a> <a id="14699" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="14703" class="Symbol">}</a>  <a id="14706" class="Symbol">{</a><a id="14707" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="14711" class="Symbol">}</a>  <a id="14714" class="Symbol">_</a>         <a id="14724" href="Data.Fin.Properties.html#14724" class="Bound">0≢0</a>   <a id="14730" class="Symbol">=</a> <a id="14732" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14751" href="Data.Fin.Properties.html#14724" class="Bound">0≢0</a>
<a id="14755" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14761" class="Symbol">{</a><a id="14762" class="Argument">i</a> <a id="14764" class="Symbol">=</a> <a id="14766" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="14770" class="Symbol">}</a>  <a id="14773" class="Symbol">{</a><a id="14774" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14778" href="Data.Fin.Properties.html#14778" class="Bound">j</a><a id="14779" class="Symbol">}</a> <a id="14781" class="Symbol">_</a>         <a id="14791" class="Symbol">_</a>     <a id="14797" class="Symbol">=</a> <a id="14799" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="14803" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14809" class="Symbol">{</a><a id="14810" class="Argument">i</a> <a id="14812" class="Symbol">=</a> <a id="14814" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14818" href="Data.Fin.Properties.html#14818" class="Bound">i</a><a id="14819" class="Symbol">}</a> <a id="14821" class="Symbol">{</a><a id="14822" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14826" href="Data.Fin.Properties.html#14826" class="Bound">j</a><a id="14827" class="Symbol">}</a> <a id="14829" href="Data.Fin.Properties.html#14829" class="Bound">1+i≤1+j</a> <a id="14837" href="Data.Fin.Properties.html#14837" class="Bound">1+i≢1+j</a> <a id="14845" class="Symbol">=</a>
  <a id="14849" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="14853" class="Symbol">(</a><a id="14854" href="Data.Fin.Properties.html#14658" class="Function">≤∧≢⇒&lt;</a> <a id="14860" class="Symbol">(</a><a id="14861" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="14869" href="Data.Fin.Properties.html#14829" class="Bound">1+i≤1+j</a><a id="14876" class="Symbol">)</a> <a id="14878" class="Symbol">(</a><a id="14879" href="Data.Fin.Properties.html#14837" class="Bound">1+i≢1+j</a> <a id="14887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14889" class="Symbol">(</a><a id="14890" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14895" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="14898" class="Symbol">)))</a>

<a id="14903" class="Comment">------------------------------------------------------------------------</a>
<a id="14976" class="Comment">-- inject</a>
<a id="14986" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject"></a><a id="15060" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15071" class="Symbol">:</a> <a id="15073" class="Symbol">∀</a> <a id="15075" class="Symbol">{</a><a id="15076" href="Data.Fin.Properties.html#15076" class="Bound">i</a> <a id="15078" class="Symbol">:</a> <a id="15080" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15084" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15085" class="Symbol">}</a> <a id="15087" class="Symbol">(</a><a id="15088" href="Data.Fin.Properties.html#15088" class="Bound">j</a> <a id="15090" class="Symbol">:</a> <a id="15092" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="15097" href="Data.Fin.Properties.html#15076" class="Bound">i</a><a id="15098" class="Symbol">)</a> <a id="15100" class="Symbol">→</a> <a id="15102" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15106" class="Symbol">(</a><a id="15107" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="15114" href="Data.Fin.Properties.html#15088" class="Bound">j</a><a id="15115" class="Symbol">)</a> <a id="15117" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15119" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15123" href="Data.Fin.Properties.html#15088" class="Bound">j</a>
<a id="15125" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15136" class="Symbol">{</a><a id="15137" class="Argument">i</a> <a id="15139" class="Symbol">=</a> <a id="15141" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15145" href="Data.Fin.Properties.html#15145" class="Bound">i</a><a id="15146" class="Symbol">}</a> <a id="15148" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="15156" class="Symbol">=</a> <a id="15158" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15163" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15174" class="Symbol">{</a><a id="15175" class="Argument">i</a> <a id="15177" class="Symbol">=</a> <a id="15179" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15183" href="Data.Fin.Properties.html#15183" class="Bound">i</a><a id="15184" class="Symbol">}</a> <a id="15186" class="Symbol">(</a><a id="15187" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15191" href="Data.Fin.Properties.html#15191" class="Bound">j</a><a id="15192" class="Symbol">)</a> <a id="15194" class="Symbol">=</a> <a id="15196" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15205" class="Symbol">(</a><a id="15206" href="Data.Fin.Properties.html#15060" class="Function">toℕ-inject</a> <a id="15217" href="Data.Fin.Properties.html#15191" class="Bound">j</a><a id="15218" class="Symbol">)</a>

<a id="15221" class="Comment">------------------------------------------------------------------------</a>
<a id="15294" class="Comment">-- inject₁</a>
<a id="15305" class="Comment">------------------------------------------------------------------------</a>

<a id="fromℕ≢inject₁"></a><a id="15379" href="Data.Fin.Properties.html#15379" class="Function">fromℕ≢inject₁</a> <a id="15393" class="Symbol">:</a> <a id="15395" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="15401" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="15403" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15405" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15413" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a>
<a id="15415" href="Data.Fin.Properties.html#15379" class="Function">fromℕ≢inject₁</a> <a id="15429" class="Symbol">{</a><a id="15430" class="Argument">i</a> <a id="15432" class="Symbol">=</a> <a id="15434" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15438" href="Data.Fin.Properties.html#15438" class="Bound">i</a><a id="15439" class="Symbol">}</a> <a id="15441" href="Data.Fin.Properties.html#15441" class="Bound">eq</a> <a id="15444" class="Symbol">=</a> <a id="15446" href="Data.Fin.Properties.html#15379" class="Function">fromℕ≢inject₁</a> <a id="15460" class="Symbol">{</a><a id="15461" class="Argument">i</a> <a id="15463" class="Symbol">=</a> <a id="15465" href="Data.Fin.Properties.html#15438" class="Bound">i</a><a id="15466" class="Symbol">}</a> <a id="15468" class="Symbol">(</a><a id="15469" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="15483" href="Data.Fin.Properties.html#15441" class="Bound">eq</a><a id="15485" class="Symbol">)</a>

<a id="inject₁-injective"></a><a id="15488" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15506" class="Symbol">:</a> <a id="15508" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15516" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="15518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15520" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15528" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="15530" class="Symbol">→</a> <a id="15532" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="15534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15536" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="15538" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15556" class="Symbol">{</a><a id="15557" class="Argument">i</a> <a id="15559" class="Symbol">=</a> <a id="15561" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="15565" class="Symbol">}</a>  <a id="15568" class="Symbol">{</a><a id="15569" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="15573" class="Symbol">}</a>  <a id="15576" href="Data.Fin.Properties.html#15576" class="Bound">i≡j</a> <a id="15580" class="Symbol">=</a> <a id="15582" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15587" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15605" class="Symbol">{</a><a id="15606" class="Argument">i</a> <a id="15608" class="Symbol">=</a> <a id="15610" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15614" href="Data.Fin.Properties.html#15614" class="Bound">i</a><a id="15615" class="Symbol">}</a> <a id="15617" class="Symbol">{</a><a id="15618" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15622" href="Data.Fin.Properties.html#15622" class="Bound">j</a><a id="15623" class="Symbol">}</a> <a id="15625" href="Data.Fin.Properties.html#15625" class="Bound">i≡j</a> <a id="15629" class="Symbol">=</a>
  <a id="15633" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15638" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15642" class="Symbol">(</a><a id="15643" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="15661" class="Symbol">(</a><a id="15662" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="15676" href="Data.Fin.Properties.html#15625" class="Bound">i≡j</a><a id="15679" class="Symbol">))</a>

<a id="toℕ-inject₁"></a><a id="15683" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15695" class="Symbol">:</a> <a id="15697" class="Symbol">∀</a> <a id="15699" class="Symbol">(</a><a id="15700" href="Data.Fin.Properties.html#15700" class="Bound">i</a> <a id="15702" class="Symbol">:</a> <a id="15704" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15708" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15709" class="Symbol">)</a> <a id="15711" class="Symbol">→</a> <a id="15713" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15717" class="Symbol">(</a><a id="15718" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15726" href="Data.Fin.Properties.html#15700" class="Bound">i</a><a id="15727" class="Symbol">)</a> <a id="15729" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15731" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15735" href="Data.Fin.Properties.html#15700" class="Bound">i</a>
<a id="15737" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15749" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="15757" class="Symbol">=</a> <a id="15759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15764" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15776" class="Symbol">(</a><a id="15777" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15781" href="Data.Fin.Properties.html#15781" class="Bound">i</a><a id="15782" class="Symbol">)</a> <a id="15784" class="Symbol">=</a> <a id="15786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15795" class="Symbol">(</a><a id="15796" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="15808" href="Data.Fin.Properties.html#15781" class="Bound">i</a><a id="15809" class="Symbol">)</a>

<a id="toℕ-inject₁-≢"></a><a id="15812" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="15826" class="Symbol">:</a> <a id="15828" class="Symbol">∀</a> <a id="15830" class="Symbol">(</a><a id="15831" href="Data.Fin.Properties.html#15831" class="Bound">i</a> <a id="15833" class="Symbol">:</a> <a id="15835" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15839" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15840" class="Symbol">)</a> <a id="15842" class="Symbol">→</a> <a id="15844" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="15846" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15848" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15861" href="Data.Fin.Properties.html#15831" class="Bound">i</a><a id="15862" class="Symbol">)</a>
<a id="15864" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="15878" class="Symbol">(</a><a id="15879" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15883" href="Data.Fin.Properties.html#15883" class="Bound">i</a><a id="15884" class="Symbol">)</a> <a id="15886" class="Symbol">=</a> <a id="15888" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="15902" href="Data.Fin.Properties.html#15883" class="Bound">i</a> <a id="15904" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="15906" href="Data.Nat.Properties.html#3485" class="Function">ℕ.suc-injective</a>

<a id="inject₁ℕ&lt;"></a><a id="15923" href="Data.Fin.Properties.html#15923" class="Function">inject₁ℕ&lt;</a> <a id="15933" class="Symbol">:</a> <a id="15935" class="Symbol">∀</a> <a id="15937" class="Symbol">(</a><a id="15938" href="Data.Fin.Properties.html#15938" class="Bound">i</a> <a id="15940" class="Symbol">:</a> <a id="15942" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15946" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="15947" class="Symbol">)</a> <a id="15949" class="Symbol">→</a> <a id="15951" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="15955" class="Symbol">(</a><a id="15956" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="15964" href="Data.Fin.Properties.html#15938" class="Bound">i</a><a id="15965" class="Symbol">)</a> <a id="15967" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="15971" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="15973" href="Data.Fin.Properties.html#15923" class="Function">inject₁ℕ&lt;</a> <a id="15983" href="Data.Fin.Properties.html#15983" class="Bound">i</a> <a id="15985" class="Keyword">rewrite</a> <a id="15993" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="16005" href="Data.Fin.Properties.html#15983" class="Bound">i</a> <a id="16007" class="Symbol">=</a> <a id="16009" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="16015" href="Data.Fin.Properties.html#15983" class="Bound">i</a>

<a id="inject₁ℕ≤"></a><a id="16018" href="Data.Fin.Properties.html#16018" class="Function">inject₁ℕ≤</a> <a id="16028" class="Symbol">:</a> <a id="16030" class="Symbol">∀</a> <a id="16032" class="Symbol">(</a><a id="16033" href="Data.Fin.Properties.html#16033" class="Bound">i</a> <a id="16035" class="Symbol">:</a> <a id="16037" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16041" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16042" class="Symbol">)</a> <a id="16044" class="Symbol">→</a> <a id="16046" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="16050" class="Symbol">(</a><a id="16051" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16059" href="Data.Fin.Properties.html#16033" class="Bound">i</a><a id="16060" class="Symbol">)</a> <a id="16062" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="16066" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="16068" href="Data.Fin.Properties.html#16018" class="Function">inject₁ℕ≤</a> <a id="16078" class="Symbol">=</a> <a id="16080" href="Data.Nat.Properties.html#9522" class="Function">ℕ.&lt;⇒≤</a> <a id="16086" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16088" href="Data.Fin.Properties.html#15923" class="Function">inject₁ℕ&lt;</a>

<a id="≤̄⇒inject₁&lt;"></a><a id="16099" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="16111" class="Symbol">:</a> <a id="16113" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16115" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="16117" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="16119" class="Symbol">→</a> <a id="16121" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16129" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16131" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="16133" class="InductiveConstructor">suc</a> <a id="16137" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="16139" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="16151" class="Symbol">{</a><a id="16152" class="Argument">i</a> <a id="16154" class="Symbol">=</a> <a id="16156" href="Data.Fin.Properties.html#16156" class="Bound">i</a><a id="16157" class="Symbol">}</a> <a id="16159" href="Data.Fin.Properties.html#16159" class="Bound">i≤j</a> <a id="16163" class="Keyword">rewrite</a> <a id="16171" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16175" class="Symbol">(</a><a id="16176" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="16188" href="Data.Fin.Properties.html#16156" class="Bound">i</a><a id="16189" class="Symbol">)</a> <a id="16191" class="Symbol">=</a> <a id="16193" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="16197" href="Data.Fin.Properties.html#16159" class="Bound">i≤j</a>

<a id="ℕ&lt;⇒inject₁&lt;"></a><a id="16202" href="Data.Fin.Properties.html#16202" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="16214" class="Symbol">:</a> <a id="16216" class="Symbol">∀</a> <a id="16218" class="Symbol">{</a><a id="16219" href="Data.Fin.Properties.html#16219" class="Bound">i</a> <a id="16221" class="Symbol">:</a> <a id="16223" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16227" class="Symbol">(</a><a id="16228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="16234" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16235" class="Symbol">)}</a> <a id="16238" class="Symbol">{</a><a id="16239" href="Data.Fin.Properties.html#16239" class="Bound">j</a> <a id="16241" class="Symbol">:</a> <a id="16243" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16247" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16248" class="Symbol">}</a> <a id="16250" class="Symbol">→</a> <a id="16252" href="Data.Fin.Properties.html#16239" class="Bound">j</a> <a id="16254" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="16256" href="Data.Fin.Properties.html#16219" class="Bound">i</a> <a id="16258" class="Symbol">→</a> <a id="16260" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16268" href="Data.Fin.Properties.html#16239" class="Bound">j</a> <a id="16270" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="16272" href="Data.Fin.Properties.html#16219" class="Bound">i</a>
<a id="16274" href="Data.Fin.Properties.html#16202" class="Function">ℕ&lt;⇒inject₁&lt;</a> <a id="16286" class="Symbol">{</a><a id="16287" class="Argument">i</a> <a id="16289" class="Symbol">=</a> <a id="16291" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16295" href="Data.Fin.Properties.html#16295" class="Bound">i</a><a id="16296" class="Symbol">}</a> <a id="16298" href="Data.Fin.Properties.html#16298" class="Bound">j≤i</a> <a id="16302" class="Symbol">=</a> <a id="16304" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="16316" class="Symbol">(</a><a id="16317" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="16325" href="Data.Fin.Properties.html#16298" class="Bound">j≤i</a><a id="16328" class="Symbol">)</a>

<a id="i≤inject₁[j]⇒i≤1+j"></a><a id="16331" href="Data.Fin.Properties.html#16331" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16350" class="Symbol">:</a> <a id="16352" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16354" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="16356" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="16364" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="16366" class="Symbol">→</a> <a id="16368" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="16370" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="16372" class="InductiveConstructor">suc</a> <a id="16376" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="16378" href="Data.Fin.Properties.html#16331" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16397" class="Symbol">{</a><a id="16398" class="Argument">i</a> <a id="16400" class="Symbol">=</a> <a id="16402" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="16406" class="Symbol">}</a>              <a id="16421" class="Symbol">_</a>   <a id="16425" class="Symbol">=</a> <a id="16427" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="16431" href="Data.Fin.Properties.html#16331" class="Function">i≤inject₁[j]⇒i≤1+j</a> <a id="16450" class="Symbol">{</a><a id="16451" class="Argument">i</a> <a id="16453" class="Symbol">=</a> <a id="16455" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16459" href="Data.Fin.Properties.html#16459" class="Bound">i</a><a id="16460" class="Symbol">}</a> <a id="16462" class="Symbol">{</a><a id="16463" class="Argument">j</a> <a id="16465" class="Symbol">=</a> <a id="16467" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16471" href="Data.Fin.Properties.html#16471" class="Bound">j</a><a id="16472" class="Symbol">}</a> <a id="16474" href="Data.Fin.Properties.html#16474" class="Bound">i≤j</a> <a id="16478" class="Symbol">=</a> <a id="16480" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="16484" class="Symbol">(</a><a id="16485" href="Data.Nat.Properties.html#8955" class="Function">ℕ.m≤n⇒m≤1+n</a> <a id="16497" class="Symbol">(</a><a id="16498" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="16504" class="Symbol">(</a><a id="16505" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="16509" href="Data.Fin.Properties.html#16459" class="Bound">i</a> <a id="16511" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤_</a><a id="16515" class="Symbol">)</a> <a id="16517" class="Symbol">(</a><a id="16518" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="16530" href="Data.Fin.Properties.html#16471" class="Bound">j</a><a id="16531" class="Symbol">)</a> <a id="16533" class="Symbol">(</a><a id="16534" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="16542" href="Data.Fin.Properties.html#16474" class="Bound">i≤j</a><a id="16545" class="Symbol">)))</a>

<a id="16550" class="Comment">------------------------------------------------------------------------</a>
<a id="16623" class="Comment">-- inject!</a>
<a id="16634" class="Comment">------------------------------------------------------------------------</a>

<a id="inject!-injective"></a><a id="16708" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16726" class="Symbol">:</a> <a id="16728" class="Symbol">∀</a> <a id="16730" class="Symbol">{</a><a id="16731" href="Data.Fin.Properties.html#16731" class="Bound">i</a> <a id="16733" class="Symbol">:</a> <a id="16735" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16739" class="Symbol">(</a><a id="16740" class="InductiveConstructor">suc</a> <a id="16744" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16745" class="Symbol">)}</a> <a id="16748" class="Symbol">→</a> <a id="16750" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="16760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16768" class="Symbol">(</a><a id="16769" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="16777" class="Symbol">{</a><a id="16778" class="Argument">i</a> <a id="16780" class="Symbol">=</a> <a id="16782" href="Data.Fin.Properties.html#16731" class="Bound">i</a><a id="16783" class="Symbol">})</a>
<a id="16786" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16804" class="Symbol">{</a><a id="16805" class="Argument">n</a> <a id="16807" class="Symbol">=</a> <a id="16809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16813" href="Data.Fin.Properties.html#16813" class="Bound">n</a><a id="16814" class="Symbol">}</a> <a id="16816" class="Symbol">{</a><a id="16817" class="Argument">i</a> <a id="16819" class="Symbol">=</a> <a id="16821" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16825" href="Data.Fin.Properties.html#16825" class="Bound">i</a><a id="16826" class="Symbol">}</a> <a id="16828" class="Symbol">{</a><a id="16829" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="16831" class="Symbol">}</a>    <a id="16836" class="Symbol">{</a><a id="16837" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="16839" class="Symbol">}</a>    <a id="16844" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16849" class="Symbol">=</a> <a id="16851" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16856" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16874" class="Symbol">{</a><a id="16875" class="Argument">n</a> <a id="16877" class="Symbol">=</a> <a id="16879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16883" href="Data.Fin.Properties.html#16883" class="Bound">n</a><a id="16884" class="Symbol">}</a> <a id="16886" class="Symbol">{</a><a id="16887" class="Argument">i</a> <a id="16889" class="Symbol">=</a> <a id="16891" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16895" href="Data.Fin.Properties.html#16895" class="Bound">i</a><a id="16896" class="Symbol">}</a> <a id="16898" class="Symbol">{</a><a id="16899" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16903" href="Data.Fin.Properties.html#16903" class="Bound">x</a><a id="16904" class="Symbol">}</a> <a id="16906" class="Symbol">{</a><a id="16907" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16911" href="Data.Fin.Properties.html#16911" class="Bound">y</a><a id="16912" class="Symbol">}</a> <a id="16914" href="Data.Fin.Properties.html#16914" class="Bound">eq</a> <a id="16917" class="Symbol">=</a>
  <a id="16921" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16926" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16930" class="Symbol">(</a><a id="16931" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="16949" class="Symbol">(</a><a id="16950" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="16964" href="Data.Fin.Properties.html#16914" class="Bound">eq</a><a id="16966" class="Symbol">))</a>

<a id="inject!-&lt;"></a><a id="16970" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="16980" class="Symbol">:</a> <a id="16982" class="Symbol">∀</a> <a id="16984" class="Symbol">{</a><a id="16985" href="Data.Fin.Properties.html#16985" class="Bound">i</a> <a id="16987" class="Symbol">:</a> <a id="16989" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="16993" class="Symbol">(</a><a id="16994" class="InductiveConstructor">suc</a> <a id="16998" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="16999" class="Symbol">)}</a> <a id="17002" class="Symbol">(</a><a id="17003" href="Data.Fin.Properties.html#17003" class="Bound">k</a> <a id="17005" class="Symbol">:</a> <a id="17007" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="17012" href="Data.Fin.Properties.html#16985" class="Bound">i</a><a id="17013" class="Symbol">)</a> <a id="17015" class="Symbol">→</a> <a id="17017" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="17025" href="Data.Fin.Properties.html#17003" class="Bound">k</a> <a id="17027" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="17029" href="Data.Fin.Properties.html#16985" class="Bound">i</a>
<a id="17031" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="17041" class="Symbol">{</a><a id="17042" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17046" href="Data.Fin.Properties.html#17046" class="Bound">n</a><a id="17047" class="Symbol">}</a> <a id="17049" class="Symbol">{</a><a id="17050" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17054" href="Data.Fin.Properties.html#17054" class="Bound">i</a><a id="17055" class="Symbol">}</a> <a id="17057" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="17065" class="Symbol">=</a> <a id="17067" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="17071" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="17075" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="17085" class="Symbol">{</a><a id="17086" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17090" href="Data.Fin.Properties.html#17090" class="Bound">n</a><a id="17091" class="Symbol">}</a> <a id="17093" class="Symbol">{</a><a id="17094" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17098" href="Data.Fin.Properties.html#17098" class="Bound">i</a><a id="17099" class="Symbol">}</a> <a id="17101" class="Symbol">(</a><a id="17102" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17106" href="Data.Fin.Properties.html#17106" class="Bound">k</a><a id="17107" class="Symbol">)</a> <a id="17109" class="Symbol">=</a> <a id="17111" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="17115" class="Symbol">(</a><a id="17116" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="17126" href="Data.Fin.Properties.html#17106" class="Bound">k</a><a id="17127" class="Symbol">)</a>

<a id="17130" class="Comment">------------------------------------------------------------------------</a>
<a id="17203" class="Comment">-- lower₁</a>
<a id="17213" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-lower₁"></a><a id="17287" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17298" class="Symbol">:</a> <a id="17300" class="Symbol">∀</a> <a id="17302" href="Data.Fin.Properties.html#17302" class="Bound">i</a> <a id="17304" class="Symbol">(</a><a id="17305" href="Data.Fin.Properties.html#17305" class="Bound">p</a> <a id="17307" class="Symbol">:</a> <a id="17309" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="17311" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17313" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17317" href="Data.Fin.Properties.html#17302" class="Bound">i</a><a id="17318" class="Symbol">)</a> <a id="17320" class="Symbol">→</a> <a id="17322" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17326" class="Symbol">(</a><a id="17327" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="17334" href="Data.Fin.Properties.html#17302" class="Bound">i</a> <a id="17336" href="Data.Fin.Properties.html#17305" class="Bound">p</a><a id="17337" class="Symbol">)</a> <a id="17339" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17341" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17345" href="Data.Fin.Properties.html#17302" class="Bound">i</a>
<a id="17347" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17358" class="Symbol">{</a><a id="17359" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="17365" class="Symbol">}</a>  <a id="17368" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="17376" href="Data.Fin.Properties.html#17376" class="Bound">p</a> <a id="17378" class="Symbol">=</a> <a id="17380" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17399" href="Data.Fin.Properties.html#17376" class="Bound">p</a>
<a id="17401" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17412" class="Symbol">{</a><a id="17413" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="17419" href="Data.Fin.Properties.html#17419" class="Bound">m</a><a id="17420" class="Symbol">}</a> <a id="17422" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="17430" href="Data.Fin.Properties.html#17430" class="Bound">p</a> <a id="17432" class="Symbol">=</a> <a id="17434" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17439" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17450" class="Symbol">{</a><a id="17451" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="17457" href="Data.Fin.Properties.html#17457" class="Bound">m</a><a id="17458" class="Symbol">}</a> <a id="17460" class="Symbol">(</a><a id="17461" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17465" href="Data.Fin.Properties.html#17465" class="Bound">i</a><a id="17466" class="Symbol">)</a> <a id="17468" href="Data.Fin.Properties.html#17468" class="Bound">p</a> <a id="17470" class="Symbol">=</a> <a id="17472" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="17483" class="Symbol">(</a><a id="17484" href="Data.Fin.Properties.html#17287" class="Function">toℕ-lower₁</a> <a id="17495" href="Data.Fin.Properties.html#17465" class="Bound">i</a> <a id="17497" class="Symbol">(</a><a id="17498" href="Data.Fin.Properties.html#17468" class="Bound">p</a> <a id="17500" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17502" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="17512" class="Symbol">))</a>

<a id="lower₁-injective"></a><a id="17516" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17533" class="Symbol">:</a> <a id="17535" class="Symbol">∀</a> <a id="17537" class="Symbol">{</a><a id="17538" href="Data.Fin.Properties.html#17538" class="Bound">n≢i</a> <a id="17542" class="Symbol">:</a> <a id="17544" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="17546" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17548" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17552" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a><a id="17553" class="Symbol">}</a> <a id="17555" class="Symbol">{</a><a id="17556" href="Data.Fin.Properties.html#17556" class="Bound">n≢j</a> <a id="17560" class="Symbol">:</a> <a id="17562" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="17564" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17566" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="17570" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a><a id="17571" class="Symbol">}</a> <a id="17573" class="Symbol">→</a>
                   <a id="17594" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="17601" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="17603" href="Data.Fin.Properties.html#17538" class="Bound">n≢i</a> <a id="17607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17609" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="17616" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="17618" href="Data.Fin.Properties.html#17556" class="Bound">n≢j</a> <a id="17622" class="Symbol">→</a> <a id="17624" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="17626" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17628" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="17630" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17647" class="Symbol">{</a><a id="17648" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="17652" class="Symbol">}</a>  <a id="17655" class="Symbol">{</a><a id="17656" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17660" class="Symbol">}</a>  <a id="17663" class="Symbol">{_}</a>     <a id="17671" class="Symbol">{</a><a id="17672" href="Data.Fin.Properties.html#17672" class="Bound">n≢i</a><a id="17675" class="Symbol">}</a> <a id="17677" class="Symbol">{_}</a>   <a id="17683" class="Symbol">_</a>    <a id="17688" class="Symbol">=</a> <a id="17690" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17704" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17709" href="Data.Fin.Properties.html#17672" class="Bound">n≢i</a>
<a id="17713" href="Data.Fin.Properties.html#17516" class="CatchallClause Function">lower₁-injective</a><a id="17729" class="CatchallClause"> </a><a id="17730" class="CatchallClause Symbol">{</a><a id="17731" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="17735" class="CatchallClause Symbol">}</a><a id="17736" class="CatchallClause">  </a><a id="17738" class="CatchallClause Symbol">{_}</a><a id="17741" class="CatchallClause">     </a><a id="17746" class="CatchallClause Symbol">{</a><a id="17747" href="Data.Fin.Base.html#1154" class="CatchallClause InductiveConstructor">zero</a><a id="17751" class="CatchallClause Symbol">}</a><a id="17752" class="CatchallClause">  </a><a id="17754" class="CatchallClause Symbol">{_}</a><a id="17757" class="CatchallClause">   </a><a id="17760" class="CatchallClause Symbol">{</a><a id="17761" href="Data.Fin.Properties.html#17761" class="CatchallClause Bound">n≢j</a><a id="17764" class="CatchallClause Symbol">}</a><a id="17765" class="CatchallClause"> </a><a id="17766" class="CatchallClause Symbol">_</a>    <a id="17771" class="Symbol">=</a> <a id="17773" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17787" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17792" href="Data.Fin.Properties.html#17761" class="Bound">n≢j</a>
<a id="17796" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17813" class="Symbol">{</a><a id="17814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17818" href="Data.Fin.Properties.html#17818" class="Bound">n</a><a id="17819" class="Symbol">}</a> <a id="17821" class="Symbol">{</a><a id="17822" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17826" class="Symbol">}</a>  <a id="17829" class="Symbol">{</a><a id="17830" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17834" class="Symbol">}</a>  <a id="17837" class="Symbol">{_}</a>   <a id="17843" class="Symbol">{_}</a>   <a id="17849" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17854" class="Symbol">=</a> <a id="17856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17861" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17878" class="Symbol">{</a><a id="17879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17883" href="Data.Fin.Properties.html#17883" class="Bound">n</a><a id="17884" class="Symbol">}</a> <a id="17886" class="Symbol">{</a><a id="17887" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17891" href="Data.Fin.Properties.html#17891" class="Bound">i</a><a id="17892" class="Symbol">}</a> <a id="17894" class="Symbol">{</a><a id="17895" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17899" href="Data.Fin.Properties.html#17899" class="Bound">j</a><a id="17900" class="Symbol">}</a> <a id="17902" class="Symbol">{</a><a id="17903" href="Data.Fin.Properties.html#17903" class="Bound">n≢i</a><a id="17906" class="Symbol">}</a> <a id="17908" class="Symbol">{</a><a id="17909" href="Data.Fin.Properties.html#17909" class="Bound">n≢j</a><a id="17912" class="Symbol">}</a> <a id="17914" href="Data.Fin.Properties.html#17914" class="Bound">eq</a>   <a id="17919" class="Symbol">=</a>
  <a id="17923" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17928" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17932" class="Symbol">(</a><a id="17933" href="Data.Fin.Properties.html#17516" class="Function">lower₁-injective</a> <a id="17950" class="Symbol">(</a><a id="17951" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="17965" href="Data.Fin.Properties.html#17914" class="Bound">eq</a><a id="17967" class="Symbol">))</a>

<a id="17971" class="Comment">------------------------------------------------------------------------</a>
<a id="18044" class="Comment">-- inject₁ and lower₁</a>

<a id="inject₁-lower₁"></a><a id="18067" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18082" class="Symbol">:</a> <a id="18084" class="Symbol">∀</a> <a id="18086" class="Symbol">(</a><a id="18087" href="Data.Fin.Properties.html#18087" class="Bound">i</a> <a id="18089" class="Symbol">:</a> <a id="18091" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18095" class="Symbol">(</a><a id="18096" class="InductiveConstructor">suc</a> <a id="18100" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18101" class="Symbol">))</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Data.Fin.Properties.html#18105" class="Bound">n≢i</a> <a id="18109" class="Symbol">:</a> <a id="18111" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="18113" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18115" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18119" href="Data.Fin.Properties.html#18087" class="Bound">i</a><a id="18120" class="Symbol">)</a> <a id="18122" class="Symbol">→</a>
                 <a id="18141" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18149" class="Symbol">(</a><a id="18150" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18157" href="Data.Fin.Properties.html#18087" class="Bound">i</a> <a id="18159" href="Data.Fin.Properties.html#18105" class="Bound">n≢i</a><a id="18162" class="Symbol">)</a> <a id="18164" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18166" href="Data.Fin.Properties.html#18087" class="Bound">i</a>
<a id="18168" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18183" class="Symbol">{</a><a id="18184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18188" class="Symbol">}</a>  <a id="18191" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18200" href="Data.Fin.Properties.html#18200" class="Bound">0≢0</a>     <a id="18208" class="Symbol">=</a> <a id="18210" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="18224" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="18229" href="Data.Fin.Properties.html#18200" class="Bound">0≢0</a>
<a id="18233" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18248" class="Symbol">{</a><a id="18249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18253" href="Data.Fin.Properties.html#18253" class="Bound">n</a><a id="18254" class="Symbol">}</a> <a id="18256" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18265" class="Symbol">_</a>       <a id="18273" class="Symbol">=</a> <a id="18275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18280" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18295" class="Symbol">{</a><a id="18296" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18300" href="Data.Fin.Properties.html#18300" class="Bound">n</a><a id="18301" class="Symbol">}</a> <a id="18303" class="Symbol">(</a><a id="18304" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18308" href="Data.Fin.Properties.html#18308" class="Bound">i</a><a id="18309" class="Symbol">)</a>  <a id="18312" href="Data.Fin.Properties.html#18312" class="Bound">n+1≢i+1</a> <a id="18320" class="Symbol">=</a>
  <a id="18324" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18329" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18333" class="Symbol">(</a><a id="18334" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="18349" href="Data.Fin.Properties.html#18308" class="Bound">i</a>  <a id="18352" class="Symbol">(</a><a id="18353" href="Data.Fin.Properties.html#18312" class="Bound">n+1≢i+1</a> <a id="18361" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18363" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18368" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18371" class="Symbol">))</a>

<a id="lower₁-inject₁′"></a><a id="18375" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18391" class="Symbol">:</a> <a id="18393" class="Symbol">∀</a> <a id="18395" class="Symbol">(</a><a id="18396" href="Data.Fin.Properties.html#18396" class="Bound">i</a> <a id="18398" class="Symbol">:</a> <a id="18400" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18404" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18405" class="Symbol">)</a> <a id="18407" class="Symbol">(</a><a id="18408" href="Data.Fin.Properties.html#18408" class="Bound">n≢i</a> <a id="18412" class="Symbol">:</a> <a id="18414" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="18416" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18418" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18422" class="Symbol">(</a><a id="18423" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18431" href="Data.Fin.Properties.html#18396" class="Bound">i</a><a id="18432" class="Symbol">))</a> <a id="18435" class="Symbol">→</a>
                  <a id="18455" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18462" class="Symbol">(</a><a id="18463" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18471" href="Data.Fin.Properties.html#18396" class="Bound">i</a><a id="18472" class="Symbol">)</a> <a id="18474" href="Data.Fin.Properties.html#18408" class="Bound">n≢i</a> <a id="18478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18480" href="Data.Fin.Properties.html#18396" class="Bound">i</a>
<a id="18482" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18498" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="18506" class="Symbol">_</a>       <a id="18514" class="Symbol">=</a> <a id="18516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18521" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18537" class="Symbol">(</a><a id="18538" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18542" href="Data.Fin.Properties.html#18542" class="Bound">i</a><a id="18543" class="Symbol">)</a> <a id="18545" href="Data.Fin.Properties.html#18545" class="Bound">n+1≢i+1</a> <a id="18553" class="Symbol">=</a>
  <a id="18557" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18562" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18566" class="Symbol">(</a><a id="18567" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18583" href="Data.Fin.Properties.html#18542" class="Bound">i</a> <a id="18585" class="Symbol">(</a><a id="18586" href="Data.Fin.Properties.html#18545" class="Bound">n+1≢i+1</a> <a id="18594" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18596" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18604" class="Symbol">))</a>

<a id="lower₁-inject₁"></a><a id="18608" href="Data.Fin.Properties.html#18608" class="Function">lower₁-inject₁</a> <a id="18623" class="Symbol">:</a> <a id="18625" class="Symbol">∀</a> <a id="18627" class="Symbol">(</a><a id="18628" href="Data.Fin.Properties.html#18628" class="Bound">i</a> <a id="18630" class="Symbol">:</a> <a id="18632" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18636" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18637" class="Symbol">)</a> <a id="18639" class="Symbol">→</a>
                 <a id="18658" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18665" class="Symbol">(</a><a id="18666" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="18674" href="Data.Fin.Properties.html#18628" class="Bound">i</a><a id="18675" class="Symbol">)</a> <a id="18677" class="Symbol">(</a><a id="18678" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="18692" href="Data.Fin.Properties.html#18628" class="Bound">i</a><a id="18693" class="Symbol">)</a> <a id="18695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18697" href="Data.Fin.Properties.html#18628" class="Bound">i</a>
<a id="18699" href="Data.Fin.Properties.html#18608" class="Function">lower₁-inject₁</a> <a id="18714" href="Data.Fin.Properties.html#18714" class="Bound">i</a> <a id="18716" class="Symbol">=</a> <a id="18718" href="Data.Fin.Properties.html#18375" class="Function">lower₁-inject₁′</a> <a id="18734" href="Data.Fin.Properties.html#18714" class="Bound">i</a> <a id="18736" class="Symbol">(</a><a id="18737" href="Data.Fin.Properties.html#15812" class="Function">toℕ-inject₁-≢</a> <a id="18751" href="Data.Fin.Properties.html#18714" class="Bound">i</a><a id="18752" class="Symbol">)</a>

<a id="lower₁-irrelevant"></a><a id="18755" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="18773" class="Symbol">:</a> <a id="18775" class="Symbol">∀</a> <a id="18777" class="Symbol">(</a><a id="18778" href="Data.Fin.Properties.html#18778" class="Bound">i</a> <a id="18780" class="Symbol">:</a> <a id="18782" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18786" class="Symbol">(</a><a id="18787" class="InductiveConstructor">suc</a> <a id="18791" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="18792" class="Symbol">))</a> <a id="18795" class="Symbol">(</a><a id="18796" href="Data.Fin.Properties.html#18796" class="Bound">n≢i₁</a> <a id="18801" href="Data.Fin.Properties.html#18801" class="Bound">n≢i₂</a> <a id="18806" class="Symbol">:</a> <a id="18808" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="18810" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18812" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18816" href="Data.Fin.Properties.html#18778" class="Bound">i</a><a id="18817" class="Symbol">)</a> <a id="18819" class="Symbol">→</a>
                    <a id="18841" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18848" href="Data.Fin.Properties.html#18778" class="Bound">i</a> <a id="18850" href="Data.Fin.Properties.html#18796" class="Bound">n≢i₁</a> <a id="18855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18857" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="18864" href="Data.Fin.Properties.html#18778" class="Bound">i</a> <a id="18866" href="Data.Fin.Properties.html#18801" class="Bound">n≢i₂</a>
<a id="18871" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="18889" class="Symbol">{</a><a id="18890" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="18894" class="Symbol">}</a>  <a id="18897" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18906" href="Data.Fin.Properties.html#18906" class="Bound">0≢0</a> <a id="18910" class="Symbol">_</a> <a id="18912" class="Symbol">=</a> <a id="18914" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="18928" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="18933" href="Data.Fin.Properties.html#18906" class="Bound">0≢0</a>
<a id="18937" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="18955" class="Symbol">{</a><a id="18956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18960" href="Data.Fin.Properties.html#18960" class="Bound">n</a><a id="18961" class="Symbol">}</a> <a id="18963" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="18972" class="Symbol">_</a>   <a id="18976" class="Symbol">_</a> <a id="18978" class="Symbol">=</a> <a id="18980" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18985" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="19003" class="Symbol">{</a><a id="19004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19008" href="Data.Fin.Properties.html#19008" class="Bound">n</a><a id="19009" class="Symbol">}</a> <a id="19011" class="Symbol">(</a><a id="19012" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19016" href="Data.Fin.Properties.html#19016" class="Bound">i</a><a id="19017" class="Symbol">)</a>  <a id="19020" class="Symbol">_</a>   <a id="19024" class="Symbol">_</a> <a id="19026" class="Symbol">=</a>
  <a id="19030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19035" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19039" class="Symbol">(</a><a id="19040" href="Data.Fin.Properties.html#18755" class="Function">lower₁-irrelevant</a> <a id="19058" href="Data.Fin.Properties.html#19016" class="Bound">i</a> <a id="19060" class="Symbol">_</a> <a id="19062" class="Symbol">_)</a>

<a id="inject₁≡⇒lower₁≡"></a><a id="19066" href="Data.Fin.Properties.html#19066" class="Function">inject₁≡⇒lower₁≡</a> <a id="19083" class="Symbol">:</a> <a id="19085" class="Symbol">∀</a> <a id="19087" class="Symbol">{</a><a id="19088" href="Data.Fin.Properties.html#19088" class="Bound">i</a> <a id="19090" class="Symbol">:</a> <a id="19092" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19096" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19097" class="Symbol">}</a> <a id="19099" class="Symbol">{</a><a id="19100" href="Data.Fin.Properties.html#19100" class="Bound">j</a> <a id="19102" class="Symbol">:</a> <a id="19104" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19108" class="Symbol">(</a><a id="19109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="19115" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19116" class="Symbol">)}</a> <a id="19119" class="Symbol">→</a>
                  <a id="19139" class="Symbol">(</a><a id="19140" href="Data.Fin.Properties.html#19140" class="Bound">n≢j</a> <a id="19144" class="Symbol">:</a> <a id="19146" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="19148" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="19150" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19154" href="Data.Fin.Properties.html#19100" class="Bound">j</a><a id="19155" class="Symbol">)</a> <a id="19157" class="Symbol">→</a> <a id="19159" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="19167" href="Data.Fin.Properties.html#19088" class="Bound">i</a> <a id="19169" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19171" href="Data.Fin.Properties.html#19100" class="Bound">j</a> <a id="19173" class="Symbol">→</a> <a id="19175" href="Data.Fin.Base.html#3308" class="Function">lower₁</a> <a id="19182" href="Data.Fin.Properties.html#19100" class="Bound">j</a> <a id="19184" href="Data.Fin.Properties.html#19140" class="Bound">n≢j</a> <a id="19188" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19190" href="Data.Fin.Properties.html#19088" class="Bound">i</a>
<a id="19192" href="Data.Fin.Properties.html#19066" class="Function">inject₁≡⇒lower₁≡</a> <a id="19209" href="Data.Fin.Properties.html#19209" class="Bound">n≢j</a> <a id="19213" href="Data.Fin.Properties.html#19213" class="Bound">i≡j</a> <a id="19217" class="Symbol">=</a> <a id="19219" href="Data.Fin.Properties.html#15488" class="Function">inject₁-injective</a> <a id="19237" class="Symbol">(</a><a id="19238" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="19244" class="Symbol">(</a><a id="19245" href="Data.Fin.Properties.html#18067" class="Function">inject₁-lower₁</a> <a id="19260" class="Symbol">_</a> <a id="19262" href="Data.Fin.Properties.html#19209" class="Bound">n≢j</a><a id="19265" class="Symbol">)</a> <a id="19267" class="Symbol">(</a><a id="19268" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="19272" href="Data.Fin.Properties.html#19213" class="Bound">i≡j</a><a id="19275" class="Symbol">))</a>

<a id="19279" class="Comment">------------------------------------------------------------------------</a>
<a id="19352" class="Comment">-- lower</a>
<a id="19361" class="Comment">------------------------------------------------------------------------</a>

<a id="lower-injective"></a><a id="19435" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19451" class="Symbol">:</a> <a id="19453" class="Symbol">∀</a> <a id="19455" class="Symbol">(</a><a id="19456" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19458" href="Data.Fin.Properties.html#19458" class="Bound">j</a> <a id="19460" class="Symbol">:</a> <a id="19462" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19466" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="19467" class="Symbol">)</a>
                  <a id="19487" class="Symbol">.{</a><a id="19489" href="Data.Fin.Properties.html#19489" class="Bound">i&lt;n</a> <a id="19493" class="Symbol">:</a> <a id="19495" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19499" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19501" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="19505" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19506" class="Symbol">}</a> <a id="19508" class="Symbol">.{</a><a id="19510" href="Data.Fin.Properties.html#19510" class="Bound">j&lt;n</a> <a id="19514" class="Symbol">:</a> <a id="19516" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19520" href="Data.Fin.Properties.html#19458" class="Bound">j</a> <a id="19522" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="19526" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19527" class="Symbol">}</a>  <a id="19530" class="Symbol">→</a>
                  <a id="19550" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="19556" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19558" href="Data.Fin.Properties.html#19489" class="Bound">i&lt;n</a> <a id="19562" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19564" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="19570" href="Data.Fin.Properties.html#19458" class="Bound">j</a> <a id="19572" href="Data.Fin.Properties.html#19510" class="Bound">j&lt;n</a> <a id="19576" class="Symbol">→</a> <a id="19578" href="Data.Fin.Properties.html#19456" class="Bound">i</a> <a id="19580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19582" href="Data.Fin.Properties.html#19458" class="Bound">j</a>
<a id="19584" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19600" class="Symbol">{</a><a id="19601" class="Argument">n</a> <a id="19603" class="Symbol">=</a> <a id="19605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19609" href="Data.Fin.Properties.html#19609" class="Bound">n</a><a id="19610" class="Symbol">}</a> <a id="19612" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19620" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19628" href="Data.Fin.Properties.html#19628" class="Bound">eq</a> <a id="19631" class="Symbol">=</a> <a id="19633" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19638" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19654" class="Symbol">{</a><a id="19655" class="Argument">n</a> <a id="19657" class="Symbol">=</a> <a id="19659" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19663" href="Data.Fin.Properties.html#19663" class="Bound">n</a><a id="19664" class="Symbol">}</a> <a id="19666" class="Symbol">(</a><a id="19667" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19671" href="Data.Fin.Properties.html#19671" class="Bound">i</a><a id="19672" class="Symbol">)</a> <a id="19674" class="Symbol">(</a><a id="19675" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19679" href="Data.Fin.Properties.html#19679" class="Bound">j</a><a id="19680" class="Symbol">)</a> <a id="19682" href="Data.Fin.Properties.html#19682" class="Bound">eq</a> <a id="19685" class="Symbol">=</a>
  <a id="19689" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19694" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19698" class="Symbol">(</a><a id="19699" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="19715" href="Data.Fin.Properties.html#19671" class="Bound">i</a> <a id="19717" href="Data.Fin.Properties.html#19679" class="Bound">j</a> <a id="19719" class="Symbol">(</a><a id="19720" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="19734" href="Data.Fin.Properties.html#19682" class="Bound">eq</a><a id="19736" class="Symbol">))</a>

<a id="19740" class="Comment">------------------------------------------------------------------------</a>
<a id="19813" class="Comment">-- inject≤</a>
<a id="19824" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ-inject≤"></a><a id="19898" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="19910" class="Symbol">:</a> <a id="19912" class="Symbol">∀</a> <a id="19914" href="Data.Fin.Properties.html#19914" class="Bound">i</a> <a id="19916" class="Symbol">.(</a><a id="19918" href="Data.Fin.Properties.html#19918" class="Bound">m≤n</a> <a id="19922" class="Symbol">:</a> <a id="19924" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="19926" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="19930" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="19931" class="Symbol">)</a> <a id="19933" class="Symbol">→</a> <a id="19935" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19939" class="Symbol">(</a><a id="19940" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="19948" href="Data.Fin.Properties.html#19914" class="Bound">i</a> <a id="19950" href="Data.Fin.Properties.html#19918" class="Bound">m≤n</a><a id="19953" class="Symbol">)</a> <a id="19955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19957" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19961" href="Data.Fin.Properties.html#19914" class="Bound">i</a>
<a id="19963" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="19975" class="Symbol">{_}</a> <a id="19979" class="Symbol">{</a><a id="19980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19984" href="Data.Fin.Properties.html#19984" class="Bound">n</a><a id="19985" class="Symbol">}</a> <a id="19987" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19995" class="Symbol">_</a> <a id="19997" class="Symbol">=</a> <a id="19999" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20004" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="20016" class="Symbol">{_}</a> <a id="20020" class="Symbol">{</a><a id="20021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20025" href="Data.Fin.Properties.html#20025" class="Bound">n</a><a id="20026" class="Symbol">}</a> <a id="20028" class="Symbol">(</a><a id="20029" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20033" href="Data.Fin.Properties.html#20033" class="Bound">i</a><a id="20034" class="Symbol">)</a> <a id="20036" class="Symbol">_</a> <a id="20038" class="Symbol">=</a> <a id="20040" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20049" class="Symbol">(</a><a id="20050" href="Data.Fin.Properties.html#19898" class="Function">toℕ-inject≤</a> <a id="20062" href="Data.Fin.Properties.html#20033" class="Bound">i</a> <a id="20064" class="Symbol">_)</a>

<a id="inject≤-refl"></a><a id="20068" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20081" class="Symbol">:</a> <a id="20083" class="Symbol">∀</a> <a id="20085" href="Data.Fin.Properties.html#20085" class="Bound">i</a> <a id="20087" class="Symbol">.(</a><a id="20089" href="Data.Fin.Properties.html#20089" class="Bound">n≤n</a> <a id="20093" class="Symbol">:</a> <a id="20095" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="20097" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20101" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20102" class="Symbol">)</a> <a id="20104" class="Symbol">→</a> <a id="20106" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20114" href="Data.Fin.Properties.html#20085" class="Bound">i</a> <a id="20116" href="Data.Fin.Properties.html#20089" class="Bound">n≤n</a> <a id="20120" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20122" href="Data.Fin.Properties.html#20085" class="Bound">i</a>
<a id="20124" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20137" class="Symbol">{</a><a id="20138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20142" href="Data.Fin.Properties.html#20142" class="Bound">n</a><a id="20143" class="Symbol">}</a> <a id="20145" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20153" class="Symbol">_</a>   <a id="20157" class="Symbol">=</a> <a id="20159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20164" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20177" class="Symbol">{</a><a id="20178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20182" href="Data.Fin.Properties.html#20182" class="Bound">n</a><a id="20183" class="Symbol">}</a> <a id="20185" class="Symbol">(</a><a id="20186" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20190" href="Data.Fin.Properties.html#20190" class="Bound">i</a><a id="20191" class="Symbol">)</a> <a id="20193" class="Symbol">_</a> <a id="20195" class="Symbol">=</a> <a id="20197" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20202" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20206" class="Symbol">(</a><a id="20207" href="Data.Fin.Properties.html#20068" class="Function">inject≤-refl</a> <a id="20220" href="Data.Fin.Properties.html#20190" class="Bound">i</a> <a id="20222" class="Symbol">_)</a>

<a id="inject≤-idempotent"></a><a id="20226" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20245" class="Symbol">:</a> <a id="20247" class="Symbol">∀</a> <a id="20249" class="Symbol">(</a><a id="20250" href="Data.Fin.Properties.html#20250" class="Bound">i</a> <a id="20252" class="Symbol">:</a> <a id="20254" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="20258" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="20259" class="Symbol">)</a>
                     <a id="20282" class="Symbol">.(</a><a id="20284" href="Data.Fin.Properties.html#20284" class="Bound">m≤n</a> <a id="20288" class="Symbol">:</a> <a id="20290" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20292" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20296" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20297" class="Symbol">)</a> <a id="20299" class="Symbol">.(</a><a id="20301" href="Data.Fin.Properties.html#20301" class="Bound">n≤o</a> <a id="20305" class="Symbol">:</a> <a id="20307" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="20309" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20313" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="20314" class="Symbol">)</a> <a id="20316" class="Symbol">.(</a><a id="20318" href="Data.Fin.Properties.html#20318" class="Bound">m≤o</a> <a id="20322" class="Symbol">:</a> <a id="20324" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20326" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20330" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="20331" class="Symbol">)</a> <a id="20333" class="Symbol">→</a>
                     <a id="20356" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20364" class="Symbol">(</a><a id="20365" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20373" href="Data.Fin.Properties.html#20250" class="Bound">i</a> <a id="20375" href="Data.Fin.Properties.html#20284" class="Bound">m≤n</a><a id="20378" class="Symbol">)</a> <a id="20380" href="Data.Fin.Properties.html#20301" class="Bound">n≤o</a> <a id="20384" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20386" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20394" href="Data.Fin.Properties.html#20250" class="Bound">i</a> <a id="20396" href="Data.Fin.Properties.html#20318" class="Bound">m≤o</a>
<a id="20400" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20419" class="Symbol">{_}</a> <a id="20423" class="Symbol">{</a><a id="20424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20428" href="Data.Fin.Properties.html#20428" class="Bound">n</a><a id="20429" class="Symbol">}</a> <a id="20431" class="Symbol">{</a><a id="20432" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20436" href="Data.Fin.Properties.html#20436" class="Bound">o</a><a id="20437" class="Symbol">}</a> <a id="20439" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20447" class="Symbol">_</a> <a id="20449" class="Symbol">_</a> <a id="20451" class="Symbol">_</a> <a id="20453" class="Symbol">=</a> <a id="20455" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20460" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20479" class="Symbol">{_}</a> <a id="20483" class="Symbol">{</a><a id="20484" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20488" href="Data.Fin.Properties.html#20488" class="Bound">n</a><a id="20489" class="Symbol">}</a> <a id="20491" class="Symbol">{</a><a id="20492" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20496" href="Data.Fin.Properties.html#20496" class="Bound">o</a><a id="20497" class="Symbol">}</a> <a id="20499" class="Symbol">(</a><a id="20500" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20504" href="Data.Fin.Properties.html#20504" class="Bound">i</a><a id="20505" class="Symbol">)</a> <a id="20507" class="Symbol">_</a> <a id="20509" class="Symbol">_</a> <a id="20511" class="Symbol">_</a> <a id="20513" class="Symbol">=</a>
  <a id="20517" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20522" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20526" class="Symbol">(</a><a id="20527" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20546" href="Data.Fin.Properties.html#20504" class="Bound">i</a> <a id="20548" class="Symbol">_</a> <a id="20550" class="Symbol">_</a> <a id="20552" class="Symbol">_)</a>

<a id="inject≤-trans"></a><a id="20556" href="Data.Fin.Properties.html#20556" class="Function">inject≤-trans</a> <a id="20570" class="Symbol">:</a> <a id="20572" class="Symbol">∀</a> <a id="20574" class="Symbol">(</a><a id="20575" href="Data.Fin.Properties.html#20575" class="Bound">i</a> <a id="20577" class="Symbol">:</a> <a id="20579" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="20583" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="20584" class="Symbol">)</a> <a id="20586" class="Symbol">.(</a><a id="20588" href="Data.Fin.Properties.html#20588" class="Bound">m≤n</a> <a id="20592" class="Symbol">:</a> <a id="20594" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20596" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20600" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20601" class="Symbol">)</a> <a id="20603" class="Symbol">.(</a><a id="20605" href="Data.Fin.Properties.html#20605" class="Bound">n≤o</a> <a id="20609" class="Symbol">:</a> <a id="20611" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="20613" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20617" href="Data.Fin.Properties.html#2782" class="Generalizable">o</a><a id="20618" class="Symbol">)</a> <a id="20620" class="Symbol">→</a>
                <a id="20638" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20646" class="Symbol">(</a><a id="20647" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20655" href="Data.Fin.Properties.html#20575" class="Bound">i</a> <a id="20657" href="Data.Fin.Properties.html#20588" class="Bound">m≤n</a><a id="20660" class="Symbol">)</a> <a id="20662" href="Data.Fin.Properties.html#20605" class="Bound">n≤o</a> <a id="20666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20668" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20676" href="Data.Fin.Properties.html#20575" class="Bound">i</a> <a id="20678" class="Symbol">(</a><a id="20679" href="Data.Nat.Properties.html#6344" class="Function">ℕ.≤-trans</a> <a id="20689" href="Data.Fin.Properties.html#20588" class="Bound">m≤n</a> <a id="20693" href="Data.Fin.Properties.html#20605" class="Bound">n≤o</a><a id="20696" class="Symbol">)</a>
<a id="20698" href="Data.Fin.Properties.html#20556" class="Function">inject≤-trans</a> <a id="20712" href="Data.Fin.Properties.html#20712" class="Bound">i</a> <a id="20714" class="Symbol">_</a> <a id="20716" class="Symbol">_</a> <a id="20718" class="Symbol">=</a> <a id="20720" href="Data.Fin.Properties.html#20226" class="Function">inject≤-idempotent</a> <a id="20739" href="Data.Fin.Properties.html#20712" class="Bound">i</a> <a id="20741" class="Symbol">_</a> <a id="20743" class="Symbol">_</a> <a id="20745" class="Symbol">_</a>

<a id="inject≤-injective"></a><a id="20748" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="20766" class="Symbol">:</a> <a id="20768" class="Symbol">∀</a> <a id="20770" class="Symbol">.(</a><a id="20772" href="Data.Fin.Properties.html#20772" class="Bound">m≤n</a> <a id="20776" href="Data.Fin.Properties.html#20776" class="Bound">m≤n′</a> <a id="20781" class="Symbol">:</a> <a id="20783" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="20785" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="20789" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="20790" class="Symbol">)</a> <a id="20792" href="Data.Fin.Properties.html#20792" class="Bound">i</a> <a id="20794" href="Data.Fin.Properties.html#20794" class="Bound">j</a> <a id="20796" class="Symbol">→</a>
                    <a id="20818" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20826" href="Data.Fin.Properties.html#20792" class="Bound">i</a> <a id="20828" href="Data.Fin.Properties.html#20772" class="Bound">m≤n</a> <a id="20832" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20834" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="20842" href="Data.Fin.Properties.html#20794" class="Bound">j</a> <a id="20844" href="Data.Fin.Properties.html#20776" class="Bound">m≤n′</a> <a id="20849" class="Symbol">→</a> <a id="20851" href="Data.Fin.Properties.html#20792" class="Bound">i</a> <a id="20853" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20855" href="Data.Fin.Properties.html#20794" class="Bound">j</a>
<a id="20857" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="20875" class="Symbol">{</a><a id="20876" class="Argument">n</a> <a id="20878" class="Symbol">=</a> <a id="20880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20884" class="Symbol">_}</a> <a id="20887" class="Symbol">_</a> <a id="20889" class="Symbol">_</a> <a id="20891" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20899" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20907" href="Data.Fin.Properties.html#20907" class="Bound">eq</a> <a id="20910" class="Symbol">=</a> <a id="20912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20917" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="20935" class="Symbol">{</a><a id="20936" class="Argument">n</a> <a id="20938" class="Symbol">=</a> <a id="20940" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20944" class="Symbol">_}</a> <a id="20947" class="Symbol">_</a> <a id="20949" class="Symbol">_</a> <a id="20951" class="Symbol">(</a><a id="20952" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20956" href="Data.Fin.Properties.html#20956" class="Bound">i</a><a id="20957" class="Symbol">)</a> <a id="20959" class="Symbol">(</a><a id="20960" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20964" href="Data.Fin.Properties.html#20964" class="Bound">j</a><a id="20965" class="Symbol">)</a> <a id="20967" href="Data.Fin.Properties.html#20967" class="Bound">eq</a> <a id="20970" class="Symbol">=</a>
  <a id="20974" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20979" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20983" class="Symbol">(</a><a id="20984" href="Data.Fin.Properties.html#20748" class="Function">inject≤-injective</a> <a id="21002" class="Symbol">_</a> <a id="21004" class="Symbol">_</a> <a id="21006" href="Data.Fin.Properties.html#20956" class="Bound">i</a> <a id="21008" href="Data.Fin.Properties.html#20964" class="Bound">j</a> <a id="21010" class="Symbol">(</a><a id="21011" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="21025" href="Data.Fin.Properties.html#20967" class="Bound">eq</a><a id="21027" class="Symbol">))</a>

<a id="inject≤-irrelevant"></a><a id="21031" href="Data.Fin.Properties.html#21031" class="Function">inject≤-irrelevant</a> <a id="21050" class="Symbol">:</a> <a id="21052" class="Symbol">∀</a> <a id="21054" class="Symbol">.(</a><a id="21056" href="Data.Fin.Properties.html#21056" class="Bound">m≤n</a> <a id="21060" href="Data.Fin.Properties.html#21060" class="Bound">m≤n′</a> <a id="21065" class="Symbol">:</a> <a id="21067" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="21069" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="21073" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="21074" class="Symbol">)</a> <a id="21076" href="Data.Fin.Properties.html#21076" class="Bound">i</a> <a id="21078" class="Symbol">→</a>
                    <a id="21100" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="21108" href="Data.Fin.Properties.html#21076" class="Bound">i</a> <a id="21110" href="Data.Fin.Properties.html#21056" class="Bound">m≤n</a> <a id="21114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21116" href="Data.Fin.Base.html#3143" class="Function">inject≤</a> <a id="21124" href="Data.Fin.Properties.html#21076" class="Bound">i</a> <a id="21126" href="Data.Fin.Properties.html#21060" class="Bound">m≤n′</a>
<a id="21131" href="Data.Fin.Properties.html#21031" class="Function">inject≤-irrelevant</a> <a id="21150" class="Symbol">_</a> <a id="21152" class="Symbol">_</a> <a id="21154" href="Data.Fin.Properties.html#21154" class="Bound">i</a> <a id="21156" class="Symbol">=</a> <a id="21158" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="21164" class="Comment">------------------------------------------------------------------------</a>
<a id="21237" class="Comment">-- pred</a>
<a id="21245" class="Comment">------------------------------------------------------------------------</a>

<a id="pred&lt;"></a><a id="21319" href="Data.Fin.Properties.html#21319" class="Function">pred&lt;</a> <a id="21325" class="Symbol">:</a> <a id="21327" class="Symbol">∀</a> <a id="21329" class="Symbol">(</a><a id="21330" href="Data.Fin.Properties.html#21330" class="Bound">i</a> <a id="21332" class="Symbol">:</a> <a id="21334" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="21338" class="Symbol">(</a><a id="21339" class="InductiveConstructor">suc</a> <a id="21343" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="21344" class="Symbol">))</a> <a id="21347" class="Symbol">→</a> <a id="21349" href="Data.Fin.Properties.html#21330" class="Bound">i</a> <a id="21351" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="21353" class="InductiveConstructor">zero</a> <a id="21358" class="Symbol">→</a> <a id="21360" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="21365" href="Data.Fin.Properties.html#21330" class="Bound">i</a> <a id="21367" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="21369" href="Data.Fin.Properties.html#21330" class="Bound">i</a>
<a id="21371" href="Data.Fin.Properties.html#21319" class="Function">pred&lt;</a> <a id="21377" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21385" href="Data.Fin.Properties.html#21385" class="Bound">i≢0</a> <a id="21389" class="Symbol">=</a> <a id="21391" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="21405" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21410" href="Data.Fin.Properties.html#21385" class="Bound">i≢0</a>
<a id="21414" href="Data.Fin.Properties.html#21319" class="Function">pred&lt;</a> <a id="21420" class="Symbol">(</a><a id="21421" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21425" href="Data.Fin.Properties.html#21425" class="Bound">i</a><a id="21426" class="Symbol">)</a> <a id="21428" class="Symbol">_</a>   <a id="21432" class="Symbol">=</a> <a id="21434" href="Data.Fin.Properties.html#16099" class="Function">≤̄⇒inject₁&lt;</a> <a id="21446" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>

<a id="21456" class="Comment">------------------------------------------------------------------------</a>
<a id="21529" class="Comment">-- splitAt</a>
<a id="21540" class="Comment">------------------------------------------------------------------------</a>

<a id="21614" class="Comment">-- Fin (m + n) ↔ Fin m ⊎ Fin n</a>

<a id="splitAt-↑ˡ"></a><a id="21646" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21657" class="Symbol">:</a> <a id="21659" class="Symbol">∀</a> <a id="21661" href="Data.Fin.Properties.html#21661" class="Bound">m</a> <a id="21663" href="Data.Fin.Properties.html#21663" class="Bound">i</a> <a id="21665" href="Data.Fin.Properties.html#21665" class="Bound">n</a> <a id="21667" class="Symbol">→</a> <a id="21669" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="21677" href="Data.Fin.Properties.html#21661" class="Bound">m</a> <a id="21679" class="Symbol">(</a><a id="21680" href="Data.Fin.Properties.html#21663" class="Bound">i</a> <a id="21682" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="21685" href="Data.Fin.Properties.html#21665" class="Bound">n</a><a id="21686" class="Symbol">)</a> <a id="21688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21690" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21695" href="Data.Fin.Properties.html#21663" class="Bound">i</a>
<a id="21697" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21708" class="Symbol">(</a><a id="21709" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21713" href="Data.Fin.Properties.html#21713" class="Bound">m</a><a id="21714" class="Symbol">)</a> <a id="21716" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21724" href="Data.Fin.Properties.html#21724" class="Bound">n</a> <a id="21726" class="Symbol">=</a> <a id="21728" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21733" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21744" class="Symbol">(</a><a id="21745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21749" href="Data.Fin.Properties.html#21749" class="Bound">m</a><a id="21750" class="Symbol">)</a> <a id="21752" class="Symbol">(</a><a id="21753" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21757" href="Data.Fin.Properties.html#21757" class="Bound">i</a><a id="21758" class="Symbol">)</a> <a id="21760" href="Data.Fin.Properties.html#21760" class="Bound">n</a> <a id="21762" class="Keyword">rewrite</a> <a id="21770" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="21781" href="Data.Fin.Properties.html#21749" class="Bound">m</a> <a id="21783" href="Data.Fin.Properties.html#21757" class="Bound">i</a> <a id="21785" href="Data.Fin.Properties.html#21760" class="Bound">n</a> <a id="21787" class="Symbol">=</a> <a id="21789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ˡ"></a><a id="21795" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="21808" class="Symbol">:</a> <a id="21810" class="Symbol">∀</a> <a id="21812" class="Symbol">{</a><a id="21813" href="Data.Fin.Properties.html#21813" class="Bound">m</a><a id="21814" class="Symbol">}</a> <a id="21816" class="Symbol">{</a><a id="21817" href="Data.Fin.Properties.html#21817" class="Bound">n</a><a id="21818" class="Symbol">}</a> <a id="21820" class="Symbol">{</a><a id="21821" href="Data.Fin.Properties.html#21821" class="Bound">i</a><a id="21822" class="Symbol">}</a> <a id="21824" class="Symbol">{</a><a id="21825" href="Data.Fin.Properties.html#21825" class="Bound">j</a><a id="21826" class="Symbol">}</a> <a id="21828" class="Symbol">→</a> <a id="21830" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="21838" href="Data.Fin.Properties.html#21813" class="Bound">m</a> <a id="21840" class="Symbol">{</a><a id="21841" href="Data.Fin.Properties.html#21817" class="Bound">n</a><a id="21842" class="Symbol">}</a> <a id="21844" href="Data.Fin.Properties.html#21821" class="Bound">i</a> <a id="21846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21848" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21853" href="Data.Fin.Properties.html#21825" class="Bound">j</a> <a id="21855" class="Symbol">→</a> <a id="21857" href="Data.Fin.Properties.html#21825" class="Bound">j</a> <a id="21859" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="21862" href="Data.Fin.Properties.html#21817" class="Bound">n</a> <a id="21864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21866" href="Data.Fin.Properties.html#21821" class="Bound">i</a>
<a id="21868" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="21881" class="Symbol">{</a><a id="21882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21886" href="Data.Fin.Properties.html#21886" class="Bound">m</a><a id="21887" class="Symbol">}</a> <a id="21889" class="Symbol">{</a><a id="21890" href="Data.Fin.Properties.html#21890" class="Bound">n</a><a id="21891" class="Symbol">}</a> <a id="21893" class="Symbol">{</a><a id="21894" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="21896" class="Symbol">}</a> <a id="21898" class="Symbol">{</a><a id="21899" class="DottedPattern Symbol">.</a><a id="21900" href="Data.Fin.Patterns.html#422" class="DottedPattern InductiveConstructor">0F</a><a id="21902" class="Symbol">}</a> <a id="21904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="21909" class="Symbol">=</a> <a id="21911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21916" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="21929" class="Symbol">{</a><a id="21930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21934" href="Data.Fin.Properties.html#21934" class="Bound">m</a><a id="21935" class="Symbol">}</a> <a id="21937" class="Symbol">{</a><a id="21938" href="Data.Fin.Properties.html#21938" class="Bound">n</a><a id="21939" class="Symbol">}</a> <a id="21941" class="Symbol">{</a><a id="21942" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21946" href="Data.Fin.Properties.html#21946" class="Bound">i</a><a id="21947" class="Symbol">}</a> <a id="21949" class="Symbol">{</a><a id="21950" href="Data.Fin.Properties.html#21950" class="Bound">j</a><a id="21951" class="Symbol">}</a> <a id="21953" href="Data.Fin.Properties.html#21953" class="Bound">eq</a>
  <a id="21958" class="Keyword">with</a> <a id="21963" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21968" href="Data.Fin.Properties.html#21968" class="Bound">k</a> ← <a id="21972" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="21980" href="Data.Fin.Properties.html#21934" class="Bound">m</a> <a id="21982" href="Data.Fin.Properties.html#21946" class="Bound">i</a> <a id="21984" class="Keyword">in</a> <a id="21987" class="Argument">splitAt[m][i]≡inj₁[j]</a>
  <a id="22011" class="Keyword">with</a> <a id="22016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="22023" href="Data.Fin.Properties.html#21953" class="Bound">eq</a>
  <a id="22028" class="Symbol">=</a> <a id="22030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22035" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22039" class="Symbol">(</a><a id="22040" href="Data.Fin.Properties.html#21795" class="Function">splitAt⁻¹-↑ˡ</a> <a id="22053" class="Symbol">{</a><a id="22054" class="Argument">i</a> <a id="22056" class="Symbol">=</a> <a id="22058" href="Data.Fin.Properties.html#21946" class="Bound">i</a><a id="22059" class="Symbol">}</a> <a id="22061" class="Symbol">{</a><a id="22062" class="Argument">j</a> <a id="22064" class="Symbol">=</a> <a id="22066" href="Data.Fin.Properties.html#21968" class="Bound">k</a><a id="22067" class="Symbol">}</a> <a id="22069" href="Data.Fin.Properties.html#21987" class="Bound">splitAt[m][i]≡inj₁[j]</a><a id="22090" class="Symbol">)</a>

<a id="splitAt-↑ʳ"></a><a id="22093" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22104" class="Symbol">:</a> <a id="22106" class="Symbol">∀</a> <a id="22108" href="Data.Fin.Properties.html#22108" class="Bound">m</a> <a id="22110" href="Data.Fin.Properties.html#22110" class="Bound">n</a> <a id="22112" href="Data.Fin.Properties.html#22112" class="Bound">i</a> <a id="22114" class="Symbol">→</a> <a id="22116" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22124" href="Data.Fin.Properties.html#22108" class="Bound">m</a> <a id="22126" class="Symbol">(</a><a id="22127" href="Data.Fin.Properties.html#22108" class="Bound">m</a> <a id="22129" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="22132" href="Data.Fin.Properties.html#22112" class="Bound">i</a><a id="22133" class="Symbol">)</a> <a id="22135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22137" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22142" class="Symbol">{</a><a id="22143" class="Argument">B</a> <a id="22145" class="Symbol">=</a> <a id="22147" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="22151" href="Data.Fin.Properties.html#22110" class="Bound">n</a><a id="22152" class="Symbol">}</a> <a id="22154" href="Data.Fin.Properties.html#22112" class="Bound">i</a>
<a id="22156" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22175" href="Data.Fin.Properties.html#22175" class="Bound">n</a> <a id="22177" href="Data.Fin.Properties.html#22177" class="Bound">i</a> <a id="22179" class="Symbol">=</a> <a id="22181" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22186" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22197" class="Symbol">(</a><a id="22198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22202" href="Data.Fin.Properties.html#22202" class="Bound">m</a><a id="22203" class="Symbol">)</a> <a id="22205" href="Data.Fin.Properties.html#22205" class="Bound">n</a> <a id="22207" href="Data.Fin.Properties.html#22207" class="Bound">i</a> <a id="22209" class="Keyword">rewrite</a> <a id="22217" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22228" href="Data.Fin.Properties.html#22202" class="Bound">m</a> <a id="22230" href="Data.Fin.Properties.html#22205" class="Bound">n</a> <a id="22232" href="Data.Fin.Properties.html#22207" class="Bound">i</a> <a id="22234" class="Symbol">=</a> <a id="22236" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="splitAt⁻¹-↑ʳ"></a><a id="22242" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22255" class="Symbol">:</a> <a id="22257" class="Symbol">∀</a> <a id="22259" class="Symbol">{</a><a id="22260" href="Data.Fin.Properties.html#22260" class="Bound">m</a><a id="22261" class="Symbol">}</a> <a id="22263" class="Symbol">{</a><a id="22264" href="Data.Fin.Properties.html#22264" class="Bound">n</a><a id="22265" class="Symbol">}</a> <a id="22267" class="Symbol">{</a><a id="22268" href="Data.Fin.Properties.html#22268" class="Bound">i</a><a id="22269" class="Symbol">}</a> <a id="22271" class="Symbol">{</a><a id="22272" href="Data.Fin.Properties.html#22272" class="Bound">j</a><a id="22273" class="Symbol">}</a> <a id="22275" class="Symbol">→</a> <a id="22277" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22285" href="Data.Fin.Properties.html#22260" class="Bound">m</a> <a id="22287" class="Symbol">{</a><a id="22288" href="Data.Fin.Properties.html#22264" class="Bound">n</a><a id="22289" class="Symbol">}</a> <a id="22291" href="Data.Fin.Properties.html#22268" class="Bound">i</a> <a id="22293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22295" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22300" href="Data.Fin.Properties.html#22272" class="Bound">j</a> <a id="22302" class="Symbol">→</a> <a id="22304" href="Data.Fin.Properties.html#22260" class="Bound">m</a> <a id="22306" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="22309" href="Data.Fin.Properties.html#22272" class="Bound">j</a> <a id="22311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22313" href="Data.Fin.Properties.html#22268" class="Bound">i</a>
<a id="22315" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22328" class="Symbol">{</a><a id="22329" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="22333" class="Symbol">}</a>  <a id="22336" class="Symbol">{</a><a id="22337" href="Data.Fin.Properties.html#22337" class="Bound">n</a><a id="22338" class="Symbol">}</a> <a id="22340" class="Symbol">{</a><a id="22341" href="Data.Fin.Properties.html#22341" class="Bound">i</a><a id="22342" class="Symbol">}</a> <a id="22344" class="Symbol">{</a><a id="22345" href="Data.Fin.Properties.html#22345" class="Bound">j</a><a id="22346" class="Symbol">}</a> <a id="22348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22353" class="Symbol">=</a> <a id="22355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22360" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22373" class="Symbol">{</a><a id="22374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22378" href="Data.Fin.Properties.html#22378" class="Bound">m</a><a id="22379" class="Symbol">}</a> <a id="22381" class="Symbol">{</a><a id="22382" href="Data.Fin.Properties.html#22382" class="Bound">n</a><a id="22383" class="Symbol">}</a> <a id="22385" class="Symbol">{</a><a id="22386" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22390" href="Data.Fin.Properties.html#22390" class="Bound">i</a><a id="22391" class="Symbol">}</a> <a id="22393" class="Symbol">{</a><a id="22394" href="Data.Fin.Properties.html#22394" class="Bound">j</a><a id="22395" class="Symbol">}</a> <a id="22397" href="Data.Fin.Properties.html#22397" class="Bound">eq</a>
  <a id="22402" class="Keyword">with</a> <a id="22407" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22412" href="Data.Fin.Properties.html#22412" class="Bound">k</a> ← <a id="22416" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22424" href="Data.Fin.Properties.html#22378" class="Bound">m</a> <a id="22426" href="Data.Fin.Properties.html#22390" class="Bound">i</a> <a id="22428" class="Keyword">in</a> <a id="22431" class="Argument">splitAt[m][i]≡inj₂[k]</a>
  <a id="22455" class="Keyword">with</a> <a id="22460" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="22467" href="Data.Fin.Properties.html#22397" class="Bound">eq</a>
  <a id="22472" class="Symbol">=</a> <a id="22474" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22479" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22483" class="Symbol">(</a><a id="22484" href="Data.Fin.Properties.html#22242" class="Function">splitAt⁻¹-↑ʳ</a> <a id="22497" class="Symbol">{</a><a id="22498" class="Argument">i</a> <a id="22500" class="Symbol">=</a> <a id="22502" href="Data.Fin.Properties.html#22390" class="Bound">i</a><a id="22503" class="Symbol">}</a> <a id="22505" class="Symbol">{</a><a id="22506" class="Argument">j</a> <a id="22508" class="Symbol">=</a> <a id="22510" href="Data.Fin.Properties.html#22412" class="Bound">k</a><a id="22511" class="Symbol">}</a> <a id="22513" href="Data.Fin.Properties.html#22431" class="Bound">splitAt[m][i]≡inj₂[k]</a><a id="22534" class="Symbol">)</a>

<a id="splitAt-join"></a><a id="22537" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="22550" class="Symbol">:</a> <a id="22552" class="Symbol">∀</a> <a id="22554" href="Data.Fin.Properties.html#22554" class="Bound">m</a> <a id="22556" href="Data.Fin.Properties.html#22556" class="Bound">n</a> <a id="22558" href="Data.Fin.Properties.html#22558" class="Bound">i</a> <a id="22560" class="Symbol">→</a> <a id="22562" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22570" href="Data.Fin.Properties.html#22554" class="Bound">m</a> <a id="22572" class="Symbol">(</a><a id="22573" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="22578" href="Data.Fin.Properties.html#22554" class="Bound">m</a> <a id="22580" href="Data.Fin.Properties.html#22556" class="Bound">n</a> <a id="22582" href="Data.Fin.Properties.html#22558" class="Bound">i</a><a id="22583" class="Symbol">)</a> <a id="22585" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22587" href="Data.Fin.Properties.html#22558" class="Bound">i</a>
<a id="22589" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="22602" href="Data.Fin.Properties.html#22602" class="Bound">m</a> <a id="22604" href="Data.Fin.Properties.html#22604" class="Bound">n</a> <a id="22606" class="Symbol">(</a><a id="22607" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="22612" href="Data.Fin.Properties.html#22612" class="Bound">x</a><a id="22613" class="Symbol">)</a> <a id="22615" class="Symbol">=</a> <a id="22617" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="22628" href="Data.Fin.Properties.html#22602" class="Bound">m</a> <a id="22630" href="Data.Fin.Properties.html#22612" class="Bound">x</a> <a id="22632" href="Data.Fin.Properties.html#22604" class="Bound">n</a>
<a id="22634" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="22647" href="Data.Fin.Properties.html#22647" class="Bound">m</a> <a id="22649" href="Data.Fin.Properties.html#22649" class="Bound">n</a> <a id="22651" class="Symbol">(</a><a id="22652" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22657" href="Data.Fin.Properties.html#22657" class="Bound">y</a><a id="22658" class="Symbol">)</a> <a id="22660" class="Symbol">=</a> <a id="22662" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="22673" href="Data.Fin.Properties.html#22647" class="Bound">m</a> <a id="22675" href="Data.Fin.Properties.html#22649" class="Bound">n</a> <a id="22677" href="Data.Fin.Properties.html#22657" class="Bound">y</a>

<a id="join-splitAt"></a><a id="22680" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22693" class="Symbol">:</a> <a id="22695" class="Symbol">∀</a> <a id="22697" href="Data.Fin.Properties.html#22697" class="Bound">m</a> <a id="22699" href="Data.Fin.Properties.html#22699" class="Bound">n</a> <a id="22701" href="Data.Fin.Properties.html#22701" class="Bound">i</a> <a id="22703" class="Symbol">→</a> <a id="22705" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="22710" href="Data.Fin.Properties.html#22697" class="Bound">m</a> <a id="22712" href="Data.Fin.Properties.html#22699" class="Bound">n</a> <a id="22714" class="Symbol">(</a><a id="22715" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22723" href="Data.Fin.Properties.html#22697" class="Bound">m</a> <a id="22725" href="Data.Fin.Properties.html#22701" class="Bound">i</a><a id="22726" class="Symbol">)</a> <a id="22728" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22730" href="Data.Fin.Properties.html#22701" class="Bound">i</a>
<a id="22732" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22745" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22753" href="Data.Fin.Properties.html#22753" class="Bound">n</a> <a id="22755" href="Data.Fin.Properties.html#22755" class="Bound">i</a>       <a id="22763" class="Symbol">=</a> <a id="22765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22770" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22783" class="Symbol">(</a><a id="22784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22788" href="Data.Fin.Properties.html#22788" class="Bound">m</a><a id="22789" class="Symbol">)</a> <a id="22791" href="Data.Fin.Properties.html#22791" class="Bound">n</a> <a id="22793" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="22801" class="Symbol">=</a> <a id="22803" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22808" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="22821" class="Symbol">(</a><a id="22822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22826" href="Data.Fin.Properties.html#22826" class="Bound">m</a><a id="22827" class="Symbol">)</a> <a id="22829" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="22831" class="Symbol">(</a><a id="22832" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22836" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22837" class="Symbol">)</a> <a id="22839" class="Symbol">=</a> <a id="22841" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="22849" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="22851" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="22855" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="22857" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="22859" class="Symbol">(</a><a id="22860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22864" href="Data.Fin.Properties.html#22826" class="Bound">m</a><a id="22865" class="Symbol">)</a> <a id="22867" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a> <a id="22871" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="22874" class="Symbol">(</a><a id="22875" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22883" class="Symbol">(</a><a id="22884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22888" href="Data.Fin.Properties.html#22826" class="Bound">m</a><a id="22889" class="Symbol">)</a> <a id="22891" class="Symbol">(</a><a id="22892" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22896" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22897" class="Symbol">))</a> <a id="22900" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22903" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="22911" class="Symbol">(</a><a id="22912" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22920" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="22922" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22923" class="Symbol">)</a> <a id="22925" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22929" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="22931" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22935" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22937" class="Symbol">(</a><a id="22938" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="22942" href="Data.Fin.Properties.html#22829" class="Bound">n</a><a id="22943" class="Symbol">)</a> <a id="22945" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="22947" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22951" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22953" class="Symbol">(</a><a id="22954" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="22956" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a><a id="22959" class="Symbol">)</a> <a id="22961" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="22964" class="Symbol">(</a><a id="22965" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="22973" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="22975" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="22976" class="Symbol">)</a>   <a id="22980" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="22983" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="22989" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22993" class="Symbol">(</a><a id="22994" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23002" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23004" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="23005" class="Symbol">)</a> <a id="23007" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="23011" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23015" class="Symbol">(</a><a id="23016" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="23018" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="23022" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="23024" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="23026" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23028" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a> <a id="23032" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="23035" class="Symbol">(</a><a id="23036" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23044" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23046" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="23047" class="Symbol">))</a>             <a id="23062" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23065" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23070" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23074" class="Symbol">(</a><a id="23075" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="23088" href="Data.Fin.Properties.html#22826" class="Bound">m</a> <a id="23090" href="Data.Fin.Properties.html#22829" class="Bound">n</a> <a id="23092" href="Data.Fin.Properties.html#22836" class="Bound">i</a><a id="23093" class="Symbol">)</a> <a id="23095" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23099" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23103" href="Data.Fin.Properties.html#22836" class="Bound">i</a>                                                         <a id="23161" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="23165" class="Keyword">where</a> <a id="23171" class="Keyword">open</a> <a id="23176" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="23189" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₁ &quot;i&quot; if i &lt; m</a>

<a id="splitAt-&lt;"></a><a id="23229" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23239" class="Symbol">:</a> <a id="23241" class="Symbol">∀</a> <a id="23243" href="Data.Fin.Properties.html#23243" class="Bound">m</a> <a id="23245" class="Symbol">{</a><a id="23246" href="Data.Fin.Properties.html#23246" class="Bound">n</a><a id="23247" class="Symbol">}</a> <a id="23249" class="Symbol">(</a><a id="23250" href="Data.Fin.Properties.html#23250" class="Bound">i</a> <a id="23252" class="Symbol">:</a> <a id="23254" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23258" class="Symbol">(</a><a id="23259" href="Data.Fin.Properties.html#23243" class="Bound">m</a> <a id="23261" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23265" href="Data.Fin.Properties.html#23246" class="Bound">n</a><a id="23266" class="Symbol">))</a> <a id="23269" class="Symbol">.(</a><a id="23271" href="Data.Fin.Properties.html#23271" class="Bound">i&lt;m</a> <a id="23275" class="Symbol">:</a> <a id="23277" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="23281" href="Data.Fin.Properties.html#23250" class="Bound">i</a> <a id="23283" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="23287" href="Data.Fin.Properties.html#23243" class="Bound">m</a><a id="23288" class="Symbol">)</a> <a id="23290" class="Symbol">→</a>
            <a id="23304" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23312" href="Data.Fin.Properties.html#23243" class="Bound">m</a> <a id="23314" href="Data.Fin.Properties.html#23250" class="Bound">i</a> <a id="23316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23318" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23323" class="Symbol">(</a><a id="23324" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="23331" href="Data.Fin.Properties.html#23271" class="Bound">i&lt;m</a><a id="23334" class="Symbol">)</a>
<a id="23336" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23346" class="Symbol">(</a><a id="23347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23351" href="Data.Fin.Properties.html#23351" class="Bound">m</a><a id="23352" class="Symbol">)</a> <a id="23354" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="23362" class="Symbol">_</a>   <a id="23366" class="Symbol">=</a> <a id="23368" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23373" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23383" class="Symbol">(</a><a id="23384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23388" href="Data.Fin.Properties.html#23388" class="Bound">m</a><a id="23389" class="Symbol">)</a> <a id="23391" class="Symbol">(</a><a id="23392" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23396" href="Data.Fin.Properties.html#23396" class="Bound">i</a><a id="23397" class="Symbol">)</a> <a id="23399" href="Data.Fin.Properties.html#23399" class="Bound">i&lt;m</a> <a id="23403" class="Symbol">=</a> <a id="23405" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23410" class="Symbol">(</a><a id="23411" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="23419" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23423" href="Function.Base.html#704" class="Function">id</a><a id="23425" class="Symbol">)</a> <a id="23427" class="Symbol">(</a><a id="23428" href="Data.Fin.Properties.html#23229" class="Function">splitAt-&lt;</a> <a id="23438" href="Data.Fin.Properties.html#23388" class="Bound">m</a> <a id="23440" href="Data.Fin.Properties.html#23396" class="Bound">i</a> <a id="23442" class="Symbol">(</a><a id="23443" href="Data.Nat.Base.html#2091" class="Function">ℕ.s&lt;s⁻¹</a> <a id="23451" href="Data.Fin.Properties.html#23399" class="Bound">i&lt;m</a><a id="23454" class="Symbol">))</a>

<a id="23458" class="Comment">-- splitAt &quot;m&quot; &quot;i&quot; ≡ inj₂ &quot;i - m&quot; if i ≥ m</a>

<a id="splitAt-≥"></a><a id="23502" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23512" class="Symbol">:</a> <a id="23514" class="Symbol">∀</a> <a id="23516" href="Data.Fin.Properties.html#23516" class="Bound">m</a> <a id="23518" class="Symbol">{</a><a id="23519" href="Data.Fin.Properties.html#23519" class="Bound">n</a><a id="23520" class="Symbol">}</a> <a id="23522" class="Symbol">(</a><a id="23523" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23525" class="Symbol">:</a> <a id="23527" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23531" class="Symbol">(</a><a id="23532" href="Data.Fin.Properties.html#23516" class="Bound">m</a> <a id="23534" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23538" href="Data.Fin.Properties.html#23519" class="Bound">n</a><a id="23539" class="Symbol">))</a> <a id="23542" class="Symbol">.(</a><a id="23544" href="Data.Fin.Properties.html#23544" class="Bound">i≥m</a> <a id="23548" class="Symbol">:</a> <a id="23550" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="23554" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23556" href="Data.Nat.Base.html#2265" class="Function Operator">ℕ.≥</a> <a id="23560" href="Data.Fin.Properties.html#23516" class="Bound">m</a><a id="23561" class="Symbol">)</a> <a id="23563" class="Symbol">→</a>
            <a id="23577" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23585" href="Data.Fin.Properties.html#23516" class="Bound">m</a> <a id="23587" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23591" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="23596" class="Symbol">(</a><a id="23597" href="Data.Fin.Base.html#2614" class="Function">reduce≥</a> <a id="23605" href="Data.Fin.Properties.html#23523" class="Bound">i</a> <a id="23607" href="Data.Fin.Properties.html#23544" class="Bound">i≥m</a><a id="23610" class="Symbol">)</a>
<a id="23612" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23622" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23630" href="Data.Fin.Properties.html#23630" class="Bound">i</a>       <a id="23638" class="Symbol">_</a>   <a id="23642" class="Symbol">=</a> <a id="23644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23649" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23659" class="Symbol">(</a><a id="23660" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23664" href="Data.Fin.Properties.html#23664" class="Bound">m</a><a id="23665" class="Symbol">)</a> <a id="23667" class="Symbol">(</a><a id="23668" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23672" href="Data.Fin.Properties.html#23672" class="Bound">i</a><a id="23673" class="Symbol">)</a> <a id="23675" href="Data.Fin.Properties.html#23675" class="Bound">i≥m</a> <a id="23679" class="Symbol">=</a> <a id="23681" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23686" class="Symbol">(</a><a id="23687" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="23695" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23699" href="Function.Base.html#704" class="Function">id</a><a id="23701" class="Symbol">)</a> <a id="23703" class="Symbol">(</a><a id="23704" href="Data.Fin.Properties.html#23502" class="Function">splitAt-≥</a> <a id="23714" href="Data.Fin.Properties.html#23664" class="Bound">m</a> <a id="23716" href="Data.Fin.Properties.html#23672" class="Bound">i</a> <a id="23718" class="Symbol">(</a><a id="23719" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="23727" href="Data.Fin.Properties.html#23675" class="Bound">i≥m</a><a id="23730" class="Symbol">))</a>

<a id="23734" class="Comment">------------------------------------------------------------------------</a>
<a id="23807" class="Comment">-- Bundles</a>

<a id="+↔⊎"></a><a id="23819" href="Data.Fin.Properties.html#23819" class="Function">+↔⊎</a> <a id="23823" class="Symbol">:</a> <a id="23825" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23829" class="Symbol">(</a><a id="23830" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="23832" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="23836" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="23837" class="Symbol">)</a> <a id="23839" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="23841" class="Symbol">(</a><a id="23842" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23846" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="23848" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="23850" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="23854" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="23855" class="Symbol">)</a>
<a id="23857" href="Data.Fin.Properties.html#23819" class="Function">+↔⊎</a> <a id="23861" class="Symbol">{</a><a id="23862" href="Data.Fin.Properties.html#23862" class="Bound">m</a><a id="23863" class="Symbol">}</a> <a id="23865" class="Symbol">{</a><a id="23866" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23867" class="Symbol">}</a> <a id="23869" class="Symbol">=</a> <a id="23871" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="23877" class="Symbol">(</a><a id="23878" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="23886" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23888" class="Symbol">{</a><a id="23889" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23890" class="Symbol">})</a> <a id="23893" class="Symbol">(</a><a id="23894" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="23899" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23901" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23902" class="Symbol">)</a> <a id="23904" class="Symbol">(</a><a id="23905" href="Data.Fin.Properties.html#22537" class="Function">splitAt-join</a> <a id="23918" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23920" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23921" class="Symbol">)</a> <a id="23923" class="Symbol">(</a><a id="23924" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="23937" href="Data.Fin.Properties.html#23862" class="Bound">m</a> <a id="23939" href="Data.Fin.Properties.html#23866" class="Bound">n</a><a id="23940" class="Symbol">)</a>

<a id="23943" class="Comment">------------------------------------------------------------------------</a>
<a id="24016" class="Comment">-- remQuot</a>
<a id="24027" class="Comment">------------------------------------------------------------------------</a>

<a id="24101" class="Comment">-- Fin (m * n) ↔ Fin m × Fin n</a>

<a id="remQuot-combine"></a><a id="24133" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24149" class="Symbol">:</a> <a id="24151" class="Symbol">∀</a> <a id="24153" class="Symbol">{</a><a id="24154" href="Data.Fin.Properties.html#24154" class="Bound">n</a> <a id="24156" href="Data.Fin.Properties.html#24156" class="Bound">k</a><a id="24157" class="Symbol">}</a> <a id="24159" class="Symbol">(</a><a id="24160" href="Data.Fin.Properties.html#24160" class="Bound">i</a> <a id="24162" class="Symbol">:</a> <a id="24164" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="24168" href="Data.Fin.Properties.html#24154" class="Bound">n</a><a id="24169" class="Symbol">)</a> <a id="24171" href="Data.Fin.Properties.html#24171" class="Bound">j</a> <a id="24173" class="Symbol">→</a> <a id="24175" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="24183" href="Data.Fin.Properties.html#24156" class="Bound">k</a> <a id="24185" class="Symbol">(</a><a id="24186" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24194" href="Data.Fin.Properties.html#24160" class="Bound">i</a> <a id="24196" href="Data.Fin.Properties.html#24171" class="Bound">j</a><a id="24197" class="Symbol">)</a> <a id="24199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24201" class="Symbol">(</a><a id="24202" href="Data.Fin.Properties.html#24160" class="Bound">i</a> <a id="24204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24206" href="Data.Fin.Properties.html#24171" class="Bound">j</a><a id="24207" class="Symbol">)</a>
<a id="24209" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24225" class="Symbol">{</a><a id="24226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24230" href="Data.Fin.Properties.html#24230" class="Bound">n</a><a id="24231" class="Symbol">}</a> <a id="24233" class="Symbol">{</a><a id="24234" href="Data.Fin.Properties.html#24234" class="Bound">k</a><a id="24235" class="Symbol">}</a> <a id="24237" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="24245" href="Data.Fin.Properties.html#24245" class="Bound">j</a> <a id="24247" class="Keyword">rewrite</a> <a id="24255" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="24266" href="Data.Fin.Properties.html#24234" class="Bound">k</a> <a id="24268" href="Data.Fin.Properties.html#24245" class="Bound">j</a> <a id="24270" class="Symbol">(</a><a id="24271" href="Data.Fin.Properties.html#24230" class="Bound">n</a> <a id="24273" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24277" href="Data.Fin.Properties.html#24234" class="Bound">k</a><a id="24278" class="Symbol">)</a> <a id="24280" class="Symbol">=</a> <a id="24282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24287" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24303" class="Symbol">{</a><a id="24304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24308" href="Data.Fin.Properties.html#24308" class="Bound">n</a><a id="24309" class="Symbol">}</a> <a id="24311" class="Symbol">{</a><a id="24312" href="Data.Fin.Properties.html#24312" class="Bound">k</a><a id="24313" class="Symbol">}</a> <a id="24315" class="Symbol">(</a><a id="24316" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="24320" href="Data.Fin.Properties.html#24320" class="Bound">i</a><a id="24321" class="Symbol">)</a> <a id="24323" href="Data.Fin.Properties.html#24323" class="Bound">j</a> <a id="24325" class="Keyword">rewrite</a> <a id="24333" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a> <a id="24344" href="Data.Fin.Properties.html#24312" class="Bound">k</a>   <a id="24348" class="Symbol">(</a><a id="24349" href="Data.Fin.Properties.html#24308" class="Bound">n</a> <a id="24351" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24355" href="Data.Fin.Properties.html#24312" class="Bound">k</a><a id="24356" class="Symbol">)</a> <a id="24358" class="Symbol">(</a><a id="24359" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24367" href="Data.Fin.Properties.html#24320" class="Bound">i</a> <a id="24369" href="Data.Fin.Properties.html#24323" class="Bound">j</a><a id="24370" class="Symbol">)</a> <a id="24372" class="Symbol">=</a>
  <a id="24376" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24381" class="Symbol">(</a><a id="24382" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="24395" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="24398" class="Symbol">)</a> <a id="24400" class="Symbol">(</a><a id="24401" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="24417" href="Data.Fin.Properties.html#24320" class="Bound">i</a> <a id="24419" href="Data.Fin.Properties.html#24323" class="Bound">j</a><a id="24420" class="Symbol">)</a>

<a id="combine-remQuot"></a><a id="24423" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="24439" class="Symbol">:</a> <a id="24441" class="Symbol">∀</a> <a id="24443" class="Symbol">{</a><a id="24444" href="Data.Fin.Properties.html#24444" class="Bound">n</a><a id="24445" class="Symbol">}</a> <a id="24447" href="Data.Fin.Properties.html#24447" class="Bound">k</a> <a id="24449" class="Symbol">(</a><a id="24450" href="Data.Fin.Properties.html#24450" class="Bound">i</a> <a id="24452" class="Symbol">:</a> <a id="24454" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="24458" class="Symbol">(</a><a id="24459" href="Data.Fin.Properties.html#24444" class="Bound">n</a> <a id="24461" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24465" href="Data.Fin.Properties.html#24447" class="Bound">k</a><a id="24466" class="Symbol">))</a> <a id="24469" class="Symbol">→</a> <a id="24471" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="24479" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24487" class="Symbol">(</a><a id="24488" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="24496" class="Symbol">{</a><a id="24497" href="Data.Fin.Properties.html#24444" class="Bound">n</a><a id="24498" class="Symbol">}</a> <a id="24500" href="Data.Fin.Properties.html#24447" class="Bound">k</a> <a id="24502" href="Data.Fin.Properties.html#24450" class="Bound">i</a><a id="24503" class="Symbol">)</a> <a id="24505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24507" href="Data.Fin.Properties.html#24450" class="Bound">i</a>
<a id="24509" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="24525" class="Symbol">{</a><a id="24526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24530" href="Data.Fin.Properties.html#24530" class="Bound">n</a><a id="24531" class="Symbol">}</a> <a id="24533" href="Data.Fin.Properties.html#24533" class="Bound">k</a> <a id="24535" href="Data.Fin.Properties.html#24535" class="Bound">i</a> <a id="24537" class="Keyword">with</a> <a id="24542" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="24550" href="Data.Fin.Properties.html#24533" class="Bound">k</a> <a id="24552" href="Data.Fin.Properties.html#24535" class="Bound">i</a> <a id="24554" class="Keyword">in</a> <a id="24557" class="Argument">eq</a>
<a id="24560" class="Symbol">...</a> <a id="24564" class="Symbol">|</a> <a id="24566" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24571" href="Data.Fin.Properties.html#24571" class="Bound">j</a> <a id="24573" class="Symbol">=</a> <a id="24575" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="24583" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24588" class="Bound">k</a> <a id="24590" class="Symbol">(</a><a id="24591" class="Bound">n</a> <a id="24593" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24597" class="Bound">k</a><a id="24598" class="Symbol">)</a> <a id="24600" class="Symbol">(</a><a id="24601" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24606" href="Data.Fin.Properties.html#24571" class="Bound">j</a><a id="24607" class="Symbol">)</a>      <a id="24614" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="24617" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24622" class="Symbol">(</a><a id="24623" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24628" class="Bound">k</a> <a id="24630" class="Symbol">(</a><a id="24631" class="Bound">n</a> <a id="24633" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24637" class="Bound">k</a><a id="24638" class="Symbol">))</a> <a id="24641" href="Data.Fin.Properties.html#24557" class="Bound">eq</a> <a id="24644" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="24648" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24653" class="Bound">k</a> <a id="24655" class="Symbol">(</a><a id="24656" class="Bound">n</a> <a id="24658" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24662" class="Bound">k</a><a id="24663" class="Symbol">)</a> <a id="24665" class="Symbol">(</a><a id="24666" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="24674" class="Bound">k</a> <a id="24676" class="Bound">i</a><a id="24677" class="Symbol">)</a> <a id="24679" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24682" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="24695" class="Bound">k</a> <a id="24697" class="Symbol">(</a><a id="24698" class="Bound">n</a> <a id="24700" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24704" class="Bound">k</a><a id="24705" class="Symbol">)</a> <a id="24707" class="Bound">i</a> <a id="24709" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24713" class="Bound">i</a>                              <a id="24744" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="24748" class="Keyword">where</a> <a id="24754" class="Keyword">open</a> <a id="24759" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="24771" class="Symbol">...</a> <a id="24775" class="Symbol">|</a> <a id="24777" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24782" href="Data.Fin.Properties.html#24782" class="Bound">j</a> <a id="24784" class="Symbol">=</a> <a id="24786" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="24794" class="Bound">k</a> <a id="24796" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="24799" class="Symbol">(</a><a id="24800" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="24808" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="24816" class="Symbol">(</a><a id="24817" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="24825" class="Symbol">{</a><a id="24826" class="Bound">n</a><a id="24827" class="Symbol">}</a> <a id="24829" class="Bound">k</a> <a id="24831" href="Data.Fin.Properties.html#24782" class="Bound">j</a><a id="24832" class="Symbol">))</a> <a id="24835" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24838" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24843" class="Symbol">(</a><a id="24844" class="Bound">k</a> <a id="24846" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a><a id="24849" class="Symbol">)</a> <a id="24851" class="Symbol">(</a><a id="24852" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="24868" class="Symbol">{</a><a id="24869" class="Bound">n</a><a id="24870" class="Symbol">}</a> <a id="24872" class="Bound">k</a> <a id="24874" href="Data.Fin.Properties.html#24782" class="Bound">j</a><a id="24875" class="Symbol">)</a> <a id="24877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24881" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24886" class="Bound">k</a> <a id="24888" class="Symbol">(</a><a id="24889" class="Bound">n</a> <a id="24891" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24895" class="Bound">k</a><a id="24896" class="Symbol">)</a> <a id="24898" class="Symbol">(</a><a id="24899" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24904" href="Data.Fin.Properties.html#24782" class="Bound">j</a><a id="24905" class="Symbol">)</a>                <a id="24922" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="24925" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24930" class="Symbol">(</a><a id="24931" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24936" class="Bound">k</a> <a id="24938" class="Symbol">(</a><a id="24939" class="Bound">n</a> <a id="24941" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24945" class="Bound">k</a><a id="24946" class="Symbol">))</a> <a id="24949" href="Data.Fin.Properties.html#24557" class="Bound">eq</a> <a id="24952" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="24956" href="Data.Fin.Base.html#4140" class="Function">join</a> <a id="24961" class="Bound">k</a> <a id="24963" class="Symbol">(</a><a id="24964" class="Bound">n</a> <a id="24966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="24970" class="Bound">k</a><a id="24971" class="Symbol">)</a> <a id="24973" class="Symbol">(</a><a id="24974" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="24982" class="Bound">k</a> <a id="24984" class="Bound">i</a><a id="24985" class="Symbol">)</a>           <a id="24997" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25000" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a> <a id="25013" class="Bound">k</a> <a id="25015" class="Symbol">(</a><a id="25016" class="Bound">n</a> <a id="25018" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25022" class="Bound">k</a><a id="25023" class="Symbol">)</a> <a id="25025" class="Bound">i</a> <a id="25027" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25031" class="Bound">i</a>                                        <a id="25072" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25076" class="Keyword">where</a> <a id="25082" class="Keyword">open</a> <a id="25087" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="toℕ-combine"></a><a id="25100" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25112" class="Symbol">:</a> <a id="25114" class="Symbol">∀</a> <a id="25116" class="Symbol">(</a><a id="25117" href="Data.Fin.Properties.html#25117" class="Bound">i</a> <a id="25119" class="Symbol">:</a> <a id="25121" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="25125" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="25126" class="Symbol">)</a> <a id="25128" class="Symbol">(</a><a id="25129" href="Data.Fin.Properties.html#25129" class="Bound">j</a> <a id="25131" class="Symbol">:</a> <a id="25133" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="25137" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="25138" class="Symbol">)</a> <a id="25140" class="Symbol">→</a> <a id="25142" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25146" class="Symbol">(</a><a id="25147" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25155" href="Data.Fin.Properties.html#25117" class="Bound">i</a> <a id="25157" href="Data.Fin.Properties.html#25129" class="Bound">j</a><a id="25158" class="Symbol">)</a> <a id="25160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25162" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="25164" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25168" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25172" href="Data.Fin.Properties.html#25117" class="Bound">i</a> <a id="25174" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25178" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25182" href="Data.Fin.Properties.html#25129" class="Bound">j</a>
<a id="25184" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25196" class="Symbol">{</a><a id="25197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25201" href="Data.Fin.Properties.html#25201" class="Bound">m</a><a id="25202" class="Symbol">}</a> <a id="25204" class="Symbol">{</a><a id="25205" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25206" class="Symbol">}</a> <a id="25208" href="Data.Fin.Properties.html#25208" class="Bound">i</a><a id="25209" class="Symbol">@</a><a id="25210" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a> <a id="25213" href="Data.Fin.Properties.html#25213" class="Bound">j</a> <a id="25215" class="Symbol">=</a> <a id="25217" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25225" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25229" class="Symbol">(</a><a id="25230" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25238" href="Data.Fin.Properties.html#25208" class="Bound">i</a> <a id="25240" href="Data.Fin.Properties.html#25213" class="Bound">j</a><a id="25241" class="Symbol">)</a>          <a id="25252" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25258" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25262" class="Symbol">(</a><a id="25263" href="Data.Fin.Properties.html#25213" class="Bound">j</a> <a id="25265" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="25268" class="Symbol">(</a><a id="25269" href="Data.Fin.Properties.html#25201" class="Bound">m</a> <a id="25271" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25275" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25276" class="Symbol">))</a>       <a id="25285" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25288" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="25295" href="Data.Fin.Properties.html#25213" class="Bound">j</a> <a id="25297" class="Symbol">(</a><a id="25298" href="Data.Fin.Properties.html#25201" class="Bound">m</a> <a id="25300" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25304" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25305" class="Symbol">)</a> <a id="25307" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25311" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25315" href="Data.Fin.Properties.html#25213" class="Bound">j</a>                      <a id="25338" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25344" class="Number">0</a> <a id="25346" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25350" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25354" href="Data.Fin.Properties.html#25213" class="Bound">j</a>                <a id="25371" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25374" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25379" class="Symbol">(</a><a id="25380" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="25385" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25389" href="Data.Fin.Properties.html#25213" class="Bound">j</a><a id="25390" class="Symbol">)</a> <a id="25392" class="Symbol">(</a><a id="25393" href="Data.Nat.Properties.html#22334" class="Function">ℕ.*-zeroʳ</a> <a id="25403" href="Data.Fin.Properties.html#25205" class="Bound">n</a><a id="25404" class="Symbol">)</a> <a id="25406" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25410" href="Data.Fin.Properties.html#25205" class="Bound">n</a> <a id="25412" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25416" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25420" href="Data.Fin.Properties.html#25208" class="Bound">i</a> <a id="25422" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25426" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25430" href="Data.Fin.Properties.html#25213" class="Bound">j</a>      <a id="25437" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25441" class="Keyword">where</a> <a id="25447" class="Keyword">open</a> <a id="25452" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="25464" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25476" class="Symbol">{</a><a id="25477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25481" href="Data.Fin.Properties.html#25481" class="Bound">m</a><a id="25482" class="Symbol">}</a> <a id="25484" class="Symbol">{</a><a id="25485" href="Data.Fin.Properties.html#25485" class="Bound">n</a><a id="25486" class="Symbol">}</a> <a id="25488" class="Symbol">(</a><a id="25489" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="25493" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25494" class="Symbol">)</a> <a id="25496" href="Data.Fin.Properties.html#25496" class="Bound">j</a> <a id="25498" class="Symbol">=</a> <a id="25500" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="25508" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25512" class="Symbol">(</a><a id="25513" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25521" class="Symbol">(</a><a id="25522" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="25526" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25527" class="Symbol">)</a> <a id="25529" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25530" class="Symbol">)</a>            <a id="25543" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="25549" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25553" class="Symbol">(</a><a id="25554" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25556" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="25559" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25567" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25569" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25570" class="Symbol">)</a>             <a id="25584" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25587" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a> <a id="25594" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25596" class="Symbol">(</a><a id="25597" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25605" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25607" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25608" class="Symbol">)</a> <a id="25610" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25614" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25616" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25620" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25624" class="Symbol">(</a><a id="25625" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="25633" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25635" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25636" class="Symbol">)</a>            <a id="25649" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="25652" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25657" class="Symbol">(</a><a id="25658" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25660" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="25664" class="Symbol">)</a> <a id="25666" class="Symbol">(</a><a id="25667" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="25679" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25681" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25682" class="Symbol">)</a> <a id="25684" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="25688" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25690" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25694" class="Symbol">(</a><a id="25695" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25701" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25705" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25707" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25711" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25715" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25716" class="Symbol">)</a>     <a id="25722" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25725" href="Data.Nat.Properties.html#15623" class="Function">ℕ.+-assoc</a> <a id="25735" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25737" class="Symbol">_</a> <a id="25739" class="Symbol">(</a><a id="25740" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25744" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25745" class="Symbol">)</a> <a id="25747" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25751" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25757" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25759" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25763" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25767" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25769" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25773" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25777" href="Data.Fin.Properties.html#25496" class="Bound">j</a>       <a id="25785" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25788" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25793" class="Symbol">(λ</a> <a id="25796" href="Data.Fin.Properties.html#25796" class="Bound">z</a> <a id="25798" class="Symbol">→</a> <a id="25800" href="Data.Fin.Properties.html#25796" class="Bound">z</a> <a id="25802" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25806" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25808" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25812" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25816" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25822" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25826" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25827" class="Symbol">)</a> <a id="25829" class="Symbol">(</a><a id="25830" href="Data.Nat.Properties.html#22114" class="Function">ℕ.*-identityʳ</a> <a id="25844" href="Data.Fin.Properties.html#25485" class="Bound">n</a><a id="25845" class="Symbol">)</a> <a id="25847" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25851" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25853" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25857" class="Number">1</a> <a id="25859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25863" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25865" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25869" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25873" href="Data.Fin.Properties.html#25493" class="Bound">i</a> <a id="25875" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25879" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25883" href="Data.Fin.Properties.html#25496" class="Bound">j</a> <a id="25885" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="25888" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25893" class="Symbol">(</a><a id="25894" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+</a> <a id="25899" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25903" href="Data.Fin.Properties.html#25496" class="Bound">j</a><a id="25904" class="Symbol">)</a> <a id="25906" class="Symbol">(</a><a id="25907" href="Data.Nat.Properties.html#22974" class="Function">ℕ.*-distribˡ-+</a> <a id="25922" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25924" class="Number">1</a> <a id="25926" class="Symbol">(</a><a id="25927" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25931" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25932" class="Symbol">)</a> <a id="25934" class="Symbol">)</a> <a id="25936" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="25940" href="Data.Fin.Properties.html#25485" class="Bound">n</a> <a id="25942" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="25946" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25950" class="Symbol">(</a><a id="25951" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="25955" href="Data.Fin.Properties.html#25493" class="Bound">i</a><a id="25956" class="Symbol">)</a> <a id="25958" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="25962" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="25966" href="Data.Fin.Properties.html#25496" class="Bound">j</a>       <a id="25974" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25978" class="Keyword">where</a> <a id="25984" class="Keyword">open</a> <a id="25989" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="combine-monoˡ-&lt;"></a><a id="26002" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26018" class="Symbol">:</a> <a id="26020" class="Symbol">∀</a> <a id="26022" class="Symbol">{</a><a id="26023" href="Data.Fin.Properties.html#26023" class="Bound">i</a> <a id="26025" href="Data.Fin.Properties.html#26025" class="Bound">j</a> <a id="26027" class="Symbol">:</a> <a id="26029" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26033" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="26034" class="Symbol">}</a> <a id="26036" class="Symbol">(</a><a id="26037" href="Data.Fin.Properties.html#26037" class="Bound">k</a> <a id="26039" href="Data.Fin.Properties.html#26039" class="Bound">l</a> <a id="26041" class="Symbol">:</a> <a id="26043" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26047" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="26048" class="Symbol">)</a> <a id="26050" class="Symbol">→</a>
                  <a id="26070" href="Data.Fin.Properties.html#26023" class="Bound">i</a> <a id="26072" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="26074" href="Data.Fin.Properties.html#26025" class="Bound">j</a> <a id="26076" class="Symbol">→</a> <a id="26078" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26086" href="Data.Fin.Properties.html#26023" class="Bound">i</a> <a id="26088" href="Data.Fin.Properties.html#26037" class="Bound">k</a> <a id="26090" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="26092" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26100" href="Data.Fin.Properties.html#26025" class="Bound">j</a> <a id="26102" href="Data.Fin.Properties.html#26039" class="Bound">l</a>
<a id="26104" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26120" class="Symbol">{</a><a id="26121" href="Data.Fin.Properties.html#26121" class="Bound">m</a><a id="26122" class="Symbol">}</a> <a id="26124" class="Symbol">{</a><a id="26125" href="Data.Fin.Properties.html#26125" class="Bound">n</a><a id="26126" class="Symbol">}</a> <a id="26128" class="Symbol">{</a><a id="26129" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26130" class="Symbol">}</a> <a id="26132" class="Symbol">{</a><a id="26133" href="Data.Fin.Properties.html#26133" class="Bound">j</a><a id="26134" class="Symbol">}</a> <a id="26136" href="Data.Fin.Properties.html#26136" class="Bound">k</a> <a id="26138" href="Data.Fin.Properties.html#26138" class="Bound">l</a> <a id="26140" href="Data.Fin.Properties.html#26140" class="Bound">i&lt;j</a> <a id="26144" class="Symbol">=</a> <a id="26146" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="26161" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26165" class="Symbol">(</a><a id="26166" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26174" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26176" href="Data.Fin.Properties.html#26136" class="Bound">k</a><a id="26177" class="Symbol">)</a>      <a id="26184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26187" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="26199" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26201" href="Data.Fin.Properties.html#26136" class="Bound">k</a> <a id="26203" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26207" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26209" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26213" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26217" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26219" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26223" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26227" href="Data.Fin.Properties.html#26136" class="Bound">k</a>  <a id="26230" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="26233" href="Data.Nat.Properties.html#20720" class="Function">ℕ.+-monoʳ-&lt;</a> <a id="26245" class="Symbol">(</a><a id="26246" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26248" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26252" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26256" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26257" class="Symbol">)</a> <a id="26259" class="Symbol">(</a><a id="26260" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="26266" href="Data.Fin.Properties.html#26136" class="Bound">k</a><a id="26267" class="Symbol">)</a> <a id="26269" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="26273" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26275" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26279" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26283" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26289" href="Data.Fin.Properties.html#26125" class="Bound">n</a>      <a id="26296" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26299" href="Data.Nat.Properties.html#15956" class="Function">ℕ.+-comm</a> <a id="26308" class="Symbol">_</a> <a id="26310" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26312" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26316" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26318" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26322" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26328" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26332" href="Data.Fin.Properties.html#26129" class="Bound">i</a>      <a id="26339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26342" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26347" class="Symbol">(</a><a id="26348" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26350" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+_</a><a id="26354" class="Symbol">)</a> <a id="26356" class="Symbol">(</a><a id="26357" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="26366" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26368" class="Symbol">_)</a> <a id="26371" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26375" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26381" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26385" href="Data.Fin.Properties.html#26129" class="Bound">i</a> <a id="26387" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26391" href="Data.Fin.Properties.html#26125" class="Bound">n</a>      <a id="26398" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26401" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="26410" class="Symbol">(</a><a id="26411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26415" class="Symbol">(</a><a id="26416" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26420" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26421" class="Symbol">))</a> <a id="26424" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26426" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26430" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26440" class="Symbol">(</a><a id="26441" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26445" href="Data.Fin.Properties.html#26129" class="Bound">i</a><a id="26446" class="Symbol">)</a>      <a id="26453" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="26456" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="26468" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26470" class="Symbol">(</a><a id="26471" href="Data.Fin.Properties.html#6724" class="Function">toℕ-mono-&lt;</a> <a id="26482" href="Data.Fin.Properties.html#26140" class="Bound">i&lt;j</a><a id="26485" class="Symbol">)</a> <a id="26487" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="26491" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26493" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26497" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26501" href="Data.Fin.Properties.html#26133" class="Bound">j</a>            <a id="26514" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="26517" href="Data.Nat.Properties.html#19492" class="Function">ℕ.m≤m+n</a> <a id="26525" class="Symbol">(</a><a id="26526" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26528" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26532" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26536" href="Data.Fin.Properties.html#26133" class="Bound">j</a><a id="26537" class="Symbol">)</a> <a id="26539" class="Symbol">(</a><a id="26540" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26544" href="Data.Fin.Properties.html#26138" class="Bound">l</a><a id="26545" class="Symbol">)</a> <a id="26547" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="26551" href="Data.Fin.Properties.html#26125" class="Bound">n</a> <a id="26553" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="26557" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26561" href="Data.Fin.Properties.html#26133" class="Bound">j</a> <a id="26563" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="26567" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26571" href="Data.Fin.Properties.html#26138" class="Bound">l</a>  <a id="26574" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26577" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="26589" href="Data.Fin.Properties.html#26133" class="Bound">j</a> <a id="26591" href="Data.Fin.Properties.html#26138" class="Bound">l</a> <a id="26593" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26597" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="26601" class="Symbol">(</a><a id="26602" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26610" href="Data.Fin.Properties.html#26133" class="Bound">j</a> <a id="26612" href="Data.Fin.Properties.html#26138" class="Bound">l</a><a id="26613" class="Symbol">)</a>      <a id="26620" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="26624" class="Keyword">where</a> <a id="26630" class="Keyword">open</a> <a id="26635" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="combine-injectiveˡ"></a><a id="26650" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="26669" class="Symbol">:</a> <a id="26671" class="Symbol">∀</a> <a id="26673" class="Symbol">(</a><a id="26674" href="Data.Fin.Properties.html#26674" class="Bound">i</a> <a id="26676" class="Symbol">:</a> <a id="26678" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26682" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="26683" class="Symbol">)</a> <a id="26685" class="Symbol">(</a><a id="26686" href="Data.Fin.Properties.html#26686" class="Bound">j</a> <a id="26688" class="Symbol">:</a> <a id="26690" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26694" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="26695" class="Symbol">)</a> <a id="26697" class="Symbol">(</a><a id="26698" href="Data.Fin.Properties.html#26698" class="Bound">k</a> <a id="26700" class="Symbol">:</a> <a id="26702" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26706" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="26707" class="Symbol">)</a> <a id="26709" class="Symbol">(</a><a id="26710" href="Data.Fin.Properties.html#26710" class="Bound">l</a> <a id="26712" class="Symbol">:</a> <a id="26714" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="26718" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="26719" class="Symbol">)</a> <a id="26721" class="Symbol">→</a>
                     <a id="26744" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26752" href="Data.Fin.Properties.html#26674" class="Bound">i</a> <a id="26754" href="Data.Fin.Properties.html#26686" class="Bound">j</a> <a id="26756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26758" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="26766" href="Data.Fin.Properties.html#26698" class="Bound">k</a> <a id="26768" href="Data.Fin.Properties.html#26710" class="Bound">l</a> <a id="26770" class="Symbol">→</a> <a id="26772" href="Data.Fin.Properties.html#26674" class="Bound">i</a> <a id="26774" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26776" href="Data.Fin.Properties.html#26698" class="Bound">k</a>
<a id="26778" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="26797" href="Data.Fin.Properties.html#26797" class="Bound">i</a> <a id="26799" href="Data.Fin.Properties.html#26799" class="Bound">j</a> <a id="26801" href="Data.Fin.Properties.html#26801" class="Bound">k</a> <a id="26803" href="Data.Fin.Properties.html#26803" class="Bound">l</a> <a id="26805" href="Data.Fin.Properties.html#26805" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="26813" class="Keyword">with</a> <a id="26818" href="Data.Fin.Properties.html#12882" class="Function">&lt;-cmp</a> <a id="26824" href="Data.Fin.Properties.html#26797" class="Bound">i</a> <a id="26826" href="Data.Fin.Properties.html#26801" class="Bound">k</a>
<a id="26828" class="Symbol">...</a> <a id="26832" class="Symbol">|</a> <a id="26834" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="26839" href="Data.Fin.Properties.html#26839" class="Bound">i&lt;k</a> <a id="26843" class="Symbol">_</a> <a id="26845" class="Symbol">_</a> <a id="26847" class="Symbol">=</a> <a id="26849" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="26863" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="26871" class="Symbol">(</a><a id="26872" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="26876" class="Symbol">(</a><a id="26877" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26893" class="Bound">j</a> <a id="26895" class="Bound">l</a> <a id="26897" href="Data.Fin.Properties.html#26839" class="Bound">i&lt;k</a><a id="26900" class="Symbol">))</a>
<a id="26903" class="Symbol">...</a> <a id="26907" class="Symbol">|</a> <a id="26909" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="26914" class="Symbol">_</a> <a id="26916" href="Data.Fin.Properties.html#26916" class="Bound">i≡k</a> <a id="26920" class="Symbol">_</a> <a id="26922" class="Symbol">=</a> <a id="26924" href="Data.Fin.Properties.html#26916" class="Bound">i≡k</a>
<a id="26928" class="Symbol">...</a> <a id="26932" class="Symbol">|</a> <a id="26934" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="26939" class="Symbol">_</a> <a id="26941" class="Symbol">_</a> <a id="26943" href="Data.Fin.Properties.html#26943" class="Bound">i&gt;k</a> <a id="26947" class="Symbol">=</a> <a id="26949" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="26963" class="Symbol">(</a><a id="26964" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="26968" class="Bound">cᵢⱼ≡cₖₗ</a><a id="26975" class="Symbol">)</a> <a id="26977" class="Symbol">(</a><a id="26978" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a> <a id="26982" class="Symbol">(</a><a id="26983" href="Data.Fin.Properties.html#26002" class="Function">combine-monoˡ-&lt;</a> <a id="26999" class="Bound">l</a> <a id="27001" class="Bound">j</a> <a id="27003" href="Data.Fin.Properties.html#26943" class="Bound">i&gt;k</a><a id="27006" class="Symbol">))</a>

<a id="combine-injectiveʳ"></a><a id="27010" href="Data.Fin.Properties.html#27010" class="Function">combine-injectiveʳ</a> <a id="27029" class="Symbol">:</a> <a id="27031" class="Symbol">∀</a> <a id="27033" class="Symbol">(</a><a id="27034" href="Data.Fin.Properties.html#27034" class="Bound">i</a> <a id="27036" class="Symbol">:</a> <a id="27038" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27042" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27043" class="Symbol">)</a> <a id="27045" class="Symbol">(</a><a id="27046" href="Data.Fin.Properties.html#27046" class="Bound">j</a> <a id="27048" class="Symbol">:</a> <a id="27050" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27054" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27055" class="Symbol">)</a> <a id="27057" class="Symbol">(</a><a id="27058" href="Data.Fin.Properties.html#27058" class="Bound">k</a> <a id="27060" class="Symbol">:</a> <a id="27062" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27066" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27067" class="Symbol">)</a> <a id="27069" class="Symbol">(</a><a id="27070" href="Data.Fin.Properties.html#27070" class="Bound">l</a> <a id="27072" class="Symbol">:</a> <a id="27074" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27078" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27079" class="Symbol">)</a> <a id="27081" class="Symbol">→</a>
                     <a id="27104" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27112" href="Data.Fin.Properties.html#27034" class="Bound">i</a> <a id="27114" href="Data.Fin.Properties.html#27046" class="Bound">j</a> <a id="27116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27118" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27126" href="Data.Fin.Properties.html#27058" class="Bound">k</a> <a id="27128" href="Data.Fin.Properties.html#27070" class="Bound">l</a> <a id="27130" class="Symbol">→</a> <a id="27132" href="Data.Fin.Properties.html#27046" class="Bound">j</a> <a id="27134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27136" href="Data.Fin.Properties.html#27070" class="Bound">l</a>
<a id="27138" href="Data.Fin.Properties.html#27010" class="Function">combine-injectiveʳ</a> <a id="27157" class="Symbol">{</a><a id="27158" href="Data.Fin.Properties.html#27158" class="Bound">m</a><a id="27159" class="Symbol">}</a> <a id="27161" class="Symbol">{</a><a id="27162" href="Data.Fin.Properties.html#27162" class="Bound">n</a><a id="27163" class="Symbol">}</a> <a id="27165" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27167" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27169" href="Data.Fin.Properties.html#27169" class="Bound">k</a> <a id="27171" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27173" href="Data.Fin.Properties.html#27173" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="27183" class="Keyword">with</a> <a id="27188" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="27195" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="27214" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27216" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27218" href="Data.Fin.Properties.html#27169" class="Bound">k</a> <a id="27220" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27222" href="Data.Fin.Properties.html#27173" class="Bound">cᵢⱼ≡cₖₗ</a>
  <a id="27232" class="Symbol">=</a> <a id="27234" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="27248" class="Symbol">(</a><a id="27249" href="Data.Nat.Properties.html#16165" class="Function">ℕ.+-cancelˡ-≡</a> <a id="27263" class="Symbol">(</a><a id="27264" href="Data.Fin.Properties.html#27162" class="Bound">n</a> <a id="27266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27270" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27274" href="Data.Fin.Properties.html#27165" class="Bound">i</a><a id="27275" class="Symbol">)</a> <a id="27277" class="Symbol">_</a> <a id="27279" class="Symbol">_</a> <a id="27281" class="Symbol">(</a><a id="27282" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27290" href="Data.Fin.Properties.html#27162" class="Bound">n</a> <a id="27292" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27296" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27300" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27302" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27306" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27310" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27312" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27315" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="27327" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27329" href="Data.Fin.Properties.html#27167" class="Bound">j</a> <a id="27331" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27335" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27339" class="Symbol">(</a><a id="27340" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27348" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27350" href="Data.Fin.Properties.html#27167" class="Bound">j</a><a id="27351" class="Symbol">)</a>     <a id="27357" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27360" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27365" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27369" href="Data.Fin.Properties.html#27173" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27381" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27385" class="Symbol">(</a><a id="27386" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27394" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27396" href="Data.Fin.Properties.html#27171" class="Bound">l</a><a id="27397" class="Symbol">)</a>     <a id="27403" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27406" href="Data.Fin.Properties.html#25100" class="Function">toℕ-combine</a> <a id="27418" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27420" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27422" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27426" href="Data.Fin.Properties.html#27162" class="Bound">n</a> <a id="27428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27432" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27436" href="Data.Fin.Properties.html#27165" class="Bound">i</a> <a id="27438" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="27442" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="27446" href="Data.Fin.Properties.html#27171" class="Bound">l</a> <a id="27448" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="27449" class="Symbol">))</a>
  <a id="27454" class="Keyword">where</a> <a id="27460" class="Keyword">open</a> <a id="27465" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="combine-injective"></a><a id="27478" href="Data.Fin.Properties.html#27478" class="Function">combine-injective</a> <a id="27496" class="Symbol">:</a> <a id="27498" class="Symbol">∀</a> <a id="27500" class="Symbol">(</a><a id="27501" href="Data.Fin.Properties.html#27501" class="Bound">i</a> <a id="27503" class="Symbol">:</a> <a id="27505" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27509" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27510" class="Symbol">)</a> <a id="27512" class="Symbol">(</a><a id="27513" href="Data.Fin.Properties.html#27513" class="Bound">j</a> <a id="27515" class="Symbol">:</a> <a id="27517" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27521" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27522" class="Symbol">)</a> <a id="27524" class="Symbol">(</a><a id="27525" href="Data.Fin.Properties.html#27525" class="Bound">k</a> <a id="27527" class="Symbol">:</a> <a id="27529" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27533" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="27534" class="Symbol">)</a> <a id="27536" class="Symbol">(</a><a id="27537" href="Data.Fin.Properties.html#27537" class="Bound">l</a> <a id="27539" class="Symbol">:</a> <a id="27541" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27545" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27546" class="Symbol">)</a> <a id="27548" class="Symbol">→</a>
                    <a id="27570" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27578" href="Data.Fin.Properties.html#27501" class="Bound">i</a> <a id="27580" href="Data.Fin.Properties.html#27513" class="Bound">j</a> <a id="27582" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27584" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27592" href="Data.Fin.Properties.html#27525" class="Bound">k</a> <a id="27594" href="Data.Fin.Properties.html#27537" class="Bound">l</a> <a id="27596" class="Symbol">→</a> <a id="27598" href="Data.Fin.Properties.html#27501" class="Bound">i</a> <a id="27600" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27602" href="Data.Fin.Properties.html#27525" class="Bound">k</a> <a id="27604" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27606" href="Data.Fin.Properties.html#27513" class="Bound">j</a> <a id="27608" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27610" href="Data.Fin.Properties.html#27537" class="Bound">l</a>
<a id="27612" href="Data.Fin.Properties.html#27478" class="Function">combine-injective</a> <a id="27630" href="Data.Fin.Properties.html#27630" class="Bound">i</a> <a id="27632" href="Data.Fin.Properties.html#27632" class="Bound">j</a> <a id="27634" href="Data.Fin.Properties.html#27634" class="Bound">k</a> <a id="27636" href="Data.Fin.Properties.html#27636" class="Bound">l</a> <a id="27638" href="Data.Fin.Properties.html#27638" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27646" class="Symbol">=</a>
  <a id="27650" href="Data.Fin.Properties.html#26650" class="Function">combine-injectiveˡ</a> <a id="27669" href="Data.Fin.Properties.html#27630" class="Bound">i</a> <a id="27671" href="Data.Fin.Properties.html#27632" class="Bound">j</a> <a id="27673" href="Data.Fin.Properties.html#27634" class="Bound">k</a> <a id="27675" href="Data.Fin.Properties.html#27636" class="Bound">l</a> <a id="27677" href="Data.Fin.Properties.html#27638" class="Bound">cᵢⱼ≡cₖₗ</a> <a id="27685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
  <a id="27689" href="Data.Fin.Properties.html#27010" class="Function">combine-injectiveʳ</a> <a id="27708" href="Data.Fin.Properties.html#27630" class="Bound">i</a> <a id="27710" href="Data.Fin.Properties.html#27632" class="Bound">j</a> <a id="27712" href="Data.Fin.Properties.html#27634" class="Bound">k</a> <a id="27714" href="Data.Fin.Properties.html#27636" class="Bound">l</a> <a id="27716" href="Data.Fin.Properties.html#27638" class="Bound">cᵢⱼ≡cₖₗ</a>

<a id="combine-surjective"></a><a id="27725" href="Data.Fin.Properties.html#27725" class="Function">combine-surjective</a> <a id="27744" class="Symbol">:</a> <a id="27746" class="Symbol">∀</a> <a id="27748" class="Symbol">(</a><a id="27749" href="Data.Fin.Properties.html#27749" class="Bound">i</a> <a id="27751" class="Symbol">:</a> <a id="27753" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27757" class="Symbol">(</a><a id="27758" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="27760" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="27764" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="27765" class="Symbol">))</a> <a id="27768" class="Symbol">→</a> <a id="27770" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="27773" class="Symbol">λ</a> <a id="27775" href="Data.Fin.Properties.html#27775" class="Bound">j</a> <a id="27777" href="Data.Fin.Properties.html#27777" class="Bound">k</a> <a id="27779" class="Symbol">→</a> <a id="27781" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27789" href="Data.Fin.Properties.html#27775" class="Bound">j</a> <a id="27791" href="Data.Fin.Properties.html#27777" class="Bound">k</a> <a id="27793" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27795" href="Data.Fin.Properties.html#27749" class="Bound">i</a>
<a id="27797" href="Data.Fin.Properties.html#27725" class="Function">combine-surjective</a> <a id="27816" class="Symbol">{</a><a id="27817" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="27818" class="Symbol">}</a> <a id="27820" class="Symbol">{</a><a id="27821" href="Data.Fin.Properties.html#27821" class="Bound">n</a><a id="27822" class="Symbol">}</a> <a id="27824" href="Data.Fin.Properties.html#27824" class="Bound">i</a> <a id="27826" class="Keyword">with</a> <a id="27831" href="Data.Fin.Properties.html#27831" class="Bound">j</a> <a id="27833" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27835" href="Data.Fin.Properties.html#27835" class="Bound">k</a> ← <a id="27839" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="27847" class="Symbol">{</a><a id="27848" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="27849" class="Symbol">}</a> <a id="27851" href="Data.Fin.Properties.html#27821" class="Bound">n</a> <a id="27853" href="Data.Fin.Properties.html#27824" class="Bound">i</a> <a id="27855" class="Keyword">in</a> <a id="27858" class="Argument">eq</a>
  <a id="27863" class="Symbol">=</a> <a id="27865" href="Data.Fin.Properties.html#27831" class="Bound">j</a> <a id="27867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27869" href="Data.Fin.Properties.html#27835" class="Bound">k</a> <a id="27871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27873" class="Symbol">(</a><a id="27874" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27882" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27890" href="Data.Fin.Properties.html#27831" class="Bound">j</a> <a id="27892" href="Data.Fin.Properties.html#27835" class="Bound">k</a>                       <a id="27916" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27919" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="27927" class="Symbol">(</a><a id="27928" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="27934" href="Data.Fin.Base.html#4776" class="Function">combine</a><a id="27941" class="Symbol">)</a> <a id="27943" class="Symbol">(</a><a id="27944" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="27956" href="Data.Fin.Properties.html#27858" class="Bound">eq</a><a id="27958" class="Symbol">)</a> <a id="27960" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27964" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="27972" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="27980" class="Symbol">(</a><a id="27981" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="27989" class="Symbol">{</a><a id="27990" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="27991" class="Symbol">}</a> <a id="27993" href="Data.Fin.Properties.html#27821" class="Bound">n</a> <a id="27995" href="Data.Fin.Properties.html#27824" class="Bound">i</a><a id="27996" class="Symbol">)</a> <a id="27998" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28001" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="28017" class="Symbol">{</a><a id="28018" href="Data.Fin.Properties.html#27817" class="Bound">m</a><a id="28019" class="Symbol">}</a> <a id="28021" href="Data.Fin.Properties.html#27821" class="Bound">n</a> <a id="28023" href="Data.Fin.Properties.html#27824" class="Bound">i</a> <a id="28025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28029" href="Data.Fin.Properties.html#27824" class="Bound">i</a>                                 <a id="28063" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="28064" class="Symbol">)</a>
  <a id="28068" class="Keyword">where</a> <a id="28074" class="Keyword">open</a> <a id="28079" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="28092" class="Comment">------------------------------------------------------------------------</a>
<a id="28165" class="Comment">-- Bundles</a>

<a id="*↔×"></a><a id="28177" href="Data.Fin.Properties.html#28177" class="Function">*↔×</a> <a id="28181" class="Symbol">:</a> <a id="28183" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="28187" class="Symbol">(</a><a id="28188" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="28190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="28194" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="28195" class="Symbol">)</a> <a id="28197" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="28199" class="Symbol">(</a><a id="28200" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="28204" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="28206" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="28208" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="28212" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="28213" class="Symbol">)</a>
<a id="28215" href="Data.Fin.Properties.html#28177" class="Function">*↔×</a> <a id="28219" class="Symbol">{</a><a id="28220" href="Data.Fin.Properties.html#28220" class="Bound">m</a><a id="28221" class="Symbol">}</a> <a id="28223" class="Symbol">{</a><a id="28224" href="Data.Fin.Properties.html#28224" class="Bound">n</a><a id="28225" class="Symbol">}</a> <a id="28227" class="Symbol">=</a> <a id="28229" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="28235" class="Symbol">(</a><a id="28236" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="28244" class="Symbol">{</a><a id="28245" href="Data.Fin.Properties.html#28220" class="Bound">m</a><a id="28246" class="Symbol">}</a> <a id="28248" href="Data.Fin.Properties.html#28224" class="Bound">n</a><a id="28249" class="Symbol">)</a> <a id="28251" class="Symbol">(</a><a id="28252" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="28260" href="Data.Fin.Base.html#4776" class="Function">combine</a><a id="28267" class="Symbol">)</a>
  <a id="28271" class="Symbol">(</a><a id="28272" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="28280" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a><a id="28295" class="Symbol">)</a>
  <a id="28299" class="Symbol">(</a><a id="28300" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="28316" class="Symbol">{</a><a id="28317" href="Data.Fin.Properties.html#28220" class="Bound">m</a><a id="28318" class="Symbol">}</a> <a id="28320" href="Data.Fin.Properties.html#28224" class="Bound">n</a><a id="28321" class="Symbol">)</a>

<a id="28324" class="Comment">------------------------------------------------------------------------</a>
<a id="28397" class="Comment">-- fin→fun</a>
<a id="28408" class="Comment">------------------------------------------------------------------------</a>

<a id="funToFin-finToFin"></a><a id="28482" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28500" class="Symbol">:</a> <a id="28502" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="28511" class="Symbol">{</a><a id="28512" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="28513" class="Symbol">}</a> <a id="28515" class="Symbol">{</a><a id="28516" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="28517" class="Symbol">}</a> <a id="28519" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28521" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28530" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28532" href="Function.Base.html#704" class="Function">id</a>
<a id="28535" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28553" class="Symbol">{</a><a id="28554" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="28558" class="Symbol">}</a>  <a id="28561" class="Symbol">{</a><a id="28562" href="Data.Fin.Properties.html#28562" class="Bound">n</a><a id="28563" class="Symbol">}</a> <a id="28565" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="28570" class="Symbol">=</a> <a id="28572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28577" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28595" class="Symbol">{</a><a id="28596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28600" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28601" class="Symbol">}</a> <a id="28603" class="Symbol">{</a><a id="28604" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28605" class="Symbol">}</a> <a id="28607" href="Data.Fin.Properties.html#28607" class="Bound">k</a>    <a id="28612" class="Symbol">=</a>
  <a id="28616" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="28626" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28634" class="Symbol">(</a><a id="28635" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28644" class="Symbol">{</a><a id="28645" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28646" class="Symbol">}</a> <a id="28648" class="Symbol">{</a><a id="28649" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28653" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28654" class="Symbol">}</a> <a id="28656" href="Data.Fin.Properties.html#28607" class="Bound">k</a> <a id="28658" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="28662" class="Symbol">)</a> <a id="28664" class="Symbol">(</a><a id="28665" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="28674" class="Symbol">(</a><a id="28675" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28684" class="Symbol">{</a><a id="28685" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28686" class="Symbol">}</a> <a id="28688" class="Symbol">{</a><a id="28689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28693" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28694" class="Symbol">}</a> <a id="28696" href="Data.Fin.Properties.html#28607" class="Bound">k</a> <a id="28698" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28700" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="28703" class="Symbol">))</a>
  <a id="28708" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="28716" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28724" class="Symbol">(</a><a id="28725" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="28734" class="Symbol">{</a><a id="28735" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28736" class="Symbol">}</a> <a id="28738" class="Symbol">(</a><a id="28739" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28741" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28743" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28744" class="Symbol">)</a> <a id="28746" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28747" class="Symbol">)</a>
      <a id="28755" class="Symbol">(</a><a id="28756" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="28765" class="Symbol">(</a><a id="28766" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="28775" class="Symbol">{</a><a id="28776" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28777" class="Symbol">}</a> <a id="28779" class="Symbol">{</a><a id="28780" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28781" class="Symbol">}</a> <a id="28783" class="Symbol">(</a><a id="28784" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="28794" class="Symbol">{</a><a id="28795" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28796" class="Symbol">}</a> <a id="28798" class="Symbol">(</a><a id="28799" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28801" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28803" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28804" class="Symbol">)</a> <a id="28806" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28807" class="Symbol">)))</a>
  <a id="28813" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28816" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28821" class="Symbol">(</a><a id="28822" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28830" class="Symbol">(</a><a id="28831" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="28840" class="Symbol">{</a><a id="28841" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28842" class="Symbol">}</a> <a id="28844" class="Symbol">(</a><a id="28845" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28847" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28849" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28850" class="Symbol">)</a> <a id="28852" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28853" class="Symbol">))</a>
       <a id="28863" class="Symbol">(</a><a id="28864" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="28882" class="Symbol">{</a><a id="28883" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28884" class="Symbol">}</a> <a id="28886" class="Symbol">(</a><a id="28887" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="28897" class="Symbol">{</a><a id="28898" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28899" class="Symbol">}</a> <a id="28901" class="Symbol">(</a><a id="28902" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28904" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28906" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28907" class="Symbol">)</a> <a id="28909" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28910" class="Symbol">))</a> <a id="28913" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="28919" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="28927" class="Symbol">(</a><a id="28928" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="28937" class="Symbol">{</a><a id="28938" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28939" class="Symbol">}</a> <a id="28941" class="Symbol">(</a><a id="28942" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28944" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28946" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28947" class="Symbol">)</a> <a id="28949" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28950" class="Symbol">)</a> <a id="28952" class="Symbol">(</a><a id="28953" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="28963" class="Symbol">{</a><a id="28964" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="28965" class="Symbol">}</a> <a id="28967" class="Symbol">(</a><a id="28968" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="28970" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="28972" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="28973" class="Symbol">)</a> <a id="28975" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="28976" class="Symbol">)</a>
  <a id="28980" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="28988" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="28996" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="29004" class="Symbol">(</a><a id="29005" href="Data.Fin.Base.html#4518" class="Function">remQuot</a> <a id="29013" class="Symbol">{</a><a id="29014" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="29015" class="Symbol">}</a> <a id="29017" class="Symbol">(</a><a id="29018" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="29020" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29022" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="29023" class="Symbol">)</a> <a id="29025" href="Data.Fin.Properties.html#28607" class="Bound">k</a><a id="29026" class="Symbol">)</a>
  <a id="29030" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29033" href="Data.Fin.Properties.html#24423" class="Function">combine-remQuot</a> <a id="29049" class="Symbol">{</a><a id="29050" class="Argument">n</a> <a id="29052" class="Symbol">=</a> <a id="29054" href="Data.Fin.Properties.html#28604" class="Bound">n</a><a id="29055" class="Symbol">}</a> <a id="29057" class="Symbol">(</a><a id="29058" href="Data.Fin.Properties.html#28604" class="Bound">n</a> <a id="29060" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29062" href="Data.Fin.Properties.html#28600" class="Bound">m</a><a id="29063" class="Symbol">)</a> <a id="29065" href="Data.Fin.Properties.html#28607" class="Bound">k</a> <a id="29067" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29073" href="Data.Fin.Properties.html#28607" class="Bound">k</a>
  <a id="29077" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29079" class="Keyword">where</a> <a id="29085" class="Keyword">open</a> <a id="29090" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="finToFun-funToFin"></a><a id="29103" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29121" class="Symbol">:</a> <a id="29123" class="Symbol">(</a><a id="29124" href="Data.Fin.Properties.html#29124" class="Bound">f</a> <a id="29126" class="Symbol">:</a> <a id="29128" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29132" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="29134" class="Symbol">→</a> <a id="29136" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29140" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="29141" class="Symbol">)</a> <a id="29143" class="Symbol">→</a> <a id="29145" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29154" class="Symbol">(</a><a id="29155" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29164" href="Data.Fin.Properties.html#29124" class="Bound">f</a><a id="29165" class="Symbol">)</a> <a id="29167" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="29169" href="Data.Fin.Properties.html#29124" class="Bound">f</a>
<a id="29171" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29189" class="Symbol">{</a><a id="29190" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29194" href="Data.Fin.Properties.html#29194" class="Bound">m</a><a id="29195" class="Symbol">}</a> <a id="29197" class="Symbol">{</a><a id="29198" href="Data.Fin.Properties.html#29198" class="Bound">n</a><a id="29199" class="Symbol">}</a> <a id="29201" href="Data.Fin.Properties.html#29201" class="Bound">f</a>  <a id="29204" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>   <a id="29211" class="Symbol">=</a>
  <a id="29215" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="29225" href="Data.Fin.Base.html#4602" class="Function">quotient</a> <a id="29234" class="Symbol">(</a><a id="29235" href="Data.Fin.Properties.html#29198" class="Bound">n</a> <a id="29237" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29239" href="Data.Fin.Properties.html#29194" class="Bound">m</a><a id="29240" class="Symbol">)</a> <a id="29242" class="Symbol">(</a><a id="29243" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="29251" class="Symbol">(</a><a id="29252" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29254" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="29258" class="Symbol">)</a> <a id="29260" class="Symbol">(</a><a id="29261" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29270" class="Symbol">(</a><a id="29271" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29273" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29275" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29278" class="Symbol">)))</a>
  <a id="29284" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29287" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29292" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29298" class="Symbol">(</a><a id="29299" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="29315" class="Symbol">_</a> <a id="29317" class="Symbol">_)</a> <a id="29320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29326" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="29332" class="Symbol">(</a><a id="29333" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29335" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="29340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29342" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29351" class="Symbol">(</a><a id="29352" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29354" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29356" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29359" class="Symbol">))</a>
  <a id="29364" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29372" href="Data.Fin.Properties.html#29201" class="Bound">f</a> <a id="29374" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
  <a id="29381" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29383" class="Keyword">where</a> <a id="29389" class="Keyword">open</a> <a id="29394" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="29406" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29424" class="Symbol">{</a><a id="29425" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29429" href="Data.Fin.Properties.html#29429" class="Bound">m</a><a id="29430" class="Symbol">}</a> <a id="29432" class="Symbol">{</a><a id="29433" href="Data.Fin.Properties.html#29433" class="Bound">n</a><a id="29434" class="Symbol">}</a> <a id="29436" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29438" class="Symbol">(</a><a id="29439" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="29443" href="Data.Fin.Properties.html#29443" class="Bound">i</a><a id="29444" class="Symbol">)</a> <a id="29446" class="Symbol">=</a>
  <a id="29450" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="29460" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29469" class="Symbol">(</a><a id="29470" href="Data.Fin.Base.html#4673" class="Function">remainder</a> <a id="29480" class="Symbol">{</a><a id="29481" href="Data.Fin.Properties.html#29433" class="Bound">n</a><a id="29482" class="Symbol">}</a> <a id="29484" class="Symbol">(</a><a id="29485" href="Data.Fin.Properties.html#29433" class="Bound">n</a> <a id="29487" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29489" href="Data.Fin.Properties.html#29429" class="Bound">m</a><a id="29490" class="Symbol">)</a> <a id="29492" class="Symbol">(</a><a id="29493" href="Data.Fin.Base.html#4776" class="Function">combine</a> <a id="29501" class="Symbol">(</a><a id="29502" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29504" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="29508" class="Symbol">)</a> <a id="29510" class="Symbol">(</a><a id="29511" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29520" class="Symbol">(</a><a id="29521" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29523" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29525" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29528" class="Symbol">))))</a> <a id="29533" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29537" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29540" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29545" class="Symbol">(λ</a> <a id="29548" href="Data.Fin.Properties.html#29548" class="Bound">rq</a> <a id="29551" class="Symbol">→</a> <a id="29553" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29562" class="Symbol">(</a><a id="29563" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29569" href="Data.Fin.Properties.html#29548" class="Bound">rq</a><a id="29571" class="Symbol">)</a> <a id="29573" href="Data.Fin.Properties.html#29443" class="Bound">i</a><a id="29574" class="Symbol">)</a> <a id="29576" class="Symbol">(</a><a id="29577" href="Data.Fin.Properties.html#24133" class="Function">remQuot-combine</a> <a id="29593" class="Symbol">{</a><a id="29594" href="Data.Fin.Properties.html#29433" class="Bound">n</a><a id="29595" class="Symbol">}</a> <a id="29597" class="Symbol">_</a> <a id="29599" class="Symbol">_)</a> <a id="29602" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29608" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29617" class="Symbol">(</a><a id="29618" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="29624" class="Symbol">(</a><a id="29625" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29627" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="29632" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29634" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29643" class="Symbol">(</a><a id="29644" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29646" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29648" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29651" class="Symbol">)))</a> <a id="29655" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29659" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29667" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29676" class="Symbol">(</a><a id="29677" href="Data.Fin.Base.html#5163" class="Function">funToFin</a> <a id="29686" class="Symbol">(</a><a id="29687" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29691" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29694" class="Symbol">))</a> <a id="29697" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29701" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29704" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a> <a id="29722" class="Symbol">(</a><a id="29723" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29725" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29727" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29730" class="Symbol">)</a> <a id="29732" href="Data.Fin.Properties.html#29443" class="Bound">i</a> <a id="29734" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="29740" class="Symbol">(</a><a id="29741" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29743" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29745" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="29748" class="Symbol">)</a> <a id="29750" href="Data.Fin.Properties.html#29443" class="Bound">i</a>
  <a id="29754" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="29762" href="Data.Fin.Properties.html#29436" class="Bound">f</a> <a id="29764" class="Symbol">(</a><a id="29765" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="29769" href="Data.Fin.Properties.html#29443" class="Bound">i</a><a id="29770" class="Symbol">)</a>
  <a id="29774" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29776" class="Keyword">where</a> <a id="29782" class="Keyword">open</a> <a id="29787" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="29800" class="Comment">------------------------------------------------------------------------</a>
<a id="29873" class="Comment">-- Bundles</a>

<a id="^↔→"></a><a id="29885" href="Data.Fin.Properties.html#29885" class="Function">^↔→</a> <a id="29889" class="Symbol">:</a> <a id="29891" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="29906" class="Symbol">_</a> <a id="29908" class="Symbol">_</a> <a id="29910" class="Symbol">→</a> <a id="29912" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29916" class="Symbol">(</a><a id="29917" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="29919" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="29921" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="29922" class="Symbol">)</a> <a id="29924" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="29926" class="Symbol">(</a><a id="29927" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29931" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="29933" class="Symbol">→</a> <a id="29935" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29939" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="29940" class="Symbol">)</a>
<a id="29942" href="Data.Fin.Properties.html#29885" class="Function">^↔→</a> <a id="29946" class="Symbol">{</a><a id="29947" href="Data.Fin.Properties.html#29947" class="Bound">m</a><a id="29948" class="Symbol">}</a> <a id="29950" class="Symbol">{</a><a id="29951" href="Data.Fin.Properties.html#29951" class="Bound">n</a><a id="29952" class="Symbol">}</a> <a id="29954" href="Data.Fin.Properties.html#29954" class="Bound">ext</a> <a id="29958" class="Symbol">=</a> <a id="29960" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="29966" href="Data.Fin.Base.html#4964" class="Function">finToFun</a> <a id="29975" href="Data.Fin.Base.html#5163" class="Function">funToFin</a>
  <a id="29986" class="Symbol">(</a><a id="29987" href="Data.Fin.Properties.html#29954" class="Bound">ext</a> <a id="29991" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="29993" href="Data.Fin.Properties.html#29103" class="Function">finToFun-funToFin</a><a id="30010" class="Symbol">)</a>
  <a id="30014" class="Symbol">(</a><a id="30015" href="Data.Fin.Properties.html#28482" class="Function">funToFin-finToFin</a> <a id="30033" class="Symbol">{</a><a id="30034" href="Data.Fin.Properties.html#29951" class="Bound">n</a><a id="30035" class="Symbol">}</a> <a id="30037" class="Symbol">{</a><a id="30038" href="Data.Fin.Properties.html#29947" class="Bound">m</a><a id="30039" class="Symbol">})</a>

<a id="30043" class="Comment">------------------------------------------------------------------------</a>
<a id="30116" class="Comment">-- lift</a>
<a id="30124" class="Comment">------------------------------------------------------------------------</a>

<a id="lift-injective"></a><a id="30198" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30213" class="Symbol">:</a> <a id="30215" class="Symbol">∀</a> <a id="30217" class="Symbol">(</a><a id="30218" href="Data.Fin.Properties.html#30218" class="Bound">f</a> <a id="30220" class="Symbol">:</a> <a id="30222" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="30226" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="30228" class="Symbol">→</a> <a id="30230" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="30234" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="30235" class="Symbol">)</a> <a id="30237" class="Symbol">→</a> <a id="30239" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="30249" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30253" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30257" href="Data.Fin.Properties.html#30218" class="Bound">f</a> <a id="30259" class="Symbol">→</a>
                 <a id="30278" class="Symbol">∀</a> <a id="30280" href="Data.Fin.Properties.html#30280" class="Bound">k</a> <a id="30282" class="Symbol">→</a> <a id="30284" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="30294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="30302" class="Symbol">(</a><a id="30303" href="Data.Fin.Base.html#5834" class="Function">lift</a> <a id="30308" href="Data.Fin.Properties.html#30280" class="Bound">k</a> <a id="30310" href="Data.Fin.Properties.html#30218" class="Bound">f</a><a id="30311" class="Symbol">)</a>
<a id="30313" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30328" href="Data.Fin.Properties.html#30328" class="Bound">f</a> <a id="30330" href="Data.Fin.Properties.html#30330" class="Bound">inj</a> <a id="30334" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30342" class="Symbol">{_}</a>     <a id="30350" class="Symbol">{_}</a>     <a id="30358" href="Data.Fin.Properties.html#30358" class="Bound">eq</a> <a id="30361" class="Symbol">=</a> <a id="30363" href="Data.Fin.Properties.html#30330" class="Bound">inj</a> <a id="30367" href="Data.Fin.Properties.html#30358" class="Bound">eq</a>
<a id="30370" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30385" href="Data.Fin.Properties.html#30385" class="Bound">f</a> <a id="30387" href="Data.Fin.Properties.html#30387" class="Bound">inj</a> <a id="30391" class="Symbol">(</a><a id="30392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30396" href="Data.Fin.Properties.html#30396" class="Bound">k</a><a id="30397" class="Symbol">)</a> <a id="30399" class="Symbol">{</a><a id="30400" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="30404" class="Symbol">}</a>  <a id="30407" class="Symbol">{</a><a id="30408" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="30412" class="Symbol">}</a>  <a id="30415" href="Data.Fin.Properties.html#30415" class="Bound">eq</a> <a id="30418" class="Symbol">=</a> <a id="30420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30425" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30440" href="Data.Fin.Properties.html#30440" class="Bound">f</a> <a id="30442" href="Data.Fin.Properties.html#30442" class="Bound">inj</a> <a id="30446" class="Symbol">(</a><a id="30447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30451" href="Data.Fin.Properties.html#30451" class="Bound">k</a><a id="30452" class="Symbol">)</a> <a id="30454" class="Symbol">{</a><a id="30455" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30459" class="Symbol">_}</a> <a id="30462" class="Symbol">{</a><a id="30463" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30467" class="Symbol">_}</a> <a id="30470" href="Data.Fin.Properties.html#30470" class="Bound">eq</a> <a id="30473" class="Symbol">=</a>
  <a id="30477" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30482" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30486" class="Symbol">(</a><a id="30487" href="Data.Fin.Properties.html#30198" class="Function">lift-injective</a> <a id="30502" href="Data.Fin.Properties.html#30440" class="Bound">f</a> <a id="30504" href="Data.Fin.Properties.html#30442" class="Bound">inj</a> <a id="30508" href="Data.Fin.Properties.html#30451" class="Bound">k</a> <a id="30510" class="Symbol">(</a><a id="30511" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="30525" href="Data.Fin.Properties.html#30470" class="Bound">eq</a><a id="30527" class="Symbol">))</a>

<a id="30531" class="Comment">------------------------------------------------------------------------</a>
<a id="30604" class="Comment">-- pred</a>
<a id="30612" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;⇒≤pred"></a><a id="30686" href="Data.Fin.Properties.html#30686" class="Function">&lt;⇒≤pred</a> <a id="30694" class="Symbol">:</a> <a id="30696" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="30698" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="30700" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a> <a id="30702" class="Symbol">→</a> <a id="30704" href="Data.Fin.Properties.html#2792" class="Generalizable">i</a> <a id="30706" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="30708" href="Data.Fin.Base.html#6563" class="Function">pred</a> <a id="30713" href="Data.Fin.Properties.html#2794" class="Generalizable">j</a>
<a id="30715" href="Data.Fin.Properties.html#30686" class="Function">&lt;⇒≤pred</a> <a id="30723" class="Symbol">{</a><a id="30724" class="Argument">i</a> <a id="30726" class="Symbol">=</a> <a id="30728" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="30732" class="Symbol">}</a>  <a id="30735" class="Symbol">{</a><a id="30736" class="Argument">j</a> <a id="30738" class="Symbol">=</a> <a id="30740" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30744" href="Data.Fin.Properties.html#30744" class="Bound">j</a><a id="30745" class="Symbol">}</a> <a id="30747" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="30757" class="Symbol">=</a> <a id="30759" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="30763" href="Data.Fin.Properties.html#30686" class="Function">&lt;⇒≤pred</a> <a id="30771" class="Symbol">{</a><a id="30772" class="Argument">i</a> <a id="30774" class="Symbol">=</a> <a id="30776" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30780" href="Data.Fin.Properties.html#30780" class="Bound">i</a><a id="30781" class="Symbol">}</a> <a id="30783" class="Symbol">{</a><a id="30784" class="Argument">j</a> <a id="30786" class="Symbol">=</a> <a id="30788" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30792" href="Data.Fin.Properties.html#30792" class="Bound">j</a><a id="30793" class="Symbol">}</a> <a id="30795" class="Symbol">(</a><a id="30796" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="30800" href="Data.Fin.Properties.html#30800" class="Bound">i&lt;j</a><a id="30803" class="Symbol">)</a> <a id="30805" class="Keyword">rewrite</a> <a id="30813" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="30825" href="Data.Fin.Properties.html#30792" class="Bound">j</a> <a id="30827" class="Symbol">=</a> <a id="30829" href="Data.Fin.Properties.html#30800" class="Bound">i&lt;j</a>

<a id="30834" class="Comment">------------------------------------------------------------------------</a>
<a id="30907" class="Comment">-- _ℕ-_</a>
<a id="30915" class="Comment">------------------------------------------------------------------------</a>

<a id="toℕ‿ℕ-"></a><a id="30989" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="30996" class="Symbol">:</a> <a id="30998" class="Symbol">∀</a> <a id="31000" href="Data.Fin.Properties.html#31000" class="Bound">n</a> <a id="31002" href="Data.Fin.Properties.html#31002" class="Bound">i</a> <a id="31004" class="Symbol">→</a> <a id="31006" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="31010" class="Symbol">(</a><a id="31011" href="Data.Fin.Properties.html#31000" class="Bound">n</a> <a id="31013" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="31016" href="Data.Fin.Properties.html#31002" class="Bound">i</a><a id="31017" class="Symbol">)</a> <a id="31019" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31021" href="Data.Fin.Properties.html#31000" class="Bound">n</a> <a id="31023" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="31025" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="31029" href="Data.Fin.Properties.html#31002" class="Bound">i</a>
<a id="31031" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="31038" href="Data.Fin.Properties.html#31038" class="Bound">n</a>       <a id="31046" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="31055" class="Symbol">=</a> <a id="31057" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="31067" href="Data.Fin.Properties.html#31038" class="Bound">n</a>
<a id="31069" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="31076" class="Symbol">(</a><a id="31077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31081" href="Data.Fin.Properties.html#31081" class="Bound">n</a><a id="31082" class="Symbol">)</a> <a id="31084" class="Symbol">(</a><a id="31085" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31089" href="Data.Fin.Properties.html#31089" class="Bound">i</a><a id="31090" class="Symbol">)</a>  <a id="31093" class="Symbol">=</a> <a id="31095" href="Data.Fin.Properties.html#30989" class="Function">toℕ‿ℕ-</a> <a id="31102" href="Data.Fin.Properties.html#31081" class="Bound">n</a> <a id="31104" href="Data.Fin.Properties.html#31089" class="Bound">i</a>

<a id="31107" class="Comment">------------------------------------------------------------------------</a>
<a id="31180" class="Comment">-- _ℕ-ℕ_</a>
<a id="31189" class="Comment">------------------------------------------------------------------------</a>

<a id="ℕ-ℕ≡toℕ‿ℕ-"></a><a id="31263" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31274" class="Symbol">:</a> <a id="31276" class="Symbol">∀</a> <a id="31278" href="Data.Fin.Properties.html#31278" class="Bound">n</a> <a id="31280" href="Data.Fin.Properties.html#31280" class="Bound">i</a> <a id="31282" class="Symbol">→</a> <a id="31284" href="Data.Fin.Properties.html#31278" class="Bound">n</a> <a id="31286" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="31290" href="Data.Fin.Properties.html#31280" class="Bound">i</a> <a id="31292" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31294" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="31298" class="Symbol">(</a><a id="31299" href="Data.Fin.Properties.html#31278" class="Bound">n</a> <a id="31301" href="Data.Fin.Base.html#6307" class="Function Operator">ℕ-</a> <a id="31304" href="Data.Fin.Properties.html#31280" class="Bound">i</a><a id="31305" class="Symbol">)</a>
<a id="31307" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31318" href="Data.Fin.Properties.html#31318" class="Bound">n</a>       <a id="31326" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31334" class="Symbol">=</a> <a id="31336" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31340" class="Symbol">(</a><a id="31341" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="31351" href="Data.Fin.Properties.html#31318" class="Bound">n</a><a id="31352" class="Symbol">)</a>
<a id="31354" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31365" class="Symbol">(</a><a id="31366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31370" href="Data.Fin.Properties.html#31370" class="Bound">n</a><a id="31371" class="Symbol">)</a> <a id="31373" class="Symbol">(</a><a id="31374" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31378" href="Data.Fin.Properties.html#31378" class="Bound">i</a><a id="31379" class="Symbol">)</a> <a id="31381" class="Symbol">=</a> <a id="31383" href="Data.Fin.Properties.html#31263" class="Function">ℕ-ℕ≡toℕ‿ℕ-</a> <a id="31394" href="Data.Fin.Properties.html#31370" class="Bound">n</a> <a id="31396" href="Data.Fin.Properties.html#31378" class="Bound">i</a>

<a id="nℕ-ℕi≤n"></a><a id="31399" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31407" class="Symbol">:</a> <a id="31409" class="Symbol">∀</a> <a id="31411" href="Data.Fin.Properties.html#31411" class="Bound">n</a> <a id="31413" href="Data.Fin.Properties.html#31413" class="Bound">i</a> <a id="31415" class="Symbol">→</a> <a id="31417" href="Data.Fin.Properties.html#31411" class="Bound">n</a> <a id="31419" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="31423" href="Data.Fin.Properties.html#31413" class="Bound">i</a> <a id="31425" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="31429" href="Data.Fin.Properties.html#31411" class="Bound">n</a>
<a id="31431" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31439" href="Data.Fin.Properties.html#31439" class="Bound">n</a>       <a id="31447" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="31456" class="Symbol">=</a> <a id="31458" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>
<a id="31467" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31475" class="Symbol">(</a><a id="31476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31480" href="Data.Fin.Properties.html#31480" class="Bound">n</a><a id="31481" class="Symbol">)</a> <a id="31483" class="Symbol">(</a><a id="31484" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31488" href="Data.Fin.Properties.html#31488" class="Bound">i</a><a id="31489" class="Symbol">)</a>  <a id="31492" class="Symbol">=</a> <a id="31494" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="31502" href="Data.Fin.Properties.html#31480" class="Bound">n</a> <a id="31504" href="Data.Fin.Base.html#6455" class="Function Operator">ℕ-ℕ</a> <a id="31508" href="Data.Fin.Properties.html#31488" class="Bound">i</a>  <a id="31511" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31514" href="Data.Fin.Properties.html#31399" class="Function">nℕ-ℕi≤n</a> <a id="31522" href="Data.Fin.Properties.html#31480" class="Bound">n</a> <a id="31524" href="Data.Fin.Properties.html#31488" class="Bound">i</a> <a id="31526" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="31530" href="Data.Fin.Properties.html#31480" class="Bound">n</a>        <a id="31539" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31542" href="Data.Nat.Properties.html#9054" class="Function">ℕ.n≤1+n</a> <a id="31550" href="Data.Fin.Properties.html#31480" class="Bound">n</a> <a id="31552" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="31556" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31560" href="Data.Fin.Properties.html#31480" class="Bound">n</a>    <a id="31565" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="31569" class="Keyword">where</a> <a id="31575" class="Keyword">open</a> <a id="31580" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="31595" class="Comment">------------------------------------------------------------------------</a>
<a id="31668" class="Comment">-- punchIn</a>
<a id="31679" class="Comment">------------------------------------------------------------------------</a>

<a id="punchIn-injective"></a><a id="31753" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31771" class="Symbol">:</a> <a id="31773" class="Symbol">∀</a> <a id="31775" href="Data.Fin.Properties.html#31775" class="Bound">i</a> <a id="31777" class="Symbol">(</a><a id="31778" href="Data.Fin.Properties.html#31778" class="Bound">j</a> <a id="31780" href="Data.Fin.Properties.html#31780" class="Bound">k</a> <a id="31782" class="Symbol">:</a> <a id="31784" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="31788" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="31789" class="Symbol">)</a> <a id="31791" class="Symbol">→</a>
                    <a id="31813" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="31821" href="Data.Fin.Properties.html#31775" class="Bound">i</a> <a id="31823" href="Data.Fin.Properties.html#31778" class="Bound">j</a> <a id="31825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31827" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="31835" href="Data.Fin.Properties.html#31775" class="Bound">i</a> <a id="31837" href="Data.Fin.Properties.html#31780" class="Bound">k</a> <a id="31839" class="Symbol">→</a> <a id="31841" href="Data.Fin.Properties.html#31778" class="Bound">j</a> <a id="31843" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31845" href="Data.Fin.Properties.html#31780" class="Bound">k</a>
<a id="31847" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31865" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31873" class="Symbol">_</a>       <a id="31881" class="Symbol">_</a>       <a id="31889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>      <a id="31899" class="Symbol">=</a> <a id="31901" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31906" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31924" class="Symbol">(</a><a id="31925" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31929" href="Data.Fin.Properties.html#31929" class="Bound">i</a><a id="31930" class="Symbol">)</a> <a id="31932" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31940" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="31948" class="Symbol">_</a>         <a id="31958" class="Symbol">=</a> <a id="31960" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31965" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="31983" class="Symbol">(</a><a id="31984" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31988" href="Data.Fin.Properties.html#31988" class="Bound">i</a><a id="31989" class="Symbol">)</a> <a id="31991" class="Symbol">(</a><a id="31992" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31996" href="Data.Fin.Properties.html#31996" class="Bound">j</a><a id="31997" class="Symbol">)</a> <a id="31999" class="Symbol">(</a><a id="32000" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32004" href="Data.Fin.Properties.html#32004" class="Bound">k</a><a id="32005" class="Symbol">)</a> <a id="32007" href="Data.Fin.Properties.html#32007" class="Bound">↑j+1≡↑k+1</a> <a id="32017" class="Symbol">=</a>
  <a id="32021" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32026" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32030" class="Symbol">(</a><a id="32031" href="Data.Fin.Properties.html#31753" class="Function">punchIn-injective</a> <a id="32049" href="Data.Fin.Properties.html#31988" class="Bound">i</a> <a id="32051" href="Data.Fin.Properties.html#31996" class="Bound">j</a> <a id="32053" href="Data.Fin.Properties.html#32004" class="Bound">k</a> <a id="32055" class="Symbol">(</a><a id="32056" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="32070" href="Data.Fin.Properties.html#32007" class="Bound">↑j+1≡↑k+1</a><a id="32079" class="Symbol">))</a>

<a id="punchInᵢ≢i"></a><a id="32083" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="32094" class="Symbol">:</a> <a id="32096" class="Symbol">∀</a> <a id="32098" href="Data.Fin.Properties.html#32098" class="Bound">i</a> <a id="32100" class="Symbol">(</a><a id="32101" href="Data.Fin.Properties.html#32101" class="Bound">j</a> <a id="32103" class="Symbol">:</a> <a id="32105" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="32109" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="32110" class="Symbol">)</a> <a id="32112" class="Symbol">→</a> <a id="32114" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32122" href="Data.Fin.Properties.html#32098" class="Bound">i</a> <a id="32124" href="Data.Fin.Properties.html#32101" class="Bound">j</a> <a id="32126" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="32128" href="Data.Fin.Properties.html#32098" class="Bound">i</a>
<a id="32130" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="32141" class="Symbol">(</a><a id="32142" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32146" href="Data.Fin.Properties.html#32146" class="Bound">i</a><a id="32147" class="Symbol">)</a> <a id="32149" class="Symbol">(</a><a id="32150" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32154" href="Data.Fin.Properties.html#32154" class="Bound">j</a><a id="32155" class="Symbol">)</a> <a id="32157" class="Symbol">=</a> <a id="32159" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="32170" href="Data.Fin.Properties.html#32146" class="Bound">i</a> <a id="32172" href="Data.Fin.Properties.html#32154" class="Bound">j</a> <a id="32174" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32176" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a>

<a id="punchIn-mono-≤"></a><a id="32191" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32206" class="Symbol">:</a> <a id="32208" class="Symbol">∀</a> <a id="32210" href="Data.Fin.Properties.html#32210" class="Bound">i</a> <a id="32212" class="Symbol">(</a><a id="32213" href="Data.Fin.Properties.html#32213" class="Bound">j</a> <a id="32215" href="Data.Fin.Properties.html#32215" class="Bound">k</a> <a id="32217" class="Symbol">:</a> <a id="32219" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="32223" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="32224" class="Symbol">)</a> <a id="32226" class="Symbol">→</a> <a id="32228" href="Data.Fin.Properties.html#32213" class="Bound">j</a> <a id="32230" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32232" href="Data.Fin.Properties.html#32215" class="Bound">k</a> <a id="32234" class="Symbol">→</a> <a id="32236" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32244" href="Data.Fin.Properties.html#32210" class="Bound">i</a> <a id="32246" href="Data.Fin.Properties.html#32213" class="Bound">j</a> <a id="32248" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32250" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32258" href="Data.Fin.Properties.html#32210" class="Bound">i</a> <a id="32260" href="Data.Fin.Properties.html#32215" class="Bound">k</a>
<a id="32262" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32277" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32285" class="Symbol">_</a>        <a id="32294" class="Symbol">_</a>      <a id="32301" href="Data.Fin.Properties.html#32301" class="Bound">j≤k</a>       <a id="32311" class="Symbol">=</a> <a id="32313" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32317" href="Data.Fin.Properties.html#32301" class="Bound">j≤k</a>
<a id="32321" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32336" class="Symbol">(</a><a id="32337" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32341" class="Symbol">_)</a> <a id="32344" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32352" class="Symbol">_</a>       <a id="32360" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="32370" class="Symbol">=</a> <a id="32372" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="32376" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32391" class="Symbol">(</a><a id="32392" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32396" href="Data.Fin.Properties.html#32396" class="Bound">i</a><a id="32397" class="Symbol">)</a> <a id="32399" class="Symbol">(</a><a id="32400" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32404" href="Data.Fin.Properties.html#32404" class="Bound">j</a><a id="32405" class="Symbol">)</a> <a id="32407" class="Symbol">(</a><a id="32408" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32412" href="Data.Fin.Properties.html#32412" class="Bound">k</a><a id="32413" class="Symbol">)</a> <a id="32415" class="Symbol">(</a><a id="32416" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32420" href="Data.Fin.Properties.html#32420" class="Bound">j≤k</a><a id="32423" class="Symbol">)</a> <a id="32425" class="Symbol">=</a> <a id="32427" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32431" class="Symbol">(</a><a id="32432" href="Data.Fin.Properties.html#32191" class="Function">punchIn-mono-≤</a> <a id="32447" href="Data.Fin.Properties.html#32396" class="Bound">i</a> <a id="32449" href="Data.Fin.Properties.html#32404" class="Bound">j</a> <a id="32451" href="Data.Fin.Properties.html#32412" class="Bound">k</a> <a id="32453" href="Data.Fin.Properties.html#32420" class="Bound">j≤k</a><a id="32456" class="Symbol">)</a>

<a id="punchIn-cancel-≤"></a><a id="32459" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32476" class="Symbol">:</a> <a id="32478" class="Symbol">∀</a> <a id="32480" href="Data.Fin.Properties.html#32480" class="Bound">i</a> <a id="32482" class="Symbol">(</a><a id="32483" href="Data.Fin.Properties.html#32483" class="Bound">j</a> <a id="32485" href="Data.Fin.Properties.html#32485" class="Bound">k</a> <a id="32487" class="Symbol">:</a> <a id="32489" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="32493" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="32494" class="Symbol">)</a> <a id="32496" class="Symbol">→</a> <a id="32498" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32506" href="Data.Fin.Properties.html#32480" class="Bound">i</a> <a id="32508" href="Data.Fin.Properties.html#32483" class="Bound">j</a> <a id="32510" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32512" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="32520" href="Data.Fin.Properties.html#32480" class="Bound">i</a> <a id="32522" href="Data.Fin.Properties.html#32485" class="Bound">k</a> <a id="32524" class="Symbol">→</a> <a id="32526" href="Data.Fin.Properties.html#32483" class="Bound">j</a> <a id="32528" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="32530" href="Data.Fin.Properties.html#32485" class="Bound">k</a>
<a id="32532" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32549" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32557" class="Symbol">_</a>       <a id="32565" class="Symbol">_</a>       <a id="32573" class="Symbol">(</a><a id="32574" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32578" href="Data.Fin.Properties.html#32578" class="Bound">j≤k</a><a id="32581" class="Symbol">)</a>   <a id="32585" class="Symbol">=</a> <a id="32587" href="Data.Fin.Properties.html#32578" class="Bound">j≤k</a>
<a id="32591" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32608" class="Symbol">(</a><a id="32609" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32613" class="Symbol">_)</a> <a id="32616" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="32624" class="Symbol">_</a>       <a id="32632" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>         <a id="32644" class="Symbol">=</a> <a id="32646" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="32650" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32667" class="Symbol">(</a><a id="32668" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32672" href="Data.Fin.Properties.html#32672" class="Bound">i</a><a id="32673" class="Symbol">)</a> <a id="32675" class="Symbol">(</a><a id="32676" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32680" href="Data.Fin.Properties.html#32680" class="Bound">j</a><a id="32681" class="Symbol">)</a> <a id="32683" class="Symbol">(</a><a id="32684" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="32688" href="Data.Fin.Properties.html#32688" class="Bound">k</a><a id="32689" class="Symbol">)</a> <a id="32691" class="Symbol">(</a><a id="32692" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32696" href="Data.Fin.Properties.html#32696" class="Bound">↑j≤↑k</a><a id="32701" class="Symbol">)</a> <a id="32703" class="Symbol">=</a> <a id="32705" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32709" class="Symbol">(</a><a id="32710" href="Data.Fin.Properties.html#32459" class="Function">punchIn-cancel-≤</a> <a id="32727" href="Data.Fin.Properties.html#32672" class="Bound">i</a> <a id="32729" href="Data.Fin.Properties.html#32680" class="Bound">j</a> <a id="32731" href="Data.Fin.Properties.html#32688" class="Bound">k</a> <a id="32733" href="Data.Fin.Properties.html#32696" class="Bound">↑j≤↑k</a><a id="32738" class="Symbol">)</a>

<a id="32741" class="Comment">------------------------------------------------------------------------</a>
<a id="32814" class="Comment">-- punchOut</a>
<a id="32826" class="Comment">------------------------------------------------------------------------</a>

<a id="32900" class="Comment">-- A version of &#39;cong&#39; for &#39;punchOut&#39; in which the inequality argument</a>
<a id="32971" class="Comment">-- can be changed out arbitrarily (reflecting the proof-irrelevance of</a>
<a id="33042" class="Comment">-- that argument).</a>

<a id="punchOut-cong"></a><a id="33062" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33076" class="Symbol">:</a> <a id="33078" class="Symbol">∀</a> <a id="33080" class="Symbol">(</a><a id="33081" href="Data.Fin.Properties.html#33081" class="Bound">i</a> <a id="33083" class="Symbol">:</a> <a id="33085" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="33089" class="Symbol">(</a><a id="33090" class="InductiveConstructor">suc</a> <a id="33094" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="33095" class="Symbol">))</a> <a id="33098" class="Symbol">{</a><a id="33099" href="Data.Fin.Properties.html#33099" class="Bound">j</a> <a id="33101" href="Data.Fin.Properties.html#33101" class="Bound">k</a><a id="33102" class="Symbol">}</a> <a id="33104" class="Symbol">{</a><a id="33105" href="Data.Fin.Properties.html#33105" class="Bound">i≢j</a> <a id="33109" class="Symbol">:</a> <a id="33111" href="Data.Fin.Properties.html#33081" class="Bound">i</a> <a id="33113" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="33115" href="Data.Fin.Properties.html#33099" class="Bound">j</a><a id="33116" class="Symbol">}</a> <a id="33118" class="Symbol">{</a><a id="33119" href="Data.Fin.Properties.html#33119" class="Bound">i≢k</a> <a id="33123" class="Symbol">:</a> <a id="33125" href="Data.Fin.Properties.html#33081" class="Bound">i</a> <a id="33127" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="33129" href="Data.Fin.Properties.html#33101" class="Bound">k</a><a id="33130" class="Symbol">}</a> <a id="33132" class="Symbol">→</a>
                <a id="33150" href="Data.Fin.Properties.html#33099" class="Bound">j</a> <a id="33152" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33154" href="Data.Fin.Properties.html#33101" class="Bound">k</a> <a id="33156" class="Symbol">→</a> <a id="33158" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33167" href="Data.Fin.Properties.html#33105" class="Bound">i≢j</a> <a id="33171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33173" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33182" href="Data.Fin.Properties.html#33119" class="Bound">i≢k</a>
<a id="33186" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33200" class="Symbol">{_}</a>     <a id="33208" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="33216" class="Symbol">{</a><a id="33217" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33221" class="Symbol">}</a>         <a id="33231" class="Symbol">{</a><a id="33232" class="Argument">i≢j</a> <a id="33236" class="Symbol">=</a> <a id="33238" href="Data.Fin.Properties.html#33238" class="Bound">0≢0</a><a id="33241" class="Symbol">}</a> <a id="33243" class="Symbol">=</a> <a id="33245" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="33259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33264" href="Data.Fin.Properties.html#33238" class="Bound">0≢0</a>
<a id="33268" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33282" class="Symbol">{_}</a>     <a id="33290" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="33298" class="Symbol">{</a><a id="33299" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33303" href="Data.Fin.Properties.html#33303" class="Bound">j</a><a id="33304" class="Symbol">}</a> <a id="33306" class="Symbol">{</a><a id="33307" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33311" class="Symbol">}</a> <a id="33313" class="Symbol">{</a><a id="33314" class="Argument">i≢k</a> <a id="33318" class="Symbol">=</a> <a id="33320" href="Data.Fin.Properties.html#33320" class="Bound">0≢0</a><a id="33323" class="Symbol">}</a> <a id="33325" class="Symbol">=</a> <a id="33327" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="33341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="33346" href="Data.Fin.Properties.html#33320" class="Bound">0≢0</a>
<a id="33350" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33364" class="Symbol">{_}</a>     <a id="33372" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="33380" class="Symbol">{</a><a id="33381" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33385" href="Data.Fin.Properties.html#33385" class="Bound">j</a><a id="33386" class="Symbol">}</a> <a id="33388" class="Symbol">{</a><a id="33389" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33393" href="Data.Fin.Properties.html#33393" class="Bound">k</a><a id="33394" class="Symbol">}</a>            <a id="33407" class="Symbol">=</a> <a id="33409" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a>
<a id="33423" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33437" class="Symbol">{</a><a id="33438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33442" href="Data.Fin.Properties.html#33442" class="Bound">n</a><a id="33443" class="Symbol">}</a> <a id="33445" class="Symbol">(</a><a id="33446" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33450" href="Data.Fin.Properties.html#33450" class="Bound">i</a><a id="33451" class="Symbol">)</a> <a id="33453" class="Symbol">{</a><a id="33454" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33458" class="Symbol">}</a>  <a id="33461" class="Symbol">{</a><a id="33462" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="33466" class="Symbol">}</a>   <a id="33470" class="Symbol">_</a> <a id="33472" class="Symbol">=</a> <a id="33474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33479" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33493" class="Symbol">{</a><a id="33494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33498" href="Data.Fin.Properties.html#33498" class="Bound">n</a><a id="33499" class="Symbol">}</a> <a id="33501" class="Symbol">(</a><a id="33502" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33506" href="Data.Fin.Properties.html#33506" class="Bound">i</a><a id="33507" class="Symbol">)</a> <a id="33509" class="Symbol">{</a><a id="33510" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33514" href="Data.Fin.Properties.html#33514" class="Bound">j</a><a id="33515" class="Symbol">}</a> <a id="33517" class="Symbol">{</a><a id="33518" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33522" href="Data.Fin.Properties.html#33522" class="Bound">k</a><a id="33523" class="Symbol">}</a>    <a id="33528" class="Symbol">=</a> <a id="33530" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33535" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="33539" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33541" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33555" href="Data.Fin.Properties.html#33506" class="Bound">i</a> <a id="33557" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33559" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a>

<a id="33574" class="Comment">-- An alternative to &#39;punchOut-cong&#39; in the which the new inequality</a>
<a id="33643" class="Comment">-- argument is specific. Useful for enabling the omission of that</a>
<a id="33709" class="Comment">-- argument during equational reasoning.</a>

<a id="punchOut-cong′"></a><a id="33751" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a> <a id="33766" class="Symbol">:</a> <a id="33768" class="Symbol">∀</a> <a id="33770" class="Symbol">(</a><a id="33771" href="Data.Fin.Properties.html#33771" class="Bound">i</a> <a id="33773" class="Symbol">:</a> <a id="33775" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="33779" class="Symbol">(</a><a id="33780" class="InductiveConstructor">suc</a> <a id="33784" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="33785" class="Symbol">))</a> <a id="33788" class="Symbol">{</a><a id="33789" href="Data.Fin.Properties.html#33789" class="Bound">j</a> <a id="33791" href="Data.Fin.Properties.html#33791" class="Bound">k</a><a id="33792" class="Symbol">}</a> <a id="33794" class="Symbol">{</a><a id="33795" href="Data.Fin.Properties.html#33795" class="Bound">p</a> <a id="33797" class="Symbol">:</a> <a id="33799" href="Data.Fin.Properties.html#33771" class="Bound">i</a> <a id="33801" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="33803" href="Data.Fin.Properties.html#33789" class="Bound">j</a><a id="33804" class="Symbol">}</a> <a id="33806" class="Symbol">(</a><a id="33807" href="Data.Fin.Properties.html#33807" class="Bound">q</a> <a id="33809" class="Symbol">:</a> <a id="33811" href="Data.Fin.Properties.html#33789" class="Bound">j</a> <a id="33813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33815" href="Data.Fin.Properties.html#33791" class="Bound">k</a><a id="33816" class="Symbol">)</a> <a id="33818" class="Symbol">→</a>
                 <a id="33837" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33846" href="Data.Fin.Properties.html#33795" class="Bound">p</a> <a id="33848" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33850" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="33859" class="Symbol">(</a><a id="33860" href="Data.Fin.Properties.html#33795" class="Bound">p</a> <a id="33862" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33864" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="33868" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33870" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="33876" href="Data.Fin.Properties.html#33807" class="Bound">q</a> <a id="33878" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33880" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="33883" class="Symbol">)</a>
<a id="33885" href="Data.Fin.Properties.html#33751" class="Function">punchOut-cong′</a> <a id="33900" href="Data.Fin.Properties.html#33900" class="Bound">i</a> <a id="33902" href="Data.Fin.Properties.html#33902" class="Bound">q</a> <a id="33904" class="Symbol">=</a> <a id="33906" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="33920" href="Data.Fin.Properties.html#33900" class="Bound">i</a> <a id="33922" href="Data.Fin.Properties.html#33902" class="Bound">q</a>

<a id="punchOut-injective"></a><a id="33925" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="33944" class="Symbol">:</a> <a id="33946" class="Symbol">∀</a> <a id="33948" class="Symbol">{</a><a id="33949" href="Data.Fin.Properties.html#33949" class="Bound">i</a> <a id="33951" href="Data.Fin.Properties.html#33951" class="Bound">j</a> <a id="33953" href="Data.Fin.Properties.html#33953" class="Bound">k</a> <a id="33955" class="Symbol">:</a> <a id="33957" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="33961" class="Symbol">(</a><a id="33962" class="InductiveConstructor">suc</a> <a id="33966" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="33967" class="Symbol">)}</a>
                     <a id="33991" class="Symbol">(</a><a id="33992" href="Data.Fin.Properties.html#33992" class="Bound">i≢j</a> <a id="33996" class="Symbol">:</a> <a id="33998" href="Data.Fin.Properties.html#33949" class="Bound">i</a> <a id="34000" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34002" href="Data.Fin.Properties.html#33951" class="Bound">j</a><a id="34003" class="Symbol">)</a> <a id="34005" class="Symbol">(</a><a id="34006" href="Data.Fin.Properties.html#34006" class="Bound">i≢k</a> <a id="34010" class="Symbol">:</a> <a id="34012" href="Data.Fin.Properties.html#33949" class="Bound">i</a> <a id="34014" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34016" href="Data.Fin.Properties.html#33953" class="Bound">k</a><a id="34017" class="Symbol">)</a> <a id="34019" class="Symbol">→</a>
                     <a id="34042" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34051" href="Data.Fin.Properties.html#33992" class="Bound">i≢j</a> <a id="34055" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34057" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34066" href="Data.Fin.Properties.html#34006" class="Bound">i≢k</a> <a id="34070" class="Symbol">→</a> <a id="34072" href="Data.Fin.Properties.html#33951" class="Bound">j</a> <a id="34074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34076" href="Data.Fin.Properties.html#33953" class="Bound">k</a>
<a id="34078" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34097" class="Symbol">{_}</a>     <a id="34105" class="Symbol">{</a><a id="34106" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34110" class="Symbol">}</a>   <a id="34114" class="Symbol">{</a><a id="34115" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34119" class="Symbol">}</a>  <a id="34122" class="Symbol">{_}</a>     <a id="34130" href="Data.Fin.Properties.html#34130" class="Bound">0≢0</a> <a id="34134" class="Symbol">_</a>   <a id="34138" class="Symbol">_</a>     <a id="34144" class="Symbol">=</a> <a id="34146" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="34160" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34165" href="Data.Fin.Properties.html#34130" class="Bound">0≢0</a>
<a id="34169" href="Data.Fin.Properties.html#33925" class="CatchallClause Function">punchOut-injective</a><a id="34187" class="CatchallClause"> </a><a id="34188" class="CatchallClause Symbol">{_}</a><a id="34191" class="CatchallClause">     </a><a id="34196" class="CatchallClause Symbol">{</a><a id="34197" href="Data.Fin.Base.html#1154" class="CatchallClause InductiveConstructor">zero</a><a id="34201" class="CatchallClause Symbol">}</a><a id="34202" class="CatchallClause">   </a><a id="34205" class="CatchallClause Symbol">{_}</a><a id="34208" class="CatchallClause">     </a><a id="34213" class="CatchallClause Symbol">{</a><a id="34214" href="Data.Fin.Base.html#1154" class="CatchallClause InductiveConstructor">zero</a><a id="34218" class="CatchallClause Symbol">}</a><a id="34219" class="CatchallClause">  </a><a id="34221" class="CatchallClause Symbol">_</a><a id="34222" class="CatchallClause">   </a><a id="34225" href="Data.Fin.Properties.html#34225" class="CatchallClause Bound">0≢0</a><a id="34228" class="CatchallClause"> </a><a id="34229" class="CatchallClause Symbol">_</a>     <a id="34235" class="Symbol">=</a> <a id="34237" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="34251" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34256" href="Data.Fin.Properties.html#34225" class="Bound">0≢0</a>
<a id="34260" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34279" class="Symbol">{_}</a>     <a id="34287" class="Symbol">{</a><a id="34288" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34292" class="Symbol">}</a>   <a id="34296" class="Symbol">{</a><a id="34297" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34301" href="Data.Fin.Properties.html#34301" class="Bound">j</a><a id="34302" class="Symbol">}</a> <a id="34304" class="Symbol">{</a><a id="34305" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34309" href="Data.Fin.Properties.html#34309" class="Bound">k</a><a id="34310" class="Symbol">}</a> <a id="34312" class="Symbol">_</a>   <a id="34316" class="Symbol">_</a>   <a id="34320" href="Data.Fin.Properties.html#34320" class="Bound">pⱼ≡pₖ</a> <a id="34326" class="Symbol">=</a> <a id="34328" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34333" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34337" href="Data.Fin.Properties.html#34320" class="Bound">pⱼ≡pₖ</a>
<a id="34343" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34362" class="Symbol">{</a><a id="34363" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34367" href="Data.Fin.Properties.html#34367" class="Bound">n</a><a id="34368" class="Symbol">}</a> <a id="34370" class="Symbol">{</a><a id="34371" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34375" href="Data.Fin.Properties.html#34375" class="Bound">i</a><a id="34376" class="Symbol">}</a>  <a id="34379" class="Symbol">{</a><a id="34380" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34384" class="Symbol">}</a>  <a id="34387" class="Symbol">{</a><a id="34388" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="34392" class="Symbol">}</a>  <a id="34395" class="Symbol">_</a>   <a id="34399" class="Symbol">_</a>    <a id="34404" class="Symbol">_</a>    <a id="34409" class="Symbol">=</a> <a id="34411" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34416" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34435" class="Symbol">{</a><a id="34436" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34440" href="Data.Fin.Properties.html#34440" class="Bound">n</a><a id="34441" class="Symbol">}</a> <a id="34443" class="Symbol">{</a><a id="34444" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34448" href="Data.Fin.Properties.html#34448" class="Bound">i</a><a id="34449" class="Symbol">}</a>  <a id="34452" class="Symbol">{</a><a id="34453" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34457" href="Data.Fin.Properties.html#34457" class="Bound">j</a><a id="34458" class="Symbol">}</a> <a id="34460" class="Symbol">{</a><a id="34461" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34465" href="Data.Fin.Properties.html#34465" class="Bound">k</a><a id="34466" class="Symbol">}</a> <a id="34468" href="Data.Fin.Properties.html#34468" class="Bound">i≢j</a> <a id="34472" href="Data.Fin.Properties.html#34472" class="Bound">i≢k</a> <a id="34476" href="Data.Fin.Properties.html#34476" class="Bound">pⱼ≡pₖ</a> <a id="34482" class="Symbol">=</a>
  <a id="34486" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34491" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34495" class="Symbol">(</a><a id="34496" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="34515" class="Symbol">(</a><a id="34516" href="Data.Fin.Properties.html#34468" class="Bound">i≢j</a> <a id="34520" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34527" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="34530" class="Symbol">)</a> <a id="34532" class="Symbol">(</a><a id="34533" href="Data.Fin.Properties.html#34472" class="Bound">i≢k</a> <a id="34537" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34539" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34544" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="34547" class="Symbol">)</a> <a id="34549" class="Symbol">(</a><a id="34550" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="34564" href="Data.Fin.Properties.html#34476" class="Bound">pⱼ≡pₖ</a><a id="34569" class="Symbol">))</a>

<a id="punchOut-mono-≤"></a><a id="34573" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34589" class="Symbol">:</a> <a id="34591" class="Symbol">∀</a> <a id="34593" class="Symbol">{</a><a id="34594" href="Data.Fin.Properties.html#34594" class="Bound">i</a> <a id="34596" href="Data.Fin.Properties.html#34596" class="Bound">j</a> <a id="34598" href="Data.Fin.Properties.html#34598" class="Bound">k</a> <a id="34600" class="Symbol">:</a> <a id="34602" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="34606" class="Symbol">(</a><a id="34607" class="InductiveConstructor">suc</a> <a id="34611" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="34612" class="Symbol">)}</a> <a id="34615" class="Symbol">(</a><a id="34616" href="Data.Fin.Properties.html#34616" class="Bound">i≢j</a> <a id="34620" class="Symbol">:</a> <a id="34622" href="Data.Fin.Properties.html#34594" class="Bound">i</a> <a id="34624" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34626" href="Data.Fin.Properties.html#34596" class="Bound">j</a><a id="34627" class="Symbol">)</a> <a id="34629" class="Symbol">(</a><a id="34630" href="Data.Fin.Properties.html#34630" class="Bound">i≢k</a> <a id="34634" class="Symbol">:</a> <a id="34636" href="Data.Fin.Properties.html#34594" class="Bound">i</a> <a id="34638" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="34640" href="Data.Fin.Properties.html#34598" class="Bound">k</a><a id="34641" class="Symbol">)</a> <a id="34643" class="Symbol">→</a>
                  <a id="34663" href="Data.Fin.Properties.html#34596" class="Bound">j</a> <a id="34665" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="34667" href="Data.Fin.Properties.html#34598" class="Bound">k</a> <a id="34669" class="Symbol">→</a> <a id="34671" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34680" href="Data.Fin.Properties.html#34616" class="Bound">i≢j</a> <a id="34684" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="34686" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="34695" href="Data.Fin.Properties.html#34630" class="Bound">i≢k</a>
<a id="34699" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34715" class="Symbol">{_</a>    <a id="34721" class="Symbol">}</a> <a id="34723" class="Symbol">{</a><a id="34724" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34729" class="Symbol">}</a> <a id="34731" class="Symbol">{</a><a id="34732" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34737" class="Symbol">}</a> <a id="34739" class="Symbol">{_</a>    <a id="34745" class="Symbol">}</a> <a id="34747" href="Data.Fin.Properties.html#34747" class="Bound">0≢0</a> <a id="34751" class="Symbol">_</a>   <a id="34755" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="34765" class="Symbol">=</a> <a id="34767" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="34781" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34786" href="Data.Fin.Properties.html#34747" class="Bound">0≢0</a>
<a id="34790" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34806" class="Symbol">{_</a>    <a id="34812" class="Symbol">}</a> <a id="34814" class="Symbol">{</a><a id="34815" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34820" class="Symbol">}</a> <a id="34822" class="Symbol">{</a><a id="34823" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34827" class="Symbol">_}</a> <a id="34830" class="Symbol">{</a><a id="34831" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34835" class="Symbol">_}</a> <a id="34838" class="Symbol">_</a>   <a id="34842" class="Symbol">_</a>   <a id="34846" class="Symbol">(</a><a id="34847" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="34851" href="Data.Fin.Properties.html#34851" class="Bound">j≤k</a><a id="34854" class="Symbol">)</a> <a id="34856" class="Symbol">=</a> <a id="34858" href="Data.Fin.Properties.html#34851" class="Bound">j≤k</a>
<a id="34862" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34878" class="Symbol">{</a><a id="34879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34883" class="Symbol">_}</a> <a id="34886" class="Symbol">{</a><a id="34887" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34891" class="Symbol">_}</a> <a id="34894" class="Symbol">{</a><a id="34895" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="34900" class="Symbol">}</a> <a id="34902" class="Symbol">{_</a>    <a id="34908" class="Symbol">}</a> <a id="34910" class="Symbol">_</a>   <a id="34914" class="Symbol">_</a>   <a id="34918" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="34928" class="Symbol">=</a> <a id="34930" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="34934" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="34950" class="Symbol">{</a><a id="34951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34955" class="Symbol">_}</a> <a id="34958" class="Symbol">{</a><a id="34959" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34963" class="Symbol">_}</a> <a id="34966" class="Symbol">{</a><a id="34967" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34971" class="Symbol">_}</a> <a id="34974" class="Symbol">{</a><a id="34975" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34979" class="Symbol">_}</a> <a id="34982" href="Data.Fin.Properties.html#34982" class="Bound">i≢j</a> <a id="34986" href="Data.Fin.Properties.html#34986" class="Bound">i≢k</a> <a id="34990" class="Symbol">(</a><a id="34991" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="34995" href="Data.Fin.Properties.html#34995" class="Bound">j≤k</a><a id="34998" class="Symbol">)</a> <a id="35000" class="Symbol">=</a> <a id="35002" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35006" class="Symbol">(</a><a id="35007" href="Data.Fin.Properties.html#34573" class="Function">punchOut-mono-≤</a> <a id="35023" class="Symbol">(</a><a id="35024" href="Data.Fin.Properties.html#34982" class="Bound">i≢j</a> <a id="35028" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35035" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35038" class="Symbol">)</a> <a id="35040" class="Symbol">(</a><a id="35041" href="Data.Fin.Properties.html#34986" class="Bound">i≢k</a> <a id="35045" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35047" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35052" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35055" class="Symbol">)</a> <a id="35057" href="Data.Fin.Properties.html#34995" class="Bound">j≤k</a><a id="35060" class="Symbol">)</a>

<a id="punchOut-cancel-≤"></a><a id="35063" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35081" class="Symbol">:</a> <a id="35083" class="Symbol">∀</a> <a id="35085" class="Symbol">{</a><a id="35086" href="Data.Fin.Properties.html#35086" class="Bound">i</a> <a id="35088" href="Data.Fin.Properties.html#35088" class="Bound">j</a> <a id="35090" href="Data.Fin.Properties.html#35090" class="Bound">k</a> <a id="35092" class="Symbol">:</a> <a id="35094" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="35098" class="Symbol">(</a><a id="35099" class="InductiveConstructor">suc</a> <a id="35103" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="35104" class="Symbol">)}</a> <a id="35107" class="Symbol">(</a><a id="35108" href="Data.Fin.Properties.html#35108" class="Bound">i≢j</a> <a id="35112" class="Symbol">:</a> <a id="35114" href="Data.Fin.Properties.html#35086" class="Bound">i</a> <a id="35116" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="35118" href="Data.Fin.Properties.html#35088" class="Bound">j</a><a id="35119" class="Symbol">)</a> <a id="35121" class="Symbol">(</a><a id="35122" href="Data.Fin.Properties.html#35122" class="Bound">i≢k</a> <a id="35126" class="Symbol">:</a> <a id="35128" href="Data.Fin.Properties.html#35086" class="Bound">i</a> <a id="35130" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="35132" href="Data.Fin.Properties.html#35090" class="Bound">k</a><a id="35133" class="Symbol">)</a> <a id="35135" class="Symbol">→</a>
                    <a id="35157" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="35166" href="Data.Fin.Properties.html#35108" class="Bound">i≢j</a> <a id="35170" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="35172" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="35181" href="Data.Fin.Properties.html#35122" class="Bound">i≢k</a> <a id="35185" class="Symbol">→</a> <a id="35187" href="Data.Fin.Properties.html#35088" class="Bound">j</a> <a id="35189" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="35191" href="Data.Fin.Properties.html#35090" class="Bound">k</a>
<a id="35193" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35211" class="Symbol">{_</a>    <a id="35217" class="Symbol">}</a> <a id="35219" class="Symbol">{</a><a id="35220" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35225" class="Symbol">}</a> <a id="35227" class="Symbol">{</a><a id="35228" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35233" class="Symbol">}</a> <a id="35235" class="Symbol">{_</a>    <a id="35241" class="Symbol">}</a> <a id="35243" href="Data.Fin.Properties.html#35243" class="Bound">0≢0</a> <a id="35247" class="Symbol">_</a>   <a id="35251" class="Symbol">_</a>           <a id="35263" class="Symbol">=</a> <a id="35265" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="35279" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35284" href="Data.Fin.Properties.html#35243" class="Bound">0≢0</a>
<a id="35288" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35306" class="Symbol">{_</a>    <a id="35312" class="Symbol">}</a> <a id="35314" class="Symbol">{</a><a id="35315" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35320" class="Symbol">}</a> <a id="35322" class="Symbol">{</a><a id="35323" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35327" class="Symbol">_}</a> <a id="35330" class="Symbol">{</a><a id="35331" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35336" class="Symbol">}</a> <a id="35338" class="Symbol">_</a>   <a id="35342" href="Data.Fin.Properties.html#35342" class="Bound">0≢0</a> <a id="35346" class="Symbol">_</a>           <a id="35358" class="Symbol">=</a> <a id="35360" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="35374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35379" href="Data.Fin.Properties.html#35342" class="Bound">0≢0</a>
<a id="35383" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35401" class="Symbol">{</a><a id="35402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35406" class="Symbol">_}</a> <a id="35409" class="Symbol">{</a><a id="35410" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35415" class="Symbol">}</a> <a id="35417" class="Symbol">{</a><a id="35418" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35422" class="Symbol">_}</a> <a id="35425" class="Symbol">{</a><a id="35426" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35430" class="Symbol">_}</a> <a id="35433" class="Symbol">_</a>   <a id="35437" class="Symbol">_</a>   <a id="35441" href="Data.Fin.Properties.html#35441" class="Bound">pⱼ≤pₖ</a>       <a id="35453" class="Symbol">=</a> <a id="35455" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35459" href="Data.Fin.Properties.html#35441" class="Bound">pⱼ≤pₖ</a>
<a id="35465" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35483" class="Symbol">{_</a>    <a id="35489" class="Symbol">}</a> <a id="35491" class="Symbol">{</a><a id="35492" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35496" class="Symbol">_}</a> <a id="35499" class="Symbol">{</a><a id="35500" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35505" class="Symbol">}</a> <a id="35507" class="Symbol">{_</a>    <a id="35513" class="Symbol">}</a> <a id="35515" class="Symbol">_</a>   <a id="35519" class="Symbol">_</a>   <a id="35523" class="Symbol">_</a>           <a id="35535" class="Symbol">=</a> <a id="35537" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="35541" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35559" class="Symbol">{</a><a id="35560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35564" class="Symbol">_}</a> <a id="35567" class="Symbol">{</a><a id="35568" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35572" class="Symbol">_}</a> <a id="35575" class="Symbol">{</a><a id="35576" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35580" class="Symbol">_}</a> <a id="35583" class="Symbol">{</a><a id="35584" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="35589" class="Symbol">}</a> <a id="35591" class="Symbol">_</a>   <a id="35595" class="Symbol">_</a>   <a id="35599" class="Symbol">()</a>
<a id="35602" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35620" class="Symbol">{</a><a id="35621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35625" class="Symbol">_}</a> <a id="35628" class="Symbol">{</a><a id="35629" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35633" class="Symbol">_}</a> <a id="35636" class="Symbol">{</a><a id="35637" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35641" class="Symbol">_}</a> <a id="35644" class="Symbol">{</a><a id="35645" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35649" class="Symbol">_}</a> <a id="35652" href="Data.Fin.Properties.html#35652" class="Bound">i≢j</a> <a id="35656" href="Data.Fin.Properties.html#35656" class="Bound">i≢k</a> <a id="35660" class="Symbol">(</a><a id="35661" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35665" href="Data.Fin.Properties.html#35665" class="Bound">pⱼ≤pₖ</a><a id="35670" class="Symbol">)</a> <a id="35672" class="Symbol">=</a> <a id="35674" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="35678" class="Symbol">(</a><a id="35679" href="Data.Fin.Properties.html#35063" class="Function">punchOut-cancel-≤</a> <a id="35697" class="Symbol">(</a><a id="35698" href="Data.Fin.Properties.html#35652" class="Bound">i≢j</a> <a id="35702" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35704" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35709" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35712" class="Symbol">)</a> <a id="35714" class="Symbol">(</a><a id="35715" href="Data.Fin.Properties.html#35656" class="Bound">i≢k</a> <a id="35719" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35721" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35726" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="35729" class="Symbol">)</a> <a id="35731" href="Data.Fin.Properties.html#35665" class="Bound">pⱼ≤pₖ</a><a id="35736" class="Symbol">)</a>

<a id="punchIn-punchOut"></a><a id="35739" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35756" class="Symbol">:</a> <a id="35758" class="Symbol">∀</a> <a id="35760" class="Symbol">{</a><a id="35761" href="Data.Fin.Properties.html#35761" class="Bound">i</a> <a id="35763" href="Data.Fin.Properties.html#35763" class="Bound">j</a> <a id="35765" class="Symbol">:</a> <a id="35767" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="35771" class="Symbol">(</a><a id="35772" class="InductiveConstructor">suc</a> <a id="35776" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="35777" class="Symbol">)}</a> <a id="35780" class="Symbol">(</a><a id="35781" href="Data.Fin.Properties.html#35781" class="Bound">i≢j</a> <a id="35785" class="Symbol">:</a> <a id="35787" href="Data.Fin.Properties.html#35761" class="Bound">i</a> <a id="35789" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="35791" href="Data.Fin.Properties.html#35763" class="Bound">j</a><a id="35792" class="Symbol">)</a> <a id="35794" class="Symbol">→</a>
                   <a id="35815" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="35823" href="Data.Fin.Properties.html#35761" class="Bound">i</a> <a id="35825" class="Symbol">(</a><a id="35826" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="35835" href="Data.Fin.Properties.html#35781" class="Bound">i≢j</a><a id="35838" class="Symbol">)</a> <a id="35840" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35842" href="Data.Fin.Properties.html#35763" class="Bound">j</a>
<a id="35844" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35861" class="Symbol">{_}</a>     <a id="35869" class="Symbol">{</a><a id="35870" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="35874" class="Symbol">}</a>   <a id="35878" class="Symbol">{</a><a id="35879" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="35883" class="Symbol">}</a>  <a id="35886" href="Data.Fin.Properties.html#35886" class="Bound">0≢0</a> <a id="35890" class="Symbol">=</a> <a id="35892" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="35906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35911" href="Data.Fin.Properties.html#35886" class="Bound">0≢0</a>
<a id="35915" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35932" class="Symbol">{_}</a>     <a id="35940" class="Symbol">{</a><a id="35941" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="35945" class="Symbol">}</a>   <a id="35949" class="Symbol">{</a><a id="35950" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35954" href="Data.Fin.Properties.html#35954" class="Bound">j</a><a id="35955" class="Symbol">}</a> <a id="35957" class="Symbol">_</a>   <a id="35961" class="Symbol">=</a> <a id="35963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="35968" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="35985" class="Symbol">{</a><a id="35986" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35990" href="Data.Fin.Properties.html#35990" class="Bound">m</a><a id="35991" class="Symbol">}</a> <a id="35993" class="Symbol">{</a><a id="35994" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35998" href="Data.Fin.Properties.html#35998" class="Bound">i</a><a id="35999" class="Symbol">}</a>  <a id="36002" class="Symbol">{</a><a id="36003" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="36007" class="Symbol">}</a>  <a id="36010" href="Data.Fin.Properties.html#36010" class="Bound">i≢j</a> <a id="36014" class="Symbol">=</a> <a id="36016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36021" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="36038" class="Symbol">{</a><a id="36039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36043" href="Data.Fin.Properties.html#36043" class="Bound">m</a><a id="36044" class="Symbol">}</a> <a id="36046" class="Symbol">{</a><a id="36047" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36051" href="Data.Fin.Properties.html#36051" class="Bound">i</a><a id="36052" class="Symbol">}</a>  <a id="36055" class="Symbol">{</a><a id="36056" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36060" href="Data.Fin.Properties.html#36060" class="Bound">j</a><a id="36061" class="Symbol">}</a> <a id="36063" href="Data.Fin.Properties.html#36063" class="Bound">i≢j</a> <a id="36067" class="Symbol">=</a>
  <a id="36071" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36076" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36080" class="Symbol">(</a><a id="36081" href="Data.Fin.Properties.html#35739" class="Function">punchIn-punchOut</a> <a id="36098" class="Symbol">(</a><a id="36099" href="Data.Fin.Properties.html#36063" class="Bound">i≢j</a> <a id="36103" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36105" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36110" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="36113" class="Symbol">))</a>

<a id="punchOut-punchIn"></a><a id="36117" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36134" class="Symbol">:</a> <a id="36136" class="Symbol">∀</a> <a id="36138" href="Data.Fin.Properties.html#36138" class="Bound">i</a> <a id="36140" class="Symbol">{</a><a id="36141" href="Data.Fin.Properties.html#36141" class="Bound">j</a> <a id="36143" class="Symbol">:</a> <a id="36145" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="36149" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="36150" class="Symbol">}</a> <a id="36152" class="Symbol">→</a> <a id="36154" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="36163" class="Symbol">{</a><a id="36164" class="Argument">i</a> <a id="36166" class="Symbol">=</a> <a id="36168" href="Data.Fin.Properties.html#36138" class="Bound">i</a><a id="36169" class="Symbol">}</a> <a id="36171" class="Symbol">{</a><a id="36172" class="Argument">j</a> <a id="36174" class="Symbol">=</a> <a id="36176" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="36184" href="Data.Fin.Properties.html#36138" class="Bound">i</a> <a id="36186" href="Data.Fin.Properties.html#36141" class="Bound">j</a><a id="36187" class="Symbol">}</a> <a id="36189" class="Symbol">(</a><a id="36190" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="36201" href="Data.Fin.Properties.html#36138" class="Bound">i</a> <a id="36203" href="Data.Fin.Properties.html#36141" class="Bound">j</a> <a id="36205" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36207" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="36210" class="Symbol">)</a> <a id="36212" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36214" href="Data.Fin.Properties.html#36141" class="Bound">j</a>
<a id="36216" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36233" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="36241" class="Symbol">{</a><a id="36242" href="Data.Fin.Properties.html#36242" class="Bound">j</a><a id="36243" class="Symbol">}</a>     <a id="36249" class="Symbol">=</a> <a id="36251" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36256" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36273" class="Symbol">(</a><a id="36274" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36278" href="Data.Fin.Properties.html#36278" class="Bound">i</a><a id="36279" class="Symbol">)</a> <a id="36281" class="Symbol">{</a><a id="36282" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="36286" class="Symbol">}</a>  <a id="36289" class="Symbol">=</a> <a id="36291" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36296" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36313" class="Symbol">(</a><a id="36314" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36318" href="Data.Fin.Properties.html#36318" class="Bound">i</a><a id="36319" class="Symbol">)</a> <a id="36321" class="Symbol">{</a><a id="36322" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36326" href="Data.Fin.Properties.html#36326" class="Bound">j</a><a id="36327" class="Symbol">}</a> <a id="36329" class="Symbol">=</a> <a id="36331" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36336" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36340" class="Symbol">(</a><a id="36341" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="36349" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="36358" class="Symbol">(</a><a id="36359" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="36370" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36372" href="Data.Fin.Properties.html#36326" class="Bound">j</a> <a id="36374" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36376" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="36390" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36392" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="36396" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36398" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36403" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="36406" class="Symbol">)</a>  <a id="36409" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="36412" href="Data.Fin.Properties.html#33062" class="Function">punchOut-cong</a> <a id="36426" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36428" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36433" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="36437" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="36446" class="Symbol">(</a><a id="36447" href="Data.Fin.Properties.html#32083" class="Function">punchInᵢ≢i</a> <a id="36458" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36460" href="Data.Fin.Properties.html#36326" class="Bound">j</a> <a id="36462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36464" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="36467" class="Symbol">)</a>                             <a id="36497" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="36500" href="Data.Fin.Properties.html#36117" class="Function">punchOut-punchIn</a> <a id="36517" href="Data.Fin.Properties.html#36318" class="Bound">i</a> <a id="36519" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="36523" href="Data.Fin.Properties.html#36326" class="Bound">j</a>                                                           <a id="36583" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="36584" class="Symbol">)</a>
  <a id="36588" class="Keyword">where</a> <a id="36594" class="Keyword">open</a> <a id="36599" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="36613" class="Comment">------------------------------------------------------------------------</a>
<a id="36686" class="Comment">-- pinch</a>
<a id="36695" class="Comment">------------------------------------------------------------------------</a>

<a id="pinch-surjective"></a><a id="36769" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36786" class="Symbol">:</a> <a id="36788" class="Symbol">∀</a> <a id="36790" class="Symbol">(</a><a id="36791" href="Data.Fin.Properties.html#36791" class="Bound">i</a> <a id="36793" class="Symbol">:</a> <a id="36795" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="36799" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="36800" class="Symbol">)</a> <a id="36802" class="Symbol">→</a> <a id="36804" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="36815" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="36819" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="36823" class="Symbol">(</a><a id="36824" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="36830" href="Data.Fin.Properties.html#36791" class="Bound">i</a><a id="36831" class="Symbol">)</a>
<a id="36833" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36850" class="Symbol">_</a>       <a id="36858" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="36866" class="Symbol">=</a> <a id="36868" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="36873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="36875" class="Symbol">λ</a> <a id="36877" class="Symbol">{</a> <a id="36879" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36884" class="Symbol">→</a> <a id="36886" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36891" class="Symbol">}</a>
<a id="36893" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36910" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="36918" class="Symbol">(</a><a id="36919" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36923" href="Data.Fin.Properties.html#36923" class="Bound">j</a><a id="36924" class="Symbol">)</a> <a id="36926" class="Symbol">=</a> <a id="36928" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36932" class="Symbol">(</a><a id="36933" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36937" href="Data.Fin.Properties.html#36923" class="Bound">j</a><a id="36938" class="Symbol">)</a> <a id="36940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="36942" class="Symbol">λ</a> <a id="36944" class="Symbol">{</a> <a id="36946" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36951" class="Symbol">→</a> <a id="36953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="36958" class="Symbol">}</a>
<a id="36960" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="36977" class="Symbol">(</a><a id="36978" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36982" href="Data.Fin.Properties.html#36982" class="Bound">i</a><a id="36983" class="Symbol">)</a> <a id="36985" class="Symbol">(</a><a id="36986" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="36990" href="Data.Fin.Properties.html#36990" class="Bound">j</a><a id="36991" class="Symbol">)</a> <a id="36993" class="Symbol">=</a> <a id="36995" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="36999" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37003" class="Symbol">(λ</a> <a id="37006" class="Symbol">{</a><a id="37007" href="Data.Fin.Properties.html#37007" class="Bound">f</a> <a id="37009" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37014" class="Symbol">→</a> <a id="37016" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37021" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37025" class="Symbol">(</a><a id="37026" href="Data.Fin.Properties.html#37007" class="Bound">f</a> <a id="37028" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="37032" class="Symbol">)})</a> <a id="37036" class="Symbol">(</a><a id="37037" href="Data.Fin.Properties.html#36769" class="Function">pinch-surjective</a> <a id="37054" href="Data.Fin.Properties.html#36982" class="Bound">i</a> <a id="37056" href="Data.Fin.Properties.html#36990" class="Bound">j</a><a id="37057" class="Symbol">)</a>

<a id="pinch-mono-≤"></a><a id="37060" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37073" class="Symbol">:</a> <a id="37075" class="Symbol">∀</a> <a id="37077" class="Symbol">(</a><a id="37078" href="Data.Fin.Properties.html#37078" class="Bound">i</a> <a id="37080" class="Symbol">:</a> <a id="37082" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37086" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="37087" class="Symbol">)</a> <a id="37089" class="Symbol">→</a> <a id="37091" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="37102" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="37106" href="Data.Fin.Base.html#7783" class="Function Operator">_≤_</a> <a id="37110" class="Symbol">(</a><a id="37111" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="37117" href="Data.Fin.Properties.html#37078" class="Bound">i</a><a id="37118" class="Symbol">)</a>
<a id="37120" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37133" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="37141" class="Symbol">{</a><a id="37142" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="37144" class="Symbol">}</a>    <a id="37149" class="Symbol">{</a><a id="37150" href="Data.Fin.Properties.html#37150" class="Bound">k</a><a id="37151" class="Symbol">}</a>     <a id="37157" href="Data.Fin.Properties.html#37157" class="Bound">0≤n</a> <a id="37161" class="Symbol">=</a> <a id="37163" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="37167" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37180" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a>      <a id="37188" class="Symbol">{</a><a id="37189" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37193" href="Data.Fin.Properties.html#37193" class="Bound">j</a><a id="37194" class="Symbol">}</a> <a id="37196" class="Symbol">{</a><a id="37197" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37201" href="Data.Fin.Properties.html#37201" class="Bound">k</a><a id="37202" class="Symbol">}</a> <a id="37204" href="Data.Fin.Properties.html#37204" class="Bound">j≤k</a> <a id="37208" class="Symbol">=</a> <a id="37210" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="37218" href="Data.Fin.Properties.html#37204" class="Bound">j≤k</a>
<a id="37222" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37235" class="Symbol">(</a><a id="37236" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37240" href="Data.Fin.Properties.html#37240" class="Bound">i</a><a id="37241" class="Symbol">)</a> <a id="37243" class="Symbol">{</a><a id="37244" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="37246" class="Symbol">}</a>    <a id="37251" class="Symbol">{</a><a id="37252" href="Data.Fin.Properties.html#37252" class="Bound">k</a><a id="37253" class="Symbol">}</a>     <a id="37259" href="Data.Fin.Properties.html#37259" class="Bound">0≤n</a> <a id="37263" class="Symbol">=</a> <a id="37265" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="37269" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37282" class="Symbol">(</a><a id="37283" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37287" href="Data.Fin.Properties.html#37287" class="Bound">i</a><a id="37288" class="Symbol">)</a> <a id="37290" class="Symbol">{</a><a id="37291" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37295" href="Data.Fin.Properties.html#37295" class="Bound">j</a><a id="37296" class="Symbol">}</a> <a id="37298" class="Symbol">{</a><a id="37299" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37303" href="Data.Fin.Properties.html#37303" class="Bound">k</a><a id="37304" class="Symbol">}</a> <a id="37306" href="Data.Fin.Properties.html#37306" class="Bound">j≤k</a> <a id="37310" class="Symbol">=</a> <a id="37312" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="37316" class="Symbol">(</a><a id="37317" href="Data.Fin.Properties.html#37060" class="Function">pinch-mono-≤</a> <a id="37330" href="Data.Fin.Properties.html#37287" class="Bound">i</a> <a id="37332" class="Symbol">(</a><a id="37333" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="37341" href="Data.Fin.Properties.html#37306" class="Bound">j≤k</a><a id="37344" class="Symbol">))</a>

<a id="pinch-injective"></a><a id="37348" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37364" class="Symbol">:</a> <a id="37366" class="Symbol">∀</a> <a id="37368" class="Symbol">{</a><a id="37369" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37371" class="Symbol">:</a> <a id="37373" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37377" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="37378" class="Symbol">}</a> <a id="37380" class="Symbol">{</a><a id="37381" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37383" href="Data.Fin.Properties.html#37383" class="Bound">k</a> <a id="37385" class="Symbol">:</a> <a id="37387" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37391" class="Symbol">(</a><a id="37392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="37398" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="37399" class="Symbol">)}</a> <a id="37402" class="Symbol">→</a>
                  <a id="37422" class="InductiveConstructor">suc</a> <a id="37426" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37428" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="37430" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37432" class="Symbol">→</a> <a id="37434" class="InductiveConstructor">suc</a> <a id="37438" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37440" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="37442" href="Data.Fin.Properties.html#37383" class="Bound">k</a> <a id="37444" class="Symbol">→</a> <a id="37446" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="37452" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37454" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37456" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37458" href="Data.Fin.Base.html#7501" class="Function">pinch</a> <a id="37464" href="Data.Fin.Properties.html#37369" class="Bound">i</a> <a id="37466" href="Data.Fin.Properties.html#37383" class="Bound">k</a> <a id="37468" class="Symbol">→</a> <a id="37470" href="Data.Fin.Properties.html#37381" class="Bound">j</a> <a id="37472" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37474" href="Data.Fin.Properties.html#37383" class="Bound">k</a>
<a id="37476" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37492" class="Symbol">{</a><a id="37493" class="Argument">i</a> <a id="37495" class="Symbol">=</a> <a id="37497" href="Data.Fin.Properties.html#37497" class="Bound">i</a><a id="37498" class="Symbol">}</a>     <a id="37504" class="Symbol">{</a><a id="37505" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37509" class="Symbol">}</a>  <a id="37512" class="Symbol">{</a><a id="37513" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37517" class="Symbol">}</a>  <a id="37520" class="Symbol">_</a>     <a id="37526" class="Symbol">_</a>     <a id="37532" class="Symbol">_</a>  <a id="37535" class="Symbol">=</a> <a id="37537" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37542" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37558" class="Symbol">{</a><a id="37559" class="Argument">i</a> <a id="37561" class="Symbol">=</a> <a id="37563" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37567" class="Symbol">}</a>  <a id="37570" class="Symbol">{</a><a id="37571" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37575" class="Symbol">}</a>  <a id="37578" class="Symbol">{</a><a id="37579" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37583" href="Data.Fin.Properties.html#37583" class="Bound">k</a><a id="37584" class="Symbol">}</a> <a id="37586" class="Symbol">_</a>     <a id="37592" href="Data.Fin.Properties.html#37592" class="Bound">1+i≢k</a> <a id="37598" href="Data.Fin.Properties.html#37598" class="Bound">eq</a> <a id="37601" class="Symbol">=</a>
  <a id="37605" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="37619" class="Symbol">(</a><a id="37620" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37625" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37629" href="Data.Fin.Properties.html#37598" class="Bound">eq</a><a id="37631" class="Symbol">)</a> <a id="37633" href="Data.Fin.Properties.html#37592" class="Bound">1+i≢k</a>
<a id="37639" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37655" class="Symbol">{</a><a id="37656" class="Argument">i</a> <a id="37658" class="Symbol">=</a> <a id="37660" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37664" class="Symbol">}</a>  <a id="37667" class="Symbol">{</a><a id="37668" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37672" href="Data.Fin.Properties.html#37672" class="Bound">j</a><a id="37673" class="Symbol">}</a> <a id="37675" class="Symbol">{</a><a id="37676" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37680" class="Symbol">}</a>  <a id="37683" href="Data.Fin.Properties.html#37683" class="Bound">1+i≢j</a> <a id="37689" class="Symbol">_</a>     <a id="37695" href="Data.Fin.Properties.html#37695" class="Bound">eq</a> <a id="37698" class="Symbol">=</a>
  <a id="37702" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="37716" class="Symbol">(</a><a id="37717" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37722" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37726" class="Symbol">(</a><a id="37727" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="37731" href="Data.Fin.Properties.html#37695" class="Bound">eq</a><a id="37733" class="Symbol">))</a> <a id="37736" href="Data.Fin.Properties.html#37683" class="Bound">1+i≢j</a>
<a id="37742" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37758" class="Symbol">{</a><a id="37759" class="Argument">i</a> <a id="37761" class="Symbol">=</a> <a id="37763" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="37767" class="Symbol">}</a>  <a id="37770" class="Symbol">{</a><a id="37771" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37775" href="Data.Fin.Properties.html#37775" class="Bound">j</a><a id="37776" class="Symbol">}</a> <a id="37778" class="Symbol">{</a><a id="37779" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37783" href="Data.Fin.Properties.html#37783" class="Bound">k</a><a id="37784" class="Symbol">}</a> <a id="37786" class="Symbol">_</a>     <a id="37792" class="Symbol">_</a>     <a id="37798" href="Data.Fin.Properties.html#37798" class="Bound">eq</a> <a id="37801" class="Symbol">=</a>
  <a id="37805" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37810" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37814" href="Data.Fin.Properties.html#37798" class="Bound">eq</a>
<a id="37817" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37833" class="Symbol">{</a><a id="37834" class="Argument">i</a> <a id="37836" class="Symbol">=</a> <a id="37838" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37842" href="Data.Fin.Properties.html#37842" class="Bound">i</a><a id="37843" class="Symbol">}</a> <a id="37845" class="Symbol">{</a><a id="37846" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37850" href="Data.Fin.Properties.html#37850" class="Bound">j</a><a id="37851" class="Symbol">}</a> <a id="37853" class="Symbol">{</a><a id="37854" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37858" href="Data.Fin.Properties.html#37858" class="Bound">k</a><a id="37859" class="Symbol">}</a> <a id="37861" href="Data.Fin.Properties.html#37861" class="Bound">1+i≢j</a> <a id="37867" href="Data.Fin.Properties.html#37867" class="Bound">1+i≢k</a> <a id="37873" href="Data.Fin.Properties.html#37873" class="Bound">eq</a> <a id="37876" class="Symbol">=</a>
  <a id="37880" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37885" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a>
    <a id="37893" class="Symbol">(</a><a id="37894" href="Data.Fin.Properties.html#37348" class="Function">pinch-injective</a> <a id="37910" class="Symbol">(</a><a id="37911" href="Data.Fin.Properties.html#37861" class="Bound">1+i≢j</a> <a id="37917" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37919" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37924" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37927" class="Symbol">)</a> <a id="37929" class="Symbol">(</a><a id="37930" href="Data.Fin.Properties.html#37867" class="Bound">1+i≢k</a> <a id="37936" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37938" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37943" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37946" class="Symbol">)</a>
      <a id="37954" class="Symbol">(</a><a id="37955" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="37969" href="Data.Fin.Properties.html#37873" class="Bound">eq</a><a id="37971" class="Symbol">))</a>

<a id="37975" class="Comment">------------------------------------------------------------------------</a>
<a id="38048" class="Comment">-- Quantification</a>
<a id="38066" class="Comment">------------------------------------------------------------------------</a>

<a id="38140" class="Keyword">module</a> <a id="38147" href="Data.Fin.Properties.html#38147" class="Module">_</a> <a id="38149" class="Symbol">{</a><a id="38150" href="Data.Fin.Properties.html#38150" class="Bound">p</a><a id="38151" class="Symbol">}</a> <a id="38153" class="Symbol">{</a><a id="38154" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38156" class="Symbol">:</a> <a id="38158" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38163" class="Symbol">(</a><a id="38164" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38168" class="Symbol">(</a><a id="38169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38173" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="38174" class="Symbol">))</a> <a id="38177" href="Data.Fin.Properties.html#38150" class="Bound">p</a><a id="38178" class="Symbol">}</a> <a id="38180" class="Keyword">where</a>

  <a id="38189" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38196" class="Symbol">:</a> <a id="38198" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38200" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38205" class="Symbol">→</a> <a id="38207" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38210" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38212" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38214" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38218" href="Relation.Unary.html#3655" class="Function">]</a> <a id="38220" class="Symbol">→</a> <a id="38222" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38225" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38227" href="Relation.Unary.html#3655" class="Function">]</a>
  <a id="38231" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38238" href="Data.Fin.Properties.html#38238" class="Bound">z</a> <a id="38240" href="Data.Fin.Properties.html#38240" class="Bound">s</a> <a id="38242" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="38250" class="Symbol">=</a> <a id="38252" href="Data.Fin.Properties.html#38238" class="Bound">z</a>
  <a id="38256" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38263" href="Data.Fin.Properties.html#38263" class="Bound">z</a> <a id="38265" href="Data.Fin.Properties.html#38265" class="Bound">s</a> <a id="38267" class="Symbol">(</a><a id="38268" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38272" href="Data.Fin.Properties.html#38272" class="Bound">i</a><a id="38273" class="Symbol">)</a> <a id="38275" class="Symbol">=</a> <a id="38277" href="Data.Fin.Properties.html#38265" class="Bound">s</a> <a id="38279" href="Data.Fin.Properties.html#38272" class="Bound">i</a>

  <a id="38284" href="Data.Fin.Properties.html#38284" class="Function">∀-cons-⇔</a> <a id="38293" class="Symbol">:</a> <a id="38295" class="Symbol">(</a><a id="38296" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38298" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38303" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="38305" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38308" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38310" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38312" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38316" href="Relation.Unary.html#3655" class="Function">]</a><a id="38317" class="Symbol">)</a> <a id="38319" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="38321" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="38324" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38326" href="Relation.Unary.html#3655" class="Function">]</a>
  <a id="38330" href="Data.Fin.Properties.html#38284" class="Function">∀-cons-⇔</a> <a id="38339" class="Symbol">=</a> <a id="38341" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="38345" class="Symbol">(</a><a id="38346" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="38354" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a><a id="38360" class="Symbol">)</a> <a id="38362" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="38364" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="38367" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38372" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="38374" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="38377" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38381" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="38386" href="Data.Fin.Properties.html#38386" class="Function">∃-here</a> <a id="38393" class="Symbol">:</a> <a id="38395" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38397" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38402" class="Symbol">→</a> <a id="38404" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38407" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38409" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38413" href="Data.Fin.Properties.html#38386" class="Function">∃-here</a> <a id="38420" class="Symbol">=</a> <a id="38422" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a>

  <a id="38433" href="Data.Fin.Properties.html#38433" class="Function">∃-there</a> <a id="38441" class="Symbol">:</a> <a id="38443" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38446" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38448" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38450" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38454" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="38456" class="Symbol">→</a> <a id="38458" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38461" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38463" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38467" href="Data.Fin.Properties.html#38433" class="Function">∃-there</a> <a id="38475" class="Symbol">=</a> <a id="38477" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="38481" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38485" href="Function.Base.html#704" class="Function">id</a>

  <a id="38491" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a> <a id="38499" class="Symbol">:</a> <a id="38501" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38504" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38506" href="Relation.Unary.html#3519" class="Function">⟩</a> <a id="38508" class="Symbol">→</a> <a id="38510" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38512" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38517" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="38519" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38522" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38524" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38526" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38530" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38534" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a> <a id="38542" class="Symbol">(</a> <a id="38544" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38551" href="Data.Fin.Properties.html#38551" class="Bound">P₀</a> <a id="38554" class="Symbol">)</a> <a id="38556" class="Symbol">=</a> <a id="38558" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="38563" href="Data.Fin.Properties.html#38551" class="Bound">P₀</a>
  <a id="38568" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a> <a id="38576" class="Symbol">(</a><a id="38577" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38581" href="Data.Fin.Properties.html#38581" class="Bound">f</a> <a id="38583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38585" href="Data.Fin.Properties.html#38585" class="Bound">P₁₊</a><a id="38588" class="Symbol">)</a> <a id="38590" class="Symbol">=</a> <a id="38592" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="38597" class="Symbol">(</a><a id="38598" href="Data.Fin.Properties.html#38581" class="Bound">f</a> <a id="38600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="38602" href="Data.Fin.Properties.html#38585" class="Bound">P₁₊</a><a id="38605" class="Symbol">)</a>

  <a id="38610" href="Data.Fin.Properties.html#38610" class="Function">⊎⇔∃</a> <a id="38614" class="Symbol">:</a> <a id="38616" class="Symbol">(</a><a id="38617" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38619" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38624" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="38626" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38629" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38631" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38633" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38637" href="Relation.Unary.html#3519" class="Function">⟩</a><a id="38638" class="Symbol">)</a> <a id="38640" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="38642" href="Relation.Unary.html#3519" class="Function">∃⟨</a> <a id="38645" href="Data.Fin.Properties.html#38154" class="Bound">P</a> <a id="38647" href="Relation.Unary.html#3519" class="Function">⟩</a>
  <a id="38651" href="Data.Fin.Properties.html#38610" class="Function">⊎⇔∃</a> <a id="38655" class="Symbol">=</a> <a id="38657" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="38661" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="38663" href="Data.Fin.Properties.html#38386" class="Function">∃-here</a> <a id="38670" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="38672" href="Data.Fin.Properties.html#38433" class="Function">∃-there</a> <a id="38680" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="38682" href="Data.Fin.Properties.html#38491" class="Function">∃-toSum</a>

<a id="decFinSubset"></a><a id="38691" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="38704" class="Symbol">:</a> <a id="38706" class="Symbol">∀</a> <a id="38708" class="Symbol">{</a><a id="38709" href="Data.Fin.Properties.html#38709" class="Bound">p</a> <a id="38711" href="Data.Fin.Properties.html#38711" class="Bound">q</a><a id="38712" class="Symbol">}</a> <a id="38714" class="Symbol">{</a><a id="38715" href="Data.Fin.Properties.html#38715" class="Bound">P</a> <a id="38717" class="Symbol">:</a> <a id="38719" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38724" class="Symbol">(</a><a id="38725" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38729" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="38730" class="Symbol">)</a> <a id="38732" href="Data.Fin.Properties.html#38709" class="Bound">p</a><a id="38733" class="Symbol">}</a> <a id="38735" class="Symbol">{</a><a id="38736" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38738" class="Symbol">:</a> <a id="38740" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="38745" class="Symbol">(</a><a id="38746" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38750" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="38751" class="Symbol">)</a> <a id="38753" href="Data.Fin.Properties.html#38711" class="Bound">q</a><a id="38754" class="Symbol">}</a> <a id="38756" class="Symbol">→</a>
               <a id="38773" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="38783" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38785" class="Symbol">→</a> <a id="38787" class="Symbol">(∀</a> <a id="38790" class="Symbol">{</a><a id="38791" href="Data.Fin.Properties.html#38791" class="Bound">i</a><a id="38792" class="Symbol">}</a> <a id="38794" class="Symbol">→</a> <a id="38796" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38798" href="Data.Fin.Properties.html#38791" class="Bound">i</a> <a id="38800" class="Symbol">→</a> <a id="38802" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="38806" class="Symbol">(</a><a id="38807" href="Data.Fin.Properties.html#38715" class="Bound">P</a> <a id="38809" href="Data.Fin.Properties.html#38791" class="Bound">i</a><a id="38810" class="Symbol">))</a> <a id="38813" class="Symbol">→</a> <a id="38815" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="38819" class="Symbol">(</a><a id="38820" href="Data.Fin.Properties.html#38736" class="Bound">Q</a> <a id="38822" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="38824" href="Data.Fin.Properties.html#38715" class="Bound">P</a><a id="38825" class="Symbol">)</a>
<a id="38827" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="38840" class="Symbol">{</a><a id="38841" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="38845" class="Symbol">}</a>  <a id="38848" class="Symbol">{_}</a>     <a id="38856" class="Symbol">{_}</a> <a id="38860" href="Data.Fin.Properties.html#38860" class="Bound">Q?</a> <a id="38863" href="Data.Fin.Properties.html#38863" class="Bound">P?</a> <a id="38866" class="Symbol">=</a> <a id="38868" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="38872" class="Symbol">λ</a> <a id="38874" class="Symbol">{}</a>
<a id="38877" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="38890" class="Symbol">{</a><a id="38891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38895" href="Data.Fin.Properties.html#38895" class="Bound">n</a><a id="38896" class="Symbol">}</a> <a id="38898" class="Symbol">{</a><a id="38899" class="Argument">P</a> <a id="38901" class="Symbol">=</a> <a id="38903" href="Data.Fin.Properties.html#38903" class="Bound">P</a><a id="38904" class="Symbol">}</a> <a id="38906" class="Symbol">{</a><a id="38907" href="Data.Fin.Properties.html#38907" class="Bound">Q</a><a id="38908" class="Symbol">}</a> <a id="38910" href="Data.Fin.Properties.html#38910" class="Bound">Q?</a> <a id="38913" href="Data.Fin.Properties.html#38913" class="Bound">P?</a>
  <a id="38918" class="Keyword">with</a> <a id="38923" href="Data.Fin.Properties.html#38910" class="Bound">Q?</a> <a id="38926" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="38931" class="Symbol">|</a> <a id="38933" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="38940" class="Symbol">{</a><a id="38941" class="Argument">P</a> <a id="38943" class="Symbol">=</a> <a id="38945" class="Symbol">λ</a> <a id="38947" href="Data.Fin.Properties.html#38947" class="Bound">x</a> <a id="38949" class="Symbol">→</a> <a id="38951" href="Data.Fin.Properties.html#38907" class="Bound">Q</a> <a id="38953" href="Data.Fin.Properties.html#38947" class="Bound">x</a> <a id="38955" class="Symbol">→</a> <a id="38957" href="Data.Fin.Properties.html#38903" class="Bound">P</a> <a id="38959" href="Data.Fin.Properties.html#38947" class="Bound">x</a><a id="38960" class="Symbol">}</a>
<a id="38962" class="Symbol">...</a> <a id="38966" class="Symbol">|</a> <a id="38968" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="38974" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="38982" href="Data.Fin.Properties.html#38982" class="Bound">[¬Q0]</a> <a id="38988" class="Symbol">|</a> <a id="38990" href="Data.Fin.Properties.html#38990" class="Bound">cons</a> <a id="38995" class="Symbol">=</a>
  <a id="38999" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="39004" class="Symbol">(λ</a> <a id="39007" href="Data.Fin.Properties.html#39007" class="Bound">f</a> <a id="39009" class="Symbol">{</a><a id="39010" href="Data.Fin.Properties.html#39010" class="Bound">x</a><a id="39011" class="Symbol">}</a> <a id="39013" class="Symbol">→</a> <a id="39015" href="Data.Fin.Properties.html#38990" class="Bound">cons</a> <a id="39020" class="Symbol">(</a><a id="39021" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="39028" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39030" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="39037" href="Data.Fin.Properties.html#38982" class="Bound">[¬Q0]</a><a id="39042" class="Symbol">)</a> <a id="39044" class="Symbol">(λ</a> <a id="39047" href="Data.Fin.Properties.html#39047" class="Bound">x</a> <a id="39049" class="Symbol">→</a> <a id="39051" href="Data.Fin.Properties.html#39007" class="Bound">f</a> <a id="39053" class="Symbol">{</a><a id="39054" href="Data.Fin.Properties.html#39047" class="Bound">x</a><a id="39055" class="Symbol">})</a> <a id="39058" href="Data.Fin.Properties.html#39010" class="Bound">x</a><a id="39059" class="Symbol">)</a>
       <a id="39068" class="Symbol">(λ</a> <a id="39071" href="Data.Fin.Properties.html#39071" class="Bound">f</a> <a id="39073" class="Symbol">{</a><a id="39074" href="Data.Fin.Properties.html#39074" class="Bound">x</a><a id="39075" class="Symbol">}</a> <a id="39077" class="Symbol">→</a> <a id="39079" href="Data.Fin.Properties.html#39071" class="Bound">f</a> <a id="39081" class="Symbol">{</a><a id="39082" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39086" href="Data.Fin.Properties.html#39074" class="Bound">x</a><a id="39087" class="Symbol">})</a>
       <a id="39097" class="Symbol">(</a><a id="39098" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="39111" class="Symbol">(</a><a id="39112" class="Bound">Q?</a> <a id="39115" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39117" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="39120" class="Symbol">)</a> <a id="39122" class="Bound">P?</a><a id="39124" class="Symbol">)</a>
<a id="39126" class="Symbol">...</a> <a id="39130" class="Symbol">|</a> <a id="39132" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="39138" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="39147" href="Data.Fin.Properties.html#39147" class="Bound">[Q0]</a> <a id="39152" class="Symbol">|</a> <a id="39154" href="Data.Fin.Properties.html#39154" class="Bound">cons</a> <a id="39159" class="Symbol">=</a>
  <a id="39163" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="39168" class="Symbol">(</a><a id="39169" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="39177" class="Symbol">λ</a> <a id="39179" href="Data.Fin.Properties.html#39179" class="Bound">P0</a> <a id="39182" href="Data.Fin.Properties.html#39182" class="Bound">rec</a> <a id="39186" class="Symbol">{</a><a id="39187" href="Data.Fin.Properties.html#39187" class="Bound">x</a><a id="39188" class="Symbol">}</a> <a id="39190" class="Symbol">→</a> <a id="39192" href="Data.Fin.Properties.html#39154" class="Bound">cons</a> <a id="39197" class="Symbol">(λ</a> <a id="39200" href="Data.Fin.Properties.html#39200" class="Bound">_</a> <a id="39202" class="Symbol">→</a> <a id="39204" href="Data.Fin.Properties.html#39179" class="Bound">P0</a><a id="39206" class="Symbol">)</a> <a id="39208" class="Symbol">(λ</a> <a id="39211" href="Data.Fin.Properties.html#39211" class="Bound">x</a> <a id="39213" class="Symbol">→</a> <a id="39215" href="Data.Fin.Properties.html#39182" class="Bound">rec</a> <a id="39219" class="Symbol">{</a><a id="39220" href="Data.Fin.Properties.html#39211" class="Bound">x</a><a id="39221" class="Symbol">})</a> <a id="39224" href="Data.Fin.Properties.html#39187" class="Bound">x</a><a id="39225" class="Symbol">)</a>
       <a id="39234" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="39236" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="39239" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="39246" href="Data.Fin.Properties.html#39147" class="Bound">[Q0]</a> <a id="39251" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="39253" class="Symbol">(λ</a> <a id="39256" href="Data.Fin.Properties.html#39256" class="Bound">f</a> <a id="39258" class="Symbol">{</a><a id="39259" href="Data.Fin.Properties.html#39259" class="Bound">x</a><a id="39260" class="Symbol">}</a> <a id="39262" class="Symbol">→</a> <a id="39264" href="Data.Fin.Properties.html#39256" class="Bound">f</a> <a id="39266" class="Symbol">{</a><a id="39267" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39271" href="Data.Fin.Properties.html#39259" class="Bound">x</a><a id="39272" class="Symbol">})</a> <a id="39275" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
       <a id="39284" class="Symbol">(</a><a id="39285" class="Bound">P?</a> <a id="39288" class="Symbol">(</a><a id="39289" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="39296" href="Data.Fin.Properties.html#39147" class="Bound">[Q0]</a><a id="39300" class="Symbol">)</a> <a id="39302" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="39308" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="39321" class="Symbol">(</a><a id="39322" class="Bound">Q?</a> <a id="39325" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39327" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="39330" class="Symbol">)</a> <a id="39332" class="Bound">P?</a><a id="39334" class="Symbol">)</a>

<a id="any?"></a><a id="39337" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39342" class="Symbol">:</a> <a id="39344" class="Symbol">∀</a> <a id="39346" class="Symbol">{</a><a id="39347" href="Data.Fin.Properties.html#39347" class="Bound">p</a><a id="39348" class="Symbol">}</a> <a id="39350" class="Symbol">{</a><a id="39351" href="Data.Fin.Properties.html#39351" class="Bound">P</a> <a id="39353" class="Symbol">:</a> <a id="39355" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39360" class="Symbol">(</a><a id="39361" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39365" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="39366" class="Symbol">)</a> <a id="39368" href="Data.Fin.Properties.html#39347" class="Bound">p</a><a id="39369" class="Symbol">}</a> <a id="39371" class="Symbol">→</a> <a id="39373" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39383" href="Data.Fin.Properties.html#39351" class="Bound">P</a> <a id="39385" class="Symbol">→</a> <a id="39387" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="39391" class="Symbol">(</a><a id="39392" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="39394" href="Data.Fin.Properties.html#39351" class="Bound">P</a><a id="39395" class="Symbol">)</a>
<a id="39397" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39402" class="Symbol">{</a><a id="39403" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="39407" class="Symbol">}</a>  <a id="39410" class="Symbol">{</a><a id="39411" class="Argument">P</a> <a id="39413" class="Symbol">=</a> <a id="39415" class="Symbol">_}</a> <a id="39418" href="Data.Fin.Properties.html#39418" class="Bound">P?</a> <a id="39421" class="Symbol">=</a> <a id="39423" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="39426" class="Symbol">λ</a> <a id="39428" class="Symbol">{</a> <a id="39430" class="Symbol">(()</a> <a id="39434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39436" class="Symbol">_)</a> <a id="39439" class="Symbol">}</a>
<a id="39441" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39446" class="Symbol">{</a><a id="39447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39451" href="Data.Fin.Properties.html#39451" class="Bound">n</a><a id="39452" class="Symbol">}</a> <a id="39454" class="Symbol">{</a><a id="39455" class="Argument">P</a> <a id="39457" class="Symbol">=</a> <a id="39459" href="Data.Fin.Properties.html#39459" class="Bound">P</a><a id="39460" class="Symbol">}</a> <a id="39462" href="Data.Fin.Properties.html#39462" class="Bound">P?</a> <a id="39465" class="Symbol">=</a> <a id="39467" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="39475" href="Data.Fin.Properties.html#38610" class="Function">⊎⇔∃</a> <a id="39479" class="Symbol">(</a><a id="39480" href="Data.Fin.Properties.html#39462" class="Bound">P?</a> <a id="39483" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="39488" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="39494" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="39499" class="Symbol">(</a><a id="39500" href="Data.Fin.Properties.html#39462" class="Bound">P?</a> <a id="39503" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39505" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="39508" class="Symbol">))</a>

<a id="all?"></a><a id="39512" href="Data.Fin.Properties.html#39512" class="Function">all?</a> <a id="39517" class="Symbol">:</a> <a id="39519" class="Symbol">∀</a> <a id="39521" class="Symbol">{</a><a id="39522" href="Data.Fin.Properties.html#39522" class="Bound">p</a><a id="39523" class="Symbol">}</a> <a id="39525" class="Symbol">{</a><a id="39526" href="Data.Fin.Properties.html#39526" class="Bound">P</a> <a id="39528" class="Symbol">:</a> <a id="39530" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39535" class="Symbol">(</a><a id="39536" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39540" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="39541" class="Symbol">)</a> <a id="39543" href="Data.Fin.Properties.html#39522" class="Bound">p</a><a id="39544" class="Symbol">}</a> <a id="39546" class="Symbol">→</a> <a id="39548" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39558" href="Data.Fin.Properties.html#39526" class="Bound">P</a> <a id="39560" class="Symbol">→</a> <a id="39562" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="39566" class="Symbol">(∀</a> <a id="39569" href="Data.Fin.Properties.html#39569" class="Bound">f</a> <a id="39571" class="Symbol">→</a> <a id="39573" href="Data.Fin.Properties.html#39526" class="Bound">P</a> <a id="39575" href="Data.Fin.Properties.html#39569" class="Bound">f</a><a id="39576" class="Symbol">)</a>
<a id="39578" href="Data.Fin.Properties.html#39512" class="Function">all?</a> <a id="39583" href="Data.Fin.Properties.html#39583" class="Bound">P?</a> <a id="39586" class="Symbol">=</a> <a id="39588" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="39593" class="Symbol">(λ</a> <a id="39596" href="Data.Fin.Properties.html#39596" class="Bound">∀p</a> <a id="39599" href="Data.Fin.Properties.html#39599" class="Bound">f</a> <a id="39601" class="Symbol">→</a> <a id="39603" href="Data.Fin.Properties.html#39596" class="Bound">∀p</a> <a id="39606" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="39608" class="Symbol">)</a> <a id="39610" class="Symbol">(λ</a> <a id="39613" href="Data.Fin.Properties.html#39613" class="Bound">∀p</a> <a id="39616" class="Symbol">{</a><a id="39617" href="Data.Fin.Properties.html#39617" class="Bound">x</a><a id="39618" class="Symbol">}</a> <a id="39620" href="Data.Fin.Properties.html#39620" class="Bound">_</a> <a id="39622" class="Symbol">→</a> <a id="39624" href="Data.Fin.Properties.html#39613" class="Bound">∀p</a> <a id="39627" href="Data.Fin.Properties.html#39617" class="Bound">x</a><a id="39628" class="Symbol">)</a>
               <a id="39645" class="Symbol">(</a><a id="39646" href="Data.Fin.Properties.html#38691" class="Function">decFinSubset</a> <a id="39659" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="39662" class="Symbol">(λ</a> <a id="39665" class="Symbol">{</a><a id="39666" href="Data.Fin.Properties.html#39666" class="Bound">f</a><a id="39667" class="Symbol">}</a> <a id="39669" href="Data.Fin.Properties.html#39669" class="Bound">_</a> <a id="39671" class="Symbol">→</a> <a id="39673" href="Data.Fin.Properties.html#39583" class="Bound">P?</a> <a id="39676" href="Data.Fin.Properties.html#39666" class="Bound">f</a><a id="39677" class="Symbol">))</a>

<a id="39681" class="Keyword">private</a>
  <a id="39691" class="Comment">-- A nice computational property of `all?`:</a>
  <a id="39737" class="Comment">-- The boolean component of the result is exactly the</a>
  <a id="39793" class="Comment">-- obvious fold of boolean tests (`foldr _∧_ true`).</a>
  <a id="note"></a><a id="39848" href="Data.Fin.Properties.html#39848" class="Function">note</a> <a id="39853" class="Symbol">:</a> <a id="39855" class="Symbol">∀</a> <a id="39857" class="Symbol">{</a><a id="39858" href="Data.Fin.Properties.html#39858" class="Bound">p</a><a id="39859" class="Symbol">}</a> <a id="39861" class="Symbol">{</a><a id="39862" href="Data.Fin.Properties.html#39862" class="Bound">P</a> <a id="39864" class="Symbol">:</a> <a id="39866" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="39871" class="Symbol">(</a><a id="39872" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39876" class="Number">3</a><a id="39877" class="Symbol">)</a> <a id="39879" href="Data.Fin.Properties.html#39858" class="Bound">p</a><a id="39880" class="Symbol">}</a> <a id="39882" class="Symbol">(</a><a id="39883" href="Data.Fin.Properties.html#39883" class="Bound">P?</a> <a id="39886" class="Symbol">:</a> <a id="39888" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="39898" href="Data.Fin.Properties.html#39862" class="Bound">P</a><a id="39899" class="Symbol">)</a> <a id="39901" class="Symbol">→</a>
         <a id="39912" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="39914" class="Symbol">λ</a> <a id="39916" href="Data.Fin.Properties.html#39916" class="Bound">z</a> <a id="39918" class="Symbol">→</a> <a id="39920" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="39929" class="Symbol">(</a><a id="39930" href="Data.Fin.Properties.html#39512" class="Function">all?</a> <a id="39935" href="Data.Fin.Properties.html#39883" class="Bound">P?</a><a id="39937" class="Symbol">)</a> <a id="39939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39941" href="Data.Fin.Properties.html#39916" class="Bound">z</a>
  <a id="39945" href="Data.Fin.Properties.html#39848" class="Function">note</a> <a id="39950" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="39953" class="Symbol">=</a> <a id="39955" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="39964" class="Symbol">(</a><a id="39965" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="39968" href="Data.Fin.Patterns.html#422" class="InductiveConstructor">0F</a><a id="39970" class="Symbol">)</a> <a id="39972" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39974" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="39983" class="Symbol">(</a><a id="39984" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="39987" href="Data.Fin.Patterns.html#440" class="InductiveConstructor">1F</a><a id="39989" class="Symbol">)</a> <a id="39991" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="39993" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">Dec.does</a> <a id="40002" class="Symbol">(</a><a id="40003" href="Data.Fin.Properties.html#39950" class="Bound">P?</a> <a id="40006" href="Data.Fin.Patterns.html#460" class="InductiveConstructor">2F</a><a id="40008" class="Symbol">)</a> <a id="40010" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="40012" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
          <a id="40027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="40035" class="Comment">-- If a decidable predicate P over a finite set is sometimes false,</a>
<a id="40103" class="Comment">-- then we can find the smallest value for which this is the case.</a>

<a id="¬∀⟶∃¬-smallest"></a><a id="40171" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40186" class="Symbol">:</a> <a id="40188" class="Symbol">∀</a> <a id="40190" href="Data.Fin.Properties.html#40190" class="Bound">n</a> <a id="40192" class="Symbol">{</a><a id="40193" href="Data.Fin.Properties.html#40193" class="Bound">p</a><a id="40194" class="Symbol">}</a> <a id="40196" class="Symbol">(</a><a id="40197" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40199" class="Symbol">:</a> <a id="40201" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40206" class="Symbol">(</a><a id="40207" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40211" href="Data.Fin.Properties.html#40190" class="Bound">n</a><a id="40212" class="Symbol">)</a> <a id="40214" href="Data.Fin.Properties.html#40193" class="Bound">p</a><a id="40215" class="Symbol">)</a> <a id="40217" class="Symbol">→</a> <a id="40219" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="40229" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40231" class="Symbol">→</a>
                 <a id="40250" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40252" class="Symbol">(∀</a> <a id="40255" href="Data.Fin.Properties.html#40255" class="Bound">i</a> <a id="40257" class="Symbol">→</a> <a id="40259" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40261" href="Data.Fin.Properties.html#40255" class="Bound">i</a><a id="40262" class="Symbol">)</a> <a id="40264" class="Symbol">→</a> <a id="40266" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="40268" class="Symbol">λ</a> <a id="40270" href="Data.Fin.Properties.html#40270" class="Bound">i</a> <a id="40272" class="Symbol">→</a> <a id="40274" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40276" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40278" href="Data.Fin.Properties.html#40270" class="Bound">i</a> <a id="40280" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="40282" class="Symbol">((</a><a id="40284" href="Data.Fin.Properties.html#40284" class="Bound">j</a> <a id="40286" class="Symbol">:</a> <a id="40288" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="40293" href="Data.Fin.Properties.html#40270" class="Bound">i</a><a id="40294" class="Symbol">)</a> <a id="40296" class="Symbol">→</a> <a id="40298" href="Data.Fin.Properties.html#40197" class="Bound">P</a> <a id="40300" class="Symbol">(</a><a id="40301" href="Data.Fin.Base.html#2783" class="Function">inject</a> <a id="40308" href="Data.Fin.Properties.html#40284" class="Bound">j</a><a id="40309" class="Symbol">))</a>
<a id="40312" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40327" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="40335" href="Data.Fin.Properties.html#40335" class="Bound">P</a> <a id="40337" href="Data.Fin.Properties.html#40337" class="Bound">P?</a> <a id="40340" href="Data.Fin.Properties.html#40340" class="Bound">¬∀P</a> <a id="40344" class="Symbol">=</a> <a id="40346" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="40360" class="Symbol">(λ())</a> <a id="40366" href="Data.Fin.Properties.html#40340" class="Bound">¬∀P</a>
<a id="40370" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40385" class="Symbol">(</a><a id="40386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40390" href="Data.Fin.Properties.html#40390" class="Bound">n</a><a id="40391" class="Symbol">)</a> <a id="40393" href="Data.Fin.Properties.html#40393" class="Bound">P</a> <a id="40395" href="Data.Fin.Properties.html#40395" class="Bound">P?</a> <a id="40398" href="Data.Fin.Properties.html#40398" class="Bound">¬∀P</a> <a id="40402" class="Keyword">with</a> <a id="40407" href="Data.Fin.Properties.html#40395" class="Bound">P?</a> <a id="40410" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="40415" class="Symbol">...</a> <a id="40419" class="Symbol">|</a> <a id="40421" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="40427" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="40435" href="Data.Fin.Properties.html#40435" class="Bound">[¬P₀]</a> <a id="40441" class="Symbol">=</a> <a id="40443" class="Symbol">(</a><a id="40444" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="40449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40451" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="40458" href="Data.Fin.Properties.html#40435" class="Bound">[¬P₀]</a> <a id="40464" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="40466" class="Symbol">λ</a> <a id="40468" class="Symbol">())</a>
<a id="40472" class="Symbol">...</a> <a id="40476" class="Symbol">|</a> <a id="40478" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="40484" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="40493" href="Data.Fin.Properties.html#40493" class="Bound">[P₀]</a> <a id="40498" class="Symbol">=</a> <a id="40500" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="40504" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="40508" class="Symbol">(</a><a id="40509" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="40513" href="Function.Base.html#704" class="Function">id</a> <a id="40516" class="Symbol">(</a><a id="40517" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="40524" class="Symbol">(</a><a id="40525" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="40532" href="Data.Fin.Properties.html#40493" class="Bound">[P₀]</a><a id="40536" class="Symbol">)))</a>
  <a id="40542" class="Symbol">(</a><a id="40543" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40558" class="Bound">n</a> <a id="40560" class="Symbol">(</a><a id="40561" class="Bound">P</a> <a id="40563" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40565" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="40568" class="Symbol">)</a> <a id="40570" class="Symbol">(</a><a id="40571" class="Bound">P?</a> <a id="40574" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40576" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="40579" class="Symbol">)</a> <a id="40581" class="Symbol">(</a><a id="40582" class="Bound">¬∀P</a> <a id="40586" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40588" class="Symbol">(</a><a id="40589" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="40596" class="Symbol">(</a><a id="40597" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="40604" href="Data.Fin.Properties.html#40493" class="Bound">[P₀]</a><a id="40608" class="Symbol">))))</a>

<a id="40614" class="Comment">-- When P is a decidable predicate over a finite set the following</a>
<a id="40681" class="Comment">-- lemma can be proved.</a>

<a id="¬∀⟶∃¬"></a><a id="40706" href="Data.Fin.Properties.html#40706" class="Function">¬∀⟶∃¬</a> <a id="40712" class="Symbol">:</a> <a id="40714" class="Symbol">∀</a> <a id="40716" href="Data.Fin.Properties.html#40716" class="Bound">n</a> <a id="40718" class="Symbol">{</a><a id="40719" href="Data.Fin.Properties.html#40719" class="Bound">p</a><a id="40720" class="Symbol">}</a> <a id="40722" class="Symbol">(</a><a id="40723" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40725" class="Symbol">:</a> <a id="40727" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="40732" class="Symbol">(</a><a id="40733" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40737" href="Data.Fin.Properties.html#40716" class="Bound">n</a><a id="40738" class="Symbol">)</a> <a id="40740" href="Data.Fin.Properties.html#40719" class="Bound">p</a><a id="40741" class="Symbol">)</a> <a id="40743" class="Symbol">→</a> <a id="40745" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="40755" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40757" class="Symbol">→</a>
          <a id="40769" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40771" class="Symbol">(∀</a> <a id="40774" href="Data.Fin.Properties.html#40774" class="Bound">i</a> <a id="40776" class="Symbol">→</a> <a id="40778" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40780" href="Data.Fin.Properties.html#40774" class="Bound">i</a><a id="40781" class="Symbol">)</a> <a id="40783" class="Symbol">→</a> <a id="40785" class="Symbol">(</a><a id="40786" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="40788" class="Symbol">λ</a> <a id="40790" href="Data.Fin.Properties.html#40790" class="Bound">i</a> <a id="40792" class="Symbol">→</a> <a id="40794" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="40796" href="Data.Fin.Properties.html#40723" class="Bound">P</a> <a id="40798" href="Data.Fin.Properties.html#40790" class="Bound">i</a><a id="40799" class="Symbol">)</a>
<a id="40801" href="Data.Fin.Properties.html#40706" class="Function">¬∀⟶∃¬</a> <a id="40807" href="Data.Fin.Properties.html#40807" class="Bound">n</a> <a id="40809" href="Data.Fin.Properties.html#40809" class="Bound">P</a> <a id="40811" href="Data.Fin.Properties.html#40811" class="Bound">P?</a> <a id="40814" href="Data.Fin.Properties.html#40814" class="Bound">¬P</a> <a id="40817" class="Symbol">=</a> <a id="40819" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="40823" href="Function.Base.html#704" class="Function">id</a> <a id="40826" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="40832" class="Symbol">(</a><a id="40833" href="Data.Fin.Properties.html#40171" class="Function">¬∀⟶∃¬-smallest</a> <a id="40848" href="Data.Fin.Properties.html#40807" class="Bound">n</a> <a id="40850" href="Data.Fin.Properties.html#40809" class="Bound">P</a> <a id="40852" href="Data.Fin.Properties.html#40811" class="Bound">P?</a> <a id="40855" href="Data.Fin.Properties.html#40814" class="Bound">¬P</a><a id="40857" class="Symbol">)</a>

<a id="40860" class="Comment">------------------------------------------------------------------------</a>
<a id="40933" class="Comment">-- Properties of functions to and from Fin</a>
<a id="40976" class="Comment">------------------------------------------------------------------------</a>

<a id="41050" class="Comment">-- The pigeonhole principle.</a>

<a id="pigeonhole"></a><a id="41080" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41091" class="Symbol">:</a> <a id="41093" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41095" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="41099" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="41101" class="Symbol">→</a> <a id="41103" class="Symbol">(</a><a id="41104" href="Data.Fin.Properties.html#41104" class="Bound">f</a> <a id="41106" class="Symbol">:</a> <a id="41108" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41112" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="41114" class="Symbol">→</a> <a id="41116" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41120" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="41121" class="Symbol">)</a> <a id="41123" class="Symbol">→</a> <a id="41125" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="41128" class="Symbol">λ</a> <a id="41130" href="Data.Fin.Properties.html#41130" class="Bound">i</a> <a id="41132" href="Data.Fin.Properties.html#41132" class="Bound">j</a> <a id="41134" class="Symbol">→</a> <a id="41136" href="Data.Fin.Properties.html#41130" class="Bound">i</a> <a id="41138" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="41140" href="Data.Fin.Properties.html#41132" class="Bound">j</a> <a id="41142" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="41144" href="Data.Fin.Properties.html#41104" class="Bound">f</a> <a id="41146" href="Data.Fin.Properties.html#41130" class="Bound">i</a> <a id="41148" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41150" href="Data.Fin.Properties.html#41104" class="Bound">f</a> <a id="41152" href="Data.Fin.Properties.html#41132" class="Bound">j</a>
<a id="41154" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41165" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="41183" href="Data.Fin.Properties.html#41183" class="Bound">f</a> <a id="41185" class="Symbol">=</a> <a id="41187" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="41201" class="Symbol">(</a><a id="41202" href="Data.Fin.Properties.html#41183" class="Bound">f</a> <a id="41204" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="41208" class="Symbol">)</a> <a id="41210" class="Symbol">λ()</a>
<a id="41214" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41225" class="Symbol">(</a><a id="41226" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="41230" href="Data.Fin.Properties.html#41230" class="Bound">m&lt;n</a><a id="41233" class="Symbol">@(</a><a id="41235" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="41239" class="Symbol">_))</a> <a id="41243" href="Data.Fin.Properties.html#41243" class="Bound">f</a> <a id="41245" class="Keyword">with</a> <a id="41250" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="41255" class="Symbol">(λ</a> <a id="41258" href="Data.Fin.Properties.html#41258" class="Bound">k</a> <a id="41260" class="Symbol">→</a> <a id="41262" href="Data.Fin.Properties.html#41243" class="Bound">f</a> <a id="41264" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="41269" href="Data.Fin.Properties.html#3739" class="Function Operator">≟</a> <a id="41271" href="Data.Fin.Properties.html#41243" class="Bound">f</a> <a id="41273" class="Symbol">(</a><a id="41274" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41278" href="Data.Fin.Properties.html#41258" class="Bound">k</a><a id="41279" class="Symbol">))</a>
<a id="41282" class="Symbol">...</a> <a id="41286" class="Symbol">|</a> <a id="41288" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="41292" class="Symbol">(</a><a id="41293" href="Data.Fin.Properties.html#41293" class="Bound">j</a> <a id="41295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41297" href="Data.Fin.Properties.html#41297" class="Bound">f₀≡fⱼ</a><a id="41302" class="Symbol">)</a> <a id="41304" class="Symbol">=</a> <a id="41306" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="41311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41313" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41317" href="Data.Fin.Properties.html#41293" class="Bound">j</a> <a id="41319" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41321" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="41325" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41327" href="Data.Fin.Properties.html#41297" class="Bound">f₀≡fⱼ</a>
<a id="41333" class="Symbol">...</a> <a id="41337" class="Symbol">|</a> <a id="41339" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="41343" href="Data.Fin.Properties.html#41343" class="Bound">f₀≢fₖ</a>
  <a id="41351" class="Keyword">with</a> <a id="41356" href="Data.Fin.Properties.html#41356" class="Bound">i</a> <a id="41358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41360" href="Data.Fin.Properties.html#41360" class="Bound">j</a> <a id="41362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41364" href="Data.Fin.Properties.html#41364" class="Bound">i&lt;j</a> <a id="41368" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41370" href="Data.Fin.Properties.html#41370" class="Bound">fᵢ≡fⱼ</a> ← <a id="41378" href="Data.Fin.Properties.html#41080" class="Function">pigeonhole</a> <a id="41389" class="Bound">m&lt;n</a> <a id="41393" class="Symbol">(λ</a> <a id="41396" href="Data.Fin.Properties.html#41396" class="Bound">j</a> <a id="41398" class="Symbol">→</a> <a id="41400" href="Data.Fin.Base.html#6962" class="Function">punchOut</a> <a id="41409" class="Symbol">(</a><a id="41410" href="Data.Fin.Properties.html#41343" class="Bound">f₀≢fₖ</a> <a id="41416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41418" class="Symbol">(</a><a id="41419" href="Data.Fin.Properties.html#41396" class="Bound">j</a> <a id="41421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a> <a id="41424" class="Symbol">)))</a>
  <a id="41430" class="Symbol">=</a> <a id="41432" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41436" href="Data.Fin.Properties.html#41356" class="Bound">i</a> <a id="41438" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41440" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="41444" href="Data.Fin.Properties.html#41360" class="Bound">j</a> <a id="41446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41448" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="41452" href="Data.Fin.Properties.html#41364" class="Bound">i&lt;j</a> <a id="41456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41458" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a> <a id="41477" class="Symbol">(</a><a id="41478" href="Data.Fin.Properties.html#41343" class="Bound">f₀≢fₖ</a> <a id="41484" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="41486" class="Symbol">(</a><a id="41487" href="Data.Fin.Properties.html#41356" class="Bound">i</a> <a id="41489" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="41491" class="Symbol">))</a> <a id="41494" class="Symbol">_</a> <a id="41496" href="Data.Fin.Properties.html#41370" class="Bound">fᵢ≡fⱼ</a>

<a id="injective⇒≤"></a><a id="41503" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41515" class="Symbol">:</a> <a id="41517" class="Symbol">∀</a> <a id="41519" class="Symbol">{</a><a id="41520" href="Data.Fin.Properties.html#41520" class="Bound">f</a> <a id="41522" class="Symbol">:</a> <a id="41524" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41528" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41530" class="Symbol">→</a> <a id="41532" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41536" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="41537" class="Symbol">}</a> <a id="41539" class="Symbol">→</a> <a id="41541" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="41551" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41559" href="Data.Fin.Properties.html#41520" class="Bound">f</a> <a id="41561" class="Symbol">→</a> <a id="41563" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41565" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="41569" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="41571" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41583" class="Symbol">{</a><a id="41584" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="41588" class="Symbol">}</a>  <a id="41591" class="Symbol">{_}</a>     <a id="41599" class="Symbol">{</a><a id="41600" href="Data.Fin.Properties.html#41600" class="Bound">f</a><a id="41601" class="Symbol">}</a> <a id="41603" class="Symbol">_</a>   <a id="41607" class="Symbol">=</a> <a id="41609" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="41613" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41625" class="Symbol">{</a><a id="41626" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41630" class="Symbol">_}</a> <a id="41633" class="Symbol">{</a><a id="41634" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="41638" class="Symbol">}</a>  <a id="41641" class="Symbol">{</a><a id="41642" href="Data.Fin.Properties.html#41642" class="Bound">f</a><a id="41643" class="Symbol">}</a> <a id="41645" class="Symbol">_</a>   <a id="41649" class="Symbol">=</a> <a id="41651" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="41665" class="Symbol">(</a><a id="41666" href="Data.Fin.Properties.html#41642" class="Bound">f</a> <a id="41668" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="41672" class="Symbol">)</a> <a id="41674" href="Data.Fin.Properties.html#2959" class="Function">¬Fin0</a>
<a id="41680" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41692" class="Symbol">{</a><a id="41693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41697" class="Symbol">_}</a> <a id="41700" class="Symbol">{</a><a id="41701" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41705" class="Symbol">_}</a> <a id="41708" class="Symbol">{</a><a id="41709" href="Data.Fin.Properties.html#41709" class="Bound">f</a><a id="41710" class="Symbol">}</a> <a id="41712" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41716" class="Symbol">=</a> <a id="41718" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="41722" class="Symbol">(</a><a id="41723" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41735" class="Symbol">(λ</a> <a id="41738" href="Data.Fin.Properties.html#41738" class="Bound">eq</a> <a id="41741" class="Symbol">→</a>
  <a id="41745" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="41759" class="Symbol">(</a><a id="41760" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41764" class="Symbol">(</a><a id="41765" href="Data.Fin.Properties.html#33925" class="Function">punchOut-injective</a>
    <a id="41788" class="Symbol">(</a><a id="41789" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="41805" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41809" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a><a id="41814" class="Symbol">)</a>
    <a id="41820" class="Symbol">(</a><a id="41821" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="41837" href="Data.Fin.Properties.html#41712" class="Bound">inj</a> <a id="41841" href="Data.Fin.Properties.html#3622" class="Function">0≢1+n</a><a id="41846" class="Symbol">)</a> <a id="41848" href="Data.Fin.Properties.html#41738" class="Bound">eq</a><a id="41850" class="Symbol">))))</a>

<a id="&lt;⇒notInjective"></a><a id="41856" href="Data.Fin.Properties.html#41856" class="Function">&lt;⇒notInjective</a> <a id="41871" class="Symbol">:</a> <a id="41873" class="Symbol">∀</a> <a id="41875" class="Symbol">{</a><a id="41876" href="Data.Fin.Properties.html#41876" class="Bound">f</a> <a id="41878" class="Symbol">:</a> <a id="41880" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41884" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41886" class="Symbol">→</a> <a id="41888" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="41892" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="41893" class="Symbol">}</a> <a id="41895" class="Symbol">→</a> <a id="41897" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="41899" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="41903" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="41905" class="Symbol">→</a> <a id="41907" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="41909" class="Symbol">(</a><a id="41910" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="41920" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41924" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="41928" href="Data.Fin.Properties.html#41876" class="Bound">f</a><a id="41929" class="Symbol">)</a>
<a id="41931" href="Data.Fin.Properties.html#41856" class="Function">&lt;⇒notInjective</a> <a id="41946" href="Data.Fin.Properties.html#41946" class="Bound">n&lt;m</a> <a id="41950" href="Data.Fin.Properties.html#41950" class="Bound">inj</a> <a id="41954" class="Symbol">=</a> <a id="41956" href="Data.Nat.Properties.html#9682" class="Function">ℕ.≤⇒≯</a> <a id="41962" class="Symbol">(</a><a id="41963" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="41975" href="Data.Fin.Properties.html#41950" class="Bound">inj</a><a id="41978" class="Symbol">)</a> <a id="41980" href="Data.Fin.Properties.html#41946" class="Bound">n&lt;m</a>

<a id="ℕ→Fin-notInjective"></a><a id="41985" href="Data.Fin.Properties.html#41985" class="Function">ℕ→Fin-notInjective</a> <a id="42004" class="Symbol">:</a> <a id="42006" class="Symbol">∀</a> <a id="42008" class="Symbol">(</a><a id="42009" href="Data.Fin.Properties.html#42009" class="Bound">f</a> <a id="42011" class="Symbol">:</a> <a id="42013" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="42015" class="Symbol">→</a> <a id="42017" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42021" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="42022" class="Symbol">)</a> <a id="42024" class="Symbol">→</a> <a id="42026" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="42028" class="Symbol">(</a><a id="42029" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42039" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42043" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42047" href="Data.Fin.Properties.html#42009" class="Bound">f</a><a id="42048" class="Symbol">)</a>
<a id="42050" href="Data.Fin.Properties.html#41985" class="Function">ℕ→Fin-notInjective</a> <a id="42069" href="Data.Fin.Properties.html#42069" class="Bound">f</a> <a id="42071" href="Data.Fin.Properties.html#42071" class="Bound">inj</a> <a id="42075" class="Symbol">=</a> <a id="42077" href="Data.Nat.Properties.html#10913" class="Function">ℕ.&lt;-irrefl</a> <a id="42088" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="42095" class="Symbol">(</a><a id="42096" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42108" class="Symbol">(</a><a id="42109" href="Function.Construct.Composition.html#1294" class="Function">Comp.injective</a> <a id="42124" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42128" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42132" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42136" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="42150" href="Data.Fin.Properties.html#42071" class="Bound">inj</a><a id="42153" class="Symbol">))</a>

<a id="42157" class="Comment">-- Cantor-Schröder-Bernstein for finite sets</a>

<a id="cantor-schröder-bernstein"></a><a id="42203" href="Data.Fin.Properties.html#42203" class="Function">cantor-schröder-bernstein</a> <a id="42229" class="Symbol">:</a> <a id="42231" class="Symbol">∀</a> <a id="42233" class="Symbol">{</a><a id="42234" href="Data.Fin.Properties.html#42234" class="Bound">f</a> <a id="42236" class="Symbol">:</a> <a id="42238" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42242" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="42244" class="Symbol">→</a> <a id="42246" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42250" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="42251" class="Symbol">}</a> <a id="42253" class="Symbol">{</a><a id="42254" href="Data.Fin.Properties.html#42254" class="Bound">g</a> <a id="42256" class="Symbol">:</a> <a id="42258" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42262" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="42264" class="Symbol">→</a> <a id="42266" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42270" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="42271" class="Symbol">}</a> <a id="42273" class="Symbol">→</a>
                            <a id="42303" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42317" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42321" href="Data.Fin.Properties.html#42234" class="Bound">f</a> <a id="42323" class="Symbol">→</a> <a id="42325" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42339" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42343" href="Data.Fin.Properties.html#42254" class="Bound">g</a> <a id="42345" class="Symbol">→</a>
                            <a id="42375" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a> <a id="42377" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42379" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a>
<a id="42381" href="Data.Fin.Properties.html#42203" class="Function">cantor-schröder-bernstein</a> <a id="42407" href="Data.Fin.Properties.html#42407" class="Bound">f-inj</a> <a id="42413" href="Data.Fin.Properties.html#42413" class="Bound">g-inj</a> <a id="42419" class="Symbol">=</a> <a id="42421" href="Data.Nat.Properties.html#6211" class="Function">ℕ.≤-antisym</a>
  <a id="42435" class="Symbol">(</a><a id="42436" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42448" href="Data.Fin.Properties.html#42407" class="Bound">f-inj</a><a id="42453" class="Symbol">)</a> <a id="42455" class="Symbol">(</a><a id="42456" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42468" href="Data.Fin.Properties.html#42413" class="Bound">g-inj</a><a id="42473" class="Symbol">)</a>

<a id="injective⇒existsPivot"></a><a id="42476" href="Data.Fin.Properties.html#42476" class="Function">injective⇒existsPivot</a> <a id="42498" class="Symbol">:</a> <a id="42500" class="Symbol">∀</a> <a id="42502" class="Symbol">{</a><a id="42503" href="Data.Fin.Properties.html#42503" class="Bound">f</a> <a id="42505" class="Symbol">:</a> <a id="42507" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42511" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="42513" class="Symbol">→</a> <a id="42515" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42519" href="Data.Fin.Properties.html#2778" class="Generalizable">m</a><a id="42520" class="Symbol">}</a> <a id="42522" class="Symbol">→</a> <a id="42524" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="42534" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42538" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="42542" href="Data.Fin.Properties.html#42503" class="Bound">f</a> <a id="42544" class="Symbol">→</a>
                        <a id="42570" class="Symbol">∀</a> <a id="42572" class="Symbol">(</a><a id="42573" href="Data.Fin.Properties.html#42573" class="Bound">i</a> <a id="42575" class="Symbol">:</a> <a id="42577" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="42581" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="42582" class="Symbol">)</a> <a id="42584" class="Symbol">→</a> <a id="42586" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="42588" class="Symbol">λ</a> <a id="42590" href="Data.Fin.Properties.html#42590" class="Bound">j</a> <a id="42592" class="Symbol">→</a> <a id="42594" href="Data.Fin.Properties.html#42590" class="Bound">j</a> <a id="42596" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="42598" href="Data.Fin.Properties.html#42573" class="Bound">i</a> <a id="42600" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="42602" href="Data.Fin.Properties.html#42573" class="Bound">i</a> <a id="42604" href="Data.Fin.Base.html#7783" class="Function Operator">≤</a> <a id="42606" href="Data.Fin.Properties.html#42503" class="Bound">f</a> <a id="42608" href="Data.Fin.Properties.html#42590" class="Bound">j</a>
<a id="42610" href="Data.Fin.Properties.html#42476" class="Function">injective⇒existsPivot</a> <a id="42632" class="Symbol">{</a><a id="42633" class="Argument">f</a> <a id="42635" class="Symbol">=</a> <a id="42637" href="Data.Fin.Properties.html#42637" class="Bound">f</a><a id="42638" class="Symbol">}</a> <a id="42640" href="Data.Fin.Properties.html#42640" class="Bound">f-injective</a> <a id="42652" href="Data.Fin.Properties.html#42652" class="Bound">i</a>
  <a id="42656" class="Keyword">with</a> <a id="42661" href="Data.Fin.Properties.html#39337" class="Function">any?</a> <a id="42666" class="Symbol">(λ</a> <a id="42669" href="Data.Fin.Properties.html#42669" class="Bound">j</a> <a id="42671" class="Symbol">→</a> <a id="42673" href="Data.Fin.Properties.html#42669" class="Bound">j</a> <a id="42675" href="Data.Fin.Properties.html#11187" class="Function Operator">≤?</a> <a id="42678" href="Data.Fin.Properties.html#42652" class="Bound">i</a> <a id="42680" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="42686" href="Data.Fin.Properties.html#42652" class="Bound">i</a> <a id="42688" href="Data.Fin.Properties.html#11187" class="Function Operator">≤?</a> <a id="42691" href="Data.Fin.Properties.html#42637" class="Bound">f</a> <a id="42693" href="Data.Fin.Properties.html#42669" class="Bound">j</a><a id="42694" class="Symbol">)</a>
<a id="42696" class="Symbol">...</a> <a id="42700" class="Symbol">|</a> <a id="42702" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="42706" href="Data.Fin.Properties.html#42706" class="Bound">result</a> <a id="42713" class="Symbol">=</a> <a id="42715" href="Data.Fin.Properties.html#42706" class="Bound">result</a>
<a id="42722" class="Symbol">...</a> <a id="42726" class="Symbol">|</a> <a id="42728" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="42731" href="Data.Fin.Properties.html#42731" class="Bound">¬result</a> <a id="42739" class="Symbol">=</a> <a id="42741" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="42755" class="Symbol">(</a><a id="42756" href="Data.Fin.Properties.html#41503" class="Function">injective⇒≤</a> <a id="42768" href="Data.Fin.Properties.html#43080" class="Function">f∘inject!-injective</a><a id="42787" class="Symbol">)</a> <a id="42789" href="Data.Nat.Properties.html#9106" class="Function">ℕ.1+n≰n</a>
  <a id="42799" class="Keyword">where</a>
  <a id="42807" href="Data.Fin.Properties.html#42807" class="Function">fj&lt;i</a> <a id="42812" class="Symbol">:</a> <a id="42814" class="Symbol">(</a><a id="42815" href="Data.Fin.Properties.html#42815" class="Bound">j</a> <a id="42817" class="Symbol">:</a> <a id="42819" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="42824" class="Symbol">(</a><a id="42825" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="42829" class="Bound">i</a><a id="42830" class="Symbol">))</a> <a id="42833" class="Symbol">→</a> <a id="42835" class="Bound">f</a> <a id="42837" class="Symbol">(</a><a id="42838" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="42846" href="Data.Fin.Properties.html#42815" class="Bound">j</a><a id="42847" class="Symbol">)</a> <a id="42849" href="Data.Fin.Base.html#7869" class="Function Operator">&lt;</a> <a id="42851" class="Bound">i</a>
  <a id="42855" href="Data.Fin.Properties.html#42807" class="Function">fj&lt;i</a> <a id="42860" href="Data.Fin.Properties.html#42860" class="Bound">j</a> <a id="42862" class="Keyword">with</a> <a id="42867" class="Bound">f</a> <a id="42869" class="Symbol">(</a><a id="42870" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="42878" href="Data.Fin.Properties.html#42860" class="Bound">j</a><a id="42879" class="Symbol">)</a> <a id="42881" href="Data.Fin.Properties.html#11247" class="Function Operator">&lt;?</a> <a id="42884" class="Bound">i</a>
  <a id="42888" class="Symbol">...</a> <a id="42892" class="Symbol">|</a> <a id="42894" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="42898" href="Data.Fin.Properties.html#42898" class="Bound">fj&lt;i</a> <a id="42903" class="Symbol">=</a> <a id="42905" href="Data.Fin.Properties.html#42898" class="Bound">fj&lt;i</a>
  <a id="42912" class="Symbol">...</a> <a id="42916" class="Symbol">|</a> <a id="42918" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="42922" href="Data.Fin.Properties.html#42922" class="Bound">fj≮i</a> <a id="42927" class="Symbol">=</a> <a id="42929" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="42943" class="Symbol">(_</a>  <a id="42947" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42949" href="Data.Nat.Base.html#2028" class="Function">ℕ.s≤s⁻¹</a> <a id="42957" class="Symbol">(</a><a id="42958" href="Data.Fin.Properties.html#16970" class="Function">inject!-&lt;</a> <a id="42968" class="Bound">j</a><a id="42969" class="Symbol">)</a> <a id="42971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42973" href="Data.Nat.Properties.html#10043" class="Function">ℕ.≮⇒≥</a> <a id="42979" href="Data.Fin.Properties.html#42922" class="Bound">fj≮i</a><a id="42983" class="Symbol">)</a> <a id="42985" href="Data.Fin.Properties.html#42731" class="Bound">¬result</a>

  <a id="42996" href="Data.Fin.Properties.html#42996" class="Function">f∘inject!</a> <a id="43006" class="Symbol">:</a> <a id="43008" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="43013" class="Symbol">(</a><a id="43014" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="43018" class="Bound">i</a><a id="43019" class="Symbol">)</a> <a id="43021" class="Symbol">→</a> <a id="43023" href="Data.Fin.Base.html#1333" class="Function">Fin′</a> <a id="43028" class="Bound">i</a>
  <a id="43032" href="Data.Fin.Properties.html#42996" class="Function">f∘inject!</a> <a id="43042" href="Data.Fin.Properties.html#43042" class="Bound">j</a> <a id="43044" class="Symbol">=</a> <a id="43046" href="Data.Fin.Base.html#3500" class="Function">lower</a> <a id="43052" class="Symbol">(</a><a id="43053" class="Bound">f</a> <a id="43055" class="Symbol">(</a><a id="43056" href="Data.Fin.Base.html#2902" class="Function">inject!</a> <a id="43064" href="Data.Fin.Properties.html#43042" class="Bound">j</a><a id="43065" class="Symbol">))</a> <a id="43068" class="Symbol">(</a><a id="43069" href="Data.Fin.Properties.html#42807" class="Function">fj&lt;i</a> <a id="43074" href="Data.Fin.Properties.html#43042" class="Bound">j</a><a id="43075" class="Symbol">)</a>

  <a id="43080" href="Data.Fin.Properties.html#43080" class="Function">f∘inject!-injective</a> <a id="43100" class="Symbol">:</a> <a id="43102" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="43112" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="43120" href="Data.Fin.Properties.html#42996" class="Function">f∘inject!</a>
  <a id="43132" href="Data.Fin.Properties.html#43080" class="Function">f∘inject!-injective</a> <a id="43152" class="Symbol">=</a> <a id="43154" href="Data.Fin.Properties.html#16708" class="Function">inject!-injective</a> <a id="43172" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43174" class="Bound">f-injective</a> <a id="43186" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43188" href="Data.Fin.Properties.html#19435" class="Function">lower-injective</a> <a id="43204" class="Symbol">_</a> <a id="43206" class="Symbol">_</a>

<a id="43209" class="Comment">------------------------------------------------------------------------</a>
<a id="43282" class="Comment">-- Effectful</a>
<a id="43295" class="Comment">------------------------------------------------------------------------</a>

<a id="43369" class="Keyword">module</a> <a id="43376" href="Data.Fin.Properties.html#43376" class="Module">_</a> <a id="43378" class="Symbol">{</a><a id="43379" href="Data.Fin.Properties.html#43379" class="Bound">f</a><a id="43380" class="Symbol">}</a> <a id="43382" class="Symbol">{</a><a id="43383" href="Data.Fin.Properties.html#43383" class="Bound">F</a> <a id="43385" class="Symbol">:</a> <a id="43387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43391" href="Data.Fin.Properties.html#43379" class="Bound">f</a> <a id="43393" class="Symbol">→</a> <a id="43395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43399" href="Data.Fin.Properties.html#43379" class="Bound">f</a><a id="43400" class="Symbol">}</a> <a id="43402" class="Symbol">(</a><a id="43403" href="Data.Fin.Properties.html#43403" class="Bound">RA</a> <a id="43406" class="Symbol">:</a> <a id="43408" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="43423" href="Data.Fin.Properties.html#43383" class="Bound">F</a><a id="43424" class="Symbol">)</a> <a id="43426" class="Keyword">where</a>

  <a id="43435" class="Keyword">open</a> <a id="43440" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="43455" href="Data.Fin.Properties.html#43403" class="Bound">RA</a>

  <a id="43461" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43470" class="Symbol">:</a> <a id="43472" class="Symbol">∀</a> <a id="43474" class="Symbol">{</a><a id="43475" href="Data.Fin.Properties.html#43475" class="Bound">n</a><a id="43476" class="Symbol">}</a> <a id="43478" class="Symbol">{</a><a id="43479" href="Data.Fin.Properties.html#43479" class="Bound">P</a> <a id="43481" class="Symbol">:</a> <a id="43483" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="43488" class="Symbol">(</a><a id="43489" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43493" href="Data.Fin.Properties.html#43475" class="Bound">n</a><a id="43494" class="Symbol">)</a> <a id="43496" href="Data.Fin.Properties.html#43379" class="Bound">f</a><a id="43497" class="Symbol">}</a> <a id="43499" class="Symbol">→</a>
             <a id="43514" class="Symbol">(∀</a> <a id="43517" href="Data.Fin.Properties.html#43517" class="Bound">i</a> <a id="43519" class="Symbol">→</a> <a id="43521" href="Data.Fin.Properties.html#43383" class="Bound">F</a> <a id="43523" class="Symbol">(</a><a id="43524" href="Data.Fin.Properties.html#43479" class="Bound">P</a> <a id="43526" href="Data.Fin.Properties.html#43517" class="Bound">i</a><a id="43527" class="Symbol">))</a> <a id="43530" class="Symbol">→</a> <a id="43532" href="Data.Fin.Properties.html#43383" class="Bound">F</a> <a id="43534" class="Symbol">(∀</a> <a id="43537" href="Data.Fin.Properties.html#43537" class="Bound">i</a> <a id="43539" class="Symbol">→</a> <a id="43541" href="Data.Fin.Properties.html#43479" class="Bound">P</a> <a id="43543" href="Data.Fin.Properties.html#43537" class="Bound">i</a><a id="43544" class="Symbol">)</a>
  <a id="43548" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43557" class="Symbol">{</a><a id="43558" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="43562" class="Symbol">}</a>  <a id="43565" href="Data.Fin.Properties.html#43565" class="Bound">∀iPi</a> <a id="43570" class="Symbol">=</a> <a id="43572" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="43577" class="Symbol">λ()</a>
  <a id="43583" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43592" class="Symbol">{</a><a id="43593" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43597" href="Data.Fin.Properties.html#43597" class="Bound">n</a><a id="43598" class="Symbol">}</a> <a id="43600" href="Data.Fin.Properties.html#43600" class="Bound">∀iPi</a> <a id="43605" class="Symbol">=</a> <a id="43607" href="Data.Fin.Properties.html#38189" class="Function">∀-cons</a> <a id="43614" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="43618" href="Data.Fin.Properties.html#43600" class="Bound">∀iPi</a> <a id="43623" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="43628" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="43632" href="Data.Fin.Properties.html#43461" class="Function">sequence</a> <a id="43641" class="Symbol">(</a><a id="43642" href="Data.Fin.Properties.html#43600" class="Bound">∀iPi</a> <a id="43647" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43649" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="43652" class="Symbol">)</a>

<a id="43655" class="Keyword">module</a> <a id="43662" href="Data.Fin.Properties.html#43662" class="Module">_</a> <a id="43664" class="Symbol">{</a><a id="43665" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43666" class="Symbol">}</a> <a id="43668" class="Symbol">{</a><a id="43669" href="Data.Fin.Properties.html#43669" class="Bound">F</a> <a id="43671" class="Symbol">:</a> <a id="43673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43677" href="Data.Fin.Properties.html#43665" class="Bound">f</a> <a id="43679" class="Symbol">→</a> <a id="43681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43685" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43686" class="Symbol">}</a> <a id="43688" class="Symbol">(</a><a id="43689" href="Data.Fin.Properties.html#43689" class="Bound">RF</a> <a id="43692" class="Symbol">:</a> <a id="43694" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="43705" href="Data.Fin.Properties.html#43669" class="Bound">F</a><a id="43706" class="Symbol">)</a> <a id="43708" class="Keyword">where</a>

  <a id="43717" class="Keyword">open</a> <a id="43722" href="Effect.Functor.html#602" class="Module">RawFunctor</a> <a id="43733" href="Data.Fin.Properties.html#43689" class="Bound">RF</a>

  <a id="43739" href="Data.Fin.Properties.html#43739" class="Function">sequence⁻¹</a> <a id="43750" class="Symbol">:</a> <a id="43752" class="Symbol">∀</a> <a id="43754" class="Symbol">{</a><a id="43755" href="Data.Fin.Properties.html#43755" class="Bound">A</a> <a id="43757" class="Symbol">:</a> <a id="43759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43763" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43764" class="Symbol">}</a> <a id="43766" class="Symbol">{</a><a id="43767" href="Data.Fin.Properties.html#43767" class="Bound">P</a> <a id="43769" class="Symbol">:</a> <a id="43771" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="43776" href="Data.Fin.Properties.html#43755" class="Bound">A</a> <a id="43778" href="Data.Fin.Properties.html#43665" class="Bound">f</a><a id="43779" class="Symbol">}</a> <a id="43781" class="Symbol">→</a>
               <a id="43798" href="Data.Fin.Properties.html#43669" class="Bound">F</a> <a id="43800" class="Symbol">(∀</a> <a id="43803" href="Data.Fin.Properties.html#43803" class="Bound">i</a> <a id="43805" class="Symbol">→</a> <a id="43807" href="Data.Fin.Properties.html#43767" class="Bound">P</a> <a id="43809" href="Data.Fin.Properties.html#43803" class="Bound">i</a><a id="43810" class="Symbol">)</a> <a id="43812" class="Symbol">→</a> <a id="43814" class="Symbol">(∀</a> <a id="43817" href="Data.Fin.Properties.html#43817" class="Bound">i</a> <a id="43819" class="Symbol">→</a> <a id="43821" href="Data.Fin.Properties.html#43669" class="Bound">F</a> <a id="43823" class="Symbol">(</a><a id="43824" href="Data.Fin.Properties.html#43767" class="Bound">P</a> <a id="43826" href="Data.Fin.Properties.html#43817" class="Bound">i</a><a id="43827" class="Symbol">))</a>
  <a id="43832" href="Data.Fin.Properties.html#43739" class="Function">sequence⁻¹</a> <a id="43843" href="Data.Fin.Properties.html#43843" class="Bound">F∀iPi</a> <a id="43849" href="Data.Fin.Properties.html#43849" class="Bound">i</a> <a id="43851" class="Symbol">=</a> <a id="43853" class="Symbol">(λ</a> <a id="43856" href="Data.Fin.Properties.html#43856" class="Bound">f</a> <a id="43858" class="Symbol">→</a> <a id="43860" href="Data.Fin.Properties.html#43856" class="Bound">f</a> <a id="43862" href="Data.Fin.Properties.html#43849" class="Bound">i</a><a id="43863" class="Symbol">)</a> <a id="43865" href="Effect.Functor.html#710" class="Field Operator">&lt;$&gt;</a> <a id="43869" href="Data.Fin.Properties.html#43843" class="Bound">F∀iPi</a>

<a id="43876" class="Comment">------------------------------------------------------------------------</a>
<a id="43949" class="Comment">-- If there is an injection from a type A to a finite set, then the type</a>
<a id="44022" class="Comment">-- has decidable equality.</a>

<a id="44050" class="Keyword">module</a> <a id="44057" href="Data.Fin.Properties.html#44057" class="Module">_</a> <a id="44059" class="Symbol">{</a><a id="44060" href="Data.Fin.Properties.html#44060" class="Bound">ℓ</a><a id="44061" class="Symbol">}</a> <a id="44063" class="Symbol">{</a><a id="44064" href="Data.Fin.Properties.html#44064" class="Bound">S</a> <a id="44066" class="Symbol">:</a> <a id="44068" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="44075" href="Data.Fin.Properties.html#2750" class="Generalizable">a</a> <a id="44077" href="Data.Fin.Properties.html#44060" class="Bound">ℓ</a><a id="44078" class="Symbol">}</a> <a id="44080" class="Symbol">(</a><a id="44081" href="Data.Fin.Properties.html#44081" class="Bound">inj</a> <a id="44085" class="Symbol">:</a> <a id="44087" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="44097" href="Data.Fin.Properties.html#44064" class="Bound">S</a> <a id="44099" class="Symbol">(</a><a id="44100" href="Data.Fin.Properties.html#4284" class="Function">≡-setoid</a> <a id="44109" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="44110" class="Symbol">))</a> <a id="44113" class="Keyword">where</a>
  <a id="44121" class="Keyword">open</a> <a id="44126" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="44133" href="Data.Fin.Properties.html#44064" class="Bound">S</a>

  <a id="44138" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a> <a id="44144" class="Symbol">:</a> <a id="44146" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="44158" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a>
  <a id="44164" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a> <a id="44170" class="Symbol">=</a> <a id="44172" href="Relation.Nullary.Decidable.html#1614" class="Function">Dec.via-injection</a> <a id="44190" href="Data.Fin.Properties.html#44081" class="Bound">inj</a> <a id="44194" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a>

  <a id="44201" href="Data.Fin.Properties.html#44201" class="Function">inj⇒decSetoid</a> <a id="44215" class="Symbol">:</a> <a id="44217" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="44227" href="Data.Fin.Properties.html#44075" class="Bound">a</a> <a id="44229" href="Data.Fin.Properties.html#44060" class="Bound">ℓ</a>
  <a id="44233" href="Data.Fin.Properties.html#44201" class="Function">inj⇒decSetoid</a> <a id="44247" class="Symbol">=</a> <a id="44249" class="Keyword">record</a>
    <a id="44260" class="Symbol">{</a> <a id="44262" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="44279" class="Symbol">=</a> <a id="44281" class="Keyword">record</a>
      <a id="44294" class="Symbol">{</a> <a id="44296" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="44310" class="Symbol">=</a> <a id="44312" href="Relation.Binary.Bundles.html#1358" class="Function">isEquivalence</a>
      <a id="44332" class="Symbol">;</a> <a id="44334" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="44348" class="Symbol">=</a> <a id="44350" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a>
      <a id="44362" class="Symbol">}</a>
    <a id="44368" class="Symbol">}</a>

<a id="44371" class="Comment">------------------------------------------------------------------------</a>
<a id="44444" class="Comment">-- Opposite</a>
<a id="44456" class="Comment">------------------------------------------------------------------------</a>

<a id="opposite-prop"></a><a id="44530" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44544" class="Symbol">:</a> <a id="44546" class="Symbol">∀</a> <a id="44548" class="Symbol">(</a><a id="44549" href="Data.Fin.Properties.html#44549" class="Bound">i</a> <a id="44551" class="Symbol">:</a> <a id="44553" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="44557" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="44558" class="Symbol">)</a> <a id="44560" class="Symbol">→</a> <a id="44562" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44566" class="Symbol">(</a><a id="44567" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44576" href="Data.Fin.Properties.html#44549" class="Bound">i</a><a id="44577" class="Symbol">)</a> <a id="44579" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44581" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="44583" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="44585" class="InductiveConstructor">suc</a> <a id="44589" class="Symbol">(</a><a id="44590" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44594" href="Data.Fin.Properties.html#44549" class="Bound">i</a><a id="44595" class="Symbol">)</a>
<a id="44597" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44611" class="Symbol">{</a><a id="44612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44616" href="Data.Fin.Properties.html#44616" class="Bound">n</a><a id="44617" class="Symbol">}</a> <a id="44619" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="44627" class="Symbol">=</a> <a id="44629" href="Data.Fin.Properties.html#7124" class="Function">toℕ-fromℕ</a> <a id="44639" href="Data.Fin.Properties.html#44616" class="Bound">n</a>
<a id="44641" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44655" class="Symbol">{</a><a id="44656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44660" href="Data.Fin.Properties.html#44660" class="Bound">n</a><a id="44661" class="Symbol">}</a> <a id="44663" class="Symbol">(</a><a id="44664" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="44668" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44669" class="Symbol">)</a> <a id="44671" class="Symbol">=</a> <a id="44673" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="44681" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44685" class="Symbol">(</a><a id="44686" href="Data.Fin.Base.html#3055" class="Function">inject₁</a> <a id="44694" class="Symbol">(</a><a id="44695" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44704" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44705" class="Symbol">))</a> <a id="44708" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44711" href="Data.Fin.Properties.html#15683" class="Function">toℕ-inject₁</a> <a id="44723" class="Symbol">(</a><a id="44724" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44733" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44734" class="Symbol">)</a> <a id="44736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="44740" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44744" class="Symbol">(</a><a id="44745" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44754" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44755" class="Symbol">)</a>           <a id="44767" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44770" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="44784" href="Data.Fin.Properties.html#44668" class="Bound">i</a> <a id="44786" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="44790" href="Data.Fin.Properties.html#44660" class="Bound">n</a> <a id="44792" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="44794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44798" class="Symbol">(</a><a id="44799" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44803" href="Data.Fin.Properties.html#44668" class="Bound">i</a><a id="44804" class="Symbol">)</a>            <a id="44817" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="44821" class="Keyword">where</a> <a id="44827" class="Keyword">open</a> <a id="44832" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="opposite-involutive"></a><a id="44845" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a> <a id="44865" class="Symbol">:</a> <a id="44867" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="44878" class="Symbol">{</a><a id="44879" class="Argument">A</a> <a id="44881" class="Symbol">=</a> <a id="44883" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="44887" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="44888" class="Symbol">}</a> <a id="44890" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="44894" href="Data.Fin.Base.html#6686" class="Function">opposite</a>
<a id="44903" href="Data.Fin.Properties.html#44845" class="Function">opposite-involutive</a> <a id="44923" class="Symbol">{</a><a id="44924" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44928" href="Data.Fin.Properties.html#44928" class="Bound">n</a><a id="44929" class="Symbol">}</a> <a id="44931" href="Data.Fin.Properties.html#44931" class="Bound">i</a> <a id="44933" class="Symbol">=</a> <a id="44935" href="Data.Fin.Properties.html#4601" class="Function">toℕ-injective</a> <a id="44949" class="Symbol">(</a><a id="44950" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="44958" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="44962" class="Symbol">(</a><a id="44963" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44972" class="Symbol">(</a><a id="44973" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="44982" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="44983" class="Symbol">))</a> <a id="44986" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44989" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45003" class="Symbol">(</a><a id="45004" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45013" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45014" class="Symbol">)</a> <a id="45016" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45020" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45022" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45024" class="Symbol">(</a><a id="45025" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45029" class="Symbol">(</a><a id="45030" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45039" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45040" class="Symbol">))</a>      <a id="45048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45051" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45056" class="Symbol">(</a><a id="45057" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45059" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="45061" class="Symbol">)</a> <a id="45063" class="Symbol">(</a><a id="45064" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45078" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45079" class="Symbol">)</a> <a id="45081" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45085" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45087" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45089" class="Symbol">(</a><a id="45090" href="Data.Fin.Properties.html#44928" class="Bound">n</a> <a id="45092" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45094" class="Symbol">(</a><a id="45095" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45099" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45100" class="Symbol">))</a>           <a id="45113" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45116" href="Data.Nat.Properties.html#52385" class="Function">ℕ.m∸[m∸n]≡n</a> <a id="45128" class="Symbol">(</a><a id="45129" href="Data.Fin.Properties.html#6211" class="Function">toℕ≤pred[n]</a> <a id="45141" href="Data.Fin.Properties.html#44931" class="Bound">i</a><a id="45142" class="Symbol">)</a> <a id="45144" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45148" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45152" href="Data.Fin.Properties.html#44931" class="Bound">i</a>                       <a id="45176" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="45177" class="Symbol">)</a>
  <a id="45181" class="Keyword">where</a> <a id="45187" class="Keyword">open</a> <a id="45192" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="opposite-suc"></a><a id="45205" href="Data.Fin.Properties.html#45205" class="Function">opposite-suc</a> <a id="45218" class="Symbol">:</a> <a id="45220" class="Symbol">∀</a> <a id="45222" class="Symbol">(</a><a id="45223" href="Data.Fin.Properties.html#45223" class="Bound">i</a> <a id="45225" class="Symbol">:</a> <a id="45227" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="45231" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a><a id="45232" class="Symbol">)</a> <a id="45234" class="Symbol">→</a> <a id="45236" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45240" class="Symbol">(</a><a id="45241" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45250" class="Symbol">(</a><a id="45251" class="InductiveConstructor">suc</a> <a id="45255" href="Data.Fin.Properties.html#45223" class="Bound">i</a><a id="45256" class="Symbol">))</a> <a id="45259" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45261" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45265" class="Symbol">(</a><a id="45266" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45275" href="Data.Fin.Properties.html#45223" class="Bound">i</a><a id="45276" class="Symbol">)</a>
<a id="45278" href="Data.Fin.Properties.html#45205" class="Function">opposite-suc</a> <a id="45291" class="Symbol">{</a><a id="45292" href="Data.Fin.Properties.html#45292" class="Bound">n</a><a id="45293" class="Symbol">}</a> <a id="45295" href="Data.Fin.Properties.html#45295" class="Bound">i</a> <a id="45297" class="Symbol">=</a> <a id="45299" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="45307" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45311" class="Symbol">(</a><a id="45312" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45321" class="Symbol">(</a><a id="45322" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45326" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45327" class="Symbol">))</a>     <a id="45334" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45337" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45351" class="Symbol">(</a><a id="45352" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45356" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45357" class="Symbol">)</a> <a id="45359" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45363" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45367" href="Data.Fin.Properties.html#45292" class="Bound">n</a> <a id="45369" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45375" class="Symbol">(</a><a id="45376" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45380" class="Symbol">(</a><a id="45381" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45385" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45386" class="Symbol">))</a>  <a id="45390" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45396" href="Data.Fin.Properties.html#45292" class="Bound">n</a> <a id="45398" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45400" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45404" class="Symbol">(</a><a id="45405" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45409" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45410" class="Symbol">)</a>            <a id="45423" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45429" href="Data.Fin.Properties.html#45292" class="Bound">n</a> <a id="45431" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="45433" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45437" class="Symbol">(</a><a id="45438" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45442" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45443" class="Symbol">)</a>            <a id="45456" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45459" href="Data.Fin.Properties.html#44530" class="Function">opposite-prop</a> <a id="45473" href="Data.Fin.Properties.html#45295" class="Bound">i</a> <a id="45475" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45479" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45483" class="Symbol">(</a><a id="45484" href="Data.Fin.Base.html#6686" class="Function">opposite</a> <a id="45493" href="Data.Fin.Properties.html#45295" class="Bound">i</a><a id="45494" class="Symbol">)</a>           <a id="45506" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="45510" class="Keyword">where</a> <a id="45516" class="Keyword">open</a> <a id="45521" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="45535" class="Comment">------------------------------------------------------------------------</a>
<a id="45608" class="Comment">-- DEPRECATED NAMES</a>
<a id="45628" class="Comment">------------------------------------------------------------------------</a>
<a id="45701" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="45772" class="Comment">-- not guaranteed.</a>

<a id="45792" class="Comment">-- Version 1.5</a>

<a id="inject+-raise-splitAt"></a><a id="45808" href="Data.Fin.Properties.html#45808" class="Function">inject+-raise-splitAt</a> <a id="45830" class="Symbol">=</a> <a id="45832" href="Data.Fin.Properties.html#22680" class="Function">join-splitAt</a>
<a id="45845" class="Symbol">{-#</a> <a id="45849" class="Keyword">WARNING_ON_USAGE</a> <a id="45866" class="Pragma">inject+-raise-splitAt</a>
<a id="45888" class="String">&quot;Warning: inject+-raise-splitAt was deprecated in v1.5.
Please use join-splitAt instead.&quot;</a>
<a id="45978" class="Symbol">#-}</a>

<a id="45983" class="Comment">-- Version 2.0</a>

<a id="toℕ-raise"></a><a id="45999" href="Data.Fin.Properties.html#45999" class="Function">toℕ-raise</a> <a id="46009" class="Symbol">=</a> <a id="46011" href="Data.Fin.Properties.html#5637" class="Function">toℕ-↑ʳ</a>
<a id="46018" class="Symbol">{-#</a> <a id="46022" class="Keyword">WARNING_ON_USAGE</a> <a id="46039" class="Pragma">toℕ-raise</a>
<a id="46049" class="String">&quot;Warning: toℕ-raise was deprecated in v2.0.
Please use toℕ-↑ʳ instead.&quot;</a>
<a id="46121" class="Symbol">#-}</a>
<a id="toℕ-inject+"></a><a id="46125" href="Data.Fin.Properties.html#46125" class="Function">toℕ-inject+</a> <a id="46137" class="Symbol">:</a> <a id="46139" class="Symbol">∀</a> <a id="46141" class="Symbol">{</a><a id="46142" href="Data.Fin.Properties.html#46142" class="Bound">m</a><a id="46143" class="Symbol">}</a> <a id="46145" href="Data.Fin.Properties.html#46145" class="Bound">n</a> <a id="46147" class="Symbol">(</a><a id="46148" href="Data.Fin.Properties.html#46148" class="Bound">i</a> <a id="46150" class="Symbol">:</a> <a id="46152" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46156" href="Data.Fin.Properties.html#46142" class="Bound">m</a><a id="46157" class="Symbol">)</a> <a id="46159" class="Symbol">→</a> <a id="46161" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="46165" href="Data.Fin.Properties.html#46148" class="Bound">i</a> <a id="46167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46169" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="46173" class="Symbol">(</a><a id="46174" href="Data.Fin.Properties.html#46148" class="Bound">i</a> <a id="46176" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="46179" href="Data.Fin.Properties.html#46145" class="Bound">n</a><a id="46180" class="Symbol">)</a>
<a id="46182" href="Data.Fin.Properties.html#46125" class="Function">toℕ-inject+</a> <a id="46194" href="Data.Fin.Properties.html#46194" class="Bound">n</a> <a id="46196" href="Data.Fin.Properties.html#46196" class="Bound">i</a> <a id="46198" class="Symbol">=</a> <a id="46200" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="46204" class="Symbol">(</a><a id="46205" href="Data.Fin.Properties.html#5147" class="Function">toℕ-↑ˡ</a> <a id="46212" href="Data.Fin.Properties.html#46196" class="Bound">i</a> <a id="46214" href="Data.Fin.Properties.html#46194" class="Bound">n</a><a id="46215" class="Symbol">)</a>
<a id="46217" class="Symbol">{-#</a> <a id="46221" class="Keyword">WARNING_ON_USAGE</a> <a id="46238" class="Pragma">toℕ-inject+</a>
<a id="46250" class="String">&quot;Warning: toℕ-inject+ was deprecated in v2.0.
Please use toℕ-↑ˡ instead.
NB argument order has been flipped:
the left-hand argument is the Fin m
the right-hand is the Nat index increment.&quot;</a>
<a id="46439" class="Symbol">#-}</a>
<a id="splitAt-inject+"></a><a id="46443" href="Data.Fin.Properties.html#46443" class="Function">splitAt-inject+</a> <a id="46459" class="Symbol">:</a> <a id="46461" class="Symbol">∀</a> <a id="46463" href="Data.Fin.Properties.html#46463" class="Bound">m</a> <a id="46465" href="Data.Fin.Properties.html#46465" class="Bound">n</a> <a id="46467" href="Data.Fin.Properties.html#46467" class="Bound">i</a> <a id="46469" class="Symbol">→</a> <a id="46471" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="46479" href="Data.Fin.Properties.html#46463" class="Bound">m</a> <a id="46481" class="Symbol">(</a><a id="46482" href="Data.Fin.Properties.html#46467" class="Bound">i</a> <a id="46484" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="46487" href="Data.Fin.Properties.html#46465" class="Bound">n</a><a id="46488" class="Symbol">)</a> <a id="46490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46492" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="46497" href="Data.Fin.Properties.html#46467" class="Bound">i</a>
<a id="46499" href="Data.Fin.Properties.html#46443" class="Function">splitAt-inject+</a> <a id="46515" href="Data.Fin.Properties.html#46515" class="Bound">m</a> <a id="46517" href="Data.Fin.Properties.html#46517" class="Bound">n</a> <a id="46519" href="Data.Fin.Properties.html#46519" class="Bound">i</a> <a id="46521" class="Symbol">=</a> <a id="46523" href="Data.Fin.Properties.html#21646" class="Function">splitAt-↑ˡ</a> <a id="46534" href="Data.Fin.Properties.html#46515" class="Bound">m</a> <a id="46536" href="Data.Fin.Properties.html#46519" class="Bound">i</a> <a id="46538" href="Data.Fin.Properties.html#46517" class="Bound">n</a>
<a id="46540" class="Symbol">{-#</a> <a id="46544" class="Keyword">WARNING_ON_USAGE</a> <a id="46561" class="Pragma">splitAt-inject+</a>
<a id="46577" class="String">&quot;Warning: splitAt-inject+ was deprecated in v2.0.
Please use splitAt-↑ˡ instead.
NB argument order has been flipped.&quot;</a>
<a id="46695" class="Symbol">#-}</a>
<a id="splitAt-raise"></a><a id="46699" href="Data.Fin.Properties.html#46699" class="Function">splitAt-raise</a> <a id="46713" class="Symbol">:</a> <a id="46715" class="Symbol">∀</a> <a id="46717" href="Data.Fin.Properties.html#46717" class="Bound">m</a> <a id="46719" href="Data.Fin.Properties.html#46719" class="Bound">n</a> <a id="46721" href="Data.Fin.Properties.html#46721" class="Bound">i</a> <a id="46723" class="Symbol">→</a> <a id="46725" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="46733" href="Data.Fin.Properties.html#46717" class="Bound">m</a> <a id="46735" class="Symbol">(</a><a id="46736" href="Data.Fin.Properties.html#46717" class="Bound">m</a> <a id="46738" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="46741" href="Data.Fin.Properties.html#46721" class="Bound">i</a><a id="46742" class="Symbol">)</a> <a id="46744" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46746" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="46751" class="Symbol">{</a><a id="46752" class="Argument">B</a> <a id="46754" class="Symbol">=</a> <a id="46756" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46760" href="Data.Fin.Properties.html#46719" class="Bound">n</a><a id="46761" class="Symbol">}</a> <a id="46763" href="Data.Fin.Properties.html#46721" class="Bound">i</a>
<a id="46765" href="Data.Fin.Properties.html#46699" class="Function">splitAt-raise</a> <a id="46779" class="Symbol">=</a> <a id="46781" href="Data.Fin.Properties.html#22093" class="Function">splitAt-↑ʳ</a>
<a id="46792" class="Symbol">{-#</a> <a id="46796" class="Keyword">WARNING_ON_USAGE</a> <a id="46813" class="Pragma">splitAt-raise</a>
<a id="46827" class="String">&quot;Warning: splitAt-raise was deprecated in v2.0.
Please use splitAt-↑ʳ instead.&quot;</a>
<a id="46907" class="Symbol">#-}</a>
<a id="Fin0↔⊥"></a><a id="46911" href="Data.Fin.Properties.html#46911" class="Function">Fin0↔⊥</a> <a id="46918" class="Symbol">:</a> <a id="46920" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46924" class="Number">0</a> <a id="46926" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="46928" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="46930" href="Data.Fin.Properties.html#46911" class="Function">Fin0↔⊥</a> <a id="46937" class="Symbol">=</a> <a id="46939" href="Data.Fin.Properties.html#3137" class="Function">0↔⊥</a>
<a id="46943" class="Symbol">{-#</a> <a id="46947" class="Keyword">WARNING_ON_USAGE</a> <a id="46964" class="Pragma">Fin0↔⊥</a>
<a id="46971" class="String">&quot;Warning: Fin0↔⊥ was deprecated in v2.0.
Please use 0↔⊥ instead.&quot;</a>
<a id="47037" class="Symbol">#-}</a>
<a id="eq?"></a><a id="47041" href="Data.Fin.Properties.html#47041" class="Function">eq?</a> <a id="47045" class="Symbol">:</a> <a id="47047" href="Data.Fin.Properties.html#2764" class="Generalizable">A</a> <a id="47049" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="47051" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="47055" href="Data.Fin.Properties.html#2780" class="Generalizable">n</a> <a id="47057" class="Symbol">→</a> <a id="47059" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="47077" href="Data.Fin.Properties.html#2764" class="Generalizable">A</a>
<a id="47079" href="Data.Fin.Properties.html#47041" class="Function">eq?</a> <a id="47083" class="Symbol">=</a> <a id="47085" href="Data.Fin.Properties.html#44138" class="Function">inj⇒≟</a>
<a id="47091" class="Symbol">{-#</a> <a id="47095" class="Keyword">WARNING_ON_USAGE</a> <a id="47112" class="Pragma">eq?</a>
<a id="47116" class="String">&quot;Warning: eq? was deprecated in v2.0.
Please use inj⇒≟ instead.&quot;</a>
<a id="47181" class="Symbol">#-}</a>

<a id="47186" class="Keyword">private</a>

  <a id="z≺s"></a><a id="47197" href="Data.Fin.Properties.html#47197" class="Function">z≺s</a> <a id="47201" class="Symbol">:</a> <a id="47203" class="Symbol">∀</a> <a id="47205" class="Symbol">{</a><a id="47206" href="Data.Fin.Properties.html#47206" class="Bound">n</a><a id="47207" class="Symbol">}</a> <a id="47209" class="Symbol">→</a> <a id="47211" class="InductiveConstructor">zero</a> <a id="47216" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="47218" class="InductiveConstructor">suc</a> <a id="47222" href="Data.Fin.Properties.html#47206" class="Bound">n</a>
  <a id="47226" href="Data.Fin.Properties.html#47197" class="Function">z≺s</a> <a id="47230" class="Symbol">=</a> <a id="47232" class="Symbol">_</a> <a id="47234" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47239" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>

  <a id="s≺s"></a><a id="47247" href="Data.Fin.Properties.html#47247" class="Function">s≺s</a> <a id="47251" class="Symbol">:</a> <a id="47253" class="Symbol">∀</a> <a id="47255" class="Symbol">{</a><a id="47256" href="Data.Fin.Properties.html#47256" class="Bound">m</a> <a id="47258" href="Data.Fin.Properties.html#47258" class="Bound">n</a><a id="47259" class="Symbol">}</a> <a id="47261" class="Symbol">→</a> <a id="47263" href="Data.Fin.Properties.html#47256" class="Bound">m</a> <a id="47265" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="47267" href="Data.Fin.Properties.html#47258" class="Bound">n</a> <a id="47269" class="Symbol">→</a> <a id="47271" class="InductiveConstructor">suc</a> <a id="47275" href="Data.Fin.Properties.html#47256" class="Bound">m</a> <a id="47277" href="Data.Fin.Base.html#9480" class="Datatype Operator">≺</a> <a id="47279" class="InductiveConstructor">suc</a> <a id="47283" href="Data.Fin.Properties.html#47258" class="Bound">n</a>
  <a id="47287" href="Data.Fin.Properties.html#47247" class="Function">s≺s</a> <a id="47291" class="Symbol">(</a><a id="47292" href="Data.Fin.Properties.html#47292" class="Bound">n</a> <a id="47294" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47299" href="Data.Fin.Properties.html#47299" class="Bound">i</a><a id="47300" class="Symbol">)</a> <a id="47302" class="Symbol">=</a> <a id="47304" class="Symbol">(</a><a id="47305" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47309" href="Data.Fin.Properties.html#47292" class="Bound">n</a><a id="47310" class="Symbol">)</a> <a id="47312" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47317" class="Symbol">(</a><a id="47318" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="47322" href="Data.Fin.Properties.html#47299" class="Bound">i</a><a id="47323" class="Symbol">)</a>

  <a id="&lt;⇒≺"></a><a id="47328" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47332" class="Symbol">:</a> <a id="47334" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="47340" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47342" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a>
  <a id="47348" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47352" class="Symbol">{</a><a id="47353" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47357" class="Symbol">}</a>  <a id="47360" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>      <a id="47369" class="Symbol">=</a> <a id="47371" href="Data.Fin.Properties.html#47197" class="Function">z≺s</a>
  <a id="47377" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47381" class="Symbol">{</a><a id="47382" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47386" href="Data.Fin.Properties.html#47386" class="Bound">m</a><a id="47387" class="Symbol">}</a> <a id="47389" class="Symbol">(</a><a id="47390" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="47394" href="Data.Fin.Properties.html#47394" class="Bound">lt</a><a id="47396" class="Symbol">)</a> <a id="47398" class="Symbol">=</a> <a id="47400" href="Data.Fin.Properties.html#47247" class="Function">s≺s</a> <a id="47404" class="Symbol">(</a><a id="47405" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47409" href="Data.Fin.Properties.html#47394" class="Bound">lt</a><a id="47411" class="Symbol">)</a>

  <a id="≺⇒&lt;"></a><a id="47416" href="Data.Fin.Properties.html#47416" class="Function">≺⇒&lt;</a> <a id="47420" class="Symbol">:</a> <a id="47422" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a> <a id="47426" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47428" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a>
  <a id="47436" href="Data.Fin.Properties.html#47416" class="Function">≺⇒&lt;</a> <a id="47440" class="Symbol">(</a><a id="47441" href="Data.Fin.Properties.html#47441" class="Bound">n</a> <a id="47443" href="Data.Fin.Base.html#9506" class="InductiveConstructor Operator">≻toℕ</a> <a id="47448" href="Data.Fin.Properties.html#47448" class="Bound">i</a><a id="47449" class="Symbol">)</a> <a id="47451" class="Symbol">=</a> <a id="47453" href="Data.Fin.Properties.html#6100" class="Function">toℕ&lt;n</a> <a id="47459" href="Data.Fin.Properties.html#47448" class="Bound">i</a>

<a id="≺⇒&lt;′"></a><a id="47462" href="Data.Fin.Properties.html#47462" class="Function">≺⇒&lt;′</a> <a id="47467" class="Symbol">:</a> <a id="47469" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a> <a id="47473" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47475" href="Data.Nat.Base.html#7870" class="Function Operator">ℕ._&lt;′_</a>
<a id="47482" href="Data.Fin.Properties.html#47462" class="Function">≺⇒&lt;′</a> <a id="47487" href="Data.Fin.Properties.html#47487" class="Bound">lt</a> <a id="47490" class="Symbol">=</a> <a id="47492" href="Data.Nat.Properties.html#65000" class="Function">ℕ.&lt;⇒&lt;′</a> <a id="47499" class="Symbol">(</a><a id="47500" href="Data.Fin.Properties.html#47416" class="Function">≺⇒&lt;</a> <a id="47504" href="Data.Fin.Properties.html#47487" class="Bound">lt</a><a id="47506" class="Symbol">)</a>
<a id="47508" class="Symbol">{-#</a> <a id="47512" class="Keyword">WARNING_ON_USAGE</a> <a id="47529" class="Pragma">≺⇒&lt;′</a>
<a id="47534" class="String">&quot;Warning: ≺⇒&lt;′ was deprecated in v2.0.
Please use &lt;⇒&lt;′ instead.&quot;</a>
<a id="47599" class="Symbol">#-}</a>

<a id="&lt;′⇒≺"></a><a id="47604" href="Data.Fin.Properties.html#47604" class="Function">&lt;′⇒≺</a> <a id="47609" class="Symbol">:</a> <a id="47611" href="Data.Nat.Base.html#7870" class="Function Operator">ℕ._&lt;′_</a> <a id="47618" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="47620" href="Data.Fin.Base.html#9480" class="Datatype Operator">_≺_</a>
<a id="47624" href="Data.Fin.Properties.html#47604" class="Function">&lt;′⇒≺</a> <a id="47629" href="Data.Fin.Properties.html#47629" class="Bound">lt</a> <a id="47632" class="Symbol">=</a> <a id="47634" href="Data.Fin.Properties.html#47328" class="Function">&lt;⇒≺</a> <a id="47638" class="Symbol">(</a><a id="47639" href="Data.Nat.Properties.html#65094" class="Function">ℕ.&lt;′⇒&lt;</a> <a id="47646" href="Data.Fin.Properties.html#47629" class="Bound">lt</a><a id="47648" class="Symbol">)</a>
<a id="47650" class="Symbol">{-#</a> <a id="47654" class="Keyword">WARNING_ON_USAGE</a> <a id="47671" class="Pragma">&lt;′⇒≺</a>
<a id="47676" class="String">&quot;Warning: &lt;′⇒≺ was deprecated in v2.0.
Please use &lt;′⇒&lt; instead.&quot;</a>
<a id="47741" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Fin.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Fin (Data.Fin)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Fin</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finite sets</a>
<a id="121" class="Comment">------------------------------------------------------------------------</a>

<a id="195" class="Symbol">{-#</a> <a id="199" class="Keyword">OPTIONS</a> <a id="207" class="Pragma">--cubical-compatible</a> <a id="228" class="Pragma">--safe</a> <a id="235" class="Symbol">#-}</a>

<a id="240" class="Keyword">module</a> <a id="247" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
<a id="307" class="Keyword">import</a> <a id="314" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">ℕ</a>

<a id="340" class="Comment">------------------------------------------------------------------------</a>
<a id="413" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="494" class="Keyword">public</a>

<a id="502" class="Comment">------------------------------------------------------------------------</a>
<a id="575" class="Comment">-- Publicly re-export queries</a>

<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="638" class="Keyword">public</a>
  <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Data.Fin.Properties.html#3739" class="Function Operator">_≟_</a><a id="657" class="Symbol">;</a> <a id="659" href="Data.Fin.Properties.html#11187" class="Function Operator">_≤?_</a><a id="663" class="Symbol">;</a> <a id="665" href="Data.Fin.Properties.html#11247" class="Function Operator">_&lt;?_</a><a id="669" class="Symbol">)</a>

<a id="672" class="Comment">-- # m = &quot;m&quot;.</a>

<a id="687" class="Keyword">infix</a> <a id="693" class="Number">10</a> <a id="696" href="Data.Fin.html#700" class="Function Operator">#_</a>

<a id="#_"></a><a id="700" href="Data.Fin.html#700" class="Function Operator">#_</a> <a id="703" class="Symbol">:</a> <a id="705" class="Symbol">∀</a> <a id="707" href="Data.Fin.html#707" class="Bound">m</a> <a id="709" class="Symbol">{</a><a id="710" href="Data.Fin.html#710" class="Bound">n</a><a id="711" class="Symbol">}</a> <a id="713" class="Symbol">{</a><a id="714" href="Data.Fin.html#714" class="Bound">m&lt;n</a> <a id="718" class="Symbol">:</a> <a id="720" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="725" class="Symbol">(</a><a id="726" href="Data.Fin.html#707" class="Bound">m</a> <a id="728" href="Data.Nat.Properties.html#11931" class="Function Operator">ℕ.&lt;?</a> <a id="733" href="Data.Fin.html#710" class="Bound">n</a><a id="734" class="Symbol">)}</a> <a id="737" class="Symbol">→</a> <a id="739" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="743" href="Data.Fin.html#710" class="Bound">n</a>
<a id="745" href="Data.Fin.html#700" class="Function Operator">#_</a> <a id="748" class="Symbol">_</a> <a id="750" class="Symbol">{</a><a id="751" class="Argument">m&lt;n</a> <a id="755" class="Symbol">=</a> <a id="757" href="Data.Fin.html#757" class="Bound">m&lt;n</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">=</a> <a id="764" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="771" class="Symbol">(</a><a id="772" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="782" href="Data.Fin.html#757" class="Bound">m&lt;n</a><a id="785" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Float.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Float.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Float.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Floats: basic types and operations</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Symbol">{-#</a> <a id="222" class="Keyword">OPTIONS</a> <a id="230" class="Pragma">--cubical-compatible</a> <a id="251" class="Pragma">--safe</a> <a id="258" class="Symbol">#-}</a>

<a id="263" class="Keyword">module</a> <a id="270" href="Data.Float.Base.html" class="Module">Data.Float.Base</a> <a id="286" class="Keyword">where</a>

<a id="293" class="Keyword">open</a> <a id="298" class="Keyword">import</a> <a id="305" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="320" class="Keyword">using</a> <a id="326" class="Symbol">(</a><a id="327" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="328" class="Symbol">)</a>
<a id="330" class="Keyword">import</a> <a id="337" href="Data.Word64.Base.html" class="Module">Data.Word64.Base</a> <a id="354" class="Symbol">as</a> <a id="357" class="Module">Word64</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="377" class="Symbol">;</a> <a id="379" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">import</a> <a id="391" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="407" class="Symbol">as</a> <a id="410" class="Module">Maybe</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Function.Base.html" class="Module">Function.Base</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="472" class="Symbol">;</a> <a id="474" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="513" class="Keyword">using</a> <a id="519" class="Symbol">(</a><a id="520" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="568" class="Symbol">)</a>

<a id="571" class="Comment">------------------------------------------------------------------------</a>
<a id="644" class="Comment">-- Re-export built-ins publically</a>

<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Agda.Builtin.Float.html" class="Module">Agda.Builtin.Float</a> <a id="710" class="Keyword">public</a>
  <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a><a id="731" class="Symbol">)</a>
  <a id="735" class="Keyword">renaming</a>
  <a id="746" class="Comment">-- Relations</a>
  <a id="761" class="Symbol">(</a> <a id="763" href="Agda.Builtin.Float.html#421" class="Primitive">primFloatInequality</a>        <a id="790" class="Symbol">to</a> <a id="793" class="Keyword">infix</a> <a id="799" class="Number">4</a> <a id="801" class="Primitive">_≤ᵇ_</a>
  <a id="808" class="Symbol">;</a> <a id="810" href="Agda.Builtin.Float.html#473" class="Primitive">primFloatEquality</a>          <a id="837" class="Symbol">to</a> <a id="840" class="Keyword">infix</a> <a id="846" class="Number">4</a> <a id="848" class="Primitive">_≡ᵇ_</a>
  <a id="855" class="Symbol">;</a> <a id="857" href="Agda.Builtin.Float.html#525" class="Primitive">primFloatLess</a>              <a id="884" class="Symbol">to</a> <a id="887" class="Keyword">infix</a> <a id="893" class="Number">4</a> <a id="895" class="Primitive">_&lt;ᵇ_</a>
  <a id="902" class="Symbol">;</a> <a id="904" href="Agda.Builtin.Float.html#577" class="Primitive">primFloatIsInfinite</a>        <a id="931" class="Symbol">to</a> <a id="934" class="Primitive">isInfinite</a>
  <a id="947" class="Symbol">;</a> <a id="949" href="Agda.Builtin.Float.html#621" class="Primitive">primFloatIsNaN</a>             <a id="976" class="Symbol">to</a> <a id="979" class="Primitive">isNaN</a>
  <a id="987" class="Symbol">;</a> <a id="989" href="Agda.Builtin.Float.html#665" class="Primitive">primFloatIsNegativeZero</a>    <a id="1016" class="Symbol">to</a> <a id="1019" class="Primitive">isNegativeZero</a>
  <a id="1036" class="Symbol">;</a> <a id="1038" href="Agda.Builtin.Float.html#709" class="Primitive">primFloatIsSafeInteger</a>     <a id="1065" class="Symbol">to</a> <a id="1068" class="Primitive">isSafeInteger</a>
  <a id="1084" class="Comment">-- Conversions</a>
  <a id="1101" class="Symbol">;</a> <a id="1103" href="Agda.Builtin.Float.html#770" class="Primitive">primFloatToWord64</a>          <a id="1130" class="Symbol">to</a> <a id="1133" class="Primitive">toWord64</a>
  <a id="1144" class="Symbol">;</a> <a id="1146" href="Agda.Builtin.Float.html#822" class="Primitive">primNatToFloat</a>             <a id="1173" class="Symbol">to</a> <a id="1176" class="Primitive">fromℕ</a>
  <a id="1184" class="Symbol">;</a> <a id="1186" href="Agda.Builtin.Float.html#865" class="Primitive">primIntToFloat</a>             <a id="1213" class="Symbol">to</a> <a id="1216" class="Primitive">fromℤ</a>
  <a id="1224" class="Symbol">;</a> <a id="1226" href="Agda.Builtin.Float.html#908" class="Primitive">primFloatRound</a>             <a id="1253" class="Symbol">to</a> <a id="1256" class="Primitive">round</a>
  <a id="1264" class="Symbol">;</a> <a id="1266" href="Agda.Builtin.Float.html#957" class="Primitive">primFloatFloor</a>             <a id="1293" class="Symbol">to</a> <a id="1296" class="Primitive">⌊_⌋</a>
  <a id="1302" class="Symbol">;</a> <a id="1304" href="Agda.Builtin.Float.html#1006" class="Primitive">primFloatCeiling</a>           <a id="1331" class="Symbol">to</a> <a id="1334" class="Primitive">⌈_⌉</a>
  <a id="1340" class="Symbol">;</a> <a id="1342" href="Agda.Builtin.Float.html#1055" class="Primitive">primFloatToRatio</a>           <a id="1369" class="Symbol">to</a> <a id="1372" class="Primitive">toRatio</a>
  <a id="1382" class="Symbol">;</a> <a id="1384" href="Agda.Builtin.Float.html#1112" class="Primitive">primRatioToFloat</a>           <a id="1411" class="Symbol">to</a> <a id="1414" class="Primitive">fromRatio</a>
  <a id="1426" class="Symbol">;</a> <a id="1428" href="Agda.Builtin.Float.html#1161" class="Primitive">primFloatDecode</a>            <a id="1455" class="Symbol">to</a> <a id="1458" class="Primitive">decode</a>
  <a id="1467" class="Symbol">;</a> <a id="1469" href="Agda.Builtin.Float.html#1224" class="Primitive">primFloatEncode</a>            <a id="1496" class="Symbol">to</a> <a id="1499" class="Primitive">encode</a>
  <a id="1508" class="Symbol">;</a> <a id="1510" href="Agda.Builtin.Float.html#1279" class="Primitive">primShowFloat</a>              <a id="1537" class="Symbol">to</a> <a id="1540" class="Primitive">show</a>
  <a id="1547" class="Comment">-- Operations</a>
  <a id="1563" class="Symbol">;</a> <a id="1565" href="Agda.Builtin.Float.html#1341" class="Primitive">primFloatPlus</a>              <a id="1592" class="Symbol">to</a> <a id="1595" class="Keyword">infixl</a> <a id="1602" class="Number">6</a> <a id="1604" class="Primitive">_+_</a>
  <a id="1610" class="Symbol">;</a> <a id="1612" href="Agda.Builtin.Float.html#1394" class="Primitive">primFloatMinus</a>             <a id="1639" class="Symbol">to</a> <a id="1642" class="Keyword">infixl</a> <a id="1649" class="Number">6</a> <a id="1651" class="Primitive">_-_</a>
  <a id="1657" class="Symbol">;</a> <a id="1659" href="Agda.Builtin.Float.html#1447" class="Primitive">primFloatTimes</a>             <a id="1686" class="Symbol">to</a> <a id="1689" class="Keyword">infixl</a> <a id="1696" class="Number">7</a> <a id="1698" class="Primitive">_*_</a>
  <a id="1704" class="Symbol">;</a> <a id="1706" href="Agda.Builtin.Float.html#1500" class="Primitive">primFloatDiv</a>               <a id="1733" class="Symbol">to</a> <a id="1736" class="Keyword">infixl</a> <a id="1743" class="Number">7</a> <a id="1745" class="Primitive">_÷_</a>
  <a id="1751" class="Symbol">;</a> <a id="1753" href="Agda.Builtin.Float.html#1553" class="Primitive">primFloatPow</a>               <a id="1780" class="Symbol">to</a> <a id="1783" class="Keyword">infixl</a> <a id="1790" class="Number">8</a> <a id="1792" class="Primitive">_**_</a>
  <a id="1799" class="Symbol">;</a> <a id="1801" href="Agda.Builtin.Float.html#1606" class="Primitive">primFloatNegate</a>            <a id="1828" class="Symbol">to</a> <a id="1831" class="Keyword">infixr</a> <a id="1838" class="Number">9</a> <a id="1840" class="Primitive">-_</a>
  <a id="1845" class="Symbol">;</a> <a id="1847" href="Agda.Builtin.Float.html#1651" class="Primitive">primFloatSqrt</a>              <a id="1874" class="Symbol">to</a> <a id="1877" class="Primitive">sqrt</a>
  <a id="1884" class="Symbol">;</a> <a id="1886" href="Agda.Builtin.Float.html#1696" class="Primitive">primFloatExp</a>               <a id="1913" class="Symbol">to</a> <a id="1916" class="Keyword">infixr</a> <a id="1923" class="Number">9</a> <a id="1925" class="Primitive">e^_</a>
  <a id="1931" class="Symbol">;</a> <a id="1933" href="Agda.Builtin.Float.html#1741" class="Primitive">primFloatLog</a>               <a id="1960" class="Symbol">to</a> <a id="1963" class="Primitive">log</a>
  <a id="1969" class="Symbol">;</a> <a id="1971" href="Agda.Builtin.Float.html#1786" class="Primitive">primFloatSin</a>               <a id="1998" class="Symbol">to</a> <a id="2001" class="Primitive">sin</a>
  <a id="2007" class="Symbol">;</a> <a id="2009" href="Agda.Builtin.Float.html#1831" class="Primitive">primFloatCos</a>               <a id="2036" class="Symbol">to</a> <a id="2039" class="Primitive">cos</a>
  <a id="2045" class="Symbol">;</a> <a id="2047" href="Agda.Builtin.Float.html#1876" class="Primitive">primFloatTan</a>               <a id="2074" class="Symbol">to</a> <a id="2077" class="Primitive">tan</a>
  <a id="2083" class="Symbol">;</a> <a id="2085" href="Agda.Builtin.Float.html#1921" class="Primitive">primFloatASin</a>              <a id="2112" class="Symbol">to</a> <a id="2115" class="Primitive">asin</a>
  <a id="2122" class="Symbol">;</a> <a id="2124" href="Agda.Builtin.Float.html#1966" class="Primitive">primFloatACos</a>              <a id="2151" class="Symbol">to</a> <a id="2154" class="Primitive">acos</a>
  <a id="2161" class="Symbol">;</a> <a id="2163" href="Agda.Builtin.Float.html#2011" class="Primitive">primFloatATan</a>              <a id="2190" class="Symbol">to</a> <a id="2193" class="Primitive">atan</a>
  <a id="2200" class="Symbol">;</a> <a id="2202" href="Agda.Builtin.Float.html#2056" class="Primitive">primFloatATan2</a>             <a id="2229" class="Symbol">to</a> <a id="2232" class="Primitive">atan2</a>
  <a id="2240" class="Symbol">;</a> <a id="2242" href="Agda.Builtin.Float.html#2109" class="Primitive">primFloatSinh</a>              <a id="2269" class="Symbol">to</a> <a id="2272" class="Primitive">sinh</a>
  <a id="2279" class="Symbol">;</a> <a id="2281" href="Agda.Builtin.Float.html#2154" class="Primitive">primFloatCosh</a>              <a id="2308" class="Symbol">to</a> <a id="2311" class="Primitive">cosh</a>
  <a id="2318" class="Symbol">;</a> <a id="2320" href="Agda.Builtin.Float.html#2199" class="Primitive">primFloatTanh</a>              <a id="2347" class="Symbol">to</a> <a id="2350" class="Primitive">tanh</a>
  <a id="2357" class="Symbol">;</a> <a id="2359" href="Agda.Builtin.Float.html#2244" class="Primitive">primFloatASinh</a>             <a id="2386" class="Symbol">to</a> <a id="2389" class="Primitive">asinh</a>
  <a id="2397" class="Symbol">;</a> <a id="2399" href="Agda.Builtin.Float.html#2289" class="Primitive">primFloatACosh</a>             <a id="2426" class="Symbol">to</a> <a id="2429" class="Primitive">acosh</a>
  <a id="2437" class="Symbol">;</a> <a id="2439" href="Agda.Builtin.Float.html#2334" class="Primitive">primFloatATanh</a>             <a id="2466" class="Symbol">to</a> <a id="2469" class="Primitive">atanh</a>
  <a id="2477" class="Symbol">)</a>

<a id="2480" class="Keyword">infix</a> <a id="2486" class="Number">4</a> <a id="2488" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>

<a id="_≈_"></a><a id="2493" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2503" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2509" class="Symbol">_</a>
<a id="2511" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a> <a id="2515" class="Symbol">=</a> <a id="2517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2521" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2524" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="2534" href="Data.Word64.Base.html#774" class="Primitive">Word64.toℕ</a> <a id="2545" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2547" href="Data.Float.Base.html#1133" class="Primitive">toWord64</a>


<a id="2558" class="Keyword">infix</a> <a id="2564" class="Number">4</a> <a id="2566" href="Data.Float.Base.html#2570" class="Function Operator">_≤_</a>
<a id="_≤_"></a><a id="2570" href="Data.Float.Base.html#2570" class="Function Operator">_≤_</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2580" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a> <a id="2586" class="Symbol">_</a>
<a id="2588" href="Data.Float.Base.html#2588" class="Bound">x</a> <a id="2590" href="Data.Float.Base.html#2570" class="Function Operator">≤</a> <a id="2592" href="Data.Float.Base.html#2592" class="Bound">y</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Data.Float.Base.html#2588" class="Bound">x</a> <a id="2601" href="Data.Float.Base.html#801" class="Primitive Operator">≤ᵇ</a> <a id="2604" href="Data.Float.Base.html#2592" class="Bound">y</a><a id="2605" class="Symbol">)</a>


<a id="2609" class="Comment">------------------------------------------------------------------------</a>
<a id="2682" class="Comment">-- DEPRECATIONS</a>

<a id="toWord"></a><a id="2699" href="Data.Float.Base.html#2699" class="Function">toWord</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Data.Float.Base.html#1133" class="Primitive">toWord64</a>
<a id="2717" class="Symbol">{-#</a> <a id="2721" class="Keyword">WARNING_ON_USAGE</a> <a id="2738" class="Pragma">toWord</a>
<a id="2745" class="String">&quot;Warning: toWord was deprecated in v2.1.
Please use toWord64 instead.&quot;</a>
<a id="2816" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Float.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Float.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Float.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of operations on floats</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Symbol">{-#</a> <a id="222" class="Keyword">OPTIONS</a> <a id="230" class="Pragma">--cubical-compatible</a> <a id="251" class="Pragma">--safe</a> <a id="258" class="Symbol">#-}</a>

<a id="263" class="Keyword">module</a> <a id="270" href="Data.Float.Properties.html" class="Module">Data.Float.Properties</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="326" class="Symbol">as</a> <a id="329" class="Module">Bool</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Data.Float.Base.html" class="Module">Data.Float.Base</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a><a id="387" class="Symbol">;</a> <a id="389" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a><a id="392" class="Symbol">;</a> <a id="394" href="Agda.Builtin.Float.html#770" class="Primitive">toWord64</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">import</a> <a id="411" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="427" class="Symbol">as</a> <a id="430" class="Module">Maybe</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="448" class="Symbol">;</a> <a id="450" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="463" class="Symbol">;</a> <a id="465" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">import</a> <a id="477" href="Data.Maybe.Properties.html" class="Module">Data.Maybe.Properties</a> <a id="499" class="Symbol">as</a> <a id="502" class="Module">Maybe</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a><a id="528" class="Symbol">;</a> <a id="530" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">import</a> <a id="544" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="564" class="Symbol">as</a> <a id="567" class="Module">ℕ</a> <a id="569" class="Keyword">using</a> <a id="575" class="Symbol">(</a><a id="576" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="579" class="Symbol">)</a>
<a id="581" class="Keyword">import</a> <a id="588" href="Data.Word64.Base.html" class="Module">Data.Word64.Base</a> <a id="605" class="Symbol">as</a> <a id="608" class="Module">Word64</a> <a id="615" class="Keyword">using</a> <a id="621" class="Symbol">(</a><a id="622" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="628" class="Symbol">;</a> <a id="630" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">import</a> <a id="642" href="Data.Word64.Properties.html" class="Module">Data.Word64.Properties</a> <a id="665" class="Symbol">as</a> <a id="668" class="Module">Word64</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Data.Word64.Properties.html#1302" class="Function">≈⇒≡</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Function.Base.html" class="Module">Function.Base</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="764" class="Symbol">as</a> <a id="767" class="Module">RN</a> <a id="770" class="Keyword">using</a> <a id="776" class="Symbol">(</a><a id="777" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="781" class="Symbol">)</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="816" class="Keyword">using</a> <a id="822" class="Symbol">(</a><a id="823" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="826" class="Symbol">)</a>
<a id="828" class="Keyword">open</a> <a id="833" class="Keyword">import</a> <a id="840" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="877" class="Symbol">;</a> <a id="879" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="888" class="Symbol">)</a>
<a id="890" class="Keyword">open</a> <a id="895" class="Keyword">import</a> <a id="902" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="931" class="Keyword">using</a> <a id="937" class="Symbol">(</a><a id="938" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="951" class="Symbol">;</a> <a id="953" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="969" class="Symbol">)</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1013" class="Keyword">using</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1029" class="Symbol">;</a> <a id="1031" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1040" class="Symbol">;</a> <a id="1042" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a><a id="1066" class="Symbol">;</a> <a id="1068" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1077" class="Symbol">;</a> <a id="1079" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1096" class="Symbol">)</a>
<a id="1098" class="Keyword">import</a> <a id="1105" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="1134" class="Symbol">as</a> <a id="1137" class="Module">On</a> <a id="1140" class="Keyword">using</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a><a id="1156" class="Symbol">)</a>
<a id="1158" class="Keyword">open</a> <a id="1163" class="Keyword">import</a> <a id="1170" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1215" class="Keyword">using</a> <a id="1221" class="Symbol">(</a><a id="1222" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1225" class="Symbol">;</a> <a id="1227" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1231" class="Symbol">;</a> <a id="1233" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1237" class="Symbol">;</a> <a id="1239" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1242" class="Symbol">;</a> <a id="1244" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1249" class="Symbol">;</a> <a id="1251" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1256" class="Symbol">)</a>
<a id="1258" class="Keyword">open</a> <a id="1263" class="Keyword">import</a> <a id="1270" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1321" class="Keyword">using</a> <a id="1327" class="Symbol">(</a><a id="1328" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1334" class="Symbol">;</a> <a id="1336" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="1345" class="Symbol">)</a>

<a id="1348" class="Comment">------------------------------------------------------------------------</a>
<a id="1421" class="Comment">-- Primitive properties</a>

<a id="1446" class="Keyword">open</a> <a id="1451" class="Keyword">import</a> <a id="1458" href="Agda.Builtin.Float.Properties.html" class="Module">Agda.Builtin.Float.Properties</a>
  <a id="1490" class="Keyword">renaming</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Agda.Builtin.Float.Properties.html#220" class="Primitive">primFloatToWord64Injective</a> <a id="1527" class="Symbol">to</a> <a id="1530" class="Primitive">toWord64-injective</a><a id="1548" class="Symbol">)</a>
  <a id="1552" class="Keyword">public</a>

<a id="1560" class="Comment">------------------------------------------------------------------------</a>
<a id="1633" class="Comment">-- Properties of _≈_</a>

<a id="≈⇒≡"></a><a id="1655" href="Data.Float.Properties.html#1655" class="Function">≈⇒≡</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a> <a id="1665" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1671" href="Data.Float.Properties.html#1655" class="Function">≈⇒≡</a> <a id="1675" href="Data.Float.Properties.html#1675" class="Bound">eq</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="Data.Float.Properties.html#1530" class="Primitive">toWord64-injective</a> <a id="1699" class="Symbol">_</a> <a id="1701" class="Symbol">_</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Data.Maybe.Properties.html#2400" class="Function">Maybe.map-injective</a> <a id="1724" href="Data.Word64.Properties.html#1302" class="Function">Word64.≈⇒≡</a> <a id="1735" href="Data.Float.Properties.html#1675" class="Bound">eq</a><a id="1737" class="Symbol">)</a>

<a id="≈-reflexive"></a><a id="1740" href="Data.Float.Properties.html#1740" class="Function">≈-reflexive</a> <a id="1752" class="Symbol">:</a> <a id="1754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1758" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1760" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="1764" href="Data.Float.Properties.html#1740" class="Function">≈-reflexive</a> <a id="1776" href="Data.Float.Properties.html#1776" class="Bound">eq</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="1797" href="Data.Word64.Base.html#774" class="Primitive">Word64.toℕ</a> <a id="1808" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1810" href="Agda.Builtin.Float.html#770" class="Primitive">toWord64</a><a id="1818" class="Symbol">)</a> <a id="1820" href="Data.Float.Properties.html#1776" class="Bound">eq</a>

<a id="≈-refl"></a><a id="1824" href="Data.Float.Properties.html#1824" class="Function">≈-refl</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1843" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="1847" href="Data.Float.Properties.html#1824" class="Function">≈-refl</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≈-sym"></a><a id="1862" href="Data.Float.Properties.html#1862" class="Function">≈-sym</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1880" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="1884" href="Data.Float.Properties.html#1862" class="Function">≈-sym</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>

<a id="≈-trans"></a><a id="1897" href="Data.Float.Properties.html#1897" class="Function">≈-trans</a> <a id="1905" class="Symbol">:</a> <a id="1907" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1918" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="1922" href="Data.Float.Properties.html#1897" class="Function">≈-trans</a> <a id="1930" class="Symbol">=</a> <a id="1932" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>

<a id="≈-subst"></a><a id="1939" href="Data.Float.Properties.html#1939" class="Function">≈-subst</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">∀</a> <a id="1951" class="Symbol">{</a><a id="1952" href="Data.Float.Properties.html#1952" class="Bound">ℓ</a><a id="1953" class="Symbol">}</a> <a id="1955" class="Symbol">→</a> <a id="1957" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1970" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a> <a id="1974" href="Data.Float.Properties.html#1952" class="Bound">ℓ</a>
<a id="1976" href="Data.Float.Properties.html#1939" class="Function">≈-subst</a> <a id="1984" href="Data.Float.Properties.html#1984" class="Bound">P</a> <a id="1986" href="Data.Float.Properties.html#1986" class="Bound">x≈y</a> <a id="1990" href="Data.Float.Properties.html#1990" class="Bound">p</a> <a id="1992" class="Symbol">=</a> <a id="1994" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2000" href="Data.Float.Properties.html#1984" class="Bound">P</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Data.Float.Properties.html#1655" class="Function">≈⇒≡</a> <a id="2007" href="Data.Float.Properties.html#1986" class="Bound">x≈y</a><a id="2010" class="Symbol">)</a> <a id="2012" href="Data.Float.Properties.html#1990" class="Bound">p</a>

<a id="2015" class="Keyword">infix</a> <a id="2021" class="Number">4</a> <a id="2023" href="Data.Float.Properties.html#2028" class="Function Operator">_≈?_</a>
<a id="_≈?_"></a><a id="2028" href="Data.Float.Properties.html#2028" class="Function Operator">_≈?_</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2045" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="2049" href="Data.Float.Properties.html#2028" class="Function Operator">_≈?_</a> <a id="2054" class="Symbol">=</a> <a id="2056" href="Relation.Binary.Construct.On.html#2405" class="Function">On.decidable</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="2080" href="Data.Word64.Base.html#774" class="Primitive">Word64.toℕ</a> <a id="2091" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2093" href="Agda.Builtin.Float.html#770" class="Primitive">toWord64</a><a id="2101" class="Symbol">)</a> <a id="2103" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Data.Maybe.Properties.html#1433" class="Function">Maybe.≡-dec</a> <a id="2120" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ._≟_</a><a id="2125" class="Symbol">)</a>

<a id="≈-isEquivalence"></a><a id="2128" href="Data.Float.Properties.html#2128" class="Function">≈-isEquivalence</a> <a id="2144" class="Symbol">:</a> <a id="2146" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2160" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="2164" href="Data.Float.Properties.html#2128" class="Function">≈-isEquivalence</a> <a id="2180" class="Symbol">=</a> <a id="2182" class="Keyword">record</a>
  <a id="2191" class="Symbol">{</a> <a id="2193" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2199" class="Symbol">=</a> <a id="2201" class="Symbol">λ</a> <a id="2203" class="Symbol">{</a><a id="2204" href="Data.Float.Properties.html#2204" class="Bound">i</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Data.Float.Properties.html#1824" class="Function">≈-refl</a> <a id="2216" class="Symbol">{</a><a id="2217" href="Data.Float.Properties.html#2204" class="Bound">i</a><a id="2218" class="Symbol">}</a>
  <a id="2222" class="Symbol">;</a> <a id="2224" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2230" class="Symbol">=</a> <a id="2232" class="Symbol">λ</a> <a id="2234" class="Symbol">{</a><a id="2235" href="Data.Float.Properties.html#2235" class="Bound">i</a> <a id="2237" href="Data.Float.Properties.html#2237" class="Bound">j</a><a id="2238" class="Symbol">}</a> <a id="2240" class="Symbol">→</a> <a id="2242" href="Data.Float.Properties.html#1862" class="Function">≈-sym</a> <a id="2248" class="Symbol">{</a><a id="2249" href="Data.Float.Properties.html#2235" class="Bound">i</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">{</a><a id="2253" href="Data.Float.Properties.html#2237" class="Bound">j</a><a id="2254" class="Symbol">}</a>
  <a id="2258" class="Symbol">;</a> <a id="2260" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Symbol">λ</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Data.Float.Properties.html#2271" class="Bound">i</a> <a id="2273" href="Data.Float.Properties.html#2273" class="Bound">j</a> <a id="2275" href="Data.Float.Properties.html#2275" class="Bound">k</a><a id="2276" class="Symbol">}</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Data.Float.Properties.html#1897" class="Function">≈-trans</a> <a id="2288" class="Symbol">{</a><a id="2289" href="Data.Float.Properties.html#2271" class="Bound">i</a><a id="2290" class="Symbol">}</a> <a id="2292" class="Symbol">{</a><a id="2293" href="Data.Float.Properties.html#2273" class="Bound">j</a><a id="2294" class="Symbol">}</a> <a id="2296" class="Symbol">{</a><a id="2297" href="Data.Float.Properties.html#2275" class="Bound">k</a><a id="2298" class="Symbol">}</a>
  <a id="2302" class="Symbol">}</a>

<a id="≈-setoid"></a><a id="2305" href="Data.Float.Properties.html#2305" class="Function">≈-setoid</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2323" class="Symbol">_</a> <a id="2325" class="Symbol">_</a>
<a id="2327" href="Data.Float.Properties.html#2305" class="Function">≈-setoid</a> <a id="2336" class="Symbol">=</a> <a id="2338" class="Keyword">record</a>
  <a id="2347" class="Symbol">{</a> <a id="2349" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Data.Float.Properties.html#2128" class="Function">≈-isEquivalence</a>
  <a id="2383" class="Symbol">}</a>

<a id="≈-isDecEquivalence"></a><a id="2386" href="Data.Float.Properties.html#2386" class="Function">≈-isDecEquivalence</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2424" href="Data.Float.Base.html#2493" class="Function Operator">_≈_</a>
<a id="2428" href="Data.Float.Properties.html#2386" class="Function">≈-isDecEquivalence</a> <a id="2447" class="Symbol">=</a> <a id="2449" class="Keyword">record</a>
  <a id="2458" class="Symbol">{</a> <a id="2460" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2474" class="Symbol">=</a> <a id="2476" href="Data.Float.Properties.html#2128" class="Function">≈-isEquivalence</a>
  <a id="2494" class="Symbol">;</a> <a id="2496" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2510" class="Symbol">=</a> <a id="2512" href="Data.Float.Properties.html#2028" class="Function Operator">_≈?_</a>
  <a id="2519" class="Symbol">}</a>

<a id="≈-decSetoid"></a><a id="2522" href="Data.Float.Properties.html#2522" class="Function">≈-decSetoid</a> <a id="2534" class="Symbol">:</a> <a id="2536" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2546" class="Symbol">_</a> <a id="2548" class="Symbol">_</a>
<a id="2550" href="Data.Float.Properties.html#2522" class="Function">≈-decSetoid</a> <a id="2562" class="Symbol">=</a> <a id="2564" class="Keyword">record</a>
  <a id="2573" class="Symbol">{</a> <a id="2575" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Data.Float.Properties.html#2386" class="Function">≈-isDecEquivalence</a>
  <a id="2615" class="Symbol">}</a>
<a id="2617" class="Comment">------------------------------------------------------------------------</a>
<a id="2690" class="Comment">-- Properties of _≡_</a>

<a id="2712" class="Keyword">infix</a> <a id="2718" class="Number">4</a> <a id="2720" href="Data.Float.Properties.html#2724" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="2724" href="Data.Float.Properties.html#2724" class="Function Operator">_≟_</a> <a id="2728" class="Symbol">:</a> <a id="2730" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2748" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
<a id="2754" href="Data.Float.Properties.html#2754" class="Bound">x</a> <a id="2756" href="Data.Float.Properties.html#2724" class="Function Operator">≟</a> <a id="2758" href="Data.Float.Properties.html#2758" class="Bound">y</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2767" href="Data.Float.Properties.html#1655" class="Function">≈⇒≡</a> <a id="2771" href="Data.Float.Properties.html#1740" class="Function">≈-reflexive</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Data.Float.Properties.html#2754" class="Bound">x</a> <a id="2786" href="Data.Float.Properties.html#2028" class="Function Operator">≈?</a> <a id="2789" href="Data.Float.Properties.html#2758" class="Bound">y</a><a id="2790" class="Symbol">)</a>

<a id="≡-setoid"></a><a id="2793" href="Data.Float.Properties.html#2793" class="Function">≡-setoid</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2811" class="Symbol">_</a> <a id="2813" class="Symbol">_</a>
<a id="2815" href="Data.Float.Properties.html#2793" class="Function">≡-setoid</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2833" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>

<a id="≡-decSetoid"></a><a id="2840" href="Data.Float.Properties.html#2840" class="Function">≡-decSetoid</a> <a id="2852" class="Symbol">:</a> <a id="2854" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2864" class="Symbol">_</a> <a id="2866" class="Symbol">_</a>
<a id="2868" href="Data.Float.Properties.html#2840" class="Function">≡-decSetoid</a> <a id="2880" class="Symbol">=</a> <a id="2882" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="2892" href="Data.Float.Properties.html#2724" class="Function Operator">_≟_</a>


<a id="2898" class="Comment">------------------------------------------------------------------------</a>
<a id="2971" class="Comment">-- DEPRECATIONS</a>

<a id="toWord-injective"></a><a id="2988" href="Data.Float.Properties.html#2988" class="Function">toWord-injective</a> <a id="3005" class="Symbol">=</a> <a id="3007" href="Data.Float.Properties.html#1530" class="Primitive">toWord64-injective</a>
<a id="3026" class="Symbol">{-#</a> <a id="3030" class="Keyword">WARNING_ON_USAGE</a> <a id="3047" class="Pragma">toWord-injective</a>
<a id="3064" class="String">&quot;Warning: toWord-injective was deprecated in v2.1.
Please use toWord64-injective instead.&quot;</a>
<a id="3155" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Integer.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Integer.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Integer.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Integers, basic types and operations</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Comment">-- See README.Data.Integer for examples of how to use and reason about</a>
<a id="291" class="Comment">-- integers.</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">OPTIONS</a> <a id="317" class="Pragma">--cubical-compatible</a> <a id="338" class="Pragma">--safe</a> <a id="345" class="Symbol">#-}</a>

<a id="350" class="Keyword">module</a> <a id="357" href="Data.Integer.Base.html" class="Module">Data.Integer.Base</a> <a id="375" class="Keyword">where</a>

<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a>
  <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="431" class="Symbol">;</a> <a id="433" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="442" class="Symbol">;</a> <a id="444" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="452" class="Symbol">;</a> <a id="454" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="469" class="Symbol">;</a> <a id="471" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="482" class="Symbol">;</a> <a id="484" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a><a id="491" class="Symbol">)</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="531" class="Symbol">;</a> <a id="533" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="534" class="Symbol">;</a> <a id="536" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="540" class="Symbol">;</a> <a id="542" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="575" class="Symbol">as</a> <a id="578" class="Module">ℕ</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="593" class="Symbol">;</a> <a id="595" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="598" class="Symbol">)</a> <a id="600" class="Keyword">hiding</a> <a id="607" class="Symbol">(</a><a id="608" class="Keyword">module</a> <a id="615" href="Agda.Builtin.Nat.html#203" class="Module">ℕ</a><a id="616" class="Symbol">)</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="645" class="Symbol">as</a> <a id="648" class="Module">Sign</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.Sign.Base.html#523" class="Datatype">Sign</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Level.html" class="Module">Level</a> <a id="684" class="Keyword">using</a> <a id="690" class="Symbol">(</a><a id="691" href="Level.html#521" class="Function">0ℓ</a><a id="693" class="Symbol">)</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="797" class="Keyword">using</a> <a id="803" class="Symbol">(</a><a id="804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="807" class="Symbol">;</a> <a id="809" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="812" class="Symbol">;</a> <a id="814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="818" class="Symbol">)</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="872" class="Symbol">;</a> <a id="874" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="887" class="Symbol">)</a>
<a id="889" class="Keyword">open</a> <a id="894" class="Keyword">import</a> <a id="901" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="916" class="Keyword">using</a> <a id="922" class="Symbol">(</a><a id="923" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="927" class="Symbol">)</a>

<a id="930" class="Keyword">infix</a>  <a id="937" class="Number">8</a> <a id="939" href="Data.Integer.Base.html#4719" class="Function Operator">-_</a>
<a id="942" class="Keyword">infixr</a> <a id="949" class="Number">8</a> <a id="951" href="Data.Integer.Base.html#5481" class="Function Operator">_^_</a>
<a id="955" class="Keyword">infixl</a> <a id="962" class="Number">7</a> <a id="964" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a> <a id="968" href="Data.Integer.Base.html#5713" class="Function Operator">_⊓_</a> <a id="972" href="Data.Integer.Base.html#5889" class="Function Operator">_/ℕ_</a> <a id="977" href="Data.Integer.Base.html#6112" class="Function Operator">_/_</a> <a id="981" href="Data.Integer.Base.html#6232" class="Function Operator">_%ℕ_</a> <a id="986" href="Data.Integer.Base.html#6423" class="Function Operator">_%_</a>
<a id="990" class="Keyword">infixl</a> <a id="997" class="Number">6</a> <a id="999" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a> <a id="1003" href="Data.Integer.Base.html#5245" class="Function Operator">_-_</a> <a id="1007" href="Data.Integer.Base.html#4959" class="Function Operator">_⊖_</a> <a id="1011" href="Data.Integer.Base.html#5556" class="Function Operator">_⊔_</a>
<a id="1015" class="Keyword">infix</a>  <a id="1022" class="Number">4</a> <a id="1024" href="Data.Integer.Base.html#1991" class="Datatype Operator">_≤_</a> <a id="1028" href="Data.Integer.Base.html#2316" class="Function Operator">_≥_</a> <a id="1032" href="Data.Integer.Base.html#2156" class="Datatype Operator">_&lt;_</a> <a id="1036" href="Data.Integer.Base.html#2346" class="Function Operator">_&gt;_</a> <a id="1040" href="Data.Integer.Base.html#2376" class="Function Operator">_≰_</a> <a id="1044" href="Data.Integer.Base.html#2410" class="Function Operator">_≱_</a> <a id="1048" href="Data.Integer.Base.html#2444" class="Function Operator">_≮_</a> <a id="1052" href="Data.Integer.Base.html#2478" class="Function Operator">_≯_</a>
<a id="1056" class="Keyword">infix</a>  <a id="1063" class="Number">4</a> <a id="1065" href="Data.Integer.Base.html#2628" class="Function Operator">_≤ᵇ_</a>

<a id="1071" class="Comment">------------------------------------------------------------------------</a>
<a id="1144" class="Comment">-- Types</a>

<a id="1154" class="Keyword">open</a> <a id="1159" class="Keyword">import</a> <a id="1166" href="Agda.Builtin.Int.html" class="Module">Agda.Builtin.Int</a> <a id="1183" class="Keyword">public</a>
  <a id="1192" class="Keyword">using</a> <a id="1198" class="Symbol">()</a>
  <a id="1203" class="Keyword">renaming</a>
  <a id="1214" class="Symbol">(</a> <a id="1216" href="Agda.Builtin.Int.html#245" class="Datatype">Int</a>    <a id="1223" class="Symbol">to</a> <a id="1226" class="Datatype">ℤ</a>
  <a id="1230" class="Symbol">;</a> <a id="1232" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">pos</a>    <a id="1239" class="Symbol">to</a> <a id="1242" class="InductiveConstructor">+_</a>      <a id="1250" class="Comment">-- &quot;+ n&quot;      stands for &quot;n&quot;</a>
  <a id="1281" class="Symbol">;</a> <a id="1283" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">negsuc</a> <a id="1290" class="Symbol">to</a> <a id="1293" class="InductiveConstructor">-[1+_]</a>  <a id="1301" class="Comment">-- &quot;-[1+ n ]&quot; stands for &quot;- (1 + n)&quot;</a>
  <a id="1340" class="Symbol">)</a>

<a id="1343" class="Comment">-- Some additional patterns that provide symmetry around 0</a>

<a id="1403" class="Keyword">pattern</a> <a id="+0"></a><a id="1411" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a>       <a id="1420" class="Symbol">=</a> <a id="1422" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="1424" class="Number">0</a>
<a id="1426" class="Keyword">pattern</a> <a id="+[1+_]"></a><a id="1434" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+_]</a> <a id="1441" href="Data.Integer.Base.html#1454" class="Bound">n</a> <a id="1443" class="Symbol">=</a> <a id="1445" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1454" href="Data.Integer.Base.html#1454" class="Bound">n</a><a id="1455" class="Symbol">)</a>

<a id="1458" class="Comment">------------------------------------------------------------------------</a>
<a id="1531" class="Comment">-- Constants</a>

<a id="0ℤ"></a><a id="1545" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="1552" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a>

<a id="-1ℤ"></a><a id="1561" href="Data.Integer.Base.html#1561" class="Function">-1ℤ</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="1569" href="Data.Integer.Base.html#1561" class="Function">-1ℤ</a> <a id="1573" class="Symbol">=</a> <a id="1575" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="1580" class="Number">0</a> <a id="1582" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>

<a id="1ℤ"></a><a id="1585" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a> <a id="1588" class="Symbol">:</a> <a id="1590" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="1592" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a> <a id="1595" class="Symbol">=</a> <a id="1597" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="1602" class="Number">0</a> <a id="1604" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a>

<a id="1607" class="Comment">------------------------------------------------------------------------</a>
<a id="1680" class="Comment">-- Conversion</a>

<a id="1695" class="Comment">-- Absolute value.</a>

<a id="∣_∣"></a><a id="1715" href="Data.Integer.Base.html#1715" class="Function Operator">∣_∣</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1727" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="1729" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="1731" href="Data.Integer.Base.html#1731" class="Bound">n</a>      <a id="1738" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="1740" class="Symbol">=</a> <a id="1742" href="Data.Integer.Base.html#1731" class="Bound">n</a>
<a id="1744" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="1746" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="1751" href="Data.Integer.Base.html#1751" class="Bound">n</a> <a id="1753" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="1755" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1765" href="Data.Integer.Base.html#1751" class="Bound">n</a>

<a id="1768" class="Comment">-- Gives the sign. For zero the sign is arbitrarily chosen to be +.</a>

<a id="sign"></a><a id="1837" href="Data.Integer.Base.html#1837" class="Function">sign</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="1853" href="Data.Integer.Base.html#1837" class="Function">sign</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="1861" class="Symbol">_)</a>    <a id="1867" class="Symbol">=</a> <a id="1869" href="Data.Sign.Base.html#553" class="InductiveConstructor">Sign.+</a>
<a id="1876" href="Data.Integer.Base.html#1837" class="Function">sign</a> <a id="1881" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="1886" class="Symbol">_</a> <a id="1888" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Data.Sign.Base.html#542" class="InductiveConstructor">Sign.-</a>

<a id="1900" class="Comment">------------------------------------------------------------------------</a>
<a id="1973" class="Comment">-- Ordering</a>

<a id="1986" class="Keyword">data</a> <a id="_≤_"></a><a id="1991" href="Data.Integer.Base.html#1991" class="Datatype Operator">_≤_</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2009" class="Keyword">where</a>
  <a id="_≤_.-≤-"></a><a id="2017" href="Data.Integer.Base.html#2017" class="InductiveConstructor">-≤-</a> <a id="2021" class="Symbol">:</a> <a id="2023" class="Symbol">∀</a> <a id="2025" class="Symbol">{</a><a id="2026" href="Data.Integer.Base.html#2026" class="Bound">m</a> <a id="2028" href="Data.Integer.Base.html#2028" class="Bound">n</a><a id="2029" class="Symbol">}</a> <a id="2031" class="Symbol">→</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Data.Integer.Base.html#2034" class="Bound">n≤m</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Data.Integer.Base.html#2028" class="Bound">n</a> <a id="2042" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="2046" href="Data.Integer.Base.html#2026" class="Bound">m</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2056" href="Data.Integer.Base.html#2026" class="Bound">m</a> <a id="2058" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2060" href="Data.Integer.Base.html#1991" class="Datatype Operator">≤</a> <a id="2062" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2067" href="Data.Integer.Base.html#2028" class="Bound">n</a> <a id="2069" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
  <a id="_≤_.-≤+"></a><a id="2073" href="Data.Integer.Base.html#2073" class="InductiveConstructor">-≤+</a> <a id="2077" class="Symbol">:</a> <a id="2079" class="Symbol">∀</a> <a id="2081" class="Symbol">{</a><a id="2082" href="Data.Integer.Base.html#2082" class="Bound">m</a> <a id="2084" href="Data.Integer.Base.html#2084" class="Bound">n</a><a id="2085" class="Symbol">}</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2094" href="Data.Integer.Base.html#2082" class="Bound">m</a> <a id="2096" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2098" href="Data.Integer.Base.html#1991" class="Datatype Operator">≤</a> <a id="2100" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2102" href="Data.Integer.Base.html#2084" class="Bound">n</a>
  <a id="_≤_.+≤+"></a><a id="2106" href="Data.Integer.Base.html#2106" class="InductiveConstructor">+≤+</a> <a id="2110" class="Symbol">:</a> <a id="2112" class="Symbol">∀</a> <a id="2114" class="Symbol">{</a><a id="2115" href="Data.Integer.Base.html#2115" class="Bound">m</a> <a id="2117" href="Data.Integer.Base.html#2117" class="Bound">n</a><a id="2118" class="Symbol">}</a> <a id="2120" class="Symbol">→</a> <a id="2122" class="Symbol">(</a><a id="2123" href="Data.Integer.Base.html#2123" class="Bound">m≤n</a> <a id="2127" class="Symbol">:</a> <a id="2129" href="Data.Integer.Base.html#2115" class="Bound">m</a> <a id="2131" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ.≤</a> <a id="2135" href="Data.Integer.Base.html#2117" class="Bound">n</a><a id="2136" class="Symbol">)</a> <a id="2138" class="Symbol">→</a> <a id="2140" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2142" href="Data.Integer.Base.html#2115" class="Bound">m</a> <a id="2144" href="Data.Integer.Base.html#1991" class="Datatype Operator">≤</a> <a id="2146" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2148" href="Data.Integer.Base.html#2117" class="Bound">n</a>

<a id="2151" class="Keyword">data</a> <a id="_&lt;_"></a><a id="2156" href="Data.Integer.Base.html#2156" class="Datatype Operator">_&lt;_</a> <a id="2160" class="Symbol">:</a> <a id="2162" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2164" class="Symbol">→</a> <a id="2166" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2168" class="Symbol">→</a> <a id="2170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2174" class="Keyword">where</a>
  <a id="_&lt;_.-&lt;-"></a><a id="2182" href="Data.Integer.Base.html#2182" class="InductiveConstructor">-&lt;-</a> <a id="2186" class="Symbol">:</a> <a id="2188" class="Symbol">∀</a> <a id="2190" class="Symbol">{</a><a id="2191" href="Data.Integer.Base.html#2191" class="Bound">m</a> <a id="2193" href="Data.Integer.Base.html#2193" class="Bound">n</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">→</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Data.Integer.Base.html#2199" class="Bound">n&lt;m</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Data.Integer.Base.html#2193" class="Bound">n</a> <a id="2207" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="2211" href="Data.Integer.Base.html#2191" class="Bound">m</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2221" href="Data.Integer.Base.html#2191" class="Bound">m</a> <a id="2223" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2225" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="2227" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2232" href="Data.Integer.Base.html#2193" class="Bound">n</a> <a id="2234" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
  <a id="_&lt;_.-&lt;+"></a><a id="2238" href="Data.Integer.Base.html#2238" class="InductiveConstructor">-&lt;+</a> <a id="2242" class="Symbol">:</a> <a id="2244" class="Symbol">∀</a> <a id="2246" class="Symbol">{</a><a id="2247" href="Data.Integer.Base.html#2247" class="Bound">m</a> <a id="2249" href="Data.Integer.Base.html#2249" class="Bound">n</a><a id="2250" class="Symbol">}</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2259" href="Data.Integer.Base.html#2247" class="Bound">m</a> <a id="2261" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2263" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="2265" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2267" href="Data.Integer.Base.html#2249" class="Bound">n</a>
  <a id="_&lt;_.+&lt;+"></a><a id="2271" href="Data.Integer.Base.html#2271" class="InductiveConstructor">+&lt;+</a> <a id="2275" class="Symbol">:</a> <a id="2277" class="Symbol">∀</a> <a id="2279" class="Symbol">{</a><a id="2280" href="Data.Integer.Base.html#2280" class="Bound">m</a> <a id="2282" href="Data.Integer.Base.html#2282" class="Bound">n</a><a id="2283" class="Symbol">}</a> <a id="2285" class="Symbol">→</a> <a id="2287" class="Symbol">(</a><a id="2288" href="Data.Integer.Base.html#2288" class="Bound">m&lt;n</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Data.Integer.Base.html#2280" class="Bound">m</a> <a id="2296" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ.&lt;</a> <a id="2300" href="Data.Integer.Base.html#2282" class="Bound">n</a><a id="2301" class="Symbol">)</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2307" href="Data.Integer.Base.html#2280" class="Bound">m</a> <a id="2309" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="2311" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2313" href="Data.Integer.Base.html#2282" class="Bound">n</a>

<a id="_≥_"></a><a id="2316" href="Data.Integer.Base.html#2316" class="Function Operator">_≥_</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2326" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2328" href="Level.html#521" class="Function">0ℓ</a>
<a id="2331" href="Data.Integer.Base.html#2331" class="Bound">x</a> <a id="2333" href="Data.Integer.Base.html#2316" class="Function Operator">≥</a> <a id="2335" href="Data.Integer.Base.html#2335" class="Bound">y</a> <a id="2337" class="Symbol">=</a> <a id="2339" href="Data.Integer.Base.html#2335" class="Bound">y</a> <a id="2341" href="Data.Integer.Base.html#1991" class="Datatype Operator">≤</a> <a id="2343" href="Data.Integer.Base.html#2331" class="Bound">x</a>

<a id="_&gt;_"></a><a id="2346" href="Data.Integer.Base.html#2346" class="Function Operator">_&gt;_</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2356" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2358" href="Level.html#521" class="Function">0ℓ</a>
<a id="2361" href="Data.Integer.Base.html#2361" class="Bound">x</a> <a id="2363" href="Data.Integer.Base.html#2346" class="Function Operator">&gt;</a> <a id="2365" href="Data.Integer.Base.html#2365" class="Bound">y</a> <a id="2367" class="Symbol">=</a> <a id="2369" href="Data.Integer.Base.html#2365" class="Bound">y</a> <a id="2371" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="2373" href="Data.Integer.Base.html#2361" class="Bound">x</a>

<a id="_≰_"></a><a id="2376" href="Data.Integer.Base.html#2376" class="Function Operator">_≰_</a> <a id="2380" class="Symbol">:</a> <a id="2382" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2386" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2388" href="Level.html#521" class="Function">0ℓ</a>
<a id="2391" href="Data.Integer.Base.html#2391" class="Bound">x</a> <a id="2393" href="Data.Integer.Base.html#2376" class="Function Operator">≰</a> <a id="2395" href="Data.Integer.Base.html#2395" class="Bound">y</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2401" class="Symbol">(</a><a id="2402" href="Data.Integer.Base.html#2391" class="Bound">x</a> <a id="2404" href="Data.Integer.Base.html#1991" class="Datatype Operator">≤</a> <a id="2406" href="Data.Integer.Base.html#2395" class="Bound">y</a><a id="2407" class="Symbol">)</a>

<a id="_≱_"></a><a id="2410" href="Data.Integer.Base.html#2410" class="Function Operator">_≱_</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2420" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2422" href="Level.html#521" class="Function">0ℓ</a>
<a id="2425" href="Data.Integer.Base.html#2425" class="Bound">x</a> <a id="2427" href="Data.Integer.Base.html#2410" class="Function Operator">≱</a> <a id="2429" href="Data.Integer.Base.html#2429" class="Bound">y</a> <a id="2431" class="Symbol">=</a> <a id="2433" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Data.Integer.Base.html#2425" class="Bound">x</a> <a id="2438" href="Data.Integer.Base.html#2316" class="Function Operator">≥</a> <a id="2440" href="Data.Integer.Base.html#2429" class="Bound">y</a><a id="2441" class="Symbol">)</a>

<a id="_≮_"></a><a id="2444" href="Data.Integer.Base.html#2444" class="Function Operator">_≮_</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2454" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2456" href="Level.html#521" class="Function">0ℓ</a>
<a id="2459" href="Data.Integer.Base.html#2459" class="Bound">x</a> <a id="2461" href="Data.Integer.Base.html#2444" class="Function Operator">≮</a> <a id="2463" href="Data.Integer.Base.html#2463" class="Bound">y</a> <a id="2465" class="Symbol">=</a> <a id="2467" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2469" class="Symbol">(</a><a id="2470" href="Data.Integer.Base.html#2459" class="Bound">x</a> <a id="2472" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="2474" href="Data.Integer.Base.html#2463" class="Bound">y</a><a id="2475" class="Symbol">)</a>

<a id="_≯_"></a><a id="2478" href="Data.Integer.Base.html#2478" class="Function Operator">_≯_</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2488" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2490" href="Level.html#521" class="Function">0ℓ</a>
<a id="2493" href="Data.Integer.Base.html#2493" class="Bound">x</a> <a id="2495" href="Data.Integer.Base.html#2478" class="Function Operator">≯</a> <a id="2497" href="Data.Integer.Base.html#2497" class="Bound">y</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2503" class="Symbol">(</a><a id="2504" href="Data.Integer.Base.html#2493" class="Bound">x</a> <a id="2506" href="Data.Integer.Base.html#2346" class="Function Operator">&gt;</a> <a id="2508" href="Data.Integer.Base.html#2497" class="Bound">y</a><a id="2509" class="Symbol">)</a>

<a id="2512" class="Comment">------------------------------------------------------------------------</a>
<a id="2585" class="Comment">-- Boolean ordering</a>

<a id="2606" class="Comment">-- A boolean version.</a>
<a id="_≤ᵇ_"></a><a id="2628" href="Data.Integer.Base.html#2628" class="Function Operator">_≤ᵇ_</a> <a id="2633" class="Symbol">:</a> <a id="2635" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="2648" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2653" href="Data.Integer.Base.html#2653" class="Bound">m</a> <a id="2655" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2657" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="2660" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2665" href="Data.Integer.Base.html#2665" class="Bound">n</a> <a id="2667" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Data.Integer.Base.html#2665" class="Bound">n</a> <a id="2673" href="Data.Nat.Base.html#1483" class="Function Operator">ℕ.≤ᵇ</a> <a id="2678" href="Data.Integer.Base.html#2653" class="Bound">m</a>
<a id="2680" class="Symbol">(</a><a id="2681" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2683" href="Data.Integer.Base.html#2683" class="Bound">m</a><a id="2684" class="Symbol">)</a>    <a id="2689" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="2692" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2697" href="Data.Integer.Base.html#2697" class="Bound">n</a> <a id="2699" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2709" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="2714" href="Data.Integer.Base.html#2714" class="Bound">m</a> <a id="2716" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="2718" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2724" href="Data.Integer.Base.html#2724" class="Bound">n</a><a id="2725" class="Symbol">)</a>    <a id="2730" class="Symbol">=</a> <a id="2732" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2737" class="Symbol">(</a><a id="2738" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2740" href="Data.Integer.Base.html#2740" class="Bound">m</a><a id="2741" class="Symbol">)</a>    <a id="2746" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="2749" class="Symbol">(</a><a id="2750" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="2752" href="Data.Integer.Base.html#2752" class="Bound">n</a><a id="2753" class="Symbol">)</a>    <a id="2758" class="Symbol">=</a> <a id="2760" href="Data.Integer.Base.html#2740" class="Bound">m</a> <a id="2762" href="Data.Nat.Base.html#1483" class="Function Operator">ℕ.≤ᵇ</a> <a id="2767" href="Data.Integer.Base.html#2752" class="Bound">n</a>

<a id="2770" class="Comment">------------------------------------------------------------------------</a>
<a id="2843" class="Comment">-- Simple predicates</a>

<a id="2865" class="Comment">-- See `Data.Nat.Base` for a discussion on the design of these.</a>

<a id="NonZero"></a><a id="2930" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2945" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="2947" href="Level.html#521" class="Function">0ℓ</a>
<a id="2950" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="2958" href="Data.Integer.Base.html#2958" class="Bound">i</a> <a id="2960" class="Symbol">=</a> <a id="2962" href="Data.Nat.Base.html#3266" class="Record">ℕ.NonZero</a> <a id="2972" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="2974" href="Data.Integer.Base.html#2958" class="Bound">i</a> <a id="2976" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a>

<a id="2979" class="Keyword">record</a> <a id="Positive"></a><a id="2986" href="Data.Integer.Base.html#2986" class="Record">Positive</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Data.Integer.Base.html#2996" class="Bound">i</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="3001" class="Symbol">)</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3009" class="Keyword">where</a>
  <a id="3017" class="Keyword">field</a>
    <a id="Positive.pos"></a><a id="3027" href="Data.Integer.Base.html#3027" class="Field">pos</a> <a id="3031" class="Symbol">:</a> <a id="3033" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a> <a id="3039" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="3042" href="Data.Integer.Base.html#2996" class="Bound">i</a><a id="3043" class="Symbol">)</a>

<a id="3046" class="Keyword">record</a> <a id="NonNegative"></a><a id="3053" href="Data.Integer.Base.html#3053" class="Record">NonNegative</a> <a id="3065" class="Symbol">(</a><a id="3066" href="Data.Integer.Base.html#3066" class="Bound">i</a> <a id="3068" class="Symbol">:</a> <a id="3070" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">:</a> <a id="3075" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3079" class="Keyword">where</a>
  <a id="3087" class="Keyword">field</a>
    <a id="NonNegative.nonNeg"></a><a id="3097" href="Data.Integer.Base.html#3097" class="Field">nonNeg</a> <a id="3104" class="Symbol">:</a> <a id="3106" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="3112" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="3115" href="Data.Integer.Base.html#3066" class="Bound">i</a><a id="3116" class="Symbol">)</a>

<a id="3119" class="Keyword">record</a> <a id="NonPositive"></a><a id="3126" href="Data.Integer.Base.html#3126" class="Record">NonPositive</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Data.Integer.Base.html#3139" class="Bound">i</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3152" class="Keyword">where</a>
  <a id="3160" class="Keyword">field</a>
    <a id="NonPositive.nonPos"></a><a id="3170" href="Data.Integer.Base.html#3170" class="Field">nonPos</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3181" class="Symbol">(</a><a id="3182" href="Data.Integer.Base.html#3139" class="Bound">i</a> <a id="3184" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="3187" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a><a id="3189" class="Symbol">)</a>

<a id="3192" class="Keyword">record</a> <a id="Negative"></a><a id="3199" href="Data.Integer.Base.html#3199" class="Record">Negative</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Data.Integer.Base.html#3209" class="Bound">i</a> <a id="3211" class="Symbol">:</a> <a id="3213" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="3214" class="Symbol">)</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3222" class="Keyword">where</a>
  <a id="3230" class="Keyword">field</a>
    <a id="Negative.neg"></a><a id="3240" href="Data.Integer.Base.html#3240" class="Field">neg</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Data.Integer.Base.html#3209" class="Bound">i</a> <a id="3251" href="Data.Integer.Base.html#2628" class="Function Operator">≤ᵇ</a> <a id="3254" href="Data.Integer.Base.html#1561" class="Function">-1ℤ</a><a id="3257" class="Symbol">)</a>

<a id="3260" class="Comment">-- Instances</a>

<a id="3274" class="Keyword">open</a> <a id="3279" href="Data.Nat.Base.html" class="Module">ℕ</a> <a id="3281" class="Keyword">public</a>
  <a id="3290" class="Keyword">using</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Data.Nat.Base.html#3359" class="Function">nonZero</a><a id="3304" class="Symbol">)</a>

<a id="3307" class="Keyword">instance</a>
  <a id="pos"></a><a id="3318" href="Data.Integer.Base.html#3318" class="Function">pos</a> <a id="3322" class="Symbol">:</a> <a id="3324" class="Symbol">∀</a> <a id="3326" class="Symbol">{</a><a id="3327" href="Data.Integer.Base.html#3327" class="Bound">n</a><a id="3328" class="Symbol">}</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="Data.Integer.Base.html#2986" class="Record">Positive</a> <a id="3341" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="3346" href="Data.Integer.Base.html#3327" class="Bound">n</a> <a id="3348" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a>
  <a id="3352" href="Data.Integer.Base.html#3318" class="Function">pos</a> <a id="3356" class="Symbol">=</a> <a id="3358" class="Symbol">_</a>

  <a id="nonNeg"></a><a id="3363" href="Data.Integer.Base.html#3363" class="Function">nonNeg</a> <a id="3370" class="Symbol">:</a> <a id="3372" class="Symbol">∀</a> <a id="3374" class="Symbol">{</a><a id="3375" href="Data.Integer.Base.html#3375" class="Bound">n</a><a id="3376" class="Symbol">}</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Data.Integer.Base.html#3053" class="Record">NonNegative</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="3395" href="Data.Integer.Base.html#3375" class="Bound">n</a><a id="3396" class="Symbol">)</a>
  <a id="3400" href="Data.Integer.Base.html#3363" class="Function">nonNeg</a> <a id="3407" class="Symbol">=</a> <a id="3409" class="Symbol">_</a>

  <a id="nonPos0"></a><a id="3414" href="Data.Integer.Base.html#3414" class="Function">nonPos0</a> <a id="3422" class="Symbol">:</a> <a id="3424" href="Data.Integer.Base.html#3126" class="Record">NonPositive</a> <a id="3436" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a>
  <a id="3441" href="Data.Integer.Base.html#3414" class="Function">nonPos0</a> <a id="3449" class="Symbol">=</a> <a id="3451" class="Symbol">_</a>

  <a id="nonPos"></a><a id="3456" href="Data.Integer.Base.html#3456" class="Function">nonPos</a> <a id="3463" class="Symbol">:</a> <a id="3465" class="Symbol">∀</a> <a id="3467" class="Symbol">{</a><a id="3468" href="Data.Integer.Base.html#3468" class="Bound">n</a><a id="3469" class="Symbol">}</a> <a id="3471" class="Symbol">→</a> <a id="3473" href="Data.Integer.Base.html#3126" class="Record">NonPositive</a> <a id="3485" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="3490" href="Data.Integer.Base.html#3468" class="Bound">n</a> <a id="3492" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
  <a id="3496" href="Data.Integer.Base.html#3456" class="Function">nonPos</a> <a id="3503" class="Symbol">=</a> <a id="3505" class="Symbol">_</a>

  <a id="neg"></a><a id="3510" href="Data.Integer.Base.html#3510" class="Function">neg</a> <a id="3514" class="Symbol">:</a> <a id="3516" class="Symbol">∀</a> <a id="3518" class="Symbol">{</a><a id="3519" href="Data.Integer.Base.html#3519" class="Bound">n</a><a id="3520" class="Symbol">}</a> <a id="3522" class="Symbol">→</a> <a id="3524" href="Data.Integer.Base.html#3199" class="Record">Negative</a> <a id="3533" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="3538" href="Data.Integer.Base.html#3519" class="Bound">n</a> <a id="3540" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
  <a id="3544" href="Data.Integer.Base.html#3510" class="Function">neg</a> <a id="3548" class="Symbol">=</a> <a id="3550" class="Symbol">_</a>

<a id="3553" class="Comment">-- Constructors</a>

<a id="≢-nonZero"></a><a id="3570" href="Data.Integer.Base.html#3570" class="Function">≢-nonZero</a> <a id="3580" class="Symbol">:</a> <a id="3582" class="Symbol">∀</a> <a id="3584" class="Symbol">{</a><a id="3585" href="Data.Integer.Base.html#3585" class="Bound">i</a><a id="3586" class="Symbol">}</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Data.Integer.Base.html#3585" class="Bound">i</a> <a id="3592" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3594" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="3597" class="Symbol">→</a> <a id="3599" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="3607" href="Data.Integer.Base.html#3585" class="Bound">i</a>
<a id="3609" href="Data.Integer.Base.html#3570" class="Function">≢-nonZero</a> <a id="3619" class="Symbol">{</a> <a id="3621" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="3626" href="Data.Integer.Base.html#3626" class="Bound">n</a> <a id="3628" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a><a id="3629" class="Symbol">}</a> <a id="3631" class="Symbol">_</a>   <a id="3635" class="Symbol">=</a> <a id="3637" class="Symbol">_</a>
<a id="3639" href="Data.Integer.Base.html#3570" class="Function">≢-nonZero</a> <a id="3649" class="Symbol">{</a> <a id="3651" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a><a id="3653" class="Symbol">}</a>       <a id="3661" href="Data.Integer.Base.html#3661" class="Bound">0≢0</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3686" href="Data.Integer.Base.html#3661" class="Bound">0≢0</a>
<a id="3690" href="Data.Integer.Base.html#3570" class="Function">≢-nonZero</a> <a id="3700" class="Symbol">{</a> <a id="3702" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="3707" href="Data.Integer.Base.html#3707" class="Bound">n</a> <a id="3709" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a><a id="3710" class="Symbol">}</a> <a id="3712" class="Symbol">_</a>   <a id="3716" class="Symbol">=</a> <a id="3718" class="Symbol">_</a>

<a id="&gt;-nonZero"></a><a id="3721" href="Data.Integer.Base.html#3721" class="Function">&gt;-nonZero</a> <a id="3731" class="Symbol">:</a> <a id="3733" class="Symbol">∀</a> <a id="3735" class="Symbol">{</a><a id="3736" href="Data.Integer.Base.html#3736" class="Bound">i</a><a id="3737" class="Symbol">}</a> <a id="3739" class="Symbol">→</a> <a id="3741" href="Data.Integer.Base.html#3736" class="Bound">i</a> <a id="3743" href="Data.Integer.Base.html#2346" class="Function Operator">&gt;</a> <a id="3745" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="3758" href="Data.Integer.Base.html#3736" class="Bound">i</a>
<a id="3760" href="Data.Integer.Base.html#3721" class="Function">&gt;-nonZero</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Data.Integer.Base.html#2271" class="InductiveConstructor">+&lt;+</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3780" href="Data.Integer.Base.html#3780" class="Bound">m&lt;n</a><a id="3783" class="Symbol">))</a> <a id="3786" class="Symbol">=</a> <a id="3788" class="Symbol">_</a>

<a id="&lt;-nonZero"></a><a id="3791" href="Data.Integer.Base.html#3791" class="Function">&lt;-nonZero</a> <a id="3801" class="Symbol">:</a> <a id="3803" class="Symbol">∀</a> <a id="3805" class="Symbol">{</a><a id="3806" href="Data.Integer.Base.html#3806" class="Bound">i</a><a id="3807" class="Symbol">}</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Data.Integer.Base.html#3806" class="Bound">i</a> <a id="3813" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="3815" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="3818" class="Symbol">→</a> <a id="3820" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="3828" href="Data.Integer.Base.html#3806" class="Bound">i</a>
<a id="3830" href="Data.Integer.Base.html#3791" class="Function">&lt;-nonZero</a> <a id="3840" href="Data.Integer.Base.html#2238" class="InductiveConstructor">-&lt;+</a> <a id="3844" class="Symbol">=</a> <a id="3846" class="Symbol">_</a>

<a id="positive"></a><a id="3849" href="Data.Integer.Base.html#3849" class="Function">positive</a> <a id="3858" class="Symbol">:</a> <a id="3860" class="Symbol">∀</a> <a id="3862" class="Symbol">{</a><a id="3863" href="Data.Integer.Base.html#3863" class="Bound">i</a><a id="3864" class="Symbol">}</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="Data.Integer.Base.html#3863" class="Bound">i</a> <a id="3870" href="Data.Integer.Base.html#2346" class="Function Operator">&gt;</a> <a id="3872" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="3875" class="Symbol">→</a> <a id="3877" href="Data.Integer.Base.html#2986" class="Record">Positive</a> <a id="3886" href="Data.Integer.Base.html#3863" class="Bound">i</a>
<a id="3888" href="Data.Integer.Base.html#3849" class="Function">positive</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Data.Integer.Base.html#2271" class="InductiveConstructor">+&lt;+</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3907" href="Data.Integer.Base.html#3907" class="Bound">m&lt;n</a><a id="3910" class="Symbol">))</a> <a id="3913" class="Symbol">=</a> <a id="3915" class="Symbol">_</a>

<a id="negative"></a><a id="3918" href="Data.Integer.Base.html#3918" class="Function">negative</a> <a id="3927" class="Symbol">:</a> <a id="3929" class="Symbol">∀</a> <a id="3931" class="Symbol">{</a><a id="3932" href="Data.Integer.Base.html#3932" class="Bound">i</a><a id="3933" class="Symbol">}</a> <a id="3935" class="Symbol">→</a> <a id="3937" href="Data.Integer.Base.html#3932" class="Bound">i</a> <a id="3939" href="Data.Integer.Base.html#2156" class="Datatype Operator">&lt;</a> <a id="3941" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="Data.Integer.Base.html#3199" class="Record">Negative</a> <a id="3955" href="Data.Integer.Base.html#3932" class="Bound">i</a>
<a id="3957" href="Data.Integer.Base.html#3918" class="Function">negative</a> <a id="3966" href="Data.Integer.Base.html#2238" class="InductiveConstructor">-&lt;+</a> <a id="3970" class="Symbol">=</a> <a id="3972" class="Symbol">_</a>

<a id="nonPositive"></a><a id="3975" href="Data.Integer.Base.html#3975" class="Function">nonPositive</a> <a id="3987" class="Symbol">:</a> <a id="3989" class="Symbol">∀</a> <a id="3991" class="Symbol">{</a><a id="3992" href="Data.Integer.Base.html#3992" class="Bound">i</a><a id="3993" class="Symbol">}</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Data.Integer.Base.html#3992" class="Bound">i</a> <a id="3999" href="Data.Integer.Base.html#1991" class="Datatype Operator">≤</a> <a id="4001" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Data.Integer.Base.html#3126" class="Record">NonPositive</a> <a id="4018" href="Data.Integer.Base.html#3992" class="Bound">i</a>
<a id="4020" href="Data.Integer.Base.html#3975" class="Function">nonPositive</a> <a id="4032" href="Data.Integer.Base.html#2073" class="InductiveConstructor">-≤+</a>       <a id="4042" class="Symbol">=</a> <a id="4044" class="Symbol">_</a>
<a id="4046" href="Data.Integer.Base.html#3975" class="Function">nonPositive</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Data.Integer.Base.html#2106" class="InductiveConstructor">+≤+</a> <a id="4063" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="4066" class="Symbol">)</a> <a id="4068" class="Symbol">=</a> <a id="4070" class="Symbol">_</a>

<a id="nonNegative"></a><a id="4073" href="Data.Integer.Base.html#4073" class="Function">nonNegative</a> <a id="4085" class="Symbol">:</a> <a id="4087" class="Symbol">∀</a> <a id="4089" class="Symbol">{</a><a id="4090" href="Data.Integer.Base.html#4090" class="Bound">i</a><a id="4091" class="Symbol">}</a> <a id="4093" class="Symbol">→</a> <a id="4095" href="Data.Integer.Base.html#4090" class="Bound">i</a> <a id="4097" href="Data.Integer.Base.html#2316" class="Function Operator">≥</a> <a id="4099" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="4102" class="Symbol">→</a> <a id="4104" href="Data.Integer.Base.html#3053" class="Record">NonNegative</a> <a id="4116" href="Data.Integer.Base.html#4090" class="Bound">i</a>
<a id="4118" href="Data.Integer.Base.html#4073" class="Function">nonNegative</a> <a id="4130" class="Symbol">{</a><a id="4131" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a><a id="4133" class="Symbol">}</a>       <a id="4141" class="Symbol">_</a> <a id="4143" class="Symbol">=</a> <a id="4145" class="Symbol">_</a>
<a id="4147" href="Data.Integer.Base.html#4073" class="Function">nonNegative</a> <a id="4159" class="Symbol">{</a><a id="4160" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="4165" href="Data.Integer.Base.html#4165" class="Bound">n</a> <a id="4167" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a><a id="4168" class="Symbol">}</a> <a id="4170" class="Symbol">_</a> <a id="4172" class="Symbol">=</a> <a id="4174" class="Symbol">_</a>

<a id="4177" class="Comment">------------------------------------------------------------------------</a>
<a id="4250" class="Comment">-- A view of integers as sign + absolute value</a>

<a id="4298" class="Keyword">infix</a> <a id="4304" class="Number">5</a> <a id="4306" href="Data.Integer.Base.html#4439" class="InductiveConstructor Operator">_◂_</a> <a id="4310" href="Data.Integer.Base.html#4315" class="Function Operator">_◃_</a>

<a id="_◃_"></a><a id="4315" href="Data.Integer.Base.html#4315" class="Function Operator">_◃_</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="4326" class="Symbol">→</a> <a id="4328" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4330" class="Symbol">→</a> <a id="4332" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="4334" class="Symbol">_</a>      <a id="4341" href="Data.Integer.Base.html#4315" class="Function Operator">◃</a> <a id="4343" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a>  <a id="4351" class="Symbol">=</a> <a id="4353" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a>
<a id="4356" href="Data.Sign.Base.html#553" class="CatchallClause InductiveConstructor">Sign.+</a><a id="4362" class="CatchallClause"> </a><a id="4363" href="Data.Integer.Base.html#4315" class="CatchallClause Function Operator">◃</a><a id="4364" class="CatchallClause"> </a><a id="4365" href="Data.Integer.Base.html#4365" class="CatchallClause Bound">n</a>       <a id="4373" class="Symbol">=</a> <a id="4375" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="4377" href="Data.Integer.Base.html#4365" class="Bound">n</a>
<a id="4379" href="Data.Sign.Base.html#542" class="InductiveConstructor">Sign.-</a> <a id="4386" href="Data.Integer.Base.html#4315" class="Function Operator">◃</a> <a id="4388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4394" href="Data.Integer.Base.html#4394" class="Bound">n</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="4403" href="Data.Integer.Base.html#4394" class="Bound">n</a> <a id="4405" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>

<a id="4408" class="Keyword">data</a> <a id="SignAbs"></a><a id="4413" href="Data.Integer.Base.html#4413" class="Datatype">SignAbs</a> <a id="4421" class="Symbol">:</a> <a id="4423" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="4425" class="Symbol">→</a> <a id="4427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4431" class="Keyword">where</a>
  <a id="SignAbs._◂_"></a><a id="4439" href="Data.Integer.Base.html#4439" class="InductiveConstructor Operator">_◂_</a> <a id="4443" class="Symbol">:</a> <a id="4445" class="Symbol">(</a><a id="4446" href="Data.Integer.Base.html#4446" class="Bound">s</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Data.Sign.Base.html#523" class="Datatype">Sign</a><a id="4454" class="Symbol">)</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Data.Integer.Base.html#4457" class="Bound">n</a> <a id="4459" class="Symbol">:</a> <a id="4461" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4462" class="Symbol">)</a> <a id="4464" class="Symbol">→</a> <a id="4466" href="Data.Integer.Base.html#4413" class="Datatype">SignAbs</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Data.Integer.Base.html#4446" class="Bound">s</a> <a id="4477" href="Data.Integer.Base.html#4315" class="Function Operator">◃</a> <a id="4479" href="Data.Integer.Base.html#4457" class="Bound">n</a><a id="4480" class="Symbol">)</a>

<a id="signAbs"></a><a id="4483" href="Data.Integer.Base.html#4483" class="Function">signAbs</a> <a id="4491" class="Symbol">:</a> <a id="4493" class="Symbol">∀</a> <a id="4495" href="Data.Integer.Base.html#4495" class="Bound">i</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Data.Integer.Base.html#4413" class="Datatype">SignAbs</a> <a id="4507" href="Data.Integer.Base.html#4495" class="Bound">i</a>
<a id="4509" href="Data.Integer.Base.html#4483" class="Function">signAbs</a> <a id="4517" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="4522" href="Data.Integer.Base.html#4522" class="Bound">n</a> <a id="4524" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="4526" class="Symbol">=</a> <a id="4528" href="Data.Sign.Base.html#542" class="InductiveConstructor">Sign.-</a> <a id="4535" href="Data.Integer.Base.html#4439" class="InductiveConstructor Operator">◂</a> <a id="4537" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4543" href="Data.Integer.Base.html#4522" class="Bound">n</a>
<a id="4545" href="Data.Integer.Base.html#4483" class="Function">signAbs</a> <a id="4553" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a>       <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Sign.Base.html#553" class="InductiveConstructor">Sign.+</a> <a id="4571" href="Data.Integer.Base.html#4439" class="InductiveConstructor Operator">◂</a> <a id="4573" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a>
<a id="4580" href="Data.Integer.Base.html#4483" class="Function">signAbs</a> <a id="4588" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="4593" href="Data.Integer.Base.html#4593" class="Bound">n</a> <a id="4595" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a> <a id="4597" class="Symbol">=</a> <a id="4599" href="Data.Sign.Base.html#553" class="InductiveConstructor">Sign.+</a> <a id="4606" href="Data.Integer.Base.html#4439" class="InductiveConstructor Operator">◂</a> <a id="4608" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4614" href="Data.Integer.Base.html#4593" class="Bound">n</a>

<a id="4617" class="Comment">------------------------------------------------------------------------</a>
<a id="4690" class="Comment">-- Arithmetic</a>

<a id="4705" class="Comment">-- Negation.</a>

<a id="-_"></a><a id="4719" href="Data.Integer.Base.html#4719" class="Function Operator">-_</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="4730" href="Data.Integer.Base.html#4719" class="Function Operator">-</a> <a id="4732" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="4737" href="Data.Integer.Base.html#4737" class="Bound">n</a> <a id="4739" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="4748" href="Data.Integer.Base.html#4737" class="Bound">n</a> <a id="4750" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a>
<a id="4752" href="Data.Integer.Base.html#4719" class="Function Operator">-</a> <a id="4754" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a>       <a id="4763" class="Symbol">=</a> <a id="4765" href="Data.Integer.Base.html#1411" class="InductiveConstructor">+0</a>
<a id="4768" href="Data.Integer.Base.html#4719" class="Function Operator">-</a> <a id="4770" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">+[1+</a> <a id="4775" href="Data.Integer.Base.html#4775" class="Bound">n</a> <a id="4777" href="Data.Integer.Base.html#1434" class="InductiveConstructor Operator">]</a> <a id="4779" class="Symbol">=</a> <a id="4781" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="4786" href="Data.Integer.Base.html#4775" class="Bound">n</a> <a id="4788" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>

<a id="4791" class="Comment">-- Subtraction of natural numbers.</a>
<a id="4826" class="Comment">-- We define it using _&lt;ᵇ_ and _∸_ rather than inductively so that it</a>
<a id="4896" class="Comment">-- is backed by builtin operations. This makes it much faster.</a>
<a id="_⊖_"></a><a id="4959" href="Data.Integer.Base.html#4959" class="Function Operator">_⊖_</a> <a id="4963" class="Symbol">:</a> <a id="4965" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4967" class="Symbol">→</a> <a id="4969" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="4975" href="Data.Integer.Base.html#4975" class="Bound">m</a> <a id="4977" href="Data.Integer.Base.html#4959" class="Function Operator">⊖</a> <a id="4979" href="Data.Integer.Base.html#4979" class="Bound">n</a> <a id="4981" class="Keyword">with</a> <a id="4986" href="Data.Integer.Base.html#4975" class="Bound">m</a> <a id="4988" href="Data.Nat.Base.html#1463" class="Primitive Operator">ℕ.&lt;ᵇ</a> <a id="4993" href="Data.Integer.Base.html#4979" class="Bound">n</a>
<a id="4995" class="Symbol">...</a> <a id="4999" class="Symbol">|</a> <a id="5001" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5007" class="Symbol">=</a> <a id="5009" href="Data.Integer.Base.html#4719" class="Function Operator">-</a> <a id="5011" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5013" class="Symbol">(</a><a id="5014" class="Bound">n</a> <a id="5016" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="5020" class="Bound">m</a><a id="5021" class="Symbol">)</a>
<a id="5023" class="Symbol">...</a> <a id="5027" class="Symbol">|</a> <a id="5029" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5035" class="Symbol">=</a> <a id="5037" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5039" class="Symbol">(</a><a id="5040" class="Bound">m</a> <a id="5042" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="5046" class="Bound">n</a><a id="5047" class="Symbol">)</a>

<a id="5050" class="Comment">-- Addition.</a>

<a id="_+_"></a><a id="5064" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a> <a id="5068" class="Symbol">:</a> <a id="5070" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5072" class="Symbol">→</a> <a id="5074" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5080" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5085" href="Data.Integer.Base.html#5085" class="Bound">m</a> <a id="5087" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5089" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5091" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5096" href="Data.Integer.Base.html#5096" class="Bound">n</a> <a id="5098" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5100" class="Symbol">=</a> <a id="5102" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5113" class="Symbol">(</a><a id="5114" href="Data.Integer.Base.html#5085" class="Bound">m</a> <a id="5116" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5120" href="Data.Integer.Base.html#5096" class="Bound">n</a><a id="5121" class="Symbol">)</a> <a id="5123" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
<a id="5125" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5130" href="Data.Integer.Base.html#5130" class="Bound">m</a> <a id="5132" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5134" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5136" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5141" href="Data.Integer.Base.html#5141" class="Bound">n</a>   <a id="5145" class="Symbol">=</a> <a id="5147" href="Data.Integer.Base.html#5141" class="Bound">n</a> <a id="5149" href="Data.Integer.Base.html#4959" class="Function Operator">⊖</a> <a id="5151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5157" href="Data.Integer.Base.html#5130" class="Bound">m</a>
<a id="5159" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5164" href="Data.Integer.Base.html#5164" class="Bound">m</a>   <a id="5168" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5170" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5175" href="Data.Integer.Base.html#5175" class="Bound">n</a> <a id="5177" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5179" class="Symbol">=</a> <a id="5181" href="Data.Integer.Base.html#5164" class="Bound">m</a> <a id="5183" href="Data.Integer.Base.html#4959" class="Function Operator">⊖</a> <a id="5185" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5191" href="Data.Integer.Base.html#5175" class="Bound">n</a>
<a id="5193" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5198" href="Data.Integer.Base.html#5198" class="Bound">m</a>   <a id="5202" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5204" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5209" href="Data.Integer.Base.html#5209" class="Bound">n</a>   <a id="5213" class="Symbol">=</a> <a id="5215" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5217" class="Symbol">(</a><a id="5218" href="Data.Integer.Base.html#5198" class="Bound">m</a> <a id="5220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="5224" href="Data.Integer.Base.html#5209" class="Bound">n</a><a id="5225" class="Symbol">)</a>

<a id="5228" class="Comment">-- Subtraction.</a>

<a id="_-_"></a><a id="5245" href="Data.Integer.Base.html#5245" class="Function Operator">_-_</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5253" class="Symbol">→</a> <a id="5255" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5257" class="Symbol">→</a> <a id="5259" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5261" href="Data.Integer.Base.html#5261" class="Bound">i</a> <a id="5263" href="Data.Integer.Base.html#5245" class="Function Operator">-</a> <a id="5265" href="Data.Integer.Base.html#5265" class="Bound">j</a> <a id="5267" class="Symbol">=</a> <a id="5269" href="Data.Integer.Base.html#5261" class="Bound">i</a> <a id="5271" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Data.Integer.Base.html#4719" class="Function Operator">-</a> <a id="5276" href="Data.Integer.Base.html#5265" class="Bound">j</a><a id="5277" class="Symbol">)</a>

<a id="5280" class="Comment">-- Successor.</a>

<a id="suc"></a><a id="5295" href="Data.Integer.Base.html#5295" class="Function">suc</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5307" href="Data.Integer.Base.html#5295" class="Function">suc</a> <a id="5311" href="Data.Integer.Base.html#5311" class="Bound">i</a> <a id="5313" class="Symbol">=</a> <a id="5315" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a> <a id="5318" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5320" href="Data.Integer.Base.html#5311" class="Bound">i</a>

<a id="5323" class="Comment">-- Predecessor.</a>

<a id="pred"></a><a id="5340" href="Data.Integer.Base.html#5340" class="Function">pred</a> <a id="5345" class="Symbol">:</a> <a id="5347" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5353" href="Data.Integer.Base.html#5340" class="Function">pred</a> <a id="5358" href="Data.Integer.Base.html#5358" class="Bound">i</a> <a id="5360" class="Symbol">=</a> <a id="5362" href="Data.Integer.Base.html#1561" class="Function">-1ℤ</a> <a id="5366" href="Data.Integer.Base.html#5064" class="Function Operator">+</a> <a id="5368" href="Data.Integer.Base.html#5358" class="Bound">i</a>

<a id="5371" class="Comment">-- Multiplication.</a>

<a id="_*_"></a><a id="5391" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a> <a id="5395" class="Symbol">:</a> <a id="5397" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5403" class="Symbol">→</a> <a id="5405" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5407" href="Data.Integer.Base.html#5407" class="Bound">i</a> <a id="5409" href="Data.Integer.Base.html#5391" class="Function Operator">*</a> <a id="5411" href="Data.Integer.Base.html#5411" class="Bound">j</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Data.Integer.Base.html#1837" class="Function">sign</a> <a id="5420" href="Data.Integer.Base.html#5407" class="Bound">i</a> <a id="5422" href="Data.Sign.Base.html#764" class="Function Operator">Sign.*</a> <a id="5429" href="Data.Integer.Base.html#1837" class="Function">sign</a> <a id="5434" href="Data.Integer.Base.html#5411" class="Bound">j</a> <a id="5436" href="Data.Integer.Base.html#4315" class="Function Operator">◃</a> <a id="5438" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="5440" href="Data.Integer.Base.html#5407" class="Bound">i</a> <a id="5442" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="5444" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="5448" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="5450" href="Data.Integer.Base.html#5411" class="Bound">j</a> <a id="5452" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a>

<a id="5455" class="Comment">-- Naïve exponentiation.</a>

<a id="_^_"></a><a id="5481" href="Data.Integer.Base.html#5481" class="Function Operator">_^_</a> <a id="5485" class="Symbol">:</a> <a id="5487" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5489" class="Symbol">→</a> <a id="5491" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5493" class="Symbol">→</a> <a id="5495" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5497" href="Data.Integer.Base.html#5497" class="Bound">i</a> <a id="5499" href="Data.Integer.Base.html#5481" class="Function Operator">^</a> <a id="5501" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a>    <a id="5511" class="Symbol">=</a> <a id="5513" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a>
<a id="5516" href="Data.Integer.Base.html#5516" class="Bound">i</a> <a id="5518" href="Data.Integer.Base.html#5481" class="Function Operator">^</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5527" href="Data.Integer.Base.html#5527" class="Bound">m</a><a id="5528" class="Symbol">)</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Data.Integer.Base.html#5516" class="Bound">i</a> <a id="5534" href="Data.Integer.Base.html#5391" class="Function Operator">*</a> <a id="5536" href="Data.Integer.Base.html#5516" class="Bound">i</a> <a id="5538" href="Data.Integer.Base.html#5481" class="Function Operator">^</a> <a id="5540" href="Data.Integer.Base.html#5527" class="Bound">m</a>

<a id="5543" class="Comment">-- Maximum.</a>

<a id="_⊔_"></a><a id="5556" href="Data.Integer.Base.html#5556" class="Function Operator">_⊔_</a> <a id="5560" class="Symbol">:</a> <a id="5562" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5564" class="Symbol">→</a> <a id="5566" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5568" class="Symbol">→</a> <a id="5570" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5572" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5577" href="Data.Integer.Base.html#5577" class="Bound">m</a> <a id="5579" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5581" href="Data.Integer.Base.html#5556" class="Function Operator">⊔</a> <a id="5583" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5588" href="Data.Integer.Base.html#5588" class="Bound">n</a> <a id="5590" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5592" class="Symbol">=</a> <a id="5594" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5599" href="Data.Nat.Base.html#5851" class="Function Operator">ℕ._⊓_</a> <a id="5605" href="Data.Integer.Base.html#5577" class="Bound">m</a> <a id="5607" href="Data.Integer.Base.html#5588" class="Bound">n</a> <a id="5609" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
<a id="5611" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5616" href="Data.Integer.Base.html#5616" class="Bound">m</a> <a id="5618" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5620" href="Data.Integer.Base.html#5556" class="Function Operator">⊔</a> <a id="5622" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5627" href="Data.Integer.Base.html#5627" class="Bound">n</a>   <a id="5631" class="Symbol">=</a> <a id="5633" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5635" href="Data.Integer.Base.html#5627" class="Bound">n</a>
<a id="5637" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5642" href="Data.Integer.Base.html#5642" class="Bound">m</a>   <a id="5646" href="Data.Integer.Base.html#5556" class="Function Operator">⊔</a> <a id="5648" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5653" href="Data.Integer.Base.html#5653" class="Bound">n</a> <a id="5655" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5657" class="Symbol">=</a> <a id="5659" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5661" href="Data.Integer.Base.html#5642" class="Bound">m</a>
<a id="5663" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5668" href="Data.Integer.Base.html#5668" class="Bound">m</a>   <a id="5672" href="Data.Integer.Base.html#5556" class="Function Operator">⊔</a> <a id="5674" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5679" href="Data.Integer.Base.html#5679" class="Bound">n</a>   <a id="5683" class="Symbol">=</a> <a id="5685" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5687" class="Symbol">(</a><a id="5688" href="Data.Nat.Base.html#5485" class="Function Operator">ℕ._⊔_</a> <a id="5694" href="Data.Integer.Base.html#5668" class="Bound">m</a> <a id="5696" href="Data.Integer.Base.html#5679" class="Bound">n</a><a id="5697" class="Symbol">)</a>

<a id="5700" class="Comment">-- Minimum.</a>

<a id="_⊓_"></a><a id="5713" href="Data.Integer.Base.html#5713" class="Function Operator">_⊓_</a> <a id="5717" class="Symbol">:</a> <a id="5719" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5721" class="Symbol">→</a> <a id="5723" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a> <a id="5725" class="Symbol">→</a> <a id="5727" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5729" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5734" href="Data.Integer.Base.html#5734" class="Bound">m</a> <a id="5736" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5738" href="Data.Integer.Base.html#5713" class="Function Operator">⊓</a> <a id="5740" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5745" href="Data.Integer.Base.html#5745" class="Bound">n</a> <a id="5747" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5749" class="Symbol">=</a> <a id="5751" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5756" href="Data.Integer.Base.html#5734" class="Bound">m</a> <a id="5758" href="Data.Nat.Base.html#5485" class="Function Operator">ℕ.⊔</a> <a id="5762" href="Data.Integer.Base.html#5745" class="Bound">n</a> <a id="5764" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
<a id="5766" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5771" href="Data.Integer.Base.html#5771" class="Bound">m</a> <a id="5773" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5775" href="Data.Integer.Base.html#5713" class="Function Operator">⊓</a> <a id="5777" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5782" href="Data.Integer.Base.html#5782" class="Bound">n</a>   <a id="5786" class="Symbol">=</a> <a id="5788" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5793" href="Data.Integer.Base.html#5771" class="Bound">m</a> <a id="5795" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
<a id="5797" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5802" href="Data.Integer.Base.html#5802" class="Bound">m</a>   <a id="5806" href="Data.Integer.Base.html#5713" class="Function Operator">⊓</a> <a id="5808" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5813" href="Data.Integer.Base.html#5813" class="Bound">n</a> <a id="5815" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5817" class="Symbol">=</a> <a id="5819" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5824" href="Data.Integer.Base.html#5813" class="Bound">n</a> <a id="5826" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>
<a id="5828" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5833" href="Data.Integer.Base.html#5833" class="Bound">m</a>   <a id="5837" href="Data.Integer.Base.html#5713" class="Function Operator">⊓</a> <a id="5839" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a>    <a id="5844" href="Data.Integer.Base.html#5844" class="Bound">n</a>   <a id="5848" class="Symbol">=</a> <a id="5850" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Data.Integer.Base.html#5833" class="Bound">m</a> <a id="5855" href="Data.Nat.Base.html#5851" class="Function Operator">ℕ.⊓</a> <a id="5859" href="Data.Integer.Base.html#5844" class="Bound">n</a><a id="5860" class="Symbol">)</a>

<a id="5863" class="Comment">-- Division by a natural</a>

<a id="_/ℕ_"></a><a id="5889" href="Data.Integer.Base.html#5889" class="Function Operator">_/ℕ_</a> <a id="5894" class="Symbol">:</a> <a id="5896" class="Symbol">(</a><a id="5897" href="Data.Integer.Base.html#5897" class="Bound">dividend</a> <a id="5906" class="Symbol">:</a> <a id="5908" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="5909" class="Symbol">)</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Data.Integer.Base.html#5912" class="Bound">divisor</a> <a id="5920" class="Symbol">:</a> <a id="5922" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5923" class="Symbol">)</a> <a id="5925" class="Symbol">.{{</a><a id="5928" href="Data.Integer.Base.html#5928" class="Bound">_</a> <a id="5930" class="Symbol">:</a> <a id="5932" href="Data.Nat.Base.html#3266" class="Record">ℕ.NonZero</a> <a id="5942" href="Data.Integer.Base.html#5912" class="Bound">divisor</a><a id="5949" class="Symbol">}}</a> <a id="5952" class="Symbol">→</a> <a id="5954" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="5956" class="Symbol">(</a><a id="5957" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5959" href="Data.Integer.Base.html#5959" class="Bound">n</a>      <a id="5966" href="Data.Integer.Base.html#5889" class="Function Operator">/ℕ</a> <a id="5969" href="Data.Integer.Base.html#5969" class="Bound">d</a><a id="5970" class="Symbol">)</a> <a id="5972" class="Symbol">=</a> <a id="5974" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="5976" class="Symbol">(</a><a id="5977" href="Data.Integer.Base.html#5959" class="Bound">n</a> <a id="5979" href="Data.Nat.Base.html#7102" class="Function Operator">ℕ./</a> <a id="5983" href="Data.Integer.Base.html#5969" class="Bound">d</a><a id="5984" class="Symbol">)</a>
<a id="5986" class="Symbol">(</a><a id="5987" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="5992" href="Data.Integer.Base.html#5992" class="Bound">n</a> <a id="5994" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="5996" href="Data.Integer.Base.html#5889" class="Function Operator">/ℕ</a> <a id="5999" href="Data.Integer.Base.html#5999" class="Bound">d</a><a id="6000" class="Symbol">)</a> <a id="6002" class="Keyword">with</a> <a id="6007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6013" href="Data.Integer.Base.html#5992" class="Bound">n</a> <a id="6015" href="Data.Nat.Base.html#7285" class="Function Operator">ℕ.%</a> <a id="6019" href="Data.Integer.Base.html#5999" class="Bound">d</a>
<a id="6021" class="Symbol">...</a> <a id="6025" class="Symbol">|</a> <a id="6027" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a>  <a id="6035" class="Symbol">=</a> <a id="6037" href="Data.Integer.Base.html#4719" class="Function Operator">-</a> <a id="6039" class="Symbol">(</a><a id="6040" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6049" class="Bound">n</a> <a id="6051" href="Data.Nat.Base.html#7102" class="Function Operator">ℕ./</a> <a id="6055" class="Bound">d</a><a id="6056" class="Symbol">))</a>
<a id="6059" class="Symbol">...</a> <a id="6063" class="Symbol">|</a> <a id="6065" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6071" href="Data.Integer.Base.html#6071" class="Bound">r</a> <a id="6073" class="Symbol">=</a> <a id="6075" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="6080" class="Symbol">(</a><a id="6081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6087" class="Bound">n</a> <a id="6089" href="Data.Nat.Base.html#7102" class="Function Operator">ℕ./</a> <a id="6093" class="Bound">d</a><a id="6094" class="Symbol">)</a> <a id="6096" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a>

<a id="6099" class="Comment">-- Division</a>

<a id="_/_"></a><a id="6112" href="Data.Integer.Base.html#6112" class="Function Operator">_/_</a> <a id="6116" class="Symbol">:</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Data.Integer.Base.html#6119" class="Bound">dividend</a> <a id="6128" href="Data.Integer.Base.html#6128" class="Bound">divisor</a> <a id="6136" class="Symbol">:</a> <a id="6138" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="6139" class="Symbol">)</a> <a id="6141" class="Symbol">.{{</a><a id="6144" href="Data.Integer.Base.html#6144" class="Bound">_</a> <a id="6146" class="Symbol">:</a> <a id="6148" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="6156" href="Data.Integer.Base.html#6128" class="Bound">divisor</a><a id="6163" class="Symbol">}}</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a>
<a id="6170" href="Data.Integer.Base.html#6170" class="Bound">i</a> <a id="6172" href="Data.Integer.Base.html#6112" class="Function Operator">/</a> <a id="6174" href="Data.Integer.Base.html#6174" class="Bound">j</a> <a id="6176" class="Symbol">=</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Data.Integer.Base.html#1837" class="Function">sign</a> <a id="6184" href="Data.Integer.Base.html#6174" class="Bound">j</a> <a id="6186" href="Data.Integer.Base.html#4315" class="Function Operator">◃</a> <a id="6188" class="Number">1</a><a id="6189" class="Symbol">)</a> <a id="6191" href="Data.Integer.Base.html#5391" class="Function Operator">*</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Data.Integer.Base.html#6170" class="Bound">i</a> <a id="6196" href="Data.Integer.Base.html#5889" class="Function Operator">/ℕ</a> <a id="6199" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="6201" href="Data.Integer.Base.html#6174" class="Bound">j</a> <a id="6203" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a><a id="6204" class="Symbol">)</a>

<a id="6207" class="Comment">-- Modulus by a natural</a>

<a id="_%ℕ_"></a><a id="6232" href="Data.Integer.Base.html#6232" class="Function Operator">_%ℕ_</a> <a id="6237" class="Symbol">:</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Data.Integer.Base.html#6240" class="Bound">dividend</a> <a id="6249" class="Symbol">:</a> <a id="6251" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="6252" class="Symbol">)</a> <a id="6254" class="Symbol">(</a><a id="6255" href="Data.Integer.Base.html#6255" class="Bound">divisor</a> <a id="6263" class="Symbol">:</a> <a id="6265" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6266" class="Symbol">)</a> <a id="6268" class="Symbol">.{{</a><a id="6271" href="Data.Integer.Base.html#6271" class="Bound">_</a> <a id="6273" class="Symbol">:</a> <a id="6275" href="Data.Nat.Base.html#3266" class="Record">ℕ.NonZero</a> <a id="6285" href="Data.Integer.Base.html#6255" class="Bound">divisor</a><a id="6292" class="Symbol">}}</a> <a id="6295" class="Symbol">→</a> <a id="6297" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6299" class="Symbol">(</a><a id="6300" href="Data.Integer.Base.html#1242" class="InductiveConstructor Operator">+</a> <a id="6302" href="Data.Integer.Base.html#6302" class="Bound">n</a>      <a id="6309" href="Data.Integer.Base.html#6232" class="Function Operator">%ℕ</a> <a id="6312" href="Data.Integer.Base.html#6312" class="Bound">d</a><a id="6313" class="Symbol">)</a> <a id="6315" class="Symbol">=</a> <a id="6317" href="Data.Integer.Base.html#6302" class="Bound">n</a> <a id="6319" href="Data.Nat.Base.html#7285" class="Function Operator">ℕ.%</a> <a id="6323" href="Data.Integer.Base.html#6312" class="Bound">d</a>
<a id="6325" class="Symbol">(</a><a id="6326" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">-[1+</a> <a id="6331" href="Data.Integer.Base.html#6331" class="Bound">n</a> <a id="6333" href="Data.Integer.Base.html#1293" class="InductiveConstructor Operator">]</a> <a id="6335" href="Data.Integer.Base.html#6232" class="Function Operator">%ℕ</a> <a id="6338" href="Data.Integer.Base.html#6338" class="Bound">d</a><a id="6339" class="Symbol">)</a> <a id="6341" class="Keyword">with</a> <a id="6346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6352" href="Data.Integer.Base.html#6331" class="Bound">n</a> <a id="6354" href="Data.Nat.Base.html#7285" class="Function Operator">ℕ.%</a> <a id="6358" href="Data.Integer.Base.html#6338" class="Bound">d</a>
<a id="6360" class="Symbol">...</a> <a id="6364" class="Symbol">|</a> <a id="6366" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a>      <a id="6378" class="Symbol">=</a> <a id="6380" class="Number">0</a>
<a id="6382" class="Symbol">...</a> <a id="6386" class="Symbol">|</a> <a id="6388" href="Data.Integer.Base.html#6388" class="Bound">r</a><a id="6389" class="Symbol">@(</a><a id="6391" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6397" class="Symbol">_)</a> <a id="6400" class="Symbol">=</a> <a id="6402" class="Bound">d</a> <a id="6404" href="Data.Nat.Base.html#4462" class="Primitive Operator">ℕ.∸</a> <a id="6408" href="Data.Integer.Base.html#6388" class="Bound">r</a>

<a id="6411" class="Comment">-- Modulus</a>

<a id="_%_"></a><a id="6423" href="Data.Integer.Base.html#6423" class="Function Operator">_%_</a> <a id="6427" class="Symbol">:</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Data.Integer.Base.html#6430" class="Bound">dividend</a> <a id="6439" href="Data.Integer.Base.html#6439" class="Bound">divisor</a> <a id="6447" class="Symbol">:</a> <a id="6449" href="Data.Integer.Base.html#1226" class="Datatype">ℤ</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">.{{</a><a id="6455" href="Data.Integer.Base.html#6455" class="Bound">_</a> <a id="6457" class="Symbol">:</a> <a id="6459" href="Data.Integer.Base.html#2930" class="Function">NonZero</a> <a id="6467" href="Data.Integer.Base.html#6439" class="Bound">divisor</a><a id="6474" class="Symbol">}}</a> <a id="6477" class="Symbol">→</a> <a id="6479" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6481" href="Data.Integer.Base.html#6481" class="Bound">i</a> <a id="6483" href="Data.Integer.Base.html#6423" class="Function Operator">%</a> <a id="6485" href="Data.Integer.Base.html#6485" class="Bound">j</a> <a id="6487" class="Symbol">=</a> <a id="6489" href="Data.Integer.Base.html#6481" class="Bound">i</a> <a id="6491" href="Data.Integer.Base.html#6232" class="Function Operator">%ℕ</a> <a id="6494" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a> <a id="6496" href="Data.Integer.Base.html#6485" class="Bound">j</a> <a id="6498" href="Data.Integer.Base.html#1715" class="Function Operator">∣</a>

<a id="6501" class="Comment">------------------------------------------------------------------------</a>
<a id="6574" class="Comment">-- Bundles</a>

<a id="+-rawMagma"></a><a id="6586" href="Data.Integer.Base.html#6586" class="Function">+-rawMagma</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6608" href="Level.html#521" class="Function">0ℓ</a> <a id="6611" href="Level.html#521" class="Function">0ℓ</a>
<a id="6614" href="Data.Integer.Base.html#6586" class="Function">+-rawMagma</a> <a id="6625" class="Symbol">=</a> <a id="6627" class="Keyword">record</a> <a id="6634" class="Symbol">{</a> <a id="6636" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6646" class="Symbol">;</a> <a id="6648" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a> <a id="6658" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="6661" href="Data.Integer.Base.html#6661" class="Function">+-0-rawMonoid</a> <a id="6675" class="Symbol">:</a> <a id="6677" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="6687" href="Level.html#521" class="Function">0ℓ</a> <a id="6690" href="Level.html#521" class="Function">0ℓ</a>
<a id="6693" href="Data.Integer.Base.html#6661" class="Function">+-0-rawMonoid</a> <a id="6707" class="Symbol">=</a> <a id="6709" class="Keyword">record</a> <a id="6716" class="Symbol">{</a> <a id="6718" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="6722" class="Symbol">=</a> <a id="6724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6728" class="Symbol">;</a> <a id="6730" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="6734" class="Symbol">=</a> <a id="6736" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a> <a id="6740" class="Symbol">;</a> <a id="6742" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="6744" class="Symbol">=</a> <a id="6746" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="6749" class="Symbol">}</a>

<a id="+-0-rawGroup"></a><a id="6752" href="Data.Integer.Base.html#6752" class="Function">+-0-rawGroup</a> <a id="6765" class="Symbol">:</a> <a id="6767" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="6776" href="Level.html#521" class="Function">0ℓ</a> <a id="6779" href="Level.html#521" class="Function">0ℓ</a>
<a id="6782" href="Data.Integer.Base.html#6752" class="Function">+-0-rawGroup</a> <a id="6795" class="Symbol">=</a> <a id="6797" class="Keyword">record</a> <a id="6804" class="Symbol">{</a> <a id="6806" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6816" class="Symbol">;</a> <a id="6818" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="6822" class="Symbol">=</a> <a id="6824" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a> <a id="6828" class="Symbol">;</a> <a id="6830" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="6834" class="Symbol">=</a> <a id="6836" href="Data.Integer.Base.html#4719" class="Function Operator">-_</a><a id="6838" class="Symbol">;</a> <a id="6840" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="6842" class="Symbol">=</a> <a id="6844" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a> <a id="6847" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="6850" href="Data.Integer.Base.html#6850" class="Function">*-rawMagma</a> <a id="6861" class="Symbol">:</a> <a id="6863" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="6872" href="Level.html#521" class="Function">0ℓ</a> <a id="6875" href="Level.html#521" class="Function">0ℓ</a>
<a id="6878" href="Data.Integer.Base.html#6850" class="Function">*-rawMagma</a> <a id="6889" class="Symbol">=</a> <a id="6891" class="Keyword">record</a> <a id="6898" class="Symbol">{</a> <a id="6900" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="6904" class="Symbol">=</a> <a id="6906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6910" class="Symbol">;</a> <a id="6912" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="6916" class="Symbol">=</a> <a id="6918" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a> <a id="6922" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="6925" href="Data.Integer.Base.html#6925" class="Function">*-1-rawMonoid</a> <a id="6939" class="Symbol">:</a> <a id="6941" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="6951" href="Level.html#521" class="Function">0ℓ</a> <a id="6954" href="Level.html#521" class="Function">0ℓ</a>
<a id="6957" href="Data.Integer.Base.html#6925" class="Function">*-1-rawMonoid</a> <a id="6971" class="Symbol">=</a> <a id="6973" class="Keyword">record</a> <a id="6980" class="Symbol">{</a> <a id="6982" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="6986" class="Symbol">=</a> <a id="6988" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6992" class="Symbol">;</a> <a id="6994" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="6998" class="Symbol">=</a> <a id="7000" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a> <a id="7004" class="Symbol">;</a> <a id="7006" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="7008" class="Symbol">=</a> <a id="7010" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a> <a id="7013" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="7016" href="Data.Integer.Base.html#7016" class="Function">+-*-rawNearSemiring</a> <a id="7036" class="Symbol">:</a> <a id="7038" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="7054" href="Level.html#521" class="Function">0ℓ</a> <a id="7057" href="Level.html#521" class="Function">0ℓ</a>
<a id="7060" href="Data.Integer.Base.html#7016" class="Function">+-*-rawNearSemiring</a> <a id="7080" class="Symbol">=</a> <a id="7082" class="Keyword">record</a>
  <a id="7091" class="Symbol">{</a> <a id="7093" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="7101" class="Symbol">=</a> <a id="7103" class="Symbol">_</a>
  <a id="7107" class="Symbol">;</a> <a id="7109" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="7113" class="Symbol">=</a> <a id="7115" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="7121" class="Symbol">;</a> <a id="7123" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="7127" class="Symbol">=</a> <a id="7129" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a>
  <a id="7135" class="Symbol">;</a> <a id="7137" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="7141" class="Symbol">=</a> <a id="7143" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a>
  <a id="7149" class="Symbol">;</a> <a id="7151" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="7154" class="Symbol">=</a> <a id="7156" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a>
  <a id="7161" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="7164" href="Data.Integer.Base.html#7164" class="Function">+-*-rawSemiring</a> <a id="7180" class="Symbol">:</a> <a id="7182" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="7194" href="Level.html#521" class="Function">0ℓ</a> <a id="7197" href="Level.html#521" class="Function">0ℓ</a>
<a id="7200" href="Data.Integer.Base.html#7164" class="Function">+-*-rawSemiring</a> <a id="7216" class="Symbol">=</a> <a id="7218" class="Keyword">record</a>
  <a id="7227" class="Symbol">{</a> <a id="7229" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="7237" class="Symbol">=</a> <a id="7239" class="Symbol">_</a>
  <a id="7243" class="Symbol">;</a> <a id="7245" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="7249" class="Symbol">=</a> <a id="7251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="7257" class="Symbol">;</a> <a id="7259" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="7263" class="Symbol">=</a> <a id="7265" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a>
  <a id="7271" class="Symbol">;</a> <a id="7273" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="7277" class="Symbol">=</a> <a id="7279" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a>
  <a id="7285" class="Symbol">;</a> <a id="7287" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="7290" class="Symbol">=</a> <a id="7292" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a>
  <a id="7297" class="Symbol">;</a> <a id="7299" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a>
  <a id="7309" class="Symbol">}</a>

<a id="+-*-rawRing"></a><a id="7312" href="Data.Integer.Base.html#7312" class="Function">+-*-rawRing</a> <a id="7324" class="Symbol">:</a> <a id="7326" href="Algebra.Bundles.Raw.html#5248" class="Record">RawRing</a> <a id="7334" href="Level.html#521" class="Function">0ℓ</a> <a id="7337" href="Level.html#521" class="Function">0ℓ</a>
<a id="7340" href="Data.Integer.Base.html#7312" class="Function">+-*-rawRing</a> <a id="7352" class="Symbol">=</a> <a id="7354" class="Keyword">record</a>
  <a id="7363" class="Symbol">{</a> <a id="7365" href="Algebra.Bundles.Raw.html#5357" class="Field">Carrier</a> <a id="7373" class="Symbol">=</a> <a id="7375" class="Symbol">_</a>
  <a id="7379" class="Symbol">;</a> <a id="7381" href="Algebra.Bundles.Raw.html#5377" class="Field Operator">_≈_</a> <a id="7385" class="Symbol">=</a> <a id="7387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="7393" class="Symbol">;</a> <a id="7395" href="Algebra.Bundles.Raw.html#5405" class="Field Operator">_+_</a> <a id="7399" class="Symbol">=</a> <a id="7401" href="Data.Integer.Base.html#5064" class="Function Operator">_+_</a>
  <a id="7407" class="Symbol">;</a> <a id="7409" href="Algebra.Bundles.Raw.html#5431" class="Field Operator">_*_</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Data.Integer.Base.html#5391" class="Function Operator">_*_</a>
  <a id="7421" class="Symbol">;</a> <a id="7423" href="Algebra.Bundles.Raw.html#5457" class="Field Operator">-_</a> <a id="7426" class="Symbol">=</a> <a id="7428" href="Data.Integer.Base.html#4719" class="Function Operator">-_</a>
  <a id="7433" class="Symbol">;</a> <a id="7435" href="Algebra.Bundles.Raw.html#5483" class="Field">0#</a> <a id="7438" class="Symbol">=</a> <a id="7440" href="Data.Integer.Base.html#1545" class="Function">0ℤ</a>
  <a id="7445" class="Symbol">;</a> <a id="7447" href="Algebra.Bundles.Raw.html#5505" class="Field">1#</a> <a id="7450" class="Symbol">=</a> <a id="7452" href="Data.Integer.Base.html#1585" class="Function">1ℤ</a>
  <a id="7457" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Integer.Show.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Show (Data.Integer.Show)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Integer.Show</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Showing integers</a>
<a id="126" class="Comment">------------------------------------------------------------------------</a>

<a id="200" class="Symbol">{-#</a> <a id="204" class="Keyword">OPTIONS</a> <a id="212" class="Pragma">--cubical-compatible</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Symbol">#-}</a>

<a id="245" class="Keyword">module</a> <a id="252" href="Data.Integer.Show.html" class="Module">Data.Integer.Show</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Integer.Base.html" class="Module">Data.Integer.Base</a> <a id="307" class="Keyword">using</a> <a id="313" class="Symbol">(</a><a id="314" href="Agda.Builtin.Int.html#245" class="Datatype">ℤ</a><a id="315" class="Symbol">;</a> <a id="317" href="Agda.Builtin.Int.html#263" class="InductiveConstructor">+_</a><a id="319" class="Symbol">;</a> <a id="321" href="Agda.Builtin.Int.html#290" class="InductiveConstructor">-[1+_]</a><a id="327" class="Symbol">)</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Data.Nat.Show.html" class="Module">Data.Nat.Show</a> <a id="393" class="Keyword">using</a> <a id="399" class="Symbol">()</a> <a id="402" class="Keyword">renaming</a> <a id="411" class="Symbol">(</a><a id="412" href="Data.Nat.Show.html#2025" class="Function">show</a> <a id="417" class="Symbol">to</a> <a id="420" class="Function">showℕ</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="469" class="Symbol">;</a> <a id="471" href="Data.String.Base.html#2425" class="Function Operator">_++_</a><a id="475" class="Symbol">)</a>

<a id="478" class="Comment">------------------------------------------------------------------------</a>
<a id="551" class="Comment">-- Show</a>

<a id="560" class="Comment">-- Decimal notation</a>
<a id="580" class="Comment">-- Time complexity is O(log₁₀(n))</a>

<a id="show"></a><a id="615" href="Data.Integer.Show.html#615" class="Function">show</a> <a id="620" class="Symbol">:</a> <a id="622" href="Agda.Builtin.Int.html#245" class="Datatype">ℤ</a> <a id="624" class="Symbol">→</a> <a id="626" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="633" href="Data.Integer.Show.html#615" class="Function">show</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Int.html#263" class="InductiveConstructor Operator">+</a> <a id="641" href="Data.Integer.Show.html#641" class="Bound">n</a><a id="642" class="Symbol">)</a>    <a id="647" class="Symbol">=</a> <a id="649" href="Data.Integer.Show.html#420" class="Function">showℕ</a> <a id="655" href="Data.Integer.Show.html#641" class="Bound">n</a>
<a id="657" href="Data.Integer.Show.html#615" class="Function">show</a> <a id="662" href="Agda.Builtin.Int.html#290" class="InductiveConstructor Operator">-[1+</a> <a id="667" href="Data.Integer.Show.html#667" class="Bound">n</a> <a id="669" href="Agda.Builtin.Int.html#290" class="InductiveConstructor Operator">]</a> <a id="671" class="Symbol">=</a> <a id="673" class="String">&quot;-&quot;</a> <a id="677" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="680" href="Data.Integer.Show.html#420" class="Function">showℕ</a> <a id="686" class="Symbol">(</a><a id="687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="691" href="Data.Integer.Show.html#667" class="Bound">n</a><a id="692" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Irrelevant.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Irrelevant (Data.Irrelevant)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Irrelevant</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Wrapper for the proof irrelevance modality</a>
<a id="152" class="Comment">--</a>
<a id="155" class="Comment">-- This allows us to store proof irrelevant witnesses in a record and</a>
<a id="225" class="Comment">-- use projections to manipulate them without having to turn on the</a>
<a id="293" class="Comment">-- unsafe option --irrelevant-projections.</a>
<a id="336" class="Comment">-- Cf. Data.Refinement for a use case</a>
<a id="374" class="Comment">------------------------------------------------------------------------</a>

<a id="448" class="Symbol">{-#</a> <a id="452" class="Keyword">OPTIONS</a> <a id="460" class="Pragma">--cubical-compatible</a> <a id="481" class="Pragma">--safe</a> <a id="488" class="Symbol">#-}</a>

<a id="493" class="Keyword">module</a> <a id="500" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="516" class="Keyword">where</a>

<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Level.html" class="Module">Level</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="553" class="Symbol">)</a>

<a id="556" class="Keyword">private</a>
  <a id="566" class="Keyword">variable</a>
    <a id="579" href="Data.Irrelevant.html#579" class="Generalizable">a</a> <a id="581" href="Data.Irrelevant.html#581" class="Generalizable">b</a> <a id="583" href="Data.Irrelevant.html#583" class="Generalizable">c</a> <a id="585" class="Symbol">:</a> <a id="587" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="597" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="599" class="Symbol">:</a> <a id="601" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="605" href="Data.Irrelevant.html#579" class="Generalizable">a</a>
    <a id="611" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="613" class="Symbol">:</a> <a id="615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="619" href="Data.Irrelevant.html#581" class="Generalizable">b</a>
    <a id="625" href="Data.Irrelevant.html#625" class="Generalizable">C</a> <a id="627" class="Symbol">:</a> <a id="629" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="633" href="Data.Irrelevant.html#583" class="Generalizable">c</a>

<a id="636" class="Comment">------------------------------------------------------------------------</a>
<a id="709" class="Comment">-- Type</a>

<a id="718" class="Keyword">record</a> <a id="Irrelevant"></a><a id="725" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="736" class="Symbol">(</a><a id="737" href="Data.Irrelevant.html#737" class="Bound">A</a> <a id="739" class="Symbol">:</a> <a id="741" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="745" href="Data.Irrelevant.html#579" class="Generalizable">a</a><a id="746" class="Symbol">)</a> <a id="748" class="Symbol">:</a> <a id="750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="754" href="Data.Irrelevant.html#745" class="Bound">a</a> <a id="756" class="Keyword">where</a>
  <a id="764" class="Keyword">constructor</a> <a id="[_]"></a><a id="776" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[_]</a>
  <a id="782" class="Keyword">field</a> <a id="788" class="Symbol">.</a><a id="Irrelevant.irrelevant"></a><a id="789" href="Data.Irrelevant.html#789" class="Field">irrelevant</a> <a id="800" class="Symbol">:</a> <a id="802" href="Data.Irrelevant.html#737" class="Bound">A</a>
<a id="804" class="Keyword">open</a> <a id="809" href="Data.Irrelevant.html#725" class="Module">Irrelevant</a> <a id="820" class="Keyword">public</a>

<a id="828" class="Comment">------------------------------------------------------------------------</a>
<a id="901" class="Comment">-- Algebraic structure: Functor, Appplicative and Monad-like</a>

<a id="map"></a><a id="963" href="Data.Irrelevant.html#963" class="Function">map</a> <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">(</a><a id="970" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="972" class="Symbol">→</a> <a id="974" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">→</a> <a id="979" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="990" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1005" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1007" href="Data.Irrelevant.html#963" class="Function">map</a> <a id="1011" href="Data.Irrelevant.html#1011" class="Bound">f</a> <a id="1013" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1015" href="Data.Irrelevant.html#1015" class="Bound">a</a> <a id="1017" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1023" href="Data.Irrelevant.html#1011" class="Bound">f</a> <a id="1025" href="Data.Irrelevant.html#1015" class="Bound">a</a> <a id="1027" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="pure"></a><a id="1030" href="Data.Irrelevant.html#1030" class="Function">pure</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1052" href="Data.Irrelevant.html#597" class="Generalizable">A</a>
<a id="1054" href="Data.Irrelevant.html#1030" class="Function">pure</a> <a id="1059" href="Data.Irrelevant.html#1059" class="Bound">x</a> <a id="1061" class="Symbol">=</a> <a id="1063" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1065" href="Data.Irrelevant.html#1059" class="Bound">x</a> <a id="1067" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="1070" class="Keyword">infixl</a> <a id="1077" class="Number">4</a> <a id="1079" href="Data.Irrelevant.html#1085" class="Function Operator">_&lt;*&gt;_</a>
<a id="_&lt;*&gt;_"></a><a id="1085" href="Data.Irrelevant.html#1085" class="Function Operator">_&lt;*&gt;_</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1107" class="Symbol">→</a> <a id="1109" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1125" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1140" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1142" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1144" href="Data.Irrelevant.html#1144" class="Bound">f</a> <a id="1146" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1148" href="Data.Irrelevant.html#1085" class="Function Operator">&lt;*&gt;</a> <a id="1152" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1154" href="Data.Irrelevant.html#1154" class="Bound">a</a> <a id="1156" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1158" class="Symbol">=</a> <a id="1160" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1162" href="Data.Irrelevant.html#1144" class="Bound">f</a> <a id="1164" href="Data.Irrelevant.html#1154" class="Bound">a</a> <a id="1166" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a>

<a id="1169" class="Keyword">infixl</a> <a id="1176" class="Number">1</a> <a id="1178" href="Data.Irrelevant.html#1184" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="1184" href="Data.Irrelevant.html#1184" class="Function Operator">_&gt;&gt;=_</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1203" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1205" class="Symbol">→</a> <a id="1207" class="Symbol">(.</a><a id="1209" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1224" href="Data.Irrelevant.html#611" class="Generalizable">B</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Symbol">→</a> <a id="1229" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1240" href="Data.Irrelevant.html#611" class="Generalizable">B</a>
<a id="1242" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="1244" href="Data.Irrelevant.html#1244" class="Bound">a</a> <a id="1246" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a> <a id="1248" href="Data.Irrelevant.html#1184" class="Function Operator">&gt;&gt;=</a> <a id="1252" href="Data.Irrelevant.html#1252" class="Bound">f</a> <a id="1254" class="Symbol">=</a> <a id="1256" href="Data.Irrelevant.html#1252" class="Bound">f</a> <a id="1258" href="Data.Irrelevant.html#1244" class="Bound">a</a>

<a id="1261" class="Comment">------------------------------------------------------------------------</a>
<a id="1334" class="Comment">-- Other functions</a>

<a id="zipWith"></a><a id="1354" href="Data.Irrelevant.html#1354" class="Function">zipWith</a> <a id="1362" class="Symbol">:</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Data.Irrelevant.html#625" class="Generalizable">C</a><a id="1374" class="Symbol">)</a> <a id="1376" class="Symbol">→</a> <a id="1378" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1389" href="Data.Irrelevant.html#597" class="Generalizable">A</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1404" href="Data.Irrelevant.html#611" class="Generalizable">B</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="1419" href="Data.Irrelevant.html#625" class="Generalizable">C</a>
<a id="1421" href="Data.Irrelevant.html#1354" class="Function">zipWith</a> <a id="1429" href="Data.Irrelevant.html#1429" class="Bound">f</a> <a id="1431" href="Data.Irrelevant.html#1431" class="Bound">a</a> <a id="1433" href="Data.Irrelevant.html#1433" class="Bound">b</a> <a id="1435" class="Symbol">=</a> <a id="1437" class="Symbol">⦇</a> <a id="1439" href="Data.Irrelevant.html#1429" class="Bound">f</a> <a id="1441" href="Data.Irrelevant.html#1431" class="Bound">a</a> <a id="1443" href="Data.Irrelevant.html#1433" class="Bound">b</a> <a id="1445" class="Symbol">⦈</a></pre></body></html>


==> anc/html/Data.List.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.List.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists, basic types and operations</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="285" class="Comment">-- lists.</a>

<a id="296" class="Symbol">{-#</a> <a id="300" class="Keyword">OPTIONS</a> <a id="308" class="Pragma">--cubical-compatible</a> <a id="329" class="Pragma">--safe</a> <a id="336" class="Symbol">#-}</a>

<a id="341" class="Keyword">module</a> <a id="348" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="363" class="Keyword">where</a>

<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="417" class="Symbol">;</a> <a id="419" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Bool</a>
  <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="478" class="Symbol">;</a> <a id="480" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="485" class="Symbol">;</a> <a id="487" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="491" class="Symbol">;</a> <a id="493" href="Data.Bool.Base.html#951" class="Function">not</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="559" class="Symbol">;</a> <a id="561" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="565" class="Symbol">;</a> <a id="567" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="600" class="Symbol">as</a> <a id="603" class="Module">Maybe</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="621" class="Symbol">;</a> <a id="623" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="630" class="Symbol">;</a> <a id="632" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="672" class="Symbol">as</a> <a id="675" class="Module">ℕ</a> <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="685" class="Symbol">;</a> <a id="687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="691" class="Symbol">;</a> <a id="693" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="696" class="Symbol">)</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="728" class="Symbol">as</a> <a id="731" class="Module">Product</a> <a id="739" class="Keyword">using</a> <a id="745" class="Symbol">(</a><a id="746" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="749" class="Symbol">;</a> <a id="751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="754" class="Symbol">;</a> <a id="756" href="Data.Product.Base.html#2312" class="Function">map₁</a><a id="760" class="Symbol">;</a> <a id="762" href="Data.Product.Base.html#4628" class="Function">map₂′</a><a id="767" class="Symbol">)</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">Sum</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="812" class="Symbol">;</a> <a id="814" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="854" class="Symbol">as</a> <a id="857" class="Module">These</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.These.Base.html#573" class="Datatype">These</a><a id="875" class="Symbol">;</a> <a id="877" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="881" class="Symbol">;</a> <a id="883" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="887" class="Symbol">;</a> <a id="889" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Function.Base.html" class="Module">Function.Base</a>
  <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Function.Base.html#704" class="Function">id</a><a id="933" class="Symbol">;</a> <a id="935" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="939" class="Symbol">;</a> <a id="941" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="945" class="Symbol">;</a> <a id="947" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="951" class="Symbol">;</a> <a id="953" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="956" class="Symbol">;</a> <a id="958" href="Function.Base.html#725" class="Function">const</a><a id="963" class="Symbol">;</a> <a id="965" href="Function.Base.html#1657" class="Function">flip</a><a id="969" class="Symbol">)</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Level.html" class="Module">Level</a> <a id="989" class="Keyword">using</a> <a id="995" class="Symbol">(</a><a id="996" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1001" class="Symbol">)</a>
<a id="1003" class="Keyword">open</a> <a id="1008" class="Keyword">import</a> <a id="1015" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1030" class="Keyword">using</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1041" class="Symbol">;</a> <a id="1043" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1052" class="Symbol">)</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1097" class="Symbol">)</a>
<a id="1099" class="Keyword">import</a> <a id="1106" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1134" class="Symbol">as</a> <a id="1137" class="Module">B</a>
<a id="1139" class="Keyword">open</a> <a id="1144" class="Keyword">import</a> <a id="1151" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1194" class="Keyword">using</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1204" class="Symbol">)</a>
<a id="1206" class="Keyword">open</a> <a id="1211" class="Keyword">import</a> <a id="1218" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1250" class="Keyword">using</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="1259" class="Symbol">;</a> <a id="1261" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1265" class="Symbol">;</a> <a id="1267" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="1269" class="Symbol">)</a>

<a id="1272" class="Keyword">private</a>
  <a id="1282" class="Keyword">variable</a>
    <a id="1295" href="Data.List.Base.html#1295" class="Generalizable">a</a> <a id="1297" href="Data.List.Base.html#1297" class="Generalizable">b</a> <a id="1299" href="Data.List.Base.html#1299" class="Generalizable">c</a> <a id="1301" href="Data.List.Base.html#1301" class="Generalizable">p</a> <a id="1303" href="Data.List.Base.html#1303" class="Generalizable">ℓ</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1317" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1325" href="Data.List.Base.html#1295" class="Generalizable">a</a>
    <a id="1331" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1339" href="Data.List.Base.html#1297" class="Generalizable">b</a>
    <a id="1345" href="Data.List.Base.html#1345" class="Generalizable">C</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1353" href="Data.List.Base.html#1299" class="Generalizable">c</a>

<a id="1356" class="Comment">------------------------------------------------------------------------</a>
<a id="1429" class="Comment">-- Types</a>

<a id="1439" class="Keyword">open</a> <a id="1444" class="Keyword">import</a> <a id="1451" href="Agda.Builtin.List.html" class="Module">Agda.Builtin.List</a> <a id="1469" class="Keyword">public</a>
  <a id="1478" class="Keyword">using</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="1489" class="Symbol">;</a> <a id="1491" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1493" class="Symbol">;</a> <a id="1495" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="1498" class="Symbol">)</a>

<a id="1501" class="Comment">------------------------------------------------------------------------</a>
<a id="1574" class="Comment">-- Operations for transforming lists</a>

<a id="map"></a><a id="1612" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1616" class="Symbol">:</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="1624" class="Symbol">)</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1633" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1642" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="1644" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1648" href="Data.List.Base.html#1648" class="Bound">f</a> <a id="1650" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1659" class="Symbol">=</a> <a id="1661" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1664" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1668" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Data.List.Base.html#1671" class="Bound">x</a> <a id="1673" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1675" href="Data.List.Base.html#1675" class="Bound">xs</a><a id="1677" class="Symbol">)</a> <a id="1679" class="Symbol">=</a> <a id="1681" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1683" href="Data.List.Base.html#1671" class="Bound">x</a> <a id="1685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1687" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1691" href="Data.List.Base.html#1668" class="Bound">f</a> <a id="1693" href="Data.List.Base.html#1675" class="Bound">xs</a>

<a id="1697" class="Keyword">infixr</a> <a id="1704" class="Number">5</a> <a id="1706" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="1712" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1724" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1733" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1742" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1744" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1753" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1756" href="Data.List.Base.html#1756" class="Bound">ys</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="Data.List.Base.html#1756" class="Bound">ys</a>
<a id="1764" class="Symbol">(</a><a id="1765" href="Data.List.Base.html#1765" class="Bound">x</a> <a id="1767" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1769" href="Data.List.Base.html#1769" class="Bound">xs</a><a id="1771" class="Symbol">)</a> <a id="1773" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1776" href="Data.List.Base.html#1776" class="Bound">ys</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Data.List.Base.html#1765" class="Bound">x</a> <a id="1783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Data.List.Base.html#1769" class="Bound">xs</a> <a id="1789" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1792" href="Data.List.Base.html#1776" class="Bound">ys</a><a id="1794" class="Symbol">)</a>

<a id="intersperse"></a><a id="1797" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1809" class="Symbol">:</a> <a id="1811" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1813" class="Symbol">→</a> <a id="1815" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1820" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1829" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1831" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1843" href="Data.List.Base.html#1843" class="Bound">x</a> <a id="1845" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1854" class="Symbol">=</a> <a id="1856" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1859" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1871" href="Data.List.Base.html#1871" class="Bound">x</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Data.List.Base.html#1874" class="Bound">y</a> <a id="1876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1878" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.List.Base.html#1874" class="Bound">y</a> <a id="1886" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1888" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1891" href="Data.List.Base.html#1797" class="CatchallClause Function">intersperse</a><a id="1902" class="CatchallClause"> </a><a id="1903" href="Data.List.Base.html#1903" class="CatchallClause Bound">x</a><a id="1904" class="CatchallClause"> </a><a id="1905" class="CatchallClause Symbol">(</a><a id="1906" href="Data.List.Base.html#1906" class="CatchallClause Bound">y</a><a id="1907" class="CatchallClause"> </a><a id="1908" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="1909" class="CatchallClause"> </a><a id="1910" href="Data.List.Base.html#1910" class="CatchallClause Bound">ys</a><a id="1912" class="CatchallClause Symbol">)</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.List.Base.html#1906" class="Bound">y</a> <a id="1918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1920" href="Data.List.Base.html#1903" class="Bound">x</a> <a id="1922" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1924" href="Data.List.Base.html#1797" class="Function">intersperse</a> <a id="1936" href="Data.List.Base.html#1903" class="Bound">x</a> <a id="1938" href="Data.List.Base.html#1910" class="Bound">ys</a>

<a id="intercalate"></a><a id="1942" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="1954" class="Symbol">:</a> <a id="1956" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1961" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="1963" class="Symbol">→</a> <a id="1965" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1976" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1986" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="1988" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2000" href="Data.List.Base.html#2000" class="Bound">xs</a> <a id="2003" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="2014" class="Symbol">=</a> <a id="2016" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2019" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2031" href="Data.List.Base.html#2031" class="Bound">xs</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Data.List.Base.html#2035" class="Bound">ys</a> <a id="2038" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2040" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2042" class="Symbol">)</a>  <a id="2045" class="Symbol">=</a> <a id="2047" href="Data.List.Base.html#2035" class="Bound">ys</a>
<a id="2050" href="Data.List.Base.html#1942" class="CatchallClause Function">intercalate</a><a id="2061" class="CatchallClause"> </a><a id="2062" href="Data.List.Base.html#2062" class="CatchallClause Bound">xs</a><a id="2064" class="CatchallClause"> </a><a id="2065" class="CatchallClause Symbol">(</a><a id="2066" href="Data.List.Base.html#2066" class="CatchallClause Bound">ys</a><a id="2068" class="CatchallClause"> </a><a id="2069" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="2070" class="CatchallClause"> </a><a id="2071" href="Data.List.Base.html#2071" class="CatchallClause Bound">yss</a><a id="2074" class="CatchallClause Symbol">)</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Data.List.Base.html#2066" class="Bound">ys</a> <a id="2081" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2084" href="Data.List.Base.html#2062" class="Bound">xs</a> <a id="2087" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2090" href="Data.List.Base.html#1942" class="Function">intercalate</a> <a id="2102" href="Data.List.Base.html#2062" class="Bound">xs</a> <a id="2105" href="Data.List.Base.html#2071" class="Bound">yss</a>

<a id="cartesianProductWith"></a><a id="2110" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2131" class="Symbol">:</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2136" class="Symbol">→</a> <a id="2138" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2152" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2154" class="Symbol">→</a> <a id="2156" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2161" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2170" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2172" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2193" href="Data.List.Base.html#2193" class="Bound">f</a> <a id="2195" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2204" class="Symbol">_</a>  <a id="2207" class="Symbol">=</a> <a id="2209" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2212" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2233" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2235" class="Symbol">(</a><a id="2236" href="Data.List.Base.html#2236" class="Bound">x</a> <a id="2238" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2240" href="Data.List.Base.html#2240" class="Bound">xs</a><a id="2242" class="Symbol">)</a> <a id="2244" href="Data.List.Base.html#2244" class="Bound">ys</a> <a id="2247" class="Symbol">=</a> <a id="2249" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2256" href="Data.List.Base.html#2236" class="Bound">x</a><a id="2257" class="Symbol">)</a> <a id="2259" href="Data.List.Base.html#2244" class="Bound">ys</a> <a id="2262" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2265" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2286" href="Data.List.Base.html#2233" class="Bound">f</a> <a id="2288" href="Data.List.Base.html#2240" class="Bound">xs</a> <a id="2291" href="Data.List.Base.html#2244" class="Bound">ys</a>

<a id="cartesianProduct"></a><a id="2295" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2319" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2321" class="Symbol">→</a> <a id="2323" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2328" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2330" class="Symbol">→</a> <a id="2332" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2340" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2342" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="2343" class="Symbol">)</a>
<a id="2345" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="2385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="2390" class="Comment">------------------------------------------------------------------------</a>
<a id="2463" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2488" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2498" class="Symbol">:</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2507" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2509" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2514" class="Symbol">)</a> <a id="2516" class="Symbol">→</a> <a id="2518" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2523" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2532" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2541" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2543" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2553" href="Data.List.Base.html#2553" class="Bound">f</a> <a id="2555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2564" href="Data.List.Base.html#2564" class="Bound">bs</a>       <a id="2573" class="Symbol">=</a> <a id="2575" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.List.Base.html#2553" class="Bound">f</a> <a id="2582" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2585" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="2589" class="Symbol">)</a> <a id="2591" href="Data.List.Base.html#2564" class="Bound">bs</a>
<a id="2594" href="Data.List.Base.html#2488" class="CatchallClause Function">alignWith</a><a id="2603" class="CatchallClause"> </a><a id="2604" href="Data.List.Base.html#2604" class="CatchallClause Bound">f</a><a id="2605" class="CatchallClause"> </a><a id="2606" href="Data.List.Base.html#2606" class="CatchallClause Bound">as</a><a id="2608" class="CatchallClause">       </a><a id="2615" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>       <a id="2624" class="Symbol">=</a> <a id="2626" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Data.List.Base.html#2604" class="Bound">f</a> <a id="2633" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2636" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="2640" class="Symbol">)</a> <a id="2642" href="Data.List.Base.html#2606" class="Bound">as</a>
<a id="2645" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2655" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Data.List.Base.html#2658" class="Bound">a</a> <a id="2660" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2662" href="Data.List.Base.html#2662" class="Bound">as</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Data.List.Base.html#2667" class="Bound">b</a> <a id="2669" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2671" href="Data.List.Base.html#2671" class="Bound">bs</a><a id="2673" class="Symbol">)</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2686" href="Data.List.Base.html#2658" class="Bound">a</a> <a id="2688" href="Data.List.Base.html#2667" class="Bound">b</a><a id="2689" class="Symbol">)</a> <a id="2691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2693" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="2703" href="Data.List.Base.html#2655" class="Bound">f</a> <a id="2705" href="Data.List.Base.html#2662" class="Bound">as</a> <a id="2708" href="Data.List.Base.html#2671" class="Bound">bs</a>

<a id="zipWith"></a><a id="2712" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2720" class="Symbol">:</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2729" class="Symbol">→</a> <a id="2731" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2741" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2743" class="Symbol">→</a> <a id="2745" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2750" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2752" class="Symbol">→</a> <a id="2754" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2759" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2761" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2769" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.List.Base.html#2772" class="Bound">x</a> <a id="2774" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2776" href="Data.List.Base.html#2776" class="Bound">xs</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Data.List.Base.html#2781" class="Bound">y</a> <a id="2783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2785" href="Data.List.Base.html#2785" class="Bound">ys</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">=</a> <a id="2791" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2793" href="Data.List.Base.html#2772" class="Bound">x</a> <a id="2795" href="Data.List.Base.html#2781" class="Bound">y</a> <a id="2797" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2799" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="2807" href="Data.List.Base.html#2769" class="Bound">f</a> <a id="2809" href="Data.List.Base.html#2776" class="Bound">xs</a> <a id="2812" href="Data.List.Base.html#2785" class="Bound">ys</a>
<a id="2815" href="Data.List.Base.html#2712" class="CatchallClause Function">zipWith</a><a id="2822" class="CatchallClause"> </a><a id="2823" href="Data.List.Base.html#2823" class="CatchallClause Bound">f</a><a id="2824" class="CatchallClause"> </a><a id="2825" class="CatchallClause Symbol">_</a><a id="2826" class="CatchallClause">        </a><a id="2834" class="CatchallClause Symbol">_</a>        <a id="2843" class="Symbol">=</a> <a id="2845" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="unalignWith"></a><a id="2849" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">(</a><a id="2864" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2866" class="Symbol">→</a> <a id="2868" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2874" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2876" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">→</a> <a id="2881" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2886" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2895" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="2897" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2899" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2904" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="2906" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2918" href="Data.List.Base.html#2918" class="Bound">f</a> <a id="2920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2929" class="Symbol">=</a> <a id="2931" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2936" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2939" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="2951" href="Data.List.Base.html#2951" class="Bound">f</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Data.List.Base.html#2954" class="Bound">a</a> <a id="2956" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2958" href="Data.List.Base.html#2958" class="Bound">as</a><a id="2960" class="Symbol">)</a> <a id="2962" class="Keyword">with</a> <a id="2967" href="Data.List.Base.html#2951" class="Bound">f</a> <a id="2969" href="Data.List.Base.html#2954" class="Bound">a</a>
<a id="2971" class="Symbol">...</a> <a id="2975" class="Symbol">|</a> <a id="2977" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2982" href="Data.List.Base.html#2982" class="Bound">b</a>    <a id="2987" class="Symbol">=</a> <a id="2989" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Data.List.Base.html#2982" class="Bound">b</a> <a id="3005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3022" class="Bound">f</a> <a id="3024" class="Bound">as</a><a id="3026" class="Symbol">)</a>
<a id="3028" class="Symbol">...</a> <a id="3032" class="Symbol">|</a> <a id="3034" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="3039" href="Data.List.Base.html#3039" class="Bound">c</a>    <a id="3044" class="Symbol">=</a> <a id="3046" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Data.List.Base.html#3039" class="Bound">c</a> <a id="3062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3079" class="Bound">f</a> <a id="3081" class="Bound">as</a><a id="3083" class="Symbol">)</a>
<a id="3085" class="Symbol">...</a> <a id="3089" class="Symbol">|</a> <a id="3091" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3097" href="Data.List.Base.html#3097" class="Bound">b</a> <a id="3099" href="Data.List.Base.html#3099" class="Bound">c</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Data.List.Base.html#3097" class="Bound">b</a> <a id="3118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3120" class="Symbol">)</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Data.List.Base.html#3099" class="Bound">c</a> <a id="3125" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3142" class="Bound">f</a> <a id="3144" class="Bound">as</a><a id="3146" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3149" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3159" class="Symbol">:</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3168" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3170" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="3171" class="Symbol">)</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3180" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3182" class="Symbol">→</a> <a id="3184" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3189" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3191" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3193" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3198" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="3200" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3210" href="Data.List.Base.html#3210" class="Bound">f</a> <a id="3212" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="3223" class="Symbol">=</a> <a id="3225" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3230" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3233" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3243" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Data.List.Base.html#3246" class="Bound">xy</a> <a id="3249" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3251" href="Data.List.Base.html#3251" class="Bound">xys</a><a id="3254" class="Symbol">)</a> <a id="3256" class="Symbol">=</a> <a id="3258" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="3270" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3274" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3281" href="Data.List.Base.html#3246" class="Bound">xy</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3296" href="Data.List.Base.html#3243" class="Bound">f</a> <a id="3298" href="Data.List.Base.html#3251" class="Bound">xys</a><a id="3301" class="Symbol">)</a>

<a id="partitionSumsWith"></a><a id="3304" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3322" class="Symbol">:</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3331" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3333" href="Data.List.Base.html#1345" class="Generalizable">C</a><a id="3334" class="Symbol">)</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3343" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3345" class="Symbol">→</a> <a id="3347" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3352" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3354" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3361" href="Data.List.Base.html#1345" class="Generalizable">C</a>
<a id="3363" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3381" href="Data.List.Base.html#3381" class="Bound">f</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3397" class="Symbol">(</a><a id="3398" href="Data.These.Base.html#816" class="Function">These.fromSum</a> <a id="3412" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3415" href="Data.List.Base.html#3381" class="Bound">f</a><a id="3416" class="Symbol">)</a>

<a id="align"></a><a id="3419" href="Data.List.Base.html#3419" class="Function">align</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3432" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3441" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3457" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3459" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3460" class="Symbol">)</a>
<a id="3462" href="Data.List.Base.html#3419" class="Function">align</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="3480" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="3484" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="3488" class="Symbol">:</a> <a id="3490" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3495" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3504" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3513" class="Symbol">(</a><a id="3514" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3516" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3518" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3519" class="Symbol">)</a>
<a id="3521" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="3525" class="Symbol">=</a> <a id="3527" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="3539" class="Symbol">)</a>

<a id="unalign"></a><a id="3542" href="Data.List.Base.html#3542" class="Function">unalign</a> <a id="3550" class="Symbol">:</a> <a id="3552" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3564" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3566" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3567" class="Symbol">)</a> <a id="3569" class="Symbol">→</a> <a id="3571" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3576" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3578" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3580" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3585" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3587" href="Data.List.Base.html#3542" class="Function">unalign</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="3609" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3613" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="3619" class="Symbol">:</a> <a id="3621" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3626" class="Symbol">(</a><a id="3627" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3629" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3631" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3632" class="Symbol">)</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3641" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3643" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3645" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3650" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3652" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="3658" class="Symbol">=</a> <a id="3660" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="3670" href="Function.Base.html#704" class="Function">id</a>

<a id="partitionSums"></a><a id="3674" href="Data.List.Base.html#3674" class="Function">partitionSums</a> <a id="3688" class="Symbol">:</a> <a id="3690" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3698" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3700" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">→</a> <a id="3705" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3710" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3712" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3714" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3719" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="3721" href="Data.List.Base.html#3674" class="Function">partitionSums</a> <a id="3735" class="Symbol">=</a> <a id="3737" href="Data.List.Base.html#3304" class="Function">partitionSumsWith</a> <a id="3755" href="Function.Base.html#704" class="Function">id</a>

<a id="merge"></a><a id="3759" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">{</a><a id="3768" href="Data.List.Base.html#3768" class="Bound">R</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3776" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3778" href="Data.List.Base.html#1303" class="Generalizable">ℓ</a><a id="3779" class="Symbol">}</a> <a id="3781" class="Symbol">→</a> <a id="3783" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="3795" href="Data.List.Base.html#3768" class="Bound">R</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3804" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3813" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3822" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="3824" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3830" href="Data.List.Base.html#3830" class="Bound">R?</a> <a id="3833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="3846" href="Data.List.Base.html#3846" class="Bound">ys</a>           <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.Base.html#3846" class="Bound">ys</a>
<a id="3864" href="Data.List.Base.html#3759" class="CatchallClause Function">merge</a><a id="3869" class="CatchallClause"> </a><a id="3870" href="Data.List.Base.html#3870" class="CatchallClause Bound">R?</a><a id="3872" class="CatchallClause"> </a><a id="3873" href="Data.List.Base.html#3873" class="CatchallClause Bound">xs</a><a id="3875" class="CatchallClause">           </a><a id="3886" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>           <a id="3899" class="Symbol">=</a> <a id="3901" href="Data.List.Base.html#3873" class="Bound">xs</a>
<a id="3904" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3910" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3913" href="Data.List.Base.html#3913" class="Bound">x∷xs</a><a id="3917" class="Symbol">@(</a><a id="3919" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3923" href="Data.List.Base.html#3923" class="Bound">xs</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Data.List.Base.html#3927" class="Bound">y∷ys</a><a id="3931" class="Symbol">@(</a><a id="3933" href="Data.List.Base.html#3933" class="Bound">y</a> <a id="3935" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3937" href="Data.List.Base.html#3937" class="Bound">ys</a><a id="3939" class="Symbol">)</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3946" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3955" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3957" href="Data.List.Base.html#3933" class="Bound">y</a><a id="3958" class="Symbol">)</a>
  <a id="3962" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3967" href="Data.List.Base.html#3919" class="Bound">x</a> <a id="3969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3971" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="3977" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="3980" href="Data.List.Base.html#3923" class="Bound">xs</a>   <a id="3985" href="Data.List.Base.html#3927" class="Bound">y∷ys</a>
  <a id="3992" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3997" href="Data.List.Base.html#3933" class="Bound">y</a> <a id="3999" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4001" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="4007" href="Data.List.Base.html#3910" class="Bound">R?</a> <a id="4010" href="Data.List.Base.html#3913" class="Bound">x∷xs</a> <a id="4015" href="Data.List.Base.html#3937" class="Bound">ys</a>

<a id="4019" class="Comment">------------------------------------------------------------------------</a>
<a id="4092" class="Comment">-- Operations for reducing lists</a>

<a id="foldr"></a><a id="4126" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4132" class="Symbol">:</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4141" class="Symbol">→</a> <a id="4143" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">→</a> <a id="4148" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4150" class="Symbol">→</a> <a id="4152" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4157" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4163" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4169" href="Data.List.Base.html#4169" class="Bound">c</a> <a id="4171" href="Data.List.Base.html#4171" class="Bound">n</a> <a id="4173" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4182" class="Symbol">=</a> <a id="4184" href="Data.List.Base.html#4171" class="Bound">n</a>
<a id="4186" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4192" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4194" href="Data.List.Base.html#4194" class="Bound">n</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Data.List.Base.html#4197" class="Bound">x</a> <a id="4199" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4201" href="Data.List.Base.html#4201" class="Bound">xs</a><a id="4203" class="Symbol">)</a> <a id="4205" class="Symbol">=</a> <a id="4207" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4209" href="Data.List.Base.html#4197" class="Bound">x</a> <a id="4211" class="Symbol">(</a><a id="4212" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4218" href="Data.List.Base.html#4192" class="Bound">c</a> <a id="4220" href="Data.List.Base.html#4194" class="Bound">n</a> <a id="4222" href="Data.List.Base.html#4201" class="Bound">xs</a><a id="4224" class="Symbol">)</a>

<a id="foldl"></a><a id="4227" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4233" class="Symbol">:</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4251" class="Symbol">→</a> <a id="4253" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4258" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="4260" class="Symbol">→</a> <a id="4262" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4264" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4270" href="Data.List.Base.html#4270" class="Bound">c</a> <a id="4272" href="Data.List.Base.html#4272" class="Bound">n</a> <a id="4274" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4283" class="Symbol">=</a> <a id="4285" href="Data.List.Base.html#4272" class="Bound">n</a>
<a id="4287" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4293" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4295" href="Data.List.Base.html#4295" class="Bound">n</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Data.List.Base.html#4298" class="Bound">x</a> <a id="4300" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4302" href="Data.List.Base.html#4302" class="Bound">xs</a><a id="4304" class="Symbol">)</a> <a id="4306" class="Symbol">=</a> <a id="4308" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="4314" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4316" class="Symbol">(</a><a id="4317" href="Data.List.Base.html#4293" class="Bound">c</a> <a id="4319" href="Data.List.Base.html#4295" class="Bound">n</a> <a id="4321" href="Data.List.Base.html#4298" class="Bound">x</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Data.List.Base.html#4302" class="Bound">xs</a>

<a id="concat"></a><a id="4328" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4342" class="Symbol">(</a><a id="4343" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4348" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4358" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4360" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4375" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="4380" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="concatMap"></a><a id="4384" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4394" class="Symbol">:</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4399" class="Symbol">→</a> <a id="4401" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4406" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4407" class="Symbol">)</a> <a id="4409" class="Symbol">→</a> <a id="4411" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4416" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4418" class="Symbol">→</a> <a id="4420" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4425" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4427" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4437" href="Data.List.Base.html#4437" class="Bound">f</a> <a id="4439" class="Symbol">=</a> <a id="4441" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4448" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4450" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4454" href="Data.List.Base.html#4437" class="Bound">f</a>

<a id="ap"></a><a id="4457" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4473" class="Symbol">)</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4482" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4491" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4493" href="Data.List.Base.html#4457" class="Function">ap</a> <a id="4496" href="Data.List.Base.html#4496" class="Bound">fs</a> <a id="4499" href="Data.List.Base.html#4499" class="Bound">as</a> <a id="4502" class="Symbol">=</a> <a id="4504" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="4514" class="Symbol">(</a><a id="4515" href="Function.Base.html#1657" class="Function">flip</a> <a id="4520" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4524" href="Data.List.Base.html#4499" class="Bound">as</a><a id="4526" class="Symbol">)</a> <a id="4528" href="Data.List.Base.html#4496" class="Bound">fs</a>

<a id="catMaybes"></a><a id="4532" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4542" class="Symbol">:</a> <a id="4544" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4556" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="4557" class="Symbol">)</a> <a id="4559" class="Symbol">→</a> <a id="4561" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4566" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4568" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4578" class="Symbol">=</a> <a id="4580" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="4594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4598" href="Function.Base.html#704" class="Function">id</a><a id="4600" class="Symbol">)</a> <a id="4602" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="mapMaybe"></a><a id="4606" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="4615" class="Symbol">:</a> <a id="4617" class="Symbol">(</a><a id="4618" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4620" class="Symbol">→</a> <a id="4622" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4628" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="4629" class="Symbol">)</a> <a id="4631" class="Symbol">→</a> <a id="4633" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4638" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4647" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="4649" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="4658" href="Data.List.Base.html#4658" class="Bound">p</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="4672" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4674" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4678" href="Data.List.Base.html#4658" class="Bound">p</a>

<a id="null"></a><a id="4681" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4686" class="Symbol">:</a> <a id="4688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4702" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4716" class="Symbol">=</a> <a id="4718" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4723" href="Data.List.Base.html#4681" class="Function">null</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Data.List.Base.html#4729" class="Bound">x</a> <a id="4731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4733" href="Data.List.Base.html#4733" class="Bound">xs</a><a id="4735" class="Symbol">)</a> <a id="4737" class="Symbol">=</a> <a id="4739" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="length"></a><a id="4746" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4760" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4762" class="Symbol">→</a> <a id="4764" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4766" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4773" class="Symbol">=</a> <a id="4775" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Function.Base.html#725" class="Function">const</a> <a id="4788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="4791" class="Symbol">)</a> <a id="4793" class="Number">0</a>

<a id="4796" class="Comment">------------------------------------------------------------------------</a>
<a id="4869" class="Comment">-- Operations for constructing lists</a>

<a id="[_]"></a><a id="4907" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="4911" class="Symbol">:</a> <a id="4913" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4922" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4924" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4926" href="Data.List.Base.html#4926" class="Bound">x</a> <a id="4928" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4930" class="Symbol">=</a> <a id="4932" href="Data.List.Base.html#4926" class="Bound">x</a> <a id="4934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4936" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="fromMaybe"></a><a id="4940" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4958" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4967" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="4969" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4985" href="Data.List.Base.html#4985" class="Bound">x</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">=</a> <a id="4990" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4992" href="Data.List.Base.html#4985" class="Bound">x</a> <a id="4994" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="4996" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="5006" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="5015" class="Symbol">=</a> <a id="5017" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="5021" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5031" class="Symbol">:</a> <a id="5033" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5035" class="Symbol">→</a> <a id="5037" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5039" class="Symbol">→</a> <a id="5041" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5046" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5048" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5058" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5066" href="Data.List.Base.html#5066" class="Bound">x</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5073" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5083" class="Symbol">(</a><a id="5084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5088" href="Data.List.Base.html#5088" class="Bound">n</a><a id="5089" class="Symbol">)</a> <a id="5091" href="Data.List.Base.html#5091" class="Bound">x</a> <a id="5093" class="Symbol">=</a> <a id="5095" href="Data.List.Base.html#5091" class="Bound">x</a> <a id="5097" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5099" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5109" href="Data.List.Base.html#5088" class="Bound">n</a> <a id="5111" href="Data.List.Base.html#5091" class="Bound">x</a>

<a id="iterate"></a><a id="5114" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5122" class="Symbol">:</a> <a id="5124" class="Symbol">(</a><a id="5125" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5127" class="Symbol">→</a> <a id="5129" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5136" class="Symbol">→</a> <a id="5138" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5140" class="Symbol">→</a> <a id="5142" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5147" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5149" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5157" href="Data.List.Base.html#5157" class="Bound">f</a> <a id="5159" href="Data.List.Base.html#5159" class="Bound">e</a> <a id="5161" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5169" class="Symbol">=</a> <a id="5171" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5174" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5182" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5184" href="Data.List.Base.html#5184" class="Bound">e</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5191" href="Data.List.Base.html#5191" class="Bound">n</a><a id="5192" class="Symbol">)</a> <a id="5194" class="Symbol">=</a> <a id="5196" href="Data.List.Base.html#5184" class="Bound">e</a> <a id="5198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5200" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="5208" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Data.List.Base.html#5182" class="Bound">f</a> <a id="5213" href="Data.List.Base.html#5184" class="Bound">e</a><a id="5214" class="Symbol">)</a> <a id="5216" href="Data.List.Base.html#5191" class="Bound">n</a>

<a id="inits"></a><a id="5219" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5232" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5234" class="Symbol">→</a> <a id="5236" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5241" class="Symbol">(</a><a id="5242" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5247" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5248" class="Symbol">)</a>
<a id="5250" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="5256" class="Symbol">{</a><a id="5257" class="Argument">A</a> <a id="5259" class="Symbol">=</a> <a id="5261" href="Data.List.Base.html#5261" class="Bound">A</a><a id="5262" class="Symbol">}</a> <a id="5264" class="Symbol">=</a> <a id="5266" class="Symbol">λ</a> <a id="5268" href="Data.List.Base.html#5268" class="Bound">xs</a> <a id="5271" class="Symbol">→</a> <a id="5273" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5278" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5283" href="Data.List.Base.html#5268" class="Bound">xs</a>
  <a id="5288" class="Keyword">module</a> <a id="Inits"></a><a id="5295" href="Data.List.Base.html#5295" class="Module">Inits</a> <a id="5301" class="Keyword">where</a>
    <a id="Inits.tail"></a><a id="5311" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5316" class="Symbol">:</a> <a id="5318" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5323" href="Data.List.Base.html#5261" class="Bound">A</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5338" href="Data.List.Base.html#5261" class="Bound">A</a><a id="5339" class="Symbol">)</a>
    <a id="5345" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5350" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5359" class="Symbol">=</a> <a id="5361" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="5368" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5373" class="Symbol">(</a><a id="5374" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5378" href="Data.List.Base.html#5378" class="Bound">xs</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">=</a> <a id="5384" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5386" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5388" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5390" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5392" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Data.List.Base.html#5374" class="Bound">x</a> <a id="5399" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5401" class="Symbol">)</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Data.List.Base.html#5311" class="Function">tail</a> <a id="5409" href="Data.List.Base.html#5378" class="Bound">xs</a><a id="5411" class="Symbol">)</a>

<a id="tails"></a><a id="5414" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="5420" class="Symbol">:</a> <a id="5422" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5427" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5429" class="Symbol">→</a> <a id="5431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5436" class="Symbol">(</a><a id="5437" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5442" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5443" class="Symbol">)</a>
<a id="5445" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="5451" class="Symbol">{</a><a id="5452" class="Argument">A</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Data.List.Base.html#5456" class="Bound">A</a><a id="5457" class="Symbol">}</a> <a id="5459" class="Symbol">=</a> <a id="5461" class="Symbol">λ</a> <a id="5463" href="Data.List.Base.html#5463" class="Bound">xs</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Data.List.Base.html#5463" class="Bound">xs</a> <a id="5471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5473" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5478" href="Data.List.Base.html#5463" class="Bound">xs</a>
  <a id="5483" class="Keyword">module</a> <a id="Tails"></a><a id="5490" href="Data.List.Base.html#5490" class="Module">Tails</a> <a id="5496" class="Keyword">where</a>
    <a id="Tails.tail"></a><a id="5506" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5511" class="Symbol">:</a> <a id="5513" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5518" href="Data.List.Base.html#5456" class="Bound">A</a> <a id="5520" class="Symbol">→</a> <a id="5522" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5533" href="Data.List.Base.html#5456" class="Bound">A</a><a id="5534" class="Symbol">)</a>
    <a id="5540" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5545" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5554" class="Symbol">=</a> <a id="5556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="5563" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5568" class="Symbol">(_</a> <a id="5571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5573" href="Data.List.Base.html#5573" class="Bound">xs</a><a id="5575" class="Symbol">)</a> <a id="5577" class="Symbol">=</a> <a id="5579" href="Data.List.Base.html#5573" class="Bound">xs</a> <a id="5582" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5584" href="Data.List.Base.html#5506" class="Function">tail</a> <a id="5589" href="Data.List.Base.html#5573" class="Bound">xs</a>

<a id="insertAt"></a><a id="5593" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5602" class="Symbol">:</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Data.List.Base.html#5605" class="Bound">xs</a> <a id="5608" class="Symbol">:</a> <a id="5610" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5615" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5616" class="Symbol">)</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5624" class="Symbol">(</a><a id="5625" class="InductiveConstructor">suc</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5637" href="Data.List.Base.html#5605" class="Bound">xs</a><a id="5639" class="Symbol">))</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5646" class="Symbol">→</a> <a id="5648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5653" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5655" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5664" href="Data.List.Base.html#5664" class="Bound">xs</a>       <a id="5673" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5681" href="Data.List.Base.html#5681" class="Bound">v</a> <a id="5683" class="Symbol">=</a> <a id="5685" href="Data.List.Base.html#5681" class="Bound">v</a> <a id="5687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5689" href="Data.List.Base.html#5664" class="Bound">xs</a>
<a id="5692" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5701" class="Symbol">(</a><a id="5702" href="Data.List.Base.html#5702" class="Bound">x</a> <a id="5704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5706" href="Data.List.Base.html#5706" class="Bound">xs</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">(</a><a id="5711" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5715" href="Data.List.Base.html#5715" class="Bound">i</a><a id="5716" class="Symbol">)</a> <a id="5718" href="Data.List.Base.html#5718" class="Bound">v</a> <a id="5720" class="Symbol">=</a> <a id="5722" href="Data.List.Base.html#5702" class="Bound">x</a> <a id="5724" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5726" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="5735" href="Data.List.Base.html#5706" class="Bound">xs</a> <a id="5738" href="Data.List.Base.html#5715" class="Bound">i</a> <a id="5740" href="Data.List.Base.html#5718" class="Bound">v</a>

<a id="updateAt"></a><a id="5743" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5752" class="Symbol">:</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Data.List.Base.html#5755" class="Bound">xs</a> <a id="5758" class="Symbol">:</a> <a id="5760" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5765" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5766" class="Symbol">)</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5782" href="Data.List.Base.html#5755" class="Bound">xs</a><a id="5784" class="Symbol">)</a> <a id="5786" class="Symbol">→</a> <a id="5788" class="Symbol">(</a><a id="5789" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="5791" class="Symbol">→</a> <a id="5793" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5794" class="Symbol">)</a> <a id="5796" class="Symbol">→</a> <a id="5798" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5803" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5805" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5814" class="Symbol">(</a><a id="5815" href="Data.List.Base.html#5815" class="Bound">x</a> <a id="5817" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5819" href="Data.List.Base.html#5819" class="Bound">xs</a><a id="5821" class="Symbol">)</a> <a id="5823" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="5831" href="Data.List.Base.html#5831" class="Bound">f</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Data.List.Base.html#5831" class="Bound">f</a> <a id="5837" href="Data.List.Base.html#5815" class="Bound">x</a> <a id="5839" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5841" href="Data.List.Base.html#5819" class="Bound">xs</a>
<a id="5844" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5853" class="Symbol">(</a><a id="5854" href="Data.List.Base.html#5854" class="Bound">x</a> <a id="5856" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5858" href="Data.List.Base.html#5858" class="Bound">xs</a><a id="5860" class="Symbol">)</a> <a id="5862" class="Symbol">(</a><a id="5863" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="5867" href="Data.List.Base.html#5867" class="Bound">i</a><a id="5868" class="Symbol">)</a> <a id="5870" href="Data.List.Base.html#5870" class="Bound">f</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Data.List.Base.html#5854" class="Bound">x</a> <a id="5876" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5878" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="5887" href="Data.List.Base.html#5858" class="Bound">xs</a> <a id="5890" href="Data.List.Base.html#5867" class="Bound">i</a> <a id="5892" href="Data.List.Base.html#5870" class="Bound">f</a>

<a id="5895" class="Comment">-- Tabulation</a>

<a id="applyUpTo"></a><a id="5910" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5920" class="Symbol">:</a> <a id="5922" class="Symbol">(</a><a id="5923" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5925" class="Symbol">→</a> <a id="5927" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="5928" class="Symbol">)</a> <a id="5930" class="Symbol">→</a> <a id="5932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5934" class="Symbol">→</a> <a id="5936" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5941" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="5943" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5953" href="Data.List.Base.html#5953" class="Bound">f</a> <a id="5955" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5963" class="Symbol">=</a> <a id="5965" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="5968" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="5978" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="5980" class="Symbol">(</a><a id="5981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5985" href="Data.List.Base.html#5985" class="Bound">n</a><a id="5986" class="Symbol">)</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="5992" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5997" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5999" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="6009" class="Symbol">(</a><a id="6010" href="Data.List.Base.html#5978" class="Bound">f</a> <a id="6012" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="6017" class="Symbol">)</a> <a id="6019" href="Data.List.Base.html#5985" class="Bound">n</a>

<a id="applyDownFrom"></a><a id="6022" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6036" class="Symbol">:</a> <a id="6038" class="Symbol">(</a><a id="6039" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6041" class="Symbol">→</a> <a id="6043" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">→</a> <a id="6048" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6050" class="Symbol">→</a> <a id="6052" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6057" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6059" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6073" href="Data.List.Base.html#6073" class="Bound">f</a> <a id="6075" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6083" class="Symbol">=</a> <a id="6085" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6088" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6102" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6104" class="Symbol">(</a><a id="6105" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6109" href="Data.List.Base.html#6109" class="Bound">n</a><a id="6110" class="Symbol">)</a> <a id="6112" class="Symbol">=</a> <a id="6114" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6116" href="Data.List.Base.html#6109" class="Bound">n</a> <a id="6118" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6120" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6134" href="Data.List.Base.html#6102" class="Bound">f</a> <a id="6136" href="Data.List.Base.html#6109" class="Bound">n</a>

<a id="tabulate"></a><a id="6139" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6148" class="Symbol">:</a> <a id="6150" class="Symbol">∀</a> <a id="6152" class="Symbol">{</a><a id="6153" href="Data.List.Base.html#6153" class="Bound">n</a><a id="6154" class="Symbol">}</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Data.List.Base.html#6157" class="Bound">f</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6165" href="Data.List.Base.html#6153" class="Bound">n</a> <a id="6167" class="Symbol">→</a> <a id="6169" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6170" class="Symbol">)</a> <a id="6172" class="Symbol">→</a> <a id="6174" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6179" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6181" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6190" class="Symbol">{</a><a id="6191" class="Argument">n</a> <a id="6193" class="Symbol">=</a> <a id="6195" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6199" class="Symbol">}</a>  <a id="6202" href="Data.List.Base.html#6202" class="Bound">f</a> <a id="6204" class="Symbol">=</a> <a id="6206" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6209" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6218" class="Symbol">{</a><a id="6219" class="Argument">n</a> <a id="6221" class="Symbol">=</a> <a id="6223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6227" href="Data.List.Base.html#6227" class="Bound">n</a><a id="6228" class="Symbol">}</a> <a id="6230" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6232" class="Symbol">=</a> <a id="6234" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6236" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="6241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6243" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Data.List.Base.html#6230" class="Bound">f</a> <a id="6255" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6257" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="6260" class="Symbol">)</a>

<a id="lookup"></a><a id="6263" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6270" class="Symbol">:</a> <a id="6272" class="Symbol">∀</a> <a id="6274" class="Symbol">(</a><a id="6275" href="Data.List.Base.html#6275" class="Bound">xs</a> <a id="6278" class="Symbol">:</a> <a id="6280" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6285" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">→</a> <a id="6290" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6302" href="Data.List.Base.html#6275" class="Bound">xs</a><a id="6304" class="Symbol">)</a> <a id="6306" class="Symbol">→</a> <a id="6308" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6310" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Data.List.Base.html#6318" class="Bound">x</a> <a id="6320" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6322" href="Data.List.Base.html#6322" class="Bound">xs</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6334" class="Symbol">=</a> <a id="6336" href="Data.List.Base.html#6318" class="Bound">x</a>
<a id="6338" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6345" class="Symbol">(</a><a id="6346" href="Data.List.Base.html#6346" class="Bound">x</a> <a id="6348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6350" href="Data.List.Base.html#6350" class="Bound">xs</a><a id="6352" class="Symbol">)</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6359" href="Data.List.Base.html#6359" class="Bound">i</a><a id="6360" class="Symbol">)</a> <a id="6362" class="Symbol">=</a> <a id="6364" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6371" href="Data.List.Base.html#6350" class="Bound">xs</a> <a id="6374" href="Data.List.Base.html#6359" class="Bound">i</a>

<a id="6377" class="Comment">-- Numerical</a>

<a id="upTo"></a><a id="6391" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6400" class="Symbol">→</a> <a id="6402" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6407" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6409" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="6426" href="Function.Base.html#704" class="Function">id</a>

<a id="downFrom"></a><a id="6430" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="6439" class="Symbol">:</a> <a id="6441" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6443" class="Symbol">→</a> <a id="6445" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6450" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6452" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="6461" class="Symbol">=</a> <a id="6463" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="6477" href="Function.Base.html#704" class="Function">id</a>

<a id="allFin"></a><a id="6481" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="6488" class="Symbol">:</a> <a id="6490" class="Symbol">∀</a> <a id="6492" href="Data.List.Base.html#6492" class="Bound">n</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6506" href="Data.List.Base.html#6492" class="Bound">n</a><a id="6507" class="Symbol">)</a>
<a id="6509" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="6516" href="Data.List.Base.html#6516" class="Bound">n</a> <a id="6518" class="Symbol">=</a> <a id="6520" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="6529" href="Function.Base.html#704" class="Function">id</a>

<a id="unfold"></a><a id="6533" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6540" class="Symbol">:</a> <a id="6542" class="Symbol">∀</a> <a id="6544" class="Symbol">(</a><a id="6545" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6547" class="Symbol">:</a> <a id="6549" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6551" class="Symbol">→</a> <a id="6553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6557" href="Data.List.Base.html#1297" class="Generalizable">b</a><a id="6558" class="Symbol">)</a>
         <a id="6569" class="Symbol">(</a><a id="6570" href="Data.List.Base.html#6570" class="Bound">f</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">∀</a> <a id="6576" class="Symbol">{</a><a id="6577" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6578" class="Symbol">}</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6584" class="Symbol">(</a><a id="6585" class="InductiveConstructor">suc</a> <a id="6589" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6590" class="Symbol">)</a> <a id="6592" class="Symbol">→</a> <a id="6594" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6600" class="Symbol">(</a><a id="6601" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6603" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6605" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6607" href="Data.List.Base.html#6577" class="Bound">n</a><a id="6608" class="Symbol">))</a> <a id="6611" class="Symbol">→</a>
         <a id="6622" class="Symbol">∀</a> <a id="6624" class="Symbol">{</a><a id="6625" href="Data.List.Base.html#6625" class="Bound">n</a><a id="6626" class="Symbol">}</a> <a id="6628" class="Symbol">→</a> <a id="6630" href="Data.List.Base.html#6545" class="Bound">P</a> <a id="6632" href="Data.List.Base.html#6625" class="Bound">n</a> <a id="6634" class="Symbol">→</a> <a id="6636" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6641" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6643" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6650" href="Data.List.Base.html#6650" class="Bound">P</a> <a id="6652" href="Data.List.Base.html#6652" class="Bound">f</a> <a id="6654" class="Symbol">{</a><a id="6655" class="Argument">n</a> <a id="6657" class="Symbol">=</a> <a id="6659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6663" class="Symbol">}</a>  <a id="6666" href="Data.List.Base.html#6666" class="Bound">s</a> <a id="6668" class="Symbol">=</a> <a id="6670" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6673" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6680" href="Data.List.Base.html#6680" class="Bound">P</a> <a id="6682" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6684" class="Symbol">{</a><a id="6685" class="Argument">n</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6693" href="Data.List.Base.html#6693" class="Bound">n</a><a id="6694" class="Symbol">}</a> <a id="6696" href="Data.List.Base.html#6696" class="Bound">s</a> <a id="6698" class="Symbol">=</a> <a id="6700" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="6707" class="Symbol">(λ</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Data.List.Base.html#6711" class="Bound">x</a> <a id="6713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6715" href="Data.List.Base.html#6715" class="Bound">s′</a><a id="6717" class="Symbol">)</a> <a id="6719" class="Symbol">→</a> <a id="6721" href="Data.List.Base.html#6711" class="Bound">x</a> <a id="6723" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6725" href="Data.List.Base.html#6533" class="Function">unfold</a> <a id="6732" href="Data.List.Base.html#6680" class="Bound">P</a> <a id="6734" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6736" href="Data.List.Base.html#6715" class="Bound">s′</a><a id="6738" class="Symbol">)</a> <a id="6740" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6743" class="Symbol">(</a><a id="6744" href="Data.List.Base.html#6682" class="Bound">f</a> <a id="6746" href="Data.List.Base.html#6696" class="Bound">s</a><a id="6747" class="Symbol">)</a>

<a id="6750" class="Comment">------------------------------------------------------------------------</a>
<a id="6823" class="Comment">-- Operations for reversing lists</a>

<a id="reverseAcc"></a><a id="6858" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6876" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6878" class="Symbol">→</a> <a id="6880" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6885" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6887" class="Symbol">→</a> <a id="6889" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6894" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6896" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6907" class="Symbol">=</a> <a id="6909" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="6915" class="Symbol">(</a><a id="6916" href="Function.Base.html#1657" class="Function">flip</a> <a id="6921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="6924" class="Symbol">)</a>

<a id="reverse"></a><a id="6927" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="6935" class="Symbol">:</a> <a id="6937" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6942" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="6944" class="Symbol">→</a> <a id="6946" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6951" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="6953" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="6961" class="Symbol">=</a> <a id="6963" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="6974" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="6978" class="Comment">-- &quot;Reverse append&quot; xs ʳ++ ys = reverse xs ++ ys</a>

<a id="7028" class="Keyword">infixr</a> <a id="7035" class="Number">5</a> <a id="7037" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="7044" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a> <a id="7050" class="Symbol">:</a> <a id="7052" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7057" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7059" class="Symbol">→</a> <a id="7061" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7066" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7068" class="Symbol">→</a> <a id="7070" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7075" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="7077" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a> <a id="7083" class="Symbol">=</a> <a id="7085" href="Function.Base.html#1657" class="Function">flip</a> <a id="7090" href="Data.List.Base.html#6858" class="Function">reverseAcc</a>

<a id="7102" class="Comment">-- Snoc: Cons, but from the right.</a>

<a id="7138" class="Keyword">infixl</a> <a id="7145" class="Number">6</a> <a id="7147" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="7153" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a> <a id="7158" class="Symbol">:</a> <a id="7160" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7165" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7167" class="Symbol">→</a> <a id="7169" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7171" class="Symbol">→</a> <a id="7173" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7178" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="7180" href="Data.List.Base.html#7180" class="Bound">xs</a> <a id="7183" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="7186" href="Data.List.Base.html#7186" class="Bound">x</a> <a id="7188" class="Symbol">=</a> <a id="7190" href="Data.List.Base.html#7180" class="Bound">xs</a> <a id="7193" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7196" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="7198" href="Data.List.Base.html#7186" class="Bound">x</a> <a id="7200" href="Data.List.Base.html#4907" class="Function Operator">]</a>



<a id="7205" class="Comment">-- Backwards initialisation</a>

<a id="7234" class="Keyword">infixl</a> <a id="7241" class="Number">5</a> <a id="7243" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a>

<a id="7250" class="Keyword">data</a> <a id="InitLast"></a><a id="7255" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7264" class="Symbol">{</a><a id="7265" href="Data.List.Base.html#7265" class="Bound">A</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7273" href="Data.List.Base.html#1295" class="Generalizable">a</a><a id="7274" class="Symbol">}</a> <a id="7276" class="Symbol">:</a> <a id="7278" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7283" href="Data.List.Base.html#7265" class="Bound">A</a> <a id="7285" class="Symbol">→</a> <a id="7287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7291" href="Data.List.Base.html#7273" class="Bound">a</a> <a id="7293" class="Keyword">where</a>
  <a id="InitLast.[]"></a><a id="7301" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>    <a id="7307" class="Symbol">:</a> <a id="7309" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7318" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="InitLast._∷ʳ′_"></a><a id="7323" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a> <a id="7329" class="Symbol">:</a> <a id="7331" class="Symbol">(</a><a id="7332" href="Data.List.Base.html#7332" class="Bound">xs</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7342" href="Data.List.Base.html#7265" class="Bound">A</a><a id="7343" class="Symbol">)</a> <a id="7345" class="Symbol">(</a><a id="7346" href="Data.List.Base.html#7346" class="Bound">x</a> <a id="7348" class="Symbol">:</a> <a id="7350" href="Data.List.Base.html#7265" class="Bound">A</a><a id="7351" class="Symbol">)</a> <a id="7353" class="Symbol">→</a> <a id="7355" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7364" class="Symbol">(</a><a id="7365" href="Data.List.Base.html#7332" class="Bound">xs</a> <a id="7368" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="7371" href="Data.List.Base.html#7346" class="Bound">x</a><a id="7372" class="Symbol">)</a>

<a id="initLast"></a><a id="7375" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7384" class="Symbol">:</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Data.List.Base.html#7387" class="Bound">xs</a> <a id="7390" class="Symbol">:</a> <a id="7392" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7397" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="7398" class="Symbol">)</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="7411" href="Data.List.Base.html#7387" class="Bound">xs</a>
<a id="7414" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7423" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="7440" class="Symbol">=</a> <a id="7442" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>
<a id="7445" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7454" class="Symbol">(</a><a id="7455" href="Data.List.Base.html#7455" class="Bound">x</a> <a id="7457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7459" href="Data.List.Base.html#7459" class="Bound">xs</a><a id="7461" class="Symbol">)</a>         <a id="7471" class="Keyword">with</a> <a id="7476" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7485" href="Data.List.Base.html#7459" class="Bound">xs</a>
<a id="7488" class="Symbol">...</a> <a id="7492" class="Symbol">|</a> <a id="7494" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="7503" class="Symbol">=</a> <a id="7505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7508" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7512" class="Bound">x</a>
<a id="7514" class="Symbol">...</a> <a id="7518" class="Symbol">|</a> <a id="7520" href="Data.List.Base.html#7520" class="Bound">ys</a> <a id="7523" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7527" href="Data.List.Base.html#7527" class="Bound">y</a> <a id="7529" class="Symbol">=</a> <a id="7531" class="Symbol">(</a><a id="7532" class="Bound">x</a> <a id="7534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7536" href="Data.List.Base.html#7520" class="Bound">ys</a><a id="7538" class="Symbol">)</a> <a id="7540" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7544" href="Data.List.Base.html#7527" class="Bound">y</a>

<a id="7547" class="Comment">-- uncons, but from the right</a>
<a id="unsnoc"></a><a id="7577" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="7584" class="Symbol">:</a> <a id="7586" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7591" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7593" class="Symbol">→</a> <a id="7595" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7607" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="7609" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7611" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="7612" class="Symbol">)</a>
<a id="7614" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="7621" href="Data.List.Base.html#7621" class="Bound">as</a> <a id="7624" class="Keyword">with</a> <a id="7629" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="7638" href="Data.List.Base.html#7621" class="Bound">as</a>
<a id="7641" class="Symbol">...</a> <a id="7645" class="Symbol">|</a> <a id="7647" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="7656" class="Symbol">=</a> <a id="7658" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="7666" class="Symbol">...</a> <a id="7670" class="Symbol">|</a> <a id="7672" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7675" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="7679" href="Data.List.Base.html#7679" class="Bound">x</a> <a id="7681" class="Symbol">=</a> <a id="7683" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Data.List.Base.html#7672" class="Bound">xs</a> <a id="7692" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7694" href="Data.List.Base.html#7679" class="Bound">x</a><a id="7695" class="Symbol">)</a>

<a id="7698" class="Comment">------------------------------------------------------------------------</a>
<a id="7771" class="Comment">-- Operations for deconstructing lists</a>

<a id="7811" class="Comment">-- Note that although the following three combinators can be useful for</a>
<a id="7883" class="Comment">-- programming, when proving it is often a better idea to manually</a>
<a id="7950" class="Comment">-- destruct a list argument as each branch of the pattern-matching will</a>
<a id="8022" class="Comment">-- have a refined type.</a>

<a id="uncons"></a><a id="8047" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8054" class="Symbol">:</a> <a id="8056" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8061" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8063" class="Symbol">→</a> <a id="8065" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8071" class="Symbol">(</a><a id="8072" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8074" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8076" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8081" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8082" class="Symbol">)</a>
<a id="8084" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8091" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8100" class="Symbol">=</a> <a id="8102" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8110" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="8117" class="Symbol">(</a><a id="8118" href="Data.List.Base.html#8118" class="Bound">x</a> <a id="8120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8122" href="Data.List.Base.html#8122" class="Bound">xs</a><a id="8124" class="Symbol">)</a> <a id="8126" class="Symbol">=</a> <a id="8128" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8133" class="Symbol">(</a><a id="8134" href="Data.List.Base.html#8118" class="Bound">x</a> <a id="8136" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8138" href="Data.List.Base.html#8122" class="Bound">xs</a><a id="8140" class="Symbol">)</a>

<a id="head"></a><a id="8143" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8148" class="Symbol">:</a> <a id="8150" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8155" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8157" class="Symbol">→</a> <a id="8159" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8165" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8167" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8172" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="8180" class="Symbol">=</a> <a id="8182" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8190" href="Data.List.Base.html#8143" class="Function">head</a> <a id="8195" class="Symbol">(</a><a id="8196" href="Data.List.Base.html#8196" class="Bound">x</a> <a id="8198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8200" class="Symbol">_)</a> <a id="8203" class="Symbol">=</a> <a id="8205" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8210" href="Data.List.Base.html#8196" class="Bound">x</a>

<a id="tail"></a><a id="8213" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8218" class="Symbol">:</a> <a id="8220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8225" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8241" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8242" class="Symbol">)</a>
<a id="8244" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8249" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8258" class="Symbol">=</a> <a id="8260" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8268" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="8273" class="Symbol">(_</a> <a id="8276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8278" href="Data.List.Base.html#8278" class="Bound">xs</a><a id="8280" class="Symbol">)</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8289" href="Data.List.Base.html#8278" class="Bound">xs</a>

<a id="last"></a><a id="8293" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8298" class="Symbol">:</a> <a id="8300" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8305" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8307" class="Symbol">→</a> <a id="8309" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="8315" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8317" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8331" class="Symbol">=</a> <a id="8333" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="8341" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8346" class="Symbol">(</a><a id="8347" href="Data.List.Base.html#8347" class="Bound">x</a> <a id="8349" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8351" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8353" class="Symbol">)</a> <a id="8355" class="Symbol">=</a> <a id="8357" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8362" href="Data.List.Base.html#8347" class="Bound">x</a>
<a id="8364" href="Data.List.Base.html#8293" class="CatchallClause Function">last</a><a id="8368" class="CatchallClause"> </a><a id="8369" class="CatchallClause Symbol">(_</a><a id="8371" class="CatchallClause"> </a><a id="8372" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="8373" class="CatchallClause"> </a><a id="8374" href="Data.List.Base.html#8374" class="CatchallClause Bound">xs</a><a id="8376" class="CatchallClause Symbol">)</a> <a id="8378" class="Symbol">=</a> <a id="8380" href="Data.List.Base.html#8293" class="Function">last</a> <a id="8385" href="Data.List.Base.html#8374" class="Bound">xs</a>

<a id="take"></a><a id="8389" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8394" class="Symbol">:</a> <a id="8396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8398" class="Symbol">→</a> <a id="8400" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8405" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8407" class="Symbol">→</a> <a id="8409" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8414" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8416" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8421" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8429" href="Data.List.Base.html#8429" class="Bound">xs</a>       <a id="8438" class="Symbol">=</a> <a id="8440" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8443" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8453" href="Data.List.Base.html#8453" class="Bound">n</a><a id="8454" class="Symbol">)</a> <a id="8456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8465" class="Symbol">=</a> <a id="8467" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8470" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8475" class="Symbol">(</a><a id="8476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8480" href="Data.List.Base.html#8480" class="Bound">n</a><a id="8481" class="Symbol">)</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.List.Base.html#8484" class="Bound">x</a> <a id="8486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8488" href="Data.List.Base.html#8488" class="Bound">xs</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">=</a> <a id="8494" href="Data.List.Base.html#8484" class="Bound">x</a> <a id="8496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8498" href="Data.List.Base.html#8389" class="Function">take</a> <a id="8503" href="Data.List.Base.html#8480" class="Bound">n</a> <a id="8505" href="Data.List.Base.html#8488" class="Bound">xs</a>

<a id="drop"></a><a id="8509" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8514" class="Symbol">:</a> <a id="8516" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8518" class="Symbol">→</a> <a id="8520" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8525" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8527" class="Symbol">→</a> <a id="8529" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8534" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8536" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8541" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8549" href="Data.List.Base.html#8549" class="Bound">xs</a>       <a id="8558" class="Symbol">=</a> <a id="8560" href="Data.List.Base.html#8549" class="Bound">xs</a>
<a id="8563" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8568" class="Symbol">(</a><a id="8569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8573" href="Data.List.Base.html#8573" class="Bound">n</a><a id="8574" class="Symbol">)</a> <a id="8576" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8585" class="Symbol">=</a> <a id="8587" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="8590" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8600" href="Data.List.Base.html#8600" class="Bound">n</a><a id="8601" class="Symbol">)</a> <a id="8603" class="Symbol">(</a><a id="8604" href="Data.List.Base.html#8604" class="Bound">x</a> <a id="8606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8608" href="Data.List.Base.html#8608" class="Bound">xs</a><a id="8610" class="Symbol">)</a> <a id="8612" class="Symbol">=</a> <a id="8614" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="8619" href="Data.List.Base.html#8600" class="Bound">n</a> <a id="8621" href="Data.List.Base.html#8608" class="Bound">xs</a>

<a id="splitAt"></a><a id="8625" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8633" class="Symbol">:</a> <a id="8635" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8637" class="Symbol">→</a> <a id="8639" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8644" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8646" class="Symbol">→</a> <a id="8648" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8653" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="8655" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8657" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8662" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8664" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8672" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8680" href="Data.List.Base.html#8680" class="Bound">xs</a>       <a id="8689" class="Symbol">=</a> <a id="8691" class="Symbol">(</a><a id="8692" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.List.Base.html#8680" class="Bound">xs</a><a id="8699" class="Symbol">)</a>
<a id="8701" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8709" class="Symbol">(</a><a id="8710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8714" href="Data.List.Base.html#8714" class="Bound">n</a><a id="8715" class="Symbol">)</a> <a id="8717" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8726" class="Symbol">=</a> <a id="8728" class="Symbol">(</a><a id="8729" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8734" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8736" class="Symbol">)</a>
<a id="8738" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8746" class="Symbol">(</a><a id="8747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8751" href="Data.List.Base.html#8751" class="Bound">n</a><a id="8752" class="Symbol">)</a> <a id="8754" class="Symbol">(</a><a id="8755" href="Data.List.Base.html#8755" class="Bound">x</a> <a id="8757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8759" href="Data.List.Base.html#8759" class="Bound">xs</a><a id="8761" class="Symbol">)</a> <a id="8763" class="Symbol">=</a> <a id="8765" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="8778" class="Symbol">(</a><a id="8779" href="Data.List.Base.html#8755" class="Bound">x</a> <a id="8781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8783" class="Symbol">)</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="8794" href="Data.List.Base.html#8751" class="Bound">n</a> <a id="8796" href="Data.List.Base.html#8759" class="Bound">xs</a><a id="8798" class="Symbol">)</a>

<a id="removeAt"></a><a id="8801" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8810" class="Symbol">:</a> <a id="8812" class="Symbol">(</a><a id="8813" href="Data.List.Base.html#8813" class="Bound">xs</a> <a id="8816" class="Symbol">:</a> <a id="8818" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8823" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="8824" class="Symbol">)</a> <a id="8826" class="Symbol">→</a> <a id="8828" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8832" class="Symbol">(</a><a id="8833" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8840" href="Data.List.Base.html#8813" class="Bound">xs</a><a id="8842" class="Symbol">)</a> <a id="8844" class="Symbol">→</a> <a id="8846" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8851" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="8853" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Data.List.Base.html#8863" class="Bound">x</a> <a id="8865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8867" href="Data.List.Base.html#8867" class="Bound">xs</a><a id="8869" class="Symbol">)</a> <a id="8871" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="8880" class="Symbol">=</a> <a id="8882" href="Data.List.Base.html#8867" class="Bound">xs</a>
<a id="8885" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8894" class="Symbol">(</a><a id="8895" href="Data.List.Base.html#8895" class="Bound">x</a> <a id="8897" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8899" href="Data.List.Base.html#8899" class="Bound">xs</a><a id="8901" class="Symbol">)</a> <a id="8903" class="Symbol">(</a><a id="8904" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8908" href="Data.List.Base.html#8908" class="Bound">i</a><a id="8909" class="Symbol">)</a>  <a id="8912" class="Symbol">=</a> <a id="8914" href="Data.List.Base.html#8895" class="Bound">x</a> <a id="8916" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8918" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="8927" href="Data.List.Base.html#8899" class="Bound">xs</a> <a id="8930" href="Data.List.Base.html#8908" class="Bound">i</a>

<a id="8933" class="Comment">------------------------------------------------------------------------</a>
<a id="9006" class="Comment">-- Operations for filtering lists</a>

<a id="9041" class="Comment">-- The following are a variety of functions that can be used to</a>
<a id="9105" class="Comment">-- construct sublists using a predicate.</a>
<a id="9146" class="Comment">--</a>
<a id="9149" class="Comment">-- Each function has two forms. The first main variant uses a</a>
<a id="9211" class="Comment">-- proof-relevant decidable predicate, while the second variant uses</a>
<a id="9280" class="Comment">-- a irrelevant boolean predicate and are suffixed with a `ᵇ` character,</a>
<a id="9353" class="Comment">-- typed as \^b.</a>
<a id="9370" class="Comment">--</a>
<a id="9373" class="Comment">-- The decidable versions have several advantages: 1) easier to prove</a>
<a id="9443" class="Comment">-- properties, 2) better meta-variable inference and 3) most of the rest</a>
<a id="9516" class="Comment">-- of the library is set-up to work with decidable predicates. However,</a>
<a id="9588" class="Comment">-- in rare cases the boolean versions can be useful, mainly when one</a>
<a id="9657" class="Comment">-- wants to minimise dependencies.</a>
<a id="9692" class="Comment">--</a>
<a id="9695" class="Comment">-- In summary, in most cases you probably want to use the decidable</a>
<a id="9763" class="Comment">-- versions over the boolean versions, e.g. use `takeWhile (_≤? 10) xs`</a>
<a id="9835" class="Comment">-- rather than `takeWhileᵇ (_≤ᵇ 10) xs`.</a>

<a id="takeWhile"></a><a id="9877" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9887" class="Symbol">:</a> <a id="9889" class="Symbol">∀</a> <a id="9891" class="Symbol">{</a><a id="9892" href="Data.List.Base.html#9892" class="Bound">P</a> <a id="9894" class="Symbol">:</a> <a id="9896" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="9901" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="9903" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="9904" class="Symbol">}</a> <a id="9906" class="Symbol">→</a> <a id="9908" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9918" href="Data.List.Base.html#9892" class="Bound">P</a> <a id="9920" class="Symbol">→</a> <a id="9922" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9927" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="9929" class="Symbol">→</a> <a id="9931" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9936" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="9938" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9948" href="Data.List.Base.html#9948" class="Bound">P?</a> <a id="9951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="9960" class="Symbol">=</a> <a id="9962" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="9965" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="9975" href="Data.List.Base.html#9975" class="Bound">P?</a> <a id="9978" class="Symbol">(</a><a id="9979" href="Data.List.Base.html#9979" class="Bound">x</a> <a id="9981" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9983" href="Data.List.Base.html#9983" class="Bound">xs</a><a id="9985" class="Symbol">)</a> <a id="9987" class="Keyword">with</a> <a id="9992" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="9997" class="Symbol">(</a><a id="9998" href="Data.List.Base.html#9975" class="Bound">P?</a> <a id="10001" href="Data.List.Base.html#9979" class="Bound">x</a><a id="10002" class="Symbol">)</a>
<a id="10004" class="Symbol">...</a> <a id="10008" class="Symbol">|</a> <a id="10010" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10016" class="Symbol">=</a> <a id="10018" class="Bound">x</a> <a id="10020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10022" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="10032" class="Bound">P?</a> <a id="10035" class="Bound">xs</a>
<a id="10038" class="Symbol">...</a> <a id="10042" class="Symbol">|</a> <a id="10044" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10050" class="Symbol">=</a> <a id="10052" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="takeWhileᵇ"></a><a id="10056" href="Data.List.Base.html#10056" class="Function">takeWhileᵇ</a> <a id="10067" class="Symbol">:</a> <a id="10069" class="Symbol">(</a><a id="10070" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10072" class="Symbol">→</a> <a id="10074" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10078" class="Symbol">)</a> <a id="10080" class="Symbol">→</a> <a id="10082" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10087" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10096" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10098" href="Data.List.Base.html#10056" class="Function">takeWhileᵇ</a> <a id="10109" href="Data.List.Base.html#10109" class="Bound">p</a> <a id="10111" class="Symbol">=</a> <a id="10113" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="10123" class="Symbol">(</a><a id="10124" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10127" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10129" href="Data.List.Base.html#10109" class="Bound">p</a><a id="10130" class="Symbol">)</a>

<a id="dropWhile"></a><a id="10133" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10143" class="Symbol">:</a> <a id="10145" class="Symbol">∀</a> <a id="10147" class="Symbol">{</a><a id="10148" href="Data.List.Base.html#10148" class="Bound">P</a> <a id="10150" class="Symbol">:</a> <a id="10152" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10157" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10159" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10160" class="Symbol">}</a> <a id="10162" class="Symbol">→</a> <a id="10164" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10174" href="Data.List.Base.html#10148" class="Bound">P</a> <a id="10176" class="Symbol">→</a> <a id="10178" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10183" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10185" class="Symbol">→</a> <a id="10187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10192" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10194" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10204" href="Data.List.Base.html#10204" class="Bound">P?</a> <a id="10207" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10216" class="Symbol">=</a> <a id="10218" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10221" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10231" href="Data.List.Base.html#10231" class="Bound">P?</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Data.List.Base.html#10235" class="Bound">x</a> <a id="10237" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10239" href="Data.List.Base.html#10239" class="Bound">xs</a><a id="10241" class="Symbol">)</a> <a id="10243" class="Keyword">with</a> <a id="10248" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="10253" class="Symbol">(</a><a id="10254" href="Data.List.Base.html#10231" class="Bound">P?</a> <a id="10257" href="Data.List.Base.html#10235" class="Bound">x</a><a id="10258" class="Symbol">)</a>
<a id="10260" class="Symbol">...</a> <a id="10264" class="Symbol">|</a> <a id="10266" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10272" class="Symbol">=</a> <a id="10274" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10284" class="Bound">P?</a> <a id="10287" class="Bound">xs</a>
<a id="10290" class="Symbol">...</a> <a id="10294" class="Symbol">|</a> <a id="10296" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10302" class="Symbol">=</a> <a id="10304" class="Bound">x</a> <a id="10306" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10308" class="Bound">xs</a>

<a id="dropWhileᵇ"></a><a id="10312" href="Data.List.Base.html#10312" class="Function">dropWhileᵇ</a> <a id="10323" class="Symbol">:</a> <a id="10325" class="Symbol">(</a><a id="10326" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10328" class="Symbol">→</a> <a id="10330" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10334" class="Symbol">)</a> <a id="10336" class="Symbol">→</a> <a id="10338" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10343" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10345" class="Symbol">→</a> <a id="10347" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10352" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10354" href="Data.List.Base.html#10312" class="Function">dropWhileᵇ</a> <a id="10365" href="Data.List.Base.html#10365" class="Bound">p</a> <a id="10367" class="Symbol">=</a> <a id="10369" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="10379" class="Symbol">(</a><a id="10380" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10383" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10385" href="Data.List.Base.html#10365" class="Bound">p</a><a id="10386" class="Symbol">)</a>

<a id="filter"></a><a id="10389" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10396" class="Symbol">:</a> <a id="10398" class="Symbol">∀</a> <a id="10400" class="Symbol">{</a><a id="10401" href="Data.List.Base.html#10401" class="Bound">P</a> <a id="10403" class="Symbol">:</a> <a id="10405" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10410" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10412" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10413" class="Symbol">}</a> <a id="10415" class="Symbol">→</a> <a id="10417" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10427" href="Data.List.Base.html#10401" class="Bound">P</a> <a id="10429" class="Symbol">→</a> <a id="10431" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10436" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10438" class="Symbol">→</a> <a id="10440" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10445" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10447" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10454" href="Data.List.Base.html#10454" class="Bound">P?</a> <a id="10457" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="10465" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10472" href="Data.List.Base.html#10472" class="Bound">P?</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Data.List.Base.html#10476" class="Bound">x</a> <a id="10478" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10480" href="Data.List.Base.html#10480" class="Bound">xs</a><a id="10482" class="Symbol">)</a> <a id="10484" class="Keyword">with</a> <a id="10489" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="10494" class="Symbol">(</a><a id="10495" href="Data.List.Base.html#10472" class="Bound">P?</a> <a id="10498" href="Data.List.Base.html#10476" class="Bound">x</a><a id="10499" class="Symbol">)</a>
<a id="10501" class="Symbol">...</a> <a id="10505" class="Symbol">|</a> <a id="10507" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10513" class="Symbol">=</a> <a id="10515" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10522" class="Bound">P?</a> <a id="10525" class="Bound">xs</a>
<a id="10528" class="Symbol">...</a> <a id="10532" class="Symbol">|</a> <a id="10534" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10540" class="Symbol">=</a> <a id="10542" class="Bound">x</a> <a id="10544" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10546" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10553" class="Bound">P?</a> <a id="10556" class="Bound">xs</a>

<a id="filterᵇ"></a><a id="10560" href="Data.List.Base.html#10560" class="Function">filterᵇ</a> <a id="10568" class="Symbol">:</a> <a id="10570" class="Symbol">(</a><a id="10571" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10573" class="Symbol">→</a> <a id="10575" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10579" class="Symbol">)</a> <a id="10581" class="Symbol">→</a> <a id="10583" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10588" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10590" class="Symbol">→</a> <a id="10592" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10597" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10599" href="Data.List.Base.html#10560" class="Function">filterᵇ</a> <a id="10607" href="Data.List.Base.html#10607" class="Bound">p</a> <a id="10609" class="Symbol">=</a> <a id="10611" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10618" class="Symbol">(</a><a id="10619" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10622" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10624" href="Data.List.Base.html#10607" class="Bound">p</a><a id="10625" class="Symbol">)</a>

<a id="partition"></a><a id="10628" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10638" class="Symbol">:</a> <a id="10640" class="Symbol">∀</a> <a id="10642" class="Symbol">{</a><a id="10643" href="Data.List.Base.html#10643" class="Bound">P</a> <a id="10645" class="Symbol">:</a> <a id="10647" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10652" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10654" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10655" class="Symbol">}</a> <a id="10657" class="Symbol">→</a> <a id="10659" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10669" href="Data.List.Base.html#10643" class="Bound">P</a> <a id="10671" class="Symbol">→</a> <a id="10673" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10678" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10680" class="Symbol">→</a> <a id="10682" class="Symbol">(</a><a id="10683" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10688" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10690" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10697" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="10698" class="Symbol">)</a>
<a id="10700" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10710" href="Data.List.Base.html#10710" class="Bound">P?</a> <a id="10713" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10722" class="Symbol">=</a> <a id="10724" class="Symbol">(</a><a id="10725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10728" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10730" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="10732" class="Symbol">)</a>
<a id="10734" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10744" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Data.List.Base.html#10748" class="Bound">x</a> <a id="10750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10752" href="Data.List.Base.html#10752" class="Bound">xs</a><a id="10754" class="Symbol">)</a> <a id="10756" class="Keyword">with</a> <a id="10761" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="10766" class="Symbol">(</a><a id="10767" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10770" href="Data.List.Base.html#10748" class="Bound">x</a><a id="10771" class="Symbol">)</a> <a id="10773" class="Symbol">|</a> <a id="10775" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10785" href="Data.List.Base.html#10744" class="Bound">P?</a> <a id="10788" href="Data.List.Base.html#10752" class="Bound">xs</a>
<a id="10791" class="Symbol">...</a> <a id="10795" class="Symbol">|</a> <a id="10797" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="10803" class="Symbol">|</a> <a id="10805" class="Symbol">(</a><a id="10806" href="Data.List.Base.html#10806" class="Bound">ys</a> <a id="10809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10811" href="Data.List.Base.html#10811" class="Bound">zs</a><a id="10813" class="Symbol">)</a> <a id="10815" class="Symbol">=</a> <a id="10817" class="Symbol">(</a><a id="10818" class="Bound">x</a> <a id="10820" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10822" href="Data.List.Base.html#10806" class="Bound">ys</a> <a id="10825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10827" href="Data.List.Base.html#10811" class="Bound">zs</a><a id="10829" class="Symbol">)</a>
<a id="10831" class="Symbol">...</a> <a id="10835" class="Symbol">|</a> <a id="10837" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="10843" class="Symbol">|</a> <a id="10845" class="Symbol">(</a><a id="10846" href="Data.List.Base.html#10846" class="Bound">ys</a> <a id="10849" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10851" href="Data.List.Base.html#10851" class="Bound">zs</a><a id="10853" class="Symbol">)</a> <a id="10855" class="Symbol">=</a> <a id="10857" class="Symbol">(</a><a id="10858" href="Data.List.Base.html#10846" class="Bound">ys</a> <a id="10861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10863" class="Bound">x</a> <a id="10865" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10867" href="Data.List.Base.html#10851" class="Bound">zs</a><a id="10869" class="Symbol">)</a>

<a id="partitionᵇ"></a><a id="10872" href="Data.List.Base.html#10872" class="Function">partitionᵇ</a> <a id="10883" class="Symbol">:</a> <a id="10885" class="Symbol">(</a><a id="10886" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10888" class="Symbol">→</a> <a id="10890" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="10894" class="Symbol">)</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10903" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10905" class="Symbol">→</a> <a id="10907" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10912" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10914" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10916" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10921" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="10923" href="Data.List.Base.html#10872" class="Function">partitionᵇ</a> <a id="10934" href="Data.List.Base.html#10934" class="Bound">p</a> <a id="10936" class="Symbol">=</a> <a id="10938" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="10948" class="Symbol">(</a><a id="10949" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="10952" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10954" href="Data.List.Base.html#10934" class="Bound">p</a><a id="10955" class="Symbol">)</a>

<a id="span"></a><a id="10958" href="Data.List.Base.html#10958" class="Function">span</a> <a id="10963" class="Symbol">:</a> <a id="10965" class="Symbol">∀</a> <a id="10967" class="Symbol">{</a><a id="10968" href="Data.List.Base.html#10968" class="Bound">P</a> <a id="10970" class="Symbol">:</a> <a id="10972" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="10977" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="10979" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="10980" class="Symbol">}</a> <a id="10982" class="Symbol">→</a> <a id="10984" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="10994" href="Data.List.Base.html#10968" class="Bound">P</a> <a id="10996" class="Symbol">→</a> <a id="10998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11003" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11005" class="Symbol">→</a> <a id="11007" class="Symbol">(</a><a id="11008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11013" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11015" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11022" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11023" class="Symbol">)</a>
<a id="11025" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11030" href="Data.List.Base.html#11030" class="Bound">P?</a> <a id="11033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11042" class="Symbol">=</a> <a id="11044" class="Symbol">(</a><a id="11045" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11050" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11052" class="Symbol">)</a>
<a id="11054" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11059" href="Data.List.Base.html#11059" class="Bound">P?</a> <a id="11062" href="Data.List.Base.html#11062" class="Bound">ys</a><a id="11064" class="Symbol">@(</a><a id="11066" href="Data.List.Base.html#11066" class="Bound">x</a> <a id="11068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11070" href="Data.List.Base.html#11070" class="Bound">xs</a><a id="11072" class="Symbol">)</a> <a id="11074" class="Keyword">with</a> <a id="11079" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Data.List.Base.html#11059" class="Bound">P?</a> <a id="11088" href="Data.List.Base.html#11066" class="Bound">x</a><a id="11089" class="Symbol">)</a>
<a id="11091" class="Symbol">...</a> <a id="11095" class="Symbol">|</a> <a id="11097" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="11103" class="Symbol">=</a> <a id="11105" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="11117" class="Symbol">(</a><a id="11118" class="Bound">x</a> <a id="11120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="11122" class="Symbol">)</a> <a id="11124" href="Function.Base.html#704" class="Function">id</a> <a id="11127" class="Symbol">(</a><a id="11128" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11133" class="Bound">P?</a> <a id="11136" class="Bound">xs</a><a id="11138" class="Symbol">)</a>
<a id="11140" class="Symbol">...</a> <a id="11144" class="Symbol">|</a> <a id="11146" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="11152" class="Symbol">=</a> <a id="11154" class="Symbol">(</a><a id="11155" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11158" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11160" class="Bound">ys</a><a id="11162" class="Symbol">)</a>


<a id="spanᵇ"></a><a id="11166" href="Data.List.Base.html#11166" class="Function">spanᵇ</a> <a id="11172" class="Symbol">:</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11177" class="Symbol">→</a> <a id="11179" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11183" class="Symbol">)</a> <a id="11185" class="Symbol">→</a> <a id="11187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11192" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11194" class="Symbol">→</a> <a id="11196" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11201" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11203" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11205" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11210" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="11212" href="Data.List.Base.html#11166" class="Function">spanᵇ</a> <a id="11218" href="Data.List.Base.html#11218" class="Bound">p</a> <a id="11220" class="Symbol">=</a> <a id="11222" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11227" class="Symbol">(</a><a id="11228" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="11231" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11233" href="Data.List.Base.html#11218" class="Bound">p</a><a id="11234" class="Symbol">)</a>

<a id="break"></a><a id="11237" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11243" class="Symbol">:</a> <a id="11245" class="Symbol">∀</a> <a id="11247" class="Symbol">{</a><a id="11248" href="Data.List.Base.html#11248" class="Bound">P</a> <a id="11250" class="Symbol">:</a> <a id="11252" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11257" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11259" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="11260" class="Symbol">}</a> <a id="11262" class="Symbol">→</a> <a id="11264" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="11274" href="Data.List.Base.html#11248" class="Bound">P</a> <a id="11276" class="Symbol">→</a> <a id="11278" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11283" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11285" class="Symbol">→</a> <a id="11287" class="Symbol">(</a><a id="11288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11293" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11295" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11297" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11302" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11303" class="Symbol">)</a>
<a id="11305" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11311" href="Data.List.Base.html#11311" class="Bound">P?</a> <a id="11314" class="Symbol">=</a> <a id="11316" href="Data.List.Base.html#10958" class="Function">span</a> <a id="11321" class="Symbol">(</a><a id="11322" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="11325" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11327" href="Data.List.Base.html#11311" class="Bound">P?</a><a id="11329" class="Symbol">)</a>

<a id="breakᵇ"></a><a id="11332" href="Data.List.Base.html#11332" class="Function">breakᵇ</a> <a id="11339" class="Symbol">:</a> <a id="11341" class="Symbol">(</a><a id="11342" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11344" class="Symbol">→</a> <a id="11346" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="11350" class="Symbol">)</a> <a id="11352" class="Symbol">→</a> <a id="11354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11359" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11361" class="Symbol">→</a> <a id="11363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11368" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11370" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11372" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11377" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="11379" href="Data.List.Base.html#11332" class="Function">breakᵇ</a> <a id="11386" href="Data.List.Base.html#11386" class="Bound">p</a> <a id="11388" class="Symbol">=</a> <a id="11390" href="Data.List.Base.html#11237" class="Function">break</a> <a id="11396" class="Symbol">(</a><a id="11397" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="11400" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11402" href="Data.List.Base.html#11386" class="Bound">p</a><a id="11403" class="Symbol">)</a>

<a id="11406" class="Comment">-- The predicate `P` represents the notion of newline character for the</a>
<a id="11478" class="Comment">-- type `A`. It is used to split the input list into a list of lines.</a>
<a id="11548" class="Comment">-- Some lines may be empty if the input contains at least two</a>
<a id="11610" class="Comment">-- consecutive newline characters.</a>
<a id="linesBy"></a><a id="11645" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="11653" class="Symbol">:</a> <a id="11655" class="Symbol">∀</a> <a id="11657" class="Symbol">{</a><a id="11658" href="Data.List.Base.html#11658" class="Bound">P</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11667" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11669" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="11670" class="Symbol">}</a> <a id="11672" class="Symbol">→</a> <a id="11674" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="11684" href="Data.List.Base.html#11658" class="Bound">P</a> <a id="11686" class="Symbol">→</a> <a id="11688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="11695" class="Symbol">→</a> <a id="11697" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11708" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="11709" class="Symbol">)</a>
<a id="11711" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="11719" class="Symbol">{</a><a id="11720" class="Argument">A</a> <a id="11722" class="Symbol">=</a> <a id="11724" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11725" class="Symbol">}</a> <a id="11727" href="Data.List.Base.html#11727" class="Bound">P?</a> <a id="11730" class="Symbol">=</a> <a id="11732" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11735" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11743" class="Keyword">where</a>

  <a id="11752" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11755" class="Symbol">:</a> <a id="11757" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="11763" class="Symbol">(</a><a id="11764" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11769" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11770" class="Symbol">)</a> <a id="11772" class="Symbol">→</a> <a id="11774" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11779" href="Data.List.Base.html#11724" class="Bound">A</a> <a id="11781" class="Symbol">→</a> <a id="11783" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11788" class="Symbol">(</a><a id="11789" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11794" href="Data.List.Base.html#11724" class="Bound">A</a><a id="11795" class="Symbol">)</a>
  <a id="11799" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11802" href="Data.List.Base.html#11802" class="Bound">acc</a> <a id="11806" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11815" class="Symbol">=</a> <a id="11817" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="11824" class="Symbol">(</a><a id="11825" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="11829" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11832" href="Data.List.Base.html#6927" class="Function">reverse</a><a id="11839" class="Symbol">)</a> <a id="11841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11844" href="Data.List.Base.html#11802" class="Bound">acc</a>
  <a id="11850" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11853" href="Data.List.Base.html#11853" class="Bound">acc</a> <a id="11857" class="Symbol">(</a><a id="11858" href="Data.List.Base.html#11858" class="Bound">c</a> <a id="11860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11862" href="Data.List.Base.html#11862" class="Bound">cs</a><a id="11864" class="Symbol">)</a> <a id="11866" class="Symbol">=</a> <a id="11868" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="11871" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="11876" class="Symbol">(</a><a id="11877" href="Data.List.Base.html#11727" class="Bound">P?</a> <a id="11880" href="Data.List.Base.html#11858" class="Bound">c</a><a id="11881" class="Symbol">)</a>
    <a id="11887" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="11892" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="11900" href="Data.List.Base.html#11964" class="Function">acc′</a> <a id="11905" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11907" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11910" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="11918" href="Data.List.Base.html#11862" class="Bound">cs</a>
    <a id="11925" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="11930" href="Data.List.Base.html#11752" class="Function">go</a> <a id="11933" class="Symbol">(</a><a id="11934" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="11939" class="Symbol">(</a><a id="11940" href="Data.List.Base.html#11858" class="Bound">c</a> <a id="11942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11944" href="Data.List.Base.html#11964" class="Function">acc′</a><a id="11948" class="Symbol">))</a> <a id="11951" href="Data.List.Base.html#11862" class="Bound">cs</a>
    <a id="11958" class="Keyword">where</a> <a id="11964" href="Data.List.Base.html#11964" class="Function">acc′</a> <a id="11969" class="Symbol">=</a> <a id="11971" href="Data.Maybe.Base.html#1546" class="Function">Maybe.fromMaybe</a> <a id="11987" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11990" href="Data.List.Base.html#11853" class="Bound">acc</a>

<a id="linesByᵇ"></a><a id="11995" href="Data.List.Base.html#11995" class="Function">linesByᵇ</a> <a id="12004" class="Symbol">:</a> <a id="12006" class="Symbol">(</a><a id="12007" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12009" class="Symbol">→</a> <a id="12011" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12015" class="Symbol">)</a> <a id="12017" class="Symbol">→</a> <a id="12019" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12024" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12026" class="Symbol">→</a> <a id="12028" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12033" class="Symbol">(</a><a id="12034" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12039" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12040" class="Symbol">)</a>
<a id="12042" href="Data.List.Base.html#11995" class="Function">linesByᵇ</a> <a id="12051" href="Data.List.Base.html#12051" class="Bound">p</a> <a id="12053" class="Symbol">=</a> <a id="12055" href="Data.List.Base.html#11645" class="Function">linesBy</a> <a id="12063" class="Symbol">(</a><a id="12064" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="12067" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12069" href="Data.List.Base.html#12051" class="Bound">p</a><a id="12070" class="Symbol">)</a>

<a id="12073" class="Comment">-- The predicate `P` represents the notion of space character for the</a>
<a id="12143" class="Comment">-- type `A`. It is used to split the input list into a list of words.</a>
<a id="12213" class="Comment">-- All the words are non empty and the output does not contain any space</a>
<a id="12286" class="Comment">-- characters.</a>
<a id="wordsBy"></a><a id="12301" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12309" class="Symbol">:</a> <a id="12311" class="Symbol">∀</a> <a id="12313" class="Symbol">{</a><a id="12314" href="Data.List.Base.html#12314" class="Bound">P</a> <a id="12316" class="Symbol">:</a> <a id="12318" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12323" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12325" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="12326" class="Symbol">}</a> <a id="12328" class="Symbol">→</a> <a id="12330" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="12340" href="Data.List.Base.html#12314" class="Bound">P</a> <a id="12342" class="Symbol">→</a> <a id="12344" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12349" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12351" class="Symbol">→</a> <a id="12353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12358" class="Symbol">(</a><a id="12359" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12364" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12365" class="Symbol">)</a>
<a id="12367" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12375" class="Symbol">{</a><a id="12376" class="Argument">A</a> <a id="12378" class="Symbol">=</a> <a id="12380" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12381" class="Symbol">}</a> <a id="12383" href="Data.List.Base.html#12383" class="Bound">P?</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12391" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12394" class="Keyword">where</a>

  <a id="12403" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12408" class="Symbol">:</a> <a id="12410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12415" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12417" class="Symbol">→</a> <a id="12419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12424" class="Symbol">(</a><a id="12425" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12430" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12431" class="Symbol">)</a> <a id="12433" class="Symbol">→</a> <a id="12435" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12440" class="Symbol">(</a><a id="12441" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12446" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12447" class="Symbol">)</a>
  <a id="12451" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12459" href="Data.List.Base.html#12459" class="Bound">ass</a> <a id="12463" class="Symbol">=</a> <a id="12465" href="Data.List.Base.html#12459" class="Bound">ass</a>
  <a id="12471" href="Data.List.Base.html#12403" class="CatchallClause Function">cons</a><a id="12475" class="CatchallClause"> </a><a id="12476" href="Data.List.Base.html#12476" class="CatchallClause Bound">as</a><a id="12478" class="CatchallClause"> </a><a id="12479" href="Data.List.Base.html#12479" class="CatchallClause Bound">ass</a> <a id="12483" class="Symbol">=</a> <a id="12485" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="12493" href="Data.List.Base.html#12476" class="Bound">as</a> <a id="12496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12498" href="Data.List.Base.html#12479" class="Bound">ass</a>

  <a id="12505" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12508" class="Symbol">:</a> <a id="12510" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12515" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12517" class="Symbol">→</a> <a id="12519" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12524" href="Data.List.Base.html#12380" class="Bound">A</a> <a id="12526" class="Symbol">→</a> <a id="12528" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12539" href="Data.List.Base.html#12380" class="Bound">A</a><a id="12540" class="Symbol">)</a>
  <a id="12544" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12547" href="Data.List.Base.html#12547" class="Bound">acc</a> <a id="12551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12560" class="Symbol">=</a> <a id="12562" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12567" href="Data.List.Base.html#12547" class="Bound">acc</a> <a id="12571" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="12576" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12579" href="Data.List.Base.html#12579" class="Bound">acc</a> <a id="12583" class="Symbol">(</a><a id="12584" href="Data.List.Base.html#12584" class="Bound">c</a> <a id="12586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12588" href="Data.List.Base.html#12588" class="Bound">cs</a><a id="12590" class="Symbol">)</a> <a id="12592" class="Symbol">=</a> <a id="12594" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="12597" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="12602" class="Symbol">(</a><a id="12603" href="Data.List.Base.html#12383" class="Bound">P?</a> <a id="12606" href="Data.List.Base.html#12584" class="Bound">c</a><a id="12607" class="Symbol">)</a>
    <a id="12613" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="12618" href="Data.List.Base.html#12403" class="Function">cons</a> <a id="12623" href="Data.List.Base.html#12579" class="Bound">acc</a> <a id="12627" class="Symbol">(</a><a id="12628" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12631" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12634" href="Data.List.Base.html#12588" class="Bound">cs</a><a id="12636" class="Symbol">)</a>
    <a id="12642" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="12647" href="Data.List.Base.html#12505" class="Function">go</a> <a id="12650" class="Symbol">(</a><a id="12651" href="Data.List.Base.html#12584" class="Bound">c</a> <a id="12653" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12655" href="Data.List.Base.html#12579" class="Bound">acc</a><a id="12658" class="Symbol">)</a> <a id="12660" href="Data.List.Base.html#12588" class="Bound">cs</a>

<a id="wordsByᵇ"></a><a id="12664" href="Data.List.Base.html#12664" class="Function">wordsByᵇ</a> <a id="12673" class="Symbol">:</a> <a id="12675" class="Symbol">(</a><a id="12676" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12678" class="Symbol">→</a> <a id="12680" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12684" class="Symbol">)</a> <a id="12686" class="Symbol">→</a> <a id="12688" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12693" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12695" class="Symbol">→</a> <a id="12697" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12702" class="Symbol">(</a><a id="12703" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12708" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="12709" class="Symbol">)</a>
<a id="12711" href="Data.List.Base.html#12664" class="Function">wordsByᵇ</a> <a id="12720" href="Data.List.Base.html#12720" class="Bound">p</a> <a id="12722" class="Symbol">=</a> <a id="12724" href="Data.List.Base.html#12301" class="Function">wordsBy</a> <a id="12732" class="Symbol">(</a><a id="12733" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="12736" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12738" href="Data.List.Base.html#12720" class="Bound">p</a><a id="12739" class="Symbol">)</a>

<a id="derun"></a><a id="12742" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12748" class="Symbol">:</a> <a id="12750" class="Symbol">∀</a> <a id="12752" class="Symbol">{</a><a id="12753" href="Data.List.Base.html#12753" class="Bound">R</a> <a id="12755" class="Symbol">:</a> <a id="12757" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12761" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12763" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="12764" class="Symbol">}</a> <a id="12766" class="Symbol">→</a> <a id="12768" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="12780" href="Data.List.Base.html#12753" class="Bound">R</a> <a id="12782" class="Symbol">→</a> <a id="12784" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12789" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12791" class="Symbol">→</a> <a id="12793" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12798" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="12800" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12806" href="Data.List.Base.html#12806" class="Bound">R?</a> <a id="12809" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12812" class="Symbol">=</a> <a id="12814" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="12817" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12823" href="Data.List.Base.html#12823" class="Bound">R?</a> <a id="12826" class="Symbol">(</a><a id="12827" href="Data.List.Base.html#12827" class="Bound">x</a> <a id="12829" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12831" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="12833" class="Symbol">)</a> <a id="12835" class="Symbol">=</a> <a id="12837" href="Data.List.Base.html#12827" class="Bound">x</a> <a id="12839" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="12844" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12850" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12853" class="Symbol">(</a><a id="12854" href="Data.List.Base.html#12854" class="Bound">x</a> <a id="12856" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12858" href="Data.List.Base.html#12858" class="Bound">xs</a><a id="12860" class="Symbol">@(</a><a id="12862" href="Data.List.Base.html#12862" class="Bound">y</a> <a id="12864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12866" class="Symbol">_))</a> <a id="12870" class="Keyword">with</a> <a id="12875" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="12880" class="Symbol">(</a><a id="12881" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12884" href="Data.List.Base.html#12854" class="Bound">x</a> <a id="12886" href="Data.List.Base.html#12862" class="Bound">y</a><a id="12887" class="Symbol">)</a> <a id="12889" class="Symbol">|</a> <a id="12891" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="12897" href="Data.List.Base.html#12850" class="Bound">R?</a> <a id="12900" href="Data.List.Base.html#12858" class="Bound">xs</a>
<a id="12903" class="Symbol">...</a> <a id="12907" class="Symbol">|</a> <a id="12909" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="12915" class="Symbol">|</a> <a id="12917" href="Data.List.Base.html#12917" class="Bound">ys</a> <a id="12920" class="Symbol">=</a> <a id="12922" href="Data.List.Base.html#12917" class="Bound">ys</a>
<a id="12925" class="Symbol">...</a> <a id="12929" class="Symbol">|</a> <a id="12931" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="12937" class="Symbol">|</a> <a id="12939" href="Data.List.Base.html#12939" class="Bound">ys</a> <a id="12942" class="Symbol">=</a> <a id="12944" class="Bound">x</a> <a id="12946" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12948" href="Data.List.Base.html#12939" class="Bound">ys</a>

<a id="derunᵇ"></a><a id="12952" href="Data.List.Base.html#12952" class="Function">derunᵇ</a> <a id="12959" class="Symbol">:</a> <a id="12961" class="Symbol">(</a><a id="12962" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12964" class="Symbol">→</a> <a id="12966" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12968" class="Symbol">→</a> <a id="12970" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="12974" class="Symbol">)</a> <a id="12976" class="Symbol">→</a> <a id="12978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12983" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="12985" class="Symbol">→</a> <a id="12987" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="12992" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="12994" href="Data.List.Base.html#12952" class="Function">derunᵇ</a> <a id="13001" href="Data.List.Base.html#13001" class="Bound">r</a> <a id="13003" class="Symbol">=</a> <a id="13005" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="13011" class="Symbol">(</a><a id="13012" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13015" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="13018" href="Data.List.Base.html#13001" class="Bound">r</a><a id="13019" class="Symbol">)</a>

<a id="deduplicate"></a><a id="13022" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13034" class="Symbol">:</a> <a id="13036" class="Symbol">∀</a> <a id="13038" class="Symbol">{</a><a id="13039" href="Data.List.Base.html#13039" class="Bound">R</a> <a id="13041" class="Symbol">:</a> <a id="13043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="13047" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13049" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13050" class="Symbol">}</a> <a id="13052" class="Symbol">→</a> <a id="13054" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="13066" href="Data.List.Base.html#13039" class="Bound">R</a> <a id="13068" class="Symbol">→</a> <a id="13070" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13075" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13077" class="Symbol">→</a> <a id="13079" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13084" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13086" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13098" href="Data.List.Base.html#13098" class="Bound">R?</a> <a id="13101" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="13109" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13121" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13124" class="Symbol">(</a><a id="13125" href="Data.List.Base.html#13125" class="Bound">x</a> <a id="13127" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13129" href="Data.List.Base.html#13129" class="Bound">xs</a><a id="13131" class="Symbol">)</a> <a id="13133" class="Symbol">=</a> <a id="13135" href="Data.List.Base.html#13125" class="Bound">x</a> <a id="13137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13139" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13146" class="Symbol">(</a><a id="13147" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="13150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13152" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13155" href="Data.List.Base.html#13125" class="Bound">x</a><a id="13156" class="Symbol">)</a> <a id="13158" class="Symbol">(</a><a id="13159" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13171" href="Data.List.Base.html#13121" class="Bound">R?</a> <a id="13174" href="Data.List.Base.html#13129" class="Bound">xs</a><a id="13176" class="Symbol">)</a>

<a id="deduplicateᵇ"></a><a id="13179" href="Data.List.Base.html#13179" class="Function">deduplicateᵇ</a> <a id="13192" class="Symbol">:</a> <a id="13194" class="Symbol">(</a><a id="13195" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13197" class="Symbol">→</a> <a id="13199" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13201" class="Symbol">→</a> <a id="13203" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13207" class="Symbol">)</a> <a id="13209" class="Symbol">→</a> <a id="13211" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13216" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13218" class="Symbol">→</a> <a id="13220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13225" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13227" href="Data.List.Base.html#13179" class="Function">deduplicateᵇ</a> <a id="13240" href="Data.List.Base.html#13240" class="Bound">r</a> <a id="13242" class="Symbol">=</a> <a id="13244" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="13256" class="Symbol">(</a><a id="13257" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13260" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="13263" href="Data.List.Base.html#13240" class="Bound">r</a><a id="13264" class="Symbol">)</a>

<a id="13267" class="Comment">-- Finds the first element satisfying the boolean predicate</a>
<a id="find"></a><a id="13327" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13332" class="Symbol">:</a> <a id="13334" class="Symbol">∀</a> <a id="13336" class="Symbol">{</a><a id="13337" href="Data.List.Base.html#13337" class="Bound">P</a> <a id="13339" class="Symbol">:</a> <a id="13341" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13346" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13348" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13349" class="Symbol">}</a> <a id="13351" class="Symbol">→</a> <a id="13353" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13363" href="Data.List.Base.html#13337" class="Bound">P</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13372" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13374" class="Symbol">→</a> <a id="13376" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13382" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13384" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13389" href="Data.List.Base.html#13389" class="Bound">P?</a> <a id="13392" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13401" class="Symbol">=</a> <a id="13403" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13411" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13416" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13419" class="Symbol">(</a><a id="13420" href="Data.List.Base.html#13420" class="Bound">x</a> <a id="13422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13424" href="Data.List.Base.html#13424" class="Bound">xs</a><a id="13426" class="Symbol">)</a> <a id="13428" class="Symbol">=</a> <a id="13430" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="13433" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13442" href="Data.List.Base.html#13420" class="Bound">x</a><a id="13443" class="Symbol">)</a> <a id="13445" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="13450" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13455" href="Data.List.Base.html#13420" class="Bound">x</a> <a id="13457" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="13462" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13467" href="Data.List.Base.html#13416" class="Bound">P?</a> <a id="13470" href="Data.List.Base.html#13424" class="Bound">xs</a>

<a id="findᵇ"></a><a id="13474" href="Data.List.Base.html#13474" class="Function">findᵇ</a> <a id="13480" class="Symbol">:</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13491" class="Symbol">)</a> <a id="13493" class="Symbol">→</a> <a id="13495" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13500" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13502" class="Symbol">→</a> <a id="13504" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13510" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="13512" href="Data.List.Base.html#13474" class="Function">findᵇ</a> <a id="13518" href="Data.List.Base.html#13518" class="Bound">p</a> <a id="13520" class="Symbol">=</a> <a id="13522" href="Data.List.Base.html#13327" class="Function">find</a> <a id="13527" class="Symbol">(</a><a id="13528" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13533" href="Data.List.Base.html#13518" class="Bound">p</a><a id="13534" class="Symbol">)</a>

<a id="13537" class="Comment">-- Finds the index of the first element satisfying the boolean predicate</a>
<a id="findIndex"></a><a id="13610" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13620" class="Symbol">:</a> <a id="13622" class="Symbol">∀</a> <a id="13624" class="Symbol">{</a><a id="13625" href="Data.List.Base.html#13625" class="Bound">P</a> <a id="13627" class="Symbol">:</a> <a id="13629" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13634" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13636" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="13637" class="Symbol">}</a> <a id="13639" class="Symbol">→</a> <a id="13641" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13651" href="Data.List.Base.html#13625" class="Bound">P</a> <a id="13653" class="Symbol">→</a> <a id="13655" class="Symbol">(</a><a id="13656" href="Data.List.Base.html#13656" class="Bound">xs</a> <a id="13659" class="Symbol">:</a> <a id="13661" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13666" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="13667" class="Symbol">)</a> <a id="13669" class="Symbol">→</a> <a id="13671" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13677" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13679" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13683" class="Symbol">(</a><a id="13684" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13691" href="Data.List.Base.html#13656" class="Bound">xs</a><a id="13693" class="Symbol">)</a>
<a id="13695" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13705" href="Data.List.Base.html#13705" class="Bound">P?</a> <a id="13708" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13711" class="Symbol">=</a> <a id="13713" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="13721" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13731" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13734" class="Symbol">(</a><a id="13735" href="Data.List.Base.html#13735" class="Bound">x</a> <a id="13737" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13739" href="Data.List.Base.html#13739" class="Bound">xs</a><a id="13741" class="Symbol">)</a> <a id="13743" class="Symbol">=</a> <a id="13745" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="13748" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="13753" class="Symbol">(</a><a id="13754" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13757" href="Data.List.Base.html#13735" class="Bound">x</a><a id="13758" class="Symbol">)</a>
  <a id="13762" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="13767" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13772" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
  <a id="13779" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="13784" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="13794" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="13798" class="Symbol">(</a><a id="13799" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13809" href="Data.List.Base.html#13731" class="Bound">P?</a> <a id="13812" href="Data.List.Base.html#13739" class="Bound">xs</a><a id="13814" class="Symbol">)</a>

<a id="findIndexᵇ"></a><a id="13817" href="Data.List.Base.html#13817" class="Function">findIndexᵇ</a> <a id="13828" class="Symbol">:</a> <a id="13830" class="Symbol">(</a><a id="13831" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="13833" class="Symbol">→</a> <a id="13835" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="13839" class="Symbol">)</a> <a id="13841" class="Symbol">→</a> <a id="13843" class="Symbol">(</a><a id="13844" href="Data.List.Base.html#13844" class="Bound">xs</a> <a id="13847" class="Symbol">:</a> <a id="13849" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13854" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="13855" class="Symbol">)</a> <a id="13857" class="Symbol">→</a> <a id="13859" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="13865" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13867" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13879" href="Data.List.Base.html#13844" class="Bound">xs</a><a id="13881" class="Symbol">)</a>
<a id="13883" href="Data.List.Base.html#13817" class="Function">findIndexᵇ</a> <a id="13894" href="Data.List.Base.html#13894" class="Bound">p</a> <a id="13896" class="Symbol">=</a> <a id="13898" href="Data.List.Base.html#13610" class="Function">findIndex</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="13912" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13914" href="Data.List.Base.html#13894" class="Bound">p</a><a id="13915" class="Symbol">)</a>

<a id="13918" class="Comment">-- Finds indices of all the elements satisfying the boolean predicate</a>
<a id="findIndices"></a><a id="13988" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14000" class="Symbol">:</a> <a id="14002" class="Symbol">∀</a> <a id="14004" class="Symbol">{</a><a id="14005" href="Data.List.Base.html#14005" class="Bound">P</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="14014" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14016" href="Data.List.Base.html#1301" class="Generalizable">p</a><a id="14017" class="Symbol">}</a> <a id="14019" class="Symbol">→</a> <a id="14021" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="14031" href="Data.List.Base.html#14005" class="Bound">P</a> <a id="14033" class="Symbol">→</a> <a id="14035" class="Symbol">(</a><a id="14036" href="Data.List.Base.html#14036" class="Bound">xs</a> <a id="14039" class="Symbol">:</a> <a id="14041" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14046" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14047" class="Symbol">)</a> <a id="14049" class="Symbol">→</a> <a id="14051" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14056" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14058" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14062" class="Symbol">(</a><a id="14063" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14070" href="Data.List.Base.html#14036" class="Bound">xs</a><a id="14072" class="Symbol">)</a>
<a id="14074" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14086" href="Data.List.Base.html#14086" class="Bound">P?</a> <a id="14089" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14098" class="Symbol">=</a> <a id="14100" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="14103" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14115" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14118" class="Symbol">(</a><a id="14119" href="Data.List.Base.html#14119" class="Bound">x</a> <a id="14121" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14123" href="Data.List.Base.html#14123" class="Bound">xs</a><a id="14125" class="Symbol">)</a> <a id="14127" class="Symbol">=</a> <a id="14129" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="14132" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="14137" class="Symbol">(</a><a id="14138" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14141" href="Data.List.Base.html#14119" class="Bound">x</a><a id="14142" class="Symbol">)</a>
  <a id="14146" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="14151" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="14156" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14158" href="Data.List.Base.html#14191" class="Function">indices</a>
  <a id="14168" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="14173" href="Data.List.Base.html#14191" class="Function">indices</a>
    <a id="14185" class="Keyword">where</a> <a id="14191" href="Data.List.Base.html#14191" class="Function">indices</a> <a id="14199" class="Symbol">=</a> <a id="14201" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14205" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="14209" class="Symbol">(</a><a id="14210" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14222" href="Data.List.Base.html#14115" class="Bound">P?</a> <a id="14225" href="Data.List.Base.html#14123" class="Bound">xs</a><a id="14227" class="Symbol">)</a>

<a id="findIndicesᵇ"></a><a id="14230" href="Data.List.Base.html#14230" class="Function">findIndicesᵇ</a> <a id="14243" class="Symbol">:</a> <a id="14245" class="Symbol">(</a><a id="14246" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14248" class="Symbol">→</a> <a id="14250" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="14254" class="Symbol">)</a> <a id="14256" class="Symbol">→</a> <a id="14258" class="Symbol">(</a><a id="14259" href="Data.List.Base.html#14259" class="Bound">xs</a> <a id="14262" class="Symbol">:</a> <a id="14264" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14269" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14270" class="Symbol">)</a> <a id="14272" class="Symbol">→</a> <a id="14274" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14279" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14281" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14285" class="Symbol">(</a><a id="14286" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14293" href="Data.List.Base.html#14259" class="Bound">xs</a><a id="14295" class="Symbol">)</a>
<a id="14297" href="Data.List.Base.html#14230" class="Function">findIndicesᵇ</a> <a id="14310" href="Data.List.Base.html#14310" class="Bound">p</a> <a id="14312" class="Symbol">=</a> <a id="14314" href="Data.List.Base.html#13988" class="Function">findIndices</a> <a id="14326" class="Symbol">(</a><a id="14327" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="14330" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14332" href="Data.List.Base.html#14310" class="Bound">p</a><a id="14333" class="Symbol">)</a>

<a id="14336" class="Comment">------------------------------------------------------------------------</a>
<a id="14409" class="Comment">-- Actions on single elements</a>

<a id="14440" class="Keyword">infixl</a> <a id="14447" class="Number">5</a> <a id="14449" href="Data.List.Base.html#14531" class="Function Operator">_[_]%=_</a> <a id="14457" href="Data.List.Base.html#14682" class="Function Operator">_[_]∷=_</a>

<a id="14466" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="_[_]%=_"></a><a id="14531" href="Data.List.Base.html#14531" class="Function Operator">_[_]%=_</a> <a id="14539" class="Symbol">:</a> <a id="14541" class="Symbol">(</a><a id="14542" href="Data.List.Base.html#14542" class="Bound">xs</a> <a id="14545" class="Symbol">:</a> <a id="14547" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14552" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14553" class="Symbol">)</a> <a id="14555" class="Symbol">→</a> <a id="14557" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14569" href="Data.List.Base.html#14542" class="Bound">xs</a><a id="14571" class="Symbol">)</a> <a id="14573" class="Symbol">→</a> <a id="14575" class="Symbol">(</a><a id="14576" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14578" class="Symbol">→</a> <a id="14580" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14581" class="Symbol">)</a> <a id="14583" class="Symbol">→</a> <a id="14585" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14590" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14592" href="Data.List.Base.html#14592" class="Bound">xs</a> <a id="14595" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="14597" href="Data.List.Base.html#14597" class="Bound">i</a> <a id="14599" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="14603" href="Data.List.Base.html#14603" class="Bound">f</a> <a id="14605" class="Symbol">=</a> <a id="14607" href="Data.List.Base.html#5743" class="Function">updateAt</a> <a id="14616" href="Data.List.Base.html#14592" class="Bound">xs</a> <a id="14619" href="Data.List.Base.html#14597" class="Bound">i</a> <a id="14621" href="Data.List.Base.html#14603" class="Bound">f</a>

<a id="14624" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]∷=_"></a><a id="14682" href="Data.List.Base.html#14682" class="Function Operator">_[_]∷=_</a> <a id="14690" class="Symbol">:</a> <a id="14692" class="Symbol">(</a><a id="14693" href="Data.List.Base.html#14693" class="Bound">xs</a> <a id="14696" class="Symbol">:</a> <a id="14698" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14703" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="14704" class="Symbol">)</a> <a id="14706" class="Symbol">→</a> <a id="14708" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14712" class="Symbol">(</a><a id="14713" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14720" href="Data.List.Base.html#14693" class="Bound">xs</a><a id="14722" class="Symbol">)</a> <a id="14724" class="Symbol">→</a> <a id="14726" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14728" class="Symbol">→</a> <a id="14730" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14735" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14737" href="Data.List.Base.html#14737" class="Bound">xs</a> <a id="14740" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="14742" href="Data.List.Base.html#14742" class="Bound">k</a> <a id="14744" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="14748" href="Data.List.Base.html#14748" class="Bound">v</a> <a id="14750" class="Symbol">=</a> <a id="14752" href="Data.List.Base.html#14737" class="Bound">xs</a> <a id="14755" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="14757" href="Data.List.Base.html#14742" class="Bound">k</a> <a id="14759" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="14763" href="Function.Base.html#725" class="Function">const</a> <a id="14769" href="Data.List.Base.html#14748" class="Bound">v</a>

<a id="14772" class="Comment">------------------------------------------------------------------------</a>
<a id="14845" class="Comment">-- Conditional versions of cons and snoc</a>

<a id="14887" class="Keyword">infixr</a> <a id="14894" class="Number">5</a> <a id="14896" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a>
<a id="_?∷_"></a><a id="14901" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a> <a id="14906" class="Symbol">:</a> <a id="14908" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14914" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14916" class="Symbol">→</a> <a id="14918" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14923" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14925" class="Symbol">→</a> <a id="14927" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14932" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="14934" href="Data.List.Base.html#14901" class="Function Operator">_?∷_</a> <a id="14939" class="Symbol">=</a> <a id="14941" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="14948" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="14952" href="Function.Base.html#704" class="Function">id</a>

<a id="14956" class="Keyword">infixl</a> <a id="14963" class="Number">6</a> <a id="14965" href="Data.List.Base.html#14971" class="Function Operator">_∷ʳ?_</a>
<a id="_∷ʳ?_"></a><a id="14971" href="Data.List.Base.html#14971" class="Function Operator">_∷ʳ?_</a> <a id="14977" class="Symbol">:</a> <a id="14979" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14984" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14986" class="Symbol">→</a> <a id="14988" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="14994" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="14996" class="Symbol">→</a> <a id="14998" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15003" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="15005" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15008" href="Data.List.Base.html#14971" class="Function Operator">∷ʳ?</a> <a id="15012" href="Data.List.Base.html#15012" class="Bound">x</a> <a id="15014" class="Symbol">=</a> <a id="15016" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="15023" class="Symbol">(</a><a id="15024" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15027" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ_</a><a id="15030" class="Symbol">)</a> <a id="15032" href="Data.List.Base.html#15005" class="Bound">xs</a> <a id="15035" href="Data.List.Base.html#15012" class="Bound">x</a>

<a id="15038" class="Comment">------------------------------------------------------------------------</a>
<a id="15111" class="Comment">-- Raw algebraic bundles</a>

<a id="15137" class="Keyword">module</a> <a id="15144" href="Data.List.Base.html#15144" class="Module">_</a> <a id="15146" class="Symbol">(</a><a id="15147" href="Data.List.Base.html#15147" class="Bound">A</a> <a id="15149" class="Symbol">:</a> <a id="15151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15155" href="Data.List.Base.html#1295" class="Generalizable">a</a><a id="15156" class="Symbol">)</a> <a id="15158" class="Keyword">where</a>
  <a id="15166" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="15178" class="Symbol">:</a> <a id="15180" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="15189" href="Data.List.Base.html#15155" class="Bound">a</a> <a id="15191" class="Symbol">_</a>
  <a id="15195" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="15207" class="Symbol">=</a> <a id="15209" class="Keyword">record</a>
    <a id="15220" class="Symbol">{</a> <a id="15222" href="Algebra.Bundles.Raw.html#1286" class="Field">Carrier</a> <a id="15230" class="Symbol">=</a> <a id="15232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15237" href="Data.List.Base.html#15147" class="Bound">A</a>
    <a id="15243" class="Symbol">;</a> <a id="15245" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="15249" class="Symbol">=</a> <a id="15251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15259" class="Symbol">;</a> <a id="15261" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="15265" class="Symbol">=</a> <a id="15267" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="15276" class="Symbol">}</a>

  <a id="15281" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="15297" class="Symbol">:</a> <a id="15299" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="15309" href="Data.List.Base.html#15155" class="Bound">a</a> <a id="15311" class="Symbol">_</a>
  <a id="15315" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="15331" class="Symbol">=</a> <a id="15333" class="Keyword">record</a>
    <a id="15344" class="Symbol">{</a> <a id="15346" href="Algebra.Bundles.Raw.html#1803" class="Field">Carrier</a> <a id="15354" class="Symbol">=</a> <a id="15356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15361" href="Data.List.Base.html#15147" class="Bound">A</a>
    <a id="15367" class="Symbol">;</a> <a id="15369" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="15373" class="Symbol">=</a> <a id="15375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
    <a id="15383" class="Symbol">;</a> <a id="15385" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="15389" class="Symbol">=</a> <a id="15391" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="15400" class="Symbol">;</a> <a id="15402" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="15404" class="Symbol">=</a> <a id="15406" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="15413" class="Symbol">}</a>

<a id="15416" class="Comment">------------------------------------------------------------------------</a>
<a id="15489" class="Comment">-- DEPRECATED</a>
<a id="15503" class="Comment">------------------------------------------------------------------------</a>
<a id="15576" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="15647" class="Comment">-- not guaranteed.</a>

<a id="15667" class="Comment">-- Version 1.4</a>

<a id="15683" class="Keyword">infixl</a> <a id="15690" class="Number">5</a> <a id="15692" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a>
<a id="_∷ʳ&#39;_"></a><a id="15698" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a> <a id="15704" class="Symbol">:</a> <a id="15706" class="Symbol">(</a><a id="15707" href="Data.List.Base.html#15707" class="Bound">xs</a> <a id="15710" class="Symbol">:</a> <a id="15712" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15717" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="15718" class="Symbol">)</a> <a id="15720" class="Symbol">(</a><a id="15721" href="Data.List.Base.html#15721" class="Bound">x</a> <a id="15723" class="Symbol">:</a> <a id="15725" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="15726" class="Symbol">)</a> <a id="15728" class="Symbol">→</a> <a id="15730" href="Data.List.Base.html#7255" class="Datatype">InitLast</a> <a id="15739" class="Symbol">(</a><a id="15740" href="Data.List.Base.html#15707" class="Bound">xs</a> <a id="15743" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="15746" href="Data.List.Base.html#15721" class="Bound">x</a><a id="15747" class="Symbol">)</a>
<a id="15749" href="Data.List.Base.html#15698" class="Function Operator">_∷ʳ&#39;_</a> <a id="15755" class="Symbol">=</a> <a id="15757" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">InitLast._∷ʳ′_</a>
<a id="15772" class="Symbol">{-#</a> <a id="15776" class="Keyword">WARNING_ON_USAGE</a> <a id="15793" class="Pragma">_∷ʳ&#39;_</a>
<a id="15799" class="String">&quot;Warning: _∷ʳ&#39;_ (ending in an apostrophe) was deprecated in v1.4.
Please use _∷ʳ′_ (ending in a prime) instead.&quot;</a>
<a id="15912" class="Symbol">#-}</a>

<a id="15917" class="Comment">-- Version 2.0</a>

<a id="15933" class="Keyword">infixl</a> <a id="15940" class="Number">5</a> <a id="15942" href="Data.List.Base.html#15946" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="15946" href="Data.List.Base.html#15946" class="Function Operator">_─_</a> <a id="15950" class="Symbol">=</a> <a id="15952" href="Data.List.Base.html#8801" class="Function">removeAt</a>
<a id="15961" class="Symbol">{-#</a> <a id="15965" class="Keyword">WARNING_ON_USAGE</a> <a id="15982" class="Pragma">_─_</a>
<a id="15986" class="String">&quot;Warning: _─_ was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="16054" class="Symbol">#-}</a>

<a id="16059" class="Comment">-- Version 2.1</a>

<a id="scanr"></a><a id="16075" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16081" class="Symbol">:</a> <a id="16083" class="Symbol">(</a><a id="16084" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16086" class="Symbol">→</a> <a id="16088" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16090" class="Symbol">→</a> <a id="16092" href="Data.List.Base.html#1331" class="Generalizable">B</a><a id="16093" class="Symbol">)</a> <a id="16095" class="Symbol">→</a> <a id="16097" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16099" class="Symbol">→</a> <a id="16101" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16106" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16108" class="Symbol">→</a> <a id="16110" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16115" href="Data.List.Base.html#1331" class="Generalizable">B</a>
<a id="16117" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16123" href="Data.List.Base.html#16123" class="Bound">f</a> <a id="16125" href="Data.List.Base.html#16125" class="Bound">e</a> <a id="16127" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16136" class="Symbol">=</a> <a id="16138" href="Data.List.Base.html#16125" class="Bound">e</a> <a id="16140" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16142" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="16145" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16151" href="Data.List.Base.html#16151" class="Bound">f</a> <a id="16153" href="Data.List.Base.html#16153" class="Bound">e</a> <a id="16155" class="Symbol">(</a><a id="16156" href="Data.List.Base.html#16156" class="Bound">x</a> <a id="16158" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16160" href="Data.List.Base.html#16160" class="Bound">xs</a><a id="16162" class="Symbol">)</a> <a id="16164" class="Keyword">with</a> <a id="16169" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="16175" href="Data.List.Base.html#16151" class="Bound">f</a> <a id="16177" href="Data.List.Base.html#16153" class="Bound">e</a> <a id="16179" href="Data.List.Base.html#16160" class="Bound">xs</a>
<a id="16182" class="Symbol">...</a> <a id="16186" class="Symbol">|</a> <a id="16188" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="16199" class="Symbol">=</a> <a id="16201" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                <a id="16219" class="Comment">-- dead branch</a>
<a id="16234" class="Symbol">...</a> <a id="16238" class="Symbol">|</a> <a id="16240" href="Data.List.Base.html#16240" class="Bound">ys</a><a id="16242" class="Symbol">@(</a><a id="16244" href="Data.List.Base.html#16244" class="Bound">y</a> <a id="16246" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16248" class="Symbol">_)</a> <a id="16251" class="Symbol">=</a> <a id="16253" class="Bound">f</a> <a id="16255" class="Bound">x</a> <a id="16257" href="Data.List.Base.html#16244" class="Bound">y</a> <a id="16259" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16261" href="Data.List.Base.html#16240" class="Bound">ys</a>
<a id="16264" class="Symbol">{-#</a> <a id="16268" class="Keyword">WARNING_ON_USAGE</a> <a id="16285" class="Pragma">scanr</a>
<a id="16291" class="String">&quot;Warning: scanr was deprecated in v2.1.
Please use Data.List.Scans.Base.scanr instead.&quot;</a>
<a id="16379" class="Symbol">#-}</a>

<a id="scanl"></a><a id="16384" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16390" class="Symbol">:</a> <a id="16392" class="Symbol">(</a><a id="16393" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16395" class="Symbol">→</a> <a id="16397" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16399" class="Symbol">→</a> <a id="16401" href="Data.List.Base.html#1317" class="Generalizable">A</a><a id="16402" class="Symbol">)</a> <a id="16404" class="Symbol">→</a> <a id="16406" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16408" class="Symbol">→</a> <a id="16410" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16415" href="Data.List.Base.html#1331" class="Generalizable">B</a> <a id="16417" class="Symbol">→</a> <a id="16419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16424" href="Data.List.Base.html#1317" class="Generalizable">A</a>
<a id="16426" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16432" href="Data.List.Base.html#16432" class="Bound">f</a> <a id="16434" href="Data.List.Base.html#16434" class="Bound">e</a> <a id="16436" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16445" class="Symbol">=</a> <a id="16447" href="Data.List.Base.html#16434" class="Bound">e</a> <a id="16449" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16451" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="16454" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16460" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16462" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Data.List.Base.html#16465" class="Bound">x</a> <a id="16467" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16469" href="Data.List.Base.html#16469" class="Bound">xs</a><a id="16471" class="Symbol">)</a> <a id="16473" class="Symbol">=</a> <a id="16475" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16477" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16479" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="16485" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16487" class="Symbol">(</a><a id="16488" href="Data.List.Base.html#16460" class="Bound">f</a> <a id="16490" href="Data.List.Base.html#16462" class="Bound">e</a> <a id="16492" href="Data.List.Base.html#16465" class="Bound">x</a><a id="16493" class="Symbol">)</a> <a id="16495" href="Data.List.Base.html#16469" class="Bound">xs</a>
<a id="16498" class="Symbol">{-#</a> <a id="16502" class="Keyword">WARNING_ON_USAGE</a> <a id="16519" class="Pragma">scanl</a>
<a id="16525" class="String">&quot;Warning: scanl was deprecated in v2.1.
Please use Data.List.Scans.Base.scanl instead.&quot;</a>
<a id="16613" class="Symbol">#-}</a>

<a id="16618" class="Comment">-- Version 2.3</a>

<a id="and"></a><a id="16634" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16638" class="Symbol">:</a> <a id="16640" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16645" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="16650" class="Symbol">→</a> <a id="16652" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16657" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16661" class="Symbol">=</a> <a id="16663" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16669" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a> <a id="16673" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

<a id="all"></a><a id="16679" href="Data.List.Base.html#16679" class="Function">all</a> <a id="16683" class="Symbol">:</a> <a id="16685" class="Symbol">(</a><a id="16686" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16688" class="Symbol">→</a> <a id="16690" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="16694" class="Symbol">)</a> <a id="16696" class="Symbol">→</a> <a id="16698" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16703" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="16705" class="Symbol">→</a> <a id="16707" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16712" href="Data.List.Base.html#16679" class="Function">all</a> <a id="16716" href="Data.List.Base.html#16716" class="Bound">p</a> <a id="16718" class="Symbol">=</a> <a id="16720" href="Data.List.Base.html#16634" class="Function">and</a> <a id="16724" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16726" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16730" href="Data.List.Base.html#16716" class="Bound">p</a>
<a id="16732" class="Symbol">{-#</a> <a id="16736" class="Keyword">WARNING_ON_USAGE</a> <a id="16753" class="Pragma">and</a>
<a id="16757" class="String">&quot;Warning: and was deprecated in v2.3.
Please use Data.Bool.ListAction.and instead.&quot;</a>
<a id="16841" class="Symbol">#-}</a>
<a id="16845" class="Symbol">{-#</a> <a id="16849" class="Keyword">WARNING_ON_USAGE</a> <a id="16866" class="Pragma">all</a>
<a id="16870" class="String">&quot;Warning: all was deprecated in v2.3.
Please use Data.Nat.ListAction.all instead.&quot;</a>
<a id="16953" class="Symbol">#-}</a>

<a id="or"></a><a id="16958" href="Data.List.Base.html#16958" class="Function">or</a> <a id="16961" class="Symbol">:</a> <a id="16963" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16968" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="16973" class="Symbol">→</a> <a id="16975" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="16980" href="Data.List.Base.html#16958" class="Function">or</a> <a id="16983" class="Symbol">=</a> <a id="16985" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16991" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a> <a id="16995" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="any"></a><a id="17002" href="Data.List.Base.html#17002" class="Function">any</a> <a id="17006" class="Symbol">:</a> <a id="17008" class="Symbol">(</a><a id="17009" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="17011" class="Symbol">→</a> <a id="17013" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="17017" class="Symbol">)</a> <a id="17019" class="Symbol">→</a> <a id="17021" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17026" href="Data.List.Base.html#1317" class="Generalizable">A</a> <a id="17028" class="Symbol">→</a> <a id="17030" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="17035" href="Data.List.Base.html#17002" class="Function">any</a> <a id="17039" href="Data.List.Base.html#17039" class="Bound">p</a> <a id="17041" class="Symbol">=</a> <a id="17043" href="Data.List.Base.html#16958" class="Function">or</a> <a id="17046" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17048" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17052" href="Data.List.Base.html#17039" class="Bound">p</a>
<a id="17054" class="Symbol">{-#</a> <a id="17058" class="Keyword">WARNING_ON_USAGE</a> <a id="17075" class="Pragma">or</a>
<a id="17078" class="String">&quot;Warning: or was deprecated in v2.3.
Please use Data.Bool.ListAction.or instead.&quot;</a>
<a id="17160" class="Symbol">#-}</a>
<a id="17164" class="Symbol">{-#</a> <a id="17168" class="Keyword">WARNING_ON_USAGE</a> <a id="17185" class="Pragma">any</a>
<a id="17189" class="String">&quot;Warning: any was deprecated in v2.3.
Please use Data.Bool.ListAction.any instead.&quot;</a>
<a id="17273" class="Symbol">#-}</a>

<a id="sum"></a><a id="17278" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="17282" class="Symbol">:</a> <a id="17284" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17291" class="Symbol">→</a> <a id="17293" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="17295" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="17299" class="Symbol">=</a> <a id="17301" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17307" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ._+_</a> <a id="17313" class="Number">0</a>
<a id="17315" class="Symbol">{-#</a> <a id="17319" class="Keyword">WARNING_ON_USAGE</a> <a id="17336" class="Pragma">sum</a>
<a id="17340" class="String">&quot;Warning: sum was deprecated in v2.3.
Please use Data.Nat.ListAction.sum instead.&quot;</a>
<a id="17423" class="Symbol">#-}</a>

<a id="product"></a><a id="17428" href="Data.List.Base.html#17428" class="Function">product</a> <a id="17436" class="Symbol">:</a> <a id="17438" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17443" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="17445" class="Symbol">→</a> <a id="17447" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="17449" href="Data.List.Base.html#17428" class="Function">product</a> <a id="17457" class="Symbol">=</a> <a id="17459" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17465" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ._*_</a> <a id="17471" class="Number">1</a>
<a id="17473" class="Symbol">{-#</a> <a id="17477" class="Keyword">WARNING_ON_USAGE</a> <a id="17494" class="Pragma">product</a>
<a id="17502" class="String">&quot;Warning: product was deprecated in v2.3.
Please use Data.Nat.ListAction.product instead.&quot;</a>
<a id="17593" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Effectful.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Effectful (Data.List.Effectful)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Effectful</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An effectful view of List</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="281" class="Keyword">where</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="315" class="Keyword">using</a> <a id="321" class="Symbol">(</a><a id="322" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="327" class="Symbol">;</a> <a id="329" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="333" class="Symbol">)</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.List.Base.html" class="Module">Data.List.Base</a>
  <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.List.Base.html#1612" class="Function">map</a><a id="380" class="Symbol">;</a> <a id="382" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.List.Base.html#4457" class="Function">ap</a><a id="389" class="Symbol">;</a> <a id="391" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="393" class="Symbol">;</a> <a id="395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.List.Base.html#4328" class="Function">concat</a><a id="412" class="Symbol">;</a> <a id="414" href="Data.List.Base.html#4384" class="Function">concatMap</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
  <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a><a id="479" class="Symbol">;</a> <a id="481" href="Data.List.Properties.html#5197" class="Function">++-assoc</a><a id="489" class="Symbol">;</a> <a id="491" href="Data.List.Properties.html#3995" class="Function">map-cong</a><a id="499" class="Symbol">;</a> <a id="501" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a><a id="515" class="Symbol">;</a> <a id="517" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a>
        <a id="539" class="Symbol">;</a> <a id="541" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
  <a id="722" class="Keyword">using</a> <a id="728" class="Symbol">(</a><a id="729" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="743" class="Symbol">;</a> <a id="745" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="763" class="Symbol">;</a> <a id="765" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="779" class="Symbol">)</a>
<a id="781" class="Keyword">open</a> <a id="786" class="Keyword">import</a> <a id="793" href="Effect.Monad.html" class="Module">Effect.Monad</a>
  <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="823" class="Symbol">;</a> <a id="825" class="Keyword">module</a> <a id="832" href="Effect.Monad.html#1616" class="Module">Join</a><a id="836" class="Symbol">;</a> <a id="838" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a><a id="850" class="Symbol">;</a> <a id="852" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a><a id="864" class="Symbol">)</a>
<a id="866" class="Keyword">open</a> <a id="871" class="Keyword">import</a> <a id="878" href="Function.Base.html" class="Module">Function.Base</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Function.Base.html#1657" class="Function">flip</a><a id="903" class="Symbol">;</a> <a id="905" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="908" class="Symbol">;</a> <a id="910" href="Function.Base.html#725" class="Function">const</a><a id="915" class="Symbol">;</a> <a id="917" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="920" class="Symbol">;</a> <a id="922" href="Function.Base.html#704" class="Function">id</a><a id="924" class="Symbol">;</a> <a id="926" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="930" class="Symbol">;</a> <a id="932" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="936" class="Symbol">)</a>
<a id="938" class="Keyword">open</a> <a id="943" class="Keyword">import</a> <a id="950" href="Level.html" class="Module">Level</a> <a id="956" class="Keyword">using</a> <a id="962" class="Symbol">(</a><a id="963" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="968" class="Symbol">)</a>
<a id="970" class="Keyword">open</a> <a id="975" class="Keyword">import</a> <a id="982" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1025" class="Symbol">as</a> <a id="1028" class="Module">≡</a>
  <a id="1032" class="Keyword">using</a> <a id="1038" class="Symbol">(</a><a id="1039" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1042" class="Symbol">;</a> <a id="1044" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1058" class="Symbol">)</a>
<a id="1060" class="Keyword">open</a> <a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1121" class="Symbol">as</a> <a id="1124" class="Module">≡</a>

<a id="1127" class="Keyword">open</a> <a id="1132" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

<a id="1147" class="Keyword">private</a>
  <a id="1157" class="Keyword">variable</a>
    <a id="1170" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1184" href="Data.List.Effectful.html#1184" class="Generalizable">A</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a>

<a id="1195" class="Comment">------------------------------------------------------------------------</a>
<a id="1268" class="Comment">-- List applicative functor</a>

<a id="functor"></a><a id="1297" href="Data.List.Effectful.html#1297" class="Function">functor</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1318" class="Symbol">{</a><a id="1319" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1320" class="Symbol">}</a> <a id="1322" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1327" href="Data.List.Effectful.html#1297" class="Function">functor</a> <a id="1335" class="Symbol">=</a> <a id="1337" class="Keyword">record</a> <a id="1344" class="Symbol">{</a> <a id="1346" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1358" class="Symbol">}</a>

<a id="applicative"></a><a id="1361" href="Data.List.Effectful.html#1361" class="Function">applicative</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1390" class="Symbol">{</a><a id="1391" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1392" class="Symbol">}</a> <a id="1394" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1399" href="Data.List.Effectful.html#1361" class="Function">applicative</a> <a id="1411" class="Symbol">=</a> <a id="1413" class="Keyword">record</a>
  <a id="1422" class="Symbol">{</a> <a id="1424" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Data.List.Effectful.html#1297" class="Function">functor</a>
  <a id="1447" class="Symbol">;</a> <a id="1449" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Data.List.Base.html#4907" class="Function Operator">[_]</a>
  <a id="1462" class="Symbol">;</a> <a id="1464" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>  <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.List.Base.html#4457" class="Function">ap</a>
  <a id="1478" class="Symbol">}</a>

<a id="empty"></a><a id="1481" href="Data.List.Effectful.html#1481" class="Function">empty</a> <a id="1487" class="Symbol">:</a> <a id="1489" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="1498" class="Symbol">{</a><a id="1499" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1500" class="Symbol">}</a> <a id="1502" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1507" href="Data.List.Effectful.html#1481" class="Function">empty</a> <a id="1513" class="Symbol">=</a> <a id="1515" class="Keyword">record</a> <a id="1522" class="Symbol">{</a> <a id="1524" href="Effect.Empty.html#475" class="Field">empty</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1535" class="Symbol">}</a>

<a id="choice"></a><a id="1538" href="Data.List.Effectful.html#1538" class="Function">choice</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1559" class="Symbol">}</a> <a id="1561" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1566" href="Data.List.Effectful.html#1538" class="Function">choice</a> <a id="1573" class="Symbol">=</a> <a id="1575" class="Keyword">record</a> <a id="1582" class="Symbol">{</a> <a id="1584" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="1590" class="Symbol">=</a> <a id="1592" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="1597" class="Symbol">}</a>

<a id="applicativeZero"></a><a id="1600" href="Data.List.Effectful.html#1600" class="Function">applicativeZero</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="1637" class="Symbol">{</a><a id="1638" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1639" class="Symbol">}</a> <a id="1641" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1646" href="Data.List.Effectful.html#1600" class="Function">applicativeZero</a> <a id="1662" class="Symbol">=</a> <a id="1664" class="Keyword">record</a>
  <a id="1673" class="Symbol">{</a> <a id="1675" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="1690" class="Symbol">=</a> <a id="1692" href="Data.List.Effectful.html#1361" class="Function">applicative</a>
  <a id="1706" class="Symbol">;</a> <a id="1708" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="1717" class="Symbol">=</a> <a id="1719" href="Data.List.Effectful.html#1481" class="Function">empty</a>
  <a id="1727" class="Symbol">}</a>

<a id="alternative"></a><a id="1730" href="Data.List.Effectful.html#1730" class="Function">alternative</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="1759" class="Symbol">{</a><a id="1760" href="Data.List.Effectful.html#1170" class="Generalizable">ℓ</a><a id="1761" class="Symbol">}</a> <a id="1763" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1768" href="Data.List.Effectful.html#1730" class="Function">alternative</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Keyword">record</a>
  <a id="1791" class="Symbol">{</a> <a id="1793" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="1812" class="Symbol">=</a> <a id="1814" href="Data.List.Effectful.html#1600" class="Function">applicativeZero</a>
  <a id="1832" class="Symbol">;</a> <a id="1834" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Data.List.Effectful.html#1538" class="Function">choice</a>
  <a id="1855" class="Symbol">}</a>

<a id="1858" class="Comment">------------------------------------------------------------------------</a>
<a id="1931" class="Comment">-- List monad</a>

<a id="monad"></a><a id="1946" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="1952" class="Symbol">:</a> <a id="1954" class="Symbol">∀</a> <a id="1956" class="Symbol">{</a><a id="1957" href="Data.List.Effectful.html#1957" class="Bound">ℓ</a><a id="1958" class="Symbol">}</a> <a id="1960" class="Symbol">→</a> <a id="1962" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Data.List.Effectful.html#1957" class="Bound">ℓ</a><a id="1973" class="Symbol">}</a> <a id="1975" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="1980" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="1986" class="Symbol">=</a> <a id="1988" class="Keyword">record</a>
  <a id="1997" class="Symbol">{</a> <a id="1999" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Data.List.Effectful.html#1361" class="Function">applicative</a>
  <a id="2030" class="Symbol">;</a> <a id="2032" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a>  <a id="2039" class="Symbol">=</a> <a id="2041" href="Function.Base.html#1657" class="Function">flip</a> <a id="2046" href="Data.List.Base.html#4384" class="Function">concatMap</a>
  <a id="2058" class="Symbol">}</a>

<a id="join"></a><a id="2061" href="Data.List.Effectful.html#2061" class="Function">join</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2079" href="Data.List.Effectful.html#1184" class="Generalizable">A</a><a id="2080" class="Symbol">)</a> <a id="2082" class="Symbol">→</a> <a id="2084" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2089" href="Data.List.Effectful.html#1184" class="Generalizable">A</a>
<a id="2091" href="Data.List.Effectful.html#2061" class="Function">join</a> <a id="2096" class="Symbol">=</a> <a id="2098" href="Effect.Monad.html#1685" class="Function">Join.join</a> <a id="2108" href="Data.List.Effectful.html#1946" class="Function">monad</a>

<a id="monadZero"></a><a id="2115" href="Data.List.Effectful.html#2115" class="Function">monadZero</a> <a id="2125" class="Symbol">:</a> <a id="2127" class="Symbol">∀</a> <a id="2129" class="Symbol">{</a><a id="2130" href="Data.List.Effectful.html#2130" class="Bound">ℓ</a><a id="2131" class="Symbol">}</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2148" class="Symbol">{</a><a id="2149" href="Data.List.Effectful.html#2130" class="Bound">ℓ</a><a id="2150" class="Symbol">}</a> <a id="2152" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="2157" href="Data.List.Effectful.html#2115" class="Function">monadZero</a> <a id="2167" class="Symbol">=</a> <a id="2169" class="Keyword">record</a>
  <a id="2178" class="Symbol">{</a> <a id="2180" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Data.List.Effectful.html#1946" class="Function">monad</a>
  <a id="2199" class="Symbol">;</a> <a id="2201" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2210" class="Symbol">=</a> <a id="2212" href="Data.List.Effectful.html#1481" class="Function">empty</a>
  <a id="2220" class="Symbol">}</a>

<a id="monadPlus"></a><a id="2223" href="Data.List.Effectful.html#2223" class="Function">monadPlus</a> <a id="2233" class="Symbol">:</a> <a id="2235" class="Symbol">∀</a> <a id="2237" class="Symbol">{</a><a id="2238" href="Data.List.Effectful.html#2238" class="Bound">ℓ</a><a id="2239" class="Symbol">}</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a> <a id="2256" class="Symbol">{</a><a id="2257" href="Data.List.Effectful.html#2238" class="Bound">ℓ</a><a id="2258" class="Symbol">}</a> <a id="2260" href="Agda.Builtin.List.html#147" class="Datatype">List</a>
<a id="2265" href="Data.List.Effectful.html#2223" class="Function">monadPlus</a> <a id="2275" class="Symbol">=</a> <a id="2277" class="Keyword">record</a>
  <a id="2286" class="Symbol">{</a> <a id="2288" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Data.List.Effectful.html#2115" class="Function">monadZero</a>
  <a id="2315" class="Symbol">;</a> <a id="2317" href="Effect.Monad.html#2768" class="Field">rawChoice</a>  <a id="2328" class="Symbol">=</a> <a id="2330" href="Data.List.Effectful.html#1538" class="Function">choice</a>
  <a id="2339" class="Symbol">}</a>

<a id="2342" class="Comment">------------------------------------------------------------------------</a>
<a id="2415" class="Comment">-- Get access to other monadic functions</a>

<a id="2457" class="Keyword">module</a> <a id="TraversableA"></a><a id="2464" href="Data.List.Effectful.html#2464" class="Module">TraversableA</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Data.List.Effectful.html#2478" class="Bound">f</a> <a id="2480" href="Data.List.Effectful.html#2480" class="Bound">g</a> <a id="2482" href="Data.List.Effectful.html#2482" class="Bound">F</a><a id="2483" class="Symbol">}</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Data.List.Effectful.html#2486" class="Bound">App</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2507" class="Symbol">{</a><a id="2508" href="Data.List.Effectful.html#2478" class="Bound">f</a><a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">{</a><a id="2512" href="Data.List.Effectful.html#2480" class="Bound">g</a><a id="2513" class="Symbol">}</a> <a id="2515" href="Data.List.Effectful.html#2482" class="Bound">F</a><a id="2516" class="Symbol">)</a> <a id="2518" class="Keyword">where</a>

  <a id="2527" class="Keyword">open</a> <a id="2532" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2547" href="Data.List.Effectful.html#2486" class="Bound">App</a>

  <a id="TraversableA.sequenceA"></a><a id="2554" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2564" class="Symbol">:</a> <a id="2566" class="Symbol">∀</a> <a id="2568" class="Symbol">{</a><a id="2569" href="Data.List.Effectful.html#2569" class="Bound">A</a><a id="2570" class="Symbol">}</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2582" href="Data.List.Effectful.html#2569" class="Bound">A</a><a id="2583" class="Symbol">)</a> <a id="2585" class="Symbol">→</a> <a id="2587" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2595" href="Data.List.Effectful.html#2569" class="Bound">A</a><a id="2596" class="Symbol">)</a>
  <a id="2600" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2610" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2619" class="Symbol">=</a> <a id="2621" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2631" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Data.List.Effectful.html#2642" class="Bound">x</a> <a id="2644" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2646" href="Data.List.Effectful.html#2646" class="Bound">xs</a><a id="2648" class="Symbol">)</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2656" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2660" href="Data.List.Effectful.html#2642" class="Bound">x</a> <a id="2662" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="2666" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2676" href="Data.List.Effectful.html#2646" class="Bound">xs</a>

  <a id="TraversableA.mapA"></a><a id="2682" href="Data.List.Effectful.html#2682" class="Function">mapA</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Data.List.Effectful.html#2692" class="Bound">a</a><a id="2693" class="Symbol">}</a> <a id="2695" class="Symbol">{</a><a id="2696" href="Data.List.Effectful.html#2696" class="Bound">A</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2704" href="Data.List.Effectful.html#2692" class="Bound">a</a><a id="2705" class="Symbol">}</a> <a id="2707" class="Symbol">{</a><a id="2708" href="Data.List.Effectful.html#2708" class="Bound">B</a><a id="2709" class="Symbol">}</a> <a id="2711" class="Symbol">→</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Data.List.Effectful.html#2696" class="Bound">A</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2720" href="Data.List.Effectful.html#2708" class="Bound">B</a><a id="2721" class="Symbol">)</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2730" href="Data.List.Effectful.html#2696" class="Bound">A</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2736" class="Symbol">(</a><a id="2737" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2742" href="Data.List.Effectful.html#2708" class="Bound">B</a><a id="2743" class="Symbol">)</a>
  <a id="2747" href="Data.List.Effectful.html#2682" class="Function">mapA</a> <a id="2752" href="Data.List.Effectful.html#2752" class="Bound">f</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="2766" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2768" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2772" href="Data.List.Effectful.html#2752" class="Bound">f</a>

  <a id="TraversableA.forA"></a><a id="2777" href="Data.List.Effectful.html#2777" class="Function">forA</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">∀</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Data.List.Effectful.html#2787" class="Bound">a</a><a id="2788" class="Symbol">}</a> <a id="2790" class="Symbol">{</a><a id="2791" href="Data.List.Effectful.html#2791" class="Bound">A</a> <a id="2793" class="Symbol">:</a> <a id="2795" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2799" href="Data.List.Effectful.html#2787" class="Bound">a</a><a id="2800" class="Symbol">}</a> <a id="2802" class="Symbol">{</a><a id="2803" href="Data.List.Effectful.html#2803" class="Bound">B</a><a id="2804" class="Symbol">}</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2813" href="Data.List.Effectful.html#2791" class="Bound">A</a> <a id="2815" class="Symbol">→</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Data.List.Effectful.html#2791" class="Bound">A</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2824" href="Data.List.Effectful.html#2803" class="Bound">B</a><a id="2825" class="Symbol">)</a> <a id="2827" class="Symbol">→</a> <a id="2829" href="Data.List.Effectful.html#2482" class="Bound">F</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2837" href="Data.List.Effectful.html#2803" class="Bound">B</a><a id="2838" class="Symbol">)</a>
  <a id="2842" href="Data.List.Effectful.html#2777" class="Function">forA</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Function.Base.html#1657" class="Function">flip</a> <a id="2854" href="Data.List.Effectful.html#2682" class="Function">mapA</a>

<a id="2860" class="Keyword">module</a> <a id="TraversableM"></a><a id="2867" href="Data.List.Effectful.html#2867" class="Module">TraversableM</a> <a id="2880" class="Symbol">{</a><a id="2881" href="Data.List.Effectful.html#2881" class="Bound">m</a> <a id="2883" href="Data.List.Effectful.html#2883" class="Bound">n</a> <a id="2885" href="Data.List.Effectful.html#2885" class="Bound">M</a><a id="2886" class="Symbol">}</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Data.List.Effectful.html#2889" class="Bound">Mon</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Data.List.Effectful.html#2881" class="Bound">m</a><a id="2906" class="Symbol">}</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Data.List.Effectful.html#2883" class="Bound">n</a><a id="2910" class="Symbol">}</a> <a id="2912" href="Data.List.Effectful.html#2885" class="Bound">M</a><a id="2913" class="Symbol">)</a> <a id="2915" class="Keyword">where</a>

  <a id="2924" class="Keyword">open</a> <a id="2929" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2938" href="Data.List.Effectful.html#2889" class="Bound">Mon</a>

  <a id="2945" class="Keyword">open</a> <a id="2950" href="Data.List.Effectful.html#2464" class="Module">TraversableA</a> <a id="2963" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2978" class="Keyword">public</a>
    <a id="2989" class="Keyword">renaming</a>
    <a id="3002" class="Symbol">(</a> <a id="3004" href="Data.List.Effectful.html#2554" class="Function">sequenceA</a> <a id="3014" class="Symbol">to</a> <a id="3017" class="Function">sequenceM</a>
    <a id="3031" class="Symbol">;</a> <a id="3033" href="Data.List.Effectful.html#2682" class="Function">mapA</a>      <a id="3043" class="Symbol">to</a> <a id="3046" class="Function">mapM</a>
    <a id="3055" class="Symbol">;</a> <a id="3057" href="Data.List.Effectful.html#2777" class="Function">forA</a>      <a id="3067" class="Symbol">to</a> <a id="3070" class="Function">forM</a>
    <a id="3079" class="Symbol">)</a>

<a id="3082" class="Comment">------------------------------------------------------------------------</a>
<a id="3155" class="Comment">-- The list monad.</a>

<a id="3175" class="Keyword">private</a>
  <a id="3185" class="Keyword">open</a> <a id="3190" class="Keyword">module</a> <a id="LMP"></a><a id="3197" href="Data.List.Effectful.html#3197" class="Module">LMP</a> <a id="3201" class="Symbol">{</a><a id="3202" href="Data.List.Effectful.html#3202" class="Bound">ℓ</a><a id="3203" class="Symbol">}</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Effect.Monad.html#2665" class="Module">RawMonadPlus</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Data.List.Effectful.html#2223" class="Function">monadPlus</a> <a id="3231" class="Symbol">{</a><a id="3232" class="Argument">ℓ</a> <a id="3234" class="Symbol">=</a> <a id="3236" href="Data.List.Effectful.html#3202" class="Bound">ℓ</a><a id="3237" class="Symbol">})</a>

<a id="3241" class="Keyword">module</a> <a id="MonadProperties"></a><a id="3248" href="Data.List.Effectful.html#3248" class="Module">MonadProperties</a> <a id="3264" class="Keyword">where</a>

  <a id="MonadProperties.left-identity"></a><a id="3273" href="Data.List.Effectful.html#3273" class="Function">left-identity</a> <a id="3287" class="Symbol">:</a> <a id="3289" class="Symbol">∀</a> <a id="3291" class="Symbol">{</a><a id="3292" href="Data.List.Effectful.html#3292" class="Bound">ℓ</a><a id="3293" class="Symbol">}</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Data.List.Effectful.html#3296" class="Bound">A</a> <a id="3298" href="Data.List.Effectful.html#3298" class="Bound">B</a> <a id="3300" class="Symbol">:</a> <a id="3302" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3306" href="Data.List.Effectful.html#3292" class="Bound">ℓ</a><a id="3307" class="Symbol">}</a> <a id="3309" class="Symbol">(</a><a id="3310" href="Data.List.Effectful.html#3310" class="Bound">x</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Data.List.Effectful.html#3296" class="Bound">A</a><a id="3315" class="Symbol">)</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Data.List.Effectful.html#3318" class="Bound">f</a> <a id="3320" class="Symbol">:</a> <a id="3322" href="Data.List.Effectful.html#3296" class="Bound">A</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3331" href="Data.List.Effectful.html#3298" class="Bound">B</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">→</a>
                  <a id="3354" class="Symbol">(</a><a id="3355" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="3360" href="Data.List.Effectful.html#3310" class="Bound">x</a> <a id="3362" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3366" href="Data.List.Effectful.html#3318" class="Bound">f</a><a id="3367" class="Symbol">)</a> <a id="3369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3371" href="Data.List.Effectful.html#3318" class="Bound">f</a> <a id="3373" href="Data.List.Effectful.html#3310" class="Bound">x</a>
  <a id="3377" href="Data.List.Effectful.html#3273" class="Function">left-identity</a> <a id="3391" href="Data.List.Effectful.html#3391" class="Bound">x</a> <a id="3393" href="Data.List.Effectful.html#3393" class="Bound">f</a> <a id="3395" class="Symbol">=</a> <a id="3397" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Data.List.Effectful.html#3393" class="Bound">f</a> <a id="3413" href="Data.List.Effectful.html#3391" class="Bound">x</a><a id="3414" class="Symbol">)</a>

  <a id="MonadProperties.right-identity"></a><a id="3419" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3434" class="Symbol">:</a> <a id="3436" class="Symbol">∀</a> <a id="3438" class="Symbol">{</a><a id="3439" href="Data.List.Effectful.html#3439" class="Bound">ℓ</a><a id="3440" class="Symbol">}</a> <a id="3442" class="Symbol">{</a><a id="3443" href="Data.List.Effectful.html#3443" class="Bound">A</a> <a id="3445" class="Symbol">:</a> <a id="3447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3451" href="Data.List.Effectful.html#3439" class="Bound">ℓ</a><a id="3452" class="Symbol">}</a> <a id="3454" class="Symbol">(</a><a id="3455" href="Data.List.Effectful.html#3455" class="Bound">xs</a> <a id="3458" class="Symbol">:</a> <a id="3460" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3465" href="Data.List.Effectful.html#3443" class="Bound">A</a><a id="3466" class="Symbol">)</a> <a id="3468" class="Symbol">→</a>
                   <a id="3489" class="Symbol">(</a><a id="3490" href="Data.List.Effectful.html#3455" class="Bound">xs</a> <a id="3493" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3497" href="Effect.Applicative.html#1145" class="Function">pure</a><a id="3501" class="Symbol">)</a> <a id="3503" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3505" href="Data.List.Effectful.html#3455" class="Bound">xs</a>
  <a id="3510" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3525" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3534" class="Symbol">=</a> <a id="3536" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3543" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3558" class="Symbol">(</a><a id="3559" href="Data.List.Effectful.html#3559" class="Bound">x</a> <a id="3561" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3563" href="Data.List.Effectful.html#3563" class="Bound">xs</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">=</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3576" class="Symbol">(</a><a id="3577" href="Data.List.Effectful.html#3559" class="Bound">x</a> <a id="3579" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3581" class="Symbol">)</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Data.List.Effectful.html#3419" class="Function">right-identity</a> <a id="3599" href="Data.List.Effectful.html#3563" class="Bound">xs</a><a id="3601" class="Symbol">)</a>

  <a id="MonadProperties.left-zero"></a><a id="3606" href="Data.List.Effectful.html#3606" class="Function">left-zero</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">∀</a> <a id="3620" class="Symbol">{</a><a id="3621" href="Data.List.Effectful.html#3621" class="Bound">ℓ</a><a id="3622" class="Symbol">}</a> <a id="3624" class="Symbol">{</a><a id="3625" href="Data.List.Effectful.html#3625" class="Bound">A</a> <a id="3627" href="Data.List.Effectful.html#3627" class="Bound">B</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3635" href="Data.List.Effectful.html#3621" class="Bound">ℓ</a><a id="3636" class="Symbol">}</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Data.List.Effectful.html#3639" class="Bound">f</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Data.List.Effectful.html#3625" class="Bound">A</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3652" href="Data.List.Effectful.html#3627" class="Bound">B</a><a id="3653" class="Symbol">)</a> <a id="3655" class="Symbol">→</a> <a id="3657" class="Symbol">(</a><a id="3658" href="Effect.Empty.html#537" class="Function">∅</a> <a id="3660" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3664" href="Data.List.Effectful.html#3639" class="Bound">f</a><a id="3665" class="Symbol">)</a> <a id="3667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3669" href="Effect.Empty.html#537" class="Function">∅</a>
  <a id="3673" href="Data.List.Effectful.html#3606" class="Function">left-zero</a> <a id="3683" href="Data.List.Effectful.html#3683" class="Bound">f</a> <a id="3685" class="Symbol">=</a> <a id="3687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="MonadProperties.right-zero"></a><a id="3695" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3706" class="Symbol">:</a> <a id="3708" class="Symbol">∀</a> <a id="3710" class="Symbol">{</a><a id="3711" href="Data.List.Effectful.html#3711" class="Bound">ℓ</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">{</a><a id="3715" href="Data.List.Effectful.html#3715" class="Bound">A</a> <a id="3717" href="Data.List.Effectful.html#3717" class="Bound">B</a> <a id="3719" class="Symbol">:</a> <a id="3721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3725" href="Data.List.Effectful.html#3711" class="Bound">ℓ</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Symbol">(</a><a id="3729" href="Data.List.Effectful.html#3729" class="Bound">xs</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3739" href="Data.List.Effectful.html#3715" class="Bound">A</a><a id="3740" class="Symbol">)</a> <a id="3742" class="Symbol">→</a>
               <a id="3759" class="Symbol">(</a><a id="3760" href="Data.List.Effectful.html#3729" class="Bound">xs</a> <a id="3763" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3767" href="Function.Base.html#725" class="Function">const</a> <a id="3773" href="Effect.Empty.html#537" class="Function">∅</a><a id="3774" class="Symbol">)</a> <a id="3776" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3778" href="Effect.Empty.html#537" class="Function">∅</a> <a id="3780" class="Symbol">{</a><a id="3781" class="Argument">A</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Data.List.Effectful.html#3717" class="Bound">B</a><a id="3786" class="Symbol">}</a>
  <a id="3790" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3801" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3810" class="Symbol">=</a> <a id="3812" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3819" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Data.List.Effectful.html#3831" class="Bound">x</a> <a id="3833" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3835" href="Data.List.Effectful.html#3835" class="Bound">xs</a><a id="3837" class="Symbol">)</a> <a id="3839" class="Symbol">=</a> <a id="3841" href="Data.List.Effectful.html#3695" class="Function">right-zero</a> <a id="3852" href="Data.List.Effectful.html#3835" class="Bound">xs</a>

  <a id="3858" class="Keyword">private</a>

    <a id="MonadProperties.not-left-distributive"></a><a id="3871" href="Data.List.Effectful.html#3871" class="Function">not-left-distributive</a> <a id="3893" class="Symbol">:</a>
      <a id="3901" class="Keyword">let</a> <a id="3905" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="3908" class="Symbol">=</a> <a id="3910" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3915" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3917" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3923" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3925" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3927" class="Symbol">;</a> <a id="3929" href="Data.List.Effectful.html#3929" class="Bound">f</a> <a id="3931" class="Symbol">=</a> <a id="3933" href="Effect.Applicative.html#1145" class="Function">pure</a><a id="3937" class="Symbol">;</a> <a id="3939" href="Data.List.Effectful.html#3939" class="Bound">g</a> <a id="3941" class="Symbol">=</a> <a id="3943" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="3948" class="Keyword">in</a>
      <a id="3957" class="Symbol">(</a><a id="3958" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="3961" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3965" class="Symbol">λ</a> <a id="3967" href="Data.List.Effectful.html#3967" class="Bound">x</a> <a id="3969" class="Symbol">→</a> <a id="3971" href="Data.List.Effectful.html#3929" class="Bound">f</a> <a id="3973" href="Data.List.Effectful.html#3967" class="Bound">x</a> <a id="3975" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3977" href="Data.List.Effectful.html#3939" class="Bound">g</a> <a id="3979" href="Data.List.Effectful.html#3967" class="Bound">x</a><a id="3980" class="Symbol">)</a> <a id="3982" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3984" class="Symbol">((</a><a id="3986" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="3989" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="3993" href="Data.List.Effectful.html#3929" class="Bound">f</a><a id="3994" class="Symbol">)</a> <a id="3996" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="3998" class="Symbol">(</a><a id="3999" href="Data.List.Effectful.html#3905" class="Bound">xs</a> <a id="4002" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4006" href="Data.List.Effectful.html#3939" class="Bound">g</a><a id="4007" class="Symbol">))</a>
    <a id="4014" href="Data.List.Effectful.html#3871" class="Function">not-left-distributive</a> <a id="4036" class="Symbol">()</a>

  <a id="MonadProperties.right-distributive"></a><a id="4042" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4061" class="Symbol">:</a> <a id="4063" class="Symbol">∀</a> <a id="4065" class="Symbol">{</a><a id="4066" href="Data.List.Effectful.html#4066" class="Bound">ℓ</a><a id="4067" class="Symbol">}</a> <a id="4069" class="Symbol">{</a><a id="4070" href="Data.List.Effectful.html#4070" class="Bound">A</a> <a id="4072" href="Data.List.Effectful.html#4072" class="Bound">B</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4080" href="Data.List.Effectful.html#4066" class="Bound">ℓ</a><a id="4081" class="Symbol">}</a>
                       <a id="4106" class="Symbol">(</a><a id="4107" href="Data.List.Effectful.html#4107" class="Bound">xs</a> <a id="4110" href="Data.List.Effectful.html#4110" class="Bound">ys</a> <a id="4113" class="Symbol">:</a> <a id="4115" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4120" href="Data.List.Effectful.html#4070" class="Bound">A</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">(</a><a id="4124" href="Data.List.Effectful.html#4124" class="Bound">f</a> <a id="4126" class="Symbol">:</a> <a id="4128" href="Data.List.Effectful.html#4070" class="Bound">A</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4137" href="Data.List.Effectful.html#4072" class="Bound">B</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">→</a>
                       <a id="4165" class="Symbol">(</a><a id="4166" href="Data.List.Effectful.html#4107" class="Bound">xs</a> <a id="4169" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4171" href="Data.List.Effectful.html#4110" class="Bound">ys</a> <a id="4174" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4178" href="Data.List.Effectful.html#4124" class="Bound">f</a><a id="4179" class="Symbol">)</a> <a id="4181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4183" class="Symbol">((</a><a id="4185" href="Data.List.Effectful.html#4107" class="Bound">xs</a> <a id="4188" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4192" href="Data.List.Effectful.html#4124" class="Bound">f</a><a id="4193" class="Symbol">)</a> <a id="4195" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Data.List.Effectful.html#4110" class="Bound">ys</a> <a id="4201" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4205" href="Data.List.Effectful.html#4124" class="Bound">f</a><a id="4206" class="Symbol">))</a>
  <a id="4211" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4230" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4239" href="Data.List.Effectful.html#4239" class="Bound">ys</a> <a id="4242" href="Data.List.Effectful.html#4242" class="Bound">f</a> <a id="4244" class="Symbol">=</a> <a id="4246" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4253" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4275" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4277" href="Data.List.Effectful.html#4277" class="Bound">xs</a><a id="4279" class="Symbol">)</a> <a id="4281" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4284" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4298" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4300" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4302" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4308" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4310" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4313" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4317" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4318" class="Symbol">)</a>              <a id="4333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4336" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4343" class="Symbol">(</a><a id="4344" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4346" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4348" href="Effect.Choice.html#577" class="Function Operator">∣_</a><a id="4350" class="Symbol">)</a> <a id="4352" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4354" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4373" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4376" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4379" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4381" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4387" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4389" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4391" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4393" class="Symbol">((</a><a id="4395" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4398" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4402" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4403" class="Symbol">)</a> <a id="4405" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4407" class="Symbol">(</a><a id="4408" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4411" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4415" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4416" class="Symbol">))</a>    <a id="4422" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4425" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4431" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4433" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4445" href="Data.List.Effectful.html#4273" class="Bound">x</a><a id="4446" class="Symbol">)</a> <a id="4448" class="Symbol">_</a> <a id="4450" class="Symbol">_</a> <a id="4452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4458" class="Symbol">((</a><a id="4460" href="Data.List.Effectful.html#4284" class="Bound">f</a> <a id="4462" href="Data.List.Effectful.html#4273" class="Bound">x</a> <a id="4464" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Data.List.Effectful.html#4277" class="Bound">xs</a> <a id="4470" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4474" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4475" class="Symbol">))</a> <a id="4478" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Data.List.Effectful.html#4281" class="Bound">ys</a> <a id="4484" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4488" href="Data.List.Effectful.html#4284" class="Bound">f</a><a id="4489" class="Symbol">))</a>  <a id="4493" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="MonadProperties.associative"></a><a id="4498" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4510" class="Symbol">:</a> <a id="4512" class="Symbol">∀</a> <a id="4514" class="Symbol">{</a><a id="4515" href="Data.List.Effectful.html#4515" class="Bound">ℓ</a><a id="4516" class="Symbol">}</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Data.List.Effectful.html#4519" class="Bound">A</a> <a id="4521" href="Data.List.Effectful.html#4521" class="Bound">B</a> <a id="4523" href="Data.List.Effectful.html#4523" class="Bound">C</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4531" href="Data.List.Effectful.html#4515" class="Bound">ℓ</a><a id="4532" class="Symbol">}</a>
                <a id="4550" class="Symbol">(</a><a id="4551" href="Data.List.Effectful.html#4551" class="Bound">xs</a> <a id="4554" class="Symbol">:</a> <a id="4556" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4561" href="Data.List.Effectful.html#4519" class="Bound">A</a><a id="4562" class="Symbol">)</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Data.List.Effectful.html#4565" class="Bound">f</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Data.List.Effectful.html#4519" class="Bound">A</a> <a id="4571" class="Symbol">→</a> <a id="4573" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4578" href="Data.List.Effectful.html#4521" class="Bound">B</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">(</a><a id="4582" href="Data.List.Effectful.html#4582" class="Bound">g</a> <a id="4584" class="Symbol">:</a> <a id="4586" href="Data.List.Effectful.html#4521" class="Bound">B</a> <a id="4588" class="Symbol">→</a> <a id="4590" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4595" href="Data.List.Effectful.html#4523" class="Bound">C</a><a id="4596" class="Symbol">)</a> <a id="4598" class="Symbol">→</a>
                <a id="4616" class="Symbol">(</a><a id="4617" href="Data.List.Effectful.html#4551" class="Bound">xs</a> <a id="4620" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4624" class="Symbol">λ</a> <a id="4626" href="Data.List.Effectful.html#4626" class="Bound">x</a> <a id="4628" class="Symbol">→</a> <a id="4630" href="Data.List.Effectful.html#4565" class="Bound">f</a> <a id="4632" href="Data.List.Effectful.html#4626" class="Bound">x</a> <a id="4634" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4638" href="Data.List.Effectful.html#4582" class="Bound">g</a><a id="4639" class="Symbol">)</a> <a id="4641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4643" class="Symbol">(</a><a id="4644" href="Data.List.Effectful.html#4551" class="Bound">xs</a> <a id="4647" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4651" href="Data.List.Effectful.html#4565" class="Bound">f</a> <a id="4653" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4657" href="Data.List.Effectful.html#4582" class="Bound">g</a><a id="4658" class="Symbol">)</a>
  <a id="4662" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4674" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4683" href="Data.List.Effectful.html#4683" class="Bound">f</a> <a id="4685" href="Data.List.Effectful.html#4685" class="Bound">g</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4696" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4708" class="Symbol">(</a><a id="4709" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4711" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4713" href="Data.List.Effectful.html#4713" class="Bound">xs</a><a id="4715" class="Symbol">)</a> <a id="4717" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4719" href="Data.List.Effectful.html#4719" class="Bound">g</a> <a id="4721" class="Symbol">=</a> <a id="4723" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4733" class="Symbol">(</a><a id="4734" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4736" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4738" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4742" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4743" class="Symbol">)</a> <a id="4745" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4751" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4755" class="Symbol">λ</a> <a id="4757" href="Data.List.Effectful.html#4757" class="Bound">x</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4763" href="Data.List.Effectful.html#4757" class="Bound">x</a> <a id="4765" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4769" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4770" class="Symbol">)</a>  <a id="4773" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4776" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4783" class="Symbol">((</a><a id="4785" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4787" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4789" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4793" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4794" class="Symbol">)</a> <a id="4796" href="Effect.Choice.html#577" class="Function Operator">∣_</a><a id="4798" class="Symbol">)</a> <a id="4800" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4802" href="Data.List.Effectful.html#4498" class="Function">associative</a> <a id="4814" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4817" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4819" href="Data.List.Effectful.html#4719" class="Bound">g</a> <a id="4821" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4827" class="Symbol">(</a><a id="4828" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4830" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4832" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4836" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4837" class="Symbol">)</a> <a id="4839" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4841" class="Symbol">(</a><a id="4842" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4845" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4849" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4851" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4855" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4856" class="Symbol">)</a>          <a id="4867" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4870" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4876" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4878" href="Data.List.Effectful.html#4042" class="Function">right-distributive</a> <a id="4897" class="Symbol">(</a><a id="4898" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4900" href="Data.List.Effectful.html#4709" class="Bound">x</a><a id="4901" class="Symbol">)</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4907" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4911" href="Data.List.Effectful.html#4717" class="Bound">f</a><a id="4912" class="Symbol">)</a> <a id="4914" href="Data.List.Effectful.html#4719" class="Bound">g</a> <a id="4916" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4922" class="Symbol">(</a><a id="4923" href="Data.List.Effectful.html#4717" class="Bound">f</a> <a id="4925" href="Data.List.Effectful.html#4709" class="Bound">x</a> <a id="4927" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="4929" class="Symbol">(</a><a id="4930" href="Data.List.Effectful.html#4713" class="Bound">xs</a> <a id="4933" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4937" href="Data.List.Effectful.html#4717" class="Bound">f</a><a id="4938" class="Symbol">)</a> <a id="4940" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="4944" href="Data.List.Effectful.html#4719" class="Bound">g</a><a id="4945" class="Symbol">)</a>                <a id="4962" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="MonadProperties.cong"></a><a id="4967" href="Data.List.Effectful.html#4967" class="Function">cong</a> <a id="4972" class="Symbol">:</a> <a id="4974" class="Symbol">∀</a> <a id="4976" class="Symbol">{</a><a id="4977" href="Data.List.Effectful.html#4977" class="Bound">ℓ</a><a id="4978" class="Symbol">}</a> <a id="4980" class="Symbol">{</a><a id="4981" href="Data.List.Effectful.html#4981" class="Bound">A</a> <a id="4983" href="Data.List.Effectful.html#4983" class="Bound">B</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4991" href="Data.List.Effectful.html#4977" class="Bound">ℓ</a><a id="4992" class="Symbol">}</a> <a id="4994" class="Symbol">{</a><a id="4995" href="Data.List.Effectful.html#4995" class="Bound">xs₁</a> <a id="4999" href="Data.List.Effectful.html#4999" class="Bound">xs₂</a><a id="5002" class="Symbol">}</a> <a id="5004" class="Symbol">{</a><a id="5005" href="Data.List.Effectful.html#5005" class="Bound">f₁</a> <a id="5008" href="Data.List.Effectful.html#5008" class="Bound">f₂</a> <a id="5011" class="Symbol">:</a> <a id="5013" href="Data.List.Effectful.html#4981" class="Bound">A</a> <a id="5015" class="Symbol">→</a> <a id="5017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5022" href="Data.List.Effectful.html#4983" class="Bound">B</a><a id="5023" class="Symbol">}</a> <a id="5025" class="Symbol">→</a>
         <a id="5036" href="Data.List.Effectful.html#4995" class="Bound">xs₁</a> <a id="5040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5042" href="Data.List.Effectful.html#4999" class="Bound">xs₂</a> <a id="5046" class="Symbol">→</a> <a id="5048" href="Data.List.Effectful.html#5005" class="Bound">f₁</a> <a id="5051" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="5053" href="Data.List.Effectful.html#5008" class="Bound">f₂</a> <a id="5056" class="Symbol">→</a> <a id="5058" class="Symbol">(</a><a id="5059" href="Data.List.Effectful.html#4995" class="Bound">xs₁</a> <a id="5063" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5067" href="Data.List.Effectful.html#5005" class="Bound">f₁</a><a id="5069" class="Symbol">)</a> <a id="5071" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Data.List.Effectful.html#4999" class="Bound">xs₂</a> <a id="5078" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5082" href="Data.List.Effectful.html#5008" class="Bound">f₂</a><a id="5084" class="Symbol">)</a>
  <a id="5088" href="Data.List.Effectful.html#4967" class="Function">cong</a> <a id="5093" class="Symbol">{</a><a id="5094" class="Argument">xs₁</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="Data.List.Effectful.html#5100" class="Bound">xs</a><a id="5102" class="Symbol">}</a> <a id="5104" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5109" href="Data.List.Effectful.html#5109" class="Bound">f₁≗f₂</a> <a id="5115" class="Symbol">=</a> <a id="5117" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5124" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="5141" href="Data.List.Effectful.html#5109" class="Bound">f₁≗f₂</a> <a id="5147" href="Data.List.Effectful.html#5100" class="Bound">xs</a><a id="5149" class="Symbol">)</a>

<a id="5152" class="Comment">------------------------------------------------------------------------</a>
<a id="5225" class="Comment">-- The applicative functor derived from the list monad.</a>

<a id="5282" class="Comment">-- Note that these proofs (almost) show that RawIMonad.rawIApplicative</a>
<a id="5353" class="Comment">-- is correctly defined. The proofs can be reused if proof components</a>
<a id="5423" class="Comment">-- are ever added to RawIMonad and RawIApplicative.</a>

<a id="5476" class="Keyword">module</a> <a id="Applicative"></a><a id="5483" href="Data.List.Effectful.html#5483" class="Module">Applicative</a> <a id="5495" class="Keyword">where</a>

  <a id="5504" class="Keyword">private</a>

    <a id="5517" class="Keyword">module</a> <a id="Applicative.MP"></a><a id="5524" href="Data.List.Effectful.html#5524" class="Module">MP</a> <a id="5527" class="Symbol">=</a> <a id="5529" href="Data.List.Effectful.html#3248" class="Module">MonadProperties</a>

    <a id="5550" class="Comment">-- A variant of flip map.</a>

    <a id="Applicative.pam"></a><a id="5581" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5585" class="Symbol">:</a> <a id="5587" class="Symbol">∀</a> <a id="5589" class="Symbol">{</a><a id="5590" href="Data.List.Effectful.html#5590" class="Bound">ℓ</a><a id="5591" class="Symbol">}</a> <a id="5593" class="Symbol">{</a><a id="5594" href="Data.List.Effectful.html#5594" class="Bound">A</a> <a id="5596" href="Data.List.Effectful.html#5596" class="Bound">B</a> <a id="5598" class="Symbol">:</a> <a id="5600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5604" href="Data.List.Effectful.html#5590" class="Bound">ℓ</a><a id="5605" class="Symbol">}</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5614" href="Data.List.Effectful.html#5594" class="Bound">A</a> <a id="5616" class="Symbol">→</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Data.List.Effectful.html#5594" class="Bound">A</a> <a id="5621" class="Symbol">→</a> <a id="5623" href="Data.List.Effectful.html#5596" class="Bound">B</a><a id="5624" class="Symbol">)</a> <a id="5626" class="Symbol">→</a> <a id="5628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5633" href="Data.List.Effectful.html#5596" class="Bound">B</a>
    <a id="5639" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5643" href="Data.List.Effectful.html#5643" class="Bound">xs</a> <a id="5646" href="Data.List.Effectful.html#5646" class="Bound">f</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Data.List.Effectful.html#5643" class="Bound">xs</a> <a id="5653" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5657" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="5662" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5664" href="Data.List.Effectful.html#5646" class="Bound">f</a>

  <a id="5669" class="Comment">-- ∅ is a left zero for _⊛_.</a>

  <a id="Applicative.left-zero"></a><a id="5701" href="Data.List.Effectful.html#5701" class="Function">left-zero</a> <a id="5711" class="Symbol">:</a> <a id="5713" class="Symbol">∀</a> <a id="5715" class="Symbol">{</a><a id="5716" href="Data.List.Effectful.html#5716" class="Bound">ℓ</a><a id="5717" class="Symbol">}</a> <a id="5719" class="Symbol">{</a><a id="5720" href="Data.List.Effectful.html#5720" class="Bound">A</a> <a id="5722" href="Data.List.Effectful.html#5722" class="Bound">B</a> <a id="5724" class="Symbol">:</a> <a id="5726" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5730" href="Data.List.Effectful.html#5716" class="Bound">ℓ</a><a id="5731" class="Symbol">}</a> <a id="5733" class="Symbol">→</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Data.List.Effectful.html#5736" class="Bound">xs</a> <a id="5739" class="Symbol">:</a> <a id="5741" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5746" href="Data.List.Effectful.html#5720" class="Bound">A</a><a id="5747" class="Symbol">)</a> <a id="5749" class="Symbol">→</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5754" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="5756" href="Data.List.Effectful.html#5736" class="Bound">xs</a><a id="5758" class="Symbol">)</a> <a id="5760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5762" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5764" class="Symbol">{</a><a id="5765" class="Argument">A</a> <a id="5767" class="Symbol">=</a> <a id="5769" href="Data.List.Effectful.html#5722" class="Bound">B</a><a id="5770" class="Symbol">}</a>
  <a id="5774" href="Data.List.Effectful.html#5701" class="Function">left-zero</a> <a id="5784" href="Data.List.Effectful.html#5784" class="Bound">xs</a> <a id="5787" class="Symbol">=</a> <a id="5789" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5799" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5801" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="5803" href="Data.List.Effectful.html#5784" class="Bound">xs</a>          <a id="5815" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="5823" class="Symbol">(</a><a id="5824" href="Effect.Empty.html#537" class="Function">∅</a> <a id="5826" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="5830" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5834" href="Data.List.Effectful.html#5784" class="Bound">xs</a><a id="5836" class="Symbol">)</a>  <a id="5839" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5842" href="Data.List.Effectful.html#3606" class="Function">MonadProperties.left-zero</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="5873" href="Data.List.Effectful.html#5784" class="Bound">xs</a><a id="5875" class="Symbol">)</a> <a id="5877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5883" href="Effect.Empty.html#537" class="Function">∅</a>               <a id="5899" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="5904" class="Comment">-- ∅ is a right zero for _⊛_.</a>

  <a id="Applicative.right-zero"></a><a id="5937" href="Data.List.Effectful.html#5937" class="Function">right-zero</a> <a id="5948" class="Symbol">:</a> <a id="5950" class="Symbol">∀</a> <a id="5952" class="Symbol">{</a><a id="5953" href="Data.List.Effectful.html#5953" class="Bound">ℓ</a><a id="5954" class="Symbol">}</a> <a id="5956" class="Symbol">{</a><a id="5957" href="Data.List.Effectful.html#5957" class="Bound">A</a> <a id="5959" href="Data.List.Effectful.html#5959" class="Bound">B</a> <a id="5961" class="Symbol">:</a> <a id="5963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5967" href="Data.List.Effectful.html#5953" class="Bound">ℓ</a><a id="5968" class="Symbol">}</a> <a id="5970" class="Symbol">→</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Data.List.Effectful.html#5973" class="Bound">fs</a> <a id="5976" class="Symbol">:</a> <a id="5978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Data.List.Effectful.html#5957" class="Bound">A</a> <a id="5986" class="Symbol">→</a> <a id="5988" href="Data.List.Effectful.html#5959" class="Bound">B</a><a id="5989" class="Symbol">))</a> <a id="5992" class="Symbol">→</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.List.Effectful.html#5973" class="Bound">fs</a> <a id="5998" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6000" href="Effect.Empty.html#537" class="Function">∅</a><a id="6001" class="Symbol">)</a> <a id="6003" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6005" href="Effect.Empty.html#537" class="Function">∅</a>
  <a id="6009" href="Data.List.Effectful.html#5937" class="Function">right-zero</a> <a id="6020" class="Symbol">{</a><a id="6021" href="Data.List.Effectful.html#6021" class="Bound">ℓ</a><a id="6022" class="Symbol">}</a> <a id="6024" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6027" class="Symbol">=</a> <a id="6029" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6039" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6042" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6044" href="Effect.Empty.html#537" class="Function">∅</a>            <a id="6057" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="6065" class="Symbol">(</a><a id="6066" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6069" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6073" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="6077" href="Effect.Empty.html#537" class="Function">∅</a><a id="6078" class="Symbol">)</a>    <a id="6083" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6086" class="Symbol">(</a><a id="6087" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="6095" class="Symbol">(</a><a id="6096" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6101" class="Symbol">{</a><a id="6102" class="Argument">x</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Data.List.Effectful.html#6024" class="Bound">fs</a><a id="6108" class="Symbol">})</a> <a id="6111" class="Symbol">λ</a> <a id="6113" href="Data.List.Effectful.html#6113" class="Bound">f</a> <a id="6115" class="Symbol">→</a>
                          <a id="6143" href="Data.List.Effectful.html#3606" class="Function">MP.left-zero</a> <a id="6156" class="Symbol">(</a><a id="6157" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6162" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6164" href="Data.List.Effectful.html#6113" class="Bound">f</a><a id="6165" class="Symbol">))</a> <a id="6168" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6174" class="Symbol">(</a><a id="6175" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6178" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6182" class="Symbol">λ</a> <a id="6184" href="Data.List.Effectful.html#6184" class="Bound">_</a> <a id="6186" class="Symbol">→</a> <a id="6188" href="Effect.Empty.html#537" class="Function">∅</a><a id="6189" class="Symbol">)</a>  <a id="6192" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6195" href="Data.List.Effectful.html#3695" class="Function">MP.right-zero</a> <a id="6209" href="Data.List.Effectful.html#6024" class="Bound">fs</a> <a id="6212" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6218" href="Effect.Empty.html#537" class="Function">∅</a>                 <a id="6236" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.unfold-&lt;$&gt;"></a><a id="6241" href="Data.List.Effectful.html#6241" class="Function">unfold-&lt;$&gt;</a> <a id="6252" class="Symbol">:</a> <a id="6254" class="Symbol">∀</a> <a id="6256" class="Symbol">{</a><a id="6257" href="Data.List.Effectful.html#6257" class="Bound">ℓ</a><a id="6258" class="Symbol">}</a> <a id="6260" class="Symbol">{</a><a id="6261" href="Data.List.Effectful.html#6261" class="Bound">A</a> <a id="6263" href="Data.List.Effectful.html#6263" class="Bound">B</a> <a id="6265" class="Symbol">:</a> <a id="6267" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6271" href="Data.List.Effectful.html#6257" class="Bound">ℓ</a><a id="6272" class="Symbol">}</a> <a id="6274" class="Symbol">→</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Data.List.Effectful.html#6277" class="Bound">f</a> <a id="6279" class="Symbol">:</a> <a id="6281" href="Data.List.Effectful.html#6261" class="Bound">A</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Data.List.Effectful.html#6263" class="Bound">B</a><a id="6286" class="Symbol">)</a> <a id="6288" class="Symbol">(</a><a id="6289" href="Data.List.Effectful.html#6289" class="Bound">as</a> <a id="6292" class="Symbol">:</a> <a id="6294" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6299" href="Data.List.Effectful.html#6261" class="Bound">A</a><a id="6300" class="Symbol">)</a> <a id="6302" class="Symbol">→</a>
               <a id="6319" class="Symbol">(</a><a id="6320" href="Data.List.Effectful.html#6277" class="Bound">f</a> <a id="6322" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="6326" href="Data.List.Effectful.html#6289" class="Bound">as</a><a id="6328" class="Symbol">)</a> <a id="6330" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6332" class="Symbol">(</a><a id="6333" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6338" href="Data.List.Effectful.html#6277" class="Bound">f</a> <a id="6340" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6342" href="Data.List.Effectful.html#6289" class="Bound">as</a><a id="6344" class="Symbol">)</a>
  <a id="6348" href="Data.List.Effectful.html#6241" class="Function">unfold-&lt;$&gt;</a> <a id="6359" href="Data.List.Effectful.html#6359" class="Bound">f</a> <a id="6361" href="Data.List.Effectful.html#6361" class="Bound">as</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6372" class="Symbol">(</a><a id="6373" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="6386" class="Symbol">(</a><a id="6387" href="Data.List.Effectful.html#6359" class="Bound">f</a> <a id="6389" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="6393" href="Data.List.Effectful.html#6361" class="Bound">as</a><a id="6395" class="Symbol">))</a>

  <a id="6401" class="Comment">-- _⊛_ unfolds to binds.</a>
  <a id="Applicative.unfold-⊛"></a><a id="6428" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="6437" class="Symbol">:</a> <a id="6439" class="Symbol">∀</a> <a id="6441" class="Symbol">{</a><a id="6442" href="Data.List.Effectful.html#6442" class="Bound">ℓ</a><a id="6443" class="Symbol">}</a> <a id="6445" class="Symbol">{</a><a id="6446" href="Data.List.Effectful.html#6446" class="Bound">A</a> <a id="6448" href="Data.List.Effectful.html#6448" class="Bound">B</a> <a id="6450" class="Symbol">:</a> <a id="6452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6456" href="Data.List.Effectful.html#6442" class="Bound">ℓ</a><a id="6457" class="Symbol">}</a> <a id="6459" class="Symbol">→</a> <a id="6461" class="Symbol">(</a><a id="6462" href="Data.List.Effectful.html#6462" class="Bound">fs</a> <a id="6465" class="Symbol">:</a> <a id="6467" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Data.List.Effectful.html#6446" class="Bound">A</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Data.List.Effectful.html#6448" class="Bound">B</a><a id="6478" class="Symbol">))</a> <a id="6481" class="Symbol">(</a><a id="6482" href="Data.List.Effectful.html#6482" class="Bound">as</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6492" href="Data.List.Effectful.html#6446" class="Bound">A</a><a id="6493" class="Symbol">)</a> <a id="6495" class="Symbol">→</a>
             <a id="6510" class="Symbol">(</a><a id="6511" href="Data.List.Effectful.html#6462" class="Bound">fs</a> <a id="6514" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6516" href="Data.List.Effectful.html#6482" class="Bound">as</a><a id="6518" class="Symbol">)</a> <a id="6520" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6522" class="Symbol">(</a><a id="6523" href="Data.List.Effectful.html#6462" class="Bound">fs</a> <a id="6526" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6530" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="6534" href="Data.List.Effectful.html#6482" class="Bound">as</a><a id="6536" class="Symbol">)</a>
  <a id="6540" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="6549" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6552" href="Data.List.Effectful.html#6552" class="Bound">as</a> <a id="6555" class="Symbol">=</a> <a id="6557" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="6567" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6570" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="6572" href="Data.List.Effectful.html#6552" class="Bound">as</a>
      <a id="6581" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6584" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="6599" class="Symbol">(λ</a> <a id="6602" href="Data.List.Effectful.html#6602" class="Bound">f</a> <a id="6604" class="Symbol">→</a> <a id="6606" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6613" class="Symbol">(</a><a id="6614" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6618" href="Data.List.Effectful.html#6602" class="Bound">f</a><a id="6619" class="Symbol">)</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a> <a id="6637" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6639" class="Symbol">))</a> <a id="6642" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6651" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6661" class="Symbol">(λ</a> <a id="6664" href="Data.List.Effectful.html#6664" class="Bound">f</a> <a id="6666" class="Symbol">→</a> <a id="6668" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6672" href="Data.List.Effectful.html#6664" class="Bound">f</a> <a id="6674" class="Symbol">(</a><a id="6675" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6685" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6690" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6692" class="Symbol">))</a> <a id="6695" href="Data.List.Effectful.html#6549" class="Bound">fs</a>
      <a id="6704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6707" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="6722" class="Symbol">(λ</a> <a id="6725" href="Data.List.Effectful.html#6725" class="Bound">f</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="6743" href="Data.List.Effectful.html#6725" class="Bound">f</a> <a id="6745" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6750" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6752" class="Symbol">)</a> <a id="6754" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6757" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6763" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6773" class="Symbol">(λ</a> <a id="6776" href="Data.List.Effectful.html#6776" class="Bound">f</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6790" class="Symbol">(λ</a> <a id="6793" href="Data.List.Effectful.html#6793" class="Bound">x</a> <a id="6795" class="Symbol">→</a> <a id="6797" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Data.List.Effectful.html#6776" class="Bound">f</a> <a id="6805" href="Data.List.Effectful.html#6793" class="Bound">x</a><a id="6806" class="Symbol">))</a> <a id="6809" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6811" class="Symbol">)</a> <a id="6813" href="Data.List.Effectful.html#6549" class="Bound">fs</a>
      <a id="6822" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="6830" class="Symbol">(</a><a id="6831" href="Data.List.Effectful.html#6549" class="Bound">fs</a> <a id="6834" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="6838" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="6842" href="Data.List.Effectful.html#6552" class="Bound">as</a><a id="6844" class="Symbol">)</a>
      <a id="6852" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="6857" class="Comment">-- _⊛_ distributes over _∣_ from the right.</a>

  <a id="Applicative.right-distributive"></a><a id="6904" href="Data.List.Effectful.html#6904" class="Function">right-distributive</a> <a id="6923" class="Symbol">:</a> <a id="6925" class="Symbol">∀</a> <a id="6927" class="Symbol">{</a><a id="6928" href="Data.List.Effectful.html#6928" class="Bound">ℓ</a><a id="6929" class="Symbol">}</a> <a id="6931" class="Symbol">{</a><a id="6932" href="Data.List.Effectful.html#6932" class="Bound">A</a> <a id="6934" href="Data.List.Effectful.html#6934" class="Bound">B</a> <a id="6936" class="Symbol">:</a> <a id="6938" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6942" href="Data.List.Effectful.html#6928" class="Bound">ℓ</a><a id="6943" class="Symbol">}</a> <a id="6945" class="Symbol">(</a><a id="6946" href="Data.List.Effectful.html#6946" class="Bound">fs₁</a> <a id="6950" href="Data.List.Effectful.html#6950" class="Bound">fs₂</a> <a id="6954" class="Symbol">:</a> <a id="6956" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6961" class="Symbol">(</a><a id="6962" href="Data.List.Effectful.html#6932" class="Bound">A</a> <a id="6964" class="Symbol">→</a> <a id="6966" href="Data.List.Effectful.html#6934" class="Bound">B</a><a id="6967" class="Symbol">))</a> <a id="6970" href="Data.List.Effectful.html#6970" class="Bound">xs</a> <a id="6973" class="Symbol">→</a>
                       <a id="6998" class="Symbol">((</a><a id="7000" href="Data.List.Effectful.html#6946" class="Bound">fs₁</a> <a id="7004" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7006" href="Data.List.Effectful.html#6950" class="Bound">fs₂</a><a id="7009" class="Symbol">)</a> <a id="7011" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7013" href="Data.List.Effectful.html#6970" class="Bound">xs</a><a id="7015" class="Symbol">)</a> <a id="7017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Data.List.Effectful.html#6946" class="Bound">fs₁</a> <a id="7024" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7026" href="Data.List.Effectful.html#6970" class="Bound">xs</a> <a id="7029" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7031" href="Data.List.Effectful.html#6950" class="Bound">fs₂</a> <a id="7035" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7037" href="Data.List.Effectful.html#6970" class="Bound">xs</a><a id="7039" class="Symbol">)</a>
  <a id="7043" href="Data.List.Effectful.html#6904" class="Function">right-distributive</a> <a id="7062" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7066" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7070" href="Data.List.Effectful.html#7070" class="Bound">xs</a> <a id="7073" class="Symbol">=</a> <a id="7075" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7085" class="Symbol">(</a><a id="7086" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7090" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7092" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a><a id="7095" class="Symbol">)</a> <a id="7097" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7099" href="Data.List.Effectful.html#7070" class="Bound">xs</a>                     <a id="7122" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7125" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7139" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7141" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a><a id="7144" class="Symbol">)</a> <a id="7146" href="Data.List.Effectful.html#7070" class="Bound">xs</a> <a id="7149" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7155" class="Symbol">(</a><a id="7156" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7160" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7162" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7166" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7170" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7174" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7176" class="Symbol">)</a>               <a id="7192" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7195" href="Data.List.Effectful.html#4042" class="Function">MonadProperties.right-distributive</a> <a id="7230" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7234" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7238" class="Symbol">(</a><a id="7239" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7243" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7245" class="Symbol">)</a> <a id="7247" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7253" class="Symbol">(</a><a id="7254" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7258" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7262" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7266" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7277" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7281" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7285" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7287" class="Symbol">)</a>  <a id="7290" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7293" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">≡.cong₂</a> <a id="7301" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="7305" class="Symbol">(</a><a id="7306" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7315" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7319" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7321" class="Symbol">)</a> <a id="7323" class="Symbol">(</a><a id="7324" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7333" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7337" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7339" class="Symbol">)</a> <a id="7341" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="7347" class="Symbol">(</a><a id="7348" href="Data.List.Effectful.html#7062" class="Bound">fs₁</a> <a id="7352" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7354" href="Data.List.Effectful.html#7070" class="Bound">xs</a> <a id="7357" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7359" href="Data.List.Effectful.html#7066" class="Bound">fs₂</a> <a id="7363" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7365" href="Data.List.Effectful.html#7070" class="Bound">xs</a><a id="7367" class="Symbol">)</a>                <a id="7384" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7389" class="Comment">-- _⊛_ does not distribute over _∣_ from the left.</a>

  <a id="7443" class="Keyword">private</a>

    <a id="Applicative.not-left-distributive"></a><a id="7456" href="Data.List.Effectful.html#7456" class="Function">not-left-distributive</a> <a id="7478" class="Symbol">:</a>
      <a id="7486" class="Keyword">let</a> <a id="7490" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7493" class="Symbol">=</a> <a id="7495" href="Function.Base.html#704" class="Function">id</a> <a id="7498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7500" href="Function.Base.html#704" class="Function">id</a> <a id="7503" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7507" class="Symbol">;</a> <a id="7509" href="Data.List.Effectful.html#7509" class="Bound">xs₁</a> <a id="7513" class="Symbol">=</a> <a id="7515" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7520" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7522" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7524" class="Symbol">;</a> <a id="7526" href="Data.List.Effectful.html#7526" class="Bound">xs₂</a> <a id="7530" class="Symbol">=</a> <a id="7532" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7539" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7545" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7547" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7550" class="Keyword">in</a>
      <a id="7559" class="Symbol">(</a><a id="7560" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7563" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7565" class="Symbol">(</a><a id="7566" href="Data.List.Effectful.html#7509" class="Bound">xs₁</a> <a id="7570" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7572" href="Data.List.Effectful.html#7526" class="Bound">xs₂</a><a id="7575" class="Symbol">))</a> <a id="7578" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7580" class="Symbol">(</a><a id="7581" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7584" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7586" href="Data.List.Effectful.html#7509" class="Bound">xs₁</a> <a id="7590" href="Effect.Choice.html#577" class="Function Operator">∣</a> <a id="7592" href="Data.List.Effectful.html#7490" class="Bound">fs</a> <a id="7595" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7597" href="Data.List.Effectful.html#7526" class="Bound">xs₂</a><a id="7600" class="Symbol">)</a>
    <a id="7606" href="Data.List.Effectful.html#7456" class="Function">not-left-distributive</a> <a id="7628" class="Symbol">()</a>

  <a id="7634" class="Comment">-- Applicative functor laws.</a>

  <a id="Applicative.identity"></a><a id="7666" href="Data.List.Effectful.html#7666" class="Function">identity</a> <a id="7675" class="Symbol">:</a> <a id="7677" class="Symbol">∀</a> <a id="7679" class="Symbol">{</a><a id="7680" href="Data.List.Effectful.html#7680" class="Bound">a</a><a id="7681" class="Symbol">}</a> <a id="7683" class="Symbol">{</a><a id="7684" href="Data.List.Effectful.html#7684" class="Bound">A</a> <a id="7686" class="Symbol">:</a> <a id="7688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7692" href="Data.List.Effectful.html#7680" class="Bound">a</a><a id="7693" class="Symbol">}</a> <a id="7695" class="Symbol">(</a><a id="7696" href="Data.List.Effectful.html#7696" class="Bound">xs</a> <a id="7699" class="Symbol">:</a> <a id="7701" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7706" href="Data.List.Effectful.html#7684" class="Bound">A</a><a id="7707" class="Symbol">)</a> <a id="7709" class="Symbol">→</a> <a id="7711" class="Symbol">(</a><a id="7712" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7717" href="Function.Base.html#704" class="Function">id</a> <a id="7720" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7722" href="Data.List.Effectful.html#7696" class="Bound">xs</a><a id="7724" class="Symbol">)</a> <a id="7726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7728" href="Data.List.Effectful.html#7696" class="Bound">xs</a>
  <a id="7733" href="Data.List.Effectful.html#7666" class="Function">identity</a> <a id="7742" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7745" class="Symbol">=</a> <a id="7747" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7757" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7762" href="Function.Base.html#704" class="Function">id</a> <a id="7765" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="7767" href="Data.List.Effectful.html#7742" class="Bound">xs</a>          <a id="7779" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7782" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="7791" class="Symbol">(</a><a id="7792" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7797" href="Function.Base.html#704" class="Function">id</a><a id="7799" class="Symbol">)</a> <a id="7801" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7804" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7810" class="Symbol">(</a><a id="7811" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="7816" href="Function.Base.html#704" class="Function">id</a> <a id="7819" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7823" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7827" href="Data.List.Effectful.html#7742" class="Bound">xs</a><a id="7829" class="Symbol">)</a>  <a id="7832" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7835" href="Data.List.Effectful.html#3273" class="Function">MonadProperties.left-identity</a> <a id="7865" href="Function.Base.html#704" class="Function">id</a> <a id="7868" class="Symbol">(</a><a id="7869" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="7873" href="Data.List.Effectful.html#7742" class="Bound">xs</a><a id="7875" class="Symbol">)</a> <a id="7877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7883" class="Symbol">(</a><a id="7884" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7887" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="7891" href="Effect.Applicative.html#1145" class="Function">pure</a><a id="7895" class="Symbol">)</a>         <a id="7905" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7908" href="Data.List.Effectful.html#3419" class="Function">MonadProperties.right-identity</a> <a id="7939" href="Data.List.Effectful.html#7742" class="Bound">xs</a> <a id="7942" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="7948" href="Data.List.Effectful.html#7742" class="Bound">xs</a>                    <a id="7970" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="7975" class="Keyword">private</a>

    <a id="Applicative.pam-lemma"></a><a id="7988" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="7998" class="Symbol">:</a> <a id="8000" class="Symbol">∀</a> <a id="8002" class="Symbol">{</a><a id="8003" href="Data.List.Effectful.html#8003" class="Bound">ℓ</a><a id="8004" class="Symbol">}</a> <a id="8006" class="Symbol">{</a><a id="8007" href="Data.List.Effectful.html#8007" class="Bound">A</a> <a id="8009" href="Data.List.Effectful.html#8009" class="Bound">B</a> <a id="8011" href="Data.List.Effectful.html#8011" class="Bound">C</a> <a id="8013" class="Symbol">:</a> <a id="8015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8019" href="Data.List.Effectful.html#8003" class="Bound">ℓ</a><a id="8020" class="Symbol">}</a>
                <a id="8038" class="Symbol">(</a><a id="8039" href="Data.List.Effectful.html#8039" class="Bound">xs</a> <a id="8042" class="Symbol">:</a> <a id="8044" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8049" href="Data.List.Effectful.html#8007" class="Bound">A</a><a id="8050" class="Symbol">)</a> <a id="8052" class="Symbol">(</a><a id="8053" href="Data.List.Effectful.html#8053" class="Bound">f</a> <a id="8055" class="Symbol">:</a> <a id="8057" href="Data.List.Effectful.html#8007" class="Bound">A</a> <a id="8059" class="Symbol">→</a> <a id="8061" href="Data.List.Effectful.html#8009" class="Bound">B</a><a id="8062" class="Symbol">)</a> <a id="8064" class="Symbol">(</a><a id="8065" href="Data.List.Effectful.html#8065" class="Bound">fs</a> <a id="8068" class="Symbol">:</a> <a id="8070" href="Data.List.Effectful.html#8009" class="Bound">B</a> <a id="8072" class="Symbol">→</a> <a id="8074" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8079" href="Data.List.Effectful.html#8011" class="Bound">C</a><a id="8080" class="Symbol">)</a> <a id="8082" class="Symbol">→</a>
                <a id="8100" class="Symbol">(</a><a id="8101" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8105" href="Data.List.Effectful.html#8039" class="Bound">xs</a> <a id="8108" href="Data.List.Effectful.html#8053" class="Bound">f</a> <a id="8110" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8114" href="Data.List.Effectful.html#8065" class="Bound">fs</a><a id="8116" class="Symbol">)</a> <a id="8118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Data.List.Effectful.html#8039" class="Bound">xs</a> <a id="8124" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8128" class="Symbol">λ</a> <a id="8130" href="Data.List.Effectful.html#8130" class="Bound">x</a> <a id="8132" class="Symbol">→</a> <a id="8134" href="Data.List.Effectful.html#8065" class="Bound">fs</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Data.List.Effectful.html#8053" class="Bound">f</a> <a id="8140" href="Data.List.Effectful.html#8130" class="Bound">x</a><a id="8141" class="Symbol">))</a>
    <a id="8148" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="8158" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8161" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8163" href="Data.List.Effectful.html#8163" class="Bound">fs</a> <a id="8166" class="Symbol">=</a> <a id="8168" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8180" class="Symbol">(</a><a id="8181" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8185" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8188" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8190" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8194" href="Data.List.Effectful.html#8163" class="Bound">fs</a><a id="8196" class="Symbol">)</a>                 <a id="8214" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8217" href="Data.List.Effectful.html#4498" class="Function">MP.associative</a> <a id="8232" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8241" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8243" href="Data.List.Effectful.html#8161" class="Bound">f</a><a id="8244" class="Symbol">)</a> <a id="8246" href="Data.List.Effectful.html#8163" class="Bound">fs</a> <a id="8249" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="8257" class="Symbol">(</a><a id="8258" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8261" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8265" class="Symbol">λ</a> <a id="8267" href="Data.List.Effectful.html#8267" class="Bound">x</a> <a id="8269" class="Symbol">→</a> <a id="8271" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8276" class="Symbol">(</a><a id="8277" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8279" href="Data.List.Effectful.html#8267" class="Bound">x</a><a id="8280" class="Symbol">)</a> <a id="8282" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8286" href="Data.List.Effectful.html#8163" class="Bound">fs</a><a id="8288" class="Symbol">)</a>  <a id="8291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8294" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8308" class="Symbol">{</a><a id="8309" class="Argument">x</a> <a id="8311" class="Symbol">=</a> <a id="8313" href="Data.List.Effectful.html#8158" class="Bound">xs</a><a id="8315" class="Symbol">})</a> <a id="8318" class="Symbol">(λ</a> <a id="8321" href="Data.List.Effectful.html#8321" class="Bound">x</a> <a id="8323" class="Symbol">→</a> <a id="8325" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="8342" class="Symbol">(</a><a id="8343" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8345" href="Data.List.Effectful.html#8321" class="Bound">x</a><a id="8346" class="Symbol">)</a> <a id="8348" href="Data.List.Effectful.html#8163" class="Bound">fs</a><a id="8350" class="Symbol">)</a> <a id="8352" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="8360" class="Symbol">(</a><a id="8361" href="Data.List.Effectful.html#8158" class="Bound">xs</a> <a id="8364" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8368" class="Symbol">λ</a> <a id="8370" href="Data.List.Effectful.html#8370" class="Bound">x</a> <a id="8372" class="Symbol">→</a> <a id="8374" href="Data.List.Effectful.html#8163" class="Bound">fs</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Data.List.Effectful.html#8161" class="Bound">f</a> <a id="8380" href="Data.List.Effectful.html#8370" class="Bound">x</a><a id="8381" class="Symbol">))</a>           <a id="8394" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.composition"></a><a id="8399" href="Data.List.Effectful.html#8399" class="Function">composition</a> <a id="8411" class="Symbol">:</a> <a id="8413" class="Symbol">∀</a> <a id="8415" class="Symbol">{</a><a id="8416" href="Data.List.Effectful.html#8416" class="Bound">ℓ</a><a id="8417" class="Symbol">}</a> <a id="8419" class="Symbol">{</a><a id="8420" href="Data.List.Effectful.html#8420" class="Bound">A</a> <a id="8422" href="Data.List.Effectful.html#8422" class="Bound">B</a> <a id="8424" href="Data.List.Effectful.html#8424" class="Bound">C</a> <a id="8426" class="Symbol">:</a> <a id="8428" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8432" href="Data.List.Effectful.html#8416" class="Bound">ℓ</a><a id="8433" class="Symbol">}</a>
                <a id="8451" class="Symbol">(</a><a id="8452" href="Data.List.Effectful.html#8452" class="Bound">fs</a> <a id="8455" class="Symbol">:</a> <a id="8457" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8462" class="Symbol">(</a><a id="8463" href="Data.List.Effectful.html#8422" class="Bound">B</a> <a id="8465" class="Symbol">→</a> <a id="8467" href="Data.List.Effectful.html#8424" class="Bound">C</a><a id="8468" class="Symbol">))</a> <a id="8471" class="Symbol">(</a><a id="8472" href="Data.List.Effectful.html#8472" class="Bound">gs</a> <a id="8475" class="Symbol">:</a> <a id="8477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8482" class="Symbol">(</a><a id="8483" href="Data.List.Effectful.html#8420" class="Bound">A</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="Data.List.Effectful.html#8422" class="Bound">B</a><a id="8488" class="Symbol">))</a> <a id="8491" href="Data.List.Effectful.html#8491" class="Bound">xs</a> <a id="8494" class="Symbol">→</a>
                <a id="8512" class="Symbol">(</a><a id="8513" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8518" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8523" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8525" href="Data.List.Effectful.html#8452" class="Bound">fs</a> <a id="8528" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8530" href="Data.List.Effectful.html#8472" class="Bound">gs</a> <a id="8533" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8535" href="Data.List.Effectful.html#8491" class="Bound">xs</a><a id="8537" class="Symbol">)</a> <a id="8539" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Data.List.Effectful.html#8452" class="Bound">fs</a> <a id="8545" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8547" class="Symbol">(</a><a id="8548" href="Data.List.Effectful.html#8472" class="Bound">gs</a> <a id="8551" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8553" href="Data.List.Effectful.html#8491" class="Bound">xs</a><a id="8555" class="Symbol">))</a>
  <a id="8560" href="Data.List.Effectful.html#8399" class="Function">composition</a> <a id="8572" class="Symbol">{</a><a id="8573" href="Data.List.Effectful.html#8573" class="Bound">ℓ</a><a id="8574" class="Symbol">}</a> <a id="8576" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8579" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8582" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="8585" class="Symbol">=</a> <a id="8587" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="8597" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8602" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8607" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8609" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8612" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8614" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8617" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8619" href="Data.List.Effectful.html#8582" class="Bound">xs</a>
      <a id="8628" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8631" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="8640" class="Symbol">(</a><a id="8641" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8646" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8651" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8653" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8656" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8658" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="8660" class="Symbol">)</a> <a id="8662" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="8665" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8671" class="Symbol">(</a><a id="8672" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8677" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8682" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8684" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8687" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8689" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8692" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8696" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8700" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8702" class="Symbol">)</a>
      <a id="8710" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8713" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8720" class="Symbol">(</a><a id="8721" href="Effect.Monad.html#1053" class="Function Operator">_&gt;&gt;=</a> <a id="8726" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8730" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8732" class="Symbol">)</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="8744" class="Symbol">(</a><a id="8745" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8750" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8755" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8757" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="8759" class="Symbol">)</a> <a id="8761" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="8763" class="Symbol">)</a> <a id="8765" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8771" class="Symbol">(</a><a id="8772" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8777" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8782" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="8784" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8787" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8791" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8795" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8798" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8802" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8806" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8808" class="Symbol">)</a>
      <a id="8816" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8819" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8826" class="Symbol">(λ</a> <a id="8829" href="Data.List.Effectful.html#8829" class="Bound">h</a> <a id="8831" class="Symbol">→</a> <a id="8833" href="Data.List.Effectful.html#8829" class="Bound">h</a> <a id="8835" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8839" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8843" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8846" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8850" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8854" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8856" class="Symbol">)</a> <a id="8858" class="Symbol">(</a><a id="8859" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="8868" class="Symbol">(</a><a id="8869" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8874" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="8878" class="Symbol">)</a> <a id="8880" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="8882" class="Symbol">)</a> <a id="8884" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8890" class="Symbol">(</a><a id="8891" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="8896" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8901" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8905" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8909" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="8912" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8916" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8920" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="8923" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="8927" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8931" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="8933" class="Symbol">)</a>
      <a id="8941" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8944" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="8961" class="Symbol">(</a><a id="8962" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="8979" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="8984" class="Symbol">(</a><a id="8985" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="8989" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="8991" class="Symbol">))</a>
                 <a id="9011" class="Symbol">(λ</a> <a id="9014" href="Data.List.Effectful.html#9014" class="Bound">f</a> <a id="9016" class="Symbol">→</a> <a id="9018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9023" class="Symbol">{</a><a id="9024" class="Argument">x</a> <a id="9026" class="Symbol">=</a> <a id="9028" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9032" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9035" href="Data.List.Effectful.html#9014" class="Bound">f</a><a id="9036" class="Symbol">}))</a>
                 <a id="9057" class="Symbol">(λ</a> <a id="9060" href="Data.List.Effectful.html#9060" class="Bound">fg</a> <a id="9063" class="Symbol">→</a> <a id="9065" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9070" class="Symbol">{</a><a id="9071" class="Argument">x</a> <a id="9073" class="Symbol">=</a> <a id="9075" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9079" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9082" href="Data.List.Effectful.html#9060" class="Bound">fg</a><a id="9084" class="Symbol">})</a> <a id="9087" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9093" class="Symbol">(</a><a id="9094" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9098" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9101" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="9106" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9110" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9114" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9117" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9121" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9125" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9127" class="Symbol">)</a>
      <a id="9135" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9138" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9146" class="Symbol">(</a><a id="9147" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="9157" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9160" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="9165" class="Symbol">(</a><a id="9166" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9170" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="9172" class="Symbol">))</a> <a id="9175" class="Symbol">(λ</a> <a id="9178" href="Data.List.Effectful.html#9178" class="Bound">_</a> <a id="9180" class="Symbol">→</a> <a id="9182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9186" class="Symbol">)</a> <a id="9188" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9194" class="Symbol">((</a><a id="9196" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9199" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9203" class="Symbol">λ</a> <a id="9205" href="Data.List.Effectful.html#9205" class="Bound">f</a> <a id="9207" class="Symbol">→</a> <a id="9209" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9213" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9216" class="Symbol">(</a><a id="9217" href="Data.List.Effectful.html#9205" class="Bound">f</a> <a id="9219" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="9222" class="Symbol">))</a> <a id="9225" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9229" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9233" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9235" class="Symbol">)</a>
      <a id="9243" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9246" href="Data.List.Effectful.html#4498" class="Function">MP.associative</a> <a id="9261" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9264" class="Symbol">(λ</a> <a id="9267" href="Data.List.Effectful.html#9267" class="Bound">f</a> <a id="9269" class="Symbol">→</a> <a id="9271" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9275" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9278" class="Symbol">(</a><a id="9279" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="9284" href="Data.List.Effectful.html#9267" class="Bound">f</a><a id="9285" class="Symbol">))</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9293" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9295" class="Symbol">)</a> <a id="9297" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="9303" class="Symbol">(</a><a id="9304" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9307" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9311" class="Symbol">λ</a> <a id="9313" href="Data.List.Effectful.html#9313" class="Bound">f</a> <a id="9315" class="Symbol">→</a> <a id="9317" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9321" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9324" class="Symbol">(</a><a id="9325" href="Data.List.Effectful.html#9313" class="Bound">f</a> <a id="9327" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="9330" class="Symbol">)</a> <a id="9332" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9336" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9340" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9342" class="Symbol">)</a>
      <a id="9350" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9353" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9361" class="Symbol">(</a><a id="9362" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9367" class="Symbol">{</a><a id="9368" class="Argument">x</a> <a id="9370" class="Symbol">=</a> <a id="9372" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="9374" class="Symbol">})</a> <a id="9377" class="Symbol">(λ</a> <a id="9380" href="Data.List.Effectful.html#9380" class="Bound">f</a> <a id="9382" class="Symbol">→</a> <a id="9384" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="9394" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9397" class="Symbol">(</a><a id="9398" href="Data.List.Effectful.html#9380" class="Bound">f</a> <a id="9400" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="9403" class="Symbol">)</a> <a id="9405" class="Symbol">(</a><a id="9406" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9410" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9412" class="Symbol">))</a> <a id="9415" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9421" class="Symbol">(</a><a id="9422" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9425" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9429" class="Symbol">λ</a> <a id="9431" href="Data.List.Effectful.html#9431" class="Bound">f</a> <a id="9433" class="Symbol">→</a> <a id="9435" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9438" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9442" class="Symbol">λ</a> <a id="9444" href="Data.List.Effectful.html#9444" class="Bound">g</a> <a id="9446" class="Symbol">→</a> <a id="9448" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9452" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9455" class="Symbol">(</a><a id="9456" href="Data.List.Effectful.html#9431" class="Bound">f</a> <a id="9458" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9461" href="Data.List.Effectful.html#9444" class="Bound">g</a><a id="9462" class="Symbol">))</a>
      <a id="9471" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9474" class="Symbol">(</a><a id="9475" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9489" class="Symbol">{</a><a id="9490" class="Argument">x</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="9496" class="Symbol">})</a> <a id="9499" class="Symbol">λ</a> <a id="9501" href="Data.List.Effectful.html#9501" class="Bound">f</a> <a id="9503" class="Symbol">→</a>
         <a id="9514" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9522" class="Symbol">(</a><a id="9523" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9528" class="Symbol">{</a><a id="9529" class="Argument">x</a> <a id="9531" class="Symbol">=</a> <a id="9533" href="Data.List.Effectful.html#8579" class="Bound">gs</a><a id="9535" class="Symbol">})</a> <a id="9538" class="Symbol">λ</a> <a id="9540" href="Data.List.Effectful.html#9540" class="Bound">g</a> <a id="9542" class="Symbol">→</a>
         <a id="9553" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="9559" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9561" href="Data.List.Effectful.html#7988" class="Function">pam-lemma</a> <a id="9571" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9574" href="Data.List.Effectful.html#9540" class="Bound">g</a> <a id="9576" class="Symbol">(</a><a id="9577" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9582" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9584" href="Data.List.Effectful.html#9501" class="Bound">f</a><a id="9585" class="Symbol">))</a> <a id="9588" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9594" class="Symbol">(</a><a id="9595" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9598" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9602" class="Symbol">λ</a> <a id="9604" href="Data.List.Effectful.html#9604" class="Bound">f</a> <a id="9606" class="Symbol">→</a> <a id="9608" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9611" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9615" class="Symbol">λ</a> <a id="9617" href="Data.List.Effectful.html#9617" class="Bound">g</a> <a id="9619" class="Symbol">→</a> <a id="9621" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9625" class="Symbol">(</a><a id="9626" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9630" href="Data.List.Effectful.html#8582" class="Bound">xs</a> <a id="9633" href="Data.List.Effectful.html#9617" class="Bound">g</a><a id="9634" class="Symbol">)</a> <a id="9636" href="Data.List.Effectful.html#9604" class="Bound">f</a><a id="9637" class="Symbol">)</a>
      <a id="9645" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9648" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="9656" class="Symbol">(</a><a id="9657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9662" class="Symbol">{</a><a id="9663" class="Argument">x</a> <a id="9665" class="Symbol">=</a> <a id="9667" href="Data.List.Effectful.html#8576" class="Bound">fs</a><a id="9669" class="Symbol">})</a> <a id="9672" class="Symbol">(λ</a> <a id="9675" href="Data.List.Effectful.html#9675" class="Bound">f</a> <a id="9677" class="Symbol">→</a> <a id="9679" href="Data.List.Effectful.html#4498" class="Function">MP.associative</a> <a id="9694" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9697" class="Symbol">(</a><a id="9698" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9702" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9704" class="Symbol">)</a> <a id="9706" class="Symbol">(</a><a id="9707" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9712" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9714" href="Data.List.Effectful.html#9675" class="Bound">f</a><a id="9715" class="Symbol">))</a> <a id="9718" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9724" class="Symbol">(</a><a id="9725" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9728" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9732" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9740" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9744" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9748" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9750" class="Symbol">))</a>
      <a id="9759" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9762" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="9771" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9774" class="Symbol">(</a><a id="9775" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9778" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9782" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9786" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9788" class="Symbol">)</a> <a id="9790" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="9796" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9799" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9801" class="Symbol">(</a><a id="9802" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9805" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="9809" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="9813" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9815" class="Symbol">)</a>
      <a id="9823" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9826" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9837" href="Effect.Applicative.html#1603" class="Function Operator">⊛_</a><a id="9839" class="Symbol">)</a> <a id="9841" class="Symbol">(</a><a id="9842" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="9851" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9854" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9856" class="Symbol">)</a> <a id="9858" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="9864" href="Data.List.Effectful.html#8576" class="Bound">fs</a> <a id="9867" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Data.List.Effectful.html#8579" class="Bound">gs</a> <a id="9873" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9875" href="Data.List.Effectful.html#8582" class="Bound">xs</a><a id="9877" class="Symbol">)</a>
      <a id="9885" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.homomorphism"></a><a id="9890" href="Data.List.Effectful.html#9890" class="Function">homomorphism</a> <a id="9903" class="Symbol">:</a> <a id="9905" class="Symbol">∀</a> <a id="9907" class="Symbol">{</a><a id="9908" href="Data.List.Effectful.html#9908" class="Bound">ℓ</a><a id="9909" class="Symbol">}</a> <a id="9911" class="Symbol">{</a><a id="9912" href="Data.List.Effectful.html#9912" class="Bound">A</a> <a id="9914" href="Data.List.Effectful.html#9914" class="Bound">B</a> <a id="9916" class="Symbol">:</a> <a id="9918" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9922" href="Data.List.Effectful.html#9908" class="Bound">ℓ</a><a id="9923" class="Symbol">}</a> <a id="9925" class="Symbol">(</a><a id="9926" href="Data.List.Effectful.html#9926" class="Bound">f</a> <a id="9928" class="Symbol">:</a> <a id="9930" href="Data.List.Effectful.html#9912" class="Bound">A</a> <a id="9932" class="Symbol">→</a> <a id="9934" href="Data.List.Effectful.html#9914" class="Bound">B</a><a id="9935" class="Symbol">)</a> <a id="9937" href="Data.List.Effectful.html#9937" class="Bound">x</a> <a id="9939" class="Symbol">→</a>
                 <a id="9958" class="Symbol">(</a><a id="9959" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9964" href="Data.List.Effectful.html#9926" class="Bound">f</a> <a id="9966" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="9968" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9973" href="Data.List.Effectful.html#9937" class="Bound">x</a><a id="9974" class="Symbol">)</a> <a id="9976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9978" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="9983" class="Symbol">(</a><a id="9984" href="Data.List.Effectful.html#9926" class="Bound">f</a> <a id="9986" href="Data.List.Effectful.html#9937" class="Bound">x</a><a id="9987" class="Symbol">)</a>
  <a id="9991" href="Data.List.Effectful.html#9890" class="Function">homomorphism</a> <a id="10004" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10006" href="Data.List.Effectful.html#10006" class="Bound">x</a> <a id="10008" class="Symbol">=</a> <a id="10010" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10020" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10025" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10027" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10029" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10034" href="Data.List.Effectful.html#10006" class="Bound">x</a>            <a id="10047" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10055" class="Symbol">(</a><a id="10056" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10061" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10063" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10067" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10071" class="Symbol">(</a><a id="10072" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10077" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10078" class="Symbol">))</a>  <a id="10082" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10085" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10102" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10104" class="Symbol">(</a><a id="10105" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10109" class="Symbol">(</a><a id="10110" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10115" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10116" class="Symbol">))</a> <a id="10119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10125" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10129" class="Symbol">(</a><a id="10130" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10135" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10136" class="Symbol">)</a> <a id="10138" href="Data.List.Effectful.html#10004" class="Bound">f</a>             <a id="10152" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10155" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10172" href="Data.List.Effectful.html#10006" class="Bound">x</a> <a id="10174" class="Symbol">(</a><a id="10175" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10180" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10182" href="Data.List.Effectful.html#10004" class="Bound">f</a><a id="10183" class="Symbol">)</a> <a id="10185" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10191" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10196" class="Symbol">(</a><a id="10197" href="Data.List.Effectful.html#10004" class="Bound">f</a> <a id="10199" href="Data.List.Effectful.html#10006" class="Bound">x</a><a id="10200" class="Symbol">)</a>                 <a id="10218" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="Applicative.interchange"></a><a id="10223" href="Data.List.Effectful.html#10223" class="Function">interchange</a> <a id="10235" class="Symbol">:</a> <a id="10237" class="Symbol">∀</a> <a id="10239" class="Symbol">{</a><a id="10240" href="Data.List.Effectful.html#10240" class="Bound">ℓ</a><a id="10241" class="Symbol">}</a> <a id="10243" class="Symbol">{</a><a id="10244" href="Data.List.Effectful.html#10244" class="Bound">A</a> <a id="10246" href="Data.List.Effectful.html#10246" class="Bound">B</a> <a id="10248" class="Symbol">:</a> <a id="10250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10254" href="Data.List.Effectful.html#10240" class="Bound">ℓ</a><a id="10255" class="Symbol">}</a> <a id="10257" class="Symbol">(</a><a id="10258" href="Data.List.Effectful.html#10258" class="Bound">fs</a> <a id="10261" class="Symbol">:</a> <a id="10263" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10268" class="Symbol">(</a><a id="10269" href="Data.List.Effectful.html#10244" class="Bound">A</a> <a id="10271" class="Symbol">→</a> <a id="10273" href="Data.List.Effectful.html#10246" class="Bound">B</a><a id="10274" class="Symbol">))</a> <a id="10277" class="Symbol">{</a><a id="10278" href="Data.List.Effectful.html#10278" class="Bound">x</a><a id="10279" class="Symbol">}</a> <a id="10281" class="Symbol">→</a>
                <a id="10299" class="Symbol">(</a><a id="10300" href="Data.List.Effectful.html#10258" class="Bound">fs</a> <a id="10303" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10305" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10310" href="Data.List.Effectful.html#10278" class="Bound">x</a><a id="10311" class="Symbol">)</a> <a id="10313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10321" class="Symbol">(</a><a id="10322" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10326" href="Data.List.Effectful.html#10278" class="Bound">x</a><a id="10327" class="Symbol">)</a> <a id="10329" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10331" href="Data.List.Effectful.html#10258" class="Bound">fs</a><a id="10333" class="Symbol">)</a>
  <a id="10337" href="Data.List.Effectful.html#10223" class="Function">interchange</a> <a id="10349" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10352" class="Symbol">{</a><a id="10353" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10354" class="Symbol">}</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10368" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10371" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10373" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10378" href="Data.List.Effectful.html#10353" class="Bound">x</a>                <a id="10395" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10403" class="Symbol">(</a><a id="10404" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10407" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10411" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10415" class="Symbol">(</a><a id="10416" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10421" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10422" class="Symbol">))</a>      <a id="10430" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10433" class="Symbol">(</a><a id="10434" href="Data.List.Effectful.html#4967" class="Function">MP.cong</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10448" class="Symbol">{</a><a id="10449" class="Argument">x</a> <a id="10451" class="Symbol">=</a> <a id="10453" href="Data.List.Effectful.html#10349" class="Bound">fs</a><a id="10455" class="Symbol">})</a> <a id="10458" class="Symbol">λ</a> <a id="10460" href="Data.List.Effectful.html#10460" class="Bound">f</a> <a id="10462" class="Symbol">→</a>
                                      <a id="10502" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10519" href="Data.List.Effectful.html#10353" class="Bound">x</a> <a id="10521" class="Symbol">(</a><a id="10522" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10527" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10529" href="Data.List.Effectful.html#10460" class="Bound">f</a><a id="10530" class="Symbol">))</a> <a id="10533" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10539" class="Symbol">(</a><a id="10540" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10543" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10547" class="Symbol">λ</a> <a id="10549" href="Data.List.Effectful.html#10549" class="Bound">f</a> <a id="10551" class="Symbol">→</a> <a id="10553" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Data.List.Effectful.html#10549" class="Bound">f</a> <a id="10561" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10562" class="Symbol">))</a>  <a id="10566" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10574" class="Symbol">(</a><a id="10575" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10579" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10582" class="Symbol">(</a><a id="10583" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10587" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10588" class="Symbol">))</a>           <a id="10601" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10604" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="10610" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10612" href="Data.List.Effectful.html#3273" class="Function">MP.left-identity</a> <a id="10629" class="Symbol">(</a><a id="10630" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10634" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10635" class="Symbol">)</a> <a id="10637" class="Symbol">(</a><a id="10638" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10642" href="Data.List.Effectful.html#10349" class="Bound">fs</a><a id="10644" class="Symbol">)</a> <a id="10646" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10652" class="Symbol">(</a><a id="10653" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10658" class="Symbol">(</a><a id="10659" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10663" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10664" class="Symbol">)</a> <a id="10666" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="10670" href="Data.List.Effectful.html#5581" class="Function">pam</a> <a id="10674" href="Data.List.Effectful.html#10349" class="Bound">fs</a><a id="10676" class="Symbol">)</a>  <a id="10679" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10682" href="Data.List.Effectful.html#6428" class="Function">unfold-⊛</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10697" class="Symbol">(</a><a id="10698" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10702" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10703" class="Symbol">))</a> <a id="10706" href="Data.List.Effectful.html#10349" class="Bound">fs</a> <a id="10709" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10715" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="10720" class="Symbol">(</a><a id="10721" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="10725" href="Data.List.Effectful.html#10353" class="Bound">x</a><a id="10726" class="Symbol">)</a> <a id="10728" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="10730" href="Data.List.Effectful.html#10349" class="Bound">fs</a>          <a id="10742" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Data.List.Extrema.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.List.Extrema.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Extrema.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core lemmas needed to make list argmin/max functions work</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Symbol">{-#</a> <a id="245" class="Keyword">OPTIONS</a> <a id="253" class="Pragma">--cubical-compatible</a> <a id="274" class="Pragma">--safe</a> <a id="281" class="Symbol">#-}</a>

<a id="286" class="Keyword">open</a> <a id="291" class="Keyword">import</a> <a id="298" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="339" class="Symbol">;</a> <a id="341" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="347" class="Symbol">)</a>

<a id="350" class="Keyword">module</a> <a id="357" href="Data.List.Extrema.Core.html" class="Module">Data.List.Extrema.Core</a>
  <a id="382" class="Symbol">{</a><a id="383" href="Data.List.Extrema.Core.html#383" class="Bound">b</a> <a id="385" href="Data.List.Extrema.Core.html#385" class="Bound">ℓ₁</a> <a id="388" href="Data.List.Extrema.Core.html#388" class="Bound">ℓ₂</a><a id="390" class="Symbol">}</a> <a id="392" class="Symbol">(</a><a id="393" href="Data.List.Extrema.Core.html#393" class="Bound">totalOrder</a> <a id="404" class="Symbol">:</a> <a id="406" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="417" href="Data.List.Extrema.Core.html#383" class="Bound">b</a> <a id="419" href="Data.List.Extrema.Core.html#385" class="Bound">ℓ₁</a> <a id="422" href="Data.List.Extrema.Core.html#388" class="Bound">ℓ₂</a><a id="424" class="Symbol">)</a> <a id="426" class="Keyword">where</a>

<a id="433" class="Keyword">open</a> <a id="438" class="Keyword">import</a> <a id="445" href="Algebra.Construct.LiftedChoice.html" class="Module">Algebra.Construct.LiftedChoice</a>
  <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a><a id="489" class="Symbol">;</a> <a id="491" href="Algebra.Construct.LiftedChoice.html#1671" class="Function">sel-≡</a><a id="496" class="Symbol">;</a> <a id="498" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a><a id="508" class="Symbol">;</a> <a id="510" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="521" class="Symbol">;</a> <a id="523" href="Algebra.Construct.LiftedChoice.html#5731" class="Function">forcesᵇ</a><a id="530" class="Symbol">)</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="601" class="Keyword">using</a> <a id="607" class="Symbol">(</a><a id="608" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">import</a> <a id="626" href="Algebra.Construct.NaturalChoice.Min.html" class="Module">Algebra.Construct.NaturalChoice.Min</a> <a id="662" class="Symbol">as</a> <a id="665" class="Module">Min</a>
  <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">_⊓_</a><a id="681" class="Symbol">;</a> <a id="683" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a><a id="692" class="Symbol">;</a> <a id="694" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a><a id="703" class="Symbol">;</a> <a id="705" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a><a id="710" class="Symbol">;</a> <a id="712" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a><a id="730" class="Symbol">)</a>
<a id="732" class="Keyword">import</a> <a id="739" href="Algebra.Construct.NaturalChoice.Max.html" class="Module">Algebra.Construct.NaturalChoice.Max</a> <a id="775" class="Symbol">as</a> <a id="778" class="Module">Max</a>
  <a id="784" class="Keyword">using</a> <a id="790" class="Symbol">(</a><a id="791" href="Algebra.Construct.NaturalChoice.Max.html#888" class="Function Operator">_⊔_</a><a id="794" class="Symbol">;</a> <a id="796" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a><a id="816" class="Symbol">;</a> <a id="818" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a><a id="823" class="Symbol">;</a> <a id="825" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a><a id="843" class="Symbol">)</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="875" class="Keyword">using</a> <a id="881" class="Symbol">(</a><a id="882" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="885" class="Symbol">;</a> <a id="887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="918" class="Keyword">using</a> <a id="924" class="Symbol">(</a><a id="925" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="928" class="Symbol">;</a> <a id="930" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="934" class="Symbol">;</a> <a id="936" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="940" class="Symbol">)</a>
<a id="942" class="Keyword">open</a> <a id="947" class="Keyword">import</a> <a id="954" href="Level.html" class="Module">Level</a> <a id="960" class="Keyword">using</a> <a id="966" class="Symbol">(</a><a id="967" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="972" class="Symbol">)</a>
<a id="974" class="Keyword">open</a> <a id="979" class="Keyword">import</a> <a id="986" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1029" class="Keyword">using</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1039" class="Symbol">)</a>
<a id="1041" class="Keyword">open</a> <a id="1046" class="Keyword">import</a> <a id="1053" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1081" class="Keyword">using</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1093" class="Symbol">)</a>


<a id="1097" class="Keyword">open</a> <a id="1102" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="1113" href="Data.List.Extrema.Core.html#393" class="Bound">totalOrder</a> <a id="1124" class="Keyword">renaming</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="1142" class="Symbol">to</a> <a id="1145" class="Field">B</a><a id="1146" class="Symbol">)</a>
<a id="1148" class="Keyword">open</a> <a id="1153" class="Keyword">import</a> <a id="1160" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="1204" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1208" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>
  <a id="1214" class="Keyword">using</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a><a id="1224" class="Symbol">;</a> <a id="1226" href="Relation.Binary.Construct.NonStrictToStrict.html#2687" class="Function">&lt;-≤-trans</a><a id="1235" class="Symbol">;</a> <a id="1237" href="Relation.Binary.Construct.NonStrictToStrict.html#2926" class="Function">≤-&lt;-trans</a><a id="1246" class="Symbol">)</a>

<a id="1249" class="Comment">------------------------------------------------------------------------</a>
<a id="1322" class="Comment">-- Setup</a>

<a id="1332" class="Comment">-- open NonStrictToStrict totalOrder using (_&lt;_; ≤-&lt;-trans; &lt;-≤-trans)</a>

<a id="1404" class="Keyword">open</a> <a id="1409" href="Algebra.Construct.NaturalChoice.Max.html" class="Module">Max</a> <a id="1413" href="Data.List.Extrema.Core.html#393" class="Bound">totalOrder</a>
<a id="1424" class="Keyword">open</a> <a id="1429" href="Algebra.Construct.NaturalChoice.Min.html" class="Module">Min</a> <a id="1433" href="Data.List.Extrema.Core.html#393" class="Bound">totalOrder</a>

<a id="1445" class="Keyword">private</a>

  <a id="1456" class="Keyword">variable</a>
    <a id="1469" href="Data.List.Extrema.Core.html#1469" class="Generalizable">a</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1483" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1491" href="Data.List.Extrema.Core.html#1469" class="Generalizable">a</a>

  <a id="&lt;-transʳ"></a><a id="1496" href="Data.List.Extrema.Core.html#1496" class="Function">&lt;-transʳ</a> <a id="1505" class="Symbol">:</a> <a id="1507" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1513" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a> <a id="1517" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="1521" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
  <a id="1527" href="Data.List.Extrema.Core.html#1496" class="Function">&lt;-transʳ</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Relation.Binary.Construct.NonStrictToStrict.html#2926" class="Function">≤-&lt;-trans</a> <a id="1548" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1554" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1562" href="Relation.Binary.Bundles.html#4951" class="Function">≤-respˡ-≈</a>

  <a id="&lt;-transˡ"></a><a id="1575" href="Data.List.Extrema.Core.html#1575" class="Function">&lt;-transˡ</a> <a id="1584" class="Symbol">:</a> <a id="1586" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1592" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="1596" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a> <a id="1600" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
  <a id="1606" href="Data.List.Extrema.Core.html#1575" class="Function">&lt;-transˡ</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Relation.Binary.Construct.NonStrictToStrict.html#2687" class="Function">&lt;-≤-trans</a> <a id="1627" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1634" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1640" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1648" href="Relation.Binary.Bundles.html#4980" class="Function">≤-respʳ-≈</a>

  <a id="1661" class="Keyword">module</a> <a id="1668" href="Data.List.Extrema.Core.html#1668" class="Module">_</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="Data.List.Extrema.Core.html#1145" class="Field">B</a><a id="1680" class="Symbol">)</a> <a id="1682" class="Keyword">where</a>

    <a id="1693" href="Data.List.Extrema.Core.html#1693" class="Function">lemma₁</a> <a id="1700" class="Symbol">:</a> <a id="1702" class="Symbol">∀</a> <a id="1704" class="Symbol">{</a><a id="1705" href="Data.List.Extrema.Core.html#1705" class="Bound">x</a> <a id="1707" href="Data.List.Extrema.Core.html#1707" class="Bound">y</a> <a id="1709" href="Data.List.Extrema.Core.html#1709" class="Bound">v</a><a id="1710" class="Symbol">}</a> <a id="1712" class="Symbol">→</a> <a id="1714" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1716" href="Data.List.Extrema.Core.html#1705" class="Bound">x</a> <a id="1718" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="1720" href="Data.List.Extrema.Core.html#1709" class="Bound">v</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1726" href="Data.List.Extrema.Core.html#1705" class="Bound">x</a> <a id="1728" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="1730" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1732" href="Data.List.Extrema.Core.html#1707" class="Bound">y</a> <a id="1734" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="1736" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1738" href="Data.List.Extrema.Core.html#1707" class="Bound">y</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1744" href="Data.List.Extrema.Core.html#1707" class="Bound">y</a> <a id="1746" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="1748" href="Data.List.Extrema.Core.html#1709" class="Bound">v</a>
    <a id="1754" href="Data.List.Extrema.Core.html#1693" class="Function">lemma₁</a> <a id="1761" href="Data.List.Extrema.Core.html#1761" class="Bound">fx≤v</a> <a id="1766" href="Data.List.Extrema.Core.html#1766" class="Bound">fx⊓fy≈fy</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1783" class="Symbol">(</a><a id="1784" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="1794" href="Data.List.Extrema.Core.html#1766" class="Bound">fx⊓fy≈fy</a><a id="1802" class="Symbol">)</a> <a id="1804" href="Data.List.Extrema.Core.html#1761" class="Bound">fx≤v</a>

    <a id="1814" href="Data.List.Extrema.Core.html#1814" class="Function">lemma₂</a> <a id="1821" class="Symbol">:</a> <a id="1823" class="Symbol">∀</a> <a id="1825" class="Symbol">{</a><a id="1826" href="Data.List.Extrema.Core.html#1826" class="Bound">x</a> <a id="1828" href="Data.List.Extrema.Core.html#1828" class="Bound">y</a> <a id="1830" href="Data.List.Extrema.Core.html#1830" class="Bound">v</a><a id="1831" class="Symbol">}</a> <a id="1833" class="Symbol">→</a> <a id="1835" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1837" href="Data.List.Extrema.Core.html#1828" class="Bound">y</a> <a id="1839" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="1841" href="Data.List.Extrema.Core.html#1830" class="Bound">v</a> <a id="1843" class="Symbol">→</a> <a id="1845" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1847" href="Data.List.Extrema.Core.html#1826" class="Bound">x</a> <a id="1849" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="1851" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1853" href="Data.List.Extrema.Core.html#1828" class="Bound">y</a> <a id="1855" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="1857" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1859" href="Data.List.Extrema.Core.html#1826" class="Bound">x</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1865" href="Data.List.Extrema.Core.html#1826" class="Bound">x</a> <a id="1867" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="1869" href="Data.List.Extrema.Core.html#1830" class="Bound">v</a>
    <a id="1875" href="Data.List.Extrema.Core.html#1814" class="Function">lemma₂</a> <a id="1882" href="Data.List.Extrema.Core.html#1882" class="Bound">fy≤v</a> <a id="1887" href="Data.List.Extrema.Core.html#1887" class="Bound">fx⊓fy≈fx</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="1915" href="Data.List.Extrema.Core.html#1887" class="Bound">fx⊓fy≈fx</a><a id="1923" class="Symbol">)</a> <a id="1925" href="Data.List.Extrema.Core.html#1882" class="Bound">fy≤v</a>

    <a id="1935" href="Data.List.Extrema.Core.html#1935" class="Function">lemma₃</a> <a id="1942" class="Symbol">:</a> <a id="1944" class="Symbol">∀</a> <a id="1946" class="Symbol">{</a><a id="1947" href="Data.List.Extrema.Core.html#1947" class="Bound">x</a> <a id="1949" href="Data.List.Extrema.Core.html#1949" class="Bound">y</a> <a id="1951" href="Data.List.Extrema.Core.html#1951" class="Bound">v</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1958" href="Data.List.Extrema.Core.html#1947" class="Bound">x</a> <a id="1960" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1962" href="Data.List.Extrema.Core.html#1951" class="Bound">v</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1968" href="Data.List.Extrema.Core.html#1947" class="Bound">x</a> <a id="1970" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="1972" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1974" href="Data.List.Extrema.Core.html#1949" class="Bound">y</a> <a id="1976" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="1978" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1980" href="Data.List.Extrema.Core.html#1949" class="Bound">y</a> <a id="1982" class="Symbol">→</a> <a id="1984" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="1986" href="Data.List.Extrema.Core.html#1949" class="Bound">y</a> <a id="1988" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1990" href="Data.List.Extrema.Core.html#1951" class="Bound">v</a>
    <a id="1996" href="Data.List.Extrema.Core.html#1935" class="Function">lemma₃</a> <a id="2003" href="Data.List.Extrema.Core.html#2003" class="Bound">fx&lt;v</a> <a id="2008" href="Data.List.Extrema.Core.html#2008" class="Bound">fx⊓fy≈fy</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Data.List.Extrema.Core.html#1496" class="Function">&lt;-transʳ</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="2039" href="Data.List.Extrema.Core.html#2008" class="Bound">fx⊓fy≈fy</a><a id="2047" class="Symbol">)</a> <a id="2049" href="Data.List.Extrema.Core.html#2003" class="Bound">fx&lt;v</a>

    <a id="2059" href="Data.List.Extrema.Core.html#2059" class="Function">lemma₄</a> <a id="2066" class="Symbol">:</a> <a id="2068" class="Symbol">∀</a> <a id="2070" class="Symbol">{</a><a id="2071" href="Data.List.Extrema.Core.html#2071" class="Bound">x</a> <a id="2073" href="Data.List.Extrema.Core.html#2073" class="Bound">y</a> <a id="2075" href="Data.List.Extrema.Core.html#2075" class="Bound">v</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="2082" href="Data.List.Extrema.Core.html#2073" class="Bound">y</a> <a id="2084" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2086" href="Data.List.Extrema.Core.html#2075" class="Bound">v</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="2092" href="Data.List.Extrema.Core.html#2071" class="Bound">x</a> <a id="2094" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">⊓</a> <a id="2096" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="2098" href="Data.List.Extrema.Core.html#2073" class="Bound">y</a> <a id="2100" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="2102" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="2104" href="Data.List.Extrema.Core.html#2071" class="Bound">x</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Data.List.Extrema.Core.html#1671" class="Bound">f</a> <a id="2110" href="Data.List.Extrema.Core.html#2071" class="Bound">x</a> <a id="2112" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2114" href="Data.List.Extrema.Core.html#2075" class="Bound">v</a>
    <a id="2120" href="Data.List.Extrema.Core.html#2059" class="Function">lemma₄</a> <a id="2127" href="Data.List.Extrema.Core.html#2127" class="Bound">fx&lt;v</a> <a id="2132" href="Data.List.Extrema.Core.html#2132" class="Bound">fx⊓fy≈fy</a> <a id="2141" class="Symbol">=</a> <a id="2143" href="Data.List.Extrema.Core.html#1496" class="Function">&lt;-transʳ</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="2163" href="Data.List.Extrema.Core.html#2132" class="Bound">fx⊓fy≈fy</a><a id="2171" class="Symbol">)</a> <a id="2173" href="Data.List.Extrema.Core.html#2127" class="Bound">fx&lt;v</a>

<a id="2179" class="Comment">------------------------------------------------------------------------</a>
<a id="2252" class="Comment">-- Definition of lifted max and min</a>

<a id="⊓ᴸ"></a><a id="2289" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="2292" class="Symbol">:</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a> <a id="2297" class="Symbol">→</a> <a id="2299" href="Data.List.Extrema.Core.html#1145" class="Field">B</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2308" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a>
<a id="2310" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="2313" class="Symbol">=</a> <a id="2315" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="2320" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="2324" href="Algebra.Construct.NaturalChoice.Min.html#848" class="Function Operator">_⊓_</a> <a id="2328" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>

<a id="⊔ᴸ"></a><a id="2335" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="2338" class="Symbol">:</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Data.List.Extrema.Core.html#1145" class="Field">B</a><a id="2346" class="Symbol">)</a> <a id="2348" class="Symbol">→</a> <a id="2350" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2354" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a>
<a id="2356" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="2359" class="Symbol">=</a> <a id="2361" href="Algebra.Construct.LiftedChoice.html#1167" class="Function">Lift</a> <a id="2366" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="2370" href="Algebra.Construct.NaturalChoice.Max.html#888" class="Function Operator">_⊔_</a> <a id="2374" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a>

<a id="2381" class="Comment">------------------------------------------------------------------------</a>
<a id="2454" class="Comment">-- Properties of ⊓ᴸ</a>

<a id="⊓ᴸ-sel"></a><a id="2475" href="Data.List.Extrema.Core.html#2475" class="Function">⊓ᴸ-sel</a> <a id="2482" class="Symbol">:</a> <a id="2484" class="Symbol">∀</a> <a id="2486" href="Data.List.Extrema.Core.html#2486" class="Bound">f</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="2500" class="Symbol">{</a><a id="2501" class="Argument">A</a> <a id="2503" class="Symbol">=</a> <a id="2505" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="2506" class="Symbol">}</a> <a id="2508" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="2516" href="Data.List.Extrema.Core.html#2486" class="Bound">f</a><a id="2517" class="Symbol">)</a>
<a id="2519" href="Data.List.Extrema.Core.html#2475" class="Function">⊓ᴸ-sel</a> <a id="2526" href="Data.List.Extrema.Core.html#2526" class="Bound">f</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Algebra.Construct.LiftedChoice.html#1671" class="Function">sel-≡</a> <a id="2536" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="2555" href="Data.List.Extrema.Core.html#2526" class="Bound">f</a>

<a id="⊓ᴸ-presᵒ-≤v"></a><a id="2558" href="Data.List.Extrema.Core.html#2558" class="Function">⊓ᴸ-presᵒ-≤v</a> <a id="2570" class="Symbol">:</a> <a id="2572" class="Symbol">∀</a> <a id="2574" href="Data.List.Extrema.Core.html#2574" class="Bound">f</a> <a id="2576" class="Symbol">{</a><a id="2577" href="Data.List.Extrema.Core.html#2577" class="Bound">v</a><a id="2578" class="Symbol">}</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Data.List.Extrema.Core.html#2581" class="Bound">x</a> <a id="2583" href="Data.List.Extrema.Core.html#2583" class="Bound">y</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">→</a> <a id="2592" href="Data.List.Extrema.Core.html#2574" class="Bound">f</a> <a id="2594" href="Data.List.Extrema.Core.html#2581" class="Bound">x</a> <a id="2596" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2598" href="Data.List.Extrema.Core.html#2577" class="Bound">v</a> <a id="2600" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2602" href="Data.List.Extrema.Core.html#2574" class="Bound">f</a> <a id="2604" href="Data.List.Extrema.Core.html#2583" class="Bound">y</a> <a id="2606" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2608" href="Data.List.Extrema.Core.html#2577" class="Bound">v</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="Data.List.Extrema.Core.html#2574" class="Bound">f</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="2618" href="Data.List.Extrema.Core.html#2574" class="Bound">f</a> <a id="2620" href="Data.List.Extrema.Core.html#2581" class="Bound">x</a> <a id="2622" href="Data.List.Extrema.Core.html#2583" class="Bound">y</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2627" href="Data.List.Extrema.Core.html#2577" class="Bound">v</a>
<a id="2629" href="Data.List.Extrema.Core.html#2558" class="Function">⊓ᴸ-presᵒ-≤v</a> <a id="2641" href="Data.List.Extrema.Core.html#2641" class="Bound">f</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="2656" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="2675" href="Data.List.Extrema.Core.html#2641" class="Bound">f</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Data.List.Extrema.Core.html#1693" class="Function">lemma₁</a> <a id="2685" href="Data.List.Extrema.Core.html#2641" class="Bound">f</a><a id="2686" class="Symbol">)</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Data.List.Extrema.Core.html#1814" class="Function">lemma₂</a> <a id="2696" href="Data.List.Extrema.Core.html#2641" class="Bound">f</a><a id="2697" class="Symbol">)</a>

<a id="⊓ᴸ-presᵒ-&lt;v"></a><a id="2700" href="Data.List.Extrema.Core.html#2700" class="Function">⊓ᴸ-presᵒ-&lt;v</a> <a id="2712" class="Symbol">:</a> <a id="2714" class="Symbol">∀</a> <a id="2716" href="Data.List.Extrema.Core.html#2716" class="Bound">f</a> <a id="2718" class="Symbol">{</a><a id="2719" href="Data.List.Extrema.Core.html#2719" class="Bound">v</a><a id="2720" class="Symbol">}</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Data.List.Extrema.Core.html#2723" class="Bound">x</a> <a id="2725" href="Data.List.Extrema.Core.html#2725" class="Bound">y</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Data.List.Extrema.Core.html#2716" class="Bound">f</a> <a id="2736" href="Data.List.Extrema.Core.html#2723" class="Bound">x</a> <a id="2738" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2740" href="Data.List.Extrema.Core.html#2719" class="Bound">v</a> <a id="2742" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2744" href="Data.List.Extrema.Core.html#2716" class="Bound">f</a> <a id="2746" href="Data.List.Extrema.Core.html#2725" class="Bound">y</a> <a id="2748" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2750" href="Data.List.Extrema.Core.html#2719" class="Bound">v</a> <a id="2752" class="Symbol">→</a> <a id="2754" href="Data.List.Extrema.Core.html#2716" class="Bound">f</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="2760" href="Data.List.Extrema.Core.html#2716" class="Bound">f</a> <a id="2762" href="Data.List.Extrema.Core.html#2723" class="Bound">x</a> <a id="2764" href="Data.List.Extrema.Core.html#2725" class="Bound">y</a><a id="2765" class="Symbol">)</a> <a id="2767" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2769" href="Data.List.Extrema.Core.html#2719" class="Bound">v</a>
<a id="2771" href="Data.List.Extrema.Core.html#2700" class="Function">⊓ᴸ-presᵒ-&lt;v</a> <a id="2783" href="Data.List.Extrema.Core.html#2783" class="Bound">f</a> <a id="2785" class="Symbol">=</a> <a id="2787" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="2798" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="2817" href="Data.List.Extrema.Core.html#2783" class="Bound">f</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Data.List.Extrema.Core.html#1935" class="Function">lemma₃</a> <a id="2827" href="Data.List.Extrema.Core.html#2783" class="Bound">f</a><a id="2828" class="Symbol">)</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Data.List.Extrema.Core.html#2059" class="Function">lemma₄</a> <a id="2838" href="Data.List.Extrema.Core.html#2783" class="Bound">f</a><a id="2839" class="Symbol">)</a>

<a id="⊓ᴸ-presᵇ-v≤"></a><a id="2842" href="Data.List.Extrema.Core.html#2842" class="Function">⊓ᴸ-presᵇ-v≤</a> <a id="2854" class="Symbol">:</a> <a id="2856" class="Symbol">∀</a> <a id="2858" href="Data.List.Extrema.Core.html#2858" class="Bound">f</a> <a id="2860" class="Symbol">{</a><a id="2861" href="Data.List.Extrema.Core.html#2861" class="Bound">v</a><a id="2862" class="Symbol">}</a> <a id="2864" class="Symbol">{</a><a id="2865" href="Data.List.Extrema.Core.html#2865" class="Bound">x</a> <a id="2867" href="Data.List.Extrema.Core.html#2867" class="Bound">y</a> <a id="2869" class="Symbol">:</a> <a id="2871" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">→</a> <a id="2876" href="Data.List.Extrema.Core.html#2861" class="Bound">v</a> <a id="2878" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2880" href="Data.List.Extrema.Core.html#2858" class="Bound">f</a> <a id="2882" href="Data.List.Extrema.Core.html#2865" class="Bound">x</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Data.List.Extrema.Core.html#2861" class="Bound">v</a> <a id="2888" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2890" href="Data.List.Extrema.Core.html#2858" class="Bound">f</a> <a id="2892" href="Data.List.Extrema.Core.html#2867" class="Bound">y</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Data.List.Extrema.Core.html#2861" class="Bound">v</a> <a id="2898" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2900" href="Data.List.Extrema.Core.html#2858" class="Bound">f</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="2906" href="Data.List.Extrema.Core.html#2858" class="Bound">f</a> <a id="2908" href="Data.List.Extrema.Core.html#2865" class="Bound">x</a> <a id="2910" href="Data.List.Extrema.Core.html#2867" class="Bound">y</a><a id="2911" class="Symbol">)</a>
<a id="2913" href="Data.List.Extrema.Core.html#2842" class="Function">⊓ᴸ-presᵇ-v≤</a> <a id="2925" href="Data.List.Extrema.Core.html#2925" class="Bound">f</a> <a id="2927" class="Symbol">{</a><a id="2928" href="Data.List.Extrema.Core.html#2928" class="Bound">v</a><a id="2929" class="Symbol">}</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="2944" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="2963" class="Symbol">{</a><a id="2964" class="Argument">P</a> <a id="2966" class="Symbol">=</a> <a id="2968" class="Symbol">λ</a> <a id="2970" href="Data.List.Extrema.Core.html#2970" class="Bound">x</a> <a id="2972" class="Symbol">→</a> <a id="2974" href="Data.List.Extrema.Core.html#2928" class="Bound">v</a> <a id="2976" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2978" href="Data.List.Extrema.Core.html#2925" class="Bound">f</a> <a id="2980" href="Data.List.Extrema.Core.html#2970" class="Bound">x</a><a id="2981" class="Symbol">}</a> <a id="2983" href="Data.List.Extrema.Core.html#2925" class="Bound">f</a>

<a id="⊓ᴸ-presᵇ-v&lt;"></a><a id="2986" href="Data.List.Extrema.Core.html#2986" class="Function">⊓ᴸ-presᵇ-v&lt;</a> <a id="2998" class="Symbol">:</a> <a id="3000" class="Symbol">∀</a> <a id="3002" href="Data.List.Extrema.Core.html#3002" class="Bound">f</a> <a id="3004" class="Symbol">{</a><a id="3005" href="Data.List.Extrema.Core.html#3005" class="Bound">v</a><a id="3006" class="Symbol">}</a> <a id="3008" class="Symbol">{</a><a id="3009" href="Data.List.Extrema.Core.html#3009" class="Bound">x</a> <a id="3011" href="Data.List.Extrema.Core.html#3011" class="Bound">y</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="3016" class="Symbol">}</a> <a id="3018" class="Symbol">→</a> <a id="3020" href="Data.List.Extrema.Core.html#3005" class="Bound">v</a> <a id="3022" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3024" href="Data.List.Extrema.Core.html#3002" class="Bound">f</a> <a id="3026" href="Data.List.Extrema.Core.html#3009" class="Bound">x</a> <a id="3028" class="Symbol">→</a> <a id="3030" href="Data.List.Extrema.Core.html#3005" class="Bound">v</a> <a id="3032" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3034" href="Data.List.Extrema.Core.html#3002" class="Bound">f</a> <a id="3036" href="Data.List.Extrema.Core.html#3011" class="Bound">y</a> <a id="3038" class="Symbol">→</a> <a id="3040" href="Data.List.Extrema.Core.html#3005" class="Bound">v</a> <a id="3042" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3044" href="Data.List.Extrema.Core.html#3002" class="Bound">f</a> <a id="3046" class="Symbol">(</a><a id="3047" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="3050" href="Data.List.Extrema.Core.html#3002" class="Bound">f</a> <a id="3052" href="Data.List.Extrema.Core.html#3009" class="Bound">x</a> <a id="3054" href="Data.List.Extrema.Core.html#3011" class="Bound">y</a><a id="3055" class="Symbol">)</a>
<a id="3057" href="Data.List.Extrema.Core.html#2986" class="Function">⊓ᴸ-presᵇ-v&lt;</a> <a id="3069" href="Data.List.Extrema.Core.html#3069" class="Bound">f</a> <a id="3071" class="Symbol">{</a><a id="3072" href="Data.List.Extrema.Core.html#3072" class="Bound">v</a><a id="3073" class="Symbol">}</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="3088" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="3107" class="Symbol">{</a><a id="3108" class="Argument">P</a> <a id="3110" class="Symbol">=</a> <a id="3112" class="Symbol">λ</a> <a id="3114" href="Data.List.Extrema.Core.html#3114" class="Bound">x</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Data.List.Extrema.Core.html#3072" class="Bound">v</a> <a id="3120" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3122" href="Data.List.Extrema.Core.html#3069" class="Bound">f</a> <a id="3124" href="Data.List.Extrema.Core.html#3114" class="Bound">x</a><a id="3125" class="Symbol">}</a> <a id="3127" href="Data.List.Extrema.Core.html#3069" class="Bound">f</a>

<a id="⊓ᴸ-forcesᵇ-v≤"></a><a id="3130" href="Data.List.Extrema.Core.html#3130" class="Function">⊓ᴸ-forcesᵇ-v≤</a> <a id="3144" class="Symbol">:</a> <a id="3146" class="Symbol">∀</a> <a id="3148" href="Data.List.Extrema.Core.html#3148" class="Bound">f</a> <a id="3150" class="Symbol">{</a><a id="3151" href="Data.List.Extrema.Core.html#3151" class="Bound">v</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Data.List.Extrema.Core.html#3155" class="Bound">x</a> <a id="3157" href="Data.List.Extrema.Core.html#3157" class="Bound">y</a> <a id="3159" class="Symbol">:</a> <a id="3161" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.List.Extrema.Core.html#3151" class="Bound">v</a> <a id="3168" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3170" href="Data.List.Extrema.Core.html#3148" class="Bound">f</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="3176" href="Data.List.Extrema.Core.html#3148" class="Bound">f</a> <a id="3178" href="Data.List.Extrema.Core.html#3155" class="Bound">x</a> <a id="3180" href="Data.List.Extrema.Core.html#3157" class="Bound">y</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="Data.List.Extrema.Core.html#3151" class="Bound">v</a> <a id="3187" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3189" href="Data.List.Extrema.Core.html#3148" class="Bound">f</a> <a id="3191" href="Data.List.Extrema.Core.html#3155" class="Bound">x</a> <a id="3193" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3195" href="Data.List.Extrema.Core.html#3151" class="Bound">v</a> <a id="3197" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3199" href="Data.List.Extrema.Core.html#3148" class="Bound">f</a> <a id="3201" href="Data.List.Extrema.Core.html#3157" class="Bound">y</a>
<a id="3203" href="Data.List.Extrema.Core.html#3130" class="Function">⊓ᴸ-forcesᵇ-v≤</a> <a id="3217" href="Data.List.Extrema.Core.html#3217" class="Bound">f</a> <a id="3219" class="Symbol">{</a><a id="3220" href="Data.List.Extrema.Core.html#3220" class="Bound">v</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Algebra.Construct.LiftedChoice.html#5731" class="Function">forcesᵇ</a> <a id="3233" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a> <a id="3252" href="Data.List.Extrema.Core.html#3217" class="Bound">f</a>
  <a id="3256" class="Symbol">(λ</a> <a id="3259" href="Data.List.Extrema.Core.html#3259" class="Bound">v≤fx</a> <a id="3264" href="Data.List.Extrema.Core.html#3264" class="Bound">fx⊓fy≈fx</a> <a id="3273" class="Symbol">→</a> <a id="3275" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3281" href="Data.List.Extrema.Core.html#3259" class="Bound">v≤fx</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="3297" href="Data.List.Extrema.Core.html#3264" class="Bound">fx⊓fy≈fx</a><a id="3305" class="Symbol">))</a>
  <a id="3310" class="Symbol">(λ</a> <a id="3313" href="Data.List.Extrema.Core.html#3313" class="Bound">v≤fy</a> <a id="3318" href="Data.List.Extrema.Core.html#3318" class="Bound">fx⊓fy≈fy</a> <a id="3327" class="Symbol">→</a> <a id="3329" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3335" href="Data.List.Extrema.Core.html#3313" class="Bound">v≤fy</a> <a id="3340" class="Symbol">(</a><a id="3341" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="3351" href="Data.List.Extrema.Core.html#3318" class="Bound">fx⊓fy≈fy</a><a id="3359" class="Symbol">))</a>

<a id="3363" class="Comment">------------------------------------------------------------------------</a>
<a id="3436" class="Comment">-- Properties of ⊔ᴸ</a>

<a id="⊔ᴸ-sel"></a><a id="3457" href="Data.List.Extrema.Core.html#3457" class="Function">⊔ᴸ-sel</a> <a id="3464" class="Symbol">:</a> <a id="3466" class="Symbol">∀</a> <a id="3468" href="Data.List.Extrema.Core.html#3468" class="Bound">f</a> <a id="3470" class="Symbol">→</a> <a id="3472" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="3482" class="Symbol">{</a><a id="3483" class="Argument">A</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="3488" class="Symbol">}</a> <a id="3490" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3494" class="Symbol">(</a><a id="3495" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="3498" href="Data.List.Extrema.Core.html#3468" class="Bound">f</a><a id="3499" class="Symbol">)</a>
<a id="3501" href="Data.List.Extrema.Core.html#3457" class="Function">⊔ᴸ-sel</a> <a id="3508" href="Data.List.Extrema.Core.html#3508" class="Bound">f</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Algebra.Construct.LiftedChoice.html#1671" class="Function">sel-≡</a> <a id="3518" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a> <a id="3537" href="Data.List.Extrema.Core.html#3508" class="Bound">f</a>

<a id="⊔ᴸ-presᵒ-v≤"></a><a id="3540" href="Data.List.Extrema.Core.html#3540" class="Function">⊔ᴸ-presᵒ-v≤</a> <a id="3552" class="Symbol">:</a> <a id="3554" class="Symbol">∀</a> <a id="3556" href="Data.List.Extrema.Core.html#3556" class="Bound">f</a> <a id="3558" class="Symbol">{</a><a id="3559" href="Data.List.Extrema.Core.html#3559" class="Bound">v</a><a id="3560" class="Symbol">}</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Data.List.Extrema.Core.html#3563" class="Bound">x</a> <a id="3565" href="Data.List.Extrema.Core.html#3565" class="Bound">y</a> <a id="3567" class="Symbol">:</a> <a id="3569" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="3570" class="Symbol">)</a> <a id="3572" class="Symbol">→</a> <a id="3574" href="Data.List.Extrema.Core.html#3559" class="Bound">v</a> <a id="3576" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3578" href="Data.List.Extrema.Core.html#3556" class="Bound">f</a> <a id="3580" href="Data.List.Extrema.Core.html#3563" class="Bound">x</a> <a id="3582" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3584" href="Data.List.Extrema.Core.html#3559" class="Bound">v</a> <a id="3586" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3588" href="Data.List.Extrema.Core.html#3556" class="Bound">f</a> <a id="3590" href="Data.List.Extrema.Core.html#3565" class="Bound">y</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Data.List.Extrema.Core.html#3559" class="Bound">v</a> <a id="3596" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3598" href="Data.List.Extrema.Core.html#3556" class="Bound">f</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="3604" href="Data.List.Extrema.Core.html#3556" class="Bound">f</a> <a id="3606" href="Data.List.Extrema.Core.html#3563" class="Bound">x</a> <a id="3608" href="Data.List.Extrema.Core.html#3565" class="Bound">y</a><a id="3609" class="Symbol">)</a>
<a id="3611" href="Data.List.Extrema.Core.html#3540" class="Function">⊔ᴸ-presᵒ-v≤</a> <a id="3623" href="Data.List.Extrema.Core.html#3623" class="Bound">f</a> <a id="3625" class="Symbol">{</a><a id="3626" href="Data.List.Extrema.Core.html#3626" class="Bound">v</a><a id="3627" class="Symbol">}</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="3642" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a> <a id="3661" href="Data.List.Extrema.Core.html#3623" class="Bound">f</a>
  <a id="3665" class="Symbol">(λ</a> <a id="3668" href="Data.List.Extrema.Core.html#3668" class="Bound">v≤fx</a> <a id="3673" href="Data.List.Extrema.Core.html#3673" class="Bound">fx⊔fy≈fy</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3690" href="Data.List.Extrema.Core.html#3668" class="Bound">v≤fx</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a> <a id="3706" href="Data.List.Extrema.Core.html#3673" class="Bound">fx⊔fy≈fy</a><a id="3714" class="Symbol">))</a>
  <a id="3719" class="Symbol">(λ</a> <a id="3722" href="Data.List.Extrema.Core.html#3722" class="Bound">v≤fy</a> <a id="3727" href="Data.List.Extrema.Core.html#3727" class="Bound">fx⊔fy≈fx</a> <a id="3736" class="Symbol">→</a> <a id="3738" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="3744" href="Data.List.Extrema.Core.html#3722" class="Bound">v≤fy</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a> <a id="3760" href="Data.List.Extrema.Core.html#3727" class="Bound">fx⊔fy≈fx</a><a id="3768" class="Symbol">))</a>

<a id="⊔ᴸ-presᵒ-v&lt;"></a><a id="3772" href="Data.List.Extrema.Core.html#3772" class="Function">⊔ᴸ-presᵒ-v&lt;</a> <a id="3784" class="Symbol">:</a> <a id="3786" class="Symbol">∀</a> <a id="3788" href="Data.List.Extrema.Core.html#3788" class="Bound">f</a> <a id="3790" class="Symbol">{</a><a id="3791" href="Data.List.Extrema.Core.html#3791" class="Bound">v</a><a id="3792" class="Symbol">}</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Data.List.Extrema.Core.html#3795" class="Bound">x</a> <a id="3797" href="Data.List.Extrema.Core.html#3797" class="Bound">y</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Data.List.Extrema.Core.html#3791" class="Bound">v</a> <a id="3808" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3810" href="Data.List.Extrema.Core.html#3788" class="Bound">f</a> <a id="3812" href="Data.List.Extrema.Core.html#3795" class="Bound">x</a> <a id="3814" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3816" href="Data.List.Extrema.Core.html#3791" class="Bound">v</a> <a id="3818" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3820" href="Data.List.Extrema.Core.html#3788" class="Bound">f</a> <a id="3822" href="Data.List.Extrema.Core.html#3797" class="Bound">y</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Data.List.Extrema.Core.html#3791" class="Bound">v</a> <a id="3828" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3830" href="Data.List.Extrema.Core.html#3788" class="Bound">f</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="3836" href="Data.List.Extrema.Core.html#3788" class="Bound">f</a> <a id="3838" href="Data.List.Extrema.Core.html#3795" class="Bound">x</a> <a id="3840" href="Data.List.Extrema.Core.html#3797" class="Bound">y</a><a id="3841" class="Symbol">)</a>
<a id="3843" href="Data.List.Extrema.Core.html#3772" class="Function">⊔ᴸ-presᵒ-v&lt;</a> <a id="3855" href="Data.List.Extrema.Core.html#3855" class="Bound">f</a> <a id="3857" class="Symbol">{</a><a id="3858" href="Data.List.Extrema.Core.html#3858" class="Bound">v</a><a id="3859" class="Symbol">}</a> <a id="3861" class="Symbol">=</a> <a id="3863" href="Algebra.Construct.LiftedChoice.html#4913" class="Function">preservesᵒ</a> <a id="3874" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a> <a id="3893" href="Data.List.Extrema.Core.html#3855" class="Bound">f</a>
  <a id="3897" class="Symbol">(λ</a> <a id="3900" href="Data.List.Extrema.Core.html#3900" class="Bound">v&lt;fx</a> <a id="3905" href="Data.List.Extrema.Core.html#3905" class="Bound">fx⊔fy≈fy</a> <a id="3914" class="Symbol">→</a> <a id="3916" href="Data.List.Extrema.Core.html#1575" class="Function">&lt;-transˡ</a> <a id="3925" href="Data.List.Extrema.Core.html#3900" class="Bound">v&lt;fx</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a> <a id="3941" href="Data.List.Extrema.Core.html#3905" class="Bound">fx⊔fy≈fy</a><a id="3949" class="Symbol">))</a>
  <a id="3954" class="Symbol">(λ</a> <a id="3957" href="Data.List.Extrema.Core.html#3957" class="Bound">v&lt;fy</a> <a id="3962" href="Data.List.Extrema.Core.html#3962" class="Bound">fx⊔fy≈fx</a> <a id="3971" class="Symbol">→</a> <a id="3973" href="Data.List.Extrema.Core.html#1575" class="Function">&lt;-transˡ</a> <a id="3982" href="Data.List.Extrema.Core.html#3957" class="Bound">v&lt;fy</a> <a id="3987" class="Symbol">(</a><a id="3988" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a> <a id="3998" href="Data.List.Extrema.Core.html#3962" class="Bound">fx⊔fy≈fx</a><a id="4006" class="Symbol">))</a>

<a id="⊔ᴸ-presᵇ-≤v"></a><a id="4010" href="Data.List.Extrema.Core.html#4010" class="Function">⊔ᴸ-presᵇ-≤v</a> <a id="4022" class="Symbol">:</a> <a id="4024" class="Symbol">∀</a> <a id="4026" href="Data.List.Extrema.Core.html#4026" class="Bound">f</a> <a id="4028" class="Symbol">{</a><a id="4029" href="Data.List.Extrema.Core.html#4029" class="Bound">v</a><a id="4030" class="Symbol">}</a> <a id="4032" class="Symbol">{</a><a id="4033" href="Data.List.Extrema.Core.html#4033" class="Bound">x</a> <a id="4035" href="Data.List.Extrema.Core.html#4035" class="Bound">y</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="4040" class="Symbol">}</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Data.List.Extrema.Core.html#4026" class="Bound">f</a> <a id="4046" href="Data.List.Extrema.Core.html#4033" class="Bound">x</a> <a id="4048" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4050" href="Data.List.Extrema.Core.html#4029" class="Bound">v</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Data.List.Extrema.Core.html#4026" class="Bound">f</a> <a id="4056" href="Data.List.Extrema.Core.html#4035" class="Bound">y</a> <a id="4058" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4060" href="Data.List.Extrema.Core.html#4029" class="Bound">v</a> <a id="4062" class="Symbol">→</a> <a id="4064" href="Data.List.Extrema.Core.html#4026" class="Bound">f</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="4070" href="Data.List.Extrema.Core.html#4026" class="Bound">f</a> <a id="4072" href="Data.List.Extrema.Core.html#4033" class="Bound">x</a> <a id="4074" href="Data.List.Extrema.Core.html#4035" class="Bound">y</a><a id="4075" class="Symbol">)</a> <a id="4077" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4079" href="Data.List.Extrema.Core.html#4029" class="Bound">v</a>
<a id="4081" href="Data.List.Extrema.Core.html#4010" class="Function">⊔ᴸ-presᵇ-≤v</a> <a id="4093" href="Data.List.Extrema.Core.html#4093" class="Bound">f</a> <a id="4095" class="Symbol">{</a><a id="4096" href="Data.List.Extrema.Core.html#4096" class="Bound">v</a><a id="4097" class="Symbol">}</a> <a id="4099" class="Symbol">=</a> <a id="4101" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="4112" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a> <a id="4131" class="Symbol">{</a><a id="4132" class="Argument">P</a> <a id="4134" class="Symbol">=</a> <a id="4136" class="Symbol">λ</a> <a id="4138" href="Data.List.Extrema.Core.html#4138" class="Bound">x</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Data.List.Extrema.Core.html#4093" class="Bound">f</a> <a id="4144" href="Data.List.Extrema.Core.html#4138" class="Bound">x</a> <a id="4146" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4148" href="Data.List.Extrema.Core.html#4096" class="Bound">v</a><a id="4149" class="Symbol">}</a> <a id="4151" href="Data.List.Extrema.Core.html#4093" class="Bound">f</a>

<a id="⊔ᴸ-presᵇ-&lt;v"></a><a id="4154" href="Data.List.Extrema.Core.html#4154" class="Function">⊔ᴸ-presᵇ-&lt;v</a> <a id="4166" class="Symbol">:</a> <a id="4168" class="Symbol">∀</a> <a id="4170" href="Data.List.Extrema.Core.html#4170" class="Bound">f</a> <a id="4172" class="Symbol">{</a><a id="4173" href="Data.List.Extrema.Core.html#4173" class="Bound">v</a><a id="4174" class="Symbol">}</a> <a id="4176" class="Symbol">{</a><a id="4177" href="Data.List.Extrema.Core.html#4177" class="Bound">x</a> <a id="4179" href="Data.List.Extrema.Core.html#4179" class="Bound">y</a> <a id="4181" class="Symbol">:</a> <a id="4183" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="4184" class="Symbol">}</a> <a id="4186" class="Symbol">→</a> <a id="4188" href="Data.List.Extrema.Core.html#4170" class="Bound">f</a> <a id="4190" href="Data.List.Extrema.Core.html#4177" class="Bound">x</a> <a id="4192" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4194" href="Data.List.Extrema.Core.html#4173" class="Bound">v</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Data.List.Extrema.Core.html#4170" class="Bound">f</a> <a id="4200" href="Data.List.Extrema.Core.html#4179" class="Bound">y</a> <a id="4202" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4204" href="Data.List.Extrema.Core.html#4173" class="Bound">v</a> <a id="4206" class="Symbol">→</a> <a id="4208" href="Data.List.Extrema.Core.html#4170" class="Bound">f</a> <a id="4210" class="Symbol">(</a><a id="4211" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="4214" href="Data.List.Extrema.Core.html#4170" class="Bound">f</a> <a id="4216" href="Data.List.Extrema.Core.html#4177" class="Bound">x</a> <a id="4218" href="Data.List.Extrema.Core.html#4179" class="Bound">y</a><a id="4219" class="Symbol">)</a> <a id="4221" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4223" href="Data.List.Extrema.Core.html#4173" class="Bound">v</a>
<a id="4225" href="Data.List.Extrema.Core.html#4154" class="Function">⊔ᴸ-presᵇ-&lt;v</a> <a id="4237" href="Data.List.Extrema.Core.html#4237" class="Bound">f</a> <a id="4239" class="Symbol">{</a><a id="4240" href="Data.List.Extrema.Core.html#4240" class="Bound">v</a><a id="4241" class="Symbol">}</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Algebra.Construct.LiftedChoice.html#5585" class="Function">preservesᵇ</a> <a id="4256" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a> <a id="4275" class="Symbol">{</a><a id="4276" class="Argument">P</a> <a id="4278" class="Symbol">=</a> <a id="4280" class="Symbol">λ</a> <a id="4282" href="Data.List.Extrema.Core.html#4282" class="Bound">x</a> <a id="4284" class="Symbol">→</a> <a id="4286" href="Data.List.Extrema.Core.html#4237" class="Bound">f</a> <a id="4288" href="Data.List.Extrema.Core.html#4282" class="Bound">x</a> <a id="4290" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4292" href="Data.List.Extrema.Core.html#4240" class="Bound">v</a><a id="4293" class="Symbol">}</a> <a id="4295" href="Data.List.Extrema.Core.html#4237" class="Bound">f</a>

<a id="⊔ᴸ-forcesᵇ-≤v"></a><a id="4298" href="Data.List.Extrema.Core.html#4298" class="Function">⊔ᴸ-forcesᵇ-≤v</a> <a id="4312" class="Symbol">:</a> <a id="4314" class="Symbol">∀</a> <a id="4316" href="Data.List.Extrema.Core.html#4316" class="Bound">f</a> <a id="4318" class="Symbol">{</a><a id="4319" href="Data.List.Extrema.Core.html#4319" class="Bound">v</a><a id="4320" class="Symbol">}</a> <a id="4322" class="Symbol">(</a><a id="4323" href="Data.List.Extrema.Core.html#4323" class="Bound">x</a> <a id="4325" href="Data.List.Extrema.Core.html#4325" class="Bound">y</a> <a id="4327" class="Symbol">:</a> <a id="4329" href="Data.List.Extrema.Core.html#1483" class="Generalizable">A</a><a id="4330" class="Symbol">)</a> <a id="4332" class="Symbol">→</a> <a id="4334" href="Data.List.Extrema.Core.html#4316" class="Bound">f</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="4340" href="Data.List.Extrema.Core.html#4316" class="Bound">f</a> <a id="4342" href="Data.List.Extrema.Core.html#4323" class="Bound">x</a> <a id="4344" href="Data.List.Extrema.Core.html#4325" class="Bound">y</a><a id="4345" class="Symbol">)</a> <a id="4347" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4349" href="Data.List.Extrema.Core.html#4319" class="Bound">v</a> <a id="4351" class="Symbol">→</a> <a id="4353" href="Data.List.Extrema.Core.html#4316" class="Bound">f</a> <a id="4355" href="Data.List.Extrema.Core.html#4323" class="Bound">x</a> <a id="4357" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4359" href="Data.List.Extrema.Core.html#4319" class="Bound">v</a> <a id="4361" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4363" href="Data.List.Extrema.Core.html#4316" class="Bound">f</a> <a id="4365" href="Data.List.Extrema.Core.html#4325" class="Bound">y</a> <a id="4367" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4369" href="Data.List.Extrema.Core.html#4319" class="Bound">v</a>
<a id="4371" href="Data.List.Extrema.Core.html#4298" class="Function">⊔ᴸ-forcesᵇ-≤v</a> <a id="4385" href="Data.List.Extrema.Core.html#4385" class="Bound">f</a> <a id="4387" class="Symbol">{</a><a id="4388" href="Data.List.Extrema.Core.html#4388" class="Bound">v</a><a id="4389" class="Symbol">}</a> <a id="4391" class="Symbol">=</a> <a id="4393" href="Algebra.Construct.LiftedChoice.html#5731" class="Function">forcesᵇ</a> <a id="4401" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a> <a id="4420" href="Data.List.Extrema.Core.html#4385" class="Bound">f</a>
  <a id="4424" class="Symbol">(λ</a> <a id="4427" href="Data.List.Extrema.Core.html#4427" class="Bound">fx≤v</a> <a id="4432" href="Data.List.Extrema.Core.html#4432" class="Bound">fx⊔fy≈fx</a> <a id="4441" class="Symbol">→</a> <a id="4443" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a> <a id="4460" href="Data.List.Extrema.Core.html#4432" class="Bound">fx⊔fy≈fx</a><a id="4468" class="Symbol">)</a> <a id="4470" href="Data.List.Extrema.Core.html#4427" class="Bound">fx≤v</a><a id="4474" class="Symbol">)</a>
  <a id="4478" class="Symbol">(λ</a> <a id="4481" href="Data.List.Extrema.Core.html#4481" class="Bound">fy≤v</a> <a id="4486" href="Data.List.Extrema.Core.html#4486" class="Bound">fx⊔fy≈fy</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a> <a id="4514" href="Data.List.Extrema.Core.html#4486" class="Bound">fx⊔fy≈fy</a><a id="4522" class="Symbol">)</a> <a id="4524" href="Data.List.Extrema.Core.html#4481" class="Bound">fy≤v</a><a id="4528" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Extrema.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Extrema (Data.List.Extrema)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Extrema</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Finding the maximum/minimum values in a list</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="326" class="Symbol">;</a> <a id="328" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="334" class="Symbol">)</a>

<a id="337" class="Keyword">module</a> <a id="344" href="Data.List.Extrema.html" class="Module">Data.List.Extrema</a>
  <a id="364" class="Symbol">{</a><a id="365" href="Data.List.Extrema.html#365" class="Bound">b</a> <a id="367" href="Data.List.Extrema.html#367" class="Bound">ℓ₁</a> <a id="370" href="Data.List.Extrema.html#370" class="Bound">ℓ₂</a><a id="372" class="Symbol">}</a> <a id="374" class="Symbol">(</a><a id="375" href="Data.List.Extrema.html#375" class="Bound">totalOrder</a> <a id="386" class="Symbol">:</a> <a id="388" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="399" href="Data.List.Extrema.html#365" class="Bound">b</a> <a id="401" href="Data.List.Extrema.html#367" class="Bound">ℓ₁</a> <a id="404" href="Data.List.Extrema.html#370" class="Bound">ℓ₂</a><a id="406" class="Symbol">)</a> <a id="408" class="Keyword">where</a>

<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="453" class="Symbol">;</a> <a id="455" href="Data.List.Base.html#4126" class="Function">foldr</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="503" class="Symbol">as</a> <a id="506" class="Module">Any</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="520" class="Symbol">;</a> <a id="522" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="526" class="Symbol">;</a> <a id="528" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a>
  <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="592" class="Symbol">;</a> <a id="594" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="597" class="Symbol">;</a> <a id="599" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a><a id="605" class="Symbol">;</a> <a id="607" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a><a id="610" class="Symbol">;</a> <a id="612" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="669" class="Keyword">using</a> <a id="675" class="Symbol">(</a><a id="676" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="679" class="Symbol">;</a> <a id="681" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
  <a id="747" class="Keyword">using</a> <a id="753" class="Symbol">(</a><a id="754" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Data.List.Relation.Binary.Subset.Propositional.html" class="Module">Data.List.Relation.Binary.Subset.Propositional</a> <a id="830" class="Keyword">using</a> <a id="836" class="Symbol">(</a><a id="837" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">_⊆_</a><a id="840" class="Symbol">;</a> <a id="842" href="Data.List.Relation.Binary.Subset.Setoid.html#887" class="Function Operator">_⊇_</a><a id="845" class="Symbol">)</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="880" class="Symbol">as</a> <a id="883" class="Module">List</a>
  <a id="890" class="Keyword">using</a> <a id="896" class="Symbol">(</a><a id="897" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a><a id="913" class="Symbol">;</a> <a id="915" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a><a id="931" class="Symbol">;</a> <a id="933" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a><a id="946" class="Symbol">)</a>
<a id="948" class="Keyword">open</a> <a id="953" class="Keyword">import</a> <a id="960" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="984" class="Symbol">;</a> <a id="986" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="990" class="Symbol">;</a> <a id="992" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="996" class="Symbol">)</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Function.Base.html" class="Module">Function.Base</a> <a id="1024" class="Keyword">using</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Function.Base.html#704" class="Function">id</a><a id="1033" class="Symbol">;</a> <a id="1035" href="Function.Base.html#1657" class="Function">flip</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="1045" class="Symbol">;</a> <a id="1047" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1050" class="Symbol">)</a>
<a id="1052" class="Keyword">open</a> <a id="1057" class="Keyword">import</a> <a id="1064" href="Level.html" class="Module">Level</a> <a id="1070" class="Keyword">using</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1082" class="Symbol">)</a>
<a id="1084" class="Keyword">open</a> <a id="1089" class="Keyword">import</a> <a id="1096" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1111" class="Keyword">using</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1122" class="Symbol">)</a>
<a id="1124" class="Keyword">import</a> <a id="1131" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="1175" class="Symbol">as</a> <a id="1178" class="Module">NonStrictToStrict</a>
<a id="1196" class="Keyword">open</a> <a id="1201" class="Keyword">import</a> <a id="1208" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1253" class="Keyword">using</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1263" class="Symbol">;</a> <a id="1265" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1268" class="Symbol">;</a> <a id="1270" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Keyword">renaming</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1292" class="Symbol">to</a> <a id="1295" class="InductiveConstructor">≡-refl</a><a id="1301" class="Symbol">)</a>

<a id="1304" class="Comment">------------------------------------------------------------------------</a>
<a id="1377" class="Comment">-- Setup</a>

<a id="1387" class="Keyword">open</a> <a id="1392" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="1403" href="Data.List.Extrema.html#375" class="Bound">totalOrder</a> <a id="1414" class="Keyword">renaming</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="1432" class="Symbol">to</a> <a id="1435" class="Field">B</a><a id="1436" class="Symbol">)</a>
<a id="1438" class="Keyword">open</a> <a id="1443" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">NonStrictToStrict</a> <a id="1461" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1465" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a> <a id="1469" class="Keyword">using</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a><a id="1479" class="Symbol">)</a>
<a id="1481" class="Keyword">open</a> <a id="1486" class="Keyword">import</a> <a id="1493" href="Data.List.Extrema.Core.html" class="Module">Data.List.Extrema.Core</a> <a id="1516" href="Data.List.Extrema.html#375" class="Bound">totalOrder</a>
  <a id="1529" class="Keyword">renaming</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Data.List.Extrema.Core.html#2289" class="Function">⊓ᴸ</a> <a id="1542" class="Symbol">to</a> <a id="1545" class="Function">⊓-lift</a><a id="1551" class="Symbol">;</a> <a id="1553" href="Data.List.Extrema.Core.html#2335" class="Function">⊔ᴸ</a> <a id="1556" class="Symbol">to</a> <a id="1559" class="Function">⊔-lift</a><a id="1565" class="Symbol">)</a>

<a id="1568" class="Keyword">private</a>
  <a id="1578" class="Keyword">variable</a>
    <a id="1591" href="Data.List.Extrema.html#1591" class="Generalizable">a</a> <a id="1593" href="Data.List.Extrema.html#1593" class="Generalizable">p</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1607" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1615" href="Data.List.Extrema.html#1591" class="Generalizable">a</a>

<a id="1618" class="Comment">------------------------------------------------------------------------</a>
<a id="1691" class="Comment">-- Functions</a>

<a id="argmin"></a><a id="1705" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="1712" class="Symbol">:</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1717" class="Symbol">→</a> <a id="1719" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1733" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Data.List.Extrema.html#1607" class="Generalizable">A</a>
<a id="1739" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="1746" href="Data.List.Extrema.html#1746" class="Bound">f</a> <a id="1748" class="Symbol">=</a> <a id="1750" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Data.List.Extrema.html#1545" class="Function">⊓-lift</a> <a id="1764" href="Data.List.Extrema.html#1746" class="Bound">f</a><a id="1765" class="Symbol">)</a>

<a id="argmax"></a><a id="1768" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="1775" class="Symbol">:</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="1783" class="Symbol">)</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1789" class="Symbol">→</a> <a id="1791" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1796" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Data.List.Extrema.html#1607" class="Generalizable">A</a>
<a id="1802" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="1809" href="Data.List.Extrema.html#1809" class="Bound">f</a> <a id="1811" class="Symbol">=</a> <a id="1813" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Data.List.Extrema.html#1559" class="Function">⊔-lift</a> <a id="1827" href="Data.List.Extrema.html#1809" class="Bound">f</a><a id="1828" class="Symbol">)</a>

<a id="min"></a><a id="1831" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Data.List.Extrema.html#1435" class="Field">B</a> <a id="1839" class="Symbol">→</a> <a id="1841" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1846" href="Data.List.Extrema.html#1435" class="Field">B</a> <a id="1848" class="Symbol">→</a> <a id="1850" href="Data.List.Extrema.html#1435" class="Field">B</a>
<a id="1852" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="1865" href="Function.Base.html#704" class="Function">id</a>

<a id="max"></a><a id="1869" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="1873" class="Symbol">:</a> <a id="1875" href="Data.List.Extrema.html#1435" class="Field">B</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1884" href="Data.List.Extrema.html#1435" class="Field">B</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Data.List.Extrema.html#1435" class="Field">B</a>
<a id="1890" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="1894" class="Symbol">=</a> <a id="1896" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="1903" href="Function.Base.html#704" class="Function">id</a>

<a id="1907" class="Comment">------------------------------------------------------------------------</a>
<a id="1980" class="Comment">-- Properties of argmin</a>

<a id="2005" class="Keyword">module</a> <a id="2012" href="Data.List.Extrema.html#2012" class="Module">_</a> <a id="2014" class="Symbol">{</a><a id="2015" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="2024" class="Symbol">}</a> <a id="2026" class="Keyword">where</a>

  <a id="2035" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a> <a id="2048" class="Symbol">:</a> <a id="2050" class="Symbol">∀</a> <a id="2052" class="Symbol">{</a><a id="2053" href="Data.List.Extrema.html#2053" class="Bound">v</a><a id="2054" class="Symbol">}</a> <a id="2056" href="Data.List.Extrema.html#2056" class="Bound">⊤</a> <a id="2058" href="Data.List.Extrema.html#2058" class="Bound">xs</a> <a id="2061" class="Symbol">→</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2066" href="Data.List.Extrema.html#2056" class="Bound">⊤</a> <a id="2068" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2070" href="Data.List.Extrema.html#2053" class="Bound">v</a><a id="2071" class="Symbol">)</a> <a id="2073" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2080" class="Symbol">(λ</a> <a id="2083" href="Data.List.Extrema.html#2083" class="Bound">x</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2089" href="Data.List.Extrema.html#2083" class="Bound">x</a> <a id="2091" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2093" href="Data.List.Extrema.html#2053" class="Bound">v</a><a id="2094" class="Symbol">)</a> <a id="2096" href="Data.List.Extrema.html#2058" class="Bound">xs</a><a id="2098" class="Symbol">)</a> <a id="2100" class="Symbol">→</a>
                <a id="2118" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="2128" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2130" href="Data.List.Extrema.html#2056" class="Bound">⊤</a> <a id="2132" href="Data.List.Extrema.html#2058" class="Bound">xs</a><a id="2134" class="Symbol">)</a> <a id="2136" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2138" href="Data.List.Extrema.html#2053" class="Bound">v</a>
  <a id="2142" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Data.List.Extrema.Core.html#2558" class="Function">⊓ᴸ-presᵒ-≤v</a> <a id="2187" href="Data.List.Extrema.html#2015" class="Bound">f</a><a id="2188" class="Symbol">)</a>

  <a id="2193" href="Data.List.Extrema.html#2193" class="Function">f[argmin]&lt;v⁺</a> <a id="2206" class="Symbol">:</a> <a id="2208" class="Symbol">∀</a> <a id="2210" class="Symbol">{</a><a id="2211" href="Data.List.Extrema.html#2211" class="Bound">v</a><a id="2212" class="Symbol">}</a> <a id="2214" href="Data.List.Extrema.html#2214" class="Bound">⊤</a> <a id="2216" href="Data.List.Extrema.html#2216" class="Bound">xs</a> <a id="2219" class="Symbol">→</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2224" href="Data.List.Extrema.html#2214" class="Bound">⊤</a> <a id="2226" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2228" href="Data.List.Extrema.html#2211" class="Bound">v</a><a id="2229" class="Symbol">)</a> <a id="2231" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2233" class="Symbol">(</a><a id="2234" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2238" class="Symbol">(λ</a> <a id="2241" href="Data.List.Extrema.html#2241" class="Bound">x</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2247" href="Data.List.Extrema.html#2241" class="Bound">x</a> <a id="2249" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2251" href="Data.List.Extrema.html#2211" class="Bound">v</a><a id="2252" class="Symbol">)</a> <a id="2254" href="Data.List.Extrema.html#2216" class="Bound">xs</a><a id="2256" class="Symbol">)</a> <a id="2258" class="Symbol">→</a>
                <a id="2276" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2278" class="Symbol">(</a><a id="2279" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="2286" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2288" href="Data.List.Extrema.html#2214" class="Bound">⊤</a> <a id="2290" href="Data.List.Extrema.html#2216" class="Bound">xs</a><a id="2292" class="Symbol">)</a> <a id="2294" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2296" href="Data.List.Extrema.html#2211" class="Bound">v</a>
  <a id="2300" href="Data.List.Extrema.html#2193" class="Function">f[argmin]&lt;v⁺</a> <a id="2313" class="Symbol">=</a> <a id="2315" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Data.List.Extrema.Core.html#2700" class="Function">⊓ᴸ-presᵒ-&lt;v</a> <a id="2345" href="Data.List.Extrema.html#2015" class="Bound">f</a><a id="2346" class="Symbol">)</a>

  <a id="2351" href="Data.List.Extrema.html#2351" class="Function">v≤f[argmin]⁺</a> <a id="2364" class="Symbol">:</a> <a id="2366" class="Symbol">∀</a> <a id="2368" class="Symbol">{</a><a id="2369" href="Data.List.Extrema.html#2369" class="Bound">v</a> <a id="2371" href="Data.List.Extrema.html#2371" class="Bound">⊤</a> <a id="2373" href="Data.List.Extrema.html#2373" class="Bound">xs</a><a id="2375" class="Symbol">}</a> <a id="2377" class="Symbol">→</a> <a id="2379" href="Data.List.Extrema.html#2369" class="Bound">v</a> <a id="2381" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2383" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2385" href="Data.List.Extrema.html#2371" class="Bound">⊤</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2393" class="Symbol">(λ</a> <a id="2396" href="Data.List.Extrema.html#2396" class="Bound">x</a> <a id="2398" class="Symbol">→</a> <a id="2400" href="Data.List.Extrema.html#2369" class="Bound">v</a> <a id="2402" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2404" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2406" href="Data.List.Extrema.html#2396" class="Bound">x</a><a id="2407" class="Symbol">)</a> <a id="2409" href="Data.List.Extrema.html#2373" class="Bound">xs</a> <a id="2412" class="Symbol">→</a>
                <a id="2430" href="Data.List.Extrema.html#2369" class="Bound">v</a> <a id="2432" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2434" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2436" class="Symbol">(</a><a id="2437" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="2444" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2446" href="Data.List.Extrema.html#2371" class="Bound">⊤</a> <a id="2448" href="Data.List.Extrema.html#2373" class="Bound">xs</a><a id="2450" class="Symbol">)</a>
  <a id="2454" href="Data.List.Extrema.html#2351" class="Function">v≤f[argmin]⁺</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Data.List.Extrema.Core.html#2842" class="Function">⊓ᴸ-presᵇ-v≤</a> <a id="2499" href="Data.List.Extrema.html#2015" class="Bound">f</a><a id="2500" class="Symbol">)</a>

  <a id="2505" href="Data.List.Extrema.html#2505" class="Function">v&lt;f[argmin]⁺</a> <a id="2518" class="Symbol">:</a> <a id="2520" class="Symbol">∀</a> <a id="2522" class="Symbol">{</a><a id="2523" href="Data.List.Extrema.html#2523" class="Bound">v</a> <a id="2525" href="Data.List.Extrema.html#2525" class="Bound">⊤</a> <a id="2527" href="Data.List.Extrema.html#2527" class="Bound">xs</a><a id="2529" class="Symbol">}</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Data.List.Extrema.html#2523" class="Bound">v</a> <a id="2535" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2537" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2539" href="Data.List.Extrema.html#2525" class="Bound">⊤</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2547" class="Symbol">(λ</a> <a id="2550" href="Data.List.Extrema.html#2550" class="Bound">x</a> <a id="2552" class="Symbol">→</a> <a id="2554" href="Data.List.Extrema.html#2523" class="Bound">v</a> <a id="2556" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2558" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2560" href="Data.List.Extrema.html#2550" class="Bound">x</a><a id="2561" class="Symbol">)</a> <a id="2563" href="Data.List.Extrema.html#2527" class="Bound">xs</a> <a id="2566" class="Symbol">→</a>
                <a id="2584" href="Data.List.Extrema.html#2523" class="Bound">v</a> <a id="2586" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2588" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="2598" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2600" href="Data.List.Extrema.html#2525" class="Bound">⊤</a> <a id="2602" href="Data.List.Extrema.html#2527" class="Bound">xs</a><a id="2604" class="Symbol">)</a>
  <a id="2608" href="Data.List.Extrema.html#2505" class="Function">v&lt;f[argmin]⁺</a> <a id="2621" class="Symbol">=</a> <a id="2623" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Data.List.Extrema.Core.html#2986" class="Function">⊓ᴸ-presᵇ-v&lt;</a> <a id="2653" href="Data.List.Extrema.html#2015" class="Bound">f</a><a id="2654" class="Symbol">)</a>

  <a id="2659" href="Data.List.Extrema.html#2659" class="Function">f[argmin]≤f[⊤]</a> <a id="2674" class="Symbol">:</a> <a id="2676" class="Symbol">∀</a> <a id="2678" href="Data.List.Extrema.html#2678" class="Bound">⊤</a> <a id="2680" href="Data.List.Extrema.html#2680" class="Bound">xs</a> <a id="2683" class="Symbol">→</a> <a id="2685" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="2695" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2697" href="Data.List.Extrema.html#2678" class="Bound">⊤</a> <a id="2699" href="Data.List.Extrema.html#2680" class="Bound">xs</a><a id="2701" class="Symbol">)</a> <a id="2703" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2705" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2707" href="Data.List.Extrema.html#2678" class="Bound">⊤</a>
  <a id="2711" href="Data.List.Extrema.html#2659" class="Function">f[argmin]≤f[⊤]</a> <a id="2726" href="Data.List.Extrema.html#2726" class="Bound">⊤</a> <a id="2728" href="Data.List.Extrema.html#2728" class="Bound">xs</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a> <a id="2746" href="Data.List.Extrema.html#2726" class="Bound">⊤</a> <a id="2748" href="Data.List.Extrema.html#2728" class="Bound">xs</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2757" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="2761" class="Symbol">)</a>

  <a id="2766" href="Data.List.Extrema.html#2766" class="Function">f[argmin]≤f[xs]</a> <a id="2782" class="Symbol">:</a> <a id="2784" class="Symbol">∀</a> <a id="2786" href="Data.List.Extrema.html#2786" class="Bound">⊤</a> <a id="2788" href="Data.List.Extrema.html#2788" class="Bound">xs</a> <a id="2791" class="Symbol">→</a> <a id="2793" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2797" class="Symbol">(λ</a> <a id="2800" href="Data.List.Extrema.html#2800" class="Bound">x</a> <a id="2802" class="Symbol">→</a> <a id="2804" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="2814" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2816" href="Data.List.Extrema.html#2786" class="Bound">⊤</a> <a id="2818" href="Data.List.Extrema.html#2788" class="Bound">xs</a><a id="2820" class="Symbol">)</a> <a id="2822" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2824" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2826" href="Data.List.Extrema.html#2800" class="Bound">x</a><a id="2827" class="Symbol">)</a> <a id="2829" href="Data.List.Extrema.html#2788" class="Bound">xs</a>
  <a id="2834" href="Data.List.Extrema.html#2766" class="Function">f[argmin]≤f[xs]</a> <a id="2850" href="Data.List.Extrema.html#2850" class="Bound">⊤</a> <a id="2852" href="Data.List.Extrema.html#2852" class="Bound">xs</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.List.Extrema.Core.html#3130" class="Function">⊓ᴸ-forcesᵇ-v≤</a> <a id="2886" href="Data.List.Extrema.html#2015" class="Bound">f</a><a id="2887" class="Symbol">)</a> <a id="2889" href="Data.List.Extrema.html#2850" class="Bound">⊤</a> <a id="2891" href="Data.List.Extrema.html#2852" class="Bound">xs</a> <a id="2894" href="Relation.Binary.Structures.html#2511" class="Function">refl</a>

  <a id="2902" href="Data.List.Extrema.html#2902" class="Function">f[argmin]≈f[v]⁺</a> <a id="2918" class="Symbol">:</a> <a id="2920" class="Symbol">∀</a> <a id="2922" class="Symbol">{</a><a id="2923" href="Data.List.Extrema.html#2923" class="Bound">v</a> <a id="2925" href="Data.List.Extrema.html#2925" class="Bound">⊤</a> <a id="2927" href="Data.List.Extrema.html#2927" class="Bound">xs</a><a id="2929" class="Symbol">}</a> <a id="2931" class="Symbol">→</a> <a id="2933" href="Data.List.Extrema.html#2923" class="Bound">v</a> <a id="2935" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2937" href="Data.List.Extrema.html#2927" class="Bound">xs</a> <a id="2940" class="Symbol">→</a> <a id="2942" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2946" class="Symbol">(λ</a> <a id="2949" href="Data.List.Extrema.html#2949" class="Bound">x</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2955" href="Data.List.Extrema.html#2923" class="Bound">v</a> <a id="2957" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2959" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2961" href="Data.List.Extrema.html#2949" class="Bound">x</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Data.List.Extrema.html#2927" class="Bound">xs</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2971" href="Data.List.Extrema.html#2923" class="Bound">v</a> <a id="2973" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2975" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="2977" href="Data.List.Extrema.html#2925" class="Bound">⊤</a> <a id="2979" class="Symbol">→</a>
                    <a id="3001" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="3011" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="3013" href="Data.List.Extrema.html#2925" class="Bound">⊤</a> <a id="3015" href="Data.List.Extrema.html#2927" class="Bound">xs</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="3021" href="Data.List.Extrema.html#2015" class="Bound">f</a> <a id="3023" href="Data.List.Extrema.html#2923" class="Bound">v</a>
  <a id="3027" href="Data.List.Extrema.html#2902" class="Function">f[argmin]≈f[v]⁺</a> <a id="3043" href="Data.List.Extrema.html#3043" class="Bound">v∈xs</a> <a id="3048" href="Data.List.Extrema.html#3048" class="Bound">fv≤fxs</a> <a id="3055" href="Data.List.Extrema.html#3055" class="Bound">fv≤f⊤</a> <a id="3061" class="Symbol">=</a> <a id="3063" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
    <a id="3075" class="Symbol">(</a><a id="3076" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a> <a id="3089" class="Symbol">_</a> <a id="3091" class="Symbol">_</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="3105" href="Data.List.Extrema.html#3043" class="Bound">v∈xs</a> <a id="3110" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="3114" class="Symbol">)))</a>
    <a id="3122" class="Symbol">(</a><a id="3123" href="Data.List.Extrema.html#2351" class="Function">v≤f[argmin]⁺</a> <a id="3136" href="Data.List.Extrema.html#3055" class="Bound">fv≤f⊤</a> <a id="3142" href="Data.List.Extrema.html#3048" class="Bound">fv≤fxs</a><a id="3148" class="Symbol">)</a>

<a id="argmin[xs]≤argmin[ys]⁺"></a><a id="3151" href="Data.List.Extrema.html#3151" class="Function">argmin[xs]≤argmin[ys]⁺</a> <a id="3174" class="Symbol">:</a> <a id="3176" class="Symbol">∀</a> <a id="3178" class="Symbol">{</a><a id="3179" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3181" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3183" class="Symbol">:</a> <a id="3185" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="3190" class="Symbol">}</a> <a id="3192" href="Data.List.Extrema.html#3192" class="Bound">⊤₁</a> <a id="3195" class="Symbol">{</a><a id="3196" href="Data.List.Extrema.html#3196" class="Bound">⊤₂</a><a id="3198" class="Symbol">}</a> <a id="3200" href="Data.List.Extrema.html#3200" class="Bound">xs</a> <a id="3203" class="Symbol">{</a><a id="3204" href="Data.List.Extrema.html#3204" class="Bound">ys</a> <a id="3207" class="Symbol">:</a> <a id="3209" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3214" href="Data.List.Extrema.html#1607" class="Generalizable">A</a><a id="3215" class="Symbol">}</a> <a id="3217" class="Symbol">→</a>
                        <a id="3243" class="Symbol">(</a><a id="3244" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3246" href="Data.List.Extrema.html#3192" class="Bound">⊤₁</a> <a id="3249" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3251" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3253" href="Data.List.Extrema.html#3196" class="Bound">⊤₂</a><a id="3255" class="Symbol">)</a> <a id="3257" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3259" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3263" class="Symbol">(λ</a> <a id="3266" href="Data.List.Extrema.html#3266" class="Bound">x</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3272" href="Data.List.Extrema.html#3266" class="Bound">x</a> <a id="3274" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3276" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3278" href="Data.List.Extrema.html#3196" class="Bound">⊤₂</a><a id="3280" class="Symbol">)</a> <a id="3282" href="Data.List.Extrema.html#3200" class="Bound">xs</a> <a id="3285" class="Symbol">→</a>
                        <a id="3311" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3315" class="Symbol">(λ</a> <a id="3318" href="Data.List.Extrema.html#3318" class="Bound">y</a> <a id="3320" class="Symbol">→</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3325" href="Data.List.Extrema.html#3192" class="Bound">⊤₁</a> <a id="3328" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3330" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3332" href="Data.List.Extrema.html#3318" class="Bound">y</a><a id="3333" class="Symbol">)</a> <a id="3335" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3337" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3341" class="Symbol">(λ</a> <a id="3344" href="Data.List.Extrema.html#3344" class="Bound">x</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3350" href="Data.List.Extrema.html#3344" class="Bound">x</a> <a id="3352" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3354" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3356" href="Data.List.Extrema.html#3318" class="Bound">y</a><a id="3357" class="Symbol">)</a> <a id="3359" href="Data.List.Extrema.html#3200" class="Bound">xs</a><a id="3361" class="Symbol">)</a> <a id="3363" href="Data.List.Extrema.html#3204" class="Bound">ys</a> <a id="3366" class="Symbol">→</a>
                        <a id="3392" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="3402" href="Data.List.Extrema.html#3179" class="Bound">f</a> <a id="3404" href="Data.List.Extrema.html#3192" class="Bound">⊤₁</a> <a id="3407" href="Data.List.Extrema.html#3200" class="Bound">xs</a><a id="3409" class="Symbol">)</a> <a id="3411" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="3413" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="3423" href="Data.List.Extrema.html#3181" class="Bound">g</a> <a id="3425" href="Data.List.Extrema.html#3196" class="Bound">⊤₂</a> <a id="3428" href="Data.List.Extrema.html#3204" class="Bound">ys</a><a id="3430" class="Symbol">)</a>
<a id="3432" href="Data.List.Extrema.html#3151" class="Function">argmin[xs]≤argmin[ys]⁺</a> <a id="3455" href="Data.List.Extrema.html#3455" class="Bound">⊤₁</a> <a id="3458" href="Data.List.Extrema.html#3458" class="Bound">xs</a> <a id="3461" href="Data.List.Extrema.html#3461" class="Bound">xs≤⊤₂</a> <a id="3467" href="Data.List.Extrema.html#3467" class="Bound">xs≤ys</a> <a id="3473" class="Symbol">=</a>
  <a id="3477" href="Data.List.Extrema.html#2351" class="Function">v≤f[argmin]⁺</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a> <a id="3504" href="Data.List.Extrema.html#3455" class="Bound">⊤₁</a> <a id="3507" class="Symbol">_</a> <a id="3509" href="Data.List.Extrema.html#3461" class="Bound">xs≤⊤₂</a><a id="3514" class="Symbol">)</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3521" class="Symbol">(</a><a id="3522" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a> <a id="3535" href="Data.List.Extrema.html#3455" class="Bound">⊤₁</a> <a id="3538" href="Data.List.Extrema.html#3458" class="Bound">xs</a><a id="3540" class="Symbol">)</a> <a id="3542" href="Data.List.Extrema.html#3467" class="Bound">xs≤ys</a><a id="3547" class="Symbol">)</a>

<a id="argmin[xs]&lt;argmin[ys]⁺"></a><a id="3550" href="Data.List.Extrema.html#3550" class="Function">argmin[xs]&lt;argmin[ys]⁺</a> <a id="3573" class="Symbol">:</a> <a id="3575" class="Symbol">∀</a> <a id="3577" class="Symbol">{</a><a id="3578" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3580" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="3589" class="Symbol">}</a> <a id="3591" href="Data.List.Extrema.html#3591" class="Bound">⊤₁</a> <a id="3594" class="Symbol">{</a><a id="3595" href="Data.List.Extrema.html#3595" class="Bound">⊤₂</a><a id="3597" class="Symbol">}</a> <a id="3599" href="Data.List.Extrema.html#3599" class="Bound">xs</a> <a id="3602" class="Symbol">{</a><a id="3603" href="Data.List.Extrema.html#3603" class="Bound">ys</a> <a id="3606" class="Symbol">:</a> <a id="3608" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3613" href="Data.List.Extrema.html#1607" class="Generalizable">A</a><a id="3614" class="Symbol">}</a> <a id="3616" class="Symbol">→</a>
                        <a id="3642" class="Symbol">(</a><a id="3643" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3645" href="Data.List.Extrema.html#3591" class="Bound">⊤₁</a> <a id="3648" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3650" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3652" href="Data.List.Extrema.html#3595" class="Bound">⊤₂</a><a id="3654" class="Symbol">)</a> <a id="3656" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3658" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3662" class="Symbol">(λ</a> <a id="3665" href="Data.List.Extrema.html#3665" class="Bound">x</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3671" href="Data.List.Extrema.html#3665" class="Bound">x</a> <a id="3673" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3675" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3677" href="Data.List.Extrema.html#3595" class="Bound">⊤₂</a><a id="3679" class="Symbol">)</a> <a id="3681" href="Data.List.Extrema.html#3599" class="Bound">xs</a> <a id="3684" class="Symbol">→</a>
                        <a id="3710" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3714" class="Symbol">(λ</a> <a id="3717" href="Data.List.Extrema.html#3717" class="Bound">y</a> <a id="3719" class="Symbol">→</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3724" href="Data.List.Extrema.html#3591" class="Bound">⊤₁</a> <a id="3727" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3729" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3731" href="Data.List.Extrema.html#3717" class="Bound">y</a><a id="3732" class="Symbol">)</a> <a id="3734" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3736" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3740" class="Symbol">(λ</a> <a id="3743" href="Data.List.Extrema.html#3743" class="Bound">x</a> <a id="3745" class="Symbol">→</a> <a id="3747" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3749" href="Data.List.Extrema.html#3743" class="Bound">x</a> <a id="3751" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3753" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3755" href="Data.List.Extrema.html#3717" class="Bound">y</a><a id="3756" class="Symbol">)</a> <a id="3758" href="Data.List.Extrema.html#3599" class="Bound">xs</a><a id="3760" class="Symbol">)</a> <a id="3762" href="Data.List.Extrema.html#3603" class="Bound">ys</a> <a id="3765" class="Symbol">→</a>
                        <a id="3791" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="3801" href="Data.List.Extrema.html#3578" class="Bound">f</a> <a id="3803" href="Data.List.Extrema.html#3591" class="Bound">⊤₁</a> <a id="3806" href="Data.List.Extrema.html#3599" class="Bound">xs</a><a id="3808" class="Symbol">)</a> <a id="3810" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="3812" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="3822" href="Data.List.Extrema.html#3580" class="Bound">g</a> <a id="3824" href="Data.List.Extrema.html#3595" class="Bound">⊤₂</a> <a id="3827" href="Data.List.Extrema.html#3603" class="Bound">ys</a><a id="3829" class="Symbol">)</a>
<a id="3831" href="Data.List.Extrema.html#3550" class="Function">argmin[xs]&lt;argmin[ys]⁺</a> <a id="3854" href="Data.List.Extrema.html#3854" class="Bound">⊤₁</a> <a id="3857" href="Data.List.Extrema.html#3857" class="Bound">xs</a> <a id="3860" href="Data.List.Extrema.html#3860" class="Bound">xs&lt;⊤₂</a> <a id="3866" href="Data.List.Extrema.html#3866" class="Bound">xs&lt;ys</a> <a id="3872" class="Symbol">=</a>
  <a id="3876" href="Data.List.Extrema.html#2505" class="Function">v&lt;f[argmin]⁺</a> <a id="3889" class="Symbol">(</a><a id="3890" href="Data.List.Extrema.html#2193" class="Function">f[argmin]&lt;v⁺</a> <a id="3903" href="Data.List.Extrema.html#3854" class="Bound">⊤₁</a> <a id="3906" class="Symbol">_</a> <a id="3908" href="Data.List.Extrema.html#3860" class="Bound">xs&lt;⊤₂</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3920" class="Symbol">(</a><a id="3921" href="Data.List.Extrema.html#2193" class="Function">f[argmin]&lt;v⁺</a> <a id="3934" href="Data.List.Extrema.html#3854" class="Bound">⊤₁</a> <a id="3937" href="Data.List.Extrema.html#3857" class="Bound">xs</a><a id="3939" class="Symbol">)</a> <a id="3941" href="Data.List.Extrema.html#3866" class="Bound">xs&lt;ys</a><a id="3946" class="Symbol">)</a>

<a id="argmin-sel"></a><a id="3949" href="Data.List.Extrema.html#3949" class="Function">argmin-sel</a> <a id="3960" class="Symbol">:</a> <a id="3962" class="Symbol">∀</a> <a id="3964" class="Symbol">(</a><a id="3965" href="Data.List.Extrema.html#3965" class="Bound">f</a> <a id="3967" class="Symbol">:</a> <a id="3969" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="3971" class="Symbol">→</a> <a id="3973" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="3974" class="Symbol">)</a> <a id="3976" href="Data.List.Extrema.html#3976" class="Bound">⊤</a> <a id="3978" href="Data.List.Extrema.html#3978" class="Bound">xs</a> <a id="3981" class="Symbol">→</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="3991" href="Data.List.Extrema.html#3965" class="Bound">f</a> <a id="3993" href="Data.List.Extrema.html#3976" class="Bound">⊤</a> <a id="3995" href="Data.List.Extrema.html#3978" class="Bound">xs</a> <a id="3998" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4000" href="Data.List.Extrema.html#3976" class="Bound">⊤</a><a id="4001" class="Symbol">)</a> <a id="4003" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="4013" href="Data.List.Extrema.html#3965" class="Bound">f</a> <a id="4015" href="Data.List.Extrema.html#3976" class="Bound">⊤</a> <a id="4017" href="Data.List.Extrema.html#3978" class="Bound">xs</a> <a id="4020" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4022" href="Data.List.Extrema.html#3978" class="Bound">xs</a><a id="4024" class="Symbol">)</a>
<a id="4026" href="Data.List.Extrema.html#3949" class="Function">argmin-sel</a> <a id="4037" href="Data.List.Extrema.html#4037" class="Bound">f</a> <a id="4039" class="Symbol">=</a> <a id="4041" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Data.List.Extrema.Core.html#2475" class="Function">⊓ᴸ-sel</a> <a id="4065" href="Data.List.Extrema.html#4037" class="Bound">f</a><a id="4066" class="Symbol">)</a>

<a id="argmin-all"></a><a id="4069" href="Data.List.Extrema.html#4069" class="Function">argmin-all</a> <a id="4080" class="Symbol">:</a> <a id="4082" class="Symbol">∀</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Data.List.Extrema.html#4085" class="Bound">f</a> <a id="4087" class="Symbol">:</a> <a id="4089" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="4091" class="Symbol">→</a> <a id="4093" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="4094" class="Symbol">)</a> <a id="4096" class="Symbol">{</a><a id="4097" href="Data.List.Extrema.html#4097" class="Bound">⊤</a> <a id="4099" href="Data.List.Extrema.html#4099" class="Bound">xs</a><a id="4101" class="Symbol">}</a> <a id="4103" class="Symbol">{</a><a id="4104" href="Data.List.Extrema.html#4104" class="Bound">P</a> <a id="4106" class="Symbol">:</a> <a id="4108" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4113" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="4115" href="Data.List.Extrema.html#1593" class="Generalizable">p</a><a id="4116" class="Symbol">}</a> <a id="4118" class="Symbol">→</a>
             <a id="4133" href="Data.List.Extrema.html#4104" class="Bound">P</a> <a id="4135" href="Data.List.Extrema.html#4097" class="Bound">⊤</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4143" href="Data.List.Extrema.html#4104" class="Bound">P</a> <a id="4145" href="Data.List.Extrema.html#4099" class="Bound">xs</a> <a id="4148" class="Symbol">→</a> <a id="4150" href="Data.List.Extrema.html#4104" class="Bound">P</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Data.List.Extrema.html#1705" class="Function">argmin</a> <a id="4160" href="Data.List.Extrema.html#4085" class="Bound">f</a> <a id="4162" href="Data.List.Extrema.html#4097" class="Bound">⊤</a> <a id="4164" href="Data.List.Extrema.html#4099" class="Bound">xs</a><a id="4166" class="Symbol">)</a>
<a id="4168" href="Data.List.Extrema.html#4069" class="Function">argmin-all</a> <a id="4179" href="Data.List.Extrema.html#4179" class="Bound">f</a> <a id="4181" class="Symbol">{</a><a id="4182" href="Data.List.Extrema.html#4182" class="Bound">⊤</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">{</a><a id="4186" href="Data.List.Extrema.html#4186" class="Bound">xs</a><a id="4188" class="Symbol">}</a> <a id="4190" class="Symbol">{</a><a id="4191" class="Argument">P</a> <a id="4193" class="Symbol">=</a> <a id="4195" href="Data.List.Extrema.html#4195" class="Bound">P</a><a id="4196" class="Symbol">}</a>  <a id="4199" href="Data.List.Extrema.html#4199" class="Bound">p⊤</a> <a id="4202" href="Data.List.Extrema.html#4202" class="Bound">pxs</a> <a id="4206" class="Keyword">with</a> <a id="4211" href="Data.List.Extrema.html#3949" class="Function">argmin-sel</a> <a id="4222" href="Data.List.Extrema.html#4179" class="Bound">f</a> <a id="4224" href="Data.List.Extrema.html#4182" class="Bound">⊤</a> <a id="4226" href="Data.List.Extrema.html#4186" class="Bound">xs</a>
<a id="4229" class="Symbol">...</a> <a id="4233" class="Symbol">|</a> <a id="4235" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4240" href="Data.List.Extrema.html#4240" class="Bound">argmin≡⊤</a>  <a id="4250" class="Symbol">=</a> <a id="4252" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4258" class="Bound">P</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4265" href="Data.List.Extrema.html#4240" class="Bound">argmin≡⊤</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Bound">p⊤</a>
<a id="4278" class="Symbol">...</a> <a id="4282" class="Symbol">|</a> <a id="4284" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4289" href="Data.List.Extrema.html#4289" class="Bound">argmin∈xs</a> <a id="4299" class="Symbol">=</a> <a id="4301" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="4308" class="Bound">pxs</a> <a id="4312" href="Data.List.Extrema.html#4289" class="Bound">argmin∈xs</a>

<a id="4323" class="Comment">------------------------------------------------------------------------</a>
<a id="4396" class="Comment">-- Properties of argmax</a>

<a id="4421" class="Keyword">module</a> <a id="4428" href="Data.List.Extrema.html#4428" class="Module">_</a> <a id="4430" class="Symbol">{</a><a id="4431" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4433" class="Symbol">:</a> <a id="4435" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="4437" class="Symbol">→</a> <a id="4439" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="4440" class="Symbol">}</a> <a id="4442" class="Keyword">where</a>

  <a id="4451" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a> <a id="4464" class="Symbol">:</a> <a id="4466" class="Symbol">∀</a> <a id="4468" class="Symbol">{</a><a id="4469" href="Data.List.Extrema.html#4469" class="Bound">v</a><a id="4470" class="Symbol">}</a> <a id="4472" href="Data.List.Extrema.html#4472" class="Bound">⊥</a> <a id="4474" href="Data.List.Extrema.html#4474" class="Bound">xs</a> <a id="4477" class="Symbol">→</a> <a id="4479" class="Symbol">(</a><a id="4480" href="Data.List.Extrema.html#4469" class="Bound">v</a> <a id="4482" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4484" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4486" href="Data.List.Extrema.html#4472" class="Bound">⊥</a><a id="4487" class="Symbol">)</a> <a id="4489" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4496" class="Symbol">(λ</a> <a id="4499" href="Data.List.Extrema.html#4499" class="Bound">x</a> <a id="4501" class="Symbol">→</a> <a id="4503" href="Data.List.Extrema.html#4469" class="Bound">v</a> <a id="4505" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4507" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4509" href="Data.List.Extrema.html#4499" class="Bound">x</a><a id="4510" class="Symbol">)</a> <a id="4512" href="Data.List.Extrema.html#4474" class="Bound">xs</a><a id="4514" class="Symbol">)</a> <a id="4516" class="Symbol">→</a>
                <a id="4534" href="Data.List.Extrema.html#4469" class="Bound">v</a> <a id="4536" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4538" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4540" class="Symbol">(</a><a id="4541" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="4548" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4550" href="Data.List.Extrema.html#4472" class="Bound">⊥</a> <a id="4552" href="Data.List.Extrema.html#4474" class="Bound">xs</a><a id="4554" class="Symbol">)</a>
  <a id="4558" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a> <a id="4571" class="Symbol">=</a> <a id="4573" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Data.List.Extrema.Core.html#3540" class="Function">⊔ᴸ-presᵒ-v≤</a> <a id="4603" href="Data.List.Extrema.html#4431" class="Bound">f</a><a id="4604" class="Symbol">)</a>

  <a id="4609" href="Data.List.Extrema.html#4609" class="Function">v&lt;f[argmax]⁺</a> <a id="4622" class="Symbol">:</a> <a id="4624" class="Symbol">∀</a> <a id="4626" class="Symbol">{</a><a id="4627" href="Data.List.Extrema.html#4627" class="Bound">v</a><a id="4628" class="Symbol">}</a> <a id="4630" href="Data.List.Extrema.html#4630" class="Bound">⊥</a> <a id="4632" href="Data.List.Extrema.html#4632" class="Bound">xs</a> <a id="4635" class="Symbol">→</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Data.List.Extrema.html#4627" class="Bound">v</a> <a id="4640" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4642" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4644" href="Data.List.Extrema.html#4630" class="Bound">⊥</a><a id="4645" class="Symbol">)</a> <a id="4647" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4654" class="Symbol">(λ</a> <a id="4657" href="Data.List.Extrema.html#4657" class="Bound">x</a> <a id="4659" class="Symbol">→</a> <a id="4661" href="Data.List.Extrema.html#4627" class="Bound">v</a> <a id="4663" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4665" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4667" href="Data.List.Extrema.html#4657" class="Bound">x</a><a id="4668" class="Symbol">)</a> <a id="4670" href="Data.List.Extrema.html#4632" class="Bound">xs</a><a id="4672" class="Symbol">)</a> <a id="4674" class="Symbol">→</a>
                <a id="4692" href="Data.List.Extrema.html#4627" class="Bound">v</a> <a id="4694" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4696" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4698" class="Symbol">(</a><a id="4699" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="4706" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4708" href="Data.List.Extrema.html#4630" class="Bound">⊥</a> <a id="4710" href="Data.List.Extrema.html#4632" class="Bound">xs</a><a id="4712" class="Symbol">)</a>
  <a id="4716" href="Data.List.Extrema.html#4609" class="Function">v&lt;f[argmax]⁺</a> <a id="4729" class="Symbol">=</a> <a id="4731" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="4748" class="Symbol">(</a><a id="4749" href="Data.List.Extrema.Core.html#3772" class="Function">⊔ᴸ-presᵒ-v&lt;</a> <a id="4761" href="Data.List.Extrema.html#4431" class="Bound">f</a><a id="4762" class="Symbol">)</a>

  <a id="4767" href="Data.List.Extrema.html#4767" class="Function">f[argmax]≤v⁺</a> <a id="4780" class="Symbol">:</a> <a id="4782" class="Symbol">∀</a> <a id="4784" class="Symbol">{</a><a id="4785" href="Data.List.Extrema.html#4785" class="Bound">v</a> <a id="4787" href="Data.List.Extrema.html#4787" class="Bound">⊥</a> <a id="4789" href="Data.List.Extrema.html#4789" class="Bound">xs</a><a id="4791" class="Symbol">}</a> <a id="4793" class="Symbol">→</a> <a id="4795" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4797" href="Data.List.Extrema.html#4787" class="Bound">⊥</a> <a id="4799" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4801" href="Data.List.Extrema.html#4785" class="Bound">v</a> <a id="4803" class="Symbol">→</a> <a id="4805" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4809" class="Symbol">(λ</a> <a id="4812" href="Data.List.Extrema.html#4812" class="Bound">x</a> <a id="4814" class="Symbol">→</a> <a id="4816" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4818" href="Data.List.Extrema.html#4812" class="Bound">x</a> <a id="4820" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4822" href="Data.List.Extrema.html#4785" class="Bound">v</a><a id="4823" class="Symbol">)</a> <a id="4825" href="Data.List.Extrema.html#4789" class="Bound">xs</a> <a id="4828" class="Symbol">→</a>
                <a id="4846" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="4856" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4858" href="Data.List.Extrema.html#4787" class="Bound">⊥</a> <a id="4860" href="Data.List.Extrema.html#4789" class="Bound">xs</a><a id="4862" class="Symbol">)</a> <a id="4864" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="4866" href="Data.List.Extrema.html#4785" class="Bound">v</a>
  <a id="4870" href="Data.List.Extrema.html#4767" class="Function">f[argmax]≤v⁺</a> <a id="4883" class="Symbol">=</a> <a id="4885" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Data.List.Extrema.Core.html#4010" class="Function">⊔ᴸ-presᵇ-≤v</a> <a id="4915" href="Data.List.Extrema.html#4431" class="Bound">f</a><a id="4916" class="Symbol">)</a>

  <a id="4921" href="Data.List.Extrema.html#4921" class="Function">f[argmax]&lt;v⁺</a> <a id="4934" class="Symbol">:</a> <a id="4936" class="Symbol">∀</a> <a id="4938" class="Symbol">{</a><a id="4939" href="Data.List.Extrema.html#4939" class="Bound">v</a> <a id="4941" href="Data.List.Extrema.html#4941" class="Bound">⊥</a> <a id="4943" href="Data.List.Extrema.html#4943" class="Bound">xs</a><a id="4945" class="Symbol">}</a> <a id="4947" class="Symbol">→</a> <a id="4949" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4951" href="Data.List.Extrema.html#4941" class="Bound">⊥</a> <a id="4953" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4955" href="Data.List.Extrema.html#4939" class="Bound">v</a> <a id="4957" class="Symbol">→</a> <a id="4959" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4963" class="Symbol">(λ</a> <a id="4966" href="Data.List.Extrema.html#4966" class="Bound">x</a> <a id="4968" class="Symbol">→</a> <a id="4970" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="4972" href="Data.List.Extrema.html#4966" class="Bound">x</a> <a id="4974" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="4976" href="Data.List.Extrema.html#4939" class="Bound">v</a><a id="4977" class="Symbol">)</a> <a id="4979" href="Data.List.Extrema.html#4943" class="Bound">xs</a> <a id="4982" class="Symbol">→</a>
                <a id="5000" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5002" class="Symbol">(</a><a id="5003" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="5010" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5012" href="Data.List.Extrema.html#4941" class="Bound">⊥</a> <a id="5014" href="Data.List.Extrema.html#4943" class="Bound">xs</a><a id="5016" class="Symbol">)</a> <a id="5018" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="5020" href="Data.List.Extrema.html#4939" class="Bound">v</a>
  <a id="5024" href="Data.List.Extrema.html#4921" class="Function">f[argmax]&lt;v⁺</a> <a id="5037" class="Symbol">=</a> <a id="5039" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Data.List.Extrema.Core.html#4154" class="Function">⊔ᴸ-presᵇ-&lt;v</a> <a id="5069" href="Data.List.Extrema.html#4431" class="Bound">f</a><a id="5070" class="Symbol">)</a>

  <a id="5075" href="Data.List.Extrema.html#5075" class="Function">f[⊥]≤f[argmax]</a> <a id="5090" class="Symbol">:</a> <a id="5092" class="Symbol">∀</a> <a id="5094" href="Data.List.Extrema.html#5094" class="Bound">⊥</a> <a id="5096" href="Data.List.Extrema.html#5096" class="Bound">xs</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5103" href="Data.List.Extrema.html#5094" class="Bound">⊥</a> <a id="5105" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5107" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="5117" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5119" href="Data.List.Extrema.html#5094" class="Bound">⊥</a> <a id="5121" href="Data.List.Extrema.html#5096" class="Bound">xs</a><a id="5123" class="Symbol">)</a>
  <a id="5127" href="Data.List.Extrema.html#5075" class="Function">f[⊥]≤f[argmax]</a> <a id="5142" href="Data.List.Extrema.html#5142" class="Bound">⊥</a> <a id="5144" href="Data.List.Extrema.html#5144" class="Bound">xs</a> <a id="5147" class="Symbol">=</a> <a id="5149" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a> <a id="5162" href="Data.List.Extrema.html#5142" class="Bound">⊥</a> <a id="5164" href="Data.List.Extrema.html#5144" class="Bound">xs</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5173" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="5177" class="Symbol">)</a>

  <a id="5182" href="Data.List.Extrema.html#5182" class="Function">f[xs]≤f[argmax]</a> <a id="5198" class="Symbol">:</a> <a id="5200" class="Symbol">∀</a> <a id="5202" href="Data.List.Extrema.html#5202" class="Bound">⊥</a> <a id="5204" href="Data.List.Extrema.html#5204" class="Bound">xs</a> <a id="5207" class="Symbol">→</a> <a id="5209" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5213" class="Symbol">(λ</a> <a id="5216" href="Data.List.Extrema.html#5216" class="Bound">x</a> <a id="5218" class="Symbol">→</a> <a id="5220" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5222" href="Data.List.Extrema.html#5216" class="Bound">x</a> <a id="5224" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5226" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5228" class="Symbol">(</a><a id="5229" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="5236" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5238" href="Data.List.Extrema.html#5202" class="Bound">⊥</a> <a id="5240" href="Data.List.Extrema.html#5204" class="Bound">xs</a><a id="5242" class="Symbol">))</a> <a id="5245" href="Data.List.Extrema.html#5204" class="Bound">xs</a>
  <a id="5250" href="Data.List.Extrema.html#5182" class="Function">f[xs]≤f[argmax]</a> <a id="5266" href="Data.List.Extrema.html#5266" class="Bound">⊥</a> <a id="5268" href="Data.List.Extrema.html#5268" class="Bound">xs</a> <a id="5271" class="Symbol">=</a> <a id="5273" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Data.List.Extrema.Core.html#4298" class="Function">⊔ᴸ-forcesᵇ-≤v</a> <a id="5302" href="Data.List.Extrema.html#4431" class="Bound">f</a><a id="5303" class="Symbol">)</a> <a id="5305" href="Data.List.Extrema.html#5266" class="Bound">⊥</a> <a id="5307" href="Data.List.Extrema.html#5268" class="Bound">xs</a> <a id="5310" href="Relation.Binary.Structures.html#2511" class="Function">refl</a>

  <a id="5318" href="Data.List.Extrema.html#5318" class="Function">f[argmax]≈f[v]⁺</a> <a id="5334" class="Symbol">:</a> <a id="5336" class="Symbol">∀</a> <a id="5338" class="Symbol">{</a><a id="5339" href="Data.List.Extrema.html#5339" class="Bound">v</a> <a id="5341" href="Data.List.Extrema.html#5341" class="Bound">⊥</a> <a id="5343" href="Data.List.Extrema.html#5343" class="Bound">xs</a><a id="5345" class="Symbol">}</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Data.List.Extrema.html#5339" class="Bound">v</a> <a id="5351" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5353" href="Data.List.Extrema.html#5343" class="Bound">xs</a> <a id="5356" class="Symbol">→</a> <a id="5358" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5362" class="Symbol">(λ</a> <a id="5365" href="Data.List.Extrema.html#5365" class="Bound">x</a> <a id="5367" class="Symbol">→</a> <a id="5369" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5371" href="Data.List.Extrema.html#5365" class="Bound">x</a> <a id="5373" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5375" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5377" href="Data.List.Extrema.html#5339" class="Bound">v</a><a id="5378" class="Symbol">)</a> <a id="5380" href="Data.List.Extrema.html#5343" class="Bound">xs</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5387" href="Data.List.Extrema.html#5341" class="Bound">⊥</a> <a id="5389" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5391" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5393" href="Data.List.Extrema.html#5339" class="Bound">v</a> <a id="5395" class="Symbol">→</a>
                    <a id="5417" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5419" class="Symbol">(</a><a id="5420" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="5427" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5429" href="Data.List.Extrema.html#5341" class="Bound">⊥</a> <a id="5431" href="Data.List.Extrema.html#5343" class="Bound">xs</a><a id="5433" class="Symbol">)</a> <a id="5435" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="5437" href="Data.List.Extrema.html#4431" class="Bound">f</a> <a id="5439" href="Data.List.Extrema.html#5339" class="Bound">v</a>
  <a id="5443" href="Data.List.Extrema.html#5318" class="Function">f[argmax]≈f[v]⁺</a> <a id="5459" href="Data.List.Extrema.html#5459" class="Bound">v∈xs</a> <a id="5464" href="Data.List.Extrema.html#5464" class="Bound">fxs≤fv</a> <a id="5471" href="Data.List.Extrema.html#5471" class="Bound">f⊥≤fv</a> <a id="5477" class="Symbol">=</a> <a id="5479" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
    <a id="5491" class="Symbol">(</a><a id="5492" href="Data.List.Extrema.html#4767" class="Function">f[argmax]≤v⁺</a> <a id="5505" href="Data.List.Extrema.html#5471" class="Bound">f⊥≤fv</a> <a id="5511" href="Data.List.Extrema.html#5464" class="Bound">fxs≤fv</a><a id="5517" class="Symbol">)</a>
    <a id="5523" class="Symbol">(</a><a id="5524" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a> <a id="5537" class="Symbol">_</a> <a id="5539" class="Symbol">_</a> <a id="5541" class="Symbol">(</a><a id="5542" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="5553" href="Data.List.Extrema.html#5459" class="Bound">v∈xs</a> <a id="5558" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="5562" class="Symbol">)))</a>

<a id="argmax[xs]≤argmax[ys]⁺"></a><a id="5567" href="Data.List.Extrema.html#5567" class="Function">argmax[xs]≤argmax[ys]⁺</a> <a id="5590" class="Symbol">:</a> <a id="5592" class="Symbol">∀</a> <a id="5594" class="Symbol">{</a><a id="5595" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5597" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5599" class="Symbol">:</a> <a id="5601" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="5606" class="Symbol">}</a> <a id="5608" class="Symbol">{</a><a id="5609" href="Data.List.Extrema.html#5609" class="Bound">⊥₁</a><a id="5611" class="Symbol">}</a> <a id="5613" href="Data.List.Extrema.html#5613" class="Bound">⊥₂</a> <a id="5616" class="Symbol">{</a><a id="5617" href="Data.List.Extrema.html#5617" class="Bound">xs</a> <a id="5620" class="Symbol">:</a> <a id="5622" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5627" href="Data.List.Extrema.html#1607" class="Generalizable">A</a><a id="5628" class="Symbol">}</a> <a id="5630" href="Data.List.Extrema.html#5630" class="Bound">ys</a> <a id="5633" class="Symbol">→</a>
                         <a id="5660" class="Symbol">(</a><a id="5661" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5663" href="Data.List.Extrema.html#5609" class="Bound">⊥₁</a> <a id="5666" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5668" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5670" href="Data.List.Extrema.html#5613" class="Bound">⊥₂</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5676" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5680" class="Symbol">(λ</a> <a id="5683" href="Data.List.Extrema.html#5683" class="Bound">y</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5689" href="Data.List.Extrema.html#5609" class="Bound">⊥₁</a> <a id="5692" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5694" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5696" href="Data.List.Extrema.html#5683" class="Bound">y</a><a id="5697" class="Symbol">)</a> <a id="5699" href="Data.List.Extrema.html#5630" class="Bound">ys</a> <a id="5702" class="Symbol">→</a>
                         <a id="5729" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5733" class="Symbol">(λ</a> <a id="5736" href="Data.List.Extrema.html#5736" class="Bound">x</a> <a id="5738" class="Symbol">→</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5743" href="Data.List.Extrema.html#5736" class="Bound">x</a> <a id="5745" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5747" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5749" href="Data.List.Extrema.html#5613" class="Bound">⊥₂</a><a id="5751" class="Symbol">)</a> <a id="5753" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5755" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5759" class="Symbol">(λ</a> <a id="5762" href="Data.List.Extrema.html#5762" class="Bound">y</a> <a id="5764" class="Symbol">→</a> <a id="5766" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5768" href="Data.List.Extrema.html#5736" class="Bound">x</a> <a id="5770" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5772" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5774" href="Data.List.Extrema.html#5762" class="Bound">y</a><a id="5775" class="Symbol">)</a> <a id="5777" href="Data.List.Extrema.html#5630" class="Bound">ys</a><a id="5779" class="Symbol">)</a> <a id="5781" href="Data.List.Extrema.html#5617" class="Bound">xs</a> <a id="5784" class="Symbol">→</a>
                         <a id="5811" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5813" class="Symbol">(</a><a id="5814" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="5821" href="Data.List.Extrema.html#5595" class="Bound">f</a> <a id="5823" href="Data.List.Extrema.html#5609" class="Bound">⊥₁</a> <a id="5826" href="Data.List.Extrema.html#5617" class="Bound">xs</a><a id="5828" class="Symbol">)</a> <a id="5830" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="5832" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5834" class="Symbol">(</a><a id="5835" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="5842" href="Data.List.Extrema.html#5597" class="Bound">g</a> <a id="5844" href="Data.List.Extrema.html#5613" class="Bound">⊥₂</a> <a id="5847" href="Data.List.Extrema.html#5630" class="Bound">ys</a><a id="5849" class="Symbol">)</a>
<a id="5851" href="Data.List.Extrema.html#5567" class="Function">argmax[xs]≤argmax[ys]⁺</a> <a id="5874" href="Data.List.Extrema.html#5874" class="Bound">⊥₂</a> <a id="5877" href="Data.List.Extrema.html#5877" class="Bound">ys</a> <a id="5880" href="Data.List.Extrema.html#5880" class="Bound">⊥₁≤ys</a> <a id="5886" href="Data.List.Extrema.html#5886" class="Bound">xs≤ys</a> <a id="5892" class="Symbol">=</a>
  <a id="5896" href="Data.List.Extrema.html#4767" class="Function">f[argmax]≤v⁺</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a> <a id="5923" href="Data.List.Extrema.html#5874" class="Bound">⊥₂</a> <a id="5926" class="Symbol">_</a> <a id="5928" href="Data.List.Extrema.html#5880" class="Bound">⊥₁≤ys</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a> <a id="5954" href="Data.List.Extrema.html#5874" class="Bound">⊥₂</a> <a id="5957" href="Data.List.Extrema.html#5877" class="Bound">ys</a><a id="5959" class="Symbol">)</a> <a id="5961" href="Data.List.Extrema.html#5886" class="Bound">xs≤ys</a><a id="5966" class="Symbol">)</a>

<a id="argmax[xs]&lt;argmax[ys]⁺"></a><a id="5969" href="Data.List.Extrema.html#5969" class="Function">argmax[xs]&lt;argmax[ys]⁺</a> <a id="5992" class="Symbol">:</a> <a id="5994" class="Symbol">∀</a> <a id="5996" class="Symbol">{</a><a id="5997" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="5999" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6001" class="Symbol">:</a> <a id="6003" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="6005" class="Symbol">→</a> <a id="6007" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" href="Data.List.Extrema.html#6011" class="Bound">⊥₁</a><a id="6013" class="Symbol">}</a> <a id="6015" href="Data.List.Extrema.html#6015" class="Bound">⊥₂</a> <a id="6018" class="Symbol">{</a><a id="6019" href="Data.List.Extrema.html#6019" class="Bound">xs</a> <a id="6022" class="Symbol">:</a> <a id="6024" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6029" href="Data.List.Extrema.html#1607" class="Generalizable">A</a><a id="6030" class="Symbol">}</a> <a id="6032" href="Data.List.Extrema.html#6032" class="Bound">ys</a> <a id="6035" class="Symbol">→</a>
                         <a id="6062" class="Symbol">(</a><a id="6063" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="6065" href="Data.List.Extrema.html#6011" class="Bound">⊥₁</a> <a id="6068" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6070" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6072" href="Data.List.Extrema.html#6015" class="Bound">⊥₂</a><a id="6074" class="Symbol">)</a> <a id="6076" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6078" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6082" class="Symbol">(λ</a> <a id="6085" href="Data.List.Extrema.html#6085" class="Bound">y</a> <a id="6087" class="Symbol">→</a> <a id="6089" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="6091" href="Data.List.Extrema.html#6011" class="Bound">⊥₁</a> <a id="6094" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6096" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6098" href="Data.List.Extrema.html#6085" class="Bound">y</a><a id="6099" class="Symbol">)</a> <a id="6101" href="Data.List.Extrema.html#6032" class="Bound">ys</a> <a id="6104" class="Symbol">→</a>
                         <a id="6131" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6135" class="Symbol">(λ</a> <a id="6138" href="Data.List.Extrema.html#6138" class="Bound">x</a> <a id="6140" class="Symbol">→</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="6145" href="Data.List.Extrema.html#6138" class="Bound">x</a> <a id="6147" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6149" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6151" href="Data.List.Extrema.html#6015" class="Bound">⊥₂</a><a id="6153" class="Symbol">)</a> <a id="6155" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6157" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6161" class="Symbol">(λ</a> <a id="6164" href="Data.List.Extrema.html#6164" class="Bound">y</a> <a id="6166" class="Symbol">→</a> <a id="6168" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="6170" href="Data.List.Extrema.html#6138" class="Bound">x</a> <a id="6172" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6174" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6176" href="Data.List.Extrema.html#6164" class="Bound">y</a><a id="6177" class="Symbol">)</a> <a id="6179" href="Data.List.Extrema.html#6032" class="Bound">ys</a><a id="6181" class="Symbol">)</a> <a id="6183" href="Data.List.Extrema.html#6019" class="Bound">xs</a> <a id="6186" class="Symbol">→</a>
                         <a id="6213" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="6215" class="Symbol">(</a><a id="6216" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="6223" href="Data.List.Extrema.html#5997" class="Bound">f</a> <a id="6225" href="Data.List.Extrema.html#6011" class="Bound">⊥₁</a> <a id="6228" href="Data.List.Extrema.html#6019" class="Bound">xs</a><a id="6230" class="Symbol">)</a> <a id="6232" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6234" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6236" class="Symbol">(</a><a id="6237" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="6244" href="Data.List.Extrema.html#5999" class="Bound">g</a> <a id="6246" href="Data.List.Extrema.html#6015" class="Bound">⊥₂</a> <a id="6249" href="Data.List.Extrema.html#6032" class="Bound">ys</a><a id="6251" class="Symbol">)</a>
<a id="6253" href="Data.List.Extrema.html#5969" class="Function">argmax[xs]&lt;argmax[ys]⁺</a> <a id="6276" href="Data.List.Extrema.html#6276" class="Bound">⊥₂</a> <a id="6279" href="Data.List.Extrema.html#6279" class="Bound">ys</a> <a id="6282" href="Data.List.Extrema.html#6282" class="Bound">⊥₁&lt;ys</a> <a id="6288" href="Data.List.Extrema.html#6288" class="Bound">xs&lt;ys</a> <a id="6294" class="Symbol">=</a>
  <a id="6298" href="Data.List.Extrema.html#4921" class="Function">f[argmax]&lt;v⁺</a> <a id="6311" class="Symbol">(</a><a id="6312" href="Data.List.Extrema.html#4609" class="Function">v&lt;f[argmax]⁺</a> <a id="6325" href="Data.List.Extrema.html#6276" class="Bound">⊥₂</a> <a id="6328" class="Symbol">_</a> <a id="6330" href="Data.List.Extrema.html#6282" class="Bound">⊥₁&lt;ys</a><a id="6335" class="Symbol">)</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Data.List.Extrema.html#4609" class="Function">v&lt;f[argmax]⁺</a> <a id="6356" href="Data.List.Extrema.html#6276" class="Bound">⊥₂</a> <a id="6359" href="Data.List.Extrema.html#6279" class="Bound">ys</a><a id="6361" class="Symbol">)</a> <a id="6363" href="Data.List.Extrema.html#6288" class="Bound">xs&lt;ys</a><a id="6368" class="Symbol">)</a>

<a id="argmax-sel"></a><a id="6371" href="Data.List.Extrema.html#6371" class="Function">argmax-sel</a> <a id="6382" class="Symbol">:</a> <a id="6384" class="Symbol">∀</a> <a id="6386" class="Symbol">(</a><a id="6387" href="Data.List.Extrema.html#6387" class="Bound">f</a> <a id="6389" class="Symbol">:</a> <a id="6391" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="6393" class="Symbol">→</a> <a id="6395" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="6396" class="Symbol">)</a> <a id="6398" href="Data.List.Extrema.html#6398" class="Bound">⊥</a> <a id="6400" href="Data.List.Extrema.html#6400" class="Bound">xs</a> <a id="6403" class="Symbol">→</a> <a id="6405" class="Symbol">(</a><a id="6406" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="6413" href="Data.List.Extrema.html#6387" class="Bound">f</a> <a id="6415" href="Data.List.Extrema.html#6398" class="Bound">⊥</a> <a id="6417" href="Data.List.Extrema.html#6400" class="Bound">xs</a> <a id="6420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6422" href="Data.List.Extrema.html#6398" class="Bound">⊥</a><a id="6423" class="Symbol">)</a> <a id="6425" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6427" class="Symbol">(</a><a id="6428" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="6435" href="Data.List.Extrema.html#6387" class="Bound">f</a> <a id="6437" href="Data.List.Extrema.html#6398" class="Bound">⊥</a> <a id="6439" href="Data.List.Extrema.html#6400" class="Bound">xs</a> <a id="6442" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6444" href="Data.List.Extrema.html#6400" class="Bound">xs</a><a id="6446" class="Symbol">)</a>
<a id="6448" href="Data.List.Extrema.html#6371" class="Function">argmax-sel</a> <a id="6459" href="Data.List.Extrema.html#6459" class="Bound">f</a> <a id="6461" class="Symbol">=</a> <a id="6463" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a> <a id="6479" class="Symbol">(</a><a id="6480" href="Data.List.Extrema.Core.html#3457" class="Function">⊔ᴸ-sel</a> <a id="6487" href="Data.List.Extrema.html#6459" class="Bound">f</a><a id="6488" class="Symbol">)</a>

<a id="argmax-all"></a><a id="6491" href="Data.List.Extrema.html#6491" class="Function">argmax-all</a> <a id="6502" class="Symbol">:</a> <a id="6504" class="Symbol">∀</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Data.List.Extrema.html#6507" class="Bound">f</a> <a id="6509" class="Symbol">:</a> <a id="6511" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Data.List.Extrema.html#1435" class="Field">B</a><a id="6516" class="Symbol">)</a> <a id="6518" class="Symbol">{</a><a id="6519" href="Data.List.Extrema.html#6519" class="Bound">P</a> <a id="6521" class="Symbol">:</a> <a id="6523" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6528" href="Data.List.Extrema.html#1607" class="Generalizable">A</a> <a id="6530" href="Data.List.Extrema.html#1593" class="Generalizable">p</a><a id="6531" class="Symbol">}</a> <a id="6533" class="Symbol">{</a><a id="6534" href="Data.List.Extrema.html#6534" class="Bound">⊥</a> <a id="6536" href="Data.List.Extrema.html#6536" class="Bound">xs</a><a id="6538" class="Symbol">}</a> <a id="6540" class="Symbol">→</a>
             <a id="6555" href="Data.List.Extrema.html#6519" class="Bound">P</a> <a id="6557" href="Data.List.Extrema.html#6534" class="Bound">⊥</a> <a id="6559" class="Symbol">→</a> <a id="6561" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6565" href="Data.List.Extrema.html#6519" class="Bound">P</a> <a id="6567" href="Data.List.Extrema.html#6536" class="Bound">xs</a> <a id="6570" class="Symbol">→</a> <a id="6572" href="Data.List.Extrema.html#6519" class="Bound">P</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Data.List.Extrema.html#1768" class="Function">argmax</a> <a id="6582" href="Data.List.Extrema.html#6507" class="Bound">f</a> <a id="6584" href="Data.List.Extrema.html#6534" class="Bound">⊥</a> <a id="6586" href="Data.List.Extrema.html#6536" class="Bound">xs</a><a id="6588" class="Symbol">)</a>
<a id="6590" href="Data.List.Extrema.html#6491" class="Function">argmax-all</a> <a id="6601" href="Data.List.Extrema.html#6601" class="Bound">f</a> <a id="6603" class="Symbol">{</a><a id="6604" class="Argument">P</a> <a id="6606" class="Symbol">=</a> <a id="6608" href="Data.List.Extrema.html#6608" class="Bound">P</a><a id="6609" class="Symbol">}</a> <a id="6611" class="Symbol">{</a><a id="6612" href="Data.List.Extrema.html#6612" class="Bound">⊥</a><a id="6613" class="Symbol">}</a> <a id="6615" class="Symbol">{</a><a id="6616" href="Data.List.Extrema.html#6616" class="Bound">xs</a><a id="6618" class="Symbol">}</a> <a id="6620" href="Data.List.Extrema.html#6620" class="Bound">p⊥</a> <a id="6623" href="Data.List.Extrema.html#6623" class="Bound">pxs</a> <a id="6627" class="Keyword">with</a> <a id="6632" href="Data.List.Extrema.html#6371" class="Function">argmax-sel</a> <a id="6643" href="Data.List.Extrema.html#6601" class="Bound">f</a> <a id="6645" href="Data.List.Extrema.html#6612" class="Bound">⊥</a> <a id="6647" href="Data.List.Extrema.html#6616" class="Bound">xs</a>
<a id="6650" class="Symbol">...</a> <a id="6654" class="Symbol">|</a> <a id="6656" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6661" href="Data.List.Extrema.html#6661" class="Bound">argmax≡⊥</a>  <a id="6671" class="Symbol">=</a> <a id="6673" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6679" class="Bound">P</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6686" href="Data.List.Extrema.html#6661" class="Bound">argmax≡⊥</a><a id="6694" class="Symbol">)</a> <a id="6696" class="Bound">p⊥</a>
<a id="6699" class="Symbol">...</a> <a id="6703" class="Symbol">|</a> <a id="6705" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6710" href="Data.List.Extrema.html#6710" class="Bound">argmax∈xs</a> <a id="6720" class="Symbol">=</a> <a id="6722" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="6729" class="Bound">pxs</a> <a id="6733" href="Data.List.Extrema.html#6710" class="Bound">argmax∈xs</a>

<a id="6744" class="Comment">------------------------------------------------------------------------</a>
<a id="6817" class="Comment">-- Properties of min</a>

<a id="min≤v⁺"></a><a id="6839" href="Data.List.Extrema.html#6839" class="Function">min≤v⁺</a> <a id="6846" class="Symbol">:</a> <a id="6848" class="Symbol">∀</a> <a id="6850" class="Symbol">{</a><a id="6851" href="Data.List.Extrema.html#6851" class="Bound">v</a><a id="6852" class="Symbol">}</a> <a id="6854" href="Data.List.Extrema.html#6854" class="Bound">⊤</a> <a id="6856" href="Data.List.Extrema.html#6856" class="Bound">xs</a> <a id="6859" class="Symbol">→</a> <a id="6861" href="Data.List.Extrema.html#6854" class="Bound">⊤</a> <a id="6863" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="6865" href="Data.List.Extrema.html#6851" class="Bound">v</a> <a id="6867" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6869" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤</a> <a id="6877" href="Data.List.Extrema.html#6851" class="Bound">v</a><a id="6878" class="Symbol">)</a> <a id="6880" href="Data.List.Extrema.html#6856" class="Bound">xs</a> <a id="6883" class="Symbol">→</a> <a id="6885" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="6889" href="Data.List.Extrema.html#6854" class="Bound">⊤</a> <a id="6891" href="Data.List.Extrema.html#6856" class="Bound">xs</a> <a id="6894" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="6896" href="Data.List.Extrema.html#6851" class="Bound">v</a>
<a id="6898" href="Data.List.Extrema.html#6839" class="Function">min≤v⁺</a> <a id="6905" class="Symbol">=</a> <a id="6907" href="Data.List.Extrema.html#2035" class="Function">f[argmin]≤v⁺</a>

<a id="min&lt;v⁺"></a><a id="6921" href="Data.List.Extrema.html#6921" class="Function">min&lt;v⁺</a> <a id="6928" class="Symbol">:</a> <a id="6930" class="Symbol">∀</a> <a id="6932" class="Symbol">{</a><a id="6933" href="Data.List.Extrema.html#6933" class="Bound">v</a><a id="6934" class="Symbol">}</a> <a id="6936" href="Data.List.Extrema.html#6936" class="Bound">⊤</a> <a id="6938" href="Data.List.Extrema.html#6938" class="Bound">xs</a> <a id="6941" class="Symbol">→</a> <a id="6943" href="Data.List.Extrema.html#6936" class="Bound">⊤</a> <a id="6945" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6947" href="Data.List.Extrema.html#6933" class="Bound">v</a> <a id="6949" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6951" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6955" class="Symbol">(</a><a id="6956" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;</a> <a id="6959" href="Data.List.Extrema.html#6933" class="Bound">v</a><a id="6960" class="Symbol">)</a> <a id="6962" href="Data.List.Extrema.html#6938" class="Bound">xs</a> <a id="6965" class="Symbol">→</a> <a id="6967" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="6971" href="Data.List.Extrema.html#6936" class="Bound">⊤</a> <a id="6973" href="Data.List.Extrema.html#6938" class="Bound">xs</a> <a id="6976" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="6978" href="Data.List.Extrema.html#6933" class="Bound">v</a>
<a id="6980" href="Data.List.Extrema.html#6921" class="Function">min&lt;v⁺</a> <a id="6987" class="Symbol">=</a> <a id="6989" href="Data.List.Extrema.html#2193" class="Function">f[argmin]&lt;v⁺</a>

<a id="v≤min⁺"></a><a id="7003" href="Data.List.Extrema.html#7003" class="Function">v≤min⁺</a> <a id="7010" class="Symbol">:</a> <a id="7012" class="Symbol">∀</a> <a id="7014" class="Symbol">{</a><a id="7015" href="Data.List.Extrema.html#7015" class="Bound">v</a> <a id="7017" href="Data.List.Extrema.html#7017" class="Bound">⊤</a> <a id="7019" href="Data.List.Extrema.html#7019" class="Bound">xs</a><a id="7021" class="Symbol">}</a> <a id="7023" class="Symbol">→</a> <a id="7025" href="Data.List.Extrema.html#7015" class="Bound">v</a> <a id="7027" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7029" href="Data.List.Extrema.html#7017" class="Bound">⊤</a> <a id="7031" class="Symbol">→</a> <a id="7033" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Data.List.Extrema.html#7015" class="Bound">v</a> <a id="7040" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤_</a><a id="7042" class="Symbol">)</a> <a id="7044" href="Data.List.Extrema.html#7019" class="Bound">xs</a> <a id="7047" class="Symbol">→</a> <a id="7049" href="Data.List.Extrema.html#7015" class="Bound">v</a> <a id="7051" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7053" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7057" href="Data.List.Extrema.html#7017" class="Bound">⊤</a> <a id="7059" href="Data.List.Extrema.html#7019" class="Bound">xs</a>
<a id="7062" href="Data.List.Extrema.html#7003" class="Function">v≤min⁺</a> <a id="7069" class="Symbol">=</a> <a id="7071" href="Data.List.Extrema.html#2351" class="Function">v≤f[argmin]⁺</a>

<a id="v&lt;min⁺"></a><a id="7085" href="Data.List.Extrema.html#7085" class="Function">v&lt;min⁺</a> <a id="7092" class="Symbol">:</a> <a id="7094" class="Symbol">∀</a> <a id="7096" class="Symbol">{</a><a id="7097" href="Data.List.Extrema.html#7097" class="Bound">v</a> <a id="7099" href="Data.List.Extrema.html#7099" class="Bound">⊤</a> <a id="7101" href="Data.List.Extrema.html#7101" class="Bound">xs</a><a id="7103" class="Symbol">}</a> <a id="7105" class="Symbol">→</a> <a id="7107" href="Data.List.Extrema.html#7097" class="Bound">v</a> <a id="7109" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="7111" href="Data.List.Extrema.html#7099" class="Bound">⊤</a> <a id="7113" class="Symbol">→</a> <a id="7115" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7119" class="Symbol">(</a><a id="7120" href="Data.List.Extrema.html#7097" class="Bound">v</a> <a id="7122" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;_</a><a id="7124" class="Symbol">)</a> <a id="7126" href="Data.List.Extrema.html#7101" class="Bound">xs</a> <a id="7129" class="Symbol">→</a> <a id="7131" href="Data.List.Extrema.html#7097" class="Bound">v</a> <a id="7133" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="7135" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7139" href="Data.List.Extrema.html#7099" class="Bound">⊤</a> <a id="7141" href="Data.List.Extrema.html#7101" class="Bound">xs</a>
<a id="7144" href="Data.List.Extrema.html#7085" class="Function">v&lt;min⁺</a> <a id="7151" class="Symbol">=</a> <a id="7153" href="Data.List.Extrema.html#2505" class="Function">v&lt;f[argmin]⁺</a>

<a id="min≤⊤"></a><a id="7167" href="Data.List.Extrema.html#7167" class="Function">min≤⊤</a> <a id="7173" class="Symbol">:</a> <a id="7175" class="Symbol">∀</a> <a id="7177" href="Data.List.Extrema.html#7177" class="Bound">⊤</a> <a id="7179" href="Data.List.Extrema.html#7179" class="Bound">xs</a> <a id="7182" class="Symbol">→</a> <a id="7184" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7188" href="Data.List.Extrema.html#7177" class="Bound">⊤</a> <a id="7190" href="Data.List.Extrema.html#7179" class="Bound">xs</a> <a id="7193" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7195" href="Data.List.Extrema.html#7177" class="Bound">⊤</a>
<a id="7197" href="Data.List.Extrema.html#7167" class="Function">min≤⊤</a> <a id="7203" class="Symbol">=</a> <a id="7205" href="Data.List.Extrema.html#2659" class="Function">f[argmin]≤f[⊤]</a>

<a id="min≤xs"></a><a id="7221" href="Data.List.Extrema.html#7221" class="Function">min≤xs</a> <a id="7228" class="Symbol">:</a> <a id="7230" class="Symbol">∀</a> <a id="7232" href="Data.List.Extrema.html#7232" class="Bound">⊥</a> <a id="7234" href="Data.List.Extrema.html#7234" class="Bound">xs</a> <a id="7237" class="Symbol">→</a> <a id="7239" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7248" href="Data.List.Extrema.html#7232" class="Bound">⊥</a> <a id="7250" href="Data.List.Extrema.html#7234" class="Bound">xs</a> <a id="7253" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤_</a><a id="7255" class="Symbol">)</a> <a id="7257" href="Data.List.Extrema.html#7234" class="Bound">xs</a>
<a id="7260" href="Data.List.Extrema.html#7221" class="Function">min≤xs</a> <a id="7267" class="Symbol">=</a> <a id="7269" href="Data.List.Extrema.html#2766" class="Function">f[argmin]≤f[xs]</a>

<a id="min≈v⁺"></a><a id="7286" href="Data.List.Extrema.html#7286" class="Function">min≈v⁺</a> <a id="7293" class="Symbol">:</a> <a id="7295" class="Symbol">∀</a> <a id="7297" class="Symbol">{</a><a id="7298" href="Data.List.Extrema.html#7298" class="Bound">v</a> <a id="7300" href="Data.List.Extrema.html#7300" class="Bound">⊤</a> <a id="7302" href="Data.List.Extrema.html#7302" class="Bound">xs</a><a id="7304" class="Symbol">}</a> <a id="7306" class="Symbol">→</a> <a id="7308" href="Data.List.Extrema.html#7298" class="Bound">v</a> <a id="7310" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7312" href="Data.List.Extrema.html#7302" class="Bound">xs</a> <a id="7315" class="Symbol">→</a> <a id="7317" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7321" class="Symbol">(</a><a id="7322" href="Data.List.Extrema.html#7298" class="Bound">v</a> <a id="7324" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤_</a><a id="7326" class="Symbol">)</a> <a id="7328" href="Data.List.Extrema.html#7302" class="Bound">xs</a> <a id="7331" class="Symbol">→</a> <a id="7333" href="Data.List.Extrema.html#7298" class="Bound">v</a> <a id="7335" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7337" href="Data.List.Extrema.html#7300" class="Bound">⊤</a> <a id="7339" class="Symbol">→</a> <a id="7341" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7345" href="Data.List.Extrema.html#7300" class="Bound">⊤</a> <a id="7347" href="Data.List.Extrema.html#7302" class="Bound">xs</a> <a id="7350" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="7352" href="Data.List.Extrema.html#7298" class="Bound">v</a>
<a id="7354" href="Data.List.Extrema.html#7286" class="Function">min≈v⁺</a> <a id="7361" class="Symbol">=</a> <a id="7363" href="Data.List.Extrema.html#2902" class="Function">f[argmin]≈f[v]⁺</a>

<a id="min[xs]≤min[ys]⁺"></a><a id="7380" href="Data.List.Extrema.html#7380" class="Function">min[xs]≤min[ys]⁺</a> <a id="7397" class="Symbol">:</a> <a id="7399" class="Symbol">∀</a> <a id="7401" href="Data.List.Extrema.html#7401" class="Bound">⊤₁</a> <a id="7404" class="Symbol">{</a><a id="7405" href="Data.List.Extrema.html#7405" class="Bound">⊤₂</a><a id="7407" class="Symbol">}</a> <a id="7409" href="Data.List.Extrema.html#7409" class="Bound">xs</a> <a id="7412" class="Symbol">{</a><a id="7413" href="Data.List.Extrema.html#7413" class="Bound">ys</a><a id="7415" class="Symbol">}</a> <a id="7417" class="Symbol">→</a> <a id="7419" class="Symbol">(</a><a id="7420" href="Data.List.Extrema.html#7401" class="Bound">⊤₁</a> <a id="7423" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7425" href="Data.List.Extrema.html#7405" class="Bound">⊤₂</a><a id="7427" class="Symbol">)</a> <a id="7429" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7431" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7435" class="Symbol">(</a><a id="7436" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤</a> <a id="7439" href="Data.List.Extrema.html#7405" class="Bound">⊤₂</a><a id="7441" class="Symbol">)</a> <a id="7443" href="Data.List.Extrema.html#7409" class="Bound">xs</a> <a id="7446" class="Symbol">→</a>
                   <a id="7467" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7471" class="Symbol">(λ</a> <a id="7474" href="Data.List.Extrema.html#7474" class="Bound">y</a> <a id="7476" class="Symbol">→</a> <a id="7478" class="Symbol">(</a><a id="7479" href="Data.List.Extrema.html#7401" class="Bound">⊤₁</a> <a id="7482" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7484" href="Data.List.Extrema.html#7474" class="Bound">y</a><a id="7485" class="Symbol">)</a> <a id="7487" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7489" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7493" class="Symbol">(λ</a> <a id="7496" href="Data.List.Extrema.html#7496" class="Bound">x</a> <a id="7498" class="Symbol">→</a> <a id="7500" href="Data.List.Extrema.html#7496" class="Bound">x</a> <a id="7502" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7504" href="Data.List.Extrema.html#7474" class="Bound">y</a><a id="7505" class="Symbol">)</a> <a id="7507" href="Data.List.Extrema.html#7409" class="Bound">xs</a><a id="7509" class="Symbol">)</a> <a id="7511" href="Data.List.Extrema.html#7413" class="Bound">ys</a> <a id="7514" class="Symbol">→</a>
                   <a id="7535" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7539" href="Data.List.Extrema.html#7401" class="Bound">⊤₁</a> <a id="7542" href="Data.List.Extrema.html#7409" class="Bound">xs</a> <a id="7545" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7547" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7551" href="Data.List.Extrema.html#7405" class="Bound">⊤₂</a> <a id="7554" href="Data.List.Extrema.html#7413" class="Bound">ys</a>
<a id="7557" href="Data.List.Extrema.html#7380" class="Function">min[xs]≤min[ys]⁺</a> <a id="7574" class="Symbol">=</a> <a id="7576" href="Data.List.Extrema.html#3151" class="Function">argmin[xs]≤argmin[ys]⁺</a>

<a id="min[xs]&lt;min[ys]⁺"></a><a id="7600" href="Data.List.Extrema.html#7600" class="Function">min[xs]&lt;min[ys]⁺</a> <a id="7617" class="Symbol">:</a> <a id="7619" class="Symbol">∀</a> <a id="7621" href="Data.List.Extrema.html#7621" class="Bound">⊤₁</a> <a id="7624" class="Symbol">{</a><a id="7625" href="Data.List.Extrema.html#7625" class="Bound">⊤₂</a><a id="7627" class="Symbol">}</a> <a id="7629" href="Data.List.Extrema.html#7629" class="Bound">xs</a> <a id="7632" class="Symbol">{</a><a id="7633" href="Data.List.Extrema.html#7633" class="Bound">ys</a><a id="7635" class="Symbol">}</a> <a id="7637" class="Symbol">→</a> <a id="7639" class="Symbol">(</a><a id="7640" href="Data.List.Extrema.html#7621" class="Bound">⊤₁</a> <a id="7643" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="7645" href="Data.List.Extrema.html#7625" class="Bound">⊤₂</a><a id="7647" class="Symbol">)</a> <a id="7649" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7651" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7655" class="Symbol">(</a><a id="7656" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;</a> <a id="7659" href="Data.List.Extrema.html#7625" class="Bound">⊤₂</a><a id="7661" class="Symbol">)</a> <a id="7663" href="Data.List.Extrema.html#7629" class="Bound">xs</a> <a id="7666" class="Symbol">→</a>
                   <a id="7687" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7691" class="Symbol">(λ</a> <a id="7694" href="Data.List.Extrema.html#7694" class="Bound">y</a> <a id="7696" class="Symbol">→</a> <a id="7698" class="Symbol">(</a><a id="7699" href="Data.List.Extrema.html#7621" class="Bound">⊤₁</a> <a id="7702" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="7704" href="Data.List.Extrema.html#7694" class="Bound">y</a><a id="7705" class="Symbol">)</a> <a id="7707" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7709" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7713" class="Symbol">(λ</a> <a id="7716" href="Data.List.Extrema.html#7716" class="Bound">x</a> <a id="7718" class="Symbol">→</a> <a id="7720" href="Data.List.Extrema.html#7716" class="Bound">x</a> <a id="7722" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="7724" href="Data.List.Extrema.html#7694" class="Bound">y</a><a id="7725" class="Symbol">)</a> <a id="7727" href="Data.List.Extrema.html#7629" class="Bound">xs</a><a id="7729" class="Symbol">)</a> <a id="7731" href="Data.List.Extrema.html#7633" class="Bound">ys</a> <a id="7734" class="Symbol">→</a>
                   <a id="7755" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7759" href="Data.List.Extrema.html#7621" class="Bound">⊤₁</a> <a id="7762" href="Data.List.Extrema.html#7629" class="Bound">xs</a> <a id="7765" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="7767" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7771" href="Data.List.Extrema.html#7625" class="Bound">⊤₂</a> <a id="7774" href="Data.List.Extrema.html#7633" class="Bound">ys</a>
<a id="7777" href="Data.List.Extrema.html#7600" class="Function">min[xs]&lt;min[ys]⁺</a> <a id="7794" class="Symbol">=</a> <a id="7796" href="Data.List.Extrema.html#3550" class="Function">argmin[xs]&lt;argmin[ys]⁺</a>

<a id="min-mono-⊆"></a><a id="7820" href="Data.List.Extrema.html#7820" class="Function">min-mono-⊆</a> <a id="7831" class="Symbol">:</a> <a id="7833" class="Symbol">∀</a> <a id="7835" class="Symbol">{</a><a id="7836" href="Data.List.Extrema.html#7836" class="Bound">⊥₁</a> <a id="7839" href="Data.List.Extrema.html#7839" class="Bound">⊥₂</a> <a id="7842" href="Data.List.Extrema.html#7842" class="Bound">xs</a> <a id="7845" href="Data.List.Extrema.html#7845" class="Bound">ys</a><a id="7847" class="Symbol">}</a> <a id="7849" class="Symbol">→</a> <a id="7851" href="Data.List.Extrema.html#7836" class="Bound">⊥₁</a> <a id="7854" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7856" href="Data.List.Extrema.html#7839" class="Bound">⊥₂</a> <a id="7859" class="Symbol">→</a> <a id="7861" href="Data.List.Extrema.html#7842" class="Bound">xs</a> <a id="7864" href="Data.List.Relation.Binary.Subset.Setoid.html#887" class="Function Operator">⊇</a> <a id="7866" href="Data.List.Extrema.html#7845" class="Bound">ys</a> <a id="7869" class="Symbol">→</a> <a id="7871" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7875" href="Data.List.Extrema.html#7836" class="Bound">⊥₁</a> <a id="7878" href="Data.List.Extrema.html#7842" class="Bound">xs</a> <a id="7881" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="7883" href="Data.List.Extrema.html#1831" class="Function">min</a> <a id="7887" href="Data.List.Extrema.html#7839" class="Bound">⊥₂</a> <a id="7890" href="Data.List.Extrema.html#7845" class="Bound">ys</a>
<a id="7893" href="Data.List.Extrema.html#7820" class="Function">min-mono-⊆</a> <a id="7904" href="Data.List.Extrema.html#7904" class="Bound">⊥₁≤⊥₂</a> <a id="7910" href="Data.List.Extrema.html#7910" class="Bound">ys⊆xs</a> <a id="7916" class="Symbol">=</a> <a id="7918" href="Data.List.Extrema.html#7380" class="Function">min[xs]≤min[ys]⁺</a> <a id="7935" class="Symbol">_</a> <a id="7937" class="Symbol">_</a> <a id="7939" class="Symbol">(</a><a id="7940" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7945" href="Data.List.Extrema.html#7904" class="Bound">⊥₁≤⊥₂</a><a id="7950" class="Symbol">)</a>
  <a id="7954" class="Symbol">(</a><a id="7955" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="7964" class="Symbol">(</a><a id="7965" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7970" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7972" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="7980" class="Symbol">(λ</a> <a id="7983" class="Symbol">{</a><a id="7984" href="Data.List.Extrema.html#1295" class="InductiveConstructor">≡-refl</a> <a id="7991" class="Symbol">→</a> <a id="7993" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="7997" class="Symbol">})</a> <a id="8000" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8002" href="Data.List.Extrema.html#7910" class="Bound">ys⊆xs</a><a id="8007" class="Symbol">))</a>

<a id="8011" class="Comment">------------------------------------------------------------------------</a>
<a id="8084" class="Comment">-- Properties of max</a>

<a id="max≤v⁺"></a><a id="8106" href="Data.List.Extrema.html#8106" class="Function">max≤v⁺</a> <a id="8113" class="Symbol">:</a> <a id="8115" class="Symbol">∀</a> <a id="8117" class="Symbol">{</a><a id="8118" href="Data.List.Extrema.html#8118" class="Bound">v</a> <a id="8120" href="Data.List.Extrema.html#8120" class="Bound">⊥</a> <a id="8122" href="Data.List.Extrema.html#8122" class="Bound">xs</a><a id="8124" class="Symbol">}</a> <a id="8126" class="Symbol">→</a> <a id="8128" href="Data.List.Extrema.html#8120" class="Bound">⊥</a> <a id="8130" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8132" href="Data.List.Extrema.html#8118" class="Bound">v</a> <a id="8134" class="Symbol">→</a> <a id="8136" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8140" class="Symbol">(</a><a id="8141" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤</a> <a id="8144" href="Data.List.Extrema.html#8118" class="Bound">v</a><a id="8145" class="Symbol">)</a> <a id="8147" href="Data.List.Extrema.html#8122" class="Bound">xs</a> <a id="8150" class="Symbol">→</a> <a id="8152" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8156" href="Data.List.Extrema.html#8120" class="Bound">⊥</a> <a id="8158" href="Data.List.Extrema.html#8122" class="Bound">xs</a> <a id="8161" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8163" href="Data.List.Extrema.html#8118" class="Bound">v</a>
<a id="8165" href="Data.List.Extrema.html#8106" class="Function">max≤v⁺</a> <a id="8172" class="Symbol">=</a> <a id="8174" href="Data.List.Extrema.html#4767" class="Function">f[argmax]≤v⁺</a>

<a id="max&lt;v⁺"></a><a id="8188" href="Data.List.Extrema.html#8188" class="Function">max&lt;v⁺</a> <a id="8195" class="Symbol">:</a> <a id="8197" class="Symbol">∀</a> <a id="8199" class="Symbol">{</a><a id="8200" href="Data.List.Extrema.html#8200" class="Bound">v</a> <a id="8202" href="Data.List.Extrema.html#8202" class="Bound">⊥</a> <a id="8204" href="Data.List.Extrema.html#8204" class="Bound">xs</a><a id="8206" class="Symbol">}</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="Data.List.Extrema.html#8202" class="Bound">⊥</a> <a id="8212" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="8214" href="Data.List.Extrema.html#8200" class="Bound">v</a> <a id="8216" class="Symbol">→</a> <a id="8218" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8222" class="Symbol">(</a><a id="8223" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;</a> <a id="8226" href="Data.List.Extrema.html#8200" class="Bound">v</a><a id="8227" class="Symbol">)</a> <a id="8229" href="Data.List.Extrema.html#8204" class="Bound">xs</a> <a id="8232" class="Symbol">→</a> <a id="8234" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8238" href="Data.List.Extrema.html#8202" class="Bound">⊥</a> <a id="8240" href="Data.List.Extrema.html#8204" class="Bound">xs</a> <a id="8243" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="8245" href="Data.List.Extrema.html#8200" class="Bound">v</a>
<a id="8247" href="Data.List.Extrema.html#8188" class="Function">max&lt;v⁺</a> <a id="8254" class="Symbol">=</a> <a id="8256" href="Data.List.Extrema.html#4921" class="Function">f[argmax]&lt;v⁺</a>

<a id="v≤max⁺"></a><a id="8270" href="Data.List.Extrema.html#8270" class="Function">v≤max⁺</a> <a id="8277" class="Symbol">:</a> <a id="8279" class="Symbol">∀</a> <a id="8281" class="Symbol">{</a><a id="8282" href="Data.List.Extrema.html#8282" class="Bound">v</a><a id="8283" class="Symbol">}</a> <a id="8285" href="Data.List.Extrema.html#8285" class="Bound">⊥</a> <a id="8287" href="Data.List.Extrema.html#8287" class="Bound">xs</a> <a id="8290" class="Symbol">→</a> <a id="8292" href="Data.List.Extrema.html#8282" class="Bound">v</a> <a id="8294" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8296" href="Data.List.Extrema.html#8285" class="Bound">⊥</a> <a id="8298" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8300" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8304" class="Symbol">(</a><a id="8305" href="Data.List.Extrema.html#8282" class="Bound">v</a> <a id="8307" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤_</a><a id="8309" class="Symbol">)</a> <a id="8311" href="Data.List.Extrema.html#8287" class="Bound">xs</a> <a id="8314" class="Symbol">→</a> <a id="8316" href="Data.List.Extrema.html#8282" class="Bound">v</a> <a id="8318" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8320" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8324" href="Data.List.Extrema.html#8285" class="Bound">⊥</a> <a id="8326" href="Data.List.Extrema.html#8287" class="Bound">xs</a>
<a id="8329" href="Data.List.Extrema.html#8270" class="Function">v≤max⁺</a> <a id="8336" class="Symbol">=</a> <a id="8338" href="Data.List.Extrema.html#4451" class="Function">v≤f[argmax]⁺</a>

<a id="v&lt;max⁺"></a><a id="8352" href="Data.List.Extrema.html#8352" class="Function">v&lt;max⁺</a> <a id="8359" class="Symbol">:</a> <a id="8361" class="Symbol">∀</a> <a id="8363" class="Symbol">{</a><a id="8364" href="Data.List.Extrema.html#8364" class="Bound">v</a><a id="8365" class="Symbol">}</a> <a id="8367" href="Data.List.Extrema.html#8367" class="Bound">⊥</a> <a id="8369" href="Data.List.Extrema.html#8369" class="Bound">xs</a> <a id="8372" class="Symbol">→</a> <a id="8374" href="Data.List.Extrema.html#8364" class="Bound">v</a> <a id="8376" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="8378" href="Data.List.Extrema.html#8367" class="Bound">⊥</a> <a id="8380" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8382" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8386" class="Symbol">(</a><a id="8387" href="Data.List.Extrema.html#8364" class="Bound">v</a> <a id="8389" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;_</a><a id="8391" class="Symbol">)</a> <a id="8393" href="Data.List.Extrema.html#8369" class="Bound">xs</a> <a id="8396" class="Symbol">→</a> <a id="8398" href="Data.List.Extrema.html#8364" class="Bound">v</a> <a id="8400" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="8402" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8406" href="Data.List.Extrema.html#8367" class="Bound">⊥</a> <a id="8408" href="Data.List.Extrema.html#8369" class="Bound">xs</a>
<a id="8411" href="Data.List.Extrema.html#8352" class="Function">v&lt;max⁺</a> <a id="8418" class="Symbol">=</a> <a id="8420" href="Data.List.Extrema.html#4609" class="Function">v&lt;f[argmax]⁺</a>

<a id="⊥≤max"></a><a id="8434" href="Data.List.Extrema.html#8434" class="Function">⊥≤max</a> <a id="8440" class="Symbol">:</a> <a id="8442" class="Symbol">∀</a> <a id="8444" href="Data.List.Extrema.html#8444" class="Bound">⊥</a> <a id="8446" href="Data.List.Extrema.html#8446" class="Bound">xs</a> <a id="8449" class="Symbol">→</a> <a id="8451" href="Data.List.Extrema.html#8444" class="Bound">⊥</a> <a id="8453" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8455" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8459" href="Data.List.Extrema.html#8444" class="Bound">⊥</a> <a id="8461" href="Data.List.Extrema.html#8446" class="Bound">xs</a>
<a id="8464" href="Data.List.Extrema.html#8434" class="Function">⊥≤max</a> <a id="8470" class="Symbol">=</a> <a id="8472" href="Data.List.Extrema.html#5075" class="Function">f[⊥]≤f[argmax]</a>

<a id="xs≤max"></a><a id="8488" href="Data.List.Extrema.html#8488" class="Function">xs≤max</a> <a id="8495" class="Symbol">:</a> <a id="8497" class="Symbol">∀</a> <a id="8499" href="Data.List.Extrema.html#8499" class="Bound">⊥</a> <a id="8501" href="Data.List.Extrema.html#8501" class="Bound">xs</a> <a id="8504" class="Symbol">→</a> <a id="8506" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8510" class="Symbol">(</a><a id="8511" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤</a> <a id="8514" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8518" href="Data.List.Extrema.html#8499" class="Bound">⊥</a> <a id="8520" href="Data.List.Extrema.html#8501" class="Bound">xs</a><a id="8522" class="Symbol">)</a> <a id="8524" href="Data.List.Extrema.html#8501" class="Bound">xs</a>
<a id="8527" href="Data.List.Extrema.html#8488" class="Function">xs≤max</a> <a id="8534" class="Symbol">=</a> <a id="8536" href="Data.List.Extrema.html#5182" class="Function">f[xs]≤f[argmax]</a>

<a id="max≈v⁺"></a><a id="8553" href="Data.List.Extrema.html#8553" class="Function">max≈v⁺</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">∀</a> <a id="8564" class="Symbol">{</a><a id="8565" href="Data.List.Extrema.html#8565" class="Bound">v</a> <a id="8567" href="Data.List.Extrema.html#8567" class="Bound">⊤</a> <a id="8569" href="Data.List.Extrema.html#8569" class="Bound">xs</a><a id="8571" class="Symbol">}</a> <a id="8573" class="Symbol">→</a> <a id="8575" href="Data.List.Extrema.html#8565" class="Bound">v</a> <a id="8577" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8579" href="Data.List.Extrema.html#8569" class="Bound">xs</a> <a id="8582" class="Symbol">→</a> <a id="8584" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8588" class="Symbol">(</a><a id="8589" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤</a> <a id="8592" href="Data.List.Extrema.html#8565" class="Bound">v</a><a id="8593" class="Symbol">)</a> <a id="8595" href="Data.List.Extrema.html#8569" class="Bound">xs</a> <a id="8598" class="Symbol">→</a> <a id="8600" href="Data.List.Extrema.html#8567" class="Bound">⊤</a> <a id="8602" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8604" href="Data.List.Extrema.html#8565" class="Bound">v</a> <a id="8606" class="Symbol">→</a> <a id="8608" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8612" href="Data.List.Extrema.html#8567" class="Bound">⊤</a> <a id="8614" href="Data.List.Extrema.html#8569" class="Bound">xs</a> <a id="8617" href="Relation.Binary.Bundles.html#7683" class="Field Operator">≈</a> <a id="8619" href="Data.List.Extrema.html#8565" class="Bound">v</a>
<a id="8621" href="Data.List.Extrema.html#8553" class="Function">max≈v⁺</a> <a id="8628" class="Symbol">=</a> <a id="8630" href="Data.List.Extrema.html#5318" class="Function">f[argmax]≈f[v]⁺</a>

<a id="max[xs]≤max[ys]⁺"></a><a id="8647" href="Data.List.Extrema.html#8647" class="Function">max[xs]≤max[ys]⁺</a> <a id="8664" class="Symbol">:</a> <a id="8666" class="Symbol">∀</a> <a id="8668" class="Symbol">{</a><a id="8669" href="Data.List.Extrema.html#8669" class="Bound">⊥₁</a><a id="8671" class="Symbol">}</a> <a id="8673" href="Data.List.Extrema.html#8673" class="Bound">⊥₂</a> <a id="8676" class="Symbol">{</a><a id="8677" href="Data.List.Extrema.html#8677" class="Bound">xs</a><a id="8679" class="Symbol">}</a> <a id="8681" href="Data.List.Extrema.html#8681" class="Bound">ys</a> <a id="8684" class="Symbol">→</a> <a id="8686" href="Data.List.Extrema.html#8669" class="Bound">⊥₁</a> <a id="8689" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8691" href="Data.List.Extrema.html#8673" class="Bound">⊥₂</a> <a id="8694" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8696" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8700" class="Symbol">(</a><a id="8701" href="Data.List.Extrema.html#8669" class="Bound">⊥₁</a> <a id="8704" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤_</a><a id="8706" class="Symbol">)</a> <a id="8708" href="Data.List.Extrema.html#8681" class="Bound">ys</a> <a id="8711" class="Symbol">→</a>
                   <a id="8732" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8736" class="Symbol">(λ</a> <a id="8739" href="Data.List.Extrema.html#8739" class="Bound">x</a> <a id="8741" class="Symbol">→</a> <a id="8743" href="Data.List.Extrema.html#8739" class="Bound">x</a> <a id="8745" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8747" href="Data.List.Extrema.html#8673" class="Bound">⊥₂</a> <a id="8750" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8752" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Data.List.Extrema.html#8739" class="Bound">x</a> <a id="8759" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤_</a><a id="8761" class="Symbol">)</a> <a id="8763" href="Data.List.Extrema.html#8681" class="Bound">ys</a><a id="8765" class="Symbol">)</a> <a id="8767" href="Data.List.Extrema.html#8677" class="Bound">xs</a> <a id="8770" class="Symbol">→</a>
                   <a id="8791" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8795" href="Data.List.Extrema.html#8669" class="Bound">⊥₁</a> <a id="8798" href="Data.List.Extrema.html#8677" class="Bound">xs</a> <a id="8801" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="8803" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="8807" href="Data.List.Extrema.html#8673" class="Bound">⊥₂</a> <a id="8810" href="Data.List.Extrema.html#8681" class="Bound">ys</a>
<a id="8813" href="Data.List.Extrema.html#8647" class="Function">max[xs]≤max[ys]⁺</a> <a id="8830" class="Symbol">=</a> <a id="8832" href="Data.List.Extrema.html#5567" class="Function">argmax[xs]≤argmax[ys]⁺</a>

<a id="max[xs]&lt;max[ys]⁺"></a><a id="8856" href="Data.List.Extrema.html#8856" class="Function">max[xs]&lt;max[ys]⁺</a> <a id="8873" class="Symbol">:</a> <a id="8875" class="Symbol">∀</a> <a id="8877" class="Symbol">{</a><a id="8878" href="Data.List.Extrema.html#8878" class="Bound">⊥₁</a><a id="8880" class="Symbol">}</a> <a id="8882" href="Data.List.Extrema.html#8882" class="Bound">⊥₂</a> <a id="8885" class="Symbol">{</a><a id="8886" href="Data.List.Extrema.html#8886" class="Bound">xs</a><a id="8888" class="Symbol">}</a> <a id="8890" href="Data.List.Extrema.html#8890" class="Bound">ys</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Data.List.Extrema.html#8878" class="Bound">⊥₁</a> <a id="8898" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="8900" href="Data.List.Extrema.html#8882" class="Bound">⊥₂</a> <a id="8903" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8905" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8909" class="Symbol">(</a><a id="8910" href="Data.List.Extrema.html#8878" class="Bound">⊥₁</a> <a id="8913" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;_</a><a id="8915" class="Symbol">)</a> <a id="8917" href="Data.List.Extrema.html#8890" class="Bound">ys</a> <a id="8920" class="Symbol">→</a>
                   <a id="8941" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8945" class="Symbol">(λ</a> <a id="8948" href="Data.List.Extrema.html#8948" class="Bound">x</a> <a id="8950" class="Symbol">→</a> <a id="8952" href="Data.List.Extrema.html#8948" class="Bound">x</a> <a id="8954" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="8956" href="Data.List.Extrema.html#8882" class="Bound">⊥₂</a> <a id="8959" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8961" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Data.List.Extrema.html#8948" class="Bound">x</a> <a id="8968" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;_</a><a id="8970" class="Symbol">)</a> <a id="8972" href="Data.List.Extrema.html#8890" class="Bound">ys</a><a id="8974" class="Symbol">)</a> <a id="8976" href="Data.List.Extrema.html#8886" class="Bound">xs</a> <a id="8979" class="Symbol">→</a>
                   <a id="9000" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="9004" href="Data.List.Extrema.html#8878" class="Bound">⊥₁</a> <a id="9007" href="Data.List.Extrema.html#8886" class="Bound">xs</a> <a id="9010" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="9012" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="9016" href="Data.List.Extrema.html#8882" class="Bound">⊥₂</a> <a id="9019" href="Data.List.Extrema.html#8890" class="Bound">ys</a>
<a id="9022" href="Data.List.Extrema.html#8856" class="Function">max[xs]&lt;max[ys]⁺</a> <a id="9039" class="Symbol">=</a> <a id="9041" href="Data.List.Extrema.html#5969" class="Function">argmax[xs]&lt;argmax[ys]⁺</a>

<a id="max-mono-⊆"></a><a id="9065" href="Data.List.Extrema.html#9065" class="Function">max-mono-⊆</a> <a id="9076" class="Symbol">:</a> <a id="9078" class="Symbol">∀</a> <a id="9080" class="Symbol">{</a><a id="9081" href="Data.List.Extrema.html#9081" class="Bound">⊥₁</a> <a id="9084" href="Data.List.Extrema.html#9084" class="Bound">⊥₂</a> <a id="9087" href="Data.List.Extrema.html#9087" class="Bound">xs</a> <a id="9090" href="Data.List.Extrema.html#9090" class="Bound">ys</a><a id="9092" class="Symbol">}</a> <a id="9094" class="Symbol">→</a> <a id="9096" href="Data.List.Extrema.html#9081" class="Bound">⊥₁</a> <a id="9099" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="9101" href="Data.List.Extrema.html#9084" class="Bound">⊥₂</a> <a id="9104" class="Symbol">→</a> <a id="9106" href="Data.List.Extrema.html#9087" class="Bound">xs</a> <a id="9109" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">⊆</a> <a id="9111" href="Data.List.Extrema.html#9090" class="Bound">ys</a> <a id="9114" class="Symbol">→</a> <a id="9116" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="9120" href="Data.List.Extrema.html#9081" class="Bound">⊥₁</a> <a id="9123" href="Data.List.Extrema.html#9087" class="Bound">xs</a> <a id="9126" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="9128" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="9132" href="Data.List.Extrema.html#9084" class="Bound">⊥₂</a> <a id="9135" href="Data.List.Extrema.html#9090" class="Bound">ys</a>
<a id="9138" href="Data.List.Extrema.html#9065" class="Function">max-mono-⊆</a> <a id="9149" href="Data.List.Extrema.html#9149" class="Bound">⊥₁≤⊥₂</a> <a id="9155" href="Data.List.Extrema.html#9155" class="Bound">xs⊆ys</a> <a id="9161" class="Symbol">=</a> <a id="9163" href="Data.List.Extrema.html#8647" class="Function">max[xs]≤max[ys]⁺</a> <a id="9180" class="Symbol">_</a> <a id="9182" class="Symbol">_</a> <a id="9184" class="Symbol">(</a><a id="9185" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9190" href="Data.List.Extrema.html#9149" class="Bound">⊥₁≤⊥₂</a><a id="9195" class="Symbol">)</a>
  <a id="9199" class="Symbol">(</a><a id="9200" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="9209" class="Symbol">(</a><a id="9210" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9215" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9217" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9225" class="Symbol">(λ</a> <a id="9228" class="Symbol">{</a><a id="9229" href="Data.List.Extrema.html#1295" class="InductiveConstructor">≡-refl</a> <a id="9236" class="Symbol">→</a> <a id="9238" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="9242" class="Symbol">})</a> <a id="9245" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9247" href="Data.List.Extrema.html#9155" class="Bound">xs⊆ys</a><a id="9252" class="Symbol">))</a></pre></body></html>


==> anc/html/Data.List.Membership.DecPropositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DecPropositional (Data.List.Membership.DecPropositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.DecPropositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Decidable propositional membership over lists</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="314" class="Keyword">using</a> <a id="320" class="Symbol">(</a><a id="321" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="338" class="Symbol">)</a>

<a id="341" class="Keyword">module</a> <a id="348" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a>
  <a id="388" class="Symbol">{</a><a id="389" href="Data.List.Membership.DecPropositional.html#389" class="Bound">a</a><a id="390" class="Symbol">}</a> <a id="392" class="Symbol">{</a><a id="393" href="Data.List.Membership.DecPropositional.html#393" class="Bound">A</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="401" href="Data.List.Membership.DecPropositional.html#389" class="Bound">a</a><a id="402" class="Symbol">}</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.List.Membership.DecPropositional.html#405" class="Bound Operator">_≟_</a> <a id="409" class="Symbol">:</a> <a id="411" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="429" href="Data.List.Membership.DecPropositional.html#393" class="Bound">A</a><a id="430" class="Symbol">)</a> <a id="432" class="Keyword">where</a>

<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="516" class="Symbol">)</a>

<a id="519" class="Comment">------------------------------------------------------------------------</a>
<a id="592" class="Comment">-- Re-export contents of propositional membership</a>

<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="690" class="Symbol">{</a><a id="691" class="Argument">A</a> <a id="693" class="Symbol">=</a> <a id="695" href="Data.List.Membership.DecPropositional.html#393" class="Bound">A</a><a id="696" class="Symbol">}</a> <a id="698" class="Keyword">public</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Data.List.Membership.DecSetoid.html" class="Module">Data.List.Membership.DecSetoid</a> <a id="748" class="Symbol">(</a><a id="749" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="759" href="Data.List.Membership.DecPropositional.html#405" class="Bound Operator">_≟_</a><a id="762" class="Symbol">)</a> <a id="764" class="Keyword">public</a>
  <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a><a id="784" class="Symbol">;</a> <a id="786" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">_∉?_</a><a id="790" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Membership.DecSetoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DecSetoid (Data.List.Membership.DecSetoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.DecSetoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Decidable setoid membership over lists</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">open</a> <a id="272" class="Keyword">import</a> <a id="279" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="303" class="Keyword">using</a> <a id="309" class="Symbol">(</a><a id="310" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="319" class="Symbol">)</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Data.List.Membership.DecSetoid.html" class="Module">Data.List.Membership.DecSetoid</a> <a id="360" class="Symbol">{</a><a id="361" href="Data.List.Membership.DecSetoid.html#361" class="Bound">a</a> <a id="363" href="Data.List.Membership.DecSetoid.html#363" class="Bound">ℓ</a><a id="364" class="Symbol">}</a> <a id="366" class="Symbol">(</a><a id="367" href="Data.List.Membership.DecSetoid.html#367" class="Bound">DS</a> <a id="370" class="Symbol">:</a> <a id="372" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="382" href="Data.List.Membership.DecSetoid.html#361" class="Bound">a</a> <a id="384" href="Data.List.Membership.DecSetoid.html#363" class="Bound">ℓ</a><a id="385" class="Symbol">)</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="435" class="Keyword">using</a> <a id="441" class="Symbol">(</a><a id="442" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">open</a> <a id="453" class="Keyword">import</a> <a id="460" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="488" class="Keyword">using</a> <a id="494" class="Symbol">(</a><a id="495" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="554" class="Symbol">)</a>

<a id="557" class="Keyword">open</a> <a id="562" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="572" href="Data.List.Membership.DecSetoid.html#367" class="Bound">DS</a>

<a id="576" class="Comment">------------------------------------------------------------------------</a>
<a id="649" class="Comment">-- Re-export contents of propositional membership</a>

<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="740" class="Symbol">(</a><a id="741" href="Relation.Binary.Bundles.html#1958" class="Function">DecSetoid.setoid</a> <a id="758" href="Data.List.Membership.DecSetoid.html#367" class="Bound">DS</a><a id="760" class="Symbol">)</a> <a id="762" class="Keyword">public</a>

<a id="770" class="Comment">------------------------------------------------------------------------</a>
<a id="843" class="Comment">-- Other operations</a>

<a id="864" class="Keyword">infix</a> <a id="870" class="Number">4</a> <a id="872" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a> <a id="877" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">_∉?_</a>

<a id="_∈?_"></a><a id="883" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a> <a id="888" class="Symbol">:</a> <a id="890" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="900" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a>
<a id="904" href="Data.List.Membership.DecSetoid.html#904" class="Bound">x</a> <a id="906" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="909" href="Data.List.Membership.DecSetoid.html#909" class="Bound">xs</a> <a id="912" class="Symbol">=</a> <a id="914" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="919" class="Symbol">(</a><a id="920" href="Data.List.Membership.DecSetoid.html#904" class="Bound">x</a> <a id="922" href="Relation.Binary.Structures.html#1994" class="Function Operator">≟_</a><a id="924" class="Symbol">)</a> <a id="926" href="Data.List.Membership.DecSetoid.html#909" class="Bound">xs</a>

<a id="_∉?_"></a><a id="930" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">_∉?_</a> <a id="935" class="Symbol">:</a> <a id="937" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="947" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a>
<a id="951" href="Data.List.Membership.DecSetoid.html#951" class="Bound">x</a> <a id="953" href="Data.List.Membership.DecSetoid.html#930" class="Function Operator">∉?</a> <a id="956" href="Data.List.Membership.DecSetoid.html#956" class="Bound">xs</a> <a id="959" class="Symbol">=</a> <a id="961" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="964" class="Symbol">(</a><a id="965" href="Data.List.Membership.DecSetoid.html#951" class="Bound">x</a> <a id="967" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="970" href="Data.List.Membership.DecSetoid.html#956" class="Bound">xs</a><a id="972" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Membership.Propositional.Properties.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.List.Membership.Propositional.Properties.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.Propositional.Properties.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to propositional list membership.</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Comment">-- This file is needed to break the cyclic dependency with the proof</a>
<a id="310" class="Comment">-- `Any-cong` in `Data.List.Relation.Unary.Any.Properties` which relies</a>
<a id="382" class="Comment">-- on `Any↔` defined in this file.</a>

<a id="418" class="Symbol">{-#</a> <a id="422" class="Keyword">OPTIONS</a> <a id="430" class="Pragma">--cubical-compatible</a> <a id="451" class="Pragma">--safe</a> <a id="458" class="Symbol">#-}</a>

<a id="463" class="Keyword">module</a> <a id="470" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a> <a id="521" class="Keyword">where</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="555" class="Keyword">using</a> <a id="561" class="Symbol">(</a><a id="562" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="566" class="Symbol">;</a> <a id="568" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a><a id="634" class="Symbol">;</a> <a id="636" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a><a id="640" class="Symbol">;</a> <a id="642" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a><a id="646" class="Symbol">)</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="689" class="Symbol">as</a> <a id="692" class="Module">Any</a> <a id="696" class="Keyword">using</a> <a id="702" class="Symbol">(</a><a id="703" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="706" class="Symbol">;</a> <a id="708" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="712" class="Symbol">;</a> <a id="714" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="751" class="Symbol">as</a> <a id="754" class="Module">Product</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="772" class="Symbol">;</a> <a id="774" href="Data.Product.Base.html#852" class="Function">∃</a><a id="775" class="Symbol">;</a> <a id="777" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="780" class="Symbol">)</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Function.Base.html" class="Module">Function.Base</a> <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Function.Base.html#1657" class="Function">flip</a><a id="819" class="Symbol">;</a> <a id="821" href="Function.Base.html#704" class="Function">id</a><a id="823" class="Symbol">;</a> <a id="825" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="828" class="Symbol">)</a>
<a id="830" class="Keyword">open</a> <a id="835" class="Keyword">import</a> <a id="842" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="869" class="Symbol">;</a> <a id="871" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="876" class="Symbol">)</a>
<a id="878" class="Keyword">open</a> <a id="883" class="Keyword">import</a> <a id="890" href="Level.html" class="Module">Level</a> <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="908" class="Symbol">)</a>
<a id="910" class="Keyword">open</a> <a id="915" class="Keyword">import</a> <a id="922" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="977" class="Symbol">;</a> <a id="979" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="983" class="Symbol">;</a> <a id="985" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="996" class="Symbol">;</a> <a id="998" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="1002" class="Symbol">)</a>
<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1031" class="Keyword">using</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1042" class="Symbol">;</a> <a id="1044" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="1047" class="Symbol">)</a>

<a id="1050" class="Keyword">private</a>
  <a id="1060" class="Keyword">variable</a>
    <a id="1073" href="Data.List.Membership.Propositional.Properties.Core.html#1073" class="Generalizable">a</a> <a id="1075" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a> <a id="1077" href="Data.List.Membership.Propositional.Properties.Core.html#1077" class="Generalizable">q</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1091" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1099" href="Data.List.Membership.Propositional.Properties.Core.html#1073" class="Generalizable">a</a>
    <a id="1105" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a>
    <a id="1115" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1125" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a>

<a id="1128" class="Comment">------------------------------------------------------------------------</a>
<a id="1201" class="Comment">-- Basics</a>

<a id="∉[]"></a><a id="1212" href="Data.List.Membership.Propositional.Properties.Core.html#1212" class="Function">∉[]</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1220" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="1222" class="InductiveConstructor">[]</a>
<a id="1225" href="Data.List.Membership.Propositional.Properties.Core.html#1212" class="Function">∉[]</a> <a id="1229" class="Symbol">()</a>

<a id="1233" class="Comment">------------------------------------------------------------------------</a>
<a id="1306" class="Comment">-- find satisfies a simple equality when the predicate is a</a>
<a id="1366" class="Comment">-- propositional equality.</a>

<a id="find-∈"></a><a id="1394" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1401" class="Symbol">:</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Data.List.Membership.Propositional.Properties.Core.html#1404" class="Bound">x∈xs</a> <a id="1409" class="Symbol">:</a> <a id="1411" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1413" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1415" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1426" href="Data.List.Membership.Propositional.Properties.Core.html#1404" class="Bound">x∈xs</a> <a id="1431" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1433" class="Symbol">(</a><a id="1434" href="Data.List.Membership.Propositional.Properties.Core.html#1105" class="Generalizable">x</a> <a id="1436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1438" href="Data.List.Membership.Propositional.Properties.Core.html#1404" class="Bound">x∈xs</a> <a id="1443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1445" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1449" class="Symbol">)</a>
<a id="1451" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1458" class="Symbol">(</a><a id="1459" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1464" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1468" class="Symbol">)</a>  <a id="1471" class="Symbol">=</a> <a id="1473" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1478" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1492" href="Data.List.Membership.Propositional.Properties.Core.html#1492" class="Bound">x∈xs</a><a id="1496" class="Symbol">)</a>
  <a id="1500" class="Symbol">=</a> <a id="1502" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1507" class="Symbol">(λ</a> <a id="1510" class="Keyword">where</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Data.List.Membership.Propositional.Properties.Core.html#1517" class="Bound">x</a> <a id="1519" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1521" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">x∈xs</a> <a id="1526" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1528" href="Data.List.Membership.Propositional.Properties.Core.html#1528" class="Bound">eq</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Data.List.Membership.Propositional.Properties.Core.html#1517" class="Bound">x</a> <a id="1536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1538" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1544" href="Data.List.Membership.Propositional.Properties.Core.html#1521" class="Bound">x∈xs</a> <a id="1549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1551" href="Data.List.Membership.Propositional.Properties.Core.html#1528" class="Bound">eq</a><a id="1553" class="Symbol">)</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="1563" href="Data.List.Membership.Propositional.Properties.Core.html#1492" class="Bound">x∈xs</a><a id="1567" class="Symbol">)</a>

<a id="1570" class="Comment">------------------------------------------------------------------------</a>
<a id="1643" class="Comment">-- Lemmas relating map and find.</a>

<a id="1677" class="Keyword">module</a> <a id="1684" href="Data.List.Membership.Propositional.Properties.Core.html#1684" class="Module">_</a> <a id="1686" class="Symbol">{</a><a id="1687" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1696" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="1698" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="1699" class="Symbol">}</a> <a id="1701" class="Keyword">where</a>

  <a id="1710" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1719" class="Symbol">:</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Data.List.Membership.Propositional.Properties.Core.html#1722" class="Bound">p</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1730" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="1732" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" class="Keyword">let</a> <a id="1742" href="Data.List.Membership.Propositional.Properties.Core.html#1742" class="Bound">x</a> <a id="1744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1746" href="Data.List.Membership.Propositional.Properties.Core.html#1746" class="Bound">x∈xs</a> <a id="1751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1753" href="Data.List.Membership.Propositional.Properties.Core.html#1753" class="Bound">px</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1763" href="Data.List.Membership.Propositional.Properties.Core.html#1722" class="Bound">p</a> <a id="1765" class="Keyword">in</a>
             <a id="1781" class="Symbol">{</a><a id="1782" href="Data.List.Membership.Propositional.Properties.Core.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">:</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Data.List.Membership.Propositional.Properties.Core.html#1742" class="Bound">x</a> <a id="1789" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="1791" class="Symbol">)</a> <a id="1793" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1795" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a><a id="1796" class="Symbol">}</a> <a id="1798" class="Symbol">→</a> <a id="1800" href="Data.List.Membership.Propositional.Properties.Core.html#1782" class="Bound">f</a> <a id="1802" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1809" href="Data.List.Membership.Propositional.Properties.Core.html#1753" class="Bound">px</a> <a id="1812" class="Symbol">→</a>
             <a id="1827" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="1835" href="Data.List.Membership.Propositional.Properties.Core.html#1782" class="Bound">f</a> <a id="1837" href="Data.List.Membership.Propositional.Properties.Core.html#1746" class="Bound">x∈xs</a> <a id="1842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1844" href="Data.List.Membership.Propositional.Properties.Core.html#1722" class="Bound">p</a>
  <a id="1848" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1864" href="Data.List.Membership.Propositional.Properties.Core.html#1864" class="Bound">p</a><a id="1865" class="Symbol">)</a> <a id="1867" href="Data.List.Membership.Propositional.Properties.Core.html#1867" class="Bound">hyp</a> <a id="1871" class="Symbol">=</a> <a id="1873" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1878" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1884" href="Data.List.Membership.Propositional.Properties.Core.html#1867" class="Bound">hyp</a>
  <a id="1890" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1906" href="Data.List.Membership.Propositional.Properties.Core.html#1906" class="Bound">p</a><a id="1907" class="Symbol">)</a> <a id="1909" href="Data.List.Membership.Propositional.Properties.Core.html#1909" class="Bound">hyp</a> <a id="1913" class="Symbol">=</a> <a id="1915" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1920" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="1936" href="Data.List.Membership.Propositional.Properties.Core.html#1906" class="Bound">p</a> <a id="1938" href="Data.List.Membership.Propositional.Properties.Core.html#1909" class="Bound">hyp</a><a id="1941" class="Symbol">)</a>

  <a id="1946" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="1955" class="Symbol">:</a> <a id="1957" class="Symbol">∀</a> <a id="1959" class="Symbol">{</a><a id="1960" href="Data.List.Membership.Propositional.Properties.Core.html#1960" class="Bound">Q</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1969" href="Data.List.Membership.Propositional.Properties.Core.html#1696" class="Bound">A</a> <a id="1971" href="Data.List.Membership.Propositional.Properties.Core.html#1077" class="Generalizable">q</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Data.List.Membership.Propositional.Properties.Core.html#1975" class="Bound">xs</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Data.List.Membership.Propositional.Properties.Core.html#1980" class="Bound">p</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1988" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="1990" href="Data.List.Membership.Propositional.Properties.Core.html#1975" class="Bound">xs</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.List.Membership.Propositional.Properties.Core.html#1995" class="Bound">f</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Data.List.Membership.Propositional.Properties.Core.html#1687" class="Bound">P</a> <a id="2001" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2003" href="Data.List.Membership.Propositional.Properties.Core.html#1960" class="Bound">Q</a><a id="2004" class="Symbol">)</a> <a id="2006" class="Symbol">→</a>
             <a id="2021" class="Keyword">let</a> <a id="2025" href="Data.List.Membership.Propositional.Properties.Core.html#2025" class="Bound">x</a> <a id="2027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2029" href="Data.List.Membership.Propositional.Properties.Core.html#2029" class="Bound">x∈xs</a> <a id="2034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2036" href="Data.List.Membership.Propositional.Properties.Core.html#2036" class="Bound">px</a> <a id="2039" class="Symbol">=</a> <a id="2041" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2046" href="Data.List.Membership.Propositional.Properties.Core.html#1980" class="Bound">p</a> <a id="2048" class="Keyword">in</a>
             <a id="2064" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="2078" href="Data.List.Membership.Propositional.Properties.Core.html#1995" class="Bound">f</a> <a id="2080" href="Data.List.Membership.Propositional.Properties.Core.html#1980" class="Bound">p</a><a id="2081" class="Symbol">)</a> <a id="2083" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Data.List.Membership.Propositional.Properties.Core.html#2025" class="Bound">x</a> <a id="2088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2090" href="Data.List.Membership.Propositional.Properties.Core.html#2029" class="Bound">x∈xs</a> <a id="2095" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2097" href="Data.List.Membership.Propositional.Properties.Core.html#1995" class="Bound">f</a> <a id="2099" href="Data.List.Membership.Propositional.Properties.Core.html#2036" class="Bound">px</a><a id="2101" class="Symbol">)</a>
  <a id="2105" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="2121" href="Data.List.Membership.Propositional.Properties.Core.html#2121" class="Bound">p</a><a id="2122" class="Symbol">)</a> <a id="2124" href="Data.List.Membership.Propositional.Properties.Core.html#2124" class="Bound">f</a> <a id="2126" class="Symbol">=</a> <a id="2128" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2135" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2151" href="Data.List.Membership.Propositional.Properties.Core.html#2151" class="Bound">p</a><a id="2152" class="Symbol">)</a> <a id="2154" href="Data.List.Membership.Propositional.Properties.Core.html#2154" class="Bound">f</a>
    <a id="2160" class="Symbol">=</a> <a id="2162" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2167" class="Symbol">(λ</a> <a id="2170" class="Keyword">where</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Data.List.Membership.Propositional.Properties.Core.html#2177" class="Bound">x</a> <a id="2179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2181" href="Data.List.Membership.Propositional.Properties.Core.html#2181" class="Bound">x∈xs</a> <a id="2186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2188" href="Data.List.Membership.Propositional.Properties.Core.html#2188" class="Bound">eq</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Data.List.Membership.Propositional.Properties.Core.html#2177" class="Bound">x</a> <a id="2196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2198" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2204" href="Data.List.Membership.Propositional.Properties.Core.html#2181" class="Bound">x∈xs</a> <a id="2209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2211" href="Data.List.Membership.Propositional.Properties.Core.html#2188" class="Bound">eq</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2225" href="Data.List.Membership.Propositional.Properties.Core.html#2151" class="Bound">p</a> <a id="2227" href="Data.List.Membership.Propositional.Properties.Core.html#2154" class="Bound">f</a><a id="2228" class="Symbol">)</a>

<a id="2231" class="Comment">------------------------------------------------------------------------</a>
<a id="2304" class="Comment">-- Any can be expressed using _∈_</a>

<a id="2339" class="Keyword">module</a> <a id="2346" href="Data.List.Membership.Propositional.Properties.Core.html#2346" class="Module">_</a> <a id="2348" class="Symbol">{</a><a id="2349" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2358" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="2360" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="2361" class="Symbol">}</a> <a id="2363" class="Keyword">where</a>

  <a id="2372" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2379" class="Symbol">:</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2384" class="Symbol">λ</a> <a id="2386" href="Data.List.Membership.Propositional.Properties.Core.html#2386" class="Bound">x</a> <a id="2388" class="Symbol">→</a> <a id="2390" href="Data.List.Membership.Propositional.Properties.Core.html#2386" class="Bound">x</a> <a id="2392" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2394" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="2397" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2399" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2401" href="Data.List.Membership.Propositional.Properties.Core.html#2386" class="Bound">x</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2410" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2412" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a>
  <a id="2417" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.List.Membership.Propositional.Properties.Core.html#2425" class="Bound">x</a> <a id="2427" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2429" href="Data.List.Membership.Propositional.Properties.Core.html#2429" class="Bound">x∈xs</a> <a id="2434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2436" href="Data.List.Membership.Propositional.Properties.Core.html#2436" class="Bound">px</a><a id="2438" class="Symbol">)</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="2447" href="Data.List.Membership.Propositional.Properties.Core.html#2429" class="Bound">x∈xs</a> <a id="2452" href="Data.List.Membership.Propositional.Properties.Core.html#2436" class="Bound">px</a>

  <a id="2458" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a> <a id="2470" class="Symbol">:</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Data.List.Membership.Propositional.Properties.Core.html#2473" class="Bound">p</a> <a id="2475" class="Symbol">:</a> <a id="2477" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2481" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2483" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a><a id="2485" class="Symbol">)</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2502" href="Data.List.Membership.Propositional.Properties.Core.html#2473" class="Bound">p</a><a id="2503" class="Symbol">)</a> <a id="2505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2507" href="Data.List.Membership.Propositional.Properties.Core.html#2473" class="Bound">p</a>
  <a id="2511" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a> <a id="2523" href="Data.List.Membership.Propositional.Properties.Core.html#2523" class="Bound">p</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="2536" href="Data.List.Membership.Propositional.Properties.Core.html#2523" class="Bound">p</a> <a id="2538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2546" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a> <a id="2558" class="Symbol">:</a> <a id="2560" class="Symbol">(</a><a id="2561" href="Data.List.Membership.Propositional.Properties.Core.html#2561" class="Bound">p</a> <a id="2563" class="Symbol">:</a> <a id="2565" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2567" class="Symbol">λ</a> <a id="2569" href="Data.List.Membership.Propositional.Properties.Core.html#2569" class="Bound">x</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Data.List.Membership.Propositional.Properties.Core.html#2569" class="Bound">x</a> <a id="2575" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2577" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="2580" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2582" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2584" href="Data.List.Membership.Propositional.Properties.Core.html#2569" class="Bound">x</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">→</a> <a id="2589" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2602" href="Data.List.Membership.Propositional.Properties.Core.html#2561" class="Bound">p</a><a id="2603" class="Symbol">)</a> <a id="2605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2607" href="Data.List.Membership.Propositional.Properties.Core.html#2561" class="Bound">p</a>
  <a id="2611" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a> <a id="2623" href="Data.List.Membership.Propositional.Properties.Core.html#2623" class="Bound">p</a><a id="2624" class="Symbol">@(</a><a id="2626" href="Data.List.Membership.Propositional.Properties.Core.html#2626" class="Bound">x</a> <a id="2628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2630" href="Data.List.Membership.Propositional.Properties.Core.html#2630" class="Bound">x∈xs</a> <a id="2635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2637" href="Data.List.Membership.Propositional.Properties.Core.html#2637" class="Bound">px</a><a id="2639" class="Symbol">)</a>
    <a id="2645" class="Symbol">=</a> <a id="2647" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="2663" href="Data.List.Membership.Propositional.Properties.Core.html#2630" class="Bound">x∈xs</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Function.Base.html#1657" class="Function">flip</a> <a id="2674" class="Symbol">(</a><a id="2675" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2680" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a><a id="2681" class="Symbol">)</a> <a id="2683" href="Data.List.Membership.Propositional.Properties.Core.html#2637" class="Bound">px</a><a id="2685" class="Symbol">))</a>
            <a id="2700" class="Symbol">(</a><a id="2701" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2706" class="Symbol">(λ</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Data.List.Membership.Propositional.Properties.Core.html#2710" class="Bound">x</a> <a id="2712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2714" href="Data.List.Membership.Propositional.Properties.Core.html#2714" class="Bound">x∈xs</a> <a id="2719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2721" href="Data.List.Membership.Propositional.Properties.Core.html#2721" class="Bound">eq</a><a id="2723" class="Symbol">)</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.List.Membership.Propositional.Properties.Core.html#2710" class="Bound">x</a> <a id="2729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2731" href="Data.List.Membership.Propositional.Properties.Core.html#2714" class="Bound">x∈xs</a> <a id="2736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2738" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2743" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2745" href="Data.List.Membership.Propositional.Properties.Core.html#2721" class="Bound">eq</a> <a id="2748" href="Data.List.Membership.Propositional.Properties.Core.html#2637" class="Bound">px</a><a id="2750" class="Symbol">)</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Data.List.Membership.Propositional.Properties.Core.html#1394" class="Function">find-∈</a> <a id="2760" href="Data.List.Membership.Propositional.Properties.Core.html#2630" class="Bound">x∈xs</a><a id="2764" class="Symbol">))</a>

  <a id="2770" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="2775" class="Symbol">:</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2780" class="Symbol">λ</a> <a id="2782" href="Data.List.Membership.Propositional.Properties.Core.html#2782" class="Bound">x</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Data.List.Membership.Propositional.Properties.Core.html#2782" class="Bound">x</a> <a id="2788" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2790" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a> <a id="2793" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2795" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2797" href="Data.List.Membership.Propositional.Properties.Core.html#2782" class="Bound">x</a><a id="2798" class="Symbol">)</a> <a id="2800" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2802" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2806" href="Data.List.Membership.Propositional.Properties.Core.html#2349" class="Bound">P</a> <a id="2808" href="Data.List.Membership.Propositional.Properties.Core.html#1115" class="Generalizable">xs</a>
  <a id="2813" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="2818" class="Symbol">=</a> <a id="2820" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2826" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="2833" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="2838" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a> <a id="2850" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a>

<a id="2863" class="Comment">------------------------------------------------------------------------</a>
<a id="2936" class="Comment">-- Hence, find and lose are inverses (more or less).</a>

<a id="lose∘find"></a><a id="2990" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="3000" class="Symbol">:</a> <a id="3002" class="Symbol">∀</a> <a id="3004" class="Symbol">{</a><a id="3005" href="Data.List.Membership.Propositional.Properties.Core.html#3005" class="Bound">P</a> <a id="3007" class="Symbol">:</a> <a id="3009" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3014" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="3016" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="3017" class="Symbol">}</a> <a id="3019" class="Symbol">{</a><a id="3020" href="Data.List.Membership.Propositional.Properties.Core.html#3020" class="Bound">xs</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Data.List.Membership.Propositional.Properties.Core.html#3025" class="Bound">p</a> <a id="3027" class="Symbol">:</a> <a id="3029" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3033" href="Data.List.Membership.Propositional.Properties.Core.html#3005" class="Bound">P</a> <a id="3035" href="Data.List.Membership.Propositional.Properties.Core.html#3020" class="Bound">xs</a><a id="3037" class="Symbol">)</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Data.List.Membership.Propositional.Properties.Core.html#2372" class="Function">∃∈-Any</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="3054" href="Data.List.Membership.Propositional.Properties.Core.html#3025" class="Bound">p</a><a id="3055" class="Symbol">)</a> <a id="3057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3059" href="Data.List.Membership.Propositional.Properties.Core.html#3025" class="Bound">p</a>
<a id="3061" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Data.List.Membership.Propositional.Properties.Core.html#2458" class="Function">∃∈-Any∘find</a>

<a id="find∘lose"></a><a id="3086" href="Data.List.Membership.Propositional.Properties.Core.html#3086" class="Function">find∘lose</a> <a id="3096" class="Symbol">:</a> <a id="3098" class="Symbol">∀</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.List.Membership.Propositional.Properties.Core.html#3101" class="Bound">P</a> <a id="3103" class="Symbol">:</a> <a id="3105" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3110" href="Data.List.Membership.Propositional.Properties.Core.html#1091" class="Generalizable">A</a> <a id="3112" href="Data.List.Membership.Propositional.Properties.Core.html#1075" class="Generalizable">p</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">{</a><a id="3116" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a> <a id="3118" href="Data.List.Membership.Propositional.Properties.Core.html#3118" class="Bound">xs</a><a id="3120" class="Symbol">}</a>
            <a id="3134" class="Symbol">(</a><a id="3135" href="Data.List.Membership.Propositional.Properties.Core.html#3135" class="Bound">x∈xs</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a> <a id="3144" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3146" href="Data.List.Membership.Propositional.Properties.Core.html#3118" class="Bound">xs</a><a id="3148" class="Symbol">)</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.List.Membership.Propositional.Properties.Core.html#3151" class="Bound">px</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Data.List.Membership.Propositional.Properties.Core.html#3101" class="Bound">P</a> <a id="3158" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a><a id="3159" class="Symbol">)</a> <a id="3161" class="Symbol">→</a>
            <a id="3175" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="3180" class="Symbol">(</a><a id="3181" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="3186" class="Symbol">{</a><a id="3187" class="Argument">P</a> <a id="3189" class="Symbol">=</a> <a id="3191" href="Data.List.Membership.Propositional.Properties.Core.html#3101" class="Bound">P</a><a id="3192" class="Symbol">}</a> <a id="3194" href="Data.List.Membership.Propositional.Properties.Core.html#3135" class="Bound">x∈xs</a> <a id="3199" href="Data.List.Membership.Propositional.Properties.Core.html#3151" class="Bound">px</a><a id="3201" class="Symbol">)</a> <a id="3203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Data.List.Membership.Propositional.Properties.Core.html#3116" class="Bound">x</a> <a id="3208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3210" href="Data.List.Membership.Propositional.Properties.Core.html#3135" class="Bound">x∈xs</a> <a id="3215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3217" href="Data.List.Membership.Propositional.Properties.Core.html#3151" class="Bound">px</a><a id="3219" class="Symbol">)</a>
<a id="3221" href="Data.List.Membership.Propositional.Properties.Core.html#3086" class="Function">find∘lose</a> <a id="3231" href="Data.List.Membership.Propositional.Properties.Core.html#3231" class="Bound">P</a> <a id="3233" class="Symbol">{</a><a id="3234" href="Data.List.Membership.Propositional.Properties.Core.html#3234" class="Bound">x</a><a id="3235" class="Symbol">}</a> <a id="3237" href="Data.List.Membership.Propositional.Properties.Core.html#3237" class="Bound">x∈xs</a> <a id="3242" href="Data.List.Membership.Propositional.Properties.Core.html#3242" class="Bound">px</a> <a id="3245" class="Symbol">=</a> <a id="3247" href="Data.List.Membership.Propositional.Properties.Core.html#2546" class="Function">find∘∃∈-Any</a> <a id="3259" class="Symbol">(</a><a id="3260" href="Data.List.Membership.Propositional.Properties.Core.html#3234" class="Bound">x</a> <a id="3262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3264" href="Data.List.Membership.Propositional.Properties.Core.html#3237" class="Bound">x∈xs</a> <a id="3269" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3271" href="Data.List.Membership.Propositional.Properties.Core.html#3242" class="Bound">px</a><a id="3273" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Membership.Propositional.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Membership.Propositional.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.Propositional.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to propositional list membership</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="333" class="Keyword">where</a>

<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="492" class="Symbol">as</a> <a id="495" class="Module">List</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Data.List.Effectful.html#1946" class="Function">monad</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
  <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="605" class="Symbol">;</a> <a id="607" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a><a id="610" class="Symbol">;</a> <a id="612" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a><a id="620" class="Symbol">;</a> <a id="622" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a><a id="626" class="Symbol">)</a>
<a id="628" class="Keyword">import</a> <a id="635" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="674" class="Symbol">as</a> <a id="677" class="Module">Membership</a>
<a id="688" class="Keyword">open</a> <a id="693" class="Keyword">import</a> <a id="700" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a>
  <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="761" class="Symbol">;</a> <a id="763" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a><a id="766" class="Symbol">;</a> <a id="768" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="814" class="Symbol">as</a> <a id="817" class="Module">Any</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="831" class="Symbol">;</a> <a id="833" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="837" class="Symbol">;</a> <a id="839" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="844" class="Symbol">)</a>
<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a>
  <a id="900" class="Keyword">using</a> <a id="906" class="Symbol">(</a><a id="907" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a><a id="911" class="Symbol">;</a> <a id="913" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a><a id="920" class="Symbol">;</a> <a id="922" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a><a id="926" class="Symbol">;</a> <a id="928" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a><a id="930" class="Symbol">;</a> <a id="932" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a><a id="940" class="Symbol">;</a> <a id="942" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a><a id="945" class="Symbol">;</a> <a id="947" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a><a id="953" class="Symbol">)</a>
<a id="955" class="Keyword">open</a> <a id="960" class="Keyword">import</a> <a id="967" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="981" class="Keyword">using</a> <a id="987" class="Symbol">(</a><a id="988" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="989" class="Symbol">;</a> <a id="991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="994" class="Symbol">;</a> <a id="996" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="999" class="Symbol">;</a> <a id="1001" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="1004" class="Symbol">;</a> <a id="1006" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1009" class="Symbol">;</a> <a id="1011" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a><a id="1070" class="Symbol">;</a> <a id="1072" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a><a id="1092" class="Symbol">;</a> <a id="1094" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a><a id="1097" class="Symbol">)</a>
<a id="1099" class="Keyword">open</a> <a id="1104" class="Keyword">import</a> <a id="1111" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1137" class="Symbol">;</a> <a id="1139" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1141" class="Symbol">;</a> <a id="1143" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1146" class="Symbol">;</a> <a id="1148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1161" class="Symbol">;</a> <a id="1163" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Data.Product.Base.html#2362" class="Function">map₂</a><a id="1172" class="Symbol">)</a>
<a id="1174" class="Keyword">open</a> <a id="1179" class="Keyword">import</a> <a id="1186" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="1210" class="Keyword">using</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a><a id="1224" class="Symbol">)</a>
<a id="1226" class="Keyword">open</a> <a id="1231" class="Keyword">import</a> <a id="1238" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a> <a id="1287" class="Keyword">using</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a><a id="1302" class="Symbol">)</a>
<a id="1304" class="Keyword">import</a> <a id="1311" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="1357" class="Symbol">as</a> <a id="1360" class="Module">Σ</a>
<a id="1362" class="Keyword">open</a> <a id="1367" class="Keyword">import</a> <a id="1374" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1388" class="Symbol">as</a> <a id="1391" class="Module">Sum</a> <a id="1395" class="Keyword">using</a> <a id="1401" class="Symbol">(</a><a id="1402" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1405" class="Symbol">;</a> <a id="1407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1411" class="Symbol">;</a> <a id="1413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1417" class="Symbol">)</a>
<a id="1419" class="Keyword">open</a> <a id="1424" class="Keyword">import</a> <a id="1431" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="1444" class="Keyword">using</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="1459" class="Symbol">)</a>
<a id="1461" class="Keyword">open</a> <a id="1466" class="Keyword">import</a> <a id="1473" href="Function.Base.html" class="Module">Function.Base</a> <a id="1487" class="Keyword">using</a> <a id="1493" class="Symbol">(</a><a id="1494" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1497" class="Symbol">;</a> <a id="1499" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1503" class="Symbol">;</a> <a id="1505" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1508" class="Symbol">;</a> <a id="1510" href="Function.Base.html#704" class="Function">id</a><a id="1512" class="Symbol">;</a> <a id="1514" href="Function.Base.html#1657" class="Function">flip</a><a id="1518" class="Symbol">;</a> <a id="1520" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="1525" class="Symbol">;</a> <a id="1527" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="1530" class="Symbol">)</a>
<a id="1532" class="Keyword">open</a> <a id="1537" class="Keyword">import</a> <a id="1544" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1565" class="Keyword">using</a> <a id="1571" class="Symbol">(</a><a id="1572" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1581" class="Symbol">)</a>
<a id="1583" class="Keyword">import</a> <a id="1590" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="1621" class="Symbol">as</a> <a id="1624" class="Module">Related</a>
<a id="1632" class="Keyword">open</a> <a id="1637" class="Keyword">import</a> <a id="1644" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1661" class="Keyword">using</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1671" class="Symbol">;</a> <a id="1673" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1676" class="Symbol">;</a> <a id="1678" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="1687" class="Symbol">;</a> <a id="1689" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1692" class="Symbol">;</a> <a id="1694" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1697" class="Symbol">)</a>
<a id="1699" class="Keyword">open</a> <a id="1704" class="Keyword">import</a> <a id="1711" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a> <a id="1745" class="Keyword">using</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a><a id="1758" class="Symbol">;</a> <a id="1760" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a><a id="1765" class="Symbol">)</a>
<a id="1767" class="Keyword">open</a> <a id="1772" class="Keyword">import</a> <a id="1779" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1807" class="Keyword">using</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a><a id="1818" class="Symbol">)</a>
<a id="1820" class="Keyword">open</a> <a id="1825" class="Keyword">import</a> <a id="1832" href="Level.html" class="Module">Level</a> <a id="1838" class="Keyword">using</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1850" class="Symbol">)</a>
<a id="1852" class="Keyword">open</a> <a id="1857" class="Keyword">import</a> <a id="1864" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1885" class="Keyword">using</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1895" class="Symbol">)</a>
<a id="1897" class="Keyword">open</a> <a id="1902" class="Keyword">import</a> <a id="1909" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1937" class="Symbol">as</a> <a id="1940" class="Module">Binary</a> <a id="1947" class="Keyword">hiding</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1964" class="Symbol">)</a>
<a id="1966" class="Keyword">open</a> <a id="1971" class="Keyword">import</a> <a id="1978" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2021" class="Symbol">as</a> <a id="2024" class="Module">≡</a>
  <a id="2028" class="Keyword">using</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2038" class="Symbol">;</a> <a id="2040" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2049" class="Symbol">;</a> <a id="2051" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2054" class="Symbol">;</a> <a id="2056" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="2061" class="Symbol">;</a> <a id="2063" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2067" class="Symbol">;</a> <a id="2069" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2074" class="Symbol">;</a> <a id="2076" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="2080" class="Symbol">;</a> <a id="2082" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="2085" class="Symbol">)</a>
<a id="2087" class="Keyword">open</a> <a id="2092" class="Keyword">import</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2148" class="Symbol">as</a> <a id="2151" class="Module">≡</a> <a id="2153" class="Keyword">using</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="2166" class="Symbol">)</a>
<a id="2168" class="Keyword">import</a> <a id="2175" href="Relation.Binary.Properties.DecTotalOrder.html" class="Module">Relation.Binary.Properties.DecTotalOrder</a> <a id="2216" class="Symbol">as</a> <a id="2219" class="Module">DTOProperties</a>
<a id="2233" class="Keyword">open</a> <a id="2238" class="Keyword">import</a> <a id="2245" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2279" class="Keyword">using</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2289" class="Symbol">;</a> <a id="2291" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2294" class="Symbol">;</a> <a id="2296" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2298" class="Symbol">;</a> <a id="2300" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a><a id="2318" class="Symbol">)</a>
<a id="2320" class="Keyword">open</a> <a id="2325" class="Keyword">import</a> <a id="2332" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2363" class="Keyword">using</a> <a id="2369" class="Symbol">(</a><a id="2370" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2372" class="Symbol">;</a> <a id="2374" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2387" class="Symbol">)</a>
<a id="2389" class="Keyword">open</a> <a id="2394" class="Keyword">import</a> <a id="2401" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2427" class="Keyword">using</a> <a id="2433" class="Symbol">(</a><a id="2434" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2440" class="Symbol">)</a>
<a id="2442" class="Keyword">open</a> <a id="2447" class="Keyword">import</a> <a id="2454" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2469" class="Keyword">using</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a><a id="2481" class="Symbol">;</a> <a id="2483" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2492" class="Symbol">)</a>

<a id="2495" class="Keyword">private</a>
  <a id="2505" class="Keyword">open</a> <a id="2510" class="Keyword">module</a> <a id="ListMonad"></a><a id="2517" href="Data.List.Membership.Propositional.Properties.html#2517" class="Module">ListMonad</a> <a id="2527" class="Symbol">{</a><a id="2528" href="Data.List.Membership.Propositional.Properties.html#2528" class="Bound">ℓ</a><a id="2529" class="Symbol">}</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="2549" class="Symbol">{</a><a id="2550" class="Argument">ℓ</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Data.List.Membership.Propositional.Properties.html#2528" class="Bound">ℓ</a><a id="2555" class="Symbol">})</a>

  <a id="2561" class="Keyword">variable</a>
    <a id="2574" href="Data.List.Membership.Propositional.Properties.html#2574" class="Generalizable">ℓ</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2588" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="2590" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a> <a id="2592" href="Data.List.Membership.Propositional.Properties.html#2592" class="Generalizable">C</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2600" href="Data.List.Membership.Propositional.Properties.html#2574" class="Generalizable">ℓ</a>
    <a id="2606" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="2608" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="2610" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a>
    <a id="2620" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="2623" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2633" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a>
    <a id="2639" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="2643" class="Symbol">:</a> <a id="2645" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2656" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="2657" class="Symbol">)</a>

<a id="2660" class="Comment">------------------------------------------------------------------------</a>
<a id="2733" class="Comment">-- Publicly re-export properties from Core</a>

<a id="2777" class="Keyword">open</a> <a id="2782" class="Keyword">import</a> <a id="2789" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a> <a id="2840" class="Keyword">public</a>

<a id="2848" class="Comment">------------------------------------------------------------------------</a>
<a id="2921" class="Comment">-- Equality</a>

<a id="∈-resp-≋"></a><a id="2934" href="Data.List.Membership.Propositional.Properties.html#2934" class="Function">∈-resp-≋</a> <a id="2943" class="Symbol">:</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="2948" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2950" class="Symbol">)</a> <a id="2952" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2961" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="2965" href="Data.List.Membership.Propositional.Properties.html#2934" class="Function">∈-resp-≋</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">Membership.∈-resp-≋</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3006" class="Symbol">_)</a>

<a id="∉-resp-≋"></a><a id="3010" href="Data.List.Membership.Propositional.Properties.html#3010" class="Function">∉-resp-≋</a> <a id="3019" class="Symbol">:</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="3024" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉_</a><a id="3026" class="Symbol">)</a> <a id="3028" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3037" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="3041" href="Data.List.Membership.Propositional.Properties.html#3010" class="Function">∉-resp-≋</a> <a id="3050" class="Symbol">=</a> <a id="3052" href="Data.List.Membership.Setoid.Properties.html#2669" class="Function">Membership.∉-resp-≋</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3082" class="Symbol">_)</a>

<a id="3086" class="Comment">------------------------------------------------------------------------</a>
<a id="3159" class="Comment">-- mapWith∈</a>

<a id="mapWith∈-cong"></a><a id="3172" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3186" class="Symbol">:</a> <a id="3188" class="Symbol">∀</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3194" class="Symbol">:</a> <a id="3196" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3201" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="3202" class="Symbol">)</a> <a id="3204" class="Symbol">→</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.List.Membership.Propositional.Properties.html#3207" class="Bound">f</a> <a id="3209" href="Data.List.Membership.Propositional.Properties.html#3209" class="Bound">g</a> <a id="3211" class="Symbol">:</a> <a id="3213" class="Symbol">∀</a> <a id="3215" class="Symbol">{</a><a id="3216" href="Data.List.Membership.Propositional.Properties.html#3216" class="Bound">x</a><a id="3217" class="Symbol">}</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Data.List.Membership.Propositional.Properties.html#3216" class="Bound">x</a> <a id="3223" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3225" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">→</a>
                <a id="3251" class="Symbol">(∀</a> <a id="3254" class="Symbol">{</a><a id="3255" href="Data.List.Membership.Propositional.Properties.html#3255" class="Bound">x</a><a id="3256" class="Symbol">}</a> <a id="3258" class="Symbol">→</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Data.List.Membership.Propositional.Properties.html#3261" class="Bound">x∈xs</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="Data.List.Membership.Propositional.Properties.html#3255" class="Bound">x</a> <a id="3270" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3272" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a><a id="3274" class="Symbol">)</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Data.List.Membership.Propositional.Properties.html#3207" class="Bound">f</a> <a id="3280" href="Data.List.Membership.Propositional.Properties.html#3261" class="Bound">x∈xs</a> <a id="3285" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3287" href="Data.List.Membership.Propositional.Properties.html#3209" class="Bound">g</a> <a id="3289" href="Data.List.Membership.Propositional.Properties.html#3261" class="Bound">x∈xs</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">→</a>
                <a id="3313" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3322" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3325" href="Data.List.Membership.Propositional.Properties.html#3207" class="Bound">f</a> <a id="3327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3329" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3338" href="Data.List.Membership.Propositional.Properties.html#3191" class="Bound">xs</a> <a id="3341" href="Data.List.Membership.Propositional.Properties.html#3209" class="Bound">g</a>
<a id="3343" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3357" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3366" href="Data.List.Membership.Propositional.Properties.html#3366" class="Bound">f</a> <a id="3368" href="Data.List.Membership.Propositional.Properties.html#3368" class="Bound">g</a> <a id="3370" href="Data.List.Membership.Propositional.Properties.html#3370" class="Bound">cong</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3382" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3396" class="Symbol">(</a><a id="3397" href="Data.List.Membership.Propositional.Properties.html#3397" class="Bound">x</a> <a id="3399" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3401" href="Data.List.Membership.Propositional.Properties.html#3401" class="Bound">xs</a><a id="3403" class="Symbol">)</a> <a id="3405" href="Data.List.Membership.Propositional.Properties.html#3405" class="Bound">f</a> <a id="3407" href="Data.List.Membership.Propositional.Properties.html#3407" class="Bound">g</a> <a id="3409" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">cong</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">cong</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3438" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3442" class="Symbol">))</a>
  <a id="3447" class="Symbol">(</a><a id="3448" href="Data.List.Membership.Propositional.Properties.html#3172" class="Function">mapWith∈-cong</a> <a id="3462" href="Data.List.Membership.Propositional.Properties.html#3401" class="Bound">xs</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Data.List.Membership.Propositional.Properties.html#3405" class="Bound">f</a> <a id="3468" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3470" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Data.List.Membership.Propositional.Properties.html#3407" class="Bound">g</a> <a id="3480" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3482" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Data.List.Membership.Propositional.Properties.html#3409" class="Bound">cong</a> <a id="3495" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3497" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3502" class="Symbol">))</a>

<a id="mapWith∈≗map"></a><a id="3506" href="Data.List.Membership.Propositional.Properties.html#3506" class="Function">mapWith∈≗map</a> <a id="3519" class="Symbol">:</a> <a id="3521" class="Symbol">∀</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Data.List.Membership.Propositional.Properties.html#3524" class="Bound">f</a> <a id="3526" class="Symbol">:</a> <a id="3528" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="3530" class="Symbol">→</a> <a id="3532" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="3533" class="Symbol">)</a> <a id="3535" href="Data.List.Membership.Propositional.Properties.html#3535" class="Bound">xs</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3549" href="Data.List.Membership.Propositional.Properties.html#3535" class="Bound">xs</a> <a id="3552" class="Symbol">(λ</a> <a id="3555" class="Symbol">{</a><a id="3556" href="Data.List.Membership.Propositional.Properties.html#3556" class="Bound">x</a><a id="3557" class="Symbol">}</a> <a id="3559" href="Data.List.Membership.Propositional.Properties.html#3559" class="Bound">_</a> <a id="3561" class="Symbol">→</a> <a id="3563" href="Data.List.Membership.Propositional.Properties.html#3524" class="Bound">f</a> <a id="3565" href="Data.List.Membership.Propositional.Properties.html#3556" class="Bound">x</a><a id="3566" class="Symbol">)</a> <a id="3568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3570" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3574" href="Data.List.Membership.Propositional.Properties.html#3524" class="Bound">f</a> <a id="3576" href="Data.List.Membership.Propositional.Properties.html#3535" class="Bound">xs</a>
<a id="3579" href="Data.List.Membership.Propositional.Properties.html#3506" class="Function">mapWith∈≗map</a> <a id="3592" href="Data.List.Membership.Propositional.Properties.html#3592" class="Bound">f</a> <a id="3594" href="Data.List.Membership.Propositional.Properties.html#3594" class="Bound">xs</a> <a id="3597" class="Symbol">=</a>
  <a id="3601" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">Membership.mapWith∈≗map</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3640" class="Symbol">_)</a> <a id="3643" class="Symbol">(</a><a id="3644" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3653" class="Symbol">_)</a> <a id="3656" href="Data.List.Membership.Propositional.Properties.html#3592" class="Bound">f</a> <a id="3658" href="Data.List.Membership.Propositional.Properties.html#3594" class="Bound">xs</a><a id="3660" class="Symbol">)</a>

<a id="mapWith∈-id"></a><a id="3663" href="Data.List.Membership.Propositional.Properties.html#3663" class="Function">mapWith∈-id</a> <a id="3675" class="Symbol">:</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Data.List.Membership.Propositional.Properties.html#3678" class="Bound">xs</a> <a id="3681" class="Symbol">:</a> <a id="3683" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3688" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="3689" class="Symbol">)</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3702" href="Data.List.Membership.Propositional.Properties.html#3678" class="Bound">xs</a> <a id="3705" class="Symbol">(λ</a> <a id="3708" class="Symbol">{</a><a id="3709" href="Data.List.Membership.Propositional.Properties.html#3709" class="Bound">x</a><a id="3710" class="Symbol">}</a> <a id="3712" href="Data.List.Membership.Propositional.Properties.html#3712" class="Bound">_</a> <a id="3714" class="Symbol">→</a> <a id="3716" href="Data.List.Membership.Propositional.Properties.html#3709" class="Bound">x</a><a id="3717" class="Symbol">)</a> <a id="3719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3721" href="Data.List.Membership.Propositional.Properties.html#3678" class="Bound">xs</a>
<a id="3724" href="Data.List.Membership.Propositional.Properties.html#3663" class="Function">mapWith∈-id</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">Membership.mapWith∈-id</a> <a id="3761" class="Symbol">(</a><a id="3762" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3771" class="Symbol">_)</a>

<a id="map-mapWith∈"></a><a id="3775" href="Data.List.Membership.Propositional.Properties.html#3775" class="Function">map-mapWith∈</a> <a id="3788" class="Symbol">:</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3794" class="Symbol">:</a> <a id="3796" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3801" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Data.List.Membership.Propositional.Properties.html#3805" class="Bound">f</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">∀</a> <a id="3811" class="Symbol">{</a><a id="3812" href="Data.List.Membership.Propositional.Properties.html#3812" class="Bound">x</a><a id="3813" class="Symbol">}</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Data.List.Membership.Propositional.Properties.html#3812" class="Bound">x</a> <a id="3819" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3821" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3824" class="Symbol">→</a> <a id="3826" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="3827" class="Symbol">)</a> <a id="3829" class="Symbol">(</a><a id="3830" href="Data.List.Membership.Propositional.Properties.html#3830" class="Bound">g</a> <a id="3832" class="Symbol">:</a> <a id="3834" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="Data.List.Membership.Propositional.Properties.html#2592" class="Generalizable">C</a><a id="3839" class="Symbol">)</a> <a id="3841" class="Symbol">→</a>
               <a id="3858" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3862" href="Data.List.Membership.Propositional.Properties.html#3830" class="Bound">g</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3874" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3877" href="Data.List.Membership.Propositional.Properties.html#3805" class="Bound">f</a><a id="3878" class="Symbol">)</a> <a id="3880" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3882" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="3891" href="Data.List.Membership.Propositional.Properties.html#3791" class="Bound">xs</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Data.List.Membership.Propositional.Properties.html#3830" class="Bound">g</a> <a id="3897" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3900" href="Data.List.Membership.Propositional.Properties.html#3805" class="Bound">f</a><a id="3901" class="Symbol">)</a>
<a id="3903" href="Data.List.Membership.Propositional.Properties.html#3775" class="Function">map-mapWith∈</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">Membership.map-mapWith∈</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3952" class="Symbol">_)</a>

<a id="3956" class="Comment">------------------------------------------------------------------------</a>
<a id="4029" class="Comment">-- map</a>

<a id="4037" class="Keyword">module</a> <a id="4044" href="Data.List.Membership.Propositional.Properties.html#4044" class="Module">_</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Keyword">where</a>

  <a id="4067" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="4078" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4080" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4083" class="Symbol">→</a> <a id="4085" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4087" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="4089" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4091" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4095" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4097" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
  <a id="4102" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="4109" class="Symbol">=</a> <a id="4111" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">Membership.∈-map⁺</a> <a id="4129" class="Symbol">(</a><a id="4130" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4139" href="Data.List.Membership.Propositional.Properties.html#4051" class="Bound">A</a><a id="4140" class="Symbol">)</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4152" href="Data.List.Membership.Propositional.Properties.html#4055" class="Bound">B</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4161" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a><a id="4162" class="Symbol">)</a>

  <a id="4167" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="4174" class="Symbol">:</a> <a id="4176" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4178" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4180" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4184" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4186" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4189" class="Symbol">→</a> <a id="4191" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4193" class="Symbol">λ</a> <a id="4195" href="Data.List.Membership.Propositional.Properties.html#4195" class="Bound">x</a> <a id="4197" class="Symbol">→</a> <a id="4199" href="Data.List.Membership.Propositional.Properties.html#4195" class="Bound">x</a> <a id="4201" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4203" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4206" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4208" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4210" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4212" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4214" href="Data.List.Membership.Propositional.Properties.html#4195" class="Bound">x</a>
  <a id="4218" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="4225" class="Symbol">=</a> <a id="4227" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">Membership.∈-map⁻</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4255" href="Data.List.Membership.Propositional.Properties.html#4051" class="Bound">A</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4268" href="Data.List.Membership.Propositional.Properties.html#4055" class="Bound">B</a><a id="4269" class="Symbol">)</a>

  <a id="4274" href="Data.List.Membership.Propositional.Properties.html#4274" class="Function">map-∈↔</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4286" class="Symbol">λ</a> <a id="4288" href="Data.List.Membership.Propositional.Properties.html#4288" class="Bound">x</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Data.List.Membership.Propositional.Properties.html#4288" class="Bound">x</a> <a id="4294" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4296" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4299" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4301" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4303" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4305" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4307" href="Data.List.Membership.Propositional.Properties.html#4288" class="Bound">x</a><a id="4308" class="Symbol">)</a> <a id="4310" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4312" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="4314" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4316" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4320" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4322" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
  <a id="4327" href="Data.List.Membership.Propositional.Properties.html#4274" class="Function">map-∈↔</a> <a id="4334" class="Symbol">{</a><a id="4335" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a><a id="4337" class="Symbol">}</a> <a id="4339" class="Symbol">{</a><a id="4340" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a><a id="4341" class="Symbol">}</a> <a id="4343" class="Symbol">=</a>
    <a id="4349" class="Symbol">(</a><a id="4350" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4352" class="Symbol">λ</a> <a id="4354" href="Data.List.Membership.Propositional.Properties.html#4354" class="Bound">x</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Data.List.Membership.Propositional.Properties.html#4354" class="Bound">x</a> <a id="4360" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4362" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a> <a id="4365" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4367" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a> <a id="4369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4371" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4373" href="Data.List.Membership.Propositional.Properties.html#4354" class="Bound">x</a><a id="4374" class="Symbol">)</a>   <a id="4378" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="4381" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="4386" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="4392" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4396" class="Symbol">(λ</a> <a id="4399" href="Data.List.Membership.Propositional.Properties.html#4399" class="Bound">x</a> <a id="4401" class="Symbol">→</a> <a id="4403" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a> <a id="4405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4407" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4409" href="Data.List.Membership.Propositional.Properties.html#4399" class="Bound">x</a><a id="4410" class="Symbol">)</a> <a id="4412" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a>       <a id="4421" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="4424" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="4429" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="4435" href="Data.List.Membership.Propositional.Properties.html#4340" class="Bound">y</a> <a id="4437" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4439" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="4448" href="Data.List.Membership.Propositional.Properties.html#4047" class="Bound">f</a> <a id="4450" href="Data.List.Membership.Propositional.Properties.html#4335" class="Bound">xs</a>            <a id="4464" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="4470" class="Keyword">where</a> <a id="4476" class="Keyword">open</a> <a id="4481" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="4510" class="Comment">------------------------------------------------------------------------</a>
<a id="4583" class="Comment">-- _++_</a>

<a id="4592" class="Keyword">module</a> <a id="4599" href="Data.List.Membership.Propositional.Properties.html#4599" class="Module">_</a> <a id="4601" class="Symbol">{</a><a id="4602" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="4607" class="Symbol">}</a> <a id="4609" class="Keyword">where</a>

  <a id="4618" href="Data.List.Membership.Propositional.Properties.html#4618" class="Function">∈-++⁺ˡ</a> <a id="4625" class="Symbol">:</a> <a id="4627" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4629" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4631" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4634" class="Symbol">→</a> <a id="4636" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4638" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4640" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4643" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4646" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a>
  <a id="4651" href="Data.List.Membership.Propositional.Properties.html#4618" class="Function">∈-++⁺ˡ</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">Membership.∈-++⁺ˡ</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4688" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="4689" class="Symbol">)</a>

  <a id="4694" href="Data.List.Membership.Propositional.Properties.html#4694" class="Function">∈-++⁺ʳ</a> <a id="4701" class="Symbol">:</a> <a id="4703" class="Symbol">∀</a> <a id="4705" href="Data.List.Membership.Propositional.Properties.html#4705" class="Bound">xs</a> <a id="4708" class="Symbol">{</a><a id="4709" href="Data.List.Membership.Propositional.Properties.html#4709" class="Bound">ys</a><a id="4711" class="Symbol">}</a> <a id="4713" class="Symbol">→</a> <a id="4715" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4717" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4719" href="Data.List.Membership.Propositional.Properties.html#4709" class="Bound">ys</a> <a id="4722" class="Symbol">→</a> <a id="4724" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4726" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4728" href="Data.List.Membership.Propositional.Properties.html#4705" class="Bound">xs</a> <a id="4731" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4734" href="Data.List.Membership.Propositional.Properties.html#4709" class="Bound">ys</a>
  <a id="4739" href="Data.List.Membership.Propositional.Properties.html#4694" class="Function">∈-++⁺ʳ</a> <a id="4746" class="Symbol">=</a> <a id="4748" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">Membership.∈-++⁺ʳ</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4776" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="4777" class="Symbol">)</a>

  <a id="4782" href="Data.List.Membership.Propositional.Properties.html#4782" class="Function">∈-++⁻</a> <a id="4788" class="Symbol">:</a> <a id="4790" class="Symbol">∀</a> <a id="4792" href="Data.List.Membership.Propositional.Properties.html#4792" class="Bound">xs</a> <a id="4795" class="Symbol">{</a><a id="4796" href="Data.List.Membership.Propositional.Properties.html#4796" class="Bound">ys</a><a id="4798" class="Symbol">}</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4804" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4806" href="Data.List.Membership.Propositional.Properties.html#4792" class="Bound">xs</a> <a id="4809" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4812" href="Data.List.Membership.Propositional.Properties.html#4796" class="Bound">ys</a> <a id="4815" class="Symbol">→</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4820" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4822" href="Data.List.Membership.Propositional.Properties.html#4792" class="Bound">xs</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4831" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4833" href="Data.List.Membership.Propositional.Properties.html#4796" class="Bound">ys</a><a id="4835" class="Symbol">)</a>
  <a id="4839" href="Data.List.Membership.Propositional.Properties.html#4782" class="Function">∈-++⁻</a> <a id="4845" class="Symbol">=</a> <a id="4847" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">Membership.∈-++⁻</a> <a id="4864" class="Symbol">(</a><a id="4865" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="4874" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="4875" class="Symbol">)</a>

  <a id="4880" href="Data.List.Membership.Propositional.Properties.html#4880" class="Function">++-∈⇔</a> <a id="4886" class="Symbol">:</a> <a id="4888" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4890" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4892" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4895" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4898" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a> <a id="4901" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4903" class="Symbol">(</a><a id="4904" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4906" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4908" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="4911" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4913" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4915" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4917" href="Data.List.Membership.Propositional.Properties.html#2623" class="Generalizable">ys</a><a id="4919" class="Symbol">)</a>
  <a id="4923" href="Data.List.Membership.Propositional.Properties.html#4880" class="Function">++-∈⇔</a> <a id="4929" class="Symbol">=</a> <a id="4931" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Data.List.Membership.Propositional.Properties.html#4782" class="Function">∈-++⁻</a> <a id="4942" class="Symbol">_)</a> <a id="4945" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="4951" href="Data.List.Membership.Propositional.Properties.html#4618" class="Function">∈-++⁺ˡ</a> <a id="4958" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4960" href="Data.List.Membership.Propositional.Properties.html#4694" class="Function">∈-++⁺ʳ</a> <a id="4967" class="Symbol">_</a> <a id="4969" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="4974" href="Data.List.Membership.Propositional.Properties.html#4974" class="Function">∈-insert</a> <a id="4983" class="Symbol">:</a> <a id="4985" class="Symbol">∀</a> <a id="4987" href="Data.List.Membership.Propositional.Properties.html#4987" class="Bound">xs</a> <a id="4990" class="Symbol">{</a><a id="4991" href="Data.List.Membership.Propositional.Properties.html#4991" class="Bound">ys</a><a id="4993" class="Symbol">}</a> <a id="4995" class="Symbol">→</a> <a id="4997" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="4999" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5001" href="Data.List.Membership.Propositional.Properties.html#4987" class="Bound">xs</a> <a id="5004" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5007" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5009" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="5011" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5013" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5016" href="Data.List.Membership.Propositional.Properties.html#4991" class="Bound">ys</a>
  <a id="5021" href="Data.List.Membership.Propositional.Properties.html#4974" class="Function">∈-insert</a> <a id="5030" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xs</a> <a id="5033" class="Symbol">=</a> <a id="5035" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">Membership.∈-insert</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5065" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="5066" class="Symbol">)</a> <a id="5068" href="Data.List.Membership.Propositional.Properties.html#5030" class="Bound">xs</a> <a id="5071" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="5079" href="Data.List.Membership.Propositional.Properties.html#5079" class="Function">∈-∃++</a> <a id="5085" class="Symbol">:</a> <a id="5087" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="5089" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5091" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="5094" class="Symbol">→</a> <a id="5096" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="5099" class="Symbol">λ</a> <a id="5101" href="Data.List.Membership.Propositional.Properties.html#5101" class="Bound">ys</a> <a id="5104" href="Data.List.Membership.Propositional.Properties.html#5104" class="Bound">zs</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="5112" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5114" href="Data.List.Membership.Propositional.Properties.html#5101" class="Bound">ys</a> <a id="5117" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5120" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5122" href="Data.List.Membership.Propositional.Properties.html#4602" class="Bound">v</a> <a id="5124" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5126" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5129" href="Data.List.Membership.Propositional.Properties.html#5104" class="Bound">zs</a>
  <a id="5134" href="Data.List.Membership.Propositional.Properties.html#5079" class="Function">∈-∃++</a> <a id="5140" href="Data.List.Membership.Propositional.Properties.html#5140" class="Bound">v∈xs</a>
    <a id="5149" class="Keyword">with</a> <a id="5154" href="Data.List.Membership.Propositional.Properties.html#5154" class="Bound">ys</a> <a id="5157" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5159" href="Data.List.Membership.Propositional.Properties.html#5159" class="Bound">zs</a> <a id="5162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5164" class="Symbol">_</a> <a id="5166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5168" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5175" href="Data.List.Membership.Propositional.Properties.html#5175" class="Bound">eq</a> ← <a id="5180" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">Membership.∈-∃++</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5207" href="Data.List.Membership.Propositional.Properties.html#4606" class="Bound">A</a><a id="5208" class="Symbol">)</a> <a id="5210" href="Data.List.Membership.Propositional.Properties.html#5140" class="Bound">v∈xs</a>
    <a id="5219" class="Symbol">=</a> <a id="5221" href="Data.List.Membership.Propositional.Properties.html#5154" class="Bound">ys</a> <a id="5224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5226" href="Data.List.Membership.Propositional.Properties.html#5159" class="Bound">zs</a> <a id="5229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5231" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="5235" href="Data.List.Membership.Propositional.Properties.html#5175" class="Bound">eq</a>

<a id="5239" class="Comment">------------------------------------------------------------------------</a>
<a id="5312" class="Comment">-- concat</a>

<a id="5323" class="Keyword">module</a> <a id="5330" href="Data.List.Membership.Propositional.Properties.html#5330" class="Module">_</a> <a id="5332" class="Symbol">{</a><a id="5333" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="5338" class="Symbol">}</a> <a id="5340" class="Keyword">where</a>

  <a id="5349" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5368" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5380" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5382" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5389" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
  <a id="5395" href="Data.List.Membership.Propositional.Properties.html#5349" class="Function">∈-concat⁺</a> <a id="5405" class="Symbol">=</a> <a id="5407" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">Membership.∈-concat⁺</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5438" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5439" class="Symbol">)</a>

  <a id="5444" href="Data.List.Membership.Propositional.Properties.html#5444" class="Function">∈-concat⁻</a> <a id="5454" class="Symbol">:</a> <a id="5456" class="Symbol">∀</a> <a id="5458" href="Data.List.Membership.Propositional.Properties.html#5458" class="Bound">xss</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5466" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5468" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5475" href="Data.List.Membership.Propositional.Properties.html#5458" class="Bound">xss</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5485" class="Symbol">(</a><a id="5486" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5488" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="5490" class="Symbol">)</a> <a id="5492" href="Data.List.Membership.Propositional.Properties.html#5458" class="Bound">xss</a>
  <a id="5498" href="Data.List.Membership.Propositional.Properties.html#5444" class="Function">∈-concat⁻</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">Membership.∈-concat⁻</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5541" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5542" class="Symbol">)</a>

  <a id="5547" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="5558" class="Symbol">:</a> <a id="5560" class="Symbol">∀</a> <a id="5562" class="Symbol">{</a><a id="5563" href="Data.List.Membership.Propositional.Properties.html#5563" class="Bound">vs</a> <a id="5566" href="Data.List.Membership.Propositional.Properties.html#5566" class="Bound">xss</a><a id="5569" class="Symbol">}</a> <a id="5571" class="Symbol">→</a> <a id="5573" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5575" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5577" href="Data.List.Membership.Propositional.Properties.html#5563" class="Bound">vs</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Data.List.Membership.Propositional.Properties.html#5563" class="Bound">vs</a> <a id="5585" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5587" href="Data.List.Membership.Propositional.Properties.html#5566" class="Bound">xss</a> <a id="5591" class="Symbol">→</a> <a id="5593" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5595" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5597" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5604" href="Data.List.Membership.Propositional.Properties.html#5566" class="Bound">xss</a>
  <a id="5610" href="Data.List.Membership.Propositional.Properties.html#5547" class="Function">∈-concat⁺′</a> <a id="5621" href="Data.List.Membership.Propositional.Properties.html#5621" class="Bound">v∈vs</a> <a id="5626" href="Data.List.Membership.Propositional.Properties.html#5626" class="Bound">vs∈xss</a> <a id="5633" class="Symbol">=</a>
    <a id="5639" href="Data.List.Membership.Setoid.Properties.html#8683" class="Function">Membership.∈-concat⁺′</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5671" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5672" class="Symbol">)</a> <a id="5674" href="Data.List.Membership.Propositional.Properties.html#5621" class="Bound">v∈vs</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5688" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a> <a id="5692" href="Data.List.Membership.Propositional.Properties.html#5626" class="Bound">vs∈xss</a><a id="5698" class="Symbol">)</a>

  <a id="5703" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="5714" class="Symbol">:</a> <a id="5716" class="Symbol">∀</a> <a id="5718" href="Data.List.Membership.Propositional.Properties.html#5718" class="Bound">xss</a> <a id="5722" class="Symbol">→</a> <a id="5724" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5726" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5728" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5735" href="Data.List.Membership.Propositional.Properties.html#5718" class="Bound">xss</a> <a id="5739" class="Symbol">→</a> <a id="5741" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5743" class="Symbol">λ</a> <a id="5745" href="Data.List.Membership.Propositional.Properties.html#5745" class="Bound">xs</a> <a id="5748" class="Symbol">→</a> <a id="5750" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5752" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5754" href="Data.List.Membership.Propositional.Properties.html#5745" class="Bound">xs</a> <a id="5757" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5759" href="Data.List.Membership.Propositional.Properties.html#5745" class="Bound">xs</a> <a id="5762" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5764" href="Data.List.Membership.Propositional.Properties.html#5718" class="Bound">xss</a>
  <a id="5770" href="Data.List.Membership.Propositional.Properties.html#5703" class="Function">∈-concat⁻′</a> <a id="5781" href="Data.List.Membership.Propositional.Properties.html#5781" class="Bound">xss</a> <a id="5785" href="Data.List.Membership.Propositional.Properties.html#5785" class="Bound">v∈c</a> <a id="5789" class="Symbol">=</a>
    <a id="5795" class="Keyword">let</a> <a id="5799" href="Data.List.Membership.Propositional.Properties.html#5799" class="Bound">xs</a> <a id="5802" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5804" href="Data.List.Membership.Propositional.Properties.html#5804" class="Bound">v∈xs</a> <a id="5809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5811" href="Data.List.Membership.Propositional.Properties.html#5811" class="Bound">xs∈xss</a> <a id="5818" class="Symbol">=</a> <a id="5820" href="Data.List.Membership.Setoid.Properties.html#8815" class="Function">Membership.∈-concat⁻′</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="5852" href="Data.List.Membership.Propositional.Properties.html#5337" class="Bound">A</a><a id="5853" class="Symbol">)</a> <a id="5855" href="Data.List.Membership.Propositional.Properties.html#5781" class="Bound">xss</a> <a id="5859" href="Data.List.Membership.Propositional.Properties.html#5785" class="Bound">v∈c</a>
    <a id="5867" class="Keyword">in</a> <a id="5870" href="Data.List.Membership.Propositional.Properties.html#5799" class="Bound">xs</a> <a id="5873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5875" href="Data.List.Membership.Propositional.Properties.html#5804" class="Bound">v∈xs</a> <a id="5880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5882" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5890" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="5894" href="Data.List.Membership.Propositional.Properties.html#5811" class="Bound">xs∈xss</a>

  <a id="5904" href="Data.List.Membership.Propositional.Properties.html#5904" class="Function">concat-∈↔</a> <a id="5914" class="Symbol">:</a> <a id="5916" class="Symbol">(</a><a id="5917" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5919" class="Symbol">λ</a> <a id="5921" href="Data.List.Membership.Propositional.Properties.html#5921" class="Bound">xs</a> <a id="5924" class="Symbol">→</a> <a id="5926" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5928" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5930" href="Data.List.Membership.Propositional.Properties.html#5921" class="Bound">xs</a> <a id="5933" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5935" href="Data.List.Membership.Propositional.Properties.html#5921" class="Bound">xs</a> <a id="5938" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5940" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a><a id="5943" class="Symbol">)</a> <a id="5945" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5947" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5949" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5951" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="5958" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
  <a id="5964" href="Data.List.Membership.Propositional.Properties.html#5904" class="Function">concat-∈↔</a> <a id="5974" class="Symbol">{</a><a id="5975" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a><a id="5978" class="Symbol">}</a> <a id="5980" class="Symbol">=</a>
    <a id="5986" class="Symbol">(</a><a id="5987" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5989" class="Symbol">λ</a> <a id="5991" href="Data.List.Membership.Propositional.Properties.html#5991" class="Bound">xs</a> <a id="5994" class="Symbol">→</a> <a id="5996" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="5998" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6000" href="Data.List.Membership.Propositional.Properties.html#5991" class="Bound">xs</a> <a id="6003" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6005" href="Data.List.Membership.Propositional.Properties.html#5991" class="Bound">xs</a> <a id="6008" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6010" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a><a id="6013" class="Symbol">)</a>  <a id="6016" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="6019" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="6026" class="Symbol">(</a><a id="6027" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="6032" class="Symbol">_)</a> <a id="6035" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6037" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="6044" class="Symbol">_</a> <a id="6046" class="Symbol">_</a> <a id="6048" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="6054" class="Symbol">(</a><a id="6055" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6057" class="Symbol">λ</a> <a id="6059" href="Data.List.Membership.Propositional.Properties.html#6059" class="Bound">xs</a> <a id="6062" class="Symbol">→</a> <a id="6064" href="Data.List.Membership.Propositional.Properties.html#6059" class="Bound">xs</a> <a id="6067" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6069" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a> <a id="6073" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6075" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="6077" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6079" href="Data.List.Membership.Propositional.Properties.html#6059" class="Bound">xs</a><a id="6081" class="Symbol">)</a>  <a id="6084" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="6087" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="6092" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="6098" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6102" class="Symbol">(</a><a id="6103" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="6110" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="6112" class="Symbol">))</a> <a id="6115" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a>          <a id="6128" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="6131" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="6139" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="6145" href="Data.List.Membership.Propositional.Properties.html#5333" class="Bound">v</a> <a id="6147" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6149" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="6156" href="Data.List.Membership.Propositional.Properties.html#5975" class="Bound">xss</a>                <a id="6175" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6181" class="Keyword">where</a> <a id="6187" class="Keyword">open</a> <a id="6192" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="6221" class="Comment">------------------------------------------------------------------------</a>
<a id="6294" class="Comment">-- concatMap</a>

<a id="6308" class="Keyword">module</a> <a id="6315" href="Data.List.Membership.Propositional.Properties.html#6315" class="Module">_</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a> <a id="6320" class="Symbol">:</a> <a id="6322" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="6324" class="Symbol">→</a> <a id="6326" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6331" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="6332" class="Symbol">)</a> <a id="6334" class="Symbol">{</a><a id="6335" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a> <a id="6338" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a><a id="6339" class="Symbol">}</a> <a id="6341" class="Keyword">where</a>

  <a id="6350" class="Keyword">private</a> <a id="6358" href="Data.List.Membership.Propositional.Properties.html#6358" class="Function">Sᴬ</a> <a id="6361" class="Symbol">=</a> <a id="6363" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6372" href="Data.List.Membership.Propositional.Properties.html#6322" class="Bound">A</a><a id="6373" class="Symbol">;</a> <a id="6375" href="Data.List.Membership.Propositional.Properties.html#6375" class="Function">Sᴮ</a> <a id="6378" class="Symbol">=</a> <a id="6380" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6389" href="Data.List.Membership.Propositional.Properties.html#6331" class="Bound">B</a>

  <a id="6394" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="6407" class="Symbol">:</a> <a id="6409" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6413" class="Symbol">((</a><a id="6415" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6417" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="6419" class="Symbol">)</a> <a id="6421" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6423" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a><a id="6424" class="Symbol">)</a> <a id="6426" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a> <a id="6429" class="Symbol">→</a> <a id="6431" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6433" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6435" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6445" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a> <a id="6447" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a>
  <a id="6452" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="6465" class="Symbol">=</a> <a id="6467" href="Data.List.Membership.Setoid.Properties.html#9222" class="Function">Membership.∈-concatMap⁺</a> <a id="6491" href="Data.List.Membership.Propositional.Properties.html#6358" class="Function">Sᴬ</a> <a id="6494" href="Data.List.Membership.Propositional.Properties.html#6375" class="Function">Sᴮ</a>

  <a id="6500" href="Data.List.Membership.Propositional.Properties.html#6500" class="Function">∈-concatMap⁻</a> <a id="6513" class="Symbol">:</a> <a id="6515" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6517" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6519" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6529" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a> <a id="6531" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a> <a id="6534" class="Symbol">→</a> <a id="6536" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6540" class="Symbol">((</a><a id="6542" href="Data.List.Membership.Propositional.Properties.html#6338" class="Bound">y</a> <a id="6544" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="6546" class="Symbol">)</a> <a id="6548" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6550" href="Data.List.Membership.Propositional.Properties.html#6318" class="Bound">f</a><a id="6551" class="Symbol">)</a> <a id="6553" href="Data.List.Membership.Propositional.Properties.html#6335" class="Bound">xs</a>
  <a id="6558" href="Data.List.Membership.Propositional.Properties.html#6500" class="Function">∈-concatMap⁻</a> <a id="6571" class="Symbol">=</a> <a id="6573" href="Data.List.Membership.Setoid.Properties.html#9315" class="Function">Membership.∈-concatMap⁻</a> <a id="6597" href="Data.List.Membership.Propositional.Properties.html#6358" class="Function">Sᴬ</a> <a id="6600" href="Data.List.Membership.Propositional.Properties.html#6375" class="Function">Sᴮ</a>

<a id="6604" class="Comment">------------------------------------------------------------------------</a>
<a id="6677" class="Comment">-- cartesianProductWith</a>

<a id="6702" class="Keyword">module</a> <a id="6709" href="Data.List.Membership.Propositional.Properties.html#6709" class="Module">_</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="6714" class="Symbol">:</a> <a id="6716" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="6718" class="Symbol">→</a> <a id="6720" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a> <a id="6722" class="Symbol">→</a> <a id="6724" href="Data.List.Membership.Propositional.Properties.html#2592" class="Generalizable">C</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Keyword">where</a>

  <a id="6736" href="Data.List.Membership.Propositional.Properties.html#6736" class="Function">∈-cartesianProductWith⁺</a> <a id="6760" class="Symbol">:</a> <a id="6762" class="Symbol">∀</a> <a id="6764" class="Symbol">{</a><a id="6765" href="Data.List.Membership.Propositional.Properties.html#6765" class="Bound">xs</a> <a id="6768" href="Data.List.Membership.Propositional.Properties.html#6768" class="Bound">ys</a> <a id="6771" href="Data.List.Membership.Propositional.Properties.html#6771" class="Bound">a</a> <a id="6773" href="Data.List.Membership.Propositional.Properties.html#6773" class="Bound">b</a><a id="6774" class="Symbol">}</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Data.List.Membership.Propositional.Properties.html#6771" class="Bound">a</a> <a id="6780" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6782" href="Data.List.Membership.Propositional.Properties.html#6765" class="Bound">xs</a> <a id="6785" class="Symbol">→</a> <a id="6787" href="Data.List.Membership.Propositional.Properties.html#6773" class="Bound">b</a> <a id="6789" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6791" href="Data.List.Membership.Propositional.Properties.html#6768" class="Bound">ys</a> <a id="6794" class="Symbol">→</a>
                            <a id="6824" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="6826" href="Data.List.Membership.Propositional.Properties.html#6771" class="Bound">a</a> <a id="6828" href="Data.List.Membership.Propositional.Properties.html#6773" class="Bound">b</a> <a id="6830" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6832" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="6853" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="6855" href="Data.List.Membership.Propositional.Properties.html#6765" class="Bound">xs</a> <a id="6858" href="Data.List.Membership.Propositional.Properties.html#6768" class="Bound">ys</a>
  <a id="6863" href="Data.List.Membership.Propositional.Properties.html#6736" class="Function">∈-cartesianProductWith⁺</a> <a id="6887" class="Symbol">=</a> <a id="6889" href="Data.List.Membership.Setoid.Properties.html#10151" class="Function">Membership.∈-cartesianProductWith⁺</a>
    <a id="6928" class="Symbol">(</a><a id="6929" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6938" href="Data.List.Membership.Propositional.Properties.html#6716" class="Bound">A</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6951" href="Data.List.Membership.Propositional.Properties.html#6720" class="Bound">B</a><a id="6952" class="Symbol">)</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="6964" href="Data.List.Membership.Propositional.Properties.html#6724" class="Bound">C</a><a id="6965" class="Symbol">)</a> <a id="6967" class="Symbol">(</a><a id="6968" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6974" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a><a id="6975" class="Symbol">)</a>

  <a id="6980" href="Data.List.Membership.Propositional.Properties.html#6980" class="Function">∈-cartesianProductWith⁻</a> <a id="7004" class="Symbol">:</a> <a id="7006" class="Symbol">∀</a> <a id="7008" href="Data.List.Membership.Propositional.Properties.html#7008" class="Bound">xs</a> <a id="7011" href="Data.List.Membership.Propositional.Properties.html#7011" class="Bound">ys</a> <a id="7014" class="Symbol">{</a><a id="7015" href="Data.List.Membership.Propositional.Properties.html#7015" class="Bound">v</a><a id="7016" class="Symbol">}</a> <a id="7018" class="Symbol">→</a> <a id="7020" href="Data.List.Membership.Propositional.Properties.html#7015" class="Bound">v</a> <a id="7022" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7024" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="7045" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="7047" href="Data.List.Membership.Propositional.Properties.html#7008" class="Bound">xs</a> <a id="7050" href="Data.List.Membership.Propositional.Properties.html#7011" class="Bound">ys</a> <a id="7053" class="Symbol">→</a>
                            <a id="7083" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="7086" class="Symbol">λ</a> <a id="7088" href="Data.List.Membership.Propositional.Properties.html#7088" class="Bound">a</a> <a id="7090" href="Data.List.Membership.Propositional.Properties.html#7090" class="Bound">b</a> <a id="7092" class="Symbol">→</a> <a id="7094" href="Data.List.Membership.Propositional.Properties.html#7088" class="Bound">a</a> <a id="7096" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7098" href="Data.List.Membership.Propositional.Properties.html#7008" class="Bound">xs</a> <a id="7101" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7103" href="Data.List.Membership.Propositional.Properties.html#7090" class="Bound">b</a> <a id="7105" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7107" href="Data.List.Membership.Propositional.Properties.html#7011" class="Bound">ys</a> <a id="7110" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7112" href="Data.List.Membership.Propositional.Properties.html#7015" class="Bound">v</a> <a id="7114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7116" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a> <a id="7118" href="Data.List.Membership.Propositional.Properties.html#7088" class="Bound">a</a> <a id="7120" href="Data.List.Membership.Propositional.Properties.html#7090" class="Bound">b</a>
  <a id="7124" href="Data.List.Membership.Propositional.Properties.html#6980" class="Function">∈-cartesianProductWith⁻</a> <a id="7148" class="Symbol">=</a> <a id="7150" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">Membership.∈-cartesianProductWith⁻</a>
    <a id="7189" class="Symbol">(</a><a id="7190" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7199" href="Data.List.Membership.Propositional.Properties.html#6716" class="Bound">A</a><a id="7200" class="Symbol">)</a> <a id="7202" class="Symbol">(</a><a id="7203" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7212" href="Data.List.Membership.Propositional.Properties.html#6720" class="Bound">B</a><a id="7213" class="Symbol">)</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7225" href="Data.List.Membership.Propositional.Properties.html#6724" class="Bound">C</a><a id="7226" class="Symbol">)</a> <a id="7228" href="Data.List.Membership.Propositional.Properties.html#6712" class="Bound">f</a>

<a id="7231" class="Comment">------------------------------------------------------------------------</a>
<a id="7304" class="Comment">-- cartesianProduct</a>

<a id="∈-cartesianProduct⁺"></a><a id="7325" href="Data.List.Membership.Propositional.Properties.html#7325" class="Function">∈-cartesianProduct⁺</a> <a id="7345" class="Symbol">:</a> <a id="7347" class="Symbol">∀</a> <a id="7349" class="Symbol">{</a><a id="7350" href="Data.List.Membership.Propositional.Properties.html#7350" class="Bound">x</a> <a id="7352" class="Symbol">:</a> <a id="7354" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="7355" class="Symbol">}</a> <a id="7357" class="Symbol">{</a><a id="7358" href="Data.List.Membership.Propositional.Properties.html#7358" class="Bound">y</a> <a id="7360" class="Symbol">:</a> <a id="7362" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="7363" class="Symbol">}</a> <a id="7365" class="Symbol">{</a><a id="7366" href="Data.List.Membership.Propositional.Properties.html#7366" class="Bound">xs</a> <a id="7369" href="Data.List.Membership.Propositional.Properties.html#7369" class="Bound">ys</a><a id="7371" class="Symbol">}</a> <a id="7373" class="Symbol">→</a> <a id="7375" href="Data.List.Membership.Propositional.Properties.html#7350" class="Bound">x</a> <a id="7377" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7379" href="Data.List.Membership.Propositional.Properties.html#7366" class="Bound">xs</a> <a id="7382" class="Symbol">→</a> <a id="7384" href="Data.List.Membership.Propositional.Properties.html#7358" class="Bound">y</a> <a id="7386" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7388" href="Data.List.Membership.Propositional.Properties.html#7369" class="Bound">ys</a> <a id="7391" class="Symbol">→</a>
                      <a id="7415" class="Symbol">(</a><a id="7416" href="Data.List.Membership.Propositional.Properties.html#7350" class="Bound">x</a> <a id="7418" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7420" href="Data.List.Membership.Propositional.Properties.html#7358" class="Bound">y</a><a id="7421" class="Symbol">)</a> <a id="7423" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7425" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="7442" href="Data.List.Membership.Propositional.Properties.html#7366" class="Bound">xs</a> <a id="7445" href="Data.List.Membership.Propositional.Properties.html#7369" class="Bound">ys</a>
<a id="7448" href="Data.List.Membership.Propositional.Properties.html#7325" class="Function">∈-cartesianProduct⁺</a> <a id="7468" class="Symbol">=</a> <a id="7470" href="Data.List.Membership.Propositional.Properties.html#6736" class="Function">∈-cartesianProductWith⁺</a> <a id="7494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="∈-cartesianProduct⁻"></a><a id="7499" href="Data.List.Membership.Propositional.Properties.html#7499" class="Function">∈-cartesianProduct⁻</a> <a id="7519" class="Symbol">:</a> <a id="7521" class="Symbol">∀</a> <a id="7523" href="Data.List.Membership.Propositional.Properties.html#7523" class="Bound">xs</a> <a id="7526" href="Data.List.Membership.Propositional.Properties.html#7526" class="Bound">ys</a> <a id="7529" class="Symbol">{</a><a id="7530" href="Data.List.Membership.Propositional.Properties.html#7530" class="Bound">xy</a><a id="7532" class="Symbol">@(</a><a id="7534" href="Data.List.Membership.Propositional.Properties.html#7534" class="Bound">x</a> <a id="7536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7538" href="Data.List.Membership.Propositional.Properties.html#7538" class="Bound">y</a><a id="7539" class="Symbol">)</a> <a id="7541" class="Symbol">:</a> <a id="7543" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="7545" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7547" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="7548" class="Symbol">}</a> <a id="7550" class="Symbol">→</a>
                      <a id="7574" href="Data.List.Membership.Propositional.Properties.html#7530" class="Bound">xy</a> <a id="7577" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7579" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="7596" href="Data.List.Membership.Propositional.Properties.html#7523" class="Bound">xs</a> <a id="7599" href="Data.List.Membership.Propositional.Properties.html#7526" class="Bound">ys</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Data.List.Membership.Propositional.Properties.html#7534" class="Bound">x</a> <a id="7606" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7608" href="Data.List.Membership.Propositional.Properties.html#7523" class="Bound">xs</a> <a id="7611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7613" href="Data.List.Membership.Propositional.Properties.html#7538" class="Bound">y</a> <a id="7615" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7617" href="Data.List.Membership.Propositional.Properties.html#7526" class="Bound">ys</a>
<a id="7620" href="Data.List.Membership.Propositional.Properties.html#7499" class="Function">∈-cartesianProduct⁻</a> <a id="7640" href="Data.List.Membership.Propositional.Properties.html#7640" class="Bound">xs</a> <a id="7643" href="Data.List.Membership.Propositional.Properties.html#7643" class="Bound">ys</a> <a id="7646" href="Data.List.Membership.Propositional.Properties.html#7646" class="Bound">xy∈p[xs,ys]</a>
  <a id="7660" class="Keyword">with</a> <a id="7665" class="Symbol">_</a> <a id="7667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7669" class="Symbol">_</a> <a id="7671" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7673" href="Data.List.Membership.Propositional.Properties.html#7673" class="Bound">x∈xs</a> <a id="7678" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7680" href="Data.List.Membership.Propositional.Properties.html#7680" class="Bound">y∈ys</a> <a id="7685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7687" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="7694" href="Data.List.Membership.Propositional.Properties.html#6980" class="Function">∈-cartesianProductWith⁻</a> <a id="7718" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="7722" href="Data.List.Membership.Propositional.Properties.html#7640" class="Bound">xs</a> <a id="7725" href="Data.List.Membership.Propositional.Properties.html#7643" class="Bound">ys</a> <a id="7728" href="Data.List.Membership.Propositional.Properties.html#7646" class="Bound">xy∈p[xs,ys]</a>
  <a id="7742" class="Symbol">=</a> <a id="7744" href="Data.List.Membership.Propositional.Properties.html#7673" class="Bound">x∈xs</a> <a id="7749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7751" href="Data.List.Membership.Propositional.Properties.html#7680" class="Bound">y∈ys</a>

<a id="7757" class="Comment">------------------------------------------------------------------------</a>
<a id="7830" class="Comment">-- applyUpTo</a>

<a id="7844" class="Keyword">module</a> <a id="7851" href="Data.List.Membership.Propositional.Properties.html#7851" class="Module">_</a> <a id="7853" class="Symbol">(</a><a id="7854" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="7856" class="Symbol">:</a> <a id="7858" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7860" class="Symbol">→</a> <a id="7862" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="7863" class="Symbol">)</a> <a id="7865" class="Keyword">where</a>

  <a id="7874" href="Data.List.Membership.Propositional.Properties.html#7874" class="Function">∈-applyUpTo⁺</a> <a id="7887" class="Symbol">:</a> <a id="7889" class="Symbol">∀</a> <a id="7891" class="Symbol">{</a><a id="7892" href="Data.List.Membership.Propositional.Properties.html#7892" class="Bound">i</a> <a id="7894" href="Data.List.Membership.Propositional.Properties.html#7894" class="Bound">n</a><a id="7895" class="Symbol">}</a> <a id="7897" class="Symbol">→</a> <a id="7899" href="Data.List.Membership.Propositional.Properties.html#7892" class="Bound">i</a> <a id="7901" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="7903" href="Data.List.Membership.Propositional.Properties.html#7894" class="Bound">n</a> <a id="7905" class="Symbol">→</a> <a id="7907" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="7909" href="Data.List.Membership.Propositional.Properties.html#7892" class="Bound">i</a> <a id="7911" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7913" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="7923" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="7925" href="Data.List.Membership.Propositional.Properties.html#7894" class="Bound">n</a>
  <a id="7929" href="Data.List.Membership.Propositional.Properties.html#7874" class="Function">∈-applyUpTo⁺</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Data.List.Membership.Setoid.Properties.html#11832" class="Function">Membership.∈-applyUpTo⁺</a> <a id="7968" class="Symbol">(</a><a id="7969" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7978" class="Symbol">_)</a> <a id="7981" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a>

  <a id="7986" href="Data.List.Membership.Propositional.Properties.html#7986" class="Function">∈-applyUpTo⁻</a> <a id="7999" class="Symbol">:</a> <a id="8001" class="Symbol">∀</a> <a id="8003" class="Symbol">{</a><a id="8004" href="Data.List.Membership.Propositional.Properties.html#8004" class="Bound">v</a> <a id="8006" href="Data.List.Membership.Propositional.Properties.html#8006" class="Bound">n</a><a id="8007" class="Symbol">}</a> <a id="8009" class="Symbol">→</a> <a id="8011" href="Data.List.Membership.Propositional.Properties.html#8004" class="Bound">v</a> <a id="8013" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8015" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="8025" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="8027" href="Data.List.Membership.Propositional.Properties.html#8006" class="Bound">n</a> <a id="8029" class="Symbol">→</a>
                 <a id="8048" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8050" class="Symbol">λ</a> <a id="8052" href="Data.List.Membership.Propositional.Properties.html#8052" class="Bound">i</a> <a id="8054" class="Symbol">→</a> <a id="8056" href="Data.List.Membership.Propositional.Properties.html#8052" class="Bound">i</a> <a id="8058" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8060" href="Data.List.Membership.Propositional.Properties.html#8006" class="Bound">n</a> <a id="8062" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8064" href="Data.List.Membership.Propositional.Properties.html#8004" class="Bound">v</a> <a id="8066" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8068" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a> <a id="8070" href="Data.List.Membership.Propositional.Properties.html#8052" class="Bound">i</a>
  <a id="8074" href="Data.List.Membership.Propositional.Properties.html#7986" class="Function">∈-applyUpTo⁻</a> <a id="8087" class="Symbol">=</a> <a id="8089" href="Data.List.Membership.Setoid.Properties.html#11931" class="Function">Membership.∈-applyUpTo⁻</a> <a id="8113" class="Symbol">(</a><a id="8114" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8123" class="Symbol">_)</a> <a id="8126" href="Data.List.Membership.Propositional.Properties.html#7854" class="Bound">f</a>

<a id="8129" class="Comment">------------------------------------------------------------------------</a>
<a id="8202" class="Comment">-- upTo</a>

<a id="∈-upTo⁺"></a><a id="8211" href="Data.List.Membership.Propositional.Properties.html#8211" class="Function">∈-upTo⁺</a> <a id="8219" class="Symbol">:</a> <a id="8221" class="Symbol">∀</a> <a id="8223" class="Symbol">{</a><a id="8224" href="Data.List.Membership.Propositional.Properties.html#8224" class="Bound">n</a> <a id="8226" href="Data.List.Membership.Propositional.Properties.html#8226" class="Bound">i</a><a id="8227" class="Symbol">}</a> <a id="8229" class="Symbol">→</a> <a id="8231" href="Data.List.Membership.Propositional.Properties.html#8226" class="Bound">i</a> <a id="8233" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8235" href="Data.List.Membership.Propositional.Properties.html#8224" class="Bound">n</a> <a id="8237" class="Symbol">→</a> <a id="8239" href="Data.List.Membership.Propositional.Properties.html#8226" class="Bound">i</a> <a id="8241" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8243" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="8248" href="Data.List.Membership.Propositional.Properties.html#8224" class="Bound">n</a>
<a id="8250" href="Data.List.Membership.Propositional.Properties.html#8211" class="Function">∈-upTo⁺</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Data.List.Membership.Propositional.Properties.html#7874" class="Function">∈-applyUpTo⁺</a> <a id="8273" href="Function.Base.html#704" class="Function">id</a>

<a id="∈-upTo⁻"></a><a id="8277" href="Data.List.Membership.Propositional.Properties.html#8277" class="Function">∈-upTo⁻</a> <a id="8285" class="Symbol">:</a> <a id="8287" class="Symbol">∀</a> <a id="8289" class="Symbol">{</a><a id="8290" href="Data.List.Membership.Propositional.Properties.html#8290" class="Bound">n</a> <a id="8292" href="Data.List.Membership.Propositional.Properties.html#8292" class="Bound">i</a><a id="8293" class="Symbol">}</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="Data.List.Membership.Propositional.Properties.html#8292" class="Bound">i</a> <a id="8299" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8301" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="8306" href="Data.List.Membership.Propositional.Properties.html#8290" class="Bound">n</a> <a id="8308" class="Symbol">→</a> <a id="8310" href="Data.List.Membership.Propositional.Properties.html#8292" class="Bound">i</a> <a id="8312" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8314" href="Data.List.Membership.Propositional.Properties.html#8290" class="Bound">n</a>
<a id="8316" href="Data.List.Membership.Propositional.Properties.html#8277" class="Function">∈-upTo⁻</a> <a id="8324" href="Data.List.Membership.Propositional.Properties.html#8324" class="Bound">p</a> <a id="8326" class="Keyword">with</a> <a id="8331" class="Symbol">_</a> <a id="8333" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8335" href="Data.List.Membership.Propositional.Properties.html#8335" class="Bound">i&lt;n</a> <a id="8339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="8348" href="Data.List.Membership.Propositional.Properties.html#7986" class="Function">∈-applyUpTo⁻</a> <a id="8361" href="Function.Base.html#704" class="Function">id</a> <a id="8364" href="Data.List.Membership.Propositional.Properties.html#8324" class="Bound">p</a> <a id="8366" class="Symbol">=</a> <a id="8368" href="Data.List.Membership.Propositional.Properties.html#8335" class="Bound">i&lt;n</a>

<a id="8373" class="Comment">------------------------------------------------------------------------</a>
<a id="8446" class="Comment">-- applyDownFrom</a>

<a id="8464" class="Keyword">module</a> <a id="8471" href="Data.List.Membership.Propositional.Properties.html#8471" class="Module">_</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8476" class="Symbol">:</a> <a id="8478" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8480" class="Symbol">→</a> <a id="8482" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="8483" class="Symbol">)</a> <a id="8485" class="Keyword">where</a>

  <a id="8494" href="Data.List.Membership.Propositional.Properties.html#8494" class="Function">∈-applyDownFrom⁺</a> <a id="8511" class="Symbol">:</a> <a id="8513" class="Symbol">∀</a> <a id="8515" class="Symbol">{</a><a id="8516" href="Data.List.Membership.Propositional.Properties.html#8516" class="Bound">i</a> <a id="8518" href="Data.List.Membership.Propositional.Properties.html#8518" class="Bound">n</a><a id="8519" class="Symbol">}</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="Data.List.Membership.Propositional.Properties.html#8516" class="Bound">i</a> <a id="8525" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8527" href="Data.List.Membership.Propositional.Properties.html#8518" class="Bound">n</a> <a id="8529" class="Symbol">→</a> <a id="8531" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8533" href="Data.List.Membership.Propositional.Properties.html#8516" class="Bound">i</a> <a id="8535" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8537" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="8551" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8553" href="Data.List.Membership.Propositional.Properties.html#8518" class="Bound">n</a>
  <a id="8557" href="Data.List.Membership.Propositional.Properties.html#8494" class="Function">∈-applyDownFrom⁺</a> <a id="8574" class="Symbol">=</a> <a id="8576" href="Data.List.Membership.Setoid.Properties.html#12147" class="Function">Membership.∈-applyDownFrom⁺</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8614" class="Symbol">_)</a> <a id="8617" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a>

  <a id="8622" href="Data.List.Membership.Propositional.Properties.html#8622" class="Function">∈-applyDownFrom⁻</a> <a id="8639" class="Symbol">:</a> <a id="8641" class="Symbol">∀</a> <a id="8643" class="Symbol">{</a><a id="8644" href="Data.List.Membership.Propositional.Properties.html#8644" class="Bound">v</a> <a id="8646" href="Data.List.Membership.Propositional.Properties.html#8646" class="Bound">n</a><a id="8647" class="Symbol">}</a> <a id="8649" class="Symbol">→</a> <a id="8651" href="Data.List.Membership.Propositional.Properties.html#8644" class="Bound">v</a> <a id="8653" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8655" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="8669" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8671" href="Data.List.Membership.Propositional.Properties.html#8646" class="Bound">n</a> <a id="8673" class="Symbol">→</a>
                     <a id="8696" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8698" class="Symbol">λ</a> <a id="8700" href="Data.List.Membership.Propositional.Properties.html#8700" class="Bound">i</a> <a id="8702" class="Symbol">→</a> <a id="8704" href="Data.List.Membership.Propositional.Properties.html#8700" class="Bound">i</a> <a id="8706" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8708" href="Data.List.Membership.Propositional.Properties.html#8646" class="Bound">n</a> <a id="8710" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8712" href="Data.List.Membership.Propositional.Properties.html#8644" class="Bound">v</a> <a id="8714" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8716" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a> <a id="8718" href="Data.List.Membership.Propositional.Properties.html#8700" class="Bound">i</a>
  <a id="8722" href="Data.List.Membership.Propositional.Properties.html#8622" class="Function">∈-applyDownFrom⁻</a> <a id="8739" class="Symbol">=</a> <a id="8741" href="Data.List.Membership.Setoid.Properties.html#12262" class="Function">Membership.∈-applyDownFrom⁻</a> <a id="8769" class="Symbol">(</a><a id="8770" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8779" class="Symbol">_)</a> <a id="8782" href="Data.List.Membership.Propositional.Properties.html#8474" class="Bound">f</a>

<a id="8785" class="Comment">------------------------------------------------------------------------</a>
<a id="8858" class="Comment">-- downFrom</a>

<a id="∈-downFrom⁺"></a><a id="8871" href="Data.List.Membership.Propositional.Properties.html#8871" class="Function">∈-downFrom⁺</a> <a id="8883" class="Symbol">:</a> <a id="8885" class="Symbol">∀</a> <a id="8887" class="Symbol">{</a><a id="8888" href="Data.List.Membership.Propositional.Properties.html#8888" class="Bound">n</a> <a id="8890" href="Data.List.Membership.Propositional.Properties.html#8890" class="Bound">i</a><a id="8891" class="Symbol">}</a> <a id="8893" class="Symbol">→</a> <a id="8895" href="Data.List.Membership.Propositional.Properties.html#8890" class="Bound">i</a> <a id="8897" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8899" href="Data.List.Membership.Propositional.Properties.html#8888" class="Bound">n</a> <a id="8901" class="Symbol">→</a> <a id="8903" href="Data.List.Membership.Propositional.Properties.html#8890" class="Bound">i</a> <a id="8905" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8907" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="8916" href="Data.List.Membership.Propositional.Properties.html#8888" class="Bound">n</a>
<a id="8918" href="Data.List.Membership.Propositional.Properties.html#8871" class="Function">∈-downFrom⁺</a> <a id="8930" href="Data.List.Membership.Propositional.Properties.html#8930" class="Bound">i&lt;n</a> <a id="8934" class="Symbol">=</a> <a id="8936" href="Data.List.Membership.Propositional.Properties.html#8494" class="Function">∈-applyDownFrom⁺</a> <a id="8953" href="Function.Base.html#704" class="Function">id</a> <a id="8956" href="Data.List.Membership.Propositional.Properties.html#8930" class="Bound">i&lt;n</a>

<a id="∈-downFrom⁻"></a><a id="8961" href="Data.List.Membership.Propositional.Properties.html#8961" class="Function">∈-downFrom⁻</a> <a id="8973" class="Symbol">:</a> <a id="8975" class="Symbol">∀</a> <a id="8977" class="Symbol">{</a><a id="8978" href="Data.List.Membership.Propositional.Properties.html#8978" class="Bound">n</a> <a id="8980" href="Data.List.Membership.Propositional.Properties.html#8980" class="Bound">i</a><a id="8981" class="Symbol">}</a> <a id="8983" class="Symbol">→</a> <a id="8985" href="Data.List.Membership.Propositional.Properties.html#8980" class="Bound">i</a> <a id="8987" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8989" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="8998" href="Data.List.Membership.Propositional.Properties.html#8978" class="Bound">n</a> <a id="9000" class="Symbol">→</a> <a id="9002" href="Data.List.Membership.Propositional.Properties.html#8980" class="Bound">i</a> <a id="9004" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9006" href="Data.List.Membership.Propositional.Properties.html#8978" class="Bound">n</a>
<a id="9008" href="Data.List.Membership.Propositional.Properties.html#8961" class="Function">∈-downFrom⁻</a> <a id="9020" href="Data.List.Membership.Propositional.Properties.html#9020" class="Bound">p</a> <a id="9022" class="Keyword">with</a> <a id="9027" class="Symbol">_</a> <a id="9029" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9031" href="Data.List.Membership.Propositional.Properties.html#9031" class="Bound">i&lt;n</a> <a id="9035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9037" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="9044" href="Data.List.Membership.Propositional.Properties.html#8622" class="Function">∈-applyDownFrom⁻</a> <a id="9061" href="Function.Base.html#704" class="Function">id</a> <a id="9064" href="Data.List.Membership.Propositional.Properties.html#9020" class="Bound">p</a> <a id="9066" class="Symbol">=</a> <a id="9068" href="Data.List.Membership.Propositional.Properties.html#9031" class="Bound">i&lt;n</a>

<a id="9073" class="Comment">------------------------------------------------------------------------</a>
<a id="9146" class="Comment">-- tabulate</a>

<a id="9159" class="Keyword">module</a> <a id="9166" href="Data.List.Membership.Propositional.Properties.html#9166" class="Module">_</a> <a id="9168" class="Symbol">{</a><a id="9169" href="Data.List.Membership.Propositional.Properties.html#9169" class="Bound">n</a><a id="9170" class="Symbol">}</a> <a id="9172" class="Symbol">{</a><a id="9173" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9181" href="Data.List.Membership.Propositional.Properties.html#9169" class="Bound">n</a> <a id="9183" class="Symbol">→</a> <a id="9185" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="9186" class="Symbol">}</a> <a id="9188" class="Keyword">where</a>

  <a id="9197" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a> <a id="9209" class="Symbol">:</a> <a id="9211" class="Symbol">∀</a> <a id="9213" href="Data.List.Membership.Propositional.Properties.html#9213" class="Bound">i</a> <a id="9215" class="Symbol">→</a> <a id="9217" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9219" href="Data.List.Membership.Propositional.Properties.html#9213" class="Bound">i</a> <a id="9221" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9223" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="9232" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a>
  <a id="9236" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a> <a id="9248" class="Symbol">=</a> <a id="9250" href="Data.List.Membership.Setoid.Properties.html#12617" class="Function">Membership.∈-tabulate⁺</a> <a id="9273" class="Symbol">(</a><a id="9274" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9283" class="Symbol">_)</a>

  <a id="9289" href="Data.List.Membership.Propositional.Properties.html#9289" class="Function">∈-tabulate⁻</a> <a id="9301" class="Symbol">:</a> <a id="9303" class="Symbol">∀</a> <a id="9305" class="Symbol">{</a><a id="9306" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">v</a><a id="9307" class="Symbol">}</a> <a id="9309" class="Symbol">→</a> <a id="9311" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">v</a> <a id="9313" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9315" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="9324" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9326" class="Symbol">→</a> <a id="9328" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="9330" class="Symbol">λ</a> <a id="9332" href="Data.List.Membership.Propositional.Properties.html#9332" class="Bound">i</a> <a id="9334" class="Symbol">→</a> <a id="9336" href="Data.List.Membership.Propositional.Properties.html#9306" class="Bound">v</a> <a id="9338" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9340" href="Data.List.Membership.Propositional.Properties.html#9173" class="Bound">f</a> <a id="9342" href="Data.List.Membership.Propositional.Properties.html#9332" class="Bound">i</a>
  <a id="9346" href="Data.List.Membership.Propositional.Properties.html#9289" class="Function">∈-tabulate⁻</a> <a id="9358" class="Symbol">=</a> <a id="9360" href="Data.List.Membership.Setoid.Properties.html#12716" class="Function">Membership.∈-tabulate⁻</a> <a id="9383" class="Symbol">(</a><a id="9384" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9393" class="Symbol">_)</a>

<a id="9397" class="Comment">------------------------------------------------------------------------</a>
<a id="9470" class="Comment">-- filter</a>

<a id="9481" class="Keyword">module</a> <a id="9488" href="Data.List.Membership.Propositional.Properties.html#9488" class="Module">_</a> <a id="9490" class="Symbol">{</a><a id="9491" href="Data.List.Membership.Propositional.Properties.html#9491" class="Bound">p</a><a id="9492" class="Symbol">}</a> <a id="9494" class="Symbol">{</a><a id="9495" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a> <a id="9497" class="Symbol">:</a> <a id="9499" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="9501" class="Symbol">→</a> <a id="9503" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9507" href="Data.List.Membership.Propositional.Properties.html#9491" class="Bound">p</a><a id="9508" class="Symbol">}</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9526" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a><a id="9527" class="Symbol">)</a> <a id="9529" class="Keyword">where</a>

  <a id="9538" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="9548" class="Symbol">:</a> <a id="9550" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="9552" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9554" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="9557" class="Symbol">→</a> <a id="9559" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a> <a id="9561" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="9563" class="Symbol">→</a> <a id="9565" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="9567" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9569" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="9576" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9579" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
  <a id="9584" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="9594" class="Symbol">=</a> <a id="9596" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">Membership.∈-filter⁺</a> <a id="9617" class="Symbol">(</a><a id="9618" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9627" href="Data.List.Membership.Propositional.Properties.html#9499" class="Bound">A</a><a id="9628" class="Symbol">)</a> <a id="9630" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9633" class="Symbol">(</a><a id="9634" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">≡.resp</a> <a id="9641" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a><a id="9642" class="Symbol">)</a>

  <a id="9647" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="9657" class="Symbol">:</a> <a id="9659" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a> <a id="9661" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9663" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="9670" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9673" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="9676" class="Symbol">→</a> <a id="9678" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a> <a id="9680" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9682" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="9685" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9687" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a> <a id="9689" href="Data.List.Membership.Propositional.Properties.html#2610" class="Generalizable">v</a>
  <a id="9693" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="9703" class="Symbol">=</a> <a id="9705" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">Membership.∈-filter⁻</a> <a id="9726" class="Symbol">(</a><a id="9727" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9736" href="Data.List.Membership.Propositional.Properties.html#9499" class="Bound">A</a><a id="9737" class="Symbol">)</a> <a id="9739" href="Data.List.Membership.Propositional.Properties.html#9511" class="Bound">P?</a> <a id="9742" class="Symbol">(</a><a id="9743" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">≡.resp</a> <a id="9750" href="Data.List.Membership.Propositional.Properties.html#9495" class="Bound">P</a><a id="9751" class="Symbol">)</a>

<a id="9754" class="Comment">------------------------------------------------------------------------</a>
<a id="9827" class="Comment">-- map∘filter</a>

<a id="9842" class="Keyword">module</a> <a id="9849" href="Data.List.Membership.Propositional.Properties.html#9849" class="Module">_</a> <a id="9851" class="Symbol">(</a><a id="9852" href="Data.List.Membership.Propositional.Properties.html#9852" class="Bound">f</a> <a id="9854" class="Symbol">:</a> <a id="9856" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="9858" class="Symbol">→</a> <a id="9860" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="9861" class="Symbol">)</a> <a id="9863" class="Symbol">{</a><a id="9864" href="Data.List.Membership.Propositional.Properties.html#9864" class="Bound">p</a><a id="9865" class="Symbol">}</a> <a id="9867" class="Symbol">{</a><a id="9868" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a> <a id="9870" class="Symbol">:</a> <a id="9872" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="9874" class="Symbol">→</a> <a id="9876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9880" href="Data.List.Membership.Propositional.Properties.html#9864" class="Bound">p</a><a id="9881" class="Symbol">}</a> <a id="9883" class="Symbol">(</a><a id="9884" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="9887" class="Symbol">:</a> <a id="9889" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="9899" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a><a id="9900" class="Symbol">)</a> <a id="9902" class="Symbol">{</a><a id="9903" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="9905" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a> <a id="9908" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a><a id="9909" class="Symbol">}</a> <a id="9911" class="Keyword">where</a>

  <a id="9920" class="Keyword">private</a> <a id="9928" href="Data.List.Membership.Propositional.Properties.html#9928" class="Function">Sᴬ</a> <a id="9931" class="Symbol">=</a> <a id="9933" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9942" href="Data.List.Membership.Propositional.Properties.html#9856" class="Bound">A</a><a id="9943" class="Symbol">;</a> <a id="9945" href="Data.List.Membership.Propositional.Properties.html#9945" class="Function">Sᴮ</a> <a id="9948" class="Symbol">=</a> <a id="9950" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="9959" href="Data.List.Membership.Propositional.Properties.html#9860" class="Bound">B</a><a id="9960" class="Symbol">;</a> <a id="9962" href="Data.List.Membership.Propositional.Properties.html#9962" class="Function">respP</a> <a id="9968" class="Symbol">=</a> <a id="9970" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">≡.resp</a> <a id="9977" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a>

  <a id="9982" href="Data.List.Membership.Propositional.Properties.html#9982" class="Function">∈-map∘filter⁻</a> <a id="9996" class="Symbol">:</a> <a id="9998" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10000" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10002" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10006" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10016" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10019" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a><a id="10021" class="Symbol">)</a> <a id="10023" class="Symbol">→</a> <a id="10025" class="Symbol">(</a><a id="10026" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10029" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a> <a id="10031" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10033" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a> <a id="10035" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10037" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a> <a id="10040" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10042" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10046" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10048" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a> <a id="10050" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10052" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a> <a id="10054" href="Data.List.Membership.Propositional.Properties.html#10029" class="Bound">x</a><a id="10055" class="Symbol">)</a>
  <a id="10059" href="Data.List.Membership.Propositional.Properties.html#9982" class="Function">∈-map∘filter⁻</a> <a id="10073" class="Symbol">=</a> <a id="10075" href="Data.List.Membership.Setoid.Properties.html#14214" class="Function">Membership.∈-map∘filter⁻</a> <a id="10100" href="Data.List.Membership.Propositional.Properties.html#9928" class="Function">Sᴬ</a> <a id="10103" href="Data.List.Membership.Propositional.Properties.html#9945" class="Function">Sᴮ</a> <a id="10106" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10109" href="Data.List.Membership.Propositional.Properties.html#9962" class="Function">respP</a>

  <a id="10118" href="Data.List.Membership.Propositional.Properties.html#10118" class="Function">∈-map∘filter⁺</a> <a id="10132" class="Symbol">:</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10138" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a> <a id="10140" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10142" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a> <a id="10144" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10146" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a> <a id="10149" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10151" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10155" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10157" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a> <a id="10159" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10161" href="Data.List.Membership.Propositional.Properties.html#9868" class="Bound">P</a> <a id="10163" href="Data.List.Membership.Propositional.Properties.html#10138" class="Bound">x</a><a id="10164" class="Symbol">)</a> <a id="10166" class="Symbol">→</a> <a id="10168" href="Data.List.Membership.Propositional.Properties.html#9908" class="Bound">y</a> <a id="10170" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10172" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10176" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a> <a id="10178" class="Symbol">(</a><a id="10179" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="10186" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10189" href="Data.List.Membership.Propositional.Properties.html#9905" class="Bound">xs</a><a id="10191" class="Symbol">)</a>
  <a id="10195" href="Data.List.Membership.Propositional.Properties.html#10118" class="Function">∈-map∘filter⁺</a> <a id="10209" class="Symbol">=</a> <a id="10211" href="Data.List.Membership.Setoid.Properties.html#14438" class="Function">Membership.∈-map∘filter⁺</a> <a id="10236" href="Data.List.Membership.Propositional.Properties.html#9928" class="Function">Sᴬ</a> <a id="10239" href="Data.List.Membership.Propositional.Properties.html#9945" class="Function">Sᴮ</a> <a id="10242" href="Data.List.Membership.Propositional.Properties.html#9884" class="Bound">P?</a> <a id="10245" href="Data.List.Membership.Propositional.Properties.html#9962" class="Function">respP</a> <a id="10251" class="Symbol">(</a><a id="10252" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10257" href="Data.List.Membership.Propositional.Properties.html#9903" class="Bound">f</a><a id="10258" class="Symbol">)</a>

<a id="10261" class="Comment">------------------------------------------------------------------------</a>
<a id="10334" class="Comment">-- derun and deduplicate</a>

<a id="10360" class="Keyword">module</a> <a id="10367" href="Data.List.Membership.Propositional.Properties.html#10367" class="Module">_</a> <a id="10369" class="Symbol">{</a><a id="10370" href="Data.List.Membership.Propositional.Properties.html#10370" class="Bound">r</a><a id="10371" class="Symbol">}</a> <a id="10373" class="Symbol">{</a><a id="10374" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">R</a> <a id="10376" class="Symbol">:</a> <a id="10378" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10382" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="10384" href="Data.List.Membership.Propositional.Properties.html#10370" class="Bound">r</a><a id="10385" class="Symbol">}</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10391" class="Symbol">:</a> <a id="10393" href="Relation.Binary.Definitions.html#6907" class="Function">Binary.Decidable</a> <a id="10410" href="Data.List.Membership.Propositional.Properties.html#10374" class="Bound">R</a><a id="10411" class="Symbol">)</a> <a id="10413" class="Keyword">where</a>

  <a id="10422" href="Data.List.Membership.Propositional.Properties.html#10422" class="Function">∈-derun⁻</a> <a id="10431" class="Symbol">:</a> <a id="10433" class="Symbol">∀</a> <a id="10435" href="Data.List.Membership.Propositional.Properties.html#10435" class="Bound">xs</a> <a id="10438" class="Symbol">{</a><a id="10439" href="Data.List.Membership.Propositional.Properties.html#10439" class="Bound">z</a><a id="10440" class="Symbol">}</a> <a id="10442" class="Symbol">→</a> <a id="10444" href="Data.List.Membership.Propositional.Properties.html#10439" class="Bound">z</a> <a id="10446" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10448" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="10454" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10457" href="Data.List.Membership.Propositional.Properties.html#10435" class="Bound">xs</a> <a id="10460" class="Symbol">→</a> <a id="10462" href="Data.List.Membership.Propositional.Properties.html#10439" class="Bound">z</a> <a id="10464" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10466" href="Data.List.Membership.Propositional.Properties.html#10435" class="Bound">xs</a>
  <a id="10471" href="Data.List.Membership.Propositional.Properties.html#10422" class="Function">∈-derun⁻</a> <a id="10480" href="Data.List.Membership.Propositional.Properties.html#10480" class="Bound">xs</a> <a id="10483" href="Data.List.Membership.Propositional.Properties.html#10483" class="Bound">z∈derun[R,xs]</a> <a id="10497" class="Symbol">=</a> <a id="10499" href="Data.List.Membership.Setoid.Properties.html#15067" class="Function">Membership.∈-derun⁻</a> <a id="10519" class="Symbol">(</a><a id="10520" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10529" href="Data.List.Membership.Propositional.Properties.html#10382" class="Bound">A</a><a id="10530" class="Symbol">)</a> <a id="10532" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10535" href="Data.List.Membership.Propositional.Properties.html#10480" class="Bound">xs</a> <a id="10538" href="Data.List.Membership.Propositional.Properties.html#10483" class="Bound">z∈derun[R,xs]</a>

  <a id="10555" href="Data.List.Membership.Propositional.Properties.html#10555" class="Function">∈-deduplicate⁻</a> <a id="10570" class="Symbol">:</a> <a id="10572" class="Symbol">∀</a> <a id="10574" href="Data.List.Membership.Propositional.Properties.html#10574" class="Bound">xs</a> <a id="10577" class="Symbol">{</a><a id="10578" href="Data.List.Membership.Propositional.Properties.html#10578" class="Bound">z</a><a id="10579" class="Symbol">}</a> <a id="10581" class="Symbol">→</a> <a id="10583" href="Data.List.Membership.Propositional.Properties.html#10578" class="Bound">z</a> <a id="10585" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10587" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="10599" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10602" href="Data.List.Membership.Propositional.Properties.html#10574" class="Bound">xs</a> <a id="10605" class="Symbol">→</a> <a id="10607" href="Data.List.Membership.Propositional.Properties.html#10578" class="Bound">z</a> <a id="10609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10611" href="Data.List.Membership.Propositional.Properties.html#10574" class="Bound">xs</a>
  <a id="10616" href="Data.List.Membership.Propositional.Properties.html#10555" class="Function">∈-deduplicate⁻</a> <a id="10631" href="Data.List.Membership.Propositional.Properties.html#10631" class="Bound">xs</a> <a id="10634" href="Data.List.Membership.Propositional.Properties.html#10634" class="Bound">z∈dedup[R,xs]</a> <a id="10648" class="Symbol">=</a> <a id="10650" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">Membership.∈-deduplicate⁻</a> <a id="10676" class="Symbol">(</a><a id="10677" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10686" href="Data.List.Membership.Propositional.Properties.html#10382" class="Bound">A</a><a id="10687" class="Symbol">)</a> <a id="10689" href="Data.List.Membership.Propositional.Properties.html#10388" class="Bound">R?</a> <a id="10692" href="Data.List.Membership.Propositional.Properties.html#10631" class="Bound">xs</a> <a id="10695" href="Data.List.Membership.Propositional.Properties.html#10634" class="Bound">z∈dedup[R,xs]</a>

<a id="10710" class="Keyword">module</a> <a id="10717" href="Data.List.Membership.Propositional.Properties.html#10717" class="Module">_</a> <a id="10719" class="Symbol">(</a><a id="10720" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="10725" class="Symbol">:</a> <a id="10727" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="10745" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Keyword">where</a>

  <a id="10757" href="Data.List.Membership.Propositional.Properties.html#10757" class="Function">∈-derun⁺</a> <a id="10766" class="Symbol">:</a> <a id="10768" class="Symbol">∀</a> <a id="10770" class="Symbol">{</a><a id="10771" href="Data.List.Membership.Propositional.Properties.html#10771" class="Bound">xs</a> <a id="10774" href="Data.List.Membership.Propositional.Properties.html#10774" class="Bound">z</a><a id="10775" class="Symbol">}</a> <a id="10777" class="Symbol">→</a> <a id="10779" href="Data.List.Membership.Propositional.Properties.html#10774" class="Bound">z</a> <a id="10781" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10783" href="Data.List.Membership.Propositional.Properties.html#10771" class="Bound">xs</a> <a id="10786" class="Symbol">→</a> <a id="10788" href="Data.List.Membership.Propositional.Properties.html#10774" class="Bound">z</a> <a id="10790" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10792" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="10798" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="10803" href="Data.List.Membership.Propositional.Properties.html#10771" class="Bound">xs</a>
  <a id="10808" href="Data.List.Membership.Propositional.Properties.html#10757" class="Function">∈-derun⁺</a> <a id="10817" href="Data.List.Membership.Propositional.Properties.html#10817" class="Bound">z∈xs</a> <a id="10822" class="Symbol">=</a> <a id="10824" href="Data.List.Membership.Setoid.Properties.html#14944" class="Function">Membership.∈-derun⁺</a> <a id="10844" class="Symbol">(</a><a id="10845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10854" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="10855" class="Symbol">)</a> <a id="10857" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="10862" class="Symbol">(</a><a id="10863" href="Function.Base.html#1657" class="Function">flip</a> <a id="10868" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="10873" class="Symbol">)</a> <a id="10875" href="Data.List.Membership.Propositional.Properties.html#10817" class="Bound">z∈xs</a>

  <a id="10883" class="Keyword">private</a> <a id="10891" href="Data.List.Membership.Propositional.Properties.html#10891" class="Function">resp≈</a> <a id="10897" class="Symbol">=</a> <a id="10899" class="Symbol">λ</a> <a id="10901" class="Symbol">{</a><a id="10902" href="Data.List.Membership.Propositional.Properties.html#10902" class="Bound">c</a> <a id="10904" href="Data.List.Membership.Propositional.Properties.html#10904" class="Bound">b</a> <a id="10906" href="Data.List.Membership.Propositional.Properties.html#10906" class="Bound">a</a> <a id="10908" class="Symbol">:</a> <a id="10910" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="10911" class="Symbol">}</a> <a id="10913" class="Symbol">(</a><a id="10914" href="Data.List.Membership.Propositional.Properties.html#10914" class="Bound">c≡b</a> <a id="10918" class="Symbol">:</a> <a id="10920" href="Data.List.Membership.Propositional.Properties.html#10902" class="Bound">c</a> <a id="10922" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10924" href="Data.List.Membership.Propositional.Properties.html#10904" class="Bound">b</a><a id="10925" class="Symbol">)</a> <a id="10927" class="Symbol">(</a><a id="10928" href="Data.List.Membership.Propositional.Properties.html#10928" class="Bound">a≡b</a> <a id="10932" class="Symbol">:</a> <a id="10934" href="Data.List.Membership.Propositional.Properties.html#10906" class="Bound">a</a> <a id="10936" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10938" href="Data.List.Membership.Propositional.Properties.html#10904" class="Bound">b</a><a id="10939" class="Symbol">)</a> <a id="10941" class="Symbol">→</a> <a id="10943" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="10949" href="Data.List.Membership.Propositional.Properties.html#10928" class="Bound">a≡b</a> <a id="10953" class="Symbol">(</a><a id="10954" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10958" href="Data.List.Membership.Propositional.Properties.html#10914" class="Bound">c≡b</a><a id="10961" class="Symbol">)</a>

  <a id="10966" href="Data.List.Membership.Propositional.Properties.html#10966" class="Function">∈-deduplicate⁺</a> <a id="10981" class="Symbol">:</a> <a id="10983" class="Symbol">∀</a> <a id="10985" class="Symbol">{</a><a id="10986" href="Data.List.Membership.Propositional.Properties.html#10986" class="Bound">xs</a> <a id="10989" href="Data.List.Membership.Propositional.Properties.html#10989" class="Bound">z</a><a id="10990" class="Symbol">}</a> <a id="10992" class="Symbol">→</a> <a id="10994" href="Data.List.Membership.Propositional.Properties.html#10989" class="Bound">z</a> <a id="10996" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10998" href="Data.List.Membership.Propositional.Properties.html#10986" class="Bound">xs</a> <a id="11001" class="Symbol">→</a> <a id="11003" href="Data.List.Membership.Propositional.Properties.html#10989" class="Bound">z</a> <a id="11005" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11007" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="11019" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11024" href="Data.List.Membership.Propositional.Properties.html#10986" class="Bound">xs</a>
  <a id="11029" href="Data.List.Membership.Propositional.Properties.html#10966" class="Function">∈-deduplicate⁺</a> <a id="11044" href="Data.List.Membership.Propositional.Properties.html#11044" class="Bound">z∈xs</a> <a id="11049" class="Symbol">=</a> <a id="11051" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">Membership.∈-deduplicate⁺</a> <a id="11077" class="Symbol">(</a><a id="11078" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="11087" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="11088" class="Symbol">)</a> <a id="11090" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11095" href="Data.List.Membership.Propositional.Properties.html#10891" class="Function">resp≈</a> <a id="11101" href="Data.List.Membership.Propositional.Properties.html#11044" class="Bound">z∈xs</a>

  <a id="11109" href="Data.List.Membership.Propositional.Properties.html#11109" class="Function">deduplicate-∈⇔</a> <a id="11124" class="Symbol">:</a> <a id="11126" class="Symbol">∀</a> <a id="11128" class="Symbol">{</a><a id="11129" href="Data.List.Membership.Propositional.Properties.html#11129" class="Bound">xs</a> <a id="11132" href="Data.List.Membership.Propositional.Properties.html#11132" class="Bound">z</a><a id="11133" class="Symbol">}</a> <a id="11135" class="Symbol">→</a> <a id="11137" href="Data.List.Membership.Propositional.Properties.html#11132" class="Bound">z</a> <a id="11139" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11141" href="Data.List.Membership.Propositional.Properties.html#11129" class="Bound">xs</a> <a id="11144" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11146" href="Data.List.Membership.Propositional.Properties.html#11132" class="Bound">z</a> <a id="11148" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11150" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="11162" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11167" href="Data.List.Membership.Propositional.Properties.html#11129" class="Bound">xs</a>
  <a id="11172" href="Data.List.Membership.Propositional.Properties.html#11109" class="Function">deduplicate-∈⇔</a> <a id="11187" class="Symbol">=</a> <a id="11189" href="Data.List.Membership.Setoid.Properties.html#15480" class="Function">Membership.deduplicate-∈⇔</a> <a id="11215" class="Symbol">(</a><a id="11216" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="11225" href="Data.List.Membership.Propositional.Properties.html#10745" class="Bound">A</a><a id="11226" class="Symbol">)</a> <a id="11228" href="Data.List.Membership.Propositional.Properties.html#10720" class="Bound Operator">_≈?_</a> <a id="11233" href="Data.List.Membership.Propositional.Properties.html#10891" class="Function">resp≈</a>

<a id="11240" class="Comment">------------------------------------------------------------------------</a>
<a id="11313" class="Comment">-- _&gt;&gt;=_</a>

<a id="&gt;&gt;=-∈↔"></a><a id="11323" href="Data.List.Membership.Propositional.Properties.html#11323" class="Function">&gt;&gt;=-∈↔</a> <a id="11330" class="Symbol">:</a> <a id="11332" class="Symbol">∀</a> <a id="11334" class="Symbol">{</a><a id="11335" href="Data.List.Membership.Propositional.Properties.html#11335" class="Bound">xs</a><a id="11337" class="Symbol">}</a> <a id="11339" class="Symbol">{</a><a id="11340" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">f</a> <a id="11342" class="Symbol">:</a> <a id="11344" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="11346" class="Symbol">→</a> <a id="11348" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11353" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="11354" class="Symbol">}</a> <a id="11356" class="Symbol">{</a><a id="11357" href="Data.List.Membership.Propositional.Properties.html#11357" class="Bound">y</a><a id="11358" class="Symbol">}</a> <a id="11360" class="Symbol">→</a>
         <a id="11371" class="Symbol">(</a><a id="11372" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11374" class="Symbol">λ</a> <a id="11376" href="Data.List.Membership.Propositional.Properties.html#11376" class="Bound">x</a> <a id="11378" class="Symbol">→</a> <a id="11380" href="Data.List.Membership.Propositional.Properties.html#11376" class="Bound">x</a> <a id="11382" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11384" href="Data.List.Membership.Propositional.Properties.html#11335" class="Bound">xs</a> <a id="11387" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11389" href="Data.List.Membership.Propositional.Properties.html#11357" class="Bound">y</a> <a id="11391" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11393" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">f</a> <a id="11395" href="Data.List.Membership.Propositional.Properties.html#11376" class="Bound">x</a><a id="11396" class="Symbol">)</a> <a id="11398" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="11400" href="Data.List.Membership.Propositional.Properties.html#11357" class="Bound">y</a> <a id="11402" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11404" class="Symbol">(</a><a id="11405" href="Data.List.Membership.Propositional.Properties.html#11335" class="Bound">xs</a> <a id="11408" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="11412" href="Data.List.Membership.Propositional.Properties.html#11340" class="Bound">f</a><a id="11413" class="Symbol">)</a>
<a id="11415" href="Data.List.Membership.Propositional.Properties.html#11323" class="Function">&gt;&gt;=-∈↔</a> <a id="11422" class="Symbol">{</a><a id="11423" class="Argument">xs</a> <a id="11426" class="Symbol">=</a> <a id="11428" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a><a id="11430" class="Symbol">}</a> <a id="11432" class="Symbol">{</a><a id="11433" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a><a id="11434" class="Symbol">}</a> <a id="11436" class="Symbol">{</a><a id="11437" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a><a id="11438" class="Symbol">}</a> <a id="11440" class="Symbol">=</a>
  <a id="11444" class="Symbol">(</a><a id="11445" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11447" class="Symbol">λ</a> <a id="11449" href="Data.List.Membership.Propositional.Properties.html#11449" class="Bound">x</a> <a id="11451" class="Symbol">→</a> <a id="11453" href="Data.List.Membership.Propositional.Properties.html#11449" class="Bound">x</a> <a id="11455" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11457" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a> <a id="11460" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11462" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a> <a id="11464" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11466" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a> <a id="11468" href="Data.List.Membership.Propositional.Properties.html#11449" class="Bound">x</a><a id="11469" class="Symbol">)</a>  <a id="11472" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11475" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="11480" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11484" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11488" class="Symbol">(</a><a id="11489" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11493" class="Symbol">(</a><a id="11494" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a> <a id="11496" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="11498" class="Symbol">)</a> <a id="11500" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11502" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a><a id="11503" class="Symbol">)</a> <a id="11505" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a>     <a id="11512" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11515" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="11520" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11524" href="Data.List.Membership.Propositional.Properties.html#11437" class="Bound">y</a> <a id="11526" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Data.List.Membership.Propositional.Properties.html#11428" class="Bound">xs</a> <a id="11532" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="11536" href="Data.List.Membership.Propositional.Properties.html#11433" class="Bound">f</a><a id="11537" class="Symbol">)</a>              <a id="11552" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="11556" class="Keyword">where</a> <a id="11562" class="Keyword">open</a> <a id="11567" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="11596" class="Comment">------------------------------------------------------------------------</a>
<a id="11669" class="Comment">-- _⊛_</a>

<a id="⊛-∈↔"></a><a id="11677" href="Data.List.Membership.Propositional.Properties.html#11677" class="Function">⊛-∈↔</a> <a id="11682" class="Symbol">:</a> <a id="11684" class="Symbol">∀</a> <a id="11686" class="Symbol">(</a><a id="11687" href="Data.List.Membership.Propositional.Properties.html#11687" class="Bound">fs</a> <a id="11690" class="Symbol">:</a> <a id="11692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11697" class="Symbol">(</a><a id="11698" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="11700" class="Symbol">→</a> <a id="11702" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="11703" class="Symbol">))</a> <a id="11706" class="Symbol">{</a><a id="11707" href="Data.List.Membership.Propositional.Properties.html#11707" class="Bound">xs</a> <a id="11710" href="Data.List.Membership.Propositional.Properties.html#11710" class="Bound">y</a><a id="11711" class="Symbol">}</a> <a id="11713" class="Symbol">→</a>
       <a id="11722" class="Symbol">(</a><a id="11723" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="11726" class="Symbol">λ</a> <a id="11728" href="Data.List.Membership.Propositional.Properties.html#11728" class="Bound">f</a> <a id="11730" href="Data.List.Membership.Propositional.Properties.html#11730" class="Bound">x</a> <a id="11732" class="Symbol">→</a> <a id="11734" href="Data.List.Membership.Propositional.Properties.html#11728" class="Bound">f</a> <a id="11736" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11738" href="Data.List.Membership.Propositional.Properties.html#11687" class="Bound">fs</a> <a id="11741" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11743" href="Data.List.Membership.Propositional.Properties.html#11730" class="Bound">x</a> <a id="11745" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11747" href="Data.List.Membership.Propositional.Properties.html#11707" class="Bound">xs</a> <a id="11750" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11752" href="Data.List.Membership.Propositional.Properties.html#11710" class="Bound">y</a> <a id="11754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11756" href="Data.List.Membership.Propositional.Properties.html#11728" class="Bound">f</a> <a id="11758" href="Data.List.Membership.Propositional.Properties.html#11730" class="Bound">x</a><a id="11759" class="Symbol">)</a> <a id="11761" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="11763" href="Data.List.Membership.Propositional.Properties.html#11710" class="Bound">y</a> <a id="11765" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11767" class="Symbol">(</a><a id="11768" href="Data.List.Membership.Propositional.Properties.html#11687" class="Bound">fs</a> <a id="11771" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="11773" href="Data.List.Membership.Propositional.Properties.html#11707" class="Bound">xs</a><a id="11775" class="Symbol">)</a>
<a id="11777" href="Data.List.Membership.Propositional.Properties.html#11677" class="Function">⊛-∈↔</a> <a id="11782" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11785" class="Symbol">{</a><a id="11786" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="11788" class="Symbol">}</a> <a id="11790" class="Symbol">{</a><a id="11791" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a><a id="11792" class="Symbol">}</a> <a id="11794" class="Symbol">=</a>
  <a id="11798" class="Symbol">(</a><a id="11799" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="11802" class="Symbol">λ</a> <a id="11804" href="Data.List.Membership.Propositional.Properties.html#11804" class="Bound">f</a> <a id="11806" href="Data.List.Membership.Propositional.Properties.html#11806" class="Bound">x</a> <a id="11808" class="Symbol">→</a> <a id="11810" href="Data.List.Membership.Propositional.Properties.html#11804" class="Bound">f</a> <a id="11812" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11814" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11817" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11819" href="Data.List.Membership.Propositional.Properties.html#11806" class="Bound">x</a> <a id="11821" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11823" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a> <a id="11826" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11828" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="11830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11832" href="Data.List.Membership.Propositional.Properties.html#11804" class="Bound">f</a> <a id="11834" href="Data.List.Membership.Propositional.Properties.html#11806" class="Bound">x</a><a id="11835" class="Symbol">)</a>       <a id="11843" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11846" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="11853" class="Symbol">(</a><a id="11854" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="11859" class="Symbol">_)</a> <a id="11862" class="Symbol">(</a><a id="11863" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a> <a id="11869" class="Symbol">_)</a> <a id="11872" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11876" class="Symbol">(</a><a id="11877" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11879" class="Symbol">λ</a> <a id="11881" href="Data.List.Membership.Propositional.Properties.html#11881" class="Bound">f</a> <a id="11883" class="Symbol">→</a> <a id="11885" href="Data.List.Membership.Propositional.Properties.html#11881" class="Bound">f</a> <a id="11887" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11889" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11892" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11894" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11896" class="Symbol">λ</a> <a id="11898" href="Data.List.Membership.Propositional.Properties.html#11898" class="Bound">x</a> <a id="11900" class="Symbol">→</a> <a id="11902" href="Data.List.Membership.Propositional.Properties.html#11898" class="Bound">x</a> <a id="11904" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11906" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a> <a id="11909" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11911" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="11913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11915" href="Data.List.Membership.Propositional.Properties.html#11881" class="Bound">f</a> <a id="11917" href="Data.List.Membership.Propositional.Properties.html#11898" class="Bound">x</a><a id="11918" class="Symbol">)</a>  <a id="11921" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="11924" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="11931" class="Symbol">(</a><a id="11932" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="11937" class="Symbol">_)</a> <a id="11940" class="Symbol">(</a><a id="11941" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="11946" class="Symbol">_</a> <a id="11948" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="11950" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="11959" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="11961" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a><a id="11965" class="Symbol">)</a> <a id="11967" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="11971" class="Symbol">(</a><a id="11972" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11974" class="Symbol">λ</a> <a id="11976" href="Data.List.Membership.Propositional.Properties.html#11976" class="Bound">f</a> <a id="11978" class="Symbol">→</a> <a id="11980" href="Data.List.Membership.Propositional.Properties.html#11976" class="Bound">f</a> <a id="11982" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11984" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="11987" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11989" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11993" class="Symbol">(</a><a id="11994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11998" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="12000" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12002" href="Data.List.Membership.Propositional.Properties.html#11976" class="Bound">f</a><a id="12003" class="Symbol">)</a> <a id="12005" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="12007" class="Symbol">)</a>        <a id="12016" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12019" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="12024" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12028" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12032" class="Symbol">(λ</a> <a id="12035" href="Data.List.Membership.Propositional.Properties.html#12035" class="Bound">f</a> <a id="12037" class="Symbol">→</a> <a id="12039" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12043" class="Symbol">(</a><a id="12044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12048" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="12050" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12052" href="Data.List.Membership.Propositional.Properties.html#12035" class="Bound">f</a><a id="12053" class="Symbol">)</a> <a id="12055" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="12057" class="Symbol">)</a> <a id="12059" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a>            <a id="12073" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12076" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="12079" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12083" href="Data.List.Membership.Propositional.Properties.html#11791" class="Bound">y</a> <a id="12085" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12087" class="Symbol">(</a><a id="12088" href="Data.List.Membership.Propositional.Properties.html#11782" class="Bound">fs</a> <a id="12091" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="12093" href="Data.List.Membership.Propositional.Properties.html#11786" class="Bound">xs</a><a id="12095" class="Symbol">)</a>                                <a id="12128" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12132" class="Keyword">where</a> <a id="12138" class="Keyword">open</a> <a id="12143" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="12172" class="Comment">------------------------------------------------------------------------</a>
<a id="12245" class="Comment">-- _⊗_</a>

<a id="⊗-∈↔"></a><a id="12253" href="Data.List.Membership.Propositional.Properties.html#12253" class="Function">⊗-∈↔</a> <a id="12258" class="Symbol">:</a> <a id="12260" class="Symbol">∀</a> <a id="12262" class="Symbol">{</a><a id="12263" href="Data.List.Membership.Propositional.Properties.html#12263" class="Bound">xs</a> <a id="12266" href="Data.List.Membership.Propositional.Properties.html#12266" class="Bound">ys</a><a id="12268" class="Symbol">}</a> <a id="12270" class="Symbol">{</a><a id="12271" href="Data.List.Membership.Propositional.Properties.html#12271" class="Bound">x</a> <a id="12273" class="Symbol">:</a> <a id="12275" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="12276" class="Symbol">}</a> <a id="12278" class="Symbol">{</a><a id="12279" href="Data.List.Membership.Propositional.Properties.html#12279" class="Bound">y</a> <a id="12281" class="Symbol">:</a> <a id="12283" href="Data.List.Membership.Propositional.Properties.html#2590" class="Generalizable">B</a><a id="12284" class="Symbol">}</a> <a id="12286" class="Symbol">→</a>
       <a id="12295" class="Symbol">(</a><a id="12296" href="Data.List.Membership.Propositional.Properties.html#12271" class="Bound">x</a> <a id="12298" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12300" href="Data.List.Membership.Propositional.Properties.html#12263" class="Bound">xs</a> <a id="12303" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12305" href="Data.List.Membership.Propositional.Properties.html#12279" class="Bound">y</a> <a id="12307" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12309" href="Data.List.Membership.Propositional.Properties.html#12266" class="Bound">ys</a><a id="12311" class="Symbol">)</a> <a id="12313" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12315" class="Symbol">(</a><a id="12316" href="Data.List.Membership.Propositional.Properties.html#12271" class="Bound">x</a> <a id="12318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12320" href="Data.List.Membership.Propositional.Properties.html#12279" class="Bound">y</a><a id="12321" class="Symbol">)</a> <a id="12323" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12325" class="Symbol">(</a><a id="12326" href="Data.List.Membership.Propositional.Properties.html#12263" class="Bound">xs</a> <a id="12329" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="12331" href="Data.List.Membership.Propositional.Properties.html#12266" class="Bound">ys</a><a id="12333" class="Symbol">)</a>
<a id="12335" href="Data.List.Membership.Propositional.Properties.html#12253" class="Function">⊗-∈↔</a> <a id="12340" class="Symbol">{</a><a id="12341" class="Argument">xs</a> <a id="12344" class="Symbol">=</a> <a id="12346" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a><a id="12348" class="Symbol">}</a> <a id="12350" class="Symbol">{</a><a id="12351" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12353" class="Symbol">}</a> <a id="12355" class="Symbol">{</a><a id="12356" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a><a id="12357" class="Symbol">}</a> <a id="12359" class="Symbol">{</a><a id="12360" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a><a id="12361" class="Symbol">}</a> <a id="12363" class="Symbol">=</a>
  <a id="12367" class="Symbol">(</a><a id="12368" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a> <a id="12370" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12372" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a> <a id="12375" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12377" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a> <a id="12379" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12381" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12383" class="Symbol">)</a>             <a id="12397" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12400" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a> <a id="12404" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12408" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12412" class="Symbol">(</a><a id="12413" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a> <a id="12415" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a> <a id="12418" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="12422" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a> <a id="12424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a><a id="12426" class="Symbol">)</a> <a id="12428" class="Symbol">(</a><a id="12429" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a> <a id="12432" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="12434" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12436" class="Symbol">)</a> <a id="12438" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12441" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="12450" class="Symbol">(λ</a> <a id="12453" href="Data.List.Membership.Propositional.Properties.html#12453" class="Bound">_</a> <a id="12455" class="Symbol">→</a> <a id="12457" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a><a id="12464" class="Symbol">)</a> <a id="12466" class="Symbol">(</a><a id="12467" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="12472" class="Symbol">_)</a> <a id="12475" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="12479" class="Symbol">(</a><a id="12480" href="Data.List.Membership.Propositional.Properties.html#12356" class="Bound">x</a> <a id="12482" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12484" href="Data.List.Membership.Propositional.Properties.html#12360" class="Bound">y</a><a id="12485" class="Symbol">)</a> <a id="12487" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12489" class="Symbol">(</a><a id="12490" href="Data.List.Membership.Propositional.Properties.html#12346" class="Bound">xs</a> <a id="12493" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="12495" href="Data.List.Membership.Propositional.Properties.html#12351" class="Bound">ys</a><a id="12497" class="Symbol">)</a>           <a id="12509" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12513" class="Keyword">where</a>
  <a id="12521" class="Keyword">open</a> <a id="12526" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="12555" class="Comment">------------------------------------------------------------------------</a>
<a id="12628" class="Comment">-- length</a>

<a id="∈-length"></a><a id="12639" href="Data.List.Membership.Propositional.Properties.html#12639" class="Function">∈-length</a> <a id="12648" class="Symbol">:</a> <a id="12650" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="12652" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12654" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="12657" class="Symbol">→</a> <a id="12659" class="Number">0</a> <a id="12661" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12663" href="Data.List.Base.html#4746" class="Function">length</a> <a id="12670" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
<a id="12673" href="Data.List.Membership.Propositional.Properties.html#12639" class="Function">∈-length</a> <a id="12682" class="Symbol">=</a> <a id="12684" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">Membership.∈-length</a> <a id="12704" class="Symbol">(</a><a id="12705" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12714" class="Symbol">_)</a>

<a id="12718" class="Comment">------------------------------------------------------------------------</a>
<a id="12791" class="Comment">-- lookup</a>

<a id="∈-lookup"></a><a id="12802" href="Data.List.Membership.Propositional.Properties.html#12802" class="Function">∈-lookup</a> <a id="12811" class="Symbol">:</a> <a id="12813" class="Symbol">∀</a> <a id="12815" href="Data.List.Membership.Propositional.Properties.html#12815" class="Bound">i</a> <a id="12817" class="Symbol">→</a> <a id="12819" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="12826" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="12829" href="Data.List.Membership.Propositional.Properties.html#12815" class="Bound">i</a> <a id="12831" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12833" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
<a id="12836" href="Data.List.Membership.Propositional.Properties.html#12802" class="Function">∈-lookup</a> <a id="12845" class="Symbol">{</a><a id="12846" class="Argument">xs</a> <a id="12849" class="Symbol">=</a> <a id="12851" href="Data.List.Membership.Propositional.Properties.html#12851" class="Bound">xs</a><a id="12853" class="Symbol">}</a> <a id="12855" href="Data.List.Membership.Propositional.Properties.html#12855" class="Bound">i</a> <a id="12857" class="Symbol">=</a> <a id="12859" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">Membership.∈-lookup</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12889" class="Symbol">_)</a> <a id="12892" href="Data.List.Membership.Propositional.Properties.html#12851" class="Bound">xs</a> <a id="12895" href="Data.List.Membership.Propositional.Properties.html#12855" class="Bound">i</a>

<a id="12898" class="Comment">------------------------------------------------------------------------</a>
<a id="12971" class="Comment">-- foldr</a>

<a id="12981" class="Keyword">module</a> <a id="12988" href="Data.List.Membership.Propositional.Properties.html#12988" class="Module">_</a> <a id="12990" class="Symbol">{</a><a id="12991" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="12995" class="Symbol">:</a> <a id="12997" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="13001" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="13002" class="Symbol">}</a> <a id="13004" class="Keyword">where</a>

  <a id="13013" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a> <a id="13029" class="Symbol">:</a> <a id="13031" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="13041" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13045" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="13049" class="Symbol">→</a> <a id="13051" class="Symbol">∀</a> <a id="13053" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a> <a id="13055" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a> <a id="13058" class="Symbol">→</a>
                    <a id="13080" class="Symbol">(</a><a id="13081" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="13087" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="13091" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a> <a id="13093" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a> <a id="13096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13098" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a><a id="13099" class="Symbol">)</a> <a id="13101" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13103" class="Symbol">(</a><a id="13104" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="13110" href="Data.List.Membership.Propositional.Properties.html#12991" class="Bound Operator">_•_</a> <a id="13114" href="Data.List.Membership.Propositional.Properties.html#13053" class="Bound">e</a> <a id="13116" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a> <a id="13119" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13121" href="Data.List.Membership.Propositional.Properties.html#13055" class="Bound">xs</a><a id="13123" class="Symbol">)</a>
  <a id="13127" href="Data.List.Membership.Propositional.Properties.html#13013" class="Function">foldr-selective</a> <a id="13143" class="Symbol">=</a> <a id="13145" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">Membership.foldr-selective</a> <a id="13172" class="Symbol">(</a><a id="13173" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="13182" href="Data.List.Membership.Propositional.Properties.html#13001" class="Bound">A</a><a id="13183" class="Symbol">)</a>

<a id="13186" class="Comment">------------------------------------------------------------------------</a>
<a id="13259" class="Comment">-- allFin</a>

<a id="∈-allFin"></a><a id="13270" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="13279" class="Symbol">:</a> <a id="13281" class="Symbol">∀</a> <a id="13283" class="Symbol">{</a><a id="13284" href="Data.List.Membership.Propositional.Properties.html#13284" class="Bound">n</a><a id="13285" class="Symbol">}</a> <a id="13287" class="Symbol">(</a><a id="13288" href="Data.List.Membership.Propositional.Properties.html#13288" class="Bound">k</a> <a id="13290" class="Symbol">:</a> <a id="13292" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13296" href="Data.List.Membership.Propositional.Properties.html#13284" class="Bound">n</a><a id="13297" class="Symbol">)</a> <a id="13299" class="Symbol">→</a> <a id="13301" href="Data.List.Membership.Propositional.Properties.html#13288" class="Bound">k</a> <a id="13303" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13305" href="Data.List.Base.html#6481" class="Function">allFin</a> <a id="13312" href="Data.List.Membership.Propositional.Properties.html#13284" class="Bound">n</a>
<a id="13314" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="13323" class="Symbol">=</a> <a id="13325" href="Data.List.Membership.Propositional.Properties.html#9197" class="Function">∈-tabulate⁺</a>

<a id="13338" class="Comment">------------------------------------------------------------------------</a>
<a id="13411" class="Comment">-- inits</a>

<a id="[]∈inits"></a><a id="13421" href="Data.List.Membership.Propositional.Properties.html#13421" class="Function">[]∈inits</a> <a id="13430" class="Symbol">:</a> <a id="13432" class="Symbol">(</a><a id="13433" href="Data.List.Membership.Propositional.Properties.html#13433" class="Bound">as</a> <a id="13436" class="Symbol">:</a> <a id="13438" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13443" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="13444" class="Symbol">)</a> <a id="13446" class="Symbol">→</a> <a id="13448" class="InductiveConstructor">[]</a> <a id="13451" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13453" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="13459" href="Data.List.Membership.Propositional.Properties.html#13433" class="Bound">as</a>
<a id="13462" href="Data.List.Membership.Propositional.Properties.html#13421" class="Function">[]∈inits</a> <a id="13471" class="Symbol">_</a> <a id="13473" class="Symbol">=</a> <a id="13475" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13480" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="13486" class="Comment">------------------------------------------------------------------------</a>
<a id="13559" class="Comment">-- Other properties</a>

<a id="13580" class="Comment">-- Only a finite number of distinct elements can be members of a</a>
<a id="13645" class="Comment">-- given list.</a>

<a id="finite"></a><a id="13661" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="13668" class="Symbol">:</a> <a id="13670" class="Symbol">(</a><a id="13671" href="Data.List.Membership.Propositional.Properties.html#13671" class="Bound">inj</a> <a id="13675" class="Symbol">:</a> <a id="13677" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13679" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="13681" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="13682" class="Symbol">)</a> <a id="13684" class="Symbol">→</a> <a id="13686" class="Symbol">∀</a> <a id="13688" href="Data.List.Membership.Propositional.Properties.html#13688" class="Bound">xs</a> <a id="13691" class="Symbol">→</a> <a id="13693" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="13695" class="Symbol">(∀</a> <a id="13698" href="Data.List.Membership.Propositional.Properties.html#13698" class="Bound">i</a> <a id="13700" class="Symbol">→</a> <a id="13702" href="Function.Bundles.html#2469" class="Field">Injection.to</a> <a id="13715" href="Data.List.Membership.Propositional.Properties.html#13671" class="Bound">inj</a> <a id="13719" href="Data.List.Membership.Propositional.Properties.html#13698" class="Bound">i</a> <a id="13721" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13723" href="Data.List.Membership.Propositional.Properties.html#13688" class="Bound">xs</a><a id="13725" class="Symbol">)</a>
<a id="13727" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="13734" href="Data.List.Membership.Propositional.Properties.html#13734" class="Bound">inj</a> <a id="13738" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13747" href="Data.List.Membership.Propositional.Properties.html#13747" class="Bound">fᵢ∈[]</a>   <a id="13755" class="Symbol">=</a> <a id="13757" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a> <a id="13764" class="Symbol">(</a><a id="13765" href="Data.List.Membership.Propositional.Properties.html#13747" class="Bound">fᵢ∈[]</a> <a id="13771" class="Number">0</a><a id="13772" class="Symbol">)</a>
<a id="13774" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="13781" href="Data.List.Membership.Propositional.Properties.html#13781" class="Bound">inj</a> <a id="13785" class="Symbol">(</a><a id="13786" href="Data.List.Membership.Propositional.Properties.html#13786" class="Bound">x</a> <a id="13788" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13790" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a><a id="13792" class="Symbol">)</a> <a id="13794" href="Data.List.Membership.Propositional.Properties.html#13794" class="Bound">fᵢ∈x∷xs</a> <a id="13802" class="Symbol">=</a> <a id="13804" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a> <a id="13823" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a>
  <a id="13832" class="Keyword">where</a>
  <a id="13840" class="Keyword">open</a> <a id="13845" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="13855" href="Data.List.Membership.Propositional.Properties.html#13781" class="Bound">inj</a> <a id="13859" class="Keyword">renaming</a> <a id="13868" class="Symbol">(</a><a id="13869" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="13879" class="Symbol">to</a> <a id="13882" class="Field">f-inj</a><a id="13887" class="Symbol">)</a>

  <a id="13892" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13894" class="Symbol">:</a> <a id="13896" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="13898" class="Symbol">→</a> <a id="13900" class="Symbol">_</a>
  <a id="13904" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13906" class="Symbol">=</a> <a id="13908" href="Function.Bundles.html#2469" class="Function">to</a>

  <a id="13914" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="13920" class="Symbol">:</a> <a id="13922" class="Symbol">∀</a> <a id="13924" class="Symbol">{</a><a id="13925" href="Data.List.Membership.Propositional.Properties.html#13925" class="Bound">i</a><a id="13926" class="Symbol">}</a> <a id="13928" class="Symbol">→</a> <a id="13930" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13932" href="Data.List.Membership.Propositional.Properties.html#13925" class="Bound">i</a> <a id="13934" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13936" href="Data.List.Membership.Propositional.Properties.html#13786" class="Bound">x</a> <a id="13938" class="Symbol">→</a> <a id="13940" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="13942" href="Data.List.Membership.Propositional.Properties.html#13925" class="Bound">i</a> <a id="13944" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13946" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a>
  <a id="13951" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="13957" class="Symbol">{</a><a id="13958" href="Data.List.Membership.Propositional.Properties.html#13958" class="Bound">i</a><a id="13959" class="Symbol">}</a> <a id="13961" href="Data.List.Membership.Propositional.Properties.html#13961" class="Bound">fᵢ≢x</a> <a id="13966" class="Keyword">with</a> <a id="13971" href="Data.List.Membership.Propositional.Properties.html#13794" class="Bound">fᵢ∈x∷xs</a> <a id="13979" href="Data.List.Membership.Propositional.Properties.html#13958" class="Bound">i</a>
  <a id="13983" class="Symbol">...</a> <a id="13987" class="Symbol">|</a> <a id="13989" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="13995" href="Data.List.Membership.Propositional.Properties.html#13995" class="Bound">fᵢ≡x</a>  <a id="14001" class="Symbol">=</a> <a id="14003" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14017" href="Data.List.Membership.Propositional.Properties.html#13995" class="Bound">fᵢ≡x</a> <a id="14022" class="Bound">fᵢ≢x</a>
  <a id="14029" class="Symbol">...</a> <a id="14033" class="Symbol">|</a> <a id="14035" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14041" href="Data.List.Membership.Propositional.Properties.html#14041" class="Bound">fᵢ∈xs</a> <a id="14047" class="Symbol">=</a> <a id="14049" href="Data.List.Membership.Propositional.Properties.html#14041" class="Bound">fᵢ∈xs</a>

  <a id="14058" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a> <a id="14065" class="Symbol">:</a> <a id="14067" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="14069" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="14073" class="Symbol">(</a><a id="14074" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="14076" class="Symbol">λ</a> <a id="14078" href="Data.List.Membership.Propositional.Properties.html#14078" class="Bound">i</a> <a id="14080" class="Symbol">→</a> <a id="14082" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14084" href="Data.List.Membership.Propositional.Properties.html#14078" class="Bound">i</a> <a id="14086" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14088" href="Data.List.Membership.Propositional.Properties.html#13786" class="Bound">x</a><a id="14089" class="Symbol">)</a>
  <a id="14093" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a> <a id="14100" class="Symbol">(</a><a id="14101" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14104" href="Data.List.Membership.Propositional.Properties.html#14104" class="Bound">fᵢ≢x</a><a id="14108" class="Symbol">)</a>        <a id="14117" class="Symbol">=</a> <a id="14119" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="14126" href="Data.List.Membership.Propositional.Properties.html#13781" class="Bound">inj</a>  <a id="14131" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a> <a id="14134" class="Symbol">(λ</a> <a id="14137" href="Data.List.Membership.Propositional.Properties.html#14137" class="Bound">i</a> <a id="14139" class="Symbol">→</a> <a id="14141" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="14147" class="Symbol">(</a><a id="14148" href="Data.List.Membership.Propositional.Properties.html#14104" class="Bound">fᵢ≢x</a> <a id="14153" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="14159" href="Data.List.Membership.Propositional.Properties.html#14137" class="Bound">i</a><a id="14160" class="Symbol">))</a>
  <a id="14165" href="Data.List.Membership.Propositional.Properties.html#14058" class="Function">helper</a> <a id="14172" class="Symbol">(</a><a id="14173" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14177" class="Symbol">(</a><a id="14178" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14180" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14182" href="Data.List.Membership.Propositional.Properties.html#14182" class="Bound">fᵢ≡x</a><a id="14186" class="Symbol">))</a> <a id="14189" class="Symbol">=</a> <a id="14191" href="Data.List.Membership.Propositional.Properties.html#13661" class="Function">finite</a> <a id="14198" href="Data.List.Membership.Propositional.Properties.html#15006" class="Function">f′-inj</a> <a id="14205" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a> <a id="14208" href="Data.List.Membership.Propositional.Properties.html#14517" class="Function">f′ⱼ∈xs</a>
    <a id="14219" class="Keyword">where</a>
    <a id="14229" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a> <a id="14232" class="Symbol">:</a> <a id="14234" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="14236" class="Symbol">→</a> <a id="14238" class="Symbol">_</a>
    <a id="14244" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a> <a id="14247" href="Data.List.Membership.Propositional.Properties.html#14247" class="Bound">j</a> <a id="14249" class="Keyword">with</a> <a id="14254" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14256" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14259" href="Data.List.Membership.Propositional.Properties.html#14247" class="Bound">j</a>
    <a id="14265" class="Symbol">...</a> <a id="14269" class="Symbol">|</a> <a id="14271" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14275" class="Symbol">_</a> <a id="14277" class="Symbol">=</a> <a id="14279" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14281" class="Symbol">(</a><a id="14282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14286" class="Bound">j</a><a id="14287" class="Symbol">)</a>
    <a id="14293" class="Symbol">...</a> <a id="14297" class="Symbol">|</a> <a id="14299" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14303" class="Symbol">_</a> <a id="14305" class="Symbol">=</a> <a id="14307" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14309" class="Bound">j</a>

    <a id="14316" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14327" class="Symbol">:</a> <a id="14329" class="Symbol">∀</a> <a id="14331" class="Symbol">{</a><a id="14332" href="Data.List.Membership.Propositional.Properties.html#14332" class="Bound">j</a><a id="14333" class="Symbol">}</a> <a id="14335" class="Symbol">→</a> <a id="14337" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14339" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14341" href="Data.List.Membership.Propositional.Properties.html#14332" class="Bound">j</a> <a id="14343" class="Symbol">→</a> <a id="14345" href="Data.List.Membership.Propositional.Properties.html#13892" class="Function">f</a> <a id="14347" href="Data.List.Membership.Propositional.Properties.html#14332" class="Bound">j</a> <a id="14349" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14351" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a>
    <a id="14358" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14369" href="Data.List.Membership.Propositional.Properties.html#14369" class="Bound">i≢j</a> <a id="14373" class="Symbol">=</a> <a id="14375" href="Data.List.Membership.Propositional.Properties.html#13914" class="Function">not-x</a> <a id="14381" class="Symbol">(</a><a id="14382" href="Data.List.Membership.Propositional.Properties.html#14369" class="Bound">i≢j</a> <a id="14386" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14388" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14394" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14396" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14402" href="Data.List.Membership.Propositional.Properties.html#14182" class="Bound">fᵢ≡x</a> <a id="14407" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14409" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14412" class="Symbol">)</a>

    <a id="14419" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14425" class="Symbol">:</a> <a id="14427" class="Symbol">∀</a> <a id="14429" class="Symbol">{</a><a id="14430" href="Data.List.Membership.Propositional.Properties.html#14430" class="Bound">k</a> <a id="14432" href="Data.List.Membership.Propositional.Properties.html#14432" class="Bound">j</a><a id="14433" class="Symbol">}</a> <a id="14435" class="Symbol">→</a> <a id="14437" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14439" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14441" href="Data.List.Membership.Propositional.Properties.html#14432" class="Bound">j</a> <a id="14443" class="Symbol">→</a> <a id="14445" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14447" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="14449" href="Data.List.Membership.Propositional.Properties.html#14430" class="Bound">k</a> <a id="14451" class="Symbol">→</a> <a id="14453" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14457" href="Data.List.Membership.Propositional.Properties.html#14432" class="Bound">j</a> <a id="14459" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14461" href="Data.List.Membership.Propositional.Properties.html#14430" class="Bound">k</a>
    <a id="14467" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14473" href="Data.List.Membership.Propositional.Properties.html#14473" class="Bound">i≤j</a> <a id="14477" href="Data.List.Membership.Propositional.Properties.html#14477" class="Bound">i≰1+j</a> <a id="14483" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14488" class="Symbol">=</a> <a id="14490" href="Data.List.Membership.Propositional.Properties.html#14477" class="Bound">i≰1+j</a> <a id="14496" class="Symbol">(</a><a id="14497" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="14507" href="Data.List.Membership.Propositional.Properties.html#14473" class="Bound">i≤j</a><a id="14510" class="Symbol">)</a>

    <a id="14517" href="Data.List.Membership.Propositional.Properties.html#14517" class="Function">f′ⱼ∈xs</a> <a id="14524" class="Symbol">:</a> <a id="14526" class="Symbol">∀</a> <a id="14528" href="Data.List.Membership.Propositional.Properties.html#14528" class="Bound">j</a> <a id="14530" class="Symbol">→</a> <a id="14532" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a> <a id="14535" href="Data.List.Membership.Propositional.Properties.html#14528" class="Bound">j</a> <a id="14537" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14539" href="Data.List.Membership.Propositional.Properties.html#13790" class="Bound">xs</a>
    <a id="14546" href="Data.List.Membership.Propositional.Properties.html#14517" class="Function">f′ⱼ∈xs</a> <a id="14553" href="Data.List.Membership.Propositional.Properties.html#14553" class="Bound">j</a> <a id="14555" class="Keyword">with</a> <a id="14560" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14562" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14565" href="Data.List.Membership.Propositional.Properties.html#14553" class="Bound">j</a>
    <a id="14571" class="Symbol">...</a> <a id="14575" class="Symbol">|</a> <a id="14577" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14581" href="Data.List.Membership.Propositional.Properties.html#14581" class="Bound">i≤j</a> <a id="14585" class="Symbol">=</a> <a id="14587" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14598" class="Symbol">(</a><a id="14599" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="14603" class="Symbol">(</a><a id="14604" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14608" href="Data.List.Membership.Propositional.Properties.html#14581" class="Bound">i≤j</a><a id="14611" class="Symbol">))</a>
    <a id="14618" class="Symbol">...</a> <a id="14622" class="Symbol">|</a> <a id="14624" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14628" href="Data.List.Membership.Propositional.Properties.html#14628" class="Bound">i≰j</a> <a id="14632" class="Symbol">=</a> <a id="14634" href="Data.List.Membership.Propositional.Properties.html#14316" class="Function">∈-if-not-i</a> <a id="14645" class="Symbol">(</a><a id="14646" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="14650" class="Symbol">(</a><a id="14651" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="14655" href="Data.List.Membership.Propositional.Properties.html#14628" class="Bound">i≰j</a><a id="14658" class="Symbol">)</a> <a id="14660" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14662" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14665" class="Symbol">)</a>

    <a id="14672" href="Data.List.Membership.Propositional.Properties.html#14672" class="Function">f′-injective′</a> <a id="14686" class="Symbol">:</a> <a id="14688" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="14698" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14702" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14706" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a>
    <a id="14713" href="Data.List.Membership.Propositional.Properties.html#14672" class="Function">f′-injective′</a> <a id="14727" class="Symbol">{</a><a id="14728" href="Data.List.Membership.Propositional.Properties.html#14728" class="Bound">j</a><a id="14729" class="Symbol">}</a> <a id="14731" class="Symbol">{</a><a id="14732" href="Data.List.Membership.Propositional.Properties.html#14732" class="Bound">k</a><a id="14733" class="Symbol">}</a> <a id="14735" href="Data.List.Membership.Propositional.Properties.html#14735" class="Bound">eq</a> <a id="14738" class="Keyword">with</a> <a id="14743" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14745" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14748" href="Data.List.Membership.Propositional.Properties.html#14728" class="Bound">j</a> <a id="14750" class="Symbol">|</a> <a id="14752" href="Data.List.Membership.Propositional.Properties.html#14178" class="Bound">i</a> <a id="14754" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="14757" href="Data.List.Membership.Propositional.Properties.html#14732" class="Bound">k</a>
    <a id="14763" class="Symbol">...</a> <a id="14767" class="Symbol">|</a> <a id="14769" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14773" href="Data.List.Membership.Propositional.Properties.html#14773" class="Bound">i≤j</a> <a id="14777" class="Symbol">|</a> <a id="14779" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14783" href="Data.List.Membership.Propositional.Properties.html#14783" class="Bound">i≤k</a> <a id="14787" class="Symbol">=</a> <a id="14789" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="14803" class="Symbol">(</a><a id="14804" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14810" class="Bound">eq</a><a id="14812" class="Symbol">)</a>
    <a id="14818" class="Symbol">...</a> <a id="14822" class="Symbol">|</a> <a id="14824" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14828" href="Data.List.Membership.Propositional.Properties.html#14828" class="Bound">i≤j</a> <a id="14832" class="Symbol">|</a> <a id="14834" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14838" href="Data.List.Membership.Propositional.Properties.html#14838" class="Bound">i≰k</a> <a id="14842" class="Symbol">=</a> <a id="14844" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14858" class="Symbol">(</a><a id="14859" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14865" class="Bound">eq</a><a id="14867" class="Symbol">)</a> <a id="14869" class="Symbol">(</a><a id="14870" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14876" href="Data.List.Membership.Propositional.Properties.html#14828" class="Bound">i≤j</a> <a id="14880" href="Data.List.Membership.Propositional.Properties.html#14838" class="Bound">i≰k</a><a id="14883" class="Symbol">)</a>
    <a id="14889" class="Symbol">...</a> <a id="14893" class="Symbol">|</a> <a id="14895" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14899" href="Data.List.Membership.Propositional.Properties.html#14899" class="Bound">i≰j</a> <a id="14903" class="Symbol">|</a> <a id="14905" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14909" href="Data.List.Membership.Propositional.Properties.html#14909" class="Bound">i≤k</a> <a id="14913" class="Symbol">=</a> <a id="14915" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14929" class="Symbol">(</a><a id="14930" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14936" class="Bound">eq</a><a id="14938" class="Symbol">)</a> <a id="14940" class="Symbol">(</a><a id="14941" href="Data.List.Membership.Propositional.Properties.html#14419" class="Function">lemma</a> <a id="14947" href="Data.List.Membership.Propositional.Properties.html#14909" class="Bound">i≤k</a> <a id="14951" href="Data.List.Membership.Propositional.Properties.html#14899" class="Bound">i≰j</a> <a id="14955" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14957" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14960" class="Symbol">)</a>
    <a id="14966" class="Symbol">...</a> <a id="14970" class="Symbol">|</a> <a id="14972" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14976" href="Data.List.Membership.Propositional.Properties.html#14976" class="Bound">i≰j</a> <a id="14980" class="Symbol">|</a> <a id="14982" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14986" href="Data.List.Membership.Propositional.Properties.html#14986" class="Bound">i≰k</a> <a id="14990" class="Symbol">=</a> <a id="14992" href="Data.List.Membership.Propositional.Properties.html#13882" class="Function">f-inj</a> <a id="14998" class="Bound">eq</a>

    <a id="15006" href="Data.List.Membership.Propositional.Properties.html#15006" class="Function">f′-inj</a> <a id="15013" class="Symbol">:</a> <a id="15015" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="15017" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="15019" class="Symbol">_</a>
    <a id="15025" href="Data.List.Membership.Propositional.Properties.html#15006" class="Function">f′-inj</a> <a id="15032" class="Symbol">=</a> <a id="15034" class="Keyword">record</a>
      <a id="15047" class="Symbol">{</a> <a id="15049" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="15059" class="Symbol">=</a> <a id="15061" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a>
      <a id="15070" class="Symbol">;</a> <a id="15072" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="15082" class="Symbol">=</a> <a id="15084" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="15091" href="Data.List.Membership.Propositional.Properties.html#14229" class="Function">f′</a>
      <a id="15100" class="Symbol">;</a> <a id="15102" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="15112" class="Symbol">=</a> <a id="15114" href="Data.List.Membership.Propositional.Properties.html#14672" class="Function">f′-injective′</a>
      <a id="15134" class="Symbol">}</a>

<a id="15137" class="Comment">------------------------------------------------------------------------</a>
<a id="15210" class="Comment">-- Different members</a>

<a id="there-injective-≢∈"></a><a id="15232" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a> <a id="15251" class="Symbol">:</a> <a id="15253" class="Symbol">∀</a> <a id="15255" class="Symbol">{</a><a id="15256" href="Data.List.Membership.Propositional.Properties.html#15256" class="Bound">xs</a><a id="15258" class="Symbol">}</a> <a id="15260" class="Symbol">{</a><a id="15261" href="Data.List.Membership.Propositional.Properties.html#15261" class="Bound">x</a> <a id="15263" href="Data.List.Membership.Propositional.Properties.html#15263" class="Bound">y</a> <a id="15265" href="Data.List.Membership.Propositional.Properties.html#15265" class="Bound">z</a> <a id="15267" class="Symbol">:</a> <a id="15269" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a><a id="15270" class="Symbol">}</a> <a id="15272" class="Symbol">{</a><a id="15273" href="Data.List.Membership.Propositional.Properties.html#15273" class="Bound">x∈xs</a> <a id="15278" class="Symbol">:</a> <a id="15280" href="Data.List.Membership.Propositional.Properties.html#15261" class="Bound">x</a> <a id="15282" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15284" href="Data.List.Membership.Propositional.Properties.html#15256" class="Bound">xs</a><a id="15286" class="Symbol">}</a> <a id="15288" class="Symbol">{</a><a id="15289" href="Data.List.Membership.Propositional.Properties.html#15289" class="Bound">y∈xs</a> <a id="15294" class="Symbol">:</a> <a id="15296" href="Data.List.Membership.Propositional.Properties.html#15263" class="Bound">y</a> <a id="15298" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15300" href="Data.List.Membership.Propositional.Properties.html#15256" class="Bound">xs</a><a id="15302" class="Symbol">}</a> <a id="15304" class="Symbol">→</a>
                     <a id="15327" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15333" class="Symbol">{</a><a id="15334" class="Argument">x</a> <a id="15336" class="Symbol">=</a> <a id="15338" href="Data.List.Membership.Propositional.Properties.html#15265" class="Bound">z</a><a id="15339" class="Symbol">}</a> <a id="15341" href="Data.List.Membership.Propositional.Properties.html#15273" class="Bound">x∈xs</a> <a id="15346" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="15349" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15355" href="Data.List.Membership.Propositional.Properties.html#15289" class="Bound">y∈xs</a> <a id="15360" class="Symbol">→</a>
                     <a id="15383" href="Data.List.Membership.Propositional.Properties.html#15273" class="Bound">x∈xs</a> <a id="15388" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="15391" href="Data.List.Membership.Propositional.Properties.html#15289" class="Bound">y∈xs</a>
<a id="15396" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a> <a id="15415" href="Data.List.Membership.Propositional.Properties.html#15415" class="Bound">neq</a> <a id="15419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15424" href="Data.List.Membership.Propositional.Properties.html#15424" class="Bound">eq</a> <a id="15427" class="Symbol">=</a> <a id="15429" href="Data.List.Membership.Propositional.Properties.html#15415" class="Bound">neq</a> <a id="15433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15438" class="Symbol">(</a><a id="15439" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="15446" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15452" href="Data.List.Membership.Propositional.Properties.html#15424" class="Bound">eq</a><a id="15454" class="Symbol">)</a>

<a id="15457" class="Comment">------------------------------------------------------------------------</a>
<a id="15530" class="Comment">-- AllPairs</a>

<a id="15543" class="Keyword">open</a> <a id="15548" class="Keyword">import</a> <a id="15555" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="15589" class="Keyword">using</a> <a id="15595" class="Symbol">(</a><a id="15596" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="15604" class="Symbol">;</a> <a id="15606" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="15608" class="Symbol">;</a> <a id="15610" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="15613" class="Symbol">)</a>
<a id="15615" class="Keyword">import</a> <a id="15622" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="15651" class="Symbol">as</a> <a id="15654" class="Module">All</a>

<a id="15659" class="Keyword">module</a> <a id="15666" href="Data.List.Membership.Propositional.Properties.html#15666" class="Module">_</a> <a id="15668" class="Symbol">{</a><a id="15669" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15671" class="Symbol">:</a> <a id="15673" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="15675" class="Symbol">→</a> <a id="15677" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="15679" class="Symbol">→</a> <a id="15681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="15685" href="Data.List.Membership.Propositional.Properties.html#2574" class="Generalizable">ℓ</a><a id="15686" class="Symbol">}</a> <a id="15688" class="Keyword">where</a>
  <a id="15696" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15708" class="Symbol">:</a> <a id="15710" class="Symbol">∀</a> <a id="15712" class="Symbol">{</a><a id="15713" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15716" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15718" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a><a id="15719" class="Symbol">}</a> <a id="15721" class="Symbol">→</a> <a id="15723" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="15732" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15734" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15737" class="Symbol">→</a> <a id="15739" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15741" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15743" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15746" class="Symbol">→</a> <a id="15748" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15750" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15752" href="Data.List.Membership.Propositional.Properties.html#15713" class="Bound">xs</a> <a id="15755" class="Symbol">→</a> <a id="15757" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15759" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15761" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15763" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="15765" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15767" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a> <a id="15769" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15771" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="15773" href="Data.List.Membership.Propositional.Properties.html#15669" class="Bound">R</a> <a id="15775" href="Data.List.Membership.Propositional.Properties.html#15718" class="Bound">y</a> <a id="15777" href="Data.List.Membership.Propositional.Properties.html#15716" class="Bound">x</a>
  <a id="15781" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15793" class="Symbol">(_</a> <a id="15796" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="15798" class="Symbol">_)</a>  <a id="15802" class="Symbol">(</a><a id="15803" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15812" class="Symbol">)</a> <a id="15814" class="Symbol">(</a><a id="15815" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15824" class="Symbol">)</a> <a id="15826" class="Symbol">=</a> <a id="15828" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="15833" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15840" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Data.List.Membership.Propositional.Properties.html#15853" class="Bound">p</a> <a id="15855" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="15857" class="Symbol">_)</a>  <a id="15861" class="Symbol">(</a><a id="15862" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15867" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15871" class="Symbol">)</a> <a id="15873" class="Symbol">(</a><a id="15874" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15880" href="Data.List.Membership.Propositional.Properties.html#15880" class="Bound">y∈</a><a id="15882" class="Symbol">)</a>  <a id="15885" class="Symbol">=</a> <a id="15887" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="15892" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15894" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="15899" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15901" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="15912" href="Data.List.Membership.Propositional.Properties.html#15853" class="Bound">p</a> <a id="15914" href="Data.List.Membership.Propositional.Properties.html#15880" class="Bound">y∈</a>
  <a id="15919" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="15931" class="Symbol">(</a><a id="15932" href="Data.List.Membership.Propositional.Properties.html#15932" class="Bound">p</a> <a id="15934" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="15936" class="Symbol">_)</a>  <a id="15940" class="Symbol">(</a><a id="15941" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15947" href="Data.List.Membership.Propositional.Properties.html#15947" class="Bound">x∈</a><a id="15949" class="Symbol">)</a>  <a id="15952" class="Symbol">(</a><a id="15953" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="15962" class="Symbol">)</a> <a id="15964" class="Symbol">=</a> <a id="15966" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="15971" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15973" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="15978" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15980" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="15991" href="Data.List.Membership.Propositional.Properties.html#15932" class="Bound">p</a> <a id="15993" href="Data.List.Membership.Propositional.Properties.html#15947" class="Bound">x∈</a>
  <a id="15998" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="16010" class="Symbol">(_</a> <a id="16013" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="16015" href="Data.List.Membership.Propositional.Properties.html#16015" class="Bound">ps</a><a id="16017" class="Symbol">)</a> <a id="16019" class="Symbol">(</a><a id="16020" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16026" href="Data.List.Membership.Propositional.Properties.html#16026" class="Bound">x∈</a><a id="16028" class="Symbol">)</a>  <a id="16031" class="Symbol">(</a><a id="16032" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16038" href="Data.List.Membership.Propositional.Properties.html#16038" class="Bound">y∈</a><a id="16040" class="Symbol">)</a>  <a id="16043" class="Symbol">=</a> <a id="16045" href="Data.List.Membership.Propositional.Properties.html#15696" class="Function">∈-AllPairs₂</a> <a id="16057" href="Data.List.Membership.Propositional.Properties.html#16015" class="Bound">ps</a> <a id="16060" href="Data.List.Membership.Propositional.Properties.html#16026" class="Bound">x∈</a> <a id="16063" href="Data.List.Membership.Propositional.Properties.html#16038" class="Bound">y∈</a>

<a id="16067" class="Comment">------------------------------------------------------------------------</a>
<a id="16140" class="Comment">-- nested lists</a>

<a id="map∷⁻"></a><a id="16157" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16163" class="Symbol">:</a> <a id="16165" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16168" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16170" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16174" class="Symbol">(</a><a id="16175" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16177" class="InductiveConstructor Operator">∷_</a><a id="16179" class="Symbol">)</a> <a id="16181" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16185" class="Symbol">→</a> <a id="16187" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="16190" href="Data.List.Membership.Propositional.Properties.html#16190" class="Bound">ys</a> <a id="16193" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="16195" href="Data.List.Membership.Propositional.Properties.html#16190" class="Bound">ys</a> <a id="16198" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16200" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16204" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="16206" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16209" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16211" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16213" class="InductiveConstructor Operator">∷</a> <a id="16215" href="Data.List.Membership.Propositional.Properties.html#16190" class="Bound">ys</a>
<a id="16218" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16224" class="Symbol">=</a> <a id="16226" href="Data.List.Membership.Propositional.Properties.html#4167" class="Function">∈-map⁻</a> <a id="16233" class="Symbol">(_</a> <a id="16236" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="16238" class="Symbol">)</a>

<a id="[]∉map∷"></a><a id="16241" href="Data.List.Membership.Propositional.Properties.html#16241" class="Function">[]∉map∷</a> <a id="16249" class="Symbol">:</a> <a id="16251" class="Symbol">(</a><a id="16252" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16257" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="16259" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16261" class="InductiveConstructor">[]</a><a id="16263" class="Symbol">)</a> <a id="16265" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="16267" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16271" class="Symbol">(</a><a id="16272" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16274" class="InductiveConstructor Operator">∷_</a><a id="16276" class="Symbol">)</a> <a id="16278" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
<a id="16282" href="Data.List.Membership.Propositional.Properties.html#16241" class="Function">[]∉map∷</a> <a id="16290" href="Data.List.Membership.Propositional.Properties.html#16290" class="Bound">p</a> <a id="16292" class="Keyword">with</a> <a id="16297" class="Symbol">()</a> ← <a id="16302" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16308" href="Data.List.Membership.Propositional.Properties.html#16290" class="Bound">p</a>

<a id="map∷-decomp∈"></a><a id="16311" href="Data.List.Membership.Propositional.Properties.html#16311" class="Function">map∷-decomp∈</a> <a id="16324" class="Symbol">:</a> <a id="16326" class="Symbol">(</a><a id="16327" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16332" href="Data.List.Membership.Propositional.Properties.html#2588" class="Generalizable">A</a> <a id="16334" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16336" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16338" class="InductiveConstructor Operator">∷</a> <a id="16340" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a><a id="16342" class="Symbol">)</a> <a id="16344" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16346" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16350" class="Symbol">(</a><a id="16351" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16353" class="InductiveConstructor Operator">∷_</a><a id="16355" class="Symbol">)</a> <a id="16357" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16361" class="Symbol">→</a> <a id="16363" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16365" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16367" href="Data.List.Membership.Propositional.Properties.html#2608" class="Generalizable">y</a> <a id="16369" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="16371" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16374" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16376" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a>
<a id="16380" href="Data.List.Membership.Propositional.Properties.html#16311" class="Function">map∷-decomp∈</a> <a id="16393" href="Data.List.Membership.Propositional.Properties.html#16393" class="Bound">p</a> <a id="16395" class="Keyword">with</a> <a id="16400" class="Symbol">_</a> <a id="16402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16404" href="Data.List.Membership.Propositional.Properties.html#16404" class="Bound">xs∈xss</a> <a id="16411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16413" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="16420" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16426" href="Data.List.Membership.Propositional.Properties.html#16393" class="Bound">p</a> <a id="16428" class="Symbol">=</a> <a id="16430" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16437" href="Data.List.Membership.Propositional.Properties.html#16404" class="Bound">xs∈xss</a>

<a id="∈-map∷⁻"></a><a id="16445" href="Data.List.Membership.Propositional.Properties.html#16445" class="Function">∈-map∷⁻</a> <a id="16453" class="Symbol">:</a> <a id="16455" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a> <a id="16458" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16460" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16464" class="Symbol">(</a><a id="16465" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16467" class="InductiveConstructor Operator">∷_</a><a id="16469" class="Symbol">)</a> <a id="16471" href="Data.List.Membership.Propositional.Properties.html#2639" class="Generalizable">xss</a> <a id="16475" class="Symbol">→</a> <a id="16477" href="Data.List.Membership.Propositional.Properties.html#2606" class="Generalizable">x</a> <a id="16479" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16481" href="Data.List.Membership.Propositional.Properties.html#2620" class="Generalizable">xs</a>
<a id="16484" href="Data.List.Membership.Propositional.Properties.html#16445" class="Function">∈-map∷⁻</a> <a id="16492" href="Data.List.Membership.Propositional.Properties.html#16492" class="Bound">p</a> <a id="16494" class="Keyword">with</a> <a id="16499" class="Symbol">_</a> <a id="16501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16503" class="Symbol">_</a> <a id="16505" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="16514" href="Data.List.Membership.Propositional.Properties.html#16157" class="Function">map∷⁻</a> <a id="16520" href="Data.List.Membership.Propositional.Properties.html#16492" class="Bound">p</a> <a id="16522" class="Symbol">=</a> <a id="16524" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="16529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a></pre></body></html>


==> anc/html/Data.List.Membership.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.List.Membership.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Data.List.Any.Membership instantiated with propositional equality,</a>
<a id="176" class="Comment">-- along with some additional definitions.</a>
<a id="219" class="Comment">------------------------------------------------------------------------</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="380" class="Symbol">{</a><a id="381" href="Data.List.Membership.Propositional.html#381" class="Bound">a</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">{</a><a id="385" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a> <a id="387" class="Symbol">:</a> <a id="389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="393" href="Data.List.Membership.Propositional.html#381" class="Bound">a</a><a id="394" class="Symbol">}</a> <a id="396" class="Keyword">where</a>

<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="511" class="Keyword">using</a> <a id="517" class="Symbol">(</a><a id="518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="521" class="Symbol">;</a> <a id="523" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="526" class="Symbol">;</a> <a id="528" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="532" class="Symbol">)</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="608" class="Symbol">)</a>

<a id="611" class="Keyword">import</a> <a id="618" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="646" class="Symbol">as</a> <a id="649" class="Module">SetoidMembership</a>

<a id="667" class="Comment">------------------------------------------------------------------------</a>
<a id="740" class="Comment">-- Re-export contents of setoid membership</a>

<a id="784" class="Keyword">open</a> <a id="789" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="806" class="Symbol">(</a><a id="807" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="814" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="815" class="Symbol">)</a> <a id="817" class="Keyword">public</a> <a id="824" class="Keyword">hiding</a> <a id="831" class="Symbol">(</a><a id="832" href="Data.List.Membership.Setoid.html#1634" class="Function">lose</a><a id="836" class="Symbol">)</a>

<a id="839" class="Comment">------------------------------------------------------------------------</a>
<a id="912" class="Comment">-- Different members</a>

<a id="934" class="Keyword">infix</a> <a id="940" class="Number">4</a> <a id="942" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a>

<a id="_≢∈_"></a><a id="948" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a> <a id="953" class="Symbol">:</a> <a id="955" class="Symbol">∀</a> <a id="957" class="Symbol">{</a><a id="958" href="Data.List.Membership.Propositional.html#958" class="Bound">x</a> <a id="960" href="Data.List.Membership.Propositional.html#960" class="Bound">y</a> <a id="962" class="Symbol">:</a> <a id="964" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="965" class="Symbol">}</a> <a id="967" class="Symbol">{</a><a id="968" href="Data.List.Membership.Propositional.html#968" class="Bound">xs</a><a id="970" class="Symbol">}</a> <a id="972" class="Symbol">→</a> <a id="974" href="Data.List.Membership.Propositional.html#958" class="Bound">x</a> <a id="976" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="978" href="Data.List.Membership.Propositional.html#968" class="Bound">xs</a> <a id="981" class="Symbol">→</a> <a id="983" href="Data.List.Membership.Propositional.html#960" class="Bound">y</a> <a id="985" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="987" href="Data.List.Membership.Propositional.html#968" class="Bound">xs</a> <a id="990" class="Symbol">→</a> <a id="992" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="996" class="Symbol">_</a>
<a id="998" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a> <a id="1003" href="Data.List.Membership.Propositional.html#1003" class="Bound">x∈xs</a> <a id="1008" href="Data.List.Membership.Propositional.html#1008" class="Bound">y∈xs</a> <a id="1013" class="Symbol">=</a> <a id="1015" class="Symbol">∀</a> <a id="1017" href="Data.List.Membership.Propositional.html#1017" class="Bound">x≡y</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="1032" class="Symbol">_)</a> <a id="1035" href="Data.List.Membership.Propositional.html#1017" class="Bound">x≡y</a> <a id="1039" href="Data.List.Membership.Propositional.html#1003" class="Bound">x∈xs</a> <a id="1044" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1046" href="Data.List.Membership.Propositional.html#1008" class="Bound">y∈xs</a>

<a id="1052" class="Comment">------------------------------------------------------------------------</a>
<a id="1125" class="Comment">-- Other operations</a>

<a id="lose"></a><a id="1146" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="1151" class="Symbol">:</a> <a id="1153" class="Symbol">∀</a> <a id="1155" class="Symbol">{</a><a id="1156" href="Data.List.Membership.Propositional.html#1156" class="Bound">p</a><a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Data.List.Membership.Propositional.html#1160" class="Bound">P</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a> <a id="1166" class="Symbol">→</a> <a id="1168" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1172" href="Data.List.Membership.Propositional.html#1156" class="Bound">p</a><a id="1173" class="Symbol">}</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Data.List.Membership.Propositional.html#1176" class="Bound">x</a> <a id="1178" href="Data.List.Membership.Propositional.html#1178" class="Bound">xs</a><a id="1180" class="Symbol">}</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Data.List.Membership.Propositional.html#1176" class="Bound">x</a> <a id="1186" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1188" href="Data.List.Membership.Propositional.html#1178" class="Bound">xs</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Data.List.Membership.Propositional.html#1160" class="Bound">P</a> <a id="1195" href="Data.List.Membership.Propositional.html#1176" class="Bound">x</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1203" href="Data.List.Membership.Propositional.html#1160" class="Bound">P</a> <a id="1205" href="Data.List.Membership.Propositional.html#1178" class="Bound">xs</a>
<a id="1208" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Data.List.Membership.Setoid.html#1634" class="Function">SetoidMembership.lose</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1245" href="Data.List.Membership.Propositional.html#385" class="Bound">A</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="1254" class="Symbol">_)</a></pre></body></html>


==> anc/html/Data.List.Membership.Setoid.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Membership.Setoid.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.Setoid.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">-----------------------------------------------------------------------</a>
<a id="73" class="Comment">-- The Agda standard library</a>
<a id="102" class="Comment">--</a>
<a id="105" class="Comment">-- Properties related to setoid list membership</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Symbol">{-#</a> <a id="231" class="Keyword">OPTIONS</a> <a id="239" class="Pragma">--cubical-compatible</a> <a id="260" class="Pragma">--safe</a> <a id="267" class="Symbol">#-}</a>

<a id="272" class="Keyword">module</a> <a id="279" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="318" class="Keyword">where</a>

<a id="325" class="Keyword">open</a> <a id="330" class="Keyword">import</a> <a id="337" href="Algebra.html" class="Module">Algebra</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="355" class="Symbol">;</a> <a id="357" href="Algebra.Definitions.html#3969" class="Function">Selective</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="406" class="Symbol">;</a> <a id="408" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="413" class="Symbol">)</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="441" class="Keyword">using</a> <a id="447" class="Symbol">(</a><a id="448" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="451" class="Symbol">;</a> <a id="453" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="457" class="Symbol">;</a> <a id="459" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="545" class="Keyword">hiding</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.List.Base.html#13327" class="Function">find</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">import</a> <a id="566" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">Membership</a>
<a id="608" class="Keyword">import</a> <a id="615" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="657" class="Symbol">as</a> <a id="660" class="Module">Equality</a>
<a id="669" class="Keyword">open</a> <a id="674" class="Keyword">import</a> <a id="681" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="710" class="Symbol">as</a> <a id="713" class="Module">All</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="727" class="Symbol">)</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">Any</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="787" class="Symbol">;</a> <a id="789" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="793" class="Symbol">;</a> <a id="795" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="800" class="Symbol">)</a>
<a id="802" class="Keyword">import</a> <a id="809" href="Data.List.Relation.Unary.All.Properties.Core.html" class="Module">Data.List.Relation.Unary.All.Properties.Core</a> <a id="854" class="Symbol">as</a> <a id="857" class="Module">All</a>
<a id="861" class="Keyword">import</a> <a id="868" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="908" class="Symbol">as</a> <a id="911" class="Module">Any</a>
<a id="915" class="Keyword">import</a> <a id="922" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="961" class="Symbol">as</a> <a id="964" class="Module">Unique</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1049" class="Symbol">as</a> <a id="1052" class="Module">Product</a> <a id="1060" class="Keyword">using</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1073" class="Symbol">;</a> <a id="1075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="1079" class="Symbol">;</a> <a id="1081" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1083" class="Symbol">;</a> <a id="1085" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1093" class="Symbol">)</a>
<a id="1095" class="Keyword">open</a> <a id="1100" class="Keyword">import</a> <a id="1107" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="1159" class="Keyword">using</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a><a id="1170" class="Symbol">)</a>
<a id="1172" class="Keyword">open</a> <a id="1177" class="Keyword">import</a> <a id="1184" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1198" class="Keyword">using</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1228" class="Symbol">)</a>
<a id="1230" class="Keyword">open</a> <a id="1235" class="Keyword">import</a> <a id="1242" href="Function.Base.html" class="Module">Function.Base</a> <a id="1256" class="Keyword">using</a> <a id="1262" class="Symbol">(</a><a id="1263" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1266" class="Symbol">;</a> <a id="1268" href="Function.Base.html#1657" class="Function">flip</a><a id="1272" class="Symbol">;</a> <a id="1274" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1277" class="Symbol">;</a> <a id="1279" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1283" class="Symbol">;</a> <a id="1285" href="Function.Base.html#704" class="Function">id</a><a id="1287" class="Symbol">)</a>
<a id="1289" class="Keyword">open</a> <a id="1294" class="Keyword">import</a> <a id="1301" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1318" class="Keyword">using</a> <a id="1324" class="Symbol">(</a><a id="1325" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1328" class="Symbol">;</a> <a id="1330" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="1333" class="Symbol">;</a> <a id="1335" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1338" class="Symbol">;</a> <a id="1340" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1343" class="Symbol">)</a>
<a id="1345" class="Keyword">open</a> <a id="1350" class="Keyword">import</a> <a id="1357" href="Level.html" class="Module">Level</a> <a id="1363" class="Keyword">using</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1375" class="Symbol">)</a>
<a id="1377" class="Keyword">open</a> <a id="1382" class="Keyword">import</a> <a id="1389" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1410" class="Keyword">using</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1420" class="Symbol">;</a> <a id="1422" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1438" class="Symbol">;</a> <a id="1440" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1453" class="Symbol">)</a>
<a id="1455" class="Keyword">open</a> <a id="1460" class="Keyword">import</a> <a id="1467" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1495" class="Symbol">as</a> <a id="1498" class="Module">Binary</a> <a id="1505" class="Keyword">hiding</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1522" class="Symbol">)</a>
<a id="1524" class="Keyword">open</a> <a id="1529" class="Keyword">import</a> <a id="1536" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1560" class="Keyword">using</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1573" class="Symbol">)</a>
<a id="1575" class="Keyword">open</a> <a id="1580" class="Keyword">import</a> <a id="1587" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1630" class="Symbol">as</a> <a id="1633" class="Module">≡</a> <a id="1635" class="Keyword">using</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1645" class="Symbol">)</a>
<a id="1647" class="Keyword">open</a> <a id="1652" class="Keyword">import</a> <a id="1659" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1686" class="Keyword">using</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1697" class="Symbol">;</a> <a id="1699" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1708" class="Symbol">;</a> <a id="1710" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1713" class="Symbol">;</a> <a id="1715" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1717" class="Symbol">)</a>
<a id="1719" class="Keyword">open</a> <a id="1724" class="Keyword">import</a> <a id="1731" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1762" class="Keyword">using</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1771" class="Symbol">;</a> <a id="1773" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1786" class="Symbol">)</a>
<a id="1788" class="Keyword">open</a> <a id="1793" class="Keyword">import</a> <a id="1800" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1826" class="Keyword">using</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="1839" class="Symbol">)</a>
<a id="1841" class="Keyword">open</a> <a id="1846" class="Keyword">import</a> <a id="1853" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1868" class="Symbol">as</a> <a id="1871" class="Module">Unary</a> <a id="1877" class="Keyword">using</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1893" class="Symbol">;</a> <a id="1895" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1899" class="Symbol">)</a>

<a id="1902" class="Keyword">open</a> <a id="1907" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1914" class="Keyword">using</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="1928" class="Symbol">)</a>

<a id="1931" class="Keyword">private</a>
  <a id="1941" class="Keyword">variable</a>
    <a id="1954" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="1956" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="1959" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="1962" href="Data.List.Membership.Setoid.Properties.html#1962" class="Generalizable">c₃</a> <a id="1965" href="Data.List.Membership.Setoid.Properties.html#1965" class="Generalizable">p</a> <a id="1967" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a> <a id="1969" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a> <a id="1972" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a> <a id="1975" href="Data.List.Membership.Setoid.Properties.html#1975" class="Generalizable">ℓ₃</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1987" class="Comment">------------------------------------------------------------------------</a>
<a id="2060" class="Comment">-- Basics</a>

<a id="2071" class="Keyword">module</a> <a id="2078" href="Data.List.Membership.Setoid.Properties.html#2078" class="Module">_</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Data.List.Membership.Setoid.Properties.html#2081" class="Bound">S</a> <a id="2083" class="Symbol">:</a> <a id="2085" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2092" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="2094" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="2095" class="Symbol">)</a> <a id="2097" class="Keyword">where</a>

  <a id="2106" class="Keyword">open</a> <a id="2111" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="2122" href="Data.List.Membership.Setoid.Properties.html#2081" class="Bound">S</a>

  <a id="2127" href="Data.List.Membership.Setoid.Properties.html#2127" class="Function">∉[]</a> <a id="2131" class="Symbol">:</a> <a id="2133" class="Symbol">∀</a> <a id="2135" class="Symbol">{</a><a id="2136" href="Data.List.Membership.Setoid.Properties.html#2136" class="Bound">x</a><a id="2137" class="Symbol">}</a> <a id="2139" class="Symbol">→</a> <a id="2141" href="Data.List.Membership.Setoid.Properties.html#2136" class="Bound">x</a> <a id="2143" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="2145" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="2150" href="Data.List.Membership.Setoid.Properties.html#2127" class="Function">∉[]</a> <a id="2154" class="Symbol">()</a>

<a id="2158" class="Comment">------------------------------------------------------------------------</a>
<a id="2231" class="Comment">-- Equality properties</a>

<a id="2255" class="Keyword">module</a> <a id="2262" href="Data.List.Membership.Setoid.Properties.html#2262" class="Module">_</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2276" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="2278" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="2279" class="Symbol">)</a> <a id="2281" class="Keyword">where</a>

  <a id="2290" class="Keyword">open</a> <a id="2295" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2302" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a>
  <a id="2306" class="Keyword">open</a> <a id="2311" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="2320" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a>
  <a id="2324" class="Keyword">open</a> <a id="2329" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="2340" href="Data.List.Membership.Setoid.Properties.html#2265" class="Bound">S</a>

  <a id="2345" class="Comment">-- _∈_ respects the underlying equality</a>

  <a id="2388" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" class="Symbol">{</a><a id="2402" href="Data.List.Membership.Setoid.Properties.html#2402" class="Bound">xs</a><a id="2404" class="Symbol">}</a> <a id="2406" class="Symbol">→</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="2412" href="Data.List.Membership.Setoid.Properties.html#2402" class="Bound">xs</a><a id="2414" class="Symbol">)</a> <a id="2416" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2425" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="2431" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="2440" href="Data.List.Membership.Setoid.Properties.html#2440" class="Bound">x≈y</a> <a id="2444" href="Data.List.Membership.Setoid.Properties.html#2444" class="Bound">x∈xs</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2471" href="Data.List.Membership.Setoid.Properties.html#2440" class="Bound">x≈y</a><a id="2474" class="Symbol">))</a> <a id="2477" href="Data.List.Membership.Setoid.Properties.html#2444" class="Bound">x∈xs</a>

  <a id="2485" href="Data.List.Membership.Setoid.Properties.html#2485" class="Function">∉-resp-≈</a> <a id="2494" class="Symbol">:</a> <a id="2496" class="Symbol">∀</a> <a id="2498" class="Symbol">{</a><a id="2499" href="Data.List.Membership.Setoid.Properties.html#2499" class="Bound">xs</a><a id="2501" class="Symbol">}</a> <a id="2503" class="Symbol">→</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉</a> <a id="2509" href="Data.List.Membership.Setoid.Properties.html#2499" class="Bound">xs</a><a id="2511" class="Symbol">)</a> <a id="2513" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2522" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="2528" href="Data.List.Membership.Setoid.Properties.html#2485" class="Function">∉-resp-≈</a> <a id="2537" href="Data.List.Membership.Setoid.Properties.html#2537" class="Bound">v≈w</a> <a id="2541" href="Data.List.Membership.Setoid.Properties.html#2541" class="Bound">v∉xs</a> <a id="2546" href="Data.List.Membership.Setoid.Properties.html#2546" class="Bound">w∈xs</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="Data.List.Membership.Setoid.Properties.html#2541" class="Bound">v∉xs</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2573" href="Data.List.Membership.Setoid.Properties.html#2537" class="Bound">v≈w</a><a id="2576" class="Symbol">)</a> <a id="2578" href="Data.List.Membership.Setoid.Properties.html#2546" class="Bound">w∈xs</a><a id="2582" class="Symbol">)</a>

  <a id="2587" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="2596" class="Symbol">:</a> <a id="2598" class="Symbol">∀</a> <a id="2600" class="Symbol">{</a><a id="2601" href="Data.List.Membership.Setoid.Properties.html#2601" class="Bound">x</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Symbol">→</a> <a id="2606" class="Symbol">(</a><a id="2607" href="Data.List.Membership.Setoid.Properties.html#2601" class="Bound">x</a> <a id="2609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2611" class="Symbol">)</a> <a id="2613" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2622" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
  <a id="2628" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="2637" class="Symbol">=</a> <a id="2639" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">Any.lift-resp</a> <a id="2653" class="Symbol">(</a><a id="2654" href="Function.Base.html#1657" class="Function">flip</a> <a id="2659" href="Relation.Binary.Structures.html#1271" class="Function">trans</a><a id="2664" class="Symbol">)</a>

  <a id="2669" href="Data.List.Membership.Setoid.Properties.html#2669" class="Function">∉-resp-≋</a> <a id="2678" class="Symbol">:</a> <a id="2680" class="Symbol">∀</a> <a id="2682" class="Symbol">{</a><a id="2683" href="Data.List.Membership.Setoid.Properties.html#2683" class="Bound">x</a><a id="2684" class="Symbol">}</a> <a id="2686" class="Symbol">→</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Data.List.Membership.Setoid.Properties.html#2683" class="Bound">x</a> <a id="2691" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉_</a><a id="2693" class="Symbol">)</a> <a id="2695" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2704" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
  <a id="2710" href="Data.List.Membership.Setoid.Properties.html#2669" class="Function">∉-resp-≋</a> <a id="2719" href="Data.List.Membership.Setoid.Properties.html#2719" class="Bound">xs≋ys</a> <a id="2725" href="Data.List.Membership.Setoid.Properties.html#2725" class="Bound">v∉xs</a> <a id="2730" href="Data.List.Membership.Setoid.Properties.html#2730" class="Bound">v∈ys</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="Data.List.Membership.Setoid.Properties.html#2725" class="Bound">v∉xs</a> <a id="2742" class="Symbol">(</a><a id="2743" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Data.List.Relation.Binary.Equality.Setoid.html#1981" class="Function">≋-sym</a> <a id="2759" href="Data.List.Membership.Setoid.Properties.html#2719" class="Bound">xs≋ys</a><a id="2764" class="Symbol">)</a> <a id="2766" href="Data.List.Membership.Setoid.Properties.html#2730" class="Bound">v∈ys</a><a id="2770" class="Symbol">)</a>

  <a id="2775" class="Comment">-- x ∉_ is equivalent to All (x ≉_)</a>

  <a id="2814" href="Data.List.Membership.Setoid.Properties.html#2814" class="Function">∉⇒All[≉]</a> <a id="2823" class="Symbol">:</a> <a id="2825" class="Symbol">∀</a> <a id="2827" class="Symbol">{</a><a id="2828" href="Data.List.Membership.Setoid.Properties.html#2828" class="Bound">x</a> <a id="2830" href="Data.List.Membership.Setoid.Properties.html#2830" class="Bound">xs</a><a id="2832" class="Symbol">}</a> <a id="2834" class="Symbol">→</a> <a id="2836" href="Data.List.Membership.Setoid.Properties.html#2828" class="Bound">x</a> <a id="2838" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="2840" href="Data.List.Membership.Setoid.Properties.html#2830" class="Bound">xs</a> <a id="2843" class="Symbol">→</a> <a id="2845" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Data.List.Membership.Setoid.Properties.html#2828" class="Bound">x</a> <a id="2852" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉_</a><a id="2854" class="Symbol">)</a> <a id="2856" href="Data.List.Membership.Setoid.Properties.html#2830" class="Bound">xs</a>
  <a id="2861" href="Data.List.Membership.Setoid.Properties.html#2814" class="Function">∉⇒All[≉]</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">All.¬Any⇒All¬</a> <a id="2886" class="Symbol">_</a>

  <a id="2891" href="Data.List.Membership.Setoid.Properties.html#2891" class="Function">All[≉]⇒∉</a> <a id="2900" class="Symbol">:</a> <a id="2902" class="Symbol">∀</a> <a id="2904" class="Symbol">{</a><a id="2905" href="Data.List.Membership.Setoid.Properties.html#2905" class="Bound">x</a> <a id="2907" href="Data.List.Membership.Setoid.Properties.html#2907" class="Bound">xs</a><a id="2909" class="Symbol">}</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Data.List.Membership.Setoid.Properties.html#2905" class="Bound">x</a> <a id="2920" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉_</a><a id="2922" class="Symbol">)</a> <a id="2924" href="Data.List.Membership.Setoid.Properties.html#2907" class="Bound">xs</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Data.List.Membership.Setoid.Properties.html#2905" class="Bound">x</a> <a id="2931" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="2933" href="Data.List.Membership.Setoid.Properties.html#2907" class="Bound">xs</a>
  <a id="2938" href="Data.List.Membership.Setoid.Properties.html#2891" class="Function">All[≉]⇒∉</a> <a id="2947" class="Symbol">=</a> <a id="2949" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All.All¬⇒¬Any</a>

  <a id="2966" class="Comment">-- index is injective in its first argument.</a>

  <a id="3014" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3030" class="Symbol">:</a> <a id="3032" class="Symbol">∀</a> <a id="3034" class="Symbol">{</a><a id="3035" href="Data.List.Membership.Setoid.Properties.html#3035" class="Bound">x₁</a> <a id="3038" href="Data.List.Membership.Setoid.Properties.html#3038" class="Bound">x₂</a> <a id="3041" href="Data.List.Membership.Setoid.Properties.html#3041" class="Bound">xs</a><a id="3043" class="Symbol">}</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Data.List.Membership.Setoid.Properties.html#3046" class="Bound">x₁∈xs</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Data.List.Membership.Setoid.Properties.html#3035" class="Bound">x₁</a> <a id="3057" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3059" href="Data.List.Membership.Setoid.Properties.html#3041" class="Bound">xs</a><a id="3061" class="Symbol">)</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Data.List.Membership.Setoid.Properties.html#3064" class="Bound">x₂∈xs</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="Data.List.Membership.Setoid.Properties.html#3038" class="Bound">x₂</a> <a id="3075" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3077" href="Data.List.Membership.Setoid.Properties.html#3041" class="Bound">xs</a><a id="3079" class="Symbol">)</a> <a id="3081" class="Symbol">→</a>
                    <a id="3103" href="Data.List.Relation.Unary.Any.html#1814" class="Function">Any.index</a> <a id="3113" href="Data.List.Membership.Setoid.Properties.html#3046" class="Bound">x₁∈xs</a> <a id="3119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3121" href="Data.List.Relation.Unary.Any.html#1814" class="Function">Any.index</a> <a id="3131" href="Data.List.Membership.Setoid.Properties.html#3064" class="Bound">x₂∈xs</a> <a id="3137" class="Symbol">→</a> <a id="3139" href="Data.List.Membership.Setoid.Properties.html#3035" class="Bound">x₁</a> <a id="3142" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3144" href="Data.List.Membership.Setoid.Properties.html#3038" class="Bound">x₂</a>
  <a id="3149" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3171" href="Data.List.Membership.Setoid.Properties.html#3171" class="Bound">x₁≈x</a><a id="3175" class="Symbol">)</a>   <a id="3179" class="Symbol">(</a><a id="3180" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3185" href="Data.List.Membership.Setoid.Properties.html#3185" class="Bound">x₂≈x</a><a id="3189" class="Symbol">)</a>   <a id="3193" class="Symbol">_</a>  <a id="3196" class="Symbol">=</a> <a id="3198" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="3204" href="Data.List.Membership.Setoid.Properties.html#3171" class="Bound">x₁≈x</a> <a id="3209" class="Symbol">(</a><a id="3210" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="3214" href="Data.List.Membership.Setoid.Properties.html#3185" class="Bound">x₂≈x</a><a id="3218" class="Symbol">)</a>
  <a id="3222" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3245" href="Data.List.Membership.Setoid.Properties.html#3245" class="Bound">x₁∈xs</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">(</a><a id="3253" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3259" href="Data.List.Membership.Setoid.Properties.html#3259" class="Bound">x₂∈xs</a><a id="3264" class="Symbol">)</a> <a id="3266" href="Data.List.Membership.Setoid.Properties.html#3266" class="Bound">eq</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Data.List.Membership.Setoid.Properties.html#3014" class="Function">index-injective</a> <a id="3287" href="Data.List.Membership.Setoid.Properties.html#3245" class="Bound">x₁∈xs</a> <a id="3293" href="Data.List.Membership.Setoid.Properties.html#3259" class="Bound">x₂∈xs</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="3314" href="Data.List.Membership.Setoid.Properties.html#3266" class="Bound">eq</a><a id="3316" class="Symbol">)</a>

<a id="3319" class="Comment">------------------------------------------------------------------------</a>
<a id="3392" class="Comment">-- Irrelevance</a>

<a id="3408" class="Keyword">module</a> <a id="3415" href="Data.List.Membership.Setoid.Properties.html#3415" class="Module">_</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3429" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="3431" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Keyword">where</a>

  <a id="3443" class="Keyword">open</a> <a id="3448" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3455" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a>
  <a id="3459" class="Keyword">open</a> <a id="3464" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Unique</a> <a id="3471" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a>
  <a id="3475" class="Keyword">open</a> <a id="3480" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="3491" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a>

  <a id="3496" class="Keyword">private</a>
    <a id="3508" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="3514" class="Symbol">:</a> <a id="3516" class="Symbol">∀</a> <a id="3518" class="Symbol">{</a><a id="3519" href="Data.List.Membership.Setoid.Properties.html#3519" class="Bound">x</a> <a id="3521" href="Data.List.Membership.Setoid.Properties.html#3521" class="Bound">y</a> <a id="3523" href="Data.List.Membership.Setoid.Properties.html#3523" class="Bound">xs</a><a id="3525" class="Symbol">}</a> <a id="3527" class="Symbol">→</a> <a id="3529" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Data.List.Membership.Setoid.Properties.html#3521" class="Bound">y</a> <a id="3536" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉_</a><a id="3538" class="Symbol">)</a> <a id="3540" href="Data.List.Membership.Setoid.Properties.html#3523" class="Bound">xs</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Data.List.Membership.Setoid.Properties.html#3519" class="Bound">x</a> <a id="3547" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3549" href="Data.List.Membership.Setoid.Properties.html#3523" class="Bound">xs</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Data.List.Membership.Setoid.Properties.html#3519" class="Bound">x</a> <a id="3556" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="3558" href="Data.List.Membership.Setoid.Properties.html#3521" class="Bound">y</a>
    <a id="3564" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="3570" href="Data.List.Membership.Setoid.Properties.html#3570" class="Bound">≉s</a> <a id="3573" href="Data.List.Membership.Setoid.Properties.html#3573" class="Bound">x∈xs</a> <a id="3578" href="Data.List.Membership.Setoid.Properties.html#3578" class="Bound">x≈y</a> <a id="3582" class="Symbol">=</a> <a id="3584" href="Data.List.Membership.Setoid.Properties.html#2891" class="Function">All[≉]⇒∉</a> <a id="3593" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a> <a id="3595" href="Data.List.Membership.Setoid.Properties.html#3570" class="Bound">≉s</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="3608" href="Data.List.Membership.Setoid.Properties.html#3418" class="Bound">S</a> <a id="3610" href="Data.List.Membership.Setoid.Properties.html#3578" class="Bound">x≈y</a> <a id="3614" href="Data.List.Membership.Setoid.Properties.html#3573" class="Bound">x∈xs</a><a id="3618" class="Symbol">)</a>

  <a id="3623" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Relation.Binary.Definitions.html#6260" class="Function">Binary.Irrelevant</a> <a id="3661" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3665" class="Symbol">→</a> <a id="3667" class="Symbol">∀</a> <a id="3669" class="Symbol">{</a><a id="3670" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">xs</a><a id="3672" class="Symbol">}</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a> <a id="3683" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">xs</a> <a id="3686" class="Symbol">→</a> <a id="3688" href="Relation.Unary.html#3969" class="Function">Unary.Irrelevant</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="3709" href="Data.List.Membership.Setoid.Properties.html#3670" class="Bound">xs</a><a id="3711" class="Symbol">)</a>
  <a id="3715" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3733" href="Data.List.Membership.Setoid.Properties.html#3733" class="Bound">≈-irr</a> <a id="3739" class="Symbol">_</a>        <a id="3748" class="Symbol">(</a><a id="3749" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3754" href="Data.List.Membership.Setoid.Properties.html#3754" class="Bound">p</a><a id="3755" class="Symbol">)</a>  <a id="3758" class="Symbol">(</a><a id="3759" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3764" href="Data.List.Membership.Setoid.Properties.html#3764" class="Bound">q</a><a id="3765" class="Symbol">)</a>  <a id="3768" class="Symbol">=</a>
    <a id="3774" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3781" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3786" class="Symbol">(</a><a id="3787" href="Data.List.Membership.Setoid.Properties.html#3733" class="Bound">≈-irr</a> <a id="3793" href="Data.List.Membership.Setoid.Properties.html#3754" class="Bound">p</a> <a id="3795" href="Data.List.Membership.Setoid.Properties.html#3764" class="Bound">q</a><a id="3796" class="Symbol">)</a>
  <a id="3800" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3818" href="Data.List.Membership.Setoid.Properties.html#3818" class="Bound">≈-irr</a> <a id="3824" class="Symbol">(_</a>  <a id="3828" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3830" href="Data.List.Membership.Setoid.Properties.html#3830" class="Bound">u</a><a id="3831" class="Symbol">)</a> <a id="3833" class="Symbol">(</a><a id="3834" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3840" href="Data.List.Membership.Setoid.Properties.html#3840" class="Bound">p</a><a id="3841" class="Symbol">)</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3850" href="Data.List.Membership.Setoid.Properties.html#3850" class="Bound">q</a><a id="3851" class="Symbol">)</a> <a id="3853" class="Symbol">=</a>
    <a id="3859" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3866" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3891" href="Data.List.Membership.Setoid.Properties.html#3818" class="Bound">≈-irr</a> <a id="3897" href="Data.List.Membership.Setoid.Properties.html#3830" class="Bound">u</a> <a id="3899" href="Data.List.Membership.Setoid.Properties.html#3840" class="Bound">p</a> <a id="3901" href="Data.List.Membership.Setoid.Properties.html#3850" class="Bound">q</a><a id="3902" class="Symbol">)</a>
  <a id="3906" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="3924" href="Data.List.Membership.Setoid.Properties.html#3924" class="Bound">≈-irr</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Data.List.Membership.Setoid.Properties.html#3931" class="Bound">≉s</a> <a id="3934" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3936" class="Symbol">_)</a> <a id="3939" class="Symbol">(</a><a id="3940" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3945" href="Data.List.Membership.Setoid.Properties.html#3945" class="Bound">p</a><a id="3946" class="Symbol">)</a>  <a id="3949" class="Symbol">(</a><a id="3950" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3956" href="Data.List.Membership.Setoid.Properties.html#3956" class="Bound">q</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">=</a>
    <a id="3965" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3979" href="Data.List.Membership.Setoid.Properties.html#3945" class="Bound">p</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="3988" href="Data.List.Membership.Setoid.Properties.html#3931" class="Bound">≉s</a> <a id="3991" href="Data.List.Membership.Setoid.Properties.html#3956" class="Bound">q</a><a id="3992" class="Symbol">)</a>
  <a id="3996" href="Data.List.Membership.Setoid.Properties.html#3623" class="Function">unique⇒irrelevant</a> <a id="4014" href="Data.List.Membership.Setoid.Properties.html#4014" class="Bound">≈-irr</a> <a id="4020" class="Symbol">(</a><a id="4021" href="Data.List.Membership.Setoid.Properties.html#4021" class="Bound">≉s</a> <a id="4024" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4026" class="Symbol">_)</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4036" href="Data.List.Membership.Setoid.Properties.html#4036" class="Bound">p</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4045" href="Data.List.Membership.Setoid.Properties.html#4045" class="Bound">q</a><a id="4046" class="Symbol">)</a>  <a id="4049" class="Symbol">=</a>
    <a id="4055" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="4069" href="Data.List.Membership.Setoid.Properties.html#4045" class="Bound">q</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Data.List.Membership.Setoid.Properties.html#3508" class="Function">∉×∈⇒≉</a> <a id="4078" href="Data.List.Membership.Setoid.Properties.html#4021" class="Bound">≉s</a> <a id="4081" href="Data.List.Membership.Setoid.Properties.html#4036" class="Bound">p</a><a id="4082" class="Symbol">)</a>

<a id="4085" class="Comment">------------------------------------------------------------------------</a>
<a id="4158" class="Comment">-- mapWith∈</a>

<a id="4171" class="Keyword">module</a> <a id="4178" href="Data.List.Membership.Setoid.Properties.html#4178" class="Module">_</a> <a id="4180" class="Symbol">(</a><a id="4181" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a> <a id="4184" class="Symbol">:</a> <a id="4186" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4193" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="4196" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="4198" class="Symbol">)</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Data.List.Membership.Setoid.Properties.html#4201" class="Bound">S₂</a> <a id="4204" class="Symbol">:</a> <a id="4206" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4213" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="4216" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="4218" class="Symbol">)</a> <a id="4220" class="Keyword">where</a>

  <a id="4229" class="Keyword">open</a> <a id="4234" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4241" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a> <a id="4244" class="Keyword">renaming</a> <a id="4253" class="Symbol">(</a><a id="4254" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4262" class="Symbol">to</a> <a id="4265" class="Field">A₁</a><a id="4267" class="Symbol">;</a> <a id="4269" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4273" class="Symbol">to</a> <a id="4276" class="Field Operator">_≈₁_</a><a id="4280" class="Symbol">;</a> <a id="4282" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4287" class="Symbol">to</a> <a id="4290" class="Function">refl₁</a><a id="4295" class="Symbol">)</a>
  <a id="4299" class="Keyword">open</a> <a id="4304" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4311" href="Data.List.Membership.Setoid.Properties.html#4201" class="Bound">S₂</a> <a id="4314" class="Keyword">renaming</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4332" class="Symbol">to</a> <a id="4335" class="Field">A₂</a><a id="4337" class="Symbol">;</a> <a id="4339" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4343" class="Symbol">to</a> <a id="4346" class="Field Operator">_≈₂_</a><a id="4350" class="Symbol">;</a> <a id="4352" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="4357" class="Symbol">to</a> <a id="4360" class="Function">refl₂</a><a id="4365" class="Symbol">)</a>
  <a id="4369" class="Keyword">open</a> <a id="4374" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="4383" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a> <a id="4386" class="Keyword">using</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="4395" class="Symbol">;</a> <a id="4397" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="4400" class="Symbol">)</a> <a id="4402" class="Keyword">renaming</a> <a id="4411" class="Symbol">(</a><a id="4412" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="4416" class="Symbol">to</a> <a id="4419" class="Function Operator">_≋₁_</a><a id="4423" class="Symbol">)</a>
  <a id="4427" class="Keyword">open</a> <a id="4432" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="4441" href="Data.List.Membership.Setoid.Properties.html#4201" class="Bound">S₂</a> <a id="4444" class="Keyword">using</a> <a id="4450" class="Symbol">()</a> <a id="4453" class="Keyword">renaming</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="4467" class="Symbol">to</a> <a id="4470" class="Function Operator">_≋₂_</a><a id="4474" class="Symbol">)</a>
  <a id="4478" class="Keyword">open</a> <a id="4483" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="4494" href="Data.List.Membership.Setoid.Properties.html#4181" class="Bound">S₁</a>

  <a id="4500" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4514" class="Symbol">:</a> <a id="4516" class="Symbol">∀</a> <a id="4518" class="Symbol">{</a><a id="4519" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4522" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a><a id="4524" class="Symbol">}</a> <a id="4526" class="Symbol">→</a> <a id="4528" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4531" href="Data.List.Membership.Setoid.Properties.html#4419" class="Function Operator">≋₁</a> <a id="4534" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a> <a id="4537" class="Symbol">→</a>
                  <a id="4557" class="Symbol">(</a><a id="4558" href="Data.List.Membership.Setoid.Properties.html#4558" class="Bound">f</a> <a id="4560" class="Symbol">:</a> <a id="4562" class="Symbol">∀</a> <a id="4564" class="Symbol">{</a><a id="4565" href="Data.List.Membership.Setoid.Properties.html#4565" class="Bound">x</a><a id="4566" class="Symbol">}</a> <a id="4568" class="Symbol">→</a> <a id="4570" href="Data.List.Membership.Setoid.Properties.html#4565" class="Bound">x</a> <a id="4572" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4574" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Data.List.Membership.Setoid.Properties.html#4335" class="Field">A₂</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">→</a>
                  <a id="4603" class="Symbol">(</a><a id="4604" href="Data.List.Membership.Setoid.Properties.html#4604" class="Bound">g</a> <a id="4606" class="Symbol">:</a> <a id="4608" class="Symbol">∀</a> <a id="4610" class="Symbol">{</a><a id="4611" href="Data.List.Membership.Setoid.Properties.html#4611" class="Bound">y</a><a id="4612" class="Symbol">}</a> <a id="4614" class="Symbol">→</a> <a id="4616" href="Data.List.Membership.Setoid.Properties.html#4611" class="Bound">y</a> <a id="4618" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4620" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a> <a id="4623" class="Symbol">→</a> <a id="4625" href="Data.List.Membership.Setoid.Properties.html#4335" class="Field">A₂</a><a id="4627" class="Symbol">)</a> <a id="4629" class="Symbol">→</a>
                  <a id="4649" class="Symbol">(∀</a> <a id="4652" class="Symbol">{</a><a id="4653" href="Data.List.Membership.Setoid.Properties.html#4653" class="Bound">x</a> <a id="4655" href="Data.List.Membership.Setoid.Properties.html#4655" class="Bound">y</a><a id="4656" class="Symbol">}</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Data.List.Membership.Setoid.Properties.html#4653" class="Bound">x</a> <a id="4662" href="Data.List.Membership.Setoid.Properties.html#4276" class="Function Operator">≈₁</a> <a id="4665" href="Data.List.Membership.Setoid.Properties.html#4655" class="Bound">y</a> <a id="4667" class="Symbol">→</a> <a id="4669" class="Symbol">(</a><a id="4670" href="Data.List.Membership.Setoid.Properties.html#4670" class="Bound">x∈xs</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="Data.List.Membership.Setoid.Properties.html#4653" class="Bound">x</a> <a id="4679" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4681" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a><a id="4683" class="Symbol">)</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Data.List.Membership.Setoid.Properties.html#4686" class="Bound">y∈ys</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Data.List.Membership.Setoid.Properties.html#4655" class="Bound">y</a> <a id="4695" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4697" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a><a id="4699" class="Symbol">)</a> <a id="4701" class="Symbol">→</a>
                     <a id="4724" href="Data.List.Membership.Setoid.Properties.html#4558" class="Bound">f</a> <a id="4726" href="Data.List.Membership.Setoid.Properties.html#4670" class="Bound">x∈xs</a> <a id="4731" href="Data.List.Membership.Setoid.Properties.html#4346" class="Field Operator">≈₂</a> <a id="4734" href="Data.List.Membership.Setoid.Properties.html#4604" class="Bound">g</a> <a id="4736" href="Data.List.Membership.Setoid.Properties.html#4686" class="Bound">y∈ys</a><a id="4740" class="Symbol">)</a> <a id="4742" class="Symbol">→</a>
                  <a id="4762" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="4771" href="Data.List.Membership.Setoid.Properties.html#4519" class="Bound">xs</a> <a id="4774" href="Data.List.Membership.Setoid.Properties.html#4558" class="Bound">f</a> <a id="4776" href="Data.List.Membership.Setoid.Properties.html#4470" class="Function Operator">≋₂</a> <a id="4779" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="4788" href="Data.List.Membership.Setoid.Properties.html#4522" class="Bound">ys</a> <a id="4791" href="Data.List.Membership.Setoid.Properties.html#4604" class="Bound">g</a>
  <a id="4795" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4809" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="4823" href="Data.List.Membership.Setoid.Properties.html#4823" class="Bound">f</a> <a id="4825" href="Data.List.Membership.Setoid.Properties.html#4825" class="Bound">g</a> <a id="4827" href="Data.List.Membership.Setoid.Properties.html#4827" class="Bound">cong</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="4839" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Data.List.Membership.Setoid.Properties.html#4854" class="Bound">x≈y</a> <a id="4858" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4860" href="Data.List.Membership.Setoid.Properties.html#4860" class="Bound">xs≋ys</a><a id="4865" class="Symbol">)</a> <a id="4867" href="Data.List.Membership.Setoid.Properties.html#4867" class="Bound">f</a> <a id="4869" href="Data.List.Membership.Setoid.Properties.html#4869" class="Bound">g</a> <a id="4871" href="Data.List.Membership.Setoid.Properties.html#4871" class="Bound">cong</a> <a id="4876" class="Symbol">=</a>
    <a id="4882" href="Data.List.Membership.Setoid.Properties.html#4871" class="Bound">cong</a> <a id="4887" href="Data.List.Membership.Setoid.Properties.html#4854" class="Bound">x≈y</a> <a id="4891" class="Symbol">(</a><a id="4892" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4897" href="Data.List.Membership.Setoid.Properties.html#4290" class="Function">refl₁</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4910" href="Data.List.Membership.Setoid.Properties.html#4290" class="Function">refl₁</a><a id="4915" class="Symbol">)</a> <a id="4917" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a>
    <a id="4923" href="Data.List.Membership.Setoid.Properties.html#4500" class="Function">mapWith∈-cong</a> <a id="4937" href="Data.List.Membership.Setoid.Properties.html#4860" class="Bound">xs≋ys</a> <a id="4943" class="Symbol">(</a><a id="4944" href="Data.List.Membership.Setoid.Properties.html#4867" class="Bound">f</a> <a id="4946" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4948" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="4953" class="Symbol">)</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Data.List.Membership.Setoid.Properties.html#4869" class="Bound">g</a> <a id="4958" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4960" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="4965" class="Symbol">)</a>
      <a id="4973" class="Symbol">(λ</a> <a id="4976" href="Data.List.Membership.Setoid.Properties.html#4976" class="Bound">x≈y</a> <a id="4980" href="Data.List.Membership.Setoid.Properties.html#4980" class="Bound">x∈xs</a> <a id="4985" href="Data.List.Membership.Setoid.Properties.html#4985" class="Bound">y∈ys</a> <a id="4990" class="Symbol">→</a> <a id="4992" href="Data.List.Membership.Setoid.Properties.html#4871" class="Bound">cong</a> <a id="4997" href="Data.List.Membership.Setoid.Properties.html#4976" class="Bound">x≈y</a> <a id="5001" class="Symbol">(</a><a id="5002" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5008" href="Data.List.Membership.Setoid.Properties.html#4980" class="Bound">x∈xs</a><a id="5012" class="Symbol">)</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5021" href="Data.List.Membership.Setoid.Properties.html#4985" class="Bound">y∈ys</a><a id="5025" class="Symbol">))</a>

  <a id="5031" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5044" class="Symbol">:</a> <a id="5046" class="Symbol">∀</a> <a id="5048" href="Data.List.Membership.Setoid.Properties.html#5048" class="Bound">f</a> <a id="5050" href="Data.List.Membership.Setoid.Properties.html#5050" class="Bound">xs</a> <a id="5053" class="Symbol">→</a> <a id="5055" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5064" href="Data.List.Membership.Setoid.Properties.html#5050" class="Bound">xs</a> <a id="5067" class="Symbol">(λ</a> <a id="5070" class="Symbol">{</a><a id="5071" href="Data.List.Membership.Setoid.Properties.html#5071" class="Bound">x</a><a id="5072" class="Symbol">}</a> <a id="5074" href="Data.List.Membership.Setoid.Properties.html#5074" class="Symbol">_</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Data.List.Membership.Setoid.Properties.html#5048" class="Bound">f</a> <a id="5080" href="Data.List.Membership.Setoid.Properties.html#5071" class="Bound">x</a><a id="5081" class="Symbol">)</a> <a id="5083" href="Data.List.Membership.Setoid.Properties.html#4470" class="Function Operator">≋₂</a> <a id="5086" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5090" href="Data.List.Membership.Setoid.Properties.html#5048" class="Bound">f</a> <a id="5092" href="Data.List.Membership.Setoid.Properties.html#5050" class="Bound">xs</a>
  <a id="5097" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5110" href="Data.List.Membership.Setoid.Properties.html#5110" class="Bound">f</a> <a id="5112" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5121" class="Symbol">=</a> <a id="5123" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="5128" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5141" href="Data.List.Membership.Setoid.Properties.html#5141" class="Bound">f</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Data.List.Membership.Setoid.Properties.html#5144" class="Bound">x</a> <a id="5146" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5148" href="Data.List.Membership.Setoid.Properties.html#5148" class="Bound">xs</a><a id="5150" class="Symbol">)</a> <a id="5152" class="Symbol">=</a> <a id="5154" href="Data.List.Membership.Setoid.Properties.html#4360" class="Function">refl₂</a> <a id="5160" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5162" href="Data.List.Membership.Setoid.Properties.html#5031" class="Function">mapWith∈≗map</a> <a id="5175" href="Data.List.Membership.Setoid.Properties.html#5141" class="Bound">f</a> <a id="5177" href="Data.List.Membership.Setoid.Properties.html#5148" class="Bound">xs</a>


<a id="5182" class="Keyword">module</a> <a id="5189" href="Data.List.Membership.Setoid.Properties.html#5189" class="Module">_</a> <a id="5191" class="Symbol">(</a><a id="5192" href="Data.List.Membership.Setoid.Properties.html#5192" class="Bound">S</a> <a id="5194" class="Symbol">:</a> <a id="5196" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5203" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="5205" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Keyword">where</a>

  <a id="5217" class="Keyword">open</a> <a id="5222" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5229" href="Data.List.Membership.Setoid.Properties.html#5192" class="Bound">S</a>
  <a id="5233" class="Keyword">open</a> <a id="5238" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="5249" href="Data.List.Membership.Setoid.Properties.html#5192" class="Bound">S</a>

  <a id="5254" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5270" class="Symbol">:</a> <a id="5272" class="Symbol">∀</a> <a id="5274" class="Symbol">{</a><a id="5275" href="Data.List.Membership.Setoid.Properties.html#5275" class="Bound">a</a><a id="5276" class="Symbol">}</a> <a id="5278" class="Symbol">{</a><a id="5279" href="Data.List.Membership.Setoid.Properties.html#5279" class="Bound">A</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5287" href="Data.List.Membership.Setoid.Properties.html#5275" class="Bound">a</a><a id="5288" class="Symbol">}</a> <a id="5290" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a> <a id="5293" class="Symbol">{</a><a id="5294" href="Data.List.Membership.Setoid.Properties.html#5294" class="Bound">f</a> <a id="5296" class="Symbol">:</a> <a id="5298" class="Symbol">∀</a> <a id="5300" class="Symbol">{</a><a id="5301" href="Data.List.Membership.Setoid.Properties.html#5301" class="Bound">x</a><a id="5302" class="Symbol">}</a> <a id="5304" class="Symbol">→</a> <a id="5306" href="Data.List.Membership.Setoid.Properties.html#5301" class="Bound">x</a> <a id="5308" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5310" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a> <a id="5313" class="Symbol">→</a> <a id="5315" href="Data.List.Membership.Setoid.Properties.html#5279" class="Bound">A</a><a id="5316" class="Symbol">}</a> <a id="5318" class="Symbol">→</a>
                    <a id="5340" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5357" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a> <a id="5360" href="Data.List.Membership.Setoid.Properties.html#5294" class="Bound">f</a><a id="5361" class="Symbol">)</a> <a id="5363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5365" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5372" href="Data.List.Membership.Setoid.Properties.html#5290" class="Bound">xs</a>
  <a id="5377" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5393" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5402" class="Symbol">=</a> <a id="5404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="5413" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5429" class="Symbol">(</a><a id="5430" href="Data.List.Membership.Setoid.Properties.html#5430" class="Bound">x</a> <a id="5432" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5434" href="Data.List.Membership.Setoid.Properties.html#5434" class="Bound">xs</a><a id="5436" class="Symbol">)</a> <a id="5438" class="Symbol">=</a> <a id="5440" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5447" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Data.List.Membership.Setoid.Properties.html#5254" class="Function">length-mapWith∈</a> <a id="5468" href="Data.List.Membership.Setoid.Properties.html#5434" class="Bound">xs</a><a id="5470" class="Symbol">)</a>

  <a id="5475" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">∀</a> <a id="5491" href="Data.List.Membership.Setoid.Properties.html#5491" class="Bound">xs</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5505" href="Data.List.Membership.Setoid.Properties.html#5491" class="Bound">xs</a> <a id="5508" class="Symbol">(λ</a> <a id="5511" class="Symbol">{</a><a id="5512" href="Data.List.Membership.Setoid.Properties.html#5512" class="Bound">x</a><a id="5513" class="Symbol">}</a> <a id="5515" href="Data.List.Membership.Setoid.Properties.html#5515" class="Symbol">_</a> <a id="5517" class="Symbol">→</a> <a id="5519" href="Data.List.Membership.Setoid.Properties.html#5512" class="Bound">x</a><a id="5520" class="Symbol">)</a> <a id="5522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5524" href="Data.List.Membership.Setoid.Properties.html#5491" class="Bound">xs</a>
  <a id="5529" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5541" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5550" class="Symbol">=</a> <a id="5552" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="5561" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Data.List.Membership.Setoid.Properties.html#5574" class="Bound">x</a> <a id="5576" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5578" href="Data.List.Membership.Setoid.Properties.html#5578" class="Bound">xs</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">=</a> <a id="5584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5591" class="Symbol">(</a><a id="5592" href="Data.List.Membership.Setoid.Properties.html#5574" class="Bound">x</a> <a id="5594" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5596" class="Symbol">)</a> <a id="5598" class="Symbol">(</a><a id="5599" href="Data.List.Membership.Setoid.Properties.html#5475" class="Function">mapWith∈-id</a> <a id="5611" href="Data.List.Membership.Setoid.Properties.html#5578" class="Bound">xs</a><a id="5613" class="Symbol">)</a>

  <a id="5618" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5631" class="Symbol">:</a> <a id="5633" class="Symbol">∀</a> <a id="5635" class="Symbol">{</a><a id="5636" href="Data.List.Membership.Setoid.Properties.html#5636" class="Bound">a</a> <a id="5638" href="Data.List.Membership.Setoid.Properties.html#5638" class="Bound">b</a><a id="5639" class="Symbol">}</a> <a id="5641" class="Symbol">{</a><a id="5642" href="Data.List.Membership.Setoid.Properties.html#5642" class="Bound">A</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5650" href="Data.List.Membership.Setoid.Properties.html#5636" class="Bound">a</a><a id="5651" class="Symbol">}</a> <a id="5653" class="Symbol">{</a><a id="5654" href="Data.List.Membership.Setoid.Properties.html#5654" class="Bound">B</a> <a id="5656" class="Symbol">:</a> <a id="5658" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5662" href="Data.List.Membership.Setoid.Properties.html#5638" class="Bound">b</a><a id="5663" class="Symbol">}</a> <a id="5665" class="Symbol">→</a>
                 <a id="5684" class="Symbol">∀</a> <a id="5686" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5689" class="Symbol">(</a><a id="5690" href="Data.List.Membership.Setoid.Properties.html#5690" class="Bound">f</a> <a id="5692" class="Symbol">:</a> <a id="5694" class="Symbol">∀</a> <a id="5696" class="Symbol">{</a><a id="5697" href="Data.List.Membership.Setoid.Properties.html#5697" class="Bound">x</a><a id="5698" class="Symbol">}</a> <a id="5700" class="Symbol">→</a> <a id="5702" href="Data.List.Membership.Setoid.Properties.html#5697" class="Bound">x</a> <a id="5704" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5706" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5709" class="Symbol">→</a> <a id="5711" href="Data.List.Membership.Setoid.Properties.html#5642" class="Bound">A</a><a id="5712" class="Symbol">)</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Data.List.Membership.Setoid.Properties.html#5715" class="Bound">g</a> <a id="5717" class="Symbol">:</a> <a id="5719" href="Data.List.Membership.Setoid.Properties.html#5642" class="Bound">A</a> <a id="5721" class="Symbol">→</a> <a id="5723" href="Data.List.Membership.Setoid.Properties.html#5654" class="Bound">B</a><a id="5724" class="Symbol">)</a> <a id="5726" class="Symbol">→</a>
                 <a id="5745" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5749" href="Data.List.Membership.Setoid.Properties.html#5715" class="Bound">g</a> <a id="5751" class="Symbol">(</a><a id="5752" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5761" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5764" href="Data.List.Membership.Setoid.Properties.html#5690" class="Bound">f</a><a id="5765" class="Symbol">)</a> <a id="5767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5769" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="5778" href="Data.List.Membership.Setoid.Properties.html#5686" class="Bound">xs</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Data.List.Membership.Setoid.Properties.html#5715" class="Bound">g</a> <a id="5784" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5787" href="Data.List.Membership.Setoid.Properties.html#5690" class="Bound">f</a><a id="5788" class="Symbol">)</a>
  <a id="5792" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5805" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5814" href="Data.List.Membership.Setoid.Properties.html#5814" class="Bound">f</a> <a id="5816" href="Data.List.Membership.Setoid.Properties.html#5816" class="Bound">g</a> <a id="5818" class="Symbol">=</a> <a id="5820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="5829" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Data.List.Membership.Setoid.Properties.html#5843" class="Bound">x</a> <a id="5845" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5847" href="Data.List.Membership.Setoid.Properties.html#5847" class="Bound">xs</a><a id="5849" class="Symbol">)</a> <a id="5851" href="Data.List.Membership.Setoid.Properties.html#5851" class="Bound">f</a> <a id="5853" href="Data.List.Membership.Setoid.Properties.html#5853" class="Bound">g</a> <a id="5855" class="Symbol">=</a> <a id="5857" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5864" class="Symbol">(_</a> <a id="5867" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5869" class="Symbol">)</a> <a id="5871" class="Symbol">(</a><a id="5872" href="Data.List.Membership.Setoid.Properties.html#5618" class="Function">map-mapWith∈</a> <a id="5885" href="Data.List.Membership.Setoid.Properties.html#5847" class="Bound">xs</a> <a id="5888" class="Symbol">(</a><a id="5889" href="Data.List.Membership.Setoid.Properties.html#5851" class="Bound">f</a> <a id="5891" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5893" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="5898" class="Symbol">)</a> <a id="5900" href="Data.List.Membership.Setoid.Properties.html#5853" class="Bound">g</a><a id="5901" class="Symbol">)</a>

<a id="5904" class="Comment">------------------------------------------------------------------------</a>
<a id="5977" class="Comment">-- map</a>

<a id="5985" class="Keyword">module</a> <a id="5992" href="Data.List.Membership.Setoid.Properties.html#5992" class="Module">_</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">S₁</a> <a id="5998" class="Symbol">:</a> <a id="6000" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6007" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="6010" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="6012" class="Symbol">)</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Data.List.Membership.Setoid.Properties.html#6015" class="Bound">S₂</a> <a id="6018" class="Symbol">:</a> <a id="6020" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6027" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="6030" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="6032" class="Symbol">)</a> <a id="6034" class="Keyword">where</a>

  <a id="6043" class="Keyword">open</a> <a id="6048" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6055" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">S₁</a> <a id="6058" class="Keyword">renaming</a> <a id="6067" class="Symbol">(</a><a id="6068" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="6072" class="Symbol">to</a> <a id="6075" class="Field Operator">_≈₁_</a><a id="6079" class="Symbol">)</a>
  <a id="6083" class="Keyword">open</a> <a id="6088" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6095" href="Data.List.Membership.Setoid.Properties.html#6015" class="Bound">S₂</a> <a id="6098" class="Keyword">renaming</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="6112" class="Symbol">to</a> <a id="6115" class="Field Operator">_≈₂_</a><a id="6119" class="Symbol">)</a>
  <a id="6123" class="Keyword">private</a> <a id="6131" class="Keyword">module</a> <a id="6138" href="Data.List.Membership.Setoid.Properties.html#6138" class="Module">M₁</a> <a id="6141" class="Symbol">=</a> <a id="6143" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6154" href="Data.List.Membership.Setoid.Properties.html#5995" class="Bound">S₁</a><a id="6156" class="Symbol">;</a> <a id="6158" class="Keyword">open</a> <a id="6163" href="Data.List.Membership.Setoid.Properties.html#6138" class="Module">M₁</a> <a id="6166" class="Keyword">using</a> <a id="6172" class="Symbol">(</a><a id="6173" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Keyword">renaming</a> <a id="6188" class="Symbol">(</a><a id="6189" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="6193" class="Symbol">to</a> <a id="6196" class="Function Operator">_∈₁_</a><a id="6200" class="Symbol">)</a>
  <a id="6204" class="Keyword">private</a> <a id="6212" class="Keyword">module</a> <a id="6219" href="Data.List.Membership.Setoid.Properties.html#6219" class="Module">M₂</a> <a id="6222" class="Symbol">=</a> <a id="6224" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6235" href="Data.List.Membership.Setoid.Properties.html#6015" class="Bound">S₂</a><a id="6237" class="Symbol">;</a> <a id="6239" class="Keyword">open</a> <a id="6244" href="Data.List.Membership.Setoid.Properties.html#6219" class="Module">M₂</a> <a id="6247" class="Keyword">using</a> <a id="6253" class="Symbol">()</a> <a id="6256" class="Keyword">renaming</a> <a id="6265" class="Symbol">(</a><a id="6266" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="6270" class="Symbol">to</a> <a id="6273" class="Function Operator">_∈₂_</a><a id="6277" class="Symbol">)</a>

  <a id="6282" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="6289" class="Symbol">:</a> <a id="6291" class="Symbol">∀</a> <a id="6293" class="Symbol">{</a><a id="6294" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a><a id="6295" class="Symbol">}</a> <a id="6297" class="Symbol">→</a> <a id="6299" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a> <a id="6301" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6311" href="Data.List.Membership.Setoid.Properties.html#6075" class="Function Operator">_≈₁_</a> <a id="6316" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6318" href="Data.List.Membership.Setoid.Properties.html#6115" class="Field Operator">_≈₂_</a> <a id="6323" class="Symbol">→</a>
           <a id="6336" class="Symbol">∀</a> <a id="6338" class="Symbol">{</a><a id="6339" href="Data.List.Membership.Setoid.Properties.html#6339" class="Bound">v</a> <a id="6341" href="Data.List.Membership.Setoid.Properties.html#6341" class="Bound">xs</a><a id="6343" class="Symbol">}</a> <a id="6345" class="Symbol">→</a> <a id="6347" href="Data.List.Membership.Setoid.Properties.html#6339" class="Bound">v</a> <a id="6349" href="Data.List.Membership.Setoid.Properties.html#6196" class="Function Operator">∈₁</a> <a id="6352" href="Data.List.Membership.Setoid.Properties.html#6341" class="Bound">xs</a> <a id="6355" class="Symbol">→</a> <a id="6357" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a> <a id="6359" href="Data.List.Membership.Setoid.Properties.html#6339" class="Bound">v</a> <a id="6361" href="Data.List.Membership.Setoid.Properties.html#6273" class="Function Operator">∈₂</a> <a id="6364" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6368" href="Data.List.Membership.Setoid.Properties.html#6294" class="Bound">f</a> <a id="6370" href="Data.List.Membership.Setoid.Properties.html#6341" class="Bound">xs</a>
  <a id="6375" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="6382" href="Data.List.Membership.Setoid.Properties.html#6382" class="Bound">pres</a> <a id="6387" href="Data.List.Membership.Setoid.Properties.html#6387" class="Bound">x∈xs</a> <a id="6392" class="Symbol">=</a> <a id="6394" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">Any.map⁺</a> <a id="6403" class="Symbol">(</a><a id="6404" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="6412" href="Data.List.Membership.Setoid.Properties.html#6382" class="Bound">pres</a> <a id="6417" href="Data.List.Membership.Setoid.Properties.html#6387" class="Bound">x∈xs</a><a id="6421" class="Symbol">)</a>

  <a id="6426" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="6433" class="Symbol">:</a> <a id="6435" class="Symbol">∀</a> <a id="6437" class="Symbol">{</a><a id="6438" href="Data.List.Membership.Setoid.Properties.html#6438" class="Bound">v</a> <a id="6440" href="Data.List.Membership.Setoid.Properties.html#6440" class="Bound">xs</a> <a id="6443" href="Data.List.Membership.Setoid.Properties.html#6443" class="Bound">f</a><a id="6444" class="Symbol">}</a> <a id="6446" class="Symbol">→</a> <a id="6448" href="Data.List.Membership.Setoid.Properties.html#6438" class="Bound">v</a> <a id="6450" href="Data.List.Membership.Setoid.Properties.html#6273" class="Function Operator">∈₂</a> <a id="6453" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6457" href="Data.List.Membership.Setoid.Properties.html#6443" class="Bound">f</a> <a id="6459" href="Data.List.Membership.Setoid.Properties.html#6440" class="Bound">xs</a> <a id="6462" class="Symbol">→</a>
           <a id="6475" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="6477" class="Symbol">λ</a> <a id="6479" href="Data.List.Membership.Setoid.Properties.html#6479" class="Bound">x</a> <a id="6481" class="Symbol">→</a> <a id="6483" href="Data.List.Membership.Setoid.Properties.html#6479" class="Bound">x</a> <a id="6485" href="Data.List.Membership.Setoid.Properties.html#6196" class="Function Operator">∈₁</a> <a id="6488" href="Data.List.Membership.Setoid.Properties.html#6440" class="Bound">xs</a> <a id="6491" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6493" href="Data.List.Membership.Setoid.Properties.html#6438" class="Bound">v</a> <a id="6495" href="Data.List.Membership.Setoid.Properties.html#6115" class="Field Operator">≈₂</a> <a id="6498" href="Data.List.Membership.Setoid.Properties.html#6443" class="Bound">f</a> <a id="6500" href="Data.List.Membership.Setoid.Properties.html#6479" class="Bound">x</a>
  <a id="6504" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="6511" href="Data.List.Membership.Setoid.Properties.html#6511" class="Bound">x∈map</a> <a id="6517" class="Symbol">=</a> <a id="6519" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="6524" class="Symbol">(</a><a id="6525" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">Any.map⁻</a> <a id="6534" href="Data.List.Membership.Setoid.Properties.html#6511" class="Bound">x∈map</a><a id="6539" class="Symbol">)</a>

  <a id="6544" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6551" class="Symbol">:</a> <a id="6553" class="Symbol">∀</a> <a id="6555" class="Symbol">{</a><a id="6556" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a><a id="6557" class="Symbol">}</a> <a id="6559" class="Symbol">(</a><a id="6560" href="Data.List.Membership.Setoid.Properties.html#6560" class="Bound">pres</a> <a id="6565" class="Symbol">:</a> <a id="6567" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a> <a id="6569" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6579" href="Data.List.Membership.Setoid.Properties.html#6075" class="Function Operator">_≈₁_</a> <a id="6584" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6586" href="Data.List.Membership.Setoid.Properties.html#6115" class="Field Operator">_≈₂_</a><a id="6590" class="Symbol">)</a> <a id="6592" class="Symbol">→</a>
           <a id="6605" class="Symbol">∀</a> <a id="6607" class="Symbol">{</a><a id="6608" href="Data.List.Membership.Setoid.Properties.html#6608" class="Bound">xs</a> <a id="6611" href="Data.List.Membership.Setoid.Properties.html#6611" class="Bound">x</a> <a id="6613" href="Data.List.Membership.Setoid.Properties.html#6613" class="Bound">v</a><a id="6614" class="Symbol">}</a> <a id="6616" class="Symbol">→</a> <a id="6618" class="Symbol">(</a><a id="6619" href="Data.List.Membership.Setoid.Properties.html#6619" class="Bound">x∈xs</a> <a id="6624" class="Symbol">:</a> <a id="6626" href="Data.List.Membership.Setoid.Properties.html#6611" class="Bound">x</a> <a id="6628" href="Data.List.Membership.Setoid.Properties.html#6196" class="Function Operator">∈₁</a> <a id="6631" href="Data.List.Membership.Setoid.Properties.html#6608" class="Bound">xs</a><a id="6633" class="Symbol">)</a> <a id="6635" class="Symbol">→</a>
           <a id="6648" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6652" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a> <a id="6654" class="Symbol">(</a><a id="6655" href="Data.List.Membership.Setoid.Properties.html#6619" class="Bound">x∈xs</a> <a id="6660" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">M₁.∷=</a> <a id="6666" href="Data.List.Membership.Setoid.Properties.html#6613" class="Bound">v</a><a id="6667" class="Symbol">)</a> <a id="6669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6671" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="6678" href="Data.List.Membership.Setoid.Properties.html#6560" class="Bound">pres</a> <a id="6683" href="Data.List.Membership.Setoid.Properties.html#6619" class="Bound">x∈xs</a> <a id="6688" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">M₂.∷=</a> <a id="6694" href="Data.List.Membership.Setoid.Properties.html#6556" class="Bound">f</a> <a id="6696" href="Data.List.Membership.Setoid.Properties.html#6613" class="Bound">v</a>
  <a id="6700" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6707" href="Data.List.Membership.Setoid.Properties.html#6707" class="Bound">pres</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6718" href="Data.List.Membership.Setoid.Properties.html#6718" class="Bound">x≈y</a><a id="6721" class="Symbol">)</a>   <a id="6725" class="Symbol">=</a> <a id="6727" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
  <a id="6736" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6743" href="Data.List.Membership.Setoid.Properties.html#6743" class="Bound">pres</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6755" href="Data.List.Membership.Setoid.Properties.html#6755" class="Bound">x∈xs</a><a id="6759" class="Symbol">)</a> <a id="6761" class="Symbol">=</a> <a id="6763" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6770" class="Symbol">(_</a> <a id="6773" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="6775" class="Symbol">)</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Data.List.Membership.Setoid.Properties.html#6544" class="Function">map-∷=</a> <a id="6785" href="Data.List.Membership.Setoid.Properties.html#6743" class="Bound">pres</a> <a id="6790" href="Data.List.Membership.Setoid.Properties.html#6755" class="Bound">x∈xs</a><a id="6794" class="Symbol">)</a>

<a id="6797" class="Comment">------------------------------------------------------------------------</a>
<a id="6870" class="Comment">-- _++_</a>

<a id="6879" class="Keyword">module</a> <a id="6886" href="Data.List.Membership.Setoid.Properties.html#6886" class="Module">_</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a> <a id="6891" class="Symbol">:</a> <a id="6893" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6900" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="6902" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="6903" class="Symbol">)</a> <a id="6905" class="Keyword">where</a>

  <a id="6914" class="Keyword">open</a> <a id="6919" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="6930" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a> <a id="6932" class="Keyword">using</a> <a id="6938" class="Symbol">(</a><a id="6939" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="6942" class="Symbol">)</a>
  <a id="6946" class="Keyword">open</a> <a id="6951" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6958" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a>
  <a id="6962" class="Keyword">open</a> <a id="6967" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="6976" href="Data.List.Membership.Setoid.Properties.html#6889" class="Bound">S</a> <a id="6978" class="Keyword">using</a> <a id="6984" class="Symbol">(</a><a id="6985" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="6988" class="Symbol">;</a> <a id="6990" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="6993" class="Symbol">;</a> <a id="6995" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a><a id="7001" class="Symbol">)</a>

  <a id="7006" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7013" class="Symbol">:</a> <a id="7015" class="Symbol">∀</a> <a id="7017" class="Symbol">{</a><a id="7018" href="Data.List.Membership.Setoid.Properties.html#7018" class="Bound">v</a> <a id="7020" href="Data.List.Membership.Setoid.Properties.html#7020" class="Bound">xs</a> <a id="7023" href="Data.List.Membership.Setoid.Properties.html#7023" class="Bound">ys</a><a id="7025" class="Symbol">}</a> <a id="7027" class="Symbol">→</a> <a id="7029" href="Data.List.Membership.Setoid.Properties.html#7018" class="Bound">v</a> <a id="7031" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7033" href="Data.List.Membership.Setoid.Properties.html#7020" class="Bound">xs</a> <a id="7036" class="Symbol">→</a> <a id="7038" href="Data.List.Membership.Setoid.Properties.html#7018" class="Bound">v</a> <a id="7040" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7042" href="Data.List.Membership.Setoid.Properties.html#7020" class="Bound">xs</a> <a id="7045" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7048" href="Data.List.Membership.Setoid.Properties.html#7023" class="Bound">ys</a>
  <a id="7053" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7060" class="Symbol">=</a> <a id="7062" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">Any.++⁺ˡ</a>

  <a id="7074" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7081" class="Symbol">:</a> <a id="7083" class="Symbol">∀</a> <a id="7085" class="Symbol">{</a><a id="7086" href="Data.List.Membership.Setoid.Properties.html#7086" class="Bound">v</a><a id="7087" class="Symbol">}</a> <a id="7089" href="Data.List.Membership.Setoid.Properties.html#7089" class="Bound">xs</a> <a id="7092" class="Symbol">{</a><a id="7093" href="Data.List.Membership.Setoid.Properties.html#7093" class="Bound">ys</a><a id="7095" class="Symbol">}</a> <a id="7097" class="Symbol">→</a> <a id="7099" href="Data.List.Membership.Setoid.Properties.html#7086" class="Bound">v</a> <a id="7101" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7103" href="Data.List.Membership.Setoid.Properties.html#7093" class="Bound">ys</a> <a id="7106" class="Symbol">→</a> <a id="7108" href="Data.List.Membership.Setoid.Properties.html#7086" class="Bound">v</a> <a id="7110" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7112" href="Data.List.Membership.Setoid.Properties.html#7089" class="Bound">xs</a> <a id="7115" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7118" href="Data.List.Membership.Setoid.Properties.html#7093" class="Bound">ys</a>
  <a id="7123" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7130" class="Symbol">=</a> <a id="7132" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">Any.++⁺ʳ</a>

  <a id="7144" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7150" class="Symbol">:</a> <a id="7152" class="Symbol">∀</a> <a id="7154" class="Symbol">{</a><a id="7155" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a><a id="7156" class="Symbol">}</a> <a id="7158" href="Data.List.Membership.Setoid.Properties.html#7158" class="Bound">xs</a> <a id="7161" class="Symbol">{</a><a id="7162" href="Data.List.Membership.Setoid.Properties.html#7162" class="Bound">ys</a><a id="7164" class="Symbol">}</a> <a id="7166" class="Symbol">→</a> <a id="7168" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a> <a id="7170" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7172" href="Data.List.Membership.Setoid.Properties.html#7158" class="Bound">xs</a> <a id="7175" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7178" href="Data.List.Membership.Setoid.Properties.html#7162" class="Bound">ys</a> <a id="7181" class="Symbol">→</a> <a id="7183" class="Symbol">(</a><a id="7184" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a> <a id="7186" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7188" href="Data.List.Membership.Setoid.Properties.html#7158" class="Bound">xs</a><a id="7190" class="Symbol">)</a> <a id="7192" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Data.List.Membership.Setoid.Properties.html#7155" class="Bound">v</a> <a id="7197" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7199" href="Data.List.Membership.Setoid.Properties.html#7162" class="Bound">ys</a><a id="7201" class="Symbol">)</a>
  <a id="7205" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7211" class="Symbol">=</a> <a id="7213" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">Any.++⁻</a>

  <a id="7224" href="Data.List.Membership.Setoid.Properties.html#7224" class="Function">∈-++⁺∘++⁻</a> <a id="7234" class="Symbol">:</a> <a id="7236" class="Symbol">∀</a> <a id="7238" class="Symbol">{</a><a id="7239" href="Data.List.Membership.Setoid.Properties.html#7239" class="Bound">v</a><a id="7240" class="Symbol">}</a> <a id="7242" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7245" class="Symbol">{</a><a id="7246" href="Data.List.Membership.Setoid.Properties.html#7246" class="Bound">ys</a><a id="7248" class="Symbol">}</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Data.List.Membership.Setoid.Properties.html#7251" class="Bound">p</a> <a id="7253" class="Symbol">:</a> <a id="7255" href="Data.List.Membership.Setoid.Properties.html#7239" class="Bound">v</a> <a id="7257" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7259" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7262" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7265" href="Data.List.Membership.Setoid.Properties.html#7246" class="Bound">ys</a><a id="7267" class="Symbol">)</a> <a id="7269" class="Symbol">→</a>
              <a id="7285" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7287" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7294" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7296" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7303" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7306" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="7309" class="Symbol">(</a><a id="7310" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7316" href="Data.List.Membership.Setoid.Properties.html#7242" class="Bound">xs</a> <a id="7319" href="Data.List.Membership.Setoid.Properties.html#7251" class="Bound">p</a><a id="7320" class="Symbol">)</a> <a id="7322" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7324" href="Data.List.Membership.Setoid.Properties.html#7251" class="Bound">p</a>
  <a id="7328" href="Data.List.Membership.Setoid.Properties.html#7224" class="Function">∈-++⁺∘++⁻</a> <a id="7338" class="Symbol">=</a> <a id="7340" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">Any.++⁺∘++⁻</a>

  <a id="7355" href="Data.List.Membership.Setoid.Properties.html#7355" class="Function">∈-++⁻∘++⁺</a> <a id="7365" class="Symbol">:</a> <a id="7367" class="Symbol">∀</a> <a id="7369" class="Symbol">{</a><a id="7370" href="Data.List.Membership.Setoid.Properties.html#7370" class="Bound">v</a><a id="7371" class="Symbol">}</a> <a id="7373" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7376" class="Symbol">{</a><a id="7377" href="Data.List.Membership.Setoid.Properties.html#7377" class="Bound">ys</a><a id="7379" class="Symbol">}</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Data.List.Membership.Setoid.Properties.html#7382" class="Bound">p</a> <a id="7384" class="Symbol">:</a> <a id="7386" href="Data.List.Membership.Setoid.Properties.html#7370" class="Bound">v</a> <a id="7388" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7390" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7393" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7395" href="Data.List.Membership.Setoid.Properties.html#7370" class="Bound">v</a> <a id="7397" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7399" href="Data.List.Membership.Setoid.Properties.html#7377" class="Bound">ys</a><a id="7401" class="Symbol">)</a> <a id="7403" class="Symbol">→</a>
              <a id="7419" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="7425" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7431" href="Data.List.Membership.Setoid.Properties.html#7006" class="Function">∈-++⁺ˡ</a> <a id="7438" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7440" href="Data.List.Membership.Setoid.Properties.html#7074" class="Function">∈-++⁺ʳ</a> <a id="7447" href="Data.List.Membership.Setoid.Properties.html#7373" class="Bound">xs</a> <a id="7450" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="7453" href="Data.List.Membership.Setoid.Properties.html#7382" class="Bound">p</a><a id="7454" class="Symbol">)</a> <a id="7456" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7458" href="Data.List.Membership.Setoid.Properties.html#7382" class="Bound">p</a>
  <a id="7462" href="Data.List.Membership.Setoid.Properties.html#7355" class="Function">∈-++⁻∘++⁺</a> <a id="7472" class="Symbol">=</a> <a id="7474" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">Any.++⁻∘++⁺</a>

  <a id="7489" href="Data.List.Membership.Setoid.Properties.html#7489" class="Function">∈-++↔</a> <a id="7495" class="Symbol">:</a> <a id="7497" class="Symbol">∀</a> <a id="7499" class="Symbol">{</a><a id="7500" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7502" href="Data.List.Membership.Setoid.Properties.html#7502" class="Bound">xs</a> <a id="7505" href="Data.List.Membership.Setoid.Properties.html#7505" class="Bound">ys</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Symbol">→</a> <a id="7511" class="Symbol">(</a><a id="7512" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7514" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7516" href="Data.List.Membership.Setoid.Properties.html#7502" class="Bound">xs</a> <a id="7519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7521" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7523" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7525" href="Data.List.Membership.Setoid.Properties.html#7505" class="Bound">ys</a><a id="7527" class="Symbol">)</a> <a id="7529" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7531" href="Data.List.Membership.Setoid.Properties.html#7500" class="Bound">v</a> <a id="7533" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7535" href="Data.List.Membership.Setoid.Properties.html#7502" class="Bound">xs</a> <a id="7538" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7541" href="Data.List.Membership.Setoid.Properties.html#7505" class="Bound">ys</a>
  <a id="7546" href="Data.List.Membership.Setoid.Properties.html#7489" class="Function">∈-++↔</a> <a id="7552" class="Symbol">=</a> <a id="7554" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">Any.++↔</a>

  <a id="7565" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7575" class="Symbol">:</a> <a id="7577" class="Symbol">∀</a> <a id="7579" class="Symbol">{</a><a id="7580" href="Data.List.Membership.Setoid.Properties.html#7580" class="Bound">v</a><a id="7581" class="Symbol">}</a> <a id="7583" href="Data.List.Membership.Setoid.Properties.html#7583" class="Bound">xs</a> <a id="7586" href="Data.List.Membership.Setoid.Properties.html#7586" class="Bound">ys</a> <a id="7589" class="Symbol">→</a> <a id="7591" href="Data.List.Membership.Setoid.Properties.html#7580" class="Bound">v</a> <a id="7593" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7595" href="Data.List.Membership.Setoid.Properties.html#7583" class="Bound">xs</a> <a id="7598" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7601" href="Data.List.Membership.Setoid.Properties.html#7586" class="Bound">ys</a> <a id="7604" class="Symbol">→</a> <a id="7606" href="Data.List.Membership.Setoid.Properties.html#7580" class="Bound">v</a> <a id="7608" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7610" href="Data.List.Membership.Setoid.Properties.html#7586" class="Bound">ys</a> <a id="7613" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7616" href="Data.List.Membership.Setoid.Properties.html#7583" class="Bound">xs</a>
  <a id="7621" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7631" class="Symbol">=</a> <a id="7633" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">Any.++-comm</a>

  <a id="7648" href="Data.List.Membership.Setoid.Properties.html#7648" class="Function">∈-++-comm∘++-comm</a> <a id="7666" class="Symbol">:</a> <a id="7668" class="Symbol">∀</a> <a id="7670" class="Symbol">{</a><a id="7671" href="Data.List.Membership.Setoid.Properties.html#7671" class="Bound">v</a><a id="7672" class="Symbol">}</a> <a id="7674" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7677" class="Symbol">{</a><a id="7678" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a><a id="7680" class="Symbol">}</a> <a id="7682" class="Symbol">(</a><a id="7683" href="Data.List.Membership.Setoid.Properties.html#7683" class="Bound">p</a> <a id="7685" class="Symbol">:</a> <a id="7687" href="Data.List.Membership.Setoid.Properties.html#7671" class="Bound">v</a> <a id="7689" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7691" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7694" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7697" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a><a id="7699" class="Symbol">)</a> <a id="7701" class="Symbol">→</a>
                      <a id="7725" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7735" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a> <a id="7738" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7741" class="Symbol">(</a><a id="7742" href="Data.List.Membership.Setoid.Properties.html#7565" class="Function">∈-++-comm</a> <a id="7752" href="Data.List.Membership.Setoid.Properties.html#7674" class="Bound">xs</a> <a id="7755" href="Data.List.Membership.Setoid.Properties.html#7678" class="Bound">ys</a> <a id="7758" href="Data.List.Membership.Setoid.Properties.html#7683" class="Bound">p</a><a id="7759" class="Symbol">)</a> <a id="7761" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7763" href="Data.List.Membership.Setoid.Properties.html#7683" class="Bound">p</a>
  <a id="7767" href="Data.List.Membership.Setoid.Properties.html#7648" class="Function">∈-++-comm∘++-comm</a> <a id="7785" class="Symbol">=</a> <a id="7787" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">Any.++-comm∘++-comm</a>

  <a id="7810" href="Data.List.Membership.Setoid.Properties.html#7810" class="Function">∈-++↔++</a> <a id="7818" class="Symbol">:</a> <a id="7820" class="Symbol">∀</a> <a id="7822" class="Symbol">{</a><a id="7823" href="Data.List.Membership.Setoid.Properties.html#7823" class="Bound">v</a><a id="7824" class="Symbol">}</a> <a id="7826" href="Data.List.Membership.Setoid.Properties.html#7826" class="Bound">xs</a> <a id="7829" href="Data.List.Membership.Setoid.Properties.html#7829" class="Bound">ys</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="Data.List.Membership.Setoid.Properties.html#7823" class="Bound">v</a> <a id="7836" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7838" href="Data.List.Membership.Setoid.Properties.html#7826" class="Bound">xs</a> <a id="7841" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7844" href="Data.List.Membership.Setoid.Properties.html#7829" class="Bound">ys</a> <a id="7847" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7849" href="Data.List.Membership.Setoid.Properties.html#7823" class="Bound">v</a> <a id="7851" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7853" href="Data.List.Membership.Setoid.Properties.html#7829" class="Bound">ys</a> <a id="7856" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7859" href="Data.List.Membership.Setoid.Properties.html#7826" class="Bound">xs</a>
  <a id="7864" href="Data.List.Membership.Setoid.Properties.html#7810" class="Function">∈-++↔++</a> <a id="7872" class="Symbol">=</a> <a id="7874" href="Data.List.Relation.Unary.Any.Properties.html#14489" class="Function">Any.++↔++</a>

  <a id="7887" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">∈-insert</a> <a id="7896" class="Symbol">:</a> <a id="7898" class="Symbol">∀</a> <a id="7900" href="Data.List.Membership.Setoid.Properties.html#7900" class="Bound">xs</a> <a id="7903" class="Symbol">{</a><a id="7904" href="Data.List.Membership.Setoid.Properties.html#7904" class="Bound">ys</a> <a id="7907" href="Data.List.Membership.Setoid.Properties.html#7907" class="Bound">v</a> <a id="7909" href="Data.List.Membership.Setoid.Properties.html#7909" class="Bound">w</a><a id="7910" class="Symbol">}</a> <a id="7912" class="Symbol">→</a> <a id="7914" href="Data.List.Membership.Setoid.Properties.html#7907" class="Bound">v</a> <a id="7916" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="7918" href="Data.List.Membership.Setoid.Properties.html#7909" class="Bound">w</a> <a id="7920" class="Symbol">→</a> <a id="7922" href="Data.List.Membership.Setoid.Properties.html#7907" class="Bound">v</a> <a id="7924" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7926" href="Data.List.Membership.Setoid.Properties.html#7900" class="Bound">xs</a> <a id="7929" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7932" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="7934" href="Data.List.Membership.Setoid.Properties.html#7909" class="Bound">w</a> <a id="7936" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="7938" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7941" href="Data.List.Membership.Setoid.Properties.html#7904" class="Bound">ys</a>
  <a id="7946" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">∈-insert</a> <a id="7955" href="Data.List.Membership.Setoid.Properties.html#7955" class="Bound">xs</a> <a id="7958" class="Symbol">=</a> <a id="7960" href="Data.List.Relation.Unary.Any.Properties.html#14666" class="Function">Any.++-insert</a> <a id="7974" href="Data.List.Membership.Setoid.Properties.html#7955" class="Bound">xs</a>

  <a id="7980" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="7986" class="Symbol">:</a> <a id="7988" class="Symbol">∀</a> <a id="7990" class="Symbol">{</a><a id="7991" href="Data.List.Membership.Setoid.Properties.html#7991" class="Bound">v</a> <a id="7993" href="Data.List.Membership.Setoid.Properties.html#7993" class="Bound">xs</a><a id="7995" class="Symbol">}</a> <a id="7997" class="Symbol">→</a> <a id="7999" href="Data.List.Membership.Setoid.Properties.html#7991" class="Bound">v</a> <a id="8001" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8003" href="Data.List.Membership.Setoid.Properties.html#7993" class="Bound">xs</a> <a id="8006" class="Symbol">→</a> <a id="8008" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="8011" class="Symbol">λ</a> <a id="8013" href="Data.List.Membership.Setoid.Properties.html#8013" class="Bound">ys</a> <a id="8016" href="Data.List.Membership.Setoid.Properties.html#8016" class="Bound">zs</a> <a id="8019" class="Symbol">→</a> <a id="8021" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8023" class="Symbol">λ</a> <a id="8025" href="Data.List.Membership.Setoid.Properties.html#8025" class="Bound">w</a> <a id="8027" class="Symbol">→</a>
          <a id="8039" href="Data.List.Membership.Setoid.Properties.html#7991" class="Bound">v</a> <a id="8041" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="8043" href="Data.List.Membership.Setoid.Properties.html#8025" class="Bound">w</a> <a id="8045" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8047" href="Data.List.Membership.Setoid.Properties.html#7993" class="Bound">xs</a> <a id="8050" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="8052" href="Data.List.Membership.Setoid.Properties.html#8013" class="Bound">ys</a> <a id="8055" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8058" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="8060" href="Data.List.Membership.Setoid.Properties.html#8025" class="Bound">w</a> <a id="8062" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="8064" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8067" href="Data.List.Membership.Setoid.Properties.html#8016" class="Bound">zs</a>
  <a id="8072" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="8078" class="Symbol">(</a><a id="8079" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="8084" href="Data.List.Membership.Setoid.Properties.html#8084" class="Bound">px</a><a id="8086" class="Symbol">)</a>        <a id="8095" class="Symbol">=</a> <a id="8097" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8102" class="Symbol">_</a> <a id="8104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8106" class="Symbol">_</a> <a id="8108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8110" href="Data.List.Membership.Setoid.Properties.html#8084" class="Bound">px</a> <a id="8113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8115" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>
  <a id="8124" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="8130" class="Symbol">(</a><a id="8131" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="8137" class="Symbol">{</a><a id="8138" href="Data.List.Membership.Setoid.Properties.html#8138" class="Bound">d</a><a id="8139" class="Symbol">}</a> <a id="8141" href="Data.List.Membership.Setoid.Properties.html#8141" class="Bound">v∈xs</a><a id="8145" class="Symbol">)</a> <a id="8147" class="Symbol">=</a>
    <a id="8153" class="Keyword">let</a> <a id="8157" href="Data.List.Membership.Setoid.Properties.html#8157" class="Bound">hs</a> <a id="8160" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8162" class="Symbol">_</a> <a id="8164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8166" class="Symbol">_</a> <a id="8168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8170" href="Data.List.Membership.Setoid.Properties.html#8170" class="Bound">v≈v′</a> <a id="8175" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8177" href="Data.List.Membership.Setoid.Properties.html#8177" class="Bound">eq</a> <a id="8180" class="Symbol">=</a> <a id="8182" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a> <a id="8188" href="Data.List.Membership.Setoid.Properties.html#8141" class="Bound">v∈xs</a>
    <a id="8197" class="Keyword">in</a> <a id="8200" href="Data.List.Membership.Setoid.Properties.html#8138" class="Bound">d</a> <a id="8202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8204" href="Data.List.Membership.Setoid.Properties.html#8157" class="Bound">hs</a> <a id="8207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8209" class="Symbol">_</a> <a id="8211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8213" class="Symbol">_</a> <a id="8215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8217" href="Data.List.Membership.Setoid.Properties.html#8170" class="Bound">v≈v′</a> <a id="8222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8224" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="8229" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8231" href="Data.List.Membership.Setoid.Properties.html#8177" class="Bound">eq</a>

<a id="8235" class="Comment">------------------------------------------------------------------------</a>
<a id="8308" class="Comment">-- concat</a>

<a id="8319" class="Keyword">module</a> <a id="8326" href="Data.List.Membership.Setoid.Properties.html#8326" class="Module">_</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8331" class="Symbol">:</a> <a id="8333" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8340" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="8342" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="8343" class="Symbol">)</a> <a id="8345" class="Keyword">where</a>

  <a id="8354" class="Keyword">open</a> <a id="8359" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="8366" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8368" class="Keyword">using</a> <a id="8374" class="Symbol">(</a><a id="8375" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="8378" class="Symbol">)</a>
  <a id="8382" class="Keyword">open</a> <a id="8387" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="8398" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8400" class="Keyword">using</a> <a id="8406" class="Symbol">(</a><a id="8407" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="8410" class="Symbol">)</a>
  <a id="8414" class="Keyword">open</a> <a id="8419" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="8428" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a> <a id="8430" class="Keyword">using</a> <a id="8436" class="Symbol">(</a><a id="8437" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a><a id="8445" class="Symbol">)</a>
  <a id="8449" class="Keyword">open</a> <a id="8454" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="8465" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="8474" class="Keyword">using</a> <a id="8480" class="Symbol">(</a><a id="8481" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a><a id="8485" class="Symbol">)</a> <a id="8487" class="Keyword">renaming</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="8501" class="Symbol">to</a> <a id="8504" class="Function Operator">_∈ₗ_</a><a id="8508" class="Symbol">)</a>

  <a id="8513" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">∈-concat⁺</a> <a id="8523" class="Symbol">:</a> <a id="8525" class="Symbol">∀</a> <a id="8527" class="Symbol">{</a><a id="8528" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">v</a> <a id="8530" href="Data.List.Membership.Setoid.Properties.html#8530" class="Bound">xss</a><a id="8533" class="Symbol">}</a> <a id="8535" class="Symbol">→</a> <a id="8537" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">v</a> <a id="8544" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="8546" class="Symbol">)</a> <a id="8548" href="Data.List.Membership.Setoid.Properties.html#8530" class="Bound">xss</a> <a id="8552" class="Symbol">→</a> <a id="8554" href="Data.List.Membership.Setoid.Properties.html#8528" class="Bound">v</a> <a id="8556" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8558" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8565" href="Data.List.Membership.Setoid.Properties.html#8530" class="Bound">xss</a>
  <a id="8571" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">∈-concat⁺</a> <a id="8581" class="Symbol">=</a> <a id="8583" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">Any.concat⁺</a>

  <a id="8598" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">∈-concat⁻</a> <a id="8608" class="Symbol">:</a> <a id="8610" class="Symbol">∀</a> <a id="8612" class="Symbol">{</a><a id="8613" href="Data.List.Membership.Setoid.Properties.html#8613" class="Bound">v</a><a id="8614" class="Symbol">}</a> <a id="8616" href="Data.List.Membership.Setoid.Properties.html#8616" class="Bound">xss</a> <a id="8620" class="Symbol">→</a> <a id="8622" href="Data.List.Membership.Setoid.Properties.html#8613" class="Bound">v</a> <a id="8624" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8626" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8633" href="Data.List.Membership.Setoid.Properties.html#8616" class="Bound">xss</a> <a id="8637" class="Symbol">→</a> <a id="8639" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Data.List.Membership.Setoid.Properties.html#8613" class="Bound">v</a> <a id="8646" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="8648" class="Symbol">)</a> <a id="8650" href="Data.List.Membership.Setoid.Properties.html#8616" class="Bound">xss</a>
  <a id="8656" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">∈-concat⁻</a> <a id="8666" class="Symbol">=</a> <a id="8668" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">Any.concat⁻</a>

  <a id="8683" href="Data.List.Membership.Setoid.Properties.html#8683" class="Function">∈-concat⁺′</a> <a id="8694" class="Symbol">:</a> <a id="8696" class="Symbol">∀</a> <a id="8698" class="Symbol">{</a><a id="8699" href="Data.List.Membership.Setoid.Properties.html#8699" class="Bound">v</a> <a id="8701" href="Data.List.Membership.Setoid.Properties.html#8701" class="Bound">vs</a> <a id="8704" href="Data.List.Membership.Setoid.Properties.html#8704" class="Bound">xss</a><a id="8707" class="Symbol">}</a> <a id="8709" class="Symbol">→</a> <a id="8711" href="Data.List.Membership.Setoid.Properties.html#8699" class="Bound">v</a> <a id="8713" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8715" href="Data.List.Membership.Setoid.Properties.html#8701" class="Bound">vs</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="Data.List.Membership.Setoid.Properties.html#8701" class="Bound">vs</a> <a id="8723" href="Data.List.Membership.Setoid.Properties.html#8504" class="Function Operator">∈ₗ</a> <a id="8726" href="Data.List.Membership.Setoid.Properties.html#8704" class="Bound">xss</a> <a id="8730" class="Symbol">→</a> <a id="8732" href="Data.List.Membership.Setoid.Properties.html#8699" class="Bound">v</a> <a id="8734" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8736" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8743" href="Data.List.Membership.Setoid.Properties.html#8704" class="Bound">xss</a>
  <a id="8749" href="Data.List.Membership.Setoid.Properties.html#8683" class="Function">∈-concat⁺′</a> <a id="8760" href="Data.List.Membership.Setoid.Properties.html#8760" class="Bound">v∈vs</a> <a id="8765" class="Symbol">=</a> <a id="8767" href="Data.List.Membership.Setoid.Properties.html#8513" class="Function">∈-concat⁺</a> <a id="8777" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8779" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Function.Base.html#1657" class="Function">flip</a> <a id="8793" class="Symbol">(</a><a id="8794" href="Data.List.Membership.Setoid.Properties.html#2587" class="Function">∈-resp-≋</a> <a id="8803" href="Data.List.Membership.Setoid.Properties.html#8329" class="Bound">S</a><a id="8804" class="Symbol">)</a> <a id="8806" href="Data.List.Membership.Setoid.Properties.html#8760" class="Bound">v∈vs</a><a id="8810" class="Symbol">)</a>

  <a id="8815" href="Data.List.Membership.Setoid.Properties.html#8815" class="Function">∈-concat⁻′</a> <a id="8826" class="Symbol">:</a> <a id="8828" class="Symbol">∀</a> <a id="8830" class="Symbol">{</a><a id="8831" href="Data.List.Membership.Setoid.Properties.html#8831" class="Bound">v</a><a id="8832" class="Symbol">}</a> <a id="8834" href="Data.List.Membership.Setoid.Properties.html#8834" class="Bound">xss</a> <a id="8838" class="Symbol">→</a> <a id="8840" href="Data.List.Membership.Setoid.Properties.html#8831" class="Bound">v</a> <a id="8842" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8844" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="8851" href="Data.List.Membership.Setoid.Properties.html#8834" class="Bound">xss</a> <a id="8855" class="Symbol">→</a> <a id="8857" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="8859" class="Symbol">λ</a> <a id="8861" href="Data.List.Membership.Setoid.Properties.html#8861" class="Bound">xs</a> <a id="8864" class="Symbol">→</a> <a id="8866" href="Data.List.Membership.Setoid.Properties.html#8831" class="Bound">v</a> <a id="8868" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8870" href="Data.List.Membership.Setoid.Properties.html#8861" class="Bound">xs</a> <a id="8873" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8875" href="Data.List.Membership.Setoid.Properties.html#8861" class="Bound">xs</a> <a id="8878" href="Data.List.Membership.Setoid.Properties.html#8504" class="Function Operator">∈ₗ</a> <a id="8881" href="Data.List.Membership.Setoid.Properties.html#8834" class="Bound">xss</a>
  <a id="8887" href="Data.List.Membership.Setoid.Properties.html#8815" class="Function">∈-concat⁻′</a> <a id="8898" href="Data.List.Membership.Setoid.Properties.html#8898" class="Bound">xss</a> <a id="8902" href="Data.List.Membership.Setoid.Properties.html#8902" class="Bound">v∈c[xss]</a> <a id="8911" class="Symbol">=</a>
    <a id="8917" class="Keyword">let</a> <a id="8921" href="Data.List.Membership.Setoid.Properties.html#8921" class="Bound">xs</a> <a id="8924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8926" href="Data.List.Membership.Setoid.Properties.html#8926" class="Bound">xs∈xss</a> <a id="8933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8935" href="Data.List.Membership.Setoid.Properties.html#8935" class="Bound">v∈xs</a> <a id="8940" class="Symbol">=</a> <a id="8942" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8947" class="Symbol">(</a><a id="8948" href="Data.List.Membership.Setoid.Properties.html#8598" class="Function">∈-concat⁻</a> <a id="8958" href="Data.List.Membership.Setoid.Properties.html#8898" class="Bound">xss</a> <a id="8962" href="Data.List.Membership.Setoid.Properties.html#8902" class="Bound">v∈c[xss]</a><a id="8970" class="Symbol">)</a> <a id="8972" class="Keyword">in</a> <a id="8975" href="Data.List.Membership.Setoid.Properties.html#8921" class="Bound">xs</a> <a id="8978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8980" href="Data.List.Membership.Setoid.Properties.html#8935" class="Bound">v∈xs</a> <a id="8985" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8987" href="Data.List.Membership.Setoid.Properties.html#8926" class="Bound">xs∈xss</a>

<a id="8995" class="Comment">------------------------------------------------------------------------</a>
<a id="9068" class="Comment">-- concatMap</a>

<a id="9082" class="Keyword">module</a> <a id="9089" href="Data.List.Membership.Setoid.Properties.html#9089" class="Module">_</a>
  <a id="9093" class="Symbol">(</a><a id="9094" href="Data.List.Membership.Setoid.Properties.html#9094" class="Bound">S₁</a> <a id="9097" class="Symbol">:</a> <a id="9099" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9106" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="9109" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="9111" class="Symbol">)</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Data.List.Membership.Setoid.Properties.html#9114" class="Bound">S₂</a> <a id="9117" class="Symbol">:</a> <a id="9119" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9126" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="9129" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="9131" class="Symbol">)</a>
  <a id="9135" class="Symbol">{</a><a id="9136" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a> <a id="9138" class="Symbol">:</a> <a id="9140" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="9148" href="Data.List.Membership.Setoid.Properties.html#9094" class="Bound">S₁</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="9167" href="Data.List.Membership.Setoid.Properties.html#9114" class="Bound">S₂</a><a id="9169" class="Symbol">)}</a> <a id="9172" class="Symbol">{</a><a id="9173" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a> <a id="9176" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a><a id="9177" class="Symbol">}</a> <a id="9179" class="Keyword">where</a>

  <a id="9188" class="Keyword">open</a> <a id="9193" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9204" href="Data.List.Membership.Setoid.Properties.html#9114" class="Bound">S₂</a> <a id="9207" class="Keyword">using</a> <a id="9213" class="Symbol">(</a><a id="9214" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="9217" class="Symbol">)</a>

  <a id="9222" href="Data.List.Membership.Setoid.Properties.html#9222" class="Function">∈-concatMap⁺</a> <a id="9235" class="Symbol">:</a> <a id="9237" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="9241" class="Symbol">((</a><a id="9243" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9245" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="9247" class="Symbol">)</a> <a id="9249" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9251" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a><a id="9252" class="Symbol">)</a> <a id="9254" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a> <a id="9257" class="Symbol">→</a> <a id="9259" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9261" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9263" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="9273" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a> <a id="9275" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a>
  <a id="9280" href="Data.List.Membership.Setoid.Properties.html#9222" class="Function">∈-concatMap⁺</a> <a id="9293" class="Symbol">=</a> <a id="9295" href="Data.List.Relation.Unary.Any.Properties.html#16781" class="Function">Any.concatMap⁺</a> <a id="9310" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a>

  <a id="9315" href="Data.List.Membership.Setoid.Properties.html#9315" class="Function">∈-concatMap⁻</a> <a id="9328" class="Symbol">:</a> <a id="9330" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9332" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9334" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="9344" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a> <a id="9346" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a> <a id="9349" class="Symbol">→</a> <a id="9351" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="9355" class="Symbol">((</a><a id="9357" href="Data.List.Membership.Setoid.Properties.html#9176" class="Bound">y</a> <a id="9359" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="9361" class="Symbol">)</a> <a id="9363" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9365" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a><a id="9366" class="Symbol">)</a> <a id="9368" href="Data.List.Membership.Setoid.Properties.html#9173" class="Bound">xs</a>
  <a id="9373" href="Data.List.Membership.Setoid.Properties.html#9315" class="Function">∈-concatMap⁻</a> <a id="9386" class="Symbol">=</a> <a id="9388" href="Data.List.Relation.Unary.Any.Properties.html#16871" class="Function">Any.concatMap⁻</a> <a id="9403" href="Data.List.Membership.Setoid.Properties.html#9136" class="Bound">f</a>

<a id="9406" class="Comment">------------------------------------------------------------------------</a>
<a id="9479" class="Comment">-- reverse</a>

<a id="9491" class="Keyword">module</a> <a id="9498" href="Data.List.Membership.Setoid.Properties.html#9498" class="Module">_</a> <a id="9500" class="Symbol">(</a><a id="9501" href="Data.List.Membership.Setoid.Properties.html#9501" class="Bound">S</a> <a id="9503" class="Symbol">:</a> <a id="9505" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9512" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="9514" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="9515" class="Symbol">)</a> <a id="9517" class="Keyword">where</a>

  <a id="9526" class="Keyword">open</a> <a id="9531" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="9542" href="Data.List.Membership.Setoid.Properties.html#9501" class="Bound">S</a> <a id="9544" class="Keyword">using</a> <a id="9550" class="Symbol">(</a><a id="9551" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="9554" class="Symbol">)</a>

  <a id="9559" href="Data.List.Membership.Setoid.Properties.html#9559" class="Function">reverse⁺</a> <a id="9568" class="Symbol">:</a> <a id="9570" class="Symbol">∀</a> <a id="9572" class="Symbol">{</a><a id="9573" href="Data.List.Membership.Setoid.Properties.html#9573" class="Bound">x</a> <a id="9575" href="Data.List.Membership.Setoid.Properties.html#9575" class="Bound">xs</a><a id="9577" class="Symbol">}</a> <a id="9579" class="Symbol">→</a> <a id="9581" href="Data.List.Membership.Setoid.Properties.html#9573" class="Bound">x</a> <a id="9583" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9585" href="Data.List.Membership.Setoid.Properties.html#9575" class="Bound">xs</a> <a id="9588" class="Symbol">→</a> <a id="9590" href="Data.List.Membership.Setoid.Properties.html#9573" class="Bound">x</a> <a id="9592" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9594" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="9602" href="Data.List.Membership.Setoid.Properties.html#9575" class="Bound">xs</a>
  <a id="9607" href="Data.List.Membership.Setoid.Properties.html#9559" class="Function">reverse⁺</a> <a id="9616" class="Symbol">=</a> <a id="9618" href="Data.List.Relation.Unary.Any.Properties.html#24473" class="Function">Any.reverse⁺</a>

  <a id="9634" href="Data.List.Membership.Setoid.Properties.html#9634" class="Function">reverse⁻</a> <a id="9643" class="Symbol">:</a> <a id="9645" class="Symbol">∀</a> <a id="9647" class="Symbol">{</a><a id="9648" href="Data.List.Membership.Setoid.Properties.html#9648" class="Bound">x</a> <a id="9650" href="Data.List.Membership.Setoid.Properties.html#9650" class="Bound">xs</a><a id="9652" class="Symbol">}</a> <a id="9654" class="Symbol">→</a> <a id="9656" href="Data.List.Membership.Setoid.Properties.html#9648" class="Bound">x</a> <a id="9658" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9660" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="9668" href="Data.List.Membership.Setoid.Properties.html#9650" class="Bound">xs</a> <a id="9671" class="Symbol">→</a> <a id="9673" href="Data.List.Membership.Setoid.Properties.html#9648" class="Bound">x</a> <a id="9675" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9677" href="Data.List.Membership.Setoid.Properties.html#9650" class="Bound">xs</a>
  <a id="9682" href="Data.List.Membership.Setoid.Properties.html#9634" class="Function">reverse⁻</a> <a id="9691" class="Symbol">=</a> <a id="9693" href="Data.List.Relation.Unary.Any.Properties.html#24556" class="Function">Any.reverse⁻</a>

<a id="9707" class="Comment">------------------------------------------------------------------------</a>
<a id="9780" class="Comment">-- cartesianProductWith</a>

<a id="9805" class="Keyword">module</a> <a id="9812" href="Data.List.Membership.Setoid.Properties.html#9812" class="Module">_</a> <a id="9814" class="Symbol">(</a><a id="9815" href="Data.List.Membership.Setoid.Properties.html#9815" class="Bound">S₁</a> <a id="9818" class="Symbol">:</a> <a id="9820" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9827" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="9830" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="9832" class="Symbol">)</a> <a id="9834" class="Symbol">(</a><a id="9835" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="9838" class="Symbol">:</a> <a id="9840" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9847" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="9850" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="9852" class="Symbol">)</a> <a id="9854" class="Symbol">(</a><a id="9855" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="9858" class="Symbol">:</a> <a id="9860" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="9867" href="Data.List.Membership.Setoid.Properties.html#1962" class="Generalizable">c₃</a> <a id="9870" href="Data.List.Membership.Setoid.Properties.html#1975" class="Generalizable">ℓ₃</a><a id="9872" class="Symbol">)</a> <a id="9874" class="Keyword">where</a>

  <a id="9883" class="Keyword">open</a> <a id="9888" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="9895" href="Data.List.Membership.Setoid.Properties.html#9815" class="Bound">S₁</a> <a id="9898" class="Keyword">renaming</a> <a id="9907" class="Symbol">(</a><a id="9908" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="9912" class="Symbol">to</a> <a id="9915" class="Field Operator">_≈₁_</a><a id="9919" class="Symbol">;</a> <a id="9921" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="9926" class="Symbol">to</a> <a id="9929" class="Function">refl₁</a><a id="9934" class="Symbol">)</a>
  <a id="9938" class="Keyword">open</a> <a id="9943" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="9950" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="9953" class="Keyword">renaming</a> <a id="9962" class="Symbol">(</a><a id="9963" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="9967" class="Symbol">to</a> <a id="9970" class="Field Operator">_≈₂_</a><a id="9974" class="Symbol">)</a>
  <a id="9978" class="Keyword">open</a> <a id="9983" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="9990" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="9993" class="Keyword">renaming</a> <a id="10002" class="Symbol">(</a><a id="10003" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="10007" class="Symbol">to</a> <a id="10010" class="Field Operator">_≈₃_</a><a id="10014" class="Symbol">)</a>
  <a id="10018" class="Keyword">open</a> <a id="10023" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10034" href="Data.List.Membership.Setoid.Properties.html#9815" class="Bound">S₁</a> <a id="10037" class="Keyword">renaming</a> <a id="10046" class="Symbol">(</a><a id="10047" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="10051" class="Symbol">to</a> <a id="10054" class="Function Operator">_∈₁_</a><a id="10058" class="Symbol">)</a>
  <a id="10062" class="Keyword">open</a> <a id="10067" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10078" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="10081" class="Keyword">renaming</a> <a id="10090" class="Symbol">(</a><a id="10091" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="10095" class="Symbol">to</a> <a id="10098" class="Function Operator">_∈₂_</a><a id="10102" class="Symbol">)</a>
  <a id="10106" class="Keyword">open</a> <a id="10111" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="10122" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="10125" class="Keyword">renaming</a> <a id="10134" class="Symbol">(</a><a id="10135" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="10139" class="Symbol">to</a> <a id="10142" class="Function Operator">_∈₃_</a><a id="10146" class="Symbol">)</a>

  <a id="10151" href="Data.List.Membership.Setoid.Properties.html#10151" class="Function">∈-cartesianProductWith⁺</a> <a id="10175" class="Symbol">:</a> <a id="10177" class="Symbol">∀</a> <a id="10179" class="Symbol">{</a><a id="10180" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a><a id="10181" class="Symbol">}</a> <a id="10183" class="Symbol">→</a> <a id="10185" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a> <a id="10187" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="10198" href="Data.List.Membership.Setoid.Properties.html#9915" class="Function Operator">_≈₁_</a> <a id="10203" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="10205" href="Data.List.Membership.Setoid.Properties.html#9970" class="Function Operator">_≈₂_</a> <a id="10210" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="10212" href="Data.List.Membership.Setoid.Properties.html#10010" class="Field Operator">_≈₃_</a> <a id="10217" class="Symbol">→</a>
                            <a id="10247" class="Symbol">∀</a> <a id="10249" class="Symbol">{</a><a id="10250" href="Data.List.Membership.Setoid.Properties.html#10250" class="Bound">xs</a> <a id="10253" href="Data.List.Membership.Setoid.Properties.html#10253" class="Bound">ys</a> <a id="10256" href="Data.List.Membership.Setoid.Properties.html#10256" class="Bound">a</a> <a id="10258" href="Data.List.Membership.Setoid.Properties.html#10258" class="Bound">b</a><a id="10259" class="Symbol">}</a> <a id="10261" class="Symbol">→</a> <a id="10263" href="Data.List.Membership.Setoid.Properties.html#10256" class="Bound">a</a> <a id="10265" href="Data.List.Membership.Setoid.Properties.html#10054" class="Function Operator">∈₁</a> <a id="10268" href="Data.List.Membership.Setoid.Properties.html#10250" class="Bound">xs</a> <a id="10271" class="Symbol">→</a> <a id="10273" href="Data.List.Membership.Setoid.Properties.html#10258" class="Bound">b</a> <a id="10275" href="Data.List.Membership.Setoid.Properties.html#10098" class="Function Operator">∈₂</a> <a id="10278" href="Data.List.Membership.Setoid.Properties.html#10253" class="Bound">ys</a> <a id="10281" class="Symbol">→</a>
                            <a id="10311" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a> <a id="10313" href="Data.List.Membership.Setoid.Properties.html#10256" class="Bound">a</a> <a id="10315" href="Data.List.Membership.Setoid.Properties.html#10258" class="Bound">b</a> <a id="10317" href="Data.List.Membership.Setoid.Properties.html#10142" class="Function Operator">∈₃</a> <a id="10320" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="10341" href="Data.List.Membership.Setoid.Properties.html#10180" class="Bound">f</a> <a id="10343" href="Data.List.Membership.Setoid.Properties.html#10250" class="Bound">xs</a> <a id="10346" href="Data.List.Membership.Setoid.Properties.html#10253" class="Bound">ys</a>
  <a id="10351" href="Data.List.Membership.Setoid.Properties.html#10151" class="Function">∈-cartesianProductWith⁺</a> <a id="10375" href="Data.List.Membership.Setoid.Properties.html#10375" class="Bound">pres</a> <a id="10380" class="Symbol">=</a> <a id="10382" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">Any.cartesianProductWith⁺</a> <a id="10408" class="Symbol">_</a> <a id="10410" href="Data.List.Membership.Setoid.Properties.html#10375" class="Bound">pres</a>

  <a id="10418" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">∈-cartesianProductWith⁻</a> <a id="10442" class="Symbol">:</a> <a id="10444" class="Symbol">∀</a> <a id="10446" href="Data.List.Membership.Setoid.Properties.html#10446" class="Bound">f</a> <a id="10448" href="Data.List.Membership.Setoid.Properties.html#10448" class="Bound">xs</a> <a id="10451" href="Data.List.Membership.Setoid.Properties.html#10451" class="Bound">ys</a> <a id="10454" class="Symbol">{</a><a id="10455" href="Data.List.Membership.Setoid.Properties.html#10455" class="Bound">v</a><a id="10456" class="Symbol">}</a> <a id="10458" class="Symbol">→</a> <a id="10460" href="Data.List.Membership.Setoid.Properties.html#10455" class="Bound">v</a> <a id="10462" href="Data.List.Membership.Setoid.Properties.html#10142" class="Function Operator">∈₃</a> <a id="10465" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="10486" href="Data.List.Membership.Setoid.Properties.html#10446" class="Bound">f</a> <a id="10488" href="Data.List.Membership.Setoid.Properties.html#10448" class="Bound">xs</a> <a id="10491" href="Data.List.Membership.Setoid.Properties.html#10451" class="Bound">ys</a> <a id="10494" class="Symbol">→</a>
                            <a id="10524" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="10527" class="Symbol">λ</a> <a id="10529" href="Data.List.Membership.Setoid.Properties.html#10529" class="Bound">a</a> <a id="10531" href="Data.List.Membership.Setoid.Properties.html#10531" class="Bound">b</a> <a id="10533" class="Symbol">→</a> <a id="10535" href="Data.List.Membership.Setoid.Properties.html#10529" class="Bound">a</a> <a id="10537" href="Data.List.Membership.Setoid.Properties.html#10054" class="Function Operator">∈₁</a> <a id="10540" href="Data.List.Membership.Setoid.Properties.html#10448" class="Bound">xs</a> <a id="10543" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10545" href="Data.List.Membership.Setoid.Properties.html#10531" class="Bound">b</a> <a id="10547" href="Data.List.Membership.Setoid.Properties.html#10098" class="Function Operator">∈₂</a> <a id="10550" href="Data.List.Membership.Setoid.Properties.html#10451" class="Bound">ys</a> <a id="10553" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10555" href="Data.List.Membership.Setoid.Properties.html#10455" class="Bound">v</a> <a id="10557" href="Data.List.Membership.Setoid.Properties.html#10010" class="Field Operator">≈₃</a> <a id="10560" href="Data.List.Membership.Setoid.Properties.html#10446" class="Bound">f</a> <a id="10562" href="Data.List.Membership.Setoid.Properties.html#10529" class="Bound">a</a> <a id="10564" href="Data.List.Membership.Setoid.Properties.html#10531" class="Bound">b</a>
  <a id="10568" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">∈-cartesianProductWith⁻</a> <a id="10592" href="Data.List.Membership.Setoid.Properties.html#10592" class="Bound">f</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Data.List.Membership.Setoid.Properties.html#10595" class="Bound">x</a> <a id="10597" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10599" href="Data.List.Membership.Setoid.Properties.html#10599" class="Bound">xs</a><a id="10601" class="Symbol">)</a> <a id="10603" href="Data.List.Membership.Setoid.Properties.html#10603" class="Bound">ys</a> <a id="10606" href="Data.List.Membership.Setoid.Properties.html#10606" class="Bound">v∈c</a> <a id="10610" class="Keyword">with</a> <a id="10615" href="Data.List.Membership.Setoid.Properties.html#7144" class="Function">∈-++⁻</a> <a id="10621" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="10624" class="Symbol">(</a><a id="10625" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10629" class="Symbol">(</a><a id="10630" href="Data.List.Membership.Setoid.Properties.html#10592" class="Bound">f</a> <a id="10632" href="Data.List.Membership.Setoid.Properties.html#10595" class="Bound">x</a><a id="10633" class="Symbol">)</a> <a id="10635" href="Data.List.Membership.Setoid.Properties.html#10603" class="Bound">ys</a><a id="10637" class="Symbol">)</a> <a id="10639" href="Data.List.Membership.Setoid.Properties.html#10606" class="Bound">v∈c</a>
  <a id="10645" class="Symbol">...</a> <a id="10649" class="Symbol">|</a> <a id="10651" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10656" href="Data.List.Membership.Setoid.Properties.html#10656" class="Bound">v∈map</a> <a id="10662" class="Symbol">=</a>
    <a id="10668" class="Keyword">let</a> <a id="10672" href="Data.List.Membership.Setoid.Properties.html#10672" class="Bound">b</a> <a id="10674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10676" href="Data.List.Membership.Setoid.Properties.html#10676" class="Bound">b∈ys</a> <a id="10681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10683" href="Data.List.Membership.Setoid.Properties.html#10683" class="Bound">v≈fxb</a> <a id="10689" class="Symbol">=</a> <a id="10691" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="10698" href="Data.List.Membership.Setoid.Properties.html#9835" class="Bound">S₂</a> <a id="10701" href="Data.List.Membership.Setoid.Properties.html#9855" class="Bound">S₃</a> <a id="10704" href="Data.List.Membership.Setoid.Properties.html#10656" class="Bound">v∈map</a>
    <a id="10714" class="Keyword">in</a> <a id="10717" class="Bound">x</a> <a id="10719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10721" href="Data.List.Membership.Setoid.Properties.html#10672" class="Bound">b</a> <a id="10723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10725" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10730" href="Data.List.Membership.Setoid.Properties.html#9929" class="Function">refl₁</a> <a id="10736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10738" href="Data.List.Membership.Setoid.Properties.html#10676" class="Bound">b∈ys</a> <a id="10743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10745" href="Data.List.Membership.Setoid.Properties.html#10683" class="Bound">v≈fxb</a>
  <a id="10753" class="Symbol">...</a> <a id="10757" class="Symbol">|</a> <a id="10759" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10764" href="Data.List.Membership.Setoid.Properties.html#10764" class="Bound">v∈com</a> <a id="10770" class="Symbol">=</a>
    <a id="10776" class="Keyword">let</a> <a id="10780" href="Data.List.Membership.Setoid.Properties.html#10780" class="Bound">a</a> <a id="10782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10784" href="Data.List.Membership.Setoid.Properties.html#10784" class="Bound">b</a> <a id="10786" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10788" href="Data.List.Membership.Setoid.Properties.html#10788" class="Bound">a∈xs</a> <a id="10793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10795" href="Data.List.Membership.Setoid.Properties.html#10795" class="Bound">b∈ys</a> <a id="10800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10802" href="Data.List.Membership.Setoid.Properties.html#10802" class="Bound">v≈fab</a> <a id="10808" class="Symbol">=</a> <a id="10810" href="Data.List.Membership.Setoid.Properties.html#10418" class="Function">∈-cartesianProductWith⁻</a> <a id="10834" class="Bound">f</a> <a id="10836" class="Bound">xs</a> <a id="10839" class="Bound">ys</a> <a id="10842" href="Data.List.Membership.Setoid.Properties.html#10764" class="Bound">v∈com</a>
    <a id="10852" class="Keyword">in</a>  <a id="10856" href="Data.List.Membership.Setoid.Properties.html#10780" class="Bound">a</a> <a id="10858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10860" href="Data.List.Membership.Setoid.Properties.html#10784" class="Bound">b</a> <a id="10862" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10864" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10870" href="Data.List.Membership.Setoid.Properties.html#10788" class="Bound">a∈xs</a> <a id="10875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10877" href="Data.List.Membership.Setoid.Properties.html#10795" class="Bound">b∈ys</a> <a id="10882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10884" href="Data.List.Membership.Setoid.Properties.html#10802" class="Bound">v≈fab</a>

<a id="10891" class="Comment">------------------------------------------------------------------------</a>
<a id="10964" class="Comment">-- cartesianProduct</a>

<a id="10985" class="Keyword">module</a> <a id="10992" href="Data.List.Membership.Setoid.Properties.html#10992" class="Module">_</a> <a id="10994" class="Symbol">(</a><a id="10995" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="10998" class="Symbol">:</a> <a id="11000" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11007" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="11010" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="11012" class="Symbol">)</a> <a id="11014" class="Symbol">(</a><a id="11015" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a> <a id="11018" class="Symbol">:</a> <a id="11020" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11027" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="11030" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="11032" class="Symbol">)</a> <a id="11034" class="Keyword">where</a>

  <a id="11043" class="Keyword">open</a> <a id="11048" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="11055" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="11058" class="Keyword">renaming</a> <a id="11067" class="Symbol">(</a><a id="11068" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="11076" class="Symbol">to</a> <a id="11079" class="Field">A</a><a id="11080" class="Symbol">)</a>
  <a id="11084" class="Keyword">open</a> <a id="11089" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="11096" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a> <a id="11099" class="Keyword">renaming</a> <a id="11108" class="Symbol">(</a><a id="11109" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="11117" class="Symbol">to</a> <a id="11120" class="Field">B</a><a id="11121" class="Symbol">)</a>
  <a id="11125" class="Keyword">open</a> <a id="11130" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11141" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="11144" class="Keyword">renaming</a> <a id="11153" class="Symbol">(</a><a id="11154" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="11158" class="Symbol">to</a> <a id="11161" class="Function Operator">_∈₁_</a><a id="11165" class="Symbol">)</a>
  <a id="11169" class="Keyword">open</a> <a id="11174" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11185" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a> <a id="11188" class="Keyword">renaming</a> <a id="11197" class="Symbol">(</a><a id="11198" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="11202" class="Symbol">to</a> <a id="11205" class="Function Operator">_∈₂_</a><a id="11209" class="Symbol">)</a>
  <a id="11213" class="Keyword">open</a> <a id="11218" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11229" class="Symbol">(</a><a id="11230" href="Data.List.Membership.Setoid.Properties.html#10995" class="Bound">S₁</a> <a id="11233" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="11236" href="Data.List.Membership.Setoid.Properties.html#11015" class="Bound">S₂</a><a id="11238" class="Symbol">)</a> <a id="11240" class="Keyword">renaming</a> <a id="11249" class="Symbol">(</a><a id="11250" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="11254" class="Symbol">to</a> <a id="11257" class="Function Operator">_∈₁₂_</a><a id="11262" class="Symbol">)</a>

  <a id="11267" href="Data.List.Membership.Setoid.Properties.html#11267" class="Function">∈-cartesianProduct⁺</a> <a id="11287" class="Symbol">:</a> <a id="11289" class="Symbol">∀</a> <a id="11291" class="Symbol">{</a><a id="11292" href="Data.List.Membership.Setoid.Properties.html#11292" class="Bound">x</a> <a id="11294" href="Data.List.Membership.Setoid.Properties.html#11294" class="Bound">y</a> <a id="11296" href="Data.List.Membership.Setoid.Properties.html#11296" class="Bound">xs</a> <a id="11299" href="Data.List.Membership.Setoid.Properties.html#11299" class="Bound">ys</a><a id="11301" class="Symbol">}</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.List.Membership.Setoid.Properties.html#11292" class="Bound">x</a> <a id="11307" href="Data.List.Membership.Setoid.Properties.html#11161" class="Function Operator">∈₁</a> <a id="11310" href="Data.List.Membership.Setoid.Properties.html#11296" class="Bound">xs</a> <a id="11313" class="Symbol">→</a> <a id="11315" href="Data.List.Membership.Setoid.Properties.html#11294" class="Bound">y</a> <a id="11317" href="Data.List.Membership.Setoid.Properties.html#11205" class="Function Operator">∈₂</a> <a id="11320" href="Data.List.Membership.Setoid.Properties.html#11299" class="Bound">ys</a> <a id="11323" class="Symbol">→</a>
                        <a id="11349" class="Symbol">(</a><a id="11350" href="Data.List.Membership.Setoid.Properties.html#11292" class="Bound">x</a> <a id="11352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11354" href="Data.List.Membership.Setoid.Properties.html#11294" class="Bound">y</a><a id="11355" class="Symbol">)</a> <a id="11357" href="Data.List.Membership.Setoid.Properties.html#11257" class="Function Operator">∈₁₂</a> <a id="11361" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="11378" href="Data.List.Membership.Setoid.Properties.html#11296" class="Bound">xs</a> <a id="11381" href="Data.List.Membership.Setoid.Properties.html#11299" class="Bound">ys</a>
  <a id="11386" href="Data.List.Membership.Setoid.Properties.html#11267" class="Function">∈-cartesianProduct⁺</a> <a id="11406" class="Symbol">=</a> <a id="11408" href="Data.List.Relation.Unary.Any.Properties.html#18019" class="Function">Any.cartesianProduct⁺</a>

  <a id="11433" href="Data.List.Membership.Setoid.Properties.html#11433" class="Function">∈-cartesianProduct⁻</a> <a id="11453" class="Symbol">:</a> <a id="11455" class="Symbol">∀</a> <a id="11457" href="Data.List.Membership.Setoid.Properties.html#11457" class="Bound">xs</a> <a id="11460" href="Data.List.Membership.Setoid.Properties.html#11460" class="Bound">ys</a> <a id="11463" class="Symbol">{</a><a id="11464" href="Data.List.Membership.Setoid.Properties.html#11464" class="Bound">xy</a><a id="11466" class="Symbol">@(</a><a id="11468" href="Data.List.Membership.Setoid.Properties.html#11468" class="Bound">x</a> <a id="11470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11472" href="Data.List.Membership.Setoid.Properties.html#11472" class="Bound">y</a><a id="11473" class="Symbol">)</a> <a id="11475" class="Symbol">:</a> <a id="11477" href="Data.List.Membership.Setoid.Properties.html#11079" class="Function">A</a> <a id="11479" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11481" href="Data.List.Membership.Setoid.Properties.html#11120" class="Field">B</a><a id="11482" class="Symbol">}</a> <a id="11484" class="Symbol">→</a>
                        <a id="11510" href="Data.List.Membership.Setoid.Properties.html#11464" class="Bound">xy</a> <a id="11513" href="Data.List.Membership.Setoid.Properties.html#11257" class="Function Operator">∈₁₂</a> <a id="11517" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="11534" href="Data.List.Membership.Setoid.Properties.html#11457" class="Bound">xs</a> <a id="11537" href="Data.List.Membership.Setoid.Properties.html#11460" class="Bound">ys</a> <a id="11540" class="Symbol">→</a>
                        <a id="11566" href="Data.List.Membership.Setoid.Properties.html#11468" class="Bound">x</a> <a id="11568" href="Data.List.Membership.Setoid.Properties.html#11161" class="Function Operator">∈₁</a> <a id="11571" href="Data.List.Membership.Setoid.Properties.html#11457" class="Bound">xs</a> <a id="11574" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11576" href="Data.List.Membership.Setoid.Properties.html#11472" class="Bound">y</a> <a id="11578" href="Data.List.Membership.Setoid.Properties.html#11205" class="Function Operator">∈₂</a> <a id="11581" href="Data.List.Membership.Setoid.Properties.html#11460" class="Bound">ys</a>
  <a id="11586" href="Data.List.Membership.Setoid.Properties.html#11433" class="Function">∈-cartesianProduct⁻</a> <a id="11606" href="Data.List.Membership.Setoid.Properties.html#11606" class="Bound">xs</a> <a id="11609" href="Data.List.Membership.Setoid.Properties.html#11609" class="Bound">ys</a> <a id="11612" class="Symbol">=</a> <a id="11614" href="Data.List.Relation.Unary.Any.Properties.html#18171" class="Function">Any.cartesianProduct⁻</a> <a id="11636" href="Data.List.Membership.Setoid.Properties.html#11606" class="Bound">xs</a> <a id="11639" href="Data.List.Membership.Setoid.Properties.html#11609" class="Bound">ys</a>

<a id="11643" class="Comment">------------------------------------------------------------------------</a>
<a id="11716" class="Comment">-- applyUpTo</a>

<a id="11730" class="Keyword">module</a> <a id="11737" href="Data.List.Membership.Setoid.Properties.html#11737" class="Module">_</a> <a id="11739" class="Symbol">(</a><a id="11740" href="Data.List.Membership.Setoid.Properties.html#11740" class="Bound">S</a> <a id="11742" class="Symbol">:</a> <a id="11744" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11751" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="11753" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="11754" class="Symbol">)</a> <a id="11756" class="Keyword">where</a>

  <a id="11765" class="Keyword">open</a> <a id="11770" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="11777" href="Data.List.Membership.Setoid.Properties.html#11740" class="Bound">S</a> <a id="11779" class="Keyword">using</a> <a id="11785" class="Symbol">(</a><a id="11786" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="11789" class="Symbol">;</a> <a id="11791" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="11795" class="Symbol">)</a>
  <a id="11799" class="Keyword">open</a> <a id="11804" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="11815" href="Data.List.Membership.Setoid.Properties.html#11740" class="Bound">S</a> <a id="11817" class="Keyword">using</a> <a id="11823" class="Symbol">(</a><a id="11824" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="11827" class="Symbol">)</a>

  <a id="11832" href="Data.List.Membership.Setoid.Properties.html#11832" class="Function">∈-applyUpTo⁺</a> <a id="11845" class="Symbol">:</a> <a id="11847" class="Symbol">∀</a> <a id="11849" href="Data.List.Membership.Setoid.Properties.html#11849" class="Bound">f</a> <a id="11851" class="Symbol">{</a><a id="11852" href="Data.List.Membership.Setoid.Properties.html#11852" class="Bound">i</a> <a id="11854" href="Data.List.Membership.Setoid.Properties.html#11854" class="Bound">n</a><a id="11855" class="Symbol">}</a> <a id="11857" class="Symbol">→</a> <a id="11859" href="Data.List.Membership.Setoid.Properties.html#11852" class="Bound">i</a> <a id="11861" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="11863" href="Data.List.Membership.Setoid.Properties.html#11854" class="Bound">n</a> <a id="11865" class="Symbol">→</a> <a id="11867" href="Data.List.Membership.Setoid.Properties.html#11849" class="Bound">f</a> <a id="11869" href="Data.List.Membership.Setoid.Properties.html#11852" class="Bound">i</a> <a id="11871" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11873" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="11883" href="Data.List.Membership.Setoid.Properties.html#11849" class="Bound">f</a> <a id="11885" href="Data.List.Membership.Setoid.Properties.html#11854" class="Bound">n</a>
  <a id="11889" href="Data.List.Membership.Setoid.Properties.html#11832" class="Function">∈-applyUpTo⁺</a> <a id="11902" href="Data.List.Membership.Setoid.Properties.html#11902" class="Bound">f</a> <a id="11904" class="Symbol">=</a> <a id="11906" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">Any.applyUpTo⁺</a> <a id="11921" href="Data.List.Membership.Setoid.Properties.html#11902" class="Bound">f</a> <a id="11923" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="11931" href="Data.List.Membership.Setoid.Properties.html#11931" class="Function">∈-applyUpTo⁻</a> <a id="11944" class="Symbol">:</a> <a id="11946" class="Symbol">∀</a> <a id="11948" class="Symbol">{</a><a id="11949" href="Data.List.Membership.Setoid.Properties.html#11949" class="Bound">v</a><a id="11950" class="Symbol">}</a> <a id="11952" href="Data.List.Membership.Setoid.Properties.html#11952" class="Bound">f</a> <a id="11954" class="Symbol">{</a><a id="11955" href="Data.List.Membership.Setoid.Properties.html#11955" class="Bound">n</a><a id="11956" class="Symbol">}</a> <a id="11958" class="Symbol">→</a> <a id="11960" href="Data.List.Membership.Setoid.Properties.html#11949" class="Bound">v</a> <a id="11962" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="11964" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="11974" href="Data.List.Membership.Setoid.Properties.html#11952" class="Bound">f</a> <a id="11976" href="Data.List.Membership.Setoid.Properties.html#11955" class="Bound">n</a> <a id="11978" class="Symbol">→</a>
                 <a id="11997" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="11999" class="Symbol">λ</a> <a id="12001" href="Data.List.Membership.Setoid.Properties.html#12001" class="Bound">i</a> <a id="12003" class="Symbol">→</a> <a id="12005" href="Data.List.Membership.Setoid.Properties.html#12001" class="Bound">i</a> <a id="12007" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12009" href="Data.List.Membership.Setoid.Properties.html#11955" class="Bound">n</a> <a id="12011" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12013" href="Data.List.Membership.Setoid.Properties.html#11949" class="Bound">v</a> <a id="12015" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="12017" href="Data.List.Membership.Setoid.Properties.html#11952" class="Bound">f</a> <a id="12019" href="Data.List.Membership.Setoid.Properties.html#12001" class="Bound">i</a>
  <a id="12023" href="Data.List.Membership.Setoid.Properties.html#11931" class="Function">∈-applyUpTo⁻</a> <a id="12036" class="Symbol">=</a> <a id="12038" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">Any.applyUpTo⁻</a>

<a id="12054" class="Comment">------------------------------------------------------------------------</a>
<a id="12127" class="Comment">-- applyDownFrom</a>

  <a id="12147" href="Data.List.Membership.Setoid.Properties.html#12147" class="Function">∈-applyDownFrom⁺</a> <a id="12164" class="Symbol">:</a> <a id="12166" class="Symbol">∀</a> <a id="12168" href="Data.List.Membership.Setoid.Properties.html#12168" class="Bound">f</a> <a id="12170" class="Symbol">{</a><a id="12171" href="Data.List.Membership.Setoid.Properties.html#12171" class="Bound">i</a> <a id="12173" href="Data.List.Membership.Setoid.Properties.html#12173" class="Bound">n</a><a id="12174" class="Symbol">}</a> <a id="12176" class="Symbol">→</a> <a id="12178" href="Data.List.Membership.Setoid.Properties.html#12171" class="Bound">i</a> <a id="12180" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12182" href="Data.List.Membership.Setoid.Properties.html#12173" class="Bound">n</a> <a id="12184" class="Symbol">→</a> <a id="12186" href="Data.List.Membership.Setoid.Properties.html#12168" class="Bound">f</a> <a id="12188" href="Data.List.Membership.Setoid.Properties.html#12171" class="Bound">i</a> <a id="12190" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12192" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="12206" href="Data.List.Membership.Setoid.Properties.html#12168" class="Bound">f</a> <a id="12208" href="Data.List.Membership.Setoid.Properties.html#12173" class="Bound">n</a>
  <a id="12212" href="Data.List.Membership.Setoid.Properties.html#12147" class="Function">∈-applyDownFrom⁺</a> <a id="12229" href="Data.List.Membership.Setoid.Properties.html#12229" class="Bound">f</a> <a id="12231" class="Symbol">=</a> <a id="12233" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">Any.applyDownFrom⁺</a> <a id="12252" href="Data.List.Membership.Setoid.Properties.html#12229" class="Bound">f</a> <a id="12254" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="12262" href="Data.List.Membership.Setoid.Properties.html#12262" class="Function">∈-applyDownFrom⁻</a> <a id="12279" class="Symbol">:</a> <a id="12281" class="Symbol">∀</a> <a id="12283" class="Symbol">{</a><a id="12284" href="Data.List.Membership.Setoid.Properties.html#12284" class="Bound">v</a><a id="12285" class="Symbol">}</a> <a id="12287" href="Data.List.Membership.Setoid.Properties.html#12287" class="Bound">f</a> <a id="12289" class="Symbol">{</a><a id="12290" href="Data.List.Membership.Setoid.Properties.html#12290" class="Bound">n</a><a id="12291" class="Symbol">}</a> <a id="12293" class="Symbol">→</a> <a id="12295" href="Data.List.Membership.Setoid.Properties.html#12284" class="Bound">v</a> <a id="12297" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12299" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="12313" href="Data.List.Membership.Setoid.Properties.html#12287" class="Bound">f</a> <a id="12315" href="Data.List.Membership.Setoid.Properties.html#12290" class="Bound">n</a> <a id="12317" class="Symbol">→</a>
                     <a id="12340" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="12342" class="Symbol">λ</a> <a id="12344" href="Data.List.Membership.Setoid.Properties.html#12344" class="Bound">i</a> <a id="12346" class="Symbol">→</a> <a id="12348" href="Data.List.Membership.Setoid.Properties.html#12344" class="Bound">i</a> <a id="12350" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12352" href="Data.List.Membership.Setoid.Properties.html#12290" class="Bound">n</a> <a id="12354" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12356" href="Data.List.Membership.Setoid.Properties.html#12284" class="Bound">v</a> <a id="12358" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="12360" href="Data.List.Membership.Setoid.Properties.html#12287" class="Bound">f</a> <a id="12362" href="Data.List.Membership.Setoid.Properties.html#12344" class="Bound">i</a>
  <a id="12366" href="Data.List.Membership.Setoid.Properties.html#12262" class="Function">∈-applyDownFrom⁻</a> <a id="12383" class="Symbol">=</a> <a id="12385" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">Any.applyDownFrom⁻</a>

<a id="12405" class="Comment">------------------------------------------------------------------------</a>
<a id="12478" class="Comment">-- tabulate</a>

<a id="12491" class="Keyword">module</a> <a id="12498" href="Data.List.Membership.Setoid.Properties.html#12498" class="Module">_</a> <a id="12500" class="Symbol">(</a><a id="12501" href="Data.List.Membership.Setoid.Properties.html#12501" class="Bound">S</a> <a id="12503" class="Symbol">:</a> <a id="12505" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="12512" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="12514" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="12515" class="Symbol">)</a> <a id="12517" class="Keyword">where</a>

  <a id="12526" class="Keyword">open</a> <a id="12531" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="12538" href="Data.List.Membership.Setoid.Properties.html#12501" class="Bound">S</a> <a id="12540" class="Keyword">using</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="12550" class="Symbol">;</a> <a id="12552" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="12556" class="Symbol">)</a> <a id="12558" class="Keyword">renaming</a> <a id="12567" class="Symbol">(</a><a id="12568" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="12576" class="Symbol">to</a> <a id="12579" class="Field">A</a><a id="12580" class="Symbol">)</a>
  <a id="12584" class="Keyword">open</a> <a id="12589" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="12600" href="Data.List.Membership.Setoid.Properties.html#12501" class="Bound">S</a> <a id="12602" class="Keyword">using</a> <a id="12608" class="Symbol">(</a><a id="12609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="12612" class="Symbol">)</a>

  <a id="12617" href="Data.List.Membership.Setoid.Properties.html#12617" class="Function">∈-tabulate⁺</a> <a id="12629" class="Symbol">:</a> <a id="12631" class="Symbol">∀</a> <a id="12633" class="Symbol">{</a><a id="12634" href="Data.List.Membership.Setoid.Properties.html#12634" class="Bound">n</a><a id="12635" class="Symbol">}</a> <a id="12637" class="Symbol">{</a><a id="12638" href="Data.List.Membership.Setoid.Properties.html#12638" class="Bound">f</a> <a id="12640" class="Symbol">:</a> <a id="12642" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="12646" href="Data.List.Membership.Setoid.Properties.html#12634" class="Bound">n</a> <a id="12648" class="Symbol">→</a> <a id="12650" href="Data.List.Membership.Setoid.Properties.html#12579" class="Field">A</a><a id="12651" class="Symbol">}</a> <a id="12653" href="Data.List.Membership.Setoid.Properties.html#12653" class="Bound">i</a> <a id="12655" class="Symbol">→</a> <a id="12657" href="Data.List.Membership.Setoid.Properties.html#12638" class="Bound">f</a> <a id="12659" href="Data.List.Membership.Setoid.Properties.html#12653" class="Bound">i</a> <a id="12661" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12663" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="12672" href="Data.List.Membership.Setoid.Properties.html#12638" class="Bound">f</a>
  <a id="12676" href="Data.List.Membership.Setoid.Properties.html#12617" class="Function">∈-tabulate⁺</a> <a id="12688" href="Data.List.Membership.Setoid.Properties.html#12688" class="Bound">i</a> <a id="12690" class="Symbol">=</a> <a id="12692" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">Any.tabulate⁺</a> <a id="12706" href="Data.List.Membership.Setoid.Properties.html#12688" class="Bound">i</a> <a id="12708" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>

  <a id="12716" href="Data.List.Membership.Setoid.Properties.html#12716" class="Function">∈-tabulate⁻</a> <a id="12728" class="Symbol">:</a> <a id="12730" class="Symbol">∀</a> <a id="12732" class="Symbol">{</a><a id="12733" href="Data.List.Membership.Setoid.Properties.html#12733" class="Bound">n</a><a id="12734" class="Symbol">}</a> <a id="12736" class="Symbol">{</a><a id="12737" href="Data.List.Membership.Setoid.Properties.html#12737" class="Bound">f</a> <a id="12739" class="Symbol">:</a> <a id="12741" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="12745" href="Data.List.Membership.Setoid.Properties.html#12733" class="Bound">n</a> <a id="12747" class="Symbol">→</a> <a id="12749" href="Data.List.Membership.Setoid.Properties.html#12579" class="Field">A</a><a id="12750" class="Symbol">}</a> <a id="12752" class="Symbol">{</a><a id="12753" href="Data.List.Membership.Setoid.Properties.html#12753" class="Bound">v</a><a id="12754" class="Symbol">}</a> <a id="12756" class="Symbol">→</a>
                <a id="12774" href="Data.List.Membership.Setoid.Properties.html#12753" class="Bound">v</a> <a id="12776" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12778" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="12787" href="Data.List.Membership.Setoid.Properties.html#12737" class="Bound">f</a> <a id="12789" class="Symbol">→</a> <a id="12791" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="12793" class="Symbol">λ</a> <a id="12795" href="Data.List.Membership.Setoid.Properties.html#12795" class="Bound">i</a> <a id="12797" class="Symbol">→</a> <a id="12799" href="Data.List.Membership.Setoid.Properties.html#12753" class="Bound">v</a> <a id="12801" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="12803" href="Data.List.Membership.Setoid.Properties.html#12737" class="Bound">f</a> <a id="12805" href="Data.List.Membership.Setoid.Properties.html#12795" class="Bound">i</a>
  <a id="12809" href="Data.List.Membership.Setoid.Properties.html#12716" class="Function">∈-tabulate⁻</a> <a id="12821" class="Symbol">=</a> <a id="12823" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">Any.tabulate⁻</a>

<a id="12838" class="Comment">------------------------------------------------------------------------</a>
<a id="12911" class="Comment">-- filter</a>

<a id="12922" class="Keyword">module</a> <a id="12929" href="Data.List.Membership.Setoid.Properties.html#12929" class="Module">_</a> <a id="12931" class="Symbol">(</a><a id="12932" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a> <a id="12934" class="Symbol">:</a> <a id="12936" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="12943" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="12945" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="12946" class="Symbol">)</a> <a id="12948" class="Symbol">{</a><a id="12949" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="12951" class="Symbol">:</a> <a id="12953" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="12958" class="Symbol">(</a><a id="12959" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="12967" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a><a id="12968" class="Symbol">)</a> <a id="12970" href="Data.List.Membership.Setoid.Properties.html#1965" class="Generalizable">p</a><a id="12971" class="Symbol">}</a>
         <a id="12982" class="Symbol">(</a><a id="12983" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="12986" class="Symbol">:</a> <a id="12988" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="12998" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a><a id="12999" class="Symbol">)</a> <a id="13001" class="Symbol">(</a><a id="13002" href="Data.List.Membership.Setoid.Properties.html#13002" class="Bound">resp</a> <a id="13007" class="Symbol">:</a> <a id="13009" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="13011" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="13020" class="Symbol">(</a><a id="13021" href="Relation.Binary.Bundles.html#1324" class="Field Operator">Setoid._≈_</a> <a id="13032" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a><a id="13033" class="Symbol">))</a> <a id="13036" class="Keyword">where</a>

  <a id="13045" class="Keyword">open</a> <a id="13050" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="13057" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a> <a id="13059" class="Keyword">using</a> <a id="13065" class="Symbol">(</a><a id="13066" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="13069" class="Symbol">;</a> <a id="13071" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="13074" class="Symbol">)</a>
  <a id="13078" class="Keyword">open</a> <a id="13083" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="13094" href="Data.List.Membership.Setoid.Properties.html#12932" class="Bound">S</a> <a id="13096" class="Keyword">using</a> <a id="13102" class="Symbol">(</a><a id="13103" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="13106" class="Symbol">)</a>

  <a id="13111" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13121" class="Symbol">:</a> <a id="13123" class="Symbol">∀</a> <a id="13125" class="Symbol">{</a><a id="13126" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13128" href="Data.List.Membership.Setoid.Properties.html#13128" class="Bound">xs</a><a id="13130" class="Symbol">}</a> <a id="13132" class="Symbol">→</a> <a id="13134" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13136" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13138" href="Data.List.Membership.Setoid.Properties.html#13128" class="Bound">xs</a> <a id="13141" class="Symbol">→</a> <a id="13143" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="13145" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13147" class="Symbol">→</a> <a id="13149" href="Data.List.Membership.Setoid.Properties.html#13126" class="Bound">v</a> <a id="13151" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13153" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13160" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13163" href="Data.List.Membership.Setoid.Properties.html#13128" class="Bound">xs</a>
  <a id="13168" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13178" class="Symbol">{</a><a id="13179" class="Argument">xs</a> <a id="13182" class="Symbol">=</a> <a id="13184" href="Data.List.Membership.Setoid.Properties.html#13184" class="Bound">x</a> <a id="13186" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13188" class="Symbol">_}</a> <a id="13191" class="Symbol">(</a><a id="13192" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13197" href="Data.List.Membership.Setoid.Properties.html#13197" class="Bound">v≈x</a><a id="13200" class="Symbol">)</a> <a id="13202" href="Data.List.Membership.Setoid.Properties.html#13202" class="Bound">Pv</a> <a id="13205" class="Keyword">with</a> <a id="13210" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13213" href="Data.List.Membership.Setoid.Properties.html#13184" class="Bound">x</a>
  <a id="13217" class="Symbol">...</a> <a id="13221" class="Symbol">|</a>  <a id="13224" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13229" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="13239" class="Symbol">_</a>   <a id="13243" class="Symbol">=</a> <a id="13245" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13250" class="Bound">v≈x</a>
  <a id="13256" class="Symbol">...</a> <a id="13260" class="Symbol">|</a> <a id="13262" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13268" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="13276" href="Data.List.Membership.Setoid.Properties.html#13276" class="Bound">[¬Px]</a> <a id="13282" class="Symbol">=</a> <a id="13284" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="13298" class="Symbol">(</a><a id="13299" href="Data.List.Membership.Setoid.Properties.html#13002" class="Bound">resp</a> <a id="13304" class="Bound">v≈x</a> <a id="13308" class="Bound">Pv</a><a id="13310" class="Symbol">)</a> <a id="13312" class="Symbol">(</a><a id="13313" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="13320" href="Data.List.Membership.Setoid.Properties.html#13276" class="Bound">[¬Px]</a><a id="13325" class="Symbol">)</a>
  <a id="13329" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13339" class="Symbol">{</a><a id="13340" class="Argument">xs</a> <a id="13343" class="Symbol">=</a> <a id="13345" href="Data.List.Membership.Setoid.Properties.html#13345" class="Bound">x</a> <a id="13347" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13349" class="Symbol">_}</a> <a id="13352" class="Symbol">(</a><a id="13353" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13359" href="Data.List.Membership.Setoid.Properties.html#13359" class="Bound">v∈xs</a><a id="13363" class="Symbol">)</a> <a id="13365" href="Data.List.Membership.Setoid.Properties.html#13365" class="Bound">Pv</a> <a id="13368" class="Keyword">with</a> <a id="13373" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="13378" class="Symbol">(</a><a id="13379" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13382" href="Data.List.Membership.Setoid.Properties.html#13345" class="Bound">x</a><a id="13383" class="Symbol">)</a>
  <a id="13387" class="Symbol">...</a> <a id="13391" class="Symbol">|</a> <a id="13393" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="13399" class="Symbol">=</a> <a id="13401" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13407" class="Symbol">(</a><a id="13408" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13418" class="Bound">v∈xs</a> <a id="13423" class="Bound">Pv</a><a id="13425" class="Symbol">)</a>
  <a id="13429" class="Symbol">...</a> <a id="13433" class="Symbol">|</a> <a id="13435" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13441" class="Symbol">=</a> <a id="13443" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="13453" class="Bound">v∈xs</a> <a id="13458" class="Bound">Pv</a>

  <a id="13464" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13474" class="Symbol">:</a> <a id="13476" class="Symbol">∀</a> <a id="13478" class="Symbol">{</a><a id="13479" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a> <a id="13481" href="Data.List.Membership.Setoid.Properties.html#13481" class="Bound">xs</a><a id="13483" class="Symbol">}</a> <a id="13485" class="Symbol">→</a> <a id="13487" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a> <a id="13489" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13491" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="13498" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13501" href="Data.List.Membership.Setoid.Properties.html#13481" class="Bound">xs</a> <a id="13504" class="Symbol">→</a> <a id="13506" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a> <a id="13508" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="13510" href="Data.List.Membership.Setoid.Properties.html#13481" class="Bound">xs</a> <a id="13513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="13515" href="Data.List.Membership.Setoid.Properties.html#12949" class="Bound">P</a> <a id="13517" href="Data.List.Membership.Setoid.Properties.html#13479" class="Bound">v</a>
  <a id="13521" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13531" class="Symbol">{</a><a id="13532" class="Argument">xs</a> <a id="13535" class="Symbol">=</a> <a id="13537" href="Data.List.Membership.Setoid.Properties.html#13537" class="Bound">x</a> <a id="13539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13541" href="Data.List.Membership.Setoid.Properties.html#13541" class="Bound">xs</a><a id="13543" class="Symbol">}</a> <a id="13545" href="Data.List.Membership.Setoid.Properties.html#13545" class="Bound">v∈f[x∷xs]</a> <a id="13555" class="Keyword">with</a> <a id="13560" href="Data.List.Membership.Setoid.Properties.html#12983" class="Bound">P?</a> <a id="13563" href="Data.List.Membership.Setoid.Properties.html#13537" class="Bound">x</a>
  <a id="13567" class="Symbol">...</a> <a id="13571" class="Symbol">|</a> <a id="13573" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="13579" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="13588" class="Symbol">_</a>   <a id="13592" class="Symbol">=</a> <a id="13594" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="13606" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13612" href="Function.Base.html#704" class="Function">id</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13626" class="Bound">v∈f[x∷xs]</a><a id="13635" class="Symbol">)</a>
  <a id="13639" class="Symbol">...</a> <a id="13643" class="Symbol">|</a>  <a id="13646" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="13651" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="13659" href="Data.List.Membership.Setoid.Properties.html#13659" class="Bound">[Px]</a> <a id="13664" class="Keyword">with</a> <a id="13669" class="Bound">v∈f[x∷xs]</a>
  <a id="13681" class="Symbol">...</a>   <a id="13687" class="Symbol">|</a> <a id="13689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="13695" href="Data.List.Membership.Setoid.Properties.html#13695" class="Bound">v≈x</a>   <a id="13701" class="Symbol">=</a> <a id="13703" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13708" href="Data.List.Membership.Setoid.Properties.html#13695" class="Bound">v≈x</a> <a id="13712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13714" href="Data.List.Membership.Setoid.Properties.html#13002" class="Bound">resp</a> <a id="13719" class="Symbol">(</a><a id="13720" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="13724" href="Data.List.Membership.Setoid.Properties.html#13695" class="Bound">v≈x</a><a id="13727" class="Symbol">)</a> <a id="13729" class="Symbol">(</a><a id="13730" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="13737" class="Bound">[Px]</a><a id="13741" class="Symbol">)</a>
  <a id="13745" class="Symbol">...</a>   <a id="13751" class="Symbol">|</a> <a id="13753" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13759" href="Data.List.Membership.Setoid.Properties.html#13759" class="Bound">v∈fxs</a> <a id="13765" class="Symbol">=</a> <a id="13767" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="13779" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13785" href="Function.Base.html#704" class="Function">id</a> <a id="13788" class="Symbol">(</a><a id="13789" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="13799" href="Data.List.Membership.Setoid.Properties.html#13759" class="Bound">v∈fxs</a><a id="13804" class="Symbol">)</a>

<a id="13807" class="Comment">------------------------------------------------------------------------</a>
<a id="13880" class="Comment">-- map∘filter</a>

<a id="13895" class="Keyword">module</a> <a id="13902" href="Data.List.Membership.Setoid.Properties.html#13902" class="Module">_</a>
  <a id="13906" class="Symbol">(</a><a id="13907" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="13910" class="Symbol">:</a> <a id="13912" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="13919" href="Data.List.Membership.Setoid.Properties.html#1956" class="Generalizable">c₁</a> <a id="13922" href="Data.List.Membership.Setoid.Properties.html#1969" class="Generalizable">ℓ₁</a><a id="13924" class="Symbol">)</a> <a id="13926" class="Symbol">(</a><a id="13927" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="13930" class="Symbol">:</a> <a id="13932" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="13939" href="Data.List.Membership.Setoid.Properties.html#1959" class="Generalizable">c₂</a> <a id="13942" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="13944" class="Symbol">)</a>
  <a id="13948" class="Symbol">{</a><a id="13949" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="13951" class="Symbol">:</a> <a id="13953" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="13958" class="Symbol">_</a> <a id="13960" href="Data.List.Membership.Setoid.Properties.html#1965" class="Generalizable">p</a><a id="13961" class="Symbol">}</a> <a id="13963" class="Symbol">(</a><a id="13964" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="13967" class="Symbol">:</a> <a id="13969" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="13979" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a><a id="13980" class="Symbol">)</a> <a id="13982" class="Symbol">(</a><a id="13983" href="Data.List.Membership.Setoid.Properties.html#13983" class="Bound">resp</a> <a id="13988" class="Symbol">:</a> <a id="13990" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="13992" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="14001" class="Symbol">_)</a>
  <a id="14006" class="Symbol">{</a><a id="14007" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14009" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a> <a id="14012" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a><a id="14013" class="Symbol">}</a> <a id="14015" class="Keyword">where</a>

  <a id="14024" class="Keyword">open</a> <a id="14029" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>     <a id="14040" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14043" class="Keyword">renaming</a> <a id="14052" class="Symbol">(</a><a id="14053" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="14057" class="Symbol">to</a> <a id="14060" class="Field Operator">_≈₁_</a><a id="14064" class="Symbol">)</a>
  <a id="14068" class="Keyword">open</a> <a id="14073" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>     <a id="14084" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14087" class="Keyword">renaming</a> <a id="14096" class="Symbol">(</a><a id="14097" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="14101" class="Symbol">to</a> <a id="14104" class="Field Operator">_≈₂_</a><a id="14108" class="Symbol">;</a> <a id="14110" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="14114" class="Symbol">to</a> <a id="14117" class="Function">sym₂</a><a id="14121" class="Symbol">)</a>
  <a id="14125" class="Keyword">open</a> <a id="14130" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14141" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14144" class="Keyword">renaming</a> <a id="14153" class="Symbol">(</a><a id="14154" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="14158" class="Symbol">to</a> <a id="14161" class="Function Operator">_∈₁_</a><a id="14165" class="Symbol">)</a>
  <a id="14169" class="Keyword">open</a> <a id="14174" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14185" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14188" class="Keyword">renaming</a> <a id="14197" class="Symbol">(</a><a id="14198" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="14202" class="Symbol">to</a> <a id="14205" class="Function Operator">_∈₂_</a><a id="14209" class="Symbol">)</a>

  <a id="14214" href="Data.List.Membership.Setoid.Properties.html#14214" class="Function">∈-map∘filter⁻</a> <a id="14228" class="Symbol">:</a> <a id="14230" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14232" href="Data.List.Membership.Setoid.Properties.html#14205" class="Function Operator">∈₂</a> <a id="14235" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14239" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14241" class="Symbol">(</a><a id="14242" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="14249" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14252" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a><a id="14254" class="Symbol">)</a> <a id="14256" class="Symbol">→</a>
                  <a id="14276" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="14279" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a> <a id="14281" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="14283" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a> <a id="14285" href="Data.List.Membership.Setoid.Properties.html#14161" class="Function Operator">∈₁</a> <a id="14288" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a> <a id="14291" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14293" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14295" href="Data.List.Membership.Setoid.Properties.html#14104" class="Function Operator">≈₂</a> <a id="14298" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14300" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a> <a id="14302" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14304" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="14306" href="Data.List.Membership.Setoid.Properties.html#14279" class="Bound">x</a>
  <a id="14310" href="Data.List.Membership.Setoid.Properties.html#14214" class="Function">∈-map∘filter⁻</a> <a id="14324" href="Data.List.Membership.Setoid.Properties.html#14324" class="Bound">h</a> <a id="14326" class="Symbol">=</a>
    <a id="14332" class="Keyword">let</a> <a id="14336" href="Data.List.Membership.Setoid.Properties.html#14336" class="Bound">x</a> <a id="14338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14340" href="Data.List.Membership.Setoid.Properties.html#14340" class="Bound">x∈</a> <a id="14343" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14345" href="Data.List.Membership.Setoid.Properties.html#14345" class="Bound">y≈</a> <a id="14348" class="Symbol">=</a> <a id="14350" href="Data.List.Membership.Setoid.Properties.html#6426" class="Function">∈-map⁻</a> <a id="14357" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14360" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14363" href="Data.List.Membership.Setoid.Properties.html#14324" class="Bound">h</a>
        <a id="14373" href="Data.List.Membership.Setoid.Properties.html#14373" class="Bound">y∈</a> <a id="14376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14378" href="Data.List.Membership.Setoid.Properties.html#14378" class="Bound">Py</a>     <a id="14385" class="Symbol">=</a> <a id="14387" href="Data.List.Membership.Setoid.Properties.html#13464" class="Function">∈-filter⁻</a> <a id="14397" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14400" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14403" href="Data.List.Membership.Setoid.Properties.html#13983" class="Bound">resp</a> <a id="14408" href="Data.List.Membership.Setoid.Properties.html#14340" class="Bound">x∈</a>
    <a id="14415" class="Keyword">in</a> <a id="14418" href="Data.List.Membership.Setoid.Properties.html#14336" class="Bound">x</a> <a id="14420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14422" href="Data.List.Membership.Setoid.Properties.html#14373" class="Bound">y∈</a> <a id="14425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14427" href="Data.List.Membership.Setoid.Properties.html#14345" class="Bound">y≈</a> <a id="14430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14432" href="Data.List.Membership.Setoid.Properties.html#14378" class="Bound">Py</a>

  <a id="14438" href="Data.List.Membership.Setoid.Properties.html#14438" class="Function">∈-map∘filter⁺</a> <a id="14452" class="Symbol">:</a> <a id="14454" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14456" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="14466" href="Data.List.Membership.Setoid.Properties.html#14060" class="Function Operator">_≈₁_</a> <a id="14471" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="14473" href="Data.List.Membership.Setoid.Properties.html#14104" class="Function Operator">_≈₂_</a> <a id="14478" class="Symbol">→</a>
                  <a id="14498" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="14501" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14503" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="14505" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14507" href="Data.List.Membership.Setoid.Properties.html#14161" class="Function Operator">∈₁</a> <a id="14510" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a> <a id="14513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14515" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14517" href="Data.List.Membership.Setoid.Properties.html#14104" class="Function Operator">≈₂</a> <a id="14520" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14522" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14524" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14526" href="Data.List.Membership.Setoid.Properties.html#13949" class="Bound">P</a> <a id="14528" href="Data.List.Membership.Setoid.Properties.html#14501" class="Bound">x</a> <a id="14530" class="Symbol">→</a>
                  <a id="14550" href="Data.List.Membership.Setoid.Properties.html#14012" class="Bound">y</a> <a id="14552" href="Data.List.Membership.Setoid.Properties.html#14205" class="Function Operator">∈₂</a> <a id="14555" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14559" href="Data.List.Membership.Setoid.Properties.html#14007" class="Bound">f</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="14569" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14572" href="Data.List.Membership.Setoid.Properties.html#14009" class="Bound">xs</a><a id="14574" class="Symbol">)</a>
  <a id="14578" href="Data.List.Membership.Setoid.Properties.html#14438" class="Function">∈-map∘filter⁺</a> <a id="14592" href="Data.List.Membership.Setoid.Properties.html#14592" class="Bound">pres</a> <a id="14597" class="Symbol">(</a><a id="14598" href="Data.List.Membership.Setoid.Properties.html#14598" class="Bound">x</a> <a id="14600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14602" href="Data.List.Membership.Setoid.Properties.html#14602" class="Bound">x∈</a> <a id="14605" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14607" href="Data.List.Membership.Setoid.Properties.html#14607" class="Bound">y≈</a> <a id="14610" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14612" href="Data.List.Membership.Setoid.Properties.html#14612" class="Bound">Px</a><a id="14614" class="Symbol">)</a>
    <a id="14620" class="Symbol">=</a> <a id="14622" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="14631" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14634" class="Symbol">(</a><a id="14635" href="Data.List.Membership.Setoid.Properties.html#14117" class="Function">sym₂</a> <a id="14640" href="Data.List.Membership.Setoid.Properties.html#14607" class="Bound">y≈</a><a id="14642" class="Symbol">)</a>
    <a id="14648" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14650" href="Data.List.Membership.Setoid.Properties.html#6282" class="Function">∈-map⁺</a> <a id="14657" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14660" href="Data.List.Membership.Setoid.Properties.html#13927" class="Bound">S₂</a> <a id="14663" href="Data.List.Membership.Setoid.Properties.html#14592" class="Bound">pres</a> <a id="14668" class="Symbol">(</a><a id="14669" href="Data.List.Membership.Setoid.Properties.html#13111" class="Function">∈-filter⁺</a> <a id="14679" href="Data.List.Membership.Setoid.Properties.html#13907" class="Bound">S₁</a> <a id="14682" href="Data.List.Membership.Setoid.Properties.html#13964" class="Bound">P?</a> <a id="14685" href="Data.List.Membership.Setoid.Properties.html#13983" class="Bound">resp</a> <a id="14690" href="Data.List.Membership.Setoid.Properties.html#14602" class="Bound">x∈</a> <a id="14693" href="Data.List.Membership.Setoid.Properties.html#14612" class="Bound">Px</a><a id="14695" class="Symbol">)</a>

<a id="14698" class="Comment">------------------------------------------------------------------------</a>
<a id="14771" class="Comment">-- derun and deduplicate</a>

<a id="14797" class="Keyword">module</a> <a id="14804" href="Data.List.Membership.Setoid.Properties.html#14804" class="Module">_</a> <a id="14806" class="Symbol">(</a><a id="14807" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a> <a id="14809" class="Symbol">:</a> <a id="14811" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="14818" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="14820" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="14821" class="Symbol">)</a> <a id="14823" class="Symbol">{</a><a id="14824" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a> <a id="14826" class="Symbol">:</a> <a id="14828" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="14832" class="Symbol">(</a><a id="14833" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="14841" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a><a id="14842" class="Symbol">)</a> <a id="14844" href="Data.List.Membership.Setoid.Properties.html#1972" class="Generalizable">ℓ₂</a><a id="14846" class="Symbol">}</a> <a id="14848" class="Symbol">(</a><a id="14849" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="14852" class="Symbol">:</a> <a id="14854" href="Relation.Binary.Definitions.html#6907" class="Function">Binary.Decidable</a> <a id="14871" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a><a id="14872" class="Symbol">)</a> <a id="14874" class="Keyword">where</a>

  <a id="14883" class="Keyword">open</a> <a id="14888" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="14895" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a> <a id="14897" class="Keyword">using</a> <a id="14903" class="Symbol">(</a><a id="14904" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="14907" class="Symbol">)</a>
  <a id="14911" class="Keyword">open</a> <a id="14916" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="14927" href="Data.List.Membership.Setoid.Properties.html#14807" class="Bound">S</a> <a id="14929" class="Keyword">using</a> <a id="14935" class="Symbol">(</a><a id="14936" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="14939" class="Symbol">)</a>

  <a id="14944" href="Data.List.Membership.Setoid.Properties.html#14944" class="Function">∈-derun⁺</a> <a id="14953" class="Symbol">:</a> <a id="14955" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="14959" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="14969" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a> <a id="14971" class="Symbol">→</a> <a id="14973" class="Symbol">∀</a> <a id="14975" class="Symbol">{</a><a id="14976" href="Data.List.Membership.Setoid.Properties.html#14976" class="Bound">xs</a> <a id="14979" href="Data.List.Membership.Setoid.Properties.html#14979" class="Bound">z</a><a id="14980" class="Symbol">}</a> <a id="14982" class="Symbol">→</a> <a id="14984" href="Data.List.Membership.Setoid.Properties.html#14979" class="Bound">z</a> <a id="14986" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14988" href="Data.List.Membership.Setoid.Properties.html#14976" class="Bound">xs</a> <a id="14991" class="Symbol">→</a> <a id="14993" href="Data.List.Membership.Setoid.Properties.html#14979" class="Bound">z</a> <a id="14995" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="14997" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="15003" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15006" href="Data.List.Membership.Setoid.Properties.html#14976" class="Bound">xs</a>
  <a id="15011" href="Data.List.Membership.Setoid.Properties.html#14944" class="Function">∈-derun⁺</a> <a id="15020" href="Data.List.Membership.Setoid.Properties.html#15020" class="Bound">≈-resp-R</a> <a id="15029" href="Data.List.Membership.Setoid.Properties.html#15029" class="Bound">z∈xs</a> <a id="15034" class="Symbol">=</a> <a id="15036" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">Any.derun⁺</a> <a id="15047" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15050" href="Data.List.Membership.Setoid.Properties.html#15020" class="Bound">≈-resp-R</a> <a id="15059" href="Data.List.Membership.Setoid.Properties.html#15029" class="Bound">z∈xs</a>

  <a id="15067" href="Data.List.Membership.Setoid.Properties.html#15067" class="Function">∈-derun⁻</a> <a id="15076" class="Symbol">:</a> <a id="15078" class="Symbol">∀</a> <a id="15080" href="Data.List.Membership.Setoid.Properties.html#15080" class="Bound">xs</a> <a id="15083" class="Symbol">{</a><a id="15084" href="Data.List.Membership.Setoid.Properties.html#15084" class="Bound">z</a><a id="15085" class="Symbol">}</a> <a id="15087" class="Symbol">→</a> <a id="15089" href="Data.List.Membership.Setoid.Properties.html#15084" class="Bound">z</a> <a id="15091" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15093" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="15099" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15102" href="Data.List.Membership.Setoid.Properties.html#15080" class="Bound">xs</a> <a id="15105" class="Symbol">→</a> <a id="15107" href="Data.List.Membership.Setoid.Properties.html#15084" class="Bound">z</a> <a id="15109" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15111" href="Data.List.Membership.Setoid.Properties.html#15080" class="Bound">xs</a>
  <a id="15116" href="Data.List.Membership.Setoid.Properties.html#15067" class="Function">∈-derun⁻</a> <a id="15125" href="Data.List.Membership.Setoid.Properties.html#15125" class="Bound">xs</a> <a id="15128" href="Data.List.Membership.Setoid.Properties.html#15128" class="Bound">z∈derun[R,xs]</a> <a id="15142" class="Symbol">=</a> <a id="15144" href="Data.List.Relation.Unary.Any.Properties.html#21948" class="Function">Any.derun⁻</a> <a id="15155" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15158" href="Data.List.Membership.Setoid.Properties.html#15128" class="Bound">z∈derun[R,xs]</a>

  <a id="15175" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">∈-deduplicate⁺</a> <a id="15190" class="Symbol">:</a> <a id="15192" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="15196" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="15206" class="Symbol">(</a><a id="15207" href="Function.Base.html#1657" class="Function">flip</a> <a id="15212" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a><a id="15213" class="Symbol">)</a> <a id="15215" class="Symbol">→</a> <a id="15217" class="Symbol">∀</a> <a id="15219" class="Symbol">{</a><a id="15220" href="Data.List.Membership.Setoid.Properties.html#15220" class="Bound">xs</a> <a id="15223" href="Data.List.Membership.Setoid.Properties.html#15223" class="Bound">z</a><a id="15224" class="Symbol">}</a> <a id="15226" class="Symbol">→</a>
                   <a id="15247" href="Data.List.Membership.Setoid.Properties.html#15223" class="Bound">z</a> <a id="15249" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15251" href="Data.List.Membership.Setoid.Properties.html#15220" class="Bound">xs</a> <a id="15254" class="Symbol">→</a> <a id="15256" href="Data.List.Membership.Setoid.Properties.html#15223" class="Bound">z</a> <a id="15258" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15260" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="15272" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15275" href="Data.List.Membership.Setoid.Properties.html#15220" class="Bound">xs</a>
  <a id="15280" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">∈-deduplicate⁺</a> <a id="15295" href="Data.List.Membership.Setoid.Properties.html#15295" class="Bound">≈-resp-R</a> <a id="15304" href="Data.List.Membership.Setoid.Properties.html#15304" class="Bound">z∈xs</a> <a id="15309" class="Symbol">=</a> <a id="15311" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">Any.deduplicate⁺</a> <a id="15328" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15331" href="Data.List.Membership.Setoid.Properties.html#15295" class="Bound">≈-resp-R</a> <a id="15340" href="Data.List.Membership.Setoid.Properties.html#15304" class="Bound">z∈xs</a>

  <a id="15348" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">∈-deduplicate⁻</a> <a id="15363" class="Symbol">:</a> <a id="15365" class="Symbol">∀</a> <a id="15367" href="Data.List.Membership.Setoid.Properties.html#15367" class="Bound">xs</a> <a id="15370" class="Symbol">{</a><a id="15371" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">z</a><a id="15372" class="Symbol">}</a> <a id="15374" class="Symbol">→</a> <a id="15376" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">z</a> <a id="15378" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15380" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="15392" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15395" href="Data.List.Membership.Setoid.Properties.html#15367" class="Bound">xs</a> <a id="15398" class="Symbol">→</a> <a id="15400" href="Data.List.Membership.Setoid.Properties.html#15371" class="Bound">z</a> <a id="15402" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15404" href="Data.List.Membership.Setoid.Properties.html#15367" class="Bound">xs</a>
  <a id="15409" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">∈-deduplicate⁻</a> <a id="15424" href="Data.List.Membership.Setoid.Properties.html#15424" class="Bound">xs</a> <a id="15427" href="Data.List.Membership.Setoid.Properties.html#15427" class="Bound">z∈dedup[R,xs]</a> <a id="15441" class="Symbol">=</a> <a id="15443" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">Any.deduplicate⁻</a> <a id="15460" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15463" href="Data.List.Membership.Setoid.Properties.html#15427" class="Bound">z∈dedup[R,xs]</a>

  <a id="15480" href="Data.List.Membership.Setoid.Properties.html#15480" class="Function">deduplicate-∈⇔</a> <a id="15495" class="Symbol">:</a> <a id="15497" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="15501" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="15511" class="Symbol">(</a><a id="15512" href="Function.Base.html#1657" class="Function">flip</a> <a id="15517" href="Data.List.Membership.Setoid.Properties.html#14824" class="Bound">R</a><a id="15518" class="Symbol">)</a> <a id="15520" class="Symbol">→</a> <a id="15522" class="Symbol">∀</a> <a id="15524" class="Symbol">{</a><a id="15525" href="Data.List.Membership.Setoid.Properties.html#15525" class="Bound">xs</a> <a id="15528" href="Data.List.Membership.Setoid.Properties.html#15528" class="Bound">z</a><a id="15529" class="Symbol">}</a> <a id="15531" class="Symbol">→</a>
                   <a id="15552" href="Data.List.Membership.Setoid.Properties.html#15528" class="Bound">z</a> <a id="15554" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15556" href="Data.List.Membership.Setoid.Properties.html#15525" class="Bound">xs</a> <a id="15559" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="15561" href="Data.List.Membership.Setoid.Properties.html#15528" class="Bound">z</a> <a id="15563" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15565" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="15577" href="Data.List.Membership.Setoid.Properties.html#14849" class="Bound">R?</a> <a id="15580" href="Data.List.Membership.Setoid.Properties.html#15525" class="Bound">xs</a>
  <a id="15585" href="Data.List.Membership.Setoid.Properties.html#15480" class="Function">deduplicate-∈⇔</a> <a id="15600" href="Data.List.Membership.Setoid.Properties.html#15600" class="Bound">p</a> <a id="15602" class="Symbol">=</a> <a id="15604" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="15608" class="Symbol">(</a><a id="15609" href="Data.List.Membership.Setoid.Properties.html#15175" class="Function">∈-deduplicate⁺</a> <a id="15624" href="Data.List.Membership.Setoid.Properties.html#15600" class="Bound">p</a><a id="15625" class="Symbol">)</a> <a id="15627" class="Symbol">(</a><a id="15628" href="Data.List.Membership.Setoid.Properties.html#15348" class="Function">∈-deduplicate⁻</a> <a id="15643" class="Symbol">_)</a>

<a id="15647" class="Comment">------------------------------------------------------------------------</a>
<a id="15720" class="Comment">-- length</a>

<a id="15731" class="Keyword">module</a> <a id="15738" href="Data.List.Membership.Setoid.Properties.html#15738" class="Module">_</a> <a id="15740" class="Symbol">(</a><a id="15741" href="Data.List.Membership.Setoid.Properties.html#15741" class="Bound">S</a> <a id="15743" class="Symbol">:</a> <a id="15745" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15752" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="15754" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="15755" class="Symbol">)</a> <a id="15757" class="Keyword">where</a>

  <a id="15766" class="Keyword">open</a> <a id="15771" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="15782" href="Data.List.Membership.Setoid.Properties.html#15741" class="Bound">S</a> <a id="15784" class="Keyword">using</a> <a id="15790" class="Symbol">(</a><a id="15791" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="15794" class="Symbol">)</a>

  <a id="15799" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">∈-length</a> <a id="15808" class="Symbol">:</a> <a id="15810" class="Symbol">∀</a> <a id="15812" class="Symbol">{</a><a id="15813" href="Data.List.Membership.Setoid.Properties.html#15813" class="Bound">x</a> <a id="15815" href="Data.List.Membership.Setoid.Properties.html#15815" class="Bound">xs</a><a id="15817" class="Symbol">}</a> <a id="15819" class="Symbol">→</a> <a id="15821" href="Data.List.Membership.Setoid.Properties.html#15813" class="Bound">x</a> <a id="15823" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="15825" href="Data.List.Membership.Setoid.Properties.html#15815" class="Bound">xs</a> <a id="15828" class="Symbol">→</a> <a id="15830" class="Number">0</a> <a id="15832" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="15834" href="Data.List.Base.html#4746" class="Function">length</a> <a id="15841" href="Data.List.Membership.Setoid.Properties.html#15815" class="Bound">xs</a>
  <a id="15846" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">∈-length</a> <a id="15855" class="Symbol">(</a><a id="15856" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15861" href="Data.List.Membership.Setoid.Properties.html#15861" class="Bound">px</a><a id="15863" class="Symbol">)</a>    <a id="15868" class="Symbol">=</a> <a id="15870" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
  <a id="15876" href="Data.List.Membership.Setoid.Properties.html#15799" class="Function">∈-length</a> <a id="15885" class="Symbol">(</a><a id="15886" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15892" href="Data.List.Membership.Setoid.Properties.html#15892" class="Bound">x∈xs</a><a id="15896" class="Symbol">)</a> <a id="15898" class="Symbol">=</a> <a id="15900" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>

<a id="15905" class="Comment">------------------------------------------------------------------------</a>
<a id="15978" class="Comment">-- lookup</a>

<a id="15989" class="Keyword">module</a> <a id="15996" href="Data.List.Membership.Setoid.Properties.html#15996" class="Module">_</a> <a id="15998" class="Symbol">(</a><a id="15999" href="Data.List.Membership.Setoid.Properties.html#15999" class="Bound">S</a> <a id="16001" class="Symbol">:</a> <a id="16003" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="16010" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="16012" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="16013" class="Symbol">)</a> <a id="16015" class="Keyword">where</a>

  <a id="16024" class="Keyword">open</a> <a id="16029" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="16036" href="Data.List.Membership.Setoid.Properties.html#15999" class="Bound">S</a> <a id="16038" class="Keyword">using</a> <a id="16044" class="Symbol">(</a><a id="16045" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="16049" class="Symbol">)</a>
  <a id="16053" class="Keyword">open</a> <a id="16058" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="16069" href="Data.List.Membership.Setoid.Properties.html#15999" class="Bound">S</a> <a id="16071" class="Keyword">using</a> <a id="16077" class="Symbol">(</a><a id="16078" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="16081" class="Symbol">)</a>

  <a id="16086" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16095" class="Symbol">:</a> <a id="16097" class="Symbol">∀</a> <a id="16099" href="Data.List.Membership.Setoid.Properties.html#16099" class="Bound">xs</a> <a id="16102" href="Data.List.Membership.Setoid.Properties.html#16102" class="Bound">i</a> <a id="16104" class="Symbol">→</a> <a id="16106" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="16113" href="Data.List.Membership.Setoid.Properties.html#16099" class="Bound">xs</a> <a id="16116" href="Data.List.Membership.Setoid.Properties.html#16102" class="Bound">i</a> <a id="16118" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16120" href="Data.List.Membership.Setoid.Properties.html#16099" class="Bound">xs</a>
  <a id="16125" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16134" class="Symbol">(</a><a id="16135" href="Data.List.Membership.Setoid.Properties.html#16135" class="Bound">x</a> <a id="16137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16139" href="Data.List.Membership.Setoid.Properties.html#16139" class="Bound">xs</a><a id="16141" class="Symbol">)</a> <a id="16143" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="16151" class="Symbol">=</a> <a id="16153" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="16158" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="16165" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16174" class="Symbol">(</a><a id="16175" href="Data.List.Membership.Setoid.Properties.html#16175" class="Bound">x</a> <a id="16177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16179" href="Data.List.Membership.Setoid.Properties.html#16179" class="Bound">xs</a><a id="16181" class="Symbol">)</a> <a id="16183" class="Symbol">(</a><a id="16184" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="16188" href="Data.List.Membership.Setoid.Properties.html#16188" class="Bound">i</a><a id="16189" class="Symbol">)</a> <a id="16191" class="Symbol">=</a> <a id="16193" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16199" class="Symbol">(</a><a id="16200" href="Data.List.Membership.Setoid.Properties.html#16086" class="Function">∈-lookup</a> <a id="16209" href="Data.List.Membership.Setoid.Properties.html#16179" class="Bound">xs</a> <a id="16212" href="Data.List.Membership.Setoid.Properties.html#16188" class="Bound">i</a><a id="16213" class="Symbol">)</a>

<a id="16216" class="Comment">------------------------------------------------------------------------</a>
<a id="16289" class="Comment">-- foldr</a>

<a id="16299" class="Keyword">module</a> <a id="16306" href="Data.List.Membership.Setoid.Properties.html#16306" class="Module">_</a> <a id="16308" class="Symbol">(</a><a id="16309" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16311" class="Symbol">:</a> <a id="16313" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="16320" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="16322" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="16323" class="Symbol">)</a> <a id="16325" class="Symbol">{</a><a id="16326" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16330" class="Symbol">:</a> <a id="16332" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16336" class="Symbol">(</a><a id="16337" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="16345" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a><a id="16346" class="Symbol">)}</a> <a id="16349" class="Keyword">where</a>

  <a id="16358" class="Keyword">open</a> <a id="16363" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="16370" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16372" class="Keyword">using</a> <a id="16378" class="Symbol">(</a><a id="16379" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="16382" class="Symbol">;</a> <a id="16384" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="16388" class="Symbol">;</a> <a id="16390" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="16393" class="Symbol">;</a> <a id="16395" href="Relation.Binary.Structures.html#1271" class="Function">trans</a><a id="16400" class="Symbol">)</a>
  <a id="16404" class="Keyword">open</a> <a id="16409" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="16420" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16422" class="Keyword">using</a> <a id="16428" class="Symbol">(</a><a id="16429" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="16432" class="Symbol">)</a>

  <a id="16437" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16453" class="Symbol">:</a> <a id="16455" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="16465" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="16469" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16473" class="Symbol">→</a> <a id="16475" class="Symbol">∀</a> <a id="16477" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a> <a id="16479" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a> <a id="16482" class="Symbol">→</a>
                    <a id="16504" class="Symbol">(</a><a id="16505" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16511" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16515" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a> <a id="16517" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a> <a id="16520" href="Relation.Binary.Bundles.html#1324" class="Function Operator">≈</a> <a id="16522" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a><a id="16523" class="Symbol">)</a> <a id="16525" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="16527" class="Symbol">(</a><a id="16528" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16534" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16538" href="Data.List.Membership.Setoid.Properties.html#16477" class="Bound">e</a> <a id="16540" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a> <a id="16543" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="16545" href="Data.List.Membership.Setoid.Properties.html#16479" class="Bound">xs</a><a id="16547" class="Symbol">)</a>
  <a id="16551" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16567" href="Data.List.Membership.Setoid.Properties.html#16567" class="Bound">•-sel</a> <a id="16573" href="Data.List.Membership.Setoid.Properties.html#16573" class="Bound">i</a> <a id="16575" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="16578" class="Symbol">=</a> <a id="16580" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16585" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="16592" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16608" href="Data.List.Membership.Setoid.Properties.html#16608" class="Bound">•-sel</a> <a id="16614" href="Data.List.Membership.Setoid.Properties.html#16614" class="Bound">i</a> <a id="16616" class="Symbol">(</a><a id="16617" href="Data.List.Membership.Setoid.Properties.html#16617" class="Bound">x</a> <a id="16619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16621" href="Data.List.Membership.Setoid.Properties.html#16621" class="Bound">xs</a><a id="16623" class="Symbol">)</a> <a id="16625" class="Keyword">with</a> <a id="16630" href="Data.List.Membership.Setoid.Properties.html#16608" class="Bound">•-sel</a> <a id="16636" href="Data.List.Membership.Setoid.Properties.html#16617" class="Bound">x</a> <a id="16638" class="Symbol">(</a><a id="16639" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16645" href="Data.List.Membership.Setoid.Properties.html#16326" class="Bound Operator">_•_</a> <a id="16649" href="Data.List.Membership.Setoid.Properties.html#16614" class="Bound">i</a> <a id="16651" href="Data.List.Membership.Setoid.Properties.html#16621" class="Bound">xs</a><a id="16653" class="Symbol">)</a>
  <a id="16657" class="Symbol">...</a> <a id="16661" class="Symbol">|</a> <a id="16663" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16668" href="Data.List.Membership.Setoid.Properties.html#16668" class="Bound">x•f≈x</a> <a id="16674" class="Symbol">=</a> <a id="16676" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16681" class="Symbol">(</a><a id="16682" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="16687" href="Data.List.Membership.Setoid.Properties.html#16668" class="Bound">x•f≈x</a><a id="16692" class="Symbol">)</a>
  <a id="16696" class="Symbol">...</a> <a id="16700" class="Symbol">|</a> <a id="16702" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16707" href="Data.List.Membership.Setoid.Properties.html#16707" class="Bound">x•f≈f</a> <a id="16713" class="Keyword">with</a> <a id="16718" href="Data.List.Membership.Setoid.Properties.html#16437" class="Function">foldr-selective</a> <a id="16734" class="Bound">•-sel</a> <a id="16740" class="Bound">i</a> <a id="16742" class="Bound">xs</a>
  <a id="16747" class="Symbol">...</a>   <a id="16753" class="Symbol">|</a> <a id="16755" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16760" href="Data.List.Membership.Setoid.Properties.html#16760" class="Bound">f≈i</a>  <a id="16765" class="Symbol">=</a> <a id="16767" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16772" class="Symbol">(</a><a id="16773" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="16779" class="Bound">x•f≈f</a> <a id="16785" href="Data.List.Membership.Setoid.Properties.html#16760" class="Bound">f≈i</a><a id="16788" class="Symbol">)</a>
  <a id="16792" class="Symbol">...</a>   <a id="16798" class="Symbol">|</a> <a id="16800" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16805" href="Data.List.Membership.Setoid.Properties.html#16805" class="Bound">f∈xs</a> <a id="16810" class="Symbol">=</a> <a id="16812" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16817" class="Symbol">(</a><a id="16818" href="Data.List.Membership.Setoid.Properties.html#2388" class="Function">∈-resp-≈</a> <a id="16827" href="Data.List.Membership.Setoid.Properties.html#16309" class="Bound">S</a> <a id="16829" class="Symbol">(</a><a id="16830" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="16834" class="Bound">x•f≈f</a><a id="16839" class="Symbol">)</a> <a id="16841" class="Symbol">(</a><a id="16842" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16848" href="Data.List.Membership.Setoid.Properties.html#16805" class="Bound">f∈xs</a><a id="16852" class="Symbol">))</a>

<a id="16856" class="Comment">------------------------------------------------------------------------</a>
<a id="16929" class="Comment">-- _∷=_</a>

<a id="16938" class="Keyword">module</a> <a id="16945" href="Data.List.Membership.Setoid.Properties.html#16945" class="Module">_</a> <a id="16947" class="Symbol">(</a><a id="16948" href="Data.List.Membership.Setoid.Properties.html#16948" class="Bound">S</a> <a id="16950" class="Symbol">:</a> <a id="16952" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="16959" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="16961" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="16962" class="Symbol">)</a> <a id="16964" class="Keyword">where</a>

  <a id="16973" class="Keyword">open</a> <a id="16978" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="16985" href="Data.List.Membership.Setoid.Properties.html#16948" class="Bound">S</a>
  <a id="16989" class="Keyword">open</a> <a id="16994" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="17005" href="Data.List.Membership.Setoid.Properties.html#16948" class="Bound">S</a>

  <a id="17010" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17024" class="Symbol">:</a> <a id="17026" class="Symbol">∀</a> <a id="17028" class="Symbol">{</a><a id="17029" href="Data.List.Membership.Setoid.Properties.html#17029" class="Bound">xs</a> <a id="17032" href="Data.List.Membership.Setoid.Properties.html#17032" class="Bound">x</a> <a id="17034" href="Data.List.Membership.Setoid.Properties.html#17034" class="Bound">v</a><a id="17035" class="Symbol">}</a> <a id="17037" class="Symbol">(</a><a id="17038" href="Data.List.Membership.Setoid.Properties.html#17038" class="Bound">x∈xs</a> <a id="17043" class="Symbol">:</a> <a id="17045" href="Data.List.Membership.Setoid.Properties.html#17032" class="Bound">x</a> <a id="17047" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17049" href="Data.List.Membership.Setoid.Properties.html#17029" class="Bound">xs</a><a id="17051" class="Symbol">)</a> <a id="17053" class="Symbol">→</a> <a id="17055" href="Data.List.Membership.Setoid.Properties.html#17034" class="Bound">v</a> <a id="17057" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17059" class="Symbol">(</a><a id="17060" href="Data.List.Membership.Setoid.Properties.html#17038" class="Bound">x∈xs</a> <a id="17065" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">∷=</a> <a id="17068" href="Data.List.Membership.Setoid.Properties.html#17034" class="Bound">v</a><a id="17069" class="Symbol">)</a>
  <a id="17073" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17087" class="Symbol">(</a><a id="17088" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17094" href="Data.List.Membership.Setoid.Properties.html#17094" class="Bound">px</a><a id="17096" class="Symbol">)</a>  <a id="17099" class="Symbol">=</a> <a id="17101" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17106" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
  <a id="17113" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17127" class="Symbol">(</a><a id="17128" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17134" href="Data.List.Membership.Setoid.Properties.html#17134" class="Bound">pxs</a><a id="17137" class="Symbol">)</a> <a id="17139" class="Symbol">=</a> <a id="17141" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17147" class="Symbol">(</a><a id="17148" href="Data.List.Membership.Setoid.Properties.html#17010" class="Function">∈-∷=⁺-updated</a> <a id="17162" href="Data.List.Membership.Setoid.Properties.html#17134" class="Bound">pxs</a><a id="17165" class="Symbol">)</a>

  <a id="17170" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17186" class="Symbol">:</a> <a id="17188" class="Symbol">∀</a> <a id="17190" class="Symbol">{</a><a id="17191" href="Data.List.Membership.Setoid.Properties.html#17191" class="Bound">xs</a> <a id="17194" href="Data.List.Membership.Setoid.Properties.html#17194" class="Bound">x</a> <a id="17196" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a> <a id="17198" href="Data.List.Membership.Setoid.Properties.html#17198" class="Bound">v</a><a id="17199" class="Symbol">}</a> <a id="17201" class="Symbol">(</a><a id="17202" href="Data.List.Membership.Setoid.Properties.html#17202" class="Bound">x∈xs</a> <a id="17207" class="Symbol">:</a> <a id="17209" href="Data.List.Membership.Setoid.Properties.html#17194" class="Bound">x</a> <a id="17211" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17213" href="Data.List.Membership.Setoid.Properties.html#17191" class="Bound">xs</a><a id="17215" class="Symbol">)</a> <a id="17217" class="Symbol">→</a> <a id="17219" class="Symbol">(</a><a id="17220" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="17222" href="Data.List.Membership.Setoid.Properties.html#17194" class="Bound">x</a> <a id="17224" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="17226" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a><a id="17227" class="Symbol">)</a> <a id="17229" class="Symbol">→</a> <a id="17231" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a> <a id="17233" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17235" href="Data.List.Membership.Setoid.Properties.html#17191" class="Bound">xs</a> <a id="17238" class="Symbol">→</a> <a id="17240" href="Data.List.Membership.Setoid.Properties.html#17196" class="Bound">y</a> <a id="17242" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17244" class="Symbol">(</a><a id="17245" href="Data.List.Membership.Setoid.Properties.html#17202" class="Bound">x∈xs</a> <a id="17250" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">∷=</a> <a id="17253" href="Data.List.Membership.Setoid.Properties.html#17198" class="Bound">v</a><a id="17254" class="Symbol">)</a>
  <a id="17258" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17274" class="Symbol">(</a><a id="17275" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17281" href="Data.List.Membership.Setoid.Properties.html#17281" class="Bound">x≈z</a><a id="17284" class="Symbol">)</a>  <a id="17287" href="Data.List.Membership.Setoid.Properties.html#17287" class="Bound">x≉y</a> <a id="17291" class="Symbol">(</a><a id="17292" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17298" href="Data.List.Membership.Setoid.Properties.html#17298" class="Bound">y≈z</a><a id="17301" class="Symbol">)</a>  <a id="17304" class="Symbol">=</a> <a id="17306" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17320" class="Symbol">(</a><a id="17321" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="17327" href="Data.List.Membership.Setoid.Properties.html#17281" class="Bound">x≈z</a> <a id="17331" class="Symbol">(</a><a id="17332" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="17336" href="Data.List.Membership.Setoid.Properties.html#17298" class="Bound">y≈z</a><a id="17339" class="Symbol">))</a> <a id="17342" href="Data.List.Membership.Setoid.Properties.html#17287" class="Bound">x≉y</a>
  <a id="17348" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17364" class="Symbol">(</a><a id="17365" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17371" href="Data.List.Membership.Setoid.Properties.html#17371" class="Bound">x≈z</a><a id="17374" class="Symbol">)</a>  <a id="17377" href="Data.List.Membership.Setoid.Properties.html#17377" class="Bound">x≉y</a> <a id="17381" class="Symbol">(</a><a id="17382" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17388" href="Data.List.Membership.Setoid.Properties.html#17388" class="Bound">y∈xs</a><a id="17392" class="Symbol">)</a> <a id="17394" class="Symbol">=</a> <a id="17396" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17402" href="Data.List.Membership.Setoid.Properties.html#17388" class="Bound">y∈xs</a>
  <a id="17409" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17425" class="Symbol">(</a><a id="17426" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17432" href="Data.List.Membership.Setoid.Properties.html#17432" class="Bound">x∈xs</a><a id="17436" class="Symbol">)</a> <a id="17438" href="Data.List.Membership.Setoid.Properties.html#17438" class="Bound">x≉y</a> <a id="17442" class="Symbol">(</a><a id="17443" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17449" href="Data.List.Membership.Setoid.Properties.html#17449" class="Bound">y≈z</a><a id="17452" class="Symbol">)</a>  <a id="17455" class="Symbol">=</a> <a id="17457" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17462" href="Data.List.Membership.Setoid.Properties.html#17449" class="Bound">y≈z</a>
  <a id="17468" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17484" class="Symbol">(</a><a id="17485" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17491" href="Data.List.Membership.Setoid.Properties.html#17491" class="Bound">x∈xs</a><a id="17495" class="Symbol">)</a> <a id="17497" href="Data.List.Membership.Setoid.Properties.html#17497" class="Bound">x≉y</a> <a id="17501" class="Symbol">(</a><a id="17502" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17508" href="Data.List.Membership.Setoid.Properties.html#17508" class="Bound">y∈xs</a><a id="17512" class="Symbol">)</a> <a id="17514" class="Symbol">=</a> <a id="17516" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17522" class="Symbol">(</a><a id="17523" href="Data.List.Membership.Setoid.Properties.html#17170" class="Function">∈-∷=⁺-untouched</a> <a id="17539" href="Data.List.Membership.Setoid.Properties.html#17491" class="Bound">x∈xs</a> <a id="17544" href="Data.List.Membership.Setoid.Properties.html#17497" class="Bound">x≉y</a> <a id="17548" href="Data.List.Membership.Setoid.Properties.html#17508" class="Bound">y∈xs</a><a id="17552" class="Symbol">)</a>

  <a id="17557" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17563" class="Symbol">:</a> <a id="17565" class="Symbol">∀</a> <a id="17567" class="Symbol">{</a><a id="17568" href="Data.List.Membership.Setoid.Properties.html#17568" class="Bound">xs</a> <a id="17571" href="Data.List.Membership.Setoid.Properties.html#17571" class="Bound">x</a> <a id="17573" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17575" href="Data.List.Membership.Setoid.Properties.html#17575" class="Bound">v</a><a id="17576" class="Symbol">}</a> <a id="17578" class="Symbol">(</a><a id="17579" href="Data.List.Membership.Setoid.Properties.html#17579" class="Bound">x∈xs</a> <a id="17584" class="Symbol">:</a> <a id="17586" href="Data.List.Membership.Setoid.Properties.html#17571" class="Bound">x</a> <a id="17588" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17590" href="Data.List.Membership.Setoid.Properties.html#17568" class="Bound">xs</a><a id="17592" class="Symbol">)</a> <a id="17594" class="Symbol">→</a> <a id="17596" class="Symbol">(</a><a id="17597" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="17599" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17601" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="17603" href="Data.List.Membership.Setoid.Properties.html#17575" class="Bound">v</a><a id="17604" class="Symbol">)</a> <a id="17606" class="Symbol">→</a> <a id="17608" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17610" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17612" class="Symbol">(</a><a id="17613" href="Data.List.Membership.Setoid.Properties.html#17579" class="Bound">x∈xs</a> <a id="17618" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">∷=</a> <a id="17621" href="Data.List.Membership.Setoid.Properties.html#17575" class="Bound">v</a><a id="17622" class="Symbol">)</a> <a id="17624" class="Symbol">→</a> <a id="17626" href="Data.List.Membership.Setoid.Properties.html#17573" class="Bound">y</a> <a id="17628" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17630" href="Data.List.Membership.Setoid.Properties.html#17568" class="Bound">xs</a>
  <a id="17635" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17641" class="Symbol">(</a><a id="17642" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17647" href="Data.List.Membership.Setoid.Properties.html#17647" class="Bound">x≈z</a><a id="17650" class="Symbol">)</a>   <a id="17654" href="Data.List.Membership.Setoid.Properties.html#17654" class="Bound">y≉v</a> <a id="17658" class="Symbol">(</a><a id="17659" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17664" href="Data.List.Membership.Setoid.Properties.html#17664" class="Bound">y≈v</a><a id="17667" class="Symbol">)</a> <a id="17669" class="Symbol">=</a> <a id="17671" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="17685" href="Data.List.Membership.Setoid.Properties.html#17664" class="Bound">y≈v</a> <a id="17689" href="Data.List.Membership.Setoid.Properties.html#17654" class="Bound">y≉v</a>
  <a id="17695" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17701" class="Symbol">(</a><a id="17702" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17707" href="Data.List.Membership.Setoid.Properties.html#17707" class="Bound">x≈z</a><a id="17710" class="Symbol">)</a>   <a id="17714" href="Data.List.Membership.Setoid.Properties.html#17714" class="Bound">y≉v</a> <a id="17718" class="Symbol">(</a><a id="17719" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17725" href="Data.List.Membership.Setoid.Properties.html#17725" class="Bound">y∈</a><a id="17727" class="Symbol">)</a> <a id="17729" class="Symbol">=</a> <a id="17731" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17737" href="Data.List.Membership.Setoid.Properties.html#17725" class="Bound">y∈</a>
  <a id="17742" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17748" class="Symbol">(</a><a id="17749" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17755" href="Data.List.Membership.Setoid.Properties.html#17755" class="Bound">x∈xs</a><a id="17759" class="Symbol">)</a> <a id="17761" href="Data.List.Membership.Setoid.Properties.html#17761" class="Bound">y≉v</a> <a id="17765" class="Symbol">(</a><a id="17766" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17771" href="Data.List.Membership.Setoid.Properties.html#17771" class="Bound">y≈z</a><a id="17774" class="Symbol">)</a> <a id="17776" class="Symbol">=</a> <a id="17778" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17783" href="Data.List.Membership.Setoid.Properties.html#17771" class="Bound">y≈z</a>
  <a id="17789" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17795" class="Symbol">(</a><a id="17796" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17802" href="Data.List.Membership.Setoid.Properties.html#17802" class="Bound">x∈xs</a><a id="17806" class="Symbol">)</a> <a id="17808" href="Data.List.Membership.Setoid.Properties.html#17808" class="Bound">y≉v</a> <a id="17812" class="Symbol">(</a><a id="17813" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17819" href="Data.List.Membership.Setoid.Properties.html#17819" class="Bound">y∈</a><a id="17821" class="Symbol">)</a> <a id="17823" class="Symbol">=</a> <a id="17825" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17831" class="Symbol">(</a><a id="17832" href="Data.List.Membership.Setoid.Properties.html#17557" class="Function">∈-∷=⁻</a> <a id="17838" href="Data.List.Membership.Setoid.Properties.html#17802" class="Bound">x∈xs</a> <a id="17843" href="Data.List.Membership.Setoid.Properties.html#17808" class="Bound">y≉v</a> <a id="17847" href="Data.List.Membership.Setoid.Properties.html#17819" class="Bound">y∈</a><a id="17849" class="Symbol">)</a>

<a id="17852" class="Comment">------------------------------------------------------------------------</a>
<a id="17925" class="Comment">-- Any/All symmetry wrt _∈_/_∉_</a>

<a id="17958" class="Keyword">module</a> <a id="17965" href="Data.List.Membership.Setoid.Properties.html#17965" class="Module">_</a> <a id="17967" class="Symbol">(</a><a id="17968" href="Data.List.Membership.Setoid.Properties.html#17968" class="Bound">S</a> <a id="17970" class="Symbol">:</a> <a id="17972" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="17979" href="Data.List.Membership.Setoid.Properties.html#1954" class="Generalizable">c</a> <a id="17981" href="Data.List.Membership.Setoid.Properties.html#1967" class="Generalizable">ℓ</a><a id="17982" class="Symbol">)</a> <a id="17984" class="Keyword">where</a>

  <a id="17993" class="Keyword">open</a> <a id="17998" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="18005" href="Data.List.Membership.Setoid.Properties.html#17968" class="Bound">S</a> <a id="18007" class="Keyword">using</a> <a id="18013" class="Symbol">(</a><a id="18014" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="18017" class="Symbol">)</a>
  <a id="18021" class="Keyword">open</a> <a id="18026" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="18037" href="Data.List.Membership.Setoid.Properties.html#17968" class="Bound">S</a>

  <a id="18042" href="Data.List.Membership.Setoid.Properties.html#18042" class="Function">Any-∈-swap</a> <a id="18053" class="Symbol">:</a>  <a id="18056" class="Symbol">∀</a> <a id="18058" class="Symbol">{</a><a id="18059" href="Data.List.Membership.Setoid.Properties.html#18059" class="Bound">xs</a> <a id="18062" href="Data.List.Membership.Setoid.Properties.html#18062" class="Bound">ys</a><a id="18064" class="Symbol">}</a> <a id="18066" class="Symbol">→</a> <a id="18068" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18072" class="Symbol">(</a><a id="18073" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="18076" href="Data.List.Membership.Setoid.Properties.html#18062" class="Bound">ys</a><a id="18078" class="Symbol">)</a> <a id="18080" href="Data.List.Membership.Setoid.Properties.html#18059" class="Bound">xs</a> <a id="18083" class="Symbol">→</a> <a id="18085" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18089" class="Symbol">(</a><a id="18090" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="18093" href="Data.List.Membership.Setoid.Properties.html#18059" class="Bound">xs</a><a id="18095" class="Symbol">)</a> <a id="18097" href="Data.List.Membership.Setoid.Properties.html#18062" class="Bound">ys</a>
  <a id="18102" href="Data.List.Membership.Setoid.Properties.html#18042" class="Function">Any-∈-swap</a> <a id="18113" class="Symbol">=</a> <a id="18115" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">Any.swap</a> <a id="18124" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18126" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="18134" class="Symbol">(</a><a id="18135" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="18143" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="18146" class="Symbol">)</a>

  <a id="18151" href="Data.List.Membership.Setoid.Properties.html#18151" class="Function">All-∉-swap</a> <a id="18162" class="Symbol">:</a>  <a id="18165" class="Symbol">∀</a> <a id="18167" class="Symbol">{</a><a id="18168" href="Data.List.Membership.Setoid.Properties.html#18168" class="Bound">xs</a> <a id="18171" href="Data.List.Membership.Setoid.Properties.html#18171" class="Bound">ys</a><a id="18173" class="Symbol">}</a> <a id="18175" class="Symbol">→</a> <a id="18177" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18181" class="Symbol">(</a><a id="18182" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉</a> <a id="18185" href="Data.List.Membership.Setoid.Properties.html#18171" class="Bound">ys</a><a id="18187" class="Symbol">)</a> <a id="18189" href="Data.List.Membership.Setoid.Properties.html#18168" class="Bound">xs</a> <a id="18192" class="Symbol">→</a> <a id="18194" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18198" class="Symbol">(</a><a id="18199" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉</a> <a id="18202" href="Data.List.Membership.Setoid.Properties.html#18168" class="Bound">xs</a><a id="18204" class="Symbol">)</a> <a id="18206" href="Data.List.Membership.Setoid.Properties.html#18171" class="Bound">ys</a>
  <a id="18211" href="Data.List.Membership.Setoid.Properties.html#18151" class="Function">All-∉-swap</a> <a id="18222" href="Data.List.Membership.Setoid.Properties.html#18222" class="Bound">p</a> <a id="18224" class="Symbol">=</a> <a id="18226" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">All.¬Any⇒All¬</a> <a id="18240" class="Symbol">_</a> <a id="18242" class="Symbol">((</a><a id="18244" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All.All¬⇒¬Any</a> <a id="18258" href="Data.List.Membership.Setoid.Properties.html#18222" class="Bound">p</a><a id="18259" class="Symbol">)</a> <a id="18261" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18263" href="Data.List.Membership.Setoid.Properties.html#18042" class="Function">Any-∈-swap</a><a id="18273" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Membership.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.List.Membership.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Membership.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List membership and some related definitions</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="322" class="Symbol">)</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="360" class="Symbol">{</a><a id="361" href="Data.List.Membership.Setoid.html#361" class="Bound">c</a> <a id="363" href="Data.List.Membership.Setoid.html#363" class="Bound">ℓ</a><a id="364" class="Symbol">}</a> <a id="366" class="Symbol">(</a><a id="367" href="Data.List.Membership.Setoid.html#367" class="Bound">S</a> <a id="369" class="Symbol">:</a> <a id="371" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="378" href="Data.List.Membership.Setoid.html#361" class="Bound">c</a> <a id="380" href="Data.List.Membership.Setoid.html#363" class="Bound">ℓ</a><a id="381" class="Symbol">)</a> <a id="383" class="Keyword">where</a>

<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="432" class="Symbol">;</a> <a id="434" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">Any</a>
  <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="499" class="Symbol">;</a> <a id="501" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="510" class="Symbol">;</a> <a id="512" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="517" class="Symbol">)</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="549" class="Symbol">as</a> <a id="552" class="Module">Product</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Data.Product.Base.html#852" class="Function">∃</a><a id="568" class="Symbol">;</a> <a id="570" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="573" class="Symbol">;</a> <a id="575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Function.Base.html" class="Module">Function.Base</a> <a id="606" class="Keyword">using</a> <a id="612" class="Symbol">(</a><a id="613" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="616" class="Symbol">;</a> <a id="618" href="Function.Base.html#1657" class="Function">flip</a><a id="622" class="Symbol">;</a> <a id="624" href="Function.Base.html#725" class="Function">const</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="766" class="Keyword">using</a> <a id="772" class="Symbol">(</a><a id="773" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="777" class="Symbol">)</a>

<a id="780" class="Keyword">open</a> <a id="785" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="792" href="Data.List.Membership.Setoid.html#367" class="Bound">S</a> <a id="794" class="Keyword">renaming</a> <a id="803" class="Symbol">(</a><a id="804" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="812" class="Symbol">to</a> <a id="815" class="Field">A</a><a id="816" class="Symbol">)</a>

<a id="819" class="Comment">------------------------------------------------------------------------</a>
<a id="892" class="Comment">-- Definitions</a>

<a id="908" class="Keyword">infix</a> <a id="914" class="Number">4</a> <a id="916" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="920" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="925" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="929" class="Symbol">:</a> <a id="931" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="940" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="942" class="Symbol">→</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="948" class="Symbol">_</a>
<a id="950" href="Data.List.Membership.Setoid.html#950" class="Bound">x</a> <a id="952" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="954" href="Data.List.Membership.Setoid.html#954" class="Bound">xs</a> <a id="957" class="Symbol">=</a> <a id="959" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="963" class="Symbol">(</a><a id="964" href="Data.List.Membership.Setoid.html#950" class="Bound">x</a> <a id="966" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈_</a><a id="968" class="Symbol">)</a> <a id="970" href="Data.List.Membership.Setoid.html#954" class="Bound">xs</a>

<a id="_∉_"></a><a id="974" href="Data.List.Membership.Setoid.html#974" class="Function Operator">_∉_</a> <a id="978" class="Symbol">:</a> <a id="980" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="982" class="Symbol">→</a> <a id="984" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="989" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="991" class="Symbol">→</a> <a id="993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="997" class="Symbol">_</a>
<a id="999" href="Data.List.Membership.Setoid.html#999" class="Bound">x</a> <a id="1001" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="1003" href="Data.List.Membership.Setoid.html#1003" class="Bound">xs</a> <a id="1006" class="Symbol">=</a> <a id="1008" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1010" href="Data.List.Membership.Setoid.html#999" class="Bound">x</a> <a id="1012" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1014" href="Data.List.Membership.Setoid.html#1003" class="Bound">xs</a>

<a id="1018" class="Comment">------------------------------------------------------------------------</a>
<a id="1091" class="Comment">-- Operations</a>

<a id="_∷=_"></a><a id="1106" href="Data.List.Membership.Setoid.html#1106" class="Function Operator">_∷=_</a> <a id="1111" class="Symbol">=</a> <a id="1113" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">Any._∷=_</a> <a id="1122" class="Symbol">{</a><a id="1123" class="Argument">A</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Data.List.Membership.Setoid.html#815" class="Field">A</a><a id="1128" class="Symbol">}</a>
<a id="_─_"></a><a id="1130" href="Data.List.Membership.Setoid.html#1130" class="Function Operator">_─_</a> <a id="1134" class="Symbol">=</a> <a id="1136" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">Any._─_</a> <a id="1144" class="Symbol">{</a><a id="1145" class="Argument">A</a> <a id="1147" class="Symbol">=</a> <a id="1149" href="Data.List.Membership.Setoid.html#815" class="Field">A</a><a id="1150" class="Symbol">}</a>

<a id="mapWith∈"></a><a id="1153" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1162" class="Symbol">:</a> <a id="1164" class="Symbol">∀</a> <a id="1166" class="Symbol">{</a><a id="1167" href="Data.List.Membership.Setoid.html#1167" class="Bound">b</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Data.List.Membership.Setoid.html#1171" class="Bound">B</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1179" href="Data.List.Membership.Setoid.html#1167" class="Bound">b</a><a id="1180" class="Symbol">}</a>
           <a id="1193" class="Symbol">(</a><a id="1194" href="Data.List.Membership.Setoid.html#1194" class="Bound">xs</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1204" href="Data.List.Membership.Setoid.html#815" class="Field">A</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">→</a> <a id="1209" class="Symbol">(∀</a> <a id="1212" class="Symbol">{</a><a id="1213" href="Data.List.Membership.Setoid.html#1213" class="Bound">x</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Data.List.Membership.Setoid.html#1213" class="Bound">x</a> <a id="1220" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1222" href="Data.List.Membership.Setoid.html#1194" class="Bound">xs</a> <a id="1225" class="Symbol">→</a> <a id="1227" href="Data.List.Membership.Setoid.html#1171" class="Bound">B</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1237" href="Data.List.Membership.Setoid.html#1171" class="Bound">B</a>
<a id="1239" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1248" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1257" href="Data.List.Membership.Setoid.html#1257" class="Bound">f</a> <a id="1259" class="Symbol">=</a> <a id="1261" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="1264" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Data.List.Membership.Setoid.html#1274" class="Bound">x</a> <a id="1276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1278" href="Data.List.Membership.Setoid.html#1278" class="Bound">xs</a><a id="1280" class="Symbol">)</a> <a id="1282" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1294" href="Relation.Binary.Structures.html#1641" class="Function">refl</a><a id="1298" class="Symbol">)</a> <a id="1300" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1302" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="1311" href="Data.List.Membership.Setoid.html#1278" class="Bound">xs</a> <a id="1314" class="Symbol">(</a><a id="1315" href="Data.List.Membership.Setoid.html#1282" class="Bound">f</a> <a id="1317" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1319" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1324" class="Symbol">)</a>

<a id="1327" class="Comment">------------------------------------------------------------------------</a>
<a id="1400" class="Comment">-- Finding and losing witnesses</a>

<a id="1433" class="Keyword">module</a> <a id="1440" href="Data.List.Membership.Setoid.html#1440" class="Module">_</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Data.List.Membership.Setoid.html#1443" class="Bound">p</a><a id="1444" class="Symbol">}</a> <a id="1446" class="Symbol">{</a><a id="1447" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1449" class="Symbol">:</a> <a id="1451" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1456" href="Data.List.Membership.Setoid.html#815" class="Field">A</a> <a id="1458" href="Data.List.Membership.Setoid.html#1443" class="Bound">p</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Keyword">where</a>

  <a id="1470" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">∀</a> <a id="1479" class="Symbol">{</a><a id="1480" href="Data.List.Membership.Setoid.html#1480" class="Bound">xs</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">→</a> <a id="1486" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1490" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1492" href="Data.List.Membership.Setoid.html#1480" class="Bound">xs</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1499" class="Symbol">λ</a> <a id="1501" href="Data.List.Membership.Setoid.html#1501" class="Bound">x</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Data.List.Membership.Setoid.html#1501" class="Bound">x</a> <a id="1507" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1509" href="Data.List.Membership.Setoid.html#1480" class="Bound">xs</a> <a id="1512" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1514" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1516" href="Data.List.Membership.Setoid.html#1501" class="Bound">x</a>
  <a id="1520" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1531" href="Data.List.Membership.Setoid.html#1531" class="Bound">px</a><a id="1533" class="Symbol">)</a>   <a id="1537" class="Symbol">=</a> <a id="1539" class="Symbol">_</a> <a id="1541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1543" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1548" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1553" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1555" href="Data.List.Membership.Setoid.html#1531" class="Bound">px</a>
  <a id="1560" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1572" href="Data.List.Membership.Setoid.html#1572" class="Bound">pxs</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">=</a> <a id="1579" class="Keyword">let</a> <a id="1583" href="Data.List.Membership.Setoid.html#1583" class="Bound">x</a> <a id="1585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1587" href="Data.List.Membership.Setoid.html#1587" class="Bound">x∈xs</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Data.List.Membership.Setoid.html#1594" class="Bound">px</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1604" href="Data.List.Membership.Setoid.html#1572" class="Bound">pxs</a> <a id="1608" class="Keyword">in</a> <a id="1611" href="Data.List.Membership.Setoid.html#1583" class="Bound">x</a> <a id="1613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1615" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1621" href="Data.List.Membership.Setoid.html#1587" class="Bound">x∈xs</a> <a id="1626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1628" href="Data.List.Membership.Setoid.html#1594" class="Bound">px</a>

  <a id="1634" href="Data.List.Membership.Setoid.html#1634" class="Function">lose</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1643" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1652" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1656" class="Symbol">→</a>  <a id="1659" class="Symbol">∀</a> <a id="1661" class="Symbol">{</a><a id="1662" href="Data.List.Membership.Setoid.html#1662" class="Bound">x</a> <a id="1664" href="Data.List.Membership.Setoid.html#1664" class="Bound">xs</a><a id="1666" class="Symbol">}</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Data.List.Membership.Setoid.html#1662" class="Bound">x</a> <a id="1672" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1674" href="Data.List.Membership.Setoid.html#1664" class="Bound">xs</a> <a id="1677" class="Symbol">→</a> <a id="1679" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1681" href="Data.List.Membership.Setoid.html#1662" class="Bound">x</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1689" href="Data.List.Membership.Setoid.html#1447" class="Bound">P</a> <a id="1691" href="Data.List.Membership.Setoid.html#1664" class="Bound">xs</a>
  <a id="1696" href="Data.List.Membership.Setoid.html#1634" class="Function">lose</a> <a id="1701" href="Data.List.Membership.Setoid.html#1701" class="Bound">resp</a> <a id="1706" href="Data.List.Membership.Setoid.html#1706" class="Bound">x∈xs</a> <a id="1711" href="Data.List.Membership.Setoid.html#1711" class="Bound">px</a> <a id="1714" class="Symbol">=</a> <a id="1716" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1720" class="Symbol">(</a><a id="1721" href="Function.Base.html#1657" class="Function">flip</a> <a id="1726" href="Data.List.Membership.Setoid.html#1701" class="Bound">resp</a> <a id="1731" href="Data.List.Membership.Setoid.html#1711" class="Bound">px</a><a id="1733" class="Symbol">)</a> <a id="1735" href="Data.List.Membership.Setoid.html#1706" class="Bound">x∈xs</a></pre></body></html>


==> anc/html/Data.List.NonEmpty.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.List.NonEmpty.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.NonEmpty.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-empty lists: base type and operations</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Level.html" class="Module">Level</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="338" class="Symbol">)</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="385" class="Symbol">;</a> <a id="387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="391" class="Symbol">)</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="420" class="Symbol">as</a> <a id="423" class="Module">List</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="439" class="Symbol">;</a> <a id="441" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="443" class="Symbol">;</a> <a id="445" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="491" class="Symbol">;</a> <a id="493" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="500" class="Symbol">;</a> <a id="502" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="534" class="Symbol">as</a> <a id="537" class="Module">ℕ</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="547" class="Symbol">;</a> <a id="549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="552" class="Symbol">;</a> <a id="554" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="558" class="Symbol">;</a> <a id="560" href="Data.Nat.Base.html#5272" class="Function">pred</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="596" class="Symbol">as</a> <a id="599" class="Module">Prod</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Data.Product.Base.html#852" class="Function">∃</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="624" class="Symbol">;</a> <a id="626" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="631" class="Symbol">;</a> <a id="633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="636" class="Symbol">;</a> <a id="638" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="669" class="Symbol">as</a> <a id="672" class="Module">Sum</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="686" class="Symbol">;</a> <a id="688" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="692" class="Symbol">;</a> <a id="694" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="728" class="Symbol">as</a> <a id="731" class="Module">These</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">(</a><a id="744" href="Data.These.Base.html#573" class="Datatype">These</a><a id="749" class="Symbol">;</a> <a id="751" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="755" class="Symbol">;</a> <a id="757" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="761" class="Symbol">;</a> <a id="763" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="796" class="Symbol">as</a> <a id="799" class="Module">Vec</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="813" class="Symbol">;</a> <a id="815" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="817" class="Symbol">;</a> <a id="819" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="822" class="Symbol">)</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Function.Base.html" class="Module">Function.Base</a> <a id="850" class="Keyword">using</a> <a id="856" class="Symbol">(</a><a id="857" href="Function.Base.html#704" class="Function">id</a><a id="859" class="Symbol">;</a> <a id="861" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="865" class="Symbol">;</a> <a id="867" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="870" class="Symbol">;</a> <a id="872" href="Function.Base.html#725" class="Function">const</a><a id="877" class="Symbol">)</a>
<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="936" class="Keyword">using</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="946" class="Symbol">;</a> <a id="948" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="951" class="Symbol">;</a> <a id="953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="957" class="Symbol">)</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="986" class="Keyword">using</a> <a id="992" class="Symbol">(</a><a id="993" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="997" class="Symbol">;</a> <a id="999" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1008" class="Symbol">;</a> <a id="1010" href="Relation.Unary.html#1686" class="Function">U</a><a id="1011" class="Symbol">;</a> <a id="1013" href="Relation.Unary.html#1504" class="Function">∅</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="1054" class="Keyword">using</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Unary.Properties.html#1354" class="Function">U?</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a><a id="1067" class="Symbol">)</a>
<a id="1069" class="Keyword">open</a> <a id="1074" class="Keyword">import</a> <a id="1081" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1108" class="Keyword">using</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1119" class="Symbol">)</a>

<a id="1122" class="Keyword">private</a>
  <a id="1132" class="Keyword">variable</a>
    <a id="1145" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a> <a id="1147" href="Data.List.NonEmpty.Base.html#1147" class="Generalizable">p</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1161" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1163" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="1165" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1173" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a>

<a id="1176" class="Comment">------------------------------------------------------------------------</a>
<a id="1249" class="Comment">-- Definition</a>

<a id="1264" class="Keyword">infixr</a> <a id="1271" class="Number">5</a> <a id="1273" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a>

<a id="1278" class="Keyword">record</a> <a id="List⁺"></a><a id="1285" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.List.NonEmpty.Base.html#1292" class="Bound">A</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1300" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1309" href="Data.List.NonEmpty.Base.html#1300" class="Bound">a</a> <a id="1311" class="Keyword">where</a>
  <a id="1319" class="Keyword">constructor</a> <a id="_∷_"></a><a id="1331" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a>
  <a id="1337" class="Keyword">field</a>
    <a id="List⁺.head"></a><a id="1347" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Data.List.NonEmpty.Base.html#1292" class="Bound">A</a>
    <a id="List⁺.tail"></a><a id="1360" href="Data.List.NonEmpty.Base.html#1360" class="Field">tail</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1372" href="Data.List.NonEmpty.Base.html#1292" class="Bound">A</a>

<a id="1375" class="Keyword">open</a> <a id="1380" href="Data.List.NonEmpty.Base.html#1285" class="Module">List⁺</a> <a id="1386" class="Keyword">public</a>

<a id="1394" class="Comment">------------------------------------------------------------------------</a>
<a id="1467" class="Comment">-- Basic combinators</a>

<a id="uncons"></a><a id="1489" href="Data.List.NonEmpty.Base.html#1489" class="Function">uncons</a> <a id="1496" class="Symbol">:</a> <a id="1498" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1504" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1506" class="Symbol">→</a> <a id="1508" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1510" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1517" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1519" href="Data.List.NonEmpty.Base.html#1489" class="Function">uncons</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Data.List.NonEmpty.Base.html#1527" class="Bound">hd</a> <a id="1530" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1532" href="Data.List.NonEmpty.Base.html#1532" class="Bound">tl</a><a id="1534" class="Symbol">)</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Data.List.NonEmpty.Base.html#1527" class="Bound">hd</a> <a id="1541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1543" href="Data.List.NonEmpty.Base.html#1532" class="Bound">tl</a>

<a id="[_]"></a><a id="1547" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1563" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1565" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="1567" href="Data.List.NonEmpty.Base.html#1567" class="Bound">x</a> <a id="1569" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Data.List.NonEmpty.Base.html#1567" class="Bound">x</a> <a id="1575" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1577" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="1581" class="Keyword">infixr</a> <a id="1588" class="Number">5</a> <a id="1590" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a>

<a id="_∷⁺_"></a><a id="1596" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1605" class="Symbol">→</a> <a id="1607" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1613" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1615" class="Symbol">→</a> <a id="1617" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1623" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1625" href="Data.List.NonEmpty.Base.html#1625" class="Bound">x</a> <a id="1627" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="1630" href="Data.List.NonEmpty.Base.html#1630" class="Bound">y</a> <a id="1632" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1634" href="Data.List.NonEmpty.Base.html#1634" class="Bound">xs</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Data.List.NonEmpty.Base.html#1625" class="Bound">x</a> <a id="1641" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1643" href="Data.List.NonEmpty.Base.html#1630" class="Bound">y</a> <a id="1645" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1647" href="Data.List.NonEmpty.Base.html#1634" class="Bound">xs</a>

<a id="length"></a><a id="1651" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1666" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1672" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Data.List.NonEmpty.Base.html#1680" class="Bound">x</a> <a id="1682" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1684" href="Data.List.NonEmpty.Base.html#1684" class="Bound">xs</a><a id="1686" class="Symbol">)</a> <a id="1688" class="Symbol">=</a> <a id="1690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="1707" href="Data.List.NonEmpty.Base.html#1684" class="Bound">xs</a><a id="1709" class="Symbol">)</a>

<a id="1712" class="Comment">------------------------------------------------------------------------</a>
<a id="1785" class="Comment">-- Conversion</a>

<a id="toList"></a><a id="1800" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1815" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1824" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1826" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Data.List.NonEmpty.Base.html#1834" class="Bound">x</a> <a id="1836" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1838" href="Data.List.NonEmpty.Base.html#1838" class="Bound">xs</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.List.NonEmpty.Base.html#1834" class="Bound">x</a> <a id="1846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1848" href="Data.List.NonEmpty.Base.html#1838" class="Bound">xs</a>

<a id="fromList"></a><a id="1852" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1868" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1870" class="Symbol">→</a> <a id="1872" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1878" class="Symbol">(</a><a id="1879" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1885" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="1886" class="Symbol">)</a>
<a id="1888" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="1897" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1906" class="Symbol">=</a> <a id="1908" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="1916" href="Data.List.NonEmpty.Base.html#1852" class="Function">fromList</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Data.List.NonEmpty.Base.html#1926" class="Bound">x</a> <a id="1928" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1930" href="Data.List.NonEmpty.Base.html#1930" class="Bound">xs</a><a id="1932" class="Symbol">)</a> <a id="1934" class="Symbol">=</a> <a id="1936" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1941" class="Symbol">(</a><a id="1942" href="Data.List.NonEmpty.Base.html#1926" class="Bound">x</a> <a id="1944" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1946" href="Data.List.NonEmpty.Base.html#1930" class="Bound">xs</a><a id="1948" class="Symbol">)</a>

<a id="fromVec"></a><a id="1951" href="Data.List.NonEmpty.Base.html#1951" class="Function">fromVec</a> <a id="1959" class="Symbol">:</a> <a id="1961" class="Symbol">∀</a> <a id="1963" class="Symbol">{</a><a id="1964" href="Data.List.NonEmpty.Base.html#1964" class="Bound">n</a><a id="1965" class="Symbol">}</a> <a id="1967" class="Symbol">→</a> <a id="1969" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1973" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1980" href="Data.List.NonEmpty.Base.html#1964" class="Bound">n</a><a id="1981" class="Symbol">)</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1991" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="1993" href="Data.List.NonEmpty.Base.html#1951" class="Function">fromVec</a> <a id="2001" class="Symbol">(</a><a id="2002" href="Data.List.NonEmpty.Base.html#2002" class="Bound">x</a> <a id="2004" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2006" href="Data.List.NonEmpty.Base.html#2006" class="Bound">xs</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Data.List.NonEmpty.Base.html#2002" class="Bound">x</a> <a id="2014" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2016" href="Data.Vec.Base.html#8402" class="Function">Vec.toList</a> <a id="2027" href="Data.List.NonEmpty.Base.html#2006" class="Bound">xs</a>

<a id="toVec"></a><a id="2031" href="Data.List.NonEmpty.Base.html#2031" class="Function">toVec</a> <a id="2037" class="Symbol">:</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Data.List.NonEmpty.Base.html#2040" class="Bound">xs</a> <a id="2043" class="Symbol">:</a> <a id="2045" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2051" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="2052" class="Symbol">)</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2060" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Data.List.NonEmpty.Base.html#1651" class="Function">length</a> <a id="2070" href="Data.List.NonEmpty.Base.html#2040" class="Bound">xs</a><a id="2072" class="Symbol">)</a>
<a id="2074" href="Data.List.NonEmpty.Base.html#2031" class="Function">toVec</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Data.List.NonEmpty.Base.html#2081" class="Bound">x</a> <a id="2083" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2085" href="Data.List.NonEmpty.Base.html#2085" class="Bound">xs</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Data.List.NonEmpty.Base.html#2081" class="Bound">x</a> <a id="2093" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2095" href="Data.Vec.Base.html#8496" class="Function">Vec.fromList</a> <a id="2108" href="Data.List.NonEmpty.Base.html#2085" class="Bound">xs</a>

<a id="lift"></a><a id="2112" href="Data.List.NonEmpty.Base.html#2112" class="Function">lift</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">(∀</a> <a id="2122" class="Symbol">{</a><a id="2123" href="Data.List.NonEmpty.Base.html#2123" class="Bound">m</a><a id="2124" class="Symbol">}</a> <a id="2126" class="Symbol">→</a> <a id="2128" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2132" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2139" href="Data.List.NonEmpty.Base.html#2123" class="Bound">m</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2146" class="Symbol">λ</a> <a id="2148" href="Data.List.NonEmpty.Base.html#2148" class="Bound">n</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2156" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2163" href="Data.List.NonEmpty.Base.html#2148" class="Bound">n</a><a id="2164" class="Symbol">))</a> <a id="2167" class="Symbol">→</a>
       <a id="2176" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2182" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2184" class="Symbol">→</a> <a id="2186" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2192" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="2194" href="Data.List.NonEmpty.Base.html#2112" class="Function">lift</a> <a id="2199" href="Data.List.NonEmpty.Base.html#2199" class="Bound">f</a> <a id="2201" href="Data.List.NonEmpty.Base.html#2201" class="Bound">xs</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Data.List.NonEmpty.Base.html#1951" class="Function">fromVec</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Data.List.NonEmpty.Base.html#2199" class="Bound">f</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Data.List.NonEmpty.Base.html#2031" class="Function">toVec</a> <a id="2231" href="Data.List.NonEmpty.Base.html#2201" class="Bound">xs</a><a id="2233" class="Symbol">)))</a>

<a id="2238" class="Comment">------------------------------------------------------------------------</a>
<a id="2311" class="Comment">-- Other operations</a>

<a id="map"></a><a id="2332" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="2336" class="Symbol">:</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">→</a> <a id="2348" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2354" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2364" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="2366" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="2370" href="Data.List.NonEmpty.Base.html#2370" class="Bound">f</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Data.List.NonEmpty.Base.html#2373" class="Bound">x</a> <a id="2375" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2377" href="Data.List.NonEmpty.Base.html#2377" class="Bound">xs</a><a id="2379" class="Symbol">)</a> <a id="2381" class="Symbol">=</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Data.List.NonEmpty.Base.html#2370" class="Bound">f</a> <a id="2386" href="Data.List.NonEmpty.Base.html#2373" class="Bound">x</a> <a id="2388" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2390" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2399" href="Data.List.NonEmpty.Base.html#2370" class="Bound">f</a> <a id="2401" href="Data.List.NonEmpty.Base.html#2377" class="Bound">xs</a><a id="2403" class="Symbol">)</a>

<a id="replicate"></a><a id="2406" href="Data.List.NonEmpty.Base.html#2406" class="Function">replicate</a> <a id="2416" class="Symbol">:</a> <a id="2418" class="Symbol">∀</a> <a id="2420" href="Data.List.NonEmpty.Base.html#2420" class="Bound">n</a> <a id="2422" class="Symbol">→</a> <a id="2424" href="Data.List.NonEmpty.Base.html#2420" class="Bound">n</a> <a id="2426" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="2428" class="Number">0</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2442" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="2444" href="Data.List.NonEmpty.Base.html#2406" class="Function">replicate</a> <a id="2454" href="Data.List.NonEmpty.Base.html#2454" class="Bound">n</a> <a id="2456" href="Data.List.NonEmpty.Base.html#2456" class="Bound">n≢0</a> <a id="2460" href="Data.List.NonEmpty.Base.html#2460" class="Bound">a</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Data.List.NonEmpty.Base.html#2460" class="Bound">a</a> <a id="2466" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2468" href="Data.List.Base.html#5021" class="Function">List.replicate</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="2489" href="Data.List.NonEmpty.Base.html#2454" class="Bound">n</a><a id="2490" class="Symbol">)</a> <a id="2492" href="Data.List.NonEmpty.Base.html#2460" class="Bound">a</a>

<a id="2495" class="Comment">-- when dropping more than the size of the length of the list, the</a>
<a id="2562" class="Comment">-- last element remains</a>
<a id="drop+"></a><a id="2586" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2596" class="Symbol">→</a> <a id="2598" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2604" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2614" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="2616" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2622" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2630" href="Data.List.NonEmpty.Base.html#2630" class="Bound">xs</a>           <a id="2643" class="Symbol">=</a> <a id="2645" href="Data.List.NonEmpty.Base.html#2630" class="Bound">xs</a>
<a id="2648" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2659" href="Data.List.NonEmpty.Base.html#2659" class="Bound">n</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Data.List.NonEmpty.Base.html#2663" class="Bound">x</a> <a id="2665" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2667" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2669" class="Symbol">)</a>     <a id="2675" class="Symbol">=</a> <a id="2677" href="Data.List.NonEmpty.Base.html#2663" class="Bound">x</a> <a id="2679" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2681" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2684" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2690" class="Symbol">(</a><a id="2691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2695" href="Data.List.NonEmpty.Base.html#2695" class="Bound">n</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Data.List.NonEmpty.Base.html#2699" class="Bound">x</a> <a id="2701" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2703" href="Data.List.NonEmpty.Base.html#2703" class="Bound">y</a> <a id="2705" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2707" href="Data.List.NonEmpty.Base.html#2707" class="Bound">xs</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">=</a> <a id="2713" href="Data.List.NonEmpty.Base.html#2586" class="Function">drop+</a> <a id="2719" href="Data.List.NonEmpty.Base.html#2695" class="Bound">n</a> <a id="2721" class="Symbol">(</a><a id="2722" href="Data.List.NonEmpty.Base.html#2703" class="Bound">y</a> <a id="2724" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2726" href="Data.List.NonEmpty.Base.html#2707" class="Bound">xs</a><a id="2728" class="Symbol">)</a>

<a id="2731" class="Comment">-- Right fold. Note that s is only applied to the last element (see</a>
<a id="2799" class="Comment">-- the examples below).</a>

<a id="foldr"></a><a id="2824" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="2830" class="Symbol">:</a> <a id="2832" class="Symbol">(</a><a id="2833" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2835" class="Symbol">→</a> <a id="2837" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2849" class="Symbol">→</a> <a id="2851" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="2852" class="Symbol">)</a> <a id="2854" class="Symbol">→</a> <a id="2856" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2862" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="2864" class="Symbol">→</a> <a id="2866" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="2868" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="2874" class="Symbol">{</a><a id="2875" class="Argument">A</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Data.List.NonEmpty.Base.html#2879" class="Bound">A</a><a id="2880" class="Symbol">}</a> <a id="2882" class="Symbol">{</a><a id="2883" class="Argument">B</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Data.List.NonEmpty.Base.html#2887" class="Bound">B</a><a id="2888" class="Symbol">}</a> <a id="2890" href="Data.List.NonEmpty.Base.html#2890" class="Bound">c</a> <a id="2892" href="Data.List.NonEmpty.Base.html#2892" class="Bound">s</a> <a id="2894" class="Symbol">(</a><a id="2895" href="Data.List.NonEmpty.Base.html#2895" class="Bound">x</a> <a id="2897" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="2899" href="Data.List.NonEmpty.Base.html#2899" class="Bound">xs</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">=</a> <a id="2905" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2912" href="Data.List.NonEmpty.Base.html#2895" class="Bound">x</a> <a id="2914" href="Data.List.NonEmpty.Base.html#2899" class="Bound">xs</a>
  <a id="2919" class="Keyword">where</a>
  <a id="2927" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Data.List.NonEmpty.Base.html#2879" class="Bound">A</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2945" href="Data.List.NonEmpty.Base.html#2879" class="Bound">A</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Data.List.NonEmpty.Base.html#2887" class="Bound">B</a>
  <a id="2953" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2960" href="Data.List.NonEmpty.Base.html#2960" class="Bound">x</a> <a id="2962" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2971" class="Symbol">=</a> <a id="2973" href="Data.List.NonEmpty.Base.html#2892" class="Bound">s</a> <a id="2975" href="Data.List.NonEmpty.Base.html#2960" class="Bound">x</a>
  <a id="2979" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="2986" href="Data.List.NonEmpty.Base.html#2986" class="Bound">x</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Data.List.NonEmpty.Base.html#2989" class="Bound">y</a> <a id="2991" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2993" href="Data.List.NonEmpty.Base.html#2993" class="Bound">xs</a><a id="2995" class="Symbol">)</a> <a id="2997" class="Symbol">=</a> <a id="2999" href="Data.List.NonEmpty.Base.html#2890" class="Bound">c</a> <a id="3001" href="Data.List.NonEmpty.Base.html#2986" class="Bound">x</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Data.List.NonEmpty.Base.html#2927" class="Function">foldr′</a> <a id="3011" href="Data.List.NonEmpty.Base.html#2989" class="Bound">y</a> <a id="3013" href="Data.List.NonEmpty.Base.html#2993" class="Bound">xs</a><a id="3015" class="Symbol">)</a>

<a id="3018" class="Comment">-- Right fold.</a>

<a id="foldr₁"></a><a id="3034" href="Data.List.NonEmpty.Base.html#3034" class="Function">foldr₁</a> <a id="3041" class="Symbol">:</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">→</a> <a id="3057" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3063" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3069" href="Data.List.NonEmpty.Base.html#3034" class="Function">foldr₁</a> <a id="3076" href="Data.List.NonEmpty.Base.html#3076" class="Bound">f</a> <a id="3078" class="Symbol">=</a> <a id="3080" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="3086" href="Data.List.NonEmpty.Base.html#3076" class="Bound">f</a> <a id="3088" href="Function.Base.html#704" class="Function">id</a>

<a id="3092" class="Comment">-- Left fold. Note that s is only applied to the first element (see</a>
<a id="3160" class="Comment">-- the examples below).</a>

<a id="foldl"></a><a id="3185" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="3191" class="Symbol">:</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="3196" class="Symbol">→</a> <a id="3198" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3203" class="Symbol">)</a> <a id="3205" class="Symbol">→</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3210" class="Symbol">→</a> <a id="3212" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3223" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3225" class="Symbol">→</a> <a id="3227" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="3229" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="3235" href="Data.List.NonEmpty.Base.html#3235" class="Bound">c</a> <a id="3237" href="Data.List.NonEmpty.Base.html#3237" class="Bound">s</a> <a id="3239" class="Symbol">(</a><a id="3240" href="Data.List.NonEmpty.Base.html#3240" class="Bound">x</a> <a id="3242" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3244" href="Data.List.NonEmpty.Base.html#3244" class="Bound">xs</a><a id="3246" class="Symbol">)</a> <a id="3248" class="Symbol">=</a> <a id="3250" href="Data.List.Base.html#4227" class="Function">List.foldl</a> <a id="3261" href="Data.List.NonEmpty.Base.html#3235" class="Bound">c</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Data.List.NonEmpty.Base.html#3237" class="Bound">s</a> <a id="3266" href="Data.List.NonEmpty.Base.html#3240" class="Bound">x</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Data.List.NonEmpty.Base.html#3244" class="Bound">xs</a>

<a id="3273" class="Comment">-- Left fold.</a>

<a id="foldl₁"></a><a id="3288" href="Data.List.NonEmpty.Base.html#3288" class="Function">foldl₁</a> <a id="3295" class="Symbol">:</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3300" class="Symbol">→</a> <a id="3302" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3304" class="Symbol">→</a> <a id="3306" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3307" class="Symbol">)</a> <a id="3309" class="Symbol">→</a> <a id="3311" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3317" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3319" class="Symbol">→</a> <a id="3321" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3323" href="Data.List.NonEmpty.Base.html#3288" class="Function">foldl₁</a> <a id="3330" href="Data.List.NonEmpty.Base.html#3330" class="Bound">f</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="3340" href="Data.List.NonEmpty.Base.html#3330" class="Bound">f</a> <a id="3342" href="Function.Base.html#704" class="Function">id</a>

<a id="3346" class="Comment">-- Append (several variants).</a>

<a id="3377" class="Keyword">infixr</a> <a id="3384" class="Number">5</a> <a id="3386" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a> <a id="3393" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a> <a id="3399" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">_⁺++_</a>

<a id="_⁺++⁺_"></a><a id="3406" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">_⁺++⁺_</a> <a id="3413" class="Symbol">:</a> <a id="3415" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3421" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3431" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3441" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3443" class="Symbol">(</a><a id="3444" href="Data.List.NonEmpty.Base.html#3444" class="Bound">x</a> <a id="3446" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3448" href="Data.List.NonEmpty.Base.html#3448" class="Bound">xs</a><a id="3450" class="Symbol">)</a> <a id="3452" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.List.NonEmpty.Base.html#3458" class="Bound">y</a> <a id="3460" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3462" href="Data.List.NonEmpty.Base.html#3462" class="Bound">ys</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">=</a> <a id="3468" href="Data.List.NonEmpty.Base.html#3444" class="Bound">x</a> <a id="3470" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.List.NonEmpty.Base.html#3448" class="Bound">xs</a> <a id="3476" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="3484" href="Data.List.NonEmpty.Base.html#3458" class="Bound">y</a> <a id="3486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3488" href="Data.List.NonEmpty.Base.html#3462" class="Bound">ys</a><a id="3490" class="Symbol">)</a>

<a id="_⁺++_"></a><a id="3493" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">_⁺++_</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3507" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3509" class="Symbol">→</a> <a id="3511" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3516" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3526" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3528" class="Symbol">(</a><a id="3529" href="Data.List.NonEmpty.Base.html#3529" class="Bound">x</a> <a id="3531" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3533" href="Data.List.NonEmpty.Base.html#3533" class="Bound">xs</a><a id="3535" class="Symbol">)</a> <a id="3537" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="3541" href="Data.List.NonEmpty.Base.html#3541" class="Bound">ys</a> <a id="3544" class="Symbol">=</a> <a id="3546" href="Data.List.NonEmpty.Base.html#3529" class="Bound">x</a> <a id="3548" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Data.List.NonEmpty.Base.html#3533" class="Bound">xs</a> <a id="3554" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="3562" href="Data.List.NonEmpty.Base.html#3541" class="Bound">ys</a><a id="3564" class="Symbol">)</a>

<a id="_++⁺_"></a><a id="3567" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3580" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3582" class="Symbol">→</a> <a id="3584" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3590" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3592" class="Symbol">→</a> <a id="3594" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3600" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3602" href="Data.List.NonEmpty.Base.html#3602" class="Bound">xs</a> <a id="3605" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3609" href="Data.List.NonEmpty.Base.html#3609" class="Bound">ys</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="Data.List.Base.html#4126" class="Function">List.foldr</a> <a id="3625" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a> <a id="3630" href="Data.List.NonEmpty.Base.html#3609" class="Bound">ys</a> <a id="3633" href="Data.List.NonEmpty.Base.html#3602" class="Bound">xs</a>

<a id="concat"></a><a id="3637" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3659" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3670" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="3672" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="3679" class="Symbol">(</a><a id="3680" href="Data.List.NonEmpty.Base.html#3680" class="Bound">xs</a> <a id="3683" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3685" href="Data.List.NonEmpty.Base.html#3685" class="Bound">xss</a><a id="3688" class="Symbol">)</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Data.List.NonEmpty.Base.html#3680" class="Bound">xs</a> <a id="3695" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="3699" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="3711" class="Symbol">(</a><a id="3712" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3721" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="3728" href="Data.List.NonEmpty.Base.html#3685" class="Bound">xss</a><a id="3731" class="Symbol">)</a>

<a id="concatMap"></a><a id="3734" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a> <a id="3744" class="Symbol">:</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3749" class="Symbol">→</a> <a id="3751" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3757" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">→</a> <a id="3762" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3768" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3778" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="3780" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a> <a id="3790" href="Data.List.NonEmpty.Base.html#3790" class="Bound">f</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="3801" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3804" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="3808" href="Data.List.NonEmpty.Base.html#3790" class="Bound">f</a>

<a id="ap"></a><a id="3811" href="Data.List.NonEmpty.Base.html#3811" class="Function">ap</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">→</a> <a id="3832" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3838" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3840" class="Symbol">→</a> <a id="3842" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3848" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="3850" href="Data.List.NonEmpty.Base.html#3811" class="Function">ap</a> <a id="3853" href="Data.List.NonEmpty.Base.html#3853" class="Bound">fs</a> <a id="3856" href="Data.List.NonEmpty.Base.html#3856" class="Bound">as</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.NonEmpty.Base.html#3734" class="Function">concatMap</a> <a id="3871" class="Symbol">(λ</a> <a id="3874" href="Data.List.NonEmpty.Base.html#3874" class="Bound">f</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="3882" href="Data.List.NonEmpty.Base.html#3874" class="Bound">f</a> <a id="3884" href="Data.List.NonEmpty.Base.html#3856" class="Bound">as</a><a id="3886" class="Symbol">)</a> <a id="3888" href="Data.List.NonEmpty.Base.html#3853" class="Bound">fs</a>

<a id="3892" class="Comment">-- Inits</a>

<a id="inits"></a><a id="3902" href="Data.List.NonEmpty.Base.html#3902" class="Function">inits</a> <a id="3908" class="Symbol">:</a> <a id="3910" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3915" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3931" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="3932" class="Symbol">)</a>
<a id="3934" href="Data.List.NonEmpty.Base.html#3902" class="Function">inits</a> <a id="3940" href="Data.List.NonEmpty.Base.html#3940" class="Bound">xs</a> <a id="3943" class="Symbol">=</a> <a id="3945" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3948" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="3950" href="Data.List.Base.html#5311" class="Function">List.Inits.tail</a> <a id="3966" href="Data.List.NonEmpty.Base.html#3940" class="Bound">xs</a>

<a id="3970" class="Comment">-- Tails</a>

<a id="tails"></a><a id="3980" href="Data.List.NonEmpty.Base.html#3980" class="Function">tails</a> <a id="3986" class="Symbol">:</a> <a id="3988" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3993" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="3995" class="Symbol">→</a> <a id="3997" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4009" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="4010" class="Symbol">)</a>
<a id="4012" href="Data.List.NonEmpty.Base.html#3980" class="Function">tails</a> <a id="4018" href="Data.List.NonEmpty.Base.html#4018" class="Bound">xs</a> <a id="4021" class="Symbol">=</a> <a id="4023" href="Data.List.NonEmpty.Base.html#4018" class="Bound">xs</a> <a id="4026" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4028" href="Data.List.Base.html#5506" class="Function">List.Tails.tail</a> <a id="4044" href="Data.List.NonEmpty.Base.html#4018" class="Bound">xs</a>

<a id="4048" class="Comment">-- Reverse</a>

<a id="reverse"></a><a id="4060" href="Data.List.NonEmpty.Base.html#4060" class="Function">reverse</a> <a id="4068" class="Symbol">:</a> <a id="4070" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4076" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4078" class="Symbol">→</a> <a id="4080" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4086" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="4088" href="Data.List.NonEmpty.Base.html#4060" class="Function">reverse</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Data.List.NonEmpty.Base.html#2112" class="Function">lift</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="4108" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4111" href="Data.Vec.Base.html#8862" class="Function">Vec.reverse</a><a id="4122" class="Symbol">)</a>

<a id="4125" class="Comment">-- Align and Zip</a>

<a id="alignWith"></a><a id="4143" href="Data.List.NonEmpty.Base.html#4143" class="Function">alignWith</a> <a id="4153" class="Symbol">:</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4162" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4164" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4166" class="Symbol">→</a> <a id="4168" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4169" class="Symbol">)</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4179" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4181" class="Symbol">→</a> <a id="4183" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4189" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4191" class="Symbol">→</a> <a id="4193" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4199" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a>
<a id="4201" href="Data.List.NonEmpty.Base.html#4143" class="Function">alignWith</a> <a id="4211" href="Data.List.NonEmpty.Base.html#4211" class="Bound">f</a> <a id="4213" class="Symbol">(</a><a id="4214" href="Data.List.NonEmpty.Base.html#4214" class="Bound">a</a> <a id="4216" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4218" href="Data.List.NonEmpty.Base.html#4218" class="Bound">as</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Data.List.NonEmpty.Base.html#4223" class="Bound">b</a> <a id="4225" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4227" href="Data.List.NonEmpty.Base.html#4227" class="Bound">bs</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="Data.List.NonEmpty.Base.html#4211" class="Bound">f</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="4242" href="Data.List.NonEmpty.Base.html#4214" class="Bound">a</a> <a id="4244" href="Data.List.NonEmpty.Base.html#4223" class="Bound">b</a><a id="4245" class="Symbol">)</a> <a id="4247" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4249" href="Data.List.Base.html#2488" class="Function">List.alignWith</a> <a id="4264" href="Data.List.NonEmpty.Base.html#4211" class="Bound">f</a> <a id="4266" href="Data.List.NonEmpty.Base.html#4218" class="Bound">as</a> <a id="4269" href="Data.List.NonEmpty.Base.html#4227" class="Bound">bs</a>

<a id="zipWith"></a><a id="4273" href="Data.List.NonEmpty.Base.html#4273" class="Function">zipWith</a> <a id="4281" class="Symbol">:</a> <a id="4283" class="Symbol">(</a><a id="4284" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4286" class="Symbol">→</a> <a id="4288" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4290" class="Symbol">→</a> <a id="4292" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4303" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4313" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4315" class="Symbol">→</a> <a id="4317" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4323" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a>
<a id="4325" href="Data.List.NonEmpty.Base.html#4273" class="Function">zipWith</a> <a id="4333" href="Data.List.NonEmpty.Base.html#4333" class="Bound">f</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Data.List.NonEmpty.Base.html#4336" class="Bound">a</a> <a id="4338" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4340" href="Data.List.NonEmpty.Base.html#4340" class="Bound">as</a><a id="4342" class="Symbol">)</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.List.NonEmpty.Base.html#4345" class="Bound">b</a> <a id="4347" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4349" href="Data.List.NonEmpty.Base.html#4349" class="Bound">bs</a><a id="4351" class="Symbol">)</a> <a id="4353" class="Symbol">=</a> <a id="4355" href="Data.List.NonEmpty.Base.html#4333" class="Bound">f</a> <a id="4357" href="Data.List.NonEmpty.Base.html#4336" class="Bound">a</a> <a id="4359" href="Data.List.NonEmpty.Base.html#4345" class="Bound">b</a> <a id="4361" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4363" href="Data.List.Base.html#2712" class="Function">List.zipWith</a> <a id="4376" href="Data.List.NonEmpty.Base.html#4333" class="Bound">f</a> <a id="4378" href="Data.List.NonEmpty.Base.html#4340" class="Bound">as</a> <a id="4381" href="Data.List.NonEmpty.Base.html#4349" class="Bound">bs</a>

<a id="unalignWith"></a><a id="4385" href="Data.List.NonEmpty.Base.html#4385" class="Function">unalignWith</a> <a id="4397" class="Symbol">:</a> <a id="4399" class="Symbol">(</a><a id="4400" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4402" class="Symbol">→</a> <a id="4404" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4410" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4412" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4413" class="Symbol">)</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4423" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4425" class="Symbol">→</a> <a id="4427" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4440" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4450" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4451" class="Symbol">)</a>
<a id="4453" href="Data.List.NonEmpty.Base.html#4385" class="Function">unalignWith</a> <a id="4465" href="Data.List.NonEmpty.Base.html#4465" class="Bound">f</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Data.These.Base.html#1512" class="Function">These.alignWith</a> <a id="4492" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4498" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4504" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4507" href="Data.List.NonEmpty.Base.html#4465" class="Bound">f</a><a id="4508" class="Symbol">)</a>
                    <a id="4530" class="Symbol">(</a><a id="4531" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="4541" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="4545" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="4549" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4552" href="Data.List.NonEmpty.Base.html#4465" class="Bound">f</a><a id="4553" class="Symbol">)</a>

  <a id="4558" class="Keyword">where</a> <a id="4564" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4570" class="Symbol">:</a> <a id="4572" class="Symbol">∀</a> <a id="4574" class="Symbol">{</a><a id="4575" href="Data.List.NonEmpty.Base.html#4575" class="Bound">e</a><a id="4576" class="Symbol">}</a> <a id="4578" class="Symbol">{</a><a id="4579" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a> <a id="4581" class="Symbol">:</a> <a id="4583" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4587" href="Data.List.NonEmpty.Base.html#4575" class="Bound">e</a><a id="4588" class="Symbol">}</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4598" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a> <a id="4600" class="Symbol">(</a><a id="4601" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4607" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a><a id="4608" class="Symbol">)</a> <a id="4610" class="Symbol">→</a> <a id="4612" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4618" href="Data.List.NonEmpty.Base.html#4579" class="Bound">E</a>
        <a id="4628" href="Data.List.NonEmpty.Base.html#4564" class="Function">mcons</a> <a id="4634" class="Symbol">=</a> <a id="4636" href="Data.These.Base.html#1170" class="Function">These.fold</a> <a id="4647" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[_]</a> <a id="4651" href="Function.Base.html#704" class="Function">id</a> <a id="4654" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a>

<a id="unzipWith"></a><a id="4660" href="Data.List.NonEmpty.Base.html#4660" class="Function">unzipWith</a> <a id="4670" class="Symbol">:</a> <a id="4672" class="Symbol">(</a><a id="4673" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4675" class="Symbol">→</a> <a id="4677" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4679" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4681" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a><a id="4682" class="Symbol">)</a> <a id="4684" class="Symbol">→</a> <a id="4686" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4692" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4694" class="Symbol">→</a> <a id="4696" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4702" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4704" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4706" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4712" href="Data.List.NonEmpty.Base.html#1165" class="Generalizable">C</a>
<a id="4714" href="Data.List.NonEmpty.Base.html#4660" class="Function">unzipWith</a> <a id="4724" href="Data.List.NonEmpty.Base.html#4724" class="Bound">f</a> <a id="4726" class="Symbol">(</a><a id="4727" href="Data.List.NonEmpty.Base.html#4727" class="Bound">a</a> <a id="4729" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4731" href="Data.List.NonEmpty.Base.html#4731" class="Bound">as</a><a id="4733" class="Symbol">)</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="4746" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="4750" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Data.List.NonEmpty.Base.html#4724" class="Bound">f</a> <a id="4757" href="Data.List.NonEmpty.Base.html#4727" class="Bound">a</a><a id="4758" class="Symbol">)</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Data.List.Base.html#3149" class="Function">List.unzipWith</a> <a id="4776" href="Data.List.NonEmpty.Base.html#4724" class="Bound">f</a> <a id="4778" href="Data.List.NonEmpty.Base.html#4731" class="Bound">as</a><a id="4780" class="Symbol">)</a>

<a id="align"></a><a id="4783" href="Data.List.NonEmpty.Base.html#4783" class="Function">align</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4797" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4799" class="Symbol">→</a> <a id="4801" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4807" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4809" class="Symbol">→</a> <a id="4811" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4817" class="Symbol">(</a><a id="4818" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4824" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4826" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4827" class="Symbol">)</a>
<a id="4829" href="Data.List.NonEmpty.Base.html#4783" class="Function">align</a> <a id="4835" class="Symbol">=</a> <a id="4837" href="Data.List.NonEmpty.Base.html#4143" class="Function">alignWith</a> <a id="4847" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="4851" href="Data.List.NonEmpty.Base.html#4851" class="Function">zip</a> <a id="4855" class="Symbol">:</a> <a id="4857" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4863" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4873" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4886" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4888" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4889" class="Symbol">)</a>
<a id="4891" href="Data.List.NonEmpty.Base.html#4851" class="Function">zip</a> <a id="4895" class="Symbol">=</a> <a id="4897" href="Data.List.NonEmpty.Base.html#4273" class="Function">zipWith</a> <a id="4905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unalign"></a><a id="4910" href="Data.List.NonEmpty.Base.html#4910" class="Function">unalign</a> <a id="4918" class="Symbol">:</a> <a id="4920" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4933" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="4935" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4936" class="Symbol">)</a> <a id="4938" class="Symbol">→</a> <a id="4940" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4953" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="4954" class="Symbol">)</a> <a id="4956" class="Symbol">(</a><a id="4957" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4963" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="4964" class="Symbol">)</a>
<a id="4966" href="Data.List.NonEmpty.Base.html#4910" class="Function">unalign</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Data.List.NonEmpty.Base.html#4385" class="Function">unalignWith</a> <a id="4988" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="4992" href="Data.List.NonEmpty.Base.html#4992" class="Function">unzip</a> <a id="4998" class="Symbol">:</a> <a id="5000" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5006" class="Symbol">(</a><a id="5007" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5009" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5011" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a><a id="5012" class="Symbol">)</a> <a id="5014" class="Symbol">→</a> <a id="5016" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5022" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5024" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5026" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5032" href="Data.List.NonEmpty.Base.html#1163" class="Generalizable">B</a>
<a id="5034" href="Data.List.NonEmpty.Base.html#4992" class="Function">unzip</a> <a id="5040" class="Symbol">=</a> <a id="5042" href="Data.List.NonEmpty.Base.html#4660" class="Function">unzipWith</a> <a id="5052" href="Function.Base.html#704" class="Function">id</a>

<a id="5056" class="Comment">-- Snoc.</a>

<a id="5066" class="Keyword">infixl</a> <a id="5073" class="Number">5</a> <a id="5075" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">_∷ʳ_</a> <a id="5080" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">_⁺∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="5087" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">_∷ʳ_</a> <a id="5092" class="Symbol">:</a> <a id="5094" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5099" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5101" class="Symbol">→</a> <a id="5103" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5105" class="Symbol">→</a> <a id="5107" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5113" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="5115" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5124" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5127" href="Data.List.NonEmpty.Base.html#5127" class="Bound">y</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="5133" href="Data.List.NonEmpty.Base.html#5127" class="Bound">y</a> <a id="5135" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
<a id="5137" class="Symbol">(</a><a id="5138" href="Data.List.NonEmpty.Base.html#5138" class="Bound">x</a> <a id="5140" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5142" href="Data.List.NonEmpty.Base.html#5142" class="Bound">xs</a><a id="5144" class="Symbol">)</a> <a id="5146" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5149" href="Data.List.NonEmpty.Base.html#5149" class="Bound">y</a> <a id="5151" class="Symbol">=</a> <a id="5153" href="Data.List.NonEmpty.Base.html#5138" class="Bound">x</a> <a id="5155" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Data.List.NonEmpty.Base.html#5142" class="Bound">xs</a> <a id="5161" href="Data.List.Base.html#7153" class="Function Operator">List.∷ʳ</a> <a id="5169" href="Data.List.NonEmpty.Base.html#5149" class="Bound">y</a><a id="5170" class="Symbol">)</a>

<a id="_⁺∷ʳ_"></a><a id="5173" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">_⁺∷ʳ_</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5187" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5189" class="Symbol">→</a> <a id="5191" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5193" class="Symbol">→</a> <a id="5195" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5201" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="5203" href="Data.List.NonEmpty.Base.html#5203" class="Bound">xs</a> <a id="5206" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">⁺∷ʳ</a> <a id="5210" href="Data.List.NonEmpty.Base.html#5210" class="Bound">x</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5221" href="Data.List.NonEmpty.Base.html#5203" class="Bound">xs</a> <a id="5224" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5227" href="Data.List.NonEmpty.Base.html#5210" class="Bound">x</a>

<a id="5230" class="Comment">-- A snoc-view of non-empty lists.</a>

<a id="5266" class="Keyword">infixl</a> <a id="5273" class="Number">5</a> <a id="5275" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">_∷ʳ′_</a>

<a id="5282" class="Keyword">data</a> <a id="SnocView"></a><a id="5287" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5296" class="Symbol">{</a><a id="5297" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5305" href="Data.List.NonEmpty.Base.html#1145" class="Generalizable">a</a><a id="5306" class="Symbol">}</a> <a id="5308" class="Symbol">:</a> <a id="5310" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5316" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a> <a id="5318" class="Symbol">→</a> <a id="5320" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5324" href="Data.List.NonEmpty.Base.html#5305" class="Bound">a</a> <a id="5326" class="Keyword">where</a>
  <a id="SnocView._∷ʳ′_"></a><a id="5334" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">_∷ʳ′_</a> <a id="5340" class="Symbol">:</a> <a id="5342" class="Symbol">(</a><a id="5343" href="Data.List.NonEmpty.Base.html#5343" class="Bound">xs</a> <a id="5346" class="Symbol">:</a> <a id="5348" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5353" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a><a id="5354" class="Symbol">)</a> <a id="5356" class="Symbol">(</a><a id="5357" href="Data.List.NonEmpty.Base.html#5357" class="Bound">x</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Data.List.NonEmpty.Base.html#5297" class="Bound">A</a><a id="5362" class="Symbol">)</a> <a id="5364" class="Symbol">→</a> <a id="5366" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Data.List.NonEmpty.Base.html#5343" class="Bound">xs</a> <a id="5379" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="5382" href="Data.List.NonEmpty.Base.html#5357" class="Bound">x</a><a id="5383" class="Symbol">)</a>

<a id="snocView"></a><a id="5386" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5395" class="Symbol">:</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Data.List.NonEmpty.Base.html#5398" class="Bound">xs</a> <a id="5401" class="Symbol">:</a> <a id="5403" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5409" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="5410" class="Symbol">)</a> <a id="5412" class="Symbol">→</a> <a id="5414" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5423" href="Data.List.NonEmpty.Base.html#5398" class="Bound">xs</a>
<a id="5426" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Data.List.NonEmpty.Base.html#5436" class="Bound">x</a> <a id="5438" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="5440" href="Data.List.NonEmpty.Base.html#5440" class="Bound">xs</a><a id="5442" class="Symbol">)</a>              <a id="5457" class="Keyword">with</a> <a id="5462" href="Data.List.Base.html#7375" class="Function">List.initLast</a> <a id="5476" href="Data.List.NonEmpty.Base.html#5440" class="Bound">xs</a>
<a id="5479" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5488" class="Symbol">(</a><a id="5489" href="Data.List.NonEmpty.Base.html#5489" class="Bound">x</a> <a id="5491" class="InductiveConstructor Operator">∷</a> <a id="5493" class="DottedPattern Symbol">.</a><a id="5494" href="Agda.Builtin.List.html#184" class="DottedPattern InductiveConstructor">[]</a><a id="5496" class="Symbol">)</a>             <a id="5510" class="Symbol">|</a> <a id="5512" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>            <a id="5526" class="Symbol">=</a> <a id="5528" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5537" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5541" href="Data.List.NonEmpty.Base.html#5489" class="Bound">x</a>
<a id="5543" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Data.List.NonEmpty.Base.html#5553" class="Bound">x</a> <a id="5555" class="InductiveConstructor Operator">∷</a> <a id="5557" class="DottedPattern Symbol">.(</a><a id="5559" href="Data.List.NonEmpty.Base.html#5576" class="DottedPattern Bound">xs</a> <a id="5562" href="Data.List.Base.html#7153" class="DottedPattern Function Operator">List.∷ʳ</a> <a id="5570" href="Data.List.NonEmpty.Base.html#5588" class="DottedPattern Bound">y</a><a id="5571" class="DottedPattern Symbol">)</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">|</a> <a id="5576" href="Data.List.NonEmpty.Base.html#5576" class="Bound">xs</a> <a id="5579" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">List.∷ʳ′</a> <a id="5588" href="Data.List.NonEmpty.Base.html#5588" class="Bound">y</a> <a id="5590" class="Symbol">=</a> <a id="5592" class="Symbol">(</a><a id="5593" href="Data.List.NonEmpty.Base.html#5553" class="Bound">x</a> <a id="5595" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5597" href="Data.List.NonEmpty.Base.html#5576" class="Bound">xs</a><a id="5599" class="Symbol">)</a> <a id="5601" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5605" href="Data.List.NonEmpty.Base.html#5588" class="Bound">y</a>

<a id="5608" class="Comment">-- The last element in the list.</a>

<a id="5642" class="Keyword">private</a>
  <a id="last′"></a><a id="5652" href="Data.List.NonEmpty.Base.html#5652" class="Function">last′</a> <a id="5658" class="Symbol">:</a> <a id="5660" class="Symbol">∀</a> <a id="5662" class="Symbol">{</a><a id="5663" href="Data.List.NonEmpty.Base.html#5663" class="Bound">l</a><a id="5664" class="Symbol">}</a> <a id="5666" class="Symbol">→</a> <a id="5668" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="5677" class="Symbol">{</a><a id="5678" class="Argument">A</a> <a id="5680" class="Symbol">=</a> <a id="5682" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="5683" class="Symbol">}</a> <a id="5685" href="Data.List.NonEmpty.Base.html#5663" class="Bound">l</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
  <a id="5693" href="Data.List.NonEmpty.Base.html#5652" class="Function">last′</a> <a id="5699" class="Symbol">(_</a> <a id="5702" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5706" href="Data.List.NonEmpty.Base.html#5706" class="Bound">y</a><a id="5707" class="Symbol">)</a> <a id="5709" class="Symbol">=</a> <a id="5711" href="Data.List.NonEmpty.Base.html#5706" class="Bound">y</a>

<a id="last"></a><a id="5714" href="Data.List.NonEmpty.Base.html#5714" class="Function">last</a> <a id="5719" class="Symbol">:</a> <a id="5721" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5727" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5729" class="Symbol">→</a> <a id="5731" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="5733" href="Data.List.NonEmpty.Base.html#5714" class="Function">last</a> <a id="5738" class="Symbol">=</a> <a id="5740" href="Data.List.NonEmpty.Base.html#5652" class="Function">last′</a> <a id="5746" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5748" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a>

<a id="5758" class="Comment">-- Groups all contiguous elements for which the predicate returns the</a>
<a id="5828" class="Comment">-- same result into lists. The left sums are the ones for which the</a>
<a id="5896" class="Comment">-- predicate holds, the right ones are the ones for which it doesn&#39;t.</a>
<a id="groupSeqsᵇ"></a><a id="5966" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="5977" class="Symbol">:</a> <a id="5979" class="Symbol">(</a><a id="5980" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5982" class="Symbol">→</a> <a id="5984" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5988" class="Symbol">)</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5997" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="5999" class="Symbol">→</a> <a id="6001" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6006" class="Symbol">(</a><a id="6007" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6013" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6015" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6017" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6023" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6024" class="Symbol">)</a>
<a id="6026" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6037" href="Data.List.NonEmpty.Base.html#6037" class="Bound">p</a> <a id="6039" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6048" class="Symbol">=</a> <a id="6050" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="6053" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6064" href="Data.List.NonEmpty.Base.html#6064" class="Bound">p</a> <a id="6066" class="Symbol">(</a><a id="6067" href="Data.List.NonEmpty.Base.html#6067" class="Bound">x</a> <a id="6069" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6071" href="Data.List.NonEmpty.Base.html#6071" class="Bound">xs</a><a id="6073" class="Symbol">)</a> <a id="6075" class="Keyword">with</a> <a id="6080" href="Data.List.NonEmpty.Base.html#6064" class="Bound">p</a> <a id="6082" href="Data.List.NonEmpty.Base.html#6067" class="Bound">x</a> <a id="6084" class="Symbol">|</a> <a id="6086" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6097" href="Data.List.NonEmpty.Base.html#6064" class="Bound">p</a> <a id="6099" href="Data.List.NonEmpty.Base.html#6071" class="Bound">xs</a>
<a id="6102" class="Symbol">...</a> <a id="6106" class="Symbol">|</a> <a id="6108" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6114" class="Symbol">|</a> <a id="6116" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6121" href="Data.List.NonEmpty.Base.html#6121" class="Bound">xs′</a> <a id="6125" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6127" href="Data.List.NonEmpty.Base.html#6127" class="Bound">xss</a> <a id="6131" class="Symbol">=</a> <a id="6133" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6138" class="Symbol">(</a><a id="6139" class="Bound">x</a> <a id="6141" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="6144" href="Data.List.NonEmpty.Base.html#6121" class="Bound">xs′</a><a id="6147" class="Symbol">)</a> <a id="6149" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6151" href="Data.List.NonEmpty.Base.html#6127" class="Bound">xss</a>
<a id="6155" class="CatchallClause Symbol">...</a><a id="6158" class="CatchallClause"> </a><a id="6159" class="CatchallClause Symbol">|</a><a id="6160" class="CatchallClause"> </a><a id="6161" href="Agda.Builtin.Bool.html#198" class="CatchallClause InductiveConstructor">true</a><a id="6165" class="CatchallClause">  </a><a id="6167" class="CatchallClause Symbol">|</a><a id="6168" class="CatchallClause"> </a><a id="6169" href="Data.List.NonEmpty.Base.html#6169" class="CatchallClause Bound">xss</a>            <a id="6184" class="Symbol">=</a> <a id="6186" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6191" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="6193" class="Bound">x</a> <a id="6195" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>      <a id="6202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6204" href="Data.List.NonEmpty.Base.html#6169" class="Bound">xss</a>
<a id="6208" class="Symbol">...</a> <a id="6212" class="Symbol">|</a> <a id="6214" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6220" class="Symbol">|</a> <a id="6222" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6227" href="Data.List.NonEmpty.Base.html#6227" class="Bound">xs′</a> <a id="6231" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6233" href="Data.List.NonEmpty.Base.html#6233" class="Bound">xss</a> <a id="6237" class="Symbol">=</a> <a id="6239" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6244" class="Symbol">(</a><a id="6245" class="Bound">x</a> <a id="6247" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="6250" href="Data.List.NonEmpty.Base.html#6227" class="Bound">xs′</a><a id="6253" class="Symbol">)</a> <a id="6255" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6257" href="Data.List.NonEmpty.Base.html#6233" class="Bound">xss</a>
<a id="6261" class="CatchallClause Symbol">...</a><a id="6264" class="CatchallClause"> </a><a id="6265" class="CatchallClause Symbol">|</a><a id="6266" class="CatchallClause"> </a><a id="6267" href="Agda.Builtin.Bool.html#192" class="CatchallClause InductiveConstructor">false</a><a id="6272" class="CatchallClause"> </a><a id="6273" class="CatchallClause Symbol">|</a><a id="6274" class="CatchallClause"> </a><a id="6275" href="Data.List.NonEmpty.Base.html#6275" class="CatchallClause Bound">xss</a>            <a id="6290" class="Symbol">=</a> <a id="6292" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6297" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="6299" class="Bound">x</a> <a id="6301" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>      <a id="6308" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6310" href="Data.List.NonEmpty.Base.html#6275" class="Bound">xss</a>

<a id="6315" class="Comment">-- Groups all contiguous elements /not/ satisfying the predicate into</a>
<a id="6385" class="Comment">-- lists. Elements satisfying the predicate are dropped.</a>
<a id="wordsByᵇ"></a><a id="6442" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="6451" class="Symbol">:</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6456" class="Symbol">→</a> <a id="6458" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6462" class="Symbol">)</a> <a id="6464" class="Symbol">→</a> <a id="6466" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6471" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6473" class="Symbol">→</a> <a id="6475" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6480" class="Symbol">(</a><a id="6481" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6487" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6488" class="Symbol">)</a>
<a id="6490" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="6499" href="Data.List.NonEmpty.Base.html#6499" class="Bound">p</a> <a id="6501" class="Symbol">=</a> <a id="6503" href="Data.List.Base.html#4606" class="Function">List.mapMaybe</a> <a id="6517" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="6523" href="Function.Base.html#725" class="Function">const</a> <a id="6529" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="6537" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6539" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6544" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="6546" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6548" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6559" href="Data.List.NonEmpty.Base.html#6499" class="Bound">p</a>

<a id="groupSeqs"></a><a id="6562" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="6572" class="Symbol">:</a> <a id="6574" class="Symbol">{</a><a id="6575" href="Data.List.NonEmpty.Base.html#6575" class="Bound">P</a> <a id="6577" class="Symbol">:</a> <a id="6579" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6584" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6586" href="Data.List.NonEmpty.Base.html#1147" class="Generalizable">p</a><a id="6587" class="Symbol">}</a> <a id="6589" class="Symbol">→</a> <a id="6591" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6601" href="Data.List.NonEmpty.Base.html#6575" class="Bound">P</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6610" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6612" class="Symbol">→</a> <a id="6614" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6626" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6628" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6630" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6636" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6637" class="Symbol">)</a>
<a id="6639" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="6649" href="Data.List.NonEmpty.Base.html#6649" class="Bound">P?</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6671" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6673" href="Data.List.NonEmpty.Base.html#6649" class="Bound">P?</a><a id="6675" class="Symbol">)</a>

<a id="wordsBy"></a><a id="6678" href="Data.List.NonEmpty.Base.html#6678" class="Function">wordsBy</a> <a id="6686" class="Symbol">:</a> <a id="6688" class="Symbol">{</a><a id="6689" href="Data.List.NonEmpty.Base.html#6689" class="Bound">P</a> <a id="6691" class="Symbol">:</a> <a id="6693" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6698" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6700" href="Data.List.NonEmpty.Base.html#1147" class="Generalizable">p</a><a id="6701" class="Symbol">}</a> <a id="6703" class="Symbol">→</a> <a id="6705" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6715" href="Data.List.NonEmpty.Base.html#6689" class="Bound">P</a> <a id="6717" class="Symbol">→</a> <a id="6719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6724" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6726" class="Symbol">→</a> <a id="6728" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6733" class="Symbol">(</a><a id="6734" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6740" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6741" class="Symbol">)</a>
<a id="6743" href="Data.List.NonEmpty.Base.html#6678" class="Function">wordsBy</a> <a id="6751" href="Data.List.NonEmpty.Base.html#6751" class="Bound">P?</a> <a id="6754" class="Symbol">=</a> <a id="6756" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="6765" class="Symbol">(</a><a id="6766" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6771" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6773" href="Data.List.NonEmpty.Base.html#6751" class="Bound">P?</a><a id="6775" class="Symbol">)</a>

<a id="6778" class="Comment">-- Inverse operation for groupSequences.</a>
<a id="ungroupSeqs"></a><a id="6819" href="Data.List.NonEmpty.Base.html#6819" class="Function">ungroupSeqs</a> <a id="6831" class="Symbol">:</a> <a id="6833" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6845" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a> <a id="6847" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6849" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6855" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a><a id="6856" class="Symbol">)</a> <a id="6858" class="Symbol">→</a> <a id="6860" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6865" href="Data.List.NonEmpty.Base.html#1161" class="Generalizable">A</a>
<a id="6867" href="Data.List.NonEmpty.Base.html#6819" class="Function">ungroupSeqs</a> <a id="6879" class="Symbol">=</a> <a id="6881" href="Data.List.Base.html#4328" class="Function">List.concat</a> <a id="6893" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6895" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="6904" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="6910" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6917" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6919" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6926" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="6929" class="Comment">------------------------------------------------------------------------</a>
<a id="7002" class="Comment">-- Examples</a>

<a id="7015" class="Comment">-- Note that these examples are simple unit tests, because the type</a>
<a id="7083" class="Comment">-- checker verifies them.</a>

<a id="7110" class="Keyword">private</a>
 <a id="7119" class="Keyword">module</a> <a id="Examples"></a><a id="7126" href="Data.List.NonEmpty.Base.html#7126" class="Module">Examples</a> <a id="7135" class="Symbol">{</a><a id="7136" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7138" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a> <a id="7140" class="Symbol">:</a> <a id="7142" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="7145" class="Symbol">}</a>
                 <a id="7164" class="Symbol">(</a><a id="7165" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">_⊕_</a> <a id="7169" class="Symbol">:</a> <a id="7171" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7173" class="Symbol">→</a> <a id="7175" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a> <a id="7177" class="Symbol">→</a> <a id="7179" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a><a id="7180" class="Symbol">)</a>
                 <a id="7199" class="Symbol">(</a><a id="7200" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">_⊗_</a> <a id="7204" class="Symbol">:</a> <a id="7206" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a> <a id="7208" class="Symbol">→</a> <a id="7210" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7212" class="Symbol">→</a> <a id="7214" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a><a id="7215" class="Symbol">)</a>
                 <a id="7234" class="Symbol">(</a><a id="7235" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">_⊙_</a> <a id="7239" class="Symbol">:</a> <a id="7241" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7247" class="Symbol">→</a> <a id="7249" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a><a id="7250" class="Symbol">)</a>
                 <a id="7269" class="Symbol">(</a><a id="7270" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7272" class="Symbol">:</a> <a id="7274" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a> <a id="7276" class="Symbol">→</a> <a id="7278" href="Data.List.NonEmpty.Base.html#7138" class="Bound">B</a><a id="7279" class="Symbol">)</a>
                 <a id="7298" class="Symbol">(</a><a id="7299" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7301" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7303" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Data.List.NonEmpty.Base.html#7136" class="Bound">A</a><a id="7308" class="Symbol">)</a>
                 <a id="7327" class="Keyword">where</a>

  <a id="Examples.hd"></a><a id="7336" href="Data.List.NonEmpty.Base.html#7336" class="Function">hd</a> <a id="7339" class="Symbol">:</a> <a id="7341" href="Data.List.NonEmpty.Base.html#1347" class="Field">head</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7349" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7352" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7354" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7357" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7359" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7361" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7362" class="Symbol">)</a> <a id="7364" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7366" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a>
  <a id="7370" href="Data.List.NonEmpty.Base.html#7336" class="Function">hd</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.tl"></a><a id="7383" href="Data.List.NonEmpty.Base.html#7383" class="Function">tl</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Data.List.NonEmpty.Base.html#1360" class="Field">tail</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7396" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7399" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7401" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7404" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7406" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7408" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7409" class="Symbol">)</a> <a id="7411" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7413" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7415" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7417" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7419" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7421" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7426" href="Data.List.NonEmpty.Base.html#7383" class="Function">tl</a> <a id="7429" class="Symbol">=</a> <a id="7431" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.mp"></a><a id="7439" href="Data.List.NonEmpty.Base.html#7439" class="Function">mp</a> <a id="7442" class="Symbol">:</a> <a id="7444" href="Data.List.NonEmpty.Base.html#2332" class="Function">map</a> <a id="7448" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7450" class="Symbol">(</a><a id="7451" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7453" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7456" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7458" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7461" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7463" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7465" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7466" class="Symbol">)</a> <a id="7468" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7470" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7472" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7474" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7477" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7479" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7481" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7484" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7486" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7488" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7490" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="7494" href="Data.List.NonEmpty.Base.html#7439" class="Function">mp</a> <a id="7497" class="Symbol">=</a> <a id="7499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.right"></a><a id="7507" href="Data.List.NonEmpty.Base.html#7507" class="Function">right</a> <a id="7513" class="Symbol">:</a> <a id="7515" href="Data.List.NonEmpty.Base.html#2824" class="Function">foldr</a> <a id="7521" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">_⊕_</a> <a id="7525" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7527" class="Symbol">(</a><a id="7528" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7530" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7533" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7535" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7538" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7540" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7542" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7543" class="Symbol">)</a> <a id="7545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7547" class="Symbol">(</a><a id="7548" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7550" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">⊕</a> <a id="7552" class="Symbol">(</a><a id="7553" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7555" href="Data.List.NonEmpty.Base.html#7165" class="Bound Operator">⊕</a> <a id="7557" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7559" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7560" class="Symbol">))</a>
  <a id="7565" href="Data.List.NonEmpty.Base.html#7507" class="Function">right</a> <a id="7571" class="Symbol">=</a> <a id="7573" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.right₁"></a><a id="7581" href="Data.List.NonEmpty.Base.html#7581" class="Function">right₁</a> <a id="7588" class="Symbol">:</a> <a id="7590" href="Data.List.NonEmpty.Base.html#3034" class="Function">foldr₁</a> <a id="7597" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">_⊙_</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7604" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7607" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7609" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7612" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7614" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7616" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7617" class="Symbol">)</a> <a id="7619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7621" class="Symbol">(</a><a id="7622" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7624" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7629" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7631" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7632" class="Symbol">))</a>
  <a id="7637" href="Data.List.NonEmpty.Base.html#7581" class="Function">right₁</a> <a id="7644" class="Symbol">=</a> <a id="7646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.left"></a><a id="7654" href="Data.List.NonEmpty.Base.html#7654" class="Function">left</a> <a id="7659" class="Symbol">:</a> <a id="7661" href="Data.List.NonEmpty.Base.html#3185" class="Function">foldl</a> <a id="7667" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">_⊗_</a> <a id="7671" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7673" class="Symbol">(</a><a id="7674" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7676" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7679" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7681" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7684" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7686" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7688" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7689" class="Symbol">)</a> <a id="7691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7693" class="Symbol">((</a><a id="7695" href="Data.List.NonEmpty.Base.html#7270" class="Bound">f</a> <a id="7697" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7699" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">⊗</a> <a id="7701" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a><a id="7702" class="Symbol">)</a> <a id="7704" href="Data.List.NonEmpty.Base.html#7200" class="Bound Operator">⊗</a> <a id="7706" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7707" class="Symbol">)</a>
  <a id="7711" href="Data.List.NonEmpty.Base.html#7654" class="Function">left</a> <a id="7716" class="Symbol">=</a> <a id="7718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.left₁"></a><a id="7726" href="Data.List.NonEmpty.Base.html#7726" class="Function">left₁</a> <a id="7732" class="Symbol">:</a> <a id="7734" href="Data.List.NonEmpty.Base.html#3288" class="Function">foldl₁</a> <a id="7741" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">_⊙_</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7748" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7751" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7753" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7756" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7758" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7760" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7761" class="Symbol">)</a> <a id="7763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7765" class="Symbol">((</a><a id="7767" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7769" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7771" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a><a id="7772" class="Symbol">)</a> <a id="7774" href="Data.List.NonEmpty.Base.html#7235" class="Bound Operator">⊙</a> <a id="7776" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a><a id="7777" class="Symbol">)</a>
  <a id="7781" href="Data.List.NonEmpty.Base.html#7726" class="Function">left₁</a> <a id="7787" class="Symbol">=</a> <a id="7789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.⁺app⁺"></a><a id="7797" href="Data.List.NonEmpty.Base.html#7797" class="Function">⁺app⁺</a> <a id="7803" class="Symbol">:</a> <a id="7805" class="Symbol">(</a><a id="7806" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7808" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7811" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7813" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7816" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7818" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7820" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7821" class="Symbol">)</a> <a id="7823" href="Data.List.NonEmpty.Base.html#3406" class="Function Operator">⁺++⁺</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7831" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7834" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7836" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7838" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7839" class="Symbol">)</a> <a id="7841" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
          <a id="7853" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7855" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7858" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7860" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7863" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7865" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7868" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7870" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7873" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7875" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7877" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="7881" href="Data.List.NonEmpty.Base.html#7797" class="Function">⁺app⁺</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.⁺app"></a><a id="7897" href="Data.List.NonEmpty.Base.html#7897" class="Function">⁺app</a> <a id="7902" class="Symbol">:</a> <a id="7904" class="Symbol">(</a><a id="7905" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7907" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7910" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7912" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7915" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7917" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7919" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="7920" class="Symbol">)</a> <a id="7922" href="Data.List.NonEmpty.Base.html#3493" class="Function Operator">⁺++</a> <a id="7926" class="Symbol">(</a><a id="7927" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7931" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7933" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7935" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7937" class="Symbol">)</a> <a id="7939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
          <a id="7951" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="7953" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7956" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7958" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7961" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7963" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7966" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="7968" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="7971" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="7973" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="7975" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="7979" href="Data.List.NonEmpty.Base.html#7897" class="Function">⁺app</a> <a id="7984" class="Symbol">=</a> <a id="7986" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.app⁺"></a><a id="7994" href="Data.List.NonEmpty.Base.html#7994" class="Function">app⁺</a> <a id="7999" class="Symbol">:</a> <a id="8001" class="Symbol">(</a><a id="8002" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8004" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8006" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8008" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8010" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8012" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8016" class="Symbol">)</a> <a id="8018" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="8022" class="Symbol">(</a><a id="8023" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8025" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8028" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8030" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8032" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
          <a id="8047" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8049" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8052" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8054" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8057" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8059" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8062" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8064" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8067" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8069" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8071" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8075" href="Data.List.NonEmpty.Base.html#7994" class="Function">app⁺</a> <a id="8080" class="Symbol">=</a> <a id="8082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.conc"></a><a id="8090" href="Data.List.NonEmpty.Base.html#8090" class="Function">conc</a> <a id="8095" class="Symbol">:</a> <a id="8097" href="Data.List.NonEmpty.Base.html#3637" class="Function">concat</a> <a id="8104" class="Symbol">((</a><a id="8106" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8108" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8111" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8113" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8116" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8118" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8120" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8121" class="Symbol">)</a> <a id="8123" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8126" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8128" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8130" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8133" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8135" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8137" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8139" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
         <a id="8153" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8155" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8158" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8160" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8163" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8165" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8168" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8170" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8173" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8175" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8177" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8181" href="Data.List.NonEmpty.Base.html#8090" class="Function">conc</a> <a id="8186" class="Symbol">=</a> <a id="8188" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.rev"></a><a id="8196" href="Data.List.NonEmpty.Base.html#8196" class="Function">rev</a> <a id="8200" class="Symbol">:</a> <a id="8202" href="Data.List.NonEmpty.Base.html#4060" class="Function">reverse</a> <a id="8210" class="Symbol">(</a><a id="8211" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8213" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8216" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8218" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8221" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8223" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8225" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8226" class="Symbol">)</a> <a id="8228" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8230" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8232" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8235" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8237" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8240" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8242" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8244" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8248" href="Data.List.NonEmpty.Base.html#8196" class="Function">rev</a> <a id="8252" class="Symbol">=</a> <a id="8254" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.snoc"></a><a id="8262" href="Data.List.NonEmpty.Base.html#8262" class="Function">snoc</a> <a id="8267" class="Symbol">:</a> <a id="8269" class="Symbol">(</a><a id="8270" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8272" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8274" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8278" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8280" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8282" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8284" class="Symbol">)</a> <a id="8286" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="8289" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8293" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8295" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8298" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8300" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8303" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8305" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8308" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8310" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8312" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8316" href="Data.List.NonEmpty.Base.html#8262" class="Function">snoc</a> <a id="8321" class="Symbol">=</a> <a id="8323" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.snoc⁺"></a><a id="8331" href="Data.List.NonEmpty.Base.html#8331" class="Function">snoc⁺</a> <a id="8337" class="Symbol">:</a> <a id="8339" class="Symbol">(</a><a id="8340" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8342" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8345" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8347" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8350" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8352" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8354" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8355" class="Symbol">)</a> <a id="8357" href="Data.List.NonEmpty.Base.html#5173" class="Function Operator">⁺∷ʳ</a> <a id="8361" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8365" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8367" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8370" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8372" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8375" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8377" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8380" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8382" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8384" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="8388" href="Data.List.NonEmpty.Base.html#8331" class="Function">snoc⁺</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.groupSeqs-true"></a><a id="8404" href="Data.List.NonEmpty.Base.html#8404" class="Function">groupSeqs-true</a> <a id="8419" class="Symbol">:</a> <a id="8421" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="8431" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="8434" class="Symbol">(</a><a id="8435" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8437" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8439" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8441" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8443" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8445" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8447" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8449" class="Symbol">)</a> <a id="8451" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
               <a id="8468" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8476" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8479" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8481" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8484" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8486" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8488" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8489" class="Symbol">)</a> <a id="8491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8493" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8498" href="Data.List.NonEmpty.Base.html#8404" class="Function">groupSeqs-true</a> <a id="8513" class="Symbol">=</a> <a id="8515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.groupSeqs-false"></a><a id="8523" href="Data.List.NonEmpty.Base.html#8523" class="Function">groupSeqs-false</a> <a id="8539" class="Symbol">:</a> <a id="8541" href="Data.List.NonEmpty.Base.html#6562" class="Function">groupSeqs</a> <a id="8551" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a> <a id="8554" class="Symbol">(</a><a id="8555" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8559" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8561" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8563" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8565" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8567" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8569" class="Symbol">)</a> <a id="8571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                <a id="8589" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8594" class="Symbol">(</a><a id="8595" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8597" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8600" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8602" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8605" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8607" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8609" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8610" class="Symbol">)</a> <a id="8612" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8614" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8619" href="Data.List.NonEmpty.Base.html#8523" class="Function">groupSeqs-false</a> <a id="8635" class="Symbol">=</a> <a id="8637" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.groupSeqs-≡1"></a><a id="8645" href="Data.List.NonEmpty.Base.html#8645" class="Function">groupSeqs-≡1</a> <a id="8658" class="Symbol">:</a> <a id="8660" href="Data.List.NonEmpty.Base.html#5966" class="Function">groupSeqsᵇ</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ._≡ᵇ</a> <a id="8678" class="Number">1</a><a id="8679" class="Symbol">)</a> <a id="8681" class="Symbol">(</a><a id="8682" class="Number">1</a> <a id="8684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8686" class="Number">2</a> <a id="8688" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8690" class="Number">3</a> <a id="8692" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8694" class="Number">1</a> <a id="8696" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8698" class="Number">1</a> <a id="8700" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8702" class="Number">2</a> <a id="8704" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8706" class="Number">1</a> <a id="8708" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8710" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8712" class="Symbol">)</a> <a id="8714" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                 <a id="8733" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8738" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8740" class="Number">1</a> <a id="8742" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8744" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8763" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8768" class="Symbol">(</a><a id="8769" class="Number">2</a> <a id="8771" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8774" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8776" class="Number">3</a> <a id="8778" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8779" class="Symbol">)</a> <a id="8781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8800" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8805" class="Symbol">(</a><a id="8806" class="Number">1</a> <a id="8808" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="8811" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8813" class="Number">1</a> <a id="8815" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="8816" class="Symbol">)</a> <a id="8818" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8837" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8842" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8844" class="Number">2</a> <a id="8846" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8848" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8867" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8872" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="8874" class="Number">1</a> <a id="8876" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="8878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
                 <a id="8897" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8902" href="Data.List.NonEmpty.Base.html#8645" class="Function">groupSeqs-≡1</a> <a id="8915" class="Symbol">=</a> <a id="8917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.wordsBy-true"></a><a id="8925" href="Data.List.NonEmpty.Base.html#8925" class="Function">wordsBy-true</a> <a id="8938" class="Symbol">:</a> <a id="8940" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="8949" class="Symbol">(</a><a id="8950" href="Function.Base.html#725" class="Function">const</a> <a id="8956" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="8960" class="Symbol">)</a> <a id="8962" class="Symbol">(</a><a id="8963" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="8965" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8967" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="8969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8971" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="8973" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8975" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8977" class="Symbol">)</a> <a id="8979" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8981" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8986" href="Data.List.NonEmpty.Base.html#8925" class="Function">wordsBy-true</a> <a id="8999" class="Symbol">=</a> <a id="9001" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.wordsBy-false"></a><a id="9009" href="Data.List.NonEmpty.Base.html#9009" class="Function">wordsBy-false</a> <a id="9023" class="Symbol">:</a> <a id="9025" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="9034" class="Symbol">(</a><a id="9035" href="Function.Base.html#725" class="Function">const</a> <a id="9041" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="9046" class="Symbol">)</a> <a id="9048" class="Symbol">(</a><a id="9049" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="9051" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9053" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="9055" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9057" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="9059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9061" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9063" class="Symbol">)</a> <a id="9065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="9085" class="Symbol">(</a><a id="9086" href="Data.List.NonEmpty.Base.html#7299" class="Bound">a</a> <a id="9088" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="9091" href="Data.List.NonEmpty.Base.html#7301" class="Bound">b</a> <a id="9093" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="9096" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="9098" href="Data.List.NonEmpty.Base.html#7303" class="Bound">c</a> <a id="9100" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="9101" class="Symbol">)</a> <a id="9103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9105" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9110" href="Data.List.NonEmpty.Base.html#9009" class="Function">wordsBy-false</a> <a id="9124" class="Symbol">=</a> <a id="9126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Examples.wordsBy-≡1"></a><a id="9134" href="Data.List.NonEmpty.Base.html#9134" class="Function">wordsBy-≡1</a> <a id="9145" class="Symbol">:</a> <a id="9147" href="Data.List.NonEmpty.Base.html#6442" class="Function">wordsByᵇ</a> <a id="9156" class="Symbol">(</a><a id="9157" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ._≡ᵇ</a> <a id="9163" class="Number">1</a><a id="9164" class="Symbol">)</a> <a id="9166" class="Symbol">(</a><a id="9167" class="Number">1</a> <a id="9169" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9171" class="Number">2</a> <a id="9173" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9175" class="Number">3</a> <a id="9177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9179" class="Number">1</a> <a id="9181" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9183" class="Number">1</a> <a id="9185" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9187" class="Number">2</a> <a id="9189" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9191" class="Number">1</a> <a id="9193" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9195" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9197" class="Symbol">)</a> <a id="9199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
               <a id="9216" class="Symbol">(</a><a id="9217" class="Number">2</a> <a id="9219" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺</a> <a id="9222" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="9224" class="Number">3</a> <a id="9226" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="9227" class="Symbol">)</a> <a id="9229" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
               <a id="9246" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">[</a> <a id="9248" class="Number">2</a> <a id="9250" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="9252" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>
               <a id="9269" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9274" href="Data.List.NonEmpty.Base.html#9134" class="Function">wordsBy-≡1</a> <a id="9285" class="Symbol">=</a> <a id="9287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a></pre></body></html>


==> anc/html/Data.List.NonEmpty.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>NonEmpty (Data.List.NonEmpty)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.NonEmpty</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-empty lists</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Level.html" class="Module">Level</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="307" class="Symbol">)</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="336" class="Symbol">as</a> <a id="339" class="Module">List</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="355" class="Symbol">)</a>

<a id="358" class="Comment">------------------------------------------------------------------------</a>
<a id="431" class="Comment">-- Re-export basic type and operations</a>

<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="507" class="Keyword">public</a>


<a id="516" class="Comment">------------------------------------------------------------------------</a>
<a id="589" class="Comment">-- DEPRECATED</a>
<a id="603" class="Comment">------------------------------------------------------------------------</a>
<a id="676" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="747" class="Comment">-- not guaranteed.</a>

<a id="767" class="Keyword">private</a>
  <a id="777" class="Keyword">variable</a>
    <a id="790" href="Data.List.NonEmpty.html#790" class="Generalizable">a</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="804" href="Data.List.NonEmpty.html#804" class="Generalizable">A</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Data.List.NonEmpty.html#790" class="Generalizable">a</a>

<a id="815" class="Comment">-- Version 1.4</a>

<a id="831" class="Keyword">infixl</a> <a id="838" class="Number">5</a> <a id="840" href="Data.List.NonEmpty.html#847" class="Function Operator">_∷ʳ&#39;_</a>

<a id="_∷ʳ&#39;_"></a><a id="847" href="Data.List.NonEmpty.html#847" class="Function Operator">_∷ʳ&#39;_</a> <a id="853" class="Symbol">:</a> <a id="855" class="Symbol">(</a><a id="856" href="Data.List.NonEmpty.html#856" class="Bound">xs</a> <a id="859" class="Symbol">:</a> <a id="861" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="866" href="Data.List.NonEmpty.html#804" class="Generalizable">A</a><a id="867" class="Symbol">)</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.List.NonEmpty.html#870" class="Bound">x</a> <a id="872" class="Symbol">:</a> <a id="874" href="Data.List.NonEmpty.html#804" class="Generalizable">A</a><a id="875" class="Symbol">)</a> <a id="877" class="Symbol">→</a> <a id="879" href="Data.List.NonEmpty.Base.html#5287" class="Datatype">SnocView</a> <a id="888" class="Symbol">(</a><a id="889" href="Data.List.NonEmpty.html#856" class="Bound">xs</a> <a id="892" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">∷ʳ</a> <a id="895" href="Data.List.NonEmpty.html#870" class="Bound">x</a><a id="896" class="Symbol">)</a>
<a id="898" href="Data.List.NonEmpty.html#847" class="Function Operator">_∷ʳ&#39;_</a> <a id="904" class="Symbol">=</a> <a id="906" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">SnocView._∷ʳ′_</a>
<a id="921" class="Symbol">{-#</a> <a id="925" class="Keyword">WARNING_ON_USAGE</a> <a id="942" class="Pragma">_∷ʳ&#39;_</a>
<a id="948" class="String">&quot;Warning: _∷ʳ&#39;_ (ending in an apostrophe) was deprecated in v1.4.
Please use _∷ʳ′_ (ending in a prime) instead.&quot;</a>
<a id="1061" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List-related properties</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Comment">-- Note that the lemmas below could be generalised to work with other</a>
<a id="277" class="Comment">-- equalities than _≡_.</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>
<a id="346" class="Symbol">{-#</a> <a id="350" class="Keyword">OPTIONS</a> <a id="358" class="Pragma">--warning=noUserWarning</a> <a id="382" class="Symbol">#-}</a> <a id="386" class="Comment">-- for deprecated scans</a>

<a id="411" class="Keyword">module</a> <a id="418" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="439" class="Keyword">where</a>

<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="490" class="Symbol">;</a> <a id="492" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="498" class="Symbol">)</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
 <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a><a id="577" class="Symbol">;</a> <a id="579" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a><a id="600" class="Symbol">)</a>
<a id="602" class="Keyword">open</a> <a id="607" class="Keyword">import</a> <a id="614" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="634" class="Symbol">as</a> <a id="637" class="Module">AlgebraicDefinitions</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a><a id="676" class="Symbol">;</a> <a id="678" href="Algebra.Definitions.html#4281" class="Function">Involutive</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Algebra.Morphism.Structures.html" class="Module">Algebra.Morphism.Structures</a> <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a><a id="756" class="Symbol">;</a> <a id="758" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a><a id="778" class="Symbol">)</a>
<a id="780" class="Keyword">import</a> <a id="787" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="806" class="Symbol">as</a> <a id="809" class="Module">AlgebraicStructures</a>
<a id="829" class="Keyword">open</a> <a id="834" class="Keyword">import</a> <a id="841" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="867" class="Symbol">;</a> <a id="869" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="874" class="Symbol">;</a> <a id="876" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="880" class="Symbol">;</a> <a id="882" href="Data.Bool.Base.html#951" class="Function">not</a><a id="885" class="Symbol">;</a> <a id="887" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="900" class="Symbol">)</a>
<a id="902" class="Keyword">open</a> <a id="907" class="Keyword">import</a> <a id="914" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="928" class="Keyword">using</a> <a id="934" class="Symbol">(</a><a id="935" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="938" class="Symbol">;</a> <a id="940" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="944" class="Symbol">;</a> <a id="946" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="949" class="Symbol">;</a> <a id="951" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="955" class="Symbol">;</a> <a id="957" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="960" class="Symbol">)</a>
<a id="962" class="Keyword">open</a> <a id="967" class="Keyword">import</a> <a id="974" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="989" class="Symbol">as</a> <a id="992" class="Module">List</a>
<a id="997" class="Keyword">open</a> <a id="1002" class="Keyword">import</a> <a id="1009" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="1038" class="Keyword">using</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="1048" class="Symbol">;</a> <a id="1050" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="1057" class="Symbol">)</a>
<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1100" class="Keyword">using</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="1110" class="Symbol">;</a> <a id="1112" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1116" class="Symbol">;</a> <a id="1118" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1123" class="Symbol">)</a>
<a id="1125" class="Keyword">open</a> <a id="1130" class="Keyword">import</a> <a id="1137" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1153" class="Symbol">as</a> <a id="1156" class="Module">Maybe</a> <a id="1162" class="Keyword">using</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1174" class="Symbol">;</a> <a id="1176" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1180" class="Symbol">;</a> <a id="1182" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1189" class="Symbol">)</a>
<a id="1191" class="Keyword">open</a> <a id="1196" class="Keyword">import</a> <a id="1203" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1233" class="Keyword">using</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Keyword">renaming</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1260" class="Symbol">to</a> <a id="1263" class="Datatype">MAny</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="1295" class="Keyword">open</a> <a id="1300" class="Keyword">import</a> <a id="1307" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1327" class="Keyword">open</a> <a id="1332" class="Keyword">import</a> <a id="1339" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1357" class="Symbol">as</a> <a id="1360" class="Module">Product</a>
  <a id="1370" class="Keyword">using</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1380" class="Symbol">;</a> <a id="1382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1385" class="Symbol">;</a> <a id="1387" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1394" class="Symbol">;</a> <a id="1396" href="Data.Product.Base.html#4571" class="Function">uncurry′</a><a id="1404" class="Symbol">;</a> <a id="1406" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1411" class="Symbol">;</a> <a id="1413" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1418" class="Symbol">;</a> <a id="1420" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1425" class="Symbol">)</a>
<a id="1427" class="Keyword">import</a> <a id="1434" href="Data.Product.Relation.Unary.All.html" class="Module">Data.Product.Relation.Unary.All</a> <a id="1466" class="Symbol">as</a> <a id="1469" class="Module">Product</a> <a id="1477" class="Keyword">using</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a><a id="1487" class="Symbol">)</a>
<a id="1489" class="Keyword">open</a> <a id="1494" class="Keyword">import</a> <a id="1501" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="1510" class="Keyword">using</a> <a id="1516" class="Symbol">(</a><a id="1517" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1520" class="Symbol">;</a> <a id="1522" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1526" class="Symbol">;</a> <a id="1528" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1532" class="Symbol">;</a> <a id="1534" href="Data.Sum.html#787" class="Function">isInj₁</a><a id="1540" class="Symbol">;</a> <a id="1542" href="Data.Sum.html#870" class="Function">isInj₂</a><a id="1548" class="Symbol">)</a>
<a id="1550" class="Keyword">open</a> <a id="1555" class="Keyword">import</a> <a id="1562" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="1578" class="Symbol">as</a> <a id="1581" class="Module">These</a> <a id="1587" class="Keyword">using</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Data.These.Base.html#573" class="Datatype">These</a><a id="1599" class="Symbol">;</a> <a id="1601" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="1605" class="Symbol">;</a> <a id="1607" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="1611" class="Symbol">;</a> <a id="1613" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="1618" class="Symbol">)</a>
<a id="1620" class="Keyword">open</a> <a id="1625" class="Keyword">import</a> <a id="1632" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="1652" class="Keyword">using</a> <a id="1658" class="Symbol">(</a><a id="1659" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a><a id="1667" class="Symbol">)</a>
<a id="1669" class="Keyword">open</a> <a id="1674" class="Keyword">import</a> <a id="1681" href="Function.Base.html" class="Module">Function.Base</a> <a id="1695" class="Keyword">using</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Function.Base.html#704" class="Function">id</a><a id="1704" class="Symbol">;</a> <a id="1706" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1709" class="Symbol">;</a> <a id="1711" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1715" class="Symbol">;</a> <a id="1717" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="1720" class="Symbol">;</a> <a id="1722" href="Function.Base.html#5445" class="Function Operator">_-⟨_∣</a><a id="1727" class="Symbol">;</a> <a id="1729" href="Function.Base.html#5564" class="Function Operator">∣_⟩-_</a><a id="1734" class="Symbol">;</a> <a id="1736" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1739" class="Symbol">;</a> <a id="1741" href="Function.Base.html#725" class="Function">const</a><a id="1746" class="Symbol">;</a> <a id="1748" href="Function.Base.html#1657" class="Function">flip</a><a id="1752" class="Symbol">)</a>
<a id="1754" class="Keyword">open</a> <a id="1759" class="Keyword">import</a> <a id="1766" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1787" class="Keyword">using</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1803" class="Symbol">)</a>
<a id="1805" class="Keyword">open</a> <a id="1810" class="Keyword">import</a> <a id="1817" href="Level.html" class="Module">Level</a> <a id="1823" class="Keyword">using</a> <a id="1829" class="Symbol">(</a><a id="1830" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1835" class="Symbol">)</a>
<a id="1837" class="Keyword">open</a> <a id="1842" class="Keyword">import</a> <a id="1849" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1877" class="Symbol">as</a> <a id="1880" class="Module">B</a> <a id="1882" class="Keyword">using</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1906" class="Symbol">)</a>
<a id="1908" class="Keyword">import</a> <a id="1915" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1948" class="Symbol">as</a> <a id="1951" class="Module">≈-Reasoning</a>
<a id="1963" class="Keyword">open</a> <a id="1968" class="Keyword">import</a> <a id="1975" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="2018" class="Symbol">as</a> <a id="2021" class="Module">≡</a>
<a id="2023" class="Keyword">open</a> <a id="2028" class="Keyword">import</a> <a id="2035" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="2084" class="Symbol">as</a> <a id="2087" class="Module">≡</a>
<a id="2089" class="Keyword">open</a> <a id="2094" class="Keyword">import</a> <a id="2101" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="2122" class="Keyword">using</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="2132" class="Symbol">)</a>
<a id="2134" class="Keyword">open</a> <a id="2139" class="Keyword">import</a> <a id="2146" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2172" class="Keyword">using</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2185" class="Symbol">)</a>
<a id="2187" class="Keyword">open</a> <a id="2192" class="Keyword">import</a> <a id="2199" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="2231" class="Keyword">using</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2241" class="Symbol">;</a> <a id="2243" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2246" class="Symbol">;</a> <a id="2248" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2250" class="Symbol">;</a> <a id="2252" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2261" class="Symbol">;</a> <a id="2263" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="2267" class="Symbol">)</a>
<a id="2269" class="Keyword">open</a> <a id="2274" class="Keyword">import</a> <a id="2281" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2312" class="Keyword">using</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2332" class="Symbol">;</a> <a id="2334" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2336" class="Symbol">)</a>
<a id="2338" class="Keyword">open</a> <a id="2343" class="Keyword">import</a> <a id="2350" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2377" class="Symbol">as</a> <a id="2380" class="Module">Decidable</a>
  <a id="2392" class="Keyword">using</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a><a id="2404" class="Symbol">;</a> <a id="2406" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="2410" class="Symbol">;</a> <a id="2412" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊_⌋</a><a id="2415" class="Symbol">;</a> <a id="2417" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="2419" class="Symbol">;</a> <a id="2421" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="2428" class="Symbol">;</a> <a id="2430" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a><a id="2438" class="Symbol">;</a> <a id="2440" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a><a id="2449" class="Symbol">)</a>
<a id="2451" class="Keyword">open</a> <a id="2456" class="Keyword">import</a> <a id="2463" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2478" class="Keyword">using</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2489" class="Symbol">;</a> <a id="2491" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2500" class="Symbol">;</a> <a id="2502" href="Relation.Unary.html#4988" class="Function">∁</a><a id="2503" class="Symbol">;</a> <a id="2505" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a><a id="2508" class="Symbol">)</a>
<a id="2510" class="Keyword">open</a> <a id="2515" class="Keyword">import</a> <a id="2522" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2548" class="Keyword">using</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a><a id="2557" class="Symbol">)</a>
<a id="2559" class="Keyword">import</a> <a id="2566" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="2597" class="Symbol">as</a> <a id="2600" class="Module">ℕ</a>

<a id="2603" class="Keyword">open</a> <a id="2608" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2621" class="Keyword">private</a>
  <a id="2631" class="Keyword">variable</a>
    <a id="2644" href="Data.List.Properties.html#2644" class="Generalizable">a</a> <a id="2646" href="Data.List.Properties.html#2646" class="Generalizable">b</a> <a id="2648" href="Data.List.Properties.html#2648" class="Generalizable">c</a> <a id="2650" href="Data.List.Properties.html#2650" class="Generalizable">d</a> <a id="2652" href="Data.List.Properties.html#2652" class="Generalizable">e</a> <a id="2654" href="Data.List.Properties.html#2654" class="Generalizable">p</a> <a id="2656" href="Data.List.Properties.html#2656" class="Generalizable">q</a> <a id="2658" href="Data.List.Properties.html#2658" class="Generalizable">ℓ</a> <a id="2660" class="Symbol">:</a> <a id="2662" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2672" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="2674" class="Symbol">:</a> <a id="2676" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2680" href="Data.List.Properties.html#2644" class="Generalizable">a</a>
    <a id="2686" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2694" href="Data.List.Properties.html#2646" class="Generalizable">b</a>
    <a id="2700" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="2702" class="Symbol">:</a> <a id="2704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2708" href="Data.List.Properties.html#2648" class="Generalizable">c</a>
    <a id="2714" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2722" href="Data.List.Properties.html#2650" class="Generalizable">d</a>
    <a id="2728" href="Data.List.Properties.html#2728" class="Generalizable">E</a> <a id="2730" class="Symbol">:</a> <a id="2732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2736" href="Data.List.Properties.html#2652" class="Generalizable">e</a>
    <a id="2742" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2744" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2746" href="Data.List.Properties.html#2746" class="Generalizable">z</a> <a id="2748" href="Data.List.Properties.html#2748" class="Generalizable">w</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Data.List.Properties.html#2672" class="Generalizable">A</a>
    <a id="2758" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2761" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="2764" href="Data.List.Properties.html#2764" class="Generalizable">zs</a> <a id="2767" href="Data.List.Properties.html#2767" class="Generalizable">ws</a> <a id="2770" class="Symbol">:</a> <a id="2772" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2777" href="Data.List.Properties.html#2672" class="Generalizable">A</a>

<a id="2780" class="Comment">------------------------------------------------------------------------</a>
<a id="2853" class="Comment">-- _∷_</a>

<a id="∷-injective"></a><a id="2861" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="2873" class="Symbol">:</a> <a id="2875" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2877" class="InductiveConstructor Operator">∷</a> <a id="2879" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2882" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2884" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2886" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2893" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="2896" class="Symbol">→</a> <a id="2898" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2904" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2906" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2909" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2911" href="Data.List.Properties.html#2761" class="Generalizable">ys</a>
<a id="2914" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="2926" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2940" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-injectiveˡ"></a><a id="2946" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="2959" class="Symbol">:</a> <a id="2961" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2963" class="InductiveConstructor Operator">∷</a> <a id="2965" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="2968" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2970" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="2972" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2979" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="2986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2988" href="Data.List.Properties.html#2744" class="Generalizable">y</a>
<a id="2990" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="3003" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-injectiveʳ"></a><a id="3016" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="3033" class="InductiveConstructor Operator">∷</a> <a id="3035" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3038" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3040" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="3042" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3049" href="Data.List.Properties.html#2761" class="Generalizable">ys</a> <a id="3052" class="Symbol">→</a> <a id="3054" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3059" href="Data.List.Properties.html#2761" class="Generalizable">ys</a>
<a id="3062" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="3075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3080" class="Symbol">=</a> <a id="3082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-dec"></a><a id="3088" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="3094" class="Symbol">:</a> <a id="3096" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="3103" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3105" href="Data.List.Properties.html#2744" class="Generalizable">y</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">→</a> <a id="3110" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3120" href="Data.List.Properties.html#2761" class="Generalizable">ys</a><a id="3122" class="Symbol">)</a> <a id="3124" class="Symbol">→</a> <a id="3126" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="3133" class="InductiveConstructor Operator">∷</a> <a id="3135" href="Data.List.Properties.html#2758" class="Generalizable">xs</a> <a id="3138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3140" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="3142" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="3149" href="Data.List.Properties.html#2761" class="Generalizable">ys</a><a id="3151" class="Symbol">)</a>
<a id="3153" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="3159" href="Data.List.Properties.html#3159" class="Bound">x≟y</a> <a id="3163" href="Data.List.Properties.html#3163" class="Bound">xs≟ys</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Decidable.map′</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="3205" class="Symbol">))</a> <a id="3208" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="3220" class="Symbol">(</a><a id="3221" href="Data.List.Properties.html#3159" class="Bound">x≟y</a> <a id="3225" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3231" href="Data.List.Properties.html#3163" class="Bound">xs≟ys</a><a id="3236" class="Symbol">)</a>

<a id="≡-dec"></a><a id="3239" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3245" class="Symbol">:</a> <a id="3247" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3265" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="3267" class="Symbol">→</a> <a id="3269" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3293" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="3294" class="Symbol">)</a>
<a id="3296" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3302" href="Data.List.Properties.html#3302" class="Bound Operator">_≟_</a> <a id="3306" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3315" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3324" class="Symbol">=</a> <a id="3326" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3335" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3341" href="Data.List.Properties.html#3341" class="Bound Operator">_≟_</a> <a id="3345" class="Symbol">(</a><a id="3346" href="Data.List.Properties.html#3346" class="Bound">x</a> <a id="3348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3350" href="Data.List.Properties.html#3350" class="Bound">xs</a><a id="3352" class="Symbol">)</a> <a id="3354" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3363" class="Symbol">=</a> <a id="3365" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3368" class="Symbol">λ()</a>
<a id="3372" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3378" href="Data.List.Properties.html#3378" class="Bound Operator">_≟_</a> <a id="3382" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3391" class="Symbol">(</a><a id="3392" href="Data.List.Properties.html#3392" class="Bound">y</a> <a id="3394" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3396" href="Data.List.Properties.html#3396" class="Bound">ys</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3405" class="Symbol">λ()</a>
<a id="3409" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3415" href="Data.List.Properties.html#3415" class="Bound Operator">_≟_</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Data.List.Properties.html#3420" class="Bound">x</a> <a id="3422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3424" href="Data.List.Properties.html#3424" class="Bound">xs</a><a id="3426" class="Symbol">)</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Data.List.Properties.html#3429" class="Bound">y</a> <a id="3431" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3433" href="Data.List.Properties.html#3433" class="Bound">ys</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">=</a> <a id="3439" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Data.List.Properties.html#3420" class="Bound">x</a> <a id="3448" href="Data.List.Properties.html#3415" class="Bound Operator">≟</a> <a id="3450" href="Data.List.Properties.html#3429" class="Bound">y</a><a id="3451" class="Symbol">)</a> <a id="3453" class="Symbol">(</a><a id="3454" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3460" href="Data.List.Properties.html#3415" class="Bound Operator">_≟_</a> <a id="3464" href="Data.List.Properties.html#3424" class="Bound">xs</a> <a id="3467" href="Data.List.Properties.html#3433" class="Bound">ys</a><a id="3469" class="Symbol">)</a>

<a id="3472" class="Comment">------------------------------------------------------------------------</a>
<a id="3545" class="Comment">-- map</a>

<a id="map-id"></a><a id="3553" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3560" class="Symbol">:</a> <a id="3562" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3566" href="Function.Base.html#704" class="Function">id</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3571" href="Function.Base.html#704" class="Function">id</a> <a id="3574" class="Symbol">{</a><a id="3575" class="Argument">A</a> <a id="3577" class="Symbol">=</a> <a id="3579" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3584" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="3585" class="Symbol">}</a>
<a id="3587" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3594" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3603" class="Symbol">=</a> <a id="3605" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3610" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3617" class="Symbol">(</a><a id="3618" href="Data.List.Properties.html#3618" class="Bound">x</a> <a id="3620" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3622" href="Data.List.Properties.html#3622" class="Bound">xs</a><a id="3624" class="Symbol">)</a> <a id="3626" class="Symbol">=</a> <a id="3628" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3633" class="Symbol">(</a><a id="3634" href="Data.List.Properties.html#3618" class="Bound">x</a> <a id="3636" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3638" class="Symbol">)</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Data.List.Properties.html#3553" class="Function">map-id</a> <a id="3648" href="Data.List.Properties.html#3622" class="Bound">xs</a><a id="3650" class="Symbol">)</a>

<a id="map-id-local"></a><a id="3653" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3666" class="Symbol">:</a> <a id="3668" class="Symbol">∀</a> <a id="3670" class="Symbol">{</a><a id="3671" href="Data.List.Properties.html#3671" class="Bound">f</a> <a id="3673" class="Symbol">:</a> <a id="3675" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="3680" class="Symbol">}</a> <a id="3682" class="Symbol">{</a><a id="3683" href="Data.List.Properties.html#3683" class="Bound">xs</a><a id="3685" class="Symbol">}</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3693" class="Symbol">(λ</a> <a id="3696" href="Data.List.Properties.html#3696" class="Bound">x</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="Data.List.Properties.html#3671" class="Bound">f</a> <a id="3702" href="Data.List.Properties.html#3696" class="Bound">x</a> <a id="3704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3706" href="Data.List.Properties.html#3696" class="Bound">x</a><a id="3707" class="Symbol">)</a> <a id="3709" href="Data.List.Properties.html#3683" class="Bound">xs</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3718" href="Data.List.Properties.html#3671" class="Bound">f</a> <a id="3720" href="Data.List.Properties.html#3683" class="Bound">xs</a> <a id="3723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3725" href="Data.List.Properties.html#3683" class="Bound">xs</a>
<a id="3728" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3741" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="3754" class="Symbol">=</a> <a id="3756" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3761" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Data.List.Properties.html#3775" class="Bound">fx≡x</a> <a id="3780" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3782" href="Data.List.Properties.html#3782" class="Bound">pxs</a><a id="3785" class="Symbol">)</a> <a id="3787" class="Symbol">=</a> <a id="3789" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3795" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3799" href="Data.List.Properties.html#3775" class="Bound">fx≡x</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Data.List.Properties.html#3653" class="Function">map-id-local</a> <a id="3818" href="Data.List.Properties.html#3782" class="Bound">pxs</a><a id="3821" class="Symbol">)</a>

<a id="map-++"></a><a id="3824" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3831" class="Symbol">:</a> <a id="3833" class="Symbol">∀</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3838" class="Symbol">:</a> <a id="3840" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="3845" class="Symbol">)</a> <a id="3847" href="Data.List.Properties.html#3847" class="Bound">xs</a> <a id="3850" href="Data.List.Properties.html#3850" class="Bound">ys</a> <a id="3853" class="Symbol">→</a>
                 <a id="3872" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3876" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Data.List.Properties.html#3847" class="Bound">xs</a> <a id="3882" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3885" href="Data.List.Properties.html#3850" class="Bound">ys</a><a id="3887" class="Symbol">)</a> <a id="3889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3891" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3895" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3897" href="Data.List.Properties.html#3847" class="Bound">xs</a> <a id="3900" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3903" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3907" href="Data.List.Properties.html#3836" class="Bound">f</a> <a id="3909" href="Data.List.Properties.html#3850" class="Bound">ys</a>
<a id="3912" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3919" href="Data.List.Properties.html#3919" class="Bound">f</a> <a id="3921" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3930" href="Data.List.Properties.html#3930" class="Bound">ys</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3940" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3947" href="Data.List.Properties.html#3947" class="Bound">f</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Data.List.Properties.html#3950" class="Bound">x</a> <a id="3952" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3954" href="Data.List.Properties.html#3954" class="Bound">xs</a><a id="3956" class="Symbol">)</a> <a id="3958" href="Data.List.Properties.html#3958" class="Bound">ys</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Data.List.Properties.html#3947" class="Bound">f</a> <a id="3971" href="Data.List.Properties.html#3950" class="Bound">x</a> <a id="3973" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3975" class="Symbol">)</a> <a id="3977" class="Symbol">(</a><a id="3978" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="3985" href="Data.List.Properties.html#3947" class="Bound">f</a> <a id="3987" href="Data.List.Properties.html#3954" class="Bound">xs</a> <a id="3990" href="Data.List.Properties.html#3958" class="Bound">ys</a><a id="3992" class="Symbol">)</a>

<a id="map-cong"></a><a id="3995" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4004" class="Symbol">:</a> <a id="4006" class="Symbol">∀</a> <a id="4008" class="Symbol">{</a><a id="4009" href="Data.List.Properties.html#4009" class="Bound">f</a> <a id="4011" href="Data.List.Properties.html#4011" class="Bound">g</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4017" class="Symbol">→</a> <a id="4019" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4020" class="Symbol">}</a> <a id="4022" class="Symbol">→</a> <a id="4024" href="Data.List.Properties.html#4009" class="Bound">f</a> <a id="4026" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4028" href="Data.List.Properties.html#4011" class="Bound">g</a> <a id="4030" class="Symbol">→</a> <a id="4032" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4036" href="Data.List.Properties.html#4009" class="Bound">f</a> <a id="4038" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4040" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4044" href="Data.List.Properties.html#4011" class="Bound">g</a>
<a id="4046" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4055" href="Data.List.Properties.html#4055" class="Bound">f≗g</a> <a id="4059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4068" class="Symbol">=</a> <a id="4070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4075" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4084" href="Data.List.Properties.html#4084" class="Bound">f≗g</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Data.List.Properties.html#4089" class="Bound">x</a> <a id="4091" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4093" href="Data.List.Properties.html#4093" class="Bound">xs</a><a id="4095" class="Symbol">)</a> <a id="4097" class="Symbol">=</a> <a id="4099" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4105" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Data.List.Properties.html#4084" class="Bound">f≗g</a> <a id="4114" href="Data.List.Properties.html#4089" class="Bound">x</a><a id="4115" class="Symbol">)</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="4127" href="Data.List.Properties.html#4084" class="Bound">f≗g</a> <a id="4131" href="Data.List.Properties.html#4093" class="Bound">xs</a><a id="4133" class="Symbol">)</a>

<a id="map-cong-local"></a><a id="4136" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4151" class="Symbol">:</a> <a id="4153" class="Symbol">∀</a> <a id="4155" class="Symbol">{</a><a id="4156" href="Data.List.Properties.html#4156" class="Bound">f</a> <a id="4158" href="Data.List.Properties.html#4158" class="Bound">g</a> <a id="4160" class="Symbol">:</a> <a id="4162" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4164" class="Symbol">→</a> <a id="4166" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4167" class="Symbol">}</a> <a id="4169" class="Symbol">{</a><a id="4170" href="Data.List.Properties.html#4170" class="Bound">xs</a><a id="4172" class="Symbol">}</a> <a id="4174" class="Symbol">→</a>
            <a id="4188" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4192" class="Symbol">(λ</a> <a id="4195" href="Data.List.Properties.html#4195" class="Bound">x</a> <a id="4197" class="Symbol">→</a> <a id="4199" href="Data.List.Properties.html#4156" class="Bound">f</a> <a id="4201" href="Data.List.Properties.html#4195" class="Bound">x</a> <a id="4203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4205" href="Data.List.Properties.html#4158" class="Bound">g</a> <a id="4207" href="Data.List.Properties.html#4195" class="Bound">x</a><a id="4208" class="Symbol">)</a> <a id="4210" href="Data.List.Properties.html#4170" class="Bound">xs</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4219" href="Data.List.Properties.html#4156" class="Bound">f</a> <a id="4221" href="Data.List.Properties.html#4170" class="Bound">xs</a> <a id="4224" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4226" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4230" href="Data.List.Properties.html#4158" class="Bound">g</a> <a id="4232" href="Data.List.Properties.html#4170" class="Bound">xs</a>
<a id="4235" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4250" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>                <a id="4268" class="Symbol">=</a> <a id="4270" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4275" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Data.List.Properties.html#4291" class="Bound">fx≡gx</a> <a id="4297" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4299" href="Data.List.Properties.html#4299" class="Bound">fxs≡gxs</a><a id="4306" class="Symbol">)</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4316" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4320" href="Data.List.Properties.html#4291" class="Bound">fx≡gx</a> <a id="4326" class="Symbol">(</a><a id="4327" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a> <a id="4342" href="Data.List.Properties.html#4299" class="Bound">fxs≡gxs</a><a id="4349" class="Symbol">)</a>

<a id="length-map"></a><a id="4352" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4363" class="Symbol">:</a> <a id="4365" class="Symbol">∀</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Data.List.Properties.html#4368" class="Bound">f</a> <a id="4370" class="Symbol">:</a> <a id="4372" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4374" class="Symbol">→</a> <a id="4376" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4377" class="Symbol">)</a> <a id="4379" href="Data.List.Properties.html#4379" class="Bound">xs</a> <a id="4382" class="Symbol">→</a> <a id="4384" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4391" class="Symbol">(</a><a id="4392" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4396" href="Data.List.Properties.html#4368" class="Bound">f</a> <a id="4398" href="Data.List.Properties.html#4379" class="Bound">xs</a><a id="4400" class="Symbol">)</a> <a id="4402" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4404" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4411" href="Data.List.Properties.html#4379" class="Bound">xs</a>
<a id="4414" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4425" href="Data.List.Properties.html#4425" class="Bound">f</a> <a id="4427" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4436" class="Symbol">=</a> <a id="4438" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4443" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4454" href="Data.List.Properties.html#4454" class="Bound">f</a> <a id="4456" class="Symbol">(</a><a id="4457" href="Data.List.Properties.html#4457" class="Bound">x</a> <a id="4459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4461" href="Data.List.Properties.html#4461" class="Bound">xs</a><a id="4463" class="Symbol">)</a> <a id="4465" class="Symbol">=</a> <a id="4467" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4472" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4476" class="Symbol">(</a><a id="4477" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="4488" href="Data.List.Properties.html#4454" class="Bound">f</a> <a id="4490" href="Data.List.Properties.html#4461" class="Bound">xs</a><a id="4492" class="Symbol">)</a>

<a id="map-∘"></a><a id="4495" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4501" class="Symbol">:</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Data.List.Properties.html#4504" class="Bound">g</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="4510" class="Symbol">→</a> <a id="4512" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="4513" class="Symbol">}</a> <a id="4515" class="Symbol">{</a><a id="4516" href="Data.List.Properties.html#4516" class="Bound">f</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4522" class="Symbol">→</a> <a id="4524" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4525" class="Symbol">}</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4533" class="Symbol">(</a><a id="4534" href="Data.List.Properties.html#4504" class="Bound">g</a> <a id="4536" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4538" href="Data.List.Properties.html#4516" class="Bound">f</a><a id="4539" class="Symbol">)</a> <a id="4541" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4543" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4547" href="Data.List.Properties.html#4504" class="Bound">g</a> <a id="4549" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4551" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4555" href="Data.List.Properties.html#4516" class="Bound">f</a>
<a id="4557" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4563" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4572" class="Symbol">=</a> <a id="4574" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4579" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4585" class="Symbol">(</a><a id="4586" href="Data.List.Properties.html#4586" class="Bound">x</a> <a id="4588" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4590" href="Data.List.Properties.html#4590" class="Bound">xs</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">=</a> <a id="4596" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4601" class="Symbol">(_</a> <a id="4604" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="4606" class="Symbol">)</a> <a id="4608" class="Symbol">(</a><a id="4609" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="4615" href="Data.List.Properties.html#4590" class="Bound">xs</a><a id="4617" class="Symbol">)</a>

<a id="map-injective"></a><a id="4620" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">∀</a> <a id="4638" class="Symbol">{</a><a id="4639" href="Data.List.Properties.html#4639" class="Bound">f</a> <a id="4641" class="Symbol">:</a> <a id="4643" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="4645" class="Symbol">→</a> <a id="4647" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="4648" class="Symbol">}</a> <a id="4650" class="Symbol">→</a> <a id="4652" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4670" href="Data.List.Properties.html#4639" class="Bound">f</a> <a id="4672" class="Symbol">→</a> <a id="4674" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4684" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4692" class="Symbol">(</a><a id="4693" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4697" href="Data.List.Properties.html#4639" class="Bound">f</a><a id="4698" class="Symbol">)</a>
<a id="4700" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4714" href="Data.List.Properties.html#4714" class="Bound">finj</a> <a id="4719" class="Symbol">{</a><a id="4720" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4722" class="Symbol">}</a> <a id="4724" class="Symbol">{</a><a id="4725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4727" class="Symbol">}</a> <a id="4729" href="Data.List.Properties.html#4729" class="Bound">eq</a> <a id="4732" class="Symbol">=</a> <a id="4734" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4739" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4753" href="Data.List.Properties.html#4753" class="Bound">finj</a> <a id="4758" class="Symbol">{</a><a id="4759" href="Data.List.Properties.html#4759" class="Bound">x</a> <a id="4761" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4763" href="Data.List.Properties.html#4763" class="Bound">xs</a><a id="4765" class="Symbol">}</a> <a id="4767" class="Symbol">{</a><a id="4768" href="Data.List.Properties.html#4768" class="Bound">y</a> <a id="4770" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4772" href="Data.List.Properties.html#4772" class="Bound">ys</a><a id="4774" class="Symbol">}</a> <a id="4776" href="Data.List.Properties.html#4776" class="Bound">eq</a> <a id="4779" class="Symbol">=</a>
  <a id="4783" class="Keyword">let</a> <a id="4787" href="Data.List.Properties.html#4787" class="Bound">fx≡fy</a> <a id="4793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4795" href="Data.List.Properties.html#4795" class="Bound">fxs≡fys</a> <a id="4803" class="Symbol">=</a> <a id="4805" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="4817" href="Data.List.Properties.html#4776" class="Bound">eq</a> <a id="4820" class="Keyword">in</a>
  <a id="4825" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4831" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Data.List.Properties.html#4753" class="Bound">finj</a> <a id="4841" href="Data.List.Properties.html#4787" class="Bound">fx≡fy</a><a id="4846" class="Symbol">)</a> <a id="4848" class="Symbol">(</a><a id="4849" href="Data.List.Properties.html#4620" class="Function">map-injective</a> <a id="4863" href="Data.List.Properties.html#4753" class="Bound">finj</a> <a id="4868" href="Data.List.Properties.html#4795" class="Bound">fxs≡fys</a><a id="4875" class="Symbol">)</a>

<a id="4878" class="Comment">------------------------------------------------------------------------</a>
<a id="4951" class="Comment">-- _++_</a>

<a id="length-++"></a><a id="4960" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="4970" class="Symbol">:</a> <a id="4972" class="Symbol">∀</a> <a id="4974" class="Symbol">(</a><a id="4975" href="Data.List.Properties.html#4975" class="Bound">xs</a> <a id="4978" class="Symbol">:</a> <a id="4980" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4985" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="4986" class="Symbol">)</a> <a id="4988" class="Symbol">{</a><a id="4989" href="Data.List.Properties.html#4989" class="Bound">ys</a><a id="4991" class="Symbol">}</a> <a id="4993" class="Symbol">→</a>
            <a id="5007" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5014" class="Symbol">(</a><a id="5015" href="Data.List.Properties.html#4975" class="Bound">xs</a> <a id="5018" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5021" href="Data.List.Properties.html#4989" class="Bound">ys</a><a id="5023" class="Symbol">)</a> <a id="5025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5027" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5034" href="Data.List.Properties.html#4975" class="Bound">xs</a> <a id="5037" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5039" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5046" href="Data.List.Properties.html#4989" class="Bound">ys</a>
<a id="5049" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="5059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5068" class="Symbol">=</a> <a id="5070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5075" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Data.List.Properties.html#5086" class="Bound">x</a> <a id="5088" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5090" href="Data.List.Properties.html#5090" class="Bound">xs</a><a id="5092" class="Symbol">)</a> <a id="5094" class="Symbol">=</a> <a id="5096" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5101" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="5116" href="Data.List.Properties.html#5090" class="Bound">xs</a><a id="5118" class="Symbol">)</a>

<a id="5121" class="Keyword">module</a> <a id="5128" href="Data.List.Properties.html#5128" class="Module">_</a> <a id="5130" class="Symbol">{</a><a id="5131" href="Data.List.Properties.html#5131" class="Bound">A</a> <a id="5133" class="Symbol">:</a> <a id="5135" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5139" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="5140" class="Symbol">}</a> <a id="5142" class="Keyword">where</a>

  <a id="5151" class="Keyword">open</a> <a id="5156" href="Algebra.Definitions.html" class="Module">AlgebraicDefinitions</a> <a id="5177" class="Symbol">{</a><a id="5178" class="Argument">A</a> <a id="5180" class="Symbol">=</a> <a id="5182" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5187" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="5188" class="Symbol">}</a> <a id="5190" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="5197" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5206" class="Symbol">:</a> <a id="5208" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="5220" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5227" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5236" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5245" href="Data.List.Properties.html#5245" class="Bound">ys</a> <a id="5248" href="Data.List.Properties.html#5248" class="Bound">zs</a> <a id="5251" class="Symbol">=</a> <a id="5253" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5260" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5269" class="Symbol">(</a><a id="5270" href="Data.List.Properties.html#5270" class="Bound">x</a> <a id="5272" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5274" href="Data.List.Properties.html#5274" class="Bound">xs</a><a id="5276" class="Symbol">)</a> <a id="5278" href="Data.List.Properties.html#5278" class="Bound">ys</a> <a id="5281" href="Data.List.Properties.html#5281" class="Bound">zs</a> <a id="5284" class="Symbol">=</a> <a id="5286" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5291" class="Symbol">(</a><a id="5292" href="Data.List.Properties.html#5270" class="Bound">x</a> <a id="5294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5296" class="Symbol">)</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="5308" href="Data.List.Properties.html#5274" class="Bound">xs</a> <a id="5311" href="Data.List.Properties.html#5278" class="Bound">ys</a> <a id="5314" href="Data.List.Properties.html#5281" class="Bound">zs</a><a id="5316" class="Symbol">)</a>

  <a id="5321" href="Data.List.Properties.html#5321" class="Function">++-identityˡ</a> <a id="5334" class="Symbol">:</a> <a id="5336" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="5349" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5352" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5359" href="Data.List.Properties.html#5321" class="Function">++-identityˡ</a> <a id="5372" href="Data.List.Properties.html#5372" class="Bound">xs</a> <a id="5375" class="Symbol">=</a> <a id="5377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="5385" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="5414" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5417" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5424" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5437" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5446" class="Symbol">=</a> <a id="5448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5455" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Data.List.Properties.html#5469" class="Bound">x</a> <a id="5471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5473" href="Data.List.Properties.html#5473" class="Bound">xs</a><a id="5475" class="Symbol">)</a> <a id="5477" class="Symbol">=</a> <a id="5479" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5484" class="Symbol">(</a><a id="5485" href="Data.List.Properties.html#5469" class="Bound">x</a> <a id="5487" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="5489" class="Symbol">)</a> <a id="5491" class="Symbol">(</a><a id="5492" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="5505" href="Data.List.Properties.html#5473" class="Bound">xs</a><a id="5507" class="Symbol">)</a>

  <a id="5512" href="Data.List.Properties.html#5512" class="Function">++-identity</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="5535" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5538" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="5545" href="Data.List.Properties.html#5512" class="Function">++-identity</a> <a id="5557" class="Symbol">=</a> <a id="5559" href="Data.List.Properties.html#5321" class="Function">++-identityˡ</a> <a id="5572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5574" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a>

  <a id="5590" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">∀</a> <a id="5614" class="Symbol">(</a><a id="5615" href="Data.List.Properties.html#5615" class="Bound">xs</a> <a id="5618" class="Symbol">:</a> <a id="5620" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5625" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="5626" class="Symbol">)</a> <a id="5628" class="Symbol">{</a><a id="5629" href="Data.List.Properties.html#5629" class="Bound">ys</a><a id="5631" class="Symbol">}</a> <a id="5633" class="Symbol">→</a> <a id="5635" href="Data.List.Properties.html#5615" class="Bound">xs</a> <a id="5638" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5640" href="Data.List.Properties.html#5615" class="Bound">xs</a> <a id="5643" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5646" href="Data.List.Properties.html#5629" class="Bound">ys</a> <a id="5649" class="Symbol">→</a> <a id="5651" href="Data.List.Properties.html#5629" class="Bound">ys</a> <a id="5654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5656" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="5661" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5681" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5690" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5695" class="Symbol">=</a> <a id="5697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5704" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Data.List.Properties.html#5725" class="Bound">x</a> <a id="5727" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5729" href="Data.List.Properties.html#5729" class="Bound">xs</a><a id="5731" class="Symbol">)</a> <a id="5733" href="Data.List.Properties.html#5733" class="Bound">eq</a>   <a id="5738" class="Symbol">=</a>
    <a id="5744" href="Data.List.Properties.html#5590" class="Function">++-identityʳ-unique</a> <a id="5764" href="Data.List.Properties.html#5729" class="Bound">xs</a> <a id="5767" class="Symbol">(</a><a id="5768" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="5781" href="Data.List.Properties.html#5733" class="Bound">eq</a><a id="5783" class="Symbol">)</a>

  <a id="5788" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">∀</a> <a id="5812" class="Symbol">{</a><a id="5813" href="Data.List.Properties.html#5813" class="Bound">xs</a><a id="5815" class="Symbol">}</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Data.List.Properties.html#5818" class="Bound">ys</a> <a id="5821" class="Symbol">:</a> <a id="5823" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5828" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Symbol">→</a> <a id="5833" href="Data.List.Properties.html#5813" class="Bound">xs</a> <a id="5836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5838" href="Data.List.Properties.html#5818" class="Bound">ys</a> <a id="5841" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5844" href="Data.List.Properties.html#5813" class="Bound">xs</a> <a id="5847" class="Symbol">→</a> <a id="5849" href="Data.List.Properties.html#5818" class="Bound">ys</a> <a id="5852" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5854" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="5859" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a>               <a id="5893" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5902" class="Symbol">_</a>  <a id="5905" class="Symbol">=</a> <a id="5907" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5914" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="5934" class="Symbol">{</a><a id="5935" class="Argument">xs</a> <a id="5938" class="Symbol">=</a> <a id="5940" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="5942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5944" href="Data.List.Properties.html#5944" class="Bound">xs</a><a id="5946" class="Symbol">}</a> <a id="5948" class="Symbol">(</a><a id="5949" href="Data.List.Properties.html#5949" class="Bound">y</a> <a id="5951" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5953" href="Data.List.Properties.html#5953" class="Bound">ys</a><a id="5955" class="Symbol">)</a> <a id="5957" href="Data.List.Properties.html#5957" class="Bound">eq</a>
    <a id="5964" class="Keyword">with</a> <a id="5969" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="5989" class="Symbol">(</a><a id="5990" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="5993" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5996" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5998" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6000" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="6001" class="Symbol">)</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
         <a id="6019" href="Data.List.Properties.html#5944" class="Bound">xs</a>                  <a id="6039" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6042" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="6055" href="Data.List.Properties.html#5957" class="Bound">eq</a> <a id="6058" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="6069" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="6072" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6075" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6077" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6079" href="Data.List.Properties.html#5944" class="Bound">xs</a>        <a id="6089" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6092" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="6101" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="6104" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="6106" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6108" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="6110" href="Data.List.Properties.html#5944" class="Bound">xs</a> <a id="6113" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
         <a id="6124" class="Symbol">(</a><a id="6125" href="Data.List.Properties.html#5953" class="Bound">ys</a> <a id="6128" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6131" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="6133" href="Data.List.Properties.html#5940" class="Bound">x</a> <a id="6135" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="6136" class="Symbol">)</a> <a id="6138" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6141" href="Data.List.Properties.html#5944" class="Bound">xs</a> <a id="6144" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="6145" class="Symbol">)</a>
  <a id="6149" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="6169" class="Symbol">{</a><a id="6170" class="Argument">xs</a> <a id="6173" class="Symbol">=</a> <a id="6175" href="Data.List.Properties.html#6175" class="Bound">x</a> <a id="6177" class="InductiveConstructor Operator">∷</a> <a id="6179" href="Data.List.Properties.html#6179" class="Bound">xs</a><a id="6181" class="Symbol">}</a> <a id="6183" class="Symbol">(</a><a id="6184" href="Data.List.Properties.html#6184" class="Bound">y</a> <a id="6186" class="InductiveConstructor Operator">∷</a> <a id="6188" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>   <a id="6193" class="Symbol">)</a> <a id="6195" href="Data.List.Properties.html#6195" class="Bound">eq</a> <a id="6198" class="Symbol">|</a> <a id="6200" class="Symbol">()</a>
  <a id="6205" href="Data.List.Properties.html#5788" class="Function">++-identityˡ-unique</a> <a id="6225" class="Symbol">{</a><a id="6226" class="Argument">xs</a> <a id="6229" class="Symbol">=</a> <a id="6231" href="Data.List.Properties.html#6231" class="Bound">x</a> <a id="6233" class="InductiveConstructor Operator">∷</a> <a id="6235" href="Data.List.Properties.html#6235" class="Bound">xs</a><a id="6237" class="Symbol">}</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Data.List.Properties.html#6240" class="Bound">y</a> <a id="6242" class="InductiveConstructor Operator">∷</a> <a id="6244" class="Symbol">_</a> <a id="6246" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6248" class="Symbol">_)</a> <a id="6251" href="Data.List.Properties.html#6251" class="Bound">eq</a> <a id="6254" class="Symbol">|</a> <a id="6256" class="Symbol">()</a>

  <a id="6262" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6273" class="Symbol">:</a> <a id="6275" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="6292" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="6299" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6310" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6319" class="Symbol">_</a> <a id="6321" class="Symbol">_</a> <a id="6323" href="Data.List.Properties.html#6323" class="Bound">ys≡zs</a>             <a id="6341" class="Symbol">=</a> <a id="6343" href="Data.List.Properties.html#6323" class="Bound">ys≡zs</a>
  <a id="6351" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6362" class="Symbol">(</a><a id="6363" href="Data.List.Properties.html#6363" class="Bound">x</a> <a id="6365" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6367" href="Data.List.Properties.html#6367" class="Bound">xs</a><a id="6369" class="Symbol">)</a> <a id="6371" class="Symbol">_</a> <a id="6373" class="Symbol">_</a> <a id="6375" href="Data.List.Properties.html#6375" class="Bound">x∷xs++ys≡x∷xs++zs</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6406" href="Data.List.Properties.html#6367" class="Bound">xs</a> <a id="6409" class="Symbol">_</a> <a id="6411" class="Symbol">_</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="6427" href="Data.List.Properties.html#6375" class="Bound">x∷xs++ys≡x∷xs++zs</a><a id="6444" class="Symbol">)</a>

  <a id="6449" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6460" class="Symbol">:</a> <a id="6462" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="6480" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="6487" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6498" class="Symbol">_</a>  <a id="6501" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6510" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6519" class="Symbol">_</a>             <a id="6533" class="Symbol">=</a> <a id="6535" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="6542" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6553" href="Data.List.Properties.html#6553" class="Bound">xs</a> <a id="6556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6565" class="Symbol">(</a><a id="6566" href="Data.List.Properties.html#6566" class="Bound">z</a> <a id="6568" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6570" href="Data.List.Properties.html#6570" class="Bound">zs</a><a id="6572" class="Symbol">)</a> <a id="6574" href="Data.List.Properties.html#6574" class="Bound">eq</a> <a id="6577" class="Symbol">=</a>
    <a id="6583" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6610" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6617" href="Data.List.Properties.html#6574" class="Bound">eq</a><a id="6619" class="Symbol">)</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6632" class="Symbol">(</a><a id="6633" href="Data.List.Properties.html#6566" class="Bound">z</a> <a id="6635" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6637" href="Data.List.Properties.html#6570" class="Bound">zs</a><a id="6639" class="Symbol">)))</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6652" class="Symbol">(</a><a id="6653" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6660" href="Data.List.Properties.html#6553" class="Bound">xs</a><a id="6662" class="Symbol">))</a>
  <a id="6667" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6678" href="Data.List.Properties.html#6678" class="Bound">xs</a> <a id="6681" class="Symbol">(</a><a id="6682" href="Data.List.Properties.html#6682" class="Bound">y</a> <a id="6684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6686" href="Data.List.Properties.html#6686" class="Bound">ys</a><a id="6688" class="Symbol">)</a> <a id="6690" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6699" href="Data.List.Properties.html#6699" class="Bound">eq</a> <a id="6702" class="Symbol">=</a>
    <a id="6708" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6722" class="Symbol">(</a><a id="6723" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6729" class="Symbol">(</a><a id="6730" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6745" class="Symbol">(</a><a id="6746" href="Data.List.Properties.html#6682" class="Bound">y</a> <a id="6748" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6750" href="Data.List.Properties.html#6686" class="Bound">ys</a><a id="6752" class="Symbol">)))</a> <a id="6756" class="Symbol">(</a><a id="6757" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6762" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6769" href="Data.List.Properties.html#6699" class="Bound">eq</a><a id="6771" class="Symbol">))</a> <a id="6774" class="Symbol">(</a><a id="6775" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6783" class="Symbol">(</a><a id="6784" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6791" href="Data.List.Properties.html#6678" class="Bound">xs</a><a id="6793" class="Symbol">)</a> <a id="6795" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6797" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="6800" class="Symbol">)</a>
  <a id="6804" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6815" class="Symbol">_</a>  <a id="6818" class="Symbol">(</a><a id="6819" href="Data.List.Properties.html#6819" class="Bound">y</a> <a id="6821" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6823" href="Data.List.Properties.html#6823" class="Bound">ys</a><a id="6825" class="Symbol">)</a> <a id="6827" class="Symbol">(</a><a id="6828" href="Data.List.Properties.html#6828" class="Bound">z</a> <a id="6830" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6832" href="Data.List.Properties.html#6832" class="Bound">zs</a><a id="6834" class="Symbol">)</a> <a id="6836" href="Data.List.Properties.html#6836" class="Bound">eq</a> <a id="6839" class="Symbol">=</a>
    <a id="6845" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6851" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="6855" class="Symbol">(</a><a id="6856" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="6869" href="Data.List.Properties.html#6836" class="Bound">eq</a><a id="6871" class="Symbol">)</a> <a id="6873" class="Symbol">(</a><a id="6874" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a> <a id="6885" class="Symbol">_</a> <a id="6887" href="Data.List.Properties.html#6823" class="Bound">ys</a> <a id="6890" href="Data.List.Properties.html#6832" class="Bound">zs</a> <a id="6893" class="Symbol">(</a><a id="6894" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="6907" href="Data.List.Properties.html#6836" class="Bound">eq</a><a id="6909" class="Symbol">))</a>

  <a id="6915" href="Data.List.Properties.html#6915" class="Function">++-cancel</a> <a id="6925" class="Symbol">:</a> <a id="6927" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="6940" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="6947" href="Data.List.Properties.html#6915" class="Function">++-cancel</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Data.List.Properties.html#6262" class="Function">++-cancelˡ</a> <a id="6970" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6972" href="Data.List.Properties.html#6449" class="Function">++-cancelʳ</a>

  <a id="6986" href="Data.List.Properties.html#6986" class="Function">++-conicalˡ</a> <a id="6998" class="Symbol">:</a> <a id="7000" class="Symbol">∀</a> <a id="7002" class="Symbol">(</a><a id="7003" href="Data.List.Properties.html#7003" class="Bound">xs</a> <a id="7006" href="Data.List.Properties.html#7006" class="Bound">ys</a> <a id="7009" class="Symbol">:</a> <a id="7011" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7016" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">→</a> <a id="7021" href="Data.List.Properties.html#7003" class="Bound">xs</a> <a id="7024" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7027" href="Data.List.Properties.html#7006" class="Bound">ys</a> <a id="7030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7032" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7035" class="Symbol">→</a> <a id="7037" href="Data.List.Properties.html#7003" class="Bound">xs</a> <a id="7040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7042" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7047" href="Data.List.Properties.html#6986" class="Function">++-conicalˡ</a> <a id="7059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7068" class="Symbol">_</a> <a id="7070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7075" class="Symbol">=</a> <a id="7077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7085" href="Data.List.Properties.html#7085" class="Function">++-conicalʳ</a> <a id="7097" class="Symbol">:</a> <a id="7099" class="Symbol">∀</a> <a id="7101" class="Symbol">(</a><a id="7102" href="Data.List.Properties.html#7102" class="Bound">xs</a> <a id="7105" href="Data.List.Properties.html#7105" class="Bound">ys</a> <a id="7108" class="Symbol">:</a> <a id="7110" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7115" href="Data.List.Properties.html#5131" class="Bound">A</a><a id="7116" class="Symbol">)</a> <a id="7118" class="Symbol">→</a> <a id="7120" href="Data.List.Properties.html#7102" class="Bound">xs</a> <a id="7123" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7126" href="Data.List.Properties.html#7105" class="Bound">ys</a> <a id="7129" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7131" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7134" class="Symbol">→</a> <a id="7136" href="Data.List.Properties.html#7105" class="Bound">ys</a> <a id="7139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7141" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7146" href="Data.List.Properties.html#7085" class="Function">++-conicalʳ</a> <a id="7158" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7167" class="Symbol">_</a> <a id="7169" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7174" class="Symbol">=</a> <a id="7176" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7184" href="Data.List.Properties.html#7184" class="Function">++-conical</a> <a id="7195" class="Symbol">:</a> <a id="7197" href="Algebra.Definitions.html#3081" class="Function">Conical</a> <a id="7205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7208" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="7215" href="Data.List.Properties.html#7184" class="Function">++-conical</a> <a id="7226" class="Symbol">=</a> <a id="7228" href="Data.List.Properties.html#6986" class="Function">++-conicalˡ</a> <a id="7240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7242" href="Data.List.Properties.html#7085" class="Function">++-conicalʳ</a>

<a id="length-++-sucˡ"></a><a id="7255" href="Data.List.Properties.html#7255" class="Function">length-++-sucˡ</a> <a id="7270" class="Symbol">:</a> <a id="7272" class="Symbol">∀</a> <a id="7274" class="Symbol">(</a><a id="7275" href="Data.List.Properties.html#7275" class="Bound">x</a> <a id="7277" class="Symbol">:</a> <a id="7279" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7280" class="Symbol">)</a> <a id="7282" class="Symbol">(</a><a id="7283" href="Data.List.Properties.html#7283" class="Bound">xs</a> <a id="7286" href="Data.List.Properties.html#7286" class="Bound">ys</a> <a id="7289" class="Symbol">:</a> <a id="7291" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7296" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7297" class="Symbol">)</a> <a id="7299" class="Symbol">→</a>
                 <a id="7318" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Data.List.Properties.html#7275" class="Bound">x</a> <a id="7328" class="InductiveConstructor Operator">∷</a> <a id="7330" href="Data.List.Properties.html#7283" class="Bound">xs</a> <a id="7333" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7336" href="Data.List.Properties.html#7286" class="Bound">ys</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7342" class="InductiveConstructor">suc</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7354" class="Symbol">(</a><a id="7355" href="Data.List.Properties.html#7283" class="Bound">xs</a> <a id="7358" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7361" href="Data.List.Properties.html#7286" class="Bound">ys</a><a id="7363" class="Symbol">))</a>
<a id="7366" href="Data.List.Properties.html#7255" class="Function">length-++-sucˡ</a> <a id="7381" class="Symbol">_</a> <a id="7383" class="Symbol">_</a> <a id="7385" class="Symbol">_</a> <a id="7387" class="Symbol">=</a> <a id="7389" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="length-++-sucʳ"></a><a id="7395" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7410" class="Symbol">:</a> <a id="7412" class="Symbol">∀</a> <a id="7414" class="Symbol">(</a><a id="7415" href="Data.List.Properties.html#7415" class="Bound">xs</a> <a id="7418" class="Symbol">:</a> <a id="7420" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7425" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7426" class="Symbol">)</a> <a id="7428" class="Symbol">(</a><a id="7429" href="Data.List.Properties.html#7429" class="Bound">y</a> <a id="7431" class="Symbol">:</a> <a id="7433" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7434" class="Symbol">)</a> <a id="7436" class="Symbol">(</a><a id="7437" href="Data.List.Properties.html#7437" class="Bound">ys</a> <a id="7440" class="Symbol">:</a> <a id="7442" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7447" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7448" class="Symbol">)</a> <a id="7450" class="Symbol">→</a>
                 <a id="7469" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Data.List.Properties.html#7415" class="Bound">xs</a> <a id="7480" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7483" href="Data.List.Properties.html#7429" class="Bound">y</a> <a id="7485" class="InductiveConstructor Operator">∷</a> <a id="7487" href="Data.List.Properties.html#7437" class="Bound">ys</a><a id="7489" class="Symbol">)</a> <a id="7491" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7493" class="InductiveConstructor">suc</a> <a id="7497" class="Symbol">(</a><a id="7498" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7505" class="Symbol">(</a><a id="7506" href="Data.List.Properties.html#7415" class="Bound">xs</a> <a id="7509" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7512" href="Data.List.Properties.html#7437" class="Bound">ys</a><a id="7514" class="Symbol">))</a>
<a id="7517" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7532" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7541" class="Symbol">_</a> <a id="7543" class="Symbol">_</a>  <a id="7546" class="Symbol">=</a> <a id="7548" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7553" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7568" class="Symbol">(_</a> <a id="7571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7573" href="Data.List.Properties.html#7573" class="Bound">xs</a><a id="7575" class="Symbol">)</a> <a id="7577" href="Data.List.Properties.html#7577" class="Bound">y</a> <a id="7579" href="Data.List.Properties.html#7579" class="Bound">ys</a> <a id="7582" class="Symbol">=</a> <a id="7584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7589" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7609" href="Data.List.Properties.html#7573" class="Bound">xs</a> <a id="7612" href="Data.List.Properties.html#7577" class="Bound">y</a> <a id="7614" href="Data.List.Properties.html#7579" class="Bound">ys</a><a id="7616" class="Symbol">)</a>

<a id="length-++-comm"></a><a id="7619" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7634" class="Symbol">:</a> <a id="7636" class="Symbol">∀</a> <a id="7638" class="Symbol">(</a><a id="7639" href="Data.List.Properties.html#7639" class="Bound">xs</a> <a id="7642" href="Data.List.Properties.html#7642" class="Bound">ys</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7652" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="7653" class="Symbol">)</a> <a id="7655" class="Symbol">→</a>
                 <a id="7674" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7681" class="Symbol">(</a><a id="7682" href="Data.List.Properties.html#7639" class="Bound">xs</a> <a id="7685" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7688" href="Data.List.Properties.html#7642" class="Bound">ys</a><a id="7690" class="Symbol">)</a> <a id="7692" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7694" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Data.List.Properties.html#7642" class="Bound">ys</a> <a id="7705" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7708" href="Data.List.Properties.html#7639" class="Bound">xs</a><a id="7710" class="Symbol">)</a>
<a id="7712" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7727" href="Data.List.Properties.html#7727" class="Bound">xs</a>       <a id="7736" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7745" class="Symbol">=</a> <a id="7747" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7752" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="7773" href="Data.List.Properties.html#7727" class="Bound">xs</a><a id="7775" class="Symbol">)</a>
<a id="7777" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7792" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="7801" class="Symbol">(</a><a id="7802" href="Data.List.Properties.html#7802" class="Bound">y</a> <a id="7804" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7806" href="Data.List.Properties.html#7806" class="Bound">ys</a><a id="7808" class="Symbol">)</a> <a id="7810" class="Symbol">=</a> <a id="7812" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7822" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7829" class="Symbol">(</a><a id="7830" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="7843" class="Symbol">(</a><a id="7844" href="Data.List.Properties.html#7802" class="Bound">y</a> <a id="7846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7848" href="Data.List.Properties.html#7806" class="Bound">ys</a><a id="7850" class="Symbol">)))</a>
<a id="7854" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="7869" class="Symbol">(</a><a id="7870" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="7872" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7874" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="7876" class="Symbol">)</a> <a id="7878" class="Symbol">(</a><a id="7879" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="7881" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7883" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="7885" class="Symbol">)</a> <a id="7887" class="Symbol">=</a>
  <a id="7891" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7901" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7908" class="Symbol">(</a><a id="7909" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="7911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7913" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="7916" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7919" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="7921" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7923" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="7925" class="Symbol">)</a>
  <a id="7929" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="7937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7941" class="Symbol">(</a><a id="7942" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7949" class="Symbol">(</a><a id="7950" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="7953" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7956" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="7958" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7960" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="7962" class="Symbol">))</a>
  <a id="7967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7970" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7979" class="Symbol">(</a><a id="7980" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="7995" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="7998" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="8000" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="8002" class="Symbol">)</a> <a id="8004" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8014" class="Symbol">(</a><a id="8015" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8019" class="Symbol">(</a><a id="8020" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="8031" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8034" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="8036" class="Symbol">)))</a>
  <a id="8042" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8045" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8064" class="Symbol">(</a><a id="8065" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="8080" href="Data.List.Properties.html#7874" class="Bound">xs</a> <a id="8083" href="Data.List.Properties.html#7883" class="Bound">ys</a><a id="8085" class="Symbol">))</a> <a id="8088" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8098" class="Symbol">(</a><a id="8099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8103" class="Symbol">(</a><a id="8104" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8111" class="Symbol">(</a><a id="8112" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8115" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8118" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8120" class="Symbol">)))</a>
  <a id="8126" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8129" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8138" class="Symbol">(</a><a id="8139" href="Data.List.Properties.html#7395" class="Function">length-++-sucʳ</a> <a id="8154" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8157" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="8159" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8161" class="Symbol">)</a> <a id="8163" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="8169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8173" class="Symbol">(</a><a id="8174" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8185" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8188" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="8190" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8192" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8194" class="Symbol">))</a>
  <a id="8199" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="8207" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8214" class="Symbol">(</a><a id="8215" href="Data.List.Properties.html#7879" class="Bound">y</a> <a id="8217" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8219" href="Data.List.Properties.html#7883" class="Bound">ys</a> <a id="8222" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8225" href="Data.List.Properties.html#7870" class="Bound">x</a> <a id="8227" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8229" href="Data.List.Properties.html#7874" class="Bound">xs</a><a id="8231" class="Symbol">)</a>
  <a id="8235" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="length-++-≤ˡ"></a><a id="8238" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8251" class="Symbol">:</a> <a id="8253" class="Symbol">∀</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Data.List.Properties.html#8256" class="Bound">xs</a> <a id="8259" class="Symbol">:</a> <a id="8261" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8266" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="8267" class="Symbol">)</a> <a id="8269" class="Symbol">{</a><a id="8270" href="Data.List.Properties.html#8270" class="Bound">ys</a><a id="8272" class="Symbol">}</a> <a id="8274" class="Symbol">→</a>
              <a id="8290" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8297" href="Data.List.Properties.html#8256" class="Bound">xs</a> <a id="8300" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8302" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Data.List.Properties.html#8256" class="Bound">xs</a> <a id="8313" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8316" href="Data.List.Properties.html#8270" class="Bound">ys</a><a id="8318" class="Symbol">)</a>
<a id="8320" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8333" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8342" class="Symbol">=</a> <a id="8344" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="8348" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8361" class="Symbol">(</a><a id="8362" href="Data.List.Properties.html#8362" class="Bound">x</a> <a id="8364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8366" href="Data.List.Properties.html#8366" class="Bound">xs</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Symbol">=</a> <a id="8372" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8376" class="Symbol">(</a><a id="8377" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8390" href="Data.List.Properties.html#8366" class="Bound">xs</a><a id="8392" class="Symbol">)</a>

<a id="length-++-≤ʳ"></a><a id="8395" href="Data.List.Properties.html#8395" class="Function">length-++-≤ʳ</a> <a id="8408" class="Symbol">:</a> <a id="8410" class="Symbol">∀</a> <a id="8412" class="Symbol">(</a><a id="8413" href="Data.List.Properties.html#8413" class="Bound">ys</a> <a id="8416" class="Symbol">:</a> <a id="8418" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8423" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="8424" class="Symbol">)</a> <a id="8426" class="Symbol">{</a><a id="8427" href="Data.List.Properties.html#8427" class="Bound">xs</a><a id="8429" class="Symbol">}</a> <a id="8431" class="Symbol">→</a>
              <a id="8447" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8454" href="Data.List.Properties.html#8413" class="Bound">ys</a> <a id="8457" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8459" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8466" class="Symbol">(</a><a id="8467" href="Data.List.Properties.html#8427" class="Bound">xs</a> <a id="8470" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8473" href="Data.List.Properties.html#8413" class="Bound">ys</a><a id="8475" class="Symbol">)</a>
<a id="8477" href="Data.List.Properties.html#8395" class="Function">length-++-≤ʳ</a> <a id="8490" href="Data.List.Properties.html#8490" class="Bound">ys</a> <a id="8493" class="Symbol">{</a><a id="8494" href="Data.List.Properties.html#8494" class="Bound">xs</a><a id="8496" class="Symbol">}</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="8508" class="Symbol">(</a><a id="8509" href="Data.List.Properties.html#8238" class="Function">length-++-≤ˡ</a> <a id="8522" href="Data.List.Properties.html#8490" class="Bound">ys</a><a id="8524" class="Symbol">)</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="8539" class="Symbol">(</a><a id="8540" href="Data.List.Properties.html#7619" class="Function">length-++-comm</a> <a id="8555" href="Data.List.Properties.html#8490" class="Bound">ys</a> <a id="8558" href="Data.List.Properties.html#8494" class="Bound">xs</a><a id="8560" class="Symbol">))</a>

<a id="8564" class="Keyword">module</a> <a id="8571" href="Data.List.Properties.html#8571" class="Module">_</a> <a id="8573" class="Symbol">{</a><a id="8574" href="Data.List.Properties.html#8574" class="Bound">A</a> <a id="8576" class="Symbol">:</a> <a id="8578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8582" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="8583" class="Symbol">}</a> <a id="8585" class="Keyword">where</a>

  <a id="8594" class="Keyword">open</a> <a id="8599" href="Algebra.Structures.html" class="Module">AlgebraicStructures</a>  <a id="8620" class="Symbol">{</a><a id="8621" class="Argument">A</a> <a id="8623" class="Symbol">=</a> <a id="8625" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8630" href="Data.List.Properties.html#8574" class="Bound">A</a><a id="8631" class="Symbol">}</a> <a id="8633" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="8640" href="Data.List.Properties.html#8640" class="Function">++-isMagma</a> <a id="8651" class="Symbol">:</a> <a id="8653" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="8661" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="8668" href="Data.List.Properties.html#8640" class="Function">++-isMagma</a> <a id="8679" class="Symbol">=</a> <a id="8681" class="Keyword">record</a>
    <a id="8692" class="Symbol">{</a> <a id="8694" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="8708" class="Symbol">=</a> <a id="8710" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
    <a id="8728" class="Symbol">;</a> <a id="8730" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="8744" class="Symbol">=</a> <a id="8746" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="8752" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
    <a id="8761" class="Symbol">}</a>

  <a id="8766" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="8795" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
  <a id="8802" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a> <a id="8817" class="Symbol">=</a> <a id="8819" class="Keyword">record</a>
    <a id="8830" class="Symbol">{</a> <a id="8832" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="Data.List.Properties.html#8640" class="Function">++-isMagma</a>
    <a id="8857" class="Symbol">;</a> <a id="8859" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="8867" class="Symbol">=</a> <a id="8869" href="Data.List.Properties.html#5197" class="Function">++-assoc</a>
    <a id="8882" class="Symbol">}</a>

  <a id="8887" href="Data.List.Properties.html#8887" class="Function">++-isMonoid</a> <a id="8899" class="Symbol">:</a> <a id="8901" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="8910" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="8915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8920" href="Data.List.Properties.html#8887" class="Function">++-isMonoid</a> <a id="8932" class="Symbol">=</a> <a id="8934" class="Keyword">record</a>
    <a id="8945" class="Symbol">{</a> <a id="8947" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="8959" class="Symbol">=</a> <a id="8961" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a>
    <a id="8980" class="Symbol">;</a> <a id="8982" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="8994" class="Symbol">=</a> <a id="8996" href="Data.List.Properties.html#5512" class="Function">++-identity</a>
    <a id="9012" class="Symbol">}</a>

<a id="9015" class="Keyword">module</a> <a id="9022" href="Data.List.Properties.html#9022" class="Module">_</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Data.List.Properties.html#9025" class="Bound">A</a> <a id="9027" class="Symbol">:</a> <a id="9029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9033" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="9034" class="Symbol">)</a> <a id="9036" class="Keyword">where</a>

  <a id="9045" href="Data.List.Properties.html#9045" class="Function">++-semigroup</a> <a id="9058" class="Symbol">:</a> <a id="9060" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="9070" href="Data.List.Properties.html#9033" class="Bound">a</a> <a id="9072" href="Data.List.Properties.html#9033" class="Bound">a</a>
  <a id="9076" href="Data.List.Properties.html#9045" class="Function">++-semigroup</a> <a id="9089" class="Symbol">=</a> <a id="9091" class="Keyword">record</a>
    <a id="9102" class="Symbol">{</a> <a id="9104" href="Algebra.Bundles.html#4838" class="Field">Carrier</a>     <a id="9116" class="Symbol">=</a> <a id="9118" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9123" href="Data.List.Properties.html#9025" class="Bound">A</a>
    <a id="9129" class="Symbol">;</a> <a id="9131" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="9143" class="Symbol">=</a> <a id="9145" href="Data.List.Properties.html#8766" class="Function">++-isSemigroup</a>
    <a id="9164" class="Symbol">}</a>

  <a id="9169" href="Data.List.Properties.html#9169" class="Function">++-monoid</a> <a id="9179" class="Symbol">:</a> <a id="9181" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="9188" href="Data.List.Properties.html#9033" class="Bound">a</a> <a id="9190" href="Data.List.Properties.html#9033" class="Bound">a</a>
  <a id="9194" href="Data.List.Properties.html#9169" class="Function">++-monoid</a> <a id="9204" class="Symbol">=</a> <a id="9206" class="Keyword">record</a>
    <a id="9217" class="Symbol">{</a> <a id="9219" href="Algebra.Bundles.html#7394" class="Field">Carrier</a>  <a id="9228" class="Symbol">=</a> <a id="9230" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9235" href="Data.List.Properties.html#9025" class="Bound">A</a>
    <a id="9241" class="Symbol">;</a> <a id="9243" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="9252" class="Symbol">=</a> <a id="9254" href="Data.List.Properties.html#8887" class="Function">++-isMonoid</a>
    <a id="9270" class="Symbol">}</a>

<a id="9273" class="Keyword">module</a> <a id="9280" href="Data.List.Properties.html#9280" class="Module">_</a> <a id="9282" class="Symbol">(</a><a id="9283" href="Data.List.Properties.html#9283" class="Bound">A</a> <a id="9285" class="Symbol">:</a> <a id="9287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9291" href="Data.List.Properties.html#2644" class="Generalizable">a</a><a id="9292" class="Symbol">)</a> <a id="9294" class="Keyword">where</a>

  <a id="9303" href="Data.List.Properties.html#9303" class="Function">length-isMagmaHomomorphism</a> <a id="9330" class="Symbol">:</a> <a id="9332" href="Algebra.Morphism.Structures.html#2881" class="Record">IsMagmaHomomorphism</a> <a id="9352" class="Symbol">(</a><a id="9353" href="Data.List.Base.html#15166" class="Function">++-rawMagma</a> <a id="9365" href="Data.List.Properties.html#9283" class="Bound">A</a><a id="9366" class="Symbol">)</a> <a id="9368" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a> <a id="9379" href="Data.List.Base.html#4746" class="Function">length</a>
  <a id="9388" href="Data.List.Properties.html#9303" class="Function">length-isMagmaHomomorphism</a> <a id="9415" class="Symbol">=</a> <a id="9417" class="Keyword">record</a>
    <a id="9428" class="Symbol">{</a> <a id="9430" href="Algebra.Morphism.Structures.html#2957" class="Field">isRelHomomorphism</a> <a id="9448" class="Symbol">=</a> <a id="9450" class="Keyword">record</a>
      <a id="9463" class="Symbol">{</a> <a id="9465" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9477" href="Data.List.Base.html#4746" class="Function">length</a>
      <a id="9490" class="Symbol">}</a>
    <a id="9496" class="Symbol">;</a> <a id="9498" href="Algebra.Morphism.Structures.html#3015" class="Field">homo</a> <a id="9503" class="Symbol">=</a> <a id="9505" class="Symbol">λ</a> <a id="9507" href="Data.List.Properties.html#9507" class="Bound">xs</a> <a id="9510" href="Data.List.Properties.html#9510" class="Bound">ys</a> <a id="9513" class="Symbol">→</a> <a id="9515" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="9525" href="Data.List.Properties.html#9507" class="Bound">xs</a> <a id="9528" class="Symbol">{</a><a id="9529" href="Data.List.Properties.html#9510" class="Bound">ys</a><a id="9531" class="Symbol">}</a>
    <a id="9537" class="Symbol">}</a>

  <a id="9542" href="Data.List.Properties.html#9542" class="Function">length-isMonoidHomomorphism</a> <a id="9570" class="Symbol">:</a> <a id="9572" href="Algebra.Morphism.Structures.html#4517" class="Record">IsMonoidHomomorphism</a> <a id="9593" class="Symbol">(</a><a id="9594" href="Data.List.Base.html#15281" class="Function">++-[]-rawMonoid</a> <a id="9610" href="Data.List.Properties.html#9283" class="Bound">A</a><a id="9611" class="Symbol">)</a> <a id="9613" href="Data.Nat.Base.html#4549" class="Function">+-0-rawMonoid</a> <a id="9627" href="Data.List.Base.html#4746" class="Function">length</a>
  <a id="9636" href="Data.List.Properties.html#9542" class="Function">length-isMonoidHomomorphism</a> <a id="9664" class="Symbol">=</a> <a id="9666" class="Keyword">record</a>
    <a id="9677" class="Symbol">{</a> <a id="9679" href="Algebra.Morphism.Structures.html#4594" class="Field">isMagmaHomomorphism</a> <a id="9699" class="Symbol">=</a> <a id="9701" href="Data.List.Properties.html#9303" class="Function">length-isMagmaHomomorphism</a>
    <a id="9732" class="Symbol">;</a> <a id="9734" href="Algebra.Morphism.Structures.html#4646" class="Field">ε-homo</a> <a id="9741" class="Symbol">=</a> <a id="9743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="9752" class="Symbol">}</a>

<a id="9755" class="Comment">------------------------------------------------------------------------</a>
<a id="9828" class="Comment">-- cartesianProductWith</a>

<a id="9853" class="Keyword">module</a> <a id="9860" href="Data.List.Properties.html#9860" class="Module">_</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="9865" class="Symbol">:</a> <a id="9867" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="9869" class="Symbol">→</a> <a id="9871" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="9873" class="Symbol">→</a> <a id="9875" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="9876" class="Symbol">)</a> <a id="9878" class="Keyword">where</a>

  <a id="9887" class="Keyword">private</a>
    <a id="9899" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="9904" class="Symbol">=</a> <a id="9906" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="9927" href="Data.List.Properties.html#9863" class="Bound">f</a>

  <a id="9932" href="Data.List.Properties.html#9932" class="Function">cartesianProductWith-zeroˡ</a> <a id="9959" class="Symbol">:</a> <a id="9961" class="Symbol">∀</a> <a id="9963" href="Data.List.Properties.html#9963" class="Bound">ys</a> <a id="9966" class="Symbol">→</a> <a id="9968" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="9973" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9976" href="Data.List.Properties.html#9963" class="Bound">ys</a> <a id="9979" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9981" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="9986" href="Data.List.Properties.html#9932" class="Function">cartesianProductWith-zeroˡ</a> <a id="10013" class="Symbol">_</a> <a id="10015" class="Symbol">=</a> <a id="10017" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="10025" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10052" class="Symbol">:</a> <a id="10054" class="Symbol">∀</a> <a id="10056" href="Data.List.Properties.html#10056" class="Bound">xs</a> <a id="10059" class="Symbol">→</a> <a id="10061" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10066" href="Data.List.Properties.html#10056" class="Bound">xs</a> <a id="10069" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10072" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10074" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="10079" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10106" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10115" class="Symbol">=</a> <a id="10117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10124" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10151" class="Symbol">(</a><a id="10152" href="Data.List.Properties.html#10152" class="Bound">x</a> <a id="10154" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10156" href="Data.List.Properties.html#10156" class="Bound">xs</a><a id="10158" class="Symbol">)</a> <a id="10160" class="Symbol">=</a> <a id="10162" href="Data.List.Properties.html#10025" class="Function">cartesianProductWith-zeroʳ</a> <a id="10189" href="Data.List.Properties.html#10156" class="Bound">xs</a>

  <a id="10195" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10228" class="Symbol">:</a> <a id="10230" class="Symbol">∀</a> <a id="10232" href="Data.List.Properties.html#10232" class="Bound">xs</a> <a id="10235" href="Data.List.Properties.html#10235" class="Bound">ys</a> <a id="10238" href="Data.List.Properties.html#10238" class="Bound">zs</a> <a id="10241" class="Symbol">→</a> <a id="10243" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10248" class="Symbol">(</a><a id="10249" href="Data.List.Properties.html#10232" class="Bound">xs</a> <a id="10252" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10255" href="Data.List.Properties.html#10235" class="Bound">ys</a><a id="10257" class="Symbol">)</a> <a id="10259" href="Data.List.Properties.html#10238" class="Bound">zs</a> <a id="10262" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10264" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10269" href="Data.List.Properties.html#10232" class="Bound">xs</a> <a id="10272" href="Data.List.Properties.html#10238" class="Bound">zs</a> <a id="10275" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10278" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10283" href="Data.List.Properties.html#10235" class="Bound">ys</a> <a id="10286" href="Data.List.Properties.html#10238" class="Bound">zs</a>
  <a id="10291" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10324" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10333" href="Data.List.Properties.html#10333" class="Bound">ys</a> <a id="10336" href="Data.List.Properties.html#10336" class="Bound">zs</a> <a id="10339" class="Symbol">=</a> <a id="10341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="10348" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Data.List.Properties.html#10382" class="Bound">x</a> <a id="10384" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10386" href="Data.List.Properties.html#10386" class="Bound">xs</a><a id="10388" class="Symbol">)</a> <a id="10390" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10393" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10396" class="Symbol">=</a> <a id="10398" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10408" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Data.List.Properties.html#10382" class="Bound">x</a> <a id="10416" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10418" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10421" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10424" href="Data.List.Properties.html#10390" class="Bound">ys</a><a id="10426" class="Symbol">)</a> <a id="10428" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10431" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10439" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10443" class="Symbol">(</a><a id="10444" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10446" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10447" class="Symbol">)</a> <a id="10449" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10452" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10455" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10464" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10467" href="Data.List.Properties.html#10390" class="Bound">ys</a><a id="10469" class="Symbol">)</a> <a id="10471" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10474" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10477" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10487" class="Symbol">(</a><a id="10488" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10490" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10491" class="Symbol">)</a> <a id="10493" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10496" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="10499" class="Symbol">)</a> <a id="10501" class="Symbol">(</a><a id="10502" href="Data.List.Properties.html#10195" class="Function">cartesianProductWith-distribʳ-++</a> <a id="10535" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10538" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10541" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10543" class="Symbol">)</a> <a id="10545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10551" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10555" class="Symbol">(</a><a id="10556" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10558" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10559" class="Symbol">)</a> <a id="10561" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10564" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10567" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10572" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10575" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10578" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10581" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10586" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10589" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10592" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10595" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="10604" class="Symbol">(</a><a id="10605" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10609" class="Symbol">(</a><a id="10610" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10612" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10613" class="Symbol">)</a> <a id="10615" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10617" class="Symbol">)</a> <a id="10619" class="Symbol">(</a><a id="10620" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10625" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10628" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10630" class="Symbol">)</a> <a id="10632" class="Symbol">(</a><a id="10633" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10638" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10641" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10643" class="Symbol">)</a> <a id="10645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10651" class="Symbol">(</a><a id="10652" href="Data.List.Base.html#1612" class="Function">map</a> <a id="10656" class="Symbol">(</a><a id="10657" href="Data.List.Properties.html#9863" class="Bound">f</a> <a id="10659" href="Data.List.Properties.html#10382" class="Bound">x</a><a id="10660" class="Symbol">)</a> <a id="10662" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10665" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10668" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10673" href="Data.List.Properties.html#10386" class="Bound">xs</a> <a id="10676" href="Data.List.Properties.html#10393" class="Bound">zs</a><a id="10678" class="Symbol">)</a> <a id="10680" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10683" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10688" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10691" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10694" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10702" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10707" class="Symbol">(</a><a id="10708" href="Data.List.Properties.html#10382" class="Bound">x</a> <a id="10710" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10712" href="Data.List.Properties.html#10386" class="Bound">xs</a><a id="10714" class="Symbol">)</a> <a id="10716" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10719" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10722" href="Data.List.Properties.html#9899" class="Function">prod</a> <a id="10727" href="Data.List.Properties.html#10390" class="Bound">ys</a> <a id="10730" href="Data.List.Properties.html#10393" class="Bound">zs</a> <a id="10733" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10736" class="Comment">------------------------------------------------------------------------</a>
<a id="10809" class="Comment">-- alignWith</a>

<a id="10823" class="Keyword">module</a> <a id="10830" href="Data.List.Properties.html#10830" class="Module">_</a> <a id="10832" class="Symbol">{</a><a id="10833" href="Data.List.Properties.html#10833" class="Bound">f</a> <a id="10835" href="Data.List.Properties.html#10835" class="Bound">g</a> <a id="10837" class="Symbol">:</a> <a id="10839" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="10845" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="10847" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="10849" class="Symbol">→</a> <a id="10851" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="10852" class="Symbol">}</a> <a id="10854" class="Keyword">where</a>

  <a id="10863" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="10878" class="Symbol">:</a> <a id="10880" href="Data.List.Properties.html#10833" class="Bound">f</a> <a id="10882" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="10884" href="Data.List.Properties.html#10835" class="Bound">g</a> <a id="10886" class="Symbol">→</a> <a id="10888" class="Symbol">∀</a> <a id="10890" href="Data.List.Properties.html#10890" class="Bound">as</a> <a id="10893" class="Symbol">→</a> <a id="10895" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="10905" href="Data.List.Properties.html#10833" class="Bound">f</a> <a id="10907" href="Data.List.Properties.html#10890" class="Bound">as</a> <a id="10910" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="10912" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="10922" href="Data.List.Properties.html#10835" class="Bound">g</a> <a id="10924" href="Data.List.Properties.html#10890" class="Bound">as</a>
  <a id="10929" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="10944" href="Data.List.Properties.html#10944" class="Bound">f≗g</a> <a id="10948" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="10959" href="Data.List.Properties.html#10959" class="Bound">bs</a>       <a id="10968" class="Symbol">=</a> <a id="10970" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="10979" class="Symbol">(</a><a id="10980" href="Data.List.Properties.html#10944" class="Bound">f≗g</a> <a id="10984" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10986" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="10990" class="Symbol">)</a> <a id="10992" href="Data.List.Properties.html#10959" class="Bound">bs</a>
  <a id="10997" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="11012" href="Data.List.Properties.html#11012" class="Bound">f≗g</a> <a id="11016" href="Data.List.Properties.html#11016" class="Bound">as</a><a id="11018" class="Symbol">@(_</a> <a id="11022" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11024" class="Symbol">_)</a> <a id="11027" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11036" class="Symbol">=</a> <a id="11038" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="11047" class="Symbol">(</a><a id="11048" href="Data.List.Properties.html#11012" class="Bound">f≗g</a> <a id="11052" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11054" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="11058" class="Symbol">)</a> <a id="11060" href="Data.List.Properties.html#11016" class="Bound">as</a>
  <a id="11065" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="11080" href="Data.List.Properties.html#11080" class="Bound">f≗g</a> <a id="11084" class="Symbol">(</a><a id="11085" href="Data.List.Properties.html#11085" class="Bound">a</a> <a id="11087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11089" href="Data.List.Properties.html#11089" class="Bound">as</a><a id="11091" class="Symbol">)</a>   <a id="11095" class="Symbol">(</a><a id="11096" href="Data.List.Properties.html#11096" class="Bound">b</a> <a id="11098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11100" href="Data.List.Properties.html#11100" class="Bound">bs</a><a id="11102" class="Symbol">)</a> <a id="11104" class="Symbol">=</a>
    <a id="11110" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11116" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11120" class="Symbol">(</a><a id="11121" href="Data.List.Properties.html#11080" class="Bound">f≗g</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="11132" href="Data.List.Properties.html#11085" class="Bound">a</a> <a id="11134" href="Data.List.Properties.html#11096" class="Bound">b</a><a id="11135" class="Symbol">))</a> <a id="11138" class="Symbol">(</a><a id="11139" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="11154" href="Data.List.Properties.html#11080" class="Bound">f≗g</a> <a id="11158" href="Data.List.Properties.html#11089" class="Bound">as</a> <a id="11161" href="Data.List.Properties.html#11100" class="Bound">bs</a><a id="11163" class="Symbol">)</a>

<a id="11166" class="Keyword">module</a> <a id="11173" href="Data.List.Properties.html#11173" class="Module">_</a> <a id="11175" class="Symbol">{</a><a id="11176" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11178" class="Symbol">:</a> <a id="11180" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="11186" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="11188" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="11190" class="Symbol">→</a> <a id="11192" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="11193" class="Symbol">}</a> <a id="11195" class="Keyword">where</a>

  <a id="11204" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11221" class="Symbol">:</a> <a id="11223" class="Symbol">∀</a> <a id="11225" href="Data.List.Properties.html#11225" class="Bound">xs</a> <a id="11228" href="Data.List.Properties.html#11228" class="Bound">ys</a> <a id="11231" class="Symbol">→</a>
                   <a id="11252" href="Data.List.Base.html#4746" class="Function">length</a> <a id="11259" class="Symbol">(</a><a id="11260" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11270" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11272" href="Data.List.Properties.html#11225" class="Bound">xs</a> <a id="11275" href="Data.List.Properties.html#11228" class="Bound">ys</a><a id="11277" class="Symbol">)</a> <a id="11279" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11281" href="Data.List.Base.html#4746" class="Function">length</a> <a id="11288" href="Data.List.Properties.html#11225" class="Bound">xs</a> <a id="11291" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="11293" href="Data.List.Base.html#4746" class="Function">length</a> <a id="11300" href="Data.List.Properties.html#11228" class="Bound">ys</a>
  <a id="11305" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11333" href="Data.List.Properties.html#11333" class="Bound">ys</a>       <a id="11342" class="Symbol">=</a> <a id="11344" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="11355" class="Symbol">(</a><a id="11356" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11358" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11361" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="11365" class="Symbol">)</a> <a id="11367" href="Data.List.Properties.html#11333" class="Bound">ys</a>
  <a id="11372" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11389" href="Data.List.Properties.html#11389" class="Bound">xs</a><a id="11391" class="Symbol">@(_</a> <a id="11395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11397" class="Symbol">_)</a> <a id="11400" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11409" class="Symbol">=</a> <a id="11411" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="11422" class="Symbol">(</a><a id="11423" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11425" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11428" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="11432" class="Symbol">)</a> <a id="11434" href="Data.List.Properties.html#11389" class="Bound">xs</a>
  <a id="11439" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Data.List.Properties.html#11457" class="Bound">x</a> <a id="11459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11461" href="Data.List.Properties.html#11461" class="Bound">xs</a><a id="11463" class="Symbol">)</a>   <a id="11467" class="Symbol">(</a><a id="11468" href="Data.List.Properties.html#11468" class="Bound">y</a> <a id="11470" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11472" href="Data.List.Properties.html#11472" class="Bound">ys</a><a id="11474" class="Symbol">)</a> <a id="11476" class="Symbol">=</a> <a id="11478" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11487" class="Symbol">(</a><a id="11488" href="Data.List.Properties.html#11204" class="Function">length-alignWith</a> <a id="11505" href="Data.List.Properties.html#11461" class="Bound">xs</a> <a id="11508" href="Data.List.Properties.html#11472" class="Bound">ys</a><a id="11510" class="Symbol">)</a>

  <a id="11515" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11529" class="Symbol">:</a> <a id="11531" class="Symbol">(</a><a id="11532" href="Data.List.Properties.html#11532" class="Bound">g</a> <a id="11534" class="Symbol">:</a> <a id="11536" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="11538" class="Symbol">→</a> <a id="11540" href="Data.List.Properties.html#11186" class="Bound">A</a><a id="11541" class="Symbol">)</a> <a id="11543" class="Symbol">(</a><a id="11544" href="Data.List.Properties.html#11544" class="Bound">h</a> <a id="11546" class="Symbol">:</a> <a id="11548" href="Data.List.Properties.html#2728" class="Generalizable">E</a> <a id="11550" class="Symbol">→</a> <a id="11552" href="Data.List.Properties.html#11188" class="Bound">B</a><a id="11553" class="Symbol">)</a> <a id="11555" class="Symbol">→</a>
                  <a id="11575" class="Symbol">∀</a> <a id="11577" href="Data.List.Properties.html#11577" class="Bound">xs</a> <a id="11580" href="Data.List.Properties.html#11580" class="Bound">ys</a> <a id="11583" class="Symbol">→</a> <a id="11585" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11595" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11597" class="Symbol">(</a><a id="11598" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11602" href="Data.List.Properties.html#11532" class="Bound">g</a> <a id="11604" href="Data.List.Properties.html#11577" class="Bound">xs</a><a id="11606" class="Symbol">)</a> <a id="11608" class="Symbol">(</a><a id="11609" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11613" href="Data.List.Properties.html#11544" class="Bound">h</a> <a id="11615" href="Data.List.Properties.html#11580" class="Bound">ys</a><a id="11617" class="Symbol">)</a> <a id="11619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                            <a id="11649" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11659" class="Symbol">(</a><a id="11660" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11662" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="11665" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="11675" href="Data.List.Properties.html#11532" class="Bound">g</a> <a id="11677" href="Data.List.Properties.html#11544" class="Bound">h</a><a id="11678" class="Symbol">)</a> <a id="11680" href="Data.List.Properties.html#11577" class="Bound">xs</a> <a id="11683" href="Data.List.Properties.html#11580" class="Bound">ys</a>
  <a id="11688" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11702" href="Data.List.Properties.html#11702" class="Bound">g</a> <a id="11704" href="Data.List.Properties.html#11704" class="Bound">h</a> <a id="11706" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11717" href="Data.List.Properties.html#11717" class="Bound">ys</a>     <a id="11724" class="Symbol">=</a> <a id="11726" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11730" class="Symbol">(</a><a id="11731" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="11737" href="Data.List.Properties.html#11717" class="Bound">ys</a><a id="11739" class="Symbol">)</a>
  <a id="11743" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11757" href="Data.List.Properties.html#11757" class="Bound">g</a> <a id="11759" href="Data.List.Properties.html#11759" class="Bound">h</a> <a id="11761" href="Data.List.Properties.html#11761" class="Bound">xs</a><a id="11763" class="Symbol">@(_</a> <a id="11767" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11769" class="Symbol">_)</a> <a id="11772" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="11779" class="Symbol">=</a> <a id="11781" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11785" class="Symbol">(</a><a id="11786" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="11792" href="Data.List.Properties.html#11761" class="Bound">xs</a><a id="11794" class="Symbol">)</a>
  <a id="11798" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11812" href="Data.List.Properties.html#11812" class="Bound">g</a> <a id="11814" href="Data.List.Properties.html#11814" class="Bound">h</a> <a id="11816" class="Symbol">(</a><a id="11817" href="Data.List.Properties.html#11817" class="Bound">x</a> <a id="11819" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11821" href="Data.List.Properties.html#11821" class="Bound">xs</a><a id="11823" class="Symbol">)</a> <a id="11825" class="Symbol">(</a><a id="11826" href="Data.List.Properties.html#11826" class="Bound">y</a> <a id="11828" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11830" href="Data.List.Properties.html#11830" class="Bound">ys</a><a id="11832" class="Symbol">)</a> <a id="11834" class="Symbol">=</a>
    <a id="11840" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="11850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="11855" class="Symbol">(</a><a id="11856" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="11870" href="Data.List.Properties.html#11812" class="Bound">g</a> <a id="11872" href="Data.List.Properties.html#11814" class="Bound">h</a> <a id="11874" href="Data.List.Properties.html#11821" class="Bound">xs</a> <a id="11877" href="Data.List.Properties.html#11830" class="Bound">ys</a><a id="11879" class="Symbol">)</a>

  <a id="11884" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="11898" class="Symbol">:</a> <a id="11900" class="Symbol">∀</a> <a id="11902" class="Symbol">(</a><a id="11903" href="Data.List.Properties.html#11903" class="Bound">g</a> <a id="11905" class="Symbol">:</a> <a id="11907" href="Data.List.Properties.html#11192" class="Bound">C</a> <a id="11909" class="Symbol">→</a> <a id="11911" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="11912" class="Symbol">)</a> <a id="11914" class="Symbol">→</a> <a id="11916" class="Symbol">∀</a> <a id="11918" href="Data.List.Properties.html#11918" class="Bound">xs</a> <a id="11921" href="Data.List.Properties.html#11921" class="Bound">ys</a> <a id="11924" class="Symbol">→</a>
                  <a id="11944" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11948" href="Data.List.Properties.html#11903" class="Bound">g</a> <a id="11950" class="Symbol">(</a><a id="11951" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="11961" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="11963" href="Data.List.Properties.html#11918" class="Bound">xs</a> <a id="11966" href="Data.List.Properties.html#11921" class="Bound">ys</a><a id="11968" class="Symbol">)</a> <a id="11970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="11990" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12000" class="Symbol">(</a><a id="12001" href="Data.List.Properties.html#11903" class="Bound">g</a> <a id="12003" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="12006" href="Data.List.Properties.html#11176" class="Bound">f</a><a id="12007" class="Symbol">)</a> <a id="12009" href="Data.List.Properties.html#11918" class="Bound">xs</a> <a id="12012" href="Data.List.Properties.html#11921" class="Bound">ys</a>
  <a id="12017" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12031" href="Data.List.Properties.html#12031" class="Bound">g</a> <a id="12033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="12044" href="Data.List.Properties.html#12044" class="Bound">ys</a>     <a id="12051" class="Symbol">=</a> <a id="12053" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12057" class="Symbol">(</a><a id="12058" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="12064" href="Data.List.Properties.html#12044" class="Bound">ys</a><a id="12066" class="Symbol">)</a>
  <a id="12070" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12084" href="Data.List.Properties.html#12084" class="Bound">g</a> <a id="12086" href="Data.List.Properties.html#12086" class="Bound">xs</a><a id="12088" class="Symbol">@(_</a> <a id="12092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12094" class="Symbol">_)</a> <a id="12097" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="12104" class="Symbol">=</a> <a id="12106" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12110" class="Symbol">(</a><a id="12111" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="12117" href="Data.List.Properties.html#12086" class="Bound">xs</a><a id="12119" class="Symbol">)</a>
  <a id="12123" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12137" href="Data.List.Properties.html#12137" class="Bound">g</a> <a id="12139" class="Symbol">(</a><a id="12140" href="Data.List.Properties.html#12140" class="Bound">x</a> <a id="12142" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12144" href="Data.List.Properties.html#12144" class="Bound">xs</a><a id="12146" class="Symbol">)</a> <a id="12148" class="Symbol">(</a><a id="12149" href="Data.List.Properties.html#12149" class="Bound">y</a> <a id="12151" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12153" href="Data.List.Properties.html#12153" class="Bound">ys</a><a id="12155" class="Symbol">)</a> <a id="12157" class="Symbol">=</a>
    <a id="12163" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="12169" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="12173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12178" class="Symbol">(</a><a id="12179" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="12193" href="Data.List.Properties.html#12137" class="Bound">g</a> <a id="12195" href="Data.List.Properties.html#12144" class="Bound">xs</a> <a id="12198" href="Data.List.Properties.html#12153" class="Bound">ys</a><a id="12200" class="Symbol">)</a>

  <a id="12205" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12220" class="Symbol">:</a> <a id="12222" class="Symbol">∀</a> <a id="12224" href="Data.List.Properties.html#12224" class="Bound">xs</a> <a id="12227" href="Data.List.Properties.html#12227" class="Bound">ys</a> <a id="12230" class="Symbol">→</a>
                 <a id="12249" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12259" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="12261" href="Data.List.Properties.html#12224" class="Bound">xs</a> <a id="12264" href="Data.List.Properties.html#12227" class="Bound">ys</a> <a id="12267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12269" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12279" class="Symbol">(</a><a id="12280" href="Data.List.Properties.html#11176" class="Bound">f</a> <a id="12282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12284" href="Data.These.Base.html#1437" class="Function">These.swap</a><a id="12294" class="Symbol">)</a> <a id="12296" href="Data.List.Properties.html#12227" class="Bound">ys</a> <a id="12299" href="Data.List.Properties.html#12224" class="Bound">xs</a>
  <a id="12304" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12319" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12328" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12337" class="Symbol">=</a> <a id="12339" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12346" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12361" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12370" class="Symbol">(</a><a id="12371" href="Data.List.Properties.html#12371" class="Bound">y</a> <a id="12373" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12375" href="Data.List.Properties.html#12375" class="Bound">ys</a><a id="12377" class="Symbol">)</a> <a id="12379" class="Symbol">=</a> <a id="12381" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12388" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12403" class="Symbol">(</a><a id="12404" href="Data.List.Properties.html#12404" class="Bound">x</a> <a id="12406" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12408" href="Data.List.Properties.html#12408" class="Bound">xs</a><a id="12410" class="Symbol">)</a> <a id="12412" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12421" class="Symbol">=</a> <a id="12423" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12430" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12445" class="Symbol">(</a><a id="12446" href="Data.List.Properties.html#12446" class="Bound">x</a> <a id="12448" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12450" href="Data.List.Properties.html#12450" class="Bound">xs</a><a id="12452" class="Symbol">)</a> <a id="12454" class="Symbol">(</a><a id="12455" href="Data.List.Properties.html#12455" class="Bound">y</a> <a id="12457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12459" href="Data.List.Properties.html#12459" class="Bound">ys</a><a id="12461" class="Symbol">)</a> <a id="12463" class="Symbol">=</a> <a id="12465" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12470" class="Symbol">(_</a> <a id="12473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="12475" class="Symbol">)</a> <a id="12477" class="Symbol">(</a><a id="12478" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12493" href="Data.List.Properties.html#12450" class="Bound">xs</a> <a id="12496" href="Data.List.Properties.html#12459" class="Bound">ys</a><a id="12498" class="Symbol">)</a>

<a id="12501" class="Keyword">module</a> <a id="12508" href="Data.List.Properties.html#12508" class="Module">_</a> <a id="12510" class="Symbol">{</a><a id="12511" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12513" class="Symbol">:</a> <a id="12515" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="12521" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="12523" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="12525" class="Symbol">→</a> <a id="12527" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="12528" class="Symbol">}</a> <a id="12530" class="Keyword">where</a>

  <a id="12539" href="Data.List.Properties.html#12539" class="Function">alignWith-comm</a> <a id="12554" class="Symbol">:</a> <a id="12556" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12558" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12560" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="12571" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="12573" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12575" class="Symbol">→</a>
                 <a id="12594" class="Symbol">∀</a> <a id="12596" href="Data.List.Properties.html#12596" class="Bound">xs</a> <a id="12599" href="Data.List.Properties.html#12599" class="Bound">ys</a> <a id="12602" class="Symbol">→</a> <a id="12604" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12614" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12616" href="Data.List.Properties.html#12596" class="Bound">xs</a> <a id="12619" href="Data.List.Properties.html#12599" class="Bound">ys</a> <a id="12622" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12624" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12634" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12636" href="Data.List.Properties.html#12599" class="Bound">ys</a> <a id="12639" href="Data.List.Properties.html#12596" class="Bound">xs</a>
  <a id="12644" href="Data.List.Properties.html#12539" class="Function">alignWith-comm</a> <a id="12659" href="Data.List.Properties.html#12659" class="Bound">f-comm</a> <a id="12666" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12669" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12672" class="Symbol">=</a> <a id="12674" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="12684" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12694" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12696" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12699" href="Data.List.Properties.html#12669" class="Bound">ys</a>                <a id="12717" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12720" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="12735" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12738" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12741" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12747" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12757" class="Symbol">(</a><a id="12758" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12760" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12762" href="Data.These.Base.html#1437" class="Function">These.swap</a><a id="12772" class="Symbol">)</a> <a id="12774" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12777" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12780" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12783" href="Data.List.Properties.html#10863" class="Function">alignWith-cong</a> <a id="12798" href="Data.List.Properties.html#12659" class="Bound">f-comm</a> <a id="12805" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12808" href="Data.List.Properties.html#12666" class="Bound">xs</a> <a id="12811" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12817" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="12827" href="Data.List.Properties.html#12511" class="Bound">f</a> <a id="12829" href="Data.List.Properties.html#12669" class="Bound">ys</a> <a id="12832" href="Data.List.Properties.html#12666" class="Bound">xs</a>                <a id="12850" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="12853" class="Comment">------------------------------------------------------------------------</a>
<a id="12926" class="Comment">-- align</a>

<a id="align-map"></a><a id="12936" href="Data.List.Properties.html#12936" class="Function">align-map</a> <a id="12946" class="Symbol">:</a> <a id="12948" class="Symbol">∀</a> <a id="12950" class="Symbol">(</a><a id="12951" href="Data.List.Properties.html#12951" class="Bound">f</a> <a id="12953" class="Symbol">:</a> <a id="12955" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="12957" class="Symbol">→</a> <a id="12959" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="12960" class="Symbol">)</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Data.List.Properties.html#12963" class="Bound">g</a> <a id="12965" class="Symbol">:</a> <a id="12967" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="12969" class="Symbol">→</a> <a id="12971" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="12972" class="Symbol">)</a> <a id="12974" class="Symbol">→</a>
            <a id="12988" class="Symbol">∀</a> <a id="12990" href="Data.List.Properties.html#12990" class="Bound">xs</a> <a id="12993" href="Data.List.Properties.html#12993" class="Bound">ys</a> <a id="12996" class="Symbol">→</a> <a id="12998" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13004" class="Symbol">(</a><a id="13005" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13009" href="Data.List.Properties.html#12951" class="Bound">f</a> <a id="13011" href="Data.List.Properties.html#12990" class="Bound">xs</a><a id="13013" class="Symbol">)</a> <a id="13015" class="Symbol">(</a><a id="13016" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13020" href="Data.List.Properties.html#12963" class="Bound">g</a> <a id="13022" href="Data.List.Properties.html#12993" class="Bound">ys</a><a id="13024" class="Symbol">)</a> <a id="13026" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                      <a id="13050" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13054" class="Symbol">(</a><a id="13055" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13065" href="Data.List.Properties.html#12951" class="Bound">f</a> <a id="13067" href="Data.List.Properties.html#12963" class="Bound">g</a><a id="13068" class="Symbol">)</a> <a id="13070" class="Symbol">(</a><a id="13071" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13077" href="Data.List.Properties.html#12990" class="Bound">xs</a> <a id="13080" href="Data.List.Properties.html#12993" class="Bound">ys</a><a id="13082" class="Symbol">)</a>
<a id="13084" href="Data.List.Properties.html#12936" class="Function">align-map</a> <a id="13094" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13096" href="Data.List.Properties.html#13096" class="Bound">g</a> <a id="13098" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13101" href="Data.List.Properties.html#13101" class="Bound">ys</a> <a id="13104" class="Symbol">=</a> <a id="13106" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="13114" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13120" class="Symbol">(</a><a id="13121" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13125" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13127" href="Data.List.Properties.html#13098" class="Bound">xs</a><a id="13129" class="Symbol">)</a> <a id="13131" class="Symbol">(</a><a id="13132" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13136" href="Data.List.Properties.html#13096" class="Bound">g</a> <a id="13138" href="Data.List.Properties.html#13101" class="Bound">ys</a><a id="13140" class="Symbol">)</a>       <a id="13148" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13151" href="Data.List.Properties.html#11515" class="Function">alignWith-map</a> <a id="13165" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13167" href="Data.List.Properties.html#13096" class="Bound">g</a> <a id="13169" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13172" href="Data.List.Properties.html#13101" class="Bound">ys</a> <a id="13175" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13179" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="13189" class="Symbol">(</a><a id="13190" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13200" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13202" href="Data.List.Properties.html#13096" class="Bound">g</a><a id="13203" class="Symbol">)</a> <a id="13205" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13208" href="Data.List.Properties.html#13101" class="Bound">ys</a>   <a id="13213" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13216" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="13220" class="Symbol">(</a><a id="13221" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="13235" class="Symbol">(</a><a id="13236" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13246" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13248" href="Data.List.Properties.html#13096" class="Bound">g</a><a id="13249" class="Symbol">)</a> <a id="13251" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13254" href="Data.List.Properties.html#13101" class="Bound">ys</a><a id="13256" class="Symbol">)</a> <a id="13258" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13262" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13266" class="Symbol">(</a><a id="13267" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="13277" href="Data.List.Properties.html#13094" class="Bound">f</a> <a id="13279" href="Data.List.Properties.html#13096" class="Bound">g</a><a id="13280" class="Symbol">)</a> <a id="13282" class="Symbol">(</a><a id="13283" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13289" href="Data.List.Properties.html#13098" class="Bound">xs</a> <a id="13292" href="Data.List.Properties.html#13101" class="Bound">ys</a><a id="13294" class="Symbol">)</a> <a id="13296" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="align-flip"></a><a id="13299" href="Data.List.Properties.html#13299" class="Function">align-flip</a> <a id="13310" class="Symbol">:</a> <a id="13312" class="Symbol">∀</a> <a id="13314" class="Symbol">(</a><a id="13315" href="Data.List.Properties.html#13315" class="Bound">xs</a> <a id="13318" class="Symbol">:</a> <a id="13320" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13325" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="13326" class="Symbol">)</a> <a id="13328" class="Symbol">(</a><a id="13329" href="Data.List.Properties.html#13329" class="Bound">ys</a> <a id="13332" class="Symbol">:</a> <a id="13334" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="13339" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="13340" class="Symbol">)</a> <a id="13342" class="Symbol">→</a>
             <a id="13357" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13363" href="Data.List.Properties.html#13315" class="Bound">xs</a> <a id="13366" href="Data.List.Properties.html#13329" class="Bound">ys</a> <a id="13369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13371" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13375" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13386" class="Symbol">(</a><a id="13387" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13393" href="Data.List.Properties.html#13329" class="Bound">ys</a> <a id="13396" href="Data.List.Properties.html#13315" class="Bound">xs</a><a id="13398" class="Symbol">)</a>
<a id="13400" href="Data.List.Properties.html#13299" class="Function">align-flip</a> <a id="13411" href="Data.List.Properties.html#13411" class="Bound">xs</a> <a id="13414" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13417" class="Symbol">=</a> <a id="13419" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="13427" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13433" href="Data.List.Properties.html#13411" class="Bound">xs</a> <a id="13436" href="Data.List.Properties.html#13414" class="Bound">ys</a>                  <a id="13456" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13459" href="Data.List.Properties.html#12205" class="Function">alignWith-flip</a> <a id="13474" href="Data.List.Properties.html#13411" class="Bound">xs</a> <a id="13477" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13480" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13484" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="13494" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13505" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13508" href="Data.List.Properties.html#13411" class="Bound">xs</a>   <a id="13513" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13516" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="13520" class="Symbol">(</a><a id="13521" href="Data.List.Properties.html#11884" class="Function">map-alignWith</a> <a id="13535" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13546" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13549" href="Data.List.Properties.html#13411" class="Bound">xs</a><a id="13551" class="Symbol">)</a> <a id="13553" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13557" href="Data.List.Base.html#1612" class="Function">map</a> <a id="13561" href="Data.These.Base.html#1437" class="Function">These.swap</a> <a id="13572" class="Symbol">(</a><a id="13573" href="Data.List.Base.html#3419" class="Function">align</a> <a id="13579" href="Data.List.Properties.html#13414" class="Bound">ys</a> <a id="13582" href="Data.List.Properties.html#13411" class="Bound">xs</a><a id="13584" class="Symbol">)</a> <a id="13586" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="13589" class="Comment">------------------------------------------------------------------------</a>
<a id="13662" class="Comment">-- zipWith</a>

<a id="13674" class="Keyword">module</a> <a id="13681" href="Data.List.Properties.html#13681" class="Module">_</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Data.List.Properties.html#13684" class="Bound">f</a> <a id="13686" href="Data.List.Properties.html#13686" class="Bound">g</a> <a id="13688" class="Symbol">:</a> <a id="13690" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="13692" class="Symbol">→</a> <a id="13694" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="13696" class="Symbol">→</a> <a id="13698" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="13699" class="Symbol">}</a> <a id="13701" class="Keyword">where</a>

  <a id="13710" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13723" class="Symbol">:</a> <a id="13725" class="Symbol">(∀</a> <a id="13728" href="Data.List.Properties.html#13728" class="Bound">a</a> <a id="13730" href="Data.List.Properties.html#13730" class="Bound">b</a> <a id="13732" class="Symbol">→</a> <a id="13734" href="Data.List.Properties.html#13684" class="Bound">f</a> <a id="13736" href="Data.List.Properties.html#13728" class="Bound">a</a> <a id="13738" href="Data.List.Properties.html#13730" class="Bound">b</a> <a id="13740" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13742" href="Data.List.Properties.html#13686" class="Bound">g</a> <a id="13744" href="Data.List.Properties.html#13728" class="Bound">a</a> <a id="13746" href="Data.List.Properties.html#13730" class="Bound">b</a><a id="13747" class="Symbol">)</a> <a id="13749" class="Symbol">→</a> <a id="13751" class="Symbol">∀</a> <a id="13753" href="Data.List.Properties.html#13753" class="Bound">as</a> <a id="13756" class="Symbol">→</a> <a id="13758" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="13766" href="Data.List.Properties.html#13684" class="Bound">f</a> <a id="13768" href="Data.List.Properties.html#13753" class="Bound">as</a> <a id="13771" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="13773" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="13781" href="Data.List.Properties.html#13686" class="Bound">g</a> <a id="13783" href="Data.List.Properties.html#13753" class="Bound">as</a>
  <a id="13788" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13801" href="Data.List.Properties.html#13801" class="Bound">f≗g</a> <a id="13805" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="13816" href="Data.List.Properties.html#13816" class="Bound">bs</a>       <a id="13825" class="Symbol">=</a> <a id="13827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13834" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13847" href="Data.List.Properties.html#13847" class="Bound">f≗g</a> <a id="13851" href="Data.List.Properties.html#13851" class="Bound">as</a><a id="13853" class="Symbol">@(_</a> <a id="13857" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13859" class="Symbol">_)</a> <a id="13862" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13871" class="Symbol">=</a> <a id="13873" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13880" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13893" href="Data.List.Properties.html#13893" class="Bound">f≗g</a> <a id="13897" class="Symbol">(</a><a id="13898" href="Data.List.Properties.html#13898" class="Bound">a</a> <a id="13900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13902" href="Data.List.Properties.html#13902" class="Bound">as</a><a id="13904" class="Symbol">)</a>   <a id="13908" class="Symbol">(</a><a id="13909" href="Data.List.Properties.html#13909" class="Bound">b</a> <a id="13911" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13913" href="Data.List.Properties.html#13913" class="Bound">bs</a><a id="13915" class="Symbol">)</a> <a id="13917" class="Symbol">=</a>
    <a id="13923" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="13929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="13933" class="Symbol">(</a><a id="13934" href="Data.List.Properties.html#13893" class="Bound">f≗g</a> <a id="13938" href="Data.List.Properties.html#13898" class="Bound">a</a> <a id="13940" href="Data.List.Properties.html#13909" class="Bound">b</a><a id="13941" class="Symbol">)</a> <a id="13943" class="Symbol">(</a><a id="13944" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="13957" href="Data.List.Properties.html#13893" class="Bound">f≗g</a> <a id="13961" href="Data.List.Properties.html#13902" class="Bound">as</a> <a id="13964" href="Data.List.Properties.html#13913" class="Bound">bs</a><a id="13966" class="Symbol">)</a>

<a id="13969" class="Keyword">module</a> <a id="13976" href="Data.List.Properties.html#13976" class="Module">_</a> <a id="13978" class="Symbol">(</a><a id="13979" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="13981" class="Symbol">:</a> <a id="13983" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="13985" class="Symbol">→</a> <a id="13987" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="13989" class="Symbol">→</a> <a id="13991" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="13992" class="Symbol">)</a> <a id="13994" class="Keyword">where</a>

  <a id="14003" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a> <a id="14017" class="Symbol">:</a> <a id="14019" class="Symbol">∀</a> <a id="14021" href="Data.List.Properties.html#14021" class="Bound">xs</a> <a id="14024" class="Symbol">→</a> <a id="14026" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14034" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14036" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14039" href="Data.List.Properties.html#14021" class="Bound">xs</a> <a id="14042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14044" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="14049" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a> <a id="14063" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14072" class="Symbol">=</a> <a id="14074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14081" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a> <a id="14095" class="Symbol">(</a><a id="14096" href="Data.List.Properties.html#14096" class="Bound">x</a> <a id="14098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14100" href="Data.List.Properties.html#14100" class="Bound">xs</a><a id="14102" class="Symbol">)</a> <a id="14104" class="Symbol">=</a> <a id="14106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14114" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a> <a id="14128" class="Symbol">:</a> <a id="14130" class="Symbol">∀</a> <a id="14132" href="Data.List.Properties.html#14132" class="Bound">xs</a> <a id="14135" class="Symbol">→</a> <a id="14137" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14145" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14147" href="Data.List.Properties.html#14132" class="Bound">xs</a> <a id="14150" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14155" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="14160" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a> <a id="14174" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14183" class="Symbol">=</a> <a id="14185" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14192" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a> <a id="14206" class="Symbol">(</a><a id="14207" href="Data.List.Properties.html#14207" class="Bound">x</a> <a id="14209" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14211" href="Data.List.Properties.html#14211" class="Bound">xs</a><a id="14213" class="Symbol">)</a> <a id="14215" class="Symbol">=</a> <a id="14217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14225" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14240" class="Symbol">:</a> <a id="14242" class="Symbol">∀</a> <a id="14244" href="Data.List.Properties.html#14244" class="Bound">xs</a> <a id="14247" href="Data.List.Properties.html#14247" class="Bound">ys</a> <a id="14250" class="Symbol">→</a>
                   <a id="14271" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14278" class="Symbol">(</a><a id="14279" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14287" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14289" href="Data.List.Properties.html#14244" class="Bound">xs</a> <a id="14292" href="Data.List.Properties.html#14247" class="Bound">ys</a><a id="14294" class="Symbol">)</a> <a id="14296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14298" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14305" href="Data.List.Properties.html#14244" class="Bound">xs</a> <a id="14308" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="14310" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14317" href="Data.List.Properties.html#14247" class="Bound">ys</a>
  <a id="14322" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14337" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14346" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14355" class="Symbol">=</a> <a id="14357" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14364" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14379" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14388" class="Symbol">(</a><a id="14389" href="Data.List.Properties.html#14389" class="Bound">y</a> <a id="14391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14393" href="Data.List.Properties.html#14393" class="Bound">ys</a><a id="14395" class="Symbol">)</a> <a id="14397" class="Symbol">=</a> <a id="14399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14406" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14421" class="Symbol">(</a><a id="14422" href="Data.List.Properties.html#14422" class="Bound">x</a> <a id="14424" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14426" href="Data.List.Properties.html#14426" class="Bound">xs</a><a id="14428" class="Symbol">)</a> <a id="14430" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14439" class="Symbol">=</a> <a id="14441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14448" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14463" class="Symbol">(</a><a id="14464" href="Data.List.Properties.html#14464" class="Bound">x</a> <a id="14466" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14468" href="Data.List.Properties.html#14468" class="Bound">xs</a><a id="14470" class="Symbol">)</a> <a id="14472" class="Symbol">(</a><a id="14473" href="Data.List.Properties.html#14473" class="Bound">y</a> <a id="14475" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14477" href="Data.List.Properties.html#14477" class="Bound">ys</a><a id="14479" class="Symbol">)</a> <a id="14481" class="Symbol">=</a> <a id="14483" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14492" class="Symbol">(</a><a id="14493" href="Data.List.Properties.html#14225" class="Function">length-zipWith</a> <a id="14508" href="Data.List.Properties.html#14468" class="Bound">xs</a> <a id="14511" href="Data.List.Properties.html#14477" class="Bound">ys</a><a id="14513" class="Symbol">)</a>

  <a id="14518" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14530" class="Symbol">:</a> <a id="14532" class="Symbol">∀</a> <a id="14534" class="Symbol">(</a><a id="14535" href="Data.List.Properties.html#14535" class="Bound">g</a> <a id="14537" class="Symbol">:</a> <a id="14539" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="14541" class="Symbol">→</a> <a id="14543" href="Data.List.Properties.html#13983" class="Bound">A</a><a id="14544" class="Symbol">)</a> <a id="14546" class="Symbol">(</a><a id="14547" href="Data.List.Properties.html#14547" class="Bound">h</a> <a id="14549" class="Symbol">:</a> <a id="14551" href="Data.List.Properties.html#2728" class="Generalizable">E</a> <a id="14553" class="Symbol">→</a> <a id="14555" href="Data.List.Properties.html#13987" class="Bound">B</a><a id="14556" class="Symbol">)</a> <a id="14558" class="Symbol">→</a>
                <a id="14576" class="Symbol">∀</a> <a id="14578" href="Data.List.Properties.html#14578" class="Bound">xs</a> <a id="14581" href="Data.List.Properties.html#14581" class="Bound">ys</a> <a id="14584" class="Symbol">→</a> <a id="14586" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14594" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14596" class="Symbol">(</a><a id="14597" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14601" href="Data.List.Properties.html#14535" class="Bound">g</a> <a id="14603" href="Data.List.Properties.html#14578" class="Bound">xs</a><a id="14605" class="Symbol">)</a> <a id="14607" class="Symbol">(</a><a id="14608" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14612" href="Data.List.Properties.html#14547" class="Bound">h</a> <a id="14614" href="Data.List.Properties.html#14581" class="Bound">ys</a><a id="14616" class="Symbol">)</a> <a id="14618" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                          <a id="14646" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14654" class="Symbol">(λ</a> <a id="14657" href="Data.List.Properties.html#14657" class="Bound">x</a> <a id="14659" href="Data.List.Properties.html#14659" class="Bound">y</a> <a id="14661" class="Symbol">→</a> <a id="14663" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14665" class="Symbol">(</a><a id="14666" href="Data.List.Properties.html#14535" class="Bound">g</a> <a id="14668" href="Data.List.Properties.html#14657" class="Bound">x</a><a id="14669" class="Symbol">)</a> <a id="14671" class="Symbol">(</a><a id="14672" href="Data.List.Properties.html#14547" class="Bound">h</a> <a id="14674" href="Data.List.Properties.html#14659" class="Bound">y</a><a id="14675" class="Symbol">))</a> <a id="14678" href="Data.List.Properties.html#14578" class="Bound">xs</a> <a id="14681" href="Data.List.Properties.html#14581" class="Bound">ys</a>
  <a id="14686" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14698" href="Data.List.Properties.html#14698" class="Bound">g</a> <a id="14700" href="Data.List.Properties.html#14700" class="Bound">h</a> <a id="14702" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14711" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14720" class="Symbol">=</a> <a id="14722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14729" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14741" href="Data.List.Properties.html#14741" class="Bound">g</a> <a id="14743" href="Data.List.Properties.html#14743" class="Bound">h</a> <a id="14745" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14754" class="Symbol">(</a><a id="14755" href="Data.List.Properties.html#14755" class="Bound">y</a> <a id="14757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14759" href="Data.List.Properties.html#14759" class="Bound">ys</a><a id="14761" class="Symbol">)</a> <a id="14763" class="Symbol">=</a> <a id="14765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14772" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14784" href="Data.List.Properties.html#14784" class="Bound">g</a> <a id="14786" href="Data.List.Properties.html#14786" class="Bound">h</a> <a id="14788" class="Symbol">(</a><a id="14789" href="Data.List.Properties.html#14789" class="Bound">x</a> <a id="14791" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14793" href="Data.List.Properties.html#14793" class="Bound">xs</a><a id="14795" class="Symbol">)</a> <a id="14797" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="14806" class="Symbol">=</a> <a id="14808" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14815" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14827" href="Data.List.Properties.html#14827" class="Bound">g</a> <a id="14829" href="Data.List.Properties.html#14829" class="Bound">h</a> <a id="14831" class="Symbol">(</a><a id="14832" href="Data.List.Properties.html#14832" class="Bound">x</a> <a id="14834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14836" href="Data.List.Properties.html#14836" class="Bound">xs</a><a id="14838" class="Symbol">)</a> <a id="14840" class="Symbol">(</a><a id="14841" href="Data.List.Properties.html#14841" class="Bound">y</a> <a id="14843" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14845" href="Data.List.Properties.html#14845" class="Bound">ys</a><a id="14847" class="Symbol">)</a> <a id="14849" class="Symbol">=</a>
    <a id="14855" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="14861" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="14865" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14870" class="Symbol">(</a><a id="14871" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="14883" href="Data.List.Properties.html#14827" class="Bound">g</a> <a id="14885" href="Data.List.Properties.html#14829" class="Bound">h</a> <a id="14887" href="Data.List.Properties.html#14836" class="Bound">xs</a> <a id="14890" href="Data.List.Properties.html#14845" class="Bound">ys</a><a id="14892" class="Symbol">)</a>

  <a id="14897" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="14909" class="Symbol">:</a> <a id="14911" class="Symbol">∀</a> <a id="14913" class="Symbol">(</a><a id="14914" href="Data.List.Properties.html#14914" class="Bound">g</a> <a id="14916" class="Symbol">:</a> <a id="14918" href="Data.List.Properties.html#13991" class="Bound">C</a> <a id="14920" class="Symbol">→</a> <a id="14922" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="14923" class="Symbol">)</a> <a id="14925" class="Symbol">→</a> <a id="14927" class="Symbol">∀</a> <a id="14929" href="Data.List.Properties.html#14929" class="Bound">xs</a> <a id="14932" href="Data.List.Properties.html#14932" class="Bound">ys</a> <a id="14935" class="Symbol">→</a>
                <a id="14953" href="Data.List.Base.html#1612" class="Function">map</a> <a id="14957" href="Data.List.Properties.html#14914" class="Bound">g</a> <a id="14959" class="Symbol">(</a><a id="14960" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="14968" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="14970" href="Data.List.Properties.html#14929" class="Bound">xs</a> <a id="14973" href="Data.List.Properties.html#14932" class="Bound">ys</a><a id="14975" class="Symbol">)</a> <a id="14977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                <a id="14995" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15003" class="Symbol">(λ</a> <a id="15006" href="Data.List.Properties.html#15006" class="Bound">x</a> <a id="15008" href="Data.List.Properties.html#15008" class="Bound">y</a> <a id="15010" class="Symbol">→</a> <a id="15012" href="Data.List.Properties.html#14914" class="Bound">g</a> <a id="15014" class="Symbol">(</a><a id="15015" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="15017" href="Data.List.Properties.html#15006" class="Bound">x</a> <a id="15019" href="Data.List.Properties.html#15008" class="Bound">y</a><a id="15020" class="Symbol">))</a> <a id="15023" href="Data.List.Properties.html#14929" class="Bound">xs</a> <a id="15026" href="Data.List.Properties.html#14932" class="Bound">ys</a>
  <a id="15031" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15043" href="Data.List.Properties.html#15043" class="Bound">g</a> <a id="15045" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15054" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15063" class="Symbol">=</a> <a id="15065" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15072" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15084" href="Data.List.Properties.html#15084" class="Bound">g</a> <a id="15086" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15095" class="Symbol">(</a><a id="15096" href="Data.List.Properties.html#15096" class="Bound">y</a> <a id="15098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15100" href="Data.List.Properties.html#15100" class="Bound">ys</a><a id="15102" class="Symbol">)</a> <a id="15104" class="Symbol">=</a> <a id="15106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15113" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15125" href="Data.List.Properties.html#15125" class="Bound">g</a> <a id="15127" class="Symbol">(</a><a id="15128" href="Data.List.Properties.html#15128" class="Bound">x</a> <a id="15130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15132" href="Data.List.Properties.html#15132" class="Bound">xs</a><a id="15134" class="Symbol">)</a> <a id="15136" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15145" class="Symbol">=</a> <a id="15147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15154" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15166" href="Data.List.Properties.html#15166" class="Bound">g</a> <a id="15168" class="Symbol">(</a><a id="15169" href="Data.List.Properties.html#15169" class="Bound">x</a> <a id="15171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15173" href="Data.List.Properties.html#15173" class="Bound">xs</a><a id="15175" class="Symbol">)</a> <a id="15177" class="Symbol">(</a><a id="15178" href="Data.List.Properties.html#15178" class="Bound">y</a> <a id="15180" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15182" href="Data.List.Properties.html#15182" class="Bound">ys</a><a id="15184" class="Symbol">)</a> <a id="15186" class="Symbol">=</a>
    <a id="15192" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="15198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="15202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15207" class="Symbol">(</a><a id="15208" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="15220" href="Data.List.Properties.html#15166" class="Bound">g</a> <a id="15222" href="Data.List.Properties.html#15173" class="Bound">xs</a> <a id="15225" href="Data.List.Properties.html#15182" class="Bound">ys</a><a id="15227" class="Symbol">)</a>

  <a id="15232" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15245" class="Symbol">:</a> <a id="15247" class="Symbol">∀</a> <a id="15249" href="Data.List.Properties.html#15249" class="Bound">xs</a> <a id="15252" href="Data.List.Properties.html#15252" class="Bound">ys</a> <a id="15255" class="Symbol">→</a> <a id="15257" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15265" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="15267" href="Data.List.Properties.html#15249" class="Bound">xs</a> <a id="15270" href="Data.List.Properties.html#15252" class="Bound">ys</a> <a id="15273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15275" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15283" class="Symbol">(</a><a id="15284" href="Function.Base.html#1657" class="Function">flip</a> <a id="15289" href="Data.List.Properties.html#13979" class="Bound">f</a><a id="15290" class="Symbol">)</a> <a id="15292" href="Data.List.Properties.html#15252" class="Bound">ys</a> <a id="15295" href="Data.List.Properties.html#15249" class="Bound">xs</a>
  <a id="15300" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15313" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15322" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15331" class="Symbol">=</a> <a id="15333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15340" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15353" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15362" class="Symbol">(</a><a id="15363" href="Data.List.Properties.html#15363" class="Bound">x</a> <a id="15365" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15367" href="Data.List.Properties.html#15367" class="Bound">ys</a><a id="15369" class="Symbol">)</a> <a id="15371" class="Symbol">=</a> <a id="15373" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15380" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15393" class="Symbol">(</a><a id="15394" href="Data.List.Properties.html#15394" class="Bound">x</a> <a id="15396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15398" href="Data.List.Properties.html#15398" class="Bound">xs</a><a id="15400" class="Symbol">)</a> <a id="15402" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15411" class="Symbol">=</a> <a id="15413" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15420" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15433" class="Symbol">(</a><a id="15434" href="Data.List.Properties.html#15434" class="Bound">x</a> <a id="15436" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15438" href="Data.List.Properties.html#15438" class="Bound">xs</a><a id="15440" class="Symbol">)</a> <a id="15442" class="Symbol">(</a><a id="15443" href="Data.List.Properties.html#15443" class="Bound">y</a> <a id="15445" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15447" href="Data.List.Properties.html#15447" class="Bound">ys</a><a id="15449" class="Symbol">)</a> <a id="15451" class="Symbol">=</a> <a id="15453" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15458" class="Symbol">(</a><a id="15459" href="Data.List.Properties.html#13979" class="Bound">f</a> <a id="15461" href="Data.List.Properties.html#15434" class="Bound">x</a> <a id="15463" href="Data.List.Properties.html#15443" class="Bound">y</a> <a id="15465" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="15467" class="Symbol">)</a> <a id="15469" class="Symbol">(</a><a id="15470" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15483" href="Data.List.Properties.html#15438" class="Bound">xs</a> <a id="15486" href="Data.List.Properties.html#15447" class="Bound">ys</a><a id="15488" class="Symbol">)</a>

<a id="15491" class="Keyword">module</a> <a id="15498" href="Data.List.Properties.html#15498" class="Module">_</a> <a id="15500" class="Symbol">(</a><a id="15501" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15503" class="Symbol">:</a> <a id="15505" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="15507" class="Symbol">→</a> <a id="15509" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="15511" class="Symbol">→</a> <a id="15513" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="15514" class="Symbol">)</a> <a id="15516" class="Keyword">where</a>

  <a id="15525" href="Data.List.Properties.html#15525" class="Function">zipWith-comm</a> <a id="15538" class="Symbol">:</a> <a id="15540" class="Symbol">(∀</a> <a id="15543" href="Data.List.Properties.html#15543" class="Bound">x</a> <a id="15545" href="Data.List.Properties.html#15545" class="Bound">y</a> <a id="15547" class="Symbol">→</a> <a id="15549" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15551" href="Data.List.Properties.html#15543" class="Bound">x</a> <a id="15553" href="Data.List.Properties.html#15545" class="Bound">y</a> <a id="15555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15557" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15559" href="Data.List.Properties.html#15545" class="Bound">y</a> <a id="15561" href="Data.List.Properties.html#15543" class="Bound">x</a><a id="15562" class="Symbol">)</a> <a id="15564" class="Symbol">→</a>
                 <a id="15583" class="Symbol">∀</a> <a id="15585" href="Data.List.Properties.html#15585" class="Bound">xs</a> <a id="15588" href="Data.List.Properties.html#15588" class="Bound">ys</a> <a id="15591" class="Symbol">→</a> <a id="15593" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15601" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15603" href="Data.List.Properties.html#15585" class="Bound">xs</a> <a id="15606" href="Data.List.Properties.html#15588" class="Bound">ys</a> <a id="15609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15611" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15619" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15621" href="Data.List.Properties.html#15588" class="Bound">ys</a> <a id="15624" href="Data.List.Properties.html#15585" class="Bound">xs</a>
  <a id="15629" href="Data.List.Properties.html#15525" class="Function">zipWith-comm</a> <a id="15642" href="Data.List.Properties.html#15642" class="Bound">f-comm</a> <a id="15649" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15652" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15655" class="Symbol">=</a> <a id="15657" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="15667" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15675" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15677" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15680" href="Data.List.Properties.html#15652" class="Bound">ys</a>        <a id="15690" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15693" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="15706" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15708" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15711" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15714" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15720" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15728" class="Symbol">(</a><a id="15729" href="Function.Base.html#1657" class="Function">flip</a> <a id="15734" href="Data.List.Properties.html#15501" class="Bound">f</a><a id="15735" class="Symbol">)</a> <a id="15737" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15740" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15743" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15746" href="Data.List.Properties.html#13710" class="Function">zipWith-cong</a> <a id="15759" class="Symbol">(</a><a id="15760" href="Function.Base.html#1657" class="Function">flip</a> <a id="15765" href="Data.List.Properties.html#15642" class="Bound">f-comm</a><a id="15771" class="Symbol">)</a> <a id="15773" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15776" href="Data.List.Properties.html#15649" class="Bound">xs</a> <a id="15779" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15785" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="15793" href="Data.List.Properties.html#15501" class="Bound">f</a> <a id="15795" href="Data.List.Properties.html#15652" class="Bound">ys</a> <a id="15798" href="Data.List.Properties.html#15649" class="Bound">xs</a>        <a id="15808" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="15811" class="Comment">------------------------------------------------------------------------</a>
<a id="15884" class="Comment">-- zip</a>

<a id="zip-map"></a><a id="15892" href="Data.List.Properties.html#15892" class="Function">zip-map</a> <a id="15900" class="Symbol">:</a> <a id="15902" class="Symbol">∀</a> <a id="15904" class="Symbol">(</a><a id="15905" href="Data.List.Properties.html#15905" class="Bound">f</a> <a id="15907" class="Symbol">:</a> <a id="15909" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="15911" class="Symbol">→</a> <a id="15913" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="15914" class="Symbol">)</a> <a id="15916" class="Symbol">(</a><a id="15917" href="Data.List.Properties.html#15917" class="Bound">g</a> <a id="15919" class="Symbol">:</a> <a id="15921" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="15923" class="Symbol">→</a> <a id="15925" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="15926" class="Symbol">)</a> <a id="15928" class="Symbol">→</a>
          <a id="15940" class="Symbol">∀</a> <a id="15942" href="Data.List.Properties.html#15942" class="Bound">xs</a> <a id="15945" href="Data.List.Properties.html#15945" class="Bound">ys</a> <a id="15948" class="Symbol">→</a> <a id="15950" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="15954" class="Symbol">(</a><a id="15955" href="Data.List.Base.html#1612" class="Function">map</a> <a id="15959" href="Data.List.Properties.html#15905" class="Bound">f</a> <a id="15961" href="Data.List.Properties.html#15942" class="Bound">xs</a><a id="15963" class="Symbol">)</a> <a id="15965" class="Symbol">(</a><a id="15966" href="Data.List.Base.html#1612" class="Function">map</a> <a id="15970" href="Data.List.Properties.html#15917" class="Bound">g</a> <a id="15972" href="Data.List.Properties.html#15945" class="Bound">ys</a><a id="15974" class="Symbol">)</a> <a id="15976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                    <a id="15998" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16002" class="Symbol">(</a><a id="16003" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="16015" href="Data.List.Properties.html#15905" class="Bound">f</a> <a id="16017" href="Data.List.Properties.html#15917" class="Bound">g</a><a id="16018" class="Symbol">)</a> <a id="16020" class="Symbol">(</a><a id="16021" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16025" href="Data.List.Properties.html#15942" class="Bound">xs</a> <a id="16028" href="Data.List.Properties.html#15945" class="Bound">ys</a><a id="16030" class="Symbol">)</a>
<a id="16032" href="Data.List.Properties.html#15892" class="Function">zip-map</a> <a id="16040" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16042" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16044" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16047" href="Data.List.Properties.html#16047" class="Bound">ys</a> <a id="16050" class="Symbol">=</a> <a id="16052" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="16060" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16064" class="Symbol">(</a><a id="16065" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16069" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16071" href="Data.List.Properties.html#16044" class="Bound">xs</a><a id="16073" class="Symbol">)</a> <a id="16075" class="Symbol">(</a><a id="16076" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16080" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16082" href="Data.List.Properties.html#16047" class="Bound">ys</a><a id="16084" class="Symbol">)</a>         <a id="16094" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16097" href="Data.List.Properties.html#14518" class="Function">zipWith-map</a> <a id="16109" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16113" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16115" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16117" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16120" href="Data.List.Properties.html#16047" class="Bound">ys</a> <a id="16123" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16127" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="16135" class="Symbol">(λ</a> <a id="16138" href="Data.List.Properties.html#16138" class="Bound">x</a> <a id="16140" href="Data.List.Properties.html#16140" class="Bound">y</a> <a id="16142" class="Symbol">→</a> <a id="16144" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16146" href="Data.List.Properties.html#16138" class="Bound">x</a> <a id="16148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16150" href="Data.List.Properties.html#16042" class="Bound">g</a> <a id="16152" href="Data.List.Properties.html#16140" class="Bound">y</a><a id="16153" class="Symbol">)</a> <a id="16155" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16158" href="Data.List.Properties.html#16047" class="Bound">ys</a> <a id="16161" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16164" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16168" class="Symbol">(</a><a id="16169" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="16181" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16185" class="Symbol">(</a><a id="16186" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="16198" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16200" href="Data.List.Properties.html#16042" class="Bound">g</a><a id="16201" class="Symbol">)</a> <a id="16203" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16206" href="Data.List.Properties.html#16047" class="Bound">ys</a><a id="16208" class="Symbol">)</a> <a id="16210" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16214" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16218" class="Symbol">(</a><a id="16219" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="16231" href="Data.List.Properties.html#16040" class="Bound">f</a> <a id="16233" href="Data.List.Properties.html#16042" class="Bound">g</a><a id="16234" class="Symbol">)</a> <a id="16236" class="Symbol">(</a><a id="16237" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16241" href="Data.List.Properties.html#16044" class="Bound">xs</a> <a id="16244" href="Data.List.Properties.html#16047" class="Bound">ys</a><a id="16246" class="Symbol">)</a> <a id="16248" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="zip-flip"></a><a id="16251" href="Data.List.Properties.html#16251" class="Function">zip-flip</a> <a id="16260" class="Symbol">:</a> <a id="16262" class="Symbol">∀</a> <a id="16264" class="Symbol">(</a><a id="16265" href="Data.List.Properties.html#16265" class="Bound">xs</a> <a id="16268" class="Symbol">:</a> <a id="16270" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16275" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="16276" class="Symbol">)</a> <a id="16278" class="Symbol">(</a><a id="16279" href="Data.List.Properties.html#16279" class="Bound">ys</a> <a id="16282" class="Symbol">:</a> <a id="16284" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16289" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="16290" class="Symbol">)</a> <a id="16292" class="Symbol">→</a>
           <a id="16305" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16309" href="Data.List.Properties.html#16265" class="Bound">xs</a> <a id="16312" href="Data.List.Properties.html#16279" class="Bound">ys</a> <a id="16315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16317" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16321" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="16334" class="Symbol">(</a><a id="16335" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16339" href="Data.List.Properties.html#16279" class="Bound">ys</a> <a id="16342" href="Data.List.Properties.html#16265" class="Bound">xs</a><a id="16344" class="Symbol">)</a>
<a id="16346" href="Data.List.Properties.html#16251" class="Function">zip-flip</a> <a id="16355" href="Data.List.Properties.html#16355" class="Bound">xs</a> <a id="16358" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16361" class="Symbol">=</a> <a id="16363" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="16371" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16375" href="Data.List.Properties.html#16355" class="Bound">xs</a> <a id="16378" href="Data.List.Properties.html#16358" class="Bound">ys</a>                    <a id="16400" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16403" href="Data.List.Properties.html#15232" class="Function">zipWith-flip</a> <a id="16416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16420" href="Data.List.Properties.html#16355" class="Bound">xs</a> <a id="16423" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16426" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16430" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="16438" class="Symbol">(</a><a id="16439" href="Function.Base.html#1657" class="Function">flip</a> <a id="16444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="16447" class="Symbol">)</a> <a id="16449" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16452" href="Data.List.Properties.html#16355" class="Bound">xs</a>     <a id="16459" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16462" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16466" class="Symbol">(</a><a id="16467" href="Data.List.Properties.html#14897" class="Function">map-zipWith</a> <a id="16479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="16483" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="16496" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16499" href="Data.List.Properties.html#16355" class="Bound">xs</a><a id="16501" class="Symbol">)</a> <a id="16503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16507" href="Data.List.Base.html#1612" class="Function">map</a> <a id="16511" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="16524" class="Symbol">(</a><a id="16525" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="16529" href="Data.List.Properties.html#16358" class="Bound">ys</a> <a id="16532" href="Data.List.Properties.html#16355" class="Bound">xs</a><a id="16534" class="Symbol">)</a> <a id="16536" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="16539" class="Comment">------------------------------------------------------------------------</a>
<a id="16612" class="Comment">-- unalignWith</a>

<a id="unalignWith-this"></a><a id="16628" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16645" class="Symbol">:</a> <a id="16647" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="16659" class="Symbol">((</a><a id="16661" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="16663" class="Symbol">→</a> <a id="16665" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="16671" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="16673" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="16674" class="Symbol">)</a> <a id="16676" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16678" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="16682" class="Symbol">)</a> <a id="16684" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16686" class="Symbol">(</a><a id="16687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="16690" class="InductiveConstructor">[]</a><a id="16692" class="Symbol">)</a>
<a id="16694" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16711" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16720" class="Symbol">=</a> <a id="16722" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16727" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16744" class="Symbol">(</a><a id="16745" href="Data.List.Properties.html#16745" class="Bound">a</a> <a id="16747" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16749" href="Data.List.Properties.html#16749" class="Bound">as</a><a id="16751" class="Symbol">)</a> <a id="16753" class="Symbol">=</a> <a id="16755" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16760" class="Symbol">(</a><a id="16761" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="16774" class="Symbol">(</a><a id="16775" href="Data.List.Properties.html#16745" class="Bound">a</a> <a id="16777" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="16779" class="Symbol">))</a> <a id="16782" class="Symbol">(</a><a id="16783" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="16800" href="Data.List.Properties.html#16749" class="Bound">as</a><a id="16802" class="Symbol">)</a>

<a id="unalignWith-that"></a><a id="16805" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16822" class="Symbol">:</a> <a id="16824" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="16836" class="Symbol">((</a><a id="16838" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="16840" class="Symbol">→</a> <a id="16842" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="16848" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="16850" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="16851" class="Symbol">)</a> <a id="16853" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="16855" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="16859" class="Symbol">)</a> <a id="16861" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16863" class="Symbol">(</a><a id="16864" class="InductiveConstructor">[]</a> <a id="16867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="16869" class="Symbol">)</a>
<a id="16871" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16888" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16897" class="Symbol">=</a> <a id="16899" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16904" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16921" class="Symbol">(</a><a id="16922" href="Data.List.Properties.html#16922" class="Bound">b</a> <a id="16924" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16926" href="Data.List.Properties.html#16926" class="Bound">bs</a><a id="16928" class="Symbol">)</a> <a id="16930" class="Symbol">=</a> <a id="16932" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16937" class="Symbol">(</a><a id="16938" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="16951" class="Symbol">(</a><a id="16952" href="Data.List.Properties.html#16922" class="Bound">b</a> <a id="16954" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="16956" class="Symbol">))</a> <a id="16959" class="Symbol">(</a><a id="16960" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="16977" href="Data.List.Properties.html#16926" class="Bound">bs</a><a id="16979" class="Symbol">)</a>

<a id="16982" class="Keyword">module</a> <a id="16989" href="Data.List.Properties.html#16989" class="Module">_</a> <a id="16991" class="Symbol">{</a><a id="16992" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="16994" href="Data.List.Properties.html#16994" class="Bound">g</a> <a id="16996" class="Symbol">:</a> <a id="16998" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="17000" class="Symbol">→</a> <a id="17002" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="17008" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="17010" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="17011" class="Symbol">}</a> <a id="17013" class="Keyword">where</a>

  <a id="17022" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17039" class="Symbol">:</a> <a id="17041" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="17043" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17045" href="Data.List.Properties.html#16994" class="Bound">g</a> <a id="17047" class="Symbol">→</a> <a id="17049" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17061" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="17063" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17065" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17077" href="Data.List.Properties.html#16994" class="Bound">g</a>
  <a id="17081" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17098" href="Data.List.Properties.html#17098" class="Bound">f≗g</a> <a id="17102" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="17111" class="Symbol">=</a> <a id="17113" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="17120" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17137" href="Data.List.Properties.html#17137" class="Bound">f≗g</a> <a id="17141" class="Symbol">(</a><a id="17142" href="Data.List.Properties.html#17142" class="Bound">c</a> <a id="17144" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17146" href="Data.List.Properties.html#17146" class="Bound">cs</a><a id="17148" class="Symbol">)</a> <a id="17150" class="Keyword">with</a> <a id="17155" href="Data.List.Properties.html#16992" class="Bound">f</a> <a id="17157" href="Data.List.Properties.html#17142" class="Bound">c</a> <a id="17159" class="Symbol">|</a> <a id="17161" href="Data.List.Properties.html#16994" class="Bound">g</a> <a id="17163" href="Data.List.Properties.html#17142" class="Bound">c</a> <a id="17165" class="Symbol">|</a> <a id="17167" href="Data.List.Properties.html#17137" class="Bound">f≗g</a> <a id="17171" href="Data.List.Properties.html#17142" class="Bound">c</a>
  <a id="17175" class="Symbol">...</a> <a id="17179" class="Symbol">|</a> <a id="17181" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="17186" href="Data.List.Properties.html#17186" class="Bound">a</a>    <a id="17191" class="Symbol">|</a> <a id="17193" class="DottedPattern Symbol">._</a> <a id="17196" class="Symbol">|</a> <a id="17198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17203" class="Symbol">=</a> <a id="17205" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17210" class="Symbol">(</a><a id="17211" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="17224" class="Symbol">(</a><a id="17225" href="Data.List.Properties.html#17186" class="Bound">a</a> <a id="17227" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17229" class="Symbol">))</a> <a id="17232" class="Symbol">(</a><a id="17233" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17250" class="Bound">f≗g</a> <a id="17254" class="Bound">cs</a><a id="17256" class="Symbol">)</a>
  <a id="17260" class="Symbol">...</a> <a id="17264" class="Symbol">|</a> <a id="17266" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="17271" href="Data.List.Properties.html#17271" class="Bound">b</a>    <a id="17276" class="Symbol">|</a> <a id="17278" class="DottedPattern Symbol">._</a> <a id="17281" class="Symbol">|</a> <a id="17283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17288" class="Symbol">=</a> <a id="17290" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17295" class="Symbol">(</a><a id="17296" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="17309" class="Symbol">(</a><a id="17310" href="Data.List.Properties.html#17271" class="Bound">b</a> <a id="17312" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17314" class="Symbol">))</a> <a id="17317" class="Symbol">(</a><a id="17318" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17335" class="Bound">f≗g</a> <a id="17339" class="Bound">cs</a><a id="17341" class="Symbol">)</a>
  <a id="17345" class="Symbol">...</a> <a id="17349" class="Symbol">|</a> <a id="17351" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="17357" href="Data.List.Properties.html#17357" class="Bound">a</a> <a id="17359" href="Data.List.Properties.html#17359" class="Bound">b</a> <a id="17361" class="Symbol">|</a> <a id="17363" class="DottedPattern Symbol">._</a> <a id="17366" class="Symbol">|</a> <a id="17368" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="17373" class="Symbol">=</a> <a id="17375" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17380" class="Symbol">(</a><a id="17381" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="17393" class="Symbol">(</a><a id="17394" href="Data.List.Properties.html#17357" class="Bound">a</a> <a id="17396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17398" class="Symbol">)</a> <a id="17400" class="Symbol">(</a><a id="17401" href="Data.List.Properties.html#17359" class="Bound">b</a> <a id="17403" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17405" class="Symbol">))</a> <a id="17408" class="Symbol">(</a><a id="17409" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="17426" class="Bound">f≗g</a> <a id="17430" class="Bound">cs</a><a id="17432" class="Symbol">)</a>

<a id="17435" class="Keyword">module</a> <a id="17442" href="Data.List.Properties.html#17442" class="Module">_</a> <a id="17444" class="Symbol">(</a><a id="17445" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17447" class="Symbol">:</a> <a id="17449" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="17451" class="Symbol">→</a> <a id="17453" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="17459" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="17461" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="17462" class="Symbol">)</a> <a id="17464" class="Keyword">where</a>

  <a id="17473" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17489" class="Symbol">:</a> <a id="17491" class="Symbol">(</a><a id="17492" href="Data.List.Properties.html#17492" class="Bound">g</a> <a id="17494" class="Symbol">:</a> <a id="17496" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="17498" class="Symbol">→</a> <a id="17500" href="Data.List.Properties.html#17449" class="Bound">C</a><a id="17501" class="Symbol">)</a> <a id="17503" class="Symbol">→</a> <a id="17505" class="Symbol">∀</a> <a id="17507" href="Data.List.Properties.html#17507" class="Bound">ds</a> <a id="17510" class="Symbol">→</a>
                    <a id="17532" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17544" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17546" class="Symbol">(</a><a id="17547" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17551" href="Data.List.Properties.html#17492" class="Bound">g</a> <a id="17553" href="Data.List.Properties.html#17507" class="Bound">ds</a><a id="17555" class="Symbol">)</a> <a id="17557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17559" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17571" class="Symbol">(</a><a id="17572" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17574" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="17577" href="Data.List.Properties.html#17492" class="Bound">g</a><a id="17578" class="Symbol">)</a> <a id="17580" href="Data.List.Properties.html#17507" class="Bound">ds</a>
  <a id="17585" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17601" href="Data.List.Properties.html#17601" class="Bound">g</a> <a id="17603" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="17612" class="Symbol">=</a> <a id="17614" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="17621" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17637" href="Data.List.Properties.html#17637" class="Bound">g</a> <a id="17639" class="Symbol">(</a><a id="17640" href="Data.List.Properties.html#17640" class="Bound">d</a> <a id="17642" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17644" href="Data.List.Properties.html#17644" class="Bound">ds</a><a id="17646" class="Symbol">)</a> <a id="17648" class="Keyword">with</a> <a id="17653" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17655" class="Symbol">(</a><a id="17656" href="Data.List.Properties.html#17637" class="Bound">g</a> <a id="17658" href="Data.List.Properties.html#17640" class="Bound">d</a><a id="17659" class="Symbol">)</a>
  <a id="17663" class="Symbol">...</a> <a id="17667" class="Symbol">|</a> <a id="17669" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="17674" href="Data.List.Properties.html#17674" class="Bound">a</a>    <a id="17679" class="Symbol">=</a> <a id="17681" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17686" class="Symbol">(</a><a id="17687" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="17700" class="Symbol">(</a><a id="17701" href="Data.List.Properties.html#17674" class="Bound">a</a> <a id="17703" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17705" class="Symbol">))</a> <a id="17708" class="Symbol">(</a><a id="17709" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17725" class="Bound">g</a> <a id="17727" class="Bound">ds</a><a id="17729" class="Symbol">)</a>
  <a id="17733" class="Symbol">...</a> <a id="17737" class="Symbol">|</a> <a id="17739" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="17744" href="Data.List.Properties.html#17744" class="Bound">b</a>    <a id="17749" class="Symbol">=</a> <a id="17751" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="17770" class="Symbol">(</a><a id="17771" href="Data.List.Properties.html#17744" class="Bound">b</a> <a id="17773" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17775" class="Symbol">))</a> <a id="17778" class="Symbol">(</a><a id="17779" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17795" class="Bound">g</a> <a id="17797" class="Bound">ds</a><a id="17799" class="Symbol">)</a>
  <a id="17803" class="Symbol">...</a> <a id="17807" class="Symbol">|</a> <a id="17809" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="17815" href="Data.List.Properties.html#17815" class="Bound">a</a> <a id="17817" href="Data.List.Properties.html#17817" class="Bound">b</a> <a id="17819" class="Symbol">=</a> <a id="17821" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17826" class="Symbol">(</a><a id="17827" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="17839" class="Symbol">(</a><a id="17840" href="Data.List.Properties.html#17815" class="Bound">a</a> <a id="17842" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17844" class="Symbol">)</a> <a id="17846" class="Symbol">(</a><a id="17847" href="Data.List.Properties.html#17817" class="Bound">b</a> <a id="17849" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17851" class="Symbol">))</a> <a id="17854" class="Symbol">(</a><a id="17855" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="17871" class="Bound">g</a> <a id="17873" class="Bound">ds</a><a id="17875" class="Symbol">)</a>

  <a id="17880" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="17896" class="Symbol">:</a> <a id="17898" class="Symbol">(</a><a id="17899" href="Data.List.Properties.html#17899" class="Bound">g</a> <a id="17901" class="Symbol">:</a> <a id="17903" href="Data.List.Properties.html#17459" class="Bound">A</a> <a id="17905" class="Symbol">→</a> <a id="17907" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="17908" class="Symbol">)</a> <a id="17910" class="Symbol">(</a><a id="17911" href="Data.List.Properties.html#17911" class="Bound">h</a> <a id="17913" class="Symbol">:</a> <a id="17915" href="Data.List.Properties.html#17461" class="Bound">B</a> <a id="17917" class="Symbol">→</a> <a id="17919" href="Data.List.Properties.html#2728" class="Generalizable">E</a><a id="17920" class="Symbol">)</a> <a id="17922" class="Symbol">→</a>
    <a id="17928" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="17940" class="Symbol">(</a><a id="17941" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17945" href="Data.List.Properties.html#17899" class="Bound">g</a><a id="17946" class="Symbol">)</a> <a id="17948" class="Symbol">(</a><a id="17949" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17953" href="Data.List.Properties.html#17911" class="Bound">h</a><a id="17954" class="Symbol">)</a> <a id="17956" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="17959" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17971" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="17973" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17975" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="17987" class="Symbol">(</a><a id="17988" href="Data.These.Base.html#880" class="Function">These.map</a> <a id="17998" href="Data.List.Properties.html#17899" class="Bound">g</a> <a id="18000" href="Data.List.Properties.html#17911" class="Bound">h</a> <a id="18002" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18005" href="Data.List.Properties.html#17445" class="Bound">f</a><a id="18006" class="Symbol">)</a>
  <a id="18010" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18026" href="Data.List.Properties.html#18026" class="Bound">g</a> <a id="18028" href="Data.List.Properties.html#18028" class="Bound">h</a> <a id="18030" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="18039" class="Symbol">=</a> <a id="18041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="18048" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18064" href="Data.List.Properties.html#18064" class="Bound">g</a> <a id="18066" href="Data.List.Properties.html#18066" class="Bound">h</a> <a id="18068" class="Symbol">(</a><a id="18069" href="Data.List.Properties.html#18069" class="Bound">c</a> <a id="18071" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18073" href="Data.List.Properties.html#18073" class="Bound">cs</a><a id="18075" class="Symbol">)</a> <a id="18077" class="Keyword">with</a> <a id="18082" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18084" href="Data.List.Properties.html#18069" class="Bound">c</a>
  <a id="18088" class="Symbol">...</a> <a id="18092" class="Symbol">|</a> <a id="18094" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="18099" href="Data.List.Properties.html#18099" class="Bound">a</a>    <a id="18104" class="Symbol">=</a> <a id="18106" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18111" class="Symbol">(</a><a id="18112" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="18125" class="Symbol">(</a><a id="18126" class="Bound">g</a> <a id="18128" href="Data.List.Properties.html#18099" class="Bound">a</a> <a id="18130" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18132" class="Symbol">))</a> <a id="18135" class="Symbol">(</a><a id="18136" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18152" class="Bound">g</a> <a id="18154" class="Bound">h</a> <a id="18156" class="Bound">cs</a><a id="18158" class="Symbol">)</a>
  <a id="18162" class="Symbol">...</a> <a id="18166" class="Symbol">|</a> <a id="18168" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="18173" href="Data.List.Properties.html#18173" class="Bound">b</a>    <a id="18178" class="Symbol">=</a> <a id="18180" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18185" class="Symbol">(</a><a id="18186" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="18199" class="Symbol">(</a><a id="18200" class="Bound">h</a> <a id="18202" href="Data.List.Properties.html#18173" class="Bound">b</a> <a id="18204" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18206" class="Symbol">))</a> <a id="18209" class="Symbol">(</a><a id="18210" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18226" class="Bound">g</a> <a id="18228" class="Bound">h</a> <a id="18230" class="Bound">cs</a><a id="18232" class="Symbol">)</a>
  <a id="18236" class="Symbol">...</a> <a id="18240" class="Symbol">|</a> <a id="18242" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="18248" href="Data.List.Properties.html#18248" class="Bound">a</a> <a id="18250" href="Data.List.Properties.html#18250" class="Bound">b</a> <a id="18252" class="Symbol">=</a> <a id="18254" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18259" class="Symbol">(</a><a id="18260" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="18272" class="Symbol">(</a><a id="18273" class="Bound">g</a> <a id="18275" href="Data.List.Properties.html#18248" class="Bound">a</a> <a id="18277" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18279" class="Symbol">)</a> <a id="18281" class="Symbol">(</a><a id="18282" class="Bound">h</a> <a id="18284" href="Data.List.Properties.html#18250" class="Bound">b</a> <a id="18286" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="18288" class="Symbol">))</a> <a id="18291" class="Symbol">(</a><a id="18292" href="Data.List.Properties.html#17880" class="Function">map-unalignWith</a> <a id="18308" class="Bound">g</a> <a id="18310" class="Bound">h</a> <a id="18312" class="Bound">cs</a><a id="18314" class="Symbol">)</a>

  <a id="18319" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="18341" class="Symbol">:</a> <a id="18343" class="Symbol">(</a><a id="18344" href="Data.List.Properties.html#18344" class="Bound">g</a> <a id="18346" class="Symbol">:</a> <a id="18348" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="18354" href="Data.List.Properties.html#17459" class="Bound">A</a> <a id="18356" href="Data.List.Properties.html#17461" class="Bound">B</a> <a id="18358" class="Symbol">→</a> <a id="18360" href="Data.List.Properties.html#17449" class="Bound">C</a><a id="18361" class="Symbol">)</a> <a id="18363" class="Symbol">→</a> <a id="18365" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18367" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18370" href="Data.List.Properties.html#18344" class="Bound">g</a> <a id="18372" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="18374" href="Function.Base.html#704" class="Function">id</a> <a id="18377" class="Symbol">→</a> <a id="18379" class="Symbol">∀</a> <a id="18381" href="Data.List.Properties.html#18381" class="Bound">as</a> <a id="18384" href="Data.List.Properties.html#18384" class="Bound">bs</a> <a id="18387" class="Symbol">→</a>
                          <a id="18415" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18427" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18429" class="Symbol">(</a><a id="18430" href="Data.List.Base.html#2488" class="Function">alignWith</a> <a id="18440" href="Data.List.Properties.html#18344" class="Bound">g</a> <a id="18442" href="Data.List.Properties.html#18381" class="Bound">as</a> <a id="18445" href="Data.List.Properties.html#18384" class="Bound">bs</a><a id="18447" class="Symbol">)</a> <a id="18449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18451" class="Symbol">(</a><a id="18452" href="Data.List.Properties.html#18381" class="Bound">as</a> <a id="18455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18457" href="Data.List.Properties.html#18384" class="Bound">bs</a><a id="18459" class="Symbol">)</a>
  <a id="18463" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="18485" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18487" href="Data.List.Properties.html#18487" class="Bound">g∘f≗id</a> <a id="18494" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="18505" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18508" class="Symbol">=</a> <a id="18510" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="18520" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18532" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18534" class="Symbol">(</a><a id="18535" href="Data.List.Base.html#1612" class="Function">map</a> <a id="18539" class="Symbol">(</a><a id="18540" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18542" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18545" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18549" class="Symbol">)</a> <a id="18551" href="Data.List.Properties.html#18505" class="Bound">bs</a><a id="18553" class="Symbol">)</a> <a id="18555" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18558" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="18574" class="Symbol">(</a><a id="18575" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18577" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18580" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18584" class="Symbol">)</a> <a id="18586" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18589" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18595" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18607" class="Symbol">(</a><a id="18608" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18610" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18613" href="Data.List.Properties.html#18485" class="Bound">g</a> <a id="18615" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18618" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18622" class="Symbol">)</a> <a id="18624" href="Data.List.Properties.html#18505" class="Bound">bs</a>    <a id="18630" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18633" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="18650" class="Symbol">(</a><a id="18651" href="Data.List.Properties.html#18487" class="Bound">g∘f≗id</a> <a id="18658" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18660" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="18664" class="Symbol">)</a> <a id="18666" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18669" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18675" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18687" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="18692" href="Data.List.Properties.html#18505" class="Bound">bs</a>                <a id="18710" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18713" href="Data.List.Properties.html#16805" class="Function">unalignWith-that</a> <a id="18730" href="Data.List.Properties.html#18505" class="Bound">bs</a> <a id="18733" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18739" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18744" href="Data.List.Properties.html#18505" class="Bound">bs</a>                            <a id="18774" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="18778" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="18800" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18802" href="Data.List.Properties.html#18802" class="Bound">g∘f≗id</a> <a id="18809" href="Data.List.Properties.html#18809" class="Bound">as</a><a id="18811" class="Symbol">@(_</a> <a id="18815" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18817" class="Symbol">_)</a> <a id="18820" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18823" class="Symbol">=</a> <a id="18825" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="18835" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18847" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18849" class="Symbol">(</a><a id="18850" href="Data.List.Base.html#1612" class="Function">map</a> <a id="18854" class="Symbol">(</a><a id="18855" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18857" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18860" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18864" class="Symbol">)</a> <a id="18866" href="Data.List.Properties.html#18809" class="Bound">as</a><a id="18868" class="Symbol">)</a> <a id="18870" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18873" href="Data.List.Properties.html#17473" class="Function">unalignWith-map</a> <a id="18889" class="Symbol">(</a><a id="18890" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18892" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18895" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18899" class="Symbol">)</a> <a id="18901" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="18904" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18910" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="18922" class="Symbol">(</a><a id="18923" href="Data.List.Properties.html#17445" class="Bound">f</a> <a id="18925" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18928" href="Data.List.Properties.html#18800" class="Bound">g</a> <a id="18930" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="18933" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18937" class="Symbol">)</a> <a id="18939" href="Data.List.Properties.html#18809" class="Bound">as</a>    <a id="18945" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18948" href="Data.List.Properties.html#17022" class="Function">unalignWith-cong</a> <a id="18965" class="Symbol">(</a><a id="18966" href="Data.List.Properties.html#18802" class="Bound">g∘f≗id</a> <a id="18973" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18975" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="18979" class="Symbol">)</a> <a id="18981" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="18984" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18990" href="Data.List.Base.html#2849" class="Function">unalignWith</a> <a id="19002" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="19007" href="Data.List.Properties.html#18809" class="Bound">as</a>                <a id="19025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="19028" href="Data.List.Properties.html#16628" class="Function">unalignWith-this</a> <a id="19045" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="19048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="19054" href="Data.List.Properties.html#18809" class="Bound">as</a> <a id="19057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19059" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                            <a id="19089" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="19093" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="19115" href="Data.List.Properties.html#19115" class="Bound">g</a> <a id="19117" href="Data.List.Properties.html#19117" class="Bound">g∘f≗id</a> <a id="19124" class="Symbol">(</a><a id="19125" href="Data.List.Properties.html#19125" class="Bound">a</a> <a id="19127" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19129" href="Data.List.Properties.html#19129" class="Bound">as</a><a id="19131" class="Symbol">)</a>   <a id="19135" class="Symbol">(</a><a id="19136" href="Data.List.Properties.html#19136" class="Bound">b</a> <a id="19138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19140" href="Data.List.Properties.html#19140" class="Bound">bs</a><a id="19142" class="Symbol">)</a>
    <a id="19148" class="Keyword">rewrite</a> <a id="19156" href="Data.List.Properties.html#19117" class="Bound">g∘f≗id</a> <a id="19163" class="Symbol">(</a><a id="19164" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="19170" href="Data.List.Properties.html#19125" class="Bound">a</a> <a id="19172" href="Data.List.Properties.html#19136" class="Bound">b</a><a id="19173" class="Symbol">)</a> <a id="19175" class="Symbol">=</a>
    <a id="19181" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19186" class="Symbol">(</a><a id="19187" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="19199" class="Symbol">(</a><a id="19200" href="Data.List.Properties.html#19125" class="Bound">a</a> <a id="19202" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="19204" class="Symbol">)</a> <a id="19206" class="Symbol">(</a><a id="19207" href="Data.List.Properties.html#19136" class="Bound">b</a> <a id="19209" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="19211" class="Symbol">))</a> <a id="19214" class="Symbol">(</a><a id="19215" href="Data.List.Properties.html#18319" class="Function">unalignWith-alignWith</a> <a id="19237" href="Data.List.Properties.html#19115" class="Bound">g</a> <a id="19239" href="Data.List.Properties.html#19117" class="Bound">g∘f≗id</a> <a id="19246" href="Data.List.Properties.html#19129" class="Bound">as</a> <a id="19249" href="Data.List.Properties.html#19140" class="Bound">bs</a><a id="19251" class="Symbol">)</a>

<a id="19254" class="Comment">------------------------------------------------------------------------</a>
<a id="19327" class="Comment">-- unzipWith</a>

<a id="19341" class="Keyword">module</a> <a id="19348" href="Data.List.Properties.html#19348" class="Module">_</a> <a id="19350" class="Symbol">{</a><a id="19351" href="Data.List.Properties.html#19351" class="Bound">f</a> <a id="19353" href="Data.List.Properties.html#19353" class="Bound">g</a> <a id="19355" class="Symbol">:</a> <a id="19357" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="19359" class="Symbol">→</a> <a id="19361" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="19363" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19365" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="19366" class="Symbol">}</a> <a id="19368" class="Keyword">where</a>

  <a id="19377" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19392" class="Symbol">:</a> <a id="19394" href="Data.List.Properties.html#19351" class="Bound">f</a> <a id="19396" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="19398" href="Data.List.Properties.html#19353" class="Bound">g</a> <a id="19400" class="Symbol">→</a> <a id="19402" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19412" href="Data.List.Properties.html#19351" class="Bound">f</a> <a id="19414" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="19416" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19426" href="Data.List.Properties.html#19353" class="Bound">g</a>
  <a id="19430" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19445" href="Data.List.Properties.html#19445" class="Bound">f≗g</a> <a id="19449" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="19452" class="Symbol">=</a> <a id="19454" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="19461" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19476" href="Data.List.Properties.html#19476" class="Bound">f≗g</a> <a id="19480" class="Symbol">(</a><a id="19481" href="Data.List.Properties.html#19481" class="Bound">x</a> <a id="19483" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19485" href="Data.List.Properties.html#19485" class="Bound">xs</a><a id="19487" class="Symbol">)</a> <a id="19489" class="Symbol">=</a>
    <a id="19495" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="19501" class="Symbol">(</a><a id="19502" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="19514" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="19518" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="19521" class="Symbol">)</a> <a id="19523" class="Symbol">(</a><a id="19524" href="Data.List.Properties.html#19476" class="Bound">f≗g</a> <a id="19528" href="Data.List.Properties.html#19481" class="Bound">x</a><a id="19529" class="Symbol">)</a> <a id="19531" class="Symbol">(</a><a id="19532" href="Data.List.Properties.html#19377" class="Function">unzipWith-cong</a> <a id="19547" href="Data.List.Properties.html#19476" class="Bound">f≗g</a> <a id="19551" href="Data.List.Properties.html#19485" class="Bound">xs</a><a id="19553" class="Symbol">)</a>

<a id="19556" class="Keyword">module</a> <a id="19563" href="Data.List.Properties.html#19563" class="Module">_</a> <a id="19565" class="Symbol">(</a><a id="19566" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="19568" class="Symbol">:</a> <a id="19570" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="19572" class="Symbol">→</a> <a id="19574" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="19576" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19578" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="19579" class="Symbol">)</a> <a id="19581" class="Keyword">where</a>

  <a id="19590" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19608" class="Symbol">:</a> <a id="19610" class="Symbol">∀</a> <a id="19612" href="Data.List.Properties.html#19612" class="Bound">xys</a> <a id="19616" class="Symbol">→</a>
                     <a id="19639" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19646" class="Symbol">(</a><a id="19647" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="19653" class="Symbol">(</a><a id="19654" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19664" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="19666" href="Data.List.Properties.html#19612" class="Bound">xys</a><a id="19669" class="Symbol">))</a> <a id="19672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19674" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19681" href="Data.List.Properties.html#19612" class="Bound">xys</a>
  <a id="19687" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19705" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>        <a id="19715" class="Symbol">=</a> <a id="19717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="19724" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19742" class="Symbol">(</a><a id="19743" href="Data.List.Properties.html#19743" class="Bound">x</a> <a id="19745" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19747" href="Data.List.Properties.html#19747" class="Bound">xys</a><a id="19750" class="Symbol">)</a> <a id="19752" class="Symbol">=</a> <a id="19754" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19759" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19763" class="Symbol">(</a><a id="19764" href="Data.List.Properties.html#19590" class="Function">length-unzipWith₁</a> <a id="19782" href="Data.List.Properties.html#19747" class="Bound">xys</a><a id="19785" class="Symbol">)</a>

  <a id="19790" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19808" class="Symbol">:</a> <a id="19810" class="Symbol">∀</a> <a id="19812" href="Data.List.Properties.html#19812" class="Bound">xys</a> <a id="19816" class="Symbol">→</a>
                     <a id="19839" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19846" class="Symbol">(</a><a id="19847" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="19853" class="Symbol">(</a><a id="19854" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="19864" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="19866" href="Data.List.Properties.html#19812" class="Bound">xys</a><a id="19869" class="Symbol">))</a> <a id="19872" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19874" href="Data.List.Base.html#4746" class="Function">length</a> <a id="19881" href="Data.List.Properties.html#19812" class="Bound">xys</a>
  <a id="19887" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19905" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>        <a id="19915" class="Symbol">=</a> <a id="19917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="19924" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19942" class="Symbol">(</a><a id="19943" href="Data.List.Properties.html#19943" class="Bound">x</a> <a id="19945" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19947" href="Data.List.Properties.html#19947" class="Bound">xys</a><a id="19950" class="Symbol">)</a> <a id="19952" class="Symbol">=</a> <a id="19954" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19963" class="Symbol">(</a><a id="19964" href="Data.List.Properties.html#19790" class="Function">length-unzipWith₂</a> <a id="19982" href="Data.List.Properties.html#19947" class="Bound">xys</a><a id="19985" class="Symbol">)</a>

  <a id="19990" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20008" class="Symbol">:</a> <a id="20010" class="Symbol">(</a><a id="20011" href="Data.List.Properties.html#20011" class="Bound">g</a> <a id="20013" class="Symbol">:</a> <a id="20015" href="Data.List.Properties.html#19574" class="Bound">B</a> <a id="20017" class="Symbol">→</a> <a id="20019" href="Data.List.Properties.html#19578" class="Bound">C</a> <a id="20021" class="Symbol">→</a> <a id="20023" href="Data.List.Properties.html#19570" class="Bound">A</a><a id="20024" class="Symbol">)</a> <a id="20026" class="Symbol">→</a> <a id="20028" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="20037" href="Data.List.Properties.html#20011" class="Bound">g</a> <a id="20039" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20041" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20043" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20045" href="Function.Base.html#704" class="Function">id</a> <a id="20048" class="Symbol">→</a>
                      <a id="20072" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="20081" class="Symbol">(</a><a id="20082" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="20090" href="Data.List.Properties.html#20011" class="Bound">g</a><a id="20091" class="Symbol">)</a> <a id="20093" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20095" class="Symbol">(</a><a id="20096" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20106" href="Data.List.Properties.html#19566" class="Bound">f</a><a id="20107" class="Symbol">)</a>  <a id="20110" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20112" href="Function.Base.html#704" class="Function">id</a>
  <a id="20117" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20135" href="Data.List.Properties.html#20135" class="Bound">g</a> <a id="20137" href="Data.List.Properties.html#20137" class="Bound">g∘f≗id</a> <a id="20144" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20153" class="Symbol">=</a> <a id="20155" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="20162" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20180" href="Data.List.Properties.html#20180" class="Bound">g</a> <a id="20182" href="Data.List.Properties.html#20182" class="Bound">g∘f≗id</a> <a id="20189" class="Symbol">(</a><a id="20190" href="Data.List.Properties.html#20190" class="Bound">x</a> <a id="20192" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20194" href="Data.List.Properties.html#20194" class="Bound">xs</a><a id="20196" class="Symbol">)</a> <a id="20198" class="Symbol">=</a>
    <a id="20204" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="20210" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20214" class="Symbol">(</a><a id="20215" href="Data.List.Properties.html#20182" class="Bound">g∘f≗id</a> <a id="20222" href="Data.List.Properties.html#20190" class="Bound">x</a><a id="20223" class="Symbol">)</a> <a id="20225" class="Symbol">(</a><a id="20226" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="20244" href="Data.List.Properties.html#20180" class="Bound">g</a> <a id="20246" href="Data.List.Properties.html#20182" class="Bound">g∘f≗id</a> <a id="20253" href="Data.List.Properties.html#20194" class="Bound">xs</a><a id="20255" class="Symbol">)</a>

  <a id="20260" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20278" class="Symbol">:</a> <a id="20280" class="Symbol">(</a><a id="20281" href="Data.List.Properties.html#20281" class="Bound">g</a> <a id="20283" class="Symbol">:</a> <a id="20285" href="Data.List.Properties.html#19574" class="Bound">B</a> <a id="20287" class="Symbol">→</a> <a id="20289" href="Data.List.Properties.html#19578" class="Bound">C</a> <a id="20291" class="Symbol">→</a> <a id="20293" href="Data.List.Properties.html#19570" class="Bound">A</a><a id="20294" class="Symbol">)</a> <a id="20296" class="Symbol">→</a> <a id="20298" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20300" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20302" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="20311" href="Data.List.Properties.html#20281" class="Bound">g</a> <a id="20313" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20315" href="Function.Base.html#704" class="Function">id</a> <a id="20318" class="Symbol">→</a>
                      <a id="20342" class="Symbol">∀</a> <a id="20344" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20347" href="Data.List.Properties.html#20347" class="Bound">ys</a> <a id="20350" class="Symbol">→</a> <a id="20352" href="Data.List.Base.html#4746" class="Function">length</a> <a id="20359" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20362" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20364" href="Data.List.Base.html#4746" class="Function">length</a> <a id="20371" href="Data.List.Properties.html#20347" class="Bound">ys</a> <a id="20374" class="Symbol">→</a>
                      <a id="20398" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20408" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20410" class="Symbol">(</a><a id="20411" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="20419" href="Data.List.Properties.html#20281" class="Bound">g</a> <a id="20421" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20424" href="Data.List.Properties.html#20347" class="Bound">ys</a><a id="20426" class="Symbol">)</a> <a id="20428" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20430" class="Symbol">(</a><a id="20431" href="Data.List.Properties.html#20344" class="Bound">xs</a> <a id="20434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20436" href="Data.List.Properties.html#20347" class="Bound">ys</a><a id="20438" class="Symbol">)</a>
  <a id="20442" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20460" href="Data.List.Properties.html#20460" class="Bound">g</a> <a id="20462" href="Data.List.Properties.html#20462" class="Bound">f∘g≗id</a> <a id="20469" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20478" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20487" href="Data.List.Properties.html#20487" class="Bound">l≡l</a> <a id="20491" class="Symbol">=</a> <a id="20493" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="20500" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20518" href="Data.List.Properties.html#20518" class="Bound">g</a> <a id="20520" href="Data.List.Properties.html#20520" class="Bound">f∘g≗id</a> <a id="20527" class="Symbol">(</a><a id="20528" href="Data.List.Properties.html#20528" class="Bound">x</a> <a id="20530" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20532" href="Data.List.Properties.html#20532" class="Bound">xs</a><a id="20534" class="Symbol">)</a> <a id="20536" class="Symbol">(</a><a id="20537" href="Data.List.Properties.html#20537" class="Bound">y</a> <a id="20539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20541" href="Data.List.Properties.html#20541" class="Bound">ys</a><a id="20543" class="Symbol">)</a> <a id="20545" href="Data.List.Properties.html#20545" class="Bound">l≡l</a>  <a id="20550" class="Symbol">=</a>
    <a id="20556" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="20562" class="Symbol">(</a><a id="20563" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="20575" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20579" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="20582" class="Symbol">)</a> <a id="20584" class="Symbol">(</a><a id="20585" href="Data.List.Properties.html#20520" class="Bound">f∘g≗id</a> <a id="20592" class="Symbol">(</a><a id="20593" href="Data.List.Properties.html#20528" class="Bound">x</a> <a id="20595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20597" href="Data.List.Properties.html#20537" class="Bound">y</a><a id="20598" class="Symbol">))</a>
          <a id="20611" class="Symbol">(</a><a id="20612" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="20630" href="Data.List.Properties.html#20518" class="Bound">g</a> <a id="20632" href="Data.List.Properties.html#20520" class="Bound">f∘g≗id</a> <a id="20639" href="Data.List.Properties.html#20532" class="Bound">xs</a> <a id="20642" href="Data.List.Properties.html#20541" class="Bound">ys</a> <a id="20645" class="Symbol">(</a><a id="20646" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="20660" href="Data.List.Properties.html#20545" class="Bound">l≡l</a><a id="20663" class="Symbol">))</a>

  <a id="20669" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20683" class="Symbol">:</a> <a id="20685" class="Symbol">(</a><a id="20686" href="Data.List.Properties.html#20686" class="Bound">g</a> <a id="20688" class="Symbol">:</a> <a id="20690" href="Data.List.Properties.html#2714" class="Generalizable">D</a> <a id="20692" class="Symbol">→</a> <a id="20694" href="Data.List.Properties.html#19570" class="Bound">A</a><a id="20695" class="Symbol">)</a> <a id="20697" class="Symbol">→</a> <a id="20699" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20709" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20711" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20713" href="Data.List.Base.html#1612" class="Function">map</a> <a id="20717" href="Data.List.Properties.html#20686" class="Bound">g</a> <a id="20719" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="20721" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20731" class="Symbol">(</a><a id="20732" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20734" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20736" href="Data.List.Properties.html#20686" class="Bound">g</a><a id="20737" class="Symbol">)</a>
  <a id="20741" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20755" href="Data.List.Properties.html#20755" class="Bound">g</a> <a id="20757" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20766" class="Symbol">=</a> <a id="20768" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="20775" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20789" href="Data.List.Properties.html#20789" class="Bound">g</a> <a id="20791" class="Symbol">(</a><a id="20792" href="Data.List.Properties.html#20792" class="Bound">x</a> <a id="20794" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20796" href="Data.List.Properties.html#20796" class="Bound">xs</a><a id="20798" class="Symbol">)</a> <a id="20800" class="Symbol">=</a>
    <a id="20806" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20811" class="Symbol">(</a><a id="20812" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="20824" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20828" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="20832" class="Symbol">(</a><a id="20833" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Data.List.Properties.html#20789" class="Bound">g</a> <a id="20838" href="Data.List.Properties.html#20792" class="Bound">x</a><a id="20839" class="Symbol">)))</a> <a id="20843" class="Symbol">(</a><a id="20844" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="20858" href="Data.List.Properties.html#20789" class="Bound">g</a> <a id="20860" href="Data.List.Properties.html#20796" class="Bound">xs</a><a id="20862" class="Symbol">)</a>

  <a id="20867" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="20881" class="Symbol">:</a> <a id="20883" class="Symbol">(</a><a id="20884" href="Data.List.Properties.html#20884" class="Bound">g</a> <a id="20886" class="Symbol">:</a> <a id="20888" href="Data.List.Properties.html#19574" class="Bound">B</a> <a id="20890" class="Symbol">→</a> <a id="20892" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="20893" class="Symbol">)</a> <a id="20895" class="Symbol">(</a><a id="20896" href="Data.List.Properties.html#20896" class="Bound">h</a> <a id="20898" class="Symbol">:</a> <a id="20900" href="Data.List.Properties.html#19578" class="Bound">C</a> <a id="20902" class="Symbol">→</a> <a id="20904" href="Data.List.Properties.html#2728" class="Generalizable">E</a><a id="20905" class="Symbol">)</a> <a id="20907" class="Symbol">→</a>
                  <a id="20927" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="20939" class="Symbol">(</a><a id="20940" href="Data.List.Base.html#1612" class="Function">map</a> <a id="20944" href="Data.List.Properties.html#20884" class="Bound">g</a><a id="20945" class="Symbol">)</a> <a id="20947" class="Symbol">(</a><a id="20948" href="Data.List.Base.html#1612" class="Function">map</a> <a id="20952" href="Data.List.Properties.html#20896" class="Bound">h</a><a id="20953" class="Symbol">)</a> <a id="20955" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20957" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20967" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="20969" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
                  <a id="20989" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="20999" class="Symbol">(</a><a id="21000" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21012" href="Data.List.Properties.html#20884" class="Bound">g</a> <a id="21014" href="Data.List.Properties.html#20896" class="Bound">h</a> <a id="21016" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21018" href="Data.List.Properties.html#19566" class="Bound">f</a><a id="21019" class="Symbol">)</a>
  <a id="21023" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="21037" href="Data.List.Properties.html#21037" class="Bound">g</a> <a id="21039" href="Data.List.Properties.html#21039" class="Bound">h</a> <a id="21041" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="21050" class="Symbol">=</a> <a id="21052" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="21059" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="21073" href="Data.List.Properties.html#21073" class="Bound">g</a> <a id="21075" href="Data.List.Properties.html#21075" class="Bound">h</a> <a id="21077" class="Symbol">(</a><a id="21078" href="Data.List.Properties.html#21078" class="Bound">x</a> <a id="21080" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21082" href="Data.List.Properties.html#21082" class="Bound">xs</a><a id="21084" class="Symbol">)</a> <a id="21086" class="Symbol">=</a>
    <a id="21092" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21097" class="Symbol">(</a><a id="21098" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21114" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21118" class="Symbol">_)</a> <a id="21121" class="Symbol">(</a><a id="21122" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="21136" href="Data.List.Properties.html#21073" class="Bound">g</a> <a id="21138" href="Data.List.Properties.html#21075" class="Bound">h</a> <a id="21140" href="Data.List.Properties.html#21082" class="Bound">xs</a><a id="21142" class="Symbol">)</a>

  <a id="21147" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21162" class="Symbol">:</a> <a id="21164" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21174" class="Symbol">(</a><a id="21175" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="21188" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21190" href="Data.List.Properties.html#19566" class="Bound">f</a><a id="21191" class="Symbol">)</a> <a id="21193" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
                   <a id="21214" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="21227" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21229" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21239" href="Data.List.Properties.html#19566" class="Bound">f</a>
  <a id="21243" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21258" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="21267" class="Symbol">=</a> <a id="21269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="21276" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21291" class="Symbol">(</a><a id="21292" href="Data.List.Properties.html#21292" class="Bound">x</a> <a id="21294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21296" href="Data.List.Properties.html#21296" class="Bound">xs</a><a id="21298" class="Symbol">)</a> <a id="21300" class="Symbol">=</a>
    <a id="21306" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21311" class="Symbol">(</a><a id="21312" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21324" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21328" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21332" class="Symbol">_)</a> <a id="21335" class="Symbol">(</a><a id="21336" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="21351" href="Data.List.Properties.html#21296" class="Bound">xs</a><a id="21353" class="Symbol">)</a>

  <a id="21358" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21371" class="Symbol">:</a> <a id="21373" class="Symbol">∀</a> <a id="21375" href="Data.List.Properties.html#21375" class="Bound">xs</a> <a id="21378" href="Data.List.Properties.html#21378" class="Bound">ys</a> <a id="21381" class="Symbol">→</a>
                 <a id="21400" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21410" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21412" class="Symbol">(</a><a id="21413" href="Data.List.Properties.html#21375" class="Bound">xs</a> <a id="21416" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="21419" href="Data.List.Properties.html#21378" class="Bound">ys</a><a id="21421" class="Symbol">)</a> <a id="21423" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                 <a id="21442" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21454" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="21459" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="21464" class="Symbol">(</a><a id="21465" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21475" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21477" href="Data.List.Properties.html#21375" class="Bound">xs</a><a id="21479" class="Symbol">)</a> <a id="21481" class="Symbol">(</a><a id="21482" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21492" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21494" href="Data.List.Properties.html#21378" class="Bound">ys</a><a id="21496" class="Symbol">)</a>
  <a id="21500" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21513" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="21522" href="Data.List.Properties.html#21522" class="Bound">ys</a> <a id="21525" class="Symbol">=</a> <a id="21527" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="21534" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21547" class="Symbol">(</a><a id="21548" href="Data.List.Properties.html#21548" class="Bound">x</a> <a id="21550" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21552" href="Data.List.Properties.html#21552" class="Bound">xs</a><a id="21554" class="Symbol">)</a> <a id="21556" href="Data.List.Properties.html#21556" class="Bound">ys</a> <a id="21559" class="Symbol">=</a>
    <a id="21565" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21570" class="Symbol">(</a><a id="21571" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="21583" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="21591" class="Symbol">(</a><a id="21592" href="Data.List.Properties.html#19566" class="Bound">f</a> <a id="21594" href="Data.List.Properties.html#21548" class="Bound">x</a><a id="21595" class="Symbol">))</a> <a id="21598" class="Symbol">(</a><a id="21599" href="Data.List.Properties.html#21358" class="Function">unzipWith-++</a> <a id="21612" href="Data.List.Properties.html#21552" class="Bound">xs</a> <a id="21615" href="Data.List.Properties.html#21556" class="Bound">ys</a><a id="21617" class="Symbol">)</a>

<a id="21620" class="Comment">------------------------------------------------------------------------</a>
<a id="21693" class="Comment">-- unzip</a>

<a id="unzip-map"></a><a id="21703" href="Data.List.Properties.html#21703" class="Function">unzip-map</a> <a id="21713" class="Symbol">:</a> <a id="21715" class="Symbol">∀</a> <a id="21717" class="Symbol">(</a><a id="21718" href="Data.List.Properties.html#21718" class="Bound">f</a> <a id="21720" class="Symbol">:</a> <a id="21722" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="21724" class="Symbol">→</a> <a id="21726" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="21727" class="Symbol">)</a> <a id="21729" class="Symbol">(</a><a id="21730" href="Data.List.Properties.html#21730" class="Bound">g</a> <a id="21732" class="Symbol">:</a> <a id="21734" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="21736" class="Symbol">→</a> <a id="21738" href="Data.List.Properties.html#2714" class="Generalizable">D</a><a id="21739" class="Symbol">)</a> <a id="21741" class="Symbol">→</a>
            <a id="21755" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="21761" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21763" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21767" class="Symbol">(</a><a id="21768" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21780" href="Data.List.Properties.html#21718" class="Bound">f</a> <a id="21782" href="Data.List.Properties.html#21730" class="Bound">g</a><a id="21783" class="Symbol">)</a> <a id="21785" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
            <a id="21799" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21811" class="Symbol">(</a><a id="21812" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21816" href="Data.List.Properties.html#21718" class="Bound">f</a><a id="21817" class="Symbol">)</a> <a id="21819" class="Symbol">(</a><a id="21820" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21824" href="Data.List.Properties.html#21730" class="Bound">g</a><a id="21825" class="Symbol">)</a> <a id="21827" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21829" href="Data.List.Base.html#3613" class="Function">unzip</a>
<a id="21835" href="Data.List.Properties.html#21703" class="Function">unzip-map</a> <a id="21845" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21847" href="Data.List.Properties.html#21847" class="Bound">g</a> <a id="21849" href="Data.List.Properties.html#21849" class="Bound">xs</a> <a id="21852" class="Symbol">=</a> <a id="21854" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="21862" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="21868" class="Symbol">(</a><a id="21869" href="Data.List.Base.html#1612" class="Function">map</a> <a id="21873" class="Symbol">(</a><a id="21874" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21886" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21888" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="21889" class="Symbol">)</a> <a id="21891" href="Data.List.Properties.html#21849" class="Bound">xs</a><a id="21893" class="Symbol">)</a>       <a id="21901" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21904" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="21918" href="Function.Base.html#704" class="Function">id</a> <a id="21921" class="Symbol">(</a><a id="21922" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21934" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21936" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="21937" class="Symbol">)</a> <a id="21939" href="Data.List.Properties.html#21849" class="Bound">xs</a> <a id="21942" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21946" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="21956" class="Symbol">(</a><a id="21957" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="21969" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="21971" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="21972" class="Symbol">)</a> <a id="21974" href="Data.List.Properties.html#21849" class="Bound">xs</a>         <a id="21985" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21988" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="21992" class="Symbol">(</a><a id="21993" href="Data.List.Properties.html#20867" class="Function">map-unzipWith</a> <a id="22007" href="Function.Base.html#704" class="Function">id</a> <a id="22010" href="Data.List.Properties.html#21845" class="Bound">f</a> <a id="22012" href="Data.List.Properties.html#21847" class="Bound">g</a> <a id="22014" href="Data.List.Properties.html#21849" class="Bound">xs</a><a id="22016" class="Symbol">)</a> <a id="22018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22022" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="22034" class="Symbol">(</a><a id="22035" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22039" href="Data.List.Properties.html#21845" class="Bound">f</a><a id="22040" class="Symbol">)</a> <a id="22042" class="Symbol">(</a><a id="22043" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22047" href="Data.List.Properties.html#21847" class="Bound">g</a><a id="22048" class="Symbol">)</a> <a id="22050" class="Symbol">(</a><a id="22051" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22057" href="Data.List.Properties.html#21849" class="Bound">xs</a><a id="22059" class="Symbol">)</a> <a id="22061" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="unzip-swap"></a><a id="22064" href="Data.List.Properties.html#22064" class="Function">unzip-swap</a> <a id="22075" class="Symbol">:</a> <a id="22077" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22083" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22085" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22089" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22102" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="22104" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22117" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22119" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22125" class="Symbol">{</a><a id="22126" class="Argument">A</a> <a id="22128" class="Symbol">=</a> <a id="22130" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="22131" class="Symbol">}</a> <a id="22133" class="Symbol">{</a><a id="22134" class="Argument">B</a> <a id="22136" class="Symbol">=</a> <a id="22138" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22139" class="Symbol">}</a>
<a id="22141" href="Data.List.Properties.html#22064" class="Function">unzip-swap</a> <a id="22152" href="Data.List.Properties.html#22152" class="Bound">xs</a> <a id="22155" class="Symbol">=</a> <a id="22157" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="22165" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22171" class="Symbol">(</a><a id="22172" href="Data.List.Base.html#1612" class="Function">map</a> <a id="22176" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22189" href="Data.List.Properties.html#22152" class="Bound">xs</a><a id="22191" class="Symbol">)</a> <a id="22193" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22196" href="Data.List.Properties.html#20669" class="Function">unzipWith-map</a> <a id="22210" href="Function.Base.html#704" class="Function">id</a> <a id="22213" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22226" href="Data.List.Properties.html#22152" class="Bound">xs</a> <a id="22229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22233" href="Data.List.Base.html#3149" class="Function">unzipWith</a> <a id="22243" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22256" href="Data.List.Properties.html#22152" class="Bound">xs</a>   <a id="22261" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22264" href="Data.List.Properties.html#21147" class="Function">unzipWith-swap</a> <a id="22279" href="Function.Base.html#704" class="Function">id</a> <a id="22282" href="Data.List.Properties.html#22152" class="Bound">xs</a> <a id="22285" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22289" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="22302" class="Symbol">(</a><a id="22303" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22309" href="Data.List.Properties.html#22152" class="Bound">xs</a><a id="22311" class="Symbol">)</a>     <a id="22317" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="zip-unzip"></a><a id="22320" href="Data.List.Properties.html#22320" class="Function">zip-unzip</a> <a id="22330" class="Symbol">:</a> <a id="22332" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="22341" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="22345" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22347" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22353" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="22355" href="Function.Base.html#704" class="Function">id</a> <a id="22358" class="Symbol">{</a><a id="22359" class="Argument">A</a> <a id="22361" class="Symbol">=</a> <a id="22363" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22368" class="Symbol">(</a><a id="22369" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="22371" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="22373" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22374" class="Symbol">)}</a>
<a id="22377" href="Data.List.Properties.html#22320" class="Function">zip-unzip</a> <a id="22387" class="Symbol">=</a> <a id="22389" href="Data.List.Properties.html#19990" class="Function">zipWith-unzipWith</a> <a id="22407" href="Function.Base.html#704" class="Function">id</a> <a id="22410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="22414" class="Symbol">λ</a> <a id="22416" href="Data.List.Properties.html#22416" class="Bound">_</a> <a id="22418" class="Symbol">→</a> <a id="22420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="unzip-zip"></a><a id="22426" href="Data.List.Properties.html#22426" class="Function">unzip-zip</a> <a id="22436" class="Symbol">:</a> <a id="22438" class="Symbol">∀</a> <a id="22440" class="Symbol">(</a><a id="22441" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22444" class="Symbol">:</a> <a id="22446" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22451" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="22452" class="Symbol">)</a> <a id="22454" class="Symbol">(</a><a id="22455" href="Data.List.Properties.html#22455" class="Bound">ys</a> <a id="22458" class="Symbol">:</a> <a id="22460" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22465" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22466" class="Symbol">)</a> <a id="22468" class="Symbol">→</a>
            <a id="22482" href="Data.List.Base.html#4746" class="Function">length</a> <a id="22489" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22492" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22494" href="Data.List.Base.html#4746" class="Function">length</a> <a id="22501" href="Data.List.Properties.html#22455" class="Bound">ys</a> <a id="22504" class="Symbol">→</a> <a id="22506" href="Data.List.Base.html#3613" class="Function">unzip</a> <a id="22512" class="Symbol">(</a><a id="22513" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="22517" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22520" href="Data.List.Properties.html#22455" class="Bound">ys</a><a id="22522" class="Symbol">)</a> <a id="22524" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22526" class="Symbol">(</a><a id="22527" href="Data.List.Properties.html#22441" class="Bound">xs</a> <a id="22530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22532" href="Data.List.Properties.html#22455" class="Bound">ys</a><a id="22534" class="Symbol">)</a>
<a id="22536" href="Data.List.Properties.html#22426" class="Function">unzip-zip</a> <a id="22546" class="Symbol">=</a> <a id="22548" href="Data.List.Properties.html#20260" class="Function">unzipWith-zipWith</a> <a id="22566" href="Function.Base.html#704" class="Function">id</a> <a id="22569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="22573" class="Symbol">λ</a> <a id="22575" href="Data.List.Properties.html#22575" class="Bound">_</a> <a id="22577" class="Symbol">→</a> <a id="22579" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="22585" class="Comment">------------------------------------------------------------------------</a>
<a id="22658" class="Comment">-- foldr</a>

<a id="foldr-universal"></a><a id="22668" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22684" class="Symbol">:</a> <a id="22686" class="Symbol">∀</a> <a id="22688" class="Symbol">(</a><a id="22689" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22691" class="Symbol">:</a> <a id="22693" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22698" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="22700" class="Symbol">→</a> <a id="22702" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="22703" class="Symbol">)</a> <a id="22705" href="Data.List.Properties.html#22705" class="Bound">f</a> <a id="22707" href="Data.List.Properties.html#22707" class="Bound">e</a> <a id="22709" class="Symbol">→</a> <a id="22711" class="Symbol">(</a><a id="22712" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22714" class="InductiveConstructor">[]</a> <a id="22717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22719" href="Data.List.Properties.html#22707" class="Bound">e</a><a id="22720" class="Symbol">)</a> <a id="22722" class="Symbol">→</a>
                  <a id="22742" class="Symbol">(∀</a> <a id="22745" href="Data.List.Properties.html#22745" class="Bound">x</a> <a id="22747" href="Data.List.Properties.html#22747" class="Bound">xs</a> <a id="22750" class="Symbol">→</a> <a id="22752" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22754" class="Symbol">(</a><a id="22755" href="Data.List.Properties.html#22745" class="Bound">x</a> <a id="22757" class="InductiveConstructor Operator">∷</a> <a id="22759" href="Data.List.Properties.html#22747" class="Bound">xs</a><a id="22761" class="Symbol">)</a> <a id="22763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22765" href="Data.List.Properties.html#22705" class="Bound">f</a> <a id="22767" href="Data.List.Properties.html#22745" class="Bound">x</a> <a id="22769" class="Symbol">(</a><a id="22770" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22772" href="Data.List.Properties.html#22747" class="Bound">xs</a><a id="22774" class="Symbol">))</a> <a id="22777" class="Symbol">→</a>
                  <a id="22797" href="Data.List.Properties.html#22689" class="Bound">h</a> <a id="22799" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="22801" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="22807" href="Data.List.Properties.html#22705" class="Bound">f</a> <a id="22809" href="Data.List.Properties.html#22707" class="Bound">e</a>
<a id="22811" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22827" href="Data.List.Properties.html#22827" class="Bound">h</a> <a id="22829" href="Data.List.Properties.html#22829" class="Bound">f</a> <a id="22831" href="Data.List.Properties.html#22831" class="Bound">e</a> <a id="22833" href="Data.List.Properties.html#22833" class="Bound">base</a> <a id="22838" href="Data.List.Properties.html#22838" class="Bound">step</a> <a id="22843" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="22852" class="Symbol">=</a> <a id="22854" href="Data.List.Properties.html#22833" class="Bound">base</a>
<a id="22859" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22875" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="22877" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="22879" href="Data.List.Properties.html#22879" class="Bound">e</a> <a id="22881" href="Data.List.Properties.html#22881" class="Bound">base</a> <a id="22886" href="Data.List.Properties.html#22886" class="Bound">step</a> <a id="22891" class="Symbol">(</a><a id="22892" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22894" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22896" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="22898" class="Symbol">)</a> <a id="22900" class="Symbol">=</a> <a id="22902" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="22910" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="22912" class="Symbol">(</a><a id="22913" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22915" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22917" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="22919" class="Symbol">)</a>          <a id="22930" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22933" href="Data.List.Properties.html#22886" class="Bound">step</a> <a id="22938" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22940" href="Data.List.Properties.html#22896" class="Bound">xs</a> <a id="22943" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22947" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="22949" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="22951" class="Symbol">(</a><a id="22952" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="22954" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="22956" class="Symbol">)</a>          <a id="22967" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22970" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22975" class="Symbol">(</a><a id="22976" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="22978" href="Data.List.Properties.html#22892" class="Bound">x</a><a id="22979" class="Symbol">)</a> <a id="22981" class="Symbol">(</a><a id="22982" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="22998" href="Data.List.Properties.html#22875" class="Bound">h</a> <a id="23000" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="23002" href="Data.List.Properties.html#22879" class="Bound">e</a> <a id="23004" href="Data.List.Properties.html#22881" class="Bound">base</a> <a id="23009" href="Data.List.Properties.html#22886" class="Bound">step</a> <a id="23014" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="23016" class="Symbol">)</a> <a id="23018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23022" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="23024" href="Data.List.Properties.html#22892" class="Bound">x</a> <a id="23026" class="Symbol">(</a><a id="23027" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23033" href="Data.List.Properties.html#22877" class="Bound">f</a> <a id="23035" href="Data.List.Properties.html#22879" class="Bound">e</a> <a id="23037" href="Data.List.Properties.html#22896" class="Bound">xs</a><a id="23039" class="Symbol">)</a>  <a id="23042" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldr-cong"></a><a id="23045" href="Data.List.Properties.html#23045" class="Function">foldr-cong</a> <a id="23056" class="Symbol">:</a> <a id="23058" class="Symbol">∀</a> <a id="23060" class="Symbol">{</a><a id="23061" href="Data.List.Properties.html#23061" class="Bound">f</a> <a id="23063" href="Data.List.Properties.html#23063" class="Bound">g</a> <a id="23065" class="Symbol">:</a> <a id="23067" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23069" class="Symbol">→</a> <a id="23071" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23073" class="Symbol">→</a> <a id="23075" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23076" class="Symbol">}</a> <a id="23078" class="Symbol">{</a><a id="23079" href="Data.List.Properties.html#23079" class="Bound">d</a> <a id="23081" href="Data.List.Properties.html#23081" class="Bound">e</a> <a id="23083" class="Symbol">:</a> <a id="23085" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23086" class="Symbol">}</a> <a id="23088" class="Symbol">→</a>
             <a id="23103" class="Symbol">(∀</a> <a id="23106" href="Data.List.Properties.html#23106" class="Bound">x</a> <a id="23108" href="Data.List.Properties.html#23108" class="Bound">y</a> <a id="23110" class="Symbol">→</a> <a id="23112" href="Data.List.Properties.html#23061" class="Bound">f</a> <a id="23114" href="Data.List.Properties.html#23106" class="Bound">x</a> <a id="23116" href="Data.List.Properties.html#23108" class="Bound">y</a> <a id="23118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23120" href="Data.List.Properties.html#23063" class="Bound">g</a> <a id="23122" href="Data.List.Properties.html#23106" class="Bound">x</a> <a id="23124" href="Data.List.Properties.html#23108" class="Bound">y</a><a id="23125" class="Symbol">)</a> <a id="23127" class="Symbol">→</a> <a id="23129" href="Data.List.Properties.html#23079" class="Bound">d</a> <a id="23131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23133" href="Data.List.Properties.html#23081" class="Bound">e</a> <a id="23135" class="Symbol">→</a>
             <a id="23150" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23156" href="Data.List.Properties.html#23061" class="Bound">f</a> <a id="23158" href="Data.List.Properties.html#23079" class="Bound">d</a> <a id="23160" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="23162" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23168" href="Data.List.Properties.html#23063" class="Bound">g</a> <a id="23170" href="Data.List.Properties.html#23081" class="Bound">e</a>
<a id="23172" href="Data.List.Properties.html#23045" class="Function">foldr-cong</a> <a id="23183" href="Data.List.Properties.html#23183" class="Bound">f≗g</a> <a id="23187" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="23192" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="23200" class="Symbol">=</a> <a id="23202" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23207" href="Data.List.Properties.html#23045" class="CatchallClause Function">foldr-cong</a><a id="23217" class="CatchallClause"> </a><a id="23218" href="Data.List.Properties.html#23218" class="CatchallClause Bound">f≗g</a><a id="23221" class="CatchallClause"> </a><a id="23222" href="Data.List.Properties.html#23222" class="CatchallClause Bound">d≡e</a><a id="23225" class="CatchallClause"> </a><a id="23226" class="CatchallClause Symbol">(</a><a id="23227" href="Data.List.Properties.html#23227" class="CatchallClause Bound">x</a><a id="23228" class="CatchallClause"> </a><a id="23229" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="23230" class="CatchallClause"> </a><a id="23231" href="Data.List.Properties.html#23231" class="CatchallClause Bound">xs</a><a id="23233" class="CatchallClause Symbol">)</a> <a id="23235" class="Keyword">rewrite</a> <a id="23243" href="Data.List.Properties.html#23045" class="Function">foldr-cong</a> <a id="23254" href="Data.List.Properties.html#23218" class="Bound">f≗g</a> <a id="23258" href="Data.List.Properties.html#23222" class="Bound">d≡e</a> <a id="23262" href="Data.List.Properties.html#23231" class="Bound">xs</a> <a id="23265" class="Symbol">=</a> <a id="23267" href="Data.List.Properties.html#23218" class="Bound">f≗g</a> <a id="23271" href="Data.List.Properties.html#23227" class="Bound">x</a> <a id="23273" class="Symbol">_</a>

<a id="foldr-fusion"></a><a id="23276" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="23289" class="Symbol">:</a> <a id="23291" class="Symbol">∀</a> <a id="23293" class="Symbol">(</a><a id="23294" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23296" class="Symbol">:</a> <a id="23298" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23300" class="Symbol">→</a> <a id="23302" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="23303" class="Symbol">)</a> <a id="23305" class="Symbol">{</a><a id="23306" href="Data.List.Properties.html#23306" class="Bound">f</a> <a id="23308" class="Symbol">:</a> <a id="23310" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23312" class="Symbol">→</a> <a id="23314" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23316" class="Symbol">→</a> <a id="23318" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23319" class="Symbol">}</a> <a id="23321" class="Symbol">{</a><a id="23322" href="Data.List.Properties.html#23322" class="Bound">g</a> <a id="23324" class="Symbol">:</a> <a id="23326" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23328" class="Symbol">→</a> <a id="23330" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="23332" class="Symbol">→</a> <a id="23334" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="23335" class="Symbol">}</a> <a id="23337" class="Symbol">(</a><a id="23338" href="Data.List.Properties.html#23338" class="Bound">e</a> <a id="23340" class="Symbol">:</a> <a id="23342" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23343" class="Symbol">)</a> <a id="23345" class="Symbol">→</a>
               <a id="23362" class="Symbol">(∀</a> <a id="23365" href="Data.List.Properties.html#23365" class="Bound">x</a> <a id="23367" href="Data.List.Properties.html#23367" class="Bound">y</a> <a id="23369" class="Symbol">→</a> <a id="23371" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23373" class="Symbol">(</a><a id="23374" href="Data.List.Properties.html#23306" class="Bound">f</a> <a id="23376" href="Data.List.Properties.html#23365" class="Bound">x</a> <a id="23378" href="Data.List.Properties.html#23367" class="Bound">y</a><a id="23379" class="Symbol">)</a> <a id="23381" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23383" href="Data.List.Properties.html#23322" class="Bound">g</a> <a id="23385" href="Data.List.Properties.html#23365" class="Bound">x</a> <a id="23387" class="Symbol">(</a><a id="23388" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23390" href="Data.List.Properties.html#23367" class="Bound">y</a><a id="23391" class="Symbol">))</a> <a id="23394" class="Symbol">→</a>
               <a id="23411" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23413" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23415" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23421" href="Data.List.Properties.html#23306" class="Bound">f</a> <a id="23423" href="Data.List.Properties.html#23338" class="Bound">e</a> <a id="23425" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="23427" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23433" href="Data.List.Properties.html#23322" class="Bound">g</a> <a id="23435" class="Symbol">(</a><a id="23436" href="Data.List.Properties.html#23294" class="Bound">h</a> <a id="23438" href="Data.List.Properties.html#23338" class="Bound">e</a><a id="23439" class="Symbol">)</a>
<a id="23441" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="23454" href="Data.List.Properties.html#23454" class="Bound">h</a> <a id="23456" class="Symbol">{</a><a id="23457" href="Data.List.Properties.html#23457" class="Bound">f</a><a id="23458" class="Symbol">}</a> <a id="23460" class="Symbol">{</a><a id="23461" href="Data.List.Properties.html#23461" class="Bound">g</a><a id="23462" class="Symbol">}</a> <a id="23464" href="Data.List.Properties.html#23464" class="Bound">e</a> <a id="23466" href="Data.List.Properties.html#23466" class="Bound">fuse</a> <a id="23471" class="Symbol">=</a>
  <a id="23475" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="23491" class="Symbol">(</a><a id="23492" href="Data.List.Properties.html#23454" class="Bound">h</a> <a id="23494" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23496" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23502" href="Data.List.Properties.html#23457" class="Bound">f</a> <a id="23504" href="Data.List.Properties.html#23464" class="Bound">e</a><a id="23505" class="Symbol">)</a> <a id="23507" href="Data.List.Properties.html#23461" class="Bound">g</a> <a id="23509" class="Symbol">(</a><a id="23510" href="Data.List.Properties.html#23454" class="Bound">h</a> <a id="23512" href="Data.List.Properties.html#23464" class="Bound">e</a><a id="23513" class="Symbol">)</a> <a id="23515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                  <a id="23538" class="Symbol">(λ</a> <a id="23541" href="Data.List.Properties.html#23541" class="Bound">x</a> <a id="23543" href="Data.List.Properties.html#23543" class="Bound">xs</a> <a id="23546" class="Symbol">→</a> <a id="23548" href="Data.List.Properties.html#23466" class="Bound">fuse</a> <a id="23553" href="Data.List.Properties.html#23541" class="Bound">x</a> <a id="23555" class="Symbol">(</a><a id="23556" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23562" href="Data.List.Properties.html#23457" class="Bound">f</a> <a id="23564" href="Data.List.Properties.html#23464" class="Bound">e</a> <a id="23566" href="Data.List.Properties.html#23543" class="Bound">xs</a><a id="23568" class="Symbol">))</a>

<a id="id-is-foldr"></a><a id="23572" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="23584" class="Symbol">:</a> <a id="23586" href="Function.Base.html#704" class="Function">id</a> <a id="23589" class="Symbol">{</a><a id="23590" class="Argument">A</a> <a id="23592" class="Symbol">=</a> <a id="23594" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23599" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="23600" class="Symbol">}</a> <a id="23602" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="23604" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23610" class="InductiveConstructor Operator">_∷_</a> <a id="23614" class="InductiveConstructor">[]</a>
<a id="23617" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="23629" class="Symbol">=</a> <a id="23631" href="Data.List.Properties.html#22668" class="Function">foldr-universal</a> <a id="23647" href="Function.Base.html#704" class="Function">id</a> <a id="23650" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23654" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="23662" class="Symbol">(λ</a> <a id="23665" href="Data.List.Properties.html#23665" class="Bound">_</a> <a id="23667" href="Data.List.Properties.html#23667" class="Bound">_</a> <a id="23669" class="Symbol">→</a> <a id="23671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="23675" class="Symbol">)</a>

<a id="++-is-foldr"></a><a id="23678" href="Data.List.Properties.html#23678" class="Function">++-is-foldr</a> <a id="23690" class="Symbol">:</a> <a id="23692" class="Symbol">(</a><a id="23693" href="Data.List.Properties.html#23693" class="Bound">xs</a> <a id="23696" href="Data.List.Properties.html#23696" class="Bound">ys</a> <a id="23699" class="Symbol">:</a> <a id="23701" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23706" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="23707" class="Symbol">)</a> <a id="23709" class="Symbol">→</a> <a id="23711" href="Data.List.Properties.html#23693" class="Bound">xs</a> <a id="23714" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23717" href="Data.List.Properties.html#23696" class="Bound">ys</a> <a id="23720" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23722" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23728" class="InductiveConstructor Operator">_∷_</a> <a id="23732" href="Data.List.Properties.html#23696" class="Bound">ys</a> <a id="23735" href="Data.List.Properties.html#23693" class="Bound">xs</a>
<a id="23738" href="Data.List.Properties.html#23678" class="Function">++-is-foldr</a> <a id="23750" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23753" href="Data.List.Properties.html#23753" class="Bound">ys</a> <a id="23756" class="Symbol">=</a> <a id="23758" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="23766" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23769" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23772" href="Data.List.Properties.html#23753" class="Bound">ys</a>                <a id="23790" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23793" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23798" class="Symbol">(</a><a id="23799" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="23803" href="Data.List.Properties.html#23753" class="Bound">ys</a><a id="23805" class="Symbol">)</a> <a id="23807" class="Symbol">(</a><a id="23808" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="23820" href="Data.List.Properties.html#23750" class="Bound">xs</a><a id="23822" class="Symbol">)</a> <a id="23824" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23828" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23838" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23841" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23844" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23847" href="Data.List.Properties.html#23753" class="Bound">ys</a>   <a id="23852" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23855" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="23868" class="Symbol">(</a><a id="23869" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="23873" href="Data.List.Properties.html#23753" class="Bound">ys</a><a id="23875" class="Symbol">)</a> <a id="23877" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23880" class="Symbol">(λ</a> <a id="23883" href="Data.List.Properties.html#23883" class="Bound">_</a> <a id="23885" href="Data.List.Properties.html#23885" class="Bound">_</a> <a id="23887" class="Symbol">→</a> <a id="23889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="23893" class="Symbol">)</a> <a id="23895" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23898" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23902" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23908" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23912" class="Symbol">(</a><a id="23913" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="23916" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="23919" href="Data.List.Properties.html#23753" class="Bound">ys</a><a id="23921" class="Symbol">)</a> <a id="23923" href="Data.List.Properties.html#23750" class="Bound">xs</a> <a id="23926" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23932" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="23938" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="23942" href="Data.List.Properties.html#23753" class="Bound">ys</a> <a id="23945" href="Data.List.Properties.html#23750" class="Bound">xs</a>         <a id="23956" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldr-++"></a><a id="23959" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="23968" class="Symbol">:</a> <a id="23970" class="Symbol">∀</a> <a id="23972" class="Symbol">(</a><a id="23973" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="23975" class="Symbol">:</a> <a id="23977" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="23979" class="Symbol">→</a> <a id="23981" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="23983" class="Symbol">→</a> <a id="23985" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="23986" class="Symbol">)</a> <a id="23988" href="Data.List.Properties.html#23988" class="Bound">x</a> <a id="23990" href="Data.List.Properties.html#23990" class="Bound">ys</a> <a id="23993" href="Data.List.Properties.html#23993" class="Bound">zs</a> <a id="23996" class="Symbol">→</a>
           <a id="24009" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24015" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="24017" href="Data.List.Properties.html#23988" class="Bound">x</a> <a id="24019" class="Symbol">(</a><a id="24020" href="Data.List.Properties.html#23990" class="Bound">ys</a> <a id="24023" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="24026" href="Data.List.Properties.html#23993" class="Bound">zs</a><a id="24028" class="Symbol">)</a> <a id="24030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24032" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24038" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="24040" class="Symbol">(</a><a id="24041" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24047" href="Data.List.Properties.html#23973" class="Bound">f</a> <a id="24049" href="Data.List.Properties.html#23988" class="Bound">x</a> <a id="24051" href="Data.List.Properties.html#23993" class="Bound">zs</a><a id="24053" class="Symbol">)</a> <a id="24055" href="Data.List.Properties.html#23990" class="Bound">ys</a>
<a id="24058" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="24067" href="Data.List.Properties.html#24067" class="Bound">f</a> <a id="24069" href="Data.List.Properties.html#24069" class="Bound">x</a> <a id="24071" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24080" href="Data.List.Properties.html#24080" class="Bound">zs</a> <a id="24083" class="Symbol">=</a> <a id="24085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24090" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="24099" href="Data.List.Properties.html#24099" class="Bound">f</a> <a id="24101" href="Data.List.Properties.html#24101" class="Bound">x</a> <a id="24103" class="Symbol">(</a><a id="24104" href="Data.List.Properties.html#24104" class="Bound">y</a> <a id="24106" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24108" href="Data.List.Properties.html#24108" class="Bound">ys</a><a id="24110" class="Symbol">)</a> <a id="24112" href="Data.List.Properties.html#24112" class="Bound">zs</a> <a id="24115" class="Symbol">=</a> <a id="24117" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24122" class="Symbol">(</a><a id="24123" href="Data.List.Properties.html#24099" class="Bound">f</a> <a id="24125" href="Data.List.Properties.html#24104" class="Bound">y</a><a id="24126" class="Symbol">)</a> <a id="24128" class="Symbol">(</a><a id="24129" href="Data.List.Properties.html#23959" class="Function">foldr-++</a> <a id="24138" href="Data.List.Properties.html#24099" class="Bound">f</a> <a id="24140" href="Data.List.Properties.html#24101" class="Bound">x</a> <a id="24142" href="Data.List.Properties.html#24108" class="Bound">ys</a> <a id="24145" href="Data.List.Properties.html#24112" class="Bound">zs</a><a id="24147" class="Symbol">)</a>

<a id="map-is-foldr"></a><a id="24150" href="Data.List.Properties.html#24150" class="Function">map-is-foldr</a> <a id="24163" class="Symbol">:</a> <a id="24165" class="Symbol">{</a><a id="24166" href="Data.List.Properties.html#24166" class="Bound">f</a> <a id="24168" class="Symbol">:</a> <a id="24170" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24172" class="Symbol">→</a> <a id="24174" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="24175" class="Symbol">}</a> <a id="24177" class="Symbol">→</a> <a id="24179" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24183" href="Data.List.Properties.html#24166" class="Bound">f</a> <a id="24185" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="24187" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24193" class="Symbol">(λ</a> <a id="24196" href="Data.List.Properties.html#24196" class="Bound">x</a> <a id="24198" href="Data.List.Properties.html#24198" class="Bound">ys</a> <a id="24201" class="Symbol">→</a> <a id="24203" href="Data.List.Properties.html#24166" class="Bound">f</a> <a id="24205" href="Data.List.Properties.html#24196" class="Bound">x</a> <a id="24207" class="InductiveConstructor Operator">∷</a> <a id="24209" href="Data.List.Properties.html#24198" class="Bound">ys</a><a id="24211" class="Symbol">)</a> <a id="24213" class="InductiveConstructor">[]</a>
<a id="24216" href="Data.List.Properties.html#24150" class="Function">map-is-foldr</a> <a id="24229" class="Symbol">{</a><a id="24230" class="Argument">f</a> <a id="24232" class="Symbol">=</a> <a id="24234" href="Data.List.Properties.html#24234" class="Bound">f</a><a id="24235" class="Symbol">}</a> <a id="24237" href="Data.List.Properties.html#24237" class="Bound">xs</a> <a id="24240" class="Symbol">=</a> <a id="24242" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="24250" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24254" href="Data.List.Properties.html#24234" class="Bound">f</a> <a id="24256" href="Data.List.Properties.html#24237" class="Bound">xs</a>                        <a id="24282" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24285" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24290" class="Symbol">(</a><a id="24291" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24295" href="Data.List.Properties.html#24234" class="Bound">f</a><a id="24296" class="Symbol">)</a> <a id="24298" class="Symbol">(</a><a id="24299" href="Data.List.Properties.html#23572" class="Function">id-is-foldr</a> <a id="24311" href="Data.List.Properties.html#24237" class="Bound">xs</a><a id="24313" class="Symbol">)</a> <a id="24315" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24319" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24323" href="Data.List.Properties.html#24234" class="Bound">f</a> <a id="24325" class="Symbol">(</a><a id="24326" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24332" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="24336" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24339" href="Data.List.Properties.html#24237" class="Bound">xs</a><a id="24341" class="Symbol">)</a>         <a id="24351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="24354" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="24367" class="Symbol">(</a><a id="24368" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24372" href="Data.List.Properties.html#24234" class="Bound">f</a><a id="24373" class="Symbol">)</a> <a id="24375" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24378" class="Symbol">(λ</a> <a id="24381" href="Data.List.Properties.html#24381" class="Bound">_</a> <a id="24383" href="Data.List.Properties.html#24383" class="Bound">_</a> <a id="24385" class="Symbol">→</a> <a id="24387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="24391" class="Symbol">)</a> <a id="24393" href="Data.List.Properties.html#24237" class="Bound">xs</a> <a id="24396" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="24400" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24406" class="Symbol">(λ</a> <a id="24409" href="Data.List.Properties.html#24409" class="Bound">x</a> <a id="24411" href="Data.List.Properties.html#24411" class="Bound">ys</a> <a id="24414" class="Symbol">→</a> <a id="24416" href="Data.List.Properties.html#24234" class="Bound">f</a> <a id="24418" href="Data.List.Properties.html#24409" class="Bound">x</a> <a id="24420" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24422" href="Data.List.Properties.html#24411" class="Bound">ys</a><a id="24424" class="Symbol">)</a> <a id="24426" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24429" href="Data.List.Properties.html#24237" class="Bound">xs</a> <a id="24432" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldr-∷ʳ"></a><a id="24435" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24444" class="Symbol">:</a> <a id="24446" class="Symbol">∀</a> <a id="24448" class="Symbol">(</a><a id="24449" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24451" class="Symbol">:</a> <a id="24453" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24455" class="Symbol">→</a> <a id="24457" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="24459" class="Symbol">→</a> <a id="24461" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="24462" class="Symbol">)</a> <a id="24464" href="Data.List.Properties.html#24464" class="Bound">x</a> <a id="24466" href="Data.List.Properties.html#24466" class="Bound">y</a> <a id="24468" href="Data.List.Properties.html#24468" class="Bound">ys</a> <a id="24471" class="Symbol">→</a>
           <a id="24484" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24490" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24492" href="Data.List.Properties.html#24464" class="Bound">x</a> <a id="24494" class="Symbol">(</a><a id="24495" href="Data.List.Properties.html#24468" class="Bound">ys</a> <a id="24498" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="24501" href="Data.List.Properties.html#24466" class="Bound">y</a><a id="24502" class="Symbol">)</a> <a id="24504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24506" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24512" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24514" class="Symbol">(</a><a id="24515" href="Data.List.Properties.html#24449" class="Bound">f</a> <a id="24517" href="Data.List.Properties.html#24466" class="Bound">y</a> <a id="24519" href="Data.List.Properties.html#24464" class="Bound">x</a><a id="24520" class="Symbol">)</a> <a id="24522" href="Data.List.Properties.html#24468" class="Bound">ys</a>
<a id="24525" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24534" href="Data.List.Properties.html#24534" class="Bound">f</a> <a id="24536" href="Data.List.Properties.html#24536" class="Bound">x</a> <a id="24538" href="Data.List.Properties.html#24538" class="Bound">y</a> <a id="24540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24549" class="Symbol">=</a> <a id="24551" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24556" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24565" href="Data.List.Properties.html#24565" class="Bound">f</a> <a id="24567" href="Data.List.Properties.html#24567" class="Bound">x</a> <a id="24569" href="Data.List.Properties.html#24569" class="Bound">y</a> <a id="24571" class="Symbol">(</a><a id="24572" href="Data.List.Properties.html#24572" class="Bound">z</a> <a id="24574" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24576" href="Data.List.Properties.html#24576" class="Bound">ys</a><a id="24578" class="Symbol">)</a> <a id="24580" class="Symbol">=</a> <a id="24582" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24587" class="Symbol">(</a><a id="24588" href="Data.List.Properties.html#24565" class="Bound">f</a> <a id="24590" href="Data.List.Properties.html#24572" class="Bound">z</a><a id="24591" class="Symbol">)</a> <a id="24593" class="Symbol">(</a><a id="24594" href="Data.List.Properties.html#24435" class="Function">foldr-∷ʳ</a> <a id="24603" href="Data.List.Properties.html#24565" class="Bound">f</a> <a id="24605" href="Data.List.Properties.html#24567" class="Bound">x</a> <a id="24607" href="Data.List.Properties.html#24569" class="Bound">y</a> <a id="24609" href="Data.List.Properties.html#24576" class="Bound">ys</a><a id="24611" class="Symbol">)</a>

<a id="foldr-map"></a><a id="24614" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24624" class="Symbol">:</a> <a id="24626" class="Symbol">∀</a> <a id="24628" class="Symbol">(</a><a id="24629" href="Data.List.Properties.html#24629" class="Bound">f</a> <a id="24631" class="Symbol">:</a> <a id="24633" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24635" class="Symbol">→</a> <a id="24637" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="24639" class="Symbol">→</a> <a id="24641" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="24642" class="Symbol">)</a> <a id="24644" class="Symbol">(</a><a id="24645" href="Data.List.Properties.html#24645" class="Bound">g</a> <a id="24647" class="Symbol">:</a> <a id="24649" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="24651" class="Symbol">→</a> <a id="24653" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="24654" class="Symbol">)</a> <a id="24656" href="Data.List.Properties.html#24656" class="Bound">x</a> <a id="24658" href="Data.List.Properties.html#24658" class="Bound">xs</a> <a id="24661" class="Symbol">→</a> <a id="24663" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24669" href="Data.List.Properties.html#24629" class="Bound">f</a> <a id="24671" href="Data.List.Properties.html#24656" class="Bound">x</a> <a id="24673" class="Symbol">(</a><a id="24674" href="Data.List.Base.html#1612" class="Function">map</a> <a id="24678" href="Data.List.Properties.html#24645" class="Bound">g</a> <a id="24680" href="Data.List.Properties.html#24658" class="Bound">xs</a><a id="24682" class="Symbol">)</a> <a id="24684" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24686" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24692" class="Symbol">(</a><a id="24693" href="Data.List.Properties.html#24645" class="Bound">g</a> <a id="24695" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="24698" href="Data.List.Properties.html#24629" class="Bound">f</a> <a id="24700" href="Function.Base.html#5445" class="Function Operator">∣</a><a id="24701" class="Symbol">)</a> <a id="24703" href="Data.List.Properties.html#24656" class="Bound">x</a> <a id="24705" href="Data.List.Properties.html#24658" class="Bound">xs</a>
<a id="24708" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24718" href="Data.List.Properties.html#24718" class="Bound">f</a> <a id="24720" href="Data.List.Properties.html#24720" class="Bound">g</a> <a id="24722" href="Data.List.Properties.html#24722" class="Bound">x</a> <a id="24724" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24733" class="Symbol">=</a> <a id="24735" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="24740" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24750" href="Data.List.Properties.html#24750" class="Bound">f</a> <a id="24752" href="Data.List.Properties.html#24752" class="Bound">g</a> <a id="24754" href="Data.List.Properties.html#24754" class="Bound">x</a> <a id="24756" class="Symbol">(</a><a id="24757" href="Data.List.Properties.html#24757" class="Bound">y</a> <a id="24759" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24761" href="Data.List.Properties.html#24761" class="Bound">xs</a><a id="24763" class="Symbol">)</a> <a id="24765" class="Symbol">=</a> <a id="24767" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="24772" class="Symbol">(</a><a id="24773" href="Data.List.Properties.html#24750" class="Bound">f</a> <a id="24775" class="Symbol">(</a><a id="24776" href="Data.List.Properties.html#24752" class="Bound">g</a> <a id="24778" href="Data.List.Properties.html#24757" class="Bound">y</a><a id="24779" class="Symbol">))</a> <a id="24782" class="Symbol">(</a><a id="24783" href="Data.List.Properties.html#24614" class="Function">foldr-map</a> <a id="24793" href="Data.List.Properties.html#24750" class="Bound">f</a> <a id="24795" href="Data.List.Properties.html#24752" class="Bound">g</a> <a id="24797" href="Data.List.Properties.html#24754" class="Bound">x</a> <a id="24799" href="Data.List.Properties.html#24761" class="Bound">xs</a><a id="24801" class="Symbol">)</a>

<a id="24804" class="Comment">-- Interaction with predicates</a>

<a id="24836" class="Keyword">module</a> <a id="24843" href="Data.List.Properties.html#24843" class="Module">_</a> <a id="24845" class="Symbol">{</a><a id="24846" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24848" class="Symbol">:</a> <a id="24850" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="24855" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24857" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="24858" class="Symbol">}</a> <a id="24860" class="Symbol">{</a><a id="24861" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="24863" class="Symbol">:</a> <a id="24865" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24867" class="Symbol">→</a> <a id="24869" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="24871" class="Symbol">→</a> <a id="24873" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="24874" class="Symbol">}</a> <a id="24876" class="Keyword">where</a>

  <a id="24885" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="24899" class="Symbol">:</a> <a id="24901" class="Symbol">(∀</a> <a id="24904" href="Data.List.Properties.html#24904" class="Bound">x</a> <a id="24906" href="Data.List.Properties.html#24906" class="Bound">y</a> <a id="24908" class="Symbol">→</a> <a id="24910" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24912" class="Symbol">(</a><a id="24913" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="24915" href="Data.List.Properties.html#24904" class="Bound">x</a> <a id="24917" href="Data.List.Properties.html#24906" class="Bound">y</a><a id="24918" class="Symbol">)</a> <a id="24920" class="Symbol">→</a> <a id="24922" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24924" href="Data.List.Properties.html#24904" class="Bound">x</a> <a id="24926" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="24928" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24930" href="Data.List.Properties.html#24906" class="Bound">y</a><a id="24931" class="Symbol">)</a> <a id="24933" class="Symbol">→</a>
                  <a id="24953" class="Symbol">∀</a> <a id="24955" href="Data.List.Properties.html#24955" class="Bound">e</a> <a id="24957" href="Data.List.Properties.html#24957" class="Bound">xs</a> <a id="24960" class="Symbol">→</a> <a id="24962" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24964" class="Symbol">(</a><a id="24965" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="24971" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="24973" href="Data.List.Properties.html#24955" class="Bound">e</a> <a id="24975" href="Data.List.Properties.html#24957" class="Bound">xs</a><a id="24977" class="Symbol">)</a> <a id="24979" class="Symbol">→</a> <a id="24981" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24985" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="24987" href="Data.List.Properties.html#24957" class="Bound">xs</a>
  <a id="24992" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="25006" class="Symbol">_</a>      <a id="25013" class="Symbol">_</a> <a id="25015" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="25024" class="Symbol">_</a>     <a id="25030" class="Symbol">=</a> <a id="25032" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="25037" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="25051" href="Data.List.Properties.html#25051" class="Bound">forces</a> <a id="25058" class="Symbol">_</a> <a id="25060" class="Symbol">(</a><a id="25061" href="Data.List.Properties.html#25061" class="Bound">x</a> <a id="25063" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25065" href="Data.List.Properties.html#25065" class="Bound">xs</a><a id="25067" class="Symbol">)</a> <a id="25069" href="Data.List.Properties.html#25069" class="Bound">Pfold</a> <a id="25075" class="Symbol">=</a>
    <a id="25081" class="Keyword">let</a> <a id="25085" href="Data.List.Properties.html#25085" class="Bound">px</a> <a id="25088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25090" href="Data.List.Properties.html#25090" class="Bound">pfxs</a> <a id="25095" class="Symbol">=</a> <a id="25097" href="Data.List.Properties.html#25051" class="Bound">forces</a> <a id="25104" class="Symbol">_</a> <a id="25106" class="Symbol">_</a> <a id="25108" href="Data.List.Properties.html#25069" class="Bound">Pfold</a> <a id="25114" class="Keyword">in</a> <a id="25117" href="Data.List.Properties.html#25085" class="Bound">px</a> <a id="25120" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25122" href="Data.List.Properties.html#24885" class="Function">foldr-forcesᵇ</a> <a id="25136" href="Data.List.Properties.html#25051" class="Bound">forces</a> <a id="25143" class="Symbol">_</a> <a id="25145" href="Data.List.Properties.html#25065" class="Bound">xs</a> <a id="25148" href="Data.List.Properties.html#25090" class="Bound">pfxs</a>

  <a id="25156" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25173" class="Symbol">:</a> <a id="25175" class="Symbol">(∀</a> <a id="25178" class="Symbol">{</a><a id="25179" href="Data.List.Properties.html#25179" class="Bound">x</a> <a id="25181" href="Data.List.Properties.html#25181" class="Bound">y</a><a id="25182" class="Symbol">}</a> <a id="25184" class="Symbol">→</a> <a id="25186" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25188" href="Data.List.Properties.html#25179" class="Bound">x</a> <a id="25190" class="Symbol">→</a> <a id="25192" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25194" href="Data.List.Properties.html#25181" class="Bound">y</a> <a id="25196" class="Symbol">→</a> <a id="25198" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25200" class="Symbol">(</a><a id="25201" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25203" href="Data.List.Properties.html#25179" class="Bound">x</a> <a id="25205" href="Data.List.Properties.html#25181" class="Bound">y</a><a id="25206" class="Symbol">))</a> <a id="25209" class="Symbol">→</a>
                     <a id="25232" class="Symbol">∀</a> <a id="25234" class="Symbol">{</a><a id="25235" href="Data.List.Properties.html#25235" class="Bound">e</a> <a id="25237" href="Data.List.Properties.html#25237" class="Bound">xs</a><a id="25239" class="Symbol">}</a> <a id="25241" class="Symbol">→</a> <a id="25243" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25245" href="Data.List.Properties.html#25235" class="Bound">e</a> <a id="25247" class="Symbol">→</a> <a id="25249" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="25253" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25255" href="Data.List.Properties.html#25237" class="Bound">xs</a> <a id="25258" class="Symbol">→</a> <a id="25260" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25262" class="Symbol">(</a><a id="25263" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="25269" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25271" href="Data.List.Properties.html#25235" class="Bound">e</a> <a id="25273" href="Data.List.Properties.html#25237" class="Bound">xs</a><a id="25275" class="Symbol">)</a>
  <a id="25279" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25296" class="Symbol">_</a>    <a id="25301" href="Data.List.Properties.html#25301" class="Bound">Pe</a> <a id="25304" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="25315" class="Symbol">=</a> <a id="25317" href="Data.List.Properties.html#25301" class="Bound">Pe</a>
  <a id="25322" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25339" href="Data.List.Properties.html#25339" class="Bound">pres</a> <a id="25344" href="Data.List.Properties.html#25344" class="Bound">Pe</a> <a id="25347" class="Symbol">(</a><a id="25348" href="Data.List.Properties.html#25348" class="Bound">px</a> <a id="25351" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25353" href="Data.List.Properties.html#25353" class="Bound">pxs</a><a id="25356" class="Symbol">)</a> <a id="25358" class="Symbol">=</a> <a id="25360" href="Data.List.Properties.html#25339" class="Bound">pres</a> <a id="25365" href="Data.List.Properties.html#25348" class="Bound">px</a> <a id="25368" class="Symbol">(</a><a id="25369" href="Data.List.Properties.html#25156" class="Function">foldr-preservesᵇ</a> <a id="25386" href="Data.List.Properties.html#25339" class="Bound">pres</a> <a id="25391" href="Data.List.Properties.html#25344" class="Bound">Pe</a> <a id="25394" href="Data.List.Properties.html#25353" class="Bound">pxs</a><a id="25397" class="Symbol">)</a>

  <a id="25402" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25419" class="Symbol">:</a> <a id="25421" class="Symbol">(∀</a> <a id="25424" href="Data.List.Properties.html#25424" class="Bound">x</a> <a id="25426" class="Symbol">{</a><a id="25427" href="Data.List.Properties.html#25427" class="Bound">y</a><a id="25428" class="Symbol">}</a> <a id="25430" class="Symbol">→</a> <a id="25432" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25434" href="Data.List.Properties.html#25427" class="Bound">y</a> <a id="25436" class="Symbol">→</a> <a id="25438" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25440" class="Symbol">(</a><a id="25441" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25443" href="Data.List.Properties.html#25424" class="Bound">x</a> <a id="25445" href="Data.List.Properties.html#25427" class="Bound">y</a><a id="25446" class="Symbol">))</a> <a id="25449" class="Symbol">→</a>
                     <a id="25472" class="Symbol">∀</a> <a id="25474" class="Symbol">{</a><a id="25475" href="Data.List.Properties.html#25475" class="Bound">e</a><a id="25476" class="Symbol">}</a> <a id="25478" class="Symbol">→</a> <a id="25480" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25482" href="Data.List.Properties.html#25475" class="Bound">e</a> <a id="25484" class="Symbol">→</a> <a id="25486" class="Symbol">∀</a> <a id="25488" href="Data.List.Properties.html#25488" class="Bound">xs</a> <a id="25491" class="Symbol">→</a> <a id="25493" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25495" class="Symbol">(</a><a id="25496" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="25502" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25504" href="Data.List.Properties.html#25475" class="Bound">e</a> <a id="25506" href="Data.List.Properties.html#25488" class="Bound">xs</a><a id="25508" class="Symbol">)</a>
  <a id="25512" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25529" href="Data.List.Properties.html#25529" class="Bound">pres</a> <a id="25534" href="Data.List.Properties.html#25534" class="Bound">Pe</a> <a id="25537" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="25546" class="Symbol">=</a> <a id="25548" href="Data.List.Properties.html#25534" class="Bound">Pe</a>
  <a id="25553" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25570" href="Data.List.Properties.html#25570" class="Bound">pres</a> <a id="25575" href="Data.List.Properties.html#25575" class="Bound">Pe</a> <a id="25578" class="Symbol">(_</a> <a id="25581" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25583" href="Data.List.Properties.html#25583" class="Bound">xs</a><a id="25585" class="Symbol">)</a> <a id="25587" class="Symbol">=</a> <a id="25589" href="Data.List.Properties.html#25570" class="Bound">pres</a> <a id="25594" class="Symbol">_</a> <a id="25596" class="Symbol">(</a><a id="25597" href="Data.List.Properties.html#25402" class="Function">foldr-preservesʳ</a> <a id="25614" href="Data.List.Properties.html#25570" class="Bound">pres</a> <a id="25619" href="Data.List.Properties.html#25575" class="Bound">Pe</a> <a id="25622" href="Data.List.Properties.html#25583" class="Bound">xs</a><a id="25624" class="Symbol">)</a>

  <a id="25629" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25646" class="Symbol">:</a> <a id="25648" class="Symbol">(∀</a> <a id="25651" href="Data.List.Properties.html#25651" class="Bound">x</a> <a id="25653" href="Data.List.Properties.html#25653" class="Bound">y</a> <a id="25655" class="Symbol">→</a> <a id="25657" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25659" href="Data.List.Properties.html#25651" class="Bound">x</a> <a id="25661" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25663" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25665" href="Data.List.Properties.html#25653" class="Bound">y</a> <a id="25667" class="Symbol">→</a> <a id="25669" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25671" class="Symbol">(</a><a id="25672" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25674" href="Data.List.Properties.html#25651" class="Bound">x</a> <a id="25676" href="Data.List.Properties.html#25653" class="Bound">y</a><a id="25677" class="Symbol">))</a> <a id="25680" class="Symbol">→</a>
                     <a id="25703" class="Symbol">∀</a> <a id="25705" href="Data.List.Properties.html#25705" class="Bound">e</a> <a id="25707" href="Data.List.Properties.html#25707" class="Bound">xs</a> <a id="25710" class="Symbol">→</a> <a id="25712" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25714" href="Data.List.Properties.html#25705" class="Bound">e</a> <a id="25716" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25718" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25722" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25724" href="Data.List.Properties.html#25707" class="Bound">xs</a> <a id="25727" class="Symbol">→</a> <a id="25729" href="Data.List.Properties.html#24846" class="Bound">P</a> <a id="25731" class="Symbol">(</a><a id="25732" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="25738" href="Data.List.Properties.html#24861" class="Bound">f</a> <a id="25740" href="Data.List.Properties.html#25705" class="Bound">e</a> <a id="25742" href="Data.List.Properties.html#25707" class="Bound">xs</a><a id="25744" class="Symbol">)</a>
  <a id="25748" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25765" href="Data.List.Properties.html#25765" class="Bound">pres</a> <a id="25770" href="Data.List.Properties.html#25770" class="Bound">e</a> <a id="25772" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="25781" class="Symbol">(</a><a id="25782" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25787" href="Data.List.Properties.html#25787" class="Bound">Pe</a><a id="25789" class="Symbol">)</a>          <a id="25800" class="Symbol">=</a> <a id="25802" href="Data.List.Properties.html#25787" class="Bound">Pe</a>
  <a id="25807" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25824" href="Data.List.Properties.html#25824" class="Bound">pres</a> <a id="25829" href="Data.List.Properties.html#25829" class="Bound">e</a> <a id="25831" class="Symbol">(</a><a id="25832" href="Data.List.Properties.html#25832" class="Bound">x</a> <a id="25834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25836" href="Data.List.Properties.html#25836" class="Bound">xs</a><a id="25838" class="Symbol">)</a> <a id="25840" class="Symbol">(</a><a id="25841" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25846" href="Data.List.Properties.html#25846" class="Bound">Pe</a><a id="25848" class="Symbol">)</a>          <a id="25859" class="Symbol">=</a>
    <a id="25865" href="Data.List.Properties.html#25824" class="Bound">pres</a> <a id="25870" class="Symbol">_</a> <a id="25872" class="Symbol">_</a> <a id="25874" class="Symbol">(</a><a id="25875" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25880" class="Symbol">(</a><a id="25881" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25898" href="Data.List.Properties.html#25824" class="Bound">pres</a> <a id="25903" href="Data.List.Properties.html#25829" class="Bound">e</a> <a id="25905" href="Data.List.Properties.html#25836" class="Bound">xs</a> <a id="25908" class="Symbol">(</a><a id="25909" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25914" href="Data.List.Properties.html#25846" class="Bound">Pe</a><a id="25916" class="Symbol">)))</a>
  <a id="25922" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="25939" href="Data.List.Properties.html#25939" class="Bound">pres</a> <a id="25944" href="Data.List.Properties.html#25944" class="Bound">e</a> <a id="25946" class="Symbol">(</a><a id="25947" href="Data.List.Properties.html#25947" class="Bound">x</a> <a id="25949" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25951" href="Data.List.Properties.html#25951" class="Bound">xs</a><a id="25953" class="Symbol">)</a> <a id="25955" class="Symbol">(</a><a id="25956" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25961" class="Symbol">(</a><a id="25962" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="25967" href="Data.List.Properties.html#25967" class="Bound">px</a><a id="25969" class="Symbol">))</a>   <a id="25974" class="Symbol">=</a> <a id="25976" href="Data.List.Properties.html#25939" class="Bound">pres</a> <a id="25981" class="Symbol">_</a> <a id="25983" class="Symbol">_</a> <a id="25985" class="Symbol">(</a><a id="25986" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25991" href="Data.List.Properties.html#25967" class="Bound">px</a><a id="25993" class="Symbol">)</a>
  <a id="25997" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="26014" href="Data.List.Properties.html#26014" class="Bound">pres</a> <a id="26019" href="Data.List.Properties.html#26019" class="Bound">e</a> <a id="26021" class="Symbol">(</a><a id="26022" href="Data.List.Properties.html#26022" class="Bound">x</a> <a id="26024" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26026" href="Data.List.Properties.html#26026" class="Bound">xs</a><a id="26028" class="Symbol">)</a> <a id="26030" class="Symbol">(</a><a id="26031" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26036" class="Symbol">(</a><a id="26037" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="26043" href="Data.List.Properties.html#26043" class="Bound">pxs</a><a id="26046" class="Symbol">))</a> <a id="26049" class="Symbol">=</a>
    <a id="26055" href="Data.List.Properties.html#26014" class="Bound">pres</a> <a id="26060" class="Symbol">_</a> <a id="26062" class="Symbol">_</a> <a id="26064" class="Symbol">(</a><a id="26065" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26070" class="Symbol">(</a><a id="26071" href="Data.List.Properties.html#25629" class="Function">foldr-preservesᵒ</a> <a id="26088" href="Data.List.Properties.html#26014" class="Bound">pres</a> <a id="26093" href="Data.List.Properties.html#26019" class="Bound">e</a> <a id="26095" href="Data.List.Properties.html#26026" class="Bound">xs</a> <a id="26098" class="Symbol">(</a><a id="26099" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26104" href="Data.List.Properties.html#26043" class="Bound">pxs</a><a id="26107" class="Symbol">)))</a>

<a id="26112" class="Comment">------------------------------------------------------------------------</a>
<a id="26185" class="Comment">-- foldl</a>

<a id="foldl-cong"></a><a id="26195" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26206" class="Symbol">:</a> <a id="26208" class="Symbol">∀</a> <a id="26210" class="Symbol">{</a><a id="26211" href="Data.List.Properties.html#26211" class="Bound">f</a> <a id="26213" href="Data.List.Properties.html#26213" class="Bound">g</a> <a id="26215" class="Symbol">:</a> <a id="26217" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26219" class="Symbol">→</a> <a id="26221" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26223" class="Symbol">→</a> <a id="26225" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="26226" class="Symbol">}</a> <a id="26228" class="Symbol">→</a> <a id="26230" class="Symbol">(∀</a> <a id="26233" href="Data.List.Properties.html#26233" class="Bound">x</a> <a id="26235" href="Data.List.Properties.html#26235" class="Bound">y</a> <a id="26237" class="Symbol">→</a> <a id="26239" href="Data.List.Properties.html#26211" class="Bound">f</a> <a id="26241" href="Data.List.Properties.html#26233" class="Bound">x</a> <a id="26243" href="Data.List.Properties.html#26235" class="Bound">y</a> <a id="26245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26247" href="Data.List.Properties.html#26213" class="Bound">g</a> <a id="26249" href="Data.List.Properties.html#26233" class="Bound">x</a> <a id="26251" href="Data.List.Properties.html#26235" class="Bound">y</a><a id="26252" class="Symbol">)</a> <a id="26254" class="Symbol">→</a>
             <a id="26269" class="Symbol">∀</a> <a id="26271" href="Data.List.Properties.html#26271" class="Bound">x</a> <a id="26273" class="Symbol">→</a> <a id="26275" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26281" href="Data.List.Properties.html#26211" class="Bound">f</a> <a id="26283" href="Data.List.Properties.html#26271" class="Bound">x</a> <a id="26285" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="26287" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26293" href="Data.List.Properties.html#26213" class="Bound">g</a> <a id="26295" href="Data.List.Properties.html#26271" class="Bound">x</a>
<a id="26297" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26308" href="Data.List.Properties.html#26308" class="Bound">f≗g</a> <a id="26312" href="Data.List.Properties.html#26312" class="Bound">x</a> <a id="26314" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26323" class="Symbol">=</a> <a id="26325" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26330" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26341" href="Data.List.Properties.html#26341" class="Bound">f≗g</a> <a id="26345" href="Data.List.Properties.html#26345" class="Bound">x</a> <a id="26347" class="Symbol">(</a><a id="26348" href="Data.List.Properties.html#26348" class="Bound">y</a> <a id="26350" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26352" href="Data.List.Properties.html#26352" class="Bound">xs</a><a id="26354" class="Symbol">)</a> <a id="26356" class="Keyword">rewrite</a> <a id="26364" href="Data.List.Properties.html#26341" class="Bound">f≗g</a> <a id="26368" href="Data.List.Properties.html#26345" class="Bound">x</a> <a id="26370" href="Data.List.Properties.html#26348" class="Bound">y</a> <a id="26372" class="Symbol">=</a> <a id="26374" href="Data.List.Properties.html#26195" class="Function">foldl-cong</a> <a id="26385" href="Data.List.Properties.html#26341" class="Bound">f≗g</a> <a id="26389" class="Symbol">_</a> <a id="26391" href="Data.List.Properties.html#26352" class="Bound">xs</a>

<a id="foldl-++"></a><a id="26395" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26404" class="Symbol">:</a> <a id="26406" class="Symbol">∀</a> <a id="26408" class="Symbol">(</a><a id="26409" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26411" class="Symbol">:</a> <a id="26413" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26415" class="Symbol">→</a> <a id="26417" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26419" class="Symbol">→</a> <a id="26421" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="26422" class="Symbol">)</a> <a id="26424" href="Data.List.Properties.html#26424" class="Bound">x</a> <a id="26426" href="Data.List.Properties.html#26426" class="Bound">ys</a> <a id="26429" href="Data.List.Properties.html#26429" class="Bound">zs</a> <a id="26432" class="Symbol">→</a>
           <a id="26445" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26451" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26453" href="Data.List.Properties.html#26424" class="Bound">x</a> <a id="26455" class="Symbol">(</a><a id="26456" href="Data.List.Properties.html#26426" class="Bound">ys</a> <a id="26459" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="26462" href="Data.List.Properties.html#26429" class="Bound">zs</a><a id="26464" class="Symbol">)</a> <a id="26466" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26468" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26474" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26476" class="Symbol">(</a><a id="26477" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26483" href="Data.List.Properties.html#26409" class="Bound">f</a> <a id="26485" href="Data.List.Properties.html#26424" class="Bound">x</a> <a id="26487" href="Data.List.Properties.html#26426" class="Bound">ys</a><a id="26489" class="Symbol">)</a> <a id="26491" href="Data.List.Properties.html#26429" class="Bound">zs</a>
<a id="26494" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26503" href="Data.List.Properties.html#26503" class="Bound">f</a> <a id="26505" href="Data.List.Properties.html#26505" class="Bound">x</a> <a id="26507" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26516" href="Data.List.Properties.html#26516" class="Bound">zs</a> <a id="26519" class="Symbol">=</a> <a id="26521" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26526" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26535" href="Data.List.Properties.html#26535" class="Bound">f</a> <a id="26537" href="Data.List.Properties.html#26537" class="Bound">x</a> <a id="26539" class="Symbol">(</a><a id="26540" href="Data.List.Properties.html#26540" class="Bound">y</a> <a id="26542" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26544" href="Data.List.Properties.html#26544" class="Bound">ys</a><a id="26546" class="Symbol">)</a> <a id="26548" href="Data.List.Properties.html#26548" class="Bound">zs</a> <a id="26551" class="Symbol">=</a> <a id="26553" href="Data.List.Properties.html#26395" class="Function">foldl-++</a> <a id="26562" href="Data.List.Properties.html#26535" class="Bound">f</a> <a id="26564" class="Symbol">(</a><a id="26565" href="Data.List.Properties.html#26535" class="Bound">f</a> <a id="26567" href="Data.List.Properties.html#26537" class="Bound">x</a> <a id="26569" href="Data.List.Properties.html#26540" class="Bound">y</a><a id="26570" class="Symbol">)</a> <a id="26572" href="Data.List.Properties.html#26544" class="Bound">ys</a> <a id="26575" href="Data.List.Properties.html#26548" class="Bound">zs</a>

<a id="foldl-∷ʳ"></a><a id="26579" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26588" class="Symbol">:</a> <a id="26590" class="Symbol">∀</a> <a id="26592" class="Symbol">(</a><a id="26593" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26595" class="Symbol">:</a> <a id="26597" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26599" class="Symbol">→</a> <a id="26601" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26603" class="Symbol">→</a> <a id="26605" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="26606" class="Symbol">)</a> <a id="26608" href="Data.List.Properties.html#26608" class="Bound">x</a> <a id="26610" href="Data.List.Properties.html#26610" class="Bound">y</a> <a id="26612" href="Data.List.Properties.html#26612" class="Bound">ys</a> <a id="26615" class="Symbol">→</a>
           <a id="26628" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26634" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26636" href="Data.List.Properties.html#26608" class="Bound">x</a> <a id="26638" class="Symbol">(</a><a id="26639" href="Data.List.Properties.html#26612" class="Bound">ys</a> <a id="26642" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="26645" href="Data.List.Properties.html#26610" class="Bound">y</a><a id="26646" class="Symbol">)</a> <a id="26648" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26650" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26652" class="Symbol">(</a><a id="26653" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26659" href="Data.List.Properties.html#26593" class="Bound">f</a> <a id="26661" href="Data.List.Properties.html#26608" class="Bound">x</a> <a id="26663" href="Data.List.Properties.html#26612" class="Bound">ys</a><a id="26665" class="Symbol">)</a> <a id="26667" href="Data.List.Properties.html#26610" class="Bound">y</a>
<a id="26669" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26678" href="Data.List.Properties.html#26678" class="Bound">f</a> <a id="26680" href="Data.List.Properties.html#26680" class="Bound">x</a> <a id="26682" href="Data.List.Properties.html#26682" class="Bound">y</a> <a id="26684" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26693" class="Symbol">=</a> <a id="26695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26700" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26709" href="Data.List.Properties.html#26709" class="Bound">f</a> <a id="26711" href="Data.List.Properties.html#26711" class="Bound">x</a> <a id="26713" href="Data.List.Properties.html#26713" class="Bound">y</a> <a id="26715" class="Symbol">(</a><a id="26716" href="Data.List.Properties.html#26716" class="Bound">z</a> <a id="26718" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26720" href="Data.List.Properties.html#26720" class="Bound">ys</a><a id="26722" class="Symbol">)</a> <a id="26724" class="Symbol">=</a> <a id="26726" href="Data.List.Properties.html#26579" class="Function">foldl-∷ʳ</a> <a id="26735" href="Data.List.Properties.html#26709" class="Bound">f</a> <a id="26737" class="Symbol">(</a><a id="26738" href="Data.List.Properties.html#26709" class="Bound">f</a> <a id="26740" href="Data.List.Properties.html#26711" class="Bound">x</a> <a id="26742" href="Data.List.Properties.html#26716" class="Bound">z</a><a id="26743" class="Symbol">)</a> <a id="26745" href="Data.List.Properties.html#26713" class="Bound">y</a> <a id="26747" href="Data.List.Properties.html#26720" class="Bound">ys</a>

<a id="foldl-map"></a><a id="26751" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26761" class="Symbol">:</a> <a id="26763" class="Symbol">∀</a> <a id="26765" class="Symbol">(</a><a id="26766" href="Data.List.Properties.html#26766" class="Bound">f</a> <a id="26768" class="Symbol">:</a> <a id="26770" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="26772" class="Symbol">→</a> <a id="26774" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="26776" class="Symbol">→</a> <a id="26778" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="26779" class="Symbol">)</a> <a id="26781" class="Symbol">(</a><a id="26782" href="Data.List.Properties.html#26782" class="Bound">g</a> <a id="26784" class="Symbol">:</a> <a id="26786" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="26788" class="Symbol">→</a> <a id="26790" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="26791" class="Symbol">)</a> <a id="26793" href="Data.List.Properties.html#26793" class="Bound">x</a> <a id="26795" href="Data.List.Properties.html#26795" class="Bound">xs</a> <a id="26798" class="Symbol">→</a> <a id="26800" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26806" href="Data.List.Properties.html#26766" class="Bound">f</a> <a id="26808" href="Data.List.Properties.html#26793" class="Bound">x</a> <a id="26810" class="Symbol">(</a><a id="26811" href="Data.List.Base.html#1612" class="Function">map</a> <a id="26815" href="Data.List.Properties.html#26782" class="Bound">g</a> <a id="26817" href="Data.List.Properties.html#26795" class="Bound">xs</a><a id="26819" class="Symbol">)</a> <a id="26821" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26823" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="26829" class="Symbol">(</a><a id="26830" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="26832" href="Data.List.Properties.html#26766" class="Bound">f</a> <a id="26834" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="26837" href="Data.List.Properties.html#26782" class="Bound">g</a><a id="26838" class="Symbol">)</a> <a id="26840" href="Data.List.Properties.html#26793" class="Bound">x</a> <a id="26842" href="Data.List.Properties.html#26795" class="Bound">xs</a>
<a id="26845" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26855" href="Data.List.Properties.html#26855" class="Bound">f</a> <a id="26857" href="Data.List.Properties.html#26857" class="Bound">g</a> <a id="26859" href="Data.List.Properties.html#26859" class="Bound">x</a> <a id="26861" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="26870" class="Symbol">=</a> <a id="26872" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26877" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26887" href="Data.List.Properties.html#26887" class="Bound">f</a> <a id="26889" href="Data.List.Properties.html#26889" class="Bound">g</a> <a id="26891" href="Data.List.Properties.html#26891" class="Bound">x</a> <a id="26893" class="Symbol">(</a><a id="26894" href="Data.List.Properties.html#26894" class="Bound">y</a> <a id="26896" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="26898" href="Data.List.Properties.html#26898" class="Bound">xs</a><a id="26900" class="Symbol">)</a> <a id="26902" class="Symbol">=</a> <a id="26904" href="Data.List.Properties.html#26751" class="Function">foldl-map</a> <a id="26914" href="Data.List.Properties.html#26887" class="Bound">f</a> <a id="26916" href="Data.List.Properties.html#26889" class="Bound">g</a> <a id="26918" class="Symbol">(</a><a id="26919" href="Data.List.Properties.html#26887" class="Bound">f</a> <a id="26921" href="Data.List.Properties.html#26891" class="Bound">x</a> <a id="26923" class="Symbol">(</a><a id="26924" href="Data.List.Properties.html#26889" class="Bound">g</a> <a id="26926" href="Data.List.Properties.html#26894" class="Bound">y</a><a id="26927" class="Symbol">))</a> <a id="26930" href="Data.List.Properties.html#26898" class="Bound">xs</a>

<a id="26934" class="Comment">------------------------------------------------------------------------</a>
<a id="27007" class="Comment">-- concat</a>

<a id="concat-map"></a><a id="27018" href="Data.List.Properties.html#27018" class="Function">concat-map</a> <a id="27029" class="Symbol">:</a> <a id="27031" class="Symbol">∀</a> <a id="27033" class="Symbol">{</a><a id="27034" href="Data.List.Properties.html#27034" class="Bound">f</a> <a id="27036" class="Symbol">:</a> <a id="27038" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="27040" class="Symbol">→</a> <a id="27042" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="27043" class="Symbol">}</a> <a id="27045" class="Symbol">→</a> <a id="27047" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27054" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27056" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27060" class="Symbol">(</a><a id="27061" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27065" href="Data.List.Properties.html#27034" class="Bound">f</a><a id="27066" class="Symbol">)</a> <a id="27068" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="27070" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27074" href="Data.List.Properties.html#27034" class="Bound">f</a> <a id="27076" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27078" href="Data.List.Base.html#4328" class="Function">concat</a>
<a id="27085" href="Data.List.Properties.html#27018" class="Function">concat-map</a> <a id="27096" class="Symbol">{</a><a id="27097" class="Argument">f</a> <a id="27099" class="Symbol">=</a> <a id="27101" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27102" class="Symbol">}</a> <a id="27104" href="Data.List.Properties.html#27104" class="Bound">xss</a> <a id="27108" class="Symbol">=</a> <a id="27110" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27118" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27125" class="Symbol">(</a><a id="27126" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27130" class="Symbol">(</a><a id="27131" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27135" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27136" class="Symbol">)</a> <a id="27138" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27141" class="Symbol">)</a>                   <a id="27161" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27164" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27169" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27176" class="Symbol">(</a><a id="27177" href="Data.List.Properties.html#24150" class="Function">map-is-foldr</a> <a id="27190" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27193" class="Symbol">)</a> <a id="27195" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27199" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27206" class="Symbol">(</a><a id="27207" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="27213" class="Symbol">(λ</a> <a id="27216" href="Data.List.Properties.html#27216" class="Bound">xs</a> <a id="27219" class="Symbol">→</a> <a id="27221" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27225" href="Data.List.Properties.html#27101" class="Bound">f</a> <a id="27227" href="Data.List.Properties.html#27216" class="Bound">xs</a> <a id="27230" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="27232" class="Symbol">)</a> <a id="27234" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27237" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27240" class="Symbol">)</a> <a id="27242" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27245" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="27258" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27265" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27268" class="Symbol">(λ</a> <a id="27271" href="Data.List.Properties.html#27271" class="Bound">_</a> <a id="27273" href="Data.List.Properties.html#27273" class="Bound">_</a> <a id="27275" class="Symbol">→</a> <a id="27277" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="27281" class="Symbol">)</a> <a id="27283" href="Data.List.Properties.html#27104" class="Bound">xss</a> <a id="27287" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27291" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="27297" class="Symbol">(λ</a> <a id="27300" href="Data.List.Properties.html#27300" class="Bound">ys</a> <a id="27303" class="Symbol">→</a> <a id="27305" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27309" href="Data.List.Properties.html#27101" class="Bound">f</a> <a id="27311" href="Data.List.Properties.html#27300" class="Bound">ys</a> <a id="27314" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="27317" class="Symbol">)</a> <a id="27319" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27322" href="Data.List.Properties.html#27104" class="Bound">xss</a>         <a id="27334" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27337" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="27341" class="Symbol">(</a><a id="27342" href="Data.List.Properties.html#23276" class="Function">foldr-fusion</a> <a id="27355" class="Symbol">(</a><a id="27356" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27360" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27361" class="Symbol">)</a> <a id="27363" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27366" class="Symbol">(</a><a id="27367" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="27374" href="Data.List.Properties.html#27101" class="Bound">f</a><a id="27375" class="Symbol">)</a> <a id="27377" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27380" class="Symbol">)</a> <a id="27382" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27386" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27390" href="Data.List.Properties.html#27101" class="Bound">f</a> <a id="27392" class="Symbol">(</a><a id="27393" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27400" href="Data.List.Properties.html#27104" class="Bound">xss</a><a id="27403" class="Symbol">)</a>                         <a id="27429" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="concat-++"></a><a id="27432" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27442" class="Symbol">:</a> <a id="27444" class="Symbol">(</a><a id="27445" href="Data.List.Properties.html#27445" class="Bound">xss</a> <a id="27449" href="Data.List.Properties.html#27449" class="Bound">yss</a> <a id="27453" class="Symbol">:</a> <a id="27455" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27460" class="Symbol">(</a><a id="27461" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27466" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="27467" class="Symbol">))</a> <a id="27470" class="Symbol">→</a> <a id="27472" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27479" href="Data.List.Properties.html#27445" class="Bound">xss</a> <a id="27483" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="27486" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27493" href="Data.List.Properties.html#27449" class="Bound">yss</a> <a id="27497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27499" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27506" class="Symbol">(</a><a id="27507" href="Data.List.Properties.html#27445" class="Bound">xss</a> <a id="27511" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="27514" href="Data.List.Properties.html#27449" class="Bound">yss</a><a id="27517" class="Symbol">)</a>
<a id="27519" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27529" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27532" href="Data.List.Properties.html#27532" class="Bound">yss</a> <a id="27536" class="Symbol">=</a> <a id="27538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27543" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27553" class="Symbol">(</a><a id="27554" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27557" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27559" href="Data.List.Properties.html#27559" class="Bound">xss</a><a id="27562" class="Symbol">)</a> <a id="27564" href="Data.List.Properties.html#27564" class="Bound">yss</a> <a id="27568" class="Symbol">=</a> <a id="27570" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27580" href="Data.List.Properties.html#27559" class="Bound">xss</a> <a id="27584" href="Data.List.Properties.html#27564" class="Bound">yss</a>
<a id="27588" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27598" class="Symbol">((</a><a id="27600" href="Data.List.Properties.html#27600" class="Bound">x</a> <a id="27602" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27604" href="Data.List.Properties.html#27604" class="Bound">xs</a><a id="27606" class="Symbol">)</a> <a id="27608" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27610" href="Data.List.Properties.html#27610" class="Bound">xss</a><a id="27613" class="Symbol">)</a> <a id="27615" href="Data.List.Properties.html#27615" class="Bound">yss</a> <a id="27619" class="Symbol">=</a> <a id="27621" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27626" class="Symbol">(</a><a id="27627" href="Data.List.Properties.html#27600" class="Bound">x</a> <a id="27629" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="27631" class="Symbol">)</a> <a id="27633" class="Symbol">(</a><a id="27634" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27644" class="Symbol">(</a><a id="27645" href="Data.List.Properties.html#27604" class="Bound">xs</a> <a id="27648" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27650" href="Data.List.Properties.html#27610" class="Bound">xss</a><a id="27653" class="Symbol">)</a> <a id="27655" href="Data.List.Properties.html#27615" class="Bound">yss</a><a id="27658" class="Symbol">)</a>

<a id="concat-concat"></a><a id="27661" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27675" class="Symbol">:</a> <a id="27677" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27684" class="Symbol">{</a><a id="27685" class="Argument">A</a> <a id="27687" class="Symbol">=</a> <a id="27689" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="27690" class="Symbol">}</a> <a id="27692" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27694" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27698" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27705" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="27707" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27714" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27716" href="Data.List.Base.html#4328" class="Function">concat</a>
<a id="27723" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27737" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="27740" class="Symbol">=</a> <a id="27742" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27747" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27761" class="Symbol">(</a><a id="27762" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27766" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27768" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27772" class="Symbol">)</a> <a id="27774" class="Symbol">=</a> <a id="27776" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="27784" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27791" class="Symbol">(</a><a id="27792" href="Data.List.Base.html#1612" class="Function">map</a> <a id="27796" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27803" class="Symbol">(</a><a id="27804" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27808" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27810" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27814" class="Symbol">))</a>   <a id="27819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27822" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27827" class="Symbol">(</a><a id="27828" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27835" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27839" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="27842" class="Symbol">)</a> <a id="27844" class="Symbol">(</a><a id="27845" href="Data.List.Properties.html#27661" class="Function">concat-concat</a> <a id="27859" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27863" class="Symbol">)</a> <a id="27865" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27869" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27876" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27880" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="27883" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27890" class="Symbol">(</a><a id="27891" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27898" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27902" class="Symbol">)</a> <a id="27904" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27907" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="27917" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27921" class="Symbol">(</a><a id="27922" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27929" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27933" class="Symbol">)</a> <a id="27935" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27939" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27946" class="Symbol">(</a><a id="27947" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="27954" class="Symbol">(</a><a id="27955" href="Data.List.Properties.html#27762" class="Bound">xss</a> <a id="27959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="27961" href="Data.List.Properties.html#27768" class="Bound">xsss</a><a id="27965" class="Symbol">))</a>       <a id="27974" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="concat-map-[_]"></a><a id="27977" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[_]</a> <a id="27992" class="Symbol">:</a> <a id="27994" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28001" class="Symbol">{</a><a id="28002" class="Argument">A</a> <a id="28004" class="Symbol">=</a> <a id="28006" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="28007" class="Symbol">}</a> <a id="28009" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28011" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28015" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="28019" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28021" href="Function.Base.html#704" class="Function">id</a>
<a id="28024" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[</a> <a id="28037" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="28040" href="Data.List.Properties.html#27977" class="Function Operator">]</a>     <a id="28046" class="Symbol">=</a> <a id="28048" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28053" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[</a> <a id="28066" href="Data.List.Properties.html#28066" class="Bound">x</a> <a id="28068" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="28070" href="Data.List.Properties.html#28070" class="Bound">xs</a> <a id="28073" href="Data.List.Properties.html#27977" class="Function Operator">]</a> <a id="28075" class="Symbol">=</a> <a id="28077" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28082" class="Symbol">(</a><a id="28083" href="Data.List.Properties.html#28066" class="Bound">x</a> <a id="28085" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="28087" class="Symbol">)</a> <a id="28089" class="Symbol">(</a><a id="28090" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[</a> <a id="28103" href="Data.List.Properties.html#28070" class="Bound">xs</a> <a id="28106" href="Data.List.Properties.html#27977" class="Function Operator">]</a><a id="28107" class="Symbol">)</a>

<a id="concat-[_]"></a><a id="28110" href="Data.List.Properties.html#28110" class="Function Operator">concat-[_]</a> <a id="28121" class="Symbol">:</a> <a id="28123" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28130" class="Symbol">{</a><a id="28131" class="Argument">A</a> <a id="28133" class="Symbol">=</a> <a id="28135" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="28136" class="Symbol">}</a> <a id="28138" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28140" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="28144" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28146" href="Function.Base.html#704" class="Function">id</a>
<a id="28149" href="Data.List.Properties.html#28110" class="Function Operator">concat-[</a> <a id="28158" href="Data.List.Properties.html#28158" class="Bound">xs</a> <a id="28161" href="Data.List.Properties.html#28110" class="Function Operator">]</a> <a id="28163" class="Symbol">=</a> <a id="28165" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="28178" href="Data.List.Properties.html#28158" class="Bound">xs</a>

<a id="28182" class="Comment">------------------------------------------------------------------------</a>
<a id="28255" class="Comment">-- concatMap</a>

<a id="concatMap-cong"></a><a id="28269" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="28284" class="Symbol">:</a> <a id="28286" class="Symbol">∀</a> <a id="28288" class="Symbol">{</a><a id="28289" href="Data.List.Properties.html#28289" class="Bound">f</a> <a id="28291" href="Data.List.Properties.html#28291" class="Bound">g</a> <a id="28293" class="Symbol">:</a> <a id="28295" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="28297" class="Symbol">→</a> <a id="28299" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28304" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="28305" class="Symbol">}</a> <a id="28307" class="Symbol">→</a> <a id="28309" href="Data.List.Properties.html#28289" class="Bound">f</a> <a id="28311" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28313" href="Data.List.Properties.html#28291" class="Bound">g</a> <a id="28315" class="Symbol">→</a> <a id="28317" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28327" href="Data.List.Properties.html#28289" class="Bound">f</a> <a id="28329" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28331" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28341" href="Data.List.Properties.html#28291" class="Bound">g</a>
<a id="28343" href="Data.List.Properties.html#28269" class="Function">concatMap-cong</a> <a id="28358" href="Data.List.Properties.html#28358" class="Bound">eq</a> <a id="28361" class="Symbol">=</a> <a id="28363" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28368" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28375" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28377" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="28386" href="Data.List.Properties.html#28358" class="Bound">eq</a>

<a id="concatMap-pure"></a><a id="28390" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a> <a id="28405" class="Symbol">:</a> <a id="28407" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28417" class="Symbol">{</a><a id="28418" class="Argument">A</a> <a id="28420" class="Symbol">=</a> <a id="28422" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="28423" class="Symbol">}</a> <a id="28425" href="Data.List.Base.html#4907" class="Function Operator">[_]</a> <a id="28429" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28431" href="Function.Base.html#704" class="Function">id</a>
<a id="28434" href="Data.List.Properties.html#28390" class="Function">concatMap-pure</a> <a id="28449" class="Symbol">=</a> <a id="28451" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[_]</a>

<a id="concatMap-map"></a><a id="28467" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="28481" class="Symbol">:</a> <a id="28483" class="Symbol">(</a><a id="28484" href="Data.List.Properties.html#28484" class="Bound">g</a> <a id="28486" class="Symbol">:</a> <a id="28488" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="28490" class="Symbol">→</a> <a id="28492" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28497" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="28498" class="Symbol">)</a> <a id="28500" class="Symbol">→</a> <a id="28502" class="Symbol">(</a><a id="28503" href="Data.List.Properties.html#28503" class="Bound">f</a> <a id="28505" class="Symbol">:</a> <a id="28507" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="28509" class="Symbol">→</a> <a id="28511" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="28512" class="Symbol">)</a> <a id="28514" class="Symbol">→</a>
                <a id="28532" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28542" href="Data.List.Properties.html#28484" class="Bound">g</a> <a id="28544" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28547" class="Symbol">(</a><a id="28548" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28552" href="Data.List.Properties.html#28503" class="Bound">f</a><a id="28553" class="Symbol">)</a> <a id="28555" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28557" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28567" class="Symbol">(</a><a id="28568" href="Data.List.Properties.html#28484" class="Bound">g</a> <a id="28570" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28573" href="Data.List.Properties.html#28503" class="Bound">f</a><a id="28574" class="Symbol">)</a>
<a id="28576" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="28590" href="Data.List.Properties.html#28590" class="Bound">g</a> <a id="28592" href="Data.List.Properties.html#28592" class="Bound">f</a> <a id="28594" class="Symbol">=</a> <a id="28596" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28601" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28608" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28610" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="28614" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="28616" href="Data.List.Properties.html#4495" class="Function">map-∘</a>

<a id="map-concatMap"></a><a id="28623" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="28637" class="Symbol">:</a> <a id="28639" class="Symbol">(</a><a id="28640" href="Data.List.Properties.html#28640" class="Bound">f</a> <a id="28642" class="Symbol">:</a> <a id="28644" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="28646" class="Symbol">→</a> <a id="28648" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="28649" class="Symbol">)</a> <a id="28651" class="Symbol">(</a><a id="28652" href="Data.List.Properties.html#28652" class="Bound">g</a> <a id="28654" class="Symbol">:</a> <a id="28656" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="28658" class="Symbol">→</a> <a id="28660" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="28665" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="28666" class="Symbol">)</a> <a id="28668" class="Symbol">→</a>
                <a id="28686" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28690" href="Data.List.Properties.html#28640" class="Bound">f</a> <a id="28692" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28695" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28705" href="Data.List.Properties.html#28652" class="Bound">g</a> <a id="28707" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="28709" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28719" class="Symbol">(</a><a id="28720" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28724" href="Data.List.Properties.html#28640" class="Bound">f</a> <a id="28726" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28729" href="Data.List.Properties.html#28652" class="Bound">g</a><a id="28730" class="Symbol">)</a>
<a id="28732" href="Data.List.Properties.html#28623" class="Function">map-concatMap</a> <a id="28746" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28748" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28750" href="Data.List.Properties.html#28750" class="Bound">xs</a> <a id="28753" class="Symbol">=</a> <a id="28755" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28763" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28767" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28769" class="Symbol">(</a><a id="28770" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28780" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28782" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28784" class="Symbol">)</a>
    <a id="28790" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="28796" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28800" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28802" class="Symbol">(</a><a id="28803" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28810" class="Symbol">(</a><a id="28811" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28815" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28817" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28819" class="Symbol">))</a>
    <a id="28826" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="28829" href="Data.List.Properties.html#27018" class="Function">concat-map</a> <a id="28840" class="Symbol">(</a><a id="28841" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28845" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28847" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28849" class="Symbol">)</a> <a id="28851" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="28855" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28862" class="Symbol">(</a><a id="28863" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28867" class="Symbol">(</a><a id="28868" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28872" href="Data.List.Properties.html#28746" class="Bound">f</a><a id="28873" class="Symbol">)</a> <a id="28875" class="Symbol">(</a><a id="28876" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28880" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28882" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28884" class="Symbol">))</a>
    <a id="28891" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28894" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="28908" class="Symbol">(</a><a id="28909" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28913" href="Data.List.Properties.html#28746" class="Bound">f</a><a id="28914" class="Symbol">)</a> <a id="28916" href="Data.List.Properties.html#28748" class="Bound">g</a> <a id="28918" href="Data.List.Properties.html#28750" class="Bound">xs</a> <a id="28921" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28925" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="28932" class="Symbol">(</a><a id="28933" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28937" class="Symbol">(</a><a id="28938" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28942" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28944" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28947" href="Data.List.Properties.html#28748" class="Bound">g</a><a id="28948" class="Symbol">)</a> <a id="28950" href="Data.List.Properties.html#28750" class="Bound">xs</a><a id="28952" class="Symbol">)</a>
    <a id="28958" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="28964" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="28974" class="Symbol">(</a><a id="28975" href="Data.List.Base.html#1612" class="Function">map</a> <a id="28979" href="Data.List.Properties.html#28746" class="Bound">f</a> <a id="28981" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="28984" href="Data.List.Properties.html#28748" class="Bound">g</a><a id="28985" class="Symbol">)</a> <a id="28987" href="Data.List.Properties.html#28750" class="Bound">xs</a>
    <a id="28994" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="concatMap-++"></a><a id="28997" href="Data.List.Properties.html#28997" class="Function">concatMap-++</a> <a id="29010" class="Symbol">:</a> <a id="29012" class="Symbol">∀</a> <a id="29014" class="Symbol">(</a><a id="29015" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29017" class="Symbol">:</a> <a id="29019" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="29021" class="Symbol">→</a> <a id="29023" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29028" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="29029" class="Symbol">)</a> <a id="29031" href="Data.List.Properties.html#29031" class="Bound">xs</a> <a id="29034" href="Data.List.Properties.html#29034" class="Bound">ys</a> <a id="29037" class="Symbol">→</a>
               <a id="29054" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29064" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29066" class="Symbol">(</a><a id="29067" href="Data.List.Properties.html#29031" class="Bound">xs</a> <a id="29070" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29073" href="Data.List.Properties.html#29034" class="Bound">ys</a><a id="29075" class="Symbol">)</a> <a id="29077" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29079" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29089" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29091" href="Data.List.Properties.html#29031" class="Bound">xs</a> <a id="29094" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29097" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29107" href="Data.List.Properties.html#29015" class="Bound">f</a> <a id="29109" href="Data.List.Properties.html#29034" class="Bound">ys</a>
<a id="29112" href="Data.List.Properties.html#28997" class="Function">concatMap-++</a> <a id="29125" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29127" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29130" href="Data.List.Properties.html#29130" class="Bound">ys</a> <a id="29133" class="Symbol">=</a> <a id="29135" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="29143" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29153" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29155" class="Symbol">(</a><a id="29156" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29159" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29162" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29164" class="Symbol">)</a>           <a id="29176" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="29182" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="29189" class="Symbol">(</a><a id="29190" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29194" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29196" class="Symbol">(</a><a id="29197" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29200" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29203" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29205" class="Symbol">))</a>        <a id="29215" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="29218" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29223" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="29230" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29232" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="29239" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29241" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29244" href="Data.List.Properties.html#29130" class="Bound">ys</a> <a id="29247" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="29251" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="29258" class="Symbol">(</a><a id="29259" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29263" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29265" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29268" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29271" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29275" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29277" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29279" class="Symbol">)</a>    <a id="29284" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="29287" href="Data.List.Properties.html#27432" class="Function">concat-++</a> <a id="29297" class="Symbol">(</a><a id="29298" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29302" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29304" href="Data.List.Properties.html#29127" class="Bound">xs</a><a id="29306" class="Symbol">)</a> <a id="29308" class="Symbol">(</a><a id="29309" href="Data.List.Base.html#1612" class="Function">map</a> <a id="29313" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29315" href="Data.List.Properties.html#29130" class="Bound">ys</a><a id="29317" class="Symbol">)</a> <a id="29319" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="29323" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29333" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29335" href="Data.List.Properties.html#29127" class="Bound">xs</a> <a id="29338" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="29341" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29351" href="Data.List.Properties.html#29125" class="Bound">f</a> <a id="29353" href="Data.List.Properties.html#29130" class="Bound">ys</a> <a id="29356" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="29358" class="Keyword">where</a> <a id="29364" class="Keyword">open</a> <a id="29369" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="29382" class="Comment">------------------------------------------------------------------------</a>
<a id="29455" class="Comment">-- catMaybes</a>

<a id="catMaybes-concatMap"></a><a id="29469" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29489" class="Symbol">:</a> <a id="29491" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="29501" class="Symbol">{</a><a id="29502" class="Argument">A</a> <a id="29504" class="Symbol">=</a> <a id="29506" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="29507" class="Symbol">}</a> <a id="29509" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="29511" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="29521" href="Data.List.Base.html#4940" class="Function">fromMaybe</a>
<a id="29531" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29551" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="29566" class="Symbol">=</a> <a id="29568" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29573" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29593" class="Symbol">(</a><a id="29594" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="29599" href="Data.List.Properties.html#29599" class="Bound">x</a>  <a id="29602" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29604" href="Data.List.Properties.html#29604" class="Bound">xs</a><a id="29606" class="Symbol">)</a> <a id="29608" class="Symbol">=</a> <a id="29610" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29615" class="Symbol">(</a><a id="29616" href="Data.List.Properties.html#29599" class="Bound">x</a> <a id="29618" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="29620" class="Symbol">)</a> <a id="29622" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29624" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29644" href="Data.List.Properties.html#29604" class="Bound">xs</a>
<a id="29647" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29667" class="Symbol">(</a><a id="29668" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="29676" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29678" href="Data.List.Properties.html#29678" class="Bound">xs</a><a id="29680" class="Symbol">)</a> <a id="29682" class="Symbol">=</a> <a id="29684" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="29704" href="Data.List.Properties.html#29678" class="Bound">xs</a>

<a id="length-catMaybes"></a><a id="29708" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29725" class="Symbol">:</a> <a id="29727" class="Symbol">∀</a> <a id="29729" href="Data.List.Properties.html#29729" class="Bound">xs</a> <a id="29732" class="Symbol">→</a> <a id="29734" href="Data.List.Base.html#4746" class="Function">length</a> <a id="29741" class="Symbol">(</a><a id="29742" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="29752" class="Symbol">{</a><a id="29753" class="Argument">A</a> <a id="29755" class="Symbol">=</a> <a id="29757" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="29758" class="Symbol">}</a> <a id="29760" href="Data.List.Properties.html#29729" class="Bound">xs</a><a id="29762" class="Symbol">)</a> <a id="29764" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29766" href="Data.List.Base.html#4746" class="Function">length</a> <a id="29773" href="Data.List.Properties.html#29729" class="Bound">xs</a>
<a id="29776" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29793" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="29808" class="Symbol">=</a> <a id="29810" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="29817" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29834" class="Symbol">(</a><a id="29835" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="29840" class="Symbol">_</a>  <a id="29843" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29845" href="Data.List.Properties.html#29845" class="Bound">xs</a><a id="29847" class="Symbol">)</a> <a id="29849" class="Symbol">=</a> <a id="29851" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29855" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29857" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29874" href="Data.List.Properties.html#29845" class="Bound">xs</a>
<a id="29877" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29894" class="Symbol">(</a><a id="29895" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="29903" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="29905" href="Data.List.Properties.html#29905" class="Bound">xs</a><a id="29907" class="Symbol">)</a> <a id="29909" class="Symbol">=</a> <a id="29911" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="29921" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="29923" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="29940" href="Data.List.Properties.html#29905" class="Bound">xs</a>

<a id="catMaybes-++"></a><a id="29944" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="29957" class="Symbol">:</a> <a id="29959" class="Symbol">(</a><a id="29960" href="Data.List.Properties.html#29960" class="Bound">xs</a> <a id="29963" href="Data.List.Properties.html#29963" class="Bound">ys</a> <a id="29966" class="Symbol">:</a> <a id="29968" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="29973" class="Symbol">(</a><a id="29974" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="29980" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="29981" class="Symbol">))</a> <a id="29984" class="Symbol">→</a>
               <a id="30001" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30011" class="Symbol">(</a><a id="30012" href="Data.List.Properties.html#29960" class="Bound">xs</a> <a id="30015" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="30018" href="Data.List.Properties.html#29963" class="Bound">ys</a><a id="30020" class="Symbol">)</a> <a id="30022" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30024" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30034" href="Data.List.Properties.html#29960" class="Bound">xs</a> <a id="30037" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="30040" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30050" href="Data.List.Properties.html#29963" class="Bound">ys</a>
<a id="30053" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30066" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="30081" class="Symbol">_</a>  <a id="30084" class="Symbol">=</a> <a id="30086" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30091" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30104" class="Symbol">(</a><a id="30105" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30110" href="Data.List.Properties.html#30110" class="Bound">x</a>  <a id="30113" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30115" href="Data.List.Properties.html#30115" class="Bound">xs</a><a id="30117" class="Symbol">)</a> <a id="30119" href="Data.List.Properties.html#30119" class="Bound">ys</a> <a id="30122" class="Symbol">=</a> <a id="30124" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30129" class="Symbol">(</a><a id="30130" href="Data.List.Properties.html#30110" class="Bound">x</a> <a id="30132" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="30134" class="Symbol">)</a> <a id="30136" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30138" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30151" href="Data.List.Properties.html#30115" class="Bound">xs</a> <a id="30154" href="Data.List.Properties.html#30119" class="Bound">ys</a>
<a id="30157" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30170" class="Symbol">(</a><a id="30171" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="30179" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30181" href="Data.List.Properties.html#30181" class="Bound">xs</a><a id="30183" class="Symbol">)</a> <a id="30185" href="Data.List.Properties.html#30185" class="Bound">ys</a> <a id="30188" class="Symbol">=</a> <a id="30190" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="30203" href="Data.List.Properties.html#30181" class="Bound">xs</a> <a id="30206" href="Data.List.Properties.html#30185" class="Bound">ys</a>

<a id="map-catMaybes"></a><a id="30210" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30224" class="Symbol">:</a> <a id="30226" class="Symbol">(</a><a id="30227" href="Data.List.Properties.html#30227" class="Bound">f</a> <a id="30229" class="Symbol">:</a> <a id="30231" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="30233" class="Symbol">→</a> <a id="30235" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="30236" class="Symbol">)</a> <a id="30238" class="Symbol">→</a> <a id="30240" href="Data.List.Base.html#1612" class="Function">map</a> <a id="30244" href="Data.List.Properties.html#30227" class="Bound">f</a> <a id="30246" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30248" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30258" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="30260" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30270" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30272" href="Data.List.Base.html#1612" class="Function">map</a> <a id="30276" class="Symbol">(</a><a id="30277" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="30287" href="Data.List.Properties.html#30227" class="Bound">f</a><a id="30288" class="Symbol">)</a>
<a id="30290" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30304" class="Symbol">_</a> <a id="30306" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="30321" class="Symbol">=</a> <a id="30323" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30328" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30342" href="Data.List.Properties.html#30342" class="Bound">f</a> <a id="30344" class="Symbol">(</a><a id="30345" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30350" href="Data.List.Properties.html#30350" class="Bound">x</a>  <a id="30353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30355" href="Data.List.Properties.html#30355" class="Bound">xs</a><a id="30357" class="Symbol">)</a> <a id="30359" class="Symbol">=</a> <a id="30361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30366" class="Symbol">(</a><a id="30367" href="Data.List.Properties.html#30342" class="Bound">f</a> <a id="30369" href="Data.List.Properties.html#30350" class="Bound">x</a> <a id="30371" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="30373" class="Symbol">)</a> <a id="30375" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30377" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30391" href="Data.List.Properties.html#30342" class="Bound">f</a> <a id="30393" href="Data.List.Properties.html#30355" class="Bound">xs</a>
<a id="30396" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30410" href="Data.List.Properties.html#30410" class="Bound">f</a> <a id="30412" class="Symbol">(</a><a id="30413" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="30421" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30423" href="Data.List.Properties.html#30423" class="Bound">xs</a><a id="30425" class="Symbol">)</a> <a id="30427" class="Symbol">=</a> <a id="30429" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="30443" href="Data.List.Properties.html#30410" class="Bound">f</a> <a id="30445" href="Data.List.Properties.html#30423" class="Bound">xs</a>

<a id="Any-catMaybes⁺"></a><a id="30449" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30464" class="Symbol">:</a> <a id="30466" class="Symbol">∀</a> <a id="30468" class="Symbol">{</a><a id="30469" href="Data.List.Properties.html#30469" class="Bound">P</a> <a id="30471" class="Symbol">:</a> <a id="30473" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="30478" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="30480" href="Data.List.Properties.html#2658" class="Generalizable">ℓ</a><a id="30481" class="Symbol">}</a> <a id="30483" class="Symbol">{</a><a id="30484" href="Data.List.Properties.html#30484" class="Bound">xs</a> <a id="30487" class="Symbol">:</a> <a id="30489" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="30494" class="Symbol">(</a><a id="30495" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="30501" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="30502" class="Symbol">)}</a> <a id="30505" class="Symbol">→</a>
                 <a id="30524" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="30528" class="Symbol">(</a><a id="30529" href="Data.List.Properties.html#1263" class="Datatype">MAny</a> <a id="30534" href="Data.List.Properties.html#30469" class="Bound">P</a><a id="30535" class="Symbol">)</a> <a id="30537" href="Data.List.Properties.html#30484" class="Bound">xs</a> <a id="30540" class="Symbol">→</a> <a id="30542" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="30546" href="Data.List.Properties.html#30469" class="Bound">P</a> <a id="30548" class="Symbol">(</a><a id="30549" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30559" href="Data.List.Properties.html#30484" class="Bound">xs</a><a id="30561" class="Symbol">)</a>
<a id="30563" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30578" class="Symbol">{</a><a id="30579" class="Argument">xs</a> <a id="30582" class="Symbol">=</a> <a id="30584" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="30592" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30594" href="Data.List.Properties.html#30594" class="Bound">xs</a><a id="30596" class="Symbol">}</a> <a id="30598" class="Symbol">(</a><a id="30599" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="30605" href="Data.List.Properties.html#30605" class="Bound">x∈</a><a id="30607" class="Symbol">)</a>       <a id="30615" class="Symbol">=</a> <a id="30617" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30632" href="Data.List.Properties.html#30605" class="Bound">x∈</a>
<a id="30635" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30650" class="Symbol">{</a><a id="30651" class="Argument">xs</a> <a id="30654" class="Symbol">=</a> <a id="30656" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30661" href="Data.List.Properties.html#30661" class="Bound">x</a>  <a id="30664" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30666" href="Data.List.Properties.html#30666" class="Bound">xs</a><a id="30668" class="Symbol">}</a> <a id="30670" class="Symbol">(</a><a id="30671" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="30676" class="Symbol">(</a><a id="30677" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="30682" href="Data.List.Properties.html#30682" class="Bound">px</a><a id="30684" class="Symbol">))</a> <a id="30687" class="Symbol">=</a> <a id="30689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="30694" href="Data.List.Properties.html#30682" class="Bound">px</a>
<a id="30697" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30712" class="Symbol">{</a><a id="30713" class="Argument">xs</a> <a id="30716" class="Symbol">=</a> <a id="30718" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="30723" href="Data.List.Properties.html#30723" class="Bound">x</a>  <a id="30726" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="30728" href="Data.List.Properties.html#30728" class="Bound">xs</a><a id="30730" class="Symbol">}</a> <a id="30732" class="Symbol">(</a><a id="30733" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="30739" href="Data.List.Properties.html#30739" class="Bound">x∈</a><a id="30741" class="Symbol">)</a>       <a id="30749" class="Symbol">=</a> <a id="30751" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="30757" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30759" href="Data.List.Properties.html#30449" class="Function">Any-catMaybes⁺</a> <a id="30774" href="Data.List.Properties.html#30739" class="Bound">x∈</a>

<a id="30778" class="Comment">------------------------------------------------------------------------</a>
<a id="30851" class="Comment">-- mapMaybe</a>

<a id="mapMaybe-cong"></a><a id="30864" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="30878" class="Symbol">:</a> <a id="30880" class="Symbol">{</a><a id="30881" href="Data.List.Properties.html#30881" class="Bound">f</a> <a id="30883" href="Data.List.Properties.html#30883" class="Bound">g</a> <a id="30885" class="Symbol">:</a> <a id="30887" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="30889" class="Symbol">→</a> <a id="30891" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="30897" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="30898" class="Symbol">}</a> <a id="30900" class="Symbol">→</a> <a id="30902" href="Data.List.Properties.html#30881" class="Bound">f</a> <a id="30904" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="30906" href="Data.List.Properties.html#30883" class="Bound">g</a> <a id="30908" class="Symbol">→</a> <a id="30910" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="30919" href="Data.List.Properties.html#30881" class="Bound">f</a> <a id="30921" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="30923" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="30932" href="Data.List.Properties.html#30883" class="Bound">g</a>
<a id="30934" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="30948" href="Data.List.Properties.html#30948" class="Bound">f≗g</a> <a id="30952" class="Symbol">=</a> <a id="30954" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30959" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="30969" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="30971" href="Data.List.Properties.html#3995" class="Function">map-cong</a> <a id="30980" href="Data.List.Properties.html#30948" class="Bound">f≗g</a>

<a id="mapMaybe-just"></a><a id="30985" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="30999" class="Symbol">:</a> <a id="31001" class="Symbol">(</a><a id="31002" href="Data.List.Properties.html#31002" class="Bound">xs</a> <a id="31005" class="Symbol">:</a> <a id="31007" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="31012" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="31013" class="Symbol">)</a> <a id="31015" class="Symbol">→</a> <a id="31017" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31026" class="InductiveConstructor">just</a> <a id="31031" href="Data.List.Properties.html#31002" class="Bound">xs</a> <a id="31034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31036" href="Data.List.Properties.html#31002" class="Bound">xs</a>
<a id="31039" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="31053" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="31062" class="Symbol">=</a> <a id="31064" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31069" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="31083" class="Symbol">(</a><a id="31084" href="Data.List.Properties.html#31084" class="Bound">x</a> <a id="31086" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31088" href="Data.List.Properties.html#31088" class="Bound">xs</a><a id="31090" class="Symbol">)</a> <a id="31092" class="Symbol">=</a> <a id="31094" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31099" class="Symbol">(</a><a id="31100" href="Data.List.Properties.html#31084" class="Bound">x</a> <a id="31102" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="31104" class="Symbol">)</a> <a id="31106" class="Symbol">(</a><a id="31107" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="31121" href="Data.List.Properties.html#31088" class="Bound">xs</a><a id="31123" class="Symbol">)</a>

<a id="mapMaybe-nothing"></a><a id="31126" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31143" class="Symbol">:</a> <a id="31145" class="Symbol">(</a><a id="31146" href="Data.List.Properties.html#31146" class="Bound">xs</a> <a id="31149" class="Symbol">:</a> <a id="31151" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="31156" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="31157" class="Symbol">)</a> <a id="31159" class="Symbol">→</a>
                   <a id="31180" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31189" class="Symbol">{</a><a id="31190" class="Argument">B</a> <a id="31192" class="Symbol">=</a> <a id="31194" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="31195" class="Symbol">}</a> <a id="31197" class="Symbol">(λ</a> <a id="31200" href="Data.List.Properties.html#31200" class="Bound">_</a> <a id="31202" class="Symbol">→</a> <a id="31204" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="31211" class="Symbol">)</a> <a id="31213" href="Data.List.Properties.html#31146" class="Bound">xs</a> <a id="31216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31218" class="InductiveConstructor">[]</a>
<a id="31221" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31238" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="31247" class="Symbol">=</a> <a id="31249" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31254" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31271" class="Symbol">(</a><a id="31272" href="Data.List.Properties.html#31272" class="Bound">x</a> <a id="31274" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="31276" href="Data.List.Properties.html#31276" class="Bound">xs</a><a id="31278" class="Symbol">)</a> <a id="31280" class="Symbol">=</a> <a id="31282" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="31299" href="Data.List.Properties.html#31276" class="Bound">xs</a>

<a id="31303" class="Keyword">module</a> <a id="31310" href="Data.List.Properties.html#31310" class="Module">_</a> <a id="31312" class="Symbol">(</a><a id="31313" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31315" class="Symbol">:</a> <a id="31317" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="31319" class="Symbol">→</a> <a id="31321" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="31327" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="31328" class="Symbol">)</a> <a id="31330" class="Keyword">where</a>

  <a id="31339" href="Data.List.Properties.html#31339" class="Function">mapMaybe-concatMap</a> <a id="31358" class="Symbol">:</a> <a id="31360" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31369" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31371" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="31373" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="31383" class="Symbol">(</a><a id="31384" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31394" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="31396" href="Data.List.Properties.html#31313" class="Bound">f</a><a id="31397" class="Symbol">)</a>
  <a id="31401" href="Data.List.Properties.html#31339" class="Function">mapMaybe-concatMap</a> <a id="31420" href="Data.List.Properties.html#31420" class="Bound">xs</a> <a id="31423" class="Symbol">=</a> <a id="31425" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="31435" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="31445" class="Symbol">(</a><a id="31446" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31450" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31452" href="Data.List.Properties.html#31420" class="Bound">xs</a><a id="31454" class="Symbol">)</a>            <a id="31467" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31470" href="Data.List.Properties.html#29469" class="Function">catMaybes-concatMap</a> <a id="31490" class="Symbol">(</a><a id="31491" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31495" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31497" href="Data.List.Properties.html#31420" class="Bound">xs</a><a id="31499" class="Symbol">)</a> <a id="31501" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="31507" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="31517" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31527" class="Symbol">(</a><a id="31528" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31532" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31534" href="Data.List.Properties.html#31420" class="Bound">xs</a><a id="31536" class="Symbol">)</a>  <a id="31539" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31542" href="Data.List.Properties.html#28467" class="Function">concatMap-map</a> <a id="31556" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31566" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31568" href="Data.List.Properties.html#31420" class="Bound">xs</a> <a id="31571" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="31577" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="31587" class="Symbol">(</a><a id="31588" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="31598" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="31600" href="Data.List.Properties.html#31313" class="Bound">f</a><a id="31601" class="Symbol">)</a> <a id="31603" href="Data.List.Properties.html#31420" class="Bound">xs</a>    <a id="31609" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="31614" href="Data.List.Properties.html#31614" class="Function">length-mapMaybe</a> <a id="31630" class="Symbol">:</a> <a id="31632" class="Symbol">∀</a> <a id="31634" href="Data.List.Properties.html#31634" class="Bound">xs</a> <a id="31637" class="Symbol">→</a> <a id="31639" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31646" class="Symbol">(</a><a id="31647" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31656" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31658" href="Data.List.Properties.html#31634" class="Bound">xs</a><a id="31660" class="Symbol">)</a> <a id="31662" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="31664" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31671" href="Data.List.Properties.html#31634" class="Bound">xs</a>
  <a id="31676" href="Data.List.Properties.html#31614" class="Function">length-mapMaybe</a> <a id="31692" href="Data.List.Properties.html#31692" class="Bound">xs</a> <a id="31695" class="Symbol">=</a> <a id="31697" href="Data.List.Properties.html#31920" class="Function Operator">≤-begin</a>
    <a id="31709" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31716" class="Symbol">(</a><a id="31717" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31726" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31728" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31730" class="Symbol">)</a>      <a id="31737" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31740" href="Data.List.Properties.html#29708" class="Function">length-catMaybes</a> <a id="31757" class="Symbol">(</a><a id="31758" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31762" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31764" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31766" class="Symbol">)</a> <a id="31768" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="31774" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31781" class="Symbol">(</a><a id="31782" href="Data.List.Base.html#1612" class="Function">map</a> <a id="31786" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31788" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31790" class="Symbol">)</a>           <a id="31802" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="31805" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="31817" class="Symbol">(</a><a id="31818" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="31829" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31831" href="Data.List.Properties.html#31692" class="Bound">xs</a><a id="31833" class="Symbol">)</a> <a id="31835" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="31841" href="Data.List.Base.html#4746" class="Function">length</a> <a id="31848" href="Data.List.Properties.html#31692" class="Bound">xs</a>                   <a id="31869" href="Data.List.Properties.html#31936" class="Function Operator">≤-∎</a>
    <a id="31877" class="Keyword">where</a> <a id="31883" class="Keyword">open</a> <a id="31888" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="31900" class="Keyword">renaming</a> <a id="31909" class="Symbol">(</a><a id="31910" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="31917" class="Symbol">to</a> <a id="31920" class="Function Operator">≤-begin_</a><a id="31928" class="Symbol">;</a> <a id="31930" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="31933" class="Symbol">to</a> <a id="31936" class="Function Operator">_≤-∎</a><a id="31940" class="Symbol">)</a>

  <a id="31945" href="Data.List.Properties.html#31945" class="Function">mapMaybe-++</a> <a id="31957" class="Symbol">:</a> <a id="31959" class="Symbol">∀</a> <a id="31961" href="Data.List.Properties.html#31961" class="Bound">xs</a> <a id="31964" href="Data.List.Properties.html#31964" class="Bound">ys</a> <a id="31967" class="Symbol">→</a>
                <a id="31985" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="31994" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="31996" class="Symbol">(</a><a id="31997" href="Data.List.Properties.html#31961" class="Bound">xs</a> <a id="32000" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32003" href="Data.List.Properties.html#31964" class="Bound">ys</a><a id="32005" class="Symbol">)</a> <a id="32007" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32009" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32018" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32020" href="Data.List.Properties.html#31961" class="Bound">xs</a> <a id="32023" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32026" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32035" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32037" href="Data.List.Properties.html#31964" class="Bound">ys</a>
  <a id="32042" href="Data.List.Properties.html#31945" class="Function">mapMaybe-++</a> <a id="32054" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32057" href="Data.List.Properties.html#32057" class="Bound">ys</a> <a id="32060" class="Symbol">=</a> <a id="32062" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="32072" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32082" class="Symbol">(</a><a id="32083" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32087" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32089" class="Symbol">(</a><a id="32090" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32093" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32096" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32098" class="Symbol">))</a>     <a id="32105" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32108" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32113" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32123" class="Symbol">(</a><a id="32124" href="Data.List.Properties.html#3824" class="Function">map-++</a> <a id="32131" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32133" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32136" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32138" class="Symbol">)</a> <a id="32140" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32146" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32156" class="Symbol">(</a><a id="32157" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32161" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32163" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32166" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32169" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32173" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32175" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32177" class="Symbol">)</a> <a id="32179" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32182" href="Data.List.Properties.html#29944" class="Function">catMaybes-++</a> <a id="32195" class="Symbol">(</a><a id="32196" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32200" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32202" href="Data.List.Properties.html#32054" class="Bound">xs</a><a id="32204" class="Symbol">)</a> <a id="32206" class="Symbol">(</a><a id="32207" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32211" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32213" href="Data.List.Properties.html#32057" class="Bound">ys</a><a id="32215" class="Symbol">)</a> <a id="32217" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32223" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32232" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32234" href="Data.List.Properties.html#32054" class="Bound">xs</a> <a id="32237" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="32240" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32249" href="Data.List.Properties.html#31313" class="Bound">f</a> <a id="32251" href="Data.List.Properties.html#32057" class="Bound">ys</a>   <a id="32256" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="32259" class="Keyword">module</a> <a id="32266" href="Data.List.Properties.html#32266" class="Module">_</a> <a id="32268" class="Symbol">(</a><a id="32269" href="Data.List.Properties.html#32269" class="Bound">f</a> <a id="32271" class="Symbol">:</a> <a id="32273" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="32275" class="Symbol">→</a> <a id="32277" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="32283" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="32284" class="Symbol">)</a> <a id="32286" class="Symbol">(</a><a id="32287" href="Data.List.Properties.html#32287" class="Bound">g</a> <a id="32289" class="Symbol">:</a> <a id="32291" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="32293" class="Symbol">→</a> <a id="32295" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="32296" class="Symbol">)</a> <a id="32298" class="Keyword">where</a>

  <a id="32307" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32320" class="Symbol">:</a> <a id="32322" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32331" href="Data.List.Properties.html#32269" class="Bound">f</a> <a id="32333" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32335" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32339" href="Data.List.Properties.html#32287" class="Bound">g</a> <a id="32341" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32343" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32352" class="Symbol">(</a><a id="32353" href="Data.List.Properties.html#32269" class="Bound">f</a> <a id="32355" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32357" href="Data.List.Properties.html#32287" class="Bound">g</a><a id="32358" class="Symbol">)</a>
  <a id="32362" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32375" class="Symbol">=</a> <a id="32377" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32382" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32392" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32394" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="32398" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32400" href="Data.List.Properties.html#4495" class="Function">map-∘</a>

<a id="32407" class="Keyword">module</a> <a id="32414" href="Data.List.Properties.html#32414" class="Module">_</a> <a id="32416" class="Symbol">(</a><a id="32417" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32419" class="Symbol">:</a> <a id="32421" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="32423" class="Symbol">→</a> <a id="32425" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="32426" class="Symbol">)</a> <a id="32428" class="Symbol">(</a><a id="32429" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32431" class="Symbol">:</a> <a id="32433" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="32435" class="Symbol">→</a> <a id="32437" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="32443" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="32444" class="Symbol">)</a> <a id="32446" class="Keyword">where</a>

  <a id="32455" href="Data.List.Properties.html#32455" class="Function">map-mapMaybe</a> <a id="32468" class="Symbol">:</a> <a id="32470" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32474" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32476" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32478" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32487" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32489" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32491" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32500" class="Symbol">(</a><a id="32501" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="32511" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32513" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32515" href="Data.List.Properties.html#32429" class="Bound">f</a><a id="32516" class="Symbol">)</a>
  <a id="32520" href="Data.List.Properties.html#32455" class="Function">map-mapMaybe</a> <a id="32533" href="Data.List.Properties.html#32533" class="Bound">xs</a> <a id="32536" class="Symbol">=</a> <a id="32538" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="32548" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32552" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32554" class="Symbol">(</a><a id="32555" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="32565" class="Symbol">(</a><a id="32566" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32570" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32572" href="Data.List.Properties.html#32533" class="Bound">xs</a><a id="32574" class="Symbol">))</a>       <a id="32583" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32586" href="Data.List.Properties.html#30210" class="Function">map-catMaybes</a> <a id="32600" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32602" class="Symbol">(</a><a id="32603" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32607" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32609" href="Data.List.Properties.html#32533" class="Bound">xs</a><a id="32611" class="Symbol">)</a> <a id="32613" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32619" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32628" class="Symbol">(</a><a id="32629" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="32639" href="Data.List.Properties.html#32417" class="Bound">g</a><a id="32640" class="Symbol">)</a> <a id="32642" class="Symbol">(</a><a id="32643" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32647" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32649" href="Data.List.Properties.html#32533" class="Bound">xs</a><a id="32651" class="Symbol">)</a>  <a id="32654" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32657" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32670" class="Symbol">_</a> <a id="32672" href="Data.List.Properties.html#32429" class="Bound">f</a> <a id="32674" href="Data.List.Properties.html#32533" class="Bound">xs</a> <a id="32677" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32683" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32692" class="Symbol">(</a><a id="32693" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="32703" href="Data.List.Properties.html#32417" class="Bound">g</a> <a id="32705" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32707" href="Data.List.Properties.html#32429" class="Bound">f</a><a id="32708" class="Symbol">)</a> <a id="32710" href="Data.List.Properties.html#32533" class="Bound">xs</a>      <a id="32718" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="32721" class="Comment">-- embedding-projection pairs</a>
<a id="32751" class="Keyword">module</a> <a id="32758" href="Data.List.Properties.html#32758" class="Module">_</a> <a id="32760" class="Symbol">{</a><a id="32761" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32766" class="Symbol">:</a> <a id="32768" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="32770" class="Symbol">→</a> <a id="32772" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="32778" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="32779" class="Symbol">}</a> <a id="32781" class="Symbol">{</a><a id="32782" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32786" class="Symbol">:</a> <a id="32788" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="32790" class="Symbol">→</a> <a id="32792" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="32793" class="Symbol">}</a> <a id="32795" class="Keyword">where</a>
  <a id="32803" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="32824" class="Symbol">:</a> <a id="32826" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32831" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32833" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32837" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32839" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="32844" class="Symbol">→</a> <a id="32846" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32855" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32860" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32862" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32866" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32870" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32872" href="Function.Base.html#704" class="Function">id</a>
  <a id="32877" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="32898" href="Data.List.Properties.html#32898" class="Bound">retract</a> <a id="32906" href="Data.List.Properties.html#32906" class="Bound">xs</a> <a id="32909" class="Symbol">=</a> <a id="32911" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="32921" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32930" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32935" class="Symbol">(</a><a id="32936" href="Data.List.Base.html#1612" class="Function">map</a> <a id="32940" href="Data.List.Properties.html#32782" class="Bound">emb</a> <a id="32944" href="Data.List.Properties.html#32906" class="Bound">xs</a><a id="32946" class="Symbol">)</a> <a id="32948" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32951" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="32964" class="Symbol">_</a> <a id="32966" class="Symbol">_</a> <a id="32968" href="Data.List.Properties.html#32906" class="Bound">xs</a> <a id="32971" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="32977" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="32986" class="Symbol">(</a><a id="32987" href="Data.List.Properties.html#32761" class="Bound">proj</a> <a id="32992" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32994" href="Data.List.Properties.html#32782" class="Bound">emb</a><a id="32997" class="Symbol">)</a> <a id="32999" href="Data.List.Properties.html#32906" class="Bound">xs</a>   <a id="33004" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33007" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="33021" href="Data.List.Properties.html#32898" class="Bound">retract</a> <a id="33029" href="Data.List.Properties.html#32906" class="Bound">xs</a> <a id="33032" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33038" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33047" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="33052" href="Data.List.Properties.html#32906" class="Bound">xs</a>           <a id="33065" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33068" href="Data.List.Properties.html#30985" class="Function">mapMaybe-just</a> <a id="33082" class="Symbol">_</a> <a id="33084" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33090" href="Data.List.Properties.html#32906" class="Bound">xs</a>                         <a id="33117" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="33120" class="Keyword">module</a> <a id="33127" href="Data.List.Properties.html#33127" class="Module">_</a> <a id="33129" class="Symbol">{</a><a id="33130" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33135" class="Symbol">:</a> <a id="33137" href="Data.List.Properties.html#2700" class="Generalizable">C</a> <a id="33139" class="Symbol">→</a> <a id="33141" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="33147" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33148" class="Symbol">}</a> <a id="33150" class="Symbol">{</a><a id="33151" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33155" class="Symbol">:</a> <a id="33157" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="33159" class="Symbol">→</a> <a id="33161" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="33162" class="Symbol">}</a> <a id="33164" class="Keyword">where</a>
  <a id="33172" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="33190" class="Symbol">:</a> <a id="33192" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33197" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33199" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33203" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="33205" href="Function.Base.html#725" class="Function">const</a> <a id="33211" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="33219" class="Symbol">→</a> <a id="33221" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33230" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33237" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33241" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33245" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="33247" href="Function.Base.html#725" class="Function">const</a> <a id="33253" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="33258" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="33276" href="Data.List.Properties.html#33276" class="Bound">retract</a> <a id="33284" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33287" class="Symbol">=</a> <a id="33289" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="33299" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33308" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33313" class="Symbol">(</a><a id="33314" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33318" href="Data.List.Properties.html#33151" class="Bound">emb</a> <a id="33322" href="Data.List.Properties.html#33284" class="Bound">xs</a><a id="33324" class="Symbol">)</a>  <a id="33327" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33330" href="Data.List.Properties.html#32307" class="Function">mapMaybe-map</a> <a id="33343" class="Symbol">_</a> <a id="33345" class="Symbol">_</a> <a id="33347" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33350" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33356" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33365" class="Symbol">(</a><a id="33366" href="Data.List.Properties.html#33130" class="Bound">proj</a> <a id="33371" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33373" href="Data.List.Properties.html#33151" class="Bound">emb</a><a id="33376" class="Symbol">)</a> <a id="33378" href="Data.List.Properties.html#33284" class="Bound">xs</a>    <a id="33384" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33387" href="Data.List.Properties.html#30864" class="Function">mapMaybe-cong</a> <a id="33401" href="Data.List.Properties.html#33276" class="Bound">retract</a> <a id="33409" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33412" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33418" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33427" class="Symbol">(</a><a id="33428" href="Function.Base.html#725" class="Function">const</a> <a id="33434" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="33441" class="Symbol">)</a> <a id="33443" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33446" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33449" href="Data.List.Properties.html#31126" class="Function">mapMaybe-nothing</a> <a id="33466" href="Data.List.Properties.html#33284" class="Bound">xs</a> <a id="33469" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="33475" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                          <a id="33503" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="33506" class="Comment">-- embedding-projection pairs on sums</a>
<a id="mapMaybeIsInj₁∘mapInj₁"></a><a id="33544" href="Data.List.Properties.html#33544" class="Function">mapMaybeIsInj₁∘mapInj₁</a> <a id="33567" class="Symbol">:</a> <a id="33569" class="Symbol">(</a><a id="33570" href="Data.List.Properties.html#33570" class="Bound">xs</a> <a id="33573" class="Symbol">:</a> <a id="33575" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="33580" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="33581" class="Symbol">)</a> <a id="33583" class="Symbol">→</a> <a id="33585" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33594" class="Symbol">(</a><a id="33595" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="33602" class="Symbol">{</a><a id="33603" class="Argument">B</a> <a id="33605" class="Symbol">=</a> <a id="33607" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33608" class="Symbol">})</a> <a id="33611" class="Symbol">(</a><a id="33612" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33616" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="33621" href="Data.List.Properties.html#33570" class="Bound">xs</a><a id="33623" class="Symbol">)</a> <a id="33625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33627" href="Data.List.Properties.html#33570" class="Bound">xs</a>
<a id="33630" href="Data.List.Properties.html#33544" class="Function">mapMaybeIsInj₁∘mapInj₁</a> <a id="33653" class="Symbol">=</a> <a id="33655" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="33676" class="Symbol">λ</a> <a id="33678" href="Data.List.Properties.html#33678" class="Bound">_</a> <a id="33680" class="Symbol">→</a> <a id="33682" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mapMaybeIsInj₁∘mapInj₂"></a><a id="33688" href="Data.List.Properties.html#33688" class="Function">mapMaybeIsInj₁∘mapInj₂</a> <a id="33711" class="Symbol">:</a> <a id="33713" class="Symbol">(</a><a id="33714" href="Data.List.Properties.html#33714" class="Bound">xs</a> <a id="33717" class="Symbol">:</a> <a id="33719" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="33724" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33725" class="Symbol">)</a> <a id="33727" class="Symbol">→</a> <a id="33729" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33738" class="Symbol">(</a><a id="33739" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="33746" class="Symbol">{</a><a id="33747" class="Argument">A</a> <a id="33749" class="Symbol">=</a> <a id="33751" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="33752" class="Symbol">})</a> <a id="33755" class="Symbol">(</a><a id="33756" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33760" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="33765" href="Data.List.Properties.html#33714" class="Bound">xs</a><a id="33767" class="Symbol">)</a> <a id="33769" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33771" class="InductiveConstructor">[]</a>
<a id="33774" href="Data.List.Properties.html#33688" class="Function">mapMaybeIsInj₁∘mapInj₂</a> <a id="33797" class="Symbol">=</a> <a id="33799" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="33817" class="Symbol">λ</a> <a id="33819" href="Data.List.Properties.html#33819" class="Bound">_</a> <a id="33821" class="Symbol">→</a> <a id="33823" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mapMaybeIsInj₂∘mapInj₂"></a><a id="33829" href="Data.List.Properties.html#33829" class="Function">mapMaybeIsInj₂∘mapInj₂</a> <a id="33852" class="Symbol">:</a> <a id="33854" class="Symbol">(</a><a id="33855" href="Data.List.Properties.html#33855" class="Bound">xs</a> <a id="33858" class="Symbol">:</a> <a id="33860" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="33865" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="33866" class="Symbol">)</a> <a id="33868" class="Symbol">→</a> <a id="33870" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="33879" class="Symbol">(</a><a id="33880" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="33887" class="Symbol">{</a><a id="33888" class="Argument">A</a> <a id="33890" class="Symbol">=</a> <a id="33892" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="33893" class="Symbol">})</a> <a id="33896" class="Symbol">(</a><a id="33897" href="Data.List.Base.html#1612" class="Function">map</a> <a id="33901" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="33906" href="Data.List.Properties.html#33855" class="Bound">xs</a><a id="33908" class="Symbol">)</a> <a id="33910" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33912" href="Data.List.Properties.html#33855" class="Bound">xs</a>
<a id="33915" href="Data.List.Properties.html#33829" class="Function">mapMaybeIsInj₂∘mapInj₂</a> <a id="33938" class="Symbol">=</a> <a id="33940" href="Data.List.Properties.html#32803" class="Function">mapMaybe-map-retract</a> <a id="33961" class="Symbol">λ</a> <a id="33963" href="Data.List.Properties.html#33963" class="Bound">_</a> <a id="33965" class="Symbol">→</a> <a id="33967" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mapMaybeIsInj₂∘mapInj₁"></a><a id="33973" href="Data.List.Properties.html#33973" class="Function">mapMaybeIsInj₂∘mapInj₁</a> <a id="33996" class="Symbol">:</a> <a id="33998" class="Symbol">(</a><a id="33999" href="Data.List.Properties.html#33999" class="Bound">xs</a> <a id="34002" class="Symbol">:</a> <a id="34004" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="34009" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34010" class="Symbol">)</a> <a id="34012" class="Symbol">→</a> <a id="34014" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="34023" class="Symbol">(</a><a id="34024" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="34031" class="Symbol">{</a><a id="34032" class="Argument">B</a> <a id="34034" class="Symbol">=</a> <a id="34036" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="34037" class="Symbol">})</a> <a id="34040" class="Symbol">(</a><a id="34041" href="Data.List.Base.html#1612" class="Function">map</a> <a id="34045" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="34050" href="Data.List.Properties.html#33999" class="Bound">xs</a><a id="34052" class="Symbol">)</a> <a id="34054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34056" class="InductiveConstructor">[]</a>
<a id="34059" href="Data.List.Properties.html#33973" class="Function">mapMaybeIsInj₂∘mapInj₁</a> <a id="34082" class="Symbol">=</a> <a id="34084" href="Data.List.Properties.html#33172" class="Function">mapMaybe-map-none</a> <a id="34102" class="Symbol">λ</a> <a id="34104" href="Data.List.Properties.html#34104" class="Bound">_</a> <a id="34106" class="Symbol">→</a> <a id="34108" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="34114" class="Comment">------------------------------------------------------------------------</a>
<a id="34187" class="Comment">-- applyUpTo</a>

<a id="length-applyUpTo"></a><a id="34201" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34218" class="Symbol">:</a> <a id="34220" class="Symbol">∀</a> <a id="34222" class="Symbol">(</a><a id="34223" href="Data.List.Properties.html#34223" class="Bound">f</a> <a id="34225" class="Symbol">:</a> <a id="34227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34229" class="Symbol">→</a> <a id="34231" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34232" class="Symbol">)</a> <a id="34234" href="Data.List.Properties.html#34234" class="Bound">n</a> <a id="34236" class="Symbol">→</a> <a id="34238" href="Data.List.Base.html#4746" class="Function">length</a> <a id="34245" class="Symbol">(</a><a id="34246" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34256" href="Data.List.Properties.html#34223" class="Bound">f</a> <a id="34258" href="Data.List.Properties.html#34234" class="Bound">n</a><a id="34259" class="Symbol">)</a> <a id="34261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34263" href="Data.List.Properties.html#34234" class="Bound">n</a>
<a id="34265" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34282" href="Data.List.Properties.html#34282" class="Bound">f</a> <a id="34284" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="34292" class="Symbol">=</a> <a id="34294" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34299" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34316" href="Data.List.Properties.html#34316" class="Bound">f</a> <a id="34318" class="Symbol">(</a><a id="34319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34323" href="Data.List.Properties.html#34323" class="Bound">n</a><a id="34324" class="Symbol">)</a> <a id="34326" class="Symbol">=</a> <a id="34328" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34337" class="Symbol">(</a><a id="34338" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="34355" class="Symbol">(</a><a id="34356" href="Data.List.Properties.html#34316" class="Bound">f</a> <a id="34358" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34363" class="Symbol">)</a> <a id="34365" href="Data.List.Properties.html#34323" class="Bound">n</a><a id="34366" class="Symbol">)</a>

<a id="lookup-applyUpTo"></a><a id="34369" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34386" class="Symbol">:</a> <a id="34388" class="Symbol">∀</a> <a id="34390" class="Symbol">(</a><a id="34391" href="Data.List.Properties.html#34391" class="Bound">f</a> <a id="34393" class="Symbol">:</a> <a id="34395" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34397" class="Symbol">→</a> <a id="34399" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34400" class="Symbol">)</a> <a id="34402" href="Data.List.Properties.html#34402" class="Bound">n</a> <a id="34404" href="Data.List.Properties.html#34404" class="Bound">i</a> <a id="34406" class="Symbol">→</a> <a id="34408" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="34415" class="Symbol">(</a><a id="34416" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34426" href="Data.List.Properties.html#34391" class="Bound">f</a> <a id="34428" href="Data.List.Properties.html#34402" class="Bound">n</a><a id="34429" class="Symbol">)</a> <a id="34431" href="Data.List.Properties.html#34404" class="Bound">i</a> <a id="34433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34435" href="Data.List.Properties.html#34391" class="Bound">f</a> <a id="34437" class="Symbol">(</a><a id="34438" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="34442" href="Data.List.Properties.html#34404" class="Bound">i</a><a id="34443" class="Symbol">)</a>
<a id="34445" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34462" href="Data.List.Properties.html#34462" class="Bound">f</a> <a id="34464" class="Symbol">(</a><a id="34465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34469" href="Data.List.Properties.html#34469" class="Bound">n</a><a id="34470" class="Symbol">)</a> <a id="34472" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="34480" class="Symbol">=</a> <a id="34482" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34487" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34504" href="Data.List.Properties.html#34504" class="Bound">f</a> <a id="34506" class="Symbol">(</a><a id="34507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34511" href="Data.List.Properties.html#34511" class="Bound">n</a><a id="34512" class="Symbol">)</a> <a id="34514" class="Symbol">(</a><a id="34515" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="34519" href="Data.List.Properties.html#34519" class="Bound">i</a><a id="34520" class="Symbol">)</a> <a id="34522" class="Symbol">=</a> <a id="34524" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="34541" class="Symbol">(</a><a id="34542" href="Data.List.Properties.html#34504" class="Bound">f</a> <a id="34544" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34549" class="Symbol">)</a> <a id="34551" href="Data.List.Properties.html#34511" class="Bound">n</a> <a id="34553" href="Data.List.Properties.html#34519" class="Bound">i</a>

<a id="applyUpTo-∷ʳ"></a><a id="34556" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34569" class="Symbol">:</a> <a id="34571" class="Symbol">∀</a> <a id="34573" class="Symbol">(</a><a id="34574" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34576" class="Symbol">:</a> <a id="34578" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34580" class="Symbol">→</a> <a id="34582" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34583" class="Symbol">)</a> <a id="34585" href="Data.List.Properties.html#34585" class="Bound">n</a> <a id="34587" class="Symbol">→</a> <a id="34589" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34599" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34601" href="Data.List.Properties.html#34585" class="Bound">n</a> <a id="34603" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="34606" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34608" href="Data.List.Properties.html#34585" class="Bound">n</a> <a id="34610" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34612" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34622" href="Data.List.Properties.html#34574" class="Bound">f</a> <a id="34624" class="Symbol">(</a><a id="34625" class="InductiveConstructor">suc</a> <a id="34629" href="Data.List.Properties.html#34585" class="Bound">n</a><a id="34630" class="Symbol">)</a>
<a id="34632" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34645" href="Data.List.Properties.html#34645" class="Bound">f</a> <a id="34647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="34652" class="Symbol">=</a> <a id="34654" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34659" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34672" href="Data.List.Properties.html#34672" class="Bound">f</a> <a id="34674" class="Symbol">(</a><a id="34675" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34679" href="Data.List.Properties.html#34679" class="Bound">n</a><a id="34680" class="Symbol">)</a> <a id="34682" class="Symbol">=</a> <a id="34684" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34689" class="Symbol">(</a><a id="34690" href="Data.List.Properties.html#34672" class="Bound">f</a> <a id="34692" class="Number">0</a> <a id="34694" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34696" class="Symbol">)</a> <a id="34698" class="Symbol">(</a><a id="34699" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="34712" class="Symbol">(</a><a id="34713" href="Data.List.Properties.html#34672" class="Bound">f</a> <a id="34715" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34717" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34720" class="Symbol">)</a> <a id="34722" href="Data.List.Properties.html#34679" class="Bound">n</a><a id="34723" class="Symbol">)</a>

<a id="map-applyUpTo"></a><a id="34726" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34740" class="Symbol">:</a> <a id="34742" class="Symbol">∀</a> <a id="34744" class="Symbol">(</a><a id="34745" href="Data.List.Properties.html#34745" class="Bound">f</a> <a id="34747" class="Symbol">:</a> <a id="34749" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34751" class="Symbol">→</a> <a id="34753" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="34754" class="Symbol">)</a> <a id="34756" class="Symbol">(</a><a id="34757" href="Data.List.Properties.html#34757" class="Bound">g</a> <a id="34759" class="Symbol">:</a> <a id="34761" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="34763" class="Symbol">→</a> <a id="34765" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="34766" class="Symbol">)</a> <a id="34768" href="Data.List.Properties.html#34768" class="Bound">n</a> <a id="34770" class="Symbol">→</a> <a id="34772" href="Data.List.Base.html#1612" class="Function">map</a> <a id="34776" href="Data.List.Properties.html#34757" class="Bound">g</a> <a id="34778" class="Symbol">(</a><a id="34779" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34789" href="Data.List.Properties.html#34745" class="Bound">f</a> <a id="34791" href="Data.List.Properties.html#34768" class="Bound">n</a><a id="34792" class="Symbol">)</a> <a id="34794" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34796" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="34806" class="Symbol">(</a><a id="34807" href="Data.List.Properties.html#34757" class="Bound">g</a> <a id="34809" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34811" href="Data.List.Properties.html#34745" class="Bound">f</a><a id="34812" class="Symbol">)</a> <a id="34814" href="Data.List.Properties.html#34768" class="Bound">n</a>
<a id="34816" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34830" href="Data.List.Properties.html#34830" class="Bound">f</a> <a id="34832" href="Data.List.Properties.html#34832" class="Bound">g</a> <a id="34834" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="34839" class="Symbol">=</a> <a id="34841" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="34846" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34860" href="Data.List.Properties.html#34860" class="Bound">f</a> <a id="34862" href="Data.List.Properties.html#34862" class="Bound">g</a> <a id="34864" class="Symbol">(</a><a id="34865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="34869" href="Data.List.Properties.html#34869" class="Bound">n</a><a id="34870" class="Symbol">)</a> <a id="34872" class="Symbol">=</a> <a id="34874" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34879" class="Symbol">(</a><a id="34880" href="Data.List.Properties.html#34862" class="Bound">g</a> <a id="34882" class="Symbol">(</a><a id="34883" href="Data.List.Properties.html#34860" class="Bound">f</a> <a id="34885" class="Number">0</a><a id="34886" class="Symbol">)</a> <a id="34888" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="34890" class="Symbol">)</a> <a id="34892" class="Symbol">(</a><a id="34893" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="34907" class="Symbol">(</a><a id="34908" href="Data.List.Properties.html#34860" class="Bound">f</a> <a id="34910" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="34915" class="Symbol">)</a> <a id="34917" href="Data.List.Properties.html#34862" class="Bound">g</a> <a id="34919" href="Data.List.Properties.html#34869" class="Bound">n</a><a id="34920" class="Symbol">)</a>

<a id="34923" class="Comment">------------------------------------------------------------------------</a>
<a id="34996" class="Comment">-- applyDownFrom</a>

<a id="35014" class="Keyword">module</a> <a id="35021" href="Data.List.Properties.html#35021" class="Module">_</a> <a id="35023" class="Symbol">(</a><a id="35024" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35026" class="Symbol">:</a> <a id="35028" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="35030" class="Symbol">→</a> <a id="35032" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="35033" class="Symbol">)</a> <a id="35035" class="Keyword">where</a>

  <a id="35044" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35065" class="Symbol">:</a> <a id="35067" class="Symbol">∀</a> <a id="35069" href="Data.List.Properties.html#35069" class="Bound">n</a> <a id="35071" class="Symbol">→</a> <a id="35073" href="Data.List.Base.html#4746" class="Function">length</a> <a id="35080" class="Symbol">(</a><a id="35081" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35095" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35097" href="Data.List.Properties.html#35069" class="Bound">n</a><a id="35098" class="Symbol">)</a> <a id="35100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35102" href="Data.List.Properties.html#35069" class="Bound">n</a>
  <a id="35106" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="35135" class="Symbol">=</a> <a id="35137" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35144" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35165" class="Symbol">(</a><a id="35166" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35170" href="Data.List.Properties.html#35170" class="Bound">n</a><a id="35171" class="Symbol">)</a> <a id="35173" class="Symbol">=</a> <a id="35175" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35184" class="Symbol">(</a><a id="35185" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="35206" href="Data.List.Properties.html#35170" class="Bound">n</a><a id="35207" class="Symbol">)</a>

  <a id="35212" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35233" class="Symbol">:</a> <a id="35235" class="Symbol">∀</a> <a id="35237" href="Data.List.Properties.html#35237" class="Bound">n</a> <a id="35239" href="Data.List.Properties.html#35239" class="Bound">i</a> <a id="35241" class="Symbol">→</a> <a id="35243" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="35250" class="Symbol">(</a><a id="35251" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35265" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35267" href="Data.List.Properties.html#35237" class="Bound">n</a><a id="35268" class="Symbol">)</a> <a id="35270" href="Data.List.Properties.html#35239" class="Bound">i</a> <a id="35272" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35274" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35276" class="Symbol">(</a><a id="35277" href="Data.List.Properties.html#35237" class="Bound">n</a> <a id="35279" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="35281" class="Symbol">(</a><a id="35282" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35286" class="Symbol">(</a><a id="35287" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="35291" href="Data.List.Properties.html#35239" class="Bound">i</a><a id="35292" class="Symbol">)))</a>
  <a id="35298" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35319" class="Symbol">(</a><a id="35320" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35324" href="Data.List.Properties.html#35324" class="Bound">n</a><a id="35325" class="Symbol">)</a> <a id="35327" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="35335" class="Symbol">=</a> <a id="35337" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35344" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35365" class="Symbol">(</a><a id="35366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35370" href="Data.List.Properties.html#35370" class="Bound">n</a><a id="35371" class="Symbol">)</a> <a id="35373" class="Symbol">(</a><a id="35374" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="35378" href="Data.List.Properties.html#35378" class="Bound">i</a><a id="35379" class="Symbol">)</a> <a id="35381" class="Symbol">=</a> <a id="35383" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="35404" href="Data.List.Properties.html#35370" class="Bound">n</a> <a id="35406" href="Data.List.Properties.html#35378" class="Bound">i</a>

  <a id="35411" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35428" class="Symbol">:</a> <a id="35430" class="Symbol">∀</a> <a id="35432" href="Data.List.Properties.html#35432" class="Bound">n</a> <a id="35434" class="Symbol">→</a> <a id="35436" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35450" class="Symbol">(</a><a id="35451" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35453" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="35458" class="Symbol">)</a> <a id="35460" href="Data.List.Properties.html#35432" class="Bound">n</a> <a id="35462" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="35465" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35467" class="Number">0</a> <a id="35469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35471" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35485" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35487" class="Symbol">(</a><a id="35488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35492" href="Data.List.Properties.html#35432" class="Bound">n</a><a id="35493" class="Symbol">)</a>
  <a id="35497" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35514" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="35519" class="Symbol">=</a> <a id="35521" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35528" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35545" class="Symbol">(</a><a id="35546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35550" href="Data.List.Properties.html#35550" class="Bound">n</a><a id="35551" class="Symbol">)</a> <a id="35553" class="Symbol">=</a> <a id="35555" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35560" class="Symbol">(</a><a id="35561" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35563" class="Symbol">(</a><a id="35564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35568" href="Data.List.Properties.html#35550" class="Bound">n</a><a id="35569" class="Symbol">)</a> <a id="35571" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="35573" class="Symbol">)</a> <a id="35575" class="Symbol">(</a><a id="35576" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="35593" href="Data.List.Properties.html#35550" class="Bound">n</a><a id="35594" class="Symbol">)</a>

  <a id="35599" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35617" class="Symbol">:</a> <a id="35619" class="Symbol">∀</a> <a id="35621" class="Symbol">(</a><a id="35622" href="Data.List.Properties.html#35622" class="Bound">g</a> <a id="35624" class="Symbol">:</a> <a id="35626" href="Data.List.Properties.html#35032" class="Bound">A</a> <a id="35628" class="Symbol">→</a> <a id="35630" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="35631" class="Symbol">)</a> <a id="35633" href="Data.List.Properties.html#35633" class="Bound">n</a> <a id="35635" class="Symbol">→</a> <a id="35637" href="Data.List.Base.html#1612" class="Function">map</a> <a id="35641" href="Data.List.Properties.html#35622" class="Bound">g</a> <a id="35643" class="Symbol">(</a><a id="35644" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35658" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35660" href="Data.List.Properties.html#35633" class="Bound">n</a><a id="35661" class="Symbol">)</a> <a id="35663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35665" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="35679" class="Symbol">(</a><a id="35680" href="Data.List.Properties.html#35622" class="Bound">g</a> <a id="35682" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35684" href="Data.List.Properties.html#35024" class="Bound">f</a><a id="35685" class="Symbol">)</a> <a id="35687" href="Data.List.Properties.html#35633" class="Bound">n</a>
  <a id="35691" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35709" href="Data.List.Properties.html#35709" class="Bound">g</a> <a id="35711" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="35716" class="Symbol">=</a> <a id="35718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="35725" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35743" href="Data.List.Properties.html#35743" class="Bound">g</a> <a id="35745" class="Symbol">(</a><a id="35746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="35750" href="Data.List.Properties.html#35750" class="Bound">n</a><a id="35751" class="Symbol">)</a> <a id="35753" class="Symbol">=</a> <a id="35755" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35760" class="Symbol">(</a><a id="35761" href="Data.List.Properties.html#35743" class="Bound">g</a> <a id="35763" class="Symbol">(</a><a id="35764" href="Data.List.Properties.html#35024" class="Bound">f</a> <a id="35766" href="Data.List.Properties.html#35750" class="Bound">n</a><a id="35767" class="Symbol">)</a> <a id="35769" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="35771" class="Symbol">)</a> <a id="35773" class="Symbol">(</a><a id="35774" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="35792" href="Data.List.Properties.html#35743" class="Bound">g</a> <a id="35794" href="Data.List.Properties.html#35750" class="Bound">n</a><a id="35795" class="Symbol">)</a>

<a id="35798" class="Comment">------------------------------------------------------------------------</a>
<a id="35871" class="Comment">-- upTo</a>

<a id="length-upTo"></a><a id="35880" href="Data.List.Properties.html#35880" class="Function">length-upTo</a> <a id="35892" class="Symbol">:</a> <a id="35894" class="Symbol">∀</a> <a id="35896" href="Data.List.Properties.html#35896" class="Bound">n</a> <a id="35898" class="Symbol">→</a> <a id="35900" href="Data.List.Base.html#4746" class="Function">length</a> <a id="35907" class="Symbol">(</a><a id="35908" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="35913" href="Data.List.Properties.html#35896" class="Bound">n</a><a id="35914" class="Symbol">)</a> <a id="35916" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35918" href="Data.List.Properties.html#35896" class="Bound">n</a>
<a id="35920" href="Data.List.Properties.html#35880" class="Function">length-upTo</a> <a id="35932" class="Symbol">=</a> <a id="35934" href="Data.List.Properties.html#34201" class="Function">length-applyUpTo</a> <a id="35951" href="Function.Base.html#704" class="Function">id</a>

<a id="lookup-upTo"></a><a id="35955" href="Data.List.Properties.html#35955" class="Function">lookup-upTo</a> <a id="35967" class="Symbol">:</a> <a id="35969" class="Symbol">∀</a> <a id="35971" href="Data.List.Properties.html#35971" class="Bound">n</a> <a id="35973" href="Data.List.Properties.html#35973" class="Bound">i</a> <a id="35975" class="Symbol">→</a> <a id="35977" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="35984" class="Symbol">(</a><a id="35985" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="35990" href="Data.List.Properties.html#35971" class="Bound">n</a><a id="35991" class="Symbol">)</a> <a id="35993" href="Data.List.Properties.html#35973" class="Bound">i</a> <a id="35995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35997" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="36001" href="Data.List.Properties.html#35973" class="Bound">i</a>
<a id="36003" href="Data.List.Properties.html#35955" class="Function">lookup-upTo</a> <a id="36015" class="Symbol">=</a> <a id="36017" href="Data.List.Properties.html#34369" class="Function">lookup-applyUpTo</a> <a id="36034" href="Function.Base.html#704" class="Function">id</a>

<a id="upTo-∷ʳ"></a><a id="36038" href="Data.List.Properties.html#36038" class="Function">upTo-∷ʳ</a> <a id="36046" class="Symbol">:</a> <a id="36048" class="Symbol">∀</a> <a id="36050" href="Data.List.Properties.html#36050" class="Bound">n</a> <a id="36052" class="Symbol">→</a> <a id="36054" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="36059" href="Data.List.Properties.html#36050" class="Bound">n</a> <a id="36061" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="36064" href="Data.List.Properties.html#36050" class="Bound">n</a> <a id="36066" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36068" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="36073" class="Symbol">(</a><a id="36074" class="InductiveConstructor">suc</a> <a id="36078" href="Data.List.Properties.html#36050" class="Bound">n</a><a id="36079" class="Symbol">)</a>
<a id="36081" href="Data.List.Properties.html#36038" class="Function">upTo-∷ʳ</a> <a id="36089" class="Symbol">=</a> <a id="36091" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="36104" href="Function.Base.html#704" class="Function">id</a>

<a id="map-upTo"></a><a id="36108" href="Data.List.Properties.html#36108" class="Function">map-upTo</a> <a id="36117" class="Symbol">:</a> <a id="36119" class="Symbol">∀</a> <a id="36121" class="Symbol">(</a><a id="36122" href="Data.List.Properties.html#36122" class="Bound">f</a> <a id="36124" class="Symbol">:</a> <a id="36126" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="36128" class="Symbol">→</a> <a id="36130" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="36131" class="Symbol">)</a> <a id="36133" href="Data.List.Properties.html#36133" class="Bound">n</a> <a id="36135" class="Symbol">→</a> <a id="36137" href="Data.List.Base.html#1612" class="Function">map</a> <a id="36141" href="Data.List.Properties.html#36122" class="Bound">f</a> <a id="36143" class="Symbol">(</a><a id="36144" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="36149" href="Data.List.Properties.html#36133" class="Bound">n</a><a id="36150" class="Symbol">)</a> <a id="36152" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36154" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="36164" href="Data.List.Properties.html#36122" class="Bound">f</a> <a id="36166" href="Data.List.Properties.html#36133" class="Bound">n</a>
<a id="36168" href="Data.List.Properties.html#36108" class="Function">map-upTo</a> <a id="36177" class="Symbol">=</a> <a id="36179" href="Data.List.Properties.html#34726" class="Function">map-applyUpTo</a> <a id="36193" href="Function.Base.html#704" class="Function">id</a>

<a id="36197" class="Comment">------------------------------------------------------------------------</a>
<a id="36270" class="Comment">-- downFrom</a>

<a id="length-downFrom"></a><a id="36283" href="Data.List.Properties.html#36283" class="Function">length-downFrom</a> <a id="36299" class="Symbol">:</a> <a id="36301" class="Symbol">∀</a> <a id="36303" href="Data.List.Properties.html#36303" class="Bound">n</a> <a id="36305" class="Symbol">→</a> <a id="36307" href="Data.List.Base.html#4746" class="Function">length</a> <a id="36314" class="Symbol">(</a><a id="36315" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36324" href="Data.List.Properties.html#36303" class="Bound">n</a><a id="36325" class="Symbol">)</a> <a id="36327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36329" href="Data.List.Properties.html#36303" class="Bound">n</a>
<a id="36331" href="Data.List.Properties.html#36283" class="Function">length-downFrom</a> <a id="36347" class="Symbol">=</a> <a id="36349" href="Data.List.Properties.html#35044" class="Function">length-applyDownFrom</a> <a id="36370" href="Function.Base.html#704" class="Function">id</a>

<a id="lookup-downFrom"></a><a id="36374" href="Data.List.Properties.html#36374" class="Function">lookup-downFrom</a> <a id="36390" class="Symbol">:</a> <a id="36392" class="Symbol">∀</a> <a id="36394" href="Data.List.Properties.html#36394" class="Bound">n</a> <a id="36396" href="Data.List.Properties.html#36396" class="Bound">i</a> <a id="36398" class="Symbol">→</a> <a id="36400" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="36407" class="Symbol">(</a><a id="36408" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36417" href="Data.List.Properties.html#36394" class="Bound">n</a><a id="36418" class="Symbol">)</a> <a id="36420" href="Data.List.Properties.html#36396" class="Bound">i</a> <a id="36422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36424" href="Data.List.Properties.html#36394" class="Bound">n</a> <a id="36426" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="36428" class="Symbol">(</a><a id="36429" class="InductiveConstructor">suc</a> <a id="36433" class="Symbol">(</a><a id="36434" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="36438" href="Data.List.Properties.html#36396" class="Bound">i</a><a id="36439" class="Symbol">))</a>
<a id="36442" href="Data.List.Properties.html#36374" class="Function">lookup-downFrom</a> <a id="36458" class="Symbol">=</a> <a id="36460" href="Data.List.Properties.html#35212" class="Function">lookup-applyDownFrom</a> <a id="36481" href="Function.Base.html#704" class="Function">id</a>

<a id="downFrom-∷ʳ"></a><a id="36485" href="Data.List.Properties.html#36485" class="Function">downFrom-∷ʳ</a> <a id="36497" class="Symbol">:</a> <a id="36499" class="Symbol">∀</a> <a id="36501" href="Data.List.Properties.html#36501" class="Bound">n</a> <a id="36503" class="Symbol">→</a> <a id="36505" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="36519" class="InductiveConstructor">suc</a> <a id="36523" href="Data.List.Properties.html#36501" class="Bound">n</a> <a id="36525" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="36528" class="Number">0</a> <a id="36530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36532" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36541" class="Symbol">(</a><a id="36542" class="InductiveConstructor">suc</a> <a id="36546" href="Data.List.Properties.html#36501" class="Bound">n</a><a id="36547" class="Symbol">)</a>
<a id="36549" href="Data.List.Properties.html#36485" class="Function">downFrom-∷ʳ</a> <a id="36561" class="Symbol">=</a> <a id="36563" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="36580" href="Function.Base.html#704" class="Function">id</a>

<a id="map-downFrom"></a><a id="36584" href="Data.List.Properties.html#36584" class="Function">map-downFrom</a> <a id="36597" class="Symbol">:</a> <a id="36599" class="Symbol">∀</a> <a id="36601" class="Symbol">(</a><a id="36602" href="Data.List.Properties.html#36602" class="Bound">f</a> <a id="36604" class="Symbol">:</a> <a id="36606" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="36608" class="Symbol">→</a> <a id="36610" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="36611" class="Symbol">)</a> <a id="36613" href="Data.List.Properties.html#36613" class="Bound">n</a> <a id="36615" class="Symbol">→</a> <a id="36617" href="Data.List.Base.html#1612" class="Function">map</a> <a id="36621" href="Data.List.Properties.html#36602" class="Bound">f</a> <a id="36623" class="Symbol">(</a><a id="36624" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="36633" href="Data.List.Properties.html#36613" class="Bound">n</a><a id="36634" class="Symbol">)</a> <a id="36636" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36638" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="36652" href="Data.List.Properties.html#36602" class="Bound">f</a> <a id="36654" href="Data.List.Properties.html#36613" class="Bound">n</a>
<a id="36656" href="Data.List.Properties.html#36584" class="Function">map-downFrom</a> <a id="36669" class="Symbol">=</a> <a id="36671" href="Data.List.Properties.html#35599" class="Function">map-applyDownFrom</a> <a id="36689" href="Function.Base.html#704" class="Function">id</a>

<a id="36693" class="Comment">------------------------------------------------------------------------</a>
<a id="36766" class="Comment">-- tabulate</a>

<a id="tabulate-cong"></a><a id="36779" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36793" class="Symbol">:</a> <a id="36795" class="Symbol">∀</a> <a id="36797" class="Symbol">{</a><a id="36798" href="Data.List.Properties.html#36798" class="Bound">n</a><a id="36799" class="Symbol">}</a> <a id="36801" class="Symbol">{</a><a id="36802" href="Data.List.Properties.html#36802" class="Bound">f</a> <a id="36804" href="Data.List.Properties.html#36804" class="Bound">g</a> <a id="36806" class="Symbol">:</a> <a id="36808" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="36812" href="Data.List.Properties.html#36798" class="Bound">n</a> <a id="36814" class="Symbol">→</a> <a id="36816" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="36817" class="Symbol">}</a> <a id="36819" class="Symbol">→</a>
                <a id="36837" href="Data.List.Properties.html#36802" class="Bound">f</a> <a id="36839" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="36841" href="Data.List.Properties.html#36804" class="Bound">g</a> <a id="36843" class="Symbol">→</a> <a id="36845" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="36854" href="Data.List.Properties.html#36802" class="Bound">f</a> <a id="36856" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36858" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="36867" href="Data.List.Properties.html#36804" class="Bound">g</a>
<a id="36869" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36883" class="Symbol">{</a><a id="36884" class="Argument">n</a> <a id="36886" class="Symbol">=</a> <a id="36888" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="36892" class="Symbol">}</a>  <a id="36895" href="Data.List.Properties.html#36895" class="Bound">p</a> <a id="36897" class="Symbol">=</a> <a id="36899" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36904" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36918" class="Symbol">{</a><a id="36919" class="Argument">n</a> <a id="36921" class="Symbol">=</a> <a id="36923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="36927" href="Data.List.Properties.html#36927" class="Bound">n</a><a id="36928" class="Symbol">}</a> <a id="36930" href="Data.List.Properties.html#36930" class="Bound">p</a> <a id="36932" class="Symbol">=</a> <a id="36934" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="36940" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="36944" class="Symbol">(</a><a id="36945" href="Data.List.Properties.html#36930" class="Bound">p</a> <a id="36947" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="36951" class="Symbol">)</a> <a id="36953" class="Symbol">(</a><a id="36954" href="Data.List.Properties.html#36779" class="Function">tabulate-cong</a> <a id="36968" class="Symbol">(</a><a id="36969" href="Data.List.Properties.html#36930" class="Bound">p</a> <a id="36971" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36973" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="36976" class="Symbol">))</a>

<a id="tabulate-lookup"></a><a id="36980" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="36996" class="Symbol">:</a> <a id="36998" class="Symbol">∀</a> <a id="37000" class="Symbol">(</a><a id="37001" href="Data.List.Properties.html#37001" class="Bound">xs</a> <a id="37004" class="Symbol">:</a> <a id="37006" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="37011" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37012" class="Symbol">)</a> <a id="37014" class="Symbol">→</a> <a id="37016" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37025" class="Symbol">(</a><a id="37026" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="37033" href="Data.List.Properties.html#37001" class="Bound">xs</a><a id="37035" class="Symbol">)</a> <a id="37037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37039" href="Data.List.Properties.html#37001" class="Bound">xs</a>
<a id="37042" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="37058" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="37067" class="Symbol">=</a> <a id="37069" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37074" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="37090" class="Symbol">(</a><a id="37091" href="Data.List.Properties.html#37091" class="Bound">x</a> <a id="37093" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37095" href="Data.List.Properties.html#37095" class="Bound">xs</a><a id="37097" class="Symbol">)</a> <a id="37099" class="Symbol">=</a> <a id="37101" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37106" class="Symbol">(_</a> <a id="37109" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="37111" class="Symbol">)</a> <a id="37113" class="Symbol">(</a><a id="37114" href="Data.List.Properties.html#36980" class="Function">tabulate-lookup</a> <a id="37130" href="Data.List.Properties.html#37095" class="Bound">xs</a><a id="37132" class="Symbol">)</a>

<a id="length-tabulate"></a><a id="37135" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37151" class="Symbol">:</a> <a id="37153" class="Symbol">∀</a> <a id="37155" class="Symbol">{</a><a id="37156" href="Data.List.Properties.html#37156" class="Bound">n</a><a id="37157" class="Symbol">}</a> <a id="37159" class="Symbol">→</a> <a id="37161" class="Symbol">(</a><a id="37162" href="Data.List.Properties.html#37162" class="Bound">f</a> <a id="37164" class="Symbol">:</a> <a id="37166" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37170" href="Data.List.Properties.html#37156" class="Bound">n</a> <a id="37172" class="Symbol">→</a> <a id="37174" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37175" class="Symbol">)</a> <a id="37177" class="Symbol">→</a>
                  <a id="37197" href="Data.List.Base.html#4746" class="Function">length</a> <a id="37204" class="Symbol">(</a><a id="37205" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37214" href="Data.List.Properties.html#37162" class="Bound">f</a><a id="37215" class="Symbol">)</a> <a id="37217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37219" href="Data.List.Properties.html#37156" class="Bound">n</a>
<a id="37221" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37237" class="Symbol">{</a><a id="37238" class="Argument">n</a> <a id="37240" class="Symbol">=</a> <a id="37242" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="37246" class="Symbol">}</a> <a id="37248" href="Data.List.Properties.html#37248" class="Bound">f</a> <a id="37250" class="Symbol">=</a> <a id="37252" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37257" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37273" class="Symbol">{</a><a id="37274" class="Argument">n</a> <a id="37276" class="Symbol">=</a> <a id="37278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37282" href="Data.List.Properties.html#37282" class="Bound">n</a><a id="37283" class="Symbol">}</a> <a id="37285" href="Data.List.Properties.html#37285" class="Bound">f</a> <a id="37287" class="Symbol">=</a> <a id="37289" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37298" class="Symbol">(</a><a id="37299" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37315" class="Symbol">(λ</a> <a id="37318" href="Data.List.Properties.html#37318" class="Bound">z</a> <a id="37320" class="Symbol">→</a> <a id="37322" href="Data.List.Properties.html#37285" class="Bound">f</a> <a id="37324" class="Symbol">(</a><a id="37325" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37329" href="Data.List.Properties.html#37318" class="Bound">z</a><a id="37330" class="Symbol">)))</a>

<a id="lookup-tabulate"></a><a id="37335" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37351" class="Symbol">:</a> <a id="37353" class="Symbol">∀</a> <a id="37355" class="Symbol">{</a><a id="37356" href="Data.List.Properties.html#37356" class="Bound">n</a><a id="37357" class="Symbol">}</a> <a id="37359" class="Symbol">→</a> <a id="37361" class="Symbol">(</a><a id="37362" href="Data.List.Properties.html#37362" class="Bound">f</a> <a id="37364" class="Symbol">:</a> <a id="37366" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37370" href="Data.List.Properties.html#37356" class="Bound">n</a> <a id="37372" class="Symbol">→</a> <a id="37374" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37375" class="Symbol">)</a> <a id="37377" class="Symbol">→</a>
                  <a id="37397" class="Symbol">∀</a> <a id="37399" href="Data.List.Properties.html#37399" class="Bound">i</a> <a id="37401" class="Symbol">→</a> <a id="37403" class="Keyword">let</a> <a id="37407" href="Data.List.Properties.html#37407" class="Bound">i′</a> <a id="37410" class="Symbol">=</a> <a id="37412" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="37417" class="Symbol">(</a><a id="37418" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="37422" class="Symbol">(</a><a id="37423" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="37439" href="Data.List.Properties.html#37362" class="Bound">f</a><a id="37440" class="Symbol">))</a> <a id="37443" href="Data.List.Properties.html#37399" class="Bound">i</a>
                        <a id="37469" class="Keyword">in</a> <a id="37472" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="37479" class="Symbol">(</a><a id="37480" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37489" href="Data.List.Properties.html#37362" class="Bound">f</a><a id="37490" class="Symbol">)</a> <a id="37492" href="Data.List.Properties.html#37407" class="Bound">i′</a> <a id="37495" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37497" href="Data.List.Properties.html#37362" class="Bound">f</a> <a id="37499" href="Data.List.Properties.html#37399" class="Bound">i</a>
<a id="37501" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37517" href="Data.List.Properties.html#37517" class="Bound">f</a> <a id="37519" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="37527" class="Symbol">=</a> <a id="37529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37534" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37550" href="Data.List.Properties.html#37550" class="Bound">f</a> <a id="37552" class="Symbol">(</a><a id="37553" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="37557" href="Data.List.Properties.html#37557" class="Bound">i</a><a id="37558" class="Symbol">)</a> <a id="37560" class="Symbol">=</a> <a id="37562" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="37578" class="Symbol">(</a><a id="37579" href="Data.List.Properties.html#37550" class="Bound">f</a> <a id="37581" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37583" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37586" class="Symbol">)</a> <a id="37588" href="Data.List.Properties.html#37557" class="Bound">i</a>

<a id="map-tabulate"></a><a id="37591" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37604" class="Symbol">:</a> <a id="37606" class="Symbol">∀</a> <a id="37608" class="Symbol">{</a><a id="37609" href="Data.List.Properties.html#37609" class="Bound">n</a><a id="37610" class="Symbol">}</a> <a id="37612" class="Symbol">(</a><a id="37613" href="Data.List.Properties.html#37613" class="Bound">g</a> <a id="37615" class="Symbol">:</a> <a id="37617" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="37621" href="Data.List.Properties.html#37609" class="Bound">n</a> <a id="37623" class="Symbol">→</a> <a id="37625" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37626" class="Symbol">)</a> <a id="37628" class="Symbol">(</a><a id="37629" href="Data.List.Properties.html#37629" class="Bound">f</a> <a id="37631" class="Symbol">:</a> <a id="37633" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="37635" class="Symbol">→</a> <a id="37637" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="37638" class="Symbol">)</a> <a id="37640" class="Symbol">→</a>
               <a id="37657" href="Data.List.Base.html#1612" class="Function">map</a> <a id="37661" href="Data.List.Properties.html#37629" class="Bound">f</a> <a id="37663" class="Symbol">(</a><a id="37664" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37673" href="Data.List.Properties.html#37613" class="Bound">g</a><a id="37674" class="Symbol">)</a> <a id="37676" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37678" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="37687" class="Symbol">(</a><a id="37688" href="Data.List.Properties.html#37629" class="Bound">f</a> <a id="37690" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37692" href="Data.List.Properties.html#37613" class="Bound">g</a><a id="37693" class="Symbol">)</a>
<a id="37695" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37708" class="Symbol">{</a><a id="37709" class="Argument">n</a> <a id="37711" class="Symbol">=</a> <a id="37713" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="37717" class="Symbol">}</a>  <a id="37720" href="Data.List.Properties.html#37720" class="Bound">g</a> <a id="37722" href="Data.List.Properties.html#37722" class="Bound">f</a> <a id="37724" class="Symbol">=</a> <a id="37726" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37731" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37744" class="Symbol">{</a><a id="37745" class="Argument">n</a> <a id="37747" class="Symbol">=</a> <a id="37749" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37753" href="Data.List.Properties.html#37753" class="Bound">n</a><a id="37754" class="Symbol">}</a> <a id="37756" href="Data.List.Properties.html#37756" class="Bound">g</a> <a id="37758" href="Data.List.Properties.html#37758" class="Bound">f</a> <a id="37760" class="Symbol">=</a> <a id="37762" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37767" class="Symbol">(_</a> <a id="37770" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="37772" class="Symbol">)</a> <a id="37774" class="Symbol">(</a><a id="37775" href="Data.List.Properties.html#37591" class="Function">map-tabulate</a> <a id="37788" class="Symbol">(</a><a id="37789" href="Data.List.Properties.html#37756" class="Bound">g</a> <a id="37791" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="37793" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="37796" class="Symbol">)</a> <a id="37798" href="Data.List.Properties.html#37758" class="Bound">f</a><a id="37799" class="Symbol">)</a>

<a id="37802" class="Comment">------------------------------------------------------------------------</a>
<a id="37875" class="Comment">-- _[_]%=_</a>

<a id="length-%="></a><a id="37887" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="37897" class="Symbol">:</a> <a id="37899" class="Symbol">∀</a> <a id="37901" href="Data.List.Properties.html#37901" class="Bound">xs</a> <a id="37904" href="Data.List.Properties.html#37904" class="Bound">k</a> <a id="37906" class="Symbol">(</a><a id="37907" href="Data.List.Properties.html#37907" class="Bound">f</a> <a id="37909" class="Symbol">:</a> <a id="37911" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="37913" class="Symbol">→</a> <a id="37915" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="37916" class="Symbol">)</a> <a id="37918" class="Symbol">→</a> <a id="37920" href="Data.List.Base.html#4746" class="Function">length</a> <a id="37927" class="Symbol">(</a><a id="37928" href="Data.List.Properties.html#37901" class="Bound">xs</a> <a id="37931" href="Data.List.Base.html#14531" class="Function Operator">[</a> <a id="37933" href="Data.List.Properties.html#37904" class="Bound">k</a> <a id="37935" href="Data.List.Base.html#14531" class="Function Operator">]%=</a> <a id="37939" href="Data.List.Properties.html#37907" class="Bound">f</a><a id="37940" class="Symbol">)</a> <a id="37942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37944" href="Data.List.Base.html#4746" class="Function">length</a> <a id="37951" href="Data.List.Properties.html#37901" class="Bound">xs</a>
<a id="37954" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="37964" class="Symbol">(</a><a id="37965" href="Data.List.Properties.html#37965" class="Bound">x</a> <a id="37967" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="37969" href="Data.List.Properties.html#37969" class="Bound">xs</a><a id="37971" class="Symbol">)</a> <a id="37973" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="37981" href="Data.List.Properties.html#37981" class="Bound">f</a> <a id="37983" class="Symbol">=</a> <a id="37985" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37990" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="38000" class="Symbol">(</a><a id="38001" href="Data.List.Properties.html#38001" class="Bound">x</a> <a id="38003" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38005" href="Data.List.Properties.html#38005" class="Bound">xs</a><a id="38007" class="Symbol">)</a> <a id="38009" class="Symbol">(</a><a id="38010" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38014" href="Data.List.Properties.html#38014" class="Bound">k</a><a id="38015" class="Symbol">)</a> <a id="38017" href="Data.List.Properties.html#38017" class="Bound">f</a> <a id="38019" class="Symbol">=</a> <a id="38021" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38026" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38030" class="Symbol">(</a><a id="38031" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="38041" href="Data.List.Properties.html#38005" class="Bound">xs</a> <a id="38044" href="Data.List.Properties.html#38014" class="Bound">k</a> <a id="38046" href="Data.List.Properties.html#38017" class="Bound">f</a><a id="38047" class="Symbol">)</a>

<a id="38050" class="Comment">------------------------------------------------------------------------</a>
<a id="38123" class="Comment">-- _[_]∷=_</a>

<a id="length-∷="></a><a id="38135" href="Data.List.Properties.html#38135" class="Function">length-∷=</a> <a id="38145" class="Symbol">:</a> <a id="38147" class="Symbol">∀</a> <a id="38149" href="Data.List.Properties.html#38149" class="Bound">xs</a> <a id="38152" href="Data.List.Properties.html#38152" class="Bound">k</a> <a id="38154" class="Symbol">(</a><a id="38155" href="Data.List.Properties.html#38155" class="Bound">v</a> <a id="38157" class="Symbol">:</a> <a id="38159" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38160" class="Symbol">)</a> <a id="38162" class="Symbol">→</a> <a id="38164" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38171" class="Symbol">(</a><a id="38172" href="Data.List.Properties.html#38149" class="Bound">xs</a> <a id="38175" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="38177" href="Data.List.Properties.html#38152" class="Bound">k</a> <a id="38179" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="38183" href="Data.List.Properties.html#38155" class="Bound">v</a><a id="38184" class="Symbol">)</a> <a id="38186" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38188" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38195" href="Data.List.Properties.html#38149" class="Bound">xs</a>
<a id="38198" href="Data.List.Properties.html#38135" class="Function">length-∷=</a> <a id="38208" href="Data.List.Properties.html#38208" class="Bound">xs</a> <a id="38211" href="Data.List.Properties.html#38211" class="Bound">k</a> <a id="38213" href="Data.List.Properties.html#38213" class="Bound">v</a> <a id="38215" class="Symbol">=</a> <a id="38217" href="Data.List.Properties.html#37887" class="Function">length-%=</a> <a id="38227" href="Data.List.Properties.html#38208" class="Bound">xs</a> <a id="38230" href="Data.List.Properties.html#38211" class="Bound">k</a> <a id="38232" class="Symbol">(</a><a id="38233" href="Function.Base.html#725" class="Function">const</a> <a id="38239" href="Data.List.Properties.html#38213" class="Bound">v</a><a id="38240" class="Symbol">)</a>

<a id="map-∷="></a><a id="38243" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38250" class="Symbol">:</a> <a id="38252" class="Symbol">∀</a> <a id="38254" href="Data.List.Properties.html#38254" class="Bound">xs</a> <a id="38257" href="Data.List.Properties.html#38257" class="Bound">k</a> <a id="38259" class="Symbol">(</a><a id="38260" href="Data.List.Properties.html#38260" class="Bound">v</a> <a id="38262" class="Symbol">:</a> <a id="38264" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38265" class="Symbol">)</a> <a id="38267" class="Symbol">(</a><a id="38268" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38270" class="Symbol">:</a> <a id="38272" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="38274" class="Symbol">→</a> <a id="38276" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="38277" class="Symbol">)</a> <a id="38279" class="Symbol">→</a>
         <a id="38290" class="Keyword">let</a> <a id="38294" href="Data.List.Properties.html#38294" class="Bound">eq</a> <a id="38297" class="Symbol">=</a> <a id="38299" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="38303" class="Symbol">(</a><a id="38304" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="38315" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38317" href="Data.List.Properties.html#38254" class="Bound">xs</a><a id="38319" class="Symbol">)</a> <a id="38321" class="Keyword">in</a>
         <a id="38333" href="Data.List.Base.html#1612" class="Function">map</a> <a id="38337" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38339" class="Symbol">(</a><a id="38340" href="Data.List.Properties.html#38254" class="Bound">xs</a> <a id="38343" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="38345" href="Data.List.Properties.html#38257" class="Bound">k</a> <a id="38347" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="38351" href="Data.List.Properties.html#38260" class="Bound">v</a><a id="38352" class="Symbol">)</a> <a id="38354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38356" href="Data.List.Base.html#1612" class="Function">map</a> <a id="38360" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38362" href="Data.List.Properties.html#38254" class="Bound">xs</a> <a id="38365" href="Data.List.Base.html#14682" class="Function Operator">[</a> <a id="38367" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="38372" href="Data.List.Properties.html#38294" class="Bound">eq</a> <a id="38375" href="Data.List.Properties.html#38257" class="Bound">k</a> <a id="38377" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="38381" href="Data.List.Properties.html#38268" class="Bound">f</a> <a id="38383" href="Data.List.Properties.html#38260" class="Bound">v</a>
<a id="38385" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38392" class="Symbol">(</a><a id="38393" href="Data.List.Properties.html#38393" class="Bound">x</a> <a id="38395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38397" href="Data.List.Properties.html#38397" class="Bound">xs</a><a id="38399" class="Symbol">)</a> <a id="38401" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="38409" href="Data.List.Properties.html#38409" class="Bound">v</a> <a id="38411" href="Data.List.Properties.html#38411" class="Bound">f</a> <a id="38413" class="Symbol">=</a> <a id="38415" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38420" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38427" class="Symbol">(</a><a id="38428" href="Data.List.Properties.html#38428" class="Bound">x</a> <a id="38430" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38432" href="Data.List.Properties.html#38432" class="Bound">xs</a><a id="38434" class="Symbol">)</a> <a id="38436" class="Symbol">(</a><a id="38437" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38441" href="Data.List.Properties.html#38441" class="Bound">k</a><a id="38442" class="Symbol">)</a> <a id="38444" href="Data.List.Properties.html#38444" class="Bound">v</a> <a id="38446" href="Data.List.Properties.html#38446" class="Bound">f</a> <a id="38448" class="Symbol">=</a> <a id="38450" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38455" class="Symbol">(</a><a id="38456" href="Data.List.Properties.html#38446" class="Bound">f</a> <a id="38458" href="Data.List.Properties.html#38428" class="Bound">x</a> <a id="38460" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="38462" class="Symbol">)</a> <a id="38464" class="Symbol">(</a><a id="38465" href="Data.List.Properties.html#38243" class="Function">map-∷=</a> <a id="38472" href="Data.List.Properties.html#38432" class="Bound">xs</a> <a id="38475" href="Data.List.Properties.html#38441" class="Bound">k</a> <a id="38477" href="Data.List.Properties.html#38444" class="Bound">v</a> <a id="38479" href="Data.List.Properties.html#38446" class="Bound">f</a><a id="38480" class="Symbol">)</a>

<a id="38483" class="Comment">------------------------------------------------------------------------</a>
<a id="38556" class="Comment">-- insertAt</a>

<a id="length-insertAt"></a><a id="38569" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38585" class="Symbol">:</a> <a id="38587" class="Symbol">∀</a> <a id="38589" class="Symbol">(</a><a id="38590" href="Data.List.Properties.html#38590" class="Bound">xs</a> <a id="38593" class="Symbol">:</a> <a id="38595" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="38600" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38601" class="Symbol">)</a> <a id="38603" class="Symbol">(</a><a id="38604" href="Data.List.Properties.html#38604" class="Bound">i</a> <a id="38606" class="Symbol">:</a> <a id="38608" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="38612" class="Symbol">(</a><a id="38613" class="InductiveConstructor">suc</a> <a id="38617" class="Symbol">(</a><a id="38618" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38625" href="Data.List.Properties.html#38590" class="Bound">xs</a><a id="38627" class="Symbol">)))</a> <a id="38631" href="Data.List.Properties.html#38631" class="Bound">v</a> <a id="38633" class="Symbol">→</a>
                  <a id="38653" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38660" class="Symbol">(</a><a id="38661" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="38670" href="Data.List.Properties.html#38590" class="Bound">xs</a> <a id="38673" href="Data.List.Properties.html#38604" class="Bound">i</a> <a id="38675" href="Data.List.Properties.html#38631" class="Bound">v</a><a id="38676" class="Symbol">)</a> <a id="38678" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38680" class="InductiveConstructor">suc</a> <a id="38684" class="Symbol">(</a><a id="38685" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38692" href="Data.List.Properties.html#38590" class="Bound">xs</a><a id="38694" class="Symbol">)</a>
<a id="38696" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38712" href="Data.List.Properties.html#38712" class="Bound">xs</a>       <a id="38721" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="38729" href="Data.List.Properties.html#38729" class="Bound">v</a> <a id="38731" class="Symbol">=</a> <a id="38733" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38738" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38754" class="Symbol">(</a><a id="38755" href="Data.List.Properties.html#38755" class="Bound">x</a> <a id="38757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38759" href="Data.List.Properties.html#38759" class="Bound">xs</a><a id="38761" class="Symbol">)</a> <a id="38763" class="Symbol">(</a><a id="38764" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="38768" href="Data.List.Properties.html#38768" class="Bound">i</a><a id="38769" class="Symbol">)</a> <a id="38771" href="Data.List.Properties.html#38771" class="Bound">v</a> <a id="38773" class="Symbol">=</a> <a id="38775" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="38784" class="Symbol">(</a><a id="38785" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="38801" href="Data.List.Properties.html#38759" class="Bound">xs</a> <a id="38804" href="Data.List.Properties.html#38768" class="Bound">i</a> <a id="38806" href="Data.List.Properties.html#38771" class="Bound">v</a><a id="38807" class="Symbol">)</a>

<a id="38810" class="Comment">------------------------------------------------------------------------</a>
<a id="38883" class="Comment">-- removeAt</a>

<a id="length-removeAt"></a><a id="38896" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="38912" class="Symbol">:</a> <a id="38914" class="Symbol">∀</a> <a id="38916" class="Symbol">(</a><a id="38917" href="Data.List.Properties.html#38917" class="Bound">xs</a> <a id="38920" class="Symbol">:</a> <a id="38922" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="38927" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="38928" class="Symbol">)</a> <a id="38930" href="Data.List.Properties.html#38930" class="Bound">k</a> <a id="38932" class="Symbol">→</a> <a id="38934" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38941" class="Symbol">(</a><a id="38942" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="38951" href="Data.List.Properties.html#38917" class="Bound">xs</a> <a id="38954" href="Data.List.Properties.html#38930" class="Bound">k</a><a id="38955" class="Symbol">)</a> <a id="38957" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38959" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="38964" class="Symbol">(</a><a id="38965" href="Data.List.Base.html#4746" class="Function">length</a> <a id="38972" href="Data.List.Properties.html#38917" class="Bound">xs</a><a id="38974" class="Symbol">)</a>
<a id="38976" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="38992" class="Symbol">(</a><a id="38993" href="Data.List.Properties.html#38993" class="Bound">x</a> <a id="38995" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="38997" href="Data.List.Properties.html#38997" class="Bound">xs</a><a id="38999" class="Symbol">)</a> <a id="39001" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>            <a id="39017" class="Symbol">=</a> <a id="39019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39024" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="39040" class="Symbol">(</a><a id="39041" href="Data.List.Properties.html#39041" class="Bound">x</a> <a id="39043" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39045" href="Data.List.Properties.html#39045" class="Bound">xs</a><a id="39047" class="Symbol">@(_</a> <a id="39051" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39053" class="Symbol">_))</a> <a id="39057" class="Symbol">(</a><a id="39058" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39062" href="Data.List.Properties.html#39062" class="Bound">k</a><a id="39063" class="Symbol">)</a> <a id="39065" class="Symbol">=</a> <a id="39067" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39076" class="Symbol">(</a><a id="39077" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="39093" href="Data.List.Properties.html#39045" class="Bound">xs</a> <a id="39096" href="Data.List.Properties.html#39062" class="Bound">k</a><a id="39097" class="Symbol">)</a>

<a id="length-removeAt′"></a><a id="39100" href="Data.List.Properties.html#39100" class="Function">length-removeAt′</a> <a id="39117" class="Symbol">:</a> <a id="39119" class="Symbol">∀</a> <a id="39121" class="Symbol">(</a><a id="39122" href="Data.List.Properties.html#39122" class="Bound">xs</a> <a id="39125" class="Symbol">:</a> <a id="39127" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39132" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="39133" class="Symbol">)</a> <a id="39135" href="Data.List.Properties.html#39135" class="Bound">k</a> <a id="39137" class="Symbol">→</a> <a id="39139" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39146" href="Data.List.Properties.html#39122" class="Bound">xs</a> <a id="39149" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39151" class="InductiveConstructor">suc</a> <a id="39155" class="Symbol">(</a><a id="39156" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39163" class="Symbol">(</a><a id="39164" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39173" href="Data.List.Properties.html#39122" class="Bound">xs</a> <a id="39176" href="Data.List.Properties.html#39135" class="Bound">k</a><a id="39177" class="Symbol">))</a>
<a id="39180" href="Data.List.Properties.html#39100" class="Function">length-removeAt′</a> <a id="39197" href="Data.List.Properties.html#39197" class="Bound">xs</a><a id="39199" class="Symbol">@(_</a> <a id="39203" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39205" class="Symbol">_)</a> <a id="39208" href="Data.List.Properties.html#39208" class="Bound">k</a> <a id="39210" class="Keyword">rewrite</a> <a id="39218" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a> <a id="39234" href="Data.List.Properties.html#39197" class="Bound">xs</a> <a id="39237" href="Data.List.Properties.html#39208" class="Bound">k</a> <a id="39239" class="Symbol">=</a> <a id="39241" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-removeAt"></a><a id="39247" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39260" class="Symbol">:</a> <a id="39262" class="Symbol">∀</a> <a id="39264" href="Data.List.Properties.html#39264" class="Bound">xs</a> <a id="39267" href="Data.List.Properties.html#39267" class="Bound">k</a> <a id="39269" class="Symbol">(</a><a id="39270" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39272" class="Symbol">:</a> <a id="39274" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="39276" class="Symbol">→</a> <a id="39278" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="39279" class="Symbol">)</a> <a id="39281" class="Symbol">→</a>
            <a id="39295" class="Keyword">let</a> <a id="39299" href="Data.List.Properties.html#39299" class="Bound">eq</a> <a id="39302" class="Symbol">=</a> <a id="39304" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="39308" class="Symbol">(</a><a id="39309" href="Data.List.Properties.html#4352" class="Function">length-map</a> <a id="39320" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39322" href="Data.List.Properties.html#39264" class="Bound">xs</a><a id="39324" class="Symbol">)</a> <a id="39326" class="Keyword">in</a>
            <a id="39341" href="Data.List.Base.html#1612" class="Function">map</a> <a id="39345" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39347" class="Symbol">(</a><a id="39348" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39357" href="Data.List.Properties.html#39264" class="Bound">xs</a> <a id="39360" href="Data.List.Properties.html#39267" class="Bound">k</a><a id="39361" class="Symbol">)</a> <a id="39363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39365" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39374" class="Symbol">(</a><a id="39375" href="Data.List.Base.html#1612" class="Function">map</a> <a id="39379" href="Data.List.Properties.html#39270" class="Bound">f</a> <a id="39381" href="Data.List.Properties.html#39264" class="Bound">xs</a><a id="39383" class="Symbol">)</a> <a id="39385" class="Symbol">(</a><a id="39386" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="39391" href="Data.List.Properties.html#39299" class="Bound">eq</a> <a id="39394" href="Data.List.Properties.html#39267" class="Bound">k</a><a id="39395" class="Symbol">)</a>
<a id="39397" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39410" class="Symbol">(</a><a id="39411" href="Data.List.Properties.html#39411" class="Bound">x</a> <a id="39413" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39415" href="Data.List.Properties.html#39415" class="Bound">xs</a><a id="39417" class="Symbol">)</a> <a id="39419" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="39427" href="Data.List.Properties.html#39427" class="Bound">f</a> <a id="39429" class="Symbol">=</a> <a id="39431" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39436" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39449" class="Symbol">(</a><a id="39450" href="Data.List.Properties.html#39450" class="Bound">x</a> <a id="39452" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39454" href="Data.List.Properties.html#39454" class="Bound">xs</a><a id="39456" class="Symbol">)</a> <a id="39458" class="Symbol">(</a><a id="39459" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39463" href="Data.List.Properties.html#39463" class="Bound">k</a><a id="39464" class="Symbol">)</a> <a id="39466" href="Data.List.Properties.html#39466" class="Bound">f</a> <a id="39468" class="Symbol">=</a> <a id="39470" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39475" class="Symbol">(</a><a id="39476" href="Data.List.Properties.html#39466" class="Bound">f</a> <a id="39478" href="Data.List.Properties.html#39450" class="Bound">x</a> <a id="39480" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="39482" class="Symbol">)</a> <a id="39484" class="Symbol">(</a><a id="39485" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a> <a id="39498" href="Data.List.Properties.html#39454" class="Bound">xs</a> <a id="39501" href="Data.List.Properties.html#39463" class="Bound">k</a> <a id="39503" href="Data.List.Properties.html#39466" class="Bound">f</a><a id="39504" class="Symbol">)</a>

<a id="39507" class="Comment">------------------------------------------------------------------------</a>
 <a id="39581" class="Comment">-- insertAt and removeAt</a>

<a id="removeAt-insertAt"></a><a id="39607" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39625" class="Symbol">:</a> <a id="39627" class="Symbol">∀</a> <a id="39629" class="Symbol">(</a><a id="39630" href="Data.List.Properties.html#39630" class="Bound">xs</a> <a id="39633" class="Symbol">:</a> <a id="39635" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39640" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="39641" class="Symbol">)</a> <a id="39643" class="Symbol">(</a><a id="39644" href="Data.List.Properties.html#39644" class="Bound">i</a> <a id="39646" class="Symbol">:</a> <a id="39648" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39652" class="Symbol">(</a><a id="39653" class="InductiveConstructor">suc</a> <a id="39657" class="Symbol">(</a><a id="39658" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39665" href="Data.List.Properties.html#39630" class="Bound">xs</a><a id="39667" class="Symbol">)))</a> <a id="39671" href="Data.List.Properties.html#39671" class="Bound">v</a> <a id="39673" class="Symbol">→</a>
  <a id="39677" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39686" class="Symbol">(</a><a id="39687" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="39696" href="Data.List.Properties.html#39630" class="Bound">xs</a> <a id="39699" href="Data.List.Properties.html#39644" class="Bound">i</a> <a id="39701" href="Data.List.Properties.html#39671" class="Bound">v</a><a id="39702" class="Symbol">)</a> <a id="39704" class="Symbol">((</a><a id="39706" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="39711" class="Symbol">(</a><a id="39712" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="39716" class="Symbol">(</a><a id="39717" href="Data.List.Properties.html#38569" class="Function">length-insertAt</a> <a id="39733" href="Data.List.Properties.html#39630" class="Bound">xs</a> <a id="39736" href="Data.List.Properties.html#39644" class="Bound">i</a> <a id="39738" href="Data.List.Properties.html#39671" class="Bound">v</a><a id="39739" class="Symbol">))</a> <a id="39742" href="Data.List.Properties.html#39644" class="Bound">i</a><a id="39743" class="Symbol">))</a> <a id="39746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39748" href="Data.List.Properties.html#39630" class="Bound">xs</a>
<a id="39751" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39769" href="Data.List.Properties.html#39769" class="Bound">xs</a>       <a id="39778" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="39786" href="Data.List.Properties.html#39786" class="Bound">v</a> <a id="39788" class="Symbol">=</a> <a id="39790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39795" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39813" class="Symbol">(</a><a id="39814" href="Data.List.Properties.html#39814" class="Bound">x</a> <a id="39816" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="39818" href="Data.List.Properties.html#39818" class="Bound">xs</a><a id="39820" class="Symbol">)</a> <a id="39822" class="Symbol">(</a><a id="39823" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="39827" href="Data.List.Properties.html#39827" class="Bound">i</a><a id="39828" class="Symbol">)</a> <a id="39830" href="Data.List.Properties.html#39830" class="Bound">v</a> <a id="39832" class="Symbol">=</a> <a id="39834" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39839" class="Symbol">(_</a> <a id="39842" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="39844" class="Symbol">)</a> <a id="39846" class="Symbol">(</a><a id="39847" href="Data.List.Properties.html#39607" class="Function">removeAt-insertAt</a> <a id="39865" href="Data.List.Properties.html#39818" class="Bound">xs</a> <a id="39868" href="Data.List.Properties.html#39827" class="Bound">i</a> <a id="39870" href="Data.List.Properties.html#39830" class="Bound">v</a><a id="39871" class="Symbol">)</a>

<a id="insertAt-removeAt"></a><a id="39874" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="39892" class="Symbol">:</a> <a id="39894" class="Symbol">(</a><a id="39895" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="39898" class="Symbol">:</a> <a id="39900" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="39905" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="39906" class="Symbol">)</a> <a id="39908" class="Symbol">(</a><a id="39909" href="Data.List.Properties.html#39909" class="Bound">i</a> <a id="39911" class="Symbol">:</a> <a id="39913" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="39917" class="Symbol">(</a><a id="39918" href="Data.List.Base.html#4746" class="Function">length</a> <a id="39925" href="Data.List.Properties.html#39895" class="Bound">xs</a><a id="39927" class="Symbol">))</a> <a id="39930" class="Symbol">→</a>
  <a id="39934" href="Data.List.Base.html#5593" class="Function">insertAt</a> <a id="39943" class="Symbol">(</a><a id="39944" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="39953" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="39956" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="39957" class="Symbol">)</a> <a id="39959" class="Symbol">(</a><a id="39960" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="39965" class="Symbol">(</a><a id="39966" href="Data.List.Properties.html#39100" class="Function">length-removeAt′</a> <a id="39983" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="39986" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="39987" class="Symbol">)</a> <a id="39989" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="39990" class="Symbol">)</a> <a id="39992" class="Symbol">(</a><a id="39993" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="40000" href="Data.List.Properties.html#39895" class="Bound">xs</a> <a id="40003" href="Data.List.Properties.html#39909" class="Bound">i</a><a id="40004" class="Symbol">)</a> <a id="40006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40008" href="Data.List.Properties.html#39895" class="Bound">xs</a>
<a id="40011" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="40029" class="Symbol">(</a><a id="40030" href="Data.List.Properties.html#40030" class="Bound">x</a> <a id="40032" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40034" href="Data.List.Properties.html#40034" class="Bound">xs</a><a id="40036" class="Symbol">)</a> <a id="40038" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="40046" class="Symbol">=</a> <a id="40048" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40053" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="40071" class="Symbol">(</a><a id="40072" href="Data.List.Properties.html#40072" class="Bound">x</a> <a id="40074" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40076" href="Data.List.Properties.html#40076" class="Bound">xs</a><a id="40078" class="Symbol">)</a> <a id="40080" class="Symbol">(</a><a id="40081" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="40085" href="Data.List.Properties.html#40085" class="Bound">i</a><a id="40086" class="Symbol">)</a> <a id="40088" class="Symbol">=</a> <a id="40090" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40095" class="Symbol">(</a><a id="40096" href="Data.List.Properties.html#40072" class="Bound">x</a> <a id="40098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="40100" class="Symbol">)</a> <a id="40102" class="Symbol">(</a><a id="40103" href="Data.List.Properties.html#39874" class="Function">insertAt-removeAt</a> <a id="40121" href="Data.List.Properties.html#40076" class="Bound">xs</a> <a id="40124" href="Data.List.Properties.html#40085" class="Bound">i</a><a id="40125" class="Symbol">)</a>

<a id="40128" class="Comment">------------------------------------------------------------------------</a>
<a id="40201" class="Comment">-- take</a>

<a id="length-take"></a><a id="40210" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40222" class="Symbol">:</a> <a id="40224" class="Symbol">∀</a> <a id="40226" href="Data.List.Properties.html#40226" class="Bound">n</a> <a id="40228" class="Symbol">(</a><a id="40229" href="Data.List.Properties.html#40229" class="Bound">xs</a> <a id="40232" class="Symbol">:</a> <a id="40234" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40239" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="40240" class="Symbol">)</a> <a id="40242" class="Symbol">→</a> <a id="40244" href="Data.List.Base.html#4746" class="Function">length</a> <a id="40251" class="Symbol">(</a><a id="40252" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40257" href="Data.List.Properties.html#40226" class="Bound">n</a> <a id="40259" href="Data.List.Properties.html#40229" class="Bound">xs</a><a id="40261" class="Symbol">)</a> <a id="40263" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40265" href="Data.List.Properties.html#40226" class="Bound">n</a> <a id="40267" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40269" class="Symbol">(</a><a id="40270" href="Data.List.Base.html#4746" class="Function">length</a> <a id="40277" href="Data.List.Properties.html#40229" class="Bound">xs</a><a id="40279" class="Symbol">)</a>
<a id="40281" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40293" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="40301" href="Data.List.Properties.html#40301" class="Bound">xs</a>       <a id="40310" class="Symbol">=</a> <a id="40312" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40317" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40329" class="Symbol">(</a><a id="40330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40334" href="Data.List.Properties.html#40334" class="Bound">n</a><a id="40335" class="Symbol">)</a> <a id="40337" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="40346" class="Symbol">=</a> <a id="40348" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40353" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40365" class="Symbol">(</a><a id="40366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40370" href="Data.List.Properties.html#40370" class="Bound">n</a><a id="40371" class="Symbol">)</a> <a id="40373" class="Symbol">(</a><a id="40374" href="Data.List.Properties.html#40374" class="Bound">x</a> <a id="40376" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40378" href="Data.List.Properties.html#40378" class="Bound">xs</a><a id="40380" class="Symbol">)</a> <a id="40382" class="Symbol">=</a> <a id="40384" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40389" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40393" class="Symbol">(</a><a id="40394" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="40406" href="Data.List.Properties.html#40370" class="Bound">n</a> <a id="40408" href="Data.List.Properties.html#40378" class="Bound">xs</a><a id="40410" class="Symbol">)</a>

<a id="40413" class="Comment">-- Take commutes with map.</a>
<a id="take-map"></a><a id="40440" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40449" class="Symbol">:</a> <a id="40451" class="Symbol">∀</a> <a id="40453" class="Symbol">{</a><a id="40454" href="Data.List.Properties.html#40454" class="Bound">f</a> <a id="40456" class="Symbol">:</a> <a id="40458" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="40460" class="Symbol">→</a> <a id="40462" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="40463" class="Symbol">}</a> <a id="40465" class="Symbol">(</a><a id="40466" href="Data.List.Properties.html#40466" class="Bound">n</a> <a id="40468" class="Symbol">:</a> <a id="40470" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="40471" class="Symbol">)</a> <a id="40473" href="Data.List.Properties.html#40473" class="Bound">xs</a> <a id="40476" class="Symbol">→</a> <a id="40478" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40483" href="Data.List.Properties.html#40466" class="Bound">n</a> <a id="40485" class="Symbol">(</a><a id="40486" href="Data.List.Base.html#1612" class="Function">map</a> <a id="40490" href="Data.List.Properties.html#40454" class="Bound">f</a> <a id="40492" href="Data.List.Properties.html#40473" class="Bound">xs</a><a id="40494" class="Symbol">)</a> <a id="40496" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40498" href="Data.List.Base.html#1612" class="Function">map</a> <a id="40502" href="Data.List.Properties.html#40454" class="Bound">f</a> <a id="40504" class="Symbol">(</a><a id="40505" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40510" href="Data.List.Properties.html#40466" class="Bound">n</a> <a id="40512" href="Data.List.Properties.html#40473" class="Bound">xs</a><a id="40514" class="Symbol">)</a>
<a id="40516" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40525" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="40530" href="Data.List.Properties.html#40530" class="Bound">xs</a> <a id="40533" class="Symbol">=</a> <a id="40535" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40540" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40549" class="Symbol">(</a><a id="40550" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40554" href="Data.List.Properties.html#40554" class="Bound">s</a><a id="40555" class="Symbol">)</a> <a id="40557" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="40560" class="Symbol">=</a> <a id="40562" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40567" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40576" class="Symbol">(</a><a id="40577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="40581" href="Data.List.Properties.html#40581" class="Bound">s</a><a id="40582" class="Symbol">)</a> <a id="40584" class="Symbol">(</a><a id="40585" href="Data.List.Properties.html#40585" class="Bound">a</a> <a id="40587" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40589" href="Data.List.Properties.html#40589" class="Bound">xs</a><a id="40591" class="Symbol">)</a> <a id="40593" class="Symbol">=</a> <a id="40595" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40600" class="Symbol">(_</a> <a id="40603" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="40605" class="Symbol">)</a> <a id="40607" class="Symbol">(</a><a id="40608" href="Data.List.Properties.html#40440" class="Function">take-map</a> <a id="40617" href="Data.List.Properties.html#40581" class="Bound">s</a> <a id="40619" href="Data.List.Properties.html#40589" class="Bound">xs</a><a id="40621" class="Symbol">)</a>

<a id="take-suc"></a><a id="40624" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40633" class="Symbol">:</a> <a id="40635" class="Symbol">(</a><a id="40636" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40639" class="Symbol">:</a> <a id="40641" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="40646" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="40647" class="Symbol">)</a> <a id="40649" class="Symbol">(</a><a id="40650" href="Data.List.Properties.html#40650" class="Bound">i</a> <a id="40652" class="Symbol">:</a> <a id="40654" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40658" class="Symbol">(</a><a id="40659" href="Data.List.Base.html#4746" class="Function">length</a> <a id="40666" href="Data.List.Properties.html#40636" class="Bound">xs</a><a id="40668" class="Symbol">))</a> <a id="40671" class="Symbol">→</a> <a id="40673" class="Keyword">let</a> <a id="40677" href="Data.List.Properties.html#40677" class="Bound">m</a> <a id="40679" class="Symbol">=</a> <a id="40681" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="40685" href="Data.List.Properties.html#40650" class="Bound">i</a> <a id="40687" class="Keyword">in</a>
           <a id="40701" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40706" class="Symbol">(</a><a id="40707" class="InductiveConstructor">suc</a> <a id="40711" href="Data.List.Properties.html#40677" class="Bound">m</a><a id="40712" class="Symbol">)</a> <a id="40714" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40719" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40724" href="Data.List.Properties.html#40677" class="Bound">m</a> <a id="40726" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40729" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="40732" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="40739" href="Data.List.Properties.html#40636" class="Bound">xs</a> <a id="40742" href="Data.List.Properties.html#40650" class="Bound">i</a>
<a id="40744" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40753" class="Symbol">(</a><a id="40754" href="Data.List.Properties.html#40754" class="Bound">x</a> <a id="40756" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40758" href="Data.List.Properties.html#40758" class="Bound">xs</a><a id="40760" class="Symbol">)</a> <a id="40762" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="40770" class="Symbol">=</a> <a id="40772" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40777" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40786" class="Symbol">(</a><a id="40787" href="Data.List.Properties.html#40787" class="Bound">x</a> <a id="40789" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="40791" href="Data.List.Properties.html#40791" class="Bound">xs</a><a id="40793" class="Symbol">)</a> <a id="40795" class="Symbol">(</a><a id="40796" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="40800" href="Data.List.Properties.html#40800" class="Bound">i</a><a id="40801" class="Symbol">)</a> <a id="40803" class="Symbol">=</a> <a id="40805" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40810" class="Symbol">(</a><a id="40811" href="Data.List.Properties.html#40787" class="Bound">x</a> <a id="40813" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="40815" class="Symbol">)</a> <a id="40817" class="Symbol">(</a><a id="40818" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="40827" href="Data.List.Properties.html#40791" class="Bound">xs</a> <a id="40830" href="Data.List.Properties.html#40800" class="Bound">i</a><a id="40831" class="Symbol">)</a>

<a id="take-suc-tabulate"></a><a id="40834" href="Data.List.Properties.html#40834" class="Function">take-suc-tabulate</a> <a id="40852" class="Symbol">:</a> <a id="40854" class="Symbol">∀</a> <a id="40856" class="Symbol">{</a><a id="40857" href="Data.List.Properties.html#40857" class="Bound">n</a><a id="40858" class="Symbol">}</a> <a id="40860" class="Symbol">(</a><a id="40861" href="Data.List.Properties.html#40861" class="Bound">f</a> <a id="40863" class="Symbol">:</a> <a id="40865" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40869" href="Data.List.Properties.html#40857" class="Bound">n</a> <a id="40871" class="Symbol">→</a> <a id="40873" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="40874" class="Symbol">)</a> <a id="40876" class="Symbol">(</a><a id="40877" href="Data.List.Properties.html#40877" class="Bound">i</a> <a id="40879" class="Symbol">:</a> <a id="40881" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="40885" href="Data.List.Properties.html#40857" class="Bound">n</a><a id="40886" class="Symbol">)</a> <a id="40888" class="Symbol">→</a> <a id="40890" class="Keyword">let</a> <a id="40894" href="Data.List.Properties.html#40894" class="Bound">m</a> <a id="40896" class="Symbol">=</a> <a id="40898" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="40902" href="Data.List.Properties.html#40877" class="Bound">i</a> <a id="40904" class="Keyword">in</a>
                    <a id="40927" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40932" class="Symbol">(</a><a id="40933" class="InductiveConstructor">suc</a> <a id="40937" href="Data.List.Properties.html#40894" class="Bound">m</a><a id="40938" class="Symbol">)</a> <a id="40940" class="Symbol">(</a><a id="40941" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="40950" href="Data.List.Properties.html#40861" class="Bound">f</a><a id="40951" class="Symbol">)</a> <a id="40953" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40955" href="Data.List.Base.html#8389" class="Function">take</a> <a id="40960" href="Data.List.Properties.html#40894" class="Bound">m</a> <a id="40962" class="Symbol">(</a><a id="40963" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="40972" href="Data.List.Properties.html#40861" class="Bound">f</a><a id="40973" class="Symbol">)</a> <a id="40975" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="40978" href="Data.List.Properties.html#40861" class="Bound">f</a> <a id="40980" href="Data.List.Properties.html#40877" class="Bound">i</a>
<a id="40982" href="Data.List.Properties.html#40834" class="Function">take-suc-tabulate</a> <a id="41000" href="Data.List.Properties.html#41000" class="Bound">f</a> <a id="41002" href="Data.List.Properties.html#41002" class="Bound">i</a> <a id="41004" class="Keyword">rewrite</a> <a id="41012" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41016" class="Symbol">(</a><a id="41017" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="41026" class="Symbol">(</a><a id="41027" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41031" class="Symbol">(</a><a id="41032" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="41048" href="Data.List.Properties.html#41000" class="Bound">f</a><a id="41049" class="Symbol">))</a> <a id="41052" href="Data.List.Properties.html#41002" class="Bound">i</a><a id="41053" class="Symbol">)</a> <a id="41055" class="Symbol">|</a> <a id="41057" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41061" class="Symbol">(</a><a id="41062" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="41078" href="Data.List.Properties.html#41000" class="Bound">f</a> <a id="41080" href="Data.List.Properties.html#41002" class="Bound">i</a><a id="41081" class="Symbol">)</a>
  <a id="41085" class="Symbol">=</a> <a id="41087" href="Data.List.Properties.html#40624" class="Function">take-suc</a> <a id="41096" class="Symbol">(</a><a id="41097" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="41106" href="Data.List.Properties.html#41000" class="Bound">f</a><a id="41107" class="Symbol">)</a> <a id="41109" class="Symbol">(</a><a id="41110" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="41115" class="Symbol">_</a> <a id="41117" href="Data.List.Properties.html#41002" class="Bound">i</a><a id="41118" class="Symbol">)</a>

<a id="41121" class="Comment">-- If you take at least as many elements from a list as it has, you get</a>
<a id="41193" class="Comment">-- the whole list.</a>
<a id="take-all"></a><a id="41212" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41221" class="Symbol">:</a> <a id="41223" class="Symbol">(</a><a id="41224" href="Data.List.Properties.html#41224" class="Bound">n</a> <a id="41226" class="Symbol">:</a> <a id="41228" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="41229" class="Symbol">)</a> <a id="41231" class="Symbol">(</a><a id="41232" href="Data.List.Properties.html#41232" class="Bound">xs</a> <a id="41235" class="Symbol">:</a> <a id="41237" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41242" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41243" class="Symbol">)</a> <a id="41245" class="Symbol">→</a> <a id="41247" href="Data.List.Properties.html#41224" class="Bound">n</a> <a id="41249" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="41251" href="Data.List.Base.html#4746" class="Function">length</a> <a id="41258" href="Data.List.Properties.html#41232" class="Bound">xs</a> <a id="41261" class="Symbol">→</a> <a id="41263" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41268" href="Data.List.Properties.html#41224" class="Bound">n</a> <a id="41270" href="Data.List.Properties.html#41232" class="Bound">xs</a> <a id="41273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41275" href="Data.List.Properties.html#41232" class="Bound">xs</a>
<a id="41278" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41287" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="41292" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="41295" class="Symbol">_</a> <a id="41297" class="Symbol">=</a> <a id="41299" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41304" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41313" class="Symbol">(</a><a id="41314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41318" class="Symbol">_)</a> <a id="41321" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="41324" class="Symbol">_</a> <a id="41326" class="Symbol">=</a> <a id="41328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41333" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41342" class="Symbol">(</a><a id="41343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41347" href="Data.List.Properties.html#41347" class="Bound">n</a><a id="41348" class="Symbol">)</a> <a id="41350" class="Symbol">(</a><a id="41351" href="Data.List.Properties.html#41351" class="Bound">x</a> <a id="41353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41355" href="Data.List.Properties.html#41355" class="Bound">xs</a><a id="41357" class="Symbol">)</a> <a id="41359" class="Symbol">(</a><a id="41360" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="41364" href="Data.List.Properties.html#41364" class="Bound">pf</a><a id="41366" class="Symbol">)</a> <a id="41368" class="Symbol">=</a> <a id="41370" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41375" class="Symbol">(</a><a id="41376" href="Data.List.Properties.html#41351" class="Bound">x</a> <a id="41378" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="41380" class="Symbol">)</a> <a id="41382" class="Symbol">(</a><a id="41383" href="Data.List.Properties.html#41212" class="Function">take-all</a> <a id="41392" href="Data.List.Properties.html#41347" class="Bound">n</a> <a id="41394" href="Data.List.Properties.html#41355" class="Bound">xs</a> <a id="41397" href="Data.List.Properties.html#41364" class="Bound">pf</a><a id="41399" class="Symbol">)</a>

<a id="41402" class="Comment">-- Taking from an empty list does nothing.</a>
<a id="take-[]"></a><a id="41445" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="41453" class="Symbol">:</a> <a id="41455" class="Symbol">∀</a> <a id="41457" href="Data.List.Properties.html#41457" class="Bound">m</a> <a id="41459" class="Symbol">→</a> <a id="41461" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41466" class="Symbol">{</a><a id="41467" class="Argument">A</a> <a id="41469" class="Symbol">=</a> <a id="41471" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41472" class="Symbol">}</a> <a id="41474" href="Data.List.Properties.html#41457" class="Bound">m</a> <a id="41476" class="InductiveConstructor">[]</a> <a id="41479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41481" class="InductiveConstructor">[]</a>
<a id="41484" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="41492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="41497" class="Symbol">=</a> <a id="41499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41504" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="41512" class="Symbol">(</a><a id="41513" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41517" href="Data.List.Properties.html#41517" class="Bound">m</a><a id="41518" class="Symbol">)</a> <a id="41520" class="Symbol">=</a> <a id="41522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="41528" class="Comment">-- Taking twice takes the minimum of both counts.</a>
<a id="take-take"></a><a id="41578" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41588" class="Symbol">:</a> <a id="41590" class="Symbol">∀</a> <a id="41592" href="Data.List.Properties.html#41592" class="Bound">n</a> <a id="41594" href="Data.List.Properties.html#41594" class="Bound">m</a> <a id="41596" class="Symbol">(</a><a id="41597" href="Data.List.Properties.html#41597" class="Bound">xs</a> <a id="41600" class="Symbol">:</a> <a id="41602" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41607" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41608" class="Symbol">)</a> <a id="41610" class="Symbol">→</a> <a id="41612" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41617" href="Data.List.Properties.html#41592" class="Bound">n</a> <a id="41619" class="Symbol">(</a><a id="41620" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41625" href="Data.List.Properties.html#41594" class="Bound">m</a> <a id="41627" href="Data.List.Properties.html#41597" class="Bound">xs</a><a id="41629" class="Symbol">)</a> <a id="41631" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41633" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41638" class="Symbol">(</a><a id="41639" href="Data.List.Properties.html#41592" class="Bound">n</a> <a id="41641" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="41643" href="Data.List.Properties.html#41594" class="Bound">m</a><a id="41644" class="Symbol">)</a> <a id="41646" href="Data.List.Properties.html#41597" class="Bound">xs</a>
<a id="41649" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41667" href="Data.List.Properties.html#41667" class="Bound">m</a>       <a id="41675" href="Data.List.Properties.html#41675" class="Bound">xs</a>       <a id="41684" class="Symbol">=</a> <a id="41686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41691" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41701" class="Symbol">(</a><a id="41702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41706" href="Data.List.Properties.html#41706" class="Bound">n</a><a id="41707" class="Symbol">)</a> <a id="41709" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41717" href="Data.List.Properties.html#41717" class="Bound">xs</a>       <a id="41726" class="Symbol">=</a> <a id="41728" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41733" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41743" class="Symbol">(</a><a id="41744" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41748" href="Data.List.Properties.html#41748" class="Bound">n</a><a id="41749" class="Symbol">)</a> <a id="41751" class="Symbol">(</a><a id="41752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41756" href="Data.List.Properties.html#41756" class="Bound">m</a><a id="41757" class="Symbol">)</a> <a id="41759" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="41768" class="Symbol">=</a> <a id="41770" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41775" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41785" class="Symbol">(</a><a id="41786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41790" href="Data.List.Properties.html#41790" class="Bound">n</a><a id="41791" class="Symbol">)</a> <a id="41793" class="Symbol">(</a><a id="41794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41798" href="Data.List.Properties.html#41798" class="Bound">m</a><a id="41799" class="Symbol">)</a> <a id="41801" class="Symbol">(</a><a id="41802" href="Data.List.Properties.html#41802" class="Bound">x</a> <a id="41804" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="41806" href="Data.List.Properties.html#41806" class="Bound">xs</a><a id="41808" class="Symbol">)</a> <a id="41810" class="Symbol">=</a> <a id="41812" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41817" class="Symbol">(</a><a id="41818" href="Data.List.Properties.html#41802" class="Bound">x</a> <a id="41820" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="41822" class="Symbol">)</a> <a id="41824" class="Symbol">(</a><a id="41825" href="Data.List.Properties.html#41578" class="Function">take-take</a> <a id="41835" href="Data.List.Properties.html#41790" class="Bound">n</a> <a id="41837" href="Data.List.Properties.html#41798" class="Bound">m</a> <a id="41839" href="Data.List.Properties.html#41806" class="Bound">xs</a><a id="41841" class="Symbol">)</a>

<a id="41844" class="Comment">-- Dropping m elements and then taking n is the same as</a>
<a id="41900" class="Comment">-- taking n + m elements and then dropping m.</a>
<a id="take-drop"></a><a id="41946" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="41956" class="Symbol">:</a> <a id="41958" class="Symbol">∀</a> <a id="41960" href="Data.List.Properties.html#41960" class="Bound">n</a> <a id="41962" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="41964" class="Symbol">(</a><a id="41965" href="Data.List.Properties.html#41965" class="Bound">xs</a> <a id="41968" class="Symbol">:</a> <a id="41970" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="41975" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="41976" class="Symbol">)</a> <a id="41978" class="Symbol">→</a>
            <a id="41992" href="Data.List.Base.html#8389" class="Function">take</a> <a id="41997" href="Data.List.Properties.html#41960" class="Bound">n</a> <a id="41999" class="Symbol">(</a><a id="42000" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42005" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="42007" href="Data.List.Properties.html#41965" class="Bound">xs</a><a id="42009" class="Symbol">)</a> <a id="42011" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42013" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42018" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="42020" class="Symbol">(</a><a id="42021" href="Data.List.Base.html#8389" class="Function">take</a> <a id="42026" class="Symbol">(</a><a id="42027" href="Data.List.Properties.html#41962" class="Bound">m</a> <a id="42029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42031" href="Data.List.Properties.html#41960" class="Bound">n</a><a id="42032" class="Symbol">)</a> <a id="42034" href="Data.List.Properties.html#41965" class="Bound">xs</a><a id="42036" class="Symbol">)</a>
<a id="42038" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42048" href="Data.List.Properties.html#42048" class="Bound">n</a> <a id="42050" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42058" href="Data.List.Properties.html#42058" class="Bound">xs</a>       <a id="42067" class="Symbol">=</a> <a id="42069" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42074" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42084" href="Data.List.Properties.html#42084" class="Bound">n</a> <a id="42086" class="Symbol">(</a><a id="42087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42091" href="Data.List.Properties.html#42091" class="Bound">m</a><a id="42092" class="Symbol">)</a> <a id="42094" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42103" class="Symbol">=</a> <a id="42105" href="Data.List.Properties.html#41445" class="Function">take-[]</a> <a id="42113" href="Data.List.Properties.html#42084" class="Bound">n</a>
<a id="42115" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42125" href="Data.List.Properties.html#42125" class="Bound">n</a> <a id="42127" class="Symbol">(</a><a id="42128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42132" href="Data.List.Properties.html#42132" class="Bound">m</a><a id="42133" class="Symbol">)</a> <a id="42135" class="Symbol">(</a><a id="42136" href="Data.List.Properties.html#42136" class="Bound">x</a> <a id="42138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42140" href="Data.List.Properties.html#42140" class="Bound">xs</a><a id="42142" class="Symbol">)</a> <a id="42144" class="Symbol">=</a> <a id="42146" href="Data.List.Properties.html#41946" class="Function">take-drop</a> <a id="42156" href="Data.List.Properties.html#42125" class="Bound">n</a> <a id="42158" href="Data.List.Properties.html#42132" class="Bound">m</a> <a id="42160" href="Data.List.Properties.html#42140" class="Bound">xs</a>

<a id="42164" class="Comment">------------------------------------------------------------------------</a>
<a id="42237" class="Comment">-- drop</a>

<a id="length-drop"></a><a id="42246" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42258" class="Symbol">:</a> <a id="42260" class="Symbol">∀</a> <a id="42262" href="Data.List.Properties.html#42262" class="Bound">n</a> <a id="42264" class="Symbol">(</a><a id="42265" href="Data.List.Properties.html#42265" class="Bound">xs</a> <a id="42268" class="Symbol">:</a> <a id="42270" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42275" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42276" class="Symbol">)</a> <a id="42278" class="Symbol">→</a> <a id="42280" href="Data.List.Base.html#4746" class="Function">length</a> <a id="42287" class="Symbol">(</a><a id="42288" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42293" href="Data.List.Properties.html#42262" class="Bound">n</a> <a id="42295" href="Data.List.Properties.html#42265" class="Bound">xs</a><a id="42297" class="Symbol">)</a> <a id="42299" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42301" href="Data.List.Base.html#4746" class="Function">length</a> <a id="42308" href="Data.List.Properties.html#42265" class="Bound">xs</a> <a id="42311" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="42313" href="Data.List.Properties.html#42262" class="Bound">n</a>
<a id="42315" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42327" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42335" href="Data.List.Properties.html#42335" class="Bound">xs</a>       <a id="42344" class="Symbol">=</a> <a id="42346" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42351" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42363" class="Symbol">(</a><a id="42364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42368" href="Data.List.Properties.html#42368" class="Bound">n</a><a id="42369" class="Symbol">)</a> <a id="42371" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42380" class="Symbol">=</a> <a id="42382" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42387" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42399" class="Symbol">(</a><a id="42400" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42404" href="Data.List.Properties.html#42404" class="Bound">n</a><a id="42405" class="Symbol">)</a> <a id="42407" class="Symbol">(</a><a id="42408" href="Data.List.Properties.html#42408" class="Bound">x</a> <a id="42410" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42412" href="Data.List.Properties.html#42412" class="Bound">xs</a><a id="42414" class="Symbol">)</a> <a id="42416" class="Symbol">=</a> <a id="42418" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="42430" href="Data.List.Properties.html#42404" class="Bound">n</a> <a id="42432" href="Data.List.Properties.html#42412" class="Bound">xs</a>

<a id="42436" class="Comment">-- Drop commutes with map.</a>
<a id="drop-map"></a><a id="42463" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42472" class="Symbol">:</a> <a id="42474" class="Symbol">∀</a> <a id="42476" class="Symbol">{</a><a id="42477" href="Data.List.Properties.html#42477" class="Bound">f</a> <a id="42479" class="Symbol">:</a> <a id="42481" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="42483" class="Symbol">→</a> <a id="42485" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="42486" class="Symbol">}</a> <a id="42488" class="Symbol">(</a><a id="42489" href="Data.List.Properties.html#42489" class="Bound">n</a> <a id="42491" class="Symbol">:</a> <a id="42493" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="42494" class="Symbol">)</a> <a id="42496" href="Data.List.Properties.html#42496" class="Bound">xs</a> <a id="42499" class="Symbol">→</a> <a id="42501" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42506" href="Data.List.Properties.html#42489" class="Bound">n</a> <a id="42508" class="Symbol">(</a><a id="42509" href="Data.List.Base.html#1612" class="Function">map</a> <a id="42513" href="Data.List.Properties.html#42477" class="Bound">f</a> <a id="42515" href="Data.List.Properties.html#42496" class="Bound">xs</a><a id="42517" class="Symbol">)</a> <a id="42519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42521" href="Data.List.Base.html#1612" class="Function">map</a> <a id="42525" href="Data.List.Properties.html#42477" class="Bound">f</a> <a id="42527" class="Symbol">(</a><a id="42528" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42533" href="Data.List.Properties.html#42489" class="Bound">n</a> <a id="42535" href="Data.List.Properties.html#42496" class="Bound">xs</a><a id="42537" class="Symbol">)</a>
<a id="42539" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42548" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42553" href="Data.List.Properties.html#42553" class="Bound">xs</a> <a id="42556" class="Symbol">=</a> <a id="42558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42563" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42572" class="Symbol">(</a><a id="42573" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42577" href="Data.List.Properties.html#42577" class="Bound">n</a><a id="42578" class="Symbol">)</a> <a id="42580" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="42583" class="Symbol">=</a> <a id="42585" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42590" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42599" class="Symbol">(</a><a id="42600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42604" href="Data.List.Properties.html#42604" class="Bound">n</a><a id="42605" class="Symbol">)</a> <a id="42607" class="Symbol">(</a><a id="42608" href="Data.List.Properties.html#42608" class="Bound">a</a> <a id="42610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42612" href="Data.List.Properties.html#42612" class="Bound">xs</a><a id="42614" class="Symbol">)</a> <a id="42616" class="Symbol">=</a> <a id="42618" href="Data.List.Properties.html#42463" class="Function">drop-map</a> <a id="42627" href="Data.List.Properties.html#42604" class="Bound">n</a> <a id="42629" href="Data.List.Properties.html#42612" class="Bound">xs</a>

<a id="42633" class="Comment">-- Dropping from an empty list does nothing.</a>
<a id="drop-[]"></a><a id="42678" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="42686" class="Symbol">:</a> <a id="42688" class="Symbol">∀</a> <a id="42690" href="Data.List.Properties.html#42690" class="Bound">m</a> <a id="42692" class="Symbol">→</a> <a id="42694" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42699" class="Symbol">{</a><a id="42700" class="Argument">A</a> <a id="42702" class="Symbol">=</a> <a id="42704" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42705" class="Symbol">}</a> <a id="42707" href="Data.List.Properties.html#42690" class="Bound">m</a> <a id="42709" class="InductiveConstructor">[]</a> <a id="42712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42714" class="InductiveConstructor">[]</a>
<a id="42717" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="42725" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42730" class="Symbol">=</a> <a id="42732" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42737" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="42745" class="Symbol">(</a><a id="42746" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42750" href="Data.List.Properties.html#42750" class="Bound">m</a><a id="42751" class="Symbol">)</a> <a id="42753" class="Symbol">=</a> <a id="42755" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="take++drop≡id"></a><a id="42761" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42775" class="Symbol">:</a> <a id="42777" class="Symbol">∀</a> <a id="42779" href="Data.List.Properties.html#42779" class="Bound">n</a> <a id="42781" class="Symbol">(</a><a id="42782" href="Data.List.Properties.html#42782" class="Bound">xs</a> <a id="42785" class="Symbol">:</a> <a id="42787" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42792" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42793" class="Symbol">)</a> <a id="42795" class="Symbol">→</a> <a id="42797" href="Data.List.Base.html#8389" class="Function">take</a> <a id="42802" href="Data.List.Properties.html#42779" class="Bound">n</a> <a id="42804" href="Data.List.Properties.html#42782" class="Bound">xs</a> <a id="42807" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="42810" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="42815" href="Data.List.Properties.html#42779" class="Bound">n</a> <a id="42817" href="Data.List.Properties.html#42782" class="Bound">xs</a> <a id="42820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42822" href="Data.List.Properties.html#42782" class="Bound">xs</a>
<a id="42825" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="42847" href="Data.List.Properties.html#42847" class="Bound">xs</a>       <a id="42856" class="Symbol">=</a> <a id="42858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42863" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42877" class="Symbol">(</a><a id="42878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42882" href="Data.List.Properties.html#42882" class="Bound">n</a><a id="42883" class="Symbol">)</a> <a id="42885" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="42894" class="Symbol">=</a> <a id="42896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="42901" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42915" class="Symbol">(</a><a id="42916" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42920" href="Data.List.Properties.html#42920" class="Bound">n</a><a id="42921" class="Symbol">)</a> <a id="42923" class="Symbol">(</a><a id="42924" href="Data.List.Properties.html#42924" class="Bound">x</a> <a id="42926" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="42928" href="Data.List.Properties.html#42928" class="Bound">xs</a><a id="42930" class="Symbol">)</a> <a id="42932" class="Symbol">=</a> <a id="42934" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42939" class="Symbol">(</a><a id="42940" href="Data.List.Properties.html#42924" class="Bound">x</a> <a id="42942" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="42944" class="Symbol">)</a> <a id="42946" class="Symbol">(</a><a id="42947" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="42961" href="Data.List.Properties.html#42920" class="Bound">n</a> <a id="42963" href="Data.List.Properties.html#42928" class="Bound">xs</a><a id="42965" class="Symbol">)</a>

<a id="drop-take-suc"></a><a id="42968" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="42982" class="Symbol">:</a> <a id="42984" class="Symbol">(</a><a id="42985" href="Data.List.Properties.html#42985" class="Bound">xs</a> <a id="42988" class="Symbol">:</a> <a id="42990" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="42995" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="42996" class="Symbol">)</a> <a id="42998" class="Symbol">(</a><a id="42999" href="Data.List.Properties.html#42999" class="Bound">i</a> <a id="43001" class="Symbol">:</a> <a id="43003" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43007" class="Symbol">(</a><a id="43008" href="Data.List.Base.html#4746" class="Function">length</a> <a id="43015" href="Data.List.Properties.html#42985" class="Bound">xs</a><a id="43017" class="Symbol">))</a> <a id="43020" class="Symbol">→</a> <a id="43022" class="Keyword">let</a> <a id="43026" href="Data.List.Properties.html#43026" class="Bound">m</a> <a id="43028" class="Symbol">=</a> <a id="43030" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="43034" href="Data.List.Properties.html#42999" class="Bound">i</a> <a id="43036" class="Keyword">in</a>
           <a id="43050" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43055" href="Data.List.Properties.html#43026" class="Bound">m</a> <a id="43057" class="Symbol">(</a><a id="43058" href="Data.List.Base.html#8389" class="Function">take</a> <a id="43063" class="Symbol">(</a><a id="43064" class="InductiveConstructor">suc</a> <a id="43068" href="Data.List.Properties.html#43026" class="Bound">m</a><a id="43069" class="Symbol">)</a> <a id="43071" href="Data.List.Properties.html#42985" class="Bound">xs</a><a id="43073" class="Symbol">)</a> <a id="43075" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43077" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="43079" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="43086" href="Data.List.Properties.html#42985" class="Bound">xs</a> <a id="43089" href="Data.List.Properties.html#42999" class="Bound">i</a> <a id="43091" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="43093" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43107" class="Symbol">(</a><a id="43108" href="Data.List.Properties.html#43108" class="Bound">x</a> <a id="43110" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43112" href="Data.List.Properties.html#43112" class="Bound">xs</a><a id="43114" class="Symbol">)</a> <a id="43116" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="43124" class="Symbol">=</a> <a id="43126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43131" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43145" class="Symbol">(</a><a id="43146" href="Data.List.Properties.html#43146" class="Bound">x</a> <a id="43148" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43150" href="Data.List.Properties.html#43150" class="Bound">xs</a><a id="43152" class="Symbol">)</a> <a id="43154" class="Symbol">(</a><a id="43155" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="43159" href="Data.List.Properties.html#43159" class="Bound">i</a><a id="43160" class="Symbol">)</a> <a id="43162" class="Symbol">=</a> <a id="43164" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43178" href="Data.List.Properties.html#43150" class="Bound">xs</a> <a id="43181" href="Data.List.Properties.html#43159" class="Bound">i</a>

<a id="drop-take-suc-tabulate"></a><a id="43184" href="Data.List.Properties.html#43184" class="Function">drop-take-suc-tabulate</a> <a id="43207" class="Symbol">:</a> <a id="43209" class="Symbol">∀</a> <a id="43211" class="Symbol">{</a><a id="43212" href="Data.List.Properties.html#43212" class="Bound">n</a><a id="43213" class="Symbol">}</a> <a id="43215" class="Symbol">(</a><a id="43216" href="Data.List.Properties.html#43216" class="Bound">f</a> <a id="43218" class="Symbol">:</a> <a id="43220" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43224" href="Data.List.Properties.html#43212" class="Bound">n</a> <a id="43226" class="Symbol">→</a> <a id="43228" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="43229" class="Symbol">)</a> <a id="43231" class="Symbol">(</a><a id="43232" href="Data.List.Properties.html#43232" class="Bound">i</a> <a id="43234" class="Symbol">:</a> <a id="43236" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="43240" href="Data.List.Properties.html#43212" class="Bound">n</a><a id="43241" class="Symbol">)</a> <a id="43243" class="Symbol">→</a> <a id="43245" class="Keyword">let</a> <a id="43249" href="Data.List.Properties.html#43249" class="Bound">m</a> <a id="43251" class="Symbol">=</a> <a id="43253" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="43257" href="Data.List.Properties.html#43232" class="Bound">i</a> <a id="43259" class="Keyword">in</a>
                  <a id="43280" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43285" href="Data.List.Properties.html#43249" class="Bound">m</a> <a id="43287" class="Symbol">(</a><a id="43288" href="Data.List.Base.html#8389" class="Function">take</a> <a id="43293" class="Symbol">(</a><a id="43294" class="InductiveConstructor">suc</a> <a id="43298" href="Data.List.Properties.html#43249" class="Bound">m</a><a id="43299" class="Symbol">)</a> <a id="43301" class="Symbol">(</a><a id="43302" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="43311" href="Data.List.Properties.html#43216" class="Bound">f</a><a id="43312" class="Symbol">))</a> <a id="43315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43317" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="43319" href="Data.List.Properties.html#43216" class="Bound">f</a> <a id="43321" href="Data.List.Properties.html#43232" class="Bound">i</a> <a id="43323" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="43325" href="Data.List.Properties.html#43184" class="Function">drop-take-suc-tabulate</a> <a id="43348" href="Data.List.Properties.html#43348" class="Bound">f</a> <a id="43350" href="Data.List.Properties.html#43350" class="Bound">i</a> <a id="43352" class="Keyword">rewrite</a> <a id="43360" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="43364" class="Symbol">(</a><a id="43365" href="Data.Fin.Properties.html#9625" class="Function">toℕ-cast</a> <a id="43374" class="Symbol">(</a><a id="43375" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="43379" class="Symbol">(</a><a id="43380" href="Data.List.Properties.html#37135" class="Function">length-tabulate</a> <a id="43396" href="Data.List.Properties.html#43348" class="Bound">f</a><a id="43397" class="Symbol">))</a> <a id="43400" href="Data.List.Properties.html#43350" class="Bound">i</a><a id="43401" class="Symbol">)</a> <a id="43403" class="Symbol">|</a> <a id="43405" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="43409" class="Symbol">(</a><a id="43410" href="Data.List.Properties.html#37335" class="Function">lookup-tabulate</a> <a id="43426" href="Data.List.Properties.html#43348" class="Bound">f</a> <a id="43428" href="Data.List.Properties.html#43350" class="Bound">i</a><a id="43429" class="Symbol">)</a>
  <a id="43433" class="Symbol">=</a> <a id="43435" href="Data.List.Properties.html#42968" class="Function">drop-take-suc</a> <a id="43449" class="Symbol">(</a><a id="43450" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="43459" href="Data.List.Properties.html#43348" class="Bound">f</a><a id="43460" class="Symbol">)</a> <a id="43462" class="Symbol">(</a><a id="43463" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="43468" class="Symbol">_</a> <a id="43470" href="Data.List.Properties.html#43350" class="Bound">i</a><a id="43471" class="Symbol">)</a>

<a id="43474" class="Comment">-- Dropping m elements and then n elements is same as dropping m+n elements</a>
<a id="drop-drop"></a><a id="43550" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43560" class="Symbol">:</a> <a id="43562" class="Symbol">(</a><a id="43563" href="Data.List.Properties.html#43563" class="Bound">m</a> <a id="43565" href="Data.List.Properties.html#43565" class="Bound">n</a> <a id="43567" class="Symbol">:</a> <a id="43569" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="43570" class="Symbol">)</a> <a id="43572" class="Symbol">→</a> <a id="43574" class="Symbol">(</a><a id="43575" href="Data.List.Properties.html#43575" class="Bound">xs</a> <a id="43578" class="Symbol">:</a> <a id="43580" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="43585" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="43586" class="Symbol">)</a> <a id="43588" class="Symbol">→</a> <a id="43590" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43595" href="Data.List.Properties.html#43565" class="Bound">n</a> <a id="43597" class="Symbol">(</a><a id="43598" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43603" href="Data.List.Properties.html#43563" class="Bound">m</a> <a id="43605" href="Data.List.Properties.html#43575" class="Bound">xs</a><a id="43607" class="Symbol">)</a> <a id="43609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43611" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43616" class="Symbol">(</a><a id="43617" href="Data.List.Properties.html#43563" class="Bound">m</a> <a id="43619" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="43621" href="Data.List.Properties.html#43565" class="Bound">n</a><a id="43622" class="Symbol">)</a> <a id="43624" href="Data.List.Properties.html#43575" class="Bound">xs</a>
<a id="43627" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43637" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="43642" href="Data.List.Properties.html#43642" class="Bound">n</a> <a id="43644" href="Data.List.Properties.html#43644" class="Bound">xs</a> <a id="43647" class="Symbol">=</a> <a id="43649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43654" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43664" class="Symbol">(</a><a id="43665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43669" href="Data.List.Properties.html#43669" class="Bound">m</a><a id="43670" class="Symbol">)</a> <a id="43672" href="Data.List.Properties.html#43672" class="Bound">n</a> <a id="43674" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="43677" class="Symbol">=</a> <a id="43679" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="43687" href="Data.List.Properties.html#43672" class="Bound">n</a>
<a id="43689" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43699" class="Symbol">(</a><a id="43700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43704" href="Data.List.Properties.html#43704" class="Bound">m</a><a id="43705" class="Symbol">)</a> <a id="43707" href="Data.List.Properties.html#43707" class="Bound">n</a> <a id="43709" class="Symbol">(</a><a id="43710" href="Data.List.Properties.html#43710" class="Bound">x</a> <a id="43712" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43714" href="Data.List.Properties.html#43714" class="Bound">xs</a><a id="43716" class="Symbol">)</a> <a id="43718" class="Symbol">=</a> <a id="43720" href="Data.List.Properties.html#43550" class="Function">drop-drop</a> <a id="43730" href="Data.List.Properties.html#43704" class="Bound">m</a> <a id="43732" href="Data.List.Properties.html#43707" class="Bound">n</a> <a id="43734" href="Data.List.Properties.html#43714" class="Bound">xs</a>

<a id="drop-all"></a><a id="43738" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43747" class="Symbol">:</a> <a id="43749" class="Symbol">(</a><a id="43750" href="Data.List.Properties.html#43750" class="Bound">n</a> <a id="43752" class="Symbol">:</a> <a id="43754" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="43755" class="Symbol">)</a> <a id="43757" class="Symbol">(</a><a id="43758" href="Data.List.Properties.html#43758" class="Bound">xs</a> <a id="43761" class="Symbol">:</a> <a id="43763" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="43768" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="43769" class="Symbol">)</a> <a id="43771" class="Symbol">→</a> <a id="43773" href="Data.List.Properties.html#43750" class="Bound">n</a> <a id="43775" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="43777" href="Data.List.Base.html#4746" class="Function">length</a> <a id="43784" href="Data.List.Properties.html#43758" class="Bound">xs</a> <a id="43787" class="Symbol">→</a> <a id="43789" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="43794" href="Data.List.Properties.html#43750" class="Bound">n</a> <a id="43796" href="Data.List.Properties.html#43758" class="Bound">xs</a> <a id="43799" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43801" class="InductiveConstructor">[]</a>
<a id="43804" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43813" href="Data.List.Properties.html#43813" class="Bound">n</a>       <a id="43821" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="43830" class="Symbol">_</a> <a id="43832" class="Symbol">=</a> <a id="43834" href="Data.List.Properties.html#42678" class="Function">drop-[]</a> <a id="43842" href="Data.List.Properties.html#43813" class="Bound">n</a>
<a id="43844" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43853" class="Symbol">(</a><a id="43854" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43858" href="Data.List.Properties.html#43858" class="Bound">n</a><a id="43859" class="Symbol">)</a> <a id="43861" class="Symbol">(</a><a id="43862" href="Data.List.Properties.html#43862" class="Bound">x</a> <a id="43864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="43866" href="Data.List.Properties.html#43866" class="Bound">xs</a><a id="43868" class="Symbol">)</a> <a id="43870" href="Data.List.Properties.html#43870" class="Bound">p</a> <a id="43872" class="Symbol">=</a> <a id="43874" href="Data.List.Properties.html#43738" class="Function">drop-all</a> <a id="43883" href="Data.List.Properties.html#43858" class="Bound">n</a> <a id="43885" href="Data.List.Properties.html#43866" class="Bound">xs</a> <a id="43888" class="Symbol">(</a><a id="43889" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="43895" href="Data.List.Properties.html#43870" class="Bound">p</a><a id="43896" class="Symbol">)</a>

<a id="43899" class="Comment">------------------------------------------------------------------------</a>
<a id="43972" class="Comment">-- replicate</a>

<a id="length-replicate"></a><a id="43986" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44003" class="Symbol">:</a> <a id="44005" class="Symbol">∀</a> <a id="44007" href="Data.List.Properties.html#44007" class="Bound">n</a> <a id="44009" class="Symbol">{</a><a id="44010" href="Data.List.Properties.html#44010" class="Bound">x</a> <a id="44012" class="Symbol">:</a> <a id="44014" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44015" class="Symbol">}</a> <a id="44017" class="Symbol">→</a> <a id="44019" href="Data.List.Base.html#4746" class="Function">length</a> <a id="44026" class="Symbol">(</a><a id="44027" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44037" href="Data.List.Properties.html#44007" class="Bound">n</a> <a id="44039" href="Data.List.Properties.html#44010" class="Bound">x</a><a id="44040" class="Symbol">)</a> <a id="44042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44044" href="Data.List.Properties.html#44007" class="Bound">n</a>
<a id="44046" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44063" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44071" class="Symbol">=</a> <a id="44073" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44078" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44095" class="Symbol">(</a><a id="44096" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44100" href="Data.List.Properties.html#44100" class="Bound">n</a><a id="44101" class="Symbol">)</a> <a id="44103" class="Symbol">=</a> <a id="44105" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44114" class="Symbol">(</a><a id="44115" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44132" href="Data.List.Properties.html#44100" class="Bound">n</a><a id="44133" class="Symbol">)</a>

<a id="lookup-replicate"></a><a id="44136" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44153" class="Symbol">:</a> <a id="44155" class="Symbol">∀</a> <a id="44157" href="Data.List.Properties.html#44157" class="Bound">n</a> <a id="44159" class="Symbol">(</a><a id="44160" href="Data.List.Properties.html#44160" class="Bound">x</a> <a id="44162" class="Symbol">:</a> <a id="44164" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44165" class="Symbol">)</a> <a id="44167" class="Symbol">(</a><a id="44168" href="Data.List.Properties.html#44168" class="Bound">i</a> <a id="44170" class="Symbol">:</a> <a id="44172" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="44176" href="Data.List.Properties.html#44157" class="Bound">n</a><a id="44177" class="Symbol">)</a> <a id="44179" class="Symbol">→</a>
                   <a id="44200" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="44207" class="Symbol">(</a><a id="44208" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44218" href="Data.List.Properties.html#44157" class="Bound">n</a> <a id="44220" href="Data.List.Properties.html#44160" class="Bound">x</a><a id="44221" class="Symbol">)</a> <a id="44223" class="Symbol">(</a><a id="44224" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="44229" class="Symbol">(</a><a id="44230" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="44234" class="Symbol">(</a><a id="44235" href="Data.List.Properties.html#43986" class="Function">length-replicate</a> <a id="44252" href="Data.List.Properties.html#44157" class="Bound">n</a><a id="44253" class="Symbol">))</a> <a id="44256" href="Data.List.Properties.html#44168" class="Bound">i</a><a id="44257" class="Symbol">)</a> <a id="44259" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44261" href="Data.List.Properties.html#44160" class="Bound">x</a>
<a id="44263" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44280" class="Symbol">(</a><a id="44281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44285" href="Data.List.Properties.html#44285" class="Bound">n</a><a id="44286" class="Symbol">)</a> <a id="44288" href="Data.List.Properties.html#44288" class="Bound">x</a> <a id="44290" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="44298" class="Symbol">=</a> <a id="44300" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44305" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44322" class="Symbol">(</a><a id="44323" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44327" href="Data.List.Properties.html#44327" class="Bound">n</a><a id="44328" class="Symbol">)</a> <a id="44330" href="Data.List.Properties.html#44330" class="Bound">x</a> <a id="44332" class="Symbol">(</a><a id="44333" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="44337" href="Data.List.Properties.html#44337" class="Bound">i</a><a id="44338" class="Symbol">)</a> <a id="44340" class="Symbol">=</a> <a id="44342" href="Data.List.Properties.html#44136" class="Function">lookup-replicate</a> <a id="44359" href="Data.List.Properties.html#44327" class="Bound">n</a> <a id="44361" href="Data.List.Properties.html#44330" class="Bound">x</a> <a id="44363" href="Data.List.Properties.html#44337" class="Bound">i</a>

<a id="map-replicate"></a><a id="44366" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44380" class="Symbol">:</a>  <a id="44383" class="Symbol">∀</a> <a id="44385" class="Symbol">(</a><a id="44386" href="Data.List.Properties.html#44386" class="Bound">f</a> <a id="44388" class="Symbol">:</a> <a id="44390" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="44392" class="Symbol">→</a> <a id="44394" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="44395" class="Symbol">)</a> <a id="44397" href="Data.List.Properties.html#44397" class="Bound">n</a> <a id="44399" class="Symbol">(</a><a id="44400" href="Data.List.Properties.html#44400" class="Bound">x</a> <a id="44402" class="Symbol">:</a> <a id="44404" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44405" class="Symbol">)</a> <a id="44407" class="Symbol">→</a>
                 <a id="44426" href="Data.List.Base.html#1612" class="Function">map</a> <a id="44430" href="Data.List.Properties.html#44386" class="Bound">f</a> <a id="44432" class="Symbol">(</a><a id="44433" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44443" href="Data.List.Properties.html#44397" class="Bound">n</a> <a id="44445" href="Data.List.Properties.html#44400" class="Bound">x</a><a id="44446" class="Symbol">)</a> <a id="44448" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44450" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44460" href="Data.List.Properties.html#44397" class="Bound">n</a> <a id="44462" class="Symbol">(</a><a id="44463" href="Data.List.Properties.html#44386" class="Bound">f</a> <a id="44465" href="Data.List.Properties.html#44400" class="Bound">x</a><a id="44466" class="Symbol">)</a>
<a id="44468" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44482" href="Data.List.Properties.html#44482" class="Bound">f</a> <a id="44484" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44492" href="Data.List.Properties.html#44492" class="Bound">x</a> <a id="44494" class="Symbol">=</a> <a id="44496" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44501" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44515" href="Data.List.Properties.html#44515" class="Bound">f</a> <a id="44517" class="Symbol">(</a><a id="44518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44522" href="Data.List.Properties.html#44522" class="Bound">n</a><a id="44523" class="Symbol">)</a> <a id="44525" href="Data.List.Properties.html#44525" class="Bound">x</a> <a id="44527" class="Symbol">=</a> <a id="44529" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44534" class="Symbol">(_</a> <a id="44537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="44539" class="Symbol">)</a> <a id="44541" class="Symbol">(</a><a id="44542" href="Data.List.Properties.html#44366" class="Function">map-replicate</a> <a id="44556" href="Data.List.Properties.html#44515" class="Bound">f</a> <a id="44558" href="Data.List.Properties.html#44522" class="Bound">n</a> <a id="44560" href="Data.List.Properties.html#44525" class="Bound">x</a><a id="44561" class="Symbol">)</a>

<a id="zipWith-replicate"></a><a id="44564" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44582" class="Symbol">:</a> <a id="44584" class="Symbol">∀</a> <a id="44586" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44588" class="Symbol">(</a><a id="44589" href="Data.List.Properties.html#44589" class="Bound Operator">_⊕_</a> <a id="44593" class="Symbol">:</a> <a id="44595" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="44597" class="Symbol">→</a> <a id="44599" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="44601" class="Symbol">→</a> <a id="44603" href="Data.List.Properties.html#2700" class="Generalizable">C</a><a id="44604" class="Symbol">)</a> <a id="44606" class="Symbol">(</a><a id="44607" href="Data.List.Properties.html#44607" class="Bound">x</a> <a id="44609" class="Symbol">:</a> <a id="44611" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44612" class="Symbol">)</a> <a id="44614" class="Symbol">(</a><a id="44615" href="Data.List.Properties.html#44615" class="Bound">y</a> <a id="44617" class="Symbol">:</a> <a id="44619" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="44620" class="Symbol">)</a> <a id="44622" class="Symbol">→</a>
                    <a id="44644" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="44652" href="Data.List.Properties.html#44589" class="Bound Operator">_⊕_</a> <a id="44656" class="Symbol">(</a><a id="44657" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44667" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44669" href="Data.List.Properties.html#44607" class="Bound">x</a><a id="44670" class="Symbol">)</a> <a id="44672" class="Symbol">(</a><a id="44673" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44683" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44685" href="Data.List.Properties.html#44615" class="Bound">y</a><a id="44686" class="Symbol">)</a> <a id="44688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44690" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="44700" href="Data.List.Properties.html#44586" class="Bound">n</a> <a id="44702" class="Symbol">(</a><a id="44703" href="Data.List.Properties.html#44607" class="Bound">x</a> <a id="44705" href="Data.List.Properties.html#44589" class="Bound Operator">⊕</a> <a id="44707" href="Data.List.Properties.html#44615" class="Bound">y</a><a id="44708" class="Symbol">)</a>
<a id="44710" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44728" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44736" href="Data.List.Properties.html#44736" class="Bound Operator">_⊕_</a> <a id="44740" href="Data.List.Properties.html#44740" class="Bound">x</a> <a id="44742" href="Data.List.Properties.html#44742" class="Bound">y</a> <a id="44744" class="Symbol">=</a> <a id="44746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44751" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44769" class="Symbol">(</a><a id="44770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44774" href="Data.List.Properties.html#44774" class="Bound">n</a><a id="44775" class="Symbol">)</a> <a id="44777" href="Data.List.Properties.html#44777" class="Bound Operator">_⊕_</a> <a id="44781" href="Data.List.Properties.html#44781" class="Bound">x</a> <a id="44783" href="Data.List.Properties.html#44783" class="Bound">y</a> <a id="44785" class="Symbol">=</a> <a id="44787" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44792" class="Symbol">(</a><a id="44793" href="Data.List.Properties.html#44781" class="Bound">x</a> <a id="44795" href="Data.List.Properties.html#44777" class="Bound Operator">⊕</a> <a id="44797" href="Data.List.Properties.html#44783" class="Bound">y</a> <a id="44799" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="44801" class="Symbol">)</a> <a id="44803" class="Symbol">(</a><a id="44804" href="Data.List.Properties.html#44564" class="Function">zipWith-replicate</a> <a id="44822" href="Data.List.Properties.html#44774" class="Bound">n</a> <a id="44824" href="Data.List.Properties.html#44777" class="Bound Operator">_⊕_</a> <a id="44828" href="Data.List.Properties.html#44781" class="Bound">x</a> <a id="44830" href="Data.List.Properties.html#44783" class="Bound">y</a><a id="44831" class="Symbol">)</a>

<a id="44834" class="Comment">------------------------------------------------------------------------</a>
<a id="44907" class="Comment">-- iterate</a>

<a id="length-iterate"></a><a id="44919" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="44934" class="Symbol">:</a> <a id="44936" class="Symbol">∀</a> <a id="44938" href="Data.List.Properties.html#44938" class="Bound">f</a> <a id="44940" class="Symbol">(</a><a id="44941" href="Data.List.Properties.html#44941" class="Bound">x</a> <a id="44943" class="Symbol">:</a> <a id="44945" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="44946" class="Symbol">)</a> <a id="44948" href="Data.List.Properties.html#44948" class="Bound">n</a> <a id="44950" class="Symbol">→</a> <a id="44952" href="Data.List.Base.html#4746" class="Function">length</a> <a id="44959" class="Symbol">(</a><a id="44960" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="44968" href="Data.List.Properties.html#44938" class="Bound">f</a> <a id="44970" href="Data.List.Properties.html#44941" class="Bound">x</a> <a id="44972" href="Data.List.Properties.html#44948" class="Bound">n</a><a id="44973" class="Symbol">)</a> <a id="44975" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44977" href="Data.List.Properties.html#44948" class="Bound">n</a>
<a id="44979" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="44994" href="Data.List.Properties.html#44994" class="Bound">f</a> <a id="44996" href="Data.List.Properties.html#44996" class="Bound">x</a> <a id="44998" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45006" class="Symbol">=</a> <a id="45008" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45013" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="45028" href="Data.List.Properties.html#45028" class="Bound">f</a> <a id="45030" href="Data.List.Properties.html#45030" class="Bound">x</a> <a id="45032" class="Symbol">(</a><a id="45033" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45037" href="Data.List.Properties.html#45037" class="Bound">n</a><a id="45038" class="Symbol">)</a> <a id="45040" class="Symbol">=</a> <a id="45042" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45051" class="Symbol">(</a><a id="45052" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="45067" href="Data.List.Properties.html#45028" class="Bound">f</a> <a id="45069" class="Symbol">(</a><a id="45070" href="Data.List.Properties.html#45028" class="Bound">f</a> <a id="45072" href="Data.List.Properties.html#45030" class="Bound">x</a><a id="45073" class="Symbol">)</a> <a id="45075" href="Data.List.Properties.html#45037" class="Bound">n</a><a id="45076" class="Symbol">)</a>

<a id="iterate-id"></a><a id="45079" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45090" class="Symbol">:</a> <a id="45092" class="Symbol">∀</a> <a id="45094" class="Symbol">(</a><a id="45095" href="Data.List.Properties.html#45095" class="Bound">x</a> <a id="45097" class="Symbol">:</a> <a id="45099" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="45100" class="Symbol">)</a> <a id="45102" href="Data.List.Properties.html#45102" class="Bound">n</a> <a id="45104" class="Symbol">→</a> <a id="45106" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="45114" href="Function.Base.html#704" class="Function">id</a> <a id="45117" href="Data.List.Properties.html#45095" class="Bound">x</a> <a id="45119" href="Data.List.Properties.html#45102" class="Bound">n</a> <a id="45121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45123" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="45133" href="Data.List.Properties.html#45102" class="Bound">n</a> <a id="45135" href="Data.List.Properties.html#45095" class="Bound">x</a>
<a id="45137" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45148" href="Data.List.Properties.html#45148" class="Bound">x</a> <a id="45150" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45158" class="Symbol">=</a> <a id="45160" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45165" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45176" href="Data.List.Properties.html#45176" class="Bound">x</a> <a id="45178" class="Symbol">(</a><a id="45179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45183" href="Data.List.Properties.html#45183" class="Bound">n</a><a id="45184" class="Symbol">)</a> <a id="45186" class="Symbol">=</a> <a id="45188" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45193" class="Symbol">(_</a> <a id="45196" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="45198" class="Symbol">)</a> <a id="45200" class="Symbol">(</a><a id="45201" href="Data.List.Properties.html#45079" class="Function">iterate-id</a> <a id="45212" href="Data.List.Properties.html#45176" class="Bound">x</a> <a id="45214" href="Data.List.Properties.html#45183" class="Bound">n</a><a id="45215" class="Symbol">)</a>

<a id="lookup-iterate"></a><a id="45218" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45233" class="Symbol">:</a> <a id="45235" class="Symbol">∀</a> <a id="45237" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45239" class="Symbol">(</a><a id="45240" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45242" class="Symbol">:</a> <a id="45244" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="45245" class="Symbol">)</a> <a id="45247" href="Data.List.Properties.html#45247" class="Bound">n</a> <a id="45249" class="Symbol">(</a><a id="45250" href="Data.List.Properties.html#45250" class="Bound">i</a> <a id="45252" class="Symbol">:</a> <a id="45254" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="45258" href="Data.List.Properties.html#45247" class="Bound">n</a><a id="45259" class="Symbol">)</a> <a id="45261" class="Symbol">→</a>
  <a id="45265" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="45272" class="Symbol">(</a><a id="45273" href="Data.List.Base.html#5114" class="Function">iterate</a> <a id="45281" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45283" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45285" href="Data.List.Properties.html#45247" class="Bound">n</a><a id="45286" class="Symbol">)</a> <a id="45288" class="Symbol">(</a><a id="45289" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="45294" class="Symbol">(</a><a id="45295" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="45299" class="Symbol">(</a><a id="45300" href="Data.List.Properties.html#44919" class="Function">length-iterate</a> <a id="45315" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45317" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45319" href="Data.List.Properties.html#45247" class="Bound">n</a><a id="45320" class="Symbol">))</a> <a id="45323" href="Data.List.Properties.html#45250" class="Bound">i</a><a id="45324" class="Symbol">)</a> <a id="45326" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45328" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">ℕ.iterate</a> <a id="45338" href="Data.List.Properties.html#45237" class="Bound">f</a> <a id="45340" href="Data.List.Properties.html#45240" class="Bound">x</a> <a id="45342" class="Symbol">(</a><a id="45343" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="45347" href="Data.List.Properties.html#45250" class="Bound">i</a><a id="45348" class="Symbol">)</a>
<a id="45350" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45365" href="Data.List.Properties.html#45365" class="Bound">f</a> <a id="45367" href="Data.List.Properties.html#45367" class="Bound">x</a> <a id="45369" class="Symbol">(</a><a id="45370" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45374" href="Data.List.Properties.html#45374" class="Bound">n</a><a id="45375" class="Symbol">)</a> <a id="45377" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="45385" class="Symbol">=</a> <a id="45387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45392" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45407" href="Data.List.Properties.html#45407" class="Bound">f</a> <a id="45409" href="Data.List.Properties.html#45409" class="Bound">x</a> <a id="45411" class="Symbol">(</a><a id="45412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45416" href="Data.List.Properties.html#45416" class="Bound">n</a><a id="45417" class="Symbol">)</a> <a id="45419" class="Symbol">(</a><a id="45420" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="45424" href="Data.List.Properties.html#45424" class="Bound">i</a><a id="45425" class="Symbol">)</a> <a id="45427" class="Symbol">=</a> <a id="45429" href="Data.List.Properties.html#45218" class="Function">lookup-iterate</a> <a id="45444" href="Data.List.Properties.html#45407" class="Bound">f</a> <a id="45446" class="Symbol">(</a><a id="45447" href="Data.List.Properties.html#45407" class="Bound">f</a> <a id="45449" href="Data.List.Properties.html#45409" class="Bound">x</a><a id="45450" class="Symbol">)</a> <a id="45452" href="Data.List.Properties.html#45416" class="Bound">n</a> <a id="45454" href="Data.List.Properties.html#45424" class="Bound">i</a>

<a id="45457" class="Comment">------------------------------------------------------------------------</a>
<a id="45530" class="Comment">-- splitAt</a>

<a id="splitAt-defn"></a><a id="45542" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45555" class="Symbol">:</a> <a id="45557" class="Symbol">∀</a> <a id="45559" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45561" class="Symbol">→</a> <a id="45563" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="45571" class="Symbol">{</a><a id="45572" class="Argument">A</a> <a id="45574" class="Symbol">=</a> <a id="45576" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="45577" class="Symbol">}</a> <a id="45579" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45581" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="45583" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="45585" href="Data.List.Base.html#8389" class="Function">take</a> <a id="45590" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45592" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="45594" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="45599" href="Data.List.Properties.html#45559" class="Bound">n</a> <a id="45601" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
<a id="45603" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45616" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45624" href="Data.List.Properties.html#45624" class="Bound">xs</a>       <a id="45633" class="Symbol">=</a> <a id="45635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45640" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45653" class="Symbol">(</a><a id="45654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45658" href="Data.List.Properties.html#45658" class="Bound">n</a><a id="45659" class="Symbol">)</a> <a id="45661" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="45670" class="Symbol">=</a> <a id="45672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="45677" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45690" class="Symbol">(</a><a id="45691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45695" href="Data.List.Properties.html#45695" class="Bound">n</a><a id="45696" class="Symbol">)</a> <a id="45698" class="Symbol">(</a><a id="45699" href="Data.List.Properties.html#45699" class="Bound">x</a> <a id="45701" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="45703" href="Data.List.Properties.html#45703" class="Bound">xs</a><a id="45705" class="Symbol">)</a> <a id="45707" class="Symbol">=</a> <a id="45709" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45714" class="Symbol">(</a><a id="45715" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="45727" class="Symbol">(</a><a id="45728" href="Data.List.Properties.html#45699" class="Bound">x</a> <a id="45730" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="45732" class="Symbol">)</a> <a id="45734" href="Function.Base.html#704" class="Function">id</a><a id="45736" class="Symbol">)</a> <a id="45738" class="Symbol">(</a><a id="45739" href="Data.List.Properties.html#45542" class="Function">splitAt-defn</a> <a id="45752" href="Data.List.Properties.html#45695" class="Bound">n</a> <a id="45754" href="Data.List.Properties.html#45703" class="Bound">xs</a><a id="45756" class="Symbol">)</a>

<a id="45759" class="Keyword">module</a> <a id="45766" href="Data.List.Properties.html#45766" class="Module">_</a> <a id="45768" class="Symbol">(</a><a id="45769" href="Data.List.Properties.html#45769" class="Bound">f</a> <a id="45771" class="Symbol">:</a> <a id="45773" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="45775" class="Symbol">→</a> <a id="45777" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="45778" class="Symbol">)</a> <a id="45780" class="Keyword">where</a>

  <a id="45789" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45801" class="Symbol">:</a> <a id="45803" class="Symbol">∀</a> <a id="45805" href="Data.List.Properties.html#45805" class="Bound">n</a> <a id="45807" class="Symbol">→</a> <a id="45809" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="45817" href="Data.List.Properties.html#45805" class="Bound">n</a> <a id="45819" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="45821" href="Data.List.Base.html#1612" class="Function">map</a> <a id="45825" href="Data.List.Properties.html#45769" class="Bound">f</a> <a id="45827" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a>
                      <a id="45851" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="45863" class="Symbol">(</a><a id="45864" href="Data.List.Base.html#1612" class="Function">map</a> <a id="45868" href="Data.List.Properties.html#45769" class="Bound">f</a><a id="45869" class="Symbol">)</a> <a id="45871" class="Symbol">(</a><a id="45872" href="Data.List.Base.html#1612" class="Function">map</a> <a id="45876" href="Data.List.Properties.html#45769" class="Bound">f</a><a id="45877" class="Symbol">)</a> <a id="45879" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="45881" href="Data.List.Base.html#8625" class="Function">splitAt</a> <a id="45889" href="Data.List.Properties.html#45805" class="Bound">n</a>
  <a id="45893" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45905" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="45913" href="Data.List.Properties.html#45913" class="Bound">xs</a>       <a id="45922" class="Symbol">=</a> <a id="45924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="45931" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45943" class="Symbol">(</a><a id="45944" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45948" href="Data.List.Properties.html#45948" class="Bound">n</a><a id="45949" class="Symbol">)</a> <a id="45951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="45960" class="Symbol">=</a> <a id="45962" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="45969" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="45981" class="Symbol">(</a><a id="45982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45986" href="Data.List.Properties.html#45986" class="Bound">n</a><a id="45987" class="Symbol">)</a> <a id="45989" class="Symbol">(</a><a id="45990" href="Data.List.Properties.html#45990" class="Bound">x</a> <a id="45992" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="45994" href="Data.List.Properties.html#45994" class="Bound">xs</a><a id="45996" class="Symbol">)</a> <a id="45998" class="Symbol">=</a>
    <a id="46004" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46009" class="Symbol">(</a><a id="46010" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="46023" class="Symbol">(</a><a id="46024" href="Data.List.Properties.html#45769" class="Bound">f</a> <a id="46026" href="Data.List.Properties.html#45990" class="Bound">x</a> <a id="46028" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="46030" class="Symbol">))</a> <a id="46033" class="Symbol">(</a><a id="46034" href="Data.List.Properties.html#45789" class="Function">splitAt-map</a> <a id="46046" href="Data.List.Properties.html#45986" class="Bound">n</a> <a id="46048" href="Data.List.Properties.html#45994" class="Bound">xs</a><a id="46050" class="Symbol">)</a>

<a id="46053" class="Comment">------------------------------------------------------------------------</a>
<a id="46126" class="Comment">-- takeWhile, dropWhile, and span</a>

<a id="46161" class="Keyword">module</a> <a id="46168" href="Data.List.Properties.html#46168" class="Module">_</a> <a id="46170" class="Symbol">{</a><a id="46171" href="Data.List.Properties.html#46171" class="Bound">P</a> <a id="46173" class="Symbol">:</a> <a id="46175" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="46180" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="46182" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="46183" class="Symbol">}</a> <a id="46185" class="Symbol">(</a><a id="46186" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46189" class="Symbol">:</a> <a id="46191" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="46201" href="Data.List.Properties.html#46171" class="Bound">P</a><a id="46202" class="Symbol">)</a> <a id="46204" class="Keyword">where</a>

  <a id="46213" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46234" class="Symbol">:</a> <a id="46236" class="Symbol">∀</a> <a id="46238" href="Data.List.Properties.html#46238" class="Bound">xs</a> <a id="46241" class="Symbol">→</a> <a id="46243" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="46253" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46256" href="Data.List.Properties.html#46238" class="Bound">xs</a> <a id="46259" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="46262" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="46272" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46275" href="Data.List.Properties.html#46238" class="Bound">xs</a> <a id="46278" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46280" href="Data.List.Properties.html#46238" class="Bound">xs</a>
  <a id="46285" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46306" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="46315" class="Symbol">=</a> <a id="46317" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="46324" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46345" class="Symbol">(</a><a id="46346" href="Data.List.Properties.html#46346" class="Bound">x</a> <a id="46348" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="46350" href="Data.List.Properties.html#46350" class="Bound">xs</a><a id="46352" class="Symbol">)</a> <a id="46354" class="Keyword">with</a> <a id="46359" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="46364" class="Symbol">(</a><a id="46365" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46368" href="Data.List.Properties.html#46346" class="Bound">x</a><a id="46369" class="Symbol">)</a>
  <a id="46373" class="Symbol">...</a> <a id="46377" class="Symbol">|</a> <a id="46379" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="46385" class="Symbol">=</a> <a id="46387" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46392" class="Symbol">(</a><a id="46393" class="Bound">x</a> <a id="46395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="46397" class="Symbol">)</a> <a id="46399" class="Symbol">(</a><a id="46400" href="Data.List.Properties.html#46213" class="Function">takeWhile++dropWhile</a> <a id="46421" class="Bound">xs</a><a id="46423" class="Symbol">)</a>
  <a id="46427" class="Symbol">...</a> <a id="46431" class="Symbol">|</a> <a id="46433" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="46439" class="Symbol">=</a> <a id="46441" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="46449" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46459" class="Symbol">:</a> <a id="46461" href="Data.List.Base.html#10958" class="Function">span</a> <a id="46466" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46469" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="46471" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="46473" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="46483" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46486" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="46488" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="46498" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46501" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="46505" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46515" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="46524" class="Symbol">=</a> <a id="46526" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="46533" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46543" class="Symbol">(</a><a id="46544" href="Data.List.Properties.html#46544" class="Bound">x</a> <a id="46546" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="46548" href="Data.List.Properties.html#46548" class="Bound">xs</a><a id="46550" class="Symbol">)</a> <a id="46552" class="Keyword">with</a> <a id="46557" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="46562" class="Symbol">(</a><a id="46563" href="Data.List.Properties.html#46186" class="Bound">P?</a> <a id="46566" href="Data.List.Properties.html#46544" class="Bound">x</a><a id="46567" class="Symbol">)</a>
  <a id="46571" class="Symbol">...</a> <a id="46575" class="Symbol">|</a> <a id="46577" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="46583" class="Symbol">=</a> <a id="46585" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46590" class="Symbol">(</a><a id="46591" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="46603" class="Symbol">(</a><a id="46604" class="Bound">x</a> <a id="46606" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="46608" class="Symbol">)</a> <a id="46610" href="Function.Base.html#704" class="Function">id</a><a id="46612" class="Symbol">)</a> <a id="46614" class="Symbol">(</a><a id="46615" href="Data.List.Properties.html#46449" class="Function">span-defn</a> <a id="46625" class="Bound">xs</a><a id="46627" class="Symbol">)</a>
  <a id="46631" class="Symbol">...</a> <a id="46635" class="Symbol">|</a> <a id="46637" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="46643" class="Symbol">=</a> <a id="46645" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="46651" class="Comment">------------------------------------------------------------------------</a>
<a id="46724" class="Comment">-- filter</a>

<a id="46735" class="Keyword">module</a> <a id="46742" href="Data.List.Properties.html#46742" class="Module">_</a> <a id="46744" class="Symbol">{</a><a id="46745" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="46747" class="Symbol">:</a> <a id="46749" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="46754" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="46756" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="46757" class="Symbol">}</a> <a id="46759" class="Symbol">(</a><a id="46760" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="46763" class="Symbol">:</a> <a id="46765" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="46775" href="Data.List.Properties.html#46745" class="Bound">P</a><a id="46776" class="Symbol">)</a> <a id="46778" class="Keyword">where</a>

  <a id="46787" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46801" class="Symbol">:</a> <a id="46803" class="Symbol">∀</a> <a id="46805" href="Data.List.Properties.html#46805" class="Bound">xs</a> <a id="46808" class="Symbol">→</a> <a id="46810" href="Data.List.Base.html#4746" class="Function">length</a> <a id="46817" class="Symbol">(</a><a id="46818" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="46825" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="46828" href="Data.List.Properties.html#46805" class="Bound">xs</a><a id="46830" class="Symbol">)</a> <a id="46832" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="46834" href="Data.List.Base.html#4746" class="Function">length</a> <a id="46841" href="Data.List.Properties.html#46805" class="Bound">xs</a>
  <a id="46846" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46860" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="46869" class="Symbol">=</a> <a id="46871" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="46877" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46891" class="Symbol">(</a><a id="46892" href="Data.List.Properties.html#46892" class="Bound">x</a> <a id="46894" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="46896" href="Data.List.Properties.html#46896" class="Bound">xs</a><a id="46898" class="Symbol">)</a> <a id="46900" class="Keyword">with</a> <a id="46905" href="Data.List.Properties.html#46905" class="Bound">ih</a> ← <a id="46910" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="46924" href="Data.List.Properties.html#46896" class="Bound">xs</a> <a id="46927" class="Symbol">|</a> <a id="46929" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="46934" class="Symbol">(</a><a id="46935" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="46938" href="Data.List.Properties.html#46892" class="Bound">x</a><a id="46939" class="Symbol">)</a>
  <a id="46943" class="Symbol">...</a> <a id="46947" class="Symbol">|</a> <a id="46949" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="46955" class="Symbol">=</a> <a id="46957" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="46967" href="Data.List.Properties.html#46905" class="Bound">ih</a>
  <a id="46972" class="Symbol">...</a> <a id="46976" class="Symbol">|</a> <a id="46978" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="46984" class="Symbol">=</a> <a id="46986" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="46990" href="Data.List.Properties.html#46905" class="Bound">ih</a>

  <a id="46996" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47007" class="Symbol">:</a> <a id="47009" class="Symbol">∀</a> <a id="47011" class="Symbol">{</a><a id="47012" href="Data.List.Properties.html#47012" class="Bound">xs</a><a id="47014" class="Symbol">}</a> <a id="47016" class="Symbol">→</a> <a id="47018" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="47022" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="47024" href="Data.List.Properties.html#47012" class="Bound">xs</a> <a id="47027" class="Symbol">→</a> <a id="47029" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47036" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47039" href="Data.List.Properties.html#47012" class="Bound">xs</a> <a id="47042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47044" href="Data.List.Properties.html#47012" class="Bound">xs</a>
  <a id="47049" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47060" class="Symbol">{</a><a id="47061" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="47063" class="Symbol">}</a>     <a id="47069" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="47080" class="Symbol">=</a> <a id="47082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="47089" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47100" class="Symbol">{</a><a id="47101" href="Data.List.Properties.html#47101" class="Bound">x</a> <a id="47103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47105" href="Data.List.Properties.html#47105" class="Bound">xs</a><a id="47107" class="Symbol">}</a> <a id="47109" class="Symbol">(</a><a id="47110" href="Data.List.Properties.html#47110" class="Bound">px</a> <a id="47113" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="47115" href="Data.List.Properties.html#47115" class="Bound">pxs</a><a id="47118" class="Symbol">)</a> <a id="47120" class="Keyword">with</a> <a id="47125" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47128" href="Data.List.Properties.html#47101" class="Bound">x</a>
  <a id="47132" class="Symbol">...</a> <a id="47136" class="Symbol">|</a> <a id="47138" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>          <a id="47150" href="Data.List.Properties.html#47150" class="Bound">¬px</a> <a id="47154" class="Symbol">=</a> <a id="47156" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="47170" class="Bound">px</a> <a id="47173" href="Data.List.Properties.html#47150" class="Bound">¬px</a>
  <a id="47179" class="Symbol">...</a> <a id="47183" class="Symbol">|</a> <a id="47185" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="47191" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="47199" class="Symbol">_</a> <a id="47201" class="Symbol">=</a> <a id="47203" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="47208" class="Symbol">(</a><a id="47209" class="Bound">x</a> <a id="47211" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="47213" class="Symbol">)</a> <a id="47215" class="Symbol">(</a><a id="47216" href="Data.List.Properties.html#46996" class="Function">filter-all</a> <a id="47227" class="Bound">pxs</a><a id="47230" class="Symbol">)</a>

  <a id="47235" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47249" class="Symbol">:</a> <a id="47251" class="Symbol">∀</a> <a id="47253" href="Data.List.Properties.html#47253" class="Bound">xs</a> <a id="47256" class="Symbol">→</a> <a id="47258" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="47262" class="Symbol">(</a><a id="47263" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="47265" href="Data.List.Properties.html#46745" class="Bound">P</a><a id="47266" class="Symbol">)</a> <a id="47268" href="Data.List.Properties.html#47253" class="Bound">xs</a> <a id="47271" class="Symbol">→</a> <a id="47273" href="Data.List.Base.html#4746" class="Function">length</a> <a id="47280" class="Symbol">(</a><a id="47281" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47288" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47291" href="Data.List.Properties.html#47253" class="Bound">xs</a><a id="47293" class="Symbol">)</a> <a id="47295" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47297" href="Data.List.Base.html#4746" class="Function">length</a> <a id="47304" href="Data.List.Properties.html#47253" class="Bound">xs</a>
  <a id="47309" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47323" class="Symbol">(</a><a id="47324" href="Data.List.Properties.html#47324" class="Bound">x</a> <a id="47326" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47328" href="Data.List.Properties.html#47328" class="Bound">xs</a><a id="47330" class="Symbol">)</a> <a id="47332" class="Symbol">(</a><a id="47333" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="47338" href="Data.List.Properties.html#47338" class="Bound">¬px</a><a id="47341" class="Symbol">)</a> <a id="47343" class="Keyword">with</a> <a id="47348" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47351" href="Data.List.Properties.html#47324" class="Bound">x</a>
  <a id="47355" class="Symbol">...</a> <a id="47359" class="Symbol">|</a> <a id="47361" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="47367" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="47375" class="Symbol">_</a> <a id="47377" class="Symbol">=</a> <a id="47379" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47383" class="Symbol">(</a><a id="47384" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="47398" class="Bound">xs</a><a id="47400" class="Symbol">)</a>
  <a id="47404" class="Symbol">...</a> <a id="47408" class="Symbol">|</a> <a id="47410" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>          <a id="47423" href="Data.List.Properties.html#47423" class="Bound">px</a> <a id="47426" class="Symbol">=</a> <a id="47428" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="47442" href="Data.List.Properties.html#47423" class="Bound">px</a> <a id="47445" class="Bound">¬px</a>
  <a id="47451" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47465" class="Symbol">(</a><a id="47466" href="Data.List.Properties.html#47466" class="Bound">x</a> <a id="47468" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47470" href="Data.List.Properties.html#47470" class="Bound">xs</a><a id="47472" class="Symbol">)</a> <a id="47474" class="Symbol">(</a><a id="47475" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="47481" href="Data.List.Properties.html#47481" class="Bound">any</a><a id="47484" class="Symbol">)</a> <a id="47486" class="Keyword">with</a> <a id="47491" href="Data.List.Properties.html#47491" class="Bound">ih</a> ← <a id="47496" href="Data.List.Properties.html#47235" class="Function">filter-notAll</a> <a id="47510" href="Data.List.Properties.html#47470" class="Bound">xs</a> <a id="47513" href="Data.List.Properties.html#47481" class="Bound">any</a> <a id="47517" class="Symbol">|</a> <a id="47519" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="47524" class="Symbol">(</a><a id="47525" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47528" href="Data.List.Properties.html#47466" class="Bound">x</a><a id="47529" class="Symbol">)</a>
  <a id="47533" class="Symbol">...</a> <a id="47537" class="Symbol">|</a> <a id="47539" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="47545" class="Symbol">=</a> <a id="47547" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="47557" href="Data.List.Properties.html#47491" class="Bound">ih</a>
  <a id="47562" class="Symbol">...</a> <a id="47566" class="Symbol">|</a> <a id="47568" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="47574" class="Symbol">=</a> <a id="47576" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47580" href="Data.List.Properties.html#47491" class="Bound">ih</a>

  <a id="47586" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47598" class="Symbol">:</a> <a id="47600" class="Symbol">∀</a> <a id="47602" class="Symbol">{</a><a id="47603" href="Data.List.Properties.html#47603" class="Bound">xs</a><a id="47605" class="Symbol">}</a> <a id="47607" class="Symbol">→</a> <a id="47609" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="47613" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="47615" href="Data.List.Properties.html#47603" class="Bound">xs</a> <a id="47618" class="Symbol">→</a> <a id="47620" class="Number">0</a> <a id="47622" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47624" href="Data.List.Base.html#4746" class="Function">length</a> <a id="47631" class="Symbol">(</a><a id="47632" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47639" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47642" href="Data.List.Properties.html#47603" class="Bound">xs</a><a id="47644" class="Symbol">)</a>
  <a id="47648" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47660" class="Symbol">{</a><a id="47661" href="Data.List.Properties.html#47661" class="Bound">x</a> <a id="47663" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47665" href="Data.List.Properties.html#47665" class="Bound">xs</a><a id="47667" class="Symbol">}</a> <a id="47669" class="Symbol">(</a><a id="47670" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="47675" href="Data.List.Properties.html#47675" class="Bound">px</a><a id="47677" class="Symbol">)</a>   <a id="47681" class="Keyword">with</a> <a id="47686" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47689" href="Data.List.Properties.html#47661" class="Bound">x</a>
  <a id="47693" class="Symbol">...</a> <a id="47697" class="Symbol">|</a> <a id="47699" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="47704" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="47712" class="Symbol">_</a> <a id="47714" class="Symbol">=</a> <a id="47716" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
  <a id="47722" class="Symbol">...</a> <a id="47726" class="Symbol">|</a> <a id="47728" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>         <a id="47739" href="Data.List.Properties.html#47739" class="Bound">¬px</a> <a id="47743" class="Symbol">=</a> <a id="47745" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="47759" class="Bound">px</a> <a id="47762" href="Data.List.Properties.html#47739" class="Bound">¬px</a>
  <a id="47768" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47780" class="Symbol">{</a><a id="47781" href="Data.List.Properties.html#47781" class="Bound">x</a> <a id="47783" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="47785" href="Data.List.Properties.html#47785" class="Bound">xs</a><a id="47787" class="Symbol">}</a> <a id="47789" class="Symbol">(</a><a id="47790" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="47796" href="Data.List.Properties.html#47796" class="Bound">pxs</a><a id="47799" class="Symbol">)</a> <a id="47801" class="Keyword">with</a> <a id="47806" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="47811" class="Symbol">(</a><a id="47812" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47815" href="Data.List.Properties.html#47781" class="Bound">x</a><a id="47816" class="Symbol">)</a>
  <a id="47820" class="Symbol">...</a> <a id="47824" class="Symbol">|</a> <a id="47826" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="47832" class="Symbol">=</a> <a id="47834" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="47844" class="Symbol">(</a><a id="47845" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47857" class="Bound">pxs</a><a id="47860" class="Symbol">)</a>
  <a id="47864" class="Symbol">...</a> <a id="47868" class="Symbol">|</a> <a id="47870" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="47876" class="Symbol">=</a> <a id="47878" href="Data.List.Properties.html#47586" class="Function">filter-some</a> <a id="47890" class="Bound">pxs</a>

  <a id="47897" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="47909" class="Symbol">:</a> <a id="47911" class="Symbol">∀</a> <a id="47913" class="Symbol">{</a><a id="47914" href="Data.List.Properties.html#47914" class="Bound">xs</a><a id="47916" class="Symbol">}</a> <a id="47918" class="Symbol">→</a> <a id="47920" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="47924" class="Symbol">(</a><a id="47925" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="47927" href="Data.List.Properties.html#46745" class="Bound">P</a><a id="47928" class="Symbol">)</a> <a id="47930" href="Data.List.Properties.html#47914" class="Bound">xs</a> <a id="47933" class="Symbol">→</a> <a id="47935" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="47942" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="47945" href="Data.List.Properties.html#47914" class="Bound">xs</a> <a id="47948" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47950" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="47955" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="47967" class="Symbol">{</a><a id="47968" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="47970" class="Symbol">}</a>     <a id="47976" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="47989" class="Symbol">=</a> <a id="47991" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="47998" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="48010" class="Symbol">{</a><a id="48011" href="Data.List.Properties.html#48011" class="Bound">x</a> <a id="48013" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48015" href="Data.List.Properties.html#48015" class="Bound">xs</a><a id="48017" class="Symbol">}</a> <a id="48019" class="Symbol">(</a><a id="48020" href="Data.List.Properties.html#48020" class="Bound">¬px</a> <a id="48024" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="48026" href="Data.List.Properties.html#48026" class="Bound">¬pxs</a><a id="48030" class="Symbol">)</a> <a id="48032" class="Keyword">with</a> <a id="48037" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48040" href="Data.List.Properties.html#48011" class="Bound">x</a>
  <a id="48044" class="Symbol">...</a> <a id="48048" class="Symbol">|</a> <a id="48050" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="48056" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="48064" class="Symbol">_</a> <a id="48066" class="Symbol">=</a> <a id="48068" href="Data.List.Properties.html#47897" class="Function">filter-none</a> <a id="48080" class="Bound">¬pxs</a>
  <a id="48087" class="Symbol">...</a> <a id="48091" class="Symbol">|</a> <a id="48093" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>          <a id="48106" href="Data.List.Properties.html#48106" class="Bound">px</a> <a id="48109" class="Symbol">=</a> <a id="48111" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48125" href="Data.List.Properties.html#48106" class="Bound">px</a> <a id="48128" class="Bound">¬px</a>

  <a id="48135" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48151" class="Symbol">:</a> <a id="48153" class="Symbol">∀</a> <a id="48155" class="Symbol">{</a><a id="48156" href="Data.List.Properties.html#48156" class="Bound">xs</a><a id="48158" class="Symbol">}</a> <a id="48160" class="Symbol">→</a> <a id="48162" href="Data.List.Base.html#4746" class="Function">length</a> <a id="48169" class="Symbol">(</a><a id="48170" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48177" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48180" href="Data.List.Properties.html#48156" class="Bound">xs</a><a id="48182" class="Symbol">)</a> <a id="48184" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48186" href="Data.List.Base.html#4746" class="Function">length</a> <a id="48193" href="Data.List.Properties.html#48156" class="Bound">xs</a> <a id="48196" class="Symbol">→</a>
                    <a id="48218" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48225" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48228" href="Data.List.Properties.html#48156" class="Bound">xs</a> <a id="48231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48233" href="Data.List.Properties.html#48156" class="Bound">xs</a>
  <a id="48238" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48254" class="Symbol">{</a><a id="48255" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="48257" class="Symbol">}</a>     <a id="48263" href="Data.List.Properties.html#48263" class="Bound">eq</a> <a id="48266" class="Symbol">=</a> <a id="48268" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="48275" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48291" class="Symbol">{</a><a id="48292" href="Data.List.Properties.html#48292" class="Bound">x</a> <a id="48294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48296" href="Data.List.Properties.html#48296" class="Bound">xs</a><a id="48298" class="Symbol">}</a> <a id="48300" href="Data.List.Properties.html#48300" class="Bound">eq</a> <a id="48303" class="Keyword">with</a> <a id="48308" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="48313" class="Symbol">(</a><a id="48314" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48317" href="Data.List.Properties.html#48292" class="Bound">x</a><a id="48318" class="Symbol">)</a>
  <a id="48322" class="Symbol">...</a> <a id="48326" class="Symbol">|</a> <a id="48328" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="48334" class="Symbol">=</a> <a id="48336" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48350" class="Bound">eq</a> <a id="48353" class="Symbol">(</a><a id="48354" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="48358" class="Symbol">(</a><a id="48359" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48363" class="Symbol">(</a><a id="48364" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="48378" class="Bound">xs</a><a id="48380" class="Symbol">)))</a>
  <a id="48386" class="Symbol">...</a> <a id="48390" class="Symbol">|</a> <a id="48392" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="48398" class="Symbol">=</a> <a id="48400" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="48405" class="Symbol">(</a><a id="48406" class="Bound">x</a> <a id="48408" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="48410" class="Symbol">)</a> <a id="48412" class="Symbol">(</a><a id="48413" href="Data.List.Properties.html#48135" class="Function">filter-complete</a> <a id="48429" class="Symbol">(</a><a id="48430" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="48444" class="Bound">eq</a><a id="48446" class="Symbol">))</a>

  <a id="48452" href="Data.List.Properties.html#48452" class="Function">filter-accept</a> <a id="48466" class="Symbol">:</a> <a id="48468" class="Symbol">∀</a> <a id="48470" class="Symbol">{</a><a id="48471" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48473" href="Data.List.Properties.html#48473" class="Bound">xs</a><a id="48475" class="Symbol">}</a> <a id="48477" class="Symbol">→</a> <a id="48479" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="48481" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48483" class="Symbol">→</a> <a id="48485" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48492" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48495" class="Symbol">(</a><a id="48496" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48500" href="Data.List.Properties.html#48473" class="Bound">xs</a><a id="48502" class="Symbol">)</a> <a id="48504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48506" href="Data.List.Properties.html#48471" class="Bound">x</a> <a id="48508" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48510" class="Symbol">(</a><a id="48511" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48518" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48521" href="Data.List.Properties.html#48473" class="Bound">xs</a><a id="48523" class="Symbol">)</a>
  <a id="48527" href="Data.List.Properties.html#48452" class="Function">filter-accept</a> <a id="48541" class="Symbol">{</a><a id="48542" href="Data.List.Properties.html#48542" class="Bound">x</a><a id="48543" class="Symbol">}</a> <a id="48545" href="Data.List.Properties.html#48545" class="Bound">Px</a> <a id="48548" class="Keyword">with</a> <a id="48553" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48556" href="Data.List.Properties.html#48542" class="Bound">x</a>
  <a id="48560" class="Symbol">...</a> <a id="48564" class="Symbol">|</a> <a id="48566" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="48571" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="48579" class="Symbol">_</a> <a id="48581" class="Symbol">=</a> <a id="48583" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="48590" class="Symbol">...</a> <a id="48594" class="Symbol">|</a> <a id="48596" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>         <a id="48607" href="Data.List.Properties.html#48607" class="Bound">¬Px</a> <a id="48611" class="Symbol">=</a> <a id="48613" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48627" class="Bound">Px</a> <a id="48630" href="Data.List.Properties.html#48607" class="Bound">¬Px</a>

  <a id="48637" href="Data.List.Properties.html#48637" class="Function">filter-reject</a> <a id="48651" class="Symbol">:</a> <a id="48653" class="Symbol">∀</a> <a id="48655" class="Symbol">{</a><a id="48656" href="Data.List.Properties.html#48656" class="Bound">x</a> <a id="48658" href="Data.List.Properties.html#48658" class="Bound">xs</a><a id="48660" class="Symbol">}</a> <a id="48662" class="Symbol">→</a> <a id="48664" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="48666" href="Data.List.Properties.html#46745" class="Bound">P</a> <a id="48668" href="Data.List.Properties.html#48656" class="Bound">x</a> <a id="48670" class="Symbol">→</a> <a id="48672" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48679" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48682" class="Symbol">(</a><a id="48683" href="Data.List.Properties.html#48656" class="Bound">x</a> <a id="48685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48687" href="Data.List.Properties.html#48658" class="Bound">xs</a><a id="48689" class="Symbol">)</a> <a id="48691" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48693" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48700" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48703" href="Data.List.Properties.html#48658" class="Bound">xs</a>
  <a id="48708" href="Data.List.Properties.html#48637" class="Function">filter-reject</a> <a id="48722" class="Symbol">{</a><a id="48723" href="Data.List.Properties.html#48723" class="Bound">x</a><a id="48724" class="Symbol">}</a> <a id="48726" href="Data.List.Properties.html#48726" class="Bound">¬Px</a> <a id="48730" class="Keyword">with</a> <a id="48735" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48738" href="Data.List.Properties.html#48723" class="Bound">x</a>
  <a id="48742" class="Symbol">...</a> <a id="48746" class="Symbol">|</a> <a id="48748" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>          <a id="48761" href="Data.List.Properties.html#48761" class="Bound">Px</a> <a id="48764" class="Symbol">=</a> <a id="48766" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48780" href="Data.List.Properties.html#48761" class="Bound">Px</a> <a id="48783" class="Bound">¬Px</a>
  <a id="48789" class="Symbol">...</a> <a id="48793" class="Symbol">|</a> <a id="48795" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="48801" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="48809" class="Symbol">_</a> <a id="48811" class="Symbol">=</a> <a id="48813" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="48821" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48833" class="Symbol">:</a> <a id="48835" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48842" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48845" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="48847" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48854" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48857" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="48859" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="48866" href="Data.List.Properties.html#46760" class="Bound">P?</a>
  <a id="48871" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48883" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="48892" class="Symbol">=</a> <a id="48894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="48901" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48913" class="Symbol">(</a><a id="48914" href="Data.List.Properties.html#48914" class="Bound">x</a> <a id="48916" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="48918" href="Data.List.Properties.html#48918" class="Bound">xs</a><a id="48920" class="Symbol">)</a> <a id="48922" class="Keyword">with</a> <a id="48927" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="48932" class="Symbol">(</a><a id="48933" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="48936" href="Data.List.Properties.html#48914" class="Bound">x</a><a id="48937" class="Symbol">)</a> <a id="48939" class="Keyword">in</a> <a id="48942" class="Argument">eq</a>
  <a id="48947" class="Symbol">...</a> <a id="48951" class="Symbol">|</a> <a id="48953" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>            <a id="48970" class="Symbol">=</a> <a id="48972" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="48984" class="Bound">xs</a>
  <a id="48989" class="Symbol">...</a> <a id="48993" class="Symbol">|</a> <a id="48995" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="49001" class="Keyword">rewrite</a> <a id="49009" href="Data.List.Properties.html#48942" class="Bound">eq</a> <a id="49012" class="Symbol">=</a> <a id="49014" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49019" class="Symbol">(</a><a id="49020" class="Bound">x</a> <a id="49022" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="49024" class="Symbol">)</a> <a id="49026" class="Symbol">(</a><a id="49027" href="Data.List.Properties.html#48821" class="Function">filter-idem</a> <a id="49039" class="Bound">xs</a><a id="49041" class="Symbol">)</a>

  <a id="49046" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49056" class="Symbol">:</a> <a id="49058" class="Symbol">∀</a> <a id="49060" href="Data.List.Properties.html#49060" class="Bound">xs</a> <a id="49063" href="Data.List.Properties.html#49063" class="Bound">ys</a> <a id="49066" class="Symbol">→</a> <a id="49068" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49075" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49078" class="Symbol">(</a><a id="49079" href="Data.List.Properties.html#49060" class="Bound">xs</a> <a id="49082" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="49085" href="Data.List.Properties.html#49063" class="Bound">ys</a><a id="49087" class="Symbol">)</a> <a id="49089" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49091" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49098" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49101" href="Data.List.Properties.html#49060" class="Bound">xs</a> <a id="49104" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="49107" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49114" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49117" href="Data.List.Properties.html#49063" class="Bound">ys</a>
  <a id="49122" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49132" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="49141" href="Data.List.Properties.html#49141" class="Bound">ys</a> <a id="49144" class="Symbol">=</a> <a id="49146" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="49153" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49163" class="Symbol">(</a><a id="49164" href="Data.List.Properties.html#49164" class="Bound">x</a> <a id="49166" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49168" href="Data.List.Properties.html#49168" class="Bound">xs</a><a id="49170" class="Symbol">)</a> <a id="49172" href="Data.List.Properties.html#49172" class="Bound">ys</a> <a id="49175" class="Keyword">with</a> <a id="49180" href="Data.List.Properties.html#49180" class="Bound">ih</a> ← <a id="49185" href="Data.List.Properties.html#49046" class="Function">filter-++</a> <a id="49195" href="Data.List.Properties.html#49168" class="Bound">xs</a> <a id="49198" href="Data.List.Properties.html#49172" class="Bound">ys</a> <a id="49201" class="Symbol">|</a> <a id="49203" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="49208" class="Symbol">(</a><a id="49209" href="Data.List.Properties.html#46760" class="Bound">P?</a> <a id="49212" href="Data.List.Properties.html#49164" class="Bound">x</a><a id="49213" class="Symbol">)</a>
  <a id="49217" class="Symbol">...</a> <a id="49221" class="Symbol">|</a> <a id="49223" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="49229" class="Symbol">=</a> <a id="49231" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49236" class="Symbol">(</a><a id="49237" class="Bound">x</a> <a id="49239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="49241" class="Symbol">)</a> <a id="49243" href="Data.List.Properties.html#49180" class="Bound">ih</a>
  <a id="49248" class="Symbol">...</a> <a id="49252" class="Symbol">|</a> <a id="49254" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="49260" class="Symbol">=</a> <a id="49262" href="Data.List.Properties.html#49180" class="Bound">ih</a>

<a id="49266" class="Keyword">module</a> <a id="49273" href="Data.List.Properties.html#49273" class="Module">_</a> <a id="49275" class="Symbol">{</a><a id="49276" href="Data.List.Properties.html#49276" class="Bound">P</a> <a id="49278" class="Symbol">:</a> <a id="49280" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="49285" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="49287" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="49288" class="Symbol">}</a> <a id="49290" class="Symbol">{</a><a id="49291" href="Data.List.Properties.html#49291" class="Bound">Q</a> <a id="49293" class="Symbol">:</a> <a id="49295" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="49300" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="49302" href="Data.List.Properties.html#2656" class="Generalizable">q</a><a id="49303" class="Symbol">}</a> <a id="49305" class="Symbol">(</a><a id="49306" href="Data.List.Properties.html#49306" class="Bound">P?</a> <a id="49309" class="Symbol">:</a> <a id="49311" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="49321" href="Data.List.Properties.html#49276" class="Bound">P</a><a id="49322" class="Symbol">)</a> <a id="49324" class="Symbol">(</a><a id="49325" href="Data.List.Properties.html#49325" class="Bound">Q?</a> <a id="49328" class="Symbol">:</a> <a id="49330" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="49340" href="Data.List.Properties.html#49291" class="Bound">Q</a><a id="49341" class="Symbol">)</a> <a id="49343" class="Keyword">where</a>

  <a id="49352" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49361" class="Symbol">:</a> <a id="49363" href="Data.List.Properties.html#49276" class="Bound">P</a> <a id="49365" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="49367" href="Data.List.Properties.html#49291" class="Bound">Q</a> <a id="49369" class="Symbol">→</a> <a id="49371" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49378" href="Data.List.Properties.html#49306" class="Bound">P?</a> <a id="49381" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="49383" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="49390" href="Data.List.Properties.html#49325" class="Bound">Q?</a>
  <a id="49395" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49404" href="Data.List.Properties.html#49404" class="Bound">P≐Q</a> <a id="49408" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="49411" class="Symbol">=</a> <a id="49413" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="49420" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49429" href="Data.List.Properties.html#49429" class="Bound">P≐Q</a> <a id="49433" class="Symbol">(</a><a id="49434" href="Data.List.Properties.html#49434" class="Bound">x</a> <a id="49436" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49438" href="Data.List.Properties.html#49438" class="Bound">xs</a><a id="49440" class="Symbol">)</a> <a id="49442" class="Keyword">with</a> <a id="49447" href="Data.List.Properties.html#49306" class="Bound">P?</a> <a id="49450" href="Data.List.Properties.html#49434" class="Bound">x</a>
  <a id="49454" class="Symbol">...</a> <a id="49458" class="Symbol">|</a> <a id="49460" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="49464" href="Data.List.Properties.html#49464" class="Bound">P[x]</a> <a id="49469" class="Symbol">=</a> <a id="49471" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="49477" class="Symbol">(</a><a id="49478" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49483" class="Symbol">(</a><a id="49484" class="Bound">x</a> <a id="49486" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="49488" class="Symbol">)</a> <a id="49490" class="Symbol">(</a><a id="49491" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49500" class="Bound">P≐Q</a> <a id="49504" class="Bound">xs</a><a id="49506" class="Symbol">))</a> <a id="49509" class="Symbol">(</a><a id="49510" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="49514" class="Symbol">(</a><a id="49515" href="Data.List.Properties.html#48452" class="Function">filter-accept</a> <a id="49529" href="Data.List.Properties.html#49325" class="Bound">Q?</a> <a id="49532" class="Symbol">(</a><a id="49533" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="49539" class="Bound">P≐Q</a> <a id="49543" href="Data.List.Properties.html#49464" class="Bound">P[x]</a><a id="49547" class="Symbol">)))</a>
  <a id="49553" class="Symbol">...</a> <a id="49557" class="Symbol">|</a> <a id="49559" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="49562" href="Data.List.Properties.html#49562" class="Bound">¬P[x]</a> <a id="49568" class="Symbol">=</a> <a id="49570" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="49576" class="Symbol">(</a><a id="49577" href="Data.List.Properties.html#49352" class="Function">filter-≐</a> <a id="49586" class="Bound">P≐Q</a> <a id="49590" class="Bound">xs</a><a id="49592" class="Symbol">)</a> <a id="49594" class="Symbol">(</a><a id="49595" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="49599" class="Symbol">(</a><a id="49600" href="Data.List.Properties.html#48637" class="Function">filter-reject</a> <a id="49614" href="Data.List.Properties.html#49325" class="Bound">Q?</a> <a id="49617" class="Symbol">(</a><a id="49618" href="Data.List.Properties.html#49562" class="Bound">¬P[x]</a> <a id="49624" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="49626" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="49632" class="Bound">P≐Q</a><a id="49635" class="Symbol">)))</a>

<a id="49640" class="Comment">------------------------------------------------------------------------</a>
<a id="49713" class="Comment">-- derun and deduplicate</a>

<a id="49739" class="Keyword">module</a> <a id="49746" href="Data.List.Properties.html#49746" class="Module">_</a> <a id="49748" class="Symbol">{</a><a id="49749" href="Data.List.Properties.html#49749" class="Bound">R</a> <a id="49751" class="Symbol">:</a> <a id="49753" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="49757" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="49759" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="49760" class="Symbol">}</a> <a id="49762" class="Symbol">(</a><a id="49763" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="49766" class="Symbol">:</a> <a id="49768" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="49780" href="Data.List.Properties.html#49749" class="Bound">R</a><a id="49781" class="Symbol">)</a> <a id="49783" class="Keyword">where</a>

  <a id="49792" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49805" class="Symbol">:</a> <a id="49807" class="Symbol">∀</a> <a id="49809" href="Data.List.Properties.html#49809" class="Bound">xs</a> <a id="49812" class="Symbol">→</a> <a id="49814" href="Data.List.Base.html#4746" class="Function">length</a> <a id="49821" class="Symbol">(</a><a id="49822" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="49828" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="49831" href="Data.List.Properties.html#49809" class="Bound">xs</a><a id="49833" class="Symbol">)</a> <a id="49835" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49837" href="Data.List.Base.html#4746" class="Function">length</a> <a id="49844" href="Data.List.Properties.html#49809" class="Bound">xs</a>
  <a id="49849" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49862" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="49865" class="Symbol">=</a> <a id="49867" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="49876" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49889" class="Symbol">(</a><a id="49890" href="Data.List.Properties.html#49890" class="Bound">x</a> <a id="49892" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49894" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="49896" class="Symbol">)</a> <a id="49898" class="Symbol">=</a> <a id="49900" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="49909" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49922" class="Symbol">(</a><a id="49923" href="Data.List.Properties.html#49923" class="Bound">x</a> <a id="49925" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49927" href="Data.List.Properties.html#49927" class="Bound">y</a> <a id="49929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49931" href="Data.List.Properties.html#49931" class="Bound">xs</a><a id="49933" class="Symbol">)</a> <a id="49935" class="Keyword">with</a> <a id="49940" href="Data.List.Properties.html#49940" class="Bound">ih</a> ← <a id="49945" href="Data.List.Properties.html#49792" class="Function">length-derun</a> <a id="49958" class="Symbol">(</a><a id="49959" href="Data.List.Properties.html#49927" class="Bound">y</a> <a id="49961" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="49963" href="Data.List.Properties.html#49931" class="Bound">xs</a><a id="49965" class="Symbol">)</a> <a id="49967" class="Symbol">|</a> <a id="49969" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="49974" class="Symbol">(</a><a id="49975" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="49978" href="Data.List.Properties.html#49923" class="Bound">x</a> <a id="49980" href="Data.List.Properties.html#49927" class="Bound">y</a><a id="49981" class="Symbol">)</a>
  <a id="49985" class="Symbol">...</a> <a id="49989" class="Symbol">|</a> <a id="49991" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="49997" class="Symbol">=</a> <a id="49999" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="50009" href="Data.List.Properties.html#49940" class="Bound">ih</a>
  <a id="50014" class="Symbol">...</a> <a id="50018" class="Symbol">|</a> <a id="50020" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="50026" class="Symbol">=</a> <a id="50028" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50032" href="Data.List.Properties.html#49940" class="Bound">ih</a>

  <a id="50038" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50057" class="Symbol">:</a> <a id="50059" class="Symbol">∀</a> <a id="50061" href="Data.List.Properties.html#50061" class="Bound">xs</a> <a id="50064" class="Symbol">→</a> <a id="50066" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50073" class="Symbol">(</a><a id="50074" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="50086" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50089" href="Data.List.Properties.html#50061" class="Bound">xs</a><a id="50091" class="Symbol">)</a> <a id="50093" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50095" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50102" href="Data.List.Properties.html#50061" class="Bound">xs</a>
  <a id="50107" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50126" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="50129" class="Symbol">=</a> <a id="50131" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="50137" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50156" class="Symbol">(</a><a id="50157" href="Data.List.Properties.html#50157" class="Bound">x</a> <a id="50159" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50161" href="Data.List.Properties.html#50161" class="Bound">xs</a><a id="50163" class="Symbol">)</a> <a id="50165" class="Symbol">=</a> <a id="50167" href="Data.List.Properties.html#50416" class="Function Operator">≤-begin</a>
    <a id="50179" class="Number">1</a> <a id="50181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50183" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50190" class="Symbol">(</a><a id="50191" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="50198" class="Symbol">(</a><a id="50199" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="50202" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="50204" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50207" href="Data.List.Properties.html#50157" class="Bound">x</a><a id="50208" class="Symbol">)</a> <a id="50210" href="Data.List.Properties.html#50442" class="Function">r</a><a id="50211" class="Symbol">)</a> <a id="50213" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="50216" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50220" class="Symbol">(</a><a id="50221" href="Data.List.Properties.html#46787" class="Function">length-filter</a> <a id="50235" class="Symbol">(</a><a id="50236" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="50239" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="50241" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50244" href="Data.List.Properties.html#50157" class="Bound">x</a><a id="50245" class="Symbol">)</a> <a id="50247" href="Data.List.Properties.html#50442" class="Function">r</a><a id="50248" class="Symbol">)</a> <a id="50250" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="50256" class="Number">1</a> <a id="50258" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50260" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50267" href="Data.List.Properties.html#50442" class="Function">r</a>                      <a id="50290" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="50293" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50297" class="Symbol">(</a><a id="50298" href="Data.List.Properties.html#50038" class="Function">length-deduplicate</a> <a id="50317" href="Data.List.Properties.html#50161" class="Bound">xs</a><a id="50319" class="Symbol">)</a> <a id="50321" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="50327" class="Number">1</a> <a id="50329" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50331" href="Data.List.Base.html#4746" class="Function">length</a> <a id="50338" href="Data.List.Properties.html#50161" class="Bound">xs</a>                     <a id="50361" href="Data.List.Properties.html#50432" class="Function Operator">≤-∎</a>
    <a id="50369" class="Keyword">where</a>
    <a id="50379" class="Keyword">open</a> <a id="50384" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="50396" class="Keyword">renaming</a> <a id="50405" class="Symbol">(</a><a id="50406" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="50413" class="Symbol">to</a> <a id="50416" class="Function Operator">≤-begin_</a><a id="50424" class="Symbol">;</a> <a id="50426" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="50429" class="Symbol">to</a> <a id="50432" class="Function Operator">_≤-∎</a><a id="50436" class="Symbol">)</a>
    <a id="50442" href="Data.List.Properties.html#50442" class="Function">r</a> <a id="50444" class="Symbol">=</a> <a id="50446" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="50458" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50461" href="Data.List.Properties.html#50161" class="Bound">xs</a>

  <a id="50467" href="Data.List.Properties.html#50467" class="Function">derun-reject</a> <a id="50480" class="Symbol">:</a> <a id="50482" class="Symbol">∀</a> <a id="50484" class="Symbol">{</a><a id="50485" href="Data.List.Properties.html#50485" class="Bound">x</a> <a id="50487" href="Data.List.Properties.html#50487" class="Bound">y</a><a id="50488" class="Symbol">}</a> <a id="50490" href="Data.List.Properties.html#50490" class="Bound">xs</a> <a id="50493" class="Symbol">→</a> <a id="50495" href="Data.List.Properties.html#49749" class="Bound">R</a> <a id="50497" href="Data.List.Properties.html#50485" class="Bound">x</a> <a id="50499" href="Data.List.Properties.html#50487" class="Bound">y</a> <a id="50501" class="Symbol">→</a> <a id="50503" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50509" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50512" class="Symbol">(</a><a id="50513" href="Data.List.Properties.html#50485" class="Bound">x</a> <a id="50515" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50517" href="Data.List.Properties.html#50487" class="Bound">y</a> <a id="50519" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50521" href="Data.List.Properties.html#50490" class="Bound">xs</a><a id="50523" class="Symbol">)</a> <a id="50525" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50527" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50533" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50536" class="Symbol">(</a><a id="50537" href="Data.List.Properties.html#50487" class="Bound">y</a> <a id="50539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50541" href="Data.List.Properties.html#50490" class="Bound">xs</a><a id="50543" class="Symbol">)</a>
  <a id="50547" href="Data.List.Properties.html#50467" class="Function">derun-reject</a> <a id="50560" class="Symbol">{</a><a id="50561" href="Data.List.Properties.html#50561" class="Bound">x</a><a id="50562" class="Symbol">}</a> <a id="50564" class="Symbol">{</a><a id="50565" href="Data.List.Properties.html#50565" class="Bound">y</a><a id="50566" class="Symbol">}</a> <a id="50568" href="Data.List.Properties.html#50568" class="Bound">xs</a> <a id="50571" href="Data.List.Properties.html#50571" class="Bound">Rxy</a> <a id="50575" class="Keyword">with</a> <a id="50580" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50583" href="Data.List.Properties.html#50561" class="Bound">x</a> <a id="50585" href="Data.List.Properties.html#50565" class="Bound">y</a>
  <a id="50589" class="Symbol">...</a> <a id="50593" class="Symbol">|</a> <a id="50595" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="50599" class="Symbol">_</a>    <a id="50604" class="Symbol">=</a> <a id="50606" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="50613" class="Symbol">...</a> <a id="50617" class="Symbol">|</a> <a id="50619" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="50623" href="Data.List.Properties.html#50623" class="Bound">¬Rxy</a> <a id="50628" class="Symbol">=</a> <a id="50630" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="50644" class="Bound">Rxy</a> <a id="50648" href="Data.List.Properties.html#50623" class="Bound">¬Rxy</a>

  <a id="50656" href="Data.List.Properties.html#50656" class="Function">derun-accept</a> <a id="50669" class="Symbol">:</a> <a id="50671" class="Symbol">∀</a> <a id="50673" class="Symbol">{</a><a id="50674" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50676" href="Data.List.Properties.html#50676" class="Bound">y</a><a id="50677" class="Symbol">}</a> <a id="50679" href="Data.List.Properties.html#50679" class="Bound">xs</a> <a id="50682" class="Symbol">→</a> <a id="50684" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="50686" href="Data.List.Properties.html#49749" class="Bound">R</a> <a id="50688" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50690" href="Data.List.Properties.html#50676" class="Bound">y</a> <a id="50692" class="Symbol">→</a> <a id="50694" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50700" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50703" class="Symbol">(</a><a id="50704" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50706" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50708" href="Data.List.Properties.html#50676" class="Bound">y</a> <a id="50710" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50712" href="Data.List.Properties.html#50679" class="Bound">xs</a><a id="50714" class="Symbol">)</a> <a id="50716" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50718" href="Data.List.Properties.html#50674" class="Bound">x</a> <a id="50720" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50722" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="50728" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50731" class="Symbol">(</a><a id="50732" href="Data.List.Properties.html#50676" class="Bound">y</a> <a id="50734" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="50736" href="Data.List.Properties.html#50679" class="Bound">xs</a><a id="50738" class="Symbol">)</a>
  <a id="50742" href="Data.List.Properties.html#50656" class="Function">derun-accept</a> <a id="50755" class="Symbol">{</a><a id="50756" href="Data.List.Properties.html#50756" class="Bound">x</a><a id="50757" class="Symbol">}</a> <a id="50759" class="Symbol">{</a><a id="50760" href="Data.List.Properties.html#50760" class="Bound">y</a><a id="50761" class="Symbol">}</a> <a id="50763" href="Data.List.Properties.html#50763" class="Bound">xs</a> <a id="50766" href="Data.List.Properties.html#50766" class="Bound">¬Rxy</a> <a id="50771" class="Keyword">with</a> <a id="50776" href="Data.List.Properties.html#49763" class="Bound">R?</a> <a id="50779" href="Data.List.Properties.html#50756" class="Bound">x</a> <a id="50781" href="Data.List.Properties.html#50760" class="Bound">y</a>
  <a id="50785" class="Symbol">...</a> <a id="50789" class="Symbol">|</a> <a id="50791" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="50795" href="Data.List.Properties.html#50795" class="Bound">Rxy</a> <a id="50799" class="Symbol">=</a> <a id="50801" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="50815" href="Data.List.Properties.html#50795" class="Bound">Rxy</a> <a id="50819" class="Bound">¬Rxy</a>
  <a id="50826" class="Symbol">...</a> <a id="50830" class="Symbol">|</a> <a id="50832" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="50836" class="Symbol">_</a>   <a id="50840" class="Symbol">=</a> <a id="50842" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="50848" class="Comment">------------------------------------------------------------------------</a>
<a id="50921" class="Comment">-- partition</a>

<a id="50935" class="Keyword">module</a> <a id="50942" href="Data.List.Properties.html#50942" class="Module">_</a> <a id="50944" class="Symbol">{</a><a id="50945" href="Data.List.Properties.html#50945" class="Bound">P</a> <a id="50947" class="Symbol">:</a> <a id="50949" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="50954" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="50956" href="Data.List.Properties.html#2654" class="Generalizable">p</a><a id="50957" class="Symbol">}</a> <a id="50959" class="Symbol">(</a><a id="50960" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="50963" class="Symbol">:</a> <a id="50965" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="50975" href="Data.List.Properties.html#50945" class="Bound">P</a><a id="50976" class="Symbol">)</a> <a id="50978" class="Keyword">where</a>

  <a id="50987" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51002" class="Symbol">:</a> <a id="51004" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="51014" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51017" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="51019" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="51021" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="51028" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51031" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="51033" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="51040" class="Symbol">(</a><a id="51041" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="51044" href="Data.List.Properties.html#50960" class="Bound">P?</a><a id="51046" class="Symbol">)</a> <a id="51048" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="51052" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51067" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="51076" class="Symbol">=</a> <a id="51078" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="51085" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51100" class="Symbol">(</a><a id="51101" href="Data.List.Properties.html#51101" class="Bound">x</a> <a id="51103" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="51105" href="Data.List.Properties.html#51105" class="Bound">xs</a><a id="51107" class="Symbol">)</a> <a id="51109" class="Keyword">with</a> <a id="51114" href="Data.List.Properties.html#51114" class="Bound">ih</a> ← <a id="51119" href="Data.List.Properties.html#50987" class="Function">partition-defn</a> <a id="51134" href="Data.List.Properties.html#51105" class="Bound">xs</a> <a id="51137" class="Symbol">|</a> <a id="51139" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51144" class="Symbol">(</a><a id="51145" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51148" href="Data.List.Properties.html#51101" class="Bound">x</a><a id="51149" class="Symbol">)</a>
  <a id="51153" class="Symbol">...</a>  <a id="51158" class="Symbol">|</a> <a id="51160" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="51166" class="Symbol">=</a> <a id="51168" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51173" class="Symbol">(</a><a id="51174" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51186" class="Symbol">(</a><a id="51187" class="Bound">x</a> <a id="51189" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51191" class="Symbol">)</a> <a id="51193" href="Function.Base.html#704" class="Function">id</a><a id="51195" class="Symbol">)</a> <a id="51197" href="Data.List.Properties.html#51114" class="Bound">ih</a>
  <a id="51202" class="Symbol">...</a>  <a id="51207" class="Symbol">|</a> <a id="51209" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51215" class="Symbol">=</a> <a id="51217" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51222" class="Symbol">(</a><a id="51223" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51235" href="Function.Base.html#704" class="Function">id</a> <a id="51238" class="Symbol">(</a><a id="51239" class="Bound">x</a> <a id="51241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51243" class="Symbol">))</a> <a id="51246" href="Data.List.Properties.html#51114" class="Bound">ih</a>

  <a id="51252" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51269" class="Symbol">:</a> <a id="51271" class="Symbol">∀</a> <a id="51273" href="Data.List.Properties.html#51273" class="Bound">xs</a> <a id="51276" class="Symbol">→</a> <a id="51278" class="Symbol">(</a><a id="51279" class="Keyword">let</a> <a id="51283" class="Symbol">(</a><a id="51284" href="Data.List.Properties.html#51284" class="Bound">ys</a> <a id="51287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51289" href="Data.List.Properties.html#51289" class="Bound">zs</a><a id="51291" class="Symbol">)</a> <a id="51293" class="Symbol">=</a> <a id="51295" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="51305" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51308" href="Data.List.Properties.html#51273" class="Bound">xs</a><a id="51310" class="Symbol">)</a> <a id="51312" class="Symbol">→</a>
                     <a id="51335" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51342" href="Data.List.Properties.html#51284" class="Bound">ys</a> <a id="51345" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51347" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51354" href="Data.List.Properties.html#51273" class="Bound">xs</a> <a id="51357" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="51359" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51366" href="Data.List.Properties.html#51289" class="Bound">zs</a> <a id="51369" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51371" href="Data.List.Base.html#4746" class="Function">length</a> <a id="51378" href="Data.List.Properties.html#51273" class="Bound">xs</a>
  <a id="51383" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51400" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="51409" class="Symbol">=</a> <a id="51411" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="51415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51417" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="51423" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51440" class="Symbol">(</a><a id="51441" href="Data.List.Properties.html#51441" class="Bound">x</a> <a id="51443" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="51445" href="Data.List.Properties.html#51445" class="Bound">xs</a><a id="51447" class="Symbol">)</a> <a id="51449" class="Keyword">with</a> <a id="51454" href="Data.List.Properties.html#51454" class="Bound">ih</a> ← <a id="51459" href="Data.List.Properties.html#51252" class="Function">length-partition</a> <a id="51476" href="Data.List.Properties.html#51445" class="Bound">xs</a> <a id="51479" class="Symbol">|</a> <a id="51481" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51486" class="Symbol">(</a><a id="51487" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51490" href="Data.List.Properties.html#51441" class="Bound">x</a><a id="51491" class="Symbol">)</a>
  <a id="51495" class="Symbol">...</a>  <a id="51500" class="Symbol">|</a> <a id="51502" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="51508" class="Symbol">=</a> <a id="51510" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51522" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51526" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="51536" href="Data.List.Properties.html#51454" class="Bound">ih</a>
  <a id="51541" class="Symbol">...</a>  <a id="51546" class="Symbol">|</a> <a id="51548" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51554" class="Symbol">=</a> <a id="51556" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="51568" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="51578" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51582" href="Data.List.Properties.html#51454" class="Bound">ih</a>

  <a id="51588" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51607" class="Symbol">:</a> <a id="51609" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="51619" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51622" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="51624" href="Data.List.Base.html#4126" class="Function">foldr</a>
    <a id="51634" class="Symbol">(λ</a> <a id="51637" href="Data.List.Properties.html#51637" class="Bound">x</a> <a id="51639" class="Symbol">→</a> <a id="51641" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="51644" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51649" class="Symbol">(</a><a id="51650" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51653" href="Data.List.Properties.html#51637" class="Bound">x</a><a id="51654" class="Symbol">)</a> <a id="51656" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="51661" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="51674" class="Symbol">(</a><a id="51675" href="Data.List.Properties.html#51637" class="Bound">x</a> <a id="51677" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51679" class="Symbol">)</a> <a id="51681" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="51686" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="51699" class="Symbol">(</a><a id="51700" href="Data.List.Properties.html#51637" class="Bound">x</a> <a id="51702" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51704" class="Symbol">))</a>
    <a id="51711" class="Symbol">(</a><a id="51712" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="51715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="51717" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="51719" class="Symbol">)</a>
  <a id="51723" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51742" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="51745" class="Symbol">=</a> <a id="51747" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="51754" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51773" class="Symbol">(</a><a id="51774" href="Data.List.Properties.html#51774" class="Bound">x</a> <a id="51776" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="51778" href="Data.List.Properties.html#51778" class="Bound">xs</a><a id="51780" class="Symbol">)</a> <a id="51782" class="Keyword">with</a> <a id="51787" href="Data.List.Properties.html#51787" class="Bound">ih</a> ← <a id="51792" href="Data.List.Properties.html#51588" class="Function">partition-is-foldr</a> <a id="51811" href="Data.List.Properties.html#51778" class="Bound">xs</a> <a id="51814" class="Symbol">|</a> <a id="51816" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51821" class="Symbol">(</a><a id="51822" href="Data.List.Properties.html#50960" class="Bound">P?</a> <a id="51825" href="Data.List.Properties.html#51774" class="Bound">x</a><a id="51826" class="Symbol">)</a>
  <a id="51830" class="Symbol">...</a> <a id="51834" class="Symbol">|</a> <a id="51836" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="51841" class="Symbol">=</a>  <a id="51844" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51849" class="Symbol">(</a><a id="51850" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="51863" class="Symbol">(</a><a id="51864" class="Bound">x</a> <a id="51866" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51868" class="Symbol">))</a> <a id="51871" href="Data.List.Properties.html#51787" class="Bound">ih</a>
  <a id="51876" class="Symbol">...</a> <a id="51880" class="Symbol">|</a> <a id="51882" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51888" class="Symbol">=</a> <a id="51890" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51895" class="Symbol">(</a><a id="51896" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="51909" class="Symbol">(</a><a id="51910" class="Bound">x</a> <a id="51912" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="51914" class="Symbol">))</a> <a id="51917" href="Data.List.Properties.html#51787" class="Bound">ih</a>

<a id="51921" class="Comment">------------------------------------------------------------------------</a>
<a id="51994" class="Comment">-- _ʳ++_</a>

<a id="ʳ++-defn"></a><a id="52004" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52013" class="Symbol">:</a> <a id="52015" class="Symbol">∀</a> <a id="52017" class="Symbol">(</a><a id="52018" href="Data.List.Properties.html#52018" class="Bound">xs</a> <a id="52021" class="Symbol">:</a> <a id="52023" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="52028" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="52029" class="Symbol">)</a> <a id="52031" class="Symbol">{</a><a id="52032" href="Data.List.Properties.html#52032" class="Bound">ys</a><a id="52034" class="Symbol">}</a> <a id="52036" class="Symbol">→</a> <a id="52038" href="Data.List.Properties.html#52018" class="Bound">xs</a> <a id="52041" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52045" href="Data.List.Properties.html#52032" class="Bound">ys</a> <a id="52048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52050" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52058" href="Data.List.Properties.html#52018" class="Bound">xs</a> <a id="52061" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52064" href="Data.List.Properties.html#52032" class="Bound">ys</a>
<a id="52067" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52076" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="52079" class="Symbol">=</a> <a id="52081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52086" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52095" class="Symbol">(</a><a id="52096" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52098" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52100" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52102" class="Symbol">)</a> <a id="52104" class="Symbol">{</a><a id="52105" href="Data.List.Properties.html#52105" class="Bound">ys</a><a id="52107" class="Symbol">}</a> <a id="52109" class="Symbol">=</a> <a id="52111" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="52119" class="Symbol">(</a><a id="52120" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52122" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52124" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52126" class="Symbol">)</a>             <a id="52140" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52144" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52149" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52155" href="Data.List.Properties.html#52100" class="Bound">xs</a>         <a id="52166" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a>   <a id="52172" href="Data.List.Properties.html#52096" class="Bound">x</a>     <a id="52178" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52180" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52185" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52191" href="Data.List.Properties.html#52100" class="Bound">xs</a>         <a id="52202" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52206" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52208" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52210" href="Data.List.Base.html#4907" class="Function Operator">]</a>  <a id="52213" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52216" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52221" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52224" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52233" href="Data.List.Properties.html#52100" class="Bound">xs</a>  <a id="52237" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52241" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52249" href="Data.List.Properties.html#52100" class="Bound">xs</a>  <a id="52253" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52256" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52258" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52260" href="Data.List.Base.html#4907" class="Function Operator">]</a>  <a id="52263" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52266" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52274" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52278" class="Symbol">(</a><a id="52279" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="52288" class="Symbol">(</a><a id="52289" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52297" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52299" class="Symbol">)</a> <a id="52301" class="Symbol">_</a> <a id="52303" class="Symbol">_)</a> <a id="52306" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52310" class="Symbol">(</a><a id="52311" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52319" href="Data.List.Properties.html#52100" class="Bound">xs</a> <a id="52322" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52325" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52327" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52329" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="52330" class="Symbol">)</a> <a id="52332" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52335" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52340" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52348" class="Symbol">(</a><a id="52349" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="52353" href="Data.List.Properties.html#52105" class="Bound">ys</a><a id="52355" class="Symbol">)</a> <a id="52357" class="Symbol">(</a><a id="52358" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52362" class="Symbol">(</a><a id="52363" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="52372" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52374" class="Symbol">))</a> <a id="52377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52381" class="Symbol">(</a><a id="52382" href="Data.List.Properties.html#52100" class="Bound">xs</a> <a id="52385" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52389" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="52391" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52393" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="52394" class="Symbol">)</a>        <a id="52403" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52406" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52411" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52417" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="52425" class="Symbol">(</a><a id="52426" href="Data.List.Properties.html#52096" class="Bound">x</a> <a id="52428" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52430" href="Data.List.Properties.html#52100" class="Bound">xs</a><a id="52432" class="Symbol">)</a>      <a id="52439" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52442" href="Data.List.Properties.html#52105" class="Bound">ys</a>   <a id="52447" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="52450" class="Comment">-- Reverse-append of append is reverse-append after reverse-append.</a>

<a id="++-ʳ++"></a><a id="52519" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52526" class="Symbol">:</a> <a id="52528" class="Symbol">∀</a> <a id="52530" class="Symbol">(</a><a id="52531" href="Data.List.Properties.html#52531" class="Bound">xs</a> <a id="52534" class="Symbol">{</a><a id="52535" href="Data.List.Properties.html#52535" class="Bound">ys</a> <a id="52538" href="Data.List.Properties.html#52538" class="Bound">zs</a><a id="52540" class="Symbol">}</a> <a id="52542" class="Symbol">:</a> <a id="52544" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="52549" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="52550" class="Symbol">)</a> <a id="52552" class="Symbol">→</a> <a id="52554" class="Symbol">(</a><a id="52555" href="Data.List.Properties.html#52531" class="Bound">xs</a> <a id="52558" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52561" href="Data.List.Properties.html#52535" class="Bound">ys</a><a id="52563" class="Symbol">)</a> <a id="52565" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52569" href="Data.List.Properties.html#52538" class="Bound">zs</a> <a id="52572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52574" href="Data.List.Properties.html#52535" class="Bound">ys</a> <a id="52577" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52581" href="Data.List.Properties.html#52531" class="Bound">xs</a> <a id="52584" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52588" href="Data.List.Properties.html#52538" class="Bound">zs</a>
<a id="52591" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52598" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="52601" class="Symbol">=</a> <a id="52603" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52608" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52615" class="Symbol">(</a><a id="52616" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52618" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52620" href="Data.List.Properties.html#52620" class="Bound">xs</a><a id="52622" class="Symbol">)</a> <a id="52624" class="Symbol">{</a><a id="52625" href="Data.List.Properties.html#52625" class="Bound">ys</a><a id="52627" class="Symbol">}</a> <a id="52629" class="Symbol">{</a><a id="52630" href="Data.List.Properties.html#52630" class="Bound">zs</a><a id="52632" class="Symbol">}</a> <a id="52634" class="Symbol">=</a> <a id="52636" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="52644" class="Symbol">(</a><a id="52645" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52647" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52649" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52652" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52655" href="Data.List.Properties.html#52625" class="Bound">ys</a><a id="52657" class="Symbol">)</a> <a id="52659" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52663" href="Data.List.Properties.html#52630" class="Bound">zs</a>   <a id="52668" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52674" class="Symbol">(</a><a id="52675" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52678" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52681" href="Data.List.Properties.html#52625" class="Bound">ys</a><a id="52683" class="Symbol">)</a> <a id="52685" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52689" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52693" href="Data.List.Properties.html#52630" class="Bound">zs</a>   <a id="52698" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52701" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="52708" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52711" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52715" href="Data.List.Properties.html#52625" class="Bound">ys</a> <a id="52718" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52722" href="Data.List.Properties.html#52620" class="Bound">xs</a> <a id="52725" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52729" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52733" href="Data.List.Properties.html#52630" class="Bound">zs</a>    <a id="52739" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="52745" href="Data.List.Properties.html#52625" class="Bound">ys</a> <a id="52748" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52752" class="Symbol">(</a><a id="52753" href="Data.List.Properties.html#52616" class="Bound">x</a> <a id="52755" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52757" href="Data.List.Properties.html#52620" class="Bound">xs</a><a id="52759" class="Symbol">)</a> <a id="52761" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52765" href="Data.List.Properties.html#52630" class="Bound">zs</a>  <a id="52769" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="52772" class="Comment">-- Reverse-append of reverse-append is commuted reverse-append after append.</a>

<a id="ʳ++-ʳ++"></a><a id="52850" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="52858" class="Symbol">:</a> <a id="52860" class="Symbol">∀</a> <a id="52862" class="Symbol">(</a><a id="52863" href="Data.List.Properties.html#52863" class="Bound">xs</a> <a id="52866" class="Symbol">{</a><a id="52867" href="Data.List.Properties.html#52867" class="Bound">ys</a> <a id="52870" href="Data.List.Properties.html#52870" class="Bound">zs</a><a id="52872" class="Symbol">}</a> <a id="52874" class="Symbol">:</a> <a id="52876" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="52881" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="52882" class="Symbol">)</a> <a id="52884" class="Symbol">→</a> <a id="52886" class="Symbol">(</a><a id="52887" href="Data.List.Properties.html#52863" class="Bound">xs</a> <a id="52890" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52894" href="Data.List.Properties.html#52867" class="Bound">ys</a><a id="52896" class="Symbol">)</a> <a id="52898" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52902" href="Data.List.Properties.html#52870" class="Bound">zs</a> <a id="52905" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52907" href="Data.List.Properties.html#52867" class="Bound">ys</a> <a id="52910" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52914" href="Data.List.Properties.html#52863" class="Bound">xs</a> <a id="52917" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="52920" href="Data.List.Properties.html#52870" class="Bound">zs</a>
<a id="52923" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="52931" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="52934" class="Symbol">=</a> <a id="52936" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52941" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="52949" class="Symbol">(</a><a id="52950" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="52952" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52954" href="Data.List.Properties.html#52954" class="Bound">xs</a><a id="52956" class="Symbol">)</a> <a id="52958" class="Symbol">{</a><a id="52959" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="52961" class="Symbol">}</a> <a id="52963" class="Symbol">{</a><a id="52964" href="Data.List.Properties.html#52964" class="Bound">zs</a><a id="52966" class="Symbol">}</a> <a id="52968" class="Symbol">=</a> <a id="52970" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="52978" class="Symbol">((</a><a id="52980" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="52982" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="52984" href="Data.List.Properties.html#52954" class="Bound">xs</a><a id="52986" class="Symbol">)</a> <a id="52988" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="52992" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="52994" class="Symbol">)</a> <a id="52996" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53000" href="Data.List.Properties.html#52964" class="Bound">zs</a>   <a id="53005" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53011" class="Symbol">(</a><a id="53012" href="Data.List.Properties.html#52954" class="Bound">xs</a> <a id="53015" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53019" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="53021" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53023" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="53025" class="Symbol">)</a> <a id="53027" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53031" href="Data.List.Properties.html#52964" class="Bound">zs</a>     <a id="53038" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53041" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="53049" href="Data.List.Properties.html#52954" class="Bound">xs</a> <a id="53052" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53056" class="Symbol">(</a><a id="53057" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="53059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53061" href="Data.List.Properties.html#52959" class="Bound">ys</a><a id="53063" class="Symbol">)</a> <a id="53065" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53069" href="Data.List.Properties.html#52954" class="Bound">xs</a> <a id="53072" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="53075" href="Data.List.Properties.html#52964" class="Bound">zs</a>      <a id="53083" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53089" href="Data.List.Properties.html#52959" class="Bound">ys</a> <a id="53092" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53096" class="Symbol">(</a><a id="53097" href="Data.List.Properties.html#52950" class="Bound">x</a> <a id="53099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53101" href="Data.List.Properties.html#52954" class="Bound">xs</a><a id="53103" class="Symbol">)</a> <a id="53105" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="53108" href="Data.List.Properties.html#52964" class="Bound">zs</a>      <a id="53116" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="53119" class="Comment">-- Length of reverse-append</a>

<a id="length-ʳ++"></a><a id="53148" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53159" class="Symbol">:</a> <a id="53161" class="Symbol">∀</a> <a id="53163" class="Symbol">(</a><a id="53164" href="Data.List.Properties.html#53164" class="Bound">xs</a> <a id="53167" class="Symbol">{</a><a id="53168" href="Data.List.Properties.html#53168" class="Bound">ys</a><a id="53170" class="Symbol">}</a> <a id="53172" class="Symbol">:</a> <a id="53174" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="53179" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="53180" class="Symbol">)</a> <a id="53182" class="Symbol">→</a>
             <a id="53197" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53204" class="Symbol">(</a><a id="53205" href="Data.List.Properties.html#53164" class="Bound">xs</a> <a id="53208" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53212" href="Data.List.Properties.html#53168" class="Bound">ys</a><a id="53214" class="Symbol">)</a> <a id="53216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53218" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53225" href="Data.List.Properties.html#53164" class="Bound">xs</a> <a id="53228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53230" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53237" href="Data.List.Properties.html#53168" class="Bound">ys</a>
<a id="53240" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53251" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="53254" class="Symbol">=</a> <a id="53256" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53261" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53272" class="Symbol">(</a><a id="53273" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53275" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53277" href="Data.List.Properties.html#53277" class="Bound">xs</a><a id="53279" class="Symbol">)</a> <a id="53281" class="Symbol">{</a><a id="53282" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53284" class="Symbol">}</a> <a id="53286" class="Symbol">=</a> <a id="53288" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="53296" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53303" class="Symbol">((</a><a id="53305" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53307" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53309" href="Data.List.Properties.html#53277" class="Bound">xs</a><a id="53311" class="Symbol">)</a> <a id="53313" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53317" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53319" class="Symbol">)</a>      <a id="53326" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53332" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53339" class="Symbol">(</a><a id="53340" href="Data.List.Properties.html#53277" class="Bound">xs</a> <a id="53343" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53347" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53349" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53351" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53353" class="Symbol">)</a>        <a id="53362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53365" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="53376" href="Data.List.Properties.html#53277" class="Bound">xs</a> <a id="53379" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53383" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53390" href="Data.List.Properties.html#53277" class="Bound">xs</a> <a id="53393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53395" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53402" class="Symbol">(</a><a id="53403" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53405" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53407" href="Data.List.Properties.html#53282" class="Bound">ys</a><a id="53409" class="Symbol">)</a>   <a id="53413" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53416" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="53422" class="Symbol">_</a> <a id="53424" class="Symbol">_</a> <a id="53426" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53430" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53437" class="Symbol">(</a><a id="53438" href="Data.List.Properties.html#53273" class="Bound">x</a> <a id="53440" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53442" href="Data.List.Properties.html#53277" class="Bound">xs</a><a id="53444" class="Symbol">)</a> <a id="53446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53448" href="Data.List.Base.html#4746" class="Function">length</a> <a id="53455" href="Data.List.Properties.html#53282" class="Bound">ys</a>   <a id="53460" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="53463" class="Comment">-- map distributes over reverse-append.</a>

<a id="map-ʳ++"></a><a id="53504" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53512" class="Symbol">:</a> <a id="53514" class="Symbol">(</a><a id="53515" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53517" class="Symbol">:</a> <a id="53519" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="53521" class="Symbol">→</a> <a id="53523" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="53524" class="Symbol">)</a> <a id="53526" class="Symbol">(</a><a id="53527" href="Data.List.Properties.html#53527" class="Bound">xs</a> <a id="53530" class="Symbol">{</a><a id="53531" href="Data.List.Properties.html#53531" class="Bound">ys</a><a id="53533" class="Symbol">}</a> <a id="53535" class="Symbol">:</a> <a id="53537" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="53542" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="53543" class="Symbol">)</a> <a id="53545" class="Symbol">→</a>
          <a id="53557" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53561" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53563" class="Symbol">(</a><a id="53564" href="Data.List.Properties.html#53527" class="Bound">xs</a> <a id="53567" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53571" href="Data.List.Properties.html#53531" class="Bound">ys</a><a id="53573" class="Symbol">)</a> <a id="53575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53577" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53581" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53583" href="Data.List.Properties.html#53527" class="Bound">xs</a> <a id="53586" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53590" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53594" href="Data.List.Properties.html#53515" class="Bound">f</a> <a id="53596" href="Data.List.Properties.html#53531" class="Bound">ys</a>
<a id="53599" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53607" href="Data.List.Properties.html#53607" class="Bound">f</a> <a id="53609" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>            <a id="53623" class="Symbol">=</a> <a id="53625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53630" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53638" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53640" class="Symbol">(</a><a id="53641" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53643" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53645" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53647" class="Symbol">)</a> <a id="53649" class="Symbol">{</a><a id="53650" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53652" class="Symbol">}</a> <a id="53654" class="Symbol">=</a> <a id="53656" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="53664" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53668" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53670" class="Symbol">((</a><a id="53672" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53674" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53676" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53678" class="Symbol">)</a> <a id="53680" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53684" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53686" class="Symbol">)</a>         <a id="53696" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53702" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53706" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53708" class="Symbol">(</a><a id="53709" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53712" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53716" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53718" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53720" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53722" class="Symbol">)</a>           <a id="53734" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53737" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="53745" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53747" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53750" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53754" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53758" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53760" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53763" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53767" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53771" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53773" class="Symbol">(</a><a id="53774" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53776" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53778" href="Data.List.Properties.html#53650" class="Bound">ys</a><a id="53780" class="Symbol">)</a>     <a id="53786" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53792" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53796" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53798" href="Data.List.Properties.html#53645" class="Bound">xs</a> <a id="53801" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53805" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53807" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53809" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53811" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53815" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53817" href="Data.List.Properties.html#53650" class="Bound">ys</a>     <a id="53824" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53830" class="Symbol">(</a><a id="53831" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53833" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53835" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53837" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53841" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53843" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53845" class="Symbol">)</a> <a id="53847" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53851" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53855" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53857" href="Data.List.Properties.html#53650" class="Bound">ys</a>   <a id="53862" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="53868" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53872" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53874" class="Symbol">(</a><a id="53875" href="Data.List.Properties.html#53641" class="Bound">x</a> <a id="53877" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="53879" href="Data.List.Properties.html#53645" class="Bound">xs</a><a id="53881" class="Symbol">)</a>   <a id="53885" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="53889" href="Data.List.Base.html#1612" class="Function">map</a> <a id="53893" href="Data.List.Properties.html#53638" class="Bound">f</a> <a id="53895" href="Data.List.Properties.html#53650" class="Bound">ys</a>   <a id="53900" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="53903" class="Comment">-- A foldr after a reverse is a foldl.</a>

<a id="foldr-ʳ++"></a><a id="53943" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="53953" class="Symbol">:</a> <a id="53955" class="Symbol">∀</a> <a id="53957" class="Symbol">(</a><a id="53958" href="Data.List.Properties.html#53958" class="Bound">f</a> <a id="53960" class="Symbol">:</a> <a id="53962" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="53964" class="Symbol">→</a> <a id="53966" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="53968" class="Symbol">→</a> <a id="53970" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="53971" class="Symbol">)</a> <a id="53973" href="Data.List.Properties.html#53973" class="Bound">b</a> <a id="53975" href="Data.List.Properties.html#53975" class="Bound">xs</a> <a id="53978" class="Symbol">{</a><a id="53979" href="Data.List.Properties.html#53979" class="Bound">ys</a><a id="53981" class="Symbol">}</a> <a id="53983" class="Symbol">→</a>
            <a id="53997" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54003" href="Data.List.Properties.html#53958" class="Bound">f</a> <a id="54005" href="Data.List.Properties.html#53973" class="Bound">b</a> <a id="54007" class="Symbol">(</a><a id="54008" href="Data.List.Properties.html#53975" class="Bound">xs</a> <a id="54011" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54015" href="Data.List.Properties.html#53979" class="Bound">ys</a><a id="54017" class="Symbol">)</a> <a id="54019" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54021" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54027" class="Symbol">(</a><a id="54028" href="Function.Base.html#1657" class="Function">flip</a> <a id="54033" href="Data.List.Properties.html#53958" class="Bound">f</a><a id="54034" class="Symbol">)</a> <a id="54036" class="Symbol">(</a><a id="54037" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54043" href="Data.List.Properties.html#53958" class="Bound">f</a> <a id="54045" href="Data.List.Properties.html#53973" class="Bound">b</a> <a id="54047" href="Data.List.Properties.html#53979" class="Bound">ys</a><a id="54049" class="Symbol">)</a> <a id="54051" href="Data.List.Properties.html#53975" class="Bound">xs</a>
<a id="54054" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="54064" href="Data.List.Properties.html#54064" class="Bound">f</a> <a id="54066" href="Data.List.Properties.html#54066" class="Bound">b</a> <a id="54068" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="54077" class="Symbol">{_}</a>  <a id="54082" class="Symbol">=</a> <a id="54084" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54089" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="54099" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54101" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54103" class="Symbol">(</a><a id="54104" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54106" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54108" href="Data.List.Properties.html#54108" class="Bound">xs</a><a id="54110" class="Symbol">)</a> <a id="54112" class="Symbol">{</a><a id="54113" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54115" class="Symbol">}</a> <a id="54117" class="Symbol">=</a> <a id="54119" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="54127" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54133" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54135" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54137" class="Symbol">((</a><a id="54139" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54141" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54143" href="Data.List.Properties.html#54108" class="Bound">xs</a><a id="54145" class="Symbol">)</a> <a id="54147" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54151" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54153" class="Symbol">)</a>              <a id="54168" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54174" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54180" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54182" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54184" class="Symbol">(</a><a id="54185" href="Data.List.Properties.html#54108" class="Bound">xs</a> <a id="54188" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54192" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54194" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54196" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54198" class="Symbol">)</a>                <a id="54215" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54218" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="54228" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54230" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54232" href="Data.List.Properties.html#54108" class="Bound">xs</a> <a id="54235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54239" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54245" class="Symbol">(</a><a id="54246" href="Function.Base.html#1657" class="Function">flip</a> <a id="54251" href="Data.List.Properties.html#54099" class="Bound">f</a><a id="54252" class="Symbol">)</a> <a id="54254" class="Symbol">(</a><a id="54255" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54261" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54263" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54265" class="Symbol">(</a><a id="54266" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54268" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54270" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54272" class="Symbol">))</a> <a id="54275" href="Data.List.Properties.html#54108" class="Bound">xs</a>   <a id="54280" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54286" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54292" class="Symbol">(</a><a id="54293" href="Function.Base.html#1657" class="Function">flip</a> <a id="54298" href="Data.List.Properties.html#54099" class="Bound">f</a><a id="54299" class="Symbol">)</a> <a id="54301" class="Symbol">(</a><a id="54302" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54304" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54306" class="Symbol">(</a><a id="54307" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54313" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54315" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54317" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54319" class="Symbol">))</a> <a id="54322" href="Data.List.Properties.html#54108" class="Bound">xs</a>   <a id="54327" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54333" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54339" class="Symbol">(</a><a id="54340" href="Function.Base.html#1657" class="Function">flip</a> <a id="54345" href="Data.List.Properties.html#54099" class="Bound">f</a><a id="54346" class="Symbol">)</a> <a id="54348" class="Symbol">(</a><a id="54349" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54355" href="Data.List.Properties.html#54099" class="Bound">f</a> <a id="54357" href="Data.List.Properties.html#54101" class="Bound">b</a> <a id="54359" href="Data.List.Properties.html#54113" class="Bound">ys</a><a id="54361" class="Symbol">)</a> <a id="54363" class="Symbol">(</a><a id="54364" href="Data.List.Properties.html#54104" class="Bound">x</a> <a id="54366" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54368" href="Data.List.Properties.html#54108" class="Bound">xs</a><a id="54370" class="Symbol">)</a>   <a id="54374" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="54377" class="Comment">-- A foldl after a reverse is a foldr.</a>

<a id="foldl-ʳ++"></a><a id="54417" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54427" class="Symbol">:</a> <a id="54429" class="Symbol">∀</a> <a id="54431" class="Symbol">(</a><a id="54432" href="Data.List.Properties.html#54432" class="Bound">f</a> <a id="54434" class="Symbol">:</a> <a id="54436" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="54438" class="Symbol">→</a> <a id="54440" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="54442" class="Symbol">→</a> <a id="54444" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="54445" class="Symbol">)</a> <a id="54447" href="Data.List.Properties.html#54447" class="Bound">b</a> <a id="54449" href="Data.List.Properties.html#54449" class="Bound">xs</a> <a id="54452" class="Symbol">{</a><a id="54453" href="Data.List.Properties.html#54453" class="Bound">ys</a><a id="54455" class="Symbol">}</a> <a id="54457" class="Symbol">→</a>
            <a id="54471" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54477" href="Data.List.Properties.html#54432" class="Bound">f</a> <a id="54479" href="Data.List.Properties.html#54447" class="Bound">b</a> <a id="54481" class="Symbol">(</a><a id="54482" href="Data.List.Properties.html#54449" class="Bound">xs</a> <a id="54485" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54489" href="Data.List.Properties.html#54453" class="Bound">ys</a><a id="54491" class="Symbol">)</a> <a id="54493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54495" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54501" href="Data.List.Properties.html#54432" class="Bound">f</a> <a id="54503" class="Symbol">(</a><a id="54504" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54510" class="Symbol">(</a><a id="54511" href="Function.Base.html#1657" class="Function">flip</a> <a id="54516" href="Data.List.Properties.html#54432" class="Bound">f</a><a id="54517" class="Symbol">)</a> <a id="54519" href="Data.List.Properties.html#54447" class="Bound">b</a> <a id="54521" href="Data.List.Properties.html#54449" class="Bound">xs</a><a id="54523" class="Symbol">)</a> <a id="54525" href="Data.List.Properties.html#54453" class="Bound">ys</a>
<a id="54528" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54538" href="Data.List.Properties.html#54538" class="Bound">f</a> <a id="54540" href="Data.List.Properties.html#54540" class="Bound">b</a> <a id="54542" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="54551" class="Symbol">{_}</a>  <a id="54556" class="Symbol">=</a> <a id="54558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54563" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54573" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54575" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54577" class="Symbol">(</a><a id="54578" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54580" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54582" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54584" class="Symbol">)</a> <a id="54586" class="Symbol">{</a><a id="54587" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54589" class="Symbol">}</a> <a id="54591" class="Symbol">=</a> <a id="54593" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="54601" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54607" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54609" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54611" class="Symbol">((</a><a id="54613" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54615" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54617" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54619" class="Symbol">)</a> <a id="54621" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54625" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54627" class="Symbol">)</a>              <a id="54642" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54648" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54654" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54656" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54658" class="Symbol">(</a><a id="54659" href="Data.List.Properties.html#54582" class="Bound">xs</a> <a id="54662" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="54666" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54668" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54670" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54672" class="Symbol">)</a>                <a id="54689" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54692" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="54702" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54704" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54706" href="Data.List.Properties.html#54582" class="Bound">xs</a> <a id="54709" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54713" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54719" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54721" class="Symbol">(</a><a id="54722" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54728" class="Symbol">(</a><a id="54729" href="Function.Base.html#1657" class="Function">flip</a> <a id="54734" href="Data.List.Properties.html#54573" class="Bound">f</a><a id="54735" class="Symbol">)</a> <a id="54737" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54739" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54741" class="Symbol">)</a> <a id="54743" class="Symbol">(</a><a id="54744" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54746" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54748" href="Data.List.Properties.html#54587" class="Bound">ys</a><a id="54750" class="Symbol">)</a>   <a id="54754" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54760" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54766" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54768" class="Symbol">(</a><a id="54769" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54771" class="Symbol">(</a><a id="54772" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54778" class="Symbol">(</a><a id="54779" href="Function.Base.html#1657" class="Function">flip</a> <a id="54784" href="Data.List.Properties.html#54573" class="Bound">f</a><a id="54785" class="Symbol">)</a> <a id="54787" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54789" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54791" class="Symbol">)</a> <a id="54793" href="Data.List.Properties.html#54578" class="Bound">x</a><a id="54794" class="Symbol">)</a> <a id="54796" href="Data.List.Properties.html#54587" class="Bound">ys</a>   <a id="54801" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="54807" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="54813" href="Data.List.Properties.html#54573" class="Bound">f</a> <a id="54815" class="Symbol">(</a><a id="54816" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="54822" class="Symbol">(</a><a id="54823" href="Function.Base.html#1657" class="Function">flip</a> <a id="54828" href="Data.List.Properties.html#54573" class="Bound">f</a><a id="54829" class="Symbol">)</a> <a id="54831" href="Data.List.Properties.html#54575" class="Bound">b</a> <a id="54833" class="Symbol">(</a><a id="54834" href="Data.List.Properties.html#54578" class="Bound">x</a> <a id="54836" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="54838" href="Data.List.Properties.html#54582" class="Bound">xs</a><a id="54840" class="Symbol">))</a> <a id="54843" href="Data.List.Properties.html#54587" class="Bound">ys</a>   <a id="54848" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="54851" class="Comment">------------------------------------------------------------------------</a>
<a id="54924" class="Comment">-- reverse</a>

<a id="54936" class="Comment">-- reverse of cons is snoc of reverse.</a>

<a id="unfold-reverse"></a><a id="54976" href="Data.List.Properties.html#54976" class="Function">unfold-reverse</a> <a id="54991" class="Symbol">:</a> <a id="54993" class="Symbol">∀</a> <a id="54995" class="Symbol">(</a><a id="54996" href="Data.List.Properties.html#54996" class="Bound">x</a> <a id="54998" class="Symbol">:</a> <a id="55000" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55001" class="Symbol">)</a> <a id="55003" href="Data.List.Properties.html#55003" class="Bound">xs</a> <a id="55006" class="Symbol">→</a> <a id="55008" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55016" class="Symbol">(</a><a id="55017" href="Data.List.Properties.html#54996" class="Bound">x</a> <a id="55019" class="InductiveConstructor Operator">∷</a> <a id="55021" href="Data.List.Properties.html#55003" class="Bound">xs</a><a id="55023" class="Symbol">)</a> <a id="55025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55027" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55035" href="Data.List.Properties.html#55003" class="Bound">xs</a> <a id="55038" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="55041" href="Data.List.Properties.html#54996" class="Bound">x</a>
<a id="55043" href="Data.List.Properties.html#54976" class="Function">unfold-reverse</a> <a id="55058" href="Data.List.Properties.html#55058" class="Bound">x</a> <a id="55060" href="Data.List.Properties.html#55060" class="Bound">xs</a> <a id="55063" class="Symbol">=</a> <a id="55065" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="55074" href="Data.List.Properties.html#55060" class="Bound">xs</a>

<a id="55078" class="Comment">-- reverse is an anti-homomorphism with respect to append.</a>

<a id="reverse-++"></a><a id="55138" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="55149" class="Symbol">:</a> <a id="55151" class="Symbol">(</a><a id="55152" href="Data.List.Properties.html#55152" class="Bound">xs</a> <a id="55155" href="Data.List.Properties.html#55155" class="Bound">ys</a> <a id="55158" class="Symbol">:</a> <a id="55160" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55165" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55166" class="Symbol">)</a> <a id="55168" class="Symbol">→</a>
                     <a id="55191" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55199" class="Symbol">(</a><a id="55200" href="Data.List.Properties.html#55152" class="Bound">xs</a> <a id="55203" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55206" href="Data.List.Properties.html#55155" class="Bound">ys</a><a id="55208" class="Symbol">)</a> <a id="55210" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55212" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55220" href="Data.List.Properties.html#55155" class="Bound">ys</a> <a id="55223" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55226" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55234" href="Data.List.Properties.html#55152" class="Bound">xs</a>
<a id="55237" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="55248" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55251" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55254" class="Symbol">=</a> <a id="55256" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="55264" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55272" class="Symbol">(</a><a id="55273" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55276" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55279" href="Data.List.Properties.html#55251" class="Bound">ys</a><a id="55281" class="Symbol">)</a>         <a id="55291" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55297" class="Symbol">(</a><a id="55298" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55301" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55304" href="Data.List.Properties.html#55251" class="Bound">ys</a><a id="55306" class="Symbol">)</a> <a id="55308" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55312" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="55324" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55327" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a> <a id="55334" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55337" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55341" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55344" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55348" href="Data.List.Properties.html#55248" class="Bound">xs</a> <a id="55351" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55355" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="55368" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55374" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55377" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55381" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55389" href="Data.List.Properties.html#55248" class="Bound">xs</a>          <a id="55401" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55404" href="Data.List.Properties.html#52004" class="Function">ʳ++-defn</a> <a id="55413" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55416" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55420" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55428" href="Data.List.Properties.html#55251" class="Bound">ys</a> <a id="55431" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55434" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55442" href="Data.List.Properties.html#55248" class="Bound">xs</a>   <a id="55447" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="55450" class="Comment">-- reverse is self-inverse.</a>

<a id="reverse-selfInverse"></a><a id="55479" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a> <a id="55499" class="Symbol">:</a> <a id="55501" href="Algebra.Definitions.html#4208" class="Function">SelfInverse</a> <a id="55513" class="Symbol">{</a><a id="55514" class="Argument">A</a> <a id="55516" class="Symbol">=</a> <a id="55518" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55523" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55524" class="Symbol">}</a> <a id="55526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="55530" href="Data.List.Base.html#6927" class="Function">reverse</a>
<a id="55538" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a> <a id="55558" class="Symbol">{</a><a id="55559" class="Argument">x</a> <a id="55561" class="Symbol">=</a> <a id="55563" href="Data.List.Properties.html#55563" class="Bound">xs</a><a id="55565" class="Symbol">}</a> <a id="55567" class="Symbol">{</a><a id="55568" class="Argument">y</a> <a id="55570" class="Symbol">=</a> <a id="55572" href="Data.List.Properties.html#55572" class="Bound">ys</a><a id="55574" class="Symbol">}</a> <a id="55576" href="Data.List.Properties.html#55576" class="Bound">xs⁻¹≈ys</a> <a id="55584" class="Symbol">=</a> <a id="55586" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="55594" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55602" href="Data.List.Properties.html#55572" class="Bound">ys</a>         <a id="55613" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55619" href="Data.List.Properties.html#55572" class="Bound">ys</a> <a id="55622" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="55638" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="55641" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="55646" class="Symbol">(</a><a id="55647" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++</a> <a id="55652" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="55654" class="Symbol">)</a> <a id="55656" href="Data.List.Properties.html#55576" class="Bound">xs⁻¹≈ys</a> <a id="55664" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="55668" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="55676" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55679" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55683" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="55687" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55693" class="Symbol">(</a><a id="55694" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55697" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55701" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="55703" class="Symbol">)</a> <a id="55705" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55709" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="55712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55715" href="Data.List.Properties.html#52850" class="Function">ʳ++-ʳ++</a> <a id="55723" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55726" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55730" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="55733" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="55737" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55740" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55743" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>    <a id="55749" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="55755" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55758" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="55761" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="55774" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55777" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="55790" href="Data.List.Properties.html#55563" class="Bound">xs</a> <a id="55793" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="55797" href="Data.List.Properties.html#55563" class="Bound">xs</a>                 <a id="55816" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="55819" class="Comment">-- reverse is involutive.</a>

<a id="reverse-involutive"></a><a id="55846" href="Data.List.Properties.html#55846" class="Function">reverse-involutive</a> <a id="55865" class="Symbol">:</a> <a id="55867" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="55878" class="Symbol">{</a><a id="55879" class="Argument">A</a> <a id="55881" class="Symbol">=</a> <a id="55883" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55888" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="55889" class="Symbol">}</a> <a id="55891" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="55895" href="Data.List.Base.html#6927" class="Function">reverse</a>
<a id="55903" href="Data.List.Properties.html#55846" class="Function">reverse-involutive</a> <a id="55922" class="Symbol">=</a> <a id="55924" href="Algebra.Consequences.Setoid.html#2996" class="Function">selfInverse⇒involutive</a> <a id="55947" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a>

<a id="55968" class="Comment">-- reverse is injective.</a>

<a id="reverse-injective"></a><a id="55994" href="Data.List.Properties.html#55994" class="Function">reverse-injective</a> <a id="56012" class="Symbol">:</a> <a id="56014" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="56024" class="Symbol">{</a><a id="56025" class="Argument">A</a> <a id="56027" class="Symbol">=</a> <a id="56029" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="56034" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="56035" class="Symbol">}</a> <a id="56037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="56041" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="56045" href="Data.List.Base.html#6927" class="Function">reverse</a>
<a id="56053" href="Data.List.Properties.html#55994" class="Function">reverse-injective</a> <a id="56071" class="Symbol">=</a> <a id="56073" href="Algebra.Consequences.Setoid.html#3483" class="Function">selfInverse⇒injective</a> <a id="56095" href="Data.List.Properties.html#55479" class="Function">reverse-selfInverse</a>

<a id="56116" class="Comment">-- reverse preserves length.</a>

<a id="length-reverse"></a><a id="56146" href="Data.List.Properties.html#56146" class="Function">length-reverse</a> <a id="56161" class="Symbol">:</a> <a id="56163" class="Symbol">∀</a> <a id="56165" class="Symbol">(</a><a id="56166" href="Data.List.Properties.html#56166" class="Bound">xs</a> <a id="56169" class="Symbol">:</a> <a id="56171" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="56176" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="56177" class="Symbol">)</a> <a id="56179" class="Symbol">→</a> <a id="56181" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56188" class="Symbol">(</a><a id="56189" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56197" href="Data.List.Properties.html#56166" class="Bound">xs</a><a id="56199" class="Symbol">)</a> <a id="56201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56203" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56210" href="Data.List.Properties.html#56166" class="Bound">xs</a>
<a id="56213" href="Data.List.Properties.html#56146" class="Function">length-reverse</a> <a id="56228" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56231" class="Symbol">=</a> <a id="56233" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="56241" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56248" class="Symbol">(</a><a id="56249" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56257" href="Data.List.Properties.html#56228" class="Bound">xs</a><a id="56259" class="Symbol">)</a>   <a id="56263" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="56269" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56276" class="Symbol">(</a><a id="56277" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56280" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="56284" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="56286" class="Symbol">)</a>    <a id="56291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="56294" href="Data.List.Properties.html#53148" class="Function">length-ʳ++</a> <a id="56305" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56308" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="56312" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56319" href="Data.List.Properties.html#56228" class="Bound">xs</a> <a id="56322" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="56324" class="Number">0</a>         <a id="56334" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="56337" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="56349" class="Symbol">_</a> <a id="56351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="56355" href="Data.List.Base.html#4746" class="Function">length</a> <a id="56362" href="Data.List.Properties.html#56228" class="Bound">xs</a>             <a id="56377" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-map"></a><a id="56380" href="Data.List.Properties.html#56380" class="Function">reverse-map</a> <a id="56392" class="Symbol">:</a> <a id="56394" class="Symbol">(</a><a id="56395" href="Data.List.Properties.html#56395" class="Bound">f</a> <a id="56397" class="Symbol">:</a> <a id="56399" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="56401" class="Symbol">→</a> <a id="56403" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="56404" class="Symbol">)</a> <a id="56406" class="Symbol">→</a> <a id="56408" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56412" href="Data.List.Properties.html#56395" class="Bound">f</a> <a id="56414" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56416" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56424" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="56426" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56434" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56436" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56440" href="Data.List.Properties.html#56395" class="Bound">f</a>
<a id="56442" href="Data.List.Properties.html#56380" class="Function">reverse-map</a> <a id="56454" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56456" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56459" class="Symbol">=</a> <a id="56461" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="56469" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56473" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56475" class="Symbol">(</a><a id="56476" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56484" href="Data.List.Properties.html#56456" class="Bound">xs</a><a id="56486" class="Symbol">)</a> <a id="56488" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="56494" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56498" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56500" class="Symbol">(</a><a id="56501" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56504" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="56508" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="56510" class="Symbol">)</a>  <a id="56513" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="56516" href="Data.List.Properties.html#53504" class="Function">map-ʳ++</a> <a id="56524" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56526" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56529" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="56533" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56537" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56539" href="Data.List.Properties.html#56456" class="Bound">xs</a> <a id="56542" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="56546" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>    <a id="56552" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="56558" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56566" class="Symbol">(</a><a id="56567" href="Data.List.Base.html#1612" class="Function">map</a> <a id="56571" href="Data.List.Properties.html#56454" class="Bound">f</a> <a id="56573" href="Data.List.Properties.html#56456" class="Bound">xs</a><a id="56575" class="Symbol">)</a> <a id="56577" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-foldr"></a><a id="56580" href="Data.List.Properties.html#56580" class="Function">reverse-foldr</a> <a id="56594" class="Symbol">:</a> <a id="56596" class="Symbol">∀</a> <a id="56598" class="Symbol">(</a><a id="56599" href="Data.List.Properties.html#56599" class="Bound">f</a> <a id="56601" class="Symbol">:</a> <a id="56603" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="56605" class="Symbol">→</a> <a id="56607" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="56609" class="Symbol">→</a> <a id="56611" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="56612" class="Symbol">)</a> <a id="56614" href="Data.List.Properties.html#56614" class="Bound">b</a> <a id="56616" class="Symbol">→</a>
                <a id="56634" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="56640" href="Data.List.Properties.html#56599" class="Bound">f</a> <a id="56642" href="Data.List.Properties.html#56614" class="Bound">b</a> <a id="56644" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56646" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56654" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="56656" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="56662" class="Symbol">(</a><a id="56663" href="Function.Base.html#1657" class="Function">flip</a> <a id="56668" href="Data.List.Properties.html#56599" class="Bound">f</a><a id="56669" class="Symbol">)</a> <a id="56671" href="Data.List.Properties.html#56614" class="Bound">b</a>
<a id="56673" href="Data.List.Properties.html#56580" class="Function">reverse-foldr</a> <a id="56687" href="Data.List.Properties.html#56687" class="Bound">f</a> <a id="56689" href="Data.List.Properties.html#56689" class="Bound">b</a> <a id="56691" href="Data.List.Properties.html#56691" class="Bound">xs</a> <a id="56694" class="Symbol">=</a> <a id="56696" href="Data.List.Properties.html#53943" class="Function">foldr-ʳ++</a> <a id="56706" href="Data.List.Properties.html#56687" class="Bound">f</a> <a id="56708" href="Data.List.Properties.html#56689" class="Bound">b</a> <a id="56710" href="Data.List.Properties.html#56691" class="Bound">xs</a>

<a id="reverse-foldl"></a><a id="56714" href="Data.List.Properties.html#56714" class="Function">reverse-foldl</a> <a id="56728" class="Symbol">:</a> <a id="56730" class="Symbol">∀</a> <a id="56732" class="Symbol">(</a><a id="56733" href="Data.List.Properties.html#56733" class="Bound">f</a> <a id="56735" class="Symbol">:</a> <a id="56737" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="56739" class="Symbol">→</a> <a id="56741" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="56743" class="Symbol">→</a> <a id="56745" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="56746" class="Symbol">)</a> <a id="56748" href="Data.List.Properties.html#56748" class="Bound">b</a> <a id="56750" href="Data.List.Properties.html#56750" class="Bound">xs</a> <a id="56753" class="Symbol">→</a>
                <a id="56771" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="56777" href="Data.List.Properties.html#56733" class="Bound">f</a> <a id="56779" href="Data.List.Properties.html#56748" class="Bound">b</a> <a id="56781" class="Symbol">(</a><a id="56782" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="56790" href="Data.List.Properties.html#56750" class="Bound">xs</a><a id="56792" class="Symbol">)</a> <a id="56794" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56796" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="56802" class="Symbol">(</a><a id="56803" href="Function.Base.html#1657" class="Function">flip</a> <a id="56808" href="Data.List.Properties.html#56733" class="Bound">f</a><a id="56809" class="Symbol">)</a> <a id="56811" href="Data.List.Properties.html#56748" class="Bound">b</a> <a id="56813" href="Data.List.Properties.html#56750" class="Bound">xs</a>
<a id="56816" href="Data.List.Properties.html#56714" class="Function">reverse-foldl</a> <a id="56830" href="Data.List.Properties.html#56830" class="Bound">f</a> <a id="56832" href="Data.List.Properties.html#56832" class="Bound">b</a> <a id="56834" href="Data.List.Properties.html#56834" class="Bound">xs</a> <a id="56837" class="Symbol">=</a> <a id="56839" href="Data.List.Properties.html#54417" class="Function">foldl-ʳ++</a> <a id="56849" href="Data.List.Properties.html#56830" class="Bound">f</a> <a id="56851" href="Data.List.Properties.html#56832" class="Bound">b</a> <a id="56853" href="Data.List.Properties.html#56834" class="Bound">xs</a>

<a id="56857" class="Comment">------------------------------------------------------------------------</a>
<a id="56930" class="Comment">-- reverse, applyUpTo, and applyDownFrom</a>

<a id="reverse-applyUpTo"></a><a id="56972" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="56990" class="Symbol">:</a> <a id="56992" class="Symbol">∀</a> <a id="56994" class="Symbol">(</a><a id="56995" href="Data.List.Properties.html#56995" class="Bound">f</a> <a id="56997" class="Symbol">:</a> <a id="56999" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="57001" class="Symbol">→</a> <a id="57003" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="57004" class="Symbol">)</a> <a id="57006" href="Data.List.Properties.html#57006" class="Bound">n</a> <a id="57008" class="Symbol">→</a> <a id="57010" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57018" class="Symbol">(</a><a id="57019" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57029" href="Data.List.Properties.html#56995" class="Bound">f</a> <a id="57031" href="Data.List.Properties.html#57006" class="Bound">n</a><a id="57032" class="Symbol">)</a> <a id="57034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57036" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57050" href="Data.List.Properties.html#56995" class="Bound">f</a> <a id="57052" href="Data.List.Properties.html#57006" class="Bound">n</a>
<a id="57054" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57072" href="Data.List.Properties.html#57072" class="Bound">f</a> <a id="57074" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="57079" class="Symbol">=</a> <a id="57081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57086" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57104" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57106" class="Symbol">(</a><a id="57107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57111" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57112" class="Symbol">)</a> <a id="57114" class="Symbol">=</a> <a id="57116" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="57124" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57132" class="Symbol">(</a><a id="57133" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57135" class="Number">0</a> <a id="57137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="57139" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57149" class="Symbol">(</a><a id="57150" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57152" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57157" class="Symbol">)</a> <a id="57159" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57160" class="Symbol">)</a>  <a id="57163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57166" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="57177" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="57179" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57181" class="Number">0</a> <a id="57183" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="57185" class="Symbol">(</a><a id="57186" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57196" class="Symbol">(</a><a id="57197" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57199" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57204" class="Symbol">)</a> <a id="57206" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57207" class="Symbol">)</a> <a id="57209" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57213" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57221" class="Symbol">(</a><a id="57222" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57232" class="Symbol">(</a><a id="57233" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57240" class="Symbol">)</a> <a id="57242" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57243" class="Symbol">)</a> <a id="57245" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57248" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57250" class="Number">0</a> <a id="57252" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57255" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="57260" class="Symbol">(</a><a id="57261" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ</a> <a id="57265" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57267" class="Number">0</a><a id="57268" class="Symbol">)</a> <a id="57270" class="Symbol">(</a><a id="57271" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57289" class="Symbol">(</a><a id="57290" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57292" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57297" class="Symbol">)</a> <a id="57299" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57300" class="Symbol">)</a> <a id="57302" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57306" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57320" class="Symbol">(</a><a id="57321" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57323" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="57325" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="57328" class="Symbol">)</a> <a id="57330" href="Data.List.Properties.html#57111" class="Bound">n</a> <a id="57332" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57335" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57337" class="Number">0</a>       <a id="57345" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57348" href="Data.List.Properties.html#35411" class="Function">applyDownFrom-∷ʳ</a> <a id="57365" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57367" href="Data.List.Properties.html#57111" class="Bound">n</a> <a id="57369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57373" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57387" href="Data.List.Properties.html#57104" class="Bound">f</a> <a id="57389" class="Symbol">(</a><a id="57390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57394" href="Data.List.Properties.html#57111" class="Bound">n</a><a id="57395" class="Symbol">)</a>                <a id="57412" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-upTo"></a><a id="57415" href="Data.List.Properties.html#57415" class="Function">reverse-upTo</a> <a id="57428" class="Symbol">:</a> <a id="57430" class="Symbol">∀</a> <a id="57432" href="Data.List.Properties.html#57432" class="Bound">n</a> <a id="57434" class="Symbol">→</a> <a id="57436" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57444" class="Symbol">(</a><a id="57445" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="57450" href="Data.List.Properties.html#57432" class="Bound">n</a><a id="57451" class="Symbol">)</a> <a id="57453" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57455" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="57464" href="Data.List.Properties.html#57432" class="Bound">n</a>
<a id="57466" href="Data.List.Properties.html#57415" class="Function">reverse-upTo</a> <a id="57479" class="Symbol">=</a> <a id="57481" href="Data.List.Properties.html#56972" class="Function">reverse-applyUpTo</a> <a id="57499" href="Function.Base.html#704" class="Function">id</a>

<a id="reverse-applyDownFrom"></a><a id="57503" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57525" class="Symbol">:</a> <a id="57527" class="Symbol">∀</a> <a id="57529" class="Symbol">(</a><a id="57530" href="Data.List.Properties.html#57530" class="Bound">f</a> <a id="57532" class="Symbol">:</a> <a id="57534" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="57536" class="Symbol">→</a> <a id="57538" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="57539" class="Symbol">)</a> <a id="57541" href="Data.List.Properties.html#57541" class="Bound">n</a> <a id="57543" class="Symbol">→</a> <a id="57545" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57553" class="Symbol">(</a><a id="57554" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57568" href="Data.List.Properties.html#57530" class="Bound">f</a> <a id="57570" href="Data.List.Properties.html#57541" class="Bound">n</a><a id="57571" class="Symbol">)</a> <a id="57573" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57575" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57585" href="Data.List.Properties.html#57530" class="Bound">f</a> <a id="57587" href="Data.List.Properties.html#57541" class="Bound">n</a>
<a id="57589" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57611" href="Data.List.Properties.html#57611" class="Bound">f</a> <a id="57613" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="57618" class="Symbol">=</a> <a id="57620" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57625" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57647" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57649" class="Symbol">(</a><a id="57650" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57654" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57655" class="Symbol">)</a> <a id="57657" class="Symbol">=</a> <a id="57659" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="57667" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57675" class="Symbol">(</a><a id="57676" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57678" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57680" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="57682" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57696" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57698" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57699" class="Symbol">)</a>  <a id="57702" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57705" href="Data.List.Properties.html#55138" class="Function">reverse-++</a> <a id="57716" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="57718" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57720" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57722" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="57724" class="Symbol">(</a><a id="57725" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57739" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57741" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57742" class="Symbol">)</a> <a id="57744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57748" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57756" class="Symbol">(</a><a id="57757" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="57771" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57773" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57774" class="Symbol">)</a> <a id="57776" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57779" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57781" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="57791" class="Symbol">(</a><a id="57792" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ</a> <a id="57796" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57798" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57799" class="Symbol">)</a> <a id="57801" class="Symbol">(</a><a id="57802" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="57824" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57826" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57827" class="Symbol">)</a> <a id="57829" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57833" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57843" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57845" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57847" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="57850" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57852" href="Data.List.Properties.html#57654" class="Bound">n</a>               <a id="57868" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="57871" href="Data.List.Properties.html#34556" class="Function">applyUpTo-∷ʳ</a> <a id="57884" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57886" href="Data.List.Properties.html#57654" class="Bound">n</a> <a id="57888" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="57892" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="57902" href="Data.List.Properties.html#57647" class="Bound">f</a> <a id="57904" class="Symbol">(</a><a id="57905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57909" href="Data.List.Properties.html#57654" class="Bound">n</a><a id="57910" class="Symbol">)</a>                <a id="57927" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="reverse-downFrom"></a><a id="57930" href="Data.List.Properties.html#57930" class="Function">reverse-downFrom</a> <a id="57947" class="Symbol">:</a> <a id="57949" class="Symbol">∀</a> <a id="57951" href="Data.List.Properties.html#57951" class="Bound">n</a> <a id="57953" class="Symbol">→</a> <a id="57955" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="57963" class="Symbol">(</a><a id="57964" href="Data.List.Base.html#6430" class="Function">downFrom</a> <a id="57973" href="Data.List.Properties.html#57951" class="Bound">n</a><a id="57974" class="Symbol">)</a> <a id="57976" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57978" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="57983" href="Data.List.Properties.html#57951" class="Bound">n</a>
<a id="57985" href="Data.List.Properties.html#57930" class="Function">reverse-downFrom</a> <a id="58002" class="Symbol">=</a> <a id="58004" href="Data.List.Properties.html#57503" class="Function">reverse-applyDownFrom</a> <a id="58026" href="Function.Base.html#704" class="Function">id</a>

<a id="58030" class="Comment">------------------------------------------------------------------------</a>
<a id="58103" class="Comment">-- _∷ʳ_</a>

<a id="∷ʳ-injective"></a><a id="58112" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58125" class="Symbol">:</a> <a id="58127" class="Symbol">∀</a> <a id="58129" href="Data.List.Properties.html#58129" class="Bound">xs</a> <a id="58132" href="Data.List.Properties.html#58132" class="Bound">ys</a> <a id="58135" class="Symbol">→</a> <a id="58137" href="Data.List.Properties.html#58129" class="Bound">xs</a> <a id="58140" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58143" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58145" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58147" href="Data.List.Properties.html#58132" class="Bound">ys</a> <a id="58150" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58153" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="58155" class="Symbol">→</a> <a id="58157" href="Data.List.Properties.html#58129" class="Bound">xs</a> <a id="58160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58162" href="Data.List.Properties.html#58132" class="Bound">ys</a> <a id="58165" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="58167" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58169" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58171" href="Data.List.Properties.html#2744" class="Generalizable">y</a>
<a id="58173" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58186" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58198" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58210" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58215" class="Symbol">=</a> <a id="58217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58224" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58229" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58242" class="Symbol">(</a><a id="58243" href="Data.List.Properties.html#58243" class="Bound">x</a> <a id="58245" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58247" href="Data.List.Properties.html#58247" class="Bound">xs</a><a id="58249" class="Symbol">)</a>    <a id="58254" class="Symbol">(</a><a id="58255" href="Data.List.Properties.html#58255" class="Bound">y</a>  <a id="58258" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58260" href="Data.List.Properties.html#58260" class="Bound">ys</a><a id="58262" class="Symbol">)</a>   <a id="58266" href="Data.List.Properties.html#58266" class="Bound">eq</a>   <a id="58271" class="Keyword">with</a> <a id="58276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="58281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58283" href="Data.List.Properties.html#58283" class="Bound">eq′</a>  ← <a id="58290" href="Data.List.Properties.html#2861" class="Function">∷-injective</a> <a id="58302" href="Data.List.Properties.html#58266" class="Bound">eq</a>
  <a id="58307" class="Symbol">=</a> <a id="58309" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="58321" class="Symbol">(</a><a id="58322" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="58327" class="Symbol">(</a><a id="58328" href="Data.List.Properties.html#58243" class="Bound">x</a> <a id="58330" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="58332" class="Symbol">))</a> <a id="58335" href="Function.Base.html#704" class="Function">id</a> <a id="58338" class="Symbol">(</a><a id="58339" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58352" href="Data.List.Properties.html#58247" class="Bound">xs</a> <a id="58355" href="Data.List.Properties.html#58260" class="Bound">ys</a> <a id="58358" href="Data.List.Properties.html#58283" class="Bound">eq′</a><a id="58361" class="Symbol">)</a>
<a id="58363" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58376" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58388" class="Symbol">(_</a> <a id="58391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58393" class="Symbol">_</a> <a id="58395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58397" class="Symbol">_)</a> <a id="58400" class="Symbol">()</a>
<a id="58403" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58416" class="Symbol">(_</a> <a id="58419" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58421" class="Symbol">_</a> <a id="58423" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="58425" class="Symbol">_)</a> <a id="58428" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="58440" class="Symbol">()</a>

<a id="∷ʳ-injectiveˡ"></a><a id="58444" href="Data.List.Properties.html#58444" class="Function">∷ʳ-injectiveˡ</a> <a id="58458" class="Symbol">:</a> <a id="58460" class="Symbol">∀</a> <a id="58462" href="Data.List.Properties.html#58462" class="Bound">xs</a> <a id="58465" href="Data.List.Properties.html#58465" class="Bound">ys</a> <a id="58468" class="Symbol">→</a> <a id="58470" href="Data.List.Properties.html#58462" class="Bound">xs</a> <a id="58473" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58476" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58480" href="Data.List.Properties.html#58465" class="Bound">ys</a> <a id="58483" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58486" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="58488" class="Symbol">→</a> <a id="58490" href="Data.List.Properties.html#58462" class="Bound">xs</a> <a id="58493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58495" href="Data.List.Properties.html#58465" class="Bound">ys</a>
<a id="58498" href="Data.List.Properties.html#58444" class="Function">∷ʳ-injectiveˡ</a> <a id="58512" href="Data.List.Properties.html#58512" class="Bound">xs</a> <a id="58515" href="Data.List.Properties.html#58515" class="Bound">ys</a> <a id="58518" href="Data.List.Properties.html#58518" class="Bound">eq</a> <a id="58521" class="Symbol">=</a> <a id="58523" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="58529" class="Symbol">(</a><a id="58530" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58543" href="Data.List.Properties.html#58512" class="Bound">xs</a> <a id="58546" href="Data.List.Properties.html#58515" class="Bound">ys</a> <a id="58549" href="Data.List.Properties.html#58518" class="Bound">eq</a><a id="58551" class="Symbol">)</a>

<a id="∷ʳ-injectiveʳ"></a><a id="58554" href="Data.List.Properties.html#58554" class="Function">∷ʳ-injectiveʳ</a> <a id="58568" class="Symbol">:</a> <a id="58570" class="Symbol">∀</a> <a id="58572" href="Data.List.Properties.html#58572" class="Bound">xs</a> <a id="58575" href="Data.List.Properties.html#58575" class="Bound">ys</a> <a id="58578" class="Symbol">→</a> <a id="58580" href="Data.List.Properties.html#58572" class="Bound">xs</a> <a id="58583" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58586" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58588" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58590" href="Data.List.Properties.html#58575" class="Bound">ys</a> <a id="58593" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58596" href="Data.List.Properties.html#2744" class="Generalizable">y</a> <a id="58598" class="Symbol">→</a> <a id="58600" href="Data.List.Properties.html#2742" class="Generalizable">x</a> <a id="58602" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58604" href="Data.List.Properties.html#2744" class="Generalizable">y</a>
<a id="58606" href="Data.List.Properties.html#58554" class="Function">∷ʳ-injectiveʳ</a> <a id="58620" href="Data.List.Properties.html#58620" class="Bound">xs</a> <a id="58623" href="Data.List.Properties.html#58623" class="Bound">ys</a> <a id="58626" href="Data.List.Properties.html#58626" class="Bound">eq</a> <a id="58629" class="Symbol">=</a> <a id="58631" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="58637" class="Symbol">(</a><a id="58638" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="58651" href="Data.List.Properties.html#58620" class="Bound">xs</a> <a id="58654" href="Data.List.Properties.html#58623" class="Bound">ys</a> <a id="58657" href="Data.List.Properties.html#58626" class="Bound">eq</a><a id="58659" class="Symbol">)</a>

<a id="∷ʳ-++"></a><a id="58662" href="Data.List.Properties.html#58662" class="Function">∷ʳ-++</a> <a id="58668" class="Symbol">:</a> <a id="58670" class="Symbol">∀</a> <a id="58672" href="Data.List.Properties.html#58672" class="Bound">xs</a> <a id="58675" class="Symbol">(</a><a id="58676" href="Data.List.Properties.html#58676" class="Bound">a</a> <a id="58678" class="Symbol">:</a> <a id="58680" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="58681" class="Symbol">)</a> <a id="58683" href="Data.List.Properties.html#58683" class="Bound">ys</a> <a id="58686" class="Symbol">→</a> <a id="58688" href="Data.List.Properties.html#58672" class="Bound">xs</a> <a id="58691" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="58694" href="Data.List.Properties.html#58676" class="Bound">a</a> <a id="58696" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="58699" href="Data.List.Properties.html#58683" class="Bound">ys</a> <a id="58702" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58704" href="Data.List.Properties.html#58672" class="Bound">xs</a> <a id="58707" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="58710" href="Data.List.Properties.html#58676" class="Bound">a</a> <a id="58712" class="InductiveConstructor Operator">∷</a> <a id="58714" href="Data.List.Properties.html#58683" class="Bound">ys</a>
<a id="58717" href="Data.List.Properties.html#58662" class="Function">∷ʳ-++</a> <a id="58723" href="Data.List.Properties.html#58723" class="Bound">xs</a> <a id="58726" href="Data.List.Properties.html#58726" class="Bound">a</a> <a id="58728" href="Data.List.Properties.html#58728" class="Bound">ys</a> <a id="58731" class="Symbol">=</a> <a id="58733" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="58742" href="Data.List.Properties.html#58723" class="Bound">xs</a> <a id="58745" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="58747" href="Data.List.Properties.html#58726" class="Bound">a</a> <a id="58749" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="58751" href="Data.List.Properties.html#58728" class="Bound">ys</a>

<a id="58755" class="Comment">------------------------------------------------------------------------</a>
<a id="58828" class="Comment">-- uncons</a>

<a id="58839" class="Keyword">module</a> <a id="58846" href="Data.List.Properties.html#58846" class="Module">_</a> <a id="58848" class="Symbol">(</a><a id="58849" href="Data.List.Properties.html#58849" class="Bound">f</a> <a id="58851" class="Symbol">:</a> <a id="58853" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="58855" class="Symbol">→</a> <a id="58857" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="58858" class="Symbol">)</a> <a id="58860" class="Keyword">where</a>

  <a id="58869" class="Comment">-- &#39;commute&#39; List.uncons and List.map to obtain a Maybe.map and List.uncons.</a>
  <a id="58948" href="Data.List.Properties.html#58948" class="Function">uncons-map</a> <a id="58959" class="Symbol">:</a> <a id="58961" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="58968" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="58970" href="Data.List.Base.html#1612" class="Function">map</a> <a id="58974" href="Data.List.Properties.html#58849" class="Bound">f</a> <a id="58976" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="58978" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="58988" class="Symbol">(</a><a id="58989" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="59001" href="Data.List.Properties.html#58849" class="Bound">f</a> <a id="59003" class="Symbol">(</a><a id="59004" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59008" href="Data.List.Properties.html#58849" class="Bound">f</a><a id="59009" class="Symbol">))</a> <a id="59012" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59014" href="Data.List.Base.html#8047" class="Function">uncons</a>
  <a id="59023" href="Data.List.Properties.html#58948" class="Function">uncons-map</a> <a id="59034" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="59043" class="Symbol">=</a> <a id="59045" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59052" href="Data.List.Properties.html#58948" class="Function">uncons-map</a> <a id="59063" class="Symbol">(</a><a id="59064" href="Data.List.Properties.html#59064" class="Bound">x</a> <a id="59066" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59068" href="Data.List.Properties.html#59068" class="Bound">xs</a><a id="59070" class="Symbol">)</a> <a id="59072" class="Symbol">=</a> <a id="59074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="59080" class="Comment">------------------------------------------------------------------------</a>
<a id="59153" class="Comment">-- head</a>

<a id="59162" class="Keyword">module</a> <a id="59169" href="Data.List.Properties.html#59169" class="Module">_</a> <a id="59171" class="Symbol">{</a><a id="59172" href="Data.List.Properties.html#59172" class="Bound">f</a> <a id="59174" class="Symbol">:</a> <a id="59176" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="59178" class="Symbol">→</a> <a id="59180" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="59181" class="Symbol">}</a> <a id="59183" class="Keyword">where</a>

  <a id="59192" class="Comment">-- &#39;commute&#39; List.head and List.map to obtain a Maybe.map and List.head.</a>
  <a id="59267" href="Data.List.Properties.html#59267" class="Function">head-map</a> <a id="59276" class="Symbol">:</a> <a id="59278" href="Data.List.Base.html#8143" class="Function">head</a> <a id="59283" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59285" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59289" href="Data.List.Properties.html#59172" class="Bound">f</a> <a id="59291" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="59293" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="59303" href="Data.List.Properties.html#59172" class="Bound">f</a> <a id="59305" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59307" href="Data.List.Base.html#8143" class="Function">head</a>
  <a id="59314" href="Data.List.Properties.html#59267" class="Function">head-map</a> <a id="59323" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="59331" class="Symbol">=</a> <a id="59333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59340" href="Data.List.Properties.html#59267" class="Function">head-map</a> <a id="59349" class="Symbol">(_</a> <a id="59352" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59354" class="Symbol">_)</a> <a id="59357" class="Symbol">=</a> <a id="59359" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="59365" class="Comment">------------------------------------------------------------------------</a>
<a id="59438" class="Comment">-- last</a>

<a id="59447" class="Keyword">module</a> <a id="59454" href="Data.List.Properties.html#59454" class="Module">_</a> <a id="59456" class="Symbol">(</a><a id="59457" href="Data.List.Properties.html#59457" class="Bound">f</a> <a id="59459" class="Symbol">:</a> <a id="59461" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="59463" class="Symbol">→</a> <a id="59465" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="59466" class="Symbol">)</a> <a id="59468" class="Keyword">where</a>

  <a id="59477" class="Comment">-- &#39;commute&#39; List.last and List.map to obtain a Maybe.map and List.last.</a>
  <a id="59552" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59561" class="Symbol">:</a> <a id="59563" href="Data.List.Base.html#8293" class="Function">last</a> <a id="59568" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59570" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59574" href="Data.List.Properties.html#59457" class="Bound">f</a> <a id="59576" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="59578" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="59588" href="Data.List.Properties.html#59457" class="Bound">f</a> <a id="59590" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59592" href="Data.List.Base.html#8293" class="Function">last</a>
  <a id="59599" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59608" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="59625" class="Symbol">=</a> <a id="59627" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59634" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59643" class="Symbol">(</a><a id="59644" href="Data.List.Properties.html#59644" class="Bound">x</a> <a id="59646" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59648" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="59650" class="Symbol">)</a>         <a id="59660" class="Symbol">=</a> <a id="59662" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59669" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59678" class="Symbol">(</a><a id="59679" href="Data.List.Properties.html#59679" class="Bound">x</a> <a id="59681" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59683" href="Data.List.Properties.html#59683" class="Bound">xs</a><a id="59685" class="Symbol">@(_</a> <a id="59689" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59691" class="Symbol">_))</a> <a id="59695" class="Symbol">=</a> <a id="59697" href="Data.List.Properties.html#59552" class="Function">last-map</a> <a id="59706" href="Data.List.Properties.html#59683" class="Bound">xs</a>

<a id="59710" class="Comment">------------------------------------------------------------------------</a>
<a id="59783" class="Comment">-- tail</a>

<a id="59792" class="Keyword">module</a> <a id="59799" href="Data.List.Properties.html#59799" class="Module">_</a> <a id="59801" class="Symbol">(</a><a id="59802" href="Data.List.Properties.html#59802" class="Bound">f</a> <a id="59804" class="Symbol">:</a> <a id="59806" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="59808" class="Symbol">→</a> <a id="59810" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="59811" class="Symbol">)</a> <a id="59813" class="Keyword">where</a>

  <a id="59822" class="Comment">-- &#39;commute&#39; List.tail and List.map to obtain a Maybe.map and List.tail.</a>
  <a id="59897" href="Data.List.Properties.html#59897" class="Function">tail-map</a> <a id="59906" class="Symbol">:</a> <a id="59908" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="59913" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59915" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59919" href="Data.List.Properties.html#59802" class="Bound">f</a> <a id="59921" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="59923" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="59933" class="Symbol">(</a><a id="59934" href="Data.List.Base.html#1612" class="Function">map</a> <a id="59938" href="Data.List.Properties.html#59802" class="Bound">f</a><a id="59939" class="Symbol">)</a> <a id="59941" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="59943" href="Data.List.Base.html#8213" class="Function">tail</a>
  <a id="59950" href="Data.List.Properties.html#59897" class="Function">tail-map</a> <a id="59959" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="59968" class="Symbol">=</a> <a id="59970" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="59977" href="Data.List.Properties.html#59897" class="Function">tail-map</a> <a id="59986" class="Symbol">(</a><a id="59987" href="Data.List.Properties.html#59987" class="Bound">x</a> <a id="59989" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="59991" href="Data.List.Properties.html#59991" class="Bound">xs</a><a id="59993" class="Symbol">)</a> <a id="59995" class="Symbol">=</a> <a id="59997" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>




<a id="60006" class="Comment">------------------------------------------------------------------------</a>
<a id="60079" class="Comment">-- DEPRECATED NAMES</a>
<a id="60099" class="Comment">------------------------------------------------------------------------</a>
<a id="60172" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="60243" class="Comment">-- not guaranteed.</a>

<a id="60263" class="Comment">-- Version 2.0</a>

<a id="map-id₂"></a><a id="60279" href="Data.List.Properties.html#60279" class="Function">map-id₂</a> <a id="60287" class="Symbol">=</a> <a id="60289" href="Data.List.Properties.html#3653" class="Function">map-id-local</a>
<a id="60302" class="Symbol">{-#</a> <a id="60306" class="Keyword">WARNING_ON_USAGE</a> <a id="60323" class="Pragma">map-id₂</a>
<a id="60331" class="String">&quot;Warning: map-id₂ was deprecated in v2.0.
Please use map-id-local instead.&quot;</a>
<a id="60407" class="Symbol">#-}</a>

<a id="map-cong₂"></a><a id="60412" href="Data.List.Properties.html#60412" class="Function">map-cong₂</a> <a id="60422" class="Symbol">=</a> <a id="60424" href="Data.List.Properties.html#4136" class="Function">map-cong-local</a>
<a id="60439" class="Symbol">{-#</a> <a id="60443" class="Keyword">WARNING_ON_USAGE</a> <a id="60460" class="Pragma">map-id₂</a>
<a id="60468" class="String">&quot;Warning: map-cong₂ was deprecated in v2.0.
Please use map-cong-local instead.&quot;</a>
<a id="60548" class="Symbol">#-}</a>

<a id="map-compose"></a><a id="60553" href="Data.List.Properties.html#60553" class="Function">map-compose</a> <a id="60565" class="Symbol">=</a> <a id="60567" href="Data.List.Properties.html#4495" class="Function">map-∘</a>
<a id="60573" class="Symbol">{-#</a> <a id="60577" class="Keyword">WARNING_ON_USAGE</a> <a id="60594" class="Pragma">map-compose</a>
<a id="60606" class="String">&quot;Warning: map-compose was deprecated in v2.0.
Please use map-∘ instead.&quot;</a>
<a id="60679" class="Symbol">#-}</a>

<a id="map-++-commute"></a><a id="60684" href="Data.List.Properties.html#60684" class="Function">map-++-commute</a> <a id="60699" class="Symbol">=</a> <a id="60701" href="Data.List.Properties.html#3824" class="Function">map-++</a>
<a id="60708" class="Symbol">{-#</a> <a id="60712" class="Keyword">WARNING_ON_USAGE</a> <a id="60729" class="Pragma">map-++-commute</a>
<a id="60744" class="String">&quot;Warning: map-++-commute was deprecated in v2.0.
Please use map-++ instead.&quot;</a>
<a id="60821" class="Symbol">#-}</a>

<a id="reverse-map-commute"></a><a id="60826" href="Data.List.Properties.html#60826" class="Function">reverse-map-commute</a> <a id="60846" class="Symbol">=</a> <a id="60848" href="Data.List.Properties.html#56380" class="Function">reverse-map</a>
<a id="60860" class="Symbol">{-#</a> <a id="60864" class="Keyword">WARNING_ON_USAGE</a> <a id="60881" class="Pragma">reverse-map-commute</a>
<a id="60901" class="String">&quot;Warning: reverse-map-commute was deprecated in v2.0.
Please use reverse-map instead.&quot;</a>
<a id="60988" class="Symbol">#-}</a>

<a id="reverse-++-commute"></a><a id="60993" href="Data.List.Properties.html#60993" class="Function">reverse-++-commute</a> <a id="61012" class="Symbol">=</a> <a id="61014" href="Data.List.Properties.html#55138" class="Function">reverse-++</a>
<a id="61025" class="Symbol">{-#</a> <a id="61029" class="Keyword">WARNING_ON_USAGE</a> <a id="61046" class="Pragma">reverse-++-commute</a>
<a id="61065" class="String">&quot;Warning: reverse-++-commute was deprecated in v2.0.
Please use reverse-++ instead.&quot;</a>
<a id="61150" class="Symbol">#-}</a>

<a id="zipWith-identityˡ"></a><a id="61155" href="Data.List.Properties.html#61155" class="Function">zipWith-identityˡ</a> <a id="61173" class="Symbol">=</a> <a id="61175" href="Data.List.Properties.html#14003" class="Function">zipWith-zeroˡ</a>
<a id="61189" class="Symbol">{-#</a> <a id="61193" class="Keyword">WARNING_ON_USAGE</a> <a id="61210" class="Pragma">zipWith-identityˡ</a>
<a id="61228" class="String">&quot;Warning: zipWith-identityˡ was deprecated in v2.0.
Please use zipWith-zeroˡ instead.&quot;</a>
<a id="61315" class="Symbol">#-}</a>

<a id="zipWith-identityʳ"></a><a id="61320" href="Data.List.Properties.html#61320" class="Function">zipWith-identityʳ</a> <a id="61338" class="Symbol">=</a> <a id="61340" href="Data.List.Properties.html#14114" class="Function">zipWith-zeroʳ</a>
<a id="61354" class="Symbol">{-#</a> <a id="61358" class="Keyword">WARNING_ON_USAGE</a> <a id="61375" class="Pragma">zipWith-identityʳ</a>
<a id="61393" class="String">&quot;Warning: zipWith-identityʳ was deprecated in v2.0.
Please use zipWith-zeroʳ instead.&quot;</a>
<a id="61480" class="Symbol">#-}</a>

<a id="ʳ++-++"></a><a id="61485" href="Data.List.Properties.html#61485" class="Function">ʳ++-++</a> <a id="61492" class="Symbol">=</a> <a id="61494" href="Data.List.Properties.html#52519" class="Function">++-ʳ++</a>
<a id="61501" class="Symbol">{-#</a> <a id="61505" class="Keyword">WARNING_ON_USAGE</a> <a id="61522" class="Pragma">ʳ++-++</a>
<a id="61529" class="String">&quot;Warning: ʳ++-++ was deprecated in v2.0.
Please use ++-ʳ++ instead.&quot;</a>
<a id="61598" class="Symbol">#-}</a>

<a id="take++drop"></a><a id="61603" href="Data.List.Properties.html#61603" class="Function">take++drop</a> <a id="61614" class="Symbol">=</a> <a id="61616" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a>
<a id="61630" class="Symbol">{-#</a> <a id="61634" class="Keyword">WARNING_ON_USAGE</a> <a id="61651" class="Pragma">take++drop</a>
<a id="61662" class="String">&quot;Warning: take++drop was deprecated in v2.0.
Please use take++drop≡id instead.&quot;</a>
<a id="61742" class="Symbol">#-}</a>

<a id="length-─"></a><a id="61747" href="Data.List.Properties.html#61747" class="Function">length-─</a> <a id="61756" class="Symbol">=</a> <a id="61758" href="Data.List.Properties.html#38896" class="Function">length-removeAt</a>
<a id="61774" class="Symbol">{-#</a> <a id="61778" class="Keyword">WARNING_ON_USAGE</a> <a id="61795" class="Pragma">length-─</a>
<a id="61804" class="String">&quot;Warning: length-─ was deprecated in v2.0.
Please use length-removeAt instead.&quot;</a>
<a id="61884" class="Symbol">#-}</a>

<a id="map-─"></a><a id="61889" href="Data.List.Properties.html#61889" class="Function">map-─</a> <a id="61895" class="Symbol">=</a> <a id="61897" href="Data.List.Properties.html#39247" class="Function">map-removeAt</a>
<a id="61910" class="Symbol">{-#</a> <a id="61914" class="Keyword">WARNING_ON_USAGE</a> <a id="61931" class="Pragma">map-─</a>
<a id="61937" class="String">&quot;Warning: map-─ was deprecated in v2.0.
Please use map-removeAt instead.&quot;</a>
<a id="62011" class="Symbol">#-}</a>

<a id="62016" class="Comment">-- Version 2.1</a>

<a id="scanr-defn"></a><a id="62032" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62043" class="Symbol">:</a> <a id="62045" class="Symbol">∀</a> <a id="62047" class="Symbol">(</a><a id="62048" href="Data.List.Properties.html#62048" class="Bound">f</a> <a id="62050" class="Symbol">:</a> <a id="62052" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="62054" class="Symbol">→</a> <a id="62056" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="62058" class="Symbol">→</a> <a id="62060" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="62061" class="Symbol">)</a> <a id="62063" class="Symbol">(</a><a id="62064" href="Data.List.Properties.html#62064" class="Bound">e</a> <a id="62066" class="Symbol">:</a> <a id="62068" href="Data.List.Properties.html#2686" class="Generalizable">B</a><a id="62069" class="Symbol">)</a> <a id="62071" class="Symbol">→</a>
             <a id="62086" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="62092" href="Data.List.Properties.html#62048" class="Bound">f</a> <a id="62094" href="Data.List.Properties.html#62064" class="Bound">e</a> <a id="62096" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="62098" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62102" class="Symbol">(</a><a id="62103" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="62109" href="Data.List.Properties.html#62048" class="Bound">f</a> <a id="62111" href="Data.List.Properties.html#62064" class="Bound">e</a><a id="62112" class="Symbol">)</a> <a id="62114" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="62116" href="Data.List.Base.html#5414" class="Function">tails</a>
<a id="62122" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62133" href="Data.List.Properties.html#62133" class="Bound">f</a> <a id="62135" href="Data.List.Properties.html#62135" class="Bound">e</a> <a id="62137" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="62152" class="Symbol">=</a> <a id="62154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62159" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62170" href="Data.List.Properties.html#62170" class="Bound">f</a> <a id="62172" href="Data.List.Properties.html#62172" class="Bound">e</a> <a id="62174" class="Symbol">(</a><a id="62175" href="Data.List.Properties.html#62175" class="Bound">x</a> <a id="62177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62179" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="62181" class="Symbol">)</a>       <a id="62189" class="Symbol">=</a> <a id="62191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62196" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62207" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62209" href="Data.List.Properties.html#62209" class="Bound">e</a> <a id="62211" class="Symbol">(</a><a id="62212" href="Data.List.Properties.html#62212" class="Bound">x</a> <a id="62214" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62216" href="Data.List.Properties.html#62216" class="Bound">xs</a><a id="62218" class="Symbol">@(_</a> <a id="62222" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62224" class="Symbol">_))</a>
  <a id="62230" class="Keyword">with</a> <a id="62235" href="Data.List.Properties.html#62235" class="Bound">eq</a> ← <a id="62240" href="Data.List.Properties.html#62032" class="Function">scanr-defn</a> <a id="62251" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62253" href="Data.List.Properties.html#62209" class="Bound">e</a> <a id="62255" href="Data.List.Properties.html#62216" class="Bound">xs</a>
  <a id="62260" class="Keyword">with</a> <a id="62265" href="Data.List.Properties.html#62265" class="Bound">ys</a><a id="62267" class="Symbol">@(_</a> <a id="62271" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62273" class="Symbol">_)</a> ← <a id="62278" href="Data.List.Base.html#16075" class="Function">scanr</a> <a id="62284" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62286" href="Data.List.Properties.html#62209" class="Bound">e</a> <a id="62288" href="Data.List.Properties.html#62216" class="Bound">xs</a>
  <a id="62293" class="Symbol">=</a> <a id="62295" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="62301" class="Symbol">(λ</a> <a id="62304" href="Data.List.Properties.html#62304" class="Bound">z</a> <a id="62306" class="Symbol">→</a> <a id="62308" href="Data.List.Properties.html#62207" class="Bound">f</a> <a id="62310" href="Data.List.Properties.html#62212" class="Bound">x</a> <a id="62312" href="Data.List.Properties.html#62304" class="Bound">z</a> <a id="62314" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62316" class="Symbol">)</a> <a id="62318" class="Symbol">(</a><a id="62319" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="62332" href="Data.List.Properties.html#62235" class="Bound">eq</a><a id="62334" class="Symbol">)</a> <a id="62336" href="Data.List.Properties.html#62235" class="Bound">eq</a>
<a id="62339" class="Symbol">{-#</a> <a id="62343" class="Keyword">WARNING_ON_USAGE</a> <a id="62360" class="Pragma">scanr-defn</a>
<a id="62371" class="String">&quot;Warning: scanr-defn was deprecated in v2.1.
Please use Data.List.Scans.Properties.scanr-defn instead.&quot;</a>
<a id="62475" class="Symbol">#-}</a>

<a id="scanl-defn"></a><a id="62480" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62491" class="Symbol">:</a> <a id="62493" class="Symbol">∀</a> <a id="62495" class="Symbol">(</a><a id="62496" href="Data.List.Properties.html#62496" class="Bound">f</a> <a id="62498" class="Symbol">:</a> <a id="62500" href="Data.List.Properties.html#2672" class="Generalizable">A</a> <a id="62502" class="Symbol">→</a> <a id="62504" href="Data.List.Properties.html#2686" class="Generalizable">B</a> <a id="62506" class="Symbol">→</a> <a id="62508" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="62509" class="Symbol">)</a> <a id="62511" class="Symbol">(</a><a id="62512" href="Data.List.Properties.html#62512" class="Bound">e</a> <a id="62514" class="Symbol">:</a> <a id="62516" href="Data.List.Properties.html#2672" class="Generalizable">A</a><a id="62517" class="Symbol">)</a> <a id="62519" class="Symbol">→</a>
             <a id="62534" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="62540" href="Data.List.Properties.html#62496" class="Bound">f</a> <a id="62542" href="Data.List.Properties.html#62512" class="Bound">e</a> <a id="62544" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="62546" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62550" class="Symbol">(</a><a id="62551" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62557" href="Data.List.Properties.html#62496" class="Bound">f</a> <a id="62559" href="Data.List.Properties.html#62512" class="Bound">e</a><a id="62560" class="Symbol">)</a> <a id="62562" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="62564" href="Data.List.Base.html#5219" class="Function">inits</a>
<a id="62570" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62581" href="Data.List.Properties.html#62581" class="Bound">f</a> <a id="62583" href="Data.List.Properties.html#62583" class="Bound">e</a> <a id="62585" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="62594" class="Symbol">=</a> <a id="62596" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62601" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62612" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62614" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62616" class="Symbol">(</a><a id="62617" href="Data.List.Properties.html#62617" class="Bound">x</a> <a id="62619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="62621" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62623" class="Symbol">)</a> <a id="62625" class="Symbol">=</a> <a id="62627" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="62632" class="Symbol">(</a><a id="62633" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62635" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62637" class="Symbol">)</a> <a id="62639" class="Symbol">(</a><a id="62640" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
   <a id="62649" href="Data.List.Base.html#16384" class="Function">scanl</a> <a id="62655" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62657" class="Symbol">(</a><a id="62658" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62660" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62662" href="Data.List.Properties.html#62617" class="Bound">x</a><a id="62663" class="Symbol">)</a> <a id="62665" href="Data.List.Properties.html#62621" class="Bound">xs</a>
 <a id="62669" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62672" href="Data.List.Properties.html#62480" class="Function">scanl-defn</a> <a id="62683" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62685" class="Symbol">(</a><a id="62686" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62688" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62690" href="Data.List.Properties.html#62617" class="Bound">x</a><a id="62691" class="Symbol">)</a> <a id="62693" href="Data.List.Properties.html#62621" class="Bound">xs</a> <a id="62696" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
   <a id="62701" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62705" class="Symbol">(</a><a id="62706" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62712" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62714" class="Symbol">(</a><a id="62715" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62717" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62719" href="Data.List.Properties.html#62617" class="Bound">x</a><a id="62720" class="Symbol">))</a> <a id="62723" class="Symbol">(</a><a id="62724" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62730" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62732" class="Symbol">)</a>
 <a id="62735" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62738" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="62743" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
   <a id="62748" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62752" class="Symbol">(</a><a id="62753" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62759" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62761" href="Data.List.Properties.html#62614" class="Bound">e</a> <a id="62763" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="62765" class="Symbol">(</a><a id="62766" href="Data.List.Properties.html#62617" class="Bound">x</a> <a id="62768" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62770" class="Symbol">))</a> <a id="62773" class="Symbol">(</a><a id="62774" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62780" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62782" class="Symbol">)</a>
 <a id="62785" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62788" href="Data.List.Properties.html#4495" class="Function">map-∘</a> <a id="62794" class="Symbol">(</a><a id="62795" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62801" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62803" class="Symbol">)</a> <a id="62805" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
   <a id="62810" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62814" class="Symbol">(</a><a id="62815" href="Data.List.Base.html#4227" class="Function">foldl</a> <a id="62821" href="Data.List.Properties.html#62612" class="Bound">f</a> <a id="62823" href="Data.List.Properties.html#62614" class="Bound">e</a><a id="62824" class="Symbol">)</a> <a id="62826" class="Symbol">(</a><a id="62827" href="Data.List.Base.html#1612" class="Function">map</a> <a id="62831" class="Symbol">(</a><a id="62832" href="Data.List.Properties.html#62617" class="Bound">x</a> <a id="62834" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="62836" class="Symbol">)</a> <a id="62838" class="Symbol">(</a><a id="62839" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="62845" href="Data.List.Properties.html#62621" class="Bound">xs</a><a id="62847" class="Symbol">))</a>
 <a id="62851" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="62852" class="Symbol">)</a>
<a id="62854" class="Symbol">{-#</a> <a id="62858" class="Keyword">WARNING_ON_USAGE</a> <a id="62875" class="Pragma">scanl-defn</a>
<a id="62886" class="String">&quot;Warning: scanl-defn was deprecated in v2.1.
Please use Data.List.Scans.Properties.scanl-defn instead.&quot;</a>
<a id="62990" class="Symbol">#-}</a>

<a id="62995" class="Comment">-- Version 2.2</a>

<a id="concat-[-]"></a><a id="63011" href="Data.List.Properties.html#63011" class="Function">concat-[-]</a> <a id="63022" class="Symbol">=</a> <a id="63024" href="Data.List.Properties.html#27977" class="Function Operator">concat-map-[_]</a>
<a id="63039" class="Symbol">{-#</a> <a id="63043" class="Keyword">WARNING_ON_USAGE</a> <a id="63060" class="Pragma">concat-[-]</a>
<a id="63071" class="String">&quot;Warning: concat-[-] was deprecated in v2.2.
Please use concat-map-[_] instead.&quot;</a>
<a id="63152" class="Symbol">#-}</a>

<a id="63157" class="Comment">-- Version 2.3</a>

<a id="sum-++"></a><a id="63173" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63180" class="Symbol">:</a> <a id="63182" class="Symbol">∀</a> <a id="63184" href="Data.List.Properties.html#63184" class="Bound">xs</a> <a id="63187" href="Data.List.Properties.html#63187" class="Bound">ys</a> <a id="63190" class="Symbol">→</a> <a id="63192" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63196" class="Symbol">(</a><a id="63197" href="Data.List.Properties.html#63184" class="Bound">xs</a> <a id="63200" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="63203" href="Data.List.Properties.html#63187" class="Bound">ys</a><a id="63205" class="Symbol">)</a> <a id="63207" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63209" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63213" href="Data.List.Properties.html#63184" class="Bound">xs</a> <a id="63216" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63218" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63222" href="Data.List.Properties.html#63187" class="Bound">ys</a>
<a id="63225" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63232" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="63241" href="Data.List.Properties.html#63241" class="Bound">ys</a> <a id="63244" class="Symbol">=</a> <a id="63246" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63251" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63258" class="Symbol">(</a><a id="63259" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63261" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="63263" href="Data.List.Properties.html#63263" class="Bound">xs</a><a id="63265" class="Symbol">)</a> <a id="63267" href="Data.List.Properties.html#63267" class="Bound">ys</a> <a id="63270" class="Symbol">=</a> <a id="63272" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="63280" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63282" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63284" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63288" class="Symbol">(</a><a id="63289" href="Data.List.Properties.html#63263" class="Bound">xs</a> <a id="63292" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="63295" href="Data.List.Properties.html#63267" class="Bound">ys</a><a id="63297" class="Symbol">)</a>     <a id="63303" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="63306" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63311" class="Symbol">(</a><a id="63312" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="63316" class="Symbol">)</a> <a id="63318" class="Symbol">(</a><a id="63319" href="Data.List.Properties.html#63173" class="Function">sum-++</a> <a id="63326" href="Data.List.Properties.html#63263" class="Bound">xs</a> <a id="63329" href="Data.List.Properties.html#63267" class="Bound">ys</a><a id="63331" class="Symbol">)</a> <a id="63333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="63337" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63339" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63341" class="Symbol">(</a><a id="63342" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63346" href="Data.List.Properties.html#63263" class="Bound">xs</a> <a id="63349" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63351" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63355" href="Data.List.Properties.html#63267" class="Bound">ys</a><a id="63357" class="Symbol">)</a>  <a id="63360" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="63363" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="63371" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63373" class="Symbol">_</a> <a id="63375" class="Symbol">_</a> <a id="63377" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="63381" class="Symbol">(</a><a id="63382" href="Data.List.Properties.html#63259" class="Bound">x</a> <a id="63384" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63386" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63390" href="Data.List.Properties.html#63263" class="Bound">xs</a><a id="63392" class="Symbol">)</a> <a id="63394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63396" href="Data.List.Base.html#17278" class="Function">sum</a> <a id="63400" href="Data.List.Properties.html#63267" class="Bound">ys</a>  <a id="63404" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="63406" class="Symbol">{-#</a> <a id="63410" class="Keyword">WARNING_ON_USAGE</a> <a id="63427" class="Pragma">sum-++</a>
<a id="63434" class="String">&quot;Warning: sum-++ was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.sum-++ instead.&quot;</a>
<a id="63534" class="Symbol">#-}</a>
<a id="sum-++-commute"></a><a id="63538" href="Data.List.Properties.html#63538" class="Function">sum-++-commute</a> <a id="63553" class="Symbol">=</a> <a id="63555" href="Data.List.Properties.html#63173" class="Function">sum-++</a>
<a id="63562" class="Symbol">{-#</a> <a id="63566" class="Keyword">WARNING_ON_USAGE</a> <a id="63583" class="Pragma">sum-++-commute</a>
<a id="63598" class="String">&quot;Warning: sum-++-commute was deprecated in v2.0.
Please use Data.Nat.ListAction.Properties.sum-++ instead.&quot;</a>
<a id="63706" class="Symbol">#-}</a>

<a id="63711" class="Keyword">open</a> <a id="63716" class="Keyword">import</a> <a id="63723" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="63758" class="Keyword">using</a> <a id="63764" class="Symbol">(</a><a id="63765" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="63768" class="Symbol">)</a>
<a id="63770" class="Keyword">open</a> <a id="63775" class="Keyword">import</a> <a id="63782" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="63804" class="Keyword">using</a> <a id="63810" class="Symbol">(</a><a id="63811" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a><a id="63814" class="Symbol">;</a> <a id="63816" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a><a id="63821" class="Symbol">;</a> <a id="63823" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a><a id="63830" class="Symbol">)</a>

<a id="∈⇒∣product"></a><a id="63833" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="63844" class="Symbol">:</a> <a id="63846" class="Symbol">∀</a> <a id="63848" class="Symbol">{</a><a id="63849" href="Data.List.Properties.html#63849" class="Bound">n</a> <a id="63851" href="Data.List.Properties.html#63851" class="Bound">ns</a><a id="63853" class="Symbol">}</a> <a id="63855" class="Symbol">→</a> <a id="63857" href="Data.List.Properties.html#63849" class="Bound">n</a> <a id="63859" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="63861" href="Data.List.Properties.html#63851" class="Bound">ns</a> <a id="63864" class="Symbol">→</a> <a id="63866" href="Data.List.Properties.html#63849" class="Bound">n</a> <a id="63868" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="63870" href="Data.List.Base.html#17428" class="Function">product</a> <a id="63878" href="Data.List.Properties.html#63851" class="Bound">ns</a>
<a id="63881" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="63892" class="Symbol">{</a><a id="63893" class="Argument">ns</a> <a id="63896" class="Symbol">=</a> <a id="63898" href="Data.List.Properties.html#63898" class="Bound">n</a> <a id="63900" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="63902" href="Data.List.Properties.html#63902" class="Bound">ns</a><a id="63904" class="Symbol">}</a> <a id="63906" class="Symbol">(</a><a id="63907" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="63913" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="63917" class="Symbol">)</a> <a id="63919" class="Symbol">=</a> <a id="63921" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="63927" class="Symbol">(</a><a id="63928" href="Data.List.Base.html#17428" class="Function">product</a> <a id="63936" href="Data.List.Properties.html#63902" class="Bound">ns</a><a id="63938" class="Symbol">)</a>
<a id="63940" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="63951" class="Symbol">{</a><a id="63952" class="Argument">ns</a> <a id="63955" class="Symbol">=</a> <a id="63957" href="Data.List.Properties.html#63957" class="Bound">m</a> <a id="63959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="63961" href="Data.List.Properties.html#63961" class="Bound">ns</a><a id="63963" class="Symbol">}</a> <a id="63965" class="Symbol">(</a><a id="63966" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="63972" href="Data.List.Properties.html#63972" class="Bound">n∈ns</a><a id="63976" class="Symbol">)</a> <a id="63978" class="Symbol">=</a> <a id="63980" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="63988" href="Data.List.Properties.html#63957" class="Bound">m</a> <a id="63990" class="Symbol">(</a><a id="63991" href="Data.List.Properties.html#63833" class="Function">∈⇒∣product</a> <a id="64002" href="Data.List.Properties.html#63972" class="Bound">n∈ns</a><a id="64006" class="Symbol">)</a>
<a id="64008" class="Symbol">{-#</a> <a id="64012" class="Keyword">WARNING_ON_USAGE</a> <a id="64029" class="Pragma">∈⇒∣product</a>
<a id="64040" class="String">&quot;Warning: ∈⇒∣product was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.∈⇒∣product instead.&quot;</a>
<a id="64148" class="Symbol">#-}</a>

<a id="product≢0"></a><a id="64153" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64163" class="Symbol">:</a> <a id="64165" class="Symbol">∀</a> <a id="64167" class="Symbol">{</a><a id="64168" href="Data.List.Properties.html#64168" class="Bound">ns</a><a id="64170" class="Symbol">}</a> <a id="64172" class="Symbol">→</a> <a id="64174" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="64178" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="64186" href="Data.List.Properties.html#64168" class="Bound">ns</a> <a id="64189" class="Symbol">→</a> <a id="64191" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="64199" class="Symbol">(</a><a id="64200" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64208" href="Data.List.Properties.html#64168" class="Bound">ns</a><a id="64210" class="Symbol">)</a>
<a id="64212" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64222" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="64225" class="Symbol">=</a> <a id="64227" class="Symbol">_</a>
<a id="64229" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64239" class="Symbol">{</a><a id="64240" href="Data.List.Properties.html#64240" class="Bound">n</a> <a id="64242" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="64244" href="Data.List.Properties.html#64244" class="Bound">ns</a><a id="64246" class="Symbol">}</a> <a id="64248" class="Symbol">(</a><a id="64249" href="Data.List.Properties.html#64249" class="Bound">n≢0</a> <a id="64253" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="64255" href="Data.List.Properties.html#64255" class="Bound">ns≢0</a><a id="64259" class="Symbol">)</a> <a id="64261" class="Symbol">=</a> <a id="64263" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="64269" href="Data.List.Properties.html#64240" class="Bound">n</a> <a id="64271" class="Symbol">(</a><a id="64272" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64280" href="Data.List.Properties.html#64244" class="Bound">ns</a><a id="64282" class="Symbol">)</a> <a id="64284" class="Symbol">{{</a><a id="64286" href="Data.List.Properties.html#64249" class="Bound">n≢0</a><a id="64289" class="Symbol">}}</a> <a id="64292" class="Symbol">{{</a><a id="64294" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64304" href="Data.List.Properties.html#64255" class="Bound">ns≢0</a><a id="64308" class="Symbol">}}</a>
<a id="64311" class="Symbol">{-#</a> <a id="64315" class="Keyword">WARNING_ON_USAGE</a> <a id="64332" class="Pragma">product≢0</a>
<a id="64342" class="String">&quot;Warning: product≢0 was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.product≢0 instead.&quot;</a>
<a id="64448" class="Symbol">#-}</a>

<a id="∈⇒≤product"></a><a id="64453" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64464" class="Symbol">:</a> <a id="64466" class="Symbol">∀</a> <a id="64468" class="Symbol">{</a><a id="64469" href="Data.List.Properties.html#64469" class="Bound">n</a> <a id="64471" href="Data.List.Properties.html#64471" class="Bound">ns</a><a id="64473" class="Symbol">}</a> <a id="64475" class="Symbol">→</a> <a id="64477" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="64481" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="64489" href="Data.List.Properties.html#64471" class="Bound">ns</a> <a id="64492" class="Symbol">→</a> <a id="64494" href="Data.List.Properties.html#64469" class="Bound">n</a> <a id="64496" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="64498" href="Data.List.Properties.html#64471" class="Bound">ns</a> <a id="64501" class="Symbol">→</a> <a id="64503" href="Data.List.Properties.html#64469" class="Bound">n</a> <a id="64505" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="64507" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64515" href="Data.List.Properties.html#64471" class="Bound">ns</a>
<a id="64518" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64529" class="Symbol">{</a><a id="64530" class="Argument">ns</a> <a id="64533" class="Symbol">=</a> <a id="64535" href="Data.List.Properties.html#64535" class="Bound">n</a> <a id="64537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="64539" href="Data.List.Properties.html#64539" class="Bound">ns</a><a id="64541" class="Symbol">}</a> <a id="64543" class="Symbol">(_</a> <a id="64546" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="64548" href="Data.List.Properties.html#64548" class="Bound">ns≢0</a><a id="64552" class="Symbol">)</a> <a id="64554" class="Symbol">(</a><a id="64555" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="64560" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="64564" class="Symbol">)</a> <a id="64566" class="Symbol">=</a>
  <a id="64570" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="64576" href="Data.List.Properties.html#64535" class="Bound">n</a> <a id="64578" class="Symbol">(</a><a id="64579" href="Data.List.Base.html#17428" class="Function">product</a> <a id="64587" href="Data.List.Properties.html#64539" class="Bound">ns</a><a id="64589" class="Symbol">)</a> <a id="64591" class="Symbol">{{</a><a id="64593" href="Data.List.Properties.html#64153" class="Function">product≢0</a> <a id="64603" href="Data.List.Properties.html#64548" class="Bound">ns≢0</a><a id="64607" class="Symbol">}}</a>
<a id="64610" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64621" class="Symbol">{</a><a id="64622" class="Argument">ns</a> <a id="64625" class="Symbol">=</a> <a id="64627" href="Data.List.Properties.html#64627" class="Bound">n</a> <a id="64629" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="64631" class="Symbol">_}</a> <a id="64634" class="Symbol">(</a><a id="64635" href="Data.List.Properties.html#64635" class="Bound">n≢0</a> <a id="64639" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="64641" href="Data.List.Properties.html#64641" class="Bound">ns≢0</a><a id="64645" class="Symbol">)</a> <a id="64647" class="Symbol">(</a><a id="64648" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="64654" href="Data.List.Properties.html#64654" class="Bound">n∈ns</a><a id="64658" class="Symbol">)</a> <a id="64660" class="Symbol">=</a>
  <a id="64664" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="64674" href="Data.List.Properties.html#64627" class="Bound">n</a> <a id="64676" class="Symbol">{{</a><a id="64678" href="Data.List.Properties.html#64635" class="Bound">n≢0</a><a id="64681" class="Symbol">}}</a> <a id="64684" class="Symbol">(</a><a id="64685" href="Data.List.Properties.html#64453" class="Function">∈⇒≤product</a> <a id="64696" href="Data.List.Properties.html#64641" class="Bound">ns≢0</a> <a id="64701" href="Data.List.Properties.html#64654" class="Bound">n∈ns</a><a id="64705" class="Symbol">)</a>
<a id="64707" class="Symbol">{-#</a> <a id="64711" class="Keyword">WARNING_ON_USAGE</a> <a id="64728" class="Pragma">∈⇒≤product</a>
<a id="64739" class="String">&quot;Warning: ∈⇒≤product was deprecated in v2.3.
Please use Data.Nat.ListAction.Properties.∈⇒≤product instead.&quot;</a>
<a id="64847" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Equality.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.List.Relation.Binary.Equality.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Equality.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise equality over lists using propositional equality</a>
<a id="168" class="Comment">------------------------------------------------------------------------</a>

<a id="242" class="Comment">-- Note think carefully about using this module as pointwise</a>
<a id="303" class="Comment">-- propositional equality can usually be replaced with propositional</a>
<a id="372" class="Comment">-- equality.</a>

<a id="386" class="Symbol">{-#</a> <a id="390" class="Keyword">OPTIONS</a> <a id="398" class="Pragma">--cubical-compatible</a> <a id="419" class="Pragma">--safe</a> <a id="426" class="Symbol">#-}</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="474" class="Symbol">)</a>

<a id="477" class="Keyword">module</a> <a id="484" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a> <a id="533" class="Symbol">{</a><a id="534" href="Data.List.Relation.Binary.Equality.Propositional.html#534" class="Bound">a</a><a id="535" class="Symbol">}</a> <a id="537" class="Symbol">{</a><a id="538" href="Data.List.Relation.Binary.Equality.Propositional.html#538" class="Bound">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Data.List.Relation.Binary.Equality.Propositional.html#534" class="Bound">a</a><a id="547" class="Symbol">}</a> <a id="549" class="Keyword">where</a>

<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="583" class="Keyword">import</a> <a id="590" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="632" class="Symbol">as</a> <a id="635" class="Module">SetoidEquality</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="715" class="Symbol">;</a> <a id="717" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="721" class="Symbol">;</a> <a id="723" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="727" class="Symbol">)</a>
<a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="785" class="Symbol">as</a> <a id="788" class="Module">≡</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="803" class="Symbol">)</a>

<a id="806" class="Comment">------------------------------------------------------------------------</a>
<a id="879" class="Comment">-- Re-export everything from setoid equality</a>

<a id="925" class="Keyword">open</a> <a id="930" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">SetoidEquality</a> <a id="945" class="Symbol">(</a><a id="946" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="955" href="Data.List.Relation.Binary.Equality.Propositional.html#538" class="Bound">A</a><a id="956" class="Symbol">)</a> <a id="958" class="Keyword">public</a>

<a id="966" class="Comment">------------------------------------------------------------------------</a>
<a id="1039" class="Comment">-- ≋ is propositional</a>

<a id="≋⇒≡"></a><a id="1062" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1072" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1078" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1082" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>             <a id="1097" class="Symbol">=</a> <a id="1099" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1104" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1114" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1116" href="Data.List.Relation.Binary.Equality.Propositional.html#1116" class="Bound">xs≈ys</a><a id="1121" class="Symbol">)</a> <a id="1123" class="Symbol">=</a> <a id="1125" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1130" class="Symbol">(_</a> <a id="1133" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="1142" href="Data.List.Relation.Binary.Equality.Propositional.html#1116" class="Bound">xs≈ys</a><a id="1147" class="Symbol">)</a>

<a id="≡⇒≋"></a><a id="1150" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a> <a id="1154" class="Symbol">:</a> <a id="1156" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1160" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1162" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="1166" href="Data.List.Relation.Binary.Equality.Propositional.html#1150" class="Function">≡⇒≋</a> <a id="1170" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Equality.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.List.Relation.Binary.Equality.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Equality.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise equality over lists parameterised by a setoid</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">open</a> <a id="289" class="Keyword">import</a> <a id="296" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="320" class="Keyword">using</a> <a id="326" class="Symbol">(</a><a id="327" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="333" class="Symbol">)</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="385" class="Symbol">{</a><a id="386" href="Data.List.Relation.Binary.Equality.Setoid.html#386" class="Bound">a</a> <a id="388" href="Data.List.Relation.Binary.Equality.Setoid.html#388" class="Bound">ℓ</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">(</a><a id="392" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="394" class="Symbol">:</a> <a id="396" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="403" href="Data.List.Relation.Binary.Equality.Setoid.html#386" class="Bound">a</a> <a id="405" href="Data.List.Relation.Binary.Equality.Setoid.html#388" class="Bound">ℓ</a><a id="406" class="Symbol">)</a> <a id="408" class="Keyword">where</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="439" class="Keyword">using</a> <a id="445" class="Symbol">(</a><a id="446" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="527" class="Symbol">;</a> <a id="529" href="Data.List.Base.html#4746" class="Function">length</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.List.Base.html#1612" class="Function">map</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.List.Base.html#4126" class="Function">foldr</a><a id="547" class="Symbol">;</a> <a id="549" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.List.Base.html#4328" class="Function">concat</a><a id="561" class="Symbol">;</a>
  <a id="565" href="Data.List.Base.html#6139" class="Function">tabulate</a><a id="573" class="Symbol">;</a> <a id="575" href="Data.List.Base.html#10389" class="Function">filter</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.List.Base.html#7044" class="Function Operator">_ʳ++_</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.List.Base.html#6927" class="Function">reverse</a><a id="597" class="Symbol">)</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="647" class="Symbol">as</a> <a id="650" class="Module">PW</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="722" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Function.Base.html" class="Module">Function.Base</a> <a id="765" class="Keyword">using</a> <a id="771" class="Symbol">(</a><a id="772" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="775" class="Symbol">)</a>
<a id="777" class="Keyword">open</a> <a id="782" class="Keyword">import</a> <a id="789" href="Level.html" class="Module">Level</a> <a id="795" class="Keyword">using</a> <a id="801" class="Symbol">(</a><a id="802" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="807" class="Symbol">;</a> <a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="812" class="Symbol">)</a>
<a id="814" class="Keyword">open</a> <a id="819" class="Keyword">import</a> <a id="826" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="847" class="Keyword">using</a> <a id="853" class="Symbol">(</a><a id="854" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="857" class="Symbol">;</a> <a id="859" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="872" class="Symbol">)</a> <a id="874" class="Keyword">renaming</a> <a id="883" class="Symbol">(</a><a id="884" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="888" class="Symbol">to</a> <a id="891" class="Function">Rel₂</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="937" class="Keyword">using</a> <a id="943" class="Symbol">(</a><a id="944" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="954" class="Symbol">;</a> <a id="956" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="965" class="Symbol">;</a> <a id="967" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="976" class="Symbol">;</a> <a id="978" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1045" class="Symbol">as</a> <a id="1048" class="Module">≡</a> <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1060" class="Symbol">)</a>
<a id="1062" class="Keyword">open</a> <a id="1067" class="Keyword">import</a> <a id="1074" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="1108" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="1110" class="Keyword">using</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a><a id="1124" class="Symbol">)</a>
<a id="1126" class="Keyword">open</a> <a id="1131" class="Keyword">import</a> <a id="1138" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="1165" class="Keyword">using</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1185" class="Symbol">)</a>
<a id="1187" class="Keyword">open</a> <a id="1192" class="Keyword">import</a> <a id="1199" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1214" class="Symbol">as</a> <a id="1217" class="Module">U</a> <a id="1219" class="Keyword">using</a> <a id="1225" class="Symbol">(</a><a id="1226" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1230" class="Symbol">)</a>

<a id="1233" class="Keyword">open</a> <a id="1238" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1245" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a> <a id="1247" class="Keyword">renaming</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1265" class="Symbol">to</a> <a id="1268" class="Field">A</a><a id="1269" class="Symbol">)</a>

<a id="1272" class="Keyword">private</a>
  <a id="1282" class="Keyword">variable</a>
    <a id="1295" href="Data.List.Relation.Binary.Equality.Setoid.html#1295" class="Generalizable">p</a> <a id="1297" href="Data.List.Relation.Binary.Equality.Setoid.html#1297" class="Generalizable">q</a> <a id="1299" class="Symbol">:</a> <a id="1301" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1311" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="1314" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="1317" href="Data.List.Relation.Binary.Equality.Setoid.html#1317" class="Generalizable">xs′</a> <a id="1321" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="1324" href="Data.List.Relation.Binary.Equality.Setoid.html#1324" class="Generalizable">ys′</a> <a id="1328" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1338" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a>
    <a id="1344" href="Data.List.Relation.Binary.Equality.Setoid.html#1344" class="Generalizable">xss</a> <a id="1348" href="Data.List.Relation.Binary.Equality.Setoid.html#1348" class="Generalizable">yss</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1365" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="1366" class="Symbol">)</a>

<a id="1369" class="Comment">------------------------------------------------------------------------</a>
<a id="1442" class="Comment">-- Definition of equality</a>
<a id="1468" class="Comment">------------------------------------------------------------------------</a>

<a id="1542" class="Keyword">infix</a> <a id="1548" class="Number">4</a> <a id="1550" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>

<a id="_≋_"></a><a id="1555" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Data.List.Relation.Binary.Equality.Setoid.html#891" class="Function">Rel₂</a> <a id="1566" class="Symbol">(</a><a id="1567" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1572" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="1573" class="Symbol">)</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Data.List.Relation.Binary.Equality.Setoid.html#386" class="Bound">a</a> <a id="1578" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1580" href="Data.List.Relation.Binary.Equality.Setoid.html#388" class="Bound">ℓ</a><a id="1581" class="Symbol">)</a>
<a id="1583" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1599" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

<a id="1604" class="Keyword">open</a> <a id="1609" href="Data.List.Relation.Binary.Pointwise.html" class="Module">PW</a> <a id="1612" class="Keyword">public</a>
  <a id="1621" class="Keyword">using</a> <a id="1627" class="Symbol">(</a><a id="1628" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="1630" class="Symbol">;</a> <a id="1632" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="1635" class="Symbol">)</a>

<a id="1638" class="Comment">------------------------------------------------------------------------</a>
<a id="1711" class="Comment">-- Relational properties</a>
<a id="1736" class="Comment">------------------------------------------------------------------------</a>

<a id="≋-setoid"></a><a id="1810" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="1819" class="Symbol">:</a> <a id="1821" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1828" class="Symbol">_</a> <a id="1830" class="Symbol">_</a>
<a id="1832" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">PW.setoid</a> <a id="1853" href="Data.List.Relation.Binary.Equality.Setoid.html#392" class="Bound">S</a>

<a id="1856" class="Keyword">open</a> <a id="1861" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1868" href="Data.List.Relation.Binary.Equality.Setoid.html#1810" class="Function">≋-setoid</a> <a id="1877" class="Keyword">public</a>
  <a id="1886" class="Keyword">using</a> <a id="1892" class="Symbol">()</a>
  <a id="1897" class="Keyword">renaming</a> <a id="1906" class="Symbol">(</a> <a id="1908" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1913" class="Symbol">to</a> <a id="1916" class="Function">≋-refl</a>
           <a id="1934" class="Symbol">;</a> <a id="1936" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1946" class="Symbol">to</a> <a id="1949" class="Function">≋-reflexive</a>
           <a id="1972" class="Symbol">;</a> <a id="1974" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="1978" class="Symbol">to</a> <a id="1981" class="Function">≋-sym</a>
           <a id="1998" class="Symbol">;</a> <a id="2000" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2006" class="Symbol">to</a> <a id="2009" class="Function">≋-trans</a>
           <a id="2028" class="Symbol">;</a> <a id="2030" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2044" class="Symbol">to</a> <a id="2047" class="Field">≋-isEquivalence</a><a id="2062" class="Symbol">)</a>

<a id="2065" class="Comment">------------------------------------------------------------------------</a>
<a id="2138" class="Comment">-- Relationships to predicates</a>
<a id="2169" class="Comment">------------------------------------------------------------------------</a>

<a id="2243" class="Keyword">open</a> <a id="2248" href="Data.List.Relation.Binary.Pointwise.html" class="Module">PW</a> <a id="2251" class="Keyword">public</a>
  <a id="2260" class="Keyword">using</a> <a id="2266" class="Symbol">()</a> <a id="2269" class="Keyword">renaming</a>
  <a id="2280" class="Symbol">(</a> <a id="2282" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a>      <a id="2306" class="Symbol">to</a> <a id="2309" class="Function">Any-resp-≋</a>
  <a id="2322" class="Symbol">;</a> <a id="2324" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a>      <a id="2348" class="Symbol">to</a> <a id="2351" class="Function">All-resp-≋</a>
  <a id="2364" class="Symbol">;</a> <a id="2366" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="2390" class="Symbol">to</a> <a id="2393" class="Function">AllPairs-resp-≋</a>
  <a id="2411" class="Symbol">)</a>

<a id="Unique-resp-≋"></a><a id="2414" href="Data.List.Relation.Binary.Equality.Setoid.html#2414" class="Function">Unique-resp-≋</a> <a id="2428" class="Symbol">:</a> <a id="2430" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a> <a id="2437" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2446" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="2450" href="Data.List.Relation.Binary.Equality.Setoid.html#2414" class="Function">Unique-resp-≋</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Data.List.Relation.Binary.Equality.Setoid.html#2393" class="Function">AllPairs-resp-≋</a> <a id="2482" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a>

<a id="2491" class="Comment">------------------------------------------------------------------------</a>
<a id="2564" class="Comment">-- List operations</a>
<a id="2583" class="Comment">------------------------------------------------------------------------</a>

<a id="2657" class="Comment">------------------------------------------------------------------------</a>
<a id="2730" class="Comment">-- length</a>

<a id="≋-length"></a><a id="2741" href="Data.List.Relation.Binary.Equality.Setoid.html#2741" class="Function">≋-length</a> <a id="2750" class="Symbol">:</a> <a id="2752" class="Symbol">∀</a> <a id="2754" class="Symbol">{</a><a id="2755" href="Data.List.Relation.Binary.Equality.Setoid.html#2755" class="Bound">xs</a> <a id="2758" href="Data.List.Relation.Binary.Equality.Setoid.html#2758" class="Bound">ys</a><a id="2760" class="Symbol">}</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="Data.List.Relation.Binary.Equality.Setoid.html#2755" class="Bound">xs</a> <a id="2767" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="2769" href="Data.List.Relation.Binary.Equality.Setoid.html#2758" class="Bound">ys</a> <a id="2772" class="Symbol">→</a> <a id="2774" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2781" href="Data.List.Relation.Binary.Equality.Setoid.html#2755" class="Bound">xs</a> <a id="2784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2786" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2793" href="Data.List.Relation.Binary.Equality.Setoid.html#2758" class="Bound">ys</a>
<a id="2796" href="Data.List.Relation.Binary.Equality.Setoid.html#2741" class="Function">≋-length</a> <a id="2805" class="Symbol">=</a> <a id="2807" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">PW.Pointwise-length</a>

<a id="2828" class="Comment">------------------------------------------------------------------------</a>
<a id="2901" class="Comment">-- map</a>

<a id="2909" class="Keyword">module</a> <a id="2916" href="Data.List.Relation.Binary.Equality.Setoid.html#2916" class="Module">_</a> <a id="2918" class="Symbol">{</a><a id="2919" href="Data.List.Relation.Binary.Equality.Setoid.html#2919" class="Bound">b</a> <a id="2921" href="Data.List.Relation.Binary.Equality.Setoid.html#2921" class="Bound">ℓ₂</a><a id="2923" class="Symbol">}</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Data.List.Relation.Binary.Equality.Setoid.html#2926" class="Bound">T</a> <a id="2928" class="Symbol">:</a> <a id="2930" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2937" href="Data.List.Relation.Binary.Equality.Setoid.html#2919" class="Bound">b</a> <a id="2939" href="Data.List.Relation.Binary.Equality.Setoid.html#2921" class="Bound">ℓ₂</a><a id="2941" class="Symbol">)</a> <a id="2943" class="Keyword">where</a>

  <a id="2952" class="Keyword">open</a> <a id="2957" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2964" href="Data.List.Relation.Binary.Equality.Setoid.html#2926" class="Bound">T</a> <a id="2966" class="Keyword">using</a> <a id="2972" class="Symbol">()</a> <a id="2975" class="Keyword">renaming</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2989" class="Symbol">to</a> <a id="2992" class="Field Operator">_≈′_</a><a id="2996" class="Symbol">)</a>
  <a id="3000" class="Keyword">private</a>
    <a id="3012" href="Data.List.Relation.Binary.Equality.Setoid.html#3012" class="Function Operator">_≋′_</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3029" href="Data.List.Relation.Binary.Equality.Setoid.html#2992" class="Field Operator">_≈′_</a>

  <a id="3037" href="Data.List.Relation.Binary.Equality.Setoid.html#3037" class="Function">map⁺</a> <a id="3042" class="Symbol">:</a> <a id="3044" class="Symbol">∀</a> <a id="3046" class="Symbol">{</a><a id="3047" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a><a id="3048" class="Symbol">}</a> <a id="3050" class="Symbol">→</a> <a id="3052" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a> <a id="3054" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3064" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3068" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3070" href="Data.List.Relation.Binary.Equality.Setoid.html#2992" class="Field Operator">_≈′_</a> <a id="3075" class="Symbol">→</a>
         <a id="3086" class="Symbol">∀</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Data.List.Relation.Binary.Equality.Setoid.html#3089" class="Bound">xs</a> <a id="3092" href="Data.List.Relation.Binary.Equality.Setoid.html#3092" class="Bound">ys</a><a id="3094" class="Symbol">}</a> <a id="3096" class="Symbol">→</a> <a id="3098" href="Data.List.Relation.Binary.Equality.Setoid.html#3089" class="Bound">xs</a> <a id="3101" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3103" href="Data.List.Relation.Binary.Equality.Setoid.html#3092" class="Bound">ys</a> <a id="3106" class="Symbol">→</a> <a id="3108" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3112" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a> <a id="3114" href="Data.List.Relation.Binary.Equality.Setoid.html#3089" class="Bound">xs</a> <a id="3117" href="Data.List.Relation.Binary.Equality.Setoid.html#3012" class="Function Operator">≋′</a> <a id="3120" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3124" href="Data.List.Relation.Binary.Equality.Setoid.html#3047" class="Bound">f</a> <a id="3126" href="Data.List.Relation.Binary.Equality.Setoid.html#3092" class="Bound">ys</a>
  <a id="3131" href="Data.List.Relation.Binary.Equality.Setoid.html#3037" class="Function">map⁺</a> <a id="3136" class="Symbol">{</a><a id="3137" href="Data.List.Relation.Binary.Equality.Setoid.html#3137" class="Bound">f</a><a id="3138" class="Symbol">}</a> <a id="3140" href="Data.List.Relation.Binary.Equality.Setoid.html#3140" class="Bound">pres</a> <a id="3145" href="Data.List.Relation.Binary.Equality.Setoid.html#3145" class="Bound">xs≋ys</a> <a id="3151" class="Symbol">=</a> <a id="3153" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">PW.map⁺</a> <a id="3161" href="Data.List.Relation.Binary.Equality.Setoid.html#3137" class="Bound">f</a> <a id="3163" href="Data.List.Relation.Binary.Equality.Setoid.html#3137" class="Bound">f</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">PW.map</a> <a id="3173" href="Data.List.Relation.Binary.Equality.Setoid.html#3140" class="Bound">pres</a> <a id="3178" href="Data.List.Relation.Binary.Equality.Setoid.html#3145" class="Bound">xs≋ys</a><a id="3183" class="Symbol">)</a>

<a id="3186" class="Comment">------------------------------------------------------------------------</a>
<a id="3259" class="Comment">-- foldr</a>

<a id="foldr⁺"></a><a id="3269" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Function">foldr⁺</a> <a id="3276" class="Symbol">:</a> <a id="3278" class="Symbol">∀</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Data.List.Relation.Binary.Equality.Setoid.html#3281" class="Bound Operator">_•_</a> <a id="3285" class="Symbol">:</a> <a id="3287" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3291" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="3292" class="Symbol">}</a> <a id="3294" class="Symbol">{</a><a id="3295" href="Data.List.Relation.Binary.Equality.Setoid.html#3295" class="Bound Operator">_◦_</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3305" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="3306" class="Symbol">}</a> <a id="3308" class="Symbol">→</a>
         <a id="3319" class="Symbol">(∀</a> <a id="3322" class="Symbol">{</a><a id="3323" href="Data.List.Relation.Binary.Equality.Setoid.html#3323" class="Bound">w</a> <a id="3325" href="Data.List.Relation.Binary.Equality.Setoid.html#3325" class="Bound">x</a> <a id="3327" href="Data.List.Relation.Binary.Equality.Setoid.html#3327" class="Bound">y</a> <a id="3329" href="Data.List.Relation.Binary.Equality.Setoid.html#3329" class="Bound">z</a><a id="3330" class="Symbol">}</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Data.List.Relation.Binary.Equality.Setoid.html#3323" class="Bound">w</a> <a id="3336" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3338" href="Data.List.Relation.Binary.Equality.Setoid.html#3325" class="Bound">x</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Data.List.Relation.Binary.Equality.Setoid.html#3327" class="Bound">y</a> <a id="3344" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3346" href="Data.List.Relation.Binary.Equality.Setoid.html#3329" class="Bound">z</a> <a id="3348" class="Symbol">→</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Data.List.Relation.Binary.Equality.Setoid.html#3323" class="Bound">w</a> <a id="3353" href="Data.List.Relation.Binary.Equality.Setoid.html#3281" class="Bound Operator">•</a> <a id="3355" href="Data.List.Relation.Binary.Equality.Setoid.html#3327" class="Bound">y</a><a id="3356" class="Symbol">)</a> <a id="3358" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Data.List.Relation.Binary.Equality.Setoid.html#3325" class="Bound">x</a> <a id="3363" href="Data.List.Relation.Binary.Equality.Setoid.html#3295" class="Bound Operator">◦</a> <a id="3365" href="Data.List.Relation.Binary.Equality.Setoid.html#3329" class="Bound">z</a><a id="3366" class="Symbol">))</a> <a id="3369" class="Symbol">→</a>
         <a id="3380" class="Symbol">∀</a> <a id="3382" class="Symbol">{</a><a id="3383" href="Data.List.Relation.Binary.Equality.Setoid.html#3383" class="Bound">xs</a> <a id="3386" href="Data.List.Relation.Binary.Equality.Setoid.html#3386" class="Bound">ys</a> <a id="3389" href="Data.List.Relation.Binary.Equality.Setoid.html#3389" class="Bound">e</a> <a id="3391" href="Data.List.Relation.Binary.Equality.Setoid.html#3391" class="Bound">f</a><a id="3392" class="Symbol">}</a> <a id="3394" class="Symbol">→</a> <a id="3396" href="Data.List.Relation.Binary.Equality.Setoid.html#3389" class="Bound">e</a> <a id="3398" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3400" href="Data.List.Relation.Binary.Equality.Setoid.html#3391" class="Bound">f</a> <a id="3402" class="Symbol">→</a> <a id="3404" href="Data.List.Relation.Binary.Equality.Setoid.html#3383" class="Bound">xs</a> <a id="3407" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3409" href="Data.List.Relation.Binary.Equality.Setoid.html#3386" class="Bound">ys</a> <a id="3412" class="Symbol">→</a>
         <a id="3423" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="3429" href="Data.List.Relation.Binary.Equality.Setoid.html#3281" class="Bound Operator">_•_</a> <a id="3433" href="Data.List.Relation.Binary.Equality.Setoid.html#3389" class="Bound">e</a> <a id="3435" href="Data.List.Relation.Binary.Equality.Setoid.html#3383" class="Bound">xs</a> <a id="3438" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3440" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="3446" href="Data.List.Relation.Binary.Equality.Setoid.html#3295" class="Bound Operator">_◦_</a> <a id="3450" href="Data.List.Relation.Binary.Equality.Setoid.html#3391" class="Bound">f</a> <a id="3452" href="Data.List.Relation.Binary.Equality.Setoid.html#3386" class="Bound">ys</a>
<a id="3455" href="Data.List.Relation.Binary.Equality.Setoid.html#3269" class="Function">foldr⁺</a> <a id="3462" href="Data.List.Relation.Binary.Equality.Setoid.html#3462" class="Bound">∙⇔◦</a> <a id="3466" href="Data.List.Relation.Binary.Equality.Setoid.html#3466" class="Bound">e≈f</a> <a id="3470" href="Data.List.Relation.Binary.Equality.Setoid.html#3470" class="Bound">xs≋ys</a> <a id="3476" class="Symbol">=</a> <a id="3478" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">PW.foldr⁺</a> <a id="3488" href="Data.List.Relation.Binary.Equality.Setoid.html#3462" class="Bound">∙⇔◦</a> <a id="3492" href="Data.List.Relation.Binary.Equality.Setoid.html#3466" class="Bound">e≈f</a> <a id="3496" href="Data.List.Relation.Binary.Equality.Setoid.html#3470" class="Bound">xs≋ys</a>

<a id="3503" class="Comment">------------------------------------------------------------------------</a>
<a id="3576" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="3585" href="Data.List.Relation.Binary.Equality.Setoid.html#3585" class="Function">++⁺</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3594" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3596" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3599" class="Symbol">→</a> <a id="3601" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3604" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3606" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3614" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3617" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3620" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3622" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3625" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3628" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a>
<a id="3631" href="Data.List.Relation.Binary.Equality.Setoid.html#3585" class="Function">++⁺</a> <a id="3635" class="Symbol">=</a> <a id="3637" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">PW.++⁺</a>

<a id="++⁺ˡ"></a><a id="3645" href="Data.List.Relation.Binary.Equality.Setoid.html#3645" class="Function">++⁺ˡ</a> <a id="3650" class="Symbol">:</a> <a id="3652" class="Symbol">∀</a> <a id="3654" href="Data.List.Relation.Binary.Equality.Setoid.html#3654" class="Bound">xs</a> <a id="3657" class="Symbol">→</a> <a id="3659" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3662" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3664" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a> <a id="3667" class="Symbol">→</a> <a id="3669" href="Data.List.Relation.Binary.Equality.Setoid.html#3654" class="Bound">xs</a> <a id="3672" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3675" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="3678" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3680" href="Data.List.Relation.Binary.Equality.Setoid.html#3654" class="Bound">xs</a> <a id="3683" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3686" href="Data.List.Relation.Binary.Equality.Setoid.html#1328" class="Generalizable">zs</a>
<a id="3689" href="Data.List.Relation.Binary.Equality.Setoid.html#3645" class="Function">++⁺ˡ</a> <a id="3694" href="Data.List.Relation.Binary.Equality.Setoid.html#3694" class="Bound">xs</a> <a id="3697" class="Symbol">=</a> <a id="3699" href="Data.List.Relation.Binary.Pointwise.html#6558" class="Function">PW.++⁺ˡ</a> <a id="3707" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3712" href="Data.List.Relation.Binary.Equality.Setoid.html#3694" class="Bound">xs</a>

<a id="++⁺ʳ"></a><a id="3716" href="Data.List.Relation.Binary.Equality.Setoid.html#3716" class="Function">++⁺ʳ</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">∀</a> <a id="3725" href="Data.List.Relation.Binary.Equality.Setoid.html#3725" class="Bound">zs</a> <a id="3728" class="Symbol">→</a> <a id="3730" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3733" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3735" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Data.List.Relation.Binary.Equality.Setoid.html#1311" class="Generalizable">ws</a> <a id="3743" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3746" href="Data.List.Relation.Binary.Equality.Setoid.html#3725" class="Bound">zs</a> <a id="3749" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3751" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="3754" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3757" href="Data.List.Relation.Binary.Equality.Setoid.html#3725" class="Bound">zs</a>
<a id="3760" href="Data.List.Relation.Binary.Equality.Setoid.html#3716" class="Function">++⁺ʳ</a> <a id="3765" href="Data.List.Relation.Binary.Equality.Setoid.html#3765" class="Bound">zs</a> <a id="3768" class="Symbol">=</a> <a id="3770" href="Data.List.Relation.Binary.Pointwise.html#6651" class="Function">PW.++⁺ʳ</a> <a id="3778" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3783" href="Data.List.Relation.Binary.Equality.Setoid.html#3765" class="Bound">zs</a>

<a id="++-cancelˡ"></a><a id="3787" href="Data.List.Relation.Binary.Equality.Setoid.html#3787" class="Function">++-cancelˡ</a> <a id="3798" class="Symbol">:</a> <a id="3800" class="Symbol">∀</a> <a id="3802" href="Data.List.Relation.Binary.Equality.Setoid.html#3802" class="Bound">xs</a> <a id="3805" class="Symbol">{</a><a id="3806" href="Data.List.Relation.Binary.Equality.Setoid.html#3806" class="Bound">ys</a> <a id="3809" href="Data.List.Relation.Binary.Equality.Setoid.html#3809" class="Bound">zs</a><a id="3811" class="Symbol">}</a> <a id="3813" class="Symbol">→</a> <a id="3815" href="Data.List.Relation.Binary.Equality.Setoid.html#3802" class="Bound">xs</a> <a id="3818" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3821" href="Data.List.Relation.Binary.Equality.Setoid.html#3806" class="Bound">ys</a> <a id="3824" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3826" href="Data.List.Relation.Binary.Equality.Setoid.html#3802" class="Bound">xs</a> <a id="3829" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3832" href="Data.List.Relation.Binary.Equality.Setoid.html#3809" class="Bound">zs</a> <a id="3835" class="Symbol">→</a> <a id="3837" href="Data.List.Relation.Binary.Equality.Setoid.html#3806" class="Bound">ys</a> <a id="3840" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3842" href="Data.List.Relation.Binary.Equality.Setoid.html#3809" class="Bound">zs</a>
<a id="3845" href="Data.List.Relation.Binary.Equality.Setoid.html#3787" class="Function">++-cancelˡ</a> <a id="3856" href="Data.List.Relation.Binary.Equality.Setoid.html#3856" class="Bound">xs</a> <a id="3859" class="Symbol">=</a> <a id="3861" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">PW.++-cancelˡ</a> <a id="3875" href="Data.List.Relation.Binary.Equality.Setoid.html#3856" class="Bound">xs</a>

<a id="++-cancelʳ"></a><a id="3879" href="Data.List.Relation.Binary.Equality.Setoid.html#3879" class="Function">++-cancelʳ</a> <a id="3890" class="Symbol">:</a> <a id="3892" class="Symbol">∀</a> <a id="3894" class="Symbol">{</a><a id="3895" href="Data.List.Relation.Binary.Equality.Setoid.html#3895" class="Bound">xs</a><a id="3897" class="Symbol">}</a> <a id="3899" href="Data.List.Relation.Binary.Equality.Setoid.html#3899" class="Bound">ys</a> <a id="3902" href="Data.List.Relation.Binary.Equality.Setoid.html#3902" class="Bound">zs</a> <a id="3905" class="Symbol">→</a> <a id="3907" href="Data.List.Relation.Binary.Equality.Setoid.html#3899" class="Bound">ys</a> <a id="3910" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3913" href="Data.List.Relation.Binary.Equality.Setoid.html#3895" class="Bound">xs</a> <a id="3916" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3918" href="Data.List.Relation.Binary.Equality.Setoid.html#3902" class="Bound">zs</a> <a id="3921" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3924" href="Data.List.Relation.Binary.Equality.Setoid.html#3895" class="Bound">xs</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Data.List.Relation.Binary.Equality.Setoid.html#3899" class="Bound">ys</a> <a id="3932" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="3934" href="Data.List.Relation.Binary.Equality.Setoid.html#3902" class="Bound">zs</a>
<a id="3937" href="Data.List.Relation.Binary.Equality.Setoid.html#3879" class="Function">++-cancelʳ</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">PW.++-cancelʳ</a>

<a id="3965" class="Comment">------------------------------------------------------------------------</a>
<a id="4038" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="4049" href="Data.List.Relation.Binary.Equality.Setoid.html#4049" class="Function">concat⁺</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4069" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="4073" href="Data.List.Relation.Binary.Equality.Setoid.html#1344" class="Generalizable">xss</a> <a id="4077" href="Data.List.Relation.Binary.Equality.Setoid.html#1348" class="Generalizable">yss</a> <a id="4081" class="Symbol">→</a> <a id="4083" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4090" href="Data.List.Relation.Binary.Equality.Setoid.html#1344" class="Generalizable">xss</a> <a id="4094" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4096" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="4103" href="Data.List.Relation.Binary.Equality.Setoid.html#1348" class="Generalizable">yss</a>
<a id="4107" href="Data.List.Relation.Binary.Equality.Setoid.html#4049" class="Function">concat⁺</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">PW.concat⁺</a>

<a id="4129" class="Comment">------------------------------------------------------------------------</a>
<a id="4202" class="Comment">-- tabulate</a>

<a id="4215" class="Keyword">module</a> <a id="4222" href="Data.List.Relation.Binary.Equality.Setoid.html#4222" class="Module">_</a> <a id="4224" class="Symbol">{</a><a id="4225" href="Data.List.Relation.Binary.Equality.Setoid.html#4225" class="Bound">n</a><a id="4226" class="Symbol">}</a> <a id="4228" class="Symbol">{</a><a id="4229" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4231" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4233" class="Symbol">:</a> <a id="4235" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4239" href="Data.List.Relation.Binary.Equality.Setoid.html#4225" class="Bound">n</a> <a id="4241" class="Symbol">→</a> <a id="4243" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a><a id="4244" class="Symbol">}</a>
  <a id="4248" class="Keyword">where</a>

  <a id="4257" href="Data.List.Relation.Binary.Equality.Setoid.html#4257" class="Function">tabulate⁺</a> <a id="4267" class="Symbol">:</a> <a id="4269" class="Symbol">(∀</a> <a id="4272" href="Data.List.Relation.Binary.Equality.Setoid.html#4272" class="Bound">i</a> <a id="4274" class="Symbol">→</a> <a id="4276" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4278" href="Data.List.Relation.Binary.Equality.Setoid.html#4272" class="Bound">i</a> <a id="4280" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="4282" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4284" href="Data.List.Relation.Binary.Equality.Setoid.html#4272" class="Bound">i</a><a id="4285" class="Symbol">)</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4298" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4300" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4302" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4311" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a>
  <a id="4315" href="Data.List.Relation.Binary.Equality.Setoid.html#4257" class="Function">tabulate⁺</a> <a id="4325" class="Symbol">=</a> <a id="4327" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">PW.tabulate⁺</a>

  <a id="4343" href="Data.List.Relation.Binary.Equality.Setoid.html#4343" class="Function">tabulate⁻</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4364" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4366" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4368" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4377" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">(∀</a> <a id="4384" href="Data.List.Relation.Binary.Equality.Setoid.html#4384" class="Bound">i</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="Data.List.Relation.Binary.Equality.Setoid.html#4229" class="Bound">f</a> <a id="4390" href="Data.List.Relation.Binary.Equality.Setoid.html#4384" class="Bound">i</a> <a id="4392" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="4394" href="Data.List.Relation.Binary.Equality.Setoid.html#4231" class="Bound">g</a> <a id="4396" href="Data.List.Relation.Binary.Equality.Setoid.html#4384" class="Bound">i</a><a id="4397" class="Symbol">)</a>
  <a id="4401" href="Data.List.Relation.Binary.Equality.Setoid.html#4343" class="Function">tabulate⁻</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">PW.tabulate⁻</a>

<a id="4427" class="Comment">------------------------------------------------------------------------</a>
<a id="4500" class="Comment">-- filter</a>

<a id="4511" class="Keyword">module</a> <a id="4518" href="Data.List.Relation.Binary.Equality.Setoid.html#4518" class="Module">_</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Data.List.Relation.Binary.Equality.Setoid.html#4521" class="Bound">P</a> <a id="4523" class="Symbol">:</a> <a id="4525" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4530" href="Data.List.Relation.Binary.Equality.Setoid.html#1268" class="Field">A</a> <a id="4532" href="Data.List.Relation.Binary.Equality.Setoid.html#1295" class="Generalizable">p</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4539" class="Symbol">:</a> <a id="4541" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="4553" href="Data.List.Relation.Binary.Equality.Setoid.html#4521" class="Bound">P</a><a id="4554" class="Symbol">)</a> <a id="4556" class="Symbol">(</a><a id="4557" href="Data.List.Relation.Binary.Equality.Setoid.html#4557" class="Bound">resp</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Data.List.Relation.Binary.Equality.Setoid.html#4521" class="Bound">P</a> <a id="4566" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4575" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="4578" class="Symbol">)</a>
  <a id="4582" class="Keyword">where</a>

  <a id="4591" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Function">filter⁺</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4604" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4606" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="4618" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4621" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4624" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4626" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="4633" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4636" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a>
  <a id="4641" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Function">filter⁺</a> <a id="4649" href="Data.List.Relation.Binary.Equality.Setoid.html#4649" class="Bound">xs≋ys</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">PW.filter⁺</a> <a id="4668" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4671" href="Data.List.Relation.Binary.Equality.Setoid.html#4536" class="Bound">P?</a> <a id="4674" href="Data.List.Relation.Binary.Equality.Setoid.html#4557" class="Bound">resp</a> <a id="4679" class="Symbol">(</a><a id="4680" href="Data.List.Relation.Binary.Equality.Setoid.html#4557" class="Bound">resp</a> <a id="4685" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4687" href="Relation.Binary.Structures.html#1245" class="Function">sym</a><a id="4690" class="Symbol">)</a> <a id="4692" href="Data.List.Relation.Binary.Equality.Setoid.html#4649" class="Bound">xs≋ys</a>

<a id="4699" class="Comment">------------------------------------------------------------------------</a>
<a id="4772" class="Comment">-- reverse</a>

<a id="ʳ++⁺"></a><a id="4784" href="Data.List.Relation.Binary.Equality.Setoid.html#4784" class="Function">ʳ++⁺</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4794" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4796" href="Data.List.Relation.Binary.Equality.Setoid.html#1317" class="Generalizable">xs′</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4805" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4807" href="Data.List.Relation.Binary.Equality.Setoid.html#1324" class="Generalizable">ys′</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4816" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="4820" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4823" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4825" href="Data.List.Relation.Binary.Equality.Setoid.html#1317" class="Generalizable">xs′</a> <a id="4829" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="4833" href="Data.List.Relation.Binary.Equality.Setoid.html#1324" class="Generalizable">ys′</a>
<a id="4837" href="Data.List.Relation.Binary.Equality.Setoid.html#4784" class="Function">ʳ++⁺</a> <a id="4842" class="Symbol">=</a> <a id="4844" href="Data.List.Relation.Binary.Pointwise.html#7314" class="Function">PW.ʳ++⁺</a>

<a id="reverse⁺"></a><a id="4853" href="Data.List.Relation.Binary.Equality.Setoid.html#4853" class="Function">reverse⁺</a> <a id="4862" class="Symbol">:</a> <a id="4864" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4867" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4869" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a> <a id="4872" class="Symbol">→</a> <a id="4874" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="4882" href="Data.List.Relation.Binary.Equality.Setoid.html#1314" class="Generalizable">xs</a> <a id="4885" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="4887" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="4895" href="Data.List.Relation.Binary.Equality.Setoid.html#1321" class="Generalizable">ys</a>
<a id="4898" href="Data.List.Relation.Binary.Equality.Setoid.html#4853" class="Function">reverse⁺</a> <a id="4907" class="Symbol">=</a> <a id="4909" href="Data.List.Relation.Binary.Pointwise.html#7438" class="Function">PW.reverse⁺</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Lex.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.List.Relation.Binary.Lex.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Lex.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lexicographic ordering of lists</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Symbol">{-#</a> <a id="219" class="Keyword">OPTIONS</a> <a id="227" class="Pragma">--cubical-compatible</a> <a id="248" class="Pragma">--safe</a> <a id="255" class="Symbol">#-}</a>

<a id="260" class="Keyword">module</a> <a id="267" href="Data.List.Relation.Binary.Lex.Core.html" class="Module">Data.List.Relation.Binary.Lex.Core</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="332" class="Keyword">using</a> <a id="338" class="Symbol">(</a><a id="339" href="Data.Empty.html#914" class="Function">⊥</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="419" class="Symbol">;</a> <a id="421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="424" class="Symbol">;</a> <a id="426" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="438" class="Symbol">;</a> <a id="440" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="487" class="Symbol">;</a> <a id="489" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="491" class="Symbol">;</a> <a id="493" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Function.Base.html" class="Module">Function.Base</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="534" class="Symbol">;</a> <a id="536" href="Function.Base.html#1657" class="Function">flip</a><a id="540" class="Symbol">;</a> <a id="542" href="Function.Base.html#704" class="Function">id</a><a id="544" class="Symbol">)</a>
<a id="546" class="Keyword">open</a> <a id="551" class="Keyword">import</a> <a id="558" href="Level.html" class="Module">Level</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="576" class="Symbol">;</a> <a id="578" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="581" class="Symbol">)</a>
<a id="583" class="Keyword">open</a> <a id="588" class="Keyword">import</a> <a id="595" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="680" class="Symbol">)</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a>
   <a id="738" class="Keyword">using</a> <a id="744" class="Symbol">(</a><a id="745" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="754" class="Symbol">;</a> <a id="756" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="758" class="Symbol">;</a> <a id="760" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="763" class="Symbol">;</a> <a id="765" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a><a id="769" class="Symbol">;</a> <a id="771" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a><a id="775" class="Symbol">)</a>

<a id="778" class="Keyword">private</a>
  <a id="788" class="Keyword">variable</a>
    <a id="801" href="Data.List.Relation.Binary.Lex.Core.html#801" class="Generalizable">a</a> <a id="803" href="Data.List.Relation.Binary.Lex.Core.html#803" class="Generalizable">ℓ₁</a> <a id="806" href="Data.List.Relation.Binary.Lex.Core.html#806" class="Generalizable">ℓ₂</a> <a id="809" class="Symbol">:</a> <a id="811" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="818" class="Comment">-- The lexicographic ordering itself can be either strict or non-strict,</a>
<a id="891" class="Comment">-- depending on whether type P is inhabited.</a>

<a id="937" class="Keyword">data</a> <a id="Lex"></a><a id="942" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="946" class="Symbol">{</a><a id="947" href="Data.List.Relation.Binary.Lex.Core.html#947" class="Bound">A</a> <a id="949" class="Symbol">:</a> <a id="951" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="955" href="Data.List.Relation.Binary.Lex.Core.html#801" class="Generalizable">a</a><a id="956" class="Symbol">}</a> <a id="958" class="Symbol">(</a><a id="959" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a> <a id="961" class="Symbol">:</a> <a id="963" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="966" class="Symbol">)</a>
         <a id="977" class="Symbol">(</a><a id="978" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">_≈_</a> <a id="982" class="Symbol">:</a> <a id="984" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="988" href="Data.List.Relation.Binary.Lex.Core.html#947" class="Bound">A</a> <a id="990" href="Data.List.Relation.Binary.Lex.Core.html#803" class="Generalizable">ℓ₁</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">(</a><a id="995" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">_≺_</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1005" href="Data.List.Relation.Binary.Lex.Core.html#947" class="Bound">A</a> <a id="1007" href="Data.List.Relation.Binary.Lex.Core.html#806" class="Generalizable">ℓ₂</a><a id="1009" class="Symbol">)</a> <a id="1011" class="Symbol">:</a>
         <a id="1022" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1032" href="Data.List.Relation.Binary.Lex.Core.html#947" class="Bound">A</a><a id="1033" class="Symbol">)</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Data.List.Relation.Binary.Lex.Core.html#955" class="Bound">a</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Data.List.Relation.Binary.Lex.Core.html#990" class="Bound">ℓ₁</a> <a id="1043" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1045" href="Data.List.Relation.Binary.Lex.Core.html#1007" class="Bound">ℓ₂</a><a id="1047" class="Symbol">)</a> <a id="1049" class="Keyword">where</a>
  <a id="Lex.base"></a><a id="1057" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a>                             <a id="1094" class="Symbol">→</a> <a id="1096" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1100" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a> <a id="1102" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">_≈_</a> <a id="1106" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">_≺_</a> <a id="1110" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1119" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Lex.halt"></a><a id="1124" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a> <a id="1129" class="Symbol">:</a> <a id="1131" class="Symbol">∀</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Data.List.Relation.Binary.Lex.Core.html#1134" class="Bound">y</a> <a id="1136" href="Data.List.Relation.Binary.Lex.Core.html#1136" class="Bound">ys</a><a id="1138" class="Symbol">}</a>                      <a id="1161" class="Symbol">→</a> <a id="1163" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1167" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a> <a id="1169" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">_≈_</a> <a id="1173" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">_≺_</a> <a id="1177" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1186" class="Symbol">(</a><a id="1187" href="Data.List.Relation.Binary.Lex.Core.html#1134" class="Bound">y</a> <a id="1189" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1191" href="Data.List.Relation.Binary.Lex.Core.html#1136" class="Bound">ys</a><a id="1193" class="Symbol">)</a>
  <a id="Lex.this"></a><a id="1197" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="1202" class="Symbol">:</a> <a id="1204" class="Symbol">∀</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Data.List.Relation.Binary.Lex.Core.html#1207" class="Bound">x</a> <a id="1209" href="Data.List.Relation.Binary.Lex.Core.html#1209" class="Bound">xs</a> <a id="1212" href="Data.List.Relation.Binary.Lex.Core.html#1212" class="Bound">y</a> <a id="1214" href="Data.List.Relation.Binary.Lex.Core.html#1214" class="Bound">ys</a><a id="1216" class="Symbol">}</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Data.List.Relation.Binary.Lex.Core.html#1219" class="Bound">x≺y</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Data.List.Relation.Binary.Lex.Core.html#1207" class="Bound">x</a> <a id="1227" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">≺</a> <a id="1229" href="Data.List.Relation.Binary.Lex.Core.html#1212" class="Bound">y</a><a id="1230" class="Symbol">)</a>   <a id="1234" class="Symbol">→</a> <a id="1236" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1240" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a> <a id="1242" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">_≈_</a> <a id="1246" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">_≺_</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Data.List.Relation.Binary.Lex.Core.html#1207" class="Bound">x</a> <a id="1253" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1255" href="Data.List.Relation.Binary.Lex.Core.html#1209" class="Bound">xs</a><a id="1257" class="Symbol">)</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Data.List.Relation.Binary.Lex.Core.html#1212" class="Bound">y</a> <a id="1262" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1264" href="Data.List.Relation.Binary.Lex.Core.html#1214" class="Bound">ys</a><a id="1266" class="Symbol">)</a>
  <a id="Lex.next"></a><a id="1270" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="1275" class="Symbol">:</a> <a id="1277" class="Symbol">∀</a> <a id="1279" class="Symbol">{</a><a id="1280" href="Data.List.Relation.Binary.Lex.Core.html#1280" class="Bound">x</a> <a id="1282" href="Data.List.Relation.Binary.Lex.Core.html#1282" class="Bound">xs</a> <a id="1285" href="Data.List.Relation.Binary.Lex.Core.html#1285" class="Bound">y</a> <a id="1287" href="Data.List.Relation.Binary.Lex.Core.html#1287" class="Bound">ys</a><a id="1289" class="Symbol">}</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.List.Relation.Binary.Lex.Core.html#1292" class="Bound">x≈y</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Data.List.Relation.Binary.Lex.Core.html#1280" class="Bound">x</a> <a id="1300" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">≈</a> <a id="1302" href="Data.List.Relation.Binary.Lex.Core.html#1285" class="Bound">y</a><a id="1303" class="Symbol">)</a>
         <a id="1314" class="Symbol">(</a><a id="1315" href="Data.List.Relation.Binary.Lex.Core.html#1315" class="Bound">xs&lt;ys</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1327" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a> <a id="1329" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">_≈_</a> <a id="1333" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">_≺_</a> <a id="1337" href="Data.List.Relation.Binary.Lex.Core.html#1282" class="Bound">xs</a> <a id="1340" href="Data.List.Relation.Binary.Lex.Core.html#1287" class="Bound">ys</a><a id="1342" class="Symbol">)</a> <a id="1344" class="Symbol">→</a> <a id="1346" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1350" href="Data.List.Relation.Binary.Lex.Core.html#959" class="Bound">P</a> <a id="1352" href="Data.List.Relation.Binary.Lex.Core.html#978" class="Bound Operator">_≈_</a> <a id="1356" href="Data.List.Relation.Binary.Lex.Core.html#995" class="Bound Operator">_≺_</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Data.List.Relation.Binary.Lex.Core.html#1280" class="Bound">x</a> <a id="1363" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1365" href="Data.List.Relation.Binary.Lex.Core.html#1282" class="Bound">xs</a><a id="1367" class="Symbol">)</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Data.List.Relation.Binary.Lex.Core.html#1285" class="Bound">y</a> <a id="1372" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1374" href="Data.List.Relation.Binary.Lex.Core.html#1287" class="Bound">ys</a><a id="1376" class="Symbol">)</a>

<a id="1379" class="Comment">------------------------------------------------------------------------</a>
<a id="1452" class="Comment">-- Lexicographic orderings, using a strict ordering as the base</a>

<a id="Lex-&lt;"></a><a id="1517" href="Data.List.Relation.Binary.Lex.Core.html#1517" class="Function">Lex-&lt;</a> <a id="1523" class="Symbol">:</a> <a id="1525" class="Symbol">{</a><a id="1526" href="Data.List.Relation.Binary.Lex.Core.html#1526" class="Bound">A</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1534" href="Data.List.Relation.Binary.Lex.Core.html#801" class="Generalizable">a</a><a id="1535" class="Symbol">}</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Data.List.Relation.Binary.Lex.Core.html#1538" class="Bound Operator">_≈_</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1548" href="Data.List.Relation.Binary.Lex.Core.html#1526" class="Bound">A</a> <a id="1550" href="Data.List.Relation.Binary.Lex.Core.html#803" class="Generalizable">ℓ₁</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Data.List.Relation.Binary.Lex.Core.html#1555" class="Bound Operator">_≺_</a> <a id="1559" class="Symbol">:</a> <a id="1561" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1565" href="Data.List.Relation.Binary.Lex.Core.html#1526" class="Bound">A</a> <a id="1567" href="Data.List.Relation.Binary.Lex.Core.html#806" class="Generalizable">ℓ₂</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Symbol">→</a>
        <a id="1581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1591" href="Data.List.Relation.Binary.Lex.Core.html#1526" class="Bound">A</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Data.List.Relation.Binary.Lex.Core.html#801" class="Generalizable">a</a> <a id="1597" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1599" href="Data.List.Relation.Binary.Lex.Core.html#803" class="Generalizable">ℓ₁</a> <a id="1602" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1604" href="Data.List.Relation.Binary.Lex.Core.html#806" class="Generalizable">ℓ₂</a><a id="1606" class="Symbol">)</a>
<a id="1608" href="Data.List.Relation.Binary.Lex.Core.html#1517" class="Function">Lex-&lt;</a> <a id="1614" class="Symbol">=</a> <a id="1616" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1620" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="Lex-≤"></a><a id="1623" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a> <a id="1629" class="Symbol">:</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Data.List.Relation.Binary.Lex.Core.html#1632" class="Bound">A</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1640" href="Data.List.Relation.Binary.Lex.Core.html#801" class="Generalizable">a</a><a id="1641" class="Symbol">}</a> <a id="1643" class="Symbol">(</a><a id="1644" href="Data.List.Relation.Binary.Lex.Core.html#1644" class="Bound Operator">_≈_</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1654" href="Data.List.Relation.Binary.Lex.Core.html#1632" class="Bound">A</a> <a id="1656" href="Data.List.Relation.Binary.Lex.Core.html#803" class="Generalizable">ℓ₁</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Data.List.Relation.Binary.Lex.Core.html#1661" class="Bound Operator">_≺_</a> <a id="1665" class="Symbol">:</a> <a id="1667" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1671" href="Data.List.Relation.Binary.Lex.Core.html#1632" class="Bound">A</a> <a id="1673" href="Data.List.Relation.Binary.Lex.Core.html#806" class="Generalizable">ℓ₂</a><a id="1675" class="Symbol">)</a> <a id="1677" class="Symbol">→</a>
        <a id="1687" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1697" href="Data.List.Relation.Binary.Lex.Core.html#1632" class="Bound">A</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">(</a><a id="1701" href="Data.List.Relation.Binary.Lex.Core.html#801" class="Generalizable">a</a> <a id="1703" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1705" href="Data.List.Relation.Binary.Lex.Core.html#803" class="Generalizable">ℓ₁</a> <a id="1708" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1710" href="Data.List.Relation.Binary.Lex.Core.html#806" class="Generalizable">ℓ₂</a><a id="1712" class="Symbol">)</a>
<a id="1714" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a> <a id="1720" class="Symbol">=</a> <a id="1722" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1726" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Lex.Strict.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Strict (Data.List.Relation.Binary.Lex.Strict)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Lex.Strict</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lexicographic ordering of lists</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Comment">-- The definitions of lexicographic ordering used here are suitable if</a>
<a id="286" class="Comment">-- the argument order is a strict partial order.</a>

<a id="336" class="Symbol">{-#</a> <a id="340" class="Keyword">OPTIONS</a> <a id="348" class="Pragma">--cubical-compatible</a> <a id="369" class="Pragma">--safe</a> <a id="376" class="Symbol">#-}</a>

<a id="381" class="Keyword">module</a> <a id="388" href="Data.List.Relation.Binary.Lex.Strict.html" class="Module">Data.List.Relation.Binary.Lex.Strict</a> <a id="425" class="Keyword">where</a>

<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Function.Base.html" class="Module">Function.Base</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="468" class="Symbol">;</a> <a id="470" href="Function.Base.html#704" class="Function">id</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="542" class="Keyword">using</a> <a id="548" class="Symbol">(</a><a id="549" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="599" class="Symbol">;</a> <a id="601" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="603" class="Symbol">;</a> <a id="605" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="608" class="Symbol">)</a>
<a id="610" class="Keyword">open</a> <a id="615" class="Keyword">import</a> <a id="622" href="Level.html" class="Module">Level</a> <a id="628" class="Keyword">using</a> <a id="634" class="Symbol">(</a><a id="635" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="638" class="Symbol">)</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="669" class="Keyword">using</a> <a id="675" class="Symbol">(</a><a id="676" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="679" class="Symbol">;</a> <a id="681" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="722" class="Keyword">using</a> <a id="728" class="Symbol">(</a><a id="729" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="732" class="Symbol">;</a> <a id="734" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="737" class="Symbol">)</a>
<a id="739" class="Keyword">open</a> <a id="744" class="Keyword">import</a> <a id="751" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="802" class="Symbol">;</a> <a id="804" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="820" class="Symbol">;</a> <a id="822" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="830" class="Symbol">;</a> <a id="832" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="847" class="Symbol">;</a> <a id="849" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="862" class="Symbol">)</a>
<a id="864" class="Keyword">open</a> <a id="869" class="Keyword">import</a> <a id="876" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="905" class="Keyword">using</a> <a id="911" class="Symbol">(</a><a id="912" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="925" class="Symbol">;</a> <a id="927" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="947" class="Symbol">;</a> <a id="949" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="967" class="Symbol">;</a> <a id="969" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="979" class="Symbol">;</a> <a id="981" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="995" class="Symbol">;</a> <a id="997" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1089" class="Keyword">using</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1107" class="Symbol">;</a> <a id="1109" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1118" class="Symbol">;</a> <a id="1120" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1138" class="Symbol">;</a> <a id="1140" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1150" class="Symbol">;</a> <a id="1152" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1177" class="Symbol">;</a> <a id="1179" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1191" class="Symbol">;</a> <a id="1193" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1202" class="Symbol">;</a> <a id="1204" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1208" class="Symbol">;</a> <a id="1210" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1220" class="Symbol">)</a>
<a id="1222" class="Keyword">open</a> <a id="1227" class="Keyword">import</a> <a id="1234" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
<a id="1263" class="Keyword">open</a> <a id="1268" class="Keyword">import</a> <a id="1275" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="1311" class="Symbol">as</a> <a id="1314" class="Module">Pointwise</a>
   <a id="1327" class="Keyword">using</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="1343" class="Symbol">;</a> <a id="1345" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="1347" class="Symbol">;</a> <a id="1349" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="1352" class="Symbol">;</a> <a id="1354" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a><a id="1358" class="Symbol">;</a> <a id="1360" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a><a id="1364" class="Symbol">)</a>

<a id="1367" class="Keyword">import</a> <a id="1374" href="Data.List.Relation.Binary.Lex.html" class="Module">Data.List.Relation.Binary.Lex</a> <a id="1404" class="Symbol">as</a> <a id="1407" class="Module">Core</a>

<a id="1413" class="Comment">------------------------------------------------------------------------</a>
<a id="1486" class="Comment">-- Re-exporting core definitions</a>

<a id="1520" class="Keyword">open</a> <a id="1525" href="Data.List.Relation.Binary.Lex.html" class="Module">Core</a> <a id="1530" class="Keyword">public</a>
  <a id="1539" class="Keyword">using</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Data.List.Relation.Binary.Lex.Core.html#1517" class="Function">Lex-&lt;</a><a id="1551" class="Symbol">;</a> <a id="1553" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a><a id="1558" class="Symbol">;</a> <a id="1560" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a><a id="1564" class="Symbol">;</a> <a id="1566" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a><a id="1570" class="Symbol">;</a> <a id="1572" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a><a id="1576" class="Symbol">;</a> <a id="1578" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a><a id="1582" class="Symbol">;</a> <a id="1584" href="Data.List.Relation.Binary.Lex.html#1582" class="Function">¬≤-this</a><a id="1591" class="Symbol">;</a> <a id="1593" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a><a id="1600" class="Symbol">)</a>

<a id="1603" class="Comment">------------------------------------------------------------------------</a>
<a id="1676" class="Comment">-- Strict lexicographic ordering.</a>

<a id="1711" class="Keyword">module</a> <a id="1718" href="Data.List.Relation.Binary.Lex.Strict.html#1718" class="Module">_</a> <a id="1720" class="Symbol">{</a><a id="1721" href="Data.List.Relation.Binary.Lex.Strict.html#1721" class="Bound">a</a> <a id="1723" href="Data.List.Relation.Binary.Lex.Strict.html#1723" class="Bound">ℓ₁</a> <a id="1726" href="Data.List.Relation.Binary.Lex.Strict.html#1726" class="Bound">ℓ₂</a><a id="1728" class="Symbol">}</a> <a id="1730" class="Symbol">{</a><a id="1731" href="Data.List.Relation.Binary.Lex.Strict.html#1731" class="Bound">A</a> <a id="1733" class="Symbol">:</a> <a id="1735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1739" href="Data.List.Relation.Binary.Lex.Strict.html#1721" class="Bound">a</a><a id="1740" class="Symbol">}</a> <a id="1742" class="Keyword">where</a>

  <a id="1751" class="Comment">-- Properties</a>

  <a id="1768" class="Keyword">module</a> <a id="1775" href="Data.List.Relation.Binary.Lex.Strict.html#1775" class="Module">_</a> <a id="1777" class="Symbol">{</a><a id="1778" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="1782" class="Symbol">:</a> <a id="1784" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1788" href="Data.List.Relation.Binary.Lex.Strict.html#1731" class="Bound">A</a> <a id="1790" href="Data.List.Relation.Binary.Lex.Strict.html#1723" class="Bound">ℓ₁</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Symbol">{</a><a id="1795" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1805" href="Data.List.Relation.Binary.Lex.Strict.html#1731" class="Bound">A</a> <a id="1807" href="Data.List.Relation.Binary.Lex.Strict.html#1726" class="Bound">ℓ₂</a><a id="1809" class="Symbol">}</a> <a id="1811" class="Keyword">where</a>

    <a id="1822" class="Keyword">private</a>
      <a id="1836" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a> <a id="1840" class="Symbol">=</a> <a id="1842" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1852" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a>
      <a id="1862" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a> <a id="1866" class="Symbol">=</a> <a id="1868" href="Data.List.Relation.Binary.Lex.Core.html#1517" class="Function">Lex-&lt;</a> <a id="1874" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="1878" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a>

    <a id="1887" href="Data.List.Relation.Binary.Lex.Strict.html#1887" class="Function">xs≮[]</a> <a id="1893" class="Symbol">:</a> <a id="1895" class="Symbol">∀</a> <a id="1897" class="Symbol">{</a><a id="1898" href="Data.List.Relation.Binary.Lex.Strict.html#1898" class="Bound">xs</a><a id="1900" class="Symbol">}</a> <a id="1902" class="Symbol">→</a> <a id="1904" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1906" href="Data.List.Relation.Binary.Lex.Strict.html#1898" class="Bound">xs</a> <a id="1909" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">&lt;</a> <a id="1911" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1918" href="Data.List.Relation.Binary.Lex.Strict.html#1887" class="Function">xs≮[]</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="1930" class="Symbol">())</a>

    <a id="1939" href="Data.List.Relation.Binary.Lex.Strict.html#1939" class="Function">¬[]&lt;[]</a> <a id="1946" class="Symbol">:</a> <a id="1948" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1950" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1953" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">&lt;</a> <a id="1955" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1962" href="Data.List.Relation.Binary.Lex.Strict.html#1939" class="Function">¬[]&lt;[]</a> <a id="1969" class="Symbol">=</a> <a id="1971" href="Data.List.Relation.Binary.Lex.Strict.html#1887" class="Function">xs≮[]</a>

    <a id="1982" href="Data.List.Relation.Binary.Lex.Strict.html#1982" class="Function">&lt;-irreflexive</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2010" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2014" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2032" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a> <a id="2036" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="2044" href="Data.List.Relation.Binary.Lex.Strict.html#1982" class="Function">&lt;-irreflexive</a> <a id="2058" href="Data.List.Relation.Binary.Lex.Strict.html#2058" class="Bound">irr</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Data.List.Relation.Binary.Lex.Strict.html#2063" class="Bound">x≈y</a> <a id="2067" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2069" href="Data.List.Relation.Binary.Lex.Strict.html#2069" class="Bound">xs≋ys</a><a id="2074" class="Symbol">)</a> <a id="2076" class="Symbol">(</a><a id="2077" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2082" href="Data.List.Relation.Binary.Lex.Strict.html#2082" class="Bound">x&lt;y</a><a id="2085" class="Symbol">)</a>     <a id="2091" class="Symbol">=</a> <a id="2093" href="Data.List.Relation.Binary.Lex.Strict.html#2058" class="Bound">irr</a> <a id="2097" href="Data.List.Relation.Binary.Lex.Strict.html#2063" class="Bound">x≈y</a> <a id="2101" href="Data.List.Relation.Binary.Lex.Strict.html#2082" class="Bound">x&lt;y</a>
    <a id="2109" href="Data.List.Relation.Binary.Lex.Strict.html#1982" class="Function">&lt;-irreflexive</a> <a id="2123" href="Data.List.Relation.Binary.Lex.Strict.html#2123" class="Bound">irr</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Data.List.Relation.Binary.Lex.Strict.html#2128" class="Bound">x≈y</a> <a id="2132" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2134" href="Data.List.Relation.Binary.Lex.Strict.html#2134" class="Bound">xs≋ys</a><a id="2139" class="Symbol">)</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2147" class="Symbol">_</a> <a id="2149" href="Data.List.Relation.Binary.Lex.Strict.html#2149" class="Bound">xs⊴ys</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">=</a>
      <a id="2164" href="Data.List.Relation.Binary.Lex.Strict.html#1982" class="Function">&lt;-irreflexive</a> <a id="2178" href="Data.List.Relation.Binary.Lex.Strict.html#2123" class="Bound">irr</a> <a id="2182" href="Data.List.Relation.Binary.Lex.Strict.html#2134" class="Bound">xs≋ys</a> <a id="2188" href="Data.List.Relation.Binary.Lex.Strict.html#2149" class="Bound">xs⊴ys</a>

    <a id="2199" href="Data.List.Relation.Binary.Lex.Strict.html#2199" class="Function">&lt;-asymmetric</a> <a id="2212" class="Symbol">:</a> <a id="2214" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2224" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="2234" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2244" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2261" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="2265" class="Symbol">→</a>
                   <a id="2286" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2297" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="2305" href="Data.List.Relation.Binary.Lex.Strict.html#2199" class="Function">&lt;-asymmetric</a> <a id="2318" href="Data.List.Relation.Binary.Lex.Strict.html#2318" class="Bound">sym</a> <a id="2322" href="Data.List.Relation.Binary.Lex.Strict.html#2322" class="Bound">resp</a> <a id="2327" href="Data.List.Relation.Binary.Lex.Strict.html#2327" class="Bound">as</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a>
      <a id="2343" class="Keyword">where</a>
      <a id="2355" href="Data.List.Relation.Binary.Lex.Strict.html#2355" class="Function">irrefl</a> <a id="2362" class="Symbol">:</a> <a id="2364" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2376" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2380" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a>
      <a id="2390" href="Data.List.Relation.Binary.Lex.Strict.html#2355" class="Function">irrefl</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="2408" href="Data.List.Relation.Binary.Lex.Strict.html#2322" class="Bound">resp</a> <a id="2413" href="Data.List.Relation.Binary.Lex.Strict.html#2318" class="Bound">sym</a> <a id="2417" href="Data.List.Relation.Binary.Lex.Strict.html#2327" class="Bound">as</a>

      <a id="2427" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2432" class="Symbol">:</a> <a id="2434" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2445" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
      <a id="2455" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2466" href="Data.List.Relation.Binary.Lex.Strict.html#2466" class="Bound">bot</a><a id="2469" class="Symbol">)</a>       <a id="2477" class="Symbol">_</a>                <a id="2494" class="Symbol">=</a> <a id="2496" href="Data.List.Relation.Binary.Lex.Strict.html#2466" class="Bound">bot</a>
      <a id="2506" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2517" href="Data.List.Relation.Binary.Lex.Strict.html#2517" class="Bound">x&lt;y</a><a id="2520" class="Symbol">)</a>       <a id="2528" class="Symbol">(</a><a id="2529" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2534" href="Data.List.Relation.Binary.Lex.Strict.html#2534" class="Bound">y&lt;x</a><a id="2537" class="Symbol">)</a>       <a id="2545" class="Symbol">=</a> <a id="2547" href="Data.List.Relation.Binary.Lex.Strict.html#2327" class="Bound">as</a> <a id="2550" href="Data.List.Relation.Binary.Lex.Strict.html#2517" class="Bound">x&lt;y</a> <a id="2554" href="Data.List.Relation.Binary.Lex.Strict.html#2534" class="Bound">y&lt;x</a>
      <a id="2564" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2569" class="Symbol">(</a><a id="2570" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2575" href="Data.List.Relation.Binary.Lex.Strict.html#2575" class="Bound">x&lt;y</a><a id="2578" class="Symbol">)</a>       <a id="2586" class="Symbol">(</a><a id="2587" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2592" href="Data.List.Relation.Binary.Lex.Strict.html#2592" class="Bound">y≈x</a> <a id="2596" href="Data.List.Relation.Binary.Lex.Strict.html#2596" class="Bound">ys⊴xs</a><a id="2601" class="Symbol">)</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="Data.List.Relation.Binary.Lex.Strict.html#2355" class="Function">irrefl</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Data.List.Relation.Binary.Lex.Strict.html#2318" class="Bound">sym</a> <a id="2617" href="Data.List.Relation.Binary.Lex.Strict.html#2592" class="Bound">y≈x</a><a id="2620" class="Symbol">)</a> <a id="2622" href="Data.List.Relation.Binary.Lex.Strict.html#2575" class="Bound">x&lt;y</a>
      <a id="2632" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2643" href="Data.List.Relation.Binary.Lex.Strict.html#2643" class="Bound">x≈y</a> <a id="2647" href="Data.List.Relation.Binary.Lex.Strict.html#2647" class="Bound">xs⊴ys</a><a id="2652" class="Symbol">)</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2660" href="Data.List.Relation.Binary.Lex.Strict.html#2660" class="Bound">y&lt;x</a><a id="2663" class="Symbol">)</a>       <a id="2671" class="Symbol">=</a> <a id="2673" href="Data.List.Relation.Binary.Lex.Strict.html#2355" class="Function">irrefl</a> <a id="2680" class="Symbol">(</a><a id="2681" href="Data.List.Relation.Binary.Lex.Strict.html#2318" class="Bound">sym</a> <a id="2685" href="Data.List.Relation.Binary.Lex.Strict.html#2643" class="Bound">x≈y</a><a id="2688" class="Symbol">)</a> <a id="2690" href="Data.List.Relation.Binary.Lex.Strict.html#2660" class="Bound">y&lt;x</a>
      <a id="2700" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2711" href="Data.List.Relation.Binary.Lex.Strict.html#2711" class="Bound">x≈y</a> <a id="2715" href="Data.List.Relation.Binary.Lex.Strict.html#2715" class="Bound">xs⊴ys</a><a id="2720" class="Symbol">)</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2728" href="Data.List.Relation.Binary.Lex.Strict.html#2728" class="Bound">y≈x</a> <a id="2732" href="Data.List.Relation.Binary.Lex.Strict.html#2732" class="Bound">ys⊴xs</a><a id="2737" class="Symbol">)</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Data.List.Relation.Binary.Lex.Strict.html#2427" class="Function">asym</a> <a id="2746" href="Data.List.Relation.Binary.Lex.Strict.html#2715" class="Bound">xs⊴ys</a> <a id="2752" href="Data.List.Relation.Binary.Lex.Strict.html#2732" class="Bound">ys⊴xs</a>

    <a id="2763" href="Data.List.Relation.Binary.Lex.Strict.html#2763" class="Function">&lt;-antisymmetric</a> <a id="2779" class="Symbol">:</a> <a id="2781" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2791" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2809" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2813" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="2817" class="Symbol">→</a>
                      <a id="2841" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2852" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2872" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a> <a id="2876" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="2884" href="Data.List.Relation.Binary.Lex.Strict.html#2763" class="Function">&lt;-antisymmetric</a> <a id="2900" class="Symbol">=</a> <a id="2902" href="Data.List.Relation.Binary.Lex.html#1938" class="Function">Core.antisymmetric</a>

    <a id="2926" href="Data.List.Relation.Binary.Lex.Strict.html#2926" class="Function">&lt;-transitive</a> <a id="2939" class="Symbol">:</a> <a id="2941" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2955" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="2965" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2975" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="2979" class="Symbol">→</a>
                   <a id="3000" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3011" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="3015" class="Symbol">→</a> <a id="3017" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3028" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="3036" href="Data.List.Relation.Binary.Lex.Strict.html#2926" class="Function">&lt;-transitive</a> <a id="3049" class="Symbol">=</a> <a id="3051" href="Data.List.Relation.Binary.Lex.html#2613" class="Function">Core.transitive</a>

    <a id="3072" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="3082" class="Symbol">:</a> <a id="3084" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3094" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3113" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="3117" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="3121" class="Symbol">→</a>
                <a id="3139" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3152" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a> <a id="3156" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="3164" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="3174" href="Data.List.Relation.Binary.Lex.Strict.html#3174" class="Bound">sym</a> <a id="3178" href="Data.List.Relation.Binary.Lex.Strict.html#3178" class="Bound">tri</a> <a id="3182" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3191" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3200" class="Symbol">=</a> <a id="3202" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3207" href="Data.List.Relation.Binary.Lex.Strict.html#1939" class="Function">¬[]&lt;[]</a> <a id="3214" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>    <a id="3220" href="Data.List.Relation.Binary.Lex.Strict.html#1939" class="Function">¬[]&lt;[]</a>
    <a id="3231" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="3241" href="Data.List.Relation.Binary.Lex.Strict.html#3241" class="Bound">sym</a> <a id="3245" href="Data.List.Relation.Binary.Lex.Strict.html#3245" class="Bound">tri</a> <a id="3249" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3258" class="Symbol">(</a><a id="3259" href="Data.List.Relation.Binary.Lex.Strict.html#3259" class="Bound">y</a> <a id="3261" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3263" href="Data.List.Relation.Binary.Lex.Strict.html#3263" class="Bound">ys</a><a id="3265" class="Symbol">)</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3274" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>   <a id="3281" class="Symbol">(λ())</a> <a id="3287" class="Symbol">(λ())</a>
    <a id="3297" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="3307" href="Data.List.Relation.Binary.Lex.Strict.html#3307" class="Bound">sym</a> <a id="3311" href="Data.List.Relation.Binary.Lex.Strict.html#3311" class="Bound">tri</a> <a id="3315" class="Symbol">(</a><a id="3316" href="Data.List.Relation.Binary.Lex.Strict.html#3316" class="Bound">x</a> <a id="3318" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3320" href="Data.List.Relation.Binary.Lex.Strict.html#3320" class="Bound">xs</a><a id="3322" class="Symbol">)</a> <a id="3324" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3333" class="Symbol">=</a> <a id="3335" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3340" class="Symbol">(λ())</a>  <a id="3347" class="Symbol">(λ())</a> <a id="3353" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="3362" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="3372" href="Data.List.Relation.Binary.Lex.Strict.html#3372" class="Bound">sym</a> <a id="3376" href="Data.List.Relation.Binary.Lex.Strict.html#3376" class="Bound">tri</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Data.List.Relation.Binary.Lex.Strict.html#3381" class="Bound">x</a> <a id="3383" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3385" href="Data.List.Relation.Binary.Lex.Strict.html#3385" class="Bound">xs</a><a id="3387" class="Symbol">)</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Data.List.Relation.Binary.Lex.Strict.html#3390" class="Bound">y</a> <a id="3392" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3394" href="Data.List.Relation.Binary.Lex.Strict.html#3394" class="Bound">ys</a><a id="3396" class="Symbol">)</a> <a id="3398" class="Keyword">with</a> <a id="3403" href="Data.List.Relation.Binary.Lex.Strict.html#3376" class="Bound">tri</a> <a id="3407" href="Data.List.Relation.Binary.Lex.Strict.html#3381" class="Bound">x</a> <a id="3409" href="Data.List.Relation.Binary.Lex.Strict.html#3390" class="Bound">y</a>
    <a id="3415" class="Symbol">...</a> <a id="3419" class="Symbol">|</a> <a id="3421" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3426" href="Data.List.Relation.Binary.Lex.Strict.html#3426" class="Bound">x&lt;y</a> <a id="3430" href="Data.List.Relation.Binary.Lex.Strict.html#3430" class="Bound">x≉y</a> <a id="3434" href="Data.List.Relation.Binary.Lex.Strict.html#3434" class="Bound">y≮x</a> <a id="3438" class="Symbol">=</a>
          <a id="3450" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3461" href="Data.List.Relation.Binary.Lex.Strict.html#3426" class="Bound">x&lt;y</a><a id="3464" class="Symbol">)</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Data.List.Relation.Binary.Lex.Strict.html#3430" class="Bound">x≉y</a> <a id="3471" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3473" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Data.List.Relation.Binary.Lex.html#1582" class="Function">¬≤-this</a> <a id="3488" class="Symbol">(</a><a id="3489" href="Data.List.Relation.Binary.Lex.Strict.html#3430" class="Bound">x≉y</a> <a id="3493" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3495" class="Bound">sym</a><a id="3498" class="Symbol">)</a> <a id="3500" href="Data.List.Relation.Binary.Lex.Strict.html#3434" class="Bound">y≮x</a><a id="3503" class="Symbol">)</a>
    <a id="3509" class="Symbol">...</a> <a id="3513" class="Symbol">|</a> <a id="3515" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3520" href="Data.List.Relation.Binary.Lex.Strict.html#3520" class="Bound">x≮y</a> <a id="3524" href="Data.List.Relation.Binary.Lex.Strict.html#3524" class="Bound">x≉y</a> <a id="3528" href="Data.List.Relation.Binary.Lex.Strict.html#3528" class="Bound">y&lt;x</a> <a id="3532" class="Symbol">=</a>
          <a id="3544" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3549" class="Symbol">(</a><a id="3550" href="Data.List.Relation.Binary.Lex.html#1582" class="Function">¬≤-this</a> <a id="3558" href="Data.List.Relation.Binary.Lex.Strict.html#3524" class="Bound">x≉y</a> <a id="3562" href="Data.List.Relation.Binary.Lex.Strict.html#3520" class="Bound">x≮y</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Data.List.Relation.Binary.Lex.Strict.html#3524" class="Bound">x≉y</a> <a id="3572" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3574" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a><a id="3578" class="Symbol">)</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3586" href="Data.List.Relation.Binary.Lex.Strict.html#3528" class="Bound">y&lt;x</a><a id="3589" class="Symbol">)</a>
    <a id="3595" class="Symbol">...</a> <a id="3599" class="Symbol">|</a> <a id="3601" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3606" href="Data.List.Relation.Binary.Lex.Strict.html#3606" class="Bound">x≮y</a> <a id="3610" href="Data.List.Relation.Binary.Lex.Strict.html#3610" class="Bound">x≈y</a> <a id="3614" href="Data.List.Relation.Binary.Lex.Strict.html#3614" class="Bound">y≮x</a> <a id="3618" class="Keyword">with</a> <a id="3623" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="3633" class="Bound">sym</a> <a id="3637" class="Bound">tri</a> <a id="3641" class="Bound">xs</a> <a id="3644" class="Bound">ys</a>
    <a id="3651" class="Symbol">...</a>   <a id="3657" class="Symbol">|</a> <a id="3659" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3664" href="Data.List.Relation.Binary.Lex.Strict.html#3664" class="Bound">xs&lt;ys</a> <a id="3670" href="Data.List.Relation.Binary.Lex.Strict.html#3670" class="Bound">xs≉ys</a> <a id="3676" href="Data.List.Relation.Binary.Lex.Strict.html#3676" class="Bound">ys≮xs</a> <a id="3682" class="Symbol">=</a>
            <a id="3696" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3707" class="Bound">x≈y</a> <a id="3711" href="Data.List.Relation.Binary.Lex.Strict.html#3664" class="Bound">xs&lt;ys</a><a id="3716" class="Symbol">)</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Data.List.Relation.Binary.Lex.Strict.html#3670" class="Bound">xs≉ys</a> <a id="3725" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3727" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a><a id="3731" class="Symbol">)</a> <a id="3733" class="Symbol">(</a><a id="3734" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="3742" class="Bound">y≮x</a> <a id="3746" href="Data.List.Relation.Binary.Lex.Strict.html#3676" class="Bound">ys≮xs</a><a id="3751" class="Symbol">)</a>
    <a id="3757" class="Symbol">...</a>   <a id="3763" class="Symbol">|</a> <a id="3765" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3770" href="Data.List.Relation.Binary.Lex.Strict.html#3770" class="Bound">xs≮ys</a> <a id="3776" href="Data.List.Relation.Binary.Lex.Strict.html#3776" class="Bound">xs≈ys</a> <a id="3782" href="Data.List.Relation.Binary.Lex.Strict.html#3782" class="Bound">ys≮xs</a> <a id="3788" class="Symbol">=</a>
            <a id="3802" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="3816" class="Bound">x≮y</a> <a id="3820" href="Data.List.Relation.Binary.Lex.Strict.html#3770" class="Bound">xs≮ys</a><a id="3825" class="Symbol">)</a> <a id="3827" class="Symbol">(</a><a id="3828" class="Bound">x≈y</a> <a id="3832" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3834" href="Data.List.Relation.Binary.Lex.Strict.html#3776" class="Bound">xs≈ys</a><a id="3839" class="Symbol">)</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="3850" class="Bound">y≮x</a> <a id="3854" href="Data.List.Relation.Binary.Lex.Strict.html#3782" class="Bound">ys≮xs</a><a id="3859" class="Symbol">)</a>
    <a id="3865" class="Symbol">...</a>   <a id="3871" class="Symbol">|</a> <a id="3873" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3878" href="Data.List.Relation.Binary.Lex.Strict.html#3878" class="Bound">xs≮ys</a> <a id="3884" href="Data.List.Relation.Binary.Lex.Strict.html#3884" class="Bound">xs≉ys</a> <a id="3890" href="Data.List.Relation.Binary.Lex.Strict.html#3890" class="Bound">ys&lt;xs</a> <a id="3896" class="Symbol">=</a>
            <a id="3910" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="3924" class="Bound">x≮y</a> <a id="3928" href="Data.List.Relation.Binary.Lex.Strict.html#3878" class="Bound">xs≮ys</a><a id="3933" class="Symbol">)</a> <a id="3935" class="Symbol">(</a><a id="3936" href="Data.List.Relation.Binary.Lex.Strict.html#3884" class="Bound">xs≉ys</a> <a id="3942" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3944" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a><a id="3948" class="Symbol">)</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3956" class="Symbol">(</a><a id="3957" class="Bound">sym</a> <a id="3961" class="Bound">x≈y</a><a id="3964" class="Symbol">)</a> <a id="3966" href="Data.List.Relation.Binary.Lex.Strict.html#3890" class="Bound">ys&lt;xs</a><a id="3971" class="Symbol">)</a>

    <a id="3978" href="Data.List.Relation.Binary.Lex.Strict.html#3978" class="Function">&lt;-decidable</a> <a id="3990" class="Symbol">:</a> <a id="3992" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4002" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4018" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="4022" class="Symbol">→</a> <a id="4024" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4034" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="4042" href="Data.List.Relation.Binary.Lex.Strict.html#3978" class="Function">&lt;-decidable</a> <a id="4054" class="Symbol">=</a> <a id="4056" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">Core.decidable</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4075" href="Function.Base.html#704" class="Function">id</a><a id="4077" class="Symbol">)</a>

    <a id="4084" href="Data.List.Relation.Binary.Lex.Strict.html#4084" class="Function">&lt;-respects₂</a> <a id="4096" class="Symbol">:</a> <a id="4098" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="4112" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="4116" class="Symbol">→</a> <a id="4118" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="4122" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4132" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="4136" class="Symbol">→</a>
                  <a id="4156" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a> <a id="4160" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4170" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a>
    <a id="4178" href="Data.List.Relation.Binary.Lex.Strict.html#4084" class="Function">&lt;-respects₂</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="Data.List.Relation.Binary.Lex.html#3350" class="Function">Core.respects₂</a>

    <a id="4212" href="Data.List.Relation.Binary.Lex.Strict.html#4212" class="Function">&lt;-isStrictPartialOrder</a> <a id="4235" class="Symbol">:</a> <a id="4237" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4258" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="4262" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="4266" class="Symbol">→</a>
                             <a id="4297" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4318" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a> <a id="4322" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="4330" href="Data.List.Relation.Binary.Lex.Strict.html#4212" class="Function">&lt;-isStrictPartialOrder</a> <a id="4353" href="Data.List.Relation.Binary.Lex.Strict.html#4353" class="Bound">spo</a> <a id="4357" class="Symbol">=</a> <a id="4359" class="Keyword">record</a>
      <a id="4372" class="Symbol">{</a> <a id="4374" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4388" class="Symbol">=</a> <a id="4390" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">Pointwise.isEquivalence</a> <a id="4414" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a>
      <a id="4434" class="Symbol">;</a> <a id="4436" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4450" class="Symbol">=</a> <a id="4452" href="Data.List.Relation.Binary.Lex.Strict.html#1982" class="Function">&lt;-irreflexive</a> <a id="4466" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>
      <a id="4479" class="Symbol">;</a> <a id="4481" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4495" class="Symbol">=</a> <a id="4497" href="Data.List.Relation.Binary.Lex.html#2613" class="Function">Core.transitive</a> <a id="4513" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4527" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="4536" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>
      <a id="4548" class="Symbol">;</a> <a id="4550" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4564" class="Symbol">=</a> <a id="4566" href="Data.List.Relation.Binary.Lex.html#3350" class="Function">Core.respects₂</a> <a id="4581" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4595" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>
      <a id="4610" class="Symbol">}</a> <a id="4612" class="Keyword">where</a> <a id="4618" class="Keyword">open</a> <a id="4623" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4644" href="Data.List.Relation.Binary.Lex.Strict.html#4353" class="Bound">spo</a>

    <a id="4653" href="Data.List.Relation.Binary.Lex.Strict.html#4653" class="Function">&lt;-isStrictTotalOrder</a> <a id="4674" class="Symbol">:</a> <a id="4676" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4695" href="Data.List.Relation.Binary.Lex.Strict.html#1778" class="Bound Operator">_≈_</a> <a id="4699" href="Data.List.Relation.Binary.Lex.Strict.html#1795" class="Bound Operator">_≺_</a> <a id="4703" class="Symbol">→</a>
                           <a id="4732" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4751" href="Data.List.Relation.Binary.Lex.Strict.html#1836" class="Function Operator">_≋_</a> <a id="4755" href="Data.List.Relation.Binary.Lex.Strict.html#1862" class="Function Operator">_&lt;_</a>
    <a id="4763" href="Data.List.Relation.Binary.Lex.Strict.html#4653" class="Function">&lt;-isStrictTotalOrder</a> <a id="4784" href="Data.List.Relation.Binary.Lex.Strict.html#4784" class="Bound">sto</a> <a id="4788" class="Symbol">=</a> <a id="4790" class="Keyword">record</a>
      <a id="4803" class="Symbol">{</a> <a id="4805" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="4826" class="Symbol">=</a> <a id="4828" href="Data.List.Relation.Binary.Lex.Strict.html#4212" class="Function">&lt;-isStrictPartialOrder</a> <a id="4851" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
      <a id="4878" class="Symbol">;</a> <a id="4880" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="4901" class="Symbol">=</a> <a id="4903" href="Data.List.Relation.Binary.Lex.Strict.html#3072" class="Function">&lt;-compare</a> <a id="4913" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="4920" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>
      <a id="4934" class="Symbol">}</a> <a id="4936" class="Keyword">where</a> <a id="4942" class="Keyword">open</a> <a id="4947" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="4966" href="Data.List.Relation.Binary.Lex.Strict.html#4784" class="Bound">sto</a>

<a id="&lt;-strictPartialOrder"></a><a id="4971" href="Data.List.Relation.Binary.Lex.Strict.html#4971" class="Function">&lt;-strictPartialOrder</a> <a id="4992" class="Symbol">:</a> <a id="4994" class="Symbol">∀</a> <a id="4996" class="Symbol">{</a><a id="4997" href="Data.List.Relation.Binary.Lex.Strict.html#4997" class="Bound">a</a> <a id="4999" href="Data.List.Relation.Binary.Lex.Strict.html#4999" class="Bound">ℓ₁</a> <a id="5002" href="Data.List.Relation.Binary.Lex.Strict.html#5002" class="Bound">ℓ₂</a><a id="5004" class="Symbol">}</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="5027" href="Data.List.Relation.Binary.Lex.Strict.html#4997" class="Bound">a</a> <a id="5029" href="Data.List.Relation.Binary.Lex.Strict.html#4999" class="Bound">ℓ₁</a> <a id="5032" href="Data.List.Relation.Binary.Lex.Strict.html#5002" class="Bound">ℓ₂</a> <a id="5035" class="Symbol">→</a>
                       <a id="5060" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="5079" class="Symbol">_</a> <a id="5081" class="Symbol">_</a> <a id="5083" class="Symbol">_</a>
<a id="5085" href="Data.List.Relation.Binary.Lex.Strict.html#4971" class="Function">&lt;-strictPartialOrder</a> <a id="5106" href="Data.List.Relation.Binary.Lex.Strict.html#5106" class="Bound">spo</a> <a id="5110" class="Symbol">=</a> <a id="5112" class="Keyword">record</a>
  <a id="5121" class="Symbol">{</a> <a id="5123" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="5144" class="Symbol">=</a> <a id="5146" href="Data.List.Relation.Binary.Lex.Strict.html#4212" class="Function">&lt;-isStrictPartialOrder</a> <a id="5169" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a>
  <a id="5192" class="Symbol">}</a> <a id="5194" class="Keyword">where</a> <a id="5200" class="Keyword">open</a> <a id="5205" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="5224" href="Data.List.Relation.Binary.Lex.Strict.html#5106" class="Bound">spo</a>

<a id="&lt;-strictTotalOrder"></a><a id="5229" href="Data.List.Relation.Binary.Lex.Strict.html#5229" class="Function">&lt;-strictTotalOrder</a> <a id="5248" class="Symbol">:</a> <a id="5250" class="Symbol">∀</a> <a id="5252" class="Symbol">{</a><a id="5253" href="Data.List.Relation.Binary.Lex.Strict.html#5253" class="Bound">a</a> <a id="5255" href="Data.List.Relation.Binary.Lex.Strict.html#5255" class="Bound">ℓ₁</a> <a id="5258" href="Data.List.Relation.Binary.Lex.Strict.html#5258" class="Bound">ℓ₂</a><a id="5260" class="Symbol">}</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="5281" href="Data.List.Relation.Binary.Lex.Strict.html#5253" class="Bound">a</a> <a id="5283" href="Data.List.Relation.Binary.Lex.Strict.html#5255" class="Bound">ℓ₁</a> <a id="5286" href="Data.List.Relation.Binary.Lex.Strict.html#5258" class="Bound">ℓ₂</a> <a id="5289" class="Symbol">→</a>
                       <a id="5314" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="5331" class="Symbol">_</a> <a id="5333" class="Symbol">_</a> <a id="5335" class="Symbol">_</a>
<a id="5337" href="Data.List.Relation.Binary.Lex.Strict.html#5229" class="Function">&lt;-strictTotalOrder</a> <a id="5356" href="Data.List.Relation.Binary.Lex.Strict.html#5356" class="Bound">sto</a> <a id="5360" class="Symbol">=</a> <a id="5362" class="Keyword">record</a>
  <a id="5371" class="Symbol">{</a> <a id="5373" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="5392" class="Symbol">=</a> <a id="5394" href="Data.List.Relation.Binary.Lex.Strict.html#4653" class="Function">&lt;-isStrictTotalOrder</a> <a id="5415" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a>
  <a id="5436" class="Symbol">}</a> <a id="5438" class="Keyword">where</a> <a id="5444" class="Keyword">open</a> <a id="5449" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="5466" href="Data.List.Relation.Binary.Lex.Strict.html#5356" class="Bound">sto</a>

<a id="5471" class="Comment">------------------------------------------------------------------------</a>
<a id="5544" class="Comment">-- Non-strict lexicographic ordering.</a>

<a id="5583" class="Keyword">module</a> <a id="5590" href="Data.List.Relation.Binary.Lex.Strict.html#5590" class="Module">_</a> <a id="5592" class="Symbol">{</a><a id="5593" href="Data.List.Relation.Binary.Lex.Strict.html#5593" class="Bound">a</a> <a id="5595" href="Data.List.Relation.Binary.Lex.Strict.html#5595" class="Bound">ℓ₁</a> <a id="5598" href="Data.List.Relation.Binary.Lex.Strict.html#5598" class="Bound">ℓ₂</a><a id="5600" class="Symbol">}</a> <a id="5602" class="Symbol">{</a><a id="5603" href="Data.List.Relation.Binary.Lex.Strict.html#5603" class="Bound">A</a> <a id="5605" class="Symbol">:</a> <a id="5607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5611" href="Data.List.Relation.Binary.Lex.Strict.html#5593" class="Bound">a</a><a id="5612" class="Symbol">}</a> <a id="5614" class="Keyword">where</a>

  <a id="5623" class="Comment">-- Properties</a>

  <a id="5640" href="Data.List.Relation.Binary.Lex.Strict.html#5640" class="Function">≤-reflexive</a> <a id="5652" class="Symbol">:</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Data.List.Relation.Binary.Lex.Strict.html#5655" class="Bound Operator">_≈_</a> <a id="5659" class="Symbol">:</a> <a id="5661" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5665" href="Data.List.Relation.Binary.Lex.Strict.html#5603" class="Bound">A</a> <a id="5667" href="Data.List.Relation.Binary.Lex.Strict.html#5595" class="Bound">ℓ₁</a><a id="5669" class="Symbol">)</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Data.List.Relation.Binary.Lex.Strict.html#5672" class="Bound Operator">_≺_</a> <a id="5676" class="Symbol">:</a> <a id="5678" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5682" href="Data.List.Relation.Binary.Lex.Strict.html#5603" class="Bound">A</a> <a id="5684" href="Data.List.Relation.Binary.Lex.Strict.html#5598" class="Bound">ℓ₂</a><a id="5686" class="Symbol">)</a> <a id="5688" class="Symbol">→</a>
                <a id="5706" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5716" href="Data.List.Relation.Binary.Lex.Strict.html#5655" class="Bound Operator">_≈_</a> <a id="5720" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="5722" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a> <a id="5728" href="Data.List.Relation.Binary.Lex.Strict.html#5655" class="Bound Operator">_≈_</a> <a id="5732" href="Data.List.Relation.Binary.Lex.Strict.html#5672" class="Bound Operator">_≺_</a>
  <a id="5738" href="Data.List.Relation.Binary.Lex.Strict.html#5640" class="Function">≤-reflexive</a> <a id="5750" href="Data.List.Relation.Binary.Lex.Strict.html#5750" class="Bound Operator">_≈_</a> <a id="5754" href="Data.List.Relation.Binary.Lex.Strict.html#5754" class="Bound Operator">_≺_</a> <a id="5758" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="5772" class="Symbol">=</a> <a id="5774" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="5779" class="Symbol">_</a>
  <a id="5783" href="Data.List.Relation.Binary.Lex.Strict.html#5640" class="Function">≤-reflexive</a> <a id="5795" href="Data.List.Relation.Binary.Lex.Strict.html#5795" class="Bound Operator">_≈_</a> <a id="5799" href="Data.List.Relation.Binary.Lex.Strict.html#5799" class="Bound Operator">_≺_</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Data.List.Relation.Binary.Lex.Strict.html#5804" class="Bound">x≈y</a> <a id="5808" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5810" href="Data.List.Relation.Binary.Lex.Strict.html#5810" class="Bound">xs≈ys</a><a id="5815" class="Symbol">)</a> <a id="5817" class="Symbol">=</a>
    <a id="5823" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="5828" href="Data.List.Relation.Binary.Lex.Strict.html#5804" class="Bound">x≈y</a> <a id="5832" class="Symbol">(</a><a id="5833" href="Data.List.Relation.Binary.Lex.Strict.html#5640" class="Function">≤-reflexive</a> <a id="5845" href="Data.List.Relation.Binary.Lex.Strict.html#5795" class="Bound Operator">_≈_</a> <a id="5849" href="Data.List.Relation.Binary.Lex.Strict.html#5799" class="Bound Operator">_≺_</a> <a id="5853" href="Data.List.Relation.Binary.Lex.Strict.html#5810" class="Bound">xs≈ys</a><a id="5858" class="Symbol">)</a>

  <a id="5863" class="Keyword">module</a> <a id="5870" href="Data.List.Relation.Binary.Lex.Strict.html#5870" class="Module">_</a> <a id="5872" class="Symbol">{</a><a id="5873" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="5877" class="Symbol">:</a> <a id="5879" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5883" href="Data.List.Relation.Binary.Lex.Strict.html#5603" class="Bound">A</a> <a id="5885" href="Data.List.Relation.Binary.Lex.Strict.html#5595" class="Bound">ℓ₁</a><a id="5887" class="Symbol">}</a> <a id="5889" class="Symbol">{</a><a id="5890" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="5894" class="Symbol">:</a> <a id="5896" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5900" href="Data.List.Relation.Binary.Lex.Strict.html#5603" class="Bound">A</a> <a id="5902" href="Data.List.Relation.Binary.Lex.Strict.html#5598" class="Bound">ℓ₂</a><a id="5904" class="Symbol">}</a> <a id="5906" class="Keyword">where</a>

    <a id="5917" class="Keyword">private</a>
      <a id="5931" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="5935" class="Symbol">=</a> <a id="5937" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5947" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a>
      <a id="5957" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a> <a id="5961" class="Symbol">=</a> <a id="5963" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a> <a id="5969" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="5973" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a>

    <a id="5982" href="Data.List.Relation.Binary.Lex.Strict.html#5982" class="Function">≤-antisymmetric</a> <a id="5998" class="Symbol">:</a> <a id="6000" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6010" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6014" class="Symbol">→</a> <a id="6016" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="6028" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6032" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="6036" class="Symbol">→</a>
                      <a id="6060" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="6071" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="6075" class="Symbol">→</a> <a id="6077" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="6091" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="6095" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="6103" href="Data.List.Relation.Binary.Lex.Strict.html#5982" class="Function">≤-antisymmetric</a> <a id="6119" class="Symbol">=</a> <a id="6121" href="Data.List.Relation.Binary.Lex.html#1938" class="Function">Core.antisymmetric</a>

    <a id="6145" href="Data.List.Relation.Binary.Lex.Strict.html#6145" class="Function">≤-transitive</a> <a id="6158" class="Symbol">:</a> <a id="6160" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="6174" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6178" class="Symbol">→</a> <a id="6180" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="6184" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="6194" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6198" class="Symbol">→</a>
                   <a id="6219" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6230" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="6234" class="Symbol">→</a> <a id="6236" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6247" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="6255" href="Data.List.Relation.Binary.Lex.Strict.html#6145" class="Function">≤-transitive</a> <a id="6268" class="Symbol">=</a> <a id="6270" href="Data.List.Relation.Binary.Lex.html#2613" class="Function">Core.transitive</a>

    <a id="6291" class="Comment">-- Note that trichotomy is an unnecessarily strong precondition for</a>
    <a id="6363" class="Comment">-- the following lemma.</a>

    <a id="6392" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="6400" class="Symbol">:</a> <a id="6402" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6412" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6416" class="Symbol">→</a> <a id="6418" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6431" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6435" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="6439" class="Symbol">→</a> <a id="6441" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="6447" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="6455" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="6463" class="Symbol">_</a>   <a id="6467" class="Symbol">_</a>   <a id="6471" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6480" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6489" class="Symbol">=</a> <a id="6491" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6496" class="Symbol">(</a><a id="6497" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="6502" class="Symbol">_)</a>
    <a id="6509" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="6517" class="Symbol">_</a>   <a id="6521" class="Symbol">_</a>   <a id="6525" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6534" class="Symbol">(</a><a id="6535" href="Data.List.Relation.Binary.Lex.Strict.html#6535" class="Bound">x</a> <a id="6537" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6539" href="Data.List.Relation.Binary.Lex.Strict.html#6539" class="Bound">xs</a><a id="6541" class="Symbol">)</a> <a id="6543" class="Symbol">=</a> <a id="6545" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6550" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="6559" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="6567" class="Symbol">_</a>   <a id="6571" class="Symbol">_</a>   <a id="6575" class="Symbol">(</a><a id="6576" href="Data.List.Relation.Binary.Lex.Strict.html#6576" class="Bound">x</a> <a id="6578" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6580" href="Data.List.Relation.Binary.Lex.Strict.html#6580" class="Bound">xs</a><a id="6582" class="Symbol">)</a> <a id="6584" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6593" class="Symbol">=</a> <a id="6595" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6600" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="6609" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="6617" href="Data.List.Relation.Binary.Lex.Strict.html#6617" class="Bound">sym</a> <a id="6621" href="Data.List.Relation.Binary.Lex.Strict.html#6621" class="Bound">tri</a> <a id="6625" class="Symbol">(</a><a id="6626" href="Data.List.Relation.Binary.Lex.Strict.html#6626" class="Bound">x</a> <a id="6628" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6630" href="Data.List.Relation.Binary.Lex.Strict.html#6630" class="Bound">xs</a><a id="6632" class="Symbol">)</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Data.List.Relation.Binary.Lex.Strict.html#6635" class="Bound">y</a> <a id="6637" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6639" href="Data.List.Relation.Binary.Lex.Strict.html#6639" class="Bound">ys</a><a id="6641" class="Symbol">)</a> <a id="6643" class="Keyword">with</a> <a id="6648" href="Data.List.Relation.Binary.Lex.Strict.html#6621" class="Bound">tri</a> <a id="6652" href="Data.List.Relation.Binary.Lex.Strict.html#6626" class="Bound">x</a> <a id="6654" href="Data.List.Relation.Binary.Lex.Strict.html#6635" class="Bound">y</a>
    <a id="6660" class="Symbol">...</a> <a id="6664" class="Symbol">|</a> <a id="6666" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6671" href="Data.List.Relation.Binary.Lex.Strict.html#6671" class="Bound">x&lt;y</a> <a id="6675" class="Symbol">_</a> <a id="6677" class="Symbol">_</a> <a id="6679" class="Symbol">=</a> <a id="6681" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6686" class="Symbol">(</a><a id="6687" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="6692" href="Data.List.Relation.Binary.Lex.Strict.html#6671" class="Bound">x&lt;y</a><a id="6695" class="Symbol">)</a>
    <a id="6701" class="Symbol">...</a> <a id="6705" class="Symbol">|</a> <a id="6707" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6712" class="Symbol">_</a> <a id="6714" class="Symbol">_</a> <a id="6716" href="Data.List.Relation.Binary.Lex.Strict.html#6716" class="Bound">y&lt;x</a> <a id="6720" class="Symbol">=</a> <a id="6722" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="6733" href="Data.List.Relation.Binary.Lex.Strict.html#6716" class="Bound">y&lt;x</a><a id="6736" class="Symbol">)</a>
    <a id="6742" class="Symbol">...</a> <a id="6746" class="Symbol">|</a> <a id="6748" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6753" class="Symbol">_</a> <a id="6755" href="Data.List.Relation.Binary.Lex.Strict.html#6755" class="Bound">x≈y</a> <a id="6759" class="Symbol">_</a> <a id="6761" class="Keyword">with</a> <a id="6766" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="6774" class="Bound">sym</a> <a id="6778" class="Bound">tri</a> <a id="6782" class="Bound">xs</a> <a id="6785" class="Bound">ys</a>
    <a id="6792" class="Symbol">...</a>   <a id="6798" class="Symbol">|</a> <a id="6800" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6805" href="Data.List.Relation.Binary.Lex.Strict.html#6805" class="Bound">xs≲ys</a> <a id="6811" class="Symbol">=</a> <a id="6813" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6818" class="Symbol">(</a><a id="6819" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a>      <a id="6829" class="Bound">x≈y</a>  <a id="6834" href="Data.List.Relation.Binary.Lex.Strict.html#6805" class="Bound">xs≲ys</a><a id="6839" class="Symbol">)</a>
    <a id="6845" class="Symbol">...</a>   <a id="6851" class="Symbol">|</a> <a id="6853" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6858" href="Data.List.Relation.Binary.Lex.Strict.html#6858" class="Bound">ys≲xs</a> <a id="6864" class="Symbol">=</a> <a id="6866" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6871" class="Symbol">(</a><a id="6872" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="6877" class="Symbol">(</a><a id="6878" class="Bound">sym</a> <a id="6882" class="Bound">x≈y</a><a id="6885" class="Symbol">)</a> <a id="6887" href="Data.List.Relation.Binary.Lex.Strict.html#6858" class="Bound">ys≲xs</a><a id="6892" class="Symbol">)</a>

    <a id="6899" href="Data.List.Relation.Binary.Lex.Strict.html#6899" class="Function">≤-decidable</a> <a id="6911" class="Symbol">:</a> <a id="6913" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6923" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="6927" class="Symbol">→</a> <a id="6929" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6939" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="6943" class="Symbol">→</a> <a id="6945" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6955" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="6963" href="Data.List.Relation.Binary.Lex.Strict.html#6899" class="Function">≤-decidable</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">Core.decidable</a> <a id="6992" class="Symbol">(</a><a id="6993" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6997" class="Symbol">_)</a>

    <a id="7005" href="Data.List.Relation.Binary.Lex.Strict.html#7005" class="Function">≤-respects₂</a> <a id="7017" class="Symbol">:</a> <a id="7019" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="7033" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7037" class="Symbol">→</a> <a id="7039" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="7043" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="7053" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7057" class="Symbol">→</a>
                  <a id="7077" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a> <a id="7081" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="7091" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a>
    <a id="7099" href="Data.List.Relation.Binary.Lex.Strict.html#7005" class="Function">≤-respects₂</a> <a id="7111" class="Symbol">=</a> <a id="7113" href="Data.List.Relation.Binary.Lex.html#3350" class="Function">Core.respects₂</a>

    <a id="7133" href="Data.List.Relation.Binary.Lex.Strict.html#7133" class="Function">≤-isPreorder</a> <a id="7146" class="Symbol">:</a> <a id="7148" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="7162" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7166" class="Symbol">→</a> <a id="7168" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="7179" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="7183" class="Symbol">→</a>
                   <a id="7204" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="7208" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="7218" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7222" class="Symbol">→</a> <a id="7224" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="7235" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="7239" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="7247" href="Data.List.Relation.Binary.Lex.Strict.html#7133" class="Function">≤-isPreorder</a> <a id="7260" href="Data.List.Relation.Binary.Lex.Strict.html#7260" class="Bound">eq</a> <a id="7263" href="Data.List.Relation.Binary.Lex.Strict.html#7263" class="Bound">tr</a> <a id="7266" href="Data.List.Relation.Binary.Lex.Strict.html#7266" class="Bound">resp</a> <a id="7271" class="Symbol">=</a> <a id="7273" class="Keyword">record</a>
      <a id="7286" class="Symbol">{</a> <a id="7288" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">Pointwise.isEquivalence</a> <a id="7328" href="Data.List.Relation.Binary.Lex.Strict.html#7260" class="Bound">eq</a>
      <a id="7337" class="Symbol">;</a> <a id="7339" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="7353" class="Symbol">=</a> <a id="7355" href="Data.List.Relation.Binary.Lex.Strict.html#5640" class="Function">≤-reflexive</a> <a id="7367" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7371" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a>
      <a id="7381" class="Symbol">;</a> <a id="7383" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="7397" class="Symbol">=</a> <a id="7399" href="Data.List.Relation.Binary.Lex.html#2613" class="Function">Core.transitive</a> <a id="7415" href="Data.List.Relation.Binary.Lex.Strict.html#7260" class="Bound">eq</a> <a id="7418" href="Data.List.Relation.Binary.Lex.Strict.html#7266" class="Bound">resp</a> <a id="7423" href="Data.List.Relation.Binary.Lex.Strict.html#7263" class="Bound">tr</a>
      <a id="7432" class="Symbol">}</a>

    <a id="7439" href="Data.List.Relation.Binary.Lex.Strict.html#7439" class="Function">≤-isPartialOrder</a> <a id="7456" class="Symbol">:</a> <a id="7458" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="7479" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7483" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="7487" class="Symbol">→</a>
                       <a id="7512" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="7527" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="7531" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="7539" href="Data.List.Relation.Binary.Lex.Strict.html#7439" class="Function">≤-isPartialOrder</a>  <a id="7557" href="Data.List.Relation.Binary.Lex.Strict.html#7557" class="Bound">spo</a> <a id="7561" class="Symbol">=</a> <a id="7563" class="Keyword">record</a>
      <a id="7576" class="Symbol">{</a> <a id="7578" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="7589" class="Symbol">=</a> <a id="7591" href="Data.List.Relation.Binary.Lex.Strict.html#7133" class="Function">≤-isPreorder</a> <a id="7604" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="7618" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="7624" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>
      <a id="7639" class="Symbol">;</a> <a id="7641" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="7652" class="Symbol">=</a> <a id="7654" href="Data.List.Relation.Binary.Lex.html#1938" class="Function">Core.antisymmetric</a> <a id="7673" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="7680" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="7687" href="Relation.Binary.Structures.html#5031" class="Function">asym</a>
      <a id="7698" class="Symbol">}</a>
      <a id="7706" class="Keyword">where</a> <a id="7712" class="Keyword">open</a> <a id="7717" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="7738" href="Data.List.Relation.Binary.Lex.Strict.html#7557" class="Bound">spo</a>

    <a id="7747" href="Data.List.Relation.Binary.Lex.Strict.html#7747" class="Function">≤-isDecPartialOrder</a> <a id="7767" class="Symbol">:</a> <a id="7769" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="7788" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="7792" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="7796" class="Symbol">→</a>
                          <a id="7824" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="7842" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="7846" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="7854" href="Data.List.Relation.Binary.Lex.Strict.html#7747" class="Function">≤-isDecPartialOrder</a> <a id="7874" href="Data.List.Relation.Binary.Lex.Strict.html#7874" class="Bound">sto</a> <a id="7878" class="Symbol">=</a> <a id="7880" class="Keyword">record</a>
      <a id="7893" class="Symbol">{</a> <a id="7895" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="7910" class="Symbol">=</a> <a id="7912" href="Data.List.Relation.Binary.Lex.Strict.html#7439" class="Function">≤-isPartialOrder</a> <a id="7929" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
      <a id="7956" class="Symbol">;</a> <a id="7958" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="7973" class="Symbol">=</a> <a id="7975" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">Pointwise.decidable</a> <a id="7995" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
      <a id="8005" class="Symbol">;</a> <a id="8007" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="8022" class="Symbol">=</a> <a id="8024" href="Data.List.Relation.Binary.Lex.Strict.html#6899" class="Function">≤-decidable</a> <a id="8036" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="8040" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>
      <a id="8051" class="Symbol">}</a> <a id="8053" class="Keyword">where</a> <a id="8059" class="Keyword">open</a> <a id="8064" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="8083" href="Data.List.Relation.Binary.Lex.Strict.html#7874" class="Bound">sto</a>

    <a id="8092" href="Data.List.Relation.Binary.Lex.Strict.html#8092" class="Function">≤-isTotalOrder</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="8128" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="8132" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="8136" class="Symbol">→</a> <a id="8138" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="8151" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="8155" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="8163" href="Data.List.Relation.Binary.Lex.Strict.html#8092" class="Function">≤-isTotalOrder</a> <a id="8178" href="Data.List.Relation.Binary.Lex.Strict.html#8178" class="Bound">sto</a> <a id="8182" class="Symbol">=</a> <a id="8184" class="Keyword">record</a>
      <a id="8197" class="Symbol">{</a> <a id="8199" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="8214" class="Symbol">=</a> <a id="8216" href="Data.List.Relation.Binary.Lex.Strict.html#7439" class="Function">≤-isPartialOrder</a> <a id="8233" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
      <a id="8260" class="Symbol">;</a> <a id="8262" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="8277" class="Symbol">=</a> <a id="8279" href="Data.List.Relation.Binary.Lex.Strict.html#6392" class="Function">≤-total</a> <a id="8287" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="8294" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>
      <a id="8308" class="Symbol">}</a>
      <a id="8316" class="Keyword">where</a> <a id="8322" class="Keyword">open</a> <a id="8327" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="8346" href="Data.List.Relation.Binary.Lex.Strict.html#8178" class="Bound">sto</a>

    <a id="8355" href="Data.List.Relation.Binary.Lex.Strict.html#8355" class="Function">≤-isDecTotalOrder</a> <a id="8373" class="Symbol">:</a> <a id="8375" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="8394" href="Data.List.Relation.Binary.Lex.Strict.html#5873" class="Bound Operator">_≈_</a> <a id="8398" href="Data.List.Relation.Binary.Lex.Strict.html#5890" class="Bound Operator">_≺_</a> <a id="8402" class="Symbol">→</a>
                        <a id="8428" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="8444" href="Data.List.Relation.Binary.Lex.Strict.html#5931" class="Function Operator">_≋_</a> <a id="8448" href="Data.List.Relation.Binary.Lex.Strict.html#5957" class="Function Operator">_≤_</a>
    <a id="8456" href="Data.List.Relation.Binary.Lex.Strict.html#8355" class="Function">≤-isDecTotalOrder</a> <a id="8474" href="Data.List.Relation.Binary.Lex.Strict.html#8474" class="Bound">sto</a> <a id="8478" class="Symbol">=</a> <a id="8480" class="Keyword">record</a>
      <a id="8493" class="Symbol">{</a> <a id="8495" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="8508" class="Symbol">=</a> <a id="8510" href="Data.List.Relation.Binary.Lex.Strict.html#8092" class="Function">≤-isTotalOrder</a> <a id="8525" href="Data.List.Relation.Binary.Lex.Strict.html#8474" class="Bound">sto</a>
      <a id="8535" class="Symbol">;</a> <a id="8537" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="8550" class="Symbol">=</a> <a id="8552" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">Pointwise.decidable</a> <a id="8572" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
      <a id="8582" class="Symbol">;</a> <a id="8584" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="8597" class="Symbol">=</a> <a id="8599" href="Data.List.Relation.Binary.Lex.Strict.html#6899" class="Function">≤-decidable</a> <a id="8611" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="8615" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>
      <a id="8626" class="Symbol">}</a>
      <a id="8634" class="Keyword">where</a> <a id="8640" class="Keyword">open</a> <a id="8645" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="8664" href="Data.List.Relation.Binary.Lex.Strict.html#8474" class="Bound">sto</a>

<a id="≤-preorder"></a><a id="8669" href="Data.List.Relation.Binary.Lex.Strict.html#8669" class="Function">≤-preorder</a> <a id="8680" class="Symbol">:</a> <a id="8682" class="Symbol">∀</a> <a id="8684" class="Symbol">{</a><a id="8685" href="Data.List.Relation.Binary.Lex.Strict.html#8685" class="Bound">a</a> <a id="8687" href="Data.List.Relation.Binary.Lex.Strict.html#8687" class="Bound">ℓ₁</a> <a id="8690" href="Data.List.Relation.Binary.Lex.Strict.html#8690" class="Bound">ℓ₂</a><a id="8692" class="Symbol">}</a> <a id="8694" class="Symbol">→</a> <a id="8696" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8705" href="Data.List.Relation.Binary.Lex.Strict.html#8685" class="Bound">a</a> <a id="8707" href="Data.List.Relation.Binary.Lex.Strict.html#8687" class="Bound">ℓ₁</a> <a id="8710" href="Data.List.Relation.Binary.Lex.Strict.html#8690" class="Bound">ℓ₂</a> <a id="8713" class="Symbol">→</a> <a id="8715" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8724" class="Symbol">_</a> <a id="8726" class="Symbol">_</a> <a id="8728" class="Symbol">_</a>
<a id="8730" href="Data.List.Relation.Binary.Lex.Strict.html#8669" class="Function">≤-preorder</a> <a id="8741" href="Data.List.Relation.Binary.Lex.Strict.html#8741" class="Bound">pre</a> <a id="8745" class="Symbol">=</a> <a id="8747" class="Keyword">record</a>
  <a id="8756" class="Symbol">{</a> <a id="8758" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="8769" class="Symbol">=</a> <a id="8771" href="Data.List.Relation.Binary.Lex.Strict.html#7133" class="Function">≤-isPreorder</a> <a id="8784" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="8798" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="8804" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a>
  <a id="8815" class="Symbol">}</a> <a id="8817" class="Keyword">where</a> <a id="8823" class="Keyword">open</a> <a id="8828" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="8837" href="Data.List.Relation.Binary.Lex.Strict.html#8741" class="Bound">pre</a>

<a id="≤-partialOrder"></a><a id="8842" href="Data.List.Relation.Binary.Lex.Strict.html#8842" class="Function">≤-partialOrder</a> <a id="8857" class="Symbol">:</a> <a id="8859" class="Symbol">∀</a> <a id="8861" class="Symbol">{</a><a id="8862" href="Data.List.Relation.Binary.Lex.Strict.html#8862" class="Bound">a</a> <a id="8864" href="Data.List.Relation.Binary.Lex.Strict.html#8864" class="Bound">ℓ₁</a> <a id="8867" href="Data.List.Relation.Binary.Lex.Strict.html#8867" class="Bound">ℓ₂</a><a id="8869" class="Symbol">}</a> <a id="8871" class="Symbol">→</a> <a id="8873" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="8892" href="Data.List.Relation.Binary.Lex.Strict.html#8862" class="Bound">a</a> <a id="8894" href="Data.List.Relation.Binary.Lex.Strict.html#8864" class="Bound">ℓ₁</a> <a id="8897" href="Data.List.Relation.Binary.Lex.Strict.html#8867" class="Bound">ℓ₂</a> <a id="8900" class="Symbol">→</a> <a id="8902" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="8908" class="Symbol">_</a> <a id="8910" class="Symbol">_</a> <a id="8912" class="Symbol">_</a>
<a id="8914" href="Data.List.Relation.Binary.Lex.Strict.html#8842" class="Function">≤-partialOrder</a> <a id="8929" href="Data.List.Relation.Binary.Lex.Strict.html#8929" class="Bound">spo</a> <a id="8933" class="Symbol">=</a> <a id="8935" class="Keyword">record</a>
  <a id="8944" class="Symbol">{</a> <a id="8946" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="8961" class="Symbol">=</a> <a id="8963" href="Data.List.Relation.Binary.Lex.Strict.html#7439" class="Function">≤-isPartialOrder</a> <a id="8980" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a>
  <a id="9003" class="Symbol">}</a> <a id="9005" class="Keyword">where</a> <a id="9011" class="Keyword">open</a> <a id="9016" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="9035" href="Data.List.Relation.Binary.Lex.Strict.html#8929" class="Bound">spo</a>

<a id="≤-decPoset"></a><a id="9040" href="Data.List.Relation.Binary.Lex.Strict.html#9040" class="Function">≤-decPoset</a> <a id="9051" class="Symbol">:</a> <a id="9053" class="Symbol">∀</a> <a id="9055" class="Symbol">{</a><a id="9056" href="Data.List.Relation.Binary.Lex.Strict.html#9056" class="Bound">a</a> <a id="9058" href="Data.List.Relation.Binary.Lex.Strict.html#9058" class="Bound">ℓ₁</a> <a id="9061" href="Data.List.Relation.Binary.Lex.Strict.html#9061" class="Bound">ℓ₂</a><a id="9063" class="Symbol">}</a> <a id="9065" class="Symbol">→</a> <a id="9067" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="9084" href="Data.List.Relation.Binary.Lex.Strict.html#9056" class="Bound">a</a> <a id="9086" href="Data.List.Relation.Binary.Lex.Strict.html#9058" class="Bound">ℓ₁</a> <a id="9089" href="Data.List.Relation.Binary.Lex.Strict.html#9061" class="Bound">ℓ₂</a> <a id="9092" class="Symbol">→</a>
             <a id="9107" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="9116" class="Symbol">_</a> <a id="9118" class="Symbol">_</a> <a id="9120" class="Symbol">_</a>
<a id="9122" href="Data.List.Relation.Binary.Lex.Strict.html#9040" class="Function">≤-decPoset</a> <a id="9133" href="Data.List.Relation.Binary.Lex.Strict.html#9133" class="Bound">sto</a> <a id="9137" class="Symbol">=</a> <a id="9139" class="Keyword">record</a>
  <a id="9148" class="Symbol">{</a> <a id="9150" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="9168" class="Symbol">=</a> <a id="9170" href="Data.List.Relation.Binary.Lex.Strict.html#7747" class="Function">≤-isDecPartialOrder</a> <a id="9190" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a>
  <a id="9211" class="Symbol">}</a> <a id="9213" class="Keyword">where</a> <a id="9219" class="Keyword">open</a> <a id="9224" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="9241" href="Data.List.Relation.Binary.Lex.Strict.html#9133" class="Bound">sto</a>


<a id="≤-decTotalOrder"></a><a id="9247" href="Data.List.Relation.Binary.Lex.Strict.html#9247" class="Function">≤-decTotalOrder</a> <a id="9263" class="Symbol">:</a> <a id="9265" class="Symbol">∀</a> <a id="9267" class="Symbol">{</a><a id="9268" href="Data.List.Relation.Binary.Lex.Strict.html#9268" class="Bound">a</a> <a id="9270" href="Data.List.Relation.Binary.Lex.Strict.html#9270" class="Bound">ℓ₁</a> <a id="9273" href="Data.List.Relation.Binary.Lex.Strict.html#9273" class="Bound">ℓ₂</a><a id="9275" class="Symbol">}</a> <a id="9277" class="Symbol">→</a> <a id="9279" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="9296" href="Data.List.Relation.Binary.Lex.Strict.html#9268" class="Bound">a</a> <a id="9298" href="Data.List.Relation.Binary.Lex.Strict.html#9270" class="Bound">ℓ₁</a> <a id="9301" href="Data.List.Relation.Binary.Lex.Strict.html#9273" class="Bound">ℓ₂</a> <a id="9304" class="Symbol">→</a>
                  <a id="9324" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="9338" class="Symbol">_</a> <a id="9340" class="Symbol">_</a> <a id="9342" class="Symbol">_</a>
<a id="9344" href="Data.List.Relation.Binary.Lex.Strict.html#9247" class="Function">≤-decTotalOrder</a> <a id="9360" href="Data.List.Relation.Binary.Lex.Strict.html#9360" class="Bound">sto</a> <a id="9364" class="Symbol">=</a> <a id="9366" class="Keyword">record</a>
  <a id="9375" class="Symbol">{</a> <a id="9377" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="9393" class="Symbol">=</a> <a id="9395" href="Data.List.Relation.Binary.Lex.Strict.html#8355" class="Function">≤-isDecTotalOrder</a> <a id="9413" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a>
  <a id="9434" class="Symbol">}</a> <a id="9436" class="Keyword">where</a> <a id="9442" class="Keyword">open</a> <a id="9447" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="9464" href="Data.List.Relation.Binary.Lex.Strict.html#9360" class="Bound">sto</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Lex.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Lex (Data.List.Relation.Binary.Lex)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Lex</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lexicographic ordering of lists</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Symbol">{-#</a> <a id="219" class="Keyword">OPTIONS</a> <a id="227" class="Pragma">--cubical-compatible</a> <a id="248" class="Pragma">--safe</a> <a id="255" class="Symbol">#-}</a>

<a id="260" class="Keyword">module</a> <a id="267" href="Data.List.Relation.Binary.Lex.html" class="Module">Data.List.Relation.Binary.Lex</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="339" class="Symbol">;</a> <a id="341" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="343" class="Symbol">)</a>
<a id="345" class="Keyword">open</a> <a id="350" class="Keyword">import</a> <a id="357" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="385" class="Symbol">;</a> <a id="387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="397" class="Symbol">;</a> <a id="399" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="413" class="Symbol">)</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="453" class="Symbol">;</a> <a id="455" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="457" class="Symbol">;</a> <a id="459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a>
   <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="545" class="Symbol">;</a> <a id="547" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a><a id="551" class="Symbol">;</a> <a id="553" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="595" class="Symbol">;</a> <a id="597" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="601" class="Symbol">;</a> <a id="603" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="607" class="Symbol">;</a> <a id="609" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="614" class="Symbol">)</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Function.Base.html" class="Module">Function.Base</a> <a id="642" class="Keyword">using</a> <a id="648" class="Symbol">(</a><a id="649" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="652" class="Symbol">;</a> <a id="654" href="Function.Base.html#1657" class="Function">flip</a><a id="658" class="Symbol">;</a> <a id="660" href="Function.Base.html#704" class="Function">id</a><a id="662" class="Symbol">)</a>
<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="703" class="Symbol">;</a> <a id="705" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="708" class="Symbol">)</a>
<a id="710" class="Keyword">open</a> <a id="715" class="Keyword">import</a> <a id="722" href="Level.html" class="Module">Level</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="848" class="Symbol">as</a> <a id="851" class="Module">Dec</a>
  <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="867" class="Symbol">;</a> <a id="869" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="872" class="Symbol">;</a> <a id="874" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="876" class="Symbol">;</a> <a id="878" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="885" class="Symbol">;</a> <a id="887" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="929" class="Keyword">using</a> <a id="935" class="Symbol">(</a><a id="936" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="980" class="Keyword">using</a> <a id="986" class="Symbol">(</a><a id="987" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1000" class="Symbol">)</a>
<a id="1002" class="Keyword">open</a> <a id="1007" class="Keyword">import</a> <a id="1014" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1044" class="Keyword">using</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1060" class="Symbol">;</a> <a id="1062" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1072" class="Symbol">;</a> <a id="1074" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1085" class="Symbol">;</a> <a id="1087" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1097" class="Symbol">;</a> <a id="1099" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1121" class="Symbol">;</a> <a id="1123" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1132" class="Symbol">;</a> <a id="1134" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1145" class="Symbol">;</a> <a id="1147" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1157" class="Symbol">)</a>


<a id="1161" class="Comment">------------------------------------------------------------------------</a>
<a id="1234" class="Comment">-- Re-exporting the core definitions and properties</a>

<a id="1287" class="Keyword">open</a> <a id="1292" class="Keyword">import</a> <a id="1299" href="Data.List.Relation.Binary.Lex.Core.html" class="Module">Data.List.Relation.Binary.Lex.Core</a> <a id="1334" class="Keyword">public</a>

<a id="1342" class="Comment">------------------------------------------------------------------------</a>
<a id="1415" class="Comment">-- Properties</a>

<a id="1430" class="Keyword">module</a> <a id="1437" href="Data.List.Relation.Binary.Lex.html#1437" class="Module">_</a> <a id="1439" class="Symbol">{</a><a id="1440" href="Data.List.Relation.Binary.Lex.html#1440" class="Bound">a</a> <a id="1442" href="Data.List.Relation.Binary.Lex.html#1442" class="Bound">ℓ₁</a> <a id="1445" href="Data.List.Relation.Binary.Lex.html#1445" class="Bound">ℓ₂</a><a id="1447" class="Symbol">}</a> <a id="1449" class="Symbol">{</a><a id="1450" href="Data.List.Relation.Binary.Lex.html#1450" class="Bound">A</a> <a id="1452" class="Symbol">:</a> <a id="1454" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1458" href="Data.List.Relation.Binary.Lex.html#1440" class="Bound">a</a><a id="1459" class="Symbol">}</a> <a id="1461" class="Symbol">{</a><a id="1462" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a> <a id="1464" class="Symbol">:</a> <a id="1466" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1469" class="Symbol">}</a>
         <a id="1480" class="Symbol">{</a><a id="1481" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1491" href="Data.List.Relation.Binary.Lex.html#1450" class="Bound">A</a> <a id="1493" href="Data.List.Relation.Binary.Lex.html#1442" class="Bound">ℓ₁</a><a id="1495" class="Symbol">}</a> <a id="1497" class="Symbol">{</a><a id="1498" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1508" href="Data.List.Relation.Binary.Lex.html#1450" class="Bound">A</a> <a id="1510" href="Data.List.Relation.Binary.Lex.html#1445" class="Bound">ℓ₂</a><a id="1512" class="Symbol">}</a> <a id="1514" class="Keyword">where</a>

  <a id="1523" class="Keyword">private</a>
    <a id="1535" href="Data.List.Relation.Binary.Lex.html#1535" class="Function Operator">_≋_</a> <a id="1539" class="Symbol">=</a> <a id="1541" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1551" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a>
    <a id="1559" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">_&lt;_</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="1569" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a> <a id="1571" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="1575" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a>

  <a id="1582" href="Data.List.Relation.Binary.Lex.html#1582" class="Function">¬≤-this</a> <a id="1590" class="Symbol">:</a> <a id="1592" class="Symbol">∀</a> <a id="1594" class="Symbol">{</a><a id="1595" href="Data.List.Relation.Binary.Lex.html#1595" class="Bound">x</a> <a id="1597" href="Data.List.Relation.Binary.Lex.html#1597" class="Bound">y</a> <a id="1599" href="Data.List.Relation.Binary.Lex.html#1599" class="Bound">xs</a> <a id="1602" href="Data.List.Relation.Binary.Lex.html#1602" class="Bound">ys</a><a id="1604" class="Symbol">}</a> <a id="1606" class="Symbol">→</a> <a id="1608" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Data.List.Relation.Binary.Lex.html#1595" class="Bound">x</a> <a id="1613" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">≈</a> <a id="1615" href="Data.List.Relation.Binary.Lex.html#1597" class="Bound">y</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Data.List.Relation.Binary.Lex.html#1595" class="Bound">x</a> <a id="1625" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">≺</a> <a id="1627" href="Data.List.Relation.Binary.Lex.html#1597" class="Bound">y</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">→</a>
            <a id="1644" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Data.List.Relation.Binary.Lex.html#1595" class="Bound">x</a> <a id="1649" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1651" href="Data.List.Relation.Binary.Lex.html#1599" class="Bound">xs</a><a id="1653" class="Symbol">)</a> <a id="1655" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Data.List.Relation.Binary.Lex.html#1597" class="Bound">y</a> <a id="1660" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1662" href="Data.List.Relation.Binary.Lex.html#1602" class="Bound">ys</a><a id="1664" class="Symbol">)</a>
  <a id="1668" href="Data.List.Relation.Binary.Lex.html#1582" class="Function">¬≤-this</a> <a id="1676" href="Data.List.Relation.Binary.Lex.html#1676" class="Bound">x≉y</a> <a id="1680" href="Data.List.Relation.Binary.Lex.html#1680" class="Bound">x≮y</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="1690" href="Data.List.Relation.Binary.Lex.html#1690" class="Bound">x≺y</a><a id="1693" class="Symbol">)</a>       <a id="1701" class="Symbol">=</a> <a id="1703" href="Data.List.Relation.Binary.Lex.html#1680" class="Bound">x≮y</a> <a id="1707" href="Data.List.Relation.Binary.Lex.html#1690" class="Bound">x≺y</a>
  <a id="1713" href="Data.List.Relation.Binary.Lex.html#1582" class="Function">¬≤-this</a> <a id="1721" href="Data.List.Relation.Binary.Lex.html#1721" class="Bound">x≉y</a> <a id="1725" href="Data.List.Relation.Binary.Lex.html#1725" class="Bound">x≮y</a> <a id="1729" class="Symbol">(</a><a id="1730" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="1735" href="Data.List.Relation.Binary.Lex.html#1735" class="Bound">x≈y</a> <a id="1739" href="Data.List.Relation.Binary.Lex.html#1739" class="Bound">xs&lt;ys</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">=</a> <a id="1748" href="Data.List.Relation.Binary.Lex.html#1721" class="Bound">x≉y</a> <a id="1752" href="Data.List.Relation.Binary.Lex.html#1735" class="Bound">x≈y</a>

  <a id="1759" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="1767" class="Symbol">:</a> <a id="1769" class="Symbol">∀</a> <a id="1771" class="Symbol">{</a><a id="1772" href="Data.List.Relation.Binary.Lex.html#1772" class="Bound">x</a> <a id="1774" href="Data.List.Relation.Binary.Lex.html#1774" class="Bound">y</a> <a id="1776" href="Data.List.Relation.Binary.Lex.html#1776" class="Bound">xs</a> <a id="1779" href="Data.List.Relation.Binary.Lex.html#1779" class="Bound">ys</a><a id="1781" class="Symbol">}</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1787" href="Data.List.Relation.Binary.Lex.html#1772" class="Bound">x</a> <a id="1789" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">≺</a> <a id="1791" href="Data.List.Relation.Binary.Lex.html#1774" class="Bound">y</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1797" href="Data.List.Relation.Binary.Lex.html#1776" class="Bound">xs</a> <a id="1800" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="1802" href="Data.List.Relation.Binary.Lex.html#1779" class="Bound">ys</a> <a id="1805" class="Symbol">→</a>
            <a id="1819" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Data.List.Relation.Binary.Lex.html#1772" class="Bound">x</a> <a id="1824" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1826" href="Data.List.Relation.Binary.Lex.html#1776" class="Bound">xs</a><a id="1828" class="Symbol">)</a> <a id="1830" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Data.List.Relation.Binary.Lex.html#1774" class="Bound">y</a> <a id="1835" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1837" href="Data.List.Relation.Binary.Lex.html#1779" class="Bound">ys</a><a id="1839" class="Symbol">)</a>
  <a id="1843" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="1851" href="Data.List.Relation.Binary.Lex.html#1851" class="Bound">x≮y</a> <a id="1855" href="Data.List.Relation.Binary.Lex.html#1855" class="Bound">xs≮ys</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="1867" href="Data.List.Relation.Binary.Lex.html#1867" class="Bound">x≺y</a><a id="1870" class="Symbol">)</a>     <a id="1876" class="Symbol">=</a> <a id="1878" href="Data.List.Relation.Binary.Lex.html#1851" class="Bound">x≮y</a> <a id="1882" href="Data.List.Relation.Binary.Lex.html#1867" class="Bound">x≺y</a>
  <a id="1888" href="Data.List.Relation.Binary.Lex.html#1759" class="Function">¬≤-next</a> <a id="1896" href="Data.List.Relation.Binary.Lex.html#1896" class="Bound">x≮y</a> <a id="1900" href="Data.List.Relation.Binary.Lex.html#1900" class="Bound">xs≮ys</a> <a id="1906" class="Symbol">(</a><a id="1907" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="1912" class="Symbol">_</a> <a id="1914" href="Data.List.Relation.Binary.Lex.html#1914" class="Bound">xs&lt;ys</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Data.List.Relation.Binary.Lex.html#1900" class="Bound">xs≮ys</a> <a id="1929" href="Data.List.Relation.Binary.Lex.html#1914" class="Bound">xs&lt;ys</a>

  <a id="1938" href="Data.List.Relation.Binary.Lex.html#1938" class="Function">antisymmetric</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1964" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1982" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="1986" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="1990" class="Symbol">→</a>
                  <a id="2010" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2021" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2041" href="Data.List.Relation.Binary.Lex.html#1535" class="Function Operator">_≋_</a> <a id="2045" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">_&lt;_</a>
  <a id="2051" href="Data.List.Relation.Binary.Lex.html#1938" class="Function">antisymmetric</a> <a id="2065" href="Data.List.Relation.Binary.Lex.html#2065" class="Bound">sym</a> <a id="2069" href="Data.List.Relation.Binary.Lex.html#2069" class="Bound">ir</a> <a id="2072" href="Data.List.Relation.Binary.Lex.html#2072" class="Bound">asym</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a>
    <a id="2086" class="Keyword">where</a>
    <a id="2096" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2115" href="Data.List.Relation.Binary.Lex.html#1535" class="Function Operator">_≋_</a> <a id="2119" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">_&lt;_</a>
    <a id="2127" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2136" class="Symbol">_)</a>         <a id="2147" class="Symbol">(</a><a id="2148" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2153" class="Symbol">_)</a>         <a id="2164" class="Symbol">=</a> <a id="2166" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
    <a id="2173" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2182" href="Data.List.Relation.Binary.Lex.html#2182" class="Bound">x≺y</a><a id="2185" class="Symbol">)</a>       <a id="2193" class="Symbol">(</a><a id="2194" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2199" href="Data.List.Relation.Binary.Lex.html#2199" class="Bound">y≺x</a><a id="2202" class="Symbol">)</a>       <a id="2210" class="Symbol">=</a> <a id="2212" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2226" href="Data.List.Relation.Binary.Lex.html#2199" class="Bound">y≺x</a> <a id="2230" class="Symbol">(</a><a id="2231" href="Data.List.Relation.Binary.Lex.html#2072" class="Bound">asym</a> <a id="2236" href="Data.List.Relation.Binary.Lex.html#2182" class="Bound">x≺y</a><a id="2239" class="Symbol">)</a>
    <a id="2245" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2254" href="Data.List.Relation.Binary.Lex.html#2254" class="Bound">x≺y</a><a id="2257" class="Symbol">)</a>       <a id="2265" class="Symbol">(</a><a id="2266" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2271" href="Data.List.Relation.Binary.Lex.html#2271" class="Bound">y≈x</a> <a id="2275" href="Data.List.Relation.Binary.Lex.html#2275" class="Bound">ys&lt;xs</a><a id="2280" class="Symbol">)</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2298" href="Data.List.Relation.Binary.Lex.html#2254" class="Bound">x≺y</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Data.List.Relation.Binary.Lex.html#2069" class="Bound">ir</a> <a id="2306" class="Symbol">(</a><a id="2307" href="Data.List.Relation.Binary.Lex.html#2065" class="Bound">sym</a> <a id="2311" href="Data.List.Relation.Binary.Lex.html#2271" class="Bound">y≈x</a><a id="2314" class="Symbol">))</a>
    <a id="2321" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2324" class="Symbol">(</a><a id="2325" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2330" href="Data.List.Relation.Binary.Lex.html#2330" class="Bound">x≈y</a> <a id="2334" href="Data.List.Relation.Binary.Lex.html#2334" class="Bound">xs&lt;ys</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2347" href="Data.List.Relation.Binary.Lex.html#2347" class="Bound">y≺x</a><a id="2350" class="Symbol">)</a>       <a id="2358" class="Symbol">=</a> <a id="2360" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2374" href="Data.List.Relation.Binary.Lex.html#2347" class="Bound">y≺x</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.List.Relation.Binary.Lex.html#2069" class="Bound">ir</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Data.List.Relation.Binary.Lex.html#2065" class="Bound">sym</a> <a id="2387" href="Data.List.Relation.Binary.Lex.html#2330" class="Bound">x≈y</a><a id="2390" class="Symbol">))</a>
    <a id="2397" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2406" href="Data.List.Relation.Binary.Lex.html#2406" class="Bound">x≈y</a> <a id="2410" href="Data.List.Relation.Binary.Lex.html#2410" class="Bound">xs&lt;ys</a><a id="2415" class="Symbol">)</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2423" href="Data.List.Relation.Binary.Lex.html#2423" class="Bound">y≈x</a> <a id="2427" href="Data.List.Relation.Binary.Lex.html#2427" class="Bound">ys&lt;xs</a><a id="2432" class="Symbol">)</a> <a id="2434" class="Symbol">=</a> <a id="2436" href="Data.List.Relation.Binary.Lex.html#2406" class="Bound">x≈y</a> <a id="2440" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2442" href="Data.List.Relation.Binary.Lex.html#2096" class="Function">as</a> <a id="2445" href="Data.List.Relation.Binary.Lex.html#2410" class="Bound">xs&lt;ys</a> <a id="2451" href="Data.List.Relation.Binary.Lex.html#2427" class="Bound">ys&lt;xs</a>

  <a id="2460" href="Data.List.Relation.Binary.Lex.html#2460" class="Function">toSum</a> <a id="2466" class="Symbol">:</a> <a id="2468" class="Symbol">∀</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Data.List.Relation.Binary.Lex.html#2471" class="Bound">x</a> <a id="2473" href="Data.List.Relation.Binary.Lex.html#2473" class="Bound">y</a> <a id="2475" href="Data.List.Relation.Binary.Lex.html#2475" class="Bound">xs</a> <a id="2478" href="Data.List.Relation.Binary.Lex.html#2478" class="Bound">ys</a><a id="2480" class="Symbol">}</a> <a id="2482" class="Symbol">→</a> <a id="2484" class="Symbol">(</a><a id="2485" href="Data.List.Relation.Binary.Lex.html#2471" class="Bound">x</a> <a id="2487" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2489" href="Data.List.Relation.Binary.Lex.html#2475" class="Bound">xs</a><a id="2491" class="Symbol">)</a> <a id="2493" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Relation.Binary.Lex.html#2473" class="Bound">y</a> <a id="2498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2500" href="Data.List.Relation.Binary.Lex.html#2478" class="Bound">ys</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Data.List.Relation.Binary.Lex.html#2471" class="Bound">x</a> <a id="2509" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">≺</a> <a id="2511" href="Data.List.Relation.Binary.Lex.html#2473" class="Bound">y</a> <a id="2513" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Data.List.Relation.Binary.Lex.html#2471" class="Bound">x</a> <a id="2518" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">≈</a> <a id="2520" href="Data.List.Relation.Binary.Lex.html#2473" class="Bound">y</a> <a id="2522" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2524" href="Data.List.Relation.Binary.Lex.html#2475" class="Bound">xs</a> <a id="2527" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="2529" href="Data.List.Relation.Binary.Lex.html#2478" class="Bound">ys</a><a id="2531" class="Symbol">))</a>
  <a id="2536" href="Data.List.Relation.Binary.Lex.html#2460" class="Function">toSum</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2548" href="Data.List.Relation.Binary.Lex.html#2548" class="Bound">x≺y</a><a id="2551" class="Symbol">)</a> <a id="2553" class="Symbol">=</a> <a id="2555" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2560" href="Data.List.Relation.Binary.Lex.html#2548" class="Bound">x≺y</a>
  <a id="2566" href="Data.List.Relation.Binary.Lex.html#2460" class="Function">toSum</a> <a id="2572" class="Symbol">(</a><a id="2573" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2578" href="Data.List.Relation.Binary.Lex.html#2578" class="Bound">x≈y</a> <a id="2582" href="Data.List.Relation.Binary.Lex.html#2582" class="Bound">xs&lt;ys</a><a id="2587" class="Symbol">)</a> <a id="2589" class="Symbol">=</a> <a id="2591" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Data.List.Relation.Binary.Lex.html#2578" class="Bound">x≈y</a> <a id="2601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2603" href="Data.List.Relation.Binary.Lex.html#2582" class="Bound">xs&lt;ys</a><a id="2608" class="Symbol">)</a>

  <a id="2613" href="Data.List.Relation.Binary.Lex.html#2613" class="Function">transitive</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2640" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="2650" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2660" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2677" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="2681" class="Symbol">→</a>
               <a id="2698" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2709" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">_&lt;_</a>
  <a id="2715" href="Data.List.Relation.Binary.Lex.html#2613" class="Function">transitive</a> <a id="2726" href="Data.List.Relation.Binary.Lex.html#2726" class="Bound">eq</a> <a id="2729" href="Data.List.Relation.Binary.Lex.html#2729" class="Bound">resp</a> <a id="2734" href="Data.List.Relation.Binary.Lex.html#2734" class="Bound">tr</a> <a id="2737" class="Symbol">=</a> <a id="2739" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a>
    <a id="2749" class="Keyword">where</a>
    <a id="2759" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="2765" class="Symbol">:</a> <a id="2767" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="2783" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a> <a id="2785" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="2789" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a><a id="2792" class="Symbol">)</a>
    <a id="2798" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2810" href="Data.List.Relation.Binary.Lex.html#2810" class="Bound">p</a><a id="2811" class="Symbol">)</a>         <a id="2821" class="Symbol">(</a><a id="2822" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2827" class="Symbol">_)</a>         <a id="2838" class="Symbol">=</a> <a id="2840" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2845" href="Data.List.Relation.Binary.Lex.html#2810" class="Bound">p</a>
    <a id="2851" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="2863" href="Data.List.Relation.Binary.Lex.html#2863" class="Bound">y</a><a id="2864" class="Symbol">)</a>         <a id="2874" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>             <a id="2891" class="Symbol">=</a> <a id="2893" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="2902" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="2908" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>             <a id="2925" class="Symbol">(</a><a id="2926" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="2931" href="Data.List.Relation.Binary.Lex.html#2931" class="Bound">y≺z</a><a id="2934" class="Symbol">)</a>       <a id="2942" class="Symbol">=</a> <a id="2944" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="2953" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="2959" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>             <a id="2976" class="Symbol">(</a><a id="2977" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="2982" href="Data.List.Relation.Binary.Lex.html#2982" class="Bound">y≈z</a> <a id="2986" href="Data.List.Relation.Binary.Lex.html#2986" class="Bound">ys&lt;zs</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="3004" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3016" href="Data.List.Relation.Binary.Lex.html#3016" class="Bound">x≺y</a><a id="3019" class="Symbol">)</a>       <a id="3027" class="Symbol">(</a><a id="3028" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3033" href="Data.List.Relation.Binary.Lex.html#3033" class="Bound">y≺z</a><a id="3036" class="Symbol">)</a>       <a id="3044" class="Symbol">=</a> <a id="3046" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3051" class="Symbol">(</a><a id="3052" href="Data.List.Relation.Binary.Lex.html#2734" class="Bound">tr</a> <a id="3055" href="Data.List.Relation.Binary.Lex.html#3016" class="Bound">x≺y</a> <a id="3059" href="Data.List.Relation.Binary.Lex.html#3033" class="Bound">y≺z</a><a id="3062" class="Symbol">)</a>
    <a id="3068" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3080" href="Data.List.Relation.Binary.Lex.html#3080" class="Bound">x≺y</a><a id="3083" class="Symbol">)</a>       <a id="3091" class="Symbol">(</a><a id="3092" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3097" href="Data.List.Relation.Binary.Lex.html#3097" class="Bound">y≈z</a> <a id="3101" href="Data.List.Relation.Binary.Lex.html#3101" class="Bound">ys&lt;zs</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3122" href="Data.List.Relation.Binary.Lex.html#2729" class="Bound">resp</a> <a id="3127" href="Data.List.Relation.Binary.Lex.html#3097" class="Bound">y≈z</a> <a id="3131" href="Data.List.Relation.Binary.Lex.html#3080" class="Bound">x≺y</a><a id="3134" class="Symbol">)</a>
    <a id="3140" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3152" href="Data.List.Relation.Binary.Lex.html#3152" class="Bound">x≈y</a> <a id="3156" href="Data.List.Relation.Binary.Lex.html#3156" class="Bound">xs&lt;ys</a><a id="3161" class="Symbol">)</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3169" href="Data.List.Relation.Binary.Lex.html#3169" class="Bound">y≺z</a><a id="3172" class="Symbol">)</a>       <a id="3180" class="Symbol">=</a>
      <a id="3188" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3193" class="Symbol">(</a><a id="3194" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3200" href="Data.List.Relation.Binary.Lex.html#2729" class="Bound">resp</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Relation.Binary.Structures.html#1667" class="Field">IsEquivalence.sym</a> <a id="3224" href="Data.List.Relation.Binary.Lex.html#2726" class="Bound">eq</a> <a id="3227" href="Data.List.Relation.Binary.Lex.html#3152" class="Bound">x≈y</a><a id="3230" class="Symbol">)</a> <a id="3232" href="Data.List.Relation.Binary.Lex.html#3169" class="Bound">y≺z</a><a id="3235" class="Symbol">)</a>
    <a id="3241" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3253" href="Data.List.Relation.Binary.Lex.html#3253" class="Bound">x≈y</a> <a id="3257" href="Data.List.Relation.Binary.Lex.html#3257" class="Bound">xs&lt;ys</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3270" href="Data.List.Relation.Binary.Lex.html#3270" class="Bound">y≈z</a> <a id="3274" href="Data.List.Relation.Binary.Lex.html#3274" class="Bound">ys&lt;zs</a><a id="3279" class="Symbol">)</a> <a id="3281" class="Symbol">=</a>
      <a id="3289" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Relation.Binary.Structures.html#1693" class="Field">IsEquivalence.trans</a> <a id="3315" href="Data.List.Relation.Binary.Lex.html#2726" class="Bound">eq</a> <a id="3318" href="Data.List.Relation.Binary.Lex.html#3253" class="Bound">x≈y</a> <a id="3322" href="Data.List.Relation.Binary.Lex.html#3270" class="Bound">y≈z</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Data.List.Relation.Binary.Lex.html#2759" class="Function">trans</a> <a id="3334" href="Data.List.Relation.Binary.Lex.html#3257" class="Bound">xs&lt;ys</a> <a id="3340" href="Data.List.Relation.Binary.Lex.html#3274" class="Bound">ys&lt;zs</a><a id="3345" class="Symbol">)</a>

  <a id="3350" href="Data.List.Relation.Binary.Lex.html#3350" class="Function">respects₂</a> <a id="3360" class="Symbol">:</a> <a id="3362" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3376" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="3380" class="Symbol">→</a> <a id="3382" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="3386" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3396" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="3400" class="Symbol">→</a> <a id="3402" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">_&lt;_</a> <a id="3406" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3416" href="Data.List.Relation.Binary.Lex.html#1535" class="Function Operator">_≋_</a>
  <a id="3422" href="Data.List.Relation.Binary.Lex.html#3350" class="Function">respects₂</a> <a id="3432" href="Data.List.Relation.Binary.Lex.html#3432" class="Bound">eq</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Data.List.Relation.Binary.Lex.html#3436" class="Bound">resp₁</a> <a id="3442" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3444" href="Data.List.Relation.Binary.Lex.html#3444" class="Bound">resp₂</a><a id="3449" class="Symbol">)</a> <a id="3451" class="Symbol">=</a> <a id="3453" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3461" href="Data.List.Relation.Binary.Lex.html#3829" class="Function">resp²</a>
    <a id="3471" class="Keyword">where</a>
    <a id="3481" class="Keyword">open</a> <a id="3486" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3500" href="Data.List.Relation.Binary.Lex.html#3432" class="Bound">eq</a> <a id="3503" class="Keyword">using</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Relation.Binary.Structures.html#1667" class="Field">sym</a><a id="3513" class="Symbol">;</a> <a id="3515" href="Relation.Binary.Structures.html#1693" class="Field">trans</a><a id="3520" class="Symbol">)</a>
    <a id="3526" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3532" class="Symbol">:</a> <a id="3534" class="Symbol">∀</a> <a id="3536" class="Symbol">{</a><a id="3537" href="Data.List.Relation.Binary.Lex.html#3537" class="Bound">xs</a><a id="3539" class="Symbol">}</a> <a id="3541" class="Symbol">→</a> <a id="3543" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="3547" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a> <a id="3549" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="3553" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a> <a id="3557" href="Data.List.Relation.Binary.Lex.html#3537" class="Bound">xs</a> <a id="3560" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3569" href="Data.List.Relation.Binary.Lex.html#1535" class="Function Operator">_≋_</a>
    <a id="3577" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3583" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="3597" href="Data.List.Relation.Binary.Lex.html#3597" class="Bound">xs&lt;[]</a>            <a id="3614" class="Symbol">=</a> <a id="3616" href="Data.List.Relation.Binary.Lex.html#3597" class="Bound">xs&lt;[]</a>
    <a id="3626" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3632" class="Symbol">(_</a>   <a id="3637" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3639" class="Symbol">_)</a>     <a id="3646" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>             <a id="3663" class="Symbol">=</a> <a id="3665" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="3674" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Data.List.Relation.Binary.Lex.html#3681" class="Bound">x≈y</a> <a id="3685" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3687" class="Symbol">_)</a>     <a id="3694" class="Symbol">(</a><a id="3695" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3700" href="Data.List.Relation.Binary.Lex.html#3700" class="Bound">z≺x</a><a id="3703" class="Symbol">)</a>       <a id="3711" class="Symbol">=</a> <a id="3713" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Data.List.Relation.Binary.Lex.html#3436" class="Bound">resp₁</a> <a id="3725" href="Data.List.Relation.Binary.Lex.html#3681" class="Bound">x≈y</a> <a id="3729" href="Data.List.Relation.Binary.Lex.html#3700" class="Bound">z≺x</a><a id="3732" class="Symbol">)</a>
    <a id="3738" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Data.List.Relation.Binary.Lex.html#3745" class="Bound">x≈y</a> <a id="3749" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3751" href="Data.List.Relation.Binary.Lex.html#3751" class="Bound">xs≋ys</a><a id="3756" class="Symbol">)</a> <a id="3758" class="Symbol">(</a><a id="3759" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3764" href="Data.List.Relation.Binary.Lex.html#3764" class="Bound">z≈x</a> <a id="3768" href="Data.List.Relation.Binary.Lex.html#3768" class="Bound">zs&lt;xs</a><a id="3773" class="Symbol">)</a> <a id="3775" class="Symbol">=</a>
      <a id="3783" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3795" href="Data.List.Relation.Binary.Lex.html#3764" class="Bound">z≈x</a> <a id="3799" href="Data.List.Relation.Binary.Lex.html#3745" class="Bound">x≈y</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Data.List.Relation.Binary.Lex.html#3526" class="Function">resp¹</a> <a id="3811" href="Data.List.Relation.Binary.Lex.html#3751" class="Bound">xs≋ys</a> <a id="3817" href="Data.List.Relation.Binary.Lex.html#3768" class="Bound">zs&lt;xs</a><a id="3822" class="Symbol">)</a>

    <a id="3829" href="Data.List.Relation.Binary.Lex.html#3829" class="Function">resp²</a> <a id="3835" class="Symbol">:</a> <a id="3837" class="Symbol">∀</a> <a id="3839" class="Symbol">{</a><a id="3840" href="Data.List.Relation.Binary.Lex.html#3840" class="Bound">ys</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Function.Base.html#1657" class="Function">flip</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Data.List.Relation.Binary.Lex.Core.html#942" class="Datatype">Lex</a> <a id="3856" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a> <a id="3858" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a> <a id="3862" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a><a id="3865" class="Symbol">)</a> <a id="3867" href="Data.List.Relation.Binary.Lex.html#3840" class="Bound">ys</a> <a id="3870" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3879" href="Data.List.Relation.Binary.Lex.html#1535" class="Function Operator">_≋_</a>
    <a id="3887" href="Data.List.Relation.Binary.Lex.html#3829" class="Function">resp²</a> <a id="3893" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="3907" href="Data.List.Relation.Binary.Lex.html#3907" class="Bound">[]&lt;ys</a>            <a id="3924" class="Symbol">=</a> <a id="3926" href="Data.List.Relation.Binary.Lex.html#3907" class="Bound">[]&lt;ys</a>
    <a id="3936" href="Data.List.Relation.Binary.Lex.html#3829" class="Function">resp²</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Data.List.Relation.Binary.Lex.html#3943" class="Bound">x≈z</a> <a id="3947" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3949" class="Symbol">_)</a>     <a id="3956" class="Symbol">(</a><a id="3957" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3962" href="Data.List.Relation.Binary.Lex.html#3962" class="Bound">x≺y</a><a id="3965" class="Symbol">)</a>       <a id="3973" class="Symbol">=</a> <a id="3975" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="3980" class="Symbol">(</a><a id="3981" href="Data.List.Relation.Binary.Lex.html#3444" class="Bound">resp₂</a> <a id="3987" href="Data.List.Relation.Binary.Lex.html#3943" class="Bound">x≈z</a> <a id="3991" href="Data.List.Relation.Binary.Lex.html#3962" class="Bound">x≺y</a><a id="3994" class="Symbol">)</a>
    <a id="4000" href="Data.List.Relation.Binary.Lex.html#3829" class="Function">resp²</a> <a id="4006" class="Symbol">(</a><a id="4007" href="Data.List.Relation.Binary.Lex.html#4007" class="Bound">x≈z</a> <a id="4011" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4013" href="Data.List.Relation.Binary.Lex.html#4013" class="Bound">xs≋zs</a><a id="4018" class="Symbol">)</a> <a id="4020" class="Symbol">(</a><a id="4021" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="4026" href="Data.List.Relation.Binary.Lex.html#4026" class="Bound">x≈y</a> <a id="4030" href="Data.List.Relation.Binary.Lex.html#4030" class="Bound">xs&lt;ys</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">=</a>
      <a id="4045" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="4057" class="Symbol">(</a><a id="4058" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4062" href="Data.List.Relation.Binary.Lex.html#4007" class="Bound">x≈z</a><a id="4065" class="Symbol">)</a> <a id="4067" href="Data.List.Relation.Binary.Lex.html#4026" class="Bound">x≈y</a><a id="4070" class="Symbol">)</a> <a id="4072" class="Symbol">(</a><a id="4073" href="Data.List.Relation.Binary.Lex.html#3829" class="Function">resp²</a> <a id="4079" href="Data.List.Relation.Binary.Lex.html#4013" class="Bound">xs≋zs</a> <a id="4085" href="Data.List.Relation.Binary.Lex.html#4030" class="Bound">xs&lt;ys</a><a id="4090" class="Symbol">)</a>


  <a id="4096" href="Data.List.Relation.Binary.Lex.html#4096" class="Function">[]&lt;[]-⇔</a> <a id="4104" class="Symbol">:</a> <a id="4106" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a> <a id="4108" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4110" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4113" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="4115" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="4120" href="Data.List.Relation.Binary.Lex.html#4096" class="Function">[]&lt;[]-⇔</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="4134" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="4139" class="Symbol">(λ</a> <a id="4142" class="Symbol">{</a> <a id="4144" class="Symbol">(</a><a id="4145" href="Data.List.Relation.Binary.Lex.Core.html#1057" class="InductiveConstructor">base</a> <a id="4150" href="Data.List.Relation.Binary.Lex.html#4150" class="Bound">p</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">→</a> <a id="4155" href="Data.List.Relation.Binary.Lex.html#4150" class="Bound">p</a> <a id="4157" class="Symbol">})</a>


  <a id="4164" href="Data.List.Relation.Binary.Lex.html#4164" class="Function">∷&lt;∷-⇔</a> <a id="4170" class="Symbol">:</a> <a id="4172" class="Symbol">∀</a> <a id="4174" class="Symbol">{</a><a id="4175" href="Data.List.Relation.Binary.Lex.html#4175" class="Bound">x</a> <a id="4177" href="Data.List.Relation.Binary.Lex.html#4177" class="Bound">y</a> <a id="4179" href="Data.List.Relation.Binary.Lex.html#4179" class="Bound">xs</a> <a id="4182" href="Data.List.Relation.Binary.Lex.html#4182" class="Bound">ys</a><a id="4184" class="Symbol">}</a> <a id="4186" class="Symbol">→</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Data.List.Relation.Binary.Lex.html#4175" class="Bound">x</a> <a id="4191" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">≺</a> <a id="4193" href="Data.List.Relation.Binary.Lex.html#4177" class="Bound">y</a> <a id="4195" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4197" class="Symbol">(</a><a id="4198" href="Data.List.Relation.Binary.Lex.html#4175" class="Bound">x</a> <a id="4200" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">≈</a> <a id="4202" href="Data.List.Relation.Binary.Lex.html#4177" class="Bound">y</a> <a id="4204" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4206" href="Data.List.Relation.Binary.Lex.html#4179" class="Bound">xs</a> <a id="4209" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="4211" href="Data.List.Relation.Binary.Lex.html#4182" class="Bound">ys</a><a id="4213" class="Symbol">))</a> <a id="4216" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Data.List.Relation.Binary.Lex.html#4175" class="Bound">x</a> <a id="4221" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4223" href="Data.List.Relation.Binary.Lex.html#4179" class="Bound">xs</a><a id="4225" class="Symbol">)</a> <a id="4227" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">&lt;</a> <a id="4229" class="Symbol">(</a><a id="4230" href="Data.List.Relation.Binary.Lex.html#4177" class="Bound">y</a> <a id="4232" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4234" href="Data.List.Relation.Binary.Lex.html#4182" class="Bound">ys</a><a id="4236" class="Symbol">)</a>
  <a id="4240" href="Data.List.Relation.Binary.Lex.html#4164" class="Function">∷&lt;∷-⇔</a> <a id="4246" class="Symbol">=</a> <a id="4248" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="4252" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4254" href="Data.List.Relation.Binary.Lex.Core.html#1197" class="InductiveConstructor">this</a> <a id="4259" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4261" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4269" href="Data.List.Relation.Binary.Lex.Core.html#1270" class="InductiveConstructor">next</a> <a id="4274" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="4276" href="Data.List.Relation.Binary.Lex.html#2460" class="Function">toSum</a>

  <a id="4285" class="Keyword">module</a> <a id="4292" href="Data.List.Relation.Binary.Lex.html#4292" class="Module">_</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Data.List.Relation.Binary.Lex.html#4295" class="Bound">dec-P</a> <a id="4301" class="Symbol">:</a> <a id="4303" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4307" href="Data.List.Relation.Binary.Lex.html#1462" class="Bound">P</a><a id="4308" class="Symbol">)</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Data.List.Relation.Binary.Lex.html#4311" class="Bound">dec-≈</a> <a id="4317" class="Symbol">:</a> <a id="4319" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4329" href="Data.List.Relation.Binary.Lex.html#1481" class="Bound Operator">_≈_</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">(</a><a id="4335" href="Data.List.Relation.Binary.Lex.html#4335" class="Bound">dec-≺</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4353" href="Data.List.Relation.Binary.Lex.html#1498" class="Bound Operator">_≺_</a><a id="4356" class="Symbol">)</a>
    <a id="4362" class="Keyword">where</a>

    <a id="4373" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">decidable</a> <a id="4383" class="Symbol">:</a> <a id="4385" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4395" href="Data.List.Relation.Binary.Lex.html#1559" class="Function Operator">_&lt;_</a>
    <a id="4403" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">decidable</a> <a id="4413" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4422" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4431" class="Symbol">=</a> <a id="4433" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="4441" href="Data.List.Relation.Binary.Lex.html#4096" class="Function">[]&lt;[]-⇔</a> <a id="4449" href="Data.List.Relation.Binary.Lex.html#4295" class="Bound">dec-P</a>
    <a id="4459" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">decidable</a> <a id="4469" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4478" class="Symbol">(</a><a id="4479" href="Data.List.Relation.Binary.Lex.html#4479" class="Bound">y</a> <a id="4481" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4483" href="Data.List.Relation.Binary.Lex.html#4483" class="Bound">ys</a><a id="4485" class="Symbol">)</a> <a id="4487" class="Symbol">=</a> <a id="4489" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4493" href="Data.List.Relation.Binary.Lex.Core.html#1124" class="InductiveConstructor">halt</a>
    <a id="4502" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">decidable</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Data.List.Relation.Binary.Lex.html#4513" class="Bound">x</a> <a id="4515" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4517" href="Data.List.Relation.Binary.Lex.html#4517" class="Bound">xs</a><a id="4519" class="Symbol">)</a> <a id="4521" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4530" class="Symbol">=</a> <a id="4532" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4535" class="Symbol">λ()</a>
    <a id="4543" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">decidable</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Data.List.Relation.Binary.Lex.html#4554" class="Bound">x</a> <a id="4556" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4558" href="Data.List.Relation.Binary.Lex.html#4558" class="Bound">xs</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Data.List.Relation.Binary.Lex.html#4563" class="Bound">y</a> <a id="4565" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4567" href="Data.List.Relation.Binary.Lex.html#4567" class="Bound">ys</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">=</a>
      <a id="4579" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="4587" href="Data.List.Relation.Binary.Lex.html#4164" class="Function">∷&lt;∷-⇔</a> <a id="4593" class="Symbol">(</a><a id="4594" href="Data.List.Relation.Binary.Lex.html#4335" class="Bound">dec-≺</a> <a id="4600" href="Data.List.Relation.Binary.Lex.html#4554" class="Bound">x</a> <a id="4602" href="Data.List.Relation.Binary.Lex.html#4563" class="Bound">y</a> <a id="4604" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Data.List.Relation.Binary.Lex.html#4311" class="Bound">dec-≈</a> <a id="4617" href="Data.List.Relation.Binary.Lex.html#4554" class="Bound">x</a> <a id="4619" href="Data.List.Relation.Binary.Lex.html#4563" class="Bound">y</a> <a id="4621" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="4627" href="Data.List.Relation.Binary.Lex.html#4373" class="Function">decidable</a> <a id="4637" href="Data.List.Relation.Binary.Lex.html#4558" class="Bound">xs</a> <a id="4640" href="Data.List.Relation.Binary.Lex.html#4567" class="Bound">ys</a><a id="4642" class="Symbol">))</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Permutation.Homogeneous.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Homogeneous (Data.List.Relation.Binary.Permutation.Homogeneous)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Permutation.Homogeneous</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A definition for the permutation relation using setoid equality</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.List.Relation.Binary.Permutation.Homogeneous.html" class="Module">Data.List.Relation.Binary.Permutation.Homogeneous</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="394" class="Symbol">;</a> <a id="396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="399" class="Symbol">;</a> <a id="401" href="Data.List.Base.html#4746" class="Function">length</a><a id="407" class="Symbol">)</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="462" class="Symbol">as</a> <a id="465" class="Module">Pointwise</a>
  <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">import</a> <a id="502" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="549" class="Symbol">as</a> <a id="552" class="Module">Pointwise</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="596" class="Symbol">;</a> <a id="598" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="601" class="Symbol">;</a> <a id="603" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="634" class="Keyword">using</a> <a id="640" class="Symbol">(</a><a id="641" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="644" class="Symbol">;</a> <a id="646" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="650" class="Symbol">;</a> <a id="652" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="655" class="Symbol">;</a> <a id="657" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="661" class="Symbol">)</a>
<a id="663" class="Keyword">import</a> <a id="670" href="Data.Fin.Permutation.html" class="Module">Data.Fin.Permutation</a> <a id="691" class="Symbol">as</a> <a id="694" class="Module">Fin</a>
<a id="698" class="Keyword">open</a> <a id="703" class="Keyword">import</a> <a id="710" href="Level.html" class="Module">Level</a> <a id="716" class="Keyword">using</a> <a id="722" class="Symbol">(</a><a id="723" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="728" class="Symbol">;</a> <a id="730" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="733" class="Symbol">)</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Function.Base.html" class="Module">Function.Base</a> <a id="761" class="Keyword">using</a> <a id="767" class="Symbol">(</a><a id="768" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="816" class="Symbol">;</a> <a id="818" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="821" class="Symbol">)</a>
<a id="823" class="Keyword">open</a> <a id="828" class="Keyword">import</a> <a id="835" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="859" class="Keyword">using</a> <a id="865" class="Symbol">(</a><a id="866" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="872" class="Symbol">)</a>
<a id="874" class="Keyword">open</a> <a id="879" class="Keyword">import</a> <a id="886" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="913" class="Keyword">using</a> <a id="919" class="Symbol">(</a><a id="920" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="933" class="Symbol">)</a>
<a id="935" class="Keyword">open</a> <a id="940" class="Keyword">import</a> <a id="947" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="975" class="Keyword">using</a> <a id="981" class="Symbol">(</a><a id="982" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="991" class="Symbol">;</a> <a id="993" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1002" class="Symbol">)</a>

<a id="1005" class="Keyword">private</a>
  <a id="1015" class="Keyword">variable</a>
    <a id="1028" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1028" class="Generalizable">a</a> <a id="1030" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1030" class="Generalizable">r</a> <a id="1032" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1032" class="Generalizable">s</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1046" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1046" class="Generalizable">A</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1054" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1028" class="Generalizable">a</a>
    <a id="1060" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="1062" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1062" class="Generalizable">S</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1070" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1046" class="Generalizable">A</a> <a id="1072" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1030" class="Generalizable">r</a>

<a id="1075" class="Keyword">data</a> <a id="Permutation"></a><a id="1080" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1092" class="Symbol">{</a><a id="1093" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1093" class="Bound">A</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1101" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1028" class="Generalizable">a</a><a id="1102" class="Symbol">}</a> <a id="1104" class="Symbol">(</a><a id="1105" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1113" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1093" class="Bound">A</a> <a id="1115" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1030" class="Generalizable">r</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1130" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1093" class="Bound">A</a><a id="1131" class="Symbol">)</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1101" class="Bound">a</a> <a id="1136" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1138" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1115" class="Bound">r</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Keyword">where</a>
  <a id="Permutation.refl"></a><a id="1149" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a>  <a id="1155" class="Symbol">:</a> <a id="1157" class="Symbol">∀</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1160" class="Bound">xs</a> <a id="1163" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1163" class="Bound">ys</a><a id="1165" class="Symbol">}</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1179" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1181" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1160" class="Bound">xs</a> <a id="1184" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1163" class="Bound">ys</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1201" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1203" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1160" class="Bound">xs</a> <a id="1206" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1163" class="Bound">ys</a>
  <a id="Permutation.prep"></a><a id="1211" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a>  <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">∀</a> <a id="1221" class="Symbol">{</a><a id="1222" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1222" class="Bound">xs</a> <a id="1225" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1225" class="Bound">ys</a> <a id="1228" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1228" class="Bound">x</a> <a id="1230" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1230" class="Bound">y</a><a id="1231" class="Symbol">}</a> <a id="1233" class="Symbol">(</a><a id="1234" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1234" class="Bound">eq</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1241" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1228" class="Bound">x</a> <a id="1243" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1230" class="Bound">y</a><a id="1244" class="Symbol">)</a> <a id="1246" class="Symbol">→</a> <a id="1248" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1260" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1262" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1222" class="Bound">xs</a> <a id="1265" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1225" class="Bound">ys</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1282" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1228" class="Bound">x</a> <a id="1287" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1289" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1222" class="Bound">xs</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1230" class="Bound">y</a> <a id="1296" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1298" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1225" class="Bound">ys</a><a id="1300" class="Symbol">)</a>
  <a id="Permutation.swap"></a><a id="1304" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a>  <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">∀</a> <a id="1314" class="Symbol">{</a><a id="1315" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1315" class="Bound">xs</a> <a id="1318" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1318" class="Bound">ys</a> <a id="1321" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1321" class="Bound">x</a> <a id="1323" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1323" class="Bound">y</a> <a id="1325" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1325" class="Bound">x′</a> <a id="1328" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1328" class="Bound">y′</a><a id="1330" class="Symbol">}</a> <a id="1332" class="Symbol">(</a><a id="1333" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1333" class="Bound">eq₁</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1341" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1321" class="Bound">x</a> <a id="1343" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1325" class="Bound">x′</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1348" class="Bound">eq₂</a> <a id="1352" class="Symbol">:</a> <a id="1354" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1356" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1323" class="Bound">y</a> <a id="1358" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1328" class="Bound">y′</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1376" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1378" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1315" class="Bound">xs</a> <a id="1381" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1318" class="Bound">ys</a> <a id="1384" class="Symbol">→</a> <a id="1386" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1398" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1321" class="Bound">x</a> <a id="1403" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1405" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1323" class="Bound">y</a> <a id="1407" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1409" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1315" class="Bound">xs</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1328" class="Bound">y′</a> <a id="1417" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1419" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1325" class="Bound">x′</a> <a id="1422" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1424" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1318" class="Bound">ys</a><a id="1426" class="Symbol">)</a>
  <a id="Permutation.trans"></a><a id="1430" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="1436" class="Symbol">:</a> <a id="1438" class="Symbol">∀</a> <a id="1440" class="Symbol">{</a><a id="1441" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1441" class="Bound">xs</a> <a id="1444" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1444" class="Bound">ys</a> <a id="1447" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1447" class="Bound">zs</a><a id="1449" class="Symbol">}</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1465" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1467" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1441" class="Bound">xs</a> <a id="1470" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1444" class="Bound">ys</a> <a id="1473" class="Symbol">→</a> <a id="1475" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1487" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1489" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1444" class="Bound">ys</a> <a id="1492" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1447" class="Bound">zs</a> <a id="1495" class="Symbol">→</a> <a id="1497" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1509" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1105" class="Bound">R</a> <a id="1511" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1441" class="Bound">xs</a> <a id="1514" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1447" class="Bound">zs</a>

<a id="1518" class="Comment">------------------------------------------------------------------------</a>
<a id="1591" class="Comment">-- The Permutation relation is an equivalence</a>

<a id="sym"></a><a id="1638" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1654" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="1681" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a><a id="1682" class="Symbol">)</a>
<a id="1684" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1688" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1688" class="Bound">R-sym</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="1700" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1700" class="Bound">xs∼ys</a><a id="1705" class="Symbol">)</a>           <a id="1717" class="Symbol">=</a> <a id="1719" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">Pointwise.symmetric</a> <a id="1745" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1688" class="Bound">R-sym</a> <a id="1751" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1700" class="Bound">xs∼ys</a><a id="1756" class="Symbol">)</a>
<a id="1758" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1762" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1762" class="Bound">R-sym</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="1774" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1774" class="Bound">x∼x′</a> <a id="1779" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1779" class="Bound">xs↭ys</a><a id="1784" class="Symbol">)</a>      <a id="1791" class="Symbol">=</a> <a id="1793" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1762" class="Bound">R-sym</a> <a id="1805" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1774" class="Bound">x∼x′</a><a id="1809" class="Symbol">)</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1816" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1762" class="Bound">R-sym</a> <a id="1822" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1779" class="Bound">xs↭ys</a><a id="1827" class="Symbol">)</a>
<a id="1829" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1833" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1833" class="Bound">R-sym</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="1845" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1845" class="Bound">x∼x′</a> <a id="1850" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1850" class="Bound">y∼y′</a> <a id="1855" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1855" class="Bound">xs↭ys</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">=</a> <a id="1864" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1833" class="Bound">R-sym</a> <a id="1876" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1850" class="Bound">y∼y′</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1833" class="Bound">R-sym</a> <a id="1889" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1845" class="Bound">x∼x′</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1900" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1833" class="Bound">R-sym</a> <a id="1906" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1855" class="Bound">xs↭ys</a><a id="1911" class="Symbol">)</a>
<a id="1913" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1917" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1917" class="Bound">R-sym</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="1930" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1930" class="Bound">xs↭ys</a> <a id="1936" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1936" class="Bound">ys↭zs</a><a id="1941" class="Symbol">)</a>    <a id="1946" class="Symbol">=</a> <a id="1948" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1959" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1917" class="Bound">R-sym</a> <a id="1965" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1936" class="Bound">ys↭zs</a><a id="1970" class="Symbol">)</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="1977" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1917" class="Bound">R-sym</a> <a id="1983" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1930" class="Bound">xs↭ys</a><a id="1988" class="Symbol">)</a>

<a id="isEquivalence"></a><a id="1991" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1991" class="Function">isEquivalence</a> <a id="2005" class="Symbol">:</a> <a id="2007" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2017" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2019" class="Symbol">→</a> <a id="2021" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2031" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2033" class="Symbol">→</a> <a id="2035" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="2062" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a><a id="2063" class="Symbol">)</a>
<a id="2065" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1991" class="Function">isEquivalence</a> <a id="2079" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2079" class="Bound">R-refl</a> <a id="2086" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2086" class="Bound">R-sym</a> <a id="2092" class="Symbol">=</a> <a id="2094" class="Keyword">record</a>
  <a id="2103" class="Symbol">{</a> <a id="2105" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2111" class="Symbol">=</a> <a id="2113" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">Pointwise.refl</a> <a id="2134" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2079" class="Bound">R-refl</a><a id="2140" class="Symbol">)</a>
  <a id="2144" class="Symbol">;</a> <a id="2146" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2152" class="Symbol">=</a> <a id="2154" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">sym</a> <a id="2158" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2086" class="Bound">R-sym</a>
  <a id="2166" class="Symbol">;</a> <a id="2168" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2174" class="Symbol">=</a> <a id="2176" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a>
  <a id="2184" class="Symbol">}</a>

<a id="setoid"></a><a id="2187" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2187" class="Function">setoid</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2206" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2220" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2231" class="Symbol">_</a> <a id="2233" class="Symbol">_</a>
<a id="2235" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2187" class="Function">setoid</a> <a id="2242" class="Symbol">{</a><a id="2243" class="Argument">R</a> <a id="2245" class="Symbol">=</a> <a id="2247" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2247" class="Bound">R</a><a id="2248" class="Symbol">}</a> <a id="2250" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2250" class="Bound">R-refl</a> <a id="2257" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2257" class="Bound">R-sym</a> <a id="2263" class="Symbol">=</a> <a id="2265" class="Keyword">record</a>
  <a id="2274" class="Symbol">{</a> <a id="2276" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2290" class="Symbol">=</a> <a id="2292" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1991" class="Function">isEquivalence</a> <a id="2306" class="Symbol">{</a><a id="2307" class="Argument">R</a> <a id="2309" class="Symbol">=</a> <a id="2311" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2247" class="Bound">R</a><a id="2312" class="Symbol">}</a> <a id="2314" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2250" class="Bound">R-refl</a> <a id="2321" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2257" class="Bound">R-sym</a>
  <a id="2329" class="Symbol">}</a>

<a id="map"></a><a id="2332" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2336" class="Symbol">:</a> <a id="2338" class="Symbol">(</a><a id="2339" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2341" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2343" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1062" class="Generalizable">S</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">→</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="2361" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2363" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2365" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="2377" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1062" class="Generalizable">S</a><a id="2378" class="Symbol">)</a>
<a id="2380" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2384" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2384" class="Bound">R⇒S</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="2394" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2394" class="Bound">xs∼ys</a><a id="2399" class="Symbol">)</a>         <a id="2409" class="Symbol">=</a> <a id="2411" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">Pointwise.map</a> <a id="2431" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2384" class="Bound">R⇒S</a> <a id="2435" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2394" class="Bound">xs∼ys</a><a id="2440" class="Symbol">)</a>
<a id="2442" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2446" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2446" class="Bound">R⇒S</a> <a id="2450" class="Symbol">(</a><a id="2451" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="2456" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2456" class="Bound">e</a> <a id="2458" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2458" class="Bound">xs∼ys</a><a id="2463" class="Symbol">)</a>       <a id="2471" class="Symbol">=</a> <a id="2473" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2446" class="Bound">R⇒S</a> <a id="2483" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2456" class="Bound">e</a><a id="2484" class="Symbol">)</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2491" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2446" class="Bound">R⇒S</a> <a id="2495" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2458" class="Bound">xs∼ys</a><a id="2500" class="Symbol">)</a>
<a id="2502" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2506" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2506" class="Bound">R⇒S</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="2516" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2516" class="Bound">e₁</a> <a id="2519" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2519" class="Bound">e₂</a> <a id="2522" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2522" class="Bound">xs∼ys</a><a id="2527" class="Symbol">)</a>   <a id="2531" class="Symbol">=</a> <a id="2533" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2506" class="Bound">R⇒S</a> <a id="2543" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2516" class="Bound">e₁</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2506" class="Bound">R⇒S</a> <a id="2552" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2519" class="Bound">e₂</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2561" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2506" class="Bound">R⇒S</a> <a id="2565" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2522" class="Bound">xs∼ys</a><a id="2570" class="Symbol">)</a>
<a id="2572" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2576" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2576" class="Bound">R⇒S</a> <a id="2580" class="Symbol">(</a><a id="2581" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="2587" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2587" class="Bound">xs∼ys</a> <a id="2593" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2593" class="Bound">ys∼zs</a><a id="2598" class="Symbol">)</a>  <a id="2601" class="Symbol">=</a> <a id="2603" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2614" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2576" class="Bound">R⇒S</a> <a id="2618" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2587" class="Bound">xs∼ys</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2332" class="Function">map</a> <a id="2630" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2576" class="Bound">R⇒S</a> <a id="2634" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2593" class="Bound">ys∼zs</a><a id="2639" class="Symbol">)</a>

<a id="2642" class="Comment">-- Measures the number of constructors, can be useful for termination proofs</a>
<a id="steps"></a><a id="2719" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2725" class="Symbol">:</a> <a id="2727" class="Symbol">∀</a> <a id="2729" class="Symbol">{</a><a id="2730" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2730" class="Bound">xs</a> <a id="2733" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2733" class="Bound">ys</a><a id="2735" class="Symbol">}</a> <a id="2737" class="Symbol">→</a> <a id="2739" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="2751" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2753" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2730" class="Bound">xs</a> <a id="2756" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2733" class="Bound">ys</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2763" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2769" class="Symbol">(</a><a id="2770" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="2775" class="Symbol">_)</a>            <a id="2789" class="Symbol">=</a> <a id="2791" class="Number">1</a>
<a id="2793" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="2805" class="Symbol">_</a> <a id="2807" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2807" class="Bound">xs↭ys</a><a id="2812" class="Symbol">)</a>      <a id="2819" class="Symbol">=</a> <a id="2821" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2825" class="Symbol">(</a><a id="2826" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2832" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2807" class="Bound">xs↭ys</a><a id="2837" class="Symbol">)</a>
<a id="2839" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="2851" class="Symbol">_</a> <a id="2853" class="Symbol">_</a> <a id="2855" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2855" class="Bound">xs↭ys</a><a id="2860" class="Symbol">)</a>    <a id="2865" class="Symbol">=</a> <a id="2867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2878" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2855" class="Bound">xs↭ys</a><a id="2883" class="Symbol">)</a>
<a id="2885" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2891" class="Symbol">(</a><a id="2892" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="2898" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2898" class="Bound">xs↭ys</a> <a id="2904" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2904" class="Bound">ys↭zs</a><a id="2909" class="Symbol">)</a> <a id="2911" class="Symbol">=</a> <a id="2913" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2919" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2898" class="Bound">xs↭ys</a> <a id="2925" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2927" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">steps</a> <a id="2933" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2904" class="Bound">ys↭zs</a>

<a id="onIndices"></a><a id="2940" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="2950" class="Symbol">:</a> <a id="2952" class="Symbol">∀</a> <a id="2954" class="Symbol">{</a><a id="2955" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2955" class="Bound">xs</a> <a id="2958" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2958" class="Bound">ys</a><a id="2960" class="Symbol">}</a> <a id="2962" class="Symbol">→</a> <a id="2964" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Permutation</a> <a id="2976" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1060" class="Generalizable">R</a> <a id="2978" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2955" class="Bound">xs</a> <a id="2981" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2958" class="Bound">ys</a> <a id="2984" class="Symbol">→</a> <a id="2986" href="Data.Fin.Permutation.html#2162" class="Function">Fin.Permutation</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3010" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2955" class="Bound">xs</a><a id="3012" class="Symbol">)</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3022" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2958" class="Bound">ys</a><a id="3024" class="Symbol">)</a>
<a id="3026" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3036" class="Symbol">(</a><a id="3037" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3042" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3042" class="Bound">≋</a><a id="3043" class="Symbol">)</a>          <a id="3054" class="Symbol">=</a> <a id="3056" href="Data.Fin.Permutation.html#3495" class="Function">Fin.cast-id</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise.Pointwise-length</a> <a id="3096" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3042" class="Bound">≋</a><a id="3097" class="Symbol">)</a>
<a id="3099" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3115" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3115" class="Bound">e</a> <a id="3117" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3117" class="Bound">xs↭ys</a><a id="3122" class="Symbol">)</a>   <a id="3126" class="Symbol">=</a> <a id="3128" href="Data.Fin.Permutation.html#6647" class="Function">Fin.lift₀</a> <a id="3138" class="Symbol">(</a><a id="3139" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3149" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3117" class="Bound">xs↭ys</a><a id="3154" class="Symbol">)</a>
<a id="3156" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3166" class="Symbol">(</a><a id="3167" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3172" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3172" class="Bound">e</a> <a id="3174" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3174" class="Bound">f</a> <a id="3176" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3176" class="Bound">xs↭ys</a><a id="3181" class="Symbol">)</a> <a id="3183" class="Symbol">=</a> <a id="3185" href="Data.Fin.Permutation.html#9890" class="Function">Fin.swap</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3205" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3176" class="Bound">xs↭ys</a><a id="3210" class="Symbol">)</a>
<a id="3212" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3222" class="Symbol">(</a><a id="3223" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3229" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3229" class="Bound">↭₁</a> <a id="3232" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3232" class="Bound">↭₂</a><a id="3234" class="Symbol">)</a>   <a id="3238" class="Symbol">=</a> <a id="3240" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3250" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3229" class="Bound">↭₁</a> <a id="3253" href="Data.Fin.Permutation.html#3316" class="Function Operator">Fin.∘ₚ</a> <a id="3260" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="3270" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#3232" class="Bound">↭₂</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Permutation.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.List.Relation.Binary.Permutation.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Permutation.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An inductive definition for the permutation relation</a>
<a id="162" class="Comment">------------------------------------------------------------------------</a>

<a id="236" class="Symbol">{-#</a> <a id="240" class="Keyword">OPTIONS</a> <a id="248" class="Pragma">--cubical-compatible</a> <a id="269" class="Pragma">--safe</a> <a id="276" class="Symbol">#-}</a>

<a id="281" class="Keyword">module</a> <a id="288" href="Data.List.Relation.Binary.Permutation.Propositional.html" class="Module">Data.List.Relation.Binary.Permutation.Propositional</a>
  <a id="342" class="Symbol">{</a><a id="343" href="Data.List.Relation.Binary.Permutation.Propositional.html#343" class="Bound">a</a><a id="344" class="Symbol">}</a> <a id="346" class="Symbol">{</a><a id="347" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a> <a id="349" class="Symbol">:</a> <a id="351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="355" href="Data.List.Relation.Binary.Permutation.Propositional.html#343" class="Bound">a</a><a id="356" class="Symbol">}</a> <a id="358" class="Keyword">where</a>

<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="403" class="Symbol">;</a> <a id="405" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="407" class="Symbol">;</a> <a id="409" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.List.Relation.Binary.Equality.Propositional.html" class="Module">Data.List.Relation.Binary.Equality.Propositional</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="485" class="Symbol">;</a> <a id="487" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="535" class="Symbol">;</a> <a id="537" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="591" class="Symbol">)</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="694" class="Keyword">using</a> <a id="700" class="Symbol">(</a><a id="701" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="710" class="Symbol">;</a> <a id="712" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="774" class="Symbol">as</a> <a id="777" class="Module">≡</a> <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">)</a>
<a id="797" class="Keyword">import</a> <a id="804" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="837" class="Symbol">as</a> <a id="840" class="Module">EqReasoning</a>
<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="898" class="Keyword">import</a> <a id="905" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Data.List.Relation.Binary.Permutation.Setoid</a> <a id="950" class="Symbol">as</a> <a id="953" class="Module">Permutation</a>

<a id="966" class="Keyword">private</a>
  <a id="976" class="Keyword">variable</a>
    <a id="989" href="Data.List.Relation.Binary.Permutation.Propositional.html#989" class="Generalizable">x</a> <a id="991" href="Data.List.Relation.Binary.Permutation.Propositional.html#991" class="Generalizable">y</a> <a id="993" href="Data.List.Relation.Binary.Permutation.Propositional.html#993" class="Generalizable">z</a> <a id="995" href="Data.List.Relation.Binary.Permutation.Propositional.html#995" class="Generalizable">v</a> <a id="997" href="Data.List.Relation.Binary.Permutation.Propositional.html#997" class="Generalizable">w</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a>
    <a id="1007" href="Data.List.Relation.Binary.Permutation.Propositional.html#1007" class="Generalizable">ws</a> <a id="1010" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1013" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1016" href="Data.List.Relation.Binary.Permutation.Propositional.html#1016" class="Generalizable">zs</a> <a id="1019" class="Symbol">:</a> <a id="1021" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1026" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a>

<a id="1029" class="Comment">------------------------------------------------------------------------</a>
<a id="1102" class="Comment">-- An inductive definition of permutation</a>

<a id="1145" class="Comment">-- Note that one would expect that this would be defined in terms of</a>
<a id="1214" class="Comment">-- `Permutation.Setoid`. This is not currently the case as it involves</a>
<a id="1285" class="Comment">-- adding in a bunch of trivial `_≡_` proofs to the constructors which</a>
<a id="1356" class="Comment">-- a) adds noise and b) prevents easy access to the variables `x`, `y`.</a>
<a id="1428" class="Comment">-- This may be changed in future when a better solution is found.</a>

<a id="1495" class="Keyword">infix</a> <a id="1501" class="Number">3</a> <a id="1503" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>

<a id="1508" class="Keyword">data</a> <a id="_↭_"></a><a id="1513" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a> <a id="1517" class="Symbol">:</a> <a id="1519" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1523" class="Symbol">(</a><a id="1524" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1529" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a><a id="1530" class="Symbol">)</a> <a id="1532" href="Data.List.Relation.Binary.Permutation.Propositional.html#343" class="Bound">a</a> <a id="1534" class="Keyword">where</a>
  <a id="_↭_.refl"></a><a id="1542" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="InductiveConstructor">refl</a>  <a id="1548" class="Symbol">:</a> <a id="1550" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1553" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1555" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a>
  <a id="_↭_.prep"></a><a id="1560" href="Data.List.Relation.Binary.Permutation.Propositional.html#1560" class="InductiveConstructor">prep</a>  <a id="1566" class="Symbol">:</a> <a id="1568" class="Symbol">∀</a> <a id="1570" href="Data.List.Relation.Binary.Permutation.Propositional.html#1570" class="Bound">x</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1577" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1579" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Data.List.Relation.Binary.Permutation.Propositional.html#1570" class="Bound">x</a> <a id="1586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1588" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1591" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1593" href="Data.List.Relation.Binary.Permutation.Propositional.html#1570" class="Bound">x</a> <a id="1595" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1597" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a>
  <a id="_↭_.swap"></a><a id="1602" href="Data.List.Relation.Binary.Permutation.Propositional.html#1602" class="InductiveConstructor">swap</a>  <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">∀</a> <a id="1612" href="Data.List.Relation.Binary.Permutation.Propositional.html#1612" class="Bound">x</a> <a id="1614" href="Data.List.Relation.Binary.Permutation.Propositional.html#1614" class="Bound">y</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1621" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1623" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Data.List.Relation.Binary.Permutation.Propositional.html#1612" class="Bound">x</a> <a id="1630" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1632" href="Data.List.Relation.Binary.Permutation.Propositional.html#1614" class="Bound">y</a> <a id="1634" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1636" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1639" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1641" href="Data.List.Relation.Binary.Permutation.Propositional.html#1614" class="Bound">y</a> <a id="1643" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1645" href="Data.List.Relation.Binary.Permutation.Propositional.html#1612" class="Bound">x</a> <a id="1647" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1649" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a>
  <a id="_↭_.trans"></a><a id="1654" href="Data.List.Relation.Binary.Permutation.Propositional.html#1654" class="InductiveConstructor">trans</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1665" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1667" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1675" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1677" href="Data.List.Relation.Binary.Permutation.Propositional.html#1016" class="Generalizable">zs</a> <a id="1680" class="Symbol">→</a> <a id="1682" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1685" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1687" href="Data.List.Relation.Binary.Permutation.Propositional.html#1016" class="Generalizable">zs</a>

<a id="1691" class="Comment">-- Constructor aliases</a>

<a id="↭-refl"></a><a id="1715" href="Data.List.Relation.Binary.Permutation.Propositional.html#1715" class="Function">↭-refl</a> <a id="1722" class="Symbol">:</a> <a id="1724" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1734" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>
<a id="1738" href="Data.List.Relation.Binary.Permutation.Propositional.html#1715" class="Function">↭-refl</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="InductiveConstructor">refl</a>

<a id="↭-prep"></a><a id="1753" href="Data.List.Relation.Binary.Permutation.Propositional.html#1753" class="Function">↭-prep</a>  <a id="1761" class="Symbol">:</a> <a id="1763" class="Symbol">∀</a> <a id="1765" href="Data.List.Relation.Binary.Permutation.Propositional.html#1765" class="Bound">x</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1772" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1774" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1777" class="Symbol">→</a> <a id="1779" href="Data.List.Relation.Binary.Permutation.Propositional.html#1765" class="Bound">x</a> <a id="1781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1783" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1786" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1788" href="Data.List.Relation.Binary.Permutation.Propositional.html#1765" class="Bound">x</a> <a id="1790" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1792" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a>
<a id="1795" href="Data.List.Relation.Binary.Permutation.Propositional.html#1753" class="Function">↭-prep</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="Data.List.Relation.Binary.Permutation.Propositional.html#1560" class="InductiveConstructor">prep</a>

<a id="↭-swap"></a><a id="1810" href="Data.List.Relation.Binary.Permutation.Propositional.html#1810" class="Function">↭-swap</a>  <a id="1818" class="Symbol">:</a> <a id="1820" class="Symbol">∀</a> <a id="1822" href="Data.List.Relation.Binary.Permutation.Propositional.html#1822" class="Bound">x</a> <a id="1824" href="Data.List.Relation.Binary.Permutation.Propositional.html#1824" class="Bound">y</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1831" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1833" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="1836" class="Symbol">→</a> <a id="1838" href="Data.List.Relation.Binary.Permutation.Propositional.html#1822" class="Bound">x</a> <a id="1840" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1842" href="Data.List.Relation.Binary.Permutation.Propositional.html#1824" class="Bound">y</a> <a id="1844" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1846" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="1849" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="1851" href="Data.List.Relation.Binary.Permutation.Propositional.html#1824" class="Bound">y</a> <a id="1853" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1855" href="Data.List.Relation.Binary.Permutation.Propositional.html#1822" class="Bound">x</a> <a id="1857" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1859" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a>
<a id="1862" href="Data.List.Relation.Binary.Permutation.Propositional.html#1810" class="Function">↭-swap</a> <a id="1869" class="Symbol">=</a> <a id="1871" href="Data.List.Relation.Binary.Permutation.Propositional.html#1602" class="InductiveConstructor">swap</a>

<a id="1877" class="Comment">------------------------------------------------------------------------</a>
<a id="1950" class="Comment">-- _↭_ is an equivalence</a>

<a id="↭-reflexive"></a><a id="1976" href="Data.List.Relation.Binary.Permutation.Propositional.html#1976" class="Function">↭-reflexive</a> <a id="1988" class="Symbol">:</a> <a id="1990" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1994" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1996" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>
<a id="2000" href="Data.List.Relation.Binary.Permutation.Propositional.html#1976" class="Function">↭-reflexive</a> <a id="2012" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Data.List.Relation.Binary.Permutation.Propositional.html#1715" class="Function">↭-refl</a>

<a id="↭-reflexive-≋"></a><a id="2027" href="Data.List.Relation.Binary.Permutation.Propositional.html#2027" class="Function">↭-reflexive-≋</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="2047" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2049" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>
<a id="2053" href="Data.List.Relation.Binary.Permutation.Propositional.html#2027" class="Function">↭-reflexive-≋</a> <a id="2067" href="Data.List.Relation.Binary.Permutation.Propositional.html#2067" class="Bound">xs≋ys</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Data.List.Relation.Binary.Permutation.Propositional.html#1976" class="Function">↭-reflexive</a> <a id="2087" class="Symbol">(</a><a id="2088" href="Data.List.Relation.Binary.Equality.Propositional.html#1062" class="Function">≋⇒≡</a> <a id="2092" href="Data.List.Relation.Binary.Permutation.Propositional.html#2067" class="Bound">xs≋ys</a><a id="2097" class="Symbol">)</a>

<a id="↭-sym"></a><a id="2100" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2106" class="Symbol">:</a> <a id="2108" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a> <a id="2111" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="2113" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="2116" class="Symbol">→</a> <a id="2118" href="Data.List.Relation.Binary.Permutation.Propositional.html#1013" class="Generalizable">ys</a> <a id="2121" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="2123" href="Data.List.Relation.Binary.Permutation.Propositional.html#1010" class="Generalizable">xs</a>
<a id="2126" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2132" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="InductiveConstructor">refl</a>                <a id="2152" class="Symbol">=</a> <a id="2154" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="InductiveConstructor">refl</a>
<a id="2159" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Data.List.Relation.Binary.Permutation.Propositional.html#1560" class="InductiveConstructor">prep</a> <a id="2171" href="Data.List.Relation.Binary.Permutation.Propositional.html#2171" class="Bound">x</a> <a id="2173" href="Data.List.Relation.Binary.Permutation.Propositional.html#2173" class="Bound">xs↭ys</a><a id="2178" class="Symbol">)</a>      <a id="2185" class="Symbol">=</a> <a id="2187" href="Data.List.Relation.Binary.Permutation.Propositional.html#1560" class="InductiveConstructor">prep</a> <a id="2192" href="Data.List.Relation.Binary.Permutation.Propositional.html#2171" class="Bound">x</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2201" href="Data.List.Relation.Binary.Permutation.Propositional.html#2173" class="Bound">xs↭ys</a><a id="2206" class="Symbol">)</a>
<a id="2208" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.List.Relation.Binary.Permutation.Propositional.html#1602" class="InductiveConstructor">swap</a> <a id="2220" href="Data.List.Relation.Binary.Permutation.Propositional.html#2220" class="Bound">x</a> <a id="2222" href="Data.List.Relation.Binary.Permutation.Propositional.html#2222" class="Bound">y</a> <a id="2224" href="Data.List.Relation.Binary.Permutation.Propositional.html#2224" class="Bound">xs↭ys</a><a id="2229" class="Symbol">)</a>    <a id="2234" class="Symbol">=</a> <a id="2236" href="Data.List.Relation.Binary.Permutation.Propositional.html#1602" class="InductiveConstructor">swap</a> <a id="2241" href="Data.List.Relation.Binary.Permutation.Propositional.html#2222" class="Bound">y</a> <a id="2243" href="Data.List.Relation.Binary.Permutation.Propositional.html#2220" class="Bound">x</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2252" href="Data.List.Relation.Binary.Permutation.Propositional.html#2224" class="Bound">xs↭ys</a><a id="2257" class="Symbol">)</a>
<a id="2259" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Data.List.Relation.Binary.Permutation.Propositional.html#1654" class="InductiveConstructor">trans</a> <a id="2272" href="Data.List.Relation.Binary.Permutation.Propositional.html#2272" class="Bound">xs↭ys</a> <a id="2278" href="Data.List.Relation.Binary.Permutation.Propositional.html#2278" class="Bound">ys↭zs</a><a id="2283" class="Symbol">)</a> <a id="2285" class="Symbol">=</a> <a id="2287" href="Data.List.Relation.Binary.Permutation.Propositional.html#1654" class="InductiveConstructor">trans</a> <a id="2293" class="Symbol">(</a><a id="2294" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2300" href="Data.List.Relation.Binary.Permutation.Propositional.html#2278" class="Bound">ys↭zs</a><a id="2305" class="Symbol">)</a> <a id="2307" class="Symbol">(</a><a id="2308" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="2314" href="Data.List.Relation.Binary.Permutation.Propositional.html#2272" class="Bound">xs↭ys</a><a id="2319" class="Symbol">)</a>

<a id="2322" class="Comment">-- A smart version of trans that avoids unnecessary `refl`s (see #1113).</a>
<a id="↭-trans"></a><a id="2395" href="Data.List.Relation.Binary.Permutation.Propositional.html#2395" class="Function">↭-trans</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2416" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>
<a id="2420" href="Data.List.Relation.Binary.Permutation.Propositional.html#2395" class="Function">↭-trans</a> <a id="2428" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="InductiveConstructor">refl</a> <a id="2433" href="Data.List.Relation.Binary.Permutation.Propositional.html#2433" class="Bound">ρ₂</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Data.List.Relation.Binary.Permutation.Propositional.html#2433" class="Bound">ρ₂</a>
<a id="2441" href="Data.List.Relation.Binary.Permutation.Propositional.html#2395" class="CatchallClause Function">↭-trans</a><a id="2448" class="CatchallClause"> </a><a id="2449" href="Data.List.Relation.Binary.Permutation.Propositional.html#2449" class="CatchallClause Bound">ρ₁</a><a id="2451" class="CatchallClause"> </a><a id="2452" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="CatchallClause InductiveConstructor">refl</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Data.List.Relation.Binary.Permutation.Propositional.html#2449" class="Bound">ρ₁</a>
<a id="2462" href="Data.List.Relation.Binary.Permutation.Propositional.html#2395" class="CatchallClause Function">↭-trans</a><a id="2469" class="CatchallClause"> </a><a id="2470" href="Data.List.Relation.Binary.Permutation.Propositional.html#2470" class="CatchallClause Bound">ρ₁</a><a id="2472" class="CatchallClause"> </a><a id="2473" href="Data.List.Relation.Binary.Permutation.Propositional.html#2473" class="CatchallClause Bound">ρ₂</a>   <a id="2478" class="Symbol">=</a> <a id="2480" href="Data.List.Relation.Binary.Permutation.Propositional.html#1654" class="InductiveConstructor">trans</a> <a id="2486" href="Data.List.Relation.Binary.Permutation.Propositional.html#2470" class="Bound">ρ₁</a> <a id="2489" href="Data.List.Relation.Binary.Permutation.Propositional.html#2473" class="Bound">ρ₂</a>

<a id="↭-isEquivalence"></a><a id="2493" href="Data.List.Relation.Binary.Permutation.Propositional.html#2493" class="Function">↭-isEquivalence</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2525" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>
<a id="2529" href="Data.List.Relation.Binary.Permutation.Propositional.html#2493" class="Function">↭-isEquivalence</a> <a id="2545" class="Symbol">=</a> <a id="2547" class="Keyword">record</a>
  <a id="2556" class="Symbol">{</a> <a id="2558" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2564" class="Symbol">=</a> <a id="2566" href="Data.List.Relation.Binary.Permutation.Propositional.html#1715" class="Function">↭-refl</a>
  <a id="2575" class="Symbol">;</a> <a id="2577" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2583" class="Symbol">=</a> <a id="2585" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a>
  <a id="2593" class="Symbol">;</a> <a id="2595" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2601" class="Symbol">=</a> <a id="2603" href="Data.List.Relation.Binary.Permutation.Propositional.html#2395" class="Function">↭-trans</a>
  <a id="2613" class="Symbol">}</a>

<a id="↭-setoid"></a><a id="2616" href="Data.List.Relation.Binary.Permutation.Propositional.html#2616" class="Function">↭-setoid</a> <a id="2625" class="Symbol">:</a> <a id="2627" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2634" class="Symbol">_</a> <a id="2636" class="Symbol">_</a>
<a id="2638" href="Data.List.Relation.Binary.Permutation.Propositional.html#2616" class="Function">↭-setoid</a> <a id="2647" class="Symbol">=</a> <a id="2649" class="Keyword">record</a>
  <a id="2658" class="Symbol">{</a> <a id="2660" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2674" class="Symbol">=</a> <a id="2676" href="Data.List.Relation.Binary.Permutation.Propositional.html#2493" class="Function">↭-isEquivalence</a>
  <a id="2694" class="Symbol">}</a>

<a id="2697" class="Comment">------------------------------------------------------------------------</a>
<a id="2770" class="Comment">-- _↭_ is finer than `Setoid`-based permutation for any equivalence on A</a>

<a id="2844" class="Keyword">module</a> <a id="2851" href="Data.List.Relation.Binary.Permutation.Propositional.html#2851" class="Module">_</a> <a id="2853" class="Symbol">{</a><a id="2854" href="Data.List.Relation.Binary.Permutation.Propositional.html#2854" class="Bound">ℓ</a><a id="2855" class="Symbol">}</a> <a id="2857" class="Symbol">{</a><a id="2858" href="Data.List.Relation.Binary.Permutation.Propositional.html#2858" class="Bound Operator">_≈_</a> <a id="2862" class="Symbol">:</a> <a id="2864" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2868" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a> <a id="2870" href="Data.List.Relation.Binary.Permutation.Propositional.html#2854" class="Bound">ℓ</a><a id="2871" class="Symbol">}</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Data.List.Relation.Binary.Permutation.Propositional.html#2874" class="Bound">isEquivalence</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2904" href="Data.List.Relation.Binary.Permutation.Propositional.html#2858" class="Bound Operator">_≈_</a><a id="2907" class="Symbol">)</a> <a id="2909" class="Keyword">where</a>

  <a id="2918" class="Keyword">private</a>
    <a id="2930" class="Keyword">open</a> <a id="2935" class="Keyword">module</a> <a id="2942" href="Data.List.Relation.Binary.Permutation.Propositional.html#2942" class="Module">↭ₛ′</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Permutation</a> <a id="2960" class="Keyword">record</a> <a id="2967" class="Symbol">{</a> <a id="2969" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Data.List.Relation.Binary.Permutation.Propositional.html#2874" class="Bound">isEquivalence</a> <a id="2999" class="Symbol">}</a>
      <a id="3007" class="Keyword">using</a> <a id="3013" class="Symbol">()</a>
      <a id="3022" class="Keyword">renaming</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="3036" class="Symbol">to</a> <a id="3039" class="Function Operator">_↭ₛ′_</a><a id="3044" class="Symbol">)</a>

  <a id="3049" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a> <a id="3061" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3063" href="Data.List.Relation.Binary.Permutation.Propositional.html#3039" class="Function Operator">_↭ₛ′_</a>
  <a id="3071" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3077" href="Data.List.Relation.Binary.Permutation.Propositional.html#1542" class="InductiveConstructor">refl</a>         <a id="3090" class="Symbol">=</a> <a id="3092" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭ₛ′.↭-refl</a>
  <a id="3105" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Data.List.Relation.Binary.Permutation.Propositional.html#1560" class="InductiveConstructor">prep</a> <a id="3117" href="Data.List.Relation.Binary.Permutation.Propositional.html#3117" class="Bound">x</a> <a id="3119" href="Data.List.Relation.Binary.Permutation.Propositional.html#3119" class="Bound">p</a><a id="3120" class="Symbol">)</a>   <a id="3124" class="Symbol">=</a> <a id="3126" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭ₛ′.↭-prep</a> <a id="3137" href="Data.List.Relation.Binary.Permutation.Propositional.html#3117" class="Bound">x</a> <a id="3139" class="Symbol">(</a><a id="3140" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3146" href="Data.List.Relation.Binary.Permutation.Propositional.html#3119" class="Bound">p</a><a id="3147" class="Symbol">)</a>
  <a id="3151" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Data.List.Relation.Binary.Permutation.Propositional.html#1602" class="InductiveConstructor">swap</a> <a id="3163" href="Data.List.Relation.Binary.Permutation.Propositional.html#3163" class="Bound">x</a> <a id="3165" href="Data.List.Relation.Binary.Permutation.Propositional.html#3165" class="Bound">y</a> <a id="3167" href="Data.List.Relation.Binary.Permutation.Propositional.html#3167" class="Bound">p</a><a id="3168" class="Symbol">)</a> <a id="3170" class="Symbol">=</a> <a id="3172" href="Data.List.Relation.Binary.Permutation.Setoid.html#1881" class="Function">↭ₛ′.↭-swap</a> <a id="3183" href="Data.List.Relation.Binary.Permutation.Propositional.html#3163" class="Bound">x</a> <a id="3185" href="Data.List.Relation.Binary.Permutation.Propositional.html#3165" class="Bound">y</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3194" href="Data.List.Relation.Binary.Permutation.Propositional.html#3167" class="Bound">p</a><a id="3195" class="Symbol">)</a>
  <a id="3199" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Data.List.Relation.Binary.Permutation.Propositional.html#1654" class="InductiveConstructor">trans</a> <a id="3212" href="Data.List.Relation.Binary.Permutation.Propositional.html#3212" class="Bound">p</a> <a id="3214" href="Data.List.Relation.Binary.Permutation.Propositional.html#3214" class="Bound">q</a><a id="3215" class="Symbol">)</a>  <a id="3218" class="Symbol">=</a> <a id="3220" href="Data.List.Relation.Binary.Permutation.Setoid.html#4010" class="Function">↭ₛ′.↭-trans′</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3240" href="Data.List.Relation.Binary.Permutation.Propositional.html#3212" class="Bound">p</a><a id="3241" class="Symbol">)</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3250" href="Data.List.Relation.Binary.Permutation.Propositional.html#3214" class="Bound">q</a><a id="3251" class="Symbol">)</a>


<a id="3255" class="Comment">------------------------------------------------------------------------</a>
<a id="3328" class="Comment">-- _↭_ is equivalent to `Setoid`-based permutation on `≡.setoid A`</a>

<a id="3396" class="Keyword">private</a>
  <a id="3406" class="Keyword">open</a> <a id="3411" class="Keyword">module</a> <a id="↭ₛ"></a><a id="3418" href="Data.List.Relation.Binary.Permutation.Propositional.html#3418" class="Module">↭ₛ</a> <a id="3421" class="Symbol">=</a> <a id="3423" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Permutation</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3445" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a><a id="3446" class="Symbol">)</a>
    <a id="3452" class="Keyword">using</a> <a id="3458" class="Symbol">()</a>
    <a id="3465" class="Keyword">renaming</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="3479" class="Symbol">to</a> <a id="3482" class="Function Operator">_↭ₛ_</a><a id="3486" class="Symbol">)</a>

<a id="↭⇒↭ₛ"></a><a id="3489" href="Data.List.Relation.Binary.Permutation.Propositional.html#3489" class="Function">↭⇒↭ₛ</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a> <a id="3500" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3502" href="Data.List.Relation.Binary.Permutation.Propositional.html#3482" class="Function Operator">_↭ₛ_</a>
<a id="3507" href="Data.List.Relation.Binary.Permutation.Propositional.html#3489" class="Function">↭⇒↭ₛ</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Data.List.Relation.Binary.Permutation.Propositional.html#3049" class="Function">↭⇒↭ₛ′</a> <a id="3520" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>

<a id="↭ₛ⇒↭"></a><a id="3537" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3542" class="Symbol">:</a> <a id="3544" href="Data.List.Relation.Binary.Permutation.Propositional.html#3482" class="Function Operator">_↭ₛ_</a> <a id="3549" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3551" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a>
<a id="3555" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">↭ₛ.refl</a> <a id="3569" href="Data.List.Relation.Binary.Permutation.Propositional.html#3569" class="Bound">xs≋ys</a><a id="3574" class="Symbol">)</a>       <a id="3582" class="Symbol">=</a> <a id="3584" href="Data.List.Relation.Binary.Permutation.Propositional.html#2027" class="Function">↭-reflexive-≋</a> <a id="3598" href="Data.List.Relation.Binary.Permutation.Propositional.html#3569" class="Bound">xs≋ys</a>
<a id="3604" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3609" class="Symbol">(</a><a id="3610" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">↭ₛ.prep</a> <a id="3618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3623" href="Data.List.Relation.Binary.Permutation.Propositional.html#3623" class="Bound">p</a><a id="3624" class="Symbol">)</a>      <a id="3631" class="Symbol">=</a> <a id="3633" href="Data.List.Relation.Binary.Permutation.Propositional.html#1753" class="Function">↭-prep</a> <a id="3640" class="Symbol">_</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3648" href="Data.List.Relation.Binary.Permutation.Propositional.html#3623" class="Bound">p</a><a id="3649" class="Symbol">)</a>
<a id="3651" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">↭ₛ.swap</a> <a id="3665" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3670" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3675" href="Data.List.Relation.Binary.Permutation.Propositional.html#3675" class="Bound">p</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="Data.List.Relation.Binary.Permutation.Propositional.html#1810" class="Function">↭-swap</a> <a id="3687" class="Symbol">_</a> <a id="3689" class="Symbol">_</a> <a id="3691" class="Symbol">(</a><a id="3692" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3697" href="Data.List.Relation.Binary.Permutation.Propositional.html#3675" class="Bound">p</a><a id="3698" class="Symbol">)</a>
<a id="3700" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">↭ₛ.trans</a> <a id="3715" href="Data.List.Relation.Binary.Permutation.Propositional.html#3715" class="Bound">p</a> <a id="3717" href="Data.List.Relation.Binary.Permutation.Propositional.html#3717" class="Bound">q</a><a id="3718" class="Symbol">)</a>        <a id="3727" class="Symbol">=</a> <a id="3729" href="Data.List.Relation.Binary.Permutation.Propositional.html#2395" class="Function">↭-trans</a> <a id="3737" class="Symbol">(</a><a id="3738" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3743" href="Data.List.Relation.Binary.Permutation.Propositional.html#3715" class="Bound">p</a><a id="3744" class="Symbol">)</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Data.List.Relation.Binary.Permutation.Propositional.html#3537" class="Function">↭ₛ⇒↭</a> <a id="3752" href="Data.List.Relation.Binary.Permutation.Propositional.html#3717" class="Bound">q</a><a id="3753" class="Symbol">)</a>


<a id="3757" class="Comment">------------------------------------------------------------------------</a>
<a id="3830" class="Comment">-- A reasoning API to chain permutation proofs and allow &quot;zooming in&quot;</a>
<a id="3900" class="Comment">-- to localised reasoning.</a>

<a id="3928" class="Keyword">module</a> <a id="PermutationReasoning"></a><a id="3935" href="Data.List.Relation.Binary.Permutation.Propositional.html#3935" class="Module">PermutationReasoning</a> <a id="3956" class="Keyword">where</a>

  <a id="3965" class="Keyword">private</a> <a id="3973" class="Keyword">module</a> <a id="PermutationReasoning.Base"></a><a id="3980" href="Data.List.Relation.Binary.Permutation.Propositional.html#3980" class="Module">Base</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Relation.Binary.Reasoning.Setoid.html" class="Module">EqReasoning</a> <a id="3999" href="Data.List.Relation.Binary.Permutation.Propositional.html#2616" class="Function">↭-setoid</a>

  <a id="4011" class="Keyword">open</a> <a id="4016" href="Data.List.Relation.Binary.Permutation.Propositional.html#3980" class="Module">Base</a> <a id="4021" class="Keyword">public</a>
    <a id="4032" class="Keyword">hiding</a> <a id="4039" class="Symbol">(</a><a id="4040" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="4046" class="Symbol">;</a> <a id="4048" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="4055" class="Symbol">;</a> <a id="4057" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="4065" class="Symbol">;</a> <a id="4067" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="4075" class="Symbol">)</a>
    <a id="4081" class="Keyword">renaming</a> <a id="4090" class="Symbol">(</a><a id="4091" href="Relation.Binary.Reasoning.Setoid.html#1177" class="Function">≈-go</a> <a id="4096" class="Symbol">to</a> <a id="4099" class="Function">↭-go</a><a id="4103" class="Symbol">)</a>

  <a id="4108" class="Keyword">open</a> <a id="4113" href="Relation.Binary.Reasoning.Syntax.html#9865" class="Module">↭-syntax</a> <a id="4122" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="4136" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="4150" href="Data.List.Relation.Binary.Permutation.Propositional.html#4099" class="Function">↭-go</a> <a id="4155" href="Data.List.Relation.Binary.Permutation.Propositional.html#2100" class="Function">↭-sym</a> <a id="4161" class="Keyword">public</a>

  <a id="4171" class="Comment">-- Some extra combinators that allow us to skip certain elements</a>

  <a id="4239" class="Keyword">infixr</a> <a id="4246" class="Number">2</a> <a id="4248" href="Data.List.Relation.Binary.Permutation.Propositional.html#4531" class="Function">step-swap</a> <a id="4258" href="Data.List.Relation.Binary.Permutation.Propositional.html#4312" class="Function">step-prep</a>

  <a id="4271" class="Comment">-- Skip reasoning on the first element</a>
  <a id="PermutationReasoning.step-prep"></a><a id="4312" href="Data.List.Relation.Binary.Permutation.Propositional.html#4312" class="Function">step-prep</a> <a id="4322" class="Symbol">:</a> <a id="4324" class="Symbol">∀</a> <a id="4326" href="Data.List.Relation.Binary.Permutation.Propositional.html#4326" class="Bound">x</a> <a id="4328" href="Data.List.Relation.Binary.Permutation.Propositional.html#4328" class="Bound">xs</a> <a id="4331" class="Symbol">{</a><a id="4332" href="Data.List.Relation.Binary.Permutation.Propositional.html#4332" class="Bound">ys</a> <a id="4335" href="Data.List.Relation.Binary.Permutation.Propositional.html#4335" class="Bound">zs</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4345" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a><a id="4346" class="Symbol">}</a> <a id="4348" class="Symbol">→</a> <a id="4350" class="Symbol">(</a><a id="4351" href="Data.List.Relation.Binary.Permutation.Propositional.html#4326" class="Bound">x</a> <a id="4353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4355" href="Data.List.Relation.Binary.Permutation.Propositional.html#4332" class="Bound">ys</a><a id="4357" class="Symbol">)</a> <a id="4359" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="4371" href="Data.List.Relation.Binary.Permutation.Propositional.html#4335" class="Bound">zs</a> <a id="4374" class="Symbol">→</a>
              <a id="4390" href="Data.List.Relation.Binary.Permutation.Propositional.html#4328" class="Bound">xs</a> <a id="4393" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="4395" href="Data.List.Relation.Binary.Permutation.Propositional.html#4332" class="Bound">ys</a> <a id="4398" class="Symbol">→</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Data.List.Relation.Binary.Permutation.Propositional.html#4326" class="Bound">x</a> <a id="4403" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4405" href="Data.List.Relation.Binary.Permutation.Propositional.html#4328" class="Bound">xs</a><a id="4407" class="Symbol">)</a> <a id="4409" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="4421" href="Data.List.Relation.Binary.Permutation.Propositional.html#4335" class="Bound">zs</a>
  <a id="4426" href="Data.List.Relation.Binary.Permutation.Propositional.html#4312" class="Function">step-prep</a> <a id="4436" href="Data.List.Relation.Binary.Permutation.Propositional.html#4436" class="Bound">x</a> <a id="4438" href="Data.List.Relation.Binary.Permutation.Propositional.html#4438" class="Bound">xs</a> <a id="4441" href="Data.List.Relation.Binary.Permutation.Propositional.html#4441" class="Bound">rel</a> <a id="4445" href="Data.List.Relation.Binary.Permutation.Propositional.html#4445" class="Bound">xs↭ys</a> <a id="4451" class="Symbol">=</a> <a id="4453" href="Data.List.Relation.Binary.Permutation.Propositional.html#4099" class="Function">↭-go</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Data.List.Relation.Binary.Permutation.Propositional.html#1753" class="Function">↭-prep</a> <a id="4466" href="Data.List.Relation.Binary.Permutation.Propositional.html#4436" class="Bound">x</a> <a id="4468" href="Data.List.Relation.Binary.Permutation.Propositional.html#4445" class="Bound">xs↭ys</a><a id="4473" class="Symbol">)</a> <a id="4475" href="Data.List.Relation.Binary.Permutation.Propositional.html#4441" class="Bound">rel</a>

  <a id="4482" class="Comment">-- Skip reasoning about the first two elements</a>
  <a id="PermutationReasoning.step-swap"></a><a id="4531" href="Data.List.Relation.Binary.Permutation.Propositional.html#4531" class="Function">step-swap</a> <a id="4541" class="Symbol">:</a> <a id="4543" class="Symbol">∀</a> <a id="4545" href="Data.List.Relation.Binary.Permutation.Propositional.html#4545" class="Bound">x</a> <a id="4547" href="Data.List.Relation.Binary.Permutation.Propositional.html#4547" class="Bound">y</a> <a id="4549" href="Data.List.Relation.Binary.Permutation.Propositional.html#4549" class="Bound">xs</a> <a id="4552" class="Symbol">{</a><a id="4553" href="Data.List.Relation.Binary.Permutation.Propositional.html#4553" class="Bound">ys</a> <a id="4556" href="Data.List.Relation.Binary.Permutation.Propositional.html#4556" class="Bound">zs</a> <a id="4559" class="Symbol">:</a> <a id="4561" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4566" href="Data.List.Relation.Binary.Permutation.Propositional.html#347" class="Bound">A</a><a id="4567" class="Symbol">}</a> <a id="4569" class="Symbol">→</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Data.List.Relation.Binary.Permutation.Propositional.html#4547" class="Bound">y</a> <a id="4574" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4576" href="Data.List.Relation.Binary.Permutation.Propositional.html#4545" class="Bound">x</a> <a id="4578" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4580" href="Data.List.Relation.Binary.Permutation.Propositional.html#4553" class="Bound">ys</a><a id="4582" class="Symbol">)</a> <a id="4584" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="4596" href="Data.List.Relation.Binary.Permutation.Propositional.html#4556" class="Bound">zs</a> <a id="4599" class="Symbol">→</a>
              <a id="4615" href="Data.List.Relation.Binary.Permutation.Propositional.html#4549" class="Bound">xs</a> <a id="4618" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">↭</a> <a id="4620" href="Data.List.Relation.Binary.Permutation.Propositional.html#4553" class="Bound">ys</a> <a id="4623" class="Symbol">→</a> <a id="4625" class="Symbol">(</a><a id="4626" href="Data.List.Relation.Binary.Permutation.Propositional.html#4545" class="Bound">x</a> <a id="4628" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4630" href="Data.List.Relation.Binary.Permutation.Propositional.html#4547" class="Bound">y</a> <a id="4632" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4634" href="Data.List.Relation.Binary.Permutation.Propositional.html#4549" class="Bound">xs</a><a id="4636" class="Symbol">)</a> <a id="4638" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="4650" href="Data.List.Relation.Binary.Permutation.Propositional.html#4556" class="Bound">zs</a>
  <a id="4655" href="Data.List.Relation.Binary.Permutation.Propositional.html#4531" class="Function">step-swap</a> <a id="4665" href="Data.List.Relation.Binary.Permutation.Propositional.html#4665" class="Bound">x</a> <a id="4667" href="Data.List.Relation.Binary.Permutation.Propositional.html#4667" class="Bound">y</a> <a id="4669" href="Data.List.Relation.Binary.Permutation.Propositional.html#4669" class="Bound">xs</a> <a id="4672" href="Data.List.Relation.Binary.Permutation.Propositional.html#4672" class="Bound">rel</a> <a id="4676" href="Data.List.Relation.Binary.Permutation.Propositional.html#4676" class="Bound">xs↭ys</a> <a id="4682" class="Symbol">=</a> <a id="4684" href="Data.List.Relation.Binary.Permutation.Propositional.html#4099" class="Function">↭-go</a> <a id="4689" class="Symbol">(</a><a id="4690" href="Data.List.Relation.Binary.Permutation.Propositional.html#1810" class="Function">↭-swap</a> <a id="4697" href="Data.List.Relation.Binary.Permutation.Propositional.html#4665" class="Bound">x</a> <a id="4699" href="Data.List.Relation.Binary.Permutation.Propositional.html#4667" class="Bound">y</a> <a id="4701" href="Data.List.Relation.Binary.Permutation.Propositional.html#4676" class="Bound">xs↭ys</a><a id="4706" class="Symbol">)</a> <a id="4708" href="Data.List.Relation.Binary.Permutation.Propositional.html#4672" class="Bound">rel</a>

  <a id="4715" class="Keyword">syntax</a> <a id="4722" href="Data.List.Relation.Binary.Permutation.Propositional.html#4312" class="Function">step-prep</a> <a id="4732" class="Bound">x</a> <a id="4734" class="Bound">xs</a> <a id="4737" class="Bound">y↭z</a> <a id="4741" class="Bound">x↭y</a> <a id="4745" class="Symbol">=</a> <a id="4747" class="Bound">x</a> <a id="4749" class="Function">∷</a> <a id="4751" class="Bound">xs</a> <a id="4754" class="Function">&lt;⟨</a> <a id="4757" class="Bound">x↭y</a> <a id="4761" class="Function">⟩</a> <a id="4763" class="Bound">y↭z</a>
  <a id="4769" class="Keyword">syntax</a> <a id="4776" href="Data.List.Relation.Binary.Permutation.Propositional.html#4531" class="Function">step-swap</a> <a id="4786" class="Bound">x</a> <a id="4788" class="Bound">y</a> <a id="4790" class="Bound">xs</a> <a id="4793" class="Bound">y↭z</a> <a id="4797" class="Bound">x↭y</a> <a id="4801" class="Symbol">=</a> <a id="4803" class="Bound">x</a> <a id="4805" class="Function">∷</a> <a id="4807" class="Bound">y</a> <a id="4809" class="Function">∷</a> <a id="4811" class="Bound">xs</a> <a id="4814" class="Function">&lt;&lt;⟨</a> <a id="4818" class="Bound">x↭y</a> <a id="4822" class="Function">⟩</a> <a id="4824" class="Bound">y↭z</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Permutation.Setoid.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Relation.Binary.Permutation.Setoid.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Permutation.Setoid.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of permutations using setoid equality</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
  <a id="312" class="Keyword">using</a> <a id="318" class="Symbol">(</a><a id="319" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="322" class="Symbol">;</a> <a id="324" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="327" class="Symbol">;</a> <a id="329" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="342" class="Symbol">;</a> <a id="344" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="411" class="Symbol">)</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="453" class="Symbol">as</a> <a id="456" class="Module">B</a> <a id="458" class="Keyword">hiding</a> <a id="465" class="Symbol">(</a><a id="466" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="475" class="Symbol">)</a>

<a id="478" class="Keyword">module</a> <a id="485" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html" class="Module">Data.List.Relation.Binary.Permutation.Setoid.Properties</a>
  <a id="543" class="Symbol">{</a><a id="544" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="546" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#546" class="Bound">ℓ</a><a id="547" class="Symbol">}</a> <a id="549" class="Symbol">(</a><a id="550" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a> <a id="552" class="Symbol">:</a> <a id="554" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="561" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="563" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#546" class="Bound">ℓ</a><a id="564" class="Symbol">)</a>
  <a id="568" class="Keyword">where</a>

<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Algebra.html" class="Module">Algebra</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="622" class="Keyword">using</a> <a id="628" class="Symbol">(</a><a id="629" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="633" class="Symbol">;</a> <a id="635" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="640" class="Symbol">)</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="668" class="Keyword">using</a> <a id="674" class="Symbol">(</a><a id="675" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="679" class="Symbol">;</a> <a id="681" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="713" class="Symbol">as</a> <a id="716" class="Module">List</a> <a id="721" class="Keyword">hiding</a> <a id="728" class="Symbol">(</a><a id="729" href="Data.List.Base.html#8143" class="Function">head</a><a id="733" class="Symbol">;</a> <a id="735" href="Data.List.Base.html#8213" class="Function">tail</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="789" class="Symbol">as</a> <a id="792" class="Module">Pointwise</a>
  <a id="804" class="Keyword">using</a> <a id="810" class="Symbol">(</a><a id="811" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="820" class="Symbol">;</a> <a id="822" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a><a id="826" class="Symbol">;</a> <a id="828" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a><a id="832" class="Symbol">)</a>
<a id="834" class="Keyword">import</a> <a id="841" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="883" class="Symbol">as</a> <a id="886" class="Module">Equality</a>
<a id="895" class="Keyword">import</a> <a id="902" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Data.List.Relation.Binary.Permutation.Setoid</a> <a id="947" class="Symbol">as</a> <a id="950" class="Module">Permutation</a>
<a id="962" class="Keyword">open</a> <a id="967" class="Keyword">import</a> <a id="974" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1003" class="Symbol">as</a> <a id="1006" class="Module">Any</a> <a id="1010" class="Keyword">using</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="1020" class="Symbol">;</a> <a id="1022" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1033" class="Symbol">)</a>
<a id="1035" class="Keyword">open</a> <a id="1040" class="Keyword">import</a> <a id="1047" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="1076" class="Symbol">as</a> <a id="1079" class="Module">All</a> <a id="1083" class="Keyword">using</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="1093" class="Symbol">;</a> <a id="1095" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="1097" class="Symbol">;</a> <a id="1099" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="1102" class="Symbol">)</a>
<a id="1104" class="Keyword">open</a> <a id="1109" class="Keyword">import</a> <a id="1116" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="1150" class="Keyword">using</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="1169" class="Symbol">;</a> <a id="1171" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="1174" class="Symbol">)</a>
<a id="1176" class="Keyword">import</a> <a id="1183" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="1222" class="Symbol">as</a> <a id="1225" class="Module">Unique</a>
<a id="1232" class="Keyword">import</a> <a id="1239" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="1267" class="Symbol">as</a> <a id="1270" class="Module">Membership</a>
<a id="1281" class="Keyword">open</a> <a id="1286" class="Keyword">import</a> <a id="1293" href="Data.List.Membership.Setoid.Properties.html" class="Module">Data.List.Membership.Setoid.Properties</a> <a id="1332" class="Keyword">using</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Data.List.Membership.Setoid.Properties.html#7980" class="Function">∈-∃++</a><a id="1344" class="Symbol">;</a> <a id="1346" href="Data.List.Membership.Setoid.Properties.html#7887" class="Function">∈-insert</a><a id="1354" class="Symbol">)</a>
<a id="1356" class="Keyword">import</a> <a id="1363" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="1384" class="Symbol">as</a> <a id="1387" class="Module">List</a>
<a id="1392" class="Keyword">open</a> <a id="1397" class="Keyword">import</a> <a id="1404" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1418" class="Keyword">using</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1426" class="Symbol">;</a> <a id="1428" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1431" class="Symbol">;</a> <a id="1433" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a><a id="1435" class="Symbol">;</a> <a id="1437" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1440" class="Symbol">;</a> <a id="1442" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1445" class="Symbol">;</a> <a id="1447" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="1450" class="Symbol">)</a>
<a id="1452" class="Keyword">open</a> <a id="1457" class="Keyword">import</a> <a id="1464" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a>
<a id="1483" class="Keyword">open</a> <a id="1488" class="Keyword">import</a> <a id="1495" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1515" class="Keyword">open</a> <a id="1520" class="Keyword">import</a> <a id="1527" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1545" class="Keyword">using</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1555" class="Symbol">;</a> <a id="1557" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1560" class="Symbol">;</a> <a id="1562" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1563" class="Symbol">;</a> <a id="1565" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1567" class="Symbol">;</a> <a id="1569" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1574" class="Symbol">;</a> <a id="1576" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1581" class="Symbol">)</a>
<a id="1583" class="Keyword">open</a> <a id="1588" class="Keyword">import</a> <a id="1595" href="Function.Base.html" class="Module">Function.Base</a> <a id="1609" class="Keyword">using</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1619" class="Symbol">;</a> <a id="1621" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="1626" class="Symbol">;</a> <a id="1628" href="Function.Base.html#1657" class="Function">flip</a><a id="1632" class="Symbol">)</a>
<a id="1634" class="Keyword">open</a> <a id="1639" class="Keyword">import</a> <a id="1646" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1663" class="Keyword">using</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1677" class="Symbol">)</a>
<a id="1679" class="Keyword">open</a> <a id="1684" class="Keyword">import</a> <a id="1691" href="Level.html" class="Module">Level</a> <a id="1697" class="Keyword">using</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1709" class="Symbol">;</a> <a id="1711" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1714" class="Symbol">)</a>
<a id="1716" class="Keyword">open</a> <a id="1721" class="Keyword">import</a> <a id="1728" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1743" class="Keyword">using</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1754" class="Symbol">;</a> <a id="1756" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1765" class="Symbol">)</a>
<a id="1767" class="Keyword">import</a> <a id="1774" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1807" class="Symbol">as</a> <a id="1810" class="Module">≈-Reasoning</a>
<a id="1822" class="Keyword">open</a> <a id="1827" class="Keyword">import</a> <a id="1834" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="1868" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a> <a id="1870" class="Keyword">using</a> <a id="1876" class="Symbol">(</a><a id="1877" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a><a id="1884" class="Symbol">)</a>
<a id="1886" class="Keyword">open</a> <a id="1891" class="Keyword">import</a> <a id="1898" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1941" class="Symbol">as</a> <a id="1944" class="Module">≡</a>
  <a id="1948" class="Keyword">using</a> <a id="1954" class="Symbol">(</a><a id="1955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1959" class="Symbol">;</a> <a id="1961" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1965" class="Symbol">;</a> <a id="1967" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1970" class="Symbol">;</a> <a id="1972" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1976" class="Symbol">;</a> <a id="1978" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1983" class="Symbol">;</a> <a id="1985" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1990" class="Symbol">;</a> <a id="1992" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1995" class="Symbol">)</a>
<a id="1997" class="Keyword">open</a> <a id="2002" class="Keyword">import</a> <a id="2009" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2036" class="Keyword">using</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2046" class="Symbol">;</a> <a id="2048" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2050" class="Symbol">;</a> <a id="2052" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="2056" class="Symbol">)</a>
<a id="2058" class="Keyword">open</a> <a id="2063" class="Keyword">import</a> <a id="2070" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="2096" class="Keyword">using</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2105" class="Symbol">;</a> <a id="2107" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2120" class="Symbol">;</a> <a id="2122" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="2136" class="Symbol">)</a>


<a id="2140" class="Keyword">open</a> <a id="2145" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2152" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a> <a id="2154" class="Keyword">using</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2164" class="Symbol">)</a>
  <a id="2168" class="Keyword">renaming</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="2186" class="Symbol">to</a> <a id="2189" class="Field">A</a><a id="2190" class="Symbol">;</a> <a id="2192" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2197" class="Symbol">to</a> <a id="2200" class="Function">≈-refl</a><a id="2206" class="Symbol">;</a> <a id="2208" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2212" class="Symbol">to</a> <a id="2215" class="Function">≈-sym</a><a id="2220" class="Symbol">;</a> <a id="2222" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2228" class="Symbol">to</a> <a id="2231" class="Function">≈-trans</a><a id="2238" class="Symbol">)</a>
<a id="2240" class="Keyword">open</a> <a id="2245" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Permutation</a> <a id="2257" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a>
<a id="2259" class="Keyword">open</a> <a id="2264" href="Data.List.Membership.Setoid.html" class="Module">Membership</a> <a id="2275" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a>
<a id="2277" class="Keyword">open</a> <a id="2282" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Unique</a> <a id="2289" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a> <a id="2291" class="Keyword">using</a> <a id="2297" class="Symbol">(</a><a id="2298" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a><a id="2304" class="Symbol">)</a>
<a id="2306" class="Keyword">open</a> <a id="2311" class="Keyword">module</a> <a id="≋"></a><a id="2318" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2318" class="Module">≋</a> <a id="2320" class="Symbol">=</a> <a id="2322" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Equality</a> <a id="2331" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#550" class="Bound">S</a>
  <a id="2335" class="Keyword">using</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="2345" class="Symbol">;</a> <a id="2347" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="2349" class="Symbol">;</a> <a id="2351" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a>
        <a id="2363" class="Symbol">;</a> <a id="2365" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a><a id="2371" class="Symbol">;</a> <a id="2373" href="Data.List.Relation.Binary.Equality.Setoid.html#1981" class="Function">≋-sym</a><a id="2378" class="Symbol">;</a> <a id="2380" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a>
        <a id="2396" class="Symbol">;</a> <a id="2398" href="Data.List.Relation.Binary.Equality.Setoid.html#2351" class="Function">All-resp-≋</a><a id="2408" class="Symbol">;</a> <a id="2410" href="Data.List.Relation.Binary.Equality.Setoid.html#2309" class="Function">Any-resp-≋</a><a id="2420" class="Symbol">;</a> <a id="2422" href="Data.List.Relation.Binary.Equality.Setoid.html#2393" class="Function">AllPairs-resp-≋</a><a id="2437" class="Symbol">)</a>

<a id="2440" class="Keyword">private</a>
  <a id="2450" class="Keyword">variable</a>
    <a id="2463" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2463" class="Generalizable">b</a> <a id="2465" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2465" class="Generalizable">p</a> <a id="2467" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2467" class="Generalizable">r</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2481" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2481" class="Generalizable">x</a> <a id="2483" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2483" class="Generalizable">y</a> <a id="2485" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2485" class="Generalizable">z</a> <a id="2487" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2487" class="Generalizable">v</a> <a id="2489" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2489" class="Generalizable">w</a> <a id="2491" class="Symbol">:</a> <a id="2493" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a>
    <a id="2499" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="2502" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="2505" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2505" class="Generalizable">zs</a> <a id="2508" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2508" class="Generalizable">vs</a> <a id="2511" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2511" class="Generalizable">ws</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2521" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a>
    <a id="2527" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2536" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a> <a id="2538" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2465" class="Generalizable">p</a>
    <a id="2544" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2544" class="Generalizable">R</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2552" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a> <a id="2554" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2467" class="Generalizable">r</a>


<a id="2558" class="Comment">------------------------------------------------------------------------</a>
<a id="2631" class="Comment">-- Relationships to other predicates</a>
<a id="2668" class="Comment">------------------------------------------------------------------------</a>

<a id="All-resp-↭"></a><a id="2742" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a> <a id="2757" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2766" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2770" class="Symbol">→</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2777" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a><a id="2778" class="Symbol">)</a> <a id="2780" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2789" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="2793" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="2804" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2804" class="Bound">resp</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="2815" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2815" class="Bound">xs≋ys</a><a id="2820" class="Symbol">)</a>   <a id="2824" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2824" class="Bound">pxs</a>             <a id="2840" class="Symbol">=</a> <a id="2842" href="Data.List.Relation.Binary.Equality.Setoid.html#2351" class="Function">All-resp-≋</a> <a id="2853" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2804" class="Bound">resp</a> <a id="2858" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2815" class="Bound">xs≋ys</a> <a id="2864" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2824" class="Bound">pxs</a>
<a id="2868" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="2879" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2879" class="Bound">resp</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="2890" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2890" class="Bound">x≈y</a> <a id="2894" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2894" class="Bound">p</a><a id="2895" class="Symbol">)</a>   <a id="2899" class="Symbol">(</a><a id="2900" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2900" class="Bound">px</a> <a id="2903" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2905" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2905" class="Bound">pxs</a><a id="2908" class="Symbol">)</a>      <a id="2915" class="Symbol">=</a> <a id="2917" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2879" class="Bound">resp</a> <a id="2922" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2890" class="Bound">x≈y</a> <a id="2926" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2900" class="Bound">px</a> <a id="2929" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2931" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="2942" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2879" class="Bound">resp</a> <a id="2947" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2894" class="Bound">p</a> <a id="2949" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2905" class="Bound">pxs</a>
<a id="2953" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="2964" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2964" class="Bound">resp</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="2975" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2975" class="Bound">≈₁</a> <a id="2978" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2978" class="Bound">≈₂</a> <a id="2981" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2981" class="Bound">p</a><a id="2982" class="Symbol">)</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2985" class="Bound">px</a> <a id="2988" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2990" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2990" class="Bound">py</a> <a id="2993" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2995" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2995" class="Bound">pxs</a><a id="2998" class="Symbol">)</a> <a id="3000" class="Symbol">=</a> <a id="3002" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2964" class="Bound">resp</a> <a id="3007" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2978" class="Bound">≈₂</a> <a id="3010" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2990" class="Bound">py</a> <a id="3013" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3015" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2964" class="Bound">resp</a> <a id="3020" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2975" class="Bound">≈₁</a> <a id="3023" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2985" class="Bound">px</a> <a id="3026" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3028" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="3039" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2964" class="Bound">resp</a> <a id="3044" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2981" class="Bound">p</a> <a id="3046" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2995" class="Bound">pxs</a>
<a id="3050" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="3061" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3061" class="Bound">resp</a> <a id="3066" class="Symbol">(</a><a id="3067" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3073" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3073" class="Bound">p₁</a> <a id="3076" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3076" class="Bound">p₂</a><a id="3078" class="Symbol">)</a>  <a id="3081" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3081" class="Bound">pxs</a>             <a id="3097" class="Symbol">=</a> <a id="3099" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="3110" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3061" class="Bound">resp</a> <a id="3115" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3076" class="Bound">p₂</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="3130" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3061" class="Bound">resp</a> <a id="3135" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3073" class="Bound">p₁</a> <a id="3138" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3081" class="Bound">pxs</a><a id="3141" class="Symbol">)</a>

<a id="Any-resp-↭"></a><a id="3144" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3155" class="Symbol">:</a> <a id="3157" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a> <a id="3159" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3168" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3172" class="Symbol">→</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3179" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a><a id="3180" class="Symbol">)</a> <a id="3182" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3191" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="3195" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3206" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3206" class="Bound">resp</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3217" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3217" class="Bound">xs≋ys</a><a id="3222" class="Symbol">)</a> <a id="3224" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3224" class="Bound">pxs</a>                 <a id="3244" class="Symbol">=</a> <a id="3246" href="Data.List.Relation.Binary.Equality.Setoid.html#2309" class="Function">Any-resp-≋</a> <a id="3257" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3206" class="Bound">resp</a> <a id="3262" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3217" class="Bound">xs≋ys</a> <a id="3268" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3224" class="Bound">pxs</a>
<a id="3272" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3283" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3283" class="Bound">resp</a> <a id="3288" class="Symbol">(</a><a id="3289" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3294" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3294" class="Bound">x≈y</a> <a id="3298" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3298" class="Bound">p</a><a id="3299" class="Symbol">)</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3307" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3307" class="Bound">px</a><a id="3309" class="Symbol">)</a>           <a id="3321" class="Symbol">=</a> <a id="3323" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3328" class="Symbol">(</a><a id="3329" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3283" class="Bound">resp</a> <a id="3334" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3294" class="Bound">x≈y</a> <a id="3338" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3307" class="Bound">px</a><a id="3340" class="Symbol">)</a>
<a id="3342" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3353" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3353" class="Bound">resp</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3364" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3364" class="Bound">x≈y</a> <a id="3368" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3368" class="Bound">p</a><a id="3369" class="Symbol">)</a> <a id="3371" class="Symbol">(</a><a id="3372" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3378" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3378" class="Bound">pxs</a><a id="3381" class="Symbol">)</a>         <a id="3391" class="Symbol">=</a> <a id="3393" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3411" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3353" class="Bound">resp</a> <a id="3416" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3368" class="Bound">p</a> <a id="3418" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3378" class="Bound">pxs</a><a id="3421" class="Symbol">)</a>
<a id="3423" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3434" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3434" class="Bound">resp</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3445" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3445" class="Bound">x</a> <a id="3447" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3447" class="Bound">y</a> <a id="3449" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3449" class="Bound">p</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Symbol">(</a><a id="3453" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3458" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3458" class="Bound">px</a><a id="3460" class="Symbol">)</a>           <a id="3472" class="Symbol">=</a> <a id="3474" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3434" class="Bound">resp</a> <a id="3492" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3445" class="Bound">x</a> <a id="3494" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3458" class="Bound">px</a><a id="3496" class="Symbol">))</a>
<a id="3499" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3510" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3510" class="Bound">resp</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3521" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3521" class="Bound">x</a> <a id="3523" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3523" class="Bound">y</a> <a id="3525" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3525" class="Bound">p</a><a id="3526" class="Symbol">)</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3535" class="Symbol">(</a><a id="3536" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3541" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3541" class="Bound">px</a><a id="3543" class="Symbol">))</a>   <a id="3548" class="Symbol">=</a> <a id="3550" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3555" class="Symbol">(</a><a id="3556" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3510" class="Bound">resp</a> <a id="3561" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3523" class="Bound">y</a> <a id="3563" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3541" class="Bound">px</a><a id="3565" class="Symbol">)</a>
<a id="3567" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3578" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3578" class="Bound">resp</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3589" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3589" class="Bound">x</a> <a id="3591" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3591" class="Bound">y</a> <a id="3593" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3593" class="Bound">p</a><a id="3594" class="Symbol">)</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3610" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3610" class="Bound">pxs</a><a id="3613" class="Symbol">))</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3643" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3578" class="Bound">resp</a> <a id="3648" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3593" class="Bound">p</a> <a id="3650" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3610" class="Bound">pxs</a><a id="3653" class="Symbol">))</a>
<a id="3656" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3667" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3667" class="Bound">resp</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3679" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3679" class="Bound">p₁</a> <a id="3682" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3682" class="Bound">p₂</a><a id="3684" class="Symbol">)</a> <a id="3686" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3686" class="Bound">pxs</a>                <a id="3705" class="Symbol">=</a> <a id="3707" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3718" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3667" class="Bound">resp</a> <a id="3723" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3682" class="Bound">p₂</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="3738" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3667" class="Bound">resp</a> <a id="3743" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3679" class="Bound">p₁</a> <a id="3746" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3686" class="Bound">pxs</a><a id="3749" class="Symbol">)</a>

<a id="AllPairs-resp-↭"></a><a id="3752" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="3768" class="Symbol">:</a> <a id="3770" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3780" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2544" class="Generalizable">R</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2544" class="Generalizable">R</a> <a id="3786" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3796" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="3800" class="Symbol">→</a> <a id="3802" class="Symbol">(</a><a id="3803" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3812" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2544" class="Generalizable">R</a><a id="3813" class="Symbol">)</a> <a id="3815" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3824" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="3828" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="3844" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3844" class="Bound">sym</a> <a id="3848" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3848" class="Bound">resp</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3859" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3859" class="Bound">xs≋ys</a><a id="3864" class="Symbol">)</a>     <a id="3870" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3870" class="Bound">pxs</a>             <a id="3886" class="Symbol">=</a> <a id="3888" href="Data.List.Relation.Binary.Equality.Setoid.html#2393" class="Function">AllPairs-resp-≋</a> <a id="3904" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3848" class="Bound">resp</a> <a id="3909" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3859" class="Bound">xs≋ys</a> <a id="3915" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3870" class="Bound">pxs</a>
<a id="3919" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="3935" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3935" class="Bound">sym</a> <a id="3939" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3939" class="Bound">resp</a> <a id="3944" class="Symbol">(</a><a id="3945" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3950" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3950" class="Bound">x≈y</a> <a id="3954" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3954" class="Bound">p</a><a id="3955" class="Symbol">)</a>     <a id="3961" class="Symbol">(</a><a id="3962" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3962" class="Bound">∼</a> <a id="3964" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3966" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3966" class="Bound">pxs</a><a id="3969" class="Symbol">)</a>       <a id="3977" class="Symbol">=</a>
  <a id="3981" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="3992" class="Symbol">(</a><a id="3993" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3999" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3939" class="Bound">resp</a><a id="4003" class="Symbol">)</a> <a id="4005" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3954" class="Bound">p</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4023" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3939" class="Bound">resp</a> <a id="4028" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3950" class="Bound">x≈y</a><a id="4031" class="Symbol">)</a> <a id="4033" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3962" class="Bound">∼</a><a id="4034" class="Symbol">)</a> <a id="4036" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
  <a id="4040" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4056" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3935" class="Bound">sym</a> <a id="4060" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3939" class="Bound">resp</a> <a id="4065" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3954" class="Bound">p</a> <a id="4067" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3966" class="Bound">pxs</a>
<a id="4071" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4087" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4087" class="Bound">sym</a> <a id="4091" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4091" class="Bound">resp</a><a id="4095" class="Symbol">@(</a><a id="4097" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4097" class="Bound">rʳ</a> <a id="4100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4102" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4102" class="Bound">rˡ</a><a id="4104" class="Symbol">)</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="4112" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4112" class="Bound">eq₁</a> <a id="4116" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4116" class="Bound">eq₂</a> <a id="4120" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4120" class="Bound">p</a><a id="4121" class="Symbol">)</a> <a id="4123" class="Symbol">((</a><a id="4125" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4125" class="Bound">∼₁</a> <a id="4128" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4130" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4130" class="Bound">∼₂</a><a id="4132" class="Symbol">)</a> <a id="4134" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4136" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4136" class="Bound">∼₃</a> <a id="4139" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4141" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4141" class="Bound">pxs</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">=</a>
  <a id="4150" class="Symbol">(</a><a id="4151" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4087" class="Bound">sym</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4097" class="Bound">rʳ</a> <a id="4159" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4116" class="Bound">eq₂</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4102" class="Bound">rˡ</a> <a id="4167" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4112" class="Bound">eq₁</a> <a id="4171" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4125" class="Bound">∼₁</a><a id="4173" class="Symbol">))</a> <a id="4176" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4178" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="4189" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4097" class="Bound">rʳ</a> <a id="4192" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4120" class="Bound">p</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4203" class="Symbol">(</a><a id="4204" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4102" class="Bound">rˡ</a> <a id="4207" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4116" class="Bound">eq₂</a><a id="4210" class="Symbol">)</a> <a id="4212" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4136" class="Bound">∼₃</a><a id="4214" class="Symbol">))</a> <a id="4217" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
  <a id="4221" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2742" class="Function">All-resp-↭</a> <a id="4232" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4097" class="Bound">rʳ</a> <a id="4235" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4120" class="Bound">p</a> <a id="4237" class="Symbol">(</a><a id="4238" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4102" class="Bound">rˡ</a> <a id="4250" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4112" class="Bound">eq₁</a><a id="4253" class="Symbol">)</a> <a id="4255" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4130" class="Bound">∼₂</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
  <a id="4263" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4279" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4087" class="Bound">sym</a> <a id="4283" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4091" class="Bound">resp</a> <a id="4288" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4120" class="Bound">p</a> <a id="4290" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4141" class="Bound">pxs</a>
<a id="4294" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4310" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4310" class="Bound">sym</a> <a id="4314" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4314" class="Bound">resp</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="4326" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4326" class="Bound">p₁</a> <a id="4329" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4329" class="Bound">p₂</a><a id="4331" class="Symbol">)</a>    <a id="4336" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4336" class="Bound">pxs</a>             <a id="4352" class="Symbol">=</a>
  <a id="4356" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4372" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4310" class="Bound">sym</a> <a id="4376" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4314" class="Bound">resp</a> <a id="4381" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4329" class="Bound">p₂</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4401" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4310" class="Bound">sym</a> <a id="4405" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4314" class="Bound">resp</a> <a id="4410" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4326" class="Bound">p₁</a> <a id="4413" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4336" class="Bound">pxs</a><a id="4416" class="Symbol">)</a>

<a id="∈-resp-↭"></a><a id="4419" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4419" class="Function">∈-resp-↭</a> <a id="4428" class="Symbol">:</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2481" class="Generalizable">x</a> <a id="4433" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="4435" class="Symbol">)</a> <a id="4437" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4446" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="4450" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4419" class="Function">∈-resp-↭</a> <a id="4459" class="Symbol">=</a> <a id="4461" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3144" class="Function">Any-resp-↭</a> <a id="4472" class="Symbol">(</a><a id="4473" href="Function.Base.html#1657" class="Function">flip</a> <a id="4478" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a><a id="4485" class="Symbol">)</a>

<a id="Unique-resp-↭"></a><a id="4488" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4488" class="Function">Unique-resp-↭</a> <a id="4502" class="Symbol">:</a> <a id="4504" href="Data.List.Relation.Unary.Unique.Setoid.html#617" class="Datatype">Unique</a> <a id="4511" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4520" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="4524" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4488" class="Function">Unique-resp-↭</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#3752" class="Function">AllPairs-resp-↭</a> <a id="4556" class="Symbol">(</a><a id="4557" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="4560" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a><a id="4565" class="Symbol">)</a> <a id="4567" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a>

<a id="4576" class="Comment">------------------------------------------------------------------------</a>
<a id="4649" class="Comment">-- Length</a>

<a id="xs↭ys⇒|xs|≡|ys|"></a><a id="4660" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4676" class="Symbol">:</a> <a id="4678" class="Symbol">∀</a> <a id="4680" class="Symbol">{</a><a id="4681" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4681" class="Bound">xs</a> <a id="4684" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4684" class="Bound">ys</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">→</a> <a id="4690" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4681" class="Bound">xs</a> <a id="4693" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="4695" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4684" class="Bound">ys</a> <a id="4698" class="Symbol">→</a> <a id="4700" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4707" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4681" class="Bound">xs</a> <a id="4710" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4712" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4719" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4684" class="Bound">ys</a>
<a id="4722" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="4744" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4744" class="Bound">eq</a><a id="4746" class="Symbol">)</a>            <a id="4759" class="Symbol">=</a> <a id="4761" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise.Pointwise-length</a> <a id="4788" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4744" class="Bound">eq</a>
<a id="4791" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4807" class="Symbol">(</a><a id="4808" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="4813" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4813" class="Bound">eq</a> <a id="4816" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4816" class="Bound">xs↭ys</a><a id="4821" class="Symbol">)</a>      <a id="4828" class="Symbol">=</a> <a id="4830" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4837" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4841" class="Symbol">(</a><a id="4842" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4858" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4816" class="Bound">xs↭ys</a><a id="4863" class="Symbol">)</a>
<a id="4865" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="4887" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4887" class="Bound">eq₁</a> <a id="4891" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4891" class="Bound">eq₂</a> <a id="4895" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4895" class="Bound">xs↭ys</a><a id="4900" class="Symbol">)</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4911" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4931" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4895" class="Bound">xs↭ys</a><a id="4936" class="Symbol">)</a>
<a id="4938" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="4954" class="Symbol">(</a><a id="4955" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="4961" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4961" class="Bound">xs↭ys</a> <a id="4967" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4967" class="Bound">xs↭ys₁</a><a id="4973" class="Symbol">)</a> <a id="4975" class="Symbol">=</a> <a id="4977" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4985" class="Symbol">(</a><a id="4986" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="5002" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4961" class="Bound">xs↭ys</a><a id="5007" class="Symbol">)</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="5026" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4967" class="Bound">xs↭ys₁</a><a id="5032" class="Symbol">)</a>

<a id="¬x∷xs↭[]"></a><a id="5035" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5035" class="Function">¬x∷xs↭[]</a> <a id="5044" class="Symbol">:</a> <a id="5046" class="Symbol">∀</a> <a id="5048" class="Symbol">{</a><a id="5049" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5049" class="Bound">x</a> <a id="5051" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5051" class="Bound">xs</a><a id="5053" class="Symbol">}</a> <a id="5055" class="Symbol">→</a> <a id="5057" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="5059" class="Symbol">(</a><a id="5060" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5049" class="Bound">x</a> <a id="5062" class="InductiveConstructor Operator">∷</a> <a id="5064" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5051" class="Bound">xs</a> <a id="5067" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="5069" class="InductiveConstructor">[]</a><a id="5071" class="Symbol">)</a>
<a id="5073" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5035" class="Function">¬x∷xs↭[]</a> <a id="5082" class="Symbol">=</a> <a id="5084" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="5099" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#4660" class="Function">xs↭ys⇒|xs|≡|ys|</a> <a id="5115" class="Symbol">λ()</a>

<a id="5120" class="Comment">------------------------------------------------------------------------</a>
<a id="5193" class="Comment">-- Core properties depending on the representation of _↭_</a>
<a id="5251" class="Comment">------------------------------------------------------------------------</a>

<a id="shift"></a><a id="5325" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="5331" class="Symbol">:</a> <a id="5333" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2487" class="Generalizable">v</a> <a id="5335" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="5337" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2489" class="Generalizable">w</a> <a id="5339" class="Symbol">→</a> <a id="5341" class="Symbol">∀</a> <a id="5343" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5343" class="Bound">xs</a> <a id="5346" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5346" class="Bound">ys</a> <a id="5349" class="Symbol">→</a> <a id="5351" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5343" class="Bound">xs</a> <a id="5354" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5357" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5359" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2487" class="Generalizable">v</a> <a id="5361" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5363" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5366" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5346" class="Bound">ys</a> <a id="5369" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="5371" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2489" class="Generalizable">w</a> <a id="5373" class="InductiveConstructor Operator">∷</a> <a id="5375" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5343" class="Bound">xs</a> <a id="5378" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5381" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5346" class="Bound">ys</a>
<a id="5384" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="5390" class="Symbol">{</a><a id="5391" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5391" class="Bound">v</a><a id="5392" class="Symbol">}</a> <a id="5394" class="Symbol">{</a><a id="5395" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5395" class="Bound">w</a><a id="5396" class="Symbol">}</a> <a id="5398" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5398" class="Bound">v≈w</a> <a id="5402" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5411" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5411" class="Bound">ys</a> <a id="5414" class="Symbol">=</a> <a id="5416" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="5421" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5398" class="Bound">v≈w</a> <a id="5425" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
<a id="5432" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="5438" class="Symbol">{</a><a id="5439" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5439" class="Bound">v</a><a id="5440" class="Symbol">}</a> <a id="5442" class="Symbol">{</a><a id="5443" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5443" class="Bound">w</a><a id="5444" class="Symbol">}</a> <a id="5446" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5446" class="Bound">v≈w</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5451" class="Bound">x</a> <a id="5453" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5455" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5455" class="Bound">xs</a><a id="5457" class="Symbol">)</a> <a id="5459" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5459" class="Bound">ys</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5472" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5451" class="Bound">x</a> <a id="5474" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5476" class="Symbol">(</a><a id="5477" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5455" class="Bound">xs</a> <a id="5480" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5483" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5485" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5439" class="Bound">v</a> <a id="5487" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5489" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5492" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5459" class="Bound">ys</a><a id="5494" class="Symbol">)</a> <a id="5496" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="5499" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="5506" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5451" class="Bound">x</a> <a id="5508" class="Symbol">(</a><a id="5509" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="5515" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5446" class="Bound">v≈w</a> <a id="5519" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5455" class="Bound">xs</a> <a id="5522" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5459" class="Bound">ys</a><a id="5524" class="Symbol">)</a> <a id="5526" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
  <a id="5530" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5451" class="Bound">x</a> <a id="5532" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5534" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5443" class="Bound">w</a> <a id="5536" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5538" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5455" class="Bound">xs</a> <a id="5541" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5544" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5459" class="Bound">ys</a>        <a id="5554" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="5557" href="Data.List.Relation.Binary.Permutation.Setoid.html#1881" class="Function">↭-swap</a> <a id="5564" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5451" class="Bound">x</a> <a id="5566" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5443" class="Bound">w</a> <a id="5568" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a> <a id="5575" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
  <a id="5579" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5443" class="Bound">w</a> <a id="5581" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5583" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5451" class="Bound">x</a> <a id="5585" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5587" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5455" class="Bound">xs</a> <a id="5590" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5593" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5459" class="Bound">ys</a>        <a id="5603" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5607" class="Keyword">where</a> <a id="5613" class="Keyword">open</a> <a id="5618" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="5640" class="Comment">------------------------------------------------------------------------</a>
<a id="5713" class="Comment">-- Relationship to `_≋_`</a>
<a id="5738" class="Comment">------------------------------------------------------------------------</a>

<a id="↭-split"></a><a id="5812" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5812" class="Function">↭-split</a> <a id="5820" class="Symbol">:</a> <a id="5822" class="Symbol">∀</a> <a id="5824" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5824" class="Bound">v</a> <a id="5826" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5826" class="Bound">as</a> <a id="5829" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5829" class="Bound">bs</a> <a id="5832" class="Symbol">→</a> <a id="5834" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="5837" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5826" class="Bound">as</a> <a id="5843" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5846" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5848" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5824" class="Bound">v</a> <a id="5850" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5852" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5855" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5829" class="Bound">bs</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">→</a>
          <a id="5871" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="5874" class="Symbol">λ</a> <a id="5876" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5876" class="Bound">ps</a> <a id="5879" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5879" class="Bound">qs</a> <a id="5882" class="Symbol">→</a> <a id="5884" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="5887" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5876" class="Bound">ps</a> <a id="5893" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5896" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="5898" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5824" class="Bound">v</a> <a id="5900" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="5902" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5905" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5879" class="Bound">qs</a><a id="5907" class="Symbol">)</a>
                     <a id="5930" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5932" class="Symbol">(</a><a id="5933" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5876" class="Bound">ps</a> <a id="5936" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5939" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5879" class="Bound">qs</a><a id="5941" class="Symbol">)</a> <a id="5943" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="5945" class="Symbol">(</a><a id="5946" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5826" class="Bound">as</a> <a id="5949" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5952" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5829" class="Bound">bs</a><a id="5954" class="Symbol">)</a>
<a id="5956" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5812" class="Function">↭-split</a> <a id="5964" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5964" class="Bound">v</a> <a id="5966" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5966" class="Bound">as</a> <a id="5969" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5969" class="Bound">bs</a> <a id="5972" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5972" class="Bound">p</a> <a id="5974" class="Symbol">=</a> <a id="5976" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="5983" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5966" class="Bound">as</a> <a id="5986" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5969" class="Bound">bs</a> <a id="5989" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5972" class="Bound">p</a> <a id="5991" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>
  <a id="6000" class="Keyword">where</a>
  <a id="6008" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6015" class="Symbol">:</a> <a id="6017" class="Symbol">∀</a> <a id="6019" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6019" class="Bound">as</a> <a id="6022" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6022" class="Bound">bs</a> <a id="6025" class="Symbol">→</a> <a id="6027" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="6030" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="6032" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="6035" class="Symbol">→</a> <a id="6037" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="6040" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6019" class="Bound">as</a> <a id="6046" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6049" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="6051" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5964" class="Bound">v</a> <a id="6053" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="6055" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6058" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6022" class="Bound">bs</a><a id="6060" class="Symbol">)</a> <a id="6062" class="Symbol">→</a>
           <a id="6075" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="6078" class="Symbol">λ</a> <a id="6080" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6080" class="Bound">ps</a> <a id="6083" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6083" class="Bound">qs</a> <a id="6086" class="Symbol">→</a> <a id="6088" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="6091" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="6093" class="Symbol">(</a><a id="6094" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6080" class="Bound">ps</a> <a id="6097" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6100" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="6102" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5964" class="Bound">v</a> <a id="6104" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="6106" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6109" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6083" class="Bound">qs</a><a id="6111" class="Symbol">)</a>
                      <a id="6135" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6137" class="Symbol">(</a><a id="6138" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6080" class="Bound">ps</a> <a id="6141" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6144" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6083" class="Bound">qs</a><a id="6146" class="Symbol">)</a> <a id="6148" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="6150" class="Symbol">(</a><a id="6151" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6019" class="Bound">as</a> <a id="6154" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6157" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6022" class="Bound">bs</a><a id="6159" class="Symbol">)</a>
  <a id="6163" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6170" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6170" class="Bound">as</a>           <a id="6183" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6183" class="Bound">bs</a> <a id="6186" class="Symbol">(</a><a id="6187" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="6193" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6193" class="Bound">xs↭ys</a> <a id="6199" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6199" class="Bound">ys↭zs</a><a id="6204" class="Symbol">)</a> <a id="6206" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6206" class="Bound">zs≋as++[v]++ys</a>
    <a id="6225" class="Keyword">with</a> <a id="6230" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6230" class="Bound">ps</a> <a id="6233" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6235" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6235" class="Bound">qs</a> <a id="6238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6240" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6240" class="Bound">eq</a> <a id="6243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6245" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6245" class="Bound">↭</a> ← <a id="6249" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6256" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6170" class="Bound">as</a> <a id="6259" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6183" class="Bound">bs</a> <a id="6262" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6199" class="Bound">ys↭zs</a> <a id="6268" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6206" class="Bound">zs≋as++[v]++ys</a>
    <a id="6287" class="Keyword">with</a> <a id="6292" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6292" class="Bound">ps′</a> <a id="6296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6298" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6298" class="Bound">qs′</a> <a id="6302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6304" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6304" class="Bound">eq′</a> <a id="6308" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6310" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6310" class="Bound">↭′</a> ← <a id="6315" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6322" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6230" class="Bound">ps</a> <a id="6325" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6235" class="Bound">qs</a> <a id="6328" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6193" class="Bound">xs↭ys</a> <a id="6334" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6240" class="Bound">eq</a>
    <a id="6341" class="Symbol">=</a> <a id="6343" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6292" class="Bound">ps′</a> <a id="6347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6349" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6298" class="Bound">qs′</a> <a id="6353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6355" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6304" class="Bound">eq′</a> <a id="6359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6361" href="Data.List.Relation.Binary.Permutation.Setoid.html#4010" class="Function">↭-trans′</a> <a id="6370" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6310" class="Bound">↭′</a> <a id="6373" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6245" class="Bound">↭</a>
  <a id="6377" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6384" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="6397" class="Symbol">_</a>  <a id="6400" class="Symbol">(</a><a id="6401" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="6406" class="Symbol">(</a><a id="6407" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6407" class="Bound">x≈v</a> <a id="6411" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6413" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6413" class="Bound">xs≋vs</a><a id="6418" class="Symbol">))</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6422" class="Bound">v≈y</a> <a id="6426" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6428" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6428" class="Bound">vs≋ys</a><a id="6433" class="Symbol">)</a>
    <a id="6439" class="Symbol">=</a> <a id="6441" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6446" class="Symbol">_</a> <a id="6448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6450" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="6458" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6407" class="Bound">x≈v</a> <a id="6462" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6422" class="Bound">v≈y</a> <a id="6466" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6468" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a> <a id="6475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6477" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="6482" class="Symbol">(</a><a id="6483" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a> <a id="6491" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6413" class="Bound">xs≋vs</a> <a id="6497" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6428" class="Bound">vs≋ys</a><a id="6502" class="Symbol">)</a>
  <a id="6506" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6513" class="Symbol">(</a><a id="6514" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6514" class="Bound">a</a> <a id="6516" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6518" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6518" class="Bound">as</a><a id="6520" class="Symbol">)</a>     <a id="6526" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6526" class="Bound">bs</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6536" class="Bound">x≈v</a> <a id="6540" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6542" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6542" class="Bound">xs≋vs</a><a id="6547" class="Symbol">))</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6551" class="Bound">v≈y</a> <a id="6555" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6557" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6557" class="Bound">vs≋ys</a><a id="6562" class="Symbol">)</a>
    <a id="6568" class="Symbol">=</a> <a id="6570" class="Symbol">_</a> <a id="6572" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6574" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6518" class="Bound">as</a> <a id="6577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6579" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6526" class="Bound">bs</a> <a id="6582" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6584" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="6592" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6536" class="Bound">x≈v</a> <a id="6596" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6551" class="Bound">v≈y</a> <a id="6600" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6602" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a> <a id="6610" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6542" class="Bound">xs≋vs</a> <a id="6616" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6557" class="Bound">vs≋ys</a> <a id="6622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6624" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
  <a id="6633" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6640" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="6653" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6653" class="Bound">bs</a> <a id="6656" class="Symbol">(</a><a id="6657" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="6662" class="Symbol">{</a><a id="6663" class="Argument">xs</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6668" class="Bound">xs</a><a id="6670" class="Symbol">}</a> <a id="6672" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6672" class="Bound">x≈v</a> <a id="6676" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6676" class="Bound">xs↭vs</a><a id="6681" class="Symbol">)</a> <a id="6683" class="Symbol">(</a><a id="6684" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6684" class="Bound">v≈y</a> <a id="6688" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6690" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6690" class="Bound">vs≋ys</a><a id="6695" class="Symbol">)</a>
    <a id="6701" class="Symbol">=</a> <a id="6703" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6708" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6668" class="Bound">xs</a> <a id="6711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6713" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="6721" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6672" class="Bound">x≈v</a> <a id="6725" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6684" class="Bound">v≈y</a> <a id="6729" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6731" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a> <a id="6738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6740" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="6751" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6676" class="Bound">xs↭vs</a> <a id="6757" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6690" class="Bound">vs≋ys</a>
  <a id="6765" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6773" class="Bound">a</a> <a id="6775" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6777" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6777" class="Bound">as</a><a id="6779" class="Symbol">)</a>     <a id="6785" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6785" class="Bound">bs</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="6794" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6794" class="Bound">x≈v</a> <a id="6798" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6798" class="Bound">as↭vs</a><a id="6803" class="Symbol">)</a> <a id="6805" class="Symbol">(</a><a id="6806" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6806" class="Bound">v≈y</a> <a id="6810" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6812" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6812" class="Bound">vs≋ys</a><a id="6817" class="Symbol">)</a>
    <a id="6823" class="Keyword">with</a> <a id="6828" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6828" class="Bound">ps</a> <a id="6831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6833" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6833" class="Bound">qs</a> <a id="6836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6838" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6838" class="Bound">eq</a> <a id="6841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6843" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6843" class="Bound">↭</a> ← <a id="6847" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6854" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6777" class="Bound">as</a> <a id="6857" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6785" class="Bound">bs</a> <a id="6860" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6798" class="Bound">as↭vs</a> <a id="6866" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6812" class="Bound">vs≋ys</a>
    <a id="6876" class="Symbol">=</a> <a id="6878" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6773" class="Bound">a</a> <a id="6880" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6882" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6828" class="Bound">ps</a> <a id="6885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6887" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6833" class="Bound">qs</a> <a id="6890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6892" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="6900" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6794" class="Bound">x≈v</a> <a id="6904" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6806" class="Bound">v≈y</a> <a id="6908" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6910" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6838" class="Bound">eq</a> <a id="6913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6915" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="6920" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2200" class="Function">≈-refl</a> <a id="6927" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6843" class="Bound">↭</a>
  <a id="6931" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6938" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>           <a id="6951" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6954" class="Symbol">(</a><a id="6955" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="6960" class="Symbol">_</a> <a id="6962" class="Symbol">_</a> <a id="6964" class="Symbol">_)</a> <a id="6967" class="Symbol">(_</a> <a id="6970" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6972" class="Symbol">())</a>
  <a id="6978" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="6985" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="6993" class="Symbol">(</a><a id="6994" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6994" class="Bound">b</a> <a id="6996" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6998" class="Symbol">_)</a> <a id="7001" class="Symbol">(</a><a id="7002" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="7007" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7007" class="Bound">x≈v</a> <a id="7011" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7011" class="Bound">y≈w</a> <a id="7015" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7015" class="Bound">xs↭vs</a><a id="7020" class="Symbol">)</a> <a id="7022" class="Symbol">(</a><a id="7023" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7023" class="Bound">w≈z</a> <a id="7027" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7029" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7029" class="Bound">v≈y</a> <a id="7033" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7035" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7035" class="Bound">vs≋ys</a><a id="7040" class="Symbol">)</a>
    <a id="7046" class="Symbol">=</a> <a id="7048" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6994" class="Bound">b</a> <a id="7050" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7052" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7057" class="Symbol">_</a> <a id="7059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7061" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="7069" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7007" class="Bound">x≈v</a> <a id="7073" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7029" class="Bound">v≈y</a> <a id="7077" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7079" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="7087" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7011" class="Bound">y≈w</a> <a id="7091" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7023" class="Bound">w≈z</a> <a id="7095" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7097" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>
                 <a id="7121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7123" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="7130" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6994" class="Bound">b</a> <a id="7132" class="Symbol">(</a><a id="7133" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="7144" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7015" class="Bound">xs↭vs</a> <a id="7150" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7035" class="Bound">vs≋ys</a><a id="7155" class="Symbol">)</a>
  <a id="7159" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="7166" class="Symbol">(</a><a id="7167" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7167" class="Bound">a</a> <a id="7169" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7171" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7173" class="Symbol">)</a>     <a id="7179" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7179" class="Bound">bs</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="7188" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7188" class="Bound">x≈v</a> <a id="7192" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7192" class="Bound">y≈w</a> <a id="7196" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7196" class="Bound">xs↭vs</a><a id="7201" class="Symbol">)</a>  <a id="7204" class="Symbol">(</a><a id="7205" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7205" class="Bound">w≈z</a> <a id="7209" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7211" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7211" class="Bound">v≈y</a> <a id="7215" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7217" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7217" class="Bound">vs≋ys</a><a id="7222" class="Symbol">)</a>
    <a id="7228" class="Symbol">=</a> <a id="7230" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>     <a id="7237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7239" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7167" class="Bound">a</a> <a id="7241" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7243" class="Symbol">_</a> <a id="7245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7247" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="7255" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7188" class="Bound">x≈v</a> <a id="7259" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7211" class="Bound">v≈y</a> <a id="7263" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7265" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="7273" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7192" class="Bound">y≈w</a> <a id="7277" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7205" class="Bound">w≈z</a> <a id="7281" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7283" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>
                     <a id="7311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7313" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="7320" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7167" class="Bound">a</a> <a id="7322" class="Symbol">(</a><a id="7323" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="7334" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7196" class="Bound">xs↭vs</a> <a id="7340" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7217" class="Bound">vs≋ys</a><a id="7345" class="Symbol">)</a>
  <a id="7349" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7357" class="Bound">a</a> <a id="7359" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7361" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7361" class="Bound">b</a> <a id="7363" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7365" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7365" class="Bound">as</a><a id="7367" class="Symbol">)</a> <a id="7369" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7369" class="Bound">bs</a> <a id="7372" class="Symbol">(</a><a id="7373" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="7378" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7378" class="Bound">x≈v</a> <a id="7382" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7382" class="Bound">y≈w</a> <a id="7386" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7386" class="Bound">as↭vs</a><a id="7391" class="Symbol">)</a> <a id="7393" class="Symbol">(</a><a id="7394" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7394" class="Bound">w≈a</a> <a id="7398" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7400" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7400" class="Bound">v≈b</a> <a id="7404" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7406" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7406" class="Bound">vs≋ys</a><a id="7411" class="Symbol">)</a>
    <a id="7417" class="Keyword">with</a> <a id="7422" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7422" class="Bound">ps</a> <a id="7425" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7427" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7427" class="Bound">qs</a> <a id="7430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7432" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7432" class="Bound">eq</a> <a id="7435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7437" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7437" class="Bound">↭</a> ← <a id="7441" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#6008" class="Function">helper</a> <a id="7448" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7365" class="Bound">as</a> <a id="7451" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7369" class="Bound">bs</a> <a id="7454" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7386" class="Bound">as↭vs</a> <a id="7460" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7406" class="Bound">vs≋ys</a>
    <a id="7470" class="Symbol">=</a> <a id="7472" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7361" class="Bound">b</a> <a id="7474" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7476" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7357" class="Bound">a</a> <a id="7478" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7480" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7422" class="Bound">ps</a> <a id="7483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7485" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7427" class="Bound">qs</a> <a id="7488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7490" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="7498" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7378" class="Bound">x≈v</a> <a id="7502" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7400" class="Bound">v≈b</a> <a id="7506" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7508" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="7516" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7382" class="Bound">y≈w</a> <a id="7520" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7394" class="Bound">w≈a</a> <a id="7524" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7526" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7432" class="Bound">eq</a>
                      <a id="7551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7553" href="Data.List.Relation.Binary.Permutation.Setoid.html#1881" class="Function">↭-swap</a> <a id="7560" class="Symbol">_</a> <a id="7562" class="Symbol">_</a> <a id="7564" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7437" class="Bound">↭</a>

<a id="7567" class="Comment">------------------------------------------------------------------------</a>
<a id="7640" class="Comment">-- Core properties of lists depending on the representation of _↭_</a>
<a id="7707" class="Comment">------------------------------------------------------------------------</a>

<a id="7781" class="Comment">------------------------------------------------------------------------</a>
<a id="7854" class="Comment">-- map</a>

<a id="7862" class="Keyword">module</a> <a id="7869" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7869" class="Module">_</a> <a id="7871" class="Symbol">(</a><a id="7872" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7872" class="Bound">T</a> <a id="7874" class="Symbol">:</a> <a id="7876" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7883" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2463" class="Generalizable">b</a> <a id="7885" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2467" class="Generalizable">r</a><a id="7886" class="Symbol">)</a> <a id="7888" class="Keyword">where</a>

  <a id="7897" class="Keyword">open</a> <a id="7902" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="7909" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7872" class="Bound">T</a> <a id="7911" class="Keyword">using</a> <a id="7917" class="Symbol">()</a> <a id="7920" class="Keyword">renaming</a> <a id="7929" class="Symbol">(</a><a id="7930" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="7934" class="Symbol">to</a> <a id="7937" class="Field Operator">_≈′_</a><a id="7941" class="Symbol">)</a>
  <a id="7945" class="Keyword">open</a> <a id="7950" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Permutation</a> <a id="7962" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7872" class="Bound">T</a> <a id="7964" class="Keyword">using</a> <a id="7970" class="Symbol">()</a> <a id="7973" class="Keyword">renaming</a> <a id="7982" class="Symbol">(</a><a id="7983" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="7987" class="Symbol">to</a> <a id="7990" class="Function Operator">_↭′_</a><a id="7994" class="Symbol">)</a>

  <a id="7999" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8004" class="Symbol">:</a> <a id="8006" class="Symbol">∀</a> <a id="8008" class="Symbol">{</a><a id="8009" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8009" class="Bound">f</a><a id="8010" class="Symbol">}</a> <a id="8012" class="Symbol">→</a> <a id="8014" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8009" class="Bound">f</a> <a id="8016" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="8026" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="8030" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="8032" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7937" class="Field Operator">_≈′_</a> <a id="8037" class="Symbol">→</a> <a id="8039" class="Symbol">(</a><a id="8040" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8044" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8009" class="Bound">f</a><a id="8045" class="Symbol">)</a> <a id="8047" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="8057" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="8061" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="8063" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7990" class="Function Operator">_↭′_</a>
  <a id="8070" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8075" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8075" class="Bound">pres</a> <a id="8080" class="Symbol">(</a><a id="8081" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="8086" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8086" class="Bound">xs≋ys</a><a id="8091" class="Symbol">)</a>  <a id="8094" class="Symbol">=</a> <a id="8096" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="8101" class="Symbol">(</a><a id="8102" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">Pointwise.map⁺</a> <a id="8117" class="Symbol">_</a> <a id="8119" class="Symbol">_</a> <a id="8121" class="Symbol">(</a><a id="8122" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">Pointwise.map</a> <a id="8136" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8075" class="Bound">pres</a> <a id="8141" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8086" class="Bound">xs≋ys</a><a id="8146" class="Symbol">))</a>
  <a id="8151" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8156" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8156" class="Bound">pres</a> <a id="8161" class="Symbol">(</a><a id="8162" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="8167" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8167" class="Bound">x</a> <a id="8169" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8169" class="Bound">p</a><a id="8170" class="Symbol">)</a>    <a id="8175" class="Symbol">=</a> <a id="8177" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="8182" class="Symbol">(</a><a id="8183" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8156" class="Bound">pres</a> <a id="8188" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8167" class="Bound">x</a><a id="8189" class="Symbol">)</a> <a id="8191" class="Symbol">(</a><a id="8192" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8197" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8156" class="Bound">pres</a> <a id="8202" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8169" class="Bound">p</a><a id="8203" class="Symbol">)</a>
  <a id="8207" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8212" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8212" class="Bound">pres</a> <a id="8217" class="Symbol">(</a><a id="8218" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="8223" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8223" class="Bound">x</a> <a id="8225" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8225" class="Bound">y</a> <a id="8227" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8227" class="Bound">p</a><a id="8228" class="Symbol">)</a>  <a id="8231" class="Symbol">=</a> <a id="8233" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="8238" class="Symbol">(</a><a id="8239" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8212" class="Bound">pres</a> <a id="8244" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8223" class="Bound">x</a><a id="8245" class="Symbol">)</a> <a id="8247" class="Symbol">(</a><a id="8248" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8212" class="Bound">pres</a> <a id="8253" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8225" class="Bound">y</a><a id="8254" class="Symbol">)</a> <a id="8256" class="Symbol">(</a><a id="8257" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8262" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8212" class="Bound">pres</a> <a id="8267" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8227" class="Bound">p</a><a id="8268" class="Symbol">)</a>
  <a id="8272" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8277" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8277" class="Bound">pres</a> <a id="8282" class="Symbol">(</a><a id="8283" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="8289" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8289" class="Bound">p₁</a> <a id="8292" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8292" class="Bound">p₂</a><a id="8294" class="Symbol">)</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="8304" class="Symbol">(</a><a id="8305" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8310" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8277" class="Bound">pres</a> <a id="8315" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8289" class="Bound">p₁</a><a id="8317" class="Symbol">)</a> <a id="8319" class="Symbol">(</a><a id="8320" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#7999" class="Function">map⁺</a> <a id="8325" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8277" class="Bound">pres</a> <a id="8330" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8292" class="Bound">p₂</a><a id="8332" class="Symbol">)</a>

<a id="8335" class="Comment">------------------------------------------------------------------------</a>
<a id="8408" class="Comment">-- filter</a>

<a id="8419" class="Keyword">module</a> <a id="8426" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8426" class="Module">_</a> <a id="8428" class="Symbol">(</a><a id="8429" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="8432" class="Symbol">:</a> <a id="8434" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8444" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a><a id="8445" class="Symbol">)</a> <a id="8447" class="Symbol">(</a><a id="8448" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="8451" class="Symbol">:</a> <a id="8453" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a> <a id="8455" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="8464" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="8467" class="Symbol">)</a> <a id="8469" class="Keyword">where</a>

  <a id="8478" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8486" class="Symbol">:</a> <a id="8488" class="Symbol">∀</a> <a id="8490" class="Symbol">{</a><a id="8491" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8491" class="Bound">xs</a> <a id="8494" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8494" class="Bound">ys</a> <a id="8497" class="Symbol">:</a> <a id="8499" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8504" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="8505" class="Symbol">}</a> <a id="8507" class="Symbol">→</a> <a id="8509" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8491" class="Bound">xs</a> <a id="8512" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="8514" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8494" class="Bound">ys</a> <a id="8517" class="Symbol">→</a> <a id="8519" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="8526" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="8529" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8491" class="Bound">xs</a> <a id="8532" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="8534" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="8541" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="8544" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8494" class="Bound">ys</a>
  <a id="8549" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8557" class="Symbol">(</a><a id="8558" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="8563" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8563" class="Bound">xs≋ys</a><a id="8568" class="Symbol">)</a>        <a id="8577" class="Symbol">=</a> <a id="8579" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="8584" class="Symbol">(</a><a id="8585" href="Data.List.Relation.Binary.Equality.Setoid.html#4591" class="Function">≋.filter⁺</a> <a id="8595" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="8598" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="8601" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8563" class="Bound">xs≋ys</a><a id="8606" class="Symbol">)</a>
  <a id="8610" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8618" class="Symbol">(</a><a id="8619" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="8625" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8625" class="Bound">xs↭zs</a> <a id="8631" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8631" class="Bound">zs↭ys</a><a id="8636" class="Symbol">)</a> <a id="8638" class="Symbol">=</a> <a id="8640" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="8646" class="Symbol">(</a><a id="8647" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8655" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8625" class="Bound">xs↭zs</a><a id="8660" class="Symbol">)</a> <a id="8662" class="Symbol">(</a><a id="8663" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8671" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8631" class="Bound">zs↭ys</a><a id="8676" class="Symbol">)</a>
  <a id="8680" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8688" class="Symbol">{</a><a id="8689" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8689" class="Bound">x</a> <a id="8691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8693" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8693" class="Bound">xs</a><a id="8695" class="Symbol">}</a> <a id="8697" class="Symbol">{</a><a id="8698" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8698" class="Bound">y</a> <a id="8700" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8702" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8702" class="Bound">ys</a><a id="8704" class="Symbol">}</a> <a id="8706" class="Symbol">(</a><a id="8707" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="8712" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8712" class="Bound">x≈y</a> <a id="8716" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8716" class="Bound">xs↭ys</a><a id="8721" class="Symbol">)</a> <a id="8723" class="Keyword">with</a> <a id="8728" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="8731" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8689" class="Bound">x</a> <a id="8733" class="Symbol">|</a> <a id="8735" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="8738" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8698" class="Bound">y</a>
  <a id="8742" class="Symbol">...</a> <a id="8746" class="Symbol">|</a> <a id="8748" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8752" class="Symbol">_</a>  <a id="8755" class="Symbol">|</a> <a id="8757" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8761" class="Symbol">_</a>  <a id="8764" class="Symbol">=</a> <a id="8766" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="8771" class="Bound">x≈y</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8784" class="Bound">xs↭ys</a><a id="8789" class="Symbol">)</a>
  <a id="8793" class="Symbol">...</a> <a id="8797" class="Symbol">|</a> <a id="8799" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8803" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8803" class="Bound">Px</a> <a id="8806" class="Symbol">|</a> <a id="8808" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="8811" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8811" class="Bound">¬Py</a> <a id="8815" class="Symbol">=</a> <a id="8817" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="8835" class="Bound">x≈y</a> <a id="8839" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8803" class="Bound">Px</a><a id="8841" class="Symbol">)</a> <a id="8843" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8811" class="Bound">¬Py</a>
  <a id="8849" class="Symbol">...</a> <a id="8853" class="Symbol">|</a> <a id="8855" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="8858" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8858" class="Bound">¬Px</a> <a id="8862" class="Symbol">|</a> <a id="8864" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8868" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8868" class="Bound">Py</a> <a id="8871" class="Symbol">=</a> <a id="8873" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="8887" class="Symbol">(</a><a id="8888" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="8891" class="Symbol">(</a><a id="8892" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="8898" class="Bound">x≈y</a><a id="8901" class="Symbol">)</a> <a id="8903" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8868" class="Bound">Py</a><a id="8905" class="Symbol">)</a> <a id="8907" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8858" class="Bound">¬Px</a>
  <a id="8913" class="Symbol">...</a> <a id="8917" class="Symbol">|</a> <a id="8919" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="8923" class="Symbol">_</a>  <a id="8926" class="Symbol">|</a> <a id="8928" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="8932" class="Symbol">_</a>  <a id="8935" class="Symbol">=</a> <a id="8937" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8945" class="Bound">xs↭ys</a>
  <a id="8953" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="8961" class="Symbol">{</a><a id="8962" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8962" class="Bound">x</a> <a id="8964" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8966" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8966" class="Bound">w</a> <a id="8968" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8970" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8970" class="Bound">xs</a><a id="8972" class="Symbol">}</a> <a id="8974" class="Symbol">{</a><a id="8975" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8975" class="Bound">y</a> <a id="8977" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8979" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8979" class="Bound">z</a> <a id="8981" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8983" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8983" class="Bound">ys</a><a id="8985" class="Symbol">}</a> <a id="8987" class="Symbol">(</a><a id="8988" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="8993" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8993" class="Bound">x≈z</a> <a id="8997" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8997" class="Bound">w≈y</a> <a id="9001" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9001" class="Bound">xs↭ys</a><a id="9006" class="Symbol">)</a> <a id="9008" class="Keyword">with</a> <a id="9013" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9016" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8962" class="Bound">x</a> <a id="9018" class="Symbol">|</a> <a id="9020" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9023" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8975" class="Bound">y</a>
  <a id="9027" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9035" class="Symbol">{</a><a id="9036" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9036" class="Bound">x</a> <a id="9038" class="InductiveConstructor Operator">∷</a> <a id="9040" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9040" class="Bound">w</a> <a id="9042" class="InductiveConstructor Operator">∷</a> <a id="9044" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9044" class="Bound">xs</a><a id="9046" class="Symbol">}</a> <a id="9048" class="Symbol">{</a><a id="9049" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9049" class="Bound">y</a> <a id="9051" class="InductiveConstructor Operator">∷</a> <a id="9053" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9053" class="Bound">z</a> <a id="9055" class="InductiveConstructor Operator">∷</a> <a id="9057" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9057" class="Bound">ys</a><a id="9059" class="Symbol">}</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="9067" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9067" class="Bound">x≈z</a> <a id="9071" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9071" class="Bound">w≈y</a> <a id="9075" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9075" class="Bound">xs↭ys</a><a id="9080" class="Symbol">)</a> <a id="9082" class="Symbol">|</a> <a id="9084" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9087" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9087" class="Bound">¬Px</a> <a id="9091" class="Symbol">|</a> <a id="9093" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9096" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9096" class="Bound">¬Py</a>
    <a id="9104" class="Keyword">with</a> <a id="9109" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9112" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9053" class="Bound">z</a> <a id="9114" class="Symbol">|</a> <a id="9116" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9119" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9040" class="Bound">w</a>
  <a id="9123" class="Symbol">...</a> <a id="9127" class="Symbol">|</a> <a id="9129" class="Symbol">_</a>      <a id="9136" class="Symbol">|</a> <a id="9138" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9142" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9142" class="Bound">Pw</a> <a id="9145" class="Symbol">=</a> <a id="9147" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9161" class="Symbol">(</a><a id="9162" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9165" class="Bound">w≈y</a> <a id="9169" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9142" class="Bound">Pw</a><a id="9171" class="Symbol">)</a> <a id="9173" class="Bound">¬Py</a>
  <a id="9179" class="CatchallClause Symbol">...</a><a id="9182" class="CatchallClause"> </a><a id="9183" class="CatchallClause Symbol">|</a><a id="9184" class="CatchallClause"> </a><a id="9185" href="Relation.Nullary.Decidable.Core.html#2099" class="CatchallClause InductiveConstructor">yes</a><a id="9188" class="CatchallClause"> </a><a id="9189" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9189" class="CatchallClause Bound">Pz</a><a id="9191" class="CatchallClause"> </a><a id="9192" class="CatchallClause Symbol">|</a><a id="9193" class="CatchallClause"> </a><a id="9194" class="CatchallClause Symbol">_</a>      <a id="9201" class="Symbol">=</a> <a id="9203" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9217" class="Symbol">(</a><a id="9218" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9221" class="Symbol">(</a><a id="9222" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="9228" class="Bound">x≈z</a><a id="9231" class="Symbol">)</a> <a id="9233" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9189" class="Bound">Pz</a><a id="9235" class="Symbol">)</a> <a id="9237" class="Bound">¬Px</a>
  <a id="9243" class="Symbol">...</a> <a id="9247" class="Symbol">|</a> <a id="9249" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9252" class="Symbol">_</a>   <a id="9256" class="Symbol">|</a> <a id="9258" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="9262" class="Symbol">_</a>  <a id="9265" class="Symbol">=</a> <a id="9267" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9275" class="Bound">xs↭ys</a>
  <a id="9283" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9291" class="Symbol">{</a><a id="9292" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9292" class="Bound">x</a> <a id="9294" class="InductiveConstructor Operator">∷</a> <a id="9296" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9296" class="Bound">w</a> <a id="9298" class="InductiveConstructor Operator">∷</a> <a id="9300" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9300" class="Bound">xs</a><a id="9302" class="Symbol">}</a> <a id="9304" class="Symbol">{</a><a id="9305" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9305" class="Bound">y</a> <a id="9307" class="InductiveConstructor Operator">∷</a> <a id="9309" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9309" class="Bound">z</a> <a id="9311" class="InductiveConstructor Operator">∷</a> <a id="9313" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9313" class="Bound">ys</a><a id="9315" class="Symbol">}</a> <a id="9317" class="Symbol">(</a><a id="9318" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="9323" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9323" class="Bound">x≈z</a> <a id="9327" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9327" class="Bound">w≈y</a> <a id="9331" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9331" class="Bound">xs↭ys</a><a id="9336" class="Symbol">)</a> <a id="9338" class="Symbol">|</a> <a id="9340" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9343" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9343" class="Bound">¬Px</a> <a id="9347" class="Symbol">|</a> <a id="9349" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9353" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9353" class="Bound">Py</a>
    <a id="9360" class="Keyword">with</a> <a id="9365" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9368" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9309" class="Bound">z</a> <a id="9370" class="Symbol">|</a> <a id="9372" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9375" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9296" class="Bound">w</a>
  <a id="9379" class="Symbol">...</a> <a id="9383" class="Symbol">|</a> <a id="9385" class="Symbol">_</a>      <a id="9392" class="Symbol">|</a> <a id="9394" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9397" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9397" class="Bound">¬Pw</a> <a id="9401" class="Symbol">=</a> <a id="9403" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9417" class="Symbol">(</a><a id="9418" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9421" class="Symbol">(</a><a id="9422" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="9428" class="Bound">w≈y</a><a id="9431" class="Symbol">)</a> <a id="9433" class="Bound">Py</a><a id="9435" class="Symbol">)</a> <a id="9437" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9397" class="Bound">¬Pw</a>
  <a id="9443" class="CatchallClause Symbol">...</a><a id="9446" class="CatchallClause"> </a><a id="9447" class="CatchallClause Symbol">|</a><a id="9448" class="CatchallClause"> </a><a id="9449" href="Relation.Nullary.Decidable.Core.html#2099" class="CatchallClause InductiveConstructor">yes</a><a id="9452" class="CatchallClause"> </a><a id="9453" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9453" class="CatchallClause Bound">Pz</a><a id="9455" class="CatchallClause"> </a><a id="9456" class="CatchallClause Symbol">|</a><a id="9457" class="CatchallClause"> </a><a id="9458" class="CatchallClause Symbol">_</a>      <a id="9465" class="Symbol">=</a> <a id="9467" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9481" class="Symbol">(</a><a id="9482" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="9492" class="Bound">x≈z</a><a id="9495" class="Symbol">)</a> <a id="9497" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9453" class="Bound">Pz</a><a id="9499" class="Symbol">)</a> <a id="9501" class="Bound">¬Px</a>
  <a id="9507" class="Symbol">...</a> <a id="9511" class="Symbol">|</a> <a id="9513" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9516" class="Symbol">_</a>   <a id="9520" class="Symbol">|</a> <a id="9522" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9526" class="Symbol">_</a>  <a id="9529" class="Symbol">=</a> <a id="9531" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="9536" class="Bound">w≈y</a> <a id="9540" class="Symbol">(</a><a id="9541" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9549" class="Bound">xs↭ys</a><a id="9554" class="Symbol">)</a>
  <a id="9558" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9566" class="Symbol">{</a><a id="9567" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9567" class="Bound">x</a> <a id="9569" class="InductiveConstructor Operator">∷</a> <a id="9571" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9571" class="Bound">w</a> <a id="9573" class="InductiveConstructor Operator">∷</a> <a id="9575" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9575" class="Bound">xs</a><a id="9577" class="Symbol">}</a> <a id="9579" class="Symbol">{</a><a id="9580" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9580" class="Bound">y</a> <a id="9582" class="InductiveConstructor Operator">∷</a> <a id="9584" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9584" class="Bound">z</a> <a id="9586" class="InductiveConstructor Operator">∷</a> <a id="9588" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9588" class="Bound">ys</a><a id="9590" class="Symbol">}</a> <a id="9592" class="Symbol">(</a><a id="9593" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="9598" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9598" class="Bound">x≈z</a> <a id="9602" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9602" class="Bound">w≈y</a> <a id="9606" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9606" class="Bound">xs↭ys</a><a id="9611" class="Symbol">)</a>  <a id="9614" class="Symbol">|</a> <a id="9616" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9620" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9620" class="Bound">Px</a> <a id="9623" class="Symbol">|</a> <a id="9625" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9628" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9628" class="Bound">¬Py</a>
    <a id="9636" class="Keyword">with</a> <a id="9641" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9644" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9584" class="Bound">z</a> <a id="9646" class="Symbol">|</a> <a id="9648" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9651" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9571" class="Bound">w</a>
  <a id="9655" class="Symbol">...</a> <a id="9659" class="Symbol">|</a> <a id="9661" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9664" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9664" class="Bound">¬Pz</a> <a id="9668" class="Symbol">|</a> <a id="9670" class="Symbol">_</a>      <a id="9677" class="Symbol">=</a> <a id="9679" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9693" class="Symbol">(</a><a id="9694" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9697" class="Bound">x≈z</a> <a id="9701" class="Bound">Px</a><a id="9703" class="Symbol">)</a> <a id="9705" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9664" class="Bound">¬Pz</a>
  <a id="9711" class="CatchallClause Symbol">...</a><a id="9714" class="CatchallClause"> </a><a id="9715" class="CatchallClause Symbol">|</a><a id="9716" class="CatchallClause"> </a><a id="9717" class="CatchallClause Symbol">_</a><a id="9718" class="CatchallClause">      </a><a id="9724" class="CatchallClause Symbol">|</a><a id="9725" class="CatchallClause"> </a><a id="9726" href="Relation.Nullary.Decidable.Core.html#2099" class="CatchallClause InductiveConstructor">yes</a><a id="9729" class="CatchallClause"> </a><a id="9730" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9730" class="CatchallClause Bound">Pw</a> <a id="9733" class="Symbol">=</a> <a id="9735" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9749" class="Symbol">(</a><a id="9750" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9753" class="Bound">w≈y</a> <a id="9757" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9730" class="Bound">Pw</a><a id="9759" class="Symbol">)</a> <a id="9761" class="Bound">¬Py</a>
  <a id="9767" class="Symbol">...</a> <a id="9771" class="Symbol">|</a> <a id="9773" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9777" class="Symbol">_</a>  <a id="9780" class="Symbol">|</a> <a id="9782" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9785" class="Symbol">_</a>   <a id="9789" class="Symbol">=</a> <a id="9791" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="9796" class="Bound">x≈z</a> <a id="9800" class="Symbol">(</a><a id="9801" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9809" class="Bound">xs↭ys</a><a id="9814" class="Symbol">)</a>
  <a id="9818" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="9826" class="Symbol">{</a><a id="9827" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9827" class="Bound">x</a> <a id="9829" class="InductiveConstructor Operator">∷</a> <a id="9831" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9831" class="Bound">w</a> <a id="9833" class="InductiveConstructor Operator">∷</a> <a id="9835" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9835" class="Bound">xs</a><a id="9837" class="Symbol">}</a> <a id="9839" class="Symbol">{</a><a id="9840" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9840" class="Bound">y</a> <a id="9842" class="InductiveConstructor Operator">∷</a> <a id="9844" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9844" class="Bound">z</a> <a id="9846" class="InductiveConstructor Operator">∷</a> <a id="9848" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9848" class="Bound">ys</a><a id="9850" class="Symbol">}</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="9858" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9858" class="Bound">x≈z</a> <a id="9862" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9862" class="Bound">w≈y</a> <a id="9866" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9866" class="Bound">xs↭ys</a><a id="9871" class="Symbol">)</a> <a id="9873" class="Symbol">|</a> <a id="9875" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9879" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9879" class="Bound">Px</a> <a id="9882" class="Symbol">|</a> <a id="9884" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9888" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9888" class="Bound">Py</a>
    <a id="9895" class="Keyword">with</a> <a id="9900" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9903" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9844" class="Bound">z</a> <a id="9905" class="Symbol">|</a> <a id="9907" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8429" class="Bound">P?</a> <a id="9910" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9831" class="Bound">w</a>
  <a id="9914" class="Symbol">...</a> <a id="9918" class="Symbol">|</a> <a id="9920" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9923" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9923" class="Bound">¬Pz</a> <a id="9927" class="Symbol">|</a> <a id="9929" class="Symbol">_</a>      <a id="9936" class="Symbol">=</a> <a id="9938" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9952" class="Symbol">(</a><a id="9953" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="9956" class="Bound">x≈z</a> <a id="9960" class="Bound">Px</a><a id="9962" class="Symbol">)</a> <a id="9964" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9923" class="Bound">¬Pz</a>
  <a id="9970" class="CatchallClause Symbol">...</a><a id="9973" class="CatchallClause"> </a><a id="9974" class="CatchallClause Symbol">|</a><a id="9975" class="CatchallClause"> </a><a id="9976" class="CatchallClause Symbol">_</a><a id="9977" class="CatchallClause">      </a><a id="9983" class="CatchallClause Symbol">|</a><a id="9984" class="CatchallClause"> </a><a id="9985" href="Relation.Nullary.Decidable.Core.html#2136" class="CatchallClause InductiveConstructor">no</a><a id="9987" class="CatchallClause"> </a><a id="9988" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9988" class="CatchallClause Bound">¬Pw</a> <a id="9992" class="Symbol">=</a> <a id="9994" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10008" class="Symbol">(</a><a id="10009" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8448" class="Bound">P≈</a> <a id="10012" class="Symbol">(</a><a id="10013" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="10019" class="Bound">w≈y</a><a id="10022" class="Symbol">)</a> <a id="10024" class="Bound">Py</a><a id="10026" class="Symbol">)</a> <a id="10028" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#9988" class="Bound">¬Pw</a>
  <a id="10034" class="Symbol">...</a> <a id="10038" class="Symbol">|</a> <a id="10040" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="10044" class="Symbol">_</a>  <a id="10047" class="Symbol">|</a> <a id="10049" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="10053" class="Symbol">_</a>  <a id="10056" class="Symbol">=</a> <a id="10058" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="10063" class="Bound">x≈z</a> <a id="10067" class="Bound">w≈y</a> <a id="10071" class="Symbol">(</a><a id="10072" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#8478" class="Function">filter⁺</a> <a id="10080" class="Bound">xs↭ys</a><a id="10085" class="Symbol">)</a>

<a id="10088" class="Comment">------------------------------------------------------------------------</a>
<a id="10161" class="Comment">-- _++_</a>

<a id="++⁺ʳ"></a><a id="10170" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10175" class="Symbol">:</a> <a id="10177" class="Symbol">∀</a> <a id="10179" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10179" class="Bound">zs</a> <a id="10182" class="Symbol">→</a> <a id="10184" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="10187" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="10189" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="10192" class="Symbol">→</a> <a id="10194" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="10197" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10200" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10179" class="Bound">zs</a> <a id="10203" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="10205" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="10208" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10211" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10179" class="Bound">zs</a>
<a id="10214" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10219" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10219" class="Bound">zs</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="10228" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10228" class="Bound">xs≋ys</a><a id="10233" class="Symbol">)</a>  <a id="10236" class="Symbol">=</a> <a id="10238" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="10243" class="Symbol">(</a><a id="10244" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">Pointwise.++⁺</a> <a id="10258" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10228" class="Bound">xs≋ys</a> <a id="10264" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a><a id="10270" class="Symbol">)</a>
<a id="10272" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10277" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10277" class="Bound">zs</a> <a id="10280" class="Symbol">(</a><a id="10281" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="10286" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10286" class="Bound">x</a> <a id="10288" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10288" class="Bound">↭</a><a id="10289" class="Symbol">)</a>    <a id="10294" class="Symbol">=</a> <a id="10296" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="10301" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10286" class="Bound">x</a> <a id="10303" class="Symbol">(</a><a id="10304" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10309" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10277" class="Bound">zs</a> <a id="10312" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10288" class="Bound">↭</a><a id="10313" class="Symbol">)</a>
<a id="10315" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10320" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10320" class="Bound">zs</a> <a id="10323" class="Symbol">(</a><a id="10324" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="10329" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10329" class="Bound">x</a> <a id="10331" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10331" class="Bound">y</a> <a id="10333" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10333" class="Bound">↭</a><a id="10334" class="Symbol">)</a>  <a id="10337" class="Symbol">=</a> <a id="10339" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="10344" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10329" class="Bound">x</a> <a id="10346" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10331" class="Bound">y</a> <a id="10348" class="Symbol">(</a><a id="10349" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10354" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10320" class="Bound">zs</a> <a id="10357" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10333" class="Bound">↭</a><a id="10358" class="Symbol">)</a>
<a id="10360" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10365" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10365" class="Bound">zs</a> <a id="10368" class="Symbol">(</a><a id="10369" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="10375" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10375" class="Bound">↭₁</a> <a id="10378" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10378" class="Bound">↭₂</a><a id="10380" class="Symbol">)</a> <a id="10382" class="Symbol">=</a> <a id="10384" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="10390" class="Symbol">(</a><a id="10391" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10396" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10365" class="Bound">zs</a> <a id="10399" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10375" class="Bound">↭₁</a><a id="10401" class="Symbol">)</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="10409" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10365" class="Bound">zs</a> <a id="10412" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10378" class="Bound">↭₂</a><a id="10414" class="Symbol">)</a>

<a id="10417" class="Comment">------------------------------------------------------------------------</a>
<a id="10490" class="Comment">-- dropMiddleElement-≋</a>

<a id="dropMiddleElement-≋"></a><a id="10514" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="10534" class="Symbol">:</a> <a id="10536" class="Symbol">∀</a> <a id="10538" class="Symbol">{</a><a id="10539" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10539" class="Bound">x</a><a id="10540" class="Symbol">}</a> <a id="10542" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10542" class="Bound">ws</a> <a id="10545" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10545" class="Bound">xs</a> <a id="10548" class="Symbol">{</a><a id="10549" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10549" class="Bound">ys</a><a id="10551" class="Symbol">}</a> <a id="10553" class="Symbol">{</a><a id="10554" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10554" class="Bound">zs</a><a id="10556" class="Symbol">}</a> <a id="10558" class="Symbol">→</a>
           <a id="10571" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10542" class="Bound">ws</a> <a id="10574" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10577" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="10579" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10539" class="Bound">x</a> <a id="10581" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="10583" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10586" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10549" class="Bound">ys</a> <a id="10589" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="10591" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10545" class="Bound">xs</a> <a id="10594" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10597" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="10599" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10539" class="Bound">x</a> <a id="10601" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="10603" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10606" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10554" class="Bound">zs</a> <a id="10609" class="Symbol">→</a>
           <a id="10622" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10542" class="Bound">ws</a> <a id="10625" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10628" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10549" class="Bound">ys</a> <a id="10631" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="10633" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10545" class="Bound">xs</a> <a id="10636" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="10639" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10554" class="Bound">zs</a>
<a id="10642" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="10662" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10671" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10680" class="Symbol">(_</a>   <a id="10685" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="10687" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10687" class="Bound">eq</a><a id="10689" class="Symbol">)</a> <a id="10691" class="Symbol">=</a> <a id="10693" href="Data.List.Relation.Binary.Permutation.Setoid.html#1584" class="Function">↭-reflexive-≋</a> <a id="10707" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10687" class="Bound">eq</a>
<a id="10710" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="10730" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10739" class="Symbol">(</a><a id="10740" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10740" class="Bound">x</a> <a id="10742" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10744" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10744" class="Bound">xs</a><a id="10746" class="Symbol">)</a> <a id="10748" class="Symbol">(</a><a id="10749" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10749" class="Bound">w≈v</a> <a id="10753" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="10755" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10755" class="Bound">eq</a><a id="10757" class="Symbol">)</a> <a id="10759" class="Symbol">=</a> <a id="10761" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="10772" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10755" class="Bound">eq</a> <a id="10775" class="Symbol">(</a><a id="10776" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="10782" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10749" class="Bound">w≈v</a> <a id="10786" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10744" class="Bound">xs</a> <a id="10789" class="Symbol">_)</a>
<a id="10792" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="10812" class="Symbol">(</a><a id="10813" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10813" class="Bound">w</a> <a id="10815" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10817" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10817" class="Bound">ws</a><a id="10819" class="Symbol">)</a> <a id="10821" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="10830" class="Symbol">(</a><a id="10831" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10831" class="Bound">w≈x</a> <a id="10835" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="10837" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10837" class="Bound">eq</a><a id="10839" class="Symbol">)</a> <a id="10841" class="Symbol">=</a> <a id="10843" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="10854" class="Symbol">(</a><a id="10855" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="10861" class="Symbol">(</a><a id="10862" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="10875" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10831" class="Bound">w≈x</a><a id="10878" class="Symbol">)</a> <a id="10880" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10817" class="Bound">ws</a> <a id="10883" class="Symbol">_))</a> <a id="10887" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10837" class="Bound">eq</a>
<a id="10890" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="10910" class="Symbol">(</a><a id="10911" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10911" class="Bound">w</a> <a id="10913" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10915" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10915" class="Bound">ws</a><a id="10917" class="Symbol">)</a> <a id="10919" class="Symbol">(</a><a id="10920" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10920" class="Bound">x</a> <a id="10922" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10924" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10924" class="Bound">xs</a><a id="10926" class="Symbol">)</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10929" class="Bound">w≈x</a> <a id="10933" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="10935" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10935" class="Bound">eq</a><a id="10937" class="Symbol">)</a> <a id="10939" class="Symbol">=</a> <a id="10941" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="10946" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10929" class="Bound">w≈x</a> <a id="10950" class="Symbol">(</a><a id="10951" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="10971" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10915" class="Bound">ws</a> <a id="10974" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10924" class="Bound">xs</a> <a id="10977" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10935" class="Bound">eq</a><a id="10979" class="Symbol">)</a>

<a id="10982" class="Comment">------------------------------------------------------------------------</a>
<a id="11055" class="Comment">-- Properties depending on the core properties of _↭_</a>
<a id="11109" class="Comment">------------------------------------------------------------------------</a>

<a id="↭-shift"></a><a id="11183" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="11191" class="Symbol">:</a> <a id="11193" class="Symbol">∀</a> <a id="11195" class="Symbol">{</a><a id="11196" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11196" class="Bound">v</a><a id="11197" class="Symbol">}</a> <a id="11199" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11199" class="Bound">xs</a> <a id="11202" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11202" class="Bound">ys</a> <a id="11205" class="Symbol">→</a> <a id="11207" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11199" class="Bound">xs</a> <a id="11210" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11213" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="11215" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11196" class="Bound">v</a> <a id="11217" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="11219" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11222" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11202" class="Bound">ys</a> <a id="11225" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11227" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11196" class="Bound">v</a> <a id="11229" class="InductiveConstructor Operator">∷</a> <a id="11231" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11199" class="Bound">xs</a> <a id="11234" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11237" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11202" class="Bound">ys</a>
<a id="11240" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="11248" class="Symbol">=</a> <a id="11250" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5325" class="Function">shift</a> <a id="11256" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2200" class="Function">≈-refl</a>

<a id="++⁺ˡ"></a><a id="11264" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11269" class="Symbol">:</a> <a id="11271" class="Symbol">∀</a> <a id="11273" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11273" class="Bound">xs</a> <a id="11276" class="Symbol">{</a><a id="11277" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11277" class="Bound">ys</a> <a id="11280" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11280" class="Bound">zs</a><a id="11282" class="Symbol">}</a> <a id="11284" class="Symbol">→</a> <a id="11286" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11277" class="Bound">ys</a> <a id="11289" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11291" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11280" class="Bound">zs</a> <a id="11294" class="Symbol">→</a> <a id="11296" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11273" class="Bound">xs</a> <a id="11299" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11302" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11277" class="Bound">ys</a> <a id="11305" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11307" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11273" class="Bound">xs</a> <a id="11310" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11313" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11280" class="Bound">zs</a>
<a id="11316" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11321" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11330" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11330" class="Bound">ys↭zs</a> <a id="11336" class="Symbol">=</a> <a id="11338" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11330" class="Bound">ys↭zs</a>
<a id="11344" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11349" class="Symbol">(</a><a id="11350" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11350" class="Bound">x</a> <a id="11352" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11354" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11354" class="Bound">xs</a><a id="11356" class="Symbol">)</a> <a id="11358" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11358" class="Bound">ys↭zs</a> <a id="11364" class="Symbol">=</a> <a id="11366" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="11373" class="Symbol">_</a> <a id="11375" class="Symbol">(</a><a id="11376" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11381" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11354" class="Bound">xs</a> <a id="11384" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11358" class="Bound">ys↭zs</a><a id="11389" class="Symbol">)</a>

<a id="++⁺"></a><a id="11392" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11392" class="Function">++⁺</a> <a id="11396" class="Symbol">:</a> <a id="11398" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="11403" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="11414" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="11418" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="11420" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="11424" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="11426" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="11430" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11392" class="Function">++⁺</a> <a id="11434" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11434" class="Bound">ws↭xs</a> <a id="11440" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11440" class="Bound">ys↭zs</a> <a id="11446" class="Symbol">=</a> <a id="11448" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="11456" class="Symbol">(</a><a id="11457" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="11462" class="Symbol">_</a> <a id="11464" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11434" class="Bound">ws↭xs</a><a id="11469" class="Symbol">)</a> <a id="11471" class="Symbol">(</a><a id="11472" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11477" class="Symbol">_</a> <a id="11479" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11440" class="Bound">ys↭zs</a><a id="11484" class="Symbol">)</a>

<a id="11487" class="Comment">-- Some other useful lemmas</a>

<a id="zoom"></a><a id="11516" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11516" class="Function">zoom</a> <a id="11521" class="Symbol">:</a> <a id="11523" class="Symbol">∀</a> <a id="11525" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11525" class="Bound">h</a> <a id="11527" class="Symbol">{</a><a id="11528" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11528" class="Bound">t</a> <a id="11530" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11530" class="Bound">xs</a> <a id="11533" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11533" class="Bound">ys</a><a id="11535" class="Symbol">}</a> <a id="11537" class="Symbol">→</a> <a id="11539" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11530" class="Bound">xs</a> <a id="11542" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11544" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11533" class="Bound">ys</a> <a id="11547" class="Symbol">→</a> <a id="11549" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11525" class="Bound">h</a> <a id="11551" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11554" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11530" class="Bound">xs</a> <a id="11557" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11560" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11528" class="Bound">t</a> <a id="11562" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11564" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11525" class="Bound">h</a> <a id="11566" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11569" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11533" class="Bound">ys</a> <a id="11572" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11575" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11528" class="Bound">t</a>
<a id="11577" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11516" class="Function">zoom</a> <a id="11582" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11582" class="Bound">h</a> <a id="11584" class="Symbol">{</a><a id="11585" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11585" class="Bound">t</a><a id="11586" class="Symbol">}</a> <a id="11588" class="Symbol">=</a> <a id="11590" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11595" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11582" class="Bound">h</a> <a id="11597" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11599" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="11604" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11585" class="Bound">t</a>

<a id="inject"></a><a id="11607" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11607" class="Function">inject</a> <a id="11614" class="Symbol">:</a> <a id="11616" class="Symbol">∀</a> <a id="11618" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11618" class="Bound">v</a> <a id="11620" class="Symbol">{</a><a id="11621" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11621" class="Bound">ws</a> <a id="11624" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11624" class="Bound">xs</a> <a id="11627" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11627" class="Bound">ys</a> <a id="11630" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11630" class="Bound">zs</a><a id="11632" class="Symbol">}</a> <a id="11634" class="Symbol">→</a> <a id="11636" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11621" class="Bound">ws</a> <a id="11639" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11641" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11627" class="Bound">ys</a> <a id="11644" class="Symbol">→</a> <a id="11646" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11624" class="Bound">xs</a> <a id="11649" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11651" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11630" class="Bound">zs</a> <a id="11654" class="Symbol">→</a>
         <a id="11665" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11621" class="Bound">ws</a> <a id="11668" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11671" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="11673" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11618" class="Bound">v</a> <a id="11675" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="11677" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11680" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11624" class="Bound">xs</a> <a id="11683" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="11685" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11627" class="Bound">ys</a> <a id="11688" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11691" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="11693" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11618" class="Bound">v</a> <a id="11695" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="11697" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11700" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11630" class="Bound">zs</a>
<a id="11703" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11607" class="Function">inject</a> <a id="11710" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11710" class="Bound">v</a> <a id="11712" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11712" class="Bound">ws↭ys</a> <a id="11718" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11718" class="Bound">xs↭zs</a> <a id="11724" class="Symbol">=</a> <a id="11726" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="11734" class="Symbol">(</a><a id="11735" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11264" class="Function">++⁺ˡ</a> <a id="11740" class="Symbol">_</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="11750" class="Symbol">_</a> <a id="11752" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11718" class="Bound">xs↭zs</a><a id="11757" class="Symbol">))</a> <a id="11760" class="Symbol">(</a><a id="11761" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="11766" class="Symbol">_</a> <a id="11768" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11712" class="Bound">ws↭ys</a><a id="11773" class="Symbol">)</a>

<a id="11776" class="Comment">-- Algebraic properties</a>

<a id="++-identityˡ"></a><a id="11801" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11801" class="Function">++-identityˡ</a> <a id="11814" class="Symbol">:</a> <a id="11816" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="11829" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="11833" class="InductiveConstructor">[]</a> <a id="11836" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="11841" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11801" class="Function">++-identityˡ</a> <a id="11854" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11854" class="Bound">xs</a> <a id="11857" class="Symbol">=</a> <a id="11859" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>

<a id="++-identityʳ"></a><a id="11867" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11867" class="Function">++-identityʳ</a> <a id="11880" class="Symbol">:</a> <a id="11882" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="11896" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="11900" class="InductiveConstructor">[]</a> <a id="11903" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="11908" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11867" class="Function">++-identityʳ</a> <a id="11921" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11921" class="Bound">xs</a> <a id="11924" class="Symbol">=</a> <a id="11926" href="Data.List.Relation.Binary.Permutation.Setoid.html#2084" class="Function">↭-reflexive</a> <a id="11938" class="Symbol">(</a><a id="11939" href="Data.List.Properties.html#5385" class="Function">List.++-identityʳ</a> <a id="11957" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11921" class="Bound">xs</a><a id="11959" class="Symbol">)</a>

<a id="++-identity"></a><a id="11962" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11962" class="Function">++-identity</a> <a id="11974" class="Symbol">:</a> <a id="11976" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="11985" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="11989" class="InductiveConstructor">[]</a> <a id="11992" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="11997" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11962" class="Function">++-identity</a> <a id="12009" class="Symbol">=</a> <a id="12011" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11801" class="Function">++-identityˡ</a> <a id="12024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12026" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11867" class="Function">++-identityʳ</a>

<a id="++-assoc"></a><a id="12040" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12040" class="Function">++-assoc</a> <a id="12049" class="Symbol">:</a> <a id="12051" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="12063" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="12067" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="12072" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12040" class="Function">++-assoc</a> <a id="12081" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12081" class="Bound">xs</a> <a id="12084" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12084" class="Bound">ys</a> <a id="12087" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12087" class="Bound">zs</a> <a id="12090" class="Symbol">=</a> <a id="12092" href="Data.List.Relation.Binary.Permutation.Setoid.html#2084" class="Function">↭-reflexive</a> <a id="12104" class="Symbol">(</a><a id="12105" href="Data.List.Properties.html#5197" class="Function">List.++-assoc</a> <a id="12119" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12081" class="Bound">xs</a> <a id="12122" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12084" class="Bound">ys</a> <a id="12125" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12087" class="Bound">zs</a><a id="12127" class="Symbol">)</a>

<a id="++-comm"></a><a id="12130" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12130" class="Function">++-comm</a> <a id="12138" class="Symbol">:</a> <a id="12140" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="12152" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="12156" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="12161" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12130" class="Function">++-comm</a> <a id="12169" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12178" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12178" class="Bound">ys</a> <a id="12181" class="Symbol">=</a> <a id="12183" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="12189" class="Symbol">(</a><a id="12190" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11867" class="Function">++-identityʳ</a> <a id="12203" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12178" class="Bound">ys</a><a id="12205" class="Symbol">)</a>
<a id="12207" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12130" class="Function">++-comm</a> <a id="12215" class="Symbol">(</a><a id="12216" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12216" class="Bound">x</a> <a id="12218" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12220" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12220" class="Bound">xs</a><a id="12222" class="Symbol">)</a> <a id="12224" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12224" class="Bound">ys</a> <a id="12227" class="Symbol">=</a> <a id="12229" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="12237" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12216" class="Bound">x</a> <a id="12239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12241" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12220" class="Bound">xs</a> <a id="12244" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12247" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12224" class="Bound">ys</a>   <a id="12252" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="12255" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="12262" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12216" class="Bound">x</a> <a id="12264" class="Symbol">(</a><a id="12265" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12130" class="Function">++-comm</a> <a id="12273" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12220" class="Bound">xs</a> <a id="12276" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12224" class="Bound">ys</a><a id="12278" class="Symbol">)</a> <a id="12280" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
  <a id="12284" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12216" class="Bound">x</a> <a id="12286" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12288" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12224" class="Bound">ys</a> <a id="12291" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12294" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12220" class="Bound">xs</a>   <a id="12299" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">↭⟨</a> <a id="12302" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="12310" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12224" class="Bound">ys</a> <a id="12313" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12220" class="Bound">xs</a> <a id="12316" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">⟨</a>
  <a id="12320" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12224" class="Bound">ys</a> <a id="12323" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12326" class="Symbol">(</a><a id="12327" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12216" class="Bound">x</a> <a id="12329" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12331" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12220" class="Bound">xs</a><a id="12333" class="Symbol">)</a> <a id="12335" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12339" class="Keyword">where</a> <a id="12345" class="Keyword">open</a> <a id="12350" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="12372" class="Comment">-- Corollary</a>

<a id="shifts"></a><a id="12386" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12386" class="Function">shifts</a> <a id="12393" class="Symbol">:</a> <a id="12395" class="Symbol">∀</a> <a id="12397" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12397" class="Bound">xs</a> <a id="12400" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12400" class="Bound">ys</a> <a id="12403" class="Symbol">{</a><a id="12404" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12404" class="Bound">zs</a><a id="12406" class="Symbol">}</a> <a id="12408" class="Symbol">→</a> <a id="12410" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12397" class="Bound">xs</a> <a id="12413" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12416" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12400" class="Bound">ys</a> <a id="12419" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12422" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12404" class="Bound">zs</a> <a id="12425" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="12427" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12400" class="Bound">ys</a> <a id="12430" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12433" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12397" class="Bound">xs</a> <a id="12436" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12439" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12404" class="Bound">zs</a>
<a id="12442" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12386" class="Function">shifts</a> <a id="12449" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a> <a id="12452" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a> <a id="12455" class="Symbol">{</a><a id="12456" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a><a id="12458" class="Symbol">}</a> <a id="12460" class="Symbol">=</a> <a id="12462" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
   <a id="12471" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a> <a id="12474" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12477" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a>  <a id="12481" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12484" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12487" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">↭⟨</a> <a id="12490" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12040" class="Function">++-assoc</a> <a id="12499" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a> <a id="12502" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a> <a id="12505" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12508" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">⟨</a>
  <a id="12512" class="Symbol">(</a><a id="12513" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a> <a id="12516" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12519" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a><a id="12521" class="Symbol">)</a> <a id="12523" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12526" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12529" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="12532" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10170" class="Function">++⁺ʳ</a> <a id="12537" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12540" class="Symbol">(</a><a id="12541" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12130" class="Function">++-comm</a> <a id="12549" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a> <a id="12552" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a><a id="12554" class="Symbol">)</a> <a id="12556" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
  <a id="12560" class="Symbol">(</a><a id="12561" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a> <a id="12564" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12567" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a><a id="12569" class="Symbol">)</a> <a id="12571" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12574" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12577" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="12580" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12040" class="Function">++-assoc</a> <a id="12589" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a> <a id="12592" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a> <a id="12595" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12598" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
   <a id="12603" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12452" class="Bound">ys</a> <a id="12606" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12609" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12449" class="Bound">xs</a>  <a id="12613" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12616" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12456" class="Bound">zs</a> <a id="12619" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="12623" class="Keyword">where</a> <a id="12629" class="Keyword">open</a> <a id="12634" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="12656" class="Comment">-- Structures</a>

<a id="++-isMagma"></a><a id="12671" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12671" class="Function">++-isMagma</a> <a id="12682" class="Symbol">:</a> <a id="12684" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="12692" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="12696" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="12701" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12671" class="Function">++-isMagma</a> <a id="12712" class="Symbol">=</a> <a id="12714" class="Keyword">record</a>
  <a id="12723" class="Symbol">{</a> <a id="12725" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="12739" class="Symbol">=</a> <a id="12741" href="Data.List.Relation.Binary.Permutation.Setoid.html#4191" class="Function">↭-isEquivalence</a>
  <a id="12759" class="Symbol">;</a> <a id="12761" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="12775" class="Symbol">=</a> <a id="12777" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11392" class="Function">++⁺</a>
  <a id="12783" class="Symbol">}</a>

<a id="++-isSemigroup"></a><a id="12786" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12786" class="Function">++-isSemigroup</a> <a id="12801" class="Symbol">:</a> <a id="12803" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="12815" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="12819" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>
<a id="12824" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12786" class="Function">++-isSemigroup</a> <a id="12839" class="Symbol">=</a> <a id="12841" class="Keyword">record</a>
  <a id="12850" class="Symbol">{</a> <a id="12852" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="12860" class="Symbol">=</a> <a id="12862" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12671" class="Function">++-isMagma</a>
  <a id="12875" class="Symbol">;</a> <a id="12877" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="12885" class="Symbol">=</a> <a id="12887" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12040" class="Function">++-assoc</a>
  <a id="12898" class="Symbol">}</a>

<a id="++-isMonoid"></a><a id="12901" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12901" class="Function">++-isMonoid</a> <a id="12913" class="Symbol">:</a> <a id="12915" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="12924" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="12928" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="12933" class="InductiveConstructor">[]</a>
<a id="12936" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12901" class="Function">++-isMonoid</a> <a id="12948" class="Symbol">=</a> <a id="12950" class="Keyword">record</a>
  <a id="12959" class="Symbol">{</a> <a id="12961" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="12973" class="Symbol">=</a> <a id="12975" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12786" class="Function">++-isSemigroup</a>
  <a id="12992" class="Symbol">;</a> <a id="12994" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="13006" class="Symbol">=</a> <a id="13008" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11962" class="Function">++-identity</a>
  <a id="13022" class="Symbol">}</a>

<a id="++-isCommutativeMonoid"></a><a id="13025" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13025" class="Function">++-isCommutativeMonoid</a> <a id="13048" class="Symbol">:</a> <a id="13050" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="13070" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="13074" href="Data.List.Base.html#1712" class="Function Operator">_++_</a> <a id="13079" class="InductiveConstructor">[]</a>
<a id="13082" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13025" class="Function">++-isCommutativeMonoid</a> <a id="13105" class="Symbol">=</a> <a id="13107" class="Keyword">record</a>
  <a id="13116" class="Symbol">{</a> <a id="13118" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="13127" class="Symbol">=</a> <a id="13129" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12901" class="Function">++-isMonoid</a>
  <a id="13143" class="Symbol">;</a> <a id="13145" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="13154" class="Symbol">=</a> <a id="13156" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12130" class="Function">++-comm</a>
  <a id="13166" class="Symbol">}</a>

<a id="13169" class="Comment">-- Bundles</a>

<a id="++-magma"></a><a id="13181" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13181" class="Function">++-magma</a> <a id="13190" class="Symbol">:</a> <a id="13192" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="13198" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13200" class="Symbol">(</a><a id="13201" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13205" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#546" class="Bound">ℓ</a><a id="13206" class="Symbol">)</a>
<a id="13208" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13181" class="Function">++-magma</a> <a id="13217" class="Symbol">=</a> <a id="13219" class="Keyword">record</a>
  <a id="13228" class="Symbol">{</a> <a id="13230" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="13238" class="Symbol">=</a> <a id="13240" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12671" class="Function">++-isMagma</a>
  <a id="13253" class="Symbol">}</a>

<a id="++-semigroup"></a><a id="13256" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13256" class="Function">++-semigroup</a> <a id="13269" class="Symbol">:</a> <a id="13271" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="13281" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13286" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13288" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#546" class="Bound">ℓ</a><a id="13289" class="Symbol">)</a>
<a id="13291" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13256" class="Function">++-semigroup</a> <a id="13304" class="Symbol">=</a> <a id="13306" class="Keyword">record</a>
  <a id="13315" class="Symbol">{</a> <a id="13317" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="13329" class="Symbol">=</a> <a id="13331" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12786" class="Function">++-isSemigroup</a>
  <a id="13348" class="Symbol">}</a>

<a id="++-monoid"></a><a id="13351" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13351" class="Function">++-monoid</a> <a id="13361" class="Symbol">:</a> <a id="13363" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="13370" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13372" class="Symbol">(</a><a id="13373" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13375" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13377" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#546" class="Bound">ℓ</a><a id="13378" class="Symbol">)</a>
<a id="13380" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13351" class="Function">++-monoid</a> <a id="13390" class="Symbol">=</a> <a id="13392" class="Keyword">record</a>
  <a id="13401" class="Symbol">{</a> <a id="13403" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="13412" class="Symbol">=</a> <a id="13414" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#12901" class="Function">++-isMonoid</a>
  <a id="13428" class="Symbol">}</a>

<a id="++-commutativeMonoid"></a><a id="13431" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13431" class="Function">++-commutativeMonoid</a> <a id="13452" class="Symbol">:</a> <a id="13454" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="13472" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13474" class="Symbol">(</a><a id="13475" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#544" class="Bound">a</a> <a id="13477" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="13479" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#546" class="Bound">ℓ</a><a id="13480" class="Symbol">)</a>
<a id="13482" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13431" class="Function">++-commutativeMonoid</a> <a id="13503" class="Symbol">=</a> <a id="13505" class="Keyword">record</a>
  <a id="13514" class="Symbol">{</a> <a id="13516" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="13536" class="Symbol">=</a> <a id="13538" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13025" class="Function">++-isCommutativeMonoid</a>
  <a id="13563" class="Symbol">}</a>

<a id="13566" class="Comment">------------------------------------------------------------------------</a>
<a id="13639" class="Comment">-- dropMiddleElement, dropMiddle, and inversion for _∷_</a>

<a id="dropMiddleElement"></a><a id="13696" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13696" class="Function">dropMiddleElement</a> <a id="13714" class="Symbol">:</a> <a id="13716" class="Symbol">∀</a> <a id="13718" class="Symbol">{</a><a id="13719" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13719" class="Bound">v</a><a id="13720" class="Symbol">}</a> <a id="13722" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13722" class="Bound">ws</a> <a id="13725" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13725" class="Bound">xs</a> <a id="13728" class="Symbol">{</a><a id="13729" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13729" class="Bound">ys</a> <a id="13732" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13732" class="Bound">zs</a><a id="13734" class="Symbol">}</a> <a id="13736" class="Symbol">→</a>
                    <a id="13758" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13722" class="Bound">ws</a> <a id="13761" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13764" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="13766" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13719" class="Bound">v</a> <a id="13768" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="13770" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13773" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13729" class="Bound">ys</a> <a id="13776" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="13778" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13725" class="Bound">xs</a> <a id="13781" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13784" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="13786" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13719" class="Bound">v</a> <a id="13788" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="13790" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13793" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13732" class="Bound">zs</a> <a id="13796" class="Symbol">→</a>
                    <a id="13818" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13722" class="Bound">ws</a> <a id="13821" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13824" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13729" class="Bound">ys</a> <a id="13827" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="13829" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13725" class="Bound">xs</a> <a id="13832" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13835" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13732" class="Bound">zs</a>
<a id="13838" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13696" class="Function">dropMiddleElement</a> <a id="13856" class="Symbol">{</a><a id="13857" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13857" class="Bound">v</a><a id="13858" class="Symbol">}</a> <a id="13860" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13860" class="Bound">ws</a> <a id="13863" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13863" class="Bound">xs</a> <a id="13866" class="Symbol">{</a><a id="13867" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13867" class="Bound">ys</a><a id="13869" class="Symbol">}</a> <a id="13871" class="Symbol">{</a><a id="13872" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13872" class="Bound">zs</a><a id="13874" class="Symbol">}</a> <a id="13876" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13876" class="Bound">p</a> <a id="13878" class="Symbol">=</a>
  <a id="13882" class="Keyword">let</a> <a id="13886" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13886" class="Bound">ps</a> <a id="13889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13891" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13891" class="Bound">qs</a> <a id="13894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13896" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13896" class="Bound">eq</a> <a id="13899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13901" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13901" class="Bound">↭</a> <a id="13903" class="Symbol">=</a> <a id="13905" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5812" class="Function">↭-split</a> <a id="13913" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13857" class="Bound">v</a> <a id="13915" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13863" class="Bound">xs</a> <a id="13918" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13872" class="Bound">zs</a> <a id="13921" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13876" class="Bound">p</a>
  <a id="13925" class="Keyword">in</a> <a id="13928" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="13936" class="Symbol">(</a><a id="13937" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#10514" class="Function">dropMiddleElement-≋</a> <a id="13957" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13860" class="Bound">ws</a> <a id="13960" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13886" class="Bound">ps</a> <a id="13963" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13896" class="Bound">eq</a><a id="13965" class="Symbol">)</a> <a id="13967" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13901" class="Bound">↭</a>

<a id="dropMiddle"></a><a id="13970" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13970" class="Function">dropMiddle</a> <a id="13981" class="Symbol">:</a> <a id="13983" class="Symbol">∀</a> <a id="13985" class="Symbol">{</a><a id="13986" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13986" class="Bound">vs</a><a id="13988" class="Symbol">}</a> <a id="13990" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13990" class="Bound">ws</a> <a id="13993" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13993" class="Bound">xs</a> <a id="13996" class="Symbol">{</a><a id="13997" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13997" class="Bound">ys</a> <a id="14000" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14000" class="Bound">zs</a><a id="14002" class="Symbol">}</a> <a id="14004" class="Symbol">→</a>
             <a id="14019" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13990" class="Bound">ws</a> <a id="14022" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14025" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13986" class="Bound">vs</a> <a id="14028" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14031" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13997" class="Bound">ys</a> <a id="14034" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="14036" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13993" class="Bound">xs</a> <a id="14039" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14042" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13986" class="Bound">vs</a> <a id="14045" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14048" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14000" class="Bound">zs</a> <a id="14051" class="Symbol">→</a>
             <a id="14066" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13990" class="Bound">ws</a> <a id="14069" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14072" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13997" class="Bound">ys</a> <a id="14075" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="14077" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13993" class="Bound">xs</a> <a id="14080" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14083" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14000" class="Bound">zs</a>
<a id="14086" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13970" class="Function">dropMiddle</a> <a id="14097" class="Symbol">{</a><a id="14098" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="14100" class="Symbol">}</a>     <a id="14106" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14106" class="Bound">ws</a> <a id="14109" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14109" class="Bound">xs</a> <a id="14112" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14112" class="Bound">p</a> <a id="14114" class="Symbol">=</a> <a id="14116" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14112" class="Bound">p</a>
<a id="14118" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13970" class="Function">dropMiddle</a> <a id="14129" class="Symbol">{</a><a id="14130" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14130" class="Bound">v</a> <a id="14132" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14134" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14134" class="Bound">vs</a><a id="14136" class="Symbol">}</a> <a id="14138" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14138" class="Bound">ws</a> <a id="14141" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14141" class="Bound">xs</a> <a id="14144" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14144" class="Bound">p</a> <a id="14146" class="Symbol">=</a> <a id="14148" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13970" class="Function">dropMiddle</a> <a id="14159" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14138" class="Bound">ws</a> <a id="14162" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14141" class="Bound">xs</a> <a id="14165" class="Symbol">(</a><a id="14166" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13696" class="Function">dropMiddleElement</a> <a id="14184" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14138" class="Bound">ws</a> <a id="14187" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14141" class="Bound">xs</a> <a id="14190" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14144" class="Bound">p</a><a id="14191" class="Symbol">)</a>

<a id="drop-∷"></a><a id="14194" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14194" class="Function">drop-∷</a> <a id="14201" class="Symbol">:</a> <a id="14203" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2481" class="Generalizable">x</a> <a id="14205" class="InductiveConstructor Operator">∷</a> <a id="14207" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="14210" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="14212" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2481" class="Generalizable">x</a> <a id="14214" class="InductiveConstructor Operator">∷</a> <a id="14216" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="14219" class="Symbol">→</a> <a id="14221" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="14224" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="14226" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a>
<a id="14229" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14194" class="Function">drop-∷</a> <a id="14236" class="Symbol">=</a> <a id="14238" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#13696" class="Function">dropMiddleElement</a> <a id="14256" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14259" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="14263" class="Comment">------------------------------------------------------------------------</a>
<a id="14336" class="Comment">-- _∷ʳ_</a>

<a id="∷↭∷ʳ"></a><a id="14345" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14345" class="Function">∷↭∷ʳ</a> <a id="14350" class="Symbol">:</a> <a id="14352" class="Symbol">∀</a> <a id="14354" class="Symbol">(</a><a id="14355" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14355" class="Bound">x</a> <a id="14357" class="Symbol">:</a> <a id="14359" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="14360" class="Symbol">)</a> <a id="14362" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14362" class="Bound">xs</a> <a id="14365" class="Symbol">→</a> <a id="14367" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14355" class="Bound">x</a> <a id="14369" class="InductiveConstructor Operator">∷</a> <a id="14371" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14362" class="Bound">xs</a> <a id="14374" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="14376" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14362" class="Bound">xs</a> <a id="14379" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="14382" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14355" class="Bound">x</a>
<a id="14384" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14345" class="Function">∷↭∷ʳ</a> <a id="14389" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14389" class="Bound">x</a> <a id="14391" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14391" class="Bound">xs</a> <a id="14394" class="Symbol">=</a> <a id="14396" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="14402" class="Symbol">(</a><a id="14403" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="14411" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14391" class="Bound">xs</a> <a id="14414" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14417" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="14419" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14389" class="Bound">x</a> <a id="14421" href="Data.List.Base.html#4907" class="Function Operator">]</a>   <a id="14425" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="14428" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="14436" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14391" class="Bound">xs</a> <a id="14439" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14442" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
  <a id="14446" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14389" class="Bound">x</a> <a id="14448" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14450" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14391" class="Bound">xs</a> <a id="14453" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14456" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>  <a id="14460" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14463" href="Data.List.Properties.html#5385" class="Function">List.++-identityʳ</a> <a id="14481" class="Symbol">_</a> <a id="14483" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14487" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14389" class="Bound">x</a> <a id="14489" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14491" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14391" class="Bound">xs</a>        <a id="14501" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="14502" class="Symbol">)</a>
  <a id="14506" class="Keyword">where</a> <a id="14512" class="Keyword">open</a> <a id="14517" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="14539" class="Comment">------------------------------------------------------------------------</a>
<a id="14612" class="Comment">-- reverse</a>

<a id="↭-reverse"></a><a id="14624" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14624" class="Function">↭-reverse</a> <a id="14634" class="Symbol">:</a> <a id="14636" class="Symbol">(</a><a id="14637" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14637" class="Bound">xs</a> <a id="14640" class="Symbol">:</a> <a id="14642" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="14647" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="14648" class="Symbol">)</a> <a id="14650" class="Symbol">→</a> <a id="14652" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="14660" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14637" class="Bound">xs</a> <a id="14663" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="14665" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14637" class="Bound">xs</a>
<a id="14668" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14624" class="Function">↭-reverse</a> <a id="14678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="14681" class="Symbol">=</a> <a id="14683" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
<a id="14690" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14624" class="Function">↭-reverse</a> <a id="14700" class="Symbol">(</a><a id="14701" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14703" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14705" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a><a id="14707" class="Symbol">)</a> <a id="14709" class="Symbol">=</a> <a id="14711" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="14719" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="14727" class="Symbol">(</a><a id="14728" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14730" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14732" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a><a id="14734" class="Symbol">)</a> <a id="14736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14739" href="Data.List.Properties.html#54976" class="Function">List.unfold-reverse</a> <a id="14759" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14761" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a> <a id="14764" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14768" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="14776" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a> <a id="14779" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="14782" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a>  <a id="14785" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">↭⟨</a> <a id="14788" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14345" class="Function">∷↭∷ʳ</a> <a id="14793" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="14804" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a><a id="14806" class="Symbol">)</a> <a id="14808" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">⟨</a>
  <a id="14812" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14814" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14816" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="14824" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a>   <a id="14829" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="14832" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="14839" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14841" class="Symbol">(</a><a id="14842" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14624" class="Function">↭-reverse</a> <a id="14852" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a><a id="14854" class="Symbol">)</a> <a id="14856" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
  <a id="14860" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14701" class="Bound">x</a> <a id="14862" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14864" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14705" class="Bound">xs</a>           <a id="14877" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="14881" class="Keyword">where</a> <a id="14887" class="Keyword">open</a> <a id="14892" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="14914" class="Comment">------------------------------------------------------------------------</a>
<a id="14987" class="Comment">-- ʳ++</a>

<a id="++↭ʳ++"></a><a id="14995" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14995" class="Function">++↭ʳ++</a> <a id="15002" class="Symbol">:</a> <a id="15004" class="Symbol">∀</a> <a id="15006" class="Symbol">(</a><a id="15007" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15007" class="Bound">xs</a> <a id="15010" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15010" class="Bound">ys</a> <a id="15013" class="Symbol">:</a> <a id="15015" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="15020" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="15021" class="Symbol">)</a> <a id="15023" class="Symbol">→</a> <a id="15025" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15007" class="Bound">xs</a> <a id="15028" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15031" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15010" class="Bound">ys</a> <a id="15034" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="15036" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15007" class="Bound">xs</a> <a id="15039" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="15043" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15010" class="Bound">ys</a>
<a id="15046" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14995" class="Function">++↭ʳ++</a> <a id="15053" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15062" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15062" class="Bound">ys</a> <a id="15065" class="Symbol">=</a> <a id="15067" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
<a id="15074" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14995" class="Function">++↭ʳ++</a> <a id="15081" class="Symbol">(</a><a id="15082" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15082" class="Bound">x</a> <a id="15084" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15086" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15086" class="Bound">xs</a><a id="15088" class="Symbol">)</a> <a id="15090" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15090" class="Bound">ys</a> <a id="15093" class="Symbol">=</a> <a id="15095" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="15103" class="Symbol">(</a><a id="15104" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="15110" class="Symbol">(</a><a id="15111" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="15119" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15086" class="Bound">xs</a> <a id="15122" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15090" class="Bound">ys</a><a id="15124" class="Symbol">))</a> <a id="15127" class="Symbol">(</a><a id="15128" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#14995" class="Function">++↭ʳ++</a> <a id="15135" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15086" class="Bound">xs</a> <a id="15138" class="Symbol">(</a><a id="15139" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15082" class="Bound">x</a> <a id="15141" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15143" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15090" class="Bound">ys</a><a id="15145" class="Symbol">))</a>

<a id="15149" class="Comment">------------------------------------------------------------------------</a>
<a id="15222" class="Comment">-- partition</a>

<a id="15236" class="Keyword">module</a> <a id="15243" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15243" class="Module">_</a> <a id="15245" class="Symbol">(</a><a id="15246" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15246" class="Bound">P?</a> <a id="15249" class="Symbol">:</a> <a id="15251" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="15261" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2527" class="Generalizable">P</a><a id="15262" class="Symbol">)</a> <a id="15264" class="Keyword">where</a>

  <a id="15273" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15273" class="Function">partition-↭</a> <a id="15285" class="Symbol">:</a> <a id="15287" class="Symbol">∀</a> <a id="15289" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15289" class="Bound">xs</a> <a id="15292" class="Symbol">→</a> <a id="15294" class="Symbol">(</a><a id="15295" class="Keyword">let</a> <a id="15299" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15299" class="Bound">ys</a> <a id="15302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15304" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15304" class="Bound">zs</a> <a id="15307" class="Symbol">=</a> <a id="15309" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="15319" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15246" class="Bound">P?</a> <a id="15322" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15289" class="Bound">xs</a><a id="15324" class="Symbol">)</a> <a id="15326" class="Symbol">→</a> <a id="15328" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15289" class="Bound">xs</a> <a id="15331" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="15333" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15299" class="Bound">ys</a> <a id="15336" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15339" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15304" class="Bound">zs</a>
  <a id="15344" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15273" class="Function">partition-↭</a> <a id="15356" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15365" class="Symbol">=</a> <a id="15367" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
  <a id="15376" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15273" class="Function">partition-↭</a> <a id="15388" class="Symbol">(</a><a id="15389" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15389" class="Bound">x</a> <a id="15391" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15393" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15393" class="Bound">xs</a><a id="15395" class="Symbol">)</a> <a id="15397" class="Keyword">with</a> <a id="15402" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="15407" class="Symbol">(</a><a id="15408" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15246" class="Bound">P?</a> <a id="15411" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15389" class="Bound">x</a><a id="15412" class="Symbol">)</a>
  <a id="15416" class="Symbol">...</a> <a id="15420" class="Symbol">|</a> <a id="15422" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15428" class="Symbol">=</a> <a id="15430" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="15437" class="Bound">x</a> <a id="15439" class="Symbol">(</a><a id="15440" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15273" class="Function">partition-↭</a> <a id="15452" class="Bound">xs</a><a id="15454" class="Symbol">)</a>
  <a id="15458" class="Symbol">...</a> <a id="15462" class="Symbol">|</a> <a id="15464" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="15470" class="Symbol">=</a> <a id="15472" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="15480" class="Symbol">(</a><a id="15481" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="15488" class="Bound">x</a> <a id="15490" class="Symbol">(</a><a id="15491" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15273" class="Function">partition-↭</a> <a id="15503" class="Bound">xs</a><a id="15505" class="Symbol">))</a> <a id="15508" class="Symbol">(</a><a id="15509" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="15515" class="Symbol">(</a><a id="15516" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="15524" class="Symbol">_</a> <a id="15526" class="Symbol">_))</a>
    <a id="15534" class="Keyword">where</a> <a id="15540" class="Keyword">open</a> <a id="15545" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="15567" class="Comment">------------------------------------------------------------------------</a>
<a id="15640" class="Comment">-- merge</a>

<a id="15650" class="Keyword">module</a> <a id="15657" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15657" class="Module">_</a> <a id="15659" class="Symbol">(</a><a id="15660" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15660" class="Bound">R?</a> <a id="15663" class="Symbol">:</a> <a id="15665" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="15677" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2544" class="Generalizable">R</a><a id="15678" class="Symbol">)</a> <a id="15680" class="Keyword">where</a>

  <a id="15689" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15697" class="Symbol">:</a> <a id="15699" class="Symbol">∀</a> <a id="15701" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15701" class="Bound">xs</a> <a id="15704" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15704" class="Bound">ys</a> <a id="15707" class="Symbol">→</a> <a id="15709" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="15715" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15660" class="Bound">R?</a> <a id="15718" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15701" class="Bound">xs</a> <a id="15721" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15704" class="Bound">ys</a> <a id="15724" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="15726" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15701" class="Bound">xs</a> <a id="15729" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15732" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15704" class="Bound">ys</a>
  <a id="15737" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15745" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15754" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15763" class="Symbol">=</a> <a id="15765" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
  <a id="15774" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15782" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15791" class="Symbol">(</a><a id="15792" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15792" class="Bound">y</a> <a id="15794" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15796" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15796" class="Bound">ys</a><a id="15798" class="Symbol">)</a> <a id="15800" class="Symbol">=</a> <a id="15802" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
  <a id="15811" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15820" class="Bound">x</a> <a id="15822" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15824" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15824" class="Bound">xs</a><a id="15826" class="Symbol">)</a> <a id="15828" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15837" class="Symbol">=</a> <a id="15839" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="15845" class="Symbol">(</a><a id="15846" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11867" class="Function">++-identityʳ</a> <a id="15859" class="Symbol">(</a><a id="15860" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15820" class="Bound">x</a> <a id="15862" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15864" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15824" class="Bound">xs</a><a id="15866" class="Symbol">))</a>
  <a id="15871" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15879" class="Symbol">(</a><a id="15880" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15880" class="Bound">x</a> <a id="15882" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15884" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15884" class="Bound">xs</a><a id="15886" class="Symbol">)</a> <a id="15888" class="Symbol">(</a><a id="15889" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15889" class="Bound">y</a> <a id="15891" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15893" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15893" class="Bound">ys</a><a id="15895" class="Symbol">)</a>
    <a id="15901" class="Keyword">with</a> <a id="15906" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="15911" class="Symbol">(</a><a id="15912" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15660" class="Bound">R?</a> <a id="15915" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15880" class="Bound">x</a> <a id="15917" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15889" class="Bound">y</a><a id="15918" class="Symbol">)</a> <a id="15920" class="Symbol">|</a> <a id="15922" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15930" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15884" class="Bound">xs</a> <a id="15933" class="Symbol">(</a><a id="15934" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15889" class="Bound">y</a> <a id="15936" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15938" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15893" class="Bound">ys</a><a id="15940" class="Symbol">)</a> <a id="15942" class="Symbol">|</a> <a id="15944" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15689" class="Function">merge-↭</a> <a id="15952" class="Symbol">(</a><a id="15953" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15880" class="Bound">x</a> <a id="15955" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15957" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15884" class="Bound">xs</a><a id="15959" class="Symbol">)</a> <a id="15961" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15893" class="Bound">ys</a>
  <a id="15966" class="Symbol">...</a> <a id="15970" class="Symbol">|</a> <a id="15972" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="15978" class="Symbol">|</a> <a id="15980" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15980" class="Bound">rec</a> <a id="15984" class="Symbol">|</a> <a id="15986" class="Symbol">_</a>   <a id="15990" class="Symbol">=</a> <a id="15992" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="15999" class="Bound">x</a> <a id="16001" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15980" class="Bound">rec</a>
  <a id="16007" class="Symbol">...</a> <a id="16011" class="Symbol">|</a> <a id="16013" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16019" class="Symbol">|</a> <a id="16021" class="Symbol">_</a>   <a id="16025" class="Symbol">|</a> <a id="16027" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16027" class="Bound">rec</a> <a id="16031" class="Symbol">=</a> <a id="16033" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="16043" class="Bound">y</a> <a id="16045" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16047" href="Data.List.Base.html#3759" class="Function">merge</a> <a id="16053" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#15660" class="Bound">R?</a> <a id="16056" class="Symbol">(</a><a id="16057" class="Bound">x</a> <a id="16059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16061" class="Bound">xs</a><a id="16063" class="Symbol">)</a> <a id="16065" class="Bound">ys</a> <a id="16068" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">↭⟨</a> <a id="16071" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="16078" class="Symbol">_</a> <a id="16080" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16027" class="Bound">rec</a> <a id="16084" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">⟩</a>
    <a id="16090" class="Bound">y</a> <a id="16092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16094" class="Bound">x</a> <a id="16096" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16098" class="Bound">xs</a> <a id="16101" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="16104" class="Bound">ys</a>         <a id="16115" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">↭⟨</a> <a id="16118" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#11183" class="Function">↭-shift</a> <a id="16126" class="Symbol">(</a><a id="16127" class="Bound">x</a> <a id="16129" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16131" class="Bound">xs</a><a id="16133" class="Symbol">)</a> <a id="16135" class="Bound">ys</a> <a id="16138" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">⟨</a>
    <a id="16144" class="Symbol">(</a><a id="16145" class="Bound">x</a> <a id="16147" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16149" class="Bound">xs</a><a id="16151" class="Symbol">)</a> <a id="16153" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="16156" class="Bound">y</a> <a id="16158" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16160" class="Bound">ys</a>       <a id="16169" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="16172" href="Data.List.Properties.html#5197" class="Function">List.++-assoc</a> <a id="16186" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="16188" class="Bound">x</a> <a id="16190" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="16192" class="Bound">xs</a> <a id="16195" class="Symbol">(</a><a id="16196" class="Bound">y</a> <a id="16198" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16200" class="Bound">ys</a><a id="16202" class="Symbol">)</a> <a id="16204" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="16210" class="Bound">x</a> <a id="16212" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16214" class="Bound">xs</a> <a id="16217" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="16220" class="Bound">y</a> <a id="16222" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16224" class="Bound">ys</a>         <a id="16235" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="16241" class="Keyword">where</a> <a id="16247" class="Keyword">open</a> <a id="16252" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a>

<a id="16274" class="Comment">------------------------------------------------------------------------</a>
<a id="16347" class="Comment">-- foldr over a Commutative Monoid</a>

<a id="16383" class="Keyword">module</a> <a id="16390" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16390" class="Module">_</a><a id="16391" class="Symbol">{</a><a id="16392" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="16396" class="Symbol">:</a> <a id="16398" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="16402" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="16403" class="Symbol">}</a> <a id="16405" class="Symbol">{</a><a id="16406" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="16408" class="Symbol">:</a> <a id="16410" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="16411" class="Symbol">}</a>
        <a id="16421" class="Symbol">(</a><a id="16422" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16422" class="Bound">isCommutativeMonoid</a> <a id="16442" class="Symbol">:</a> <a id="16444" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="16464" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="16468" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="16472" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a><a id="16473" class="Symbol">)</a> <a id="16475" class="Keyword">where</a>

  <a id="16484" class="Keyword">private</a>
    <a id="16496" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16496" class="Function">commutativeMonoid</a> <a id="16514" class="Symbol">:</a> <a id="16516" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="16534" class="Symbol">_</a> <a id="16536" class="Symbol">_</a>
    <a id="16542" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16496" class="Function">commutativeMonoid</a> <a id="16560" class="Symbol">=</a> <a id="16562" class="Keyword">record</a> <a id="16569" class="Symbol">{</a> <a id="16571" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="16591" class="Symbol">=</a> <a id="16593" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16422" class="Bound">isCommutativeMonoid</a> <a id="16613" class="Symbol">}</a>
    <a id="16619" class="Keyword">open</a> <a id="16624" class="Keyword">module</a> <a id="16631" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16631" class="Module">CM</a> <a id="16634" class="Symbol">=</a> <a id="16636" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="16654" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16496" class="Function">commutativeMonoid</a>
      <a id="16678" class="Keyword">using</a> <a id="16684" class="Symbol">(</a><a id="16685" href="Algebra.Structures.html#1798" class="Function">∙-cong</a><a id="16691" class="Symbol">;</a> <a id="16693" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a><a id="16700" class="Symbol">;</a> <a id="16702" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a><a id="16709" class="Symbol">;</a> <a id="16711" href="Algebra.Structures.html#3389" class="Function">assoc</a><a id="16716" class="Symbol">;</a> <a id="16718" href="Algebra.Structures.html#5264" class="Function">comm</a><a id="16722" class="Symbol">)</a>

  <a id="16727" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="16744" class="Symbol">:</a> <a id="16746" class="Symbol">(</a><a id="16747" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="16753" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="16757" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a><a id="16758" class="Symbol">)</a> <a id="16760" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="16770" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="16774" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="16776" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="16782" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="16799" class="Symbol">(</a><a id="16800" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="16805" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16805" class="Bound">xs≋ys</a><a id="16810" class="Symbol">)</a>        <a id="16819" class="Symbol">=</a> <a id="16821" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">Pointwise.foldr⁺</a> <a id="16838" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="16845" href="Relation.Binary.Structures.html#1641" class="Function">CM.refl</a> <a id="16853" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16805" class="Bound">xs≋ys</a>
  <a id="16861" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="16878" class="Symbol">(</a><a id="16879" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="16884" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16884" class="Bound">x≈y</a> <a id="16888" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16888" class="Bound">xs↭ys</a><a id="16893" class="Symbol">)</a>    <a id="16898" class="Symbol">=</a> <a id="16900" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="16907" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16884" class="Bound">x≈y</a> <a id="16911" class="Symbol">(</a><a id="16912" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="16929" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16888" class="Bound">xs↭ys</a><a id="16934" class="Symbol">)</a>
  <a id="16938" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="16955" class="Symbol">(</a><a id="16956" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="16961" class="Symbol">{</a><a id="16962" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16962" class="Bound">xs</a><a id="16964" class="Symbol">}</a> <a id="16966" class="Symbol">{</a><a id="16967" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a><a id="16969" class="Symbol">}</a> <a id="16971" class="Symbol">{</a><a id="16972" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a><a id="16973" class="Symbol">}</a> <a id="16975" class="Symbol">{</a><a id="16976" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a><a id="16977" class="Symbol">}</a> <a id="16979" class="Symbol">{</a><a id="16980" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16980" class="Bound">x′</a><a id="16982" class="Symbol">}</a> <a id="16984" class="Symbol">{</a><a id="16985" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16985" class="Bound">y′</a><a id="16987" class="Symbol">}</a> <a id="16989" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16989" class="Bound">x≈x′</a> <a id="16994" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16994" class="Bound">y≈y′</a> <a id="16999" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16999" class="Bound">xs↭ys</a><a id="17004" class="Symbol">)</a> <a id="17006" class="Symbol">=</a> <a id="17008" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="17018" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a> <a id="17020" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17022" class="Symbol">(</a><a id="17023" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a> <a id="17025" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17027" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17033" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17037" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17039" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16962" class="Bound">xs</a><a id="17041" class="Symbol">)</a>    <a id="17046" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17049" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="17057" class="Symbol">(</a><a id="17058" href="Algebra.Consequences.Base.html#996" class="Function">∙-congˡ</a> <a id="17066" class="Symbol">(</a><a id="17067" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="17084" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16999" class="Bound">xs↭ys</a><a id="17089" class="Symbol">))</a> <a id="17092" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17098" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a> <a id="17100" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17102" class="Symbol">(</a><a id="17103" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a> <a id="17105" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17107" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17113" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17117" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17119" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a><a id="17121" class="Symbol">)</a>    <a id="17126" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="17129" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="17135" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a> <a id="17137" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a> <a id="17139" class="Symbol">(</a><a id="17140" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17146" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17150" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17152" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a><a id="17154" class="Symbol">)</a> <a id="17156" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
    <a id="17162" class="Symbol">(</a><a id="17163" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a> <a id="17165" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17167" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a><a id="17168" class="Symbol">)</a> <a id="17170" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17172" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17178" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17182" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17184" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a>    <a id="17190" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17193" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="17201" class="Symbol">(</a><a id="17202" href="Algebra.Structures.html#5264" class="Function">comm</a> <a id="17207" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a> <a id="17209" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a><a id="17210" class="Symbol">)</a> <a id="17212" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17218" class="Symbol">(</a><a id="17219" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16976" class="Bound">y</a> <a id="17221" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17223" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16972" class="Bound">x</a><a id="17224" class="Symbol">)</a> <a id="17226" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17228" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17234" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17238" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17240" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a>    <a id="17246" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17249" href="Algebra.Consequences.Base.html#1087" class="Function">∙-congʳ</a> <a id="17257" class="Symbol">(</a><a id="17258" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="17265" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16994" class="Bound">y≈y′</a> <a id="17270" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16989" class="Bound">x≈x′</a><a id="17274" class="Symbol">)</a> <a id="17276" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17282" class="Symbol">(</a><a id="17283" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16985" class="Bound">y′</a> <a id="17286" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17288" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16980" class="Bound">x′</a><a id="17290" class="Symbol">)</a> <a id="17292" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17294" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17300" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17304" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17306" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a>  <a id="17310" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="17313" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="17319" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16985" class="Bound">y′</a> <a id="17322" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16980" class="Bound">x′</a> <a id="17325" class="Symbol">(</a><a id="17326" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17332" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17336" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17338" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a><a id="17340" class="Symbol">)</a> <a id="17342" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="17348" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16985" class="Bound">y′</a> <a id="17351" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17353" class="Symbol">(</a><a id="17354" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16980" class="Bound">x′</a> <a id="17357" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">∙</a> <a id="17359" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="17365" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16392" class="Bound Operator">_∙_</a> <a id="17369" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16406" class="Bound">ε</a> <a id="17371" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16967" class="Bound">ys</a><a id="17373" class="Symbol">)</a>  <a id="17376" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="17382" class="Keyword">where</a> <a id="17388" class="Keyword">open</a> <a id="17393" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="17405" href="Algebra.Structures.html#1873" class="Function">CM.setoid</a>
  <a id="17417" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="17434" class="Symbol">(</a><a id="17435" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="17441" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17441" class="Bound">xs↭ys</a> <a id="17447" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17447" class="Bound">ys↭zs</a><a id="17452" class="Symbol">)</a> <a id="17454" class="Symbol">=</a> <a id="17456" href="Relation.Binary.Structures.html#1693" class="Function">CM.trans</a> <a id="17465" class="Symbol">(</a><a id="17466" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="17483" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17441" class="Bound">xs↭ys</a><a id="17488" class="Symbol">)</a> <a id="17490" class="Symbol">(</a><a id="17491" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="17508" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17447" class="Bound">ys↭zs</a><a id="17513" class="Symbol">)</a>

<a id="onIndices-lookup"></a><a id="17516" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17533" class="Symbol">:</a> <a id="17535" class="Symbol">∀</a> <a id="17537" class="Symbol">(</a><a id="17538" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17538" class="Bound">xs↭ys</a> <a id="17544" class="Symbol">:</a> <a id="17546" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="17549" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="17551" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a><a id="17553" class="Symbol">)</a> <a id="17555" class="Symbol">→</a>
               <a id="17572" class="Symbol">∀</a> <a id="17574" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17574" class="Bound">i</a> <a id="17576" class="Symbol">→</a> <a id="17578" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="17585" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="17588" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17574" class="Bound">i</a> <a id="17590" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="17592" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="17599" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="17602" class="Symbol">(</a><a id="17603" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="17614" class="Symbol">(</a><a id="17615" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a> <a id="17625" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17538" class="Bound">xs↭ys</a><a id="17630" class="Symbol">)</a> <a id="17632" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17574" class="Bound">i</a><a id="17633" class="Symbol">)</a>
<a id="17635" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17652" class="Symbol">(</a><a id="17653" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="17658" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17658" class="Bound">xs≋ys</a><a id="17663" class="Symbol">)</a>         <a id="17673" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17673" class="Bound">i</a>            <a id="17686" class="Symbol">=</a> <a id="17688" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">Pointwise.lookup-cast</a> <a id="17710" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17658" class="Bound">xs≋ys</a> <a id="17716" class="Symbol">_</a> <a id="17718" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17673" class="Bound">i</a>
<a id="17720" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17737" class="Symbol">(</a><a id="17738" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="17743" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17743" class="Bound">eq</a> <a id="17746" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17746" class="Bound">xs↭ys</a><a id="17751" class="Symbol">)</a>     <a id="17757" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>          <a id="17771" class="Symbol">=</a> <a id="17773" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17743" class="Bound">eq</a>
<a id="17776" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17793" class="Symbol">(</a><a id="17794" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="17799" class="Symbol">_</a>  <a id="17802" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17802" class="Bound">xs↭ys</a><a id="17807" class="Symbol">)</a>     <a id="17813" class="Symbol">(</a><a id="17814" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17818" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17818" class="Bound">i</a><a id="17819" class="Symbol">)</a>       <a id="17827" class="Symbol">=</a> <a id="17829" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17846" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17802" class="Bound">xs↭ys</a> <a id="17852" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17818" class="Bound">i</a>
<a id="17854" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17871" class="Symbol">(</a><a id="17872" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="17877" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17877" class="Bound">eq</a> <a id="17880" class="Symbol">_</a> <a id="17882" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17882" class="Bound">xs↭ys</a><a id="17887" class="Symbol">)</a>   <a id="17891" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>          <a id="17905" class="Symbol">=</a> <a id="17907" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17877" class="Bound">eq</a>
<a id="17910" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17927" class="Symbol">(</a><a id="17928" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="17933" class="Symbol">_</a> <a id="17935" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17935" class="Bound">eq</a> <a id="17938" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17938" class="Bound">xs↭ys</a><a id="17943" class="Symbol">)</a>   <a id="17947" class="Symbol">(</a><a id="17948" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17952" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="17956" class="Symbol">)</a>    <a id="17961" class="Symbol">=</a> <a id="17963" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17935" class="Bound">eq</a>
<a id="17966" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="17983" class="Symbol">(</a><a id="17984" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="17989" class="Symbol">_</a> <a id="17991" class="Symbol">_</a>  <a id="17994" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17994" class="Bound">xs↭ys</a><a id="17999" class="Symbol">)</a>   <a id="18003" class="Symbol">(</a><a id="18004" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18008" class="Symbol">(</a><a id="18009" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="18013" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18013" class="Bound">i</a><a id="18014" class="Symbol">))</a> <a id="18017" class="Symbol">=</a> <a id="18019" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="18036" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17994" class="Bound">xs↭ys</a> <a id="18042" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18013" class="Bound">i</a>
<a id="18044" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="18061" class="Symbol">(</a><a id="18062" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="18068" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18068" class="Bound">xs↭ys</a> <a id="18074" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18074" class="Bound">ys↭zs</a><a id="18079" class="Symbol">)</a> <a id="18081" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18081" class="Bound">i</a>            <a id="18094" class="Symbol">=</a> <a id="18096" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="18104" class="Symbol">(</a><a id="18105" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="18122" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18068" class="Bound">xs↭ys</a> <a id="18128" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18081" class="Bound">i</a><a id="18129" class="Symbol">)</a> <a id="18131" class="Symbol">(</a><a id="18132" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#17516" class="Function">onIndices-lookup</a> <a id="18149" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18074" class="Bound">ys↭zs</a> <a id="18155" class="Symbol">_)</a>

<a id="18159" class="Comment">------------------------------------------------------------------------</a>
<a id="18232" class="Comment">-- TOWARDS DEPRECATION</a>
<a id="18255" class="Comment">------------------------------------------------------------------------</a>

<a id="≋⇒↭"></a><a id="18329" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18329" class="Function">≋⇒↭</a> <a id="18333" class="Symbol">=</a> <a id="18335" href="Data.List.Relation.Binary.Permutation.Setoid.html#1584" class="Function">↭-reflexive-≋</a>

<a id="18350" class="Comment">-- These are easily superseded by ↭-transˡ-≋, ↭-transʳ-≋</a>
<a id="18407" class="Comment">-- But for the properties of steps which require precise measurement</a>

<a id="↭-respʳ-≋"></a><a id="18477" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18487" class="Symbol">:</a> <a id="18489" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="18493" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="18503" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="18507" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18517" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18517" class="Bound">xs≋ys</a>               <a id="18537" class="Symbol">(</a><a id="18538" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="18543" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18543" class="Bound">zs≋xs</a><a id="18548" class="Symbol">)</a>         <a id="18558" class="Symbol">=</a> <a id="18560" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="18565" class="Symbol">(</a><a id="18566" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a> <a id="18574" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18543" class="Bound">zs≋xs</a> <a id="18580" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18517" class="Bound">xs≋ys</a><a id="18585" class="Symbol">)</a>
<a id="18587" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18597" class="Symbol">(</a><a id="18598" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18598" class="Bound">x≈y</a> <a id="18602" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="18604" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18604" class="Bound">xs≋ys</a><a id="18609" class="Symbol">)</a>       <a id="18617" class="Symbol">(</a><a id="18618" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="18623" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18623" class="Bound">eq</a> <a id="18626" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18626" class="Bound">zs↭xs</a><a id="18631" class="Symbol">)</a>      <a id="18638" class="Symbol">=</a> <a id="18640" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="18645" class="Symbol">(</a><a id="18646" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="18654" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18623" class="Bound">eq</a> <a id="18657" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18598" class="Bound">x≈y</a><a id="18660" class="Symbol">)</a> <a id="18662" class="Symbol">(</a><a id="18663" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18673" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18604" class="Bound">xs≋ys</a> <a id="18679" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18626" class="Bound">zs↭xs</a><a id="18684" class="Symbol">)</a>
<a id="18686" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18696" class="Symbol">(</a><a id="18697" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18697" class="Bound">x≈y</a> <a id="18701" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="18703" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18703" class="Bound">w≈z</a> <a id="18707" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="18709" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18709" class="Bound">xs≋ys</a><a id="18714" class="Symbol">)</a> <a id="18716" class="Symbol">(</a><a id="18717" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="18722" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18722" class="Bound">eq₁</a> <a id="18726" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18726" class="Bound">eq₂</a> <a id="18730" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18730" class="Bound">zs↭xs</a><a id="18735" class="Symbol">)</a> <a id="18737" class="Symbol">=</a> <a id="18739" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="18744" class="Symbol">(</a><a id="18745" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="18753" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18722" class="Bound">eq₁</a> <a id="18757" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18703" class="Bound">w≈z</a><a id="18760" class="Symbol">)</a> <a id="18762" class="Symbol">(</a><a id="18763" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="18771" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18726" class="Bound">eq₂</a> <a id="18775" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18697" class="Bound">x≈y</a><a id="18778" class="Symbol">)</a> <a id="18780" class="Symbol">(</a><a id="18781" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18791" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18709" class="Bound">xs≋ys</a> <a id="18797" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18730" class="Bound">zs↭xs</a><a id="18802" class="Symbol">)</a>
<a id="18804" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18814" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18814" class="Bound">xs≋ys</a>               <a id="18834" class="Symbol">(</a><a id="18835" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="18841" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18841" class="Bound">ws↭zs</a> <a id="18847" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18847" class="Bound">zs↭xs</a><a id="18852" class="Symbol">)</a>  <a id="18855" class="Symbol">=</a> <a id="18857" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="18863" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18841" class="Bound">ws↭zs</a> <a id="18869" class="Symbol">(</a><a id="18870" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="18880" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18814" class="Bound">xs≋ys</a> <a id="18886" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18847" class="Bound">zs↭xs</a><a id="18891" class="Symbol">)</a>

<a id="↭-respˡ-≋"></a><a id="18894" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="18904" class="Symbol">:</a> <a id="18906" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="18910" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="18920" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="18924" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="18934" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18934" class="Bound">xs≋ys</a>               <a id="18954" class="Symbol">(</a><a id="18955" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="18960" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18960" class="Bound">ys≋zs</a><a id="18965" class="Symbol">)</a>         <a id="18975" class="Symbol">=</a> <a id="18977" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="18982" class="Symbol">(</a><a id="18983" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a> <a id="18991" class="Symbol">(</a><a id="18992" href="Data.List.Relation.Binary.Equality.Setoid.html#1981" class="Function">≋-sym</a> <a id="18998" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18934" class="Bound">xs≋ys</a><a id="19003" class="Symbol">)</a> <a id="19005" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18960" class="Bound">ys≋zs</a><a id="19010" class="Symbol">)</a>
<a id="19012" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19022" class="Symbol">(</a><a id="19023" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19023" class="Bound">x≈y</a> <a id="19027" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="19029" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19029" class="Bound">xs≋ys</a><a id="19034" class="Symbol">)</a>       <a id="19042" class="Symbol">(</a><a id="19043" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="19048" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19048" class="Bound">eq</a> <a id="19051" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19051" class="Bound">zs↭xs</a><a id="19056" class="Symbol">)</a>      <a id="19063" class="Symbol">=</a> <a id="19065" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="19070" class="Symbol">(</a><a id="19071" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="19079" class="Symbol">(</a><a id="19080" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="19086" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19023" class="Bound">x≈y</a><a id="19089" class="Symbol">)</a> <a id="19091" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19048" class="Bound">eq</a><a id="19093" class="Symbol">)</a> <a id="19095" class="Symbol">(</a><a id="19096" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19106" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19029" class="Bound">xs≋ys</a> <a id="19112" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19051" class="Bound">zs↭xs</a><a id="19117" class="Symbol">)</a>
<a id="19119" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19129" class="Symbol">(</a><a id="19130" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19130" class="Bound">x≈y</a> <a id="19134" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="19136" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19136" class="Bound">w≈z</a> <a id="19140" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="19142" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19142" class="Bound">xs≋ys</a><a id="19147" class="Symbol">)</a> <a id="19149" class="Symbol">(</a><a id="19150" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="19155" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19155" class="Bound">eq₁</a> <a id="19159" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19159" class="Bound">eq₂</a> <a id="19163" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19163" class="Bound">zs↭xs</a><a id="19168" class="Symbol">)</a> <a id="19170" class="Symbol">=</a> <a id="19172" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="19177" class="Symbol">(</a><a id="19178" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="19186" class="Symbol">(</a><a id="19187" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="19193" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19130" class="Bound">x≈y</a><a id="19196" class="Symbol">)</a> <a id="19198" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19155" class="Bound">eq₁</a><a id="19201" class="Symbol">)</a> <a id="19203" class="Symbol">(</a><a id="19204" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2231" class="Function">≈-trans</a> <a id="19212" class="Symbol">(</a><a id="19213" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2215" class="Function">≈-sym</a> <a id="19219" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19136" class="Bound">w≈z</a><a id="19222" class="Symbol">)</a> <a id="19224" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19159" class="Bound">eq₂</a><a id="19227" class="Symbol">)</a> <a id="19229" class="Symbol">(</a><a id="19230" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19240" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19142" class="Bound">xs≋ys</a> <a id="19246" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19163" class="Bound">zs↭xs</a><a id="19251" class="Symbol">)</a>
<a id="19253" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19263" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19263" class="Bound">xs≋ys</a>               <a id="19283" class="Symbol">(</a><a id="19284" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="19290" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19290" class="Bound">ws↭zs</a> <a id="19296" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19296" class="Bound">zs↭xs</a><a id="19301" class="Symbol">)</a>  <a id="19304" class="Symbol">=</a> <a id="19306" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="19312" class="Symbol">(</a><a id="19313" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19323" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19263" class="Bound">xs≋ys</a> <a id="19329" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19290" class="Bound">ws↭zs</a><a id="19334" class="Symbol">)</a> <a id="19336" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19296" class="Bound">zs↭xs</a>

<a id="19343" class="Comment">-- Properties of steps using the above</a>

<a id="0&lt;steps"></a><a id="19383" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19391" class="Symbol">:</a> <a id="19393" class="Symbol">(</a><a id="19394" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19394" class="Bound">xs↭ys</a> <a id="19400" class="Symbol">:</a> <a id="19402" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="19405" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="19407" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a><a id="19409" class="Symbol">)</a> <a id="19411" class="Symbol">→</a> <a id="19413" class="Number">0</a> <a id="19415" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="19417" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="19423" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19394" class="Bound">xs↭ys</a>
<a id="19429" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19437" class="Symbol">(</a><a id="19438" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="19443" class="Symbol">_)</a>             <a id="19458" class="Symbol">=</a> <a id="19460" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="19464" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19472" class="Symbol">(</a><a id="19473" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="19478" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19478" class="Bound">eq</a> <a id="19481" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19481" class="Bound">xs↭ys</a><a id="19486" class="Symbol">)</a>      <a id="19493" class="Symbol">=</a> <a id="19495" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="19505" class="Symbol">(</a><a id="19506" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19514" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19481" class="Bound">xs↭ys</a><a id="19519" class="Symbol">)</a>
<a id="19521" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19529" class="Symbol">(</a><a id="19530" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="19535" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19535" class="Bound">eq₁</a> <a id="19539" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19539" class="Bound">eq₂</a> <a id="19543" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19543" class="Bound">xs↭ys</a><a id="19548" class="Symbol">)</a> <a id="19550" class="Symbol">=</a> <a id="19552" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="19562" class="Symbol">(</a><a id="19563" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19571" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19543" class="Bound">xs↭ys</a><a id="19576" class="Symbol">)</a>
<a id="19578" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19586" class="Symbol">(</a><a id="19587" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="19593" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19593" class="Bound">xs↭ys</a> <a id="19599" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19599" class="Bound">xs↭ys₁</a><a id="19605" class="Symbol">)</a> <a id="19607" class="Symbol">=</a>
  <a id="19611" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="19621" class="Symbol">(</a><a id="19622" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19383" class="Function">0&lt;steps</a> <a id="19630" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19593" class="Bound">xs↭ys</a><a id="19635" class="Symbol">)</a> <a id="19637" class="Symbol">(</a><a id="19638" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19644" class="Symbol">(</a><a id="19645" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="19651" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19593" class="Bound">xs↭ys</a><a id="19656" class="Symbol">)</a> <a id="19658" class="Symbol">(</a><a id="19659" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="19665" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19599" class="Bound">xs↭ys₁</a><a id="19671" class="Symbol">))</a>

<a id="steps-respˡ"></a><a id="19675" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="19687" class="Symbol">:</a> <a id="19689" class="Symbol">(</a><a id="19690" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19690" class="Bound">ys≋xs</a> <a id="19696" class="Symbol">:</a> <a id="19698" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="19701" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="19703" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a><a id="19705" class="Symbol">)</a> <a id="19707" class="Symbol">(</a><a id="19708" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19708" class="Bound">ys↭zs</a> <a id="19714" class="Symbol">:</a> <a id="19716" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a> <a id="19719" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="19721" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2505" class="Generalizable">zs</a><a id="19723" class="Symbol">)</a> <a id="19725" class="Symbol">→</a>
              <a id="19741" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="19747" class="Symbol">(</a><a id="19748" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18894" class="Function">↭-respˡ-≋</a> <a id="19758" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19690" class="Bound">ys≋xs</a> <a id="19764" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19708" class="Bound">ys↭zs</a><a id="19769" class="Symbol">)</a> <a id="19771" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19773" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="19779" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19708" class="Bound">ys↭zs</a>
<a id="19785" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="19797" class="Symbol">_</a>               <a id="19813" class="Symbol">(</a><a id="19814" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="19819" class="Symbol">_)</a>            <a id="19833" class="Symbol">=</a> <a id="19835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19840" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="19852" class="Symbol">(_</a> <a id="19855" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="19857" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19857" class="Bound">ys≋xs</a><a id="19862" class="Symbol">)</a>     <a id="19868" class="Symbol">(</a><a id="19869" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="19874" class="Symbol">_</a> <a id="19876" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19876" class="Bound">ys↭zs</a><a id="19881" class="Symbol">)</a>      <a id="19888" class="Symbol">=</a> <a id="19890" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19899" class="Symbol">(</a><a id="19900" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="19912" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19857" class="Bound">ys≋xs</a> <a id="19918" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19876" class="Bound">ys↭zs</a><a id="19923" class="Symbol">)</a>
<a id="19925" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="19937" class="Symbol">(_</a> <a id="19940" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="19942" class="Symbol">_</a> <a id="19944" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="19946" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19946" class="Bound">ys≋xs</a><a id="19951" class="Symbol">)</a> <a id="19953" class="Symbol">(</a><a id="19954" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="19959" class="Symbol">_</a> <a id="19961" class="Symbol">_</a> <a id="19963" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19963" class="Bound">ys↭zs</a><a id="19968" class="Symbol">)</a>    <a id="19973" class="Symbol">=</a> <a id="19975" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19980" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19984" class="Symbol">(</a><a id="19985" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="19997" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19946" class="Bound">ys≋xs</a> <a id="20003" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19963" class="Bound">ys↭zs</a><a id="20008" class="Symbol">)</a>
<a id="20010" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="20022" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20022" class="Bound">ys≋xs</a>           <a id="20038" class="Symbol">(</a><a id="20039" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="20045" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20045" class="Bound">ys↭ws</a> <a id="20051" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20051" class="Bound">ws↭zs</a><a id="20056" class="Symbol">)</a> <a id="20058" class="Symbol">=</a> <a id="20060" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20065" class="Symbol">(</a><a id="20066" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="20069" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="20075" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20051" class="Bound">ws↭zs</a><a id="20080" class="Symbol">)</a> <a id="20082" class="Symbol">(</a><a id="20083" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#19675" class="Function">steps-respˡ</a> <a id="20095" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20022" class="Bound">ys≋xs</a> <a id="20101" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20045" class="Bound">ys↭ws</a><a id="20106" class="Symbol">)</a>

<a id="steps-respʳ"></a><a id="20109" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20121" class="Symbol">:</a> <a id="20123" class="Symbol">(</a><a id="20124" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20124" class="Bound">xs≋ys</a> <a id="20130" class="Symbol">:</a> <a id="20132" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a> <a id="20135" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="20137" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2502" class="Generalizable">ys</a><a id="20139" class="Symbol">)</a> <a id="20141" class="Symbol">(</a><a id="20142" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20142" class="Bound">zs↭xs</a> <a id="20148" class="Symbol">:</a> <a id="20150" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2505" class="Generalizable">zs</a> <a id="20153" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="20155" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2499" class="Generalizable">xs</a><a id="20157" class="Symbol">)</a> <a id="20159" class="Symbol">→</a>
              <a id="20175" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="20181" class="Symbol">(</a><a id="20182" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#18477" class="Function">↭-respʳ-≋</a> <a id="20192" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20124" class="Bound">xs≋ys</a> <a id="20198" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20142" class="Bound">zs↭xs</a><a id="20203" class="Symbol">)</a> <a id="20205" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20207" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="20213" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20142" class="Bound">zs↭xs</a>
<a id="20219" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20231" class="Symbol">_</a>               <a id="20247" class="Symbol">(</a><a id="20248" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="20253" class="Symbol">_)</a>            <a id="20267" class="Symbol">=</a> <a id="20269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20274" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20286" class="Symbol">(_</a> <a id="20289" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="20291" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20291" class="Bound">ys≋xs</a><a id="20296" class="Symbol">)</a>     <a id="20302" class="Symbol">(</a><a id="20303" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="20308" class="Symbol">_</a> <a id="20310" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20310" class="Bound">ys↭zs</a><a id="20315" class="Symbol">)</a>      <a id="20322" class="Symbol">=</a> <a id="20324" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20333" class="Symbol">(</a><a id="20334" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20346" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20291" class="Bound">ys≋xs</a> <a id="20352" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20310" class="Bound">ys↭zs</a><a id="20357" class="Symbol">)</a>
<a id="20359" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20371" class="Symbol">(_</a> <a id="20374" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="20376" class="Symbol">_</a> <a id="20378" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="20380" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20380" class="Bound">ys≋xs</a><a id="20385" class="Symbol">)</a> <a id="20387" class="Symbol">(</a><a id="20388" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="20393" class="Symbol">_</a> <a id="20395" class="Symbol">_</a> <a id="20397" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20397" class="Bound">ys↭zs</a><a id="20402" class="Symbol">)</a>    <a id="20407" class="Symbol">=</a> <a id="20409" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20418" class="Symbol">(</a><a id="20419" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20431" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20380" class="Bound">ys≋xs</a> <a id="20437" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20397" class="Bound">ys↭zs</a><a id="20442" class="Symbol">)</a>
<a id="20444" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20456" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20456" class="Bound">ys≋xs</a>           <a id="20472" class="Symbol">(</a><a id="20473" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="20479" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20479" class="Bound">ys↭ws</a> <a id="20485" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20485" class="Bound">ws↭zs</a><a id="20490" class="Symbol">)</a> <a id="20492" class="Symbol">=</a> <a id="20494" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20499" class="Symbol">(</a><a id="20500" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="20506" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20479" class="Bound">ys↭ws</a> <a id="20512" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="20514" class="Symbol">)</a> <a id="20516" class="Symbol">(</a><a id="20517" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20109" class="Function">steps-respʳ</a> <a id="20529" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20456" class="Bound">ys≋xs</a> <a id="20535" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20485" class="Bound">ws↭zs</a><a id="20540" class="Symbol">)</a>

<a id="20543" class="Comment">------------------------------------------------------------------------</a>
<a id="20616" class="Comment">-- DEPRECATED NAMES</a>
<a id="20636" class="Comment">------------------------------------------------------------------------</a>
<a id="20709" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="20780" class="Comment">-- not guaranteed.</a>

<a id="20800" class="Comment">-- Version 2.1</a>

<a id="split"></a><a id="20816" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20816" class="Function">split</a> <a id="20822" class="Symbol">:</a> <a id="20824" class="Symbol">∀</a> <a id="20826" class="Symbol">(</a><a id="20827" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20827" class="Bound">v</a> <a id="20829" class="Symbol">:</a> <a id="20831" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#2189" class="Field">A</a><a id="20832" class="Symbol">)</a> <a id="20834" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20834" class="Bound">as</a> <a id="20837" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20837" class="Bound">bs</a> <a id="20840" class="Symbol">{</a><a id="20841" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20841" class="Bound">xs</a><a id="20843" class="Symbol">}</a> <a id="20845" class="Symbol">→</a> <a id="20847" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20841" class="Bound">xs</a> <a id="20850" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="20852" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20834" class="Bound">as</a> <a id="20855" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="20858" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="20860" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20827" class="Bound">v</a> <a id="20862" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="20864" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="20867" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20837" class="Bound">bs</a> <a id="20870" class="Symbol">→</a>
        <a id="20880" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="20883" class="Symbol">λ</a> <a id="20885" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20885" class="Bound">ps</a> <a id="20888" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20888" class="Bound">qs</a> <a id="20891" class="Symbol">→</a> <a id="20893" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20841" class="Bound">xs</a> <a id="20896" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">≋</a> <a id="20898" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20885" class="Bound">ps</a> <a id="20901" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="20904" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="20906" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20827" class="Bound">v</a> <a id="20908" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="20910" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="20913" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20888" class="Bound">qs</a>
<a id="20916" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20816" class="Function">split</a> <a id="20922" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20922" class="Bound">v</a> <a id="20924" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20924" class="Bound">as</a> <a id="20927" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20927" class="Bound">bs</a> <a id="20930" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20930" class="Bound">xs↭as++[v]++bs</a>
  <a id="20947" class="Keyword">with</a> <a id="20952" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20952" class="Bound">ps</a> <a id="20955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20957" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20957" class="Bound">qs</a> <a id="20960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20962" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20962" class="Bound">eq</a> <a id="20965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="20967" class="Symbol">_</a> ← <a id="20971" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#5812" class="Function">↭-split</a> <a id="20979" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20922" class="Bound">v</a> <a id="20981" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20924" class="Bound">as</a> <a id="20984" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20927" class="Bound">bs</a> <a id="20987" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20930" class="Bound">xs↭as++[v]++bs</a>
  <a id="21004" class="Symbol">=</a> <a id="21006" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20952" class="Bound">ps</a> <a id="21009" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21011" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20957" class="Bound">qs</a> <a id="21014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21016" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#20962" class="Bound">eq</a>
<a id="21019" class="Symbol">{-#</a> <a id="21023" class="Keyword">WARNING_ON_USAGE</a> <a id="21040" class="Pragma">split</a>
<a id="21046" class="String">&quot;Warning: split was deprecated in v2.1.
Please use the sharper lemma ↭-split instead.&quot;</a>
<a id="21133" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Permutation.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.List.Relation.Binary.Permutation.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Permutation.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A definition for the permutation relation using setoid equality</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="341" class="Symbol">)</a>

<a id="344" class="Keyword">module</a> <a id="351" href="Data.List.Relation.Binary.Permutation.Setoid.html" class="Module">Data.List.Relation.Binary.Permutation.Setoid</a>
  <a id="398" class="Symbol">{</a><a id="399" href="Data.List.Relation.Binary.Permutation.Setoid.html#399" class="Bound">a</a> <a id="401" href="Data.List.Relation.Binary.Permutation.Setoid.html#401" class="Bound">ℓ</a><a id="402" class="Symbol">}</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.List.Relation.Binary.Permutation.Setoid.html#405" class="Bound">S</a> <a id="407" class="Symbol">:</a> <a id="409" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="416" href="Data.List.Relation.Binary.Permutation.Setoid.html#399" class="Bound">a</a> <a id="418" href="Data.List.Relation.Binary.Permutation.Setoid.html#401" class="Bound">ℓ</a><a id="419" class="Symbol">)</a> <a id="421" class="Keyword">where</a>

<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="466" class="Symbol">;</a> <a id="468" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">import</a> <a id="480" href="Data.List.Relation.Binary.Permutation.Homogeneous.html" class="Module">Data.List.Relation.Binary.Permutation.Homogeneous</a> <a id="530" class="Symbol">as</a> <a id="533" class="Module">Homogeneous</a>
<a id="545" class="Keyword">import</a> <a id="552" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">≋</a>
<a id="599" class="Keyword">open</a> <a id="604" class="Keyword">import</a> <a id="611" href="Function.Base.html" class="Module">Function.Base</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="636" class="Symbol">)</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Level.html" class="Module">Level</a> <a id="656" class="Keyword">using</a> <a id="662" class="Symbol">(</a><a id="663" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="711" class="Symbol">;</a> <a id="713" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="716" class="Symbol">)</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="760" class="Keyword">using</a> <a id="766" class="Symbol">(</a><a id="767" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="776" class="Symbol">;</a> <a id="778" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="799" class="Symbol">;</a> <a id="801" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a><a id="810" class="Symbol">;</a> <a id="812" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a><a id="822" class="Symbol">)</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="879" class="Keyword">using</a> <a id="885" class="Symbol">(</a><a id="886" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="889" class="Symbol">;</a> <a id="891" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">import</a> <a id="904" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="937" class="Symbol">as</a> <a id="940" class="Module">≈-Reasoning</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="997" class="Keyword">open</a> <a id="1002" class="Keyword">import</a> <a id="1009" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="1036" class="Keyword">using</a> <a id="1042" class="Symbol">(</a><a id="1043" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1056" class="Symbol">)</a>

<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">module</a> <a id="≈"></a><a id="1071" href="Data.List.Relation.Binary.Permutation.Setoid.html#1071" class="Module">≈</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1082" href="Data.List.Relation.Binary.Permutation.Setoid.html#405" class="Bound">S</a> <a id="1084" class="Keyword">using</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="1094" class="Symbol">)</a> <a id="1096" class="Keyword">renaming</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1114" class="Symbol">to</a> <a id="1117" class="Field">A</a><a id="1118" class="Symbol">)</a>
<a id="1120" class="Keyword">open</a> <a id="1125" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">≋</a> <a id="1127" href="Data.List.Relation.Binary.Permutation.Setoid.html#405" class="Bound">S</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a><a id="1139" class="Symbol">;</a> <a id="1141" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="1144" class="Symbol">;</a> <a id="1146" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a><a id="1152" class="Symbol">;</a> <a id="1154" href="Data.List.Relation.Binary.Equality.Setoid.html#1981" class="Function">≋-sym</a><a id="1159" class="Symbol">;</a> <a id="1161" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a><a id="1168" class="Symbol">)</a>

<a id="1171" class="Comment">------------------------------------------------------------------------</a>
<a id="1244" class="Comment">-- Definition, based on `Homogeneous`</a>

<a id="1283" class="Keyword">open</a> <a id="1288" href="Data.List.Relation.Binary.Permutation.Homogeneous.html" class="Module">Homogeneous</a> <a id="1300" class="Keyword">public</a>
  <a id="1309" class="Keyword">using</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a><a id="1320" class="Symbol">;</a> <a id="1322" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a><a id="1326" class="Symbol">;</a> <a id="1328" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a><a id="1332" class="Symbol">;</a> <a id="1334" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a><a id="1339" class="Symbol">;</a> <a id="1341" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2940" class="Function">onIndices</a><a id="1350" class="Symbol">)</a>

<a id="1353" class="Keyword">infix</a> <a id="1359" class="Number">3</a> <a id="1361" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>

<a id="_↭_"></a><a id="1366" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1382" href="Data.List.Relation.Binary.Permutation.Setoid.html#1117" class="Field">A</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Data.List.Relation.Binary.Permutation.Setoid.html#399" class="Bound">a</a> <a id="1388" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1390" href="Data.List.Relation.Binary.Permutation.Setoid.html#401" class="Bound">ℓ</a><a id="1391" class="Symbol">)</a>
<a id="1393" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1080" class="Datatype">Homogeneous.Permutation</a> <a id="1423" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

<a id="steps"></a><a id="1428" href="Data.List.Relation.Binary.Permutation.Setoid.html#1428" class="Function">steps</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#2719" class="Function">Homogeneous.steps</a> <a id="1454" class="Symbol">{</a><a id="1455" class="Argument">R</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="1462" class="Symbol">}</a>

<a id="1465" class="Comment">------------------------------------------------------------------------</a>
<a id="1538" class="Comment">-- Constructor aliases</a>

<a id="1562" class="Comment">-- Constructor alias</a>

<a id="↭-reflexive-≋"></a><a id="1584" href="Data.List.Relation.Binary.Permutation.Setoid.html#1584" class="Function">↭-reflexive-≋</a> <a id="1598" class="Symbol">:</a> <a id="1600" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="1604" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1606" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="1610" href="Data.List.Relation.Binary.Permutation.Setoid.html#1584" class="Function">↭-reflexive-≋</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a>

<a id="↭-trans"></a><a id="1632" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1653" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="1657" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a> <a id="1665" class="Symbol">=</a> <a id="1667" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a>

<a id="1674" class="Comment">-- These provide aliases for `swap` and `prep` when the elements being</a>
<a id="1745" class="Comment">-- swapped or prepended are propositionally equal</a>

<a id="↭-prep"></a><a id="1796" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="1803" class="Symbol">:</a> <a id="1805" class="Symbol">∀</a> <a id="1807" href="Data.List.Relation.Binary.Permutation.Setoid.html#1807" class="Bound">x</a> <a id="1809" class="Symbol">{</a><a id="1810" href="Data.List.Relation.Binary.Permutation.Setoid.html#1810" class="Bound">xs</a> <a id="1813" href="Data.List.Relation.Binary.Permutation.Setoid.html#1813" class="Bound">ys</a><a id="1815" class="Symbol">}</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Data.List.Relation.Binary.Permutation.Setoid.html#1810" class="Bound">xs</a> <a id="1822" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="1824" href="Data.List.Relation.Binary.Permutation.Setoid.html#1813" class="Bound">ys</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Data.List.Relation.Binary.Permutation.Setoid.html#1807" class="Bound">x</a> <a id="1831" class="InductiveConstructor Operator">∷</a> <a id="1833" href="Data.List.Relation.Binary.Permutation.Setoid.html#1810" class="Bound">xs</a> <a id="1836" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="1838" href="Data.List.Relation.Binary.Permutation.Setoid.html#1807" class="Bound">x</a> <a id="1840" class="InductiveConstructor Operator">∷</a> <a id="1842" href="Data.List.Relation.Binary.Permutation.Setoid.html#1813" class="Bound">ys</a>
<a id="1845" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="1852" href="Data.List.Relation.Binary.Permutation.Setoid.html#1852" class="Bound">x</a> <a id="1854" href="Data.List.Relation.Binary.Permutation.Setoid.html#1854" class="Bound">xs↭ys</a> <a id="1860" class="Symbol">=</a> <a id="1862" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="1867" href="Relation.Binary.Structures.html#1641" class="Function">≈.refl</a> <a id="1874" href="Data.List.Relation.Binary.Permutation.Setoid.html#1854" class="Bound">xs↭ys</a>

<a id="↭-swap"></a><a id="1881" href="Data.List.Relation.Binary.Permutation.Setoid.html#1881" class="Function">↭-swap</a> <a id="1888" class="Symbol">:</a> <a id="1890" class="Symbol">∀</a> <a id="1892" href="Data.List.Relation.Binary.Permutation.Setoid.html#1892" class="Bound">x</a> <a id="1894" href="Data.List.Relation.Binary.Permutation.Setoid.html#1894" class="Bound">y</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Data.List.Relation.Binary.Permutation.Setoid.html#1897" class="Bound">xs</a> <a id="1900" href="Data.List.Relation.Binary.Permutation.Setoid.html#1900" class="Bound">ys</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Data.List.Relation.Binary.Permutation.Setoid.html#1897" class="Bound">xs</a> <a id="1909" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="1911" href="Data.List.Relation.Binary.Permutation.Setoid.html#1900" class="Bound">ys</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Data.List.Relation.Binary.Permutation.Setoid.html#1892" class="Bound">x</a> <a id="1918" class="InductiveConstructor Operator">∷</a> <a id="1920" href="Data.List.Relation.Binary.Permutation.Setoid.html#1894" class="Bound">y</a> <a id="1922" class="InductiveConstructor Operator">∷</a> <a id="1924" href="Data.List.Relation.Binary.Permutation.Setoid.html#1897" class="Bound">xs</a> <a id="1927" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="1929" href="Data.List.Relation.Binary.Permutation.Setoid.html#1894" class="Bound">y</a> <a id="1931" class="InductiveConstructor Operator">∷</a> <a id="1933" href="Data.List.Relation.Binary.Permutation.Setoid.html#1892" class="Bound">x</a> <a id="1935" class="InductiveConstructor Operator">∷</a> <a id="1937" href="Data.List.Relation.Binary.Permutation.Setoid.html#1900" class="Bound">ys</a>
<a id="1940" href="Data.List.Relation.Binary.Permutation.Setoid.html#1881" class="Function">↭-swap</a> <a id="1947" href="Data.List.Relation.Binary.Permutation.Setoid.html#1947" class="Bound">x</a> <a id="1949" href="Data.List.Relation.Binary.Permutation.Setoid.html#1949" class="Bound">y</a> <a id="1951" href="Data.List.Relation.Binary.Permutation.Setoid.html#1951" class="Bound">xs↭ys</a> <a id="1957" class="Symbol">=</a> <a id="1959" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="1964" href="Relation.Binary.Structures.html#1641" class="Function">≈.refl</a> <a id="1971" href="Relation.Binary.Structures.html#1641" class="Function">≈.refl</a> <a id="1978" href="Data.List.Relation.Binary.Permutation.Setoid.html#1951" class="Bound">xs↭ys</a>

<a id="1985" class="Comment">------------------------------------------------------------------------</a>
<a id="2058" class="Comment">-- _↭_ is an equivalence</a>

<a id="↭-reflexive"></a><a id="2084" href="Data.List.Relation.Binary.Permutation.Setoid.html#2084" class="Function">↭-reflexive</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2102" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2104" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="2108" href="Data.List.Relation.Binary.Permutation.Setoid.html#2084" class="Function">↭-reflexive</a> <a id="2120" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Data.List.Relation.Binary.Permutation.Setoid.html#1584" class="Function">↭-reflexive-≋</a> <a id="2141" href="Data.List.Relation.Binary.Equality.Setoid.html#1916" class="Function">≋-refl</a>

<a id="↭-refl"></a><a id="2149" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a> <a id="2156" class="Symbol">:</a> <a id="2158" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2168" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="2172" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Data.List.Relation.Binary.Permutation.Setoid.html#2084" class="Function">↭-reflexive</a> <a id="2193" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="↭-sym"></a><a id="2199" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2217" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="2221" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1638" class="Function">Homogeneous.sym</a> <a id="2245" href="Relation.Binary.Structures.html#1245" class="Function">≈.sym</a>

<a id="2252" class="Comment">-- As with the existing proofs `↭-respʳ-≋` and `↭-respˡ-≋` in `Setoid.Properties`</a>
<a id="2334" class="Comment">-- (which appeal to symmetry of the underlying equality, and its effect on the</a>
<a id="2413" class="Comment">-- proofs of symmetry for both pointwise equality and permutation) to the effect</a>
<a id="2494" class="Comment">-- that _↭_ respects _≋_ on the left and right, such arguments can be both</a>
<a id="2569" class="Comment">-- streamlined, and used to define a &#39;smart&#39; constructor `↭-trans′` for transitivity.</a>
<a id="2655" class="Comment">--</a>
<a id="2658" class="Comment">-- The arguments below show how proofs of permutation can have all transitive</a>
<a id="2736" class="Comment">-- compositions with instances of `refl` pushed to the leaves of derivations,</a>
<a id="2814" class="Comment">-- thereby addressing the inefficiencies analysed in issue #1113</a>
<a id="2879" class="Comment">--</a>
<a id="2882" class="Comment">-- Conjecture: these transformations are `steps` invariant, but that is moot,</a>
<a id="2960" class="Comment">-- given their use here, and in `Setoid.Properties.↭-split` (without requiring</a>
<a id="3039" class="Comment">-- WF-induction on `steps`) to enable a new, sharper, analysis of lists `xs`</a>
<a id="3116" class="Comment">-- such that `xs ↭ ys ++ [ x ] ++ zs` in terms of `x`, `ys`, and `zs`.</a>

<a id="↭-transˡ-≋"></a><a id="3188" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3199" class="Symbol">:</a> <a id="3201" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="3211" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a> <a id="3215" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="3219" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3230" href="Data.List.Relation.Binary.Permutation.Setoid.html#3230" class="Bound">xs≋ys</a>               <a id="3250" class="Symbol">(</a><a id="3251" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3256" href="Data.List.Relation.Binary.Permutation.Setoid.html#3256" class="Bound">ys≋zs</a><a id="3261" class="Symbol">)</a>
  <a id="3265" class="Symbol">=</a> <a id="3267" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3272" class="Symbol">(</a><a id="3273" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a> <a id="3281" href="Data.List.Relation.Binary.Permutation.Setoid.html#3230" class="Bound">xs≋ys</a> <a id="3287" href="Data.List.Relation.Binary.Permutation.Setoid.html#3256" class="Bound">ys≋zs</a><a id="3292" class="Symbol">)</a>
<a id="3294" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Data.List.Relation.Binary.Permutation.Setoid.html#3306" class="Bound">x≈y</a> <a id="3310" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3312" href="Data.List.Relation.Binary.Permutation.Setoid.html#3312" class="Bound">xs≋ys</a><a id="3317" class="Symbol">)</a>       <a id="3325" class="Symbol">(</a><a id="3326" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3331" href="Data.List.Relation.Binary.Permutation.Setoid.html#3331" class="Bound">y≈z</a> <a id="3335" href="Data.List.Relation.Binary.Permutation.Setoid.html#3335" class="Bound">ys↭zs</a><a id="3340" class="Symbol">)</a>
  <a id="3344" class="Symbol">=</a> <a id="3346" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Relation.Binary.Structures.html#1271" class="Function">≈.trans</a> <a id="3360" href="Data.List.Relation.Binary.Permutation.Setoid.html#3306" class="Bound">x≈y</a> <a id="3364" href="Data.List.Relation.Binary.Permutation.Setoid.html#3331" class="Bound">y≈z</a><a id="3367" class="Symbol">)</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3381" href="Data.List.Relation.Binary.Permutation.Setoid.html#3312" class="Bound">xs≋ys</a> <a id="3387" href="Data.List.Relation.Binary.Permutation.Setoid.html#3335" class="Bound">ys↭zs</a><a id="3392" class="Symbol">)</a>
<a id="3394" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3405" class="Symbol">(</a><a id="3406" href="Data.List.Relation.Binary.Permutation.Setoid.html#3406" class="Bound">x≈y</a> <a id="3410" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3412" href="Data.List.Relation.Binary.Permutation.Setoid.html#3412" class="Bound">w≈z</a> <a id="3416" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3418" href="Data.List.Relation.Binary.Permutation.Setoid.html#3418" class="Bound">xs≋ys</a><a id="3423" class="Symbol">)</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3431" href="Data.List.Relation.Binary.Permutation.Setoid.html#3431" class="Bound">eq₁</a> <a id="3435" href="Data.List.Relation.Binary.Permutation.Setoid.html#3435" class="Bound">eq₂</a> <a id="3439" href="Data.List.Relation.Binary.Permutation.Setoid.html#3439" class="Bound">ys↭zs</a><a id="3444" class="Symbol">)</a>
  <a id="3448" class="Symbol">=</a> <a id="3450" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3455" class="Symbol">(</a><a id="3456" href="Relation.Binary.Structures.html#1271" class="Function">≈.trans</a> <a id="3464" href="Data.List.Relation.Binary.Permutation.Setoid.html#3406" class="Bound">x≈y</a> <a id="3468" href="Data.List.Relation.Binary.Permutation.Setoid.html#3431" class="Bound">eq₁</a><a id="3471" class="Symbol">)</a> <a id="3473" class="Symbol">(</a><a id="3474" href="Relation.Binary.Structures.html#1271" class="Function">≈.trans</a> <a id="3482" href="Data.List.Relation.Binary.Permutation.Setoid.html#3412" class="Bound">w≈z</a> <a id="3486" href="Data.List.Relation.Binary.Permutation.Setoid.html#3435" class="Bound">eq₂</a><a id="3489" class="Symbol">)</a> <a id="3491" class="Symbol">(</a><a id="3492" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3503" href="Data.List.Relation.Binary.Permutation.Setoid.html#3418" class="Bound">xs≋ys</a> <a id="3509" href="Data.List.Relation.Binary.Permutation.Setoid.html#3439" class="Bound">ys↭zs</a><a id="3514" class="Symbol">)</a>
<a id="3516" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3527" href="Data.List.Relation.Binary.Permutation.Setoid.html#3527" class="Bound">xs≋ys</a>               <a id="3547" class="Symbol">(</a><a id="3548" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3554" href="Data.List.Relation.Binary.Permutation.Setoid.html#3554" class="Bound">ys↭ws</a> <a id="3560" href="Data.List.Relation.Binary.Permutation.Setoid.html#3560" class="Bound">ws↭zs</a><a id="3565" class="Symbol">)</a>
  <a id="3569" class="Symbol">=</a> <a id="3571" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="3589" href="Data.List.Relation.Binary.Permutation.Setoid.html#3527" class="Bound">xs≋ys</a> <a id="3595" href="Data.List.Relation.Binary.Permutation.Setoid.html#3554" class="Bound">ys↭ws</a><a id="3600" class="Symbol">)</a> <a id="3602" href="Data.List.Relation.Binary.Permutation.Setoid.html#3560" class="Bound">ws↭zs</a>

<a id="↭-transʳ-≋"></a><a id="3609" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3620" class="Symbol">:</a> <a id="3622" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="3633" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a> <a id="3637" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
<a id="3641" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3658" href="Data.List.Relation.Binary.Permutation.Setoid.html#3658" class="Bound">xs≋ys</a><a id="3663" class="Symbol">)</a>         <a id="3673" href="Data.List.Relation.Binary.Permutation.Setoid.html#3673" class="Bound">ys≋zs</a>
  <a id="3681" class="Symbol">=</a> <a id="3683" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Data.List.Relation.Binary.Equality.Setoid.html#2009" class="Function">≋-trans</a> <a id="3697" href="Data.List.Relation.Binary.Permutation.Setoid.html#3658" class="Bound">xs≋ys</a> <a id="3703" href="Data.List.Relation.Binary.Permutation.Setoid.html#3673" class="Bound">ys≋zs</a><a id="3708" class="Symbol">)</a>
<a id="3710" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3727" href="Data.List.Relation.Binary.Permutation.Setoid.html#3727" class="Bound">x≈y</a> <a id="3731" href="Data.List.Relation.Binary.Permutation.Setoid.html#3731" class="Bound">xs↭ys</a><a id="3736" class="Symbol">)</a>     <a id="3742" class="Symbol">(</a><a id="3743" href="Data.List.Relation.Binary.Permutation.Setoid.html#3743" class="Bound">y≈z</a> <a id="3747" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3749" href="Data.List.Relation.Binary.Permutation.Setoid.html#3749" class="Bound">ys≋zs</a><a id="3754" class="Symbol">)</a>
  <a id="3758" class="Symbol">=</a> <a id="3760" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1211" class="InductiveConstructor">prep</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Relation.Binary.Structures.html#1271" class="Function">≈.trans</a> <a id="3774" href="Data.List.Relation.Binary.Permutation.Setoid.html#3727" class="Bound">x≈y</a> <a id="3778" href="Data.List.Relation.Binary.Permutation.Setoid.html#3743" class="Bound">y≈z</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3795" href="Data.List.Relation.Binary.Permutation.Setoid.html#3731" class="Bound">xs↭ys</a> <a id="3801" href="Data.List.Relation.Binary.Permutation.Setoid.html#3749" class="Bound">ys≋zs</a><a id="3806" class="Symbol">)</a>
<a id="3808" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3819" class="Symbol">(</a><a id="3820" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3825" href="Data.List.Relation.Binary.Permutation.Setoid.html#3825" class="Bound">eq₁</a> <a id="3829" href="Data.List.Relation.Binary.Permutation.Setoid.html#3829" class="Bound">eq₂</a> <a id="3833" href="Data.List.Relation.Binary.Permutation.Setoid.html#3833" class="Bound">xs↭ys</a><a id="3838" class="Symbol">)</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Data.List.Relation.Binary.Permutation.Setoid.html#3841" class="Bound">x≈w</a> <a id="3845" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3847" href="Data.List.Relation.Binary.Permutation.Setoid.html#3847" class="Bound">y≈z</a> <a id="3851" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3853" href="Data.List.Relation.Binary.Permutation.Setoid.html#3853" class="Bound">ys≋zs</a><a id="3858" class="Symbol">)</a>
  <a id="3862" class="Symbol">=</a> <a id="3864" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1304" class="InductiveConstructor">swap</a> <a id="3869" class="Symbol">(</a><a id="3870" href="Relation.Binary.Structures.html#1271" class="Function">≈.trans</a> <a id="3878" href="Data.List.Relation.Binary.Permutation.Setoid.html#3825" class="Bound">eq₁</a> <a id="3882" href="Data.List.Relation.Binary.Permutation.Setoid.html#3847" class="Bound">y≈z</a><a id="3885" class="Symbol">)</a> <a id="3887" class="Symbol">(</a><a id="3888" href="Relation.Binary.Structures.html#1271" class="Function">≈.trans</a> <a id="3896" href="Data.List.Relation.Binary.Permutation.Setoid.html#3829" class="Bound">eq₂</a> <a id="3900" href="Data.List.Relation.Binary.Permutation.Setoid.html#3841" class="Bound">x≈w</a><a id="3903" class="Symbol">)</a> <a id="3905" class="Symbol">(</a><a id="3906" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3917" href="Data.List.Relation.Binary.Permutation.Setoid.html#3833" class="Bound">xs↭ys</a> <a id="3923" href="Data.List.Relation.Binary.Permutation.Setoid.html#3853" class="Bound">ys≋zs</a><a id="3928" class="Symbol">)</a>
<a id="3930" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3948" href="Data.List.Relation.Binary.Permutation.Setoid.html#3948" class="Bound">xs↭ws</a> <a id="3954" href="Data.List.Relation.Binary.Permutation.Setoid.html#3954" class="Bound">ws↭ys</a><a id="3959" class="Symbol">)</a>  <a id="3962" href="Data.List.Relation.Binary.Permutation.Setoid.html#3962" class="Bound">ys≋zs</a>
  <a id="3970" class="Symbol">=</a> <a id="3972" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="3978" href="Data.List.Relation.Binary.Permutation.Setoid.html#3948" class="Bound">xs↭ws</a> <a id="3984" class="Symbol">(</a><a id="3985" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="3996" href="Data.List.Relation.Binary.Permutation.Setoid.html#3954" class="Bound">ws↭ys</a> <a id="4002" href="Data.List.Relation.Binary.Permutation.Setoid.html#3962" class="Bound">ys≋zs</a><a id="4007" class="Symbol">)</a>

<a id="↭-trans′"></a><a id="4010" href="Data.List.Relation.Binary.Permutation.Setoid.html#4010" class="Function">↭-trans′</a> <a id="4019" class="Symbol">:</a> <a id="4021" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4032" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="4036" href="Data.List.Relation.Binary.Permutation.Setoid.html#4010" class="Function">↭-trans′</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="InductiveConstructor">refl</a> <a id="4051" href="Data.List.Relation.Binary.Permutation.Setoid.html#4051" class="Bound">xs≋ys</a><a id="4056" class="Symbol">)</a> <a id="4058" href="Data.List.Relation.Binary.Permutation.Setoid.html#4058" class="Bound">ys↭zs</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Data.List.Relation.Binary.Permutation.Setoid.html#3188" class="Function">↭-transˡ-≋</a> <a id="4077" href="Data.List.Relation.Binary.Permutation.Setoid.html#4051" class="Bound">xs≋ys</a> <a id="4083" href="Data.List.Relation.Binary.Permutation.Setoid.html#4058" class="Bound">ys↭zs</a>
<a id="4089" href="Data.List.Relation.Binary.Permutation.Setoid.html#4010" class="CatchallClause Function">↭-trans′</a><a id="4097" class="CatchallClause"> </a><a id="4098" href="Data.List.Relation.Binary.Permutation.Setoid.html#4098" class="CatchallClause Bound">xs↭ys</a><a id="4103" class="CatchallClause"> </a><a id="4104" class="CatchallClause Symbol">(</a><a id="4105" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1149" class="CatchallClause InductiveConstructor">refl</a><a id="4109" class="CatchallClause"> </a><a id="4110" href="Data.List.Relation.Binary.Permutation.Setoid.html#4110" class="CatchallClause Bound">ys≋zs</a><a id="4115" class="CatchallClause Symbol">)</a> <a id="4117" class="Symbol">=</a> <a id="4119" href="Data.List.Relation.Binary.Permutation.Setoid.html#3609" class="Function">↭-transʳ-≋</a> <a id="4130" href="Data.List.Relation.Binary.Permutation.Setoid.html#4098" class="Bound">xs↭ys</a> <a id="4136" href="Data.List.Relation.Binary.Permutation.Setoid.html#4110" class="Bound">ys≋zs</a>
<a id="4142" href="Data.List.Relation.Binary.Permutation.Setoid.html#4010" class="CatchallClause Function">↭-trans′</a><a id="4150" class="CatchallClause"> </a><a id="4151" href="Data.List.Relation.Binary.Permutation.Setoid.html#4151" class="CatchallClause Bound">xs↭ys</a><a id="4156" class="CatchallClause"> </a><a id="4157" href="Data.List.Relation.Binary.Permutation.Setoid.html#4157" class="CatchallClause Bound">ys↭zs</a>        <a id="4170" class="Symbol">=</a> <a id="4172" href="Data.List.Relation.Binary.Permutation.Homogeneous.html#1430" class="InductiveConstructor">trans</a> <a id="4178" href="Data.List.Relation.Binary.Permutation.Setoid.html#4151" class="Bound">xs↭ys</a> <a id="4184" href="Data.List.Relation.Binary.Permutation.Setoid.html#4157" class="Bound">ys↭zs</a>

<a id="↭-isEquivalence"></a><a id="4191" href="Data.List.Relation.Binary.Permutation.Setoid.html#4191" class="Function">↭-isEquivalence</a> <a id="4207" class="Symbol">:</a> <a id="4209" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="4223" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">_↭_</a>
<a id="4227" href="Data.List.Relation.Binary.Permutation.Setoid.html#4191" class="Function">↭-isEquivalence</a> <a id="4243" class="Symbol">=</a> <a id="4245" class="Keyword">record</a>
    <a id="4256" class="Symbol">{</a> <a id="4258" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="4264" class="Symbol">=</a> <a id="4266" href="Data.List.Relation.Binary.Permutation.Setoid.html#2149" class="Function">↭-refl</a>
    <a id="4277" class="Symbol">;</a> <a id="4279" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="4285" class="Symbol">=</a> <a id="4287" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a>
    <a id="4297" class="Symbol">;</a> <a id="4299" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4305" class="Symbol">=</a> <a id="4307" href="Data.List.Relation.Binary.Permutation.Setoid.html#1632" class="Function">↭-trans</a>
    <a id="4319" class="Symbol">}</a>

<a id="↭-setoid"></a><a id="4322" href="Data.List.Relation.Binary.Permutation.Setoid.html#4322" class="Function">↭-setoid</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4340" class="Symbol">_</a> <a id="4342" class="Symbol">_</a>
<a id="4344" href="Data.List.Relation.Binary.Permutation.Setoid.html#4322" class="Function">↭-setoid</a> <a id="4353" class="Symbol">=</a> <a id="4355" class="Keyword">record</a> <a id="4362" class="Symbol">{</a> <a id="4364" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="Data.List.Relation.Binary.Permutation.Setoid.html#4191" class="Function">↭-isEquivalence</a> <a id="4396" class="Symbol">}</a>

<a id="4399" class="Comment">------------------------------------------------------------------------</a>
<a id="4472" class="Comment">-- A reasoning API to chain permutation proofs</a>

<a id="4520" class="Keyword">module</a> <a id="PermutationReasoning"></a><a id="4527" href="Data.List.Relation.Binary.Permutation.Setoid.html#4527" class="Module">PermutationReasoning</a> <a id="4548" class="Keyword">where</a>

  <a id="4557" class="Keyword">private</a> <a id="4565" class="Keyword">module</a> <a id="PermutationReasoning.Base"></a><a id="4572" href="Data.List.Relation.Binary.Permutation.Setoid.html#4572" class="Module">Base</a> <a id="4577" class="Symbol">=</a> <a id="4579" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="4591" href="Data.List.Relation.Binary.Permutation.Setoid.html#4322" class="Function">↭-setoid</a>

  <a id="4603" class="Keyword">open</a> <a id="4608" href="Data.List.Relation.Binary.Permutation.Setoid.html#4572" class="Module">Base</a> <a id="4613" class="Keyword">public</a>
    <a id="4624" class="Keyword">hiding</a> <a id="4631" class="Symbol">(</a><a id="4632" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="4638" class="Symbol">;</a> <a id="4640" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="4647" class="Symbol">;</a> <a id="4649" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="4657" class="Symbol">;</a> <a id="4659" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="4667" class="Symbol">)</a>
    <a id="4673" class="Keyword">renaming</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Relation.Binary.Reasoning.Setoid.html#1177" class="Function">≈-go</a> <a id="4688" class="Symbol">to</a> <a id="4691" class="Function">↭-go</a><a id="4695" class="Symbol">)</a>

  <a id="4700" class="Keyword">open</a> <a id="4705" href="Relation.Binary.Reasoning.Syntax.html#9865" class="Module">↭-syntax</a> <a id="4714" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="4728" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="4742" href="Data.List.Relation.Binary.Permutation.Setoid.html#4691" class="Function">↭-go</a> <a id="4747" href="Data.List.Relation.Binary.Permutation.Setoid.html#2199" class="Function">↭-sym</a> <a id="4753" class="Keyword">public</a>
  <a id="4762" class="Keyword">open</a> <a id="4767" href="Relation.Binary.Reasoning.Syntax.html#7728" class="Module">≋-syntax</a> <a id="4776" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="4790" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Data.List.Relation.Binary.Permutation.Setoid.html#4691" class="Function">↭-go</a> <a id="4810" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4813" href="Data.List.Relation.Binary.Permutation.Setoid.html#1584" class="Function">↭-reflexive-≋</a><a id="4826" class="Symbol">)</a> <a id="4828" href="Data.List.Relation.Binary.Equality.Setoid.html#1981" class="Function">≋-sym</a> <a id="4834" class="Keyword">public</a>

  <a id="4844" class="Comment">-- Some extra combinators that allow us to skip certain elements</a>

  <a id="4912" class="Keyword">infixr</a> <a id="4919" class="Number">2</a> <a id="4921" href="Data.List.Relation.Binary.Permutation.Setoid.html#5204" class="Function">step-swap</a> <a id="4931" href="Data.List.Relation.Binary.Permutation.Setoid.html#4985" class="Function">step-prep</a>

  <a id="4944" class="Comment">-- Skip reasoning on the first element</a>
  <a id="PermutationReasoning.step-prep"></a><a id="4985" href="Data.List.Relation.Binary.Permutation.Setoid.html#4985" class="Function">step-prep</a> <a id="4995" class="Symbol">:</a> <a id="4997" class="Symbol">∀</a> <a id="4999" href="Data.List.Relation.Binary.Permutation.Setoid.html#4999" class="Bound">x</a> <a id="5001" href="Data.List.Relation.Binary.Permutation.Setoid.html#5001" class="Bound">xs</a> <a id="5004" class="Symbol">{</a><a id="5005" href="Data.List.Relation.Binary.Permutation.Setoid.html#5005" class="Bound">ys</a> <a id="5008" href="Data.List.Relation.Binary.Permutation.Setoid.html#5008" class="Bound">zs</a> <a id="5011" class="Symbol">:</a> <a id="5013" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5018" href="Data.List.Relation.Binary.Permutation.Setoid.html#1117" class="Field">A</a><a id="5019" class="Symbol">}</a> <a id="5021" class="Symbol">→</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Data.List.Relation.Binary.Permutation.Setoid.html#4999" class="Bound">x</a> <a id="5026" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5028" href="Data.List.Relation.Binary.Permutation.Setoid.html#5005" class="Bound">ys</a><a id="5030" class="Symbol">)</a> <a id="5032" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="5044" href="Data.List.Relation.Binary.Permutation.Setoid.html#5008" class="Bound">zs</a> <a id="5047" class="Symbol">→</a>
              <a id="5063" href="Data.List.Relation.Binary.Permutation.Setoid.html#5001" class="Bound">xs</a> <a id="5066" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="5068" href="Data.List.Relation.Binary.Permutation.Setoid.html#5005" class="Bound">ys</a> <a id="5071" class="Symbol">→</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Data.List.Relation.Binary.Permutation.Setoid.html#4999" class="Bound">x</a> <a id="5076" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5078" href="Data.List.Relation.Binary.Permutation.Setoid.html#5001" class="Bound">xs</a><a id="5080" class="Symbol">)</a> <a id="5082" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="5094" href="Data.List.Relation.Binary.Permutation.Setoid.html#5008" class="Bound">zs</a>
  <a id="5099" href="Data.List.Relation.Binary.Permutation.Setoid.html#4985" class="Function">step-prep</a> <a id="5109" href="Data.List.Relation.Binary.Permutation.Setoid.html#5109" class="Bound">x</a> <a id="5111" href="Data.List.Relation.Binary.Permutation.Setoid.html#5111" class="Bound">xs</a> <a id="5114" href="Data.List.Relation.Binary.Permutation.Setoid.html#5114" class="Bound">rel</a> <a id="5118" href="Data.List.Relation.Binary.Permutation.Setoid.html#5118" class="Bound">xs↭ys</a> <a id="5124" class="Symbol">=</a> <a id="5126" href="Data.List.Relation.Binary.Permutation.Setoid.html#4691" class="Function">↭-go</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Data.List.Relation.Binary.Permutation.Setoid.html#1796" class="Function">↭-prep</a> <a id="5139" href="Data.List.Relation.Binary.Permutation.Setoid.html#5109" class="Bound">x</a> <a id="5141" href="Data.List.Relation.Binary.Permutation.Setoid.html#5118" class="Bound">xs↭ys</a><a id="5146" class="Symbol">)</a> <a id="5148" href="Data.List.Relation.Binary.Permutation.Setoid.html#5114" class="Bound">rel</a>

  <a id="5155" class="Comment">-- Skip reasoning about the first two elements</a>
  <a id="PermutationReasoning.step-swap"></a><a id="5204" href="Data.List.Relation.Binary.Permutation.Setoid.html#5204" class="Function">step-swap</a> <a id="5214" class="Symbol">:</a> <a id="5216" class="Symbol">∀</a> <a id="5218" href="Data.List.Relation.Binary.Permutation.Setoid.html#5218" class="Bound">x</a> <a id="5220" href="Data.List.Relation.Binary.Permutation.Setoid.html#5220" class="Bound">y</a> <a id="5222" href="Data.List.Relation.Binary.Permutation.Setoid.html#5222" class="Bound">xs</a> <a id="5225" class="Symbol">{</a><a id="5226" href="Data.List.Relation.Binary.Permutation.Setoid.html#5226" class="Bound">ys</a> <a id="5229" href="Data.List.Relation.Binary.Permutation.Setoid.html#5229" class="Bound">zs</a> <a id="5232" class="Symbol">:</a> <a id="5234" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5239" href="Data.List.Relation.Binary.Permutation.Setoid.html#1117" class="Field">A</a><a id="5240" class="Symbol">}</a> <a id="5242" class="Symbol">→</a> <a id="5244" class="Symbol">(</a><a id="5245" href="Data.List.Relation.Binary.Permutation.Setoid.html#5220" class="Bound">y</a> <a id="5247" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5249" href="Data.List.Relation.Binary.Permutation.Setoid.html#5218" class="Bound">x</a> <a id="5251" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5253" href="Data.List.Relation.Binary.Permutation.Setoid.html#5226" class="Bound">ys</a><a id="5255" class="Symbol">)</a> <a id="5257" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="5269" href="Data.List.Relation.Binary.Permutation.Setoid.html#5229" class="Bound">zs</a> <a id="5272" class="Symbol">→</a>
              <a id="5288" href="Data.List.Relation.Binary.Permutation.Setoid.html#5222" class="Bound">xs</a> <a id="5291" href="Data.List.Relation.Binary.Permutation.Setoid.html#1366" class="Function Operator">↭</a> <a id="5293" href="Data.List.Relation.Binary.Permutation.Setoid.html#5226" class="Bound">ys</a> <a id="5296" class="Symbol">→</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Data.List.Relation.Binary.Permutation.Setoid.html#5218" class="Bound">x</a> <a id="5301" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5303" href="Data.List.Relation.Binary.Permutation.Setoid.html#5220" class="Bound">y</a> <a id="5305" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5307" href="Data.List.Relation.Binary.Permutation.Setoid.html#5222" class="Bound">xs</a><a id="5309" class="Symbol">)</a> <a id="5311" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="5323" href="Data.List.Relation.Binary.Permutation.Setoid.html#5229" class="Bound">zs</a>
  <a id="5328" href="Data.List.Relation.Binary.Permutation.Setoid.html#5204" class="Function">step-swap</a> <a id="5338" href="Data.List.Relation.Binary.Permutation.Setoid.html#5338" class="Bound">x</a> <a id="5340" href="Data.List.Relation.Binary.Permutation.Setoid.html#5340" class="Bound">y</a> <a id="5342" href="Data.List.Relation.Binary.Permutation.Setoid.html#5342" class="Bound">xs</a> <a id="5345" href="Data.List.Relation.Binary.Permutation.Setoid.html#5345" class="Bound">rel</a> <a id="5349" href="Data.List.Relation.Binary.Permutation.Setoid.html#5349" class="Bound">xs↭ys</a> <a id="5355" class="Symbol">=</a> <a id="5357" href="Data.List.Relation.Binary.Permutation.Setoid.html#4691" class="Function">↭-go</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Data.List.Relation.Binary.Permutation.Setoid.html#1881" class="Function">↭-swap</a> <a id="5370" href="Data.List.Relation.Binary.Permutation.Setoid.html#5338" class="Bound">x</a> <a id="5372" href="Data.List.Relation.Binary.Permutation.Setoid.html#5340" class="Bound">y</a> <a id="5374" href="Data.List.Relation.Binary.Permutation.Setoid.html#5349" class="Bound">xs↭ys</a><a id="5379" class="Symbol">)</a> <a id="5381" href="Data.List.Relation.Binary.Permutation.Setoid.html#5345" class="Bound">rel</a>

  <a id="5388" class="Keyword">syntax</a> <a id="5395" href="Data.List.Relation.Binary.Permutation.Setoid.html#4985" class="Function">step-prep</a> <a id="5405" class="Bound">x</a> <a id="5407" class="Bound">xs</a> <a id="5410" class="Bound">y↭z</a> <a id="5414" class="Bound">x↭y</a> <a id="5418" class="Symbol">=</a> <a id="5420" class="Bound">x</a> <a id="5422" class="Function">∷</a> <a id="5424" class="Bound">xs</a> <a id="5427" class="Function">&lt;⟨</a> <a id="5430" class="Bound">x↭y</a> <a id="5434" class="Function">⟩</a> <a id="5436" class="Bound">y↭z</a>
  <a id="5442" class="Keyword">syntax</a> <a id="5449" href="Data.List.Relation.Binary.Permutation.Setoid.html#5204" class="Function">step-swap</a> <a id="5459" class="Bound">x</a> <a id="5461" class="Bound">y</a> <a id="5463" class="Bound">xs</a> <a id="5466" class="Bound">y↭z</a> <a id="5470" class="Bound">x↭y</a> <a id="5474" class="Symbol">=</a> <a id="5476" class="Bound">x</a> <a id="5478" class="Function">∷</a> <a id="5480" class="Bound">y</a> <a id="5482" class="Function">∷</a> <a id="5484" class="Bound">xs</a> <a id="5487" class="Function">&lt;&lt;⟨</a> <a id="5491" class="Bound">x↭y</a> <a id="5495" class="Function">⟩</a> <a id="5497" class="Bound">y↭z</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Pointwise.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.List.Relation.Binary.Pointwise.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Pointwise.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to lists</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="316" class="Keyword">where</a>

<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="353" class="Symbol">as</a> <a id="356" class="Module">Product</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="374" class="Symbol">;</a> <a id="376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="440" class="Symbol">;</a> <a id="442" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Level.html" class="Module">Level</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="477" class="Symbol">;</a> <a id="479" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="527" class="Symbol">;</a> <a id="529" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="532" class="Symbol">)</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a><a id="594" class="Symbol">)</a>

<a id="597" class="Keyword">private</a>
  <a id="607" class="Keyword">variable</a>
    <a id="620" href="Data.List.Relation.Binary.Pointwise.Base.html#620" class="Generalizable">a</a> <a id="622" href="Data.List.Relation.Binary.Pointwise.Base.html#622" class="Generalizable">b</a> <a id="624" href="Data.List.Relation.Binary.Pointwise.Base.html#624" class="Generalizable">c</a> <a id="626" href="Data.List.Relation.Binary.Pointwise.Base.html#626" class="Generalizable">ℓ</a> <a id="628" class="Symbol">:</a> <a id="630" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="640" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a> <a id="642" href="Data.List.Relation.Binary.Pointwise.Base.html#642" class="Generalizable">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.List.Relation.Binary.Pointwise.Base.html#620" class="Generalizable">a</a>
    <a id="656" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="658" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="660" class="Symbol">:</a> <a id="662" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a>
    <a id="668" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="671" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a> <a id="674" class="Symbol">:</a> <a id="676" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="681" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a>
    <a id="687" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="689" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a> <a id="691" class="Symbol">:</a> <a id="693" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="697" href="Data.List.Relation.Binary.Pointwise.Base.html#640" class="Generalizable">A</a> <a id="699" href="Data.List.Relation.Binary.Pointwise.Base.html#642" class="Generalizable">B</a> <a id="701" href="Data.List.Relation.Binary.Pointwise.Base.html#626" class="Generalizable">ℓ</a>

<a id="704" class="Comment">------------------------------------------------------------------------</a>
<a id="777" class="Comment">-- Definition</a>
<a id="791" class="Comment">------------------------------------------------------------------------</a>

<a id="865" class="Keyword">infixr</a> <a id="872" class="Number">5</a> <a id="874" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a>

<a id="879" class="Keyword">data</a> <a id="Pointwise"></a><a id="884" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="894" class="Symbol">{</a><a id="895" href="Data.List.Relation.Binary.Pointwise.Base.html#895" class="Bound">A</a> <a id="897" class="Symbol">:</a> <a id="899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="903" href="Data.List.Relation.Binary.Pointwise.Base.html#620" class="Generalizable">a</a><a id="904" class="Symbol">}</a> <a id="906" class="Symbol">{</a><a id="907" href="Data.List.Relation.Binary.Pointwise.Base.html#907" class="Bound">B</a> <a id="909" class="Symbol">:</a> <a id="911" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="915" href="Data.List.Relation.Binary.Pointwise.Base.html#622" class="Generalizable">b</a><a id="916" class="Symbol">}</a> <a id="918" class="Symbol">(</a><a id="919" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="921" class="Symbol">:</a> <a id="923" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="927" href="Data.List.Relation.Binary.Pointwise.Base.html#895" class="Bound">A</a> <a id="929" href="Data.List.Relation.Binary.Pointwise.Base.html#907" class="Bound">B</a> <a id="931" href="Data.List.Relation.Binary.Pointwise.Base.html#626" class="Generalizable">ℓ</a><a id="932" class="Symbol">)</a>
               <a id="949" class="Symbol">:</a> <a id="951" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="956" href="Data.List.Relation.Binary.Pointwise.Base.html#895" class="Bound">A</a> <a id="958" class="Symbol">→</a> <a id="960" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="965" href="Data.List.Relation.Binary.Pointwise.Base.html#907" class="Bound">B</a> <a id="967" class="Symbol">→</a> <a id="969" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="973" class="Symbol">(</a><a id="974" href="Data.List.Relation.Binary.Pointwise.Base.html#903" class="Bound">a</a> <a id="976" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="978" href="Data.List.Relation.Binary.Pointwise.Base.html#915" class="Bound">b</a> <a id="980" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="982" href="Data.List.Relation.Binary.Pointwise.Base.html#931" class="Bound">ℓ</a><a id="983" class="Symbol">)</a> <a id="985" class="Keyword">where</a>
  <a id="Pointwise.[]"></a><a id="993" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>  <a id="997" class="Symbol">:</a> <a id="999" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1009" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1011" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Pointwise._∷_"></a><a id="1019" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a> <a id="1023" class="Symbol">:</a> <a id="1025" class="Symbol">(</a><a id="1026" href="Data.List.Relation.Binary.Pointwise.Base.html#1026" class="Bound">x∼y</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1034" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1036" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Data.List.Relation.Binary.Pointwise.Base.html#1040" class="Bound">xs∼ys</a> <a id="1046" class="Symbol">:</a> <a id="1048" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1058" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1060" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="1063" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1065" class="Symbol">)</a> <a id="1067" class="Symbol">→</a>
        <a id="1077" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1087" href="Data.List.Relation.Binary.Pointwise.Base.html#919" class="Bound">R</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1094" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1101" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1103" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1105" class="Symbol">)</a>

<a id="1108" class="Comment">------------------------------------------------------------------------</a>
<a id="1181" class="Comment">-- Operations</a>
<a id="1195" class="Comment">------------------------------------------------------------------------</a>

<a id="head"></a><a id="1269" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1286" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1291" class="InductiveConstructor Operator">∷</a> <a id="1293" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1300" class="InductiveConstructor Operator">∷</a> <a id="1302" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1310" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1312" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a>
<a id="1314" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Data.List.Relation.Binary.Pointwise.Base.html#1320" class="Bound">x∼y</a> <a id="1324" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1326" href="Data.List.Relation.Binary.Pointwise.Base.html#1326" class="Bound">xs∼ys</a><a id="1331" class="Symbol">)</a> <a id="1333" class="Symbol">=</a> <a id="1335" href="Data.List.Relation.Binary.Pointwise.Base.html#1320" class="Bound">x∼y</a>

<a id="tail"></a><a id="1340" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1357" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1362" class="InductiveConstructor Operator">∷</a> <a id="1364" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1366" class="Symbol">)</a> <a id="1368" class="Symbol">(</a><a id="1369" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1371" class="InductiveConstructor Operator">∷</a> <a id="1373" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1375" class="Symbol">)</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1389" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1391" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="1394" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a>
<a id="1397" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Data.List.Relation.Binary.Pointwise.Base.html#1403" class="Bound">x∼y</a> <a id="1407" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1409" href="Data.List.Relation.Binary.Pointwise.Base.html#1409" class="Bound">xs∼ys</a><a id="1414" class="Symbol">)</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Data.List.Relation.Binary.Pointwise.Base.html#1409" class="Bound">xs∼ys</a>

<a id="uncons"></a><a id="1425" href="Data.List.Relation.Binary.Pointwise.Base.html#1425" class="Function">uncons</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1444" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1449" class="InductiveConstructor Operator">∷</a> <a id="1451" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a><a id="1453" class="Symbol">)</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1458" class="InductiveConstructor Operator">∷</a> <a id="1460" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1468" href="Data.List.Relation.Binary.Pointwise.Base.html#656" class="Generalizable">x</a> <a id="1470" href="Data.List.Relation.Binary.Pointwise.Base.html#658" class="Generalizable">y</a> <a id="1472" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1474" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1484" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1486" href="Data.List.Relation.Binary.Pointwise.Base.html#668" class="Generalizable">xs</a> <a id="1489" href="Data.List.Relation.Binary.Pointwise.Base.html#671" class="Generalizable">ys</a>
<a id="1492" href="Data.List.Relation.Binary.Pointwise.Base.html#1425" class="Function">uncons</a> <a id="1499" class="Symbol">=</a> <a id="1501" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1503" href="Data.List.Relation.Binary.Pointwise.Base.html#1269" class="Function">head</a> <a id="1508" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1510" href="Data.List.Relation.Binary.Pointwise.Base.html#1340" class="Function">tail</a> <a id="1515" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="rec"></a><a id="1518" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">∀</a> <a id="1526" class="Symbol">(</a><a id="1527" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1529" class="Symbol">:</a> <a id="1531" class="Symbol">∀</a> <a id="1533" class="Symbol">{</a><a id="1534" href="Data.List.Relation.Binary.Pointwise.Base.html#1534" class="Bound">xs</a> <a id="1537" href="Data.List.Relation.Binary.Pointwise.Base.html#1537" class="Bound">ys</a><a id="1539" class="Symbol">}</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1553" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1555" href="Data.List.Relation.Binary.Pointwise.Base.html#1534" class="Bound">xs</a> <a id="1558" href="Data.List.Relation.Binary.Pointwise.Base.html#1537" class="Bound">ys</a> <a id="1561" class="Symbol">→</a> <a id="1563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1567" href="Data.List.Relation.Binary.Pointwise.Base.html#624" class="Generalizable">c</a><a id="1568" class="Symbol">)</a> <a id="1570" class="Symbol">→</a>
      <a id="1578" class="Symbol">(∀</a> <a id="1581" class="Symbol">{</a><a id="1582" href="Data.List.Relation.Binary.Pointwise.Base.html#1582" class="Bound">x</a> <a id="1584" href="Data.List.Relation.Binary.Pointwise.Base.html#1584" class="Bound">y</a> <a id="1586" href="Data.List.Relation.Binary.Pointwise.Base.html#1586" class="Bound">xs</a> <a id="1589" href="Data.List.Relation.Binary.Pointwise.Base.html#1589" class="Bound">ys</a><a id="1591" class="Symbol">}</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Data.List.Relation.Binary.Pointwise.Base.html#1594" class="Bound">Rxsys</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1612" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1614" href="Data.List.Relation.Binary.Pointwise.Base.html#1586" class="Bound">xs</a> <a id="1617" href="Data.List.Relation.Binary.Pointwise.Base.html#1589" class="Bound">ys</a><a id="1619" class="Symbol">}</a> <a id="1621" class="Symbol">→</a>
        <a id="1631" class="Symbol">(</a><a id="1632" href="Data.List.Relation.Binary.Pointwise.Base.html#1632" class="Bound">Rxy</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1640" href="Data.List.Relation.Binary.Pointwise.Base.html#1582" class="Bound">x</a> <a id="1642" href="Data.List.Relation.Binary.Pointwise.Base.html#1584" class="Bound">y</a><a id="1643" class="Symbol">)</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1649" href="Data.List.Relation.Binary.Pointwise.Base.html#1594" class="Bound">Rxsys</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1659" class="Symbol">(</a><a id="1660" href="Data.List.Relation.Binary.Pointwise.Base.html#1632" class="Bound">Rxy</a> <a id="1664" class="InductiveConstructor Operator">∷</a> <a id="1666" href="Data.List.Relation.Binary.Pointwise.Base.html#1594" class="Bound">Rxsys</a><a id="1671" class="Symbol">))</a> <a id="1674" class="Symbol">→</a>
      <a id="1682" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1684" class="InductiveConstructor">[]</a> <a id="1687" class="Symbol">→</a>
      <a id="1695" class="Symbol">∀</a> <a id="1697" class="Symbol">{</a><a id="1698" href="Data.List.Relation.Binary.Pointwise.Base.html#1698" class="Bound">xs</a> <a id="1701" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">ys</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Data.List.Relation.Binary.Pointwise.Base.html#1706" class="Bound">Rxsys</a> <a id="1712" class="Symbol">:</a> <a id="1714" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1724" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1726" href="Data.List.Relation.Binary.Pointwise.Base.html#1698" class="Bound">xs</a> <a id="1729" href="Data.List.Relation.Binary.Pointwise.Base.html#1701" class="Bound">ys</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Data.List.Relation.Binary.Pointwise.Base.html#1527" class="Bound">P</a> <a id="1737" href="Data.List.Relation.Binary.Pointwise.Base.html#1706" class="Bound">Rxsys</a>
<a id="1743" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1747" href="Data.List.Relation.Binary.Pointwise.Base.html#1747" class="Bound">P</a> <a id="1749" href="Data.List.Relation.Binary.Pointwise.Base.html#1749" class="Bound">c</a> <a id="1751" href="Data.List.Relation.Binary.Pointwise.Base.html#1751" class="Bound">n</a> <a id="1753" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1767" class="Symbol">=</a> <a id="1769" href="Data.List.Relation.Binary.Pointwise.Base.html#1751" class="Bound">n</a>
<a id="1771" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1775" href="Data.List.Relation.Binary.Pointwise.Base.html#1775" class="Bound">P</a> <a id="1777" href="Data.List.Relation.Binary.Pointwise.Base.html#1777" class="Bound">c</a> <a id="1779" href="Data.List.Relation.Binary.Pointwise.Base.html#1779" class="Bound">n</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Data.List.Relation.Binary.Pointwise.Base.html#1782" class="Bound">Rxy</a> <a id="1786" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1788" href="Data.List.Relation.Binary.Pointwise.Base.html#1788" class="Bound">Rxsys</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">=</a> <a id="1797" href="Data.List.Relation.Binary.Pointwise.Base.html#1777" class="Bound">c</a> <a id="1799" href="Data.List.Relation.Binary.Pointwise.Base.html#1782" class="Bound">Rxy</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Data.List.Relation.Binary.Pointwise.Base.html#1518" class="Function">rec</a> <a id="1808" href="Data.List.Relation.Binary.Pointwise.Base.html#1775" class="Bound">P</a> <a id="1810" href="Data.List.Relation.Binary.Pointwise.Base.html#1777" class="Bound">c</a> <a id="1812" href="Data.List.Relation.Binary.Pointwise.Base.html#1779" class="Bound">n</a> <a id="1814" href="Data.List.Relation.Binary.Pointwise.Base.html#1788" class="Bound">Rxsys</a><a id="1819" class="Symbol">)</a>

<a id="map"></a><a id="1822" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1826" class="Symbol">:</a> <a id="1828" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1830" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1832" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1846" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1848" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1850" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1860" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a>
<a id="1862" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1866" href="Data.List.Relation.Binary.Pointwise.Base.html#1866" class="Bound">R⇒S</a> <a id="1870" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1884" class="Symbol">=</a> <a id="1886" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1889" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1893" href="Data.List.Relation.Binary.Pointwise.Base.html#1893" class="Bound">R⇒S</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Data.List.Relation.Binary.Pointwise.Base.html#1898" class="Bound">Rxy</a> <a id="1902" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1904" href="Data.List.Relation.Binary.Pointwise.Base.html#1904" class="Bound">Rxsys</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Data.List.Relation.Binary.Pointwise.Base.html#1893" class="Bound">R⇒S</a> <a id="1917" href="Data.List.Relation.Binary.Pointwise.Base.html#1898" class="Bound">Rxy</a> <a id="1921" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1923" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a> <a id="1927" href="Data.List.Relation.Binary.Pointwise.Base.html#1893" class="Bound">R⇒S</a> <a id="1931" href="Data.List.Relation.Binary.Pointwise.Base.html#1904" class="Bound">Rxsys</a>

<a id="unzip"></a><a id="1938" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1959" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1961" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a><a id="1962" class="Symbol">)</a> <a id="1964" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1977" href="Data.List.Relation.Binary.Pointwise.Base.html#687" class="Generalizable">R</a> <a id="1979" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1981" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1991" href="Data.List.Relation.Binary.Pointwise.Base.html#689" class="Generalizable">S</a><a id="1992" class="Symbol">)</a>
<a id="1994" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="2000" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2010" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="2013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2015" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2018" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="2024" class="Symbol">((</a><a id="2026" href="Data.List.Relation.Binary.Pointwise.Base.html#2026" class="Bound">y</a> <a id="2028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2030" href="Data.List.Relation.Binary.Pointwise.Base.html#2030" class="Bound">r</a> <a id="2032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2034" href="Data.List.Relation.Binary.Pointwise.Base.html#2034" class="Bound">s</a><a id="2035" class="Symbol">)</a> <a id="2037" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2039" href="Data.List.Relation.Binary.Pointwise.Base.html#2039" class="Bound">xs∼ys</a><a id="2044" class="Symbol">)</a> <a id="2046" class="Symbol">=</a>
  <a id="2050" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2062" class="Symbol">(</a><a id="2063" href="Data.List.Relation.Binary.Pointwise.Base.html#2026" class="Bound">y</a> <a id="2065" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2082" class="Symbol">(</a><a id="2083" href="Data.List.Relation.Binary.Pointwise.Base.html#2030" class="Bound">r</a> <a id="2085" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷_</a><a id="2087" class="Symbol">)</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Data.List.Relation.Binary.Pointwise.Base.html#2034" class="Bound">s</a> <a id="2092" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷_</a><a id="2094" class="Symbol">))</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Data.List.Relation.Binary.Pointwise.Base.html#1938" class="Function">unzip</a> <a id="2104" href="Data.List.Relation.Binary.Pointwise.Base.html#2039" class="Bound">xs∼ys</a><a id="2109" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Pointwise.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Relation.Binary.Pointwise.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Pointwise.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of pointwise lifting of relations to lists</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="336" class="Keyword">where</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="459" class="Keyword">using</a> <a id="465" class="Symbol">(</a><a id="466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="469" class="Symbol">;</a> <a id="471" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="518" class="Symbol">;</a> <a id="520" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="522" class="Symbol">;</a> <a id="524" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="527" class="Symbol">;</a> <a id="529" href="Data.List.Base.html#4746" class="Function">length</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.List.Base.html#6263" class="Function">lookup</a><a id="543" class="Symbol">)</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Level.html" class="Module">Level</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="606" class="Symbol">;</a> <a id="608" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="611" class="Symbol">)</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="708" class="Symbol">as</a> <a id="711" class="Module">≡</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="754" class="Keyword">using</a> <a id="760" class="Symbol">(</a><a id="761" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="764" class="Symbol">;</a> <a id="766" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="768" class="Symbol">;</a> <a id="770" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="777" class="Symbol">)</a>
<a id="779" class="Keyword">import</a> <a id="786" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">Dec</a>

<a id="821" class="Keyword">open</a> <a id="826" class="Keyword">import</a> <a id="833" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a>

<a id="875" class="Keyword">private</a>
  <a id="885" class="Keyword">variable</a>
    <a id="898" href="Data.List.Relation.Binary.Pointwise.Properties.html#898" class="Generalizable">a</a> <a id="900" href="Data.List.Relation.Binary.Pointwise.Properties.html#900" class="Generalizable">b</a> <a id="902" href="Data.List.Relation.Binary.Pointwise.Properties.html#902" class="Generalizable">ℓ</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="916" href="Data.List.Relation.Binary.Pointwise.Properties.html#916" class="Generalizable">A</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="924" href="Data.List.Relation.Binary.Pointwise.Properties.html#898" class="Generalizable">a</a>
    <a id="930" href="Data.List.Relation.Binary.Pointwise.Properties.html#930" class="Generalizable">B</a> <a id="932" class="Symbol">:</a> <a id="934" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="938" href="Data.List.Relation.Binary.Pointwise.Properties.html#900" class="Generalizable">b</a>
    <a id="944" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="946" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="948" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="956" href="Data.List.Relation.Binary.Pointwise.Properties.html#916" class="Generalizable">A</a> <a id="958" href="Data.List.Relation.Binary.Pointwise.Properties.html#930" class="Generalizable">B</a> <a id="960" href="Data.List.Relation.Binary.Pointwise.Properties.html#902" class="Generalizable">ℓ</a>

<a id="963" class="Comment">------------------------------------------------------------------------</a>
<a id="1036" class="Comment">-- Relational properties</a>
<a id="1061" class="Comment">------------------------------------------------------------------------</a>

<a id="reflexive"></a><a id="1135" href="Data.List.Relation.Binary.Pointwise.Properties.html#1135" class="Function">reflexive</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1149" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1151" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1165" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1167" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1169" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1179" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a>
<a id="1181" href="Data.List.Relation.Binary.Pointwise.Properties.html#1135" class="Function">reflexive</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Data.List.Relation.Binary.Pointwise.Base.html#1822" class="Function">map</a>

<a id="refl"></a><a id="1198" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1215" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1240" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1241" class="Symbol">)</a>
<a id="1243" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1248" href="Data.List.Relation.Binary.Pointwise.Properties.html#1248" class="Bound">rfl</a> <a id="1252" class="Symbol">{</a><a id="1253" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1255" class="Symbol">}</a>     <a id="1261" class="Symbol">=</a> <a id="1263" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1266" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1271" href="Data.List.Relation.Binary.Pointwise.Properties.html#1271" class="Bound">rfl</a> <a id="1275" class="Symbol">{</a><a id="1276" href="Data.List.Relation.Binary.Pointwise.Properties.html#1276" class="Bound">x</a> <a id="1278" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1280" href="Data.List.Relation.Binary.Pointwise.Properties.html#1280" class="Bound">xs</a><a id="1282" class="Symbol">}</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Data.List.Relation.Binary.Pointwise.Properties.html#1271" class="Bound">rfl</a> <a id="1290" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1292" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="1297" href="Data.List.Relation.Binary.Pointwise.Properties.html#1271" class="Bound">rfl</a>

<a id="symmetric"></a><a id="1302" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1318" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1320" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1339" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1353" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="1354" class="Symbol">)</a>
<a id="1356" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1366" href="Data.List.Relation.Binary.Pointwise.Properties.html#1366" class="Bound">sym</a> <a id="1370" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1384" class="Symbol">=</a> <a id="1386" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1389" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1399" href="Data.List.Relation.Binary.Pointwise.Properties.html#1399" class="Bound">sym</a> <a id="1403" class="Symbol">(</a><a id="1404" href="Data.List.Relation.Binary.Pointwise.Properties.html#1404" class="Bound">x∼y</a> <a id="1408" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1410" href="Data.List.Relation.Binary.Pointwise.Properties.html#1410" class="Bound">xs∼ys</a><a id="1415" class="Symbol">)</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="Data.List.Relation.Binary.Pointwise.Properties.html#1399" class="Bound">sym</a> <a id="1423" href="Data.List.Relation.Binary.Pointwise.Properties.html#1404" class="Bound">x∼y</a> <a id="1427" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1429" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a> <a id="1439" href="Data.List.Relation.Binary.Pointwise.Properties.html#1399" class="Bound">sym</a> <a id="1443" href="Data.List.Relation.Binary.Pointwise.Properties.html#1410" class="Bound">xs∼ys</a>

<a id="transitive"></a><a id="1450" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1461" class="Symbol">:</a> <a id="1463" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1469" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1471" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1473" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a> <a id="1475" class="Symbol">→</a>
             <a id="1490" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1507" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1508" class="Symbol">)</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1521" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1535" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a><a id="1536" class="Symbol">)</a>
<a id="1538" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1549" href="Data.List.Relation.Binary.Pointwise.Properties.html#1549" class="Bound">trans</a> <a id="1555" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1569" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1583" class="Symbol">=</a> <a id="1585" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1588" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1599" href="Data.List.Relation.Binary.Pointwise.Properties.html#1599" class="Bound">trans</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Data.List.Relation.Binary.Pointwise.Properties.html#1606" class="Bound">x∼y</a> <a id="1610" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1612" href="Data.List.Relation.Binary.Pointwise.Properties.html#1612" class="Bound">xs∼ys</a><a id="1617" class="Symbol">)</a> <a id="1619" class="Symbol">(</a><a id="1620" href="Data.List.Relation.Binary.Pointwise.Properties.html#1620" class="Bound">y∼z</a> <a id="1624" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1626" href="Data.List.Relation.Binary.Pointwise.Properties.html#1626" class="Bound">ys∼zs</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">=</a>
  <a id="1637" href="Data.List.Relation.Binary.Pointwise.Properties.html#1599" class="Bound">trans</a> <a id="1643" href="Data.List.Relation.Binary.Pointwise.Properties.html#1606" class="Bound">x∼y</a> <a id="1647" href="Data.List.Relation.Binary.Pointwise.Properties.html#1620" class="Bound">y∼z</a> <a id="1651" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1653" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="1664" href="Data.List.Relation.Binary.Pointwise.Properties.html#1599" class="Bound">trans</a> <a id="1670" href="Data.List.Relation.Binary.Pointwise.Properties.html#1612" class="Bound">xs∼ys</a> <a id="1676" href="Data.List.Relation.Binary.Pointwise.Properties.html#1626" class="Bound">ys∼zs</a>

<a id="antisymmetric"></a><a id="1683" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1697" class="Symbol">:</a> <a id="1699" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="1707" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1709" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1711" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a> <a id="1713" class="Symbol">→</a>
                <a id="1731" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1750" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">(</a><a id="1754" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1764" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="1765" class="Symbol">)</a> <a id="1767" class="Symbol">(</a><a id="1768" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1778" href="Data.List.Relation.Binary.Pointwise.Properties.html#948" class="Generalizable">T</a><a id="1779" class="Symbol">)</a>
<a id="1781" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1795" href="Data.List.Relation.Binary.Pointwise.Properties.html#1795" class="Bound">antisym</a> <a id="1803" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1817" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="1831" class="Symbol">=</a> <a id="1833" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="1836" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1850" href="Data.List.Relation.Binary.Pointwise.Properties.html#1850" class="Bound">antisym</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Data.List.Relation.Binary.Pointwise.Properties.html#1859" class="Bound">x∼y</a> <a id="1863" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1865" href="Data.List.Relation.Binary.Pointwise.Properties.html#1865" class="Bound">xs∼ys</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Data.List.Relation.Binary.Pointwise.Properties.html#1873" class="Bound">y∼x</a> <a id="1877" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1879" href="Data.List.Relation.Binary.Pointwise.Properties.html#1879" class="Bound">ys∼xs</a><a id="1884" class="Symbol">)</a> <a id="1886" class="Symbol">=</a>
  <a id="1890" href="Data.List.Relation.Binary.Pointwise.Properties.html#1850" class="Bound">antisym</a> <a id="1898" href="Data.List.Relation.Binary.Pointwise.Properties.html#1859" class="Bound">x∼y</a> <a id="1902" href="Data.List.Relation.Binary.Pointwise.Properties.html#1873" class="Bound">y∼x</a> <a id="1906" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1908" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="1922" href="Data.List.Relation.Binary.Pointwise.Properties.html#1850" class="Bound">antisym</a> <a id="1930" href="Data.List.Relation.Binary.Pointwise.Properties.html#1865" class="Bound">xs∼ys</a> <a id="1936" href="Data.List.Relation.Binary.Pointwise.Properties.html#1879" class="Bound">ys∼xs</a>

<a id="respʳ"></a><a id="1943" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="1953" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1963" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="1965" class="Symbol">→</a> <a id="1967" class="Symbol">(</a><a id="1968" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1978" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2002" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="2003" class="Symbol">)</a>
<a id="2005" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2011" href="Data.List.Relation.Binary.Pointwise.Properties.html#2011" class="Bound">resp</a> <a id="2016" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2030" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2044" class="Symbol">=</a> <a id="2046" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2049" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2055" href="Data.List.Relation.Binary.Pointwise.Properties.html#2055" class="Bound">resp</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Data.List.Relation.Binary.Pointwise.Properties.html#2061" class="Bound">x≈y</a> <a id="2065" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2067" href="Data.List.Relation.Binary.Pointwise.Properties.html#2067" class="Bound">xs≈ys</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Data.List.Relation.Binary.Pointwise.Properties.html#2075" class="Bound">z∼x</a> <a id="2079" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2081" href="Data.List.Relation.Binary.Pointwise.Properties.html#2081" class="Bound">zs∼xs</a><a id="2086" class="Symbol">)</a> <a id="2088" class="Symbol">=</a> <a id="2090" href="Data.List.Relation.Binary.Pointwise.Properties.html#2055" class="Bound">resp</a> <a id="2095" href="Data.List.Relation.Binary.Pointwise.Properties.html#2061" class="Bound">x≈y</a> <a id="2099" href="Data.List.Relation.Binary.Pointwise.Properties.html#2075" class="Bound">z∼x</a> <a id="2103" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2105" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2111" href="Data.List.Relation.Binary.Pointwise.Properties.html#2055" class="Bound">resp</a> <a id="2116" href="Data.List.Relation.Binary.Pointwise.Properties.html#2067" class="Bound">xs≈ys</a> <a id="2122" href="Data.List.Relation.Binary.Pointwise.Properties.html#2081" class="Bound">zs∼xs</a>

<a id="respˡ"></a><a id="2129" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2135" class="Symbol">:</a> <a id="2137" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2139" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2149" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="2151" class="Symbol">→</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2164" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2165" class="Symbol">)</a> <a id="2167" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2188" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="2189" class="Symbol">)</a>
<a id="2191" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2197" href="Data.List.Relation.Binary.Pointwise.Properties.html#2197" class="Bound">resp</a> <a id="2202" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2216" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2230" class="Symbol">=</a> <a id="2232" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2235" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2241" href="Data.List.Relation.Binary.Pointwise.Properties.html#2241" class="Bound">resp</a> <a id="2246" class="Symbol">(</a><a id="2247" href="Data.List.Relation.Binary.Pointwise.Properties.html#2247" class="Bound">x≈y</a> <a id="2251" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2253" href="Data.List.Relation.Binary.Pointwise.Properties.html#2253" class="Bound">xs≈ys</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.List.Relation.Binary.Pointwise.Properties.html#2261" class="Bound">x∼z</a> <a id="2265" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2267" href="Data.List.Relation.Binary.Pointwise.Properties.html#2267" class="Bound">xs∼zs</a><a id="2272" class="Symbol">)</a> <a id="2274" class="Symbol">=</a> <a id="2276" href="Data.List.Relation.Binary.Pointwise.Properties.html#2241" class="Bound">resp</a> <a id="2281" href="Data.List.Relation.Binary.Pointwise.Properties.html#2247" class="Bound">x≈y</a> <a id="2285" href="Data.List.Relation.Binary.Pointwise.Properties.html#2261" class="Bound">x∼z</a> <a id="2289" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2291" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2297" href="Data.List.Relation.Binary.Pointwise.Properties.html#2241" class="Bound">resp</a> <a id="2302" href="Data.List.Relation.Binary.Pointwise.Properties.html#2253" class="Bound">xs≈ys</a> <a id="2308" href="Data.List.Relation.Binary.Pointwise.Properties.html#2267" class="Bound">xs∼zs</a>

<a id="respects₂"></a><a id="2315" href="Data.List.Relation.Binary.Pointwise.Properties.html#2315" class="Function">respects₂</a> <a id="2325" class="Symbol">:</a> <a id="2327" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2329" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2339" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a> <a id="2341" class="Symbol">→</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2354" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2355" class="Symbol">)</a> <a id="2357" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2378" href="Data.List.Relation.Binary.Pointwise.Properties.html#946" class="Generalizable">S</a><a id="2379" class="Symbol">)</a>
<a id="2381" href="Data.List.Relation.Binary.Pointwise.Properties.html#2315" class="Function">respects₂</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Data.List.Relation.Binary.Pointwise.Properties.html#2392" class="Bound">rʳ</a> <a id="2395" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2397" href="Data.List.Relation.Binary.Pointwise.Properties.html#2397" class="Bound">rˡ</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Data.List.Relation.Binary.Pointwise.Properties.html#1943" class="Function">respʳ</a> <a id="2409" href="Data.List.Relation.Binary.Pointwise.Properties.html#2392" class="Bound">rʳ</a> <a id="2412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2414" href="Data.List.Relation.Binary.Pointwise.Properties.html#2129" class="Function">respˡ</a> <a id="2420" href="Data.List.Relation.Binary.Pointwise.Properties.html#2397" class="Bound">rˡ</a>

<a id="decidable"></a><a id="2424" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2434" class="Symbol">:</a> <a id="2436" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2446" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2471" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2472" class="Symbol">)</a>
<a id="2474" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2484" class="Symbol">_</a>  <a id="2487" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2496" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2505" class="Symbol">=</a> <a id="2507" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2511" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2514" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2524" class="Symbol">_</a>  <a id="2527" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2536" class="Symbol">(</a><a id="2537" href="Data.List.Relation.Binary.Pointwise.Properties.html#2537" class="Bound">y</a> <a id="2539" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2541" href="Data.List.Relation.Binary.Pointwise.Properties.html#2541" class="Bound">ys</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2550" class="Symbol">λ()</a>
<a id="2554" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2564" class="Symbol">_</a>  <a id="2567" class="Symbol">(</a><a id="2568" href="Data.List.Relation.Binary.Pointwise.Properties.html#2568" class="Bound">x</a> <a id="2570" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2572" href="Data.List.Relation.Binary.Pointwise.Properties.html#2572" class="Bound">xs</a><a id="2574" class="Symbol">)</a> <a id="2576" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2585" class="Symbol">=</a> <a id="2587" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2590" class="Symbol">λ()</a>
<a id="2594" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2604" href="Data.List.Relation.Binary.Pointwise.Properties.html#2604" class="Bound">R?</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Data.List.Relation.Binary.Pointwise.Properties.html#2608" class="Bound">x</a> <a id="2610" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2612" href="Data.List.Relation.Binary.Pointwise.Properties.html#2612" class="Bound">xs</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Data.List.Relation.Binary.Pointwise.Properties.html#2617" class="Bound">y</a> <a id="2619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2621" href="Data.List.Relation.Binary.Pointwise.Properties.html#2621" class="Bound">ys</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">=</a> <a id="2627" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="2636" class="Symbol">(</a><a id="2637" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2645" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="2648" class="Symbol">)</a> <a id="2650" href="Data.List.Relation.Binary.Pointwise.Base.html#1425" class="Function">uncons</a>
  <a id="2659" class="Symbol">(</a><a id="2660" href="Data.List.Relation.Binary.Pointwise.Properties.html#2604" class="Bound">R?</a> <a id="2663" href="Data.List.Relation.Binary.Pointwise.Properties.html#2608" class="Bound">x</a> <a id="2665" href="Data.List.Relation.Binary.Pointwise.Properties.html#2617" class="Bound">y</a> <a id="2667" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="2673" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a> <a id="2683" href="Data.List.Relation.Binary.Pointwise.Properties.html#2604" class="Bound">R?</a> <a id="2686" href="Data.List.Relation.Binary.Pointwise.Properties.html#2612" class="Bound">xs</a> <a id="2689" href="Data.List.Relation.Binary.Pointwise.Properties.html#2621" class="Bound">ys</a><a id="2691" class="Symbol">)</a>

<a id="irrelevant"></a><a id="2694" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2705" class="Symbol">:</a> <a id="2707" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="2718" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2744" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2758" href="Data.List.Relation.Binary.Pointwise.Properties.html#2758" class="Bound">irr</a> <a id="2762" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="2771" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>         <a id="2782" class="Symbol">=</a> <a id="2784" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="2791" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2802" href="Data.List.Relation.Binary.Pointwise.Properties.html#2802" class="Bound">irr</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Data.List.Relation.Binary.Pointwise.Properties.html#2807" class="Bound">r</a> <a id="2809" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2811" href="Data.List.Relation.Binary.Pointwise.Properties.html#2811" class="Bound">rs</a><a id="2813" class="Symbol">)</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Data.List.Relation.Binary.Pointwise.Properties.html#2816" class="Bound">r₁</a> <a id="2819" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2821" href="Data.List.Relation.Binary.Pointwise.Properties.html#2821" class="Bound">rs₁</a><a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">=</a>
  <a id="2830" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">≡.cong₂</a> <a id="2838" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a> <a id="2842" class="Symbol">(</a><a id="2843" href="Data.List.Relation.Binary.Pointwise.Properties.html#2802" class="Bound">irr</a> <a id="2847" href="Data.List.Relation.Binary.Pointwise.Properties.html#2807" class="Bound">r</a> <a id="2849" href="Data.List.Relation.Binary.Pointwise.Properties.html#2816" class="Bound">r₁</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Data.List.Relation.Binary.Pointwise.Properties.html#2694" class="Function">irrelevant</a> <a id="2865" href="Data.List.Relation.Binary.Pointwise.Properties.html#2802" class="Bound">irr</a> <a id="2869" href="Data.List.Relation.Binary.Pointwise.Properties.html#2811" class="Bound">rs</a> <a id="2872" href="Data.List.Relation.Binary.Pointwise.Properties.html#2821" class="Bound">rs₁</a><a id="2875" class="Symbol">)</a>

<a id="Pointwise-length"></a><a id="2878" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="2895" class="Symbol">:</a> <a id="2897" class="Symbol">∀</a> <a id="2899" class="Symbol">{</a><a id="2900" href="Data.List.Relation.Binary.Pointwise.Properties.html#2900" class="Bound">xs</a> <a id="2903" href="Data.List.Relation.Binary.Pointwise.Properties.html#2903" class="Bound">ys</a><a id="2905" class="Symbol">}</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2919" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="2921" href="Data.List.Relation.Binary.Pointwise.Properties.html#2900" class="Bound">xs</a> <a id="2924" href="Data.List.Relation.Binary.Pointwise.Properties.html#2903" class="Bound">ys</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2936" href="Data.List.Relation.Binary.Pointwise.Properties.html#2900" class="Bound">xs</a> <a id="2939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2941" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2948" href="Data.List.Relation.Binary.Pointwise.Properties.html#2903" class="Bound">ys</a>
<a id="2951" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="2968" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="2982" class="Symbol">=</a> <a id="2984" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="2991" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="3008" class="Symbol">(</a><a id="3009" href="Data.List.Relation.Binary.Pointwise.Properties.html#3009" class="Bound">x∼y</a> <a id="3013" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3015" href="Data.List.Relation.Binary.Pointwise.Properties.html#3015" class="Bound">xs∼ys</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3031" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="3055" href="Data.List.Relation.Binary.Pointwise.Properties.html#3015" class="Bound">xs∼ys</a><a id="3060" class="Symbol">)</a>

<a id="lookup-cast"></a><a id="3063" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3075" class="Symbol">:</a> <a id="3077" class="Symbol">∀</a> <a id="3079" class="Symbol">{</a><a id="3080" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3083" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a><a id="3085" class="Symbol">}</a> <a id="3087" class="Symbol">→</a>
              <a id="3103" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3113" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="3115" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3118" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a> <a id="3121" class="Symbol">→</a>
              <a id="3137" class="Symbol">.(</a><a id="3139" href="Data.List.Relation.Binary.Pointwise.Properties.html#3139" class="Bound">∣xs∣≡∣ys∣</a> <a id="3149" class="Symbol">:</a> <a id="3151" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3158" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3161" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3163" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3170" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a><a id="3172" class="Symbol">)</a> <a id="3174" class="Symbol">→</a>
              <a id="3190" class="Symbol">∀</a> <a id="3192" href="Data.List.Relation.Binary.Pointwise.Properties.html#3192" class="Bound">i</a> <a id="3194" class="Symbol">→</a>
              <a id="3210" href="Data.List.Relation.Binary.Pointwise.Properties.html#944" class="Generalizable">R</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="3220" href="Data.List.Relation.Binary.Pointwise.Properties.html#3080" class="Bound">xs</a> <a id="3223" href="Data.List.Relation.Binary.Pointwise.Properties.html#3192" class="Bound">i</a><a id="3224" class="Symbol">)</a> <a id="3226" class="Symbol">(</a><a id="3227" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="3234" href="Data.List.Relation.Binary.Pointwise.Properties.html#3083" class="Bound">ys</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="3243" href="Data.List.Relation.Binary.Pointwise.Properties.html#3139" class="Bound">∣xs∣≡∣ys∣</a> <a id="3253" href="Data.List.Relation.Binary.Pointwise.Properties.html#3192" class="Bound">i</a><a id="3254" class="Symbol">))</a>
<a id="3257" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3269" class="Symbol">(</a><a id="3270" href="Data.List.Relation.Binary.Pointwise.Properties.html#3270" class="Bound">Rxy</a> <a id="3274" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3276" href="Data.List.Relation.Binary.Pointwise.Properties.html#3276" class="Bound">Rxsys</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Symbol">_</a> <a id="3285" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Data.List.Relation.Binary.Pointwise.Properties.html#3270" class="Bound">Rxy</a>
<a id="3296" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Data.List.Relation.Binary.Pointwise.Properties.html#3309" class="Bound">Rxy</a> <a id="3313" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3315" href="Data.List.Relation.Binary.Pointwise.Properties.html#3315" class="Bound">Rxsys</a><a id="3320" class="Symbol">)</a> <a id="3322" class="Symbol">_</a> <a id="3324" class="Symbol">(</a><a id="3325" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="3329" href="Data.List.Relation.Binary.Pointwise.Properties.html#3329" class="Bound">i</a><a id="3330" class="Symbol">)</a> <a id="3332" class="Symbol">=</a> <a id="3334" href="Data.List.Relation.Binary.Pointwise.Properties.html#3063" class="Function">lookup-cast</a> <a id="3346" href="Data.List.Relation.Binary.Pointwise.Properties.html#3315" class="Bound">Rxsys</a> <a id="3352" class="Symbol">_</a> <a id="3354" href="Data.List.Relation.Binary.Pointwise.Properties.html#3329" class="Bound">i</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Pointwise (Data.List.Relation.Binary.Pointwise)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Pointwise</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to lists</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Symbol">{-#</a> <a id="227" class="Keyword">OPTIONS</a> <a id="235" class="Pragma">--cubical-compatible</a> <a id="256" class="Pragma">--safe</a> <a id="263" class="Symbol">#-}</a>

<a id="268" class="Keyword">module</a> <a id="275" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Function.Base.html" class="Module">Function.Base</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="464" class="Symbol">;</a> <a id="466" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="503" class="Keyword">hiding</a> <a id="510" class="Symbol">(</a><a id="511" href="Data.Product.Base.html#2173" class="Function">map</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="543" class="Symbol">as</a> <a id="546" class="Module">List</a> <a id="551" class="Keyword">hiding</a> <a id="558" class="Symbol">(</a><a id="559" href="Data.List.Base.html#1612" class="Function">map</a><a id="562" class="Symbol">;</a> <a id="564" href="Data.List.Base.html#8143" class="Function">head</a><a id="568" class="Symbol">;</a> <a id="570" href="Data.List.Base.html#8213" class="Function">tail</a><a id="574" class="Symbol">;</a> <a id="576" href="Data.List.Base.html#8047" class="Function">uncons</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="629" class="Symbol">;</a> <a id="631" href="Data.List.Properties.html#4960" class="Function">length-++</a><a id="640" class="Symbol">)</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="683" class="Symbol">as</a> <a id="686" class="Module">All</a> <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="700" class="Symbol">;</a> <a id="702" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="704" class="Symbol">;</a> <a id="706" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="709" class="Symbol">)</a>
<a id="711" class="Keyword">open</a> <a id="716" class="Keyword">import</a> <a id="723" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="757" class="Keyword">using</a> <a id="763" class="Symbol">(</a><a id="764" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="772" class="Symbol">;</a> <a id="774" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="776" class="Symbol">;</a> <a id="778" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="781" class="Symbol">)</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="834" class="Symbol">;</a> <a id="836" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="840" class="Symbol">;</a> <a id="842" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="847" class="Symbol">)</a>
<a id="849" class="Keyword">open</a> <a id="854" class="Keyword">import</a> <a id="861" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
  <a id="877" class="Keyword">using</a> <a id="883" class="Symbol">(</a><a id="884" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="887" class="Symbol">;</a> <a id="889" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="892" class="Symbol">;</a> <a id="894" href="Data.Fin.Base.html#1519" class="Function">cast</a><a id="898" class="Symbol">)</a>
  <a id="902" class="Keyword">renaming</a> <a id="911" class="Symbol">(</a><a id="912" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="917" class="Symbol">to</a> <a id="920" class="InductiveConstructor">fzero</a><a id="925" class="Symbol">;</a> <a id="927" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="931" class="Symbol">to</a> <a id="934" class="InductiveConstructor">fsuc</a><a id="938" class="Symbol">)</a>
<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="966" class="Keyword">using</a> <a id="972" class="Symbol">(</a><a id="973" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="974" class="Symbol">;</a> <a id="976" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="980" class="Symbol">;</a> <a id="982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="1019" class="Keyword">open</a> <a id="1024" class="Keyword">import</a> <a id="1031" href="Level.html" class="Module">Level</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1054" class="Symbol">)</a>
<a id="1056" class="Keyword">open</a> <a id="1061" class="Keyword">import</a> <a id="1068" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1089" class="Keyword">renaming</a> <a id="1098" class="Symbol">(</a><a id="1099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1103" class="Symbol">to</a> <a id="1106" class="Function">Rel₂</a><a id="1110" class="Symbol">)</a>
<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1154" class="Keyword">using</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1182" class="Symbol">;</a> <a id="1184" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1195" class="Symbol">)</a>
<a id="1197" class="Keyword">open</a> <a id="1202" class="Keyword">import</a> <a id="1209" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1233" class="Keyword">using</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1246" class="Symbol">;</a> <a id="1248" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1257" class="Symbol">;</a> <a id="1259" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="1267" class="Symbol">;</a> <a id="1269" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="1274" class="Symbol">)</a>
<a id="1276" class="Keyword">open</a> <a id="1281" class="Keyword">import</a> <a id="1288" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="1317" class="Keyword">using</a> <a id="1323" class="Symbol">(</a><a id="1324" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="1337" class="Symbol">;</a> <a id="1339" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="1371" class="Symbol">;</a> <a id="1373" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="1383" class="Symbol">)</a>
<a id="1385" class="Keyword">open</a> <a id="1390" class="Keyword">import</a> <a id="1397" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1440" class="Symbol">as</a> <a id="1443" class="Module">≡</a> <a id="1445" class="Keyword">using</a> <a id="1451" class="Symbol">(</a><a id="1452" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1455" class="Symbol">)</a>
<a id="1457" class="Keyword">import</a> <a id="1464" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1513" class="Symbol">as</a> <a id="1516" class="Module">≡</a>
<a id="1518" class="Keyword">open</a> <a id="1523" class="Keyword">import</a> <a id="1530" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1557" class="Symbol">as</a> <a id="1560" class="Module">Dec</a>
  <a id="1566" class="Keyword">using</a> <a id="1572" class="Symbol">(</a><a id="1573" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="1577" class="Symbol">;</a> <a id="1579" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1582" class="Symbol">;</a> <a id="1584" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1586" class="Symbol">;</a> <a id="1588" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1591" class="Symbol">;</a> <a id="1593" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1602" class="Symbol">)</a>
<a id="1604" class="Keyword">open</a> <a id="1609" class="Keyword">import</a> <a id="1616" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1647" class="Keyword">using</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1656" class="Symbol">;</a> <a id="1658" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1671" class="Symbol">)</a>
<a id="1673" class="Keyword">open</a> <a id="1678" class="Keyword">import</a> <a id="1685" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1700" class="Symbol">as</a> <a id="1703" class="Module">U</a> <a id="1705" class="Keyword">using</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1716" class="Symbol">)</a>

<a id="1719" class="Keyword">private</a>
  <a id="1729" class="Keyword">variable</a>
    <a id="1742" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="1744" href="Data.List.Relation.Binary.Pointwise.html#1744" class="Generalizable">b</a> <a id="1746" href="Data.List.Relation.Binary.Pointwise.html#1746" class="Generalizable">c</a> <a id="1748" href="Data.List.Relation.Binary.Pointwise.html#1748" class="Generalizable">d</a> <a id="1750" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a> <a id="1752" href="Data.List.Relation.Binary.Pointwise.html#1752" class="Generalizable">q</a> <a id="1754" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a> <a id="1756" href="Data.List.Relation.Binary.Pointwise.html#1756" class="Generalizable">ℓ₁</a> <a id="1759" href="Data.List.Relation.Binary.Pointwise.html#1759" class="Generalizable">ℓ₂</a> <a id="1762" class="Symbol">:</a> <a id="1764" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1774" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="1776" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="1778" href="Data.List.Relation.Binary.Pointwise.html#1778" class="Generalizable">C</a> <a id="1780" href="Data.List.Relation.Binary.Pointwise.html#1780" class="Generalizable">D</a> <a id="1782" class="Symbol">:</a> <a id="1784" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1788" href="Data.List.Relation.Binary.Pointwise.html#1748" class="Generalizable">d</a>
    <a id="1794" href="Data.List.Relation.Binary.Pointwise.html#1794" class="Generalizable">x</a> <a id="1796" href="Data.List.Relation.Binary.Pointwise.html#1796" class="Generalizable">y</a> <a id="1798" href="Data.List.Relation.Binary.Pointwise.html#1798" class="Generalizable">z</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a>
    <a id="1808" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="1811" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="1814" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="1817" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1827" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a>
    <a id="1833" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="1835" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="1837" href="Data.List.Relation.Binary.Pointwise.html#1837" class="Generalizable">T</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1845" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="1847" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="1849" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a>

<a id="1852" class="Comment">------------------------------------------------------------------------</a>
<a id="1925" class="Comment">-- Re-exporting the definition and basic operations</a>
<a id="1977" class="Comment">------------------------------------------------------------------------</a>

<a id="2051" class="Keyword">open</a> <a id="2056" class="Keyword">import</a> <a id="2063" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="2104" class="Keyword">public</a>
<a id="2111" class="Keyword">open</a> <a id="2116" class="Keyword">import</a> <a id="2123" href="Data.List.Relation.Binary.Pointwise.Properties.html" class="Module">Data.List.Relation.Binary.Pointwise.Properties</a> <a id="2170" class="Keyword">public</a>

<a id="2178" class="Comment">------------------------------------------------------------------------</a>
<a id="2251" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2266" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2280" class="Symbol">:</a> <a id="2282" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2296" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2325" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="2326" class="Symbol">)</a>
<a id="2328" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2342" href="Data.List.Relation.Binary.Pointwise.html#2342" class="Bound">eq</a> <a id="2345" class="Symbol">=</a> <a id="2347" class="Keyword">record</a>
  <a id="2356" class="Symbol">{</a> <a id="2358" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2364" class="Symbol">=</a> <a id="2366" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a>       <a id="2377" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
  <a id="2387" class="Symbol">;</a> <a id="2389" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2395" class="Symbol">=</a> <a id="2397" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">symmetric</a>  <a id="2408" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
  <a id="2417" class="Symbol">;</a> <a id="2419" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2425" class="Symbol">=</a> <a id="2427" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a> <a id="2438" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
  <a id="2449" class="Symbol">}</a> <a id="2451" class="Keyword">where</a> <a id="2457" class="Keyword">module</a> <a id="2464" href="Data.List.Relation.Binary.Pointwise.html#2464" class="Module">Eq</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2483" href="Data.List.Relation.Binary.Pointwise.html#2342" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="2487" href="Data.List.Relation.Binary.Pointwise.html#2487" class="Function">isDecEquivalence</a> <a id="2504" class="Symbol">:</a> <a id="2506" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2523" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="2525" class="Symbol">→</a> <a id="2527" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2544" class="Symbol">(</a><a id="2545" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2555" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="2556" class="Symbol">)</a>
<a id="2558" href="Data.List.Relation.Binary.Pointwise.html#2487" class="Function">isDecEquivalence</a> <a id="2575" href="Data.List.Relation.Binary.Pointwise.html#2575" class="Bound">eq</a> <a id="2578" class="Symbol">=</a> <a id="2580" class="Keyword">record</a>
  <a id="2589" class="Symbol">{</a> <a id="2591" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2621" href="Relation.Binary.Structures.html#1960" class="Field">DE.isEquivalence</a>
  <a id="2640" class="Symbol">;</a> <a id="2642" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2656" class="Symbol">=</a> <a id="2658" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">decidable</a>     <a id="2672" href="Relation.Binary.Structures.html#1994" class="Field Operator">DE._≟_</a>
  <a id="2681" class="Symbol">}</a> <a id="2683" class="Keyword">where</a> <a id="2689" class="Keyword">module</a> <a id="2696" href="Data.List.Relation.Binary.Pointwise.html#2696" class="Module">DE</a> <a id="2699" class="Symbol">=</a> <a id="2701" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="2718" href="Data.List.Relation.Binary.Pointwise.html#2575" class="Bound">eq</a>

<a id="isPreorder"></a><a id="2722" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2746" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="2748" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="2750" class="Symbol">→</a> <a id="2752" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2774" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="2775" class="Symbol">)</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2788" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a><a id="2789" class="Symbol">)</a>
<a id="2791" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a> <a id="2802" href="Data.List.Relation.Binary.Pointwise.html#2802" class="Bound">pre</a> <a id="2806" class="Symbol">=</a> <a id="2808" class="Keyword">record</a>
  <a id="2817" class="Symbol">{</a> <a id="2819" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="2849" href="Relation.Binary.Structures.html#2301" class="Field">Pre.isEquivalence</a>
  <a id="2869" class="Symbol">;</a> <a id="2871" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2885" class="Symbol">=</a> <a id="2887" href="Data.List.Relation.Binary.Pointwise.Properties.html#1135" class="Function">reflexive</a>     <a id="2901" href="Relation.Binary.Structures.html#2404" class="Field">Pre.reflexive</a>
  <a id="2917" class="Symbol">;</a> <a id="2919" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2933" class="Symbol">=</a> <a id="2935" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">transitive</a>    <a id="2949" href="Relation.Binary.Structures.html#2434" class="Field">Pre.trans</a>
  <a id="2961" class="Symbol">}</a> <a id="2963" class="Keyword">where</a> <a id="2969" class="Keyword">module</a> <a id="2976" href="Data.List.Relation.Binary.Pointwise.html#2976" class="Module">Pre</a> <a id="2980" class="Symbol">=</a> <a id="2982" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2993" href="Data.List.Relation.Binary.Pointwise.html#2802" class="Bound">pre</a>

<a id="isPartialOrder"></a><a id="2998" href="Data.List.Relation.Binary.Pointwise.html#2998" class="Function">isPartialOrder</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3030" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="3032" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="3034" class="Symbol">→</a>
                 <a id="3053" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3079" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="3080" class="Symbol">)</a> <a id="3082" class="Symbol">(</a><a id="3083" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3093" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a><a id="3094" class="Symbol">)</a>
<a id="3096" href="Data.List.Relation.Binary.Pointwise.html#2998" class="Function">isPartialOrder</a> <a id="3111" href="Data.List.Relation.Binary.Pointwise.html#3111" class="Bound">po</a> <a id="3114" class="Symbol">=</a> <a id="3116" class="Keyword">record</a>
  <a id="3125" class="Symbol">{</a> <a id="3127" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3138" class="Symbol">=</a> <a id="3140" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a>    <a id="3154" href="Relation.Binary.Structures.html#4078" class="Field">PO.isPreorder</a>
  <a id="3170" class="Symbol">;</a> <a id="3172" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3183" class="Symbol">=</a> <a id="3185" href="Data.List.Relation.Binary.Pointwise.Properties.html#1683" class="Function">antisymmetric</a> <a id="3199" href="Relation.Binary.Structures.html#4110" class="Field">PO.antisym</a>
  <a id="3212" class="Symbol">}</a> <a id="3214" class="Keyword">where</a> <a id="3220" class="Keyword">module</a> <a id="3227" href="Data.List.Relation.Binary.Pointwise.html#3227" class="Module">PO</a> <a id="3230" class="Symbol">=</a> <a id="3232" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="3247" href="Data.List.Relation.Binary.Pointwise.html#3111" class="Bound">po</a>

<a id="3251" class="Comment">------------------------------------------------------------------------</a>
<a id="3324" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="3336" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">setoid</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3352" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3354" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3365" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3370" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3372" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">setoid</a> <a id="3382" href="Data.List.Relation.Binary.Pointwise.html#3382" class="Bound">s</a> <a id="3384" class="Symbol">=</a> <a id="3386" class="Keyword">record</a>
  <a id="3395" class="Symbol">{</a> <a id="3397" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="3411" class="Symbol">=</a> <a id="3413" href="Data.List.Relation.Binary.Pointwise.html#2266" class="Function">isEquivalence</a> <a id="3427" class="Symbol">(</a><a id="3428" href="Relation.Binary.Bundles.html#1358" class="Field">Setoid.isEquivalence</a> <a id="3449" href="Data.List.Relation.Binary.Pointwise.html#3382" class="Bound">s</a><a id="3450" class="Symbol">)</a>
  <a id="3454" class="Symbol">}</a>

<a id="decSetoid"></a><a id="3457" href="Data.List.Relation.Binary.Pointwise.html#3457" class="Function">decSetoid</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="3479" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3481" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="3495" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3502" href="Data.List.Relation.Binary.Pointwise.html#1754" class="Generalizable">ℓ</a><a id="3503" class="Symbol">)</a>
<a id="3505" href="Data.List.Relation.Binary.Pointwise.html#3457" class="Function">decSetoid</a> <a id="3515" href="Data.List.Relation.Binary.Pointwise.html#3515" class="Bound">d</a> <a id="3517" class="Symbol">=</a> <a id="3519" class="Keyword">record</a>
  <a id="3528" class="Symbol">{</a> <a id="3530" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Data.List.Relation.Binary.Pointwise.html#2487" class="Function">isDecEquivalence</a> <a id="3566" class="Symbol">(</a><a id="3567" href="Relation.Binary.Bundles.html#1835" class="Field">DecSetoid.isDecEquivalence</a> <a id="3594" href="Data.List.Relation.Binary.Pointwise.html#3515" class="Bound">d</a><a id="3595" class="Symbol">)</a>
  <a id="3599" class="Symbol">}</a>

<a id="preorder"></a><a id="3602" href="Data.List.Relation.Binary.Pointwise.html#3602" class="Function">preorder</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3622" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3624" href="Data.List.Relation.Binary.Pointwise.html#1756" class="Generalizable">ℓ₁</a> <a id="3627" href="Data.List.Relation.Binary.Pointwise.html#1759" class="Generalizable">ℓ₂</a> <a id="3630" class="Symbol">→</a> <a id="3632" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3641" class="Symbol">_</a> <a id="3643" class="Symbol">_</a> <a id="3645" class="Symbol">_</a>
<a id="3647" href="Data.List.Relation.Binary.Pointwise.html#3602" class="Function">preorder</a> <a id="3656" href="Data.List.Relation.Binary.Pointwise.html#3656" class="Bound">p</a> <a id="3658" class="Symbol">=</a> <a id="3660" class="Keyword">record</a>
  <a id="3669" class="Symbol">{</a> <a id="3671" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="3682" class="Symbol">=</a> <a id="3684" href="Data.List.Relation.Binary.Pointwise.html#2722" class="Function">isPreorder</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Relation.Binary.Bundles.html#2489" class="Field">Preorder.isPreorder</a> <a id="3716" href="Data.List.Relation.Binary.Pointwise.html#3656" class="Bound">p</a><a id="3717" class="Symbol">)</a>
  <a id="3721" class="Symbol">}</a>

<a id="poset"></a><a id="3724" href="Data.List.Relation.Binary.Pointwise.html#3724" class="Function">poset</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="3738" href="Data.List.Relation.Binary.Pointwise.html#1742" class="Generalizable">a</a> <a id="3740" href="Data.List.Relation.Binary.Pointwise.html#1756" class="Generalizable">ℓ₁</a> <a id="3743" href="Data.List.Relation.Binary.Pointwise.html#1759" class="Generalizable">ℓ₂</a> <a id="3746" class="Symbol">→</a> <a id="3748" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="3754" class="Symbol">_</a> <a id="3756" class="Symbol">_</a> <a id="3758" class="Symbol">_</a>
<a id="3760" href="Data.List.Relation.Binary.Pointwise.html#3724" class="Function">poset</a> <a id="3766" href="Data.List.Relation.Binary.Pointwise.html#3766" class="Bound">p</a> <a id="3768" class="Symbol">=</a> <a id="3770" class="Keyword">record</a>
  <a id="3779" class="Symbol">{</a> <a id="3781" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="3796" class="Symbol">=</a> <a id="3798" href="Data.List.Relation.Binary.Pointwise.html#2998" class="Function">isPartialOrder</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Relation.Binary.Bundles.html#4624" class="Field">Poset.isPartialOrder</a> <a id="3835" href="Data.List.Relation.Binary.Pointwise.html#3766" class="Bound">p</a><a id="3836" class="Symbol">)</a>
  <a id="3840" class="Symbol">}</a>

<a id="3843" class="Comment">------------------------------------------------------------------------</a>
<a id="3916" class="Comment">-- Relationships to other list predicates</a>
<a id="3958" class="Comment">------------------------------------------------------------------------</a>

<a id="All-resp-Pointwise"></a><a id="4032" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4051" class="Symbol">:</a> <a id="4053" class="Symbol">∀</a> <a id="4055" class="Symbol">{</a><a id="4056" href="Data.List.Relation.Binary.Pointwise.html#4056" class="Bound">P</a> <a id="4058" class="Symbol">:</a> <a id="4060" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4065" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="4067" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a><a id="4068" class="Symbol">}</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="Data.List.Relation.Binary.Pointwise.html#4056" class="Bound">P</a> <a id="4074" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4083" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="4085" class="Symbol">→</a>
                     <a id="4108" class="Symbol">(</a><a id="4109" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4113" href="Data.List.Relation.Binary.Pointwise.html#4056" class="Bound">P</a><a id="4114" class="Symbol">)</a> <a id="4116" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4125" class="Symbol">(</a><a id="4126" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4136" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="4137" class="Symbol">)</a>
<a id="4139" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4158" href="Data.List.Relation.Binary.Pointwise.html#4158" class="Bound">resp</a> <a id="4163" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>         <a id="4174" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="4185" class="Symbol">=</a> <a id="4187" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="4190" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4209" href="Data.List.Relation.Binary.Pointwise.html#4209" class="Bound">resp</a> <a id="4214" class="Symbol">(</a><a id="4215" href="Data.List.Relation.Binary.Pointwise.html#4215" class="Bound">x∼y</a> <a id="4219" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4221" href="Data.List.Relation.Binary.Pointwise.html#4221" class="Bound">xs</a><a id="4223" class="Symbol">)</a> <a id="4225" class="Symbol">(</a><a id="4226" href="Data.List.Relation.Binary.Pointwise.html#4226" class="Bound">px</a> <a id="4229" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4231" href="Data.List.Relation.Binary.Pointwise.html#4231" class="Bound">pxs</a><a id="4234" class="Symbol">)</a> <a id="4236" class="Symbol">=</a>
  <a id="4240" href="Data.List.Relation.Binary.Pointwise.html#4209" class="Bound">resp</a> <a id="4245" href="Data.List.Relation.Binary.Pointwise.html#4215" class="Bound">x∼y</a> <a id="4249" href="Data.List.Relation.Binary.Pointwise.html#4226" class="Bound">px</a> <a id="4252" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4254" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4273" href="Data.List.Relation.Binary.Pointwise.html#4209" class="Bound">resp</a> <a id="4278" href="Data.List.Relation.Binary.Pointwise.html#4221" class="Bound">xs</a> <a id="4281" href="Data.List.Relation.Binary.Pointwise.html#4231" class="Bound">pxs</a>

<a id="Any-resp-Pointwise"></a><a id="4286" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4305" class="Symbol">:</a> <a id="4307" class="Symbol">∀</a> <a id="4309" class="Symbol">{</a><a id="4310" href="Data.List.Relation.Binary.Pointwise.html#4310" class="Bound">P</a> <a id="4312" class="Symbol">:</a> <a id="4314" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4319" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="4321" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a><a id="4322" class="Symbol">}</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Data.List.Relation.Binary.Pointwise.html#4310" class="Bound">P</a> <a id="4328" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4337" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="4339" class="Symbol">→</a>
                     <a id="4362" class="Symbol">(</a><a id="4363" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4367" href="Data.List.Relation.Binary.Pointwise.html#4310" class="Bound">P</a><a id="4368" class="Symbol">)</a> <a id="4370" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4390" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="4391" class="Symbol">)</a>
<a id="4393" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4412" href="Data.List.Relation.Binary.Pointwise.html#4412" class="Bound">resp</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Data.List.Relation.Binary.Pointwise.html#4418" class="Bound">x∼y</a> <a id="4422" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4424" href="Data.List.Relation.Binary.Pointwise.html#4424" class="Bound">xs</a><a id="4426" class="Symbol">)</a> <a id="4428" class="Symbol">(</a><a id="4429" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4434" href="Data.List.Relation.Binary.Pointwise.html#4434" class="Bound">px</a><a id="4436" class="Symbol">)</a>   <a id="4440" class="Symbol">=</a> <a id="4442" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Data.List.Relation.Binary.Pointwise.html#4412" class="Bound">resp</a> <a id="4453" href="Data.List.Relation.Binary.Pointwise.html#4418" class="Bound">x∼y</a> <a id="4457" href="Data.List.Relation.Binary.Pointwise.html#4434" class="Bound">px</a><a id="4459" class="Symbol">)</a>
<a id="4461" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4480" href="Data.List.Relation.Binary.Pointwise.html#4480" class="Bound">resp</a> <a id="4485" class="Symbol">(</a><a id="4486" href="Data.List.Relation.Binary.Pointwise.html#4486" class="Bound">x∼y</a> <a id="4490" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4492" href="Data.List.Relation.Binary.Pointwise.html#4492" class="Bound">xs</a><a id="4494" class="Symbol">)</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4503" href="Data.List.Relation.Binary.Pointwise.html#4503" class="Bound">pxs</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">=</a>
  <a id="4512" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Data.List.Relation.Binary.Pointwise.html#4286" class="Function">Any-resp-Pointwise</a> <a id="4538" href="Data.List.Relation.Binary.Pointwise.html#4480" class="Bound">resp</a> <a id="4543" href="Data.List.Relation.Binary.Pointwise.html#4492" class="Bound">xs</a> <a id="4546" href="Data.List.Relation.Binary.Pointwise.html#4503" class="Bound">pxs</a><a id="4549" class="Symbol">)</a>

<a id="AllPairs-resp-Pointwise"></a><a id="4552" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4576" class="Symbol">:</a> <a id="4578" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="4580" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4590" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a> <a id="4592" class="Symbol">→</a>
                          <a id="4620" class="Symbol">(</a><a id="4621" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4630" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="4631" class="Symbol">)</a> <a id="4633" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="4642" class="Symbol">(</a><a id="4643" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="4653" href="Data.List.Relation.Binary.Pointwise.html#1835" class="Generalizable">S</a><a id="4654" class="Symbol">)</a>
<a id="4656" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4680" class="Symbol">_</a>                    <a id="4701" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>         <a id="4712" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="4723" class="Symbol">=</a> <a id="4725" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
<a id="4728" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4752" href="Data.List.Relation.Binary.Pointwise.html#4752" class="Bound">resp</a><a id="4756" class="Symbol">@(</a><a id="4758" href="Data.List.Relation.Binary.Pointwise.html#4758" class="Bound">respₗ</a> <a id="4764" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4766" href="Data.List.Relation.Binary.Pointwise.html#4766" class="Bound">respᵣ</a><a id="4771" class="Symbol">)</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Data.List.Relation.Binary.Pointwise.html#4774" class="Bound">x∼y</a> <a id="4778" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="4780" href="Data.List.Relation.Binary.Pointwise.html#4780" class="Bound">xs</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">(</a><a id="4785" href="Data.List.Relation.Binary.Pointwise.html#4785" class="Bound">px</a> <a id="4788" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4790" href="Data.List.Relation.Binary.Pointwise.html#4790" class="Bound">pxs</a><a id="4793" class="Symbol">)</a> <a id="4795" class="Symbol">=</a>
  <a id="4799" href="Data.List.Relation.Binary.Pointwise.html#4032" class="Function">All-resp-Pointwise</a> <a id="4818" href="Data.List.Relation.Binary.Pointwise.html#4758" class="Bound">respₗ</a> <a id="4824" href="Data.List.Relation.Binary.Pointwise.html#4780" class="Bound">xs</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Data.List.Relation.Binary.Pointwise.html#4766" class="Bound">respᵣ</a> <a id="4843" href="Data.List.Relation.Binary.Pointwise.html#4774" class="Bound">x∼y</a><a id="4846" class="Symbol">)</a> <a id="4848" href="Data.List.Relation.Binary.Pointwise.html#4785" class="Bound">px</a><a id="4850" class="Symbol">)</a> <a id="4852" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
  <a id="4856" class="Symbol">(</a><a id="4857" href="Data.List.Relation.Binary.Pointwise.html#4552" class="Function">AllPairs-resp-Pointwise</a> <a id="4881" href="Data.List.Relation.Binary.Pointwise.html#4752" class="Bound">resp</a> <a id="4886" href="Data.List.Relation.Binary.Pointwise.html#4780" class="Bound">xs</a> <a id="4889" href="Data.List.Relation.Binary.Pointwise.html#4790" class="Bound">pxs</a><a id="4892" class="Symbol">)</a>

<a id="4895" class="Comment">------------------------------------------------------------------------</a>
<a id="4968" class="Comment">-- Relationship to functions over lists</a>
<a id="5008" class="Comment">------------------------------------------------------------------------</a>
<a id="5081" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="5094" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5104" class="Symbol">:</a> <a id="5106" class="Symbol">∀</a> <a id="5108" class="Symbol">{</a><a id="5109" href="Data.List.Relation.Binary.Pointwise.html#5109" class="Bound">n</a><a id="5110" class="Symbol">}</a> <a id="5112" class="Symbol">{</a><a id="5113" href="Data.List.Relation.Binary.Pointwise.html#5113" class="Bound">f</a> <a id="5115" class="Symbol">:</a> <a id="5117" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5121" href="Data.List.Relation.Binary.Pointwise.html#5109" class="Bound">n</a> <a id="5123" class="Symbol">→</a> <a id="5125" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="5126" class="Symbol">}</a> <a id="5128" class="Symbol">{</a><a id="5129" href="Data.List.Relation.Binary.Pointwise.html#5129" class="Bound">g</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5137" href="Data.List.Relation.Binary.Pointwise.html#5109" class="Bound">n</a> <a id="5139" class="Symbol">→</a> <a id="5141" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a><a id="5142" class="Symbol">}</a> <a id="5144" class="Symbol">→</a>
            <a id="5158" class="Symbol">(∀</a> <a id="5161" href="Data.List.Relation.Binary.Pointwise.html#5161" class="Bound">i</a> <a id="5163" class="Symbol">→</a> <a id="5165" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Data.List.Relation.Binary.Pointwise.html#5113" class="Bound">f</a> <a id="5170" href="Data.List.Relation.Binary.Pointwise.html#5161" class="Bound">i</a><a id="5171" class="Symbol">)</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Data.List.Relation.Binary.Pointwise.html#5129" class="Bound">g</a> <a id="5176" href="Data.List.Relation.Binary.Pointwise.html#5161" class="Bound">i</a><a id="5177" class="Symbol">))</a> <a id="5180" class="Symbol">→</a> <a id="5182" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5192" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5204" href="Data.List.Relation.Binary.Pointwise.html#5113" class="Bound">f</a><a id="5205" class="Symbol">)</a> <a id="5207" class="Symbol">(</a><a id="5208" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5217" href="Data.List.Relation.Binary.Pointwise.html#5129" class="Bound">g</a><a id="5218" class="Symbol">)</a>
<a id="5220" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5230" class="Symbol">{</a><a id="5231" class="Argument">n</a> <a id="5233" class="Symbol">=</a> <a id="5235" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5239" class="Symbol">}</a>  <a id="5242" href="Data.List.Relation.Binary.Pointwise.html#5242" class="Bound">f∼g</a> <a id="5246" class="Symbol">=</a> <a id="5248" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="5251" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5261" class="Symbol">{</a><a id="5262" class="Argument">n</a> <a id="5264" class="Symbol">=</a> <a id="5266" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5270" href="Data.List.Relation.Binary.Pointwise.html#5270" class="Bound">n</a><a id="5271" class="Symbol">}</a> <a id="5273" href="Data.List.Relation.Binary.Pointwise.html#5273" class="Bound">f∼g</a> <a id="5277" class="Symbol">=</a> <a id="5279" href="Data.List.Relation.Binary.Pointwise.html#5273" class="Bound">f∼g</a> <a id="5283" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a> <a id="5289" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5291" href="Data.List.Relation.Binary.Pointwise.html#5094" class="Function">tabulate⁺</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Data.List.Relation.Binary.Pointwise.html#5273" class="Bound">f∼g</a> <a id="5306" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5308" href="Data.List.Relation.Binary.Pointwise.html#934" class="InductiveConstructor">fsuc</a><a id="5312" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="5315" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5325" class="Symbol">:</a> <a id="5327" class="Symbol">∀</a> <a id="5329" class="Symbol">{</a><a id="5330" href="Data.List.Relation.Binary.Pointwise.html#5330" class="Bound">n</a><a id="5331" class="Symbol">}</a> <a id="5333" class="Symbol">{</a><a id="5334" href="Data.List.Relation.Binary.Pointwise.html#5334" class="Bound">f</a> <a id="5336" class="Symbol">:</a> <a id="5338" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5342" href="Data.List.Relation.Binary.Pointwise.html#5330" class="Bound">n</a> <a id="5344" class="Symbol">→</a> <a id="5346" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="5347" class="Symbol">}</a> <a id="5349" class="Symbol">{</a><a id="5350" href="Data.List.Relation.Binary.Pointwise.html#5350" class="Bound">g</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5358" href="Data.List.Relation.Binary.Pointwise.html#5330" class="Bound">n</a> <a id="5360" class="Symbol">→</a> <a id="5362" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a><a id="5363" class="Symbol">}</a> <a id="5365" class="Symbol">→</a>
            <a id="5379" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5389" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5401" href="Data.List.Relation.Binary.Pointwise.html#5334" class="Bound">f</a><a id="5402" class="Symbol">)</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="5414" href="Data.List.Relation.Binary.Pointwise.html#5350" class="Bound">g</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">→</a> <a id="5419" class="Symbol">(∀</a> <a id="5422" href="Data.List.Relation.Binary.Pointwise.html#5422" class="Bound">i</a> <a id="5424" class="Symbol">→</a> <a id="5426" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5428" class="Symbol">(</a><a id="5429" href="Data.List.Relation.Binary.Pointwise.html#5334" class="Bound">f</a> <a id="5431" href="Data.List.Relation.Binary.Pointwise.html#5422" class="Bound">i</a><a id="5432" class="Symbol">)</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Data.List.Relation.Binary.Pointwise.html#5350" class="Bound">g</a> <a id="5437" href="Data.List.Relation.Binary.Pointwise.html#5422" class="Bound">i</a><a id="5438" class="Symbol">))</a>
<a id="5441" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5451" class="Symbol">{</a><a id="5452" class="Argument">n</a> <a id="5454" class="Symbol">=</a> <a id="5456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5460" href="Data.List.Relation.Binary.Pointwise.html#5460" class="Bound">n</a><a id="5461" class="Symbol">}</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Data.List.Relation.Binary.Pointwise.html#5464" class="Bound">x∼y</a> <a id="5468" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5470" href="Data.List.Relation.Binary.Pointwise.html#5470" class="Bound">xs∼ys</a><a id="5475" class="Symbol">)</a> <a id="5477" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a>    <a id="5486" class="Symbol">=</a> <a id="5488" href="Data.List.Relation.Binary.Pointwise.html#5464" class="Bound">x∼y</a>
<a id="5492" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5502" class="Symbol">{</a><a id="5503" class="Argument">n</a> <a id="5505" class="Symbol">=</a> <a id="5507" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5511" href="Data.List.Relation.Binary.Pointwise.html#5511" class="Bound">n</a><a id="5512" class="Symbol">}</a> <a id="5514" class="Symbol">(</a><a id="5515" href="Data.List.Relation.Binary.Pointwise.html#5515" class="Bound">x∼y</a> <a id="5519" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5521" href="Data.List.Relation.Binary.Pointwise.html#5521" class="Bound">xs∼ys</a><a id="5526" class="Symbol">)</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Data.List.Relation.Binary.Pointwise.html#934" class="InductiveConstructor">fsuc</a> <a id="5534" href="Data.List.Relation.Binary.Pointwise.html#5534" class="Bound">i</a><a id="5535" class="Symbol">)</a> <a id="5537" class="Symbol">=</a> <a id="5539" href="Data.List.Relation.Binary.Pointwise.html#5315" class="Function">tabulate⁻</a> <a id="5549" href="Data.List.Relation.Binary.Pointwise.html#5521" class="Bound">xs∼ys</a> <a id="5555" href="Data.List.Relation.Binary.Pointwise.html#5534" class="Bound">i</a>

<a id="5558" class="Comment">------------------------------------------------------------------------</a>
<a id="5631" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="5640" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5656" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5658" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="5661" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="5664" class="Symbol">→</a> <a id="5666" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5676" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5678" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="5681" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="5684" class="Symbol">→</a>
      <a id="5692" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5702" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="5708" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5711" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="5713" class="Symbol">)</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="5719" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5722" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="5724" class="Symbol">)</a>
<a id="5726" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5730" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="5744" href="Data.List.Relation.Binary.Pointwise.html#5744" class="Bound">ys∼zs</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Data.List.Relation.Binary.Pointwise.html#5744" class="Bound">ys∼zs</a>
<a id="5758" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5762" class="Symbol">(</a><a id="5763" href="Data.List.Relation.Binary.Pointwise.html#5763" class="Bound">w∼x</a> <a id="5767" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5769" href="Data.List.Relation.Binary.Pointwise.html#5769" class="Bound">ws∼xs</a><a id="5774" class="Symbol">)</a> <a id="5776" href="Data.List.Relation.Binary.Pointwise.html#5776" class="Bound">ys∼zs</a> <a id="5782" class="Symbol">=</a> <a id="5784" href="Data.List.Relation.Binary.Pointwise.html#5763" class="Bound">w∼x</a> <a id="5788" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5790" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="5794" href="Data.List.Relation.Binary.Pointwise.html#5769" class="Bound">ws∼xs</a> <a id="5800" href="Data.List.Relation.Binary.Pointwise.html#5776" class="Bound">ys∼zs</a>

<a id="++-cancelˡ"></a><a id="5807" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5818" class="Symbol">:</a> <a id="5820" class="Symbol">∀</a> <a id="5822" href="Data.List.Relation.Binary.Pointwise.html#5822" class="Bound">xs</a> <a id="5825" class="Symbol">→</a> <a id="5827" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5837" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5839" class="Symbol">(</a><a id="5840" href="Data.List.Relation.Binary.Pointwise.html#5822" class="Bound">xs</a> <a id="5843" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5846" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">(</a><a id="5851" href="Data.List.Relation.Binary.Pointwise.html#5822" class="Bound">xs</a> <a id="5854" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5857" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="5859" class="Symbol">)</a> <a id="5861" class="Symbol">→</a> <a id="5863" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5873" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="5875" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="5878" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a>
<a id="5881" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5892" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5901" href="Data.List.Relation.Binary.Pointwise.html#5901" class="Bound">ys∼zs</a>               <a id="5921" class="Symbol">=</a> <a id="5923" href="Data.List.Relation.Binary.Pointwise.html#5901" class="Bound">ys∼zs</a>
<a id="5929" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5940" class="Symbol">(</a><a id="5941" href="Data.List.Relation.Binary.Pointwise.html#5941" class="Bound">x</a> <a id="5943" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5945" href="Data.List.Relation.Binary.Pointwise.html#5945" class="Bound">xs</a><a id="5947" class="Symbol">)</a> <a id="5949" class="Symbol">(_</a> <a id="5952" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5954" href="Data.List.Relation.Binary.Pointwise.html#5954" class="Bound">xs++ys∼xs++zs</a><a id="5967" class="Symbol">)</a> <a id="5969" class="Symbol">=</a> <a id="5971" href="Data.List.Relation.Binary.Pointwise.html#5807" class="Function">++-cancelˡ</a> <a id="5982" href="Data.List.Relation.Binary.Pointwise.html#5945" class="Bound">xs</a> <a id="5985" href="Data.List.Relation.Binary.Pointwise.html#5954" class="Bound">xs++ys∼xs++zs</a>

<a id="++-cancelʳ"></a><a id="6000" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6011" class="Symbol">:</a> <a id="6013" class="Symbol">∀</a> <a id="6015" href="Data.List.Relation.Binary.Pointwise.html#6015" class="Bound">ys</a> <a id="6018" href="Data.List.Relation.Binary.Pointwise.html#6018" class="Bound">zs</a> <a id="6021" class="Symbol">→</a> <a id="6023" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6033" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Data.List.Relation.Binary.Pointwise.html#6015" class="Bound">ys</a> <a id="6039" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6042" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Data.List.Relation.Binary.Pointwise.html#6018" class="Bound">zs</a> <a id="6050" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6053" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="6055" class="Symbol">)</a> <a id="6057" class="Symbol">→</a> <a id="6059" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6069" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="6071" href="Data.List.Relation.Binary.Pointwise.html#6015" class="Bound">ys</a> <a id="6074" href="Data.List.Relation.Binary.Pointwise.html#6018" class="Bound">zs</a>
<a id="6077" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6088" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6097" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6106" class="Symbol">_</a>             <a id="6120" class="Symbol">=</a> <a id="6122" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="6125" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6136" class="Symbol">(</a><a id="6137" href="Data.List.Relation.Binary.Pointwise.html#6137" class="Bound">y</a> <a id="6139" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6141" href="Data.List.Relation.Binary.Pointwise.html#6141" class="Bound">ys</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">(</a><a id="6146" href="Data.List.Relation.Binary.Pointwise.html#6146" class="Bound">z</a> <a id="6148" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6150" href="Data.List.Relation.Binary.Pointwise.html#6150" class="Bound">zs</a><a id="6152" class="Symbol">)</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Data.List.Relation.Binary.Pointwise.html#6155" class="Bound">y∼z</a> <a id="6159" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6161" href="Data.List.Relation.Binary.Pointwise.html#6161" class="Bound">ys∼zs</a><a id="6166" class="Symbol">)</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Data.List.Relation.Binary.Pointwise.html#6155" class="Bound">y∼z</a> <a id="6174" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6176" class="Symbol">(</a><a id="6177" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6188" href="Data.List.Relation.Binary.Pointwise.html#6141" class="Bound">ys</a> <a id="6191" href="Data.List.Relation.Binary.Pointwise.html#6150" class="Bound">zs</a> <a id="6194" href="Data.List.Relation.Binary.Pointwise.html#6161" class="Bound">ys∼zs</a><a id="6199" class="Symbol">)</a>
<a id="6201" class="Comment">-- Impossible cases</a>
<a id="6221" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6232" class="Symbol">{</a><a id="6233" class="Argument">xs</a> <a id="6236" class="Symbol">=</a> <a id="6238" href="Data.List.Relation.Binary.Pointwise.html#6238" class="Bound">xs</a><a id="6240" class="Symbol">}</a>     <a id="6246" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6255" class="Symbol">(</a><a id="6256" href="Data.List.Relation.Binary.Pointwise.html#6256" class="Bound">z</a> <a id="6258" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6260" href="Data.List.Relation.Binary.Pointwise.html#6260" class="Bound">zs</a><a id="6262" class="Symbol">)</a> <a id="6264" href="Data.List.Relation.Binary.Pointwise.html#6264" class="Bound">eq</a>   <a id="6269" class="Symbol">=</a>
  <a id="6273" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6287" class="Symbol">(</a><a id="6288" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="6314" href="Data.List.Relation.Binary.Pointwise.html#6264" class="Bound">eq</a><a id="6316" class="Symbol">)</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6329" class="Symbol">(</a><a id="6330" href="Data.List.Relation.Binary.Pointwise.html#6256" class="Bound">z</a> <a id="6332" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6334" href="Data.List.Relation.Binary.Pointwise.html#6260" class="Bound">zs</a><a id="6336" class="Symbol">)))</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6349" class="Symbol">(</a><a id="6350" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6357" href="Data.List.Relation.Binary.Pointwise.html#6238" class="Bound">xs</a><a id="6359" class="Symbol">))</a>
<a id="6362" href="Data.List.Relation.Binary.Pointwise.html#6000" class="Function">++-cancelʳ</a> <a id="6373" class="Symbol">{</a><a id="6374" class="Argument">xs</a> <a id="6377" class="Symbol">=</a> <a id="6379" href="Data.List.Relation.Binary.Pointwise.html#6379" class="Bound">xs</a><a id="6381" class="Symbol">}</a>     <a id="6387" class="Symbol">(</a><a id="6388" href="Data.List.Relation.Binary.Pointwise.html#6388" class="Bound">y</a> <a id="6390" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6392" href="Data.List.Relation.Binary.Pointwise.html#6392" class="Bound">ys</a><a id="6394" class="Symbol">)</a> <a id="6396" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6405" href="Data.List.Relation.Binary.Pointwise.html#6405" class="Bound">eq</a>   <a id="6410" class="Symbol">=</a>
  <a id="6414" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6444" class="Symbol">(</a><a id="6445" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="6455" class="Symbol">(</a><a id="6456" href="Data.List.Relation.Binary.Pointwise.html#6388" class="Bound">y</a> <a id="6458" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6460" href="Data.List.Relation.Binary.Pointwise.html#6392" class="Bound">ys</a><a id="6462" class="Symbol">)))</a> <a id="6466" class="Symbol">(</a><a id="6467" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="6484" href="Data.List.Relation.Binary.Pointwise.html#6405" class="Bound">eq</a><a id="6486" class="Symbol">))</a> <a id="6489" class="Symbol">(</a><a id="6490" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="6498" class="Symbol">(</a><a id="6499" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6506" href="Data.List.Relation.Binary.Pointwise.html#6379" class="Bound">xs</a><a id="6508" class="Symbol">)</a> <a id="6510" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6512" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a><a id="6517" class="Symbol">)</a>

<a id="6520" class="Keyword">module</a> <a id="6527" href="Data.List.Relation.Binary.Pointwise.html#6527" class="Module">_</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Data.List.Relation.Binary.Pointwise.html#6530" class="Bound">rfl</a> <a id="6534" class="Symbol">:</a> <a id="6536" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6546" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="6547" class="Symbol">)</a> <a id="6549" class="Keyword">where</a>

  <a id="6558" href="Data.List.Relation.Binary.Pointwise.html#6558" class="Function">++⁺ˡ</a> <a id="6563" class="Symbol">:</a> <a id="6565" class="Symbol">∀</a> <a id="6567" href="Data.List.Relation.Binary.Pointwise.html#6567" class="Bound">xs</a> <a id="6570" class="Symbol">→</a> <a id="6572" class="Symbol">(</a><a id="6573" href="Data.List.Relation.Binary.Pointwise.html#6567" class="Bound">xs</a> <a id="6576" href="Data.List.Base.html#1712" class="Function Operator">++_</a><a id="6579" class="Symbol">)</a> <a id="6581" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6591" class="Symbol">(</a><a id="6592" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6602" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6603" class="Symbol">)</a> <a id="6605" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6618" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6619" class="Symbol">)</a>
  <a id="6623" href="Data.List.Relation.Binary.Pointwise.html#6558" class="Function">++⁺ˡ</a> <a id="6628" href="Data.List.Relation.Binary.Pointwise.html#6628" class="Bound">xs</a> <a id="6631" class="Symbol">=</a> <a id="6633" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="6643" href="Data.List.Relation.Binary.Pointwise.html#6530" class="Bound">rfl</a><a id="6646" class="Symbol">)</a>

  <a id="6651" href="Data.List.Relation.Binary.Pointwise.html#6651" class="Function">++⁺ʳ</a> <a id="6656" class="Symbol">:</a> <a id="6658" class="Symbol">∀</a> <a id="6660" href="Data.List.Relation.Binary.Pointwise.html#6660" class="Bound">zs</a> <a id="6663" class="Symbol">→</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Data.List.Base.html#1712" class="Function Operator">_++</a> <a id="6670" href="Data.List.Relation.Binary.Pointwise.html#6660" class="Bound">zs</a><a id="6672" class="Symbol">)</a> <a id="6674" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6684" class="Symbol">(</a><a id="6685" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6695" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6696" class="Symbol">)</a> <a id="6698" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6700" class="Symbol">(</a><a id="6701" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6711" href="Data.List.Relation.Binary.Pointwise.html#6546" class="Bound">R</a><a id="6712" class="Symbol">)</a>
  <a id="6716" href="Data.List.Relation.Binary.Pointwise.html#6651" class="Function">++⁺ʳ</a> <a id="6721" href="Data.List.Relation.Binary.Pointwise.html#6721" class="Bound">zs</a> <a id="6724" href="Data.List.Relation.Binary.Pointwise.html#6724" class="Bound">rs</a> <a id="6727" class="Symbol">=</a> <a id="6729" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="6733" href="Data.List.Relation.Binary.Pointwise.html#6724" class="Bound">rs</a> <a id="6736" class="Symbol">(</a><a id="6737" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="6742" href="Data.List.Relation.Binary.Pointwise.html#6530" class="Bound">rfl</a><a id="6745" class="Symbol">)</a>


<a id="6749" class="Comment">------------------------------------------------------------------------</a>
<a id="6822" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="6833" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="6841" class="Symbol">:</a> <a id="6843" class="Symbol">∀</a> <a id="6845" class="Symbol">{</a><a id="6846" href="Data.List.Relation.Binary.Pointwise.html#6846" class="Bound">xss</a> <a id="6850" href="Data.List.Relation.Binary.Pointwise.html#6850" class="Bound">yss</a><a id="6853" class="Symbol">}</a> <a id="6855" class="Symbol">→</a> <a id="6857" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6867" class="Symbol">(</a><a id="6868" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6878" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a><a id="6879" class="Symbol">)</a> <a id="6881" href="Data.List.Relation.Binary.Pointwise.html#6846" class="Bound">xss</a> <a id="6885" href="Data.List.Relation.Binary.Pointwise.html#6850" class="Bound">yss</a> <a id="6889" class="Symbol">→</a>
          <a id="6901" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6911" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="6913" class="Symbol">(</a><a id="6914" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="6921" href="Data.List.Relation.Binary.Pointwise.html#6846" class="Bound">xss</a><a id="6924" class="Symbol">)</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="6934" href="Data.List.Relation.Binary.Pointwise.html#6850" class="Bound">yss</a><a id="6937" class="Symbol">)</a>
<a id="6939" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="6947" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>                <a id="6965" class="Symbol">=</a> <a id="6967" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="6970" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="6978" class="Symbol">(</a><a id="6979" href="Data.List.Relation.Binary.Pointwise.html#6979" class="Bound">xs∼ys</a> <a id="6985" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6987" href="Data.List.Relation.Binary.Pointwise.html#6987" class="Bound">xss∼yss</a><a id="6994" class="Symbol">)</a> <a id="6996" class="Symbol">=</a> <a id="6998" href="Data.List.Relation.Binary.Pointwise.html#5640" class="Function">++⁺</a> <a id="7002" href="Data.List.Relation.Binary.Pointwise.html#6979" class="Bound">xs∼ys</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Data.List.Relation.Binary.Pointwise.html#6833" class="Function">concat⁺</a> <a id="7017" href="Data.List.Relation.Binary.Pointwise.html#6987" class="Bound">xss∼yss</a><a id="7024" class="Symbol">)</a>

<a id="7027" class="Comment">------------------------------------------------------------------------</a>
<a id="7100" class="Comment">-- reverse</a>

<a id="reverseAcc⁺"></a><a id="7112" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7124" class="Symbol">:</a> <a id="7126" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7136" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7138" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7141" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7144" class="Symbol">→</a> <a id="7146" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7156" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7158" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7161" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="7164" class="Symbol">→</a>
              <a id="7180" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7190" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="7204" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7207" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7209" class="Symbol">)</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="7223" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7226" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="7228" class="Symbol">)</a>
<a id="7230" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7242" href="Data.List.Relation.Binary.Pointwise.html#7242" class="Bound">rs′</a> <a id="7246" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="7255" class="Symbol">=</a> <a id="7257" href="Data.List.Relation.Binary.Pointwise.html#7242" class="Bound">rs′</a>
<a id="7261" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7273" href="Data.List.Relation.Binary.Pointwise.html#7273" class="Bound">rs′</a> <a id="7277" class="Symbol">(</a><a id="7278" href="Data.List.Relation.Binary.Pointwise.html#7278" class="Bound">r</a> <a id="7280" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7282" href="Data.List.Relation.Binary.Pointwise.html#7282" class="Bound">rs</a><a id="7284" class="Symbol">)</a> <a id="7286" class="Symbol">=</a> <a id="7288" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7300" class="Symbol">(</a><a id="7301" href="Data.List.Relation.Binary.Pointwise.html#7278" class="Bound">r</a> <a id="7303" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7305" href="Data.List.Relation.Binary.Pointwise.html#7273" class="Bound">rs′</a><a id="7308" class="Symbol">)</a> <a id="7310" href="Data.List.Relation.Binary.Pointwise.html#7282" class="Bound">rs</a>

<a id="ʳ++⁺"></a><a id="7314" href="Data.List.Relation.Binary.Pointwise.html#7314" class="Function">ʳ++⁺</a> <a id="7319" class="Symbol">:</a> <a id="7321" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7331" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7333" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7336" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7339" class="Symbol">→</a> <a id="7341" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7351" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7353" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7356" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a> <a id="7359" class="Symbol">→</a>
       <a id="7368" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7378" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7380" class="Symbol">(</a><a id="7381" href="Data.List.Relation.Binary.Pointwise.html#1808" class="Generalizable">ws</a> <a id="7384" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="7388" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7390" class="Symbol">)</a> <a id="7392" class="Symbol">(</a><a id="7393" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7396" href="Data.List.Base.html#7044" class="Function Operator">ʳ++</a> <a id="7400" href="Data.List.Relation.Binary.Pointwise.html#1817" class="Generalizable">zs</a><a id="7402" class="Symbol">)</a>
<a id="7404" href="Data.List.Relation.Binary.Pointwise.html#7314" class="Function">ʳ++⁺</a> <a id="7409" href="Data.List.Relation.Binary.Pointwise.html#7409" class="Bound">rs</a> <a id="7412" href="Data.List.Relation.Binary.Pointwise.html#7412" class="Bound">rs′</a> <a id="7416" class="Symbol">=</a> <a id="7418" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7430" href="Data.List.Relation.Binary.Pointwise.html#7412" class="Bound">rs′</a> <a id="7434" href="Data.List.Relation.Binary.Pointwise.html#7409" class="Bound">rs</a>

<a id="reverse⁺"></a><a id="7438" href="Data.List.Relation.Binary.Pointwise.html#7438" class="Function">reverse⁺</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7459" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7461" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7464" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7467" class="Symbol">→</a> <a id="7469" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7479" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7481" class="Symbol">(</a><a id="7482" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="7490" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="7492" class="Symbol">)</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="7503" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7505" class="Symbol">)</a>
<a id="7507" href="Data.List.Relation.Binary.Pointwise.html#7438" class="Function">reverse⁺</a> <a id="7516" class="Symbol">=</a> <a id="7518" href="Data.List.Relation.Binary.Pointwise.html#7112" class="Function">reverseAcc⁺</a> <a id="7530" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>

<a id="7534" class="Comment">------------------------------------------------------------------------</a>
<a id="7607" class="Comment">-- map</a>

<a id="map⁺"></a><a id="7615" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7620" class="Symbol">:</a> <a id="7622" class="Symbol">∀</a> <a id="7624" class="Symbol">(</a><a id="7625" href="Data.List.Relation.Binary.Pointwise.html#7625" class="Bound">f</a> <a id="7627" class="Symbol">:</a> <a id="7629" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="7631" class="Symbol">→</a> <a id="7633" href="Data.List.Relation.Binary.Pointwise.html#1778" class="Generalizable">C</a><a id="7634" class="Symbol">)</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Data.List.Relation.Binary.Pointwise.html#7637" class="Bound">g</a> <a id="7639" class="Symbol">:</a> <a id="7641" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="7643" class="Symbol">→</a> <a id="7645" href="Data.List.Relation.Binary.Pointwise.html#1780" class="Generalizable">D</a><a id="7646" class="Symbol">)</a> <a id="7648" class="Symbol">→</a>
       <a id="7657" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7667" class="Symbol">(λ</a> <a id="7670" href="Data.List.Relation.Binary.Pointwise.html#7670" class="Bound">a</a> <a id="7672" href="Data.List.Relation.Binary.Pointwise.html#7672" class="Bound">b</a> <a id="7674" class="Symbol">→</a> <a id="7676" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Data.List.Relation.Binary.Pointwise.html#7625" class="Bound">f</a> <a id="7681" href="Data.List.Relation.Binary.Pointwise.html#7670" class="Bound">a</a><a id="7682" class="Symbol">)</a> <a id="7684" class="Symbol">(</a><a id="7685" href="Data.List.Relation.Binary.Pointwise.html#7637" class="Bound">g</a> <a id="7687" href="Data.List.Relation.Binary.Pointwise.html#7672" class="Bound">b</a><a id="7688" class="Symbol">))</a> <a id="7691" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7694" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="7697" class="Symbol">→</a>
       <a id="7706" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7716" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7728" href="Data.List.Relation.Binary.Pointwise.html#7625" class="Bound">f</a> <a id="7730" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="7732" class="Symbol">)</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7744" href="Data.List.Relation.Binary.Pointwise.html#7637" class="Bound">g</a> <a id="7746" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7748" class="Symbol">)</a>
<a id="7750" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7755" href="Data.List.Relation.Binary.Pointwise.html#7755" class="Bound">f</a> <a id="7757" href="Data.List.Relation.Binary.Pointwise.html#7757" class="Bound">g</a> <a id="7759" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="7768" class="Symbol">=</a> <a id="7770" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="7773" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7778" href="Data.List.Relation.Binary.Pointwise.html#7778" class="Bound">f</a> <a id="7780" href="Data.List.Relation.Binary.Pointwise.html#7780" class="Bound">g</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Data.List.Relation.Binary.Pointwise.html#7783" class="Bound">r</a> <a id="7785" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7787" href="Data.List.Relation.Binary.Pointwise.html#7787" class="Bound">rs</a><a id="7789" class="Symbol">)</a> <a id="7791" class="Symbol">=</a> <a id="7793" href="Data.List.Relation.Binary.Pointwise.html#7783" class="Bound">r</a> <a id="7795" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="7797" href="Data.List.Relation.Binary.Pointwise.html#7615" class="Function">map⁺</a> <a id="7802" href="Data.List.Relation.Binary.Pointwise.html#7778" class="Bound">f</a> <a id="7804" href="Data.List.Relation.Binary.Pointwise.html#7780" class="Bound">g</a> <a id="7806" href="Data.List.Relation.Binary.Pointwise.html#7787" class="Bound">rs</a>

<a id="map⁻"></a><a id="7810" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="7815" class="Symbol">:</a> <a id="7817" class="Symbol">∀</a> <a id="7819" class="Symbol">(</a><a id="7820" href="Data.List.Relation.Binary.Pointwise.html#7820" class="Bound">f</a> <a id="7822" class="Symbol">:</a> <a id="7824" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="7826" class="Symbol">→</a> <a id="7828" href="Data.List.Relation.Binary.Pointwise.html#1778" class="Generalizable">C</a><a id="7829" class="Symbol">)</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Data.List.Relation.Binary.Pointwise.html#7832" class="Bound">g</a> <a id="7834" class="Symbol">:</a> <a id="7836" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="7838" class="Symbol">→</a> <a id="7840" href="Data.List.Relation.Binary.Pointwise.html#1780" class="Generalizable">D</a><a id="7841" class="Symbol">)</a> <a id="7843" class="Symbol">→</a>
       <a id="7852" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7862" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7864" class="Symbol">(</a><a id="7865" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7874" href="Data.List.Relation.Binary.Pointwise.html#7820" class="Bound">f</a> <a id="7876" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="7878" class="Symbol">)</a> <a id="7880" class="Symbol">(</a><a id="7881" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="7890" href="Data.List.Relation.Binary.Pointwise.html#7832" class="Bound">g</a> <a id="7892" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="7894" class="Symbol">)</a> <a id="7896" class="Symbol">→</a>
       <a id="7905" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="7915" class="Symbol">(λ</a> <a id="7918" href="Data.List.Relation.Binary.Pointwise.html#7918" class="Bound">a</a> <a id="7920" href="Data.List.Relation.Binary.Pointwise.html#7920" class="Bound">b</a> <a id="7922" class="Symbol">→</a> <a id="7924" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="7926" class="Symbol">(</a><a id="7927" href="Data.List.Relation.Binary.Pointwise.html#7820" class="Bound">f</a> <a id="7929" href="Data.List.Relation.Binary.Pointwise.html#7918" class="Bound">a</a><a id="7930" class="Symbol">)</a> <a id="7932" class="Symbol">(</a><a id="7933" href="Data.List.Relation.Binary.Pointwise.html#7832" class="Bound">g</a> <a id="7935" href="Data.List.Relation.Binary.Pointwise.html#7920" class="Bound">b</a><a id="7936" class="Symbol">))</a> <a id="7939" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="7942" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a>
<a id="7945" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="7950" class="Symbol">{</a><a id="7951" class="Argument">xs</a> <a id="7954" class="Symbol">=</a> <a id="7956" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7958" class="Symbol">}</a>    <a id="7963" class="Symbol">{</a><a id="7964" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7966" class="Symbol">}</a>    <a id="7971" href="Data.List.Relation.Binary.Pointwise.html#7971" class="Bound">f</a> <a id="7973" href="Data.List.Relation.Binary.Pointwise.html#7973" class="Bound">g</a> <a id="7975" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="7978" class="Symbol">=</a> <a id="7980" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="7983" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="7988" class="Symbol">{</a><a id="7989" class="Argument">xs</a> <a id="7992" class="Symbol">=</a> <a id="7994" class="Symbol">_</a> <a id="7996" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7998" class="Symbol">_}</a> <a id="8001" class="Symbol">{_</a> <a id="8004" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8006" class="Symbol">_}</a> <a id="8009" href="Data.List.Relation.Binary.Pointwise.html#8009" class="Bound">f</a> <a id="8011" href="Data.List.Relation.Binary.Pointwise.html#8011" class="Bound">g</a> <a id="8013" class="Symbol">(</a><a id="8014" href="Data.List.Relation.Binary.Pointwise.html#8014" class="Bound">r</a> <a id="8016" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8018" href="Data.List.Relation.Binary.Pointwise.html#8018" class="Bound">rs</a><a id="8020" class="Symbol">)</a> <a id="8022" class="Symbol">=</a> <a id="8024" href="Data.List.Relation.Binary.Pointwise.html#8014" class="Bound">r</a> <a id="8026" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8028" href="Data.List.Relation.Binary.Pointwise.html#7810" class="Function">map⁻</a> <a id="8033" href="Data.List.Relation.Binary.Pointwise.html#8009" class="Bound">f</a> <a id="8035" href="Data.List.Relation.Binary.Pointwise.html#8011" class="Bound">g</a> <a id="8037" href="Data.List.Relation.Binary.Pointwise.html#8018" class="Bound">rs</a>

<a id="8041" class="Comment">------------------------------------------------------------------------</a>
<a id="8114" class="Comment">-- foldr</a>

<a id="foldr⁺"></a><a id="8124" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8131" class="Symbol">:</a> <a id="8133" class="Symbol">∀</a> <a id="8135" class="Symbol">{</a><a id="8136" href="Data.List.Relation.Binary.Pointwise.html#8136" class="Bound Operator">_•_</a> <a id="8140" class="Symbol">:</a> <a id="8142" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8146" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="8147" class="Symbol">}</a> <a id="8149" class="Symbol">{</a><a id="8150" href="Data.List.Relation.Binary.Pointwise.html#8150" class="Bound Operator">_◦_</a> <a id="8154" class="Symbol">:</a> <a id="8156" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="8160" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a><a id="8161" class="Symbol">}</a> <a id="8163" class="Symbol">→</a>
         <a id="8174" class="Symbol">(∀</a> <a id="8177" class="Symbol">{</a><a id="8178" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">w</a> <a id="8180" href="Data.List.Relation.Binary.Pointwise.html#8180" class="Bound">x</a> <a id="8182" href="Data.List.Relation.Binary.Pointwise.html#8182" class="Bound">y</a> <a id="8184" href="Data.List.Relation.Binary.Pointwise.html#8184" class="Bound">z</a><a id="8185" class="Symbol">}</a> <a id="8187" class="Symbol">→</a> <a id="8189" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8191" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">w</a> <a id="8193" href="Data.List.Relation.Binary.Pointwise.html#8180" class="Bound">x</a> <a id="8195" class="Symbol">→</a> <a id="8197" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8199" href="Data.List.Relation.Binary.Pointwise.html#8182" class="Bound">y</a> <a id="8201" href="Data.List.Relation.Binary.Pointwise.html#8184" class="Bound">z</a> <a id="8203" class="Symbol">→</a> <a id="8205" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8207" class="Symbol">(</a><a id="8208" href="Data.List.Relation.Binary.Pointwise.html#8178" class="Bound">w</a> <a id="8210" href="Data.List.Relation.Binary.Pointwise.html#8136" class="Bound Operator">•</a> <a id="8212" href="Data.List.Relation.Binary.Pointwise.html#8182" class="Bound">y</a><a id="8213" class="Symbol">)</a> <a id="8215" class="Symbol">(</a><a id="8216" href="Data.List.Relation.Binary.Pointwise.html#8180" class="Bound">x</a> <a id="8218" href="Data.List.Relation.Binary.Pointwise.html#8150" class="Bound Operator">◦</a> <a id="8220" href="Data.List.Relation.Binary.Pointwise.html#8184" class="Bound">z</a><a id="8221" class="Symbol">))</a> <a id="8224" class="Symbol">→</a>
         <a id="8235" class="Symbol">∀</a> <a id="8237" class="Symbol">{</a><a id="8238" href="Data.List.Relation.Binary.Pointwise.html#8238" class="Bound">e</a> <a id="8240" href="Data.List.Relation.Binary.Pointwise.html#8240" class="Bound">f</a><a id="8241" class="Symbol">}</a> <a id="8243" class="Symbol">→</a> <a id="8245" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8247" href="Data.List.Relation.Binary.Pointwise.html#8238" class="Bound">e</a> <a id="8249" href="Data.List.Relation.Binary.Pointwise.html#8240" class="Bound">f</a> <a id="8251" class="Symbol">→</a> <a id="8253" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="8263" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8265" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="8268" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="8271" class="Symbol">→</a>
         <a id="8282" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="8291" href="Data.List.Relation.Binary.Pointwise.html#8136" class="Bound Operator">_•_</a> <a id="8295" href="Data.List.Relation.Binary.Pointwise.html#8238" class="Bound">e</a> <a id="8297" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="8299" class="Symbol">)</a> <a id="8301" class="Symbol">(</a><a id="8302" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="8308" href="Data.List.Relation.Binary.Pointwise.html#8150" class="Bound Operator">_◦_</a> <a id="8312" href="Data.List.Relation.Binary.Pointwise.html#8240" class="Bound">f</a> <a id="8314" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="8316" class="Symbol">)</a>
<a id="8318" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8325" class="Symbol">_</a>    <a id="8330" href="Data.List.Relation.Binary.Pointwise.html#8330" class="Bound">e~f</a> <a id="8334" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="8348" class="Symbol">=</a> <a id="8350" href="Data.List.Relation.Binary.Pointwise.html#8330" class="Bound">e~f</a>
<a id="8354" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8361" href="Data.List.Relation.Binary.Pointwise.html#8361" class="Bound">pres</a> <a id="8366" href="Data.List.Relation.Binary.Pointwise.html#8366" class="Bound">e~f</a> <a id="8370" class="Symbol">(</a><a id="8371" href="Data.List.Relation.Binary.Pointwise.html#8371" class="Bound">x~y</a> <a id="8375" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8377" href="Data.List.Relation.Binary.Pointwise.html#8377" class="Bound">xs~ys</a><a id="8382" class="Symbol">)</a> <a id="8384" class="Symbol">=</a> <a id="8386" href="Data.List.Relation.Binary.Pointwise.html#8361" class="Bound">pres</a> <a id="8391" href="Data.List.Relation.Binary.Pointwise.html#8371" class="Bound">x~y</a> <a id="8395" class="Symbol">(</a><a id="8396" href="Data.List.Relation.Binary.Pointwise.html#8124" class="Function">foldr⁺</a> <a id="8403" href="Data.List.Relation.Binary.Pointwise.html#8361" class="Bound">pres</a> <a id="8408" href="Data.List.Relation.Binary.Pointwise.html#8366" class="Bound">e~f</a> <a id="8412" href="Data.List.Relation.Binary.Pointwise.html#8377" class="Bound">xs~ys</a><a id="8417" class="Symbol">)</a>

<a id="8420" class="Comment">------------------------------------------------------------------------</a>
<a id="8493" class="Comment">-- filter</a>

<a id="8504" class="Keyword">module</a> <a id="8511" href="Data.List.Relation.Binary.Pointwise.html#8511" class="Module">_</a> <a id="8513" class="Symbol">{</a><a id="8514" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a> <a id="8516" class="Symbol">:</a> <a id="8518" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8523" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a> <a id="8525" href="Data.List.Relation.Binary.Pointwise.html#1750" class="Generalizable">p</a><a id="8526" class="Symbol">}</a> <a id="8528" class="Symbol">{</a><a id="8529" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a> <a id="8531" class="Symbol">:</a> <a id="8533" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8538" href="Data.List.Relation.Binary.Pointwise.html#1776" class="Generalizable">B</a> <a id="8540" href="Data.List.Relation.Binary.Pointwise.html#1752" class="Generalizable">q</a><a id="8541" class="Symbol">}</a>
         <a id="8552" class="Symbol">(</a><a id="8553" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">P?</a> <a id="8556" class="Symbol">:</a> <a id="8558" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="8570" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a><a id="8571" class="Symbol">)</a> <a id="8573" class="Symbol">(</a><a id="8574" href="Data.List.Relation.Binary.Pointwise.html#8574" class="Bound">Q?</a> <a id="8577" class="Symbol">:</a> <a id="8579" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="8591" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a><a id="8592" class="Symbol">)</a>
         <a id="8603" class="Symbol">(</a><a id="8604" href="Data.List.Relation.Binary.Pointwise.html#8604" class="Bound">P⇒Q</a> <a id="8608" class="Symbol">:</a> <a id="8610" class="Symbol">∀</a> <a id="8612" class="Symbol">{</a><a id="8613" href="Data.List.Relation.Binary.Pointwise.html#8613" class="Bound">a</a> <a id="8615" href="Data.List.Relation.Binary.Pointwise.html#8615" class="Bound">b</a><a id="8616" class="Symbol">}</a> <a id="8618" class="Symbol">→</a> <a id="8620" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8622" href="Data.List.Relation.Binary.Pointwise.html#8613" class="Bound">a</a> <a id="8624" href="Data.List.Relation.Binary.Pointwise.html#8615" class="Bound">b</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a> <a id="8630" href="Data.List.Relation.Binary.Pointwise.html#8613" class="Bound">a</a> <a id="8632" class="Symbol">→</a> <a id="8634" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a> <a id="8636" href="Data.List.Relation.Binary.Pointwise.html#8615" class="Bound">b</a><a id="8637" class="Symbol">)</a>
         <a id="8648" class="Symbol">(</a><a id="8649" href="Data.List.Relation.Binary.Pointwise.html#8649" class="Bound">Q⇒P</a> <a id="8653" class="Symbol">:</a> <a id="8655" class="Symbol">∀</a> <a id="8657" class="Symbol">{</a><a id="8658" href="Data.List.Relation.Binary.Pointwise.html#8658" class="Bound">a</a> <a id="8660" href="Data.List.Relation.Binary.Pointwise.html#8660" class="Bound">b</a><a id="8661" class="Symbol">}</a> <a id="8663" class="Symbol">→</a> <a id="8665" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="8667" href="Data.List.Relation.Binary.Pointwise.html#8658" class="Bound">a</a> <a id="8669" href="Data.List.Relation.Binary.Pointwise.html#8660" class="Bound">b</a> <a id="8671" class="Symbol">→</a> <a id="8673" href="Data.List.Relation.Binary.Pointwise.html#8529" class="Bound">Q</a> <a id="8675" href="Data.List.Relation.Binary.Pointwise.html#8660" class="Bound">b</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Data.List.Relation.Binary.Pointwise.html#8514" class="Bound">P</a> <a id="8681" href="Data.List.Relation.Binary.Pointwise.html#8658" class="Bound">a</a><a id="8682" class="Symbol">)</a>
         <a id="8693" class="Keyword">where</a>

  <a id="8702" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8710" class="Symbol">:</a> <a id="8712" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="8722" href="Data.List.Relation.Binary.Pointwise.html#8620" class="Bound">R</a> <a id="8724" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="8727" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="8730" class="Symbol">→</a>
            <a id="8744" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="8754" href="Data.List.Relation.Binary.Pointwise.html#8620" class="Bound">R</a> <a id="8756" class="Symbol">(</a><a id="8757" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="8764" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">P?</a> <a id="8767" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a><a id="8769" class="Symbol">)</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="8779" href="Data.List.Relation.Binary.Pointwise.html#8574" class="Bound">Q?</a> <a id="8782" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="8784" class="Symbol">)</a>
  <a id="8788" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8796" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="8805" class="Symbol">=</a> <a id="8807" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="8812" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8820" class="Symbol">{</a><a id="8821" href="Data.List.Relation.Binary.Pointwise.html#8821" class="Bound">x</a> <a id="8823" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8825" class="Symbol">_}</a> <a id="8828" class="Symbol">{</a><a id="8829" href="Data.List.Relation.Binary.Pointwise.html#8829" class="Bound">y</a> <a id="8831" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8833" class="Symbol">_}</a> <a id="8836" class="Symbol">(</a><a id="8837" href="Data.List.Relation.Binary.Pointwise.html#8837" class="Bound">r</a> <a id="8839" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8841" href="Data.List.Relation.Binary.Pointwise.html#8841" class="Bound">rs</a><a id="8843" class="Symbol">)</a> <a id="8845" class="Keyword">with</a> <a id="8850" href="Data.List.Relation.Binary.Pointwise.html#8553" class="Bound">P?</a> <a id="8853" href="Data.List.Relation.Binary.Pointwise.html#8821" class="Bound">x</a> <a id="8855" class="Symbol">|</a> <a id="8857" href="Data.List.Relation.Binary.Pointwise.html#8574" class="Bound">Q?</a> <a id="8860" href="Data.List.Relation.Binary.Pointwise.html#8829" class="Bound">y</a>
  <a id="8864" class="Symbol">...</a> <a id="8868" class="Symbol">|</a> <a id="8870" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8876" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8884" class="Symbol">_</a> <a id="8886" class="Symbol">|</a> <a id="8888" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8894" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8902" class="Symbol">_</a> <a id="8904" class="Symbol">=</a> <a id="8906" class="Bound">r</a> <a id="8908" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="8910" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8918" class="Bound">rs</a>
  <a id="8923" class="Symbol">...</a> <a id="8927" class="Symbol">|</a> <a id="8929" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8935" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8943" class="Symbol">_</a> <a id="8945" class="Symbol">|</a> <a id="8947" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8953" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="8961" class="Symbol">_</a> <a id="8963" class="Symbol">=</a> <a id="8965" href="Data.List.Relation.Binary.Pointwise.html#8702" class="Function">filter⁺</a> <a id="8973" class="Bound">rs</a>
  <a id="8978" class="Symbol">...</a> <a id="8982" class="Symbol">|</a> <a id="8984" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8988" href="Data.List.Relation.Binary.Pointwise.html#8988" class="Bound">p</a>           <a id="9000" class="Symbol">|</a> <a id="9002" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9005" href="Data.List.Relation.Binary.Pointwise.html#9005" class="Bound">¬q</a> <a id="9008" class="Symbol">=</a> <a id="9010" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9024" class="Symbol">(</a><a id="9025" href="Data.List.Relation.Binary.Pointwise.html#8604" class="Bound">P⇒Q</a> <a id="9029" class="Bound">r</a> <a id="9031" href="Data.List.Relation.Binary.Pointwise.html#8988" class="Bound">p</a><a id="9032" class="Symbol">)</a> <a id="9034" href="Data.List.Relation.Binary.Pointwise.html#9005" class="Bound">¬q</a>
  <a id="9039" class="Symbol">...</a> <a id="9043" class="Symbol">|</a> <a id="9045" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9048" href="Data.List.Relation.Binary.Pointwise.html#9048" class="Bound">¬p</a>           <a id="9061" class="Symbol">|</a> <a id="9063" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9067" href="Data.List.Relation.Binary.Pointwise.html#9067" class="Bound">q</a> <a id="9069" class="Symbol">=</a> <a id="9071" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9085" class="Symbol">(</a><a id="9086" href="Data.List.Relation.Binary.Pointwise.html#8649" class="Bound">Q⇒P</a> <a id="9090" class="Bound">r</a> <a id="9092" href="Data.List.Relation.Binary.Pointwise.html#9067" class="Bound">q</a><a id="9093" class="Symbol">)</a> <a id="9095" href="Data.List.Relation.Binary.Pointwise.html#9048" class="Bound">¬p</a>

<a id="9099" class="Comment">------------------------------------------------------------------------</a>
<a id="9172" class="Comment">-- replicate</a>

<a id="replicate⁺"></a><a id="9186" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9197" class="Symbol">:</a> <a id="9199" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9201" href="Data.List.Relation.Binary.Pointwise.html#1794" class="Generalizable">x</a> <a id="9203" href="Data.List.Relation.Binary.Pointwise.html#1796" class="Generalizable">y</a> <a id="9205" class="Symbol">→</a> <a id="9207" class="Symbol">∀</a> <a id="9209" href="Data.List.Relation.Binary.Pointwise.html#9209" class="Bound">n</a> <a id="9211" class="Symbol">→</a> <a id="9213" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="9223" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="9236" href="Data.List.Relation.Binary.Pointwise.html#9209" class="Bound">n</a> <a id="9238" href="Data.List.Relation.Binary.Pointwise.html#1794" class="Generalizable">x</a><a id="9239" class="Symbol">)</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="9252" href="Data.List.Relation.Binary.Pointwise.html#9209" class="Bound">n</a> <a id="9254" href="Data.List.Relation.Binary.Pointwise.html#1796" class="Generalizable">y</a><a id="9255" class="Symbol">)</a>
<a id="9257" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9268" href="Data.List.Relation.Binary.Pointwise.html#9268" class="Bound">r</a> <a id="9270" class="Number">0</a>       <a id="9278" class="Symbol">=</a> <a id="9280" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="9283" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9294" href="Data.List.Relation.Binary.Pointwise.html#9294" class="Bound">r</a> <a id="9296" class="Symbol">(</a><a id="9297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9301" href="Data.List.Relation.Binary.Pointwise.html#9301" class="Bound">n</a><a id="9302" class="Symbol">)</a> <a id="9304" class="Symbol">=</a> <a id="9306" href="Data.List.Relation.Binary.Pointwise.html#9294" class="Bound">r</a> <a id="9308" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="9310" href="Data.List.Relation.Binary.Pointwise.html#9186" class="Function">replicate⁺</a> <a id="9321" href="Data.List.Relation.Binary.Pointwise.html#9294" class="Bound">r</a> <a id="9323" href="Data.List.Relation.Binary.Pointwise.html#9301" class="Bound">n</a>

<a id="9326" class="Comment">------------------------------------------------------------------------</a>
<a id="9399" class="Comment">-- lookup</a>

<a id="lookup⁻"></a><a id="9410" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9418" class="Symbol">:</a> <a id="9420" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9427" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9430" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9432" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9439" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="9442" class="Symbol">→</a>
          <a id="9454" class="Symbol">(∀</a> <a id="9457" class="Symbol">{</a><a id="9458" href="Data.List.Relation.Binary.Pointwise.html#9458" class="Bound">i</a> <a id="9460" href="Data.List.Relation.Binary.Pointwise.html#9460" class="Bound">j</a><a id="9461" class="Symbol">}</a> <a id="9463" class="Symbol">→</a> <a id="9465" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9469" href="Data.List.Relation.Binary.Pointwise.html#9458" class="Bound">i</a> <a id="9471" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9473" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="9477" href="Data.List.Relation.Binary.Pointwise.html#9460" class="Bound">j</a> <a id="9479" class="Symbol">→</a> <a id="9481" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9483" class="Symbol">(</a><a id="9484" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9491" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9494" href="Data.List.Relation.Binary.Pointwise.html#9458" class="Bound">i</a><a id="9495" class="Symbol">)</a> <a id="9497" class="Symbol">(</a><a id="9498" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9505" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="9508" href="Data.List.Relation.Binary.Pointwise.html#9460" class="Bound">j</a><a id="9509" class="Symbol">))</a> <a id="9512" class="Symbol">→</a>
          <a id="9524" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="9534" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9536" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9539" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a>
<a id="9542" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9550" class="Symbol">{</a><a id="9551" class="Argument">xs</a> <a id="9554" class="Symbol">=</a> <a id="9556" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9558" class="Symbol">}</a>    <a id="9563" class="Symbol">{</a><a id="9564" class="Argument">ys</a> <a id="9567" class="Symbol">=</a> <a id="9569" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9571" class="Symbol">}</a>    <a id="9576" class="Symbol">_</a>             <a id="9590" class="Symbol">_</a>  <a id="9593" class="Symbol">=</a> <a id="9595" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="9598" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9606" class="Symbol">{</a><a id="9607" class="Argument">xs</a> <a id="9610" class="Symbol">=</a> <a id="9612" class="Symbol">_</a> <a id="9614" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9616" class="Symbol">_}</a> <a id="9619" class="Symbol">{</a><a id="9620" class="Argument">ys</a> <a id="9623" class="Symbol">=</a> <a id="9625" class="Symbol">_</a> <a id="9627" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9629" class="Symbol">_}</a> <a id="9632" href="Data.List.Relation.Binary.Pointwise.html#9632" class="Bound">|xs|≡|ys|</a> <a id="9642" href="Data.List.Relation.Binary.Pointwise.html#9642" class="Bound">eq</a> <a id="9645" class="Symbol">=</a> <a id="9647" href="Data.List.Relation.Binary.Pointwise.html#9642" class="Bound">eq</a> <a id="9650" class="Symbol">{</a><a id="9651" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a><a id="9656" class="Symbol">}</a> <a id="9658" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="9665" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a>
  <a id="9669" href="Data.List.Relation.Binary.Pointwise.html#9410" class="Function">lookup⁻</a> <a id="9677" class="Symbol">(</a><a id="9678" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="9692" href="Data.List.Relation.Binary.Pointwise.html#9632" class="Bound">|xs|≡|ys|</a><a id="9701" class="Symbol">)</a> <a id="9703" class="Symbol">(</a><a id="9704" href="Data.List.Relation.Binary.Pointwise.html#9642" class="Bound">eq</a> <a id="9707" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9709" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="9716" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a><a id="9721" class="Symbol">)</a>

<a id="lookup⁺"></a><a id="9724" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9732" class="Symbol">:</a> <a id="9734" class="Symbol">∀</a> <a id="9736" class="Symbol">(</a><a id="9737" href="Data.List.Relation.Binary.Pointwise.html#9737" class="Bound">Rxys</a> <a id="9742" class="Symbol">:</a> <a id="9744" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="9754" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9756" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9759" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a><a id="9761" class="Symbol">)</a> <a id="9763" class="Symbol">→</a>
          <a id="9775" class="Symbol">∀</a> <a id="9777" href="Data.List.Relation.Binary.Pointwise.html#9777" class="Bound">i</a> <a id="9779" class="Symbol">→</a> <a id="9781" class="Symbol">(</a><a id="9782" class="Keyword">let</a> <a id="9786" href="Data.List.Relation.Binary.Pointwise.html#9786" class="Bound">j</a> <a id="9788" class="Symbol">=</a> <a id="9790" href="Data.Fin.Base.html#1519" class="Function">cast</a> <a id="9795" class="Symbol">(</a><a id="9796" href="Data.List.Relation.Binary.Pointwise.Properties.html#2878" class="Function">Pointwise-length</a> <a id="9813" href="Data.List.Relation.Binary.Pointwise.html#9737" class="Bound">Rxys</a><a id="9817" class="Symbol">)</a> <a id="9819" href="Data.List.Relation.Binary.Pointwise.html#9777" class="Bound">i</a><a id="9820" class="Symbol">)</a> <a id="9822" class="Symbol">→</a>
          <a id="9834" href="Data.List.Relation.Binary.Pointwise.html#1833" class="Generalizable">R</a> <a id="9836" class="Symbol">(</a><a id="9837" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9844" href="Data.List.Relation.Binary.Pointwise.html#1811" class="Generalizable">xs</a> <a id="9847" href="Data.List.Relation.Binary.Pointwise.html#9777" class="Bound">i</a><a id="9848" class="Symbol">)</a> <a id="9850" class="Symbol">(</a><a id="9851" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="9858" href="Data.List.Relation.Binary.Pointwise.html#1814" class="Generalizable">ys</a> <a id="9861" href="Data.List.Relation.Binary.Pointwise.html#9786" class="Bound">j</a><a id="9862" class="Symbol">)</a>
<a id="9864" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Data.List.Relation.Binary.Pointwise.html#9873" class="Bound">Rxy</a> <a id="9877" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="9879" class="Symbol">_)</a>    <a id="9885" href="Data.List.Relation.Binary.Pointwise.html#920" class="InductiveConstructor">fzero</a>    <a id="9894" class="Symbol">=</a> <a id="9896" href="Data.List.Relation.Binary.Pointwise.html#9873" class="Bound">Rxy</a>
<a id="9900" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9908" class="Symbol">(_</a>   <a id="9913" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="9915" href="Data.List.Relation.Binary.Pointwise.html#9915" class="Bound">Rxys</a><a id="9919" class="Symbol">)</a> <a id="9921" class="Symbol">(</a><a id="9922" href="Data.List.Relation.Binary.Pointwise.html#934" class="InductiveConstructor">fsuc</a> <a id="9927" href="Data.List.Relation.Binary.Pointwise.html#9927" class="Bound">i</a><a id="9928" class="Symbol">)</a> <a id="9930" class="Symbol">=</a> <a id="9932" href="Data.List.Relation.Binary.Pointwise.html#9724" class="Function">lookup⁺</a> <a id="9940" href="Data.List.Relation.Binary.Pointwise.html#9915" class="Bound">Rxys</a> <a id="9945" href="Data.List.Relation.Binary.Pointwise.html#9927" class="Bound">i</a>

<a id="9948" class="Comment">------------------------------------------------------------------------</a>
<a id="10021" class="Comment">-- Properties of propositional pointwise</a>
<a id="10062" class="Comment">------------------------------------------------------------------------</a>

<a id="Pointwise-≡⇒≡"></a><a id="10136" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10150" class="Symbol">:</a> <a id="10152" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="10162" class="Symbol">{</a><a id="10163" class="Argument">A</a> <a id="10165" class="Symbol">=</a> <a id="10167" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10168" class="Symbol">}</a> <a id="10170" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10174" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10176" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="10180" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10194" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>               <a id="10211" class="Symbol">=</a> <a id="10213" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="10220" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10234" class="Symbol">(</a><a id="10235" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="10242" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="10244" href="Data.List.Relation.Binary.Pointwise.html#10244" class="Bound">xs∼ys</a><a id="10249" class="Symbol">)</a> <a id="10251" class="Symbol">=</a> <a id="10253" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="10260" class="Symbol">(_</a> <a id="10263" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="10265" class="Symbol">)</a> <a id="10267" class="Symbol">(</a><a id="10268" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10282" href="Data.List.Relation.Binary.Pointwise.html#10244" class="Bound">xs∼ys</a><a id="10287" class="Symbol">)</a>

<a id="≡⇒Pointwise-≡"></a><a id="10290" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a> <a id="10304" class="Symbol">:</a>  <a id="10307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10311" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10313" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="10323" class="Symbol">{</a><a id="10324" class="Argument">A</a> <a id="10326" class="Symbol">=</a> <a id="10328" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10329" class="Symbol">}</a> <a id="10331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="10335" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a> <a id="10349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Data.List.Relation.Binary.Pointwise.Properties.html#1198" class="Function">refl</a> <a id="10363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="10371" href="Data.List.Relation.Binary.Pointwise.html#10371" class="Function">Pointwise-≡↔≡</a> <a id="10385" class="Symbol">:</a> <a id="10387" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="10395" class="Symbol">(</a><a id="10396" href="Data.List.Relation.Binary.Pointwise.html#3336" class="Function">setoid</a> <a id="10403" class="Symbol">(</a><a id="10404" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10413" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10414" class="Symbol">))</a> <a id="10417" class="Symbol">(</a><a id="10418" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="10433" href="Data.List.Relation.Binary.Pointwise.html#1774" class="Generalizable">A</a><a id="10434" class="Symbol">))</a>
<a id="10437" href="Data.List.Relation.Binary.Pointwise.html#10371" class="Function">Pointwise-≡↔≡</a> <a id="10451" class="Symbol">=</a> <a id="10453" class="Keyword">record</a>
  <a id="10462" class="Symbol">{</a> <a id="10464" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10467" class="Symbol">=</a> <a id="10469" href="Function.Base.html#704" class="Function">id</a>
  <a id="10474" class="Symbol">;</a> <a id="10476" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10481" class="Symbol">=</a> <a id="10483" href="Function.Base.html#704" class="Function">id</a>
  <a id="10488" class="Symbol">;</a> <a id="10490" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="10498" class="Symbol">=</a> <a id="10500" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a>
  <a id="10516" class="Symbol">;</a> <a id="10518" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="10528" class="Symbol">=</a> <a id="10530" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a>
  <a id="10546" class="Symbol">;</a> <a id="10548" href="Function.Bundles.html#7524" class="Field">inverse</a> <a id="10556" class="Symbol">=</a> <a id="10558" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise-≡⇒≡</a> <a id="10572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10574" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">≡⇒Pointwise-≡</a>
  <a id="10590" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Relation.Binary.Prefix.Heterogeneous.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Prefix.Heterogeneous.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the heterogeneous prefix relation</a>
<a id="157" class="Comment">------------------------------------------------------------------------</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--cubical-compatible</a> <a id="264" class="Pragma">--safe</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous.Properties</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Level.html" class="Module">Level</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="423" class="Symbol">;</a> <a id="425" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="473" class="Symbol">as</a> <a id="476" class="Module">All</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="490" class="Symbol">;</a> <a id="492" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="494" class="Symbol">;</a> <a id="496" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="499" class="Symbol">)</a>
<a id="501" class="Keyword">import</a> <a id="508" href="Data.List.Relation.Unary.All.Properties.html" class="Module">Data.List.Relation.Unary.All.Properties</a> <a id="548" class="Symbol">as</a> <a id="551" class="Module">All</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="582" class="Symbol">as</a> <a id="585" class="Module">List</a> <a id="590" class="Keyword">hiding</a> <a id="597" class="Symbol">(</a><a id="598" href="Data.List.Base.html#1612" class="Function">map</a><a id="601" class="Symbol">;</a> <a id="603" href="Data.List.Base.html#8047" class="Function">uncons</a><a id="609" class="Symbol">)</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="669" class="Keyword">using</a> <a id="675" class="Symbol">(</a><a id="676" href="Data.List.Membership.Propositional.Properties.html#13421" class="Function">[]∈inits</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="739" class="Keyword">using</a> <a id="745" class="Symbol">(</a><a id="746" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="755" class="Symbol">;</a> <a id="757" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="759" class="Symbol">;</a> <a id="761" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="764" class="Symbol">)</a>
<a id="766" class="Keyword">open</a> <a id="771" class="Keyword">import</a> <a id="778" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a> <a id="825" class="Symbol">as</a> <a id="828" class="Module">Prefix</a>
  <a id="837" class="Keyword">hiding</a> <a id="844" class="Symbol">(</a><a id="845" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#867" class="Datatype">PrefixView</a><a id="855" class="Symbol">;</a> <a id="857" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">_++_</a><a id="861" class="Symbol">)</a>
<a id="863" class="Keyword">open</a> <a id="868" class="Keyword">import</a> <a id="875" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="889" class="Keyword">using</a> <a id="895" class="Symbol">(</a><a id="896" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="897" class="Symbol">;</a> <a id="899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="903" class="Symbol">;</a> <a id="905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="913" class="Symbol">;</a> <a id="915" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="918" class="Symbol">;</a> <a id="920" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="923" class="Symbol">)</a>
<a id="925" class="Keyword">open</a> <a id="930" class="Keyword">import</a> <a id="937" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="957" class="Keyword">using</a> <a id="963" class="Symbol">(</a><a id="964" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a><a id="977" class="Symbol">)</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1009" class="Symbol">as</a> <a id="1012" class="Module">Product</a>
  <a id="1022" class="Keyword">using</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1032" class="Symbol">;</a> <a id="1034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1044" class="Symbol">;</a> <a id="1046" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1051" class="Symbol">;</a> <a id="1053" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1060" class="Symbol">)</a>
<a id="1062" class="Keyword">open</a> <a id="1067" class="Keyword">import</a> <a id="1074" href="Function.Base.html" class="Module">Function.Base</a> <a id="1088" class="Keyword">using</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Function.Base.html#1657" class="Function">flip</a><a id="1099" class="Symbol">;</a> <a id="1101" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1109" class="Symbol">)</a>
<a id="1111" class="Keyword">open</a> <a id="1116" class="Keyword">import</a> <a id="1123" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1144" class="Keyword">using</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1154" class="Symbol">;</a> <a id="1156" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1159" class="Symbol">;</a> <a id="1161" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1164" class="Symbol">)</a>
<a id="1166" class="Keyword">open</a> <a id="1171" class="Keyword">import</a> <a id="1178" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1208" class="Keyword">using</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a><a id="1229" class="Symbol">;</a> <a id="1231" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="1241" class="Symbol">;</a> <a id="1243" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1252" class="Symbol">)</a>
<a id="1254" class="Keyword">open</a> <a id="1259" class="Keyword">import</a> <a id="1266" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1311" class="Keyword">using</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1321" class="Symbol">;</a> <a id="1323" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1326" class="Symbol">;</a> <a id="1328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1332" class="Symbol">;</a> <a id="1334" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1339" class="Symbol">)</a>
<a id="1341" class="Keyword">open</a> <a id="1346" class="Keyword">import</a> <a id="1353" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1385" class="Symbol">as</a> <a id="1388" class="Module">Dec</a>
  <a id="1394" class="Keyword">using</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="1408" class="Symbol">;</a> <a id="1410" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1413" class="Symbol">;</a> <a id="1415" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1417" class="Symbol">;</a> <a id="1419" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1428" class="Symbol">)</a>
<a id="1430" class="Keyword">open</a> <a id="1435" class="Keyword">import</a> <a id="1442" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1473" class="Keyword">using</a> <a id="1479" class="Symbol">(</a><a id="1480" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1482" class="Symbol">;</a> <a id="1484" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1497" class="Symbol">)</a>
<a id="1499" class="Keyword">open</a> <a id="1504" class="Keyword">import</a> <a id="1511" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1526" class="Symbol">as</a> <a id="1529" class="Module">U</a> <a id="1531" class="Keyword">using</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1542" class="Symbol">)</a>

<a id="1545" class="Keyword">private</a>
  <a id="1555" class="Keyword">variable</a>
    <a id="1568" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1568" class="Generalizable">a</a> <a id="1570" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1570" class="Generalizable">b</a> <a id="1572" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1572" class="Generalizable">r</a> <a id="1574" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1574" class="Generalizable">s</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1588" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1588" class="Generalizable">A</a> <a id="1590" class="Symbol">:</a> <a id="1592" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1596" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1568" class="Generalizable">a</a>
    <a id="1602" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1602" class="Generalizable">B</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1610" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1570" class="Generalizable">b</a>
    <a id="1616" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1624" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1588" class="Generalizable">A</a> <a id="1626" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1602" class="Generalizable">B</a> <a id="1628" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1572" class="Generalizable">r</a>
    <a id="1634" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1634" class="Generalizable">S</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1642" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1588" class="Generalizable">A</a> <a id="1644" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1602" class="Generalizable">B</a> <a id="1646" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1574" class="Generalizable">s</a>

<a id="1649" class="Comment">------------------------------------------------------------------------</a>
<a id="1722" class="Comment">-- First as a decidable partial order (once made homogeneous)</a>

<a id="fromPointwise"></a><a id="1785" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1785" class="Function">fromPointwise</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1811" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="1813" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1815" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1822" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a>
<a id="1824" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1785" class="Function">fromPointwise</a> <a id="1838" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="1847" class="Symbol">=</a> <a id="1849" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="1852" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1785" class="Function">fromPointwise</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1867" class="Bound">r</a> <a id="1869" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1871" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1871" class="Bound">rs</a><a id="1873" class="Symbol">)</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1867" class="Bound">r</a> <a id="1879" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1881" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1785" class="Function">fromPointwise</a> <a id="1895" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1871" class="Bound">rs</a>

<a id="toPointwise"></a><a id="1899" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1899" class="Function">toPointwise</a> <a id="1911" class="Symbol">:</a> <a id="1913" class="Symbol">∀</a> <a id="1915" class="Symbol">{</a><a id="1916" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1916" class="Bound">as</a> <a id="1919" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1919" class="Bound">bs</a><a id="1921" class="Symbol">}</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Data.List.Base.html#4746" class="Function">length</a> <a id="1932" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1916" class="Bound">as</a> <a id="1935" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1937" href="Data.List.Base.html#4746" class="Function">length</a> <a id="1944" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1919" class="Bound">bs</a> <a id="1947" class="Symbol">→</a>
              <a id="1963" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1970" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="1972" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1916" class="Bound">as</a> <a id="1975" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1919" class="Bound">bs</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1990" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="1992" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1916" class="Bound">as</a> <a id="1995" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1919" class="Bound">bs</a>
<a id="1998" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1899" class="Function">toPointwise</a> <a id="2010" class="Symbol">{</a><a id="2011" class="Argument">bs</a> <a id="2014" class="Symbol">=</a> <a id="2016" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2018" class="Symbol">}</a> <a id="2020" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2020" class="Bound">eq</a> <a id="2023" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
<a id="2031" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1899" class="Function">toPointwise</a> <a id="2043" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2043" class="Bound">eq</a> <a id="2046" class="Symbol">(</a><a id="2047" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2047" class="Bound">r</a> <a id="2049" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2051" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2051" class="Bound">rs</a><a id="2053" class="Symbol">)</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2047" class="Bound">r</a> <a id="2059" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2061" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1899" class="Function">toPointwise</a> <a id="2073" class="Symbol">(</a><a id="2074" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="2088" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2043" class="Bound">eq</a><a id="2090" class="Symbol">)</a> <a id="2092" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2051" class="Bound">rs</a>

<a id="2096" class="Keyword">module</a> <a id="2103" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2103" class="Module">_</a> <a id="2105" class="Symbol">{</a><a id="2106" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2106" class="Bound">a</a> <a id="2108" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2108" class="Bound">b</a> <a id="2110" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2110" class="Bound">c</a> <a id="2112" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2112" class="Bound">r</a> <a id="2114" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2114" class="Bound">s</a> <a id="2116" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2116" class="Bound">t</a><a id="2117" class="Symbol">}</a> <a id="2119" class="Symbol">{</a><a id="2120" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2120" class="Bound">A</a> <a id="2122" class="Symbol">:</a> <a id="2124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2128" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2106" class="Bound">a</a><a id="2129" class="Symbol">}</a> <a id="2131" class="Symbol">{</a><a id="2132" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2132" class="Bound">B</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2140" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2108" class="Bound">b</a><a id="2141" class="Symbol">}</a> <a id="2143" class="Symbol">{</a><a id="2144" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2144" class="Bound">C</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2152" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2110" class="Bound">c</a><a id="2153" class="Symbol">}</a>
         <a id="2164" class="Symbol">{</a><a id="2165" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2165" class="Bound">R</a> <a id="2167" class="Symbol">:</a> <a id="2169" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2173" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2120" class="Bound">A</a> <a id="2175" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2132" class="Bound">B</a> <a id="2177" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2112" class="Bound">r</a><a id="2178" class="Symbol">}</a> <a id="2180" class="Symbol">{</a><a id="2181" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2181" class="Bound">S</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2189" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2132" class="Bound">B</a> <a id="2191" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2144" class="Bound">C</a> <a id="2193" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2114" class="Bound">s</a><a id="2194" class="Symbol">}</a> <a id="2196" class="Symbol">{</a><a id="2197" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2197" class="Bound">T</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2205" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2120" class="Bound">A</a> <a id="2207" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2144" class="Bound">C</a> <a id="2209" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2116" class="Bound">t</a><a id="2210" class="Symbol">}</a> <a id="2212" class="Keyword">where</a>

  <a id="2221" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2221" class="Function">trans</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2235" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2165" class="Bound">R</a> <a id="2237" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2181" class="Bound">S</a> <a id="2239" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2197" class="Bound">T</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="2257" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2165" class="Bound">R</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="2268" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2181" class="Bound">S</a><a id="2269" class="Symbol">)</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="2279" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2197" class="Bound">T</a><a id="2280" class="Symbol">)</a>
  <a id="2284" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2221" class="Function">trans</a> <a id="2290" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2290" class="Bound">rs⇒t</a> <a id="2295" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="2304" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2304" class="Bound">ss</a>       <a id="2313" class="Symbol">=</a> <a id="2315" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="2320" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2221" class="Function">trans</a> <a id="2326" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2326" class="Bound">rs⇒t</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2332" class="Bound">r</a> <a id="2334" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2336" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2336" class="Bound">rs</a><a id="2338" class="Symbol">)</a> <a id="2340" class="Symbol">(</a><a id="2341" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2341" class="Bound">s</a> <a id="2343" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2345" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2345" class="Bound">ss</a><a id="2347" class="Symbol">)</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2326" class="Bound">rs⇒t</a> <a id="2356" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2332" class="Bound">r</a> <a id="2358" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2341" class="Bound">s</a> <a id="2360" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2362" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2221" class="Function">trans</a> <a id="2368" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2326" class="Bound">rs⇒t</a> <a id="2373" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2336" class="Bound">rs</a> <a id="2376" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2345" class="Bound">ss</a>

<a id="2380" class="Keyword">module</a> <a id="2387" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2387" class="Module">_</a> <a id="2389" class="Symbol">{</a><a id="2390" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2390" class="Bound">a</a> <a id="2392" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2392" class="Bound">b</a> <a id="2394" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2394" class="Bound">r</a> <a id="2396" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2396" class="Bound">s</a> <a id="2398" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2398" class="Bound">e</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">{</a><a id="2402" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2402" class="Bound">A</a> <a id="2404" class="Symbol">:</a> <a id="2406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2410" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2390" class="Bound">a</a><a id="2411" class="Symbol">}</a> <a id="2413" class="Symbol">{</a><a id="2414" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2414" class="Bound">B</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2422" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2392" class="Bound">b</a><a id="2423" class="Symbol">}</a>
         <a id="2434" class="Symbol">{</a><a id="2435" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2435" class="Bound">R</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2443" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2402" class="Bound">A</a> <a id="2445" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2414" class="Bound">B</a> <a id="2447" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2394" class="Bound">r</a><a id="2448" class="Symbol">}</a> <a id="2450" class="Symbol">{</a><a id="2451" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2451" class="Bound">S</a> <a id="2453" class="Symbol">:</a> <a id="2455" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2459" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2414" class="Bound">B</a> <a id="2461" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2402" class="Bound">A</a> <a id="2463" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2396" class="Bound">s</a><a id="2464" class="Symbol">}</a> <a id="2466" class="Symbol">{</a><a id="2467" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2467" class="Bound">E</a> <a id="2469" class="Symbol">:</a> <a id="2471" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2475" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2402" class="Bound">A</a> <a id="2477" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2414" class="Bound">B</a> <a id="2479" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2398" class="Bound">e</a><a id="2480" class="Symbol">}</a> <a id="2482" class="Keyword">where</a>

  <a id="2491" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2491" class="Function">antisym</a> <a id="2499" class="Symbol">:</a> <a id="2501" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2509" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2435" class="Bound">R</a> <a id="2511" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2451" class="Bound">S</a> <a id="2513" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2467" class="Bound">E</a> <a id="2515" class="Symbol">→</a> <a id="2517" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2525" class="Symbol">(</a><a id="2526" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="2533" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2435" class="Bound">R</a><a id="2534" class="Symbol">)</a> <a id="2536" class="Symbol">(</a><a id="2537" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="2544" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2451" class="Bound">S</a><a id="2545" class="Symbol">)</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2558" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2467" class="Bound">E</a><a id="2559" class="Symbol">)</a>
  <a id="2563" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2491" class="Function">antisym</a> <a id="2571" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2571" class="Bound">rs⇒e</a> <a id="2576" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="2585" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="2594" class="Symbol">=</a> <a id="2596" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="2601" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2491" class="Function">antisym</a> <a id="2609" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2609" class="Bound">rs⇒e</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2615" class="Bound">r</a> <a id="2617" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2619" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2619" class="Bound">rs</a><a id="2621" class="Symbol">)</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2624" class="Bound">s</a> <a id="2626" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2628" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2628" class="Bound">ss</a><a id="2630" class="Symbol">)</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2609" class="Bound">rs⇒e</a> <a id="2639" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2615" class="Bound">r</a> <a id="2641" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2624" class="Bound">s</a> <a id="2643" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2645" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2491" class="Function">antisym</a> <a id="2653" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2609" class="Bound">rs⇒e</a> <a id="2658" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2619" class="Bound">rs</a> <a id="2661" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2628" class="Bound">ss</a>

<a id="2665" class="Comment">------------------------------------------------------------------------</a>
<a id="2738" class="Comment">-- length</a>

<a id="length-mono"></a><a id="2749" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2749" class="Function">length-mono</a> <a id="2761" class="Symbol">:</a> <a id="2763" class="Symbol">∀</a> <a id="2765" class="Symbol">{</a><a id="2766" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2766" class="Bound">as</a> <a id="2769" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2769" class="Bound">bs</a><a id="2771" class="Symbol">}</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="2782" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="2784" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2766" class="Bound">as</a> <a id="2787" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2769" class="Bound">bs</a> <a id="2790" class="Symbol">→</a> <a id="2792" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2799" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2766" class="Bound">as</a> <a id="2802" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2804" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2811" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2769" class="Bound">bs</a>
<a id="2814" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2749" class="Function">length-mono</a> <a id="2826" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="2835" class="Symbol">=</a> <a id="2837" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="2841" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2749" class="Function">length-mono</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2854" class="Bound">r</a> <a id="2856" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="2858" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2858" class="Bound">rs</a><a id="2860" class="Symbol">)</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2749" class="Function">length-mono</a> <a id="2881" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2858" class="Bound">rs</a><a id="2883" class="Symbol">)</a>

<a id="2886" class="Comment">------------------------------------------------------------------------</a>
<a id="2959" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="2968" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2968" class="Function">++⁺</a> <a id="2972" class="Symbol">:</a> <a id="2974" class="Symbol">∀</a> <a id="2976" class="Symbol">{</a><a id="2977" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2977" class="Bound">as</a> <a id="2980" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2980" class="Bound">bs</a> <a id="2983" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2983" class="Bound">cs</a> <a id="2986" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2986" class="Bound">ds</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">→</a> <a id="2992" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="3002" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="3004" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2977" class="Bound">as</a> <a id="3007" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2980" class="Bound">bs</a> <a id="3010" class="Symbol">→</a>
      <a id="3018" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3025" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="3027" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2983" class="Bound">cs</a> <a id="3030" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2986" class="Bound">ds</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3042" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="3044" class="Symbol">(</a><a id="3045" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2977" class="Bound">as</a> <a id="3048" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3051" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2983" class="Bound">cs</a><a id="3053" class="Symbol">)</a> <a id="3055" class="Symbol">(</a><a id="3056" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2980" class="Bound">bs</a> <a id="3059" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3062" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2986" class="Bound">ds</a><a id="3064" class="Symbol">)</a>
<a id="3066" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2968" class="Function">++⁺</a> <a id="3070" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="3079" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3079" class="Bound">cs⊆ds</a> <a id="3085" class="Symbol">=</a> <a id="3087" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3079" class="Bound">cs⊆ds</a>
<a id="3093" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2968" class="Function">++⁺</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3098" class="Bound">r</a> <a id="3100" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="3102" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3102" class="Bound">rs</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3106" class="Bound">cs⊆ds</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3098" class="Bound">r</a> <a id="3116" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="3118" class="Symbol">(</a><a id="3119" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2968" class="Function">++⁺</a> <a id="3123" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3102" class="Bound">rs</a> <a id="3126" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3106" class="Bound">cs⊆ds</a><a id="3131" class="Symbol">)</a>

<a id="++⁻"></a><a id="3134" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3134" class="Function">++⁻</a> <a id="3138" class="Symbol">:</a> <a id="3140" class="Symbol">∀</a> <a id="3142" class="Symbol">{</a><a id="3143" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3143" class="Bound">as</a> <a id="3146" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3146" class="Bound">bs</a> <a id="3149" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3149" class="Bound">cs</a> <a id="3152" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3152" class="Bound">ds</a><a id="3154" class="Symbol">}</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3165" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3143" class="Bound">as</a> <a id="3168" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3170" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3177" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3146" class="Bound">bs</a> <a id="3180" class="Symbol">→</a>
      <a id="3188" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3195" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3143" class="Bound">as</a> <a id="3201" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3204" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3149" class="Bound">cs</a><a id="3206" class="Symbol">)</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3146" class="Bound">bs</a> <a id="3212" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3215" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3152" class="Bound">ds</a><a id="3217" class="Symbol">)</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3228" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="3230" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3149" class="Bound">cs</a> <a id="3233" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3152" class="Bound">ds</a>
<a id="3236" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3134" class="Function">++⁻</a> <a id="3240" class="Symbol">{</a><a id="3241" class="Argument">as</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3248" class="Symbol">}</a>    <a id="3253" class="Symbol">{</a><a id="3254" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3256" class="Symbol">}</a>    <a id="3261" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3261" class="Bound">eq</a> <a id="3264" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3264" class="Bound">rs</a>       <a id="3273" class="Symbol">=</a> <a id="3275" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3264" class="Bound">rs</a>
<a id="3278" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3134" class="Function">++⁻</a> <a id="3282" class="Symbol">{</a><a id="3283" class="Argument">as</a> <a id="3286" class="Symbol">=</a> <a id="3288" class="Symbol">_</a> <a id="3290" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3292" class="Symbol">_}</a> <a id="3295" class="Symbol">{_</a> <a id="3298" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3300" class="Symbol">_}</a> <a id="3303" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3303" class="Bound">eq</a> <a id="3306" class="Symbol">(_</a> <a id="3309" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="3311" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3311" class="Bound">rs</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3134" class="Function">++⁻</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3336" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3303" class="Bound">eq</a><a id="3338" class="Symbol">)</a> <a id="3340" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3311" class="Bound">rs</a>

<a id="3344" class="Comment">------------------------------------------------------------------------</a>
<a id="3417" class="Comment">-- map</a>

<a id="3425" class="Keyword">module</a> <a id="3432" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3432" class="Module">_</a> <a id="3434" class="Symbol">{</a><a id="3435" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3435" class="Bound">a</a> <a id="3437" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3437" class="Bound">b</a> <a id="3439" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3439" class="Bound">c</a> <a id="3441" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3441" class="Bound">d</a> <a id="3443" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3443" class="Bound">r</a><a id="3444" class="Symbol">}</a> <a id="3446" class="Symbol">{</a><a id="3447" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3447" class="Bound">A</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3455" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3435" class="Bound">a</a><a id="3456" class="Symbol">}</a> <a id="3458" class="Symbol">{</a><a id="3459" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3459" class="Bound">B</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3467" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3437" class="Bound">b</a><a id="3468" class="Symbol">}</a> <a id="3470" class="Symbol">{</a><a id="3471" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3471" class="Bound">C</a> <a id="3473" class="Symbol">:</a> <a id="3475" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3479" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3439" class="Bound">c</a><a id="3480" class="Symbol">}</a> <a id="3482" class="Symbol">{</a><a id="3483" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3483" class="Bound">D</a> <a id="3485" class="Symbol">:</a> <a id="3487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3491" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3441" class="Bound">d</a><a id="3492" class="Symbol">}</a>
         <a id="3503" class="Symbol">{</a><a id="3504" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3504" class="Bound">R</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3512" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3471" class="Bound">C</a> <a id="3514" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3483" class="Bound">D</a> <a id="3516" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3443" class="Bound">r</a><a id="3517" class="Symbol">}</a> <a id="3519" class="Keyword">where</a>

  <a id="3528" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3528" class="Function">map⁺</a> <a id="3533" class="Symbol">:</a> <a id="3535" class="Symbol">∀</a> <a id="3537" class="Symbol">{</a><a id="3538" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3538" class="Bound">as</a> <a id="3541" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3541" class="Bound">bs</a><a id="3543" class="Symbol">}</a> <a id="3545" class="Symbol">(</a><a id="3546" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3546" class="Bound">f</a> <a id="3548" class="Symbol">:</a> <a id="3550" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3447" class="Bound">A</a> <a id="3552" class="Symbol">→</a> <a id="3554" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3471" class="Bound">C</a><a id="3555" class="Symbol">)</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3558" class="Bound">g</a> <a id="3560" class="Symbol">:</a> <a id="3562" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3459" class="Bound">B</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3483" class="Bound">D</a><a id="3567" class="Symbol">)</a> <a id="3569" class="Symbol">→</a>
         <a id="3580" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3587" class="Symbol">(λ</a> <a id="3590" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3590" class="Bound">a</a> <a id="3592" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3592" class="Bound">b</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3504" class="Bound">R</a> <a id="3598" class="Symbol">(</a><a id="3599" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3546" class="Bound">f</a> <a id="3601" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3590" class="Bound">a</a><a id="3602" class="Symbol">)</a> <a id="3604" class="Symbol">(</a><a id="3605" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3558" class="Bound">g</a> <a id="3607" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3592" class="Bound">b</a><a id="3608" class="Symbol">))</a> <a id="3611" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3538" class="Bound">as</a> <a id="3614" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3541" class="Bound">bs</a> <a id="3617" class="Symbol">→</a>
         <a id="3628" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3635" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3504" class="Bound">R</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3647" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3546" class="Bound">f</a> <a id="3649" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3538" class="Bound">as</a><a id="3651" class="Symbol">)</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3663" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3558" class="Bound">g</a> <a id="3665" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3541" class="Bound">bs</a><a id="3667" class="Symbol">)</a>
  <a id="3671" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3528" class="Function">map⁺</a> <a id="3676" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3676" class="Bound">f</a> <a id="3678" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3678" class="Bound">g</a> <a id="3680" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="3689" class="Symbol">=</a> <a id="3691" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="3696" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3528" class="Function">map⁺</a> <a id="3701" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3701" class="Bound">f</a> <a id="3703" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3703" class="Bound">g</a> <a id="3705" class="Symbol">(</a><a id="3706" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3706" class="Bound">r</a> <a id="3708" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="3710" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3710" class="Bound">rs</a><a id="3712" class="Symbol">)</a> <a id="3714" class="Symbol">=</a> <a id="3716" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3706" class="Bound">r</a> <a id="3718" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="3720" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3528" class="Function">map⁺</a> <a id="3725" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3701" class="Bound">f</a> <a id="3727" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3703" class="Bound">g</a> <a id="3729" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3710" class="Bound">rs</a>

  <a id="3735" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3735" class="Function">map⁻</a> <a id="3740" class="Symbol">:</a> <a id="3742" class="Symbol">∀</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3745" class="Bound">as</a> <a id="3748" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3748" class="Bound">bs</a><a id="3750" class="Symbol">}</a> <a id="3752" class="Symbol">(</a><a id="3753" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3753" class="Bound">f</a> <a id="3755" class="Symbol">:</a> <a id="3757" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3447" class="Bound">A</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3471" class="Bound">C</a><a id="3762" class="Symbol">)</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3765" class="Bound">g</a> <a id="3767" class="Symbol">:</a> <a id="3769" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3459" class="Bound">B</a> <a id="3771" class="Symbol">→</a> <a id="3773" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3483" class="Bound">D</a><a id="3774" class="Symbol">)</a> <a id="3776" class="Symbol">→</a>
         <a id="3787" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3794" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3504" class="Bound">R</a> <a id="3796" class="Symbol">(</a><a id="3797" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3806" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3753" class="Bound">f</a> <a id="3808" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3745" class="Bound">as</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3822" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3765" class="Bound">g</a> <a id="3824" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3748" class="Bound">bs</a><a id="3826" class="Symbol">)</a> <a id="3828" class="Symbol">→</a>
         <a id="3839" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="3846" class="Symbol">(λ</a> <a id="3849" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3849" class="Bound">a</a> <a id="3851" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3851" class="Bound">b</a> <a id="3853" class="Symbol">→</a> <a id="3855" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3504" class="Bound">R</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3753" class="Bound">f</a> <a id="3860" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3849" class="Bound">a</a><a id="3861" class="Symbol">)</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3765" class="Bound">g</a> <a id="3866" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3851" class="Bound">b</a><a id="3867" class="Symbol">))</a> <a id="3870" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3745" class="Bound">as</a> <a id="3873" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3748" class="Bound">bs</a>
  <a id="3878" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3735" class="Function">map⁻</a> <a id="3883" class="Symbol">{</a><a id="3884" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3886" class="Symbol">}</a>     <a id="3892" class="Symbol">{</a><a id="3893" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3893" class="Bound">bs</a><a id="3895" class="Symbol">}</a>     <a id="3901" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3901" class="Bound">f</a> <a id="3903" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3903" class="Bound">g</a> <a id="3905" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3905" class="Bound">rs</a>       <a id="3914" class="Symbol">=</a> <a id="3916" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="3921" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3735" class="Function">map⁻</a> <a id="3926" class="Symbol">{</a><a id="3927" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3927" class="Bound">a</a> <a id="3929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3931" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3931" class="Bound">as</a><a id="3933" class="Symbol">}</a> <a id="3935" class="Symbol">{</a><a id="3936" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3936" class="Bound">b</a> <a id="3938" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3940" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3940" class="Bound">bs</a><a id="3942" class="Symbol">}</a> <a id="3944" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3944" class="Bound">f</a> <a id="3946" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3946" class="Bound">g</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3949" class="Bound">r</a> <a id="3951" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="3953" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3953" class="Bound">rs</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">=</a> <a id="3959" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3949" class="Bound">r</a> <a id="3961" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="3963" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3735" class="Function">map⁻</a> <a id="3968" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3944" class="Bound">f</a> <a id="3970" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3946" class="Bound">g</a> <a id="3972" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#3953" class="Bound">rs</a>

<a id="3976" class="Comment">------------------------------------------------------------------------</a>
<a id="4049" class="Comment">-- filter</a>

<a id="4060" class="Keyword">module</a> <a id="4067" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4067" class="Module">_</a> <a id="4069" class="Symbol">{</a><a id="4070" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4070" class="Bound">p</a> <a id="4072" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4072" class="Bound">q</a><a id="4073" class="Symbol">}</a> <a id="4075" class="Symbol">{</a><a id="4076" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4076" class="Bound">P</a> <a id="4078" class="Symbol">:</a> <a id="4080" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4085" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1588" class="Generalizable">A</a> <a id="4087" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4070" class="Bound">p</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4091" class="Bound">Q</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4100" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1602" class="Generalizable">B</a> <a id="4102" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4072" class="Bound">q</a><a id="4103" class="Symbol">}</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4106" class="Bound">P?</a> <a id="4109" class="Symbol">:</a> <a id="4111" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="4123" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4076" class="Bound">P</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4127" class="Bound">Q?</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="4144" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4091" class="Bound">Q</a><a id="4145" class="Symbol">)</a>
         <a id="4156" class="Symbol">(</a><a id="4157" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4157" class="Bound">P⇒Q</a> <a id="4161" class="Symbol">:</a> <a id="4163" class="Symbol">∀</a> <a id="4165" class="Symbol">{</a><a id="4166" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4166" class="Bound">a</a> <a id="4168" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4168" class="Bound">b</a><a id="4169" class="Symbol">}</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="4175" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4166" class="Bound">a</a> <a id="4177" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4168" class="Bound">b</a> <a id="4179" class="Symbol">→</a> <a id="4181" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4076" class="Bound">P</a> <a id="4183" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4166" class="Bound">a</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4091" class="Bound">Q</a> <a id="4189" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4168" class="Bound">b</a><a id="4190" class="Symbol">)</a> <a id="4192" class="Symbol">(</a><a id="4193" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4193" class="Bound">Q⇒P</a> <a id="4197" class="Symbol">:</a> <a id="4199" class="Symbol">∀</a> <a id="4201" class="Symbol">{</a><a id="4202" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4202" class="Bound">a</a> <a id="4204" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4204" class="Bound">b</a><a id="4205" class="Symbol">}</a> <a id="4207" class="Symbol">→</a> <a id="4209" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="4211" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4202" class="Bound">a</a> <a id="4213" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4204" class="Bound">b</a> <a id="4215" class="Symbol">→</a> <a id="4217" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4091" class="Bound">Q</a> <a id="4219" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4204" class="Bound">b</a> <a id="4221" class="Symbol">→</a> <a id="4223" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4076" class="Bound">P</a> <a id="4225" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4202" class="Bound">a</a><a id="4226" class="Symbol">)</a>
         <a id="4237" class="Keyword">where</a>

  <a id="4246" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4246" class="Function">filter⁺</a> <a id="4254" class="Symbol">:</a> <a id="4256" class="Symbol">∀</a> <a id="4258" class="Symbol">{</a><a id="4259" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4259" class="Bound">as</a> <a id="4262" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4262" class="Bound">bs</a><a id="4264" class="Symbol">}</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4275" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4173" class="Bound">R</a> <a id="4277" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4259" class="Bound">as</a> <a id="4280" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4262" class="Bound">bs</a> <a id="4283" class="Symbol">→</a> <a id="4285" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4292" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4173" class="Bound">R</a> <a id="4294" class="Symbol">(</a><a id="4295" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="4302" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4106" class="Bound">P?</a> <a id="4305" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4259" class="Bound">as</a><a id="4307" class="Symbol">)</a> <a id="4309" class="Symbol">(</a><a id="4310" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="4317" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4127" class="Bound">Q?</a> <a id="4320" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4262" class="Bound">bs</a><a id="4322" class="Symbol">)</a>
  <a id="4326" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4246" class="Function">filter⁺</a> <a id="4334" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="4337" class="Symbol">=</a> <a id="4339" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="4344" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4246" class="Function">filter⁺</a> <a id="4352" class="Symbol">{</a><a id="4353" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4353" class="Bound">a</a> <a id="4355" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4357" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4357" class="Bound">as</a><a id="4359" class="Symbol">}</a> <a id="4361" class="Symbol">{</a><a id="4362" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4362" class="Bound">b</a> <a id="4364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4366" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4366" class="Bound">bs</a><a id="4368" class="Symbol">}</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4371" class="Bound">r</a> <a id="4373" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="4375" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4375" class="Bound">rs</a><a id="4377" class="Symbol">)</a> <a id="4379" class="Keyword">with</a> <a id="4384" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4106" class="Bound">P?</a> <a id="4387" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4353" class="Bound">a</a> <a id="4389" class="Symbol">|</a> <a id="4391" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4127" class="Bound">Q?</a> <a id="4394" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4362" class="Bound">b</a>
  <a id="4398" class="Symbol">...</a> <a id="4402" class="Symbol">|</a>  <a id="4405" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4410" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4418" class="Symbol">_</a> <a id="4420" class="Symbol">|</a>  <a id="4423" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4428" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4436" class="Symbol">_</a> <a id="4438" class="Symbol">=</a> <a id="4440" class="Bound">r</a> <a id="4442" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="4444" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4246" class="Function">filter⁺</a> <a id="4452" class="Bound">rs</a>
  <a id="4457" class="Symbol">...</a> <a id="4461" class="Symbol">|</a> <a id="4463" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4467" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4467" class="Bound">pa</a>          <a id="4479" class="Symbol">|</a> <a id="4481" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4484" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4484" class="Bound">¬qb</a>          <a id="4497" class="Symbol">=</a> <a id="4499" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4157" class="Bound">P⇒Q</a> <a id="4518" class="Bound">r</a> <a id="4520" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4467" class="Bound">pa</a><a id="4522" class="Symbol">)</a> <a id="4524" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4484" class="Bound">¬qb</a>
  <a id="4530" class="Symbol">...</a> <a id="4534" class="Symbol">|</a> <a id="4536" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4539" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4539" class="Bound">¬pa</a>          <a id="4552" class="Symbol">|</a> <a id="4554" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4558" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4558" class="Bound">qb</a>          <a id="4570" class="Symbol">=</a> <a id="4572" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4193" class="Bound">Q⇒P</a> <a id="4591" class="Bound">r</a> <a id="4593" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4558" class="Bound">qb</a><a id="4595" class="Symbol">)</a> <a id="4597" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4539" class="Bound">¬pa</a>
  <a id="4603" class="CatchallClause Symbol">...</a><a id="4606" class="CatchallClause"> </a><a id="4607" class="CatchallClause Symbol">|</a><a id="4608" class="CatchallClause"> </a><a id="4609" href="Agda.Builtin.Bool.html#192" class="CatchallClause InductiveConstructor">false</a><a id="4614" class="CatchallClause"> </a><a id="4615" href="Relation.Nullary.Decidable.Core.html#2010" class="CatchallClause InductiveConstructor Operator">because</a><a id="4622" class="CatchallClause"> </a><a id="4623" class="CatchallClause Symbol">_</a><a id="4624" class="CatchallClause"> </a><a id="4625" class="CatchallClause Symbol">|</a><a id="4626" class="CatchallClause"> </a><a id="4627" href="Agda.Builtin.Bool.html#192" class="CatchallClause InductiveConstructor">false</a><a id="4632" class="CatchallClause"> </a><a id="4633" href="Relation.Nullary.Decidable.Core.html#2010" class="CatchallClause InductiveConstructor Operator">because</a><a id="4640" class="CatchallClause"> </a><a id="4641" class="CatchallClause Symbol">_</a> <a id="4643" class="Symbol">=</a> <a id="4645" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4246" class="Function">filter⁺</a> <a id="4653" class="Bound">rs</a>

<a id="4657" class="Comment">------------------------------------------------------------------------</a>
<a id="4730" class="Comment">-- take</a>

<a id="take⁺"></a><a id="4739" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4739" class="Function">take⁺</a> <a id="4745" class="Symbol">:</a> <a id="4747" class="Symbol">∀</a> <a id="4749" class="Symbol">{</a><a id="4750" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4750" class="Bound">as</a> <a id="4753" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4753" class="Bound">bs</a><a id="4755" class="Symbol">}</a> <a id="4757" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4757" class="Bound">n</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4768" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="4770" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4750" class="Bound">as</a> <a id="4773" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4753" class="Bound">bs</a> <a id="4776" class="Symbol">→</a>
        <a id="4786" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4793" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="4795" class="Symbol">(</a><a id="4796" href="Data.List.Base.html#8389" class="Function">take</a> <a id="4801" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4757" class="Bound">n</a> <a id="4803" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4750" class="Bound">as</a><a id="4805" class="Symbol">)</a> <a id="4807" class="Symbol">(</a><a id="4808" href="Data.List.Base.html#8389" class="Function">take</a> <a id="4813" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4757" class="Bound">n</a> <a id="4815" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4753" class="Bound">bs</a><a id="4817" class="Symbol">)</a>
<a id="4819" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4739" class="Function">take⁺</a> <a id="4825" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4833" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4833" class="Bound">rs</a>       <a id="4842" class="Symbol">=</a> <a id="4844" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="4847" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4739" class="Function">take⁺</a> <a id="4853" class="Symbol">(</a><a id="4854" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4858" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4858" class="Bound">n</a><a id="4859" class="Symbol">)</a> <a id="4861" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="4870" class="Symbol">=</a> <a id="4872" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="4875" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4739" class="Function">take⁺</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4886" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4886" class="Bound">n</a><a id="4887" class="Symbol">)</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4890" class="Bound">r</a> <a id="4892" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="4894" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4894" class="Bound">rs</a><a id="4896" class="Symbol">)</a> <a id="4898" class="Symbol">=</a> <a id="4900" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4890" class="Bound">r</a> <a id="4902" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="4904" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4739" class="Function">take⁺</a> <a id="4910" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4886" class="Bound">n</a> <a id="4912" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4894" class="Bound">rs</a>

<a id="take⁻"></a><a id="4916" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4916" class="Function">take⁻</a> <a id="4922" class="Symbol">:</a> <a id="4924" class="Symbol">∀</a> <a id="4926" class="Symbol">{</a><a id="4927" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4927" class="Bound">as</a> <a id="4930" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4930" class="Bound">bs</a><a id="4932" class="Symbol">}</a> <a id="4934" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4934" class="Bound">n</a> <a id="4936" class="Symbol">→</a>
        <a id="4946" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4953" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="4955" class="Symbol">(</a><a id="4956" href="Data.List.Base.html#8389" class="Function">take</a> <a id="4961" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4934" class="Bound">n</a> <a id="4963" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4927" class="Bound">as</a><a id="4965" class="Symbol">)</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Data.List.Base.html#8389" class="Function">take</a> <a id="4973" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4934" class="Bound">n</a> <a id="4975" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4930" class="Bound">bs</a><a id="4977" class="Symbol">)</a> <a id="4979" class="Symbol">→</a>
        <a id="4989" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4996" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5004" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4934" class="Bound">n</a> <a id="5006" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4927" class="Bound">as</a><a id="5008" class="Symbol">)</a> <a id="5010" class="Symbol">(</a><a id="5011" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5016" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4934" class="Bound">n</a> <a id="5018" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4930" class="Bound">bs</a><a id="5020" class="Symbol">)</a> <a id="5022" class="Symbol">→</a>
        <a id="5032" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="5039" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5041" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4927" class="Bound">as</a> <a id="5044" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4930" class="Bound">bs</a>
<a id="5047" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4916" class="Function">take⁻</a>                        <a id="5076" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5084" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5084" class="Bound">hds</a>       <a id="5094" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5094" class="Bound">tls</a> <a id="5098" class="Symbol">=</a> <a id="5100" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5094" class="Bound">tls</a>
<a id="5104" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4916" class="Function">take⁻</a> <a id="5110" class="Symbol">{</a><a id="5111" class="Argument">as</a> <a id="5114" class="Symbol">=</a> <a id="5116" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5118" class="Symbol">}</a>              <a id="5133" class="Symbol">(</a><a id="5134" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5138" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5138" class="Bound">n</a><a id="5139" class="Symbol">)</a> <a id="5141" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5141" class="Bound">hds</a>       <a id="5151" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5151" class="Bound">tls</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="5160" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4916" class="Function">take⁻</a> <a id="5166" class="Symbol">{</a><a id="5167" class="Argument">as</a> <a id="5170" class="Symbol">=</a> <a id="5172" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5172" class="Bound">a</a> <a id="5174" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5176" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5176" class="Bound">as</a><a id="5178" class="Symbol">}</a> <a id="5180" class="Symbol">{</a><a id="5181" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5181" class="Bound">b</a> <a id="5183" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5185" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5185" class="Bound">bs</a><a id="5187" class="Symbol">}</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5194" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5194" class="Bound">n</a><a id="5195" class="Symbol">)</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5198" class="Bound">r</a> <a id="5200" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="5202" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5202" class="Bound">hds</a><a id="5205" class="Symbol">)</a> <a id="5207" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5207" class="Bound">tls</a> <a id="5211" class="Symbol">=</a> <a id="5213" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5198" class="Bound">r</a> <a id="5215" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="5217" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#4916" class="Function">take⁻</a> <a id="5223" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5194" class="Bound">n</a> <a id="5225" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5202" class="Bound">hds</a> <a id="5229" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5207" class="Bound">tls</a>

<a id="5234" class="Comment">------------------------------------------------------------------------</a>
<a id="5307" class="Comment">-- drop</a>

<a id="drop⁺"></a><a id="5316" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5316" class="Function">drop⁺</a> <a id="5322" class="Symbol">:</a> <a id="5324" class="Symbol">∀</a> <a id="5326" class="Symbol">{</a><a id="5327" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5327" class="Bound">as</a> <a id="5330" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5330" class="Bound">bs</a><a id="5332" class="Symbol">}</a> <a id="5334" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5334" class="Bound">n</a> <a id="5336" class="Symbol">→</a> <a id="5338" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="5345" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5347" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5327" class="Bound">as</a> <a id="5350" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5330" class="Bound">bs</a> <a id="5353" class="Symbol">→</a> <a id="5355" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="5362" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5364" class="Symbol">(</a><a id="5365" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5370" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5334" class="Bound">n</a> <a id="5372" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5327" class="Bound">as</a><a id="5374" class="Symbol">)</a> <a id="5376" class="Symbol">(</a><a id="5377" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5382" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5334" class="Bound">n</a> <a id="5384" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5330" class="Bound">bs</a><a id="5386" class="Symbol">)</a>
<a id="5388" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5316" class="Function">drop⁺</a> <a id="5394" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5402" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5402" class="Bound">rs</a>       <a id="5411" class="Symbol">=</a> <a id="5413" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5402" class="Bound">rs</a>
<a id="5416" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5316" class="Function">drop⁺</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5427" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5427" class="Bound">n</a><a id="5428" class="Symbol">)</a> <a id="5430" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="5439" class="Symbol">=</a> <a id="5441" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="5444" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5316" class="Function">drop⁺</a> <a id="5450" class="Symbol">(</a><a id="5451" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5455" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5455" class="Bound">n</a><a id="5456" class="Symbol">)</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5459" class="Bound">r</a> <a id="5461" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="5463" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5463" class="Bound">rs</a><a id="5465" class="Symbol">)</a> <a id="5467" class="Symbol">=</a> <a id="5469" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5316" class="Function">drop⁺</a> <a id="5475" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5455" class="Bound">n</a> <a id="5477" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5463" class="Bound">rs</a>

<a id="drop⁻"></a><a id="5481" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5481" class="Function">drop⁻</a> <a id="5487" class="Symbol">:</a> <a id="5489" class="Symbol">∀</a> <a id="5491" class="Symbol">{</a><a id="5492" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5492" class="Bound">as</a> <a id="5495" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5495" class="Bound">bs</a><a id="5497" class="Symbol">}</a> <a id="5499" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5499" class="Bound">n</a> <a id="5501" class="Symbol">→</a> <a id="5503" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="5513" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Data.List.Base.html#8389" class="Function">take</a> <a id="5521" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5499" class="Bound">n</a> <a id="5523" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5492" class="Bound">as</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Data.List.Base.html#8389" class="Function">take</a> <a id="5533" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5499" class="Bound">n</a> <a id="5535" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5495" class="Bound">bs</a><a id="5537" class="Symbol">)</a> <a id="5539" class="Symbol">→</a>
        <a id="5549" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="5556" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5558" class="Symbol">(</a><a id="5559" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5564" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5499" class="Bound">n</a> <a id="5566" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5492" class="Bound">as</a><a id="5568" class="Symbol">)</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5576" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5499" class="Bound">n</a> <a id="5578" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5495" class="Bound">bs</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">→</a> <a id="5584" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="5591" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5593" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5492" class="Bound">as</a> <a id="5596" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5495" class="Bound">bs</a>
<a id="5599" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5481" class="Function">drop⁻</a>                      <a id="5626" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5634" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5634" class="Bound">hds</a>       <a id="5644" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5644" class="Bound">tls</a> <a id="5648" class="Symbol">=</a> <a id="5650" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5644" class="Bound">tls</a>
<a id="5654" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5481" class="Function">drop⁻</a> <a id="5660" class="Symbol">{</a><a id="5661" class="Argument">as</a> <a id="5664" class="Symbol">=</a> <a id="5666" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5668" class="Symbol">}</a>            <a id="5681" class="Symbol">(</a><a id="5682" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5686" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5686" class="Bound">n</a><a id="5687" class="Symbol">)</a> <a id="5689" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5689" class="Bound">hds</a>       <a id="5699" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5699" class="Bound">tls</a> <a id="5703" class="Symbol">=</a> <a id="5705" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="5708" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5481" class="Function">drop⁻</a> <a id="5714" class="Symbol">{</a><a id="5715" class="Argument">as</a> <a id="5718" class="Symbol">=</a> <a id="5720" class="Symbol">_</a> <a id="5722" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5724" class="Symbol">_}</a> <a id="5727" class="Symbol">{_</a> <a id="5730" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5732" class="Symbol">_}</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5740" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5740" class="Bound">n</a><a id="5741" class="Symbol">)</a> <a id="5743" class="Symbol">(</a><a id="5744" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5744" class="Bound">r</a> <a id="5746" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="5748" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5748" class="Bound">hds</a><a id="5751" class="Symbol">)</a> <a id="5753" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5753" class="Bound">tls</a> <a id="5757" class="Symbol">=</a> <a id="5759" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5744" class="Bound">r</a> <a id="5761" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5481" class="Function">drop⁻</a> <a id="5770" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5740" class="Bound">n</a> <a id="5772" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5748" class="Bound">hds</a> <a id="5776" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5753" class="Bound">tls</a><a id="5779" class="Symbol">)</a>

<a id="5782" class="Comment">------------------------------------------------------------------------</a>
<a id="5855" class="Comment">-- replicate</a>

<a id="replicate⁺"></a><a id="5869" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5869" class="Function">replicate⁺</a> <a id="5880" class="Symbol">:</a> <a id="5882" class="Symbol">∀</a> <a id="5884" class="Symbol">{</a><a id="5885" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5885" class="Bound">m</a> <a id="5887" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5887" class="Bound">n</a> <a id="5889" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5889" class="Bound">a</a> <a id="5891" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5891" class="Bound">b</a><a id="5892" class="Symbol">}</a> <a id="5894" class="Symbol">→</a> <a id="5896" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5885" class="Bound">m</a> <a id="5898" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5900" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5887" class="Bound">n</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5906" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5889" class="Bound">a</a> <a id="5908" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5891" class="Bound">b</a> <a id="5910" class="Symbol">→</a>
             <a id="5925" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="5932" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5945" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5885" class="Bound">m</a> <a id="5947" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5889" class="Bound">a</a><a id="5948" class="Symbol">)</a> <a id="5950" class="Symbol">(</a><a id="5951" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="5961" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5887" class="Bound">n</a> <a id="5963" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5891" class="Bound">b</a><a id="5964" class="Symbol">)</a>
<a id="5966" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5869" class="Function">replicate⁺</a> <a id="5977" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="5987" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5987" class="Bound">r</a> <a id="5989" class="Symbol">=</a> <a id="5991" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="5994" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5869" class="Function">replicate⁺</a> <a id="6005" class="Symbol">(</a><a id="6006" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6010" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6010" class="Bound">m≤n</a><a id="6013" class="Symbol">)</a> <a id="6015" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6015" class="Bound">r</a> <a id="6017" class="Symbol">=</a> <a id="6019" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6015" class="Bound">r</a> <a id="6021" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="6023" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#5869" class="Function">replicate⁺</a> <a id="6034" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6010" class="Bound">m≤n</a> <a id="6038" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6015" class="Bound">r</a>

<a id="replicate⁻"></a><a id="6041" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6041" class="Function">replicate⁻</a> <a id="6052" class="Symbol">:</a> <a id="6054" class="Symbol">∀</a> <a id="6056" class="Symbol">{</a><a id="6057" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6057" class="Bound">m</a> <a id="6059" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6059" class="Bound">n</a> <a id="6061" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6061" class="Bound">a</a> <a id="6063" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6063" class="Bound">b</a><a id="6064" class="Symbol">}</a> <a id="6066" class="Symbol">→</a> <a id="6068" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6057" class="Bound">m</a> <a id="6070" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="6072" class="Number">0</a> <a id="6074" class="Symbol">→</a>
             <a id="6089" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="6096" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="6098" class="Symbol">(</a><a id="6099" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="6109" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6057" class="Bound">m</a> <a id="6111" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6061" class="Bound">a</a><a id="6112" class="Symbol">)</a> <a id="6114" class="Symbol">(</a><a id="6115" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="6125" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6059" class="Bound">n</a> <a id="6127" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6063" class="Bound">b</a><a id="6128" class="Symbol">)</a> <a id="6130" class="Symbol">→</a> <a id="6132" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#1616" class="Generalizable">R</a> <a id="6134" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6061" class="Bound">a</a> <a id="6136" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6063" class="Bound">b</a>
<a id="6138" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6041" class="Function">replicate⁻</a> <a id="6149" class="Symbol">{</a><a id="6150" class="Argument">m</a> <a id="6152" class="Symbol">=</a> <a id="6154" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6158" class="Symbol">}</a>  <a id="6161" class="Symbol">{</a><a id="6162" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6162" class="Bound">n</a><a id="6163" class="Symbol">}</a>     <a id="6169" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6169" class="Bound">m≢0</a> <a id="6173" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6173" class="Bound">r</a>  <a id="6176" class="Symbol">=</a> <a id="6178" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6192" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6197" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6169" class="Bound">m≢0</a>
<a id="6201" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6041" class="Function">replicate⁻</a> <a id="6212" class="Symbol">{</a><a id="6213" class="Argument">m</a> <a id="6215" class="Symbol">=</a> <a id="6217" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6221" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6221" class="Bound">m</a><a id="6222" class="Symbol">}</a> <a id="6224" class="Symbol">{</a><a id="6225" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6229" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6229" class="Bound">n</a><a id="6230" class="Symbol">}</a> <a id="6232" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6232" class="Bound">m≢0</a> <a id="6236" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6236" class="Bound">rs</a> <a id="6239" class="Symbol">=</a> <a id="6241" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1081" class="Function">Prefix.head</a> <a id="6253" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6236" class="Bound">rs</a>

<a id="6257" class="Comment">------------------------------------------------------------------------</a>
<a id="6330" class="Comment">-- inits</a>

<a id="6340" class="Keyword">module</a> <a id="6347" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6347" class="Module">_</a> <a id="6349" class="Symbol">{</a><a id="6350" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6350" class="Bound">a</a> <a id="6352" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6352" class="Bound">r</a><a id="6353" class="Symbol">}</a> <a id="6355" class="Symbol">{</a><a id="6356" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6356" class="Bound">A</a> <a id="6358" class="Symbol">:</a> <a id="6360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6364" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6350" class="Bound">a</a><a id="6365" class="Symbol">}</a> <a id="6367" class="Symbol">{</a><a id="6368" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6368" class="Bound">R</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6376" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6356" class="Bound">A</a> <a id="6378" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6352" class="Bound">r</a><a id="6379" class="Symbol">}</a> <a id="6381" class="Keyword">where</a>

  <a id="6390" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6390" class="Function">inits⁺</a> <a id="6397" class="Symbol">:</a> <a id="6399" class="Symbol">∀</a> <a id="6401" class="Symbol">{</a><a id="6402" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6402" class="Bound">as</a><a id="6404" class="Symbol">}</a> <a id="6406" class="Symbol">→</a> <a id="6408" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6418" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6368" class="Bound">R</a> <a id="6420" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6402" class="Bound">as</a> <a id="6423" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6402" class="Bound">as</a> <a id="6426" class="Symbol">→</a> <a id="6428" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6432" class="Symbol">(</a><a id="6433" href="Function.Base.html#1657" class="Function">flip</a> <a id="6438" class="Symbol">(</a><a id="6439" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="6446" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6368" class="Bound">R</a><a id="6447" class="Symbol">)</a> <a id="6449" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6402" class="Bound">as</a><a id="6451" class="Symbol">)</a> <a id="6453" class="Symbol">(</a><a id="6454" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="6460" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6402" class="Bound">as</a><a id="6462" class="Symbol">)</a>
  <a id="6466" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6390" class="Function">inits⁺</a> <a id="6473" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="6482" class="Symbol">=</a> <a id="6484" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="6487" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6489" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="6494" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6390" class="Function">inits⁺</a> <a id="6501" class="Symbol">(</a><a id="6502" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6502" class="Bound">r</a> <a id="6504" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6506" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6506" class="Bound">rs</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="6515" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6517" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">All.map⁺</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="6535" class="Symbol">(</a><a id="6536" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6502" class="Bound">r</a> <a id="6538" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷_</a><a id="6540" class="Symbol">)</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6390" class="Function">inits⁺</a> <a id="6550" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6506" class="Bound">rs</a><a id="6552" class="Symbol">))</a>

  <a id="6558" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6558" class="Function">inits⁻</a> <a id="6565" class="Symbol">:</a> <a id="6567" class="Symbol">∀</a> <a id="6569" class="Symbol">{</a><a id="6570" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6570" class="Bound">as</a><a id="6572" class="Symbol">}</a> <a id="6574" class="Symbol">→</a> <a id="6576" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6580" class="Symbol">(</a><a id="6581" href="Function.Base.html#1657" class="Function">flip</a> <a id="6586" class="Symbol">(</a><a id="6587" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="6594" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6368" class="Bound">R</a><a id="6595" class="Symbol">)</a> <a id="6597" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6570" class="Bound">as</a><a id="6599" class="Symbol">)</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="6608" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6570" class="Bound">as</a><a id="6610" class="Symbol">)</a> <a id="6612" class="Symbol">→</a> <a id="6614" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="6624" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6368" class="Bound">R</a> <a id="6626" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6570" class="Bound">as</a> <a id="6629" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6570" class="Bound">as</a>
  <a id="6634" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6558" class="Function">inits⁻</a> <a id="6641" class="Symbol">{</a><a id="6642" class="Argument">as</a> <a id="6645" class="Symbol">=</a> <a id="6647" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6649" class="Symbol">}</a>     <a id="6655" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6655" class="Bound">rs</a>       <a id="6664" class="Symbol">=</a> <a id="6666" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>
  <a id="6671" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6558" class="Function">inits⁻</a> <a id="6678" class="Symbol">{</a><a id="6679" class="Argument">as</a> <a id="6682" class="Symbol">=</a> <a id="6684" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6684" class="Bound">a</a> <a id="6686" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6688" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6688" class="Bound">as</a><a id="6690" class="Symbol">}</a> <a id="6692" class="Symbol">(</a><a id="6693" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6693" class="Bound">r</a> <a id="6695" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6697" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6697" class="Bound">rs</a><a id="6699" class="Symbol">)</a> <a id="6701" class="Symbol">=</a>
    <a id="6707" class="Keyword">let</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6712" class="Bound">hd</a> <a id="6715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6717" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6717" class="Bound">tls</a><a id="6720" class="Symbol">)</a> <a id="6722" class="Symbol">=</a> <a id="6724" href="Data.List.Relation.Unary.All.html#3568" class="Function">All.unzip</a> <a id="6734" class="Symbol">(</a><a id="6735" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="6743" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1221" class="Function">uncons</a> <a id="6750" class="Symbol">(</a><a id="6751" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">All.map⁻</a> <a id="6760" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6697" class="Bound">rs</a><a id="6762" class="Symbol">))</a> <a id="6765" class="Keyword">in</a>
    <a id="6772" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="6783" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6712" class="Bound">hd</a> <a id="6786" class="Symbol">(</a><a id="6787" href="Data.List.Membership.Propositional.Properties.html#13421" class="Function">[]∈inits</a> <a id="6796" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6688" class="Bound">as</a><a id="6798" class="Symbol">)</a> <a id="6800" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="6802" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6558" class="Function">inits⁻</a> <a id="6809" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6717" class="Bound">tls</a>

<a id="6814" class="Comment">------------------------------------------------------------------------</a>
<a id="6887" class="Comment">-- zip(With)</a>

<a id="6901" class="Keyword">module</a> <a id="6908" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6908" class="Module">_</a> <a id="6910" class="Symbol">{</a><a id="6911" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6911" class="Bound">a</a> <a id="6913" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6913" class="Bound">b</a> <a id="6915" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6915" class="Bound">c</a><a id="6916" class="Symbol">}</a> <a id="6918" class="Symbol">{</a><a id="6919" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6919" class="Bound">A</a> <a id="6921" class="Symbol">:</a> <a id="6923" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6927" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6911" class="Bound">a</a><a id="6928" class="Symbol">}</a> <a id="6930" class="Symbol">{</a><a id="6931" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6931" class="Bound">B</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6939" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6913" class="Bound">b</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">{</a><a id="6943" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6943" class="Bound">C</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6951" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6915" class="Bound">c</a><a id="6952" class="Symbol">}</a>
         <a id="6963" class="Symbol">{</a><a id="6964" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6964" class="Bound">d</a> <a id="6966" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6966" class="Bound">e</a> <a id="6968" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6968" class="Bound">f</a><a id="6969" class="Symbol">}</a> <a id="6971" class="Symbol">{</a><a id="6972" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6972" class="Bound">D</a> <a id="6974" class="Symbol">:</a> <a id="6976" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6980" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6964" class="Bound">d</a><a id="6981" class="Symbol">}</a> <a id="6983" class="Symbol">{</a><a id="6984" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6984" class="Bound">E</a> <a id="6986" class="Symbol">:</a> <a id="6988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6992" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6966" class="Bound">e</a><a id="6993" class="Symbol">}</a> <a id="6995" class="Symbol">{</a><a id="6996" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6996" class="Bound">F</a> <a id="6998" class="Symbol">:</a> <a id="7000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7004" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6968" class="Bound">f</a><a id="7005" class="Symbol">}</a>
         <a id="7016" class="Symbol">{</a><a id="7017" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7017" class="Bound">r</a> <a id="7019" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7019" class="Bound">s</a> <a id="7021" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7021" class="Bound">t</a><a id="7022" class="Symbol">}</a> <a id="7024" class="Symbol">{</a><a id="7025" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7025" class="Bound">R</a> <a id="7027" class="Symbol">:</a> <a id="7029" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7033" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6919" class="Bound">A</a> <a id="7035" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6972" class="Bound">D</a> <a id="7037" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7017" class="Bound">r</a><a id="7038" class="Symbol">}</a> <a id="7040" class="Symbol">{</a><a id="7041" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7041" class="Bound">S</a> <a id="7043" class="Symbol">:</a> <a id="7045" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7049" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6931" class="Bound">B</a> <a id="7051" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6984" class="Bound">E</a> <a id="7053" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7019" class="Bound">s</a><a id="7054" class="Symbol">}</a> <a id="7056" class="Symbol">{</a><a id="7057" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7057" class="Bound">T</a> <a id="7059" class="Symbol">:</a> <a id="7061" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7065" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6943" class="Bound">C</a> <a id="7067" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6996" class="Bound">F</a> <a id="7069" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7021" class="Bound">t</a><a id="7070" class="Symbol">}</a> <a id="7072" class="Keyword">where</a>

  <a id="7081" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7081" class="Function">zipWith⁺</a> <a id="7090" class="Symbol">:</a> <a id="7092" class="Symbol">∀</a> <a id="7094" class="Symbol">{</a><a id="7095" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7095" class="Bound">as</a> <a id="7098" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7098" class="Bound">bs</a> <a id="7101" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7101" class="Bound">ds</a> <a id="7104" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7104" class="Bound">es</a><a id="7106" class="Symbol">}</a> <a id="7108" class="Symbol">{</a><a id="7109" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7109" class="Bound">f</a> <a id="7111" class="Symbol">:</a> <a id="7113" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6919" class="Bound">A</a> <a id="7115" class="Symbol">→</a> <a id="7117" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6931" class="Bound">B</a> <a id="7119" class="Symbol">→</a> <a id="7121" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6943" class="Bound">C</a><a id="7122" class="Symbol">}</a> <a id="7124" class="Symbol">{</a><a id="7125" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7125" class="Bound">g</a> <a id="7127" class="Symbol">:</a> <a id="7129" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6972" class="Bound">D</a> <a id="7131" class="Symbol">→</a> <a id="7133" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6984" class="Bound">E</a> <a id="7135" class="Symbol">→</a> <a id="7137" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#6996" class="Bound">F</a><a id="7138" class="Symbol">}</a> <a id="7140" class="Symbol">→</a>
    <a id="7146" class="Symbol">(∀</a> <a id="7149" class="Symbol">{</a><a id="7150" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7150" class="Bound">a</a> <a id="7152" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7152" class="Bound">b</a> <a id="7154" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7154" class="Bound">c</a> <a id="7156" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7156" class="Bound">d</a><a id="7157" class="Symbol">}</a> <a id="7159" class="Symbol">→</a> <a id="7161" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7025" class="Bound">R</a> <a id="7163" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7150" class="Bound">a</a> <a id="7165" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7154" class="Bound">c</a> <a id="7167" class="Symbol">→</a> <a id="7169" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7041" class="Bound">S</a> <a id="7171" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7152" class="Bound">b</a> <a id="7173" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7156" class="Bound">d</a> <a id="7175" class="Symbol">→</a> <a id="7177" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7057" class="Bound">T</a> <a id="7179" class="Symbol">(</a><a id="7180" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7109" class="Bound">f</a> <a id="7182" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7150" class="Bound">a</a> <a id="7184" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7152" class="Bound">b</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7125" class="Bound">g</a> <a id="7190" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7154" class="Bound">c</a> <a id="7192" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7156" class="Bound">d</a><a id="7193" class="Symbol">))</a> <a id="7196" class="Symbol">→</a>
    <a id="7202" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7209" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7025" class="Bound">R</a> <a id="7211" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7095" class="Bound">as</a> <a id="7214" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7101" class="Bound">ds</a> <a id="7217" class="Symbol">→</a> <a id="7219" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7226" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7041" class="Bound">S</a> <a id="7228" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7098" class="Bound">bs</a> <a id="7231" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7104" class="Bound">es</a> <a id="7234" class="Symbol">→</a>
    <a id="7240" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7247" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7057" class="Bound">T</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="7258" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7109" class="Bound">f</a> <a id="7260" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7095" class="Bound">as</a> <a id="7263" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7098" class="Bound">bs</a><a id="7265" class="Symbol">)</a> <a id="7267" class="Symbol">(</a><a id="7268" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="7276" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7125" class="Bound">g</a> <a id="7278" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7101" class="Bound">ds</a> <a id="7281" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7104" class="Bound">es</a><a id="7283" class="Symbol">)</a>
  <a id="7287" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7081" class="Function">zipWith⁺</a> <a id="7296" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7296" class="Bound">f</a> <a id="7298" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="7307" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7307" class="Bound">ss</a>       <a id="7316" class="Symbol">=</a> <a id="7318" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="7323" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7081" class="Function">zipWith⁺</a> <a id="7332" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7332" class="Bound">f</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7335" class="Bound">r</a> <a id="7337" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="7339" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7339" class="Bound">rs</a><a id="7341" class="Symbol">)</a> <a id="7343" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="7352" class="Symbol">=</a> <a id="7354" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="7359" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7081" class="Function">zipWith⁺</a> <a id="7368" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7368" class="Bound">f</a> <a id="7370" class="Symbol">(</a><a id="7371" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7371" class="Bound">r</a> <a id="7373" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="7375" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7375" class="Bound">rs</a><a id="7377" class="Symbol">)</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7380" class="Bound">s</a> <a id="7382" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="7384" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7384" class="Bound">ss</a><a id="7386" class="Symbol">)</a> <a id="7388" class="Symbol">=</a> <a id="7390" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7368" class="Bound">f</a> <a id="7392" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7371" class="Bound">r</a> <a id="7394" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7380" class="Bound">s</a> <a id="7396" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="7398" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7081" class="Function">zipWith⁺</a> <a id="7407" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7368" class="Bound">f</a> <a id="7409" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7375" class="Bound">rs</a> <a id="7412" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7384" class="Bound">ss</a>

<a id="7416" class="Keyword">module</a> <a id="7423" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7423" class="Module">_</a> <a id="7425" class="Symbol">{</a><a id="7426" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7426" class="Bound">a</a> <a id="7428" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7428" class="Bound">b</a> <a id="7430" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7430" class="Bound">c</a> <a id="7432" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7432" class="Bound">d</a><a id="7433" class="Symbol">}</a> <a id="7435" class="Symbol">{</a><a id="7436" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7436" class="Bound">A</a> <a id="7438" class="Symbol">:</a> <a id="7440" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7444" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7426" class="Bound">a</a><a id="7445" class="Symbol">}</a> <a id="7447" class="Symbol">{</a><a id="7448" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7448" class="Bound">B</a> <a id="7450" class="Symbol">:</a> <a id="7452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7456" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7428" class="Bound">b</a><a id="7457" class="Symbol">}</a> <a id="7459" class="Symbol">{</a><a id="7460" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7460" class="Bound">C</a> <a id="7462" class="Symbol">:</a> <a id="7464" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7468" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7430" class="Bound">c</a><a id="7469" class="Symbol">}</a> <a id="7471" class="Symbol">{</a><a id="7472" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7472" class="Bound">D</a> <a id="7474" class="Symbol">:</a> <a id="7476" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7480" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7432" class="Bound">d</a><a id="7481" class="Symbol">}</a>
         <a id="7492" class="Symbol">{</a><a id="7493" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7493" class="Bound">r</a> <a id="7495" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7495" class="Bound">s</a><a id="7496" class="Symbol">}</a> <a id="7498" class="Symbol">{</a><a id="7499" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7499" class="Bound">R</a> <a id="7501" class="Symbol">:</a> <a id="7503" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7507" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7436" class="Bound">A</a> <a id="7509" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7460" class="Bound">C</a> <a id="7511" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7493" class="Bound">r</a><a id="7512" class="Symbol">}</a> <a id="7514" class="Symbol">{</a><a id="7515" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7515" class="Bound">S</a> <a id="7517" class="Symbol">:</a> <a id="7519" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7523" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7448" class="Bound">B</a> <a id="7525" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7472" class="Bound">D</a> <a id="7527" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7495" class="Bound">s</a><a id="7528" class="Symbol">}</a> <a id="7530" class="Keyword">where</a>

  <a id="7539" class="Keyword">private</a>
    <a id="7551" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7551" class="Function">R×S</a> <a id="7555" class="Symbol">:</a> <a id="7557" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7436" class="Bound">A</a> <a id="7564" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7566" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7448" class="Bound">B</a><a id="7567" class="Symbol">)</a> <a id="7569" class="Symbol">(</a><a id="7570" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7460" class="Bound">C</a> <a id="7572" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7574" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7472" class="Bound">D</a><a id="7575" class="Symbol">)</a> <a id="7577" class="Symbol">_</a>
    <a id="7583" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7551" class="Function">R×S</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7588" class="Bound">a</a> <a id="7590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7592" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7592" class="Bound">b</a><a id="7593" class="Symbol">)</a> <a id="7595" class="Symbol">(</a><a id="7596" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7596" class="Bound">c</a> <a id="7598" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7600" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7600" class="Bound">d</a><a id="7601" class="Symbol">)</a> <a id="7603" class="Symbol">=</a> <a id="7605" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7499" class="Bound">R</a> <a id="7607" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7588" class="Bound">a</a> <a id="7609" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7596" class="Bound">c</a> <a id="7611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7613" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7515" class="Bound">S</a> <a id="7615" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7592" class="Bound">b</a> <a id="7617" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7600" class="Bound">d</a>

  <a id="7622" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7622" class="Function">zip⁺</a> <a id="7627" class="Symbol">:</a> <a id="7629" class="Symbol">∀</a> <a id="7631" class="Symbol">{</a><a id="7632" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7632" class="Bound">as</a> <a id="7635" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7635" class="Bound">bs</a> <a id="7638" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7638" class="Bound">cs</a> <a id="7641" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7641" class="Bound">ds</a><a id="7643" class="Symbol">}</a> <a id="7645" class="Symbol">→</a> <a id="7647" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7654" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7499" class="Bound">R</a> <a id="7656" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7632" class="Bound">as</a> <a id="7659" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7638" class="Bound">cs</a> <a id="7662" class="Symbol">→</a> <a id="7664" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7671" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7515" class="Bound">S</a> <a id="7673" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7635" class="Bound">bs</a> <a id="7676" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7641" class="Bound">ds</a> <a id="7679" class="Symbol">→</a>
         <a id="7690" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7697" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7551" class="Function">R×S</a> <a id="7701" class="Symbol">(</a><a id="7702" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="7706" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7632" class="Bound">as</a> <a id="7709" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7635" class="Bound">bs</a><a id="7711" class="Symbol">)</a> <a id="7713" class="Symbol">(</a><a id="7714" href="Data.List.Base.html#3484" class="Function">zip</a> <a id="7718" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7638" class="Bound">cs</a> <a id="7721" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7641" class="Bound">ds</a><a id="7723" class="Symbol">)</a>
  <a id="7727" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7622" class="Function">zip⁺</a> <a id="7732" class="Symbol">=</a> <a id="7734" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7081" class="Function">zipWith⁺</a> <a id="7743" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="7748" class="Comment">------------------------------------------------------------------------</a>
<a id="7821" class="Comment">-- Irrelevance</a>

<a id="7837" class="Keyword">module</a> <a id="7844" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7844" class="Module">_</a> <a id="7846" class="Symbol">{</a><a id="7847" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7847" class="Bound">a</a> <a id="7849" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7849" class="Bound">b</a> <a id="7851" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7851" class="Bound">r</a><a id="7852" class="Symbol">}</a> <a id="7854" class="Symbol">{</a><a id="7855" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7855" class="Bound">A</a> <a id="7857" class="Symbol">:</a> <a id="7859" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7863" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7847" class="Bound">a</a><a id="7864" class="Symbol">}</a> <a id="7866" class="Symbol">{</a><a id="7867" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7867" class="Bound">B</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7875" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7849" class="Bound">b</a><a id="7876" class="Symbol">}</a> <a id="7878" class="Symbol">{</a><a id="7879" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7879" class="Bound">R</a> <a id="7881" class="Symbol">:</a> <a id="7883" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7887" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7855" class="Bound">A</a> <a id="7889" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7867" class="Bound">B</a> <a id="7891" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7851" class="Bound">r</a><a id="7892" class="Symbol">}</a> <a id="7894" class="Keyword">where</a>

  <a id="7903" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7903" class="Function">irrelevant</a> <a id="7914" class="Symbol">:</a> <a id="7916" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="7927" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7879" class="Bound">R</a> <a id="7929" class="Symbol">→</a> <a id="7931" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="7950" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7879" class="Bound">R</a><a id="7951" class="Symbol">)</a>
  <a id="7955" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7903" class="Function">irrelevant</a> <a id="7966" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7966" class="Bound">R-irr</a> <a id="7972" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="7981" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>         <a id="7992" class="Symbol">=</a> <a id="7994" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="8001" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7903" class="Function">irrelevant</a> <a id="8012" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8012" class="Bound">R-irr</a> <a id="8018" class="Symbol">(</a><a id="8019" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8019" class="Bound">r</a> <a id="8021" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="8023" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8023" class="Bound">rs</a><a id="8025" class="Symbol">)</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8028" class="Bound">r′</a> <a id="8031" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="8033" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8033" class="Bound">rs′</a><a id="8036" class="Symbol">)</a> <a id="8038" class="Symbol">=</a>
    <a id="8044" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="8050" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">_∷_</a> <a id="8054" class="Symbol">(</a><a id="8055" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8012" class="Bound">R-irr</a> <a id="8061" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8019" class="Bound">r</a> <a id="8063" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8028" class="Bound">r′</a><a id="8065" class="Symbol">)</a> <a id="8067" class="Symbol">(</a><a id="8068" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7903" class="Function">irrelevant</a> <a id="8079" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8012" class="Bound">R-irr</a> <a id="8085" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8023" class="Bound">rs</a> <a id="8088" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8033" class="Bound">rs′</a><a id="8091" class="Symbol">)</a>

<a id="8094" class="Comment">------------------------------------------------------------------------</a>
<a id="8167" class="Comment">-- Decidability</a>

  <a id="8186" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8186" class="Function">prefix?</a> <a id="8194" class="Symbol">:</a> <a id="8196" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="8206" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7879" class="Bound">R</a> <a id="8208" class="Symbol">→</a> <a id="8210" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="8220" class="Symbol">(</a><a id="8221" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="8228" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#7879" class="Bound">R</a><a id="8229" class="Symbol">)</a>
  <a id="8233" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8186" class="Function">prefix?</a> <a id="8241" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8241" class="Bound">R?</a> <a id="8244" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8253" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8253" class="Bound">bs</a>       <a id="8262" class="Symbol">=</a> <a id="8264" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8268" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="8273" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8186" class="Function">prefix?</a> <a id="8281" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8281" class="Bound">R?</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8285" class="Bound">a</a> <a id="8287" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8289" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8289" class="Bound">as</a><a id="8291" class="Symbol">)</a> <a id="8293" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="8302" class="Symbol">=</a> <a id="8304" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="8307" class="Symbol">(λ</a> <a id="8310" class="Symbol">())</a>
  <a id="8316" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8186" class="Function">prefix?</a> <a id="8324" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8324" class="Bound">R?</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8328" class="Bound">a</a> <a id="8330" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8332" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8332" class="Bound">as</a><a id="8334" class="Symbol">)</a> <a id="8336" class="Symbol">(</a><a id="8337" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8337" class="Bound">b</a> <a id="8339" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8341" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8341" class="Bound">bs</a><a id="8343" class="Symbol">)</a> <a id="8345" class="Symbol">=</a> <a id="8347" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="8356" class="Symbol">(</a><a id="8357" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="8365" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">_∷_</a><a id="8368" class="Symbol">)</a> <a id="8370" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1221" class="Function">uncons</a>
                               <a id="8408" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8410" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8324" class="Bound">R?</a> <a id="8413" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8328" class="Bound">a</a> <a id="8415" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8337" class="Bound">b</a> <a id="8417" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="8423" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8186" class="Function">prefix?</a> <a id="8431" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8324" class="Bound">R?</a> <a id="8434" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8332" class="Bound">as</a> <a id="8437" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#8341" class="Bound">bs</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Prefix.Heterogeneous.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Heterogeneous (Data.List.Relation.Binary.Prefix.Heterogeneous)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Prefix.Heterogeneous</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An inductive definition of the heterogeneous prefix relation</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">module</a> <a id="296" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a> <a id="343" class="Keyword">where</a>

<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Level.html" class="Module">Level</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="395" class="Symbol">as</a> <a id="398" class="Module">List</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="414" class="Symbol">;</a> <a id="416" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a>
  <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="491" class="Symbol">;</a> <a id="493" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="495" class="Symbol">;</a> <a id="497" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Data.Product.Base.html#852" class="Function">∃</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="545" class="Symbol">;</a> <a id="547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="550" class="Symbol">;</a> <a id="552" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="609" class="Symbol">)</a>

<a id="612" class="Keyword">module</a> <a id="619" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#619" class="Module">_</a> <a id="621" class="Symbol">{</a><a id="622" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#622" class="Bound">a</a> <a id="624" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#624" class="Bound">b</a> <a id="626" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#626" class="Bound">r</a><a id="627" class="Symbol">}</a> <a id="629" class="Symbol">{</a><a id="630" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="638" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#622" class="Bound">a</a><a id="639" class="Symbol">}</a> <a id="641" class="Symbol">{</a><a id="642" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#642" class="Bound">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#624" class="Bound">b</a><a id="651" class="Symbol">}</a> <a id="653" class="Symbol">(</a><a id="654" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#654" class="Bound">R</a> <a id="656" class="Symbol">:</a> <a id="658" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="662" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#630" class="Bound">A</a> <a id="664" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#642" class="Bound">B</a> <a id="666" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#626" class="Bound">r</a><a id="667" class="Symbol">)</a> <a id="669" class="Keyword">where</a>

  <a id="678" class="Keyword">infixr</a> <a id="685" class="Number">5</a> <a id="687" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">_∷_</a> <a id="691" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">_++_</a>

  <a id="699" class="Keyword">data</a> <a id="704" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="711" class="Symbol">:</a> <a id="713" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="717" class="Symbol">(</a><a id="718" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="723" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#630" class="Bound">A</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">(</a><a id="727" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="732" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#642" class="Bound">B</a><a id="733" class="Symbol">)</a> <a id="735" class="Symbol">(</a><a id="736" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#622" class="Bound">a</a> <a id="738" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="740" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#624" class="Bound">b</a> <a id="742" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="744" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#626" class="Bound">r</a><a id="745" class="Symbol">)</a> <a id="747" class="Keyword">where</a>
    <a id="757" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>  <a id="761" class="Symbol">:</a> <a id="763" class="Symbol">∀</a> <a id="765" class="Symbol">{</a><a id="766" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#766" class="Bound">bs</a><a id="768" class="Symbol">}</a> <a id="770" class="Symbol">→</a> <a id="772" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="779" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="782" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#766" class="Bound">bs</a>
    <a id="789" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">_∷_</a> <a id="793" class="Symbol">:</a> <a id="795" class="Symbol">∀</a> <a id="797" class="Symbol">{</a><a id="798" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#798" class="Bound">a</a> <a id="800" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#800" class="Bound">b</a> <a id="802" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#802" class="Bound">as</a> <a id="805" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#805" class="Bound">bs</a><a id="807" class="Symbol">}</a> <a id="809" class="Symbol">→</a> <a id="811" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#654" class="Bound">R</a> <a id="813" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#798" class="Bound">a</a> <a id="815" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#800" class="Bound">b</a> <a id="817" class="Symbol">→</a> <a id="819" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="826" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#802" class="Bound">as</a> <a id="829" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#805" class="Bound">bs</a> <a id="832" class="Symbol">→</a> <a id="834" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="841" class="Symbol">(</a><a id="842" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#798" class="Bound">a</a> <a id="844" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="846" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#802" class="Bound">as</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">(</a><a id="851" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#800" class="Bound">b</a> <a id="853" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="855" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#805" class="Bound">bs</a><a id="857" class="Symbol">)</a>

  <a id="862" class="Keyword">data</a> <a id="867" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#867" class="Datatype">PrefixView</a> <a id="878" class="Symbol">(</a><a id="879" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#879" class="Bound">as</a> <a id="882" class="Symbol">:</a> <a id="884" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="889" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#630" class="Bound">A</a><a id="890" class="Symbol">)</a> <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="899" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#642" class="Bound">B</a> <a id="901" class="Symbol">→</a> <a id="903" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="907" class="Symbol">(</a><a id="908" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#622" class="Bound">a</a> <a id="910" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="912" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#624" class="Bound">b</a> <a id="914" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="916" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#626" class="Bound">r</a><a id="917" class="Symbol">)</a> <a id="919" class="Keyword">where</a>
    <a id="929" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">_++_</a> <a id="934" class="Symbol">:</a> <a id="936" class="Symbol">∀</a> <a id="938" class="Symbol">{</a><a id="939" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#939" class="Bound">cs</a><a id="941" class="Symbol">}</a> <a id="943" class="Symbol">→</a> <a id="945" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="955" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#654" class="Bound">R</a> <a id="957" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#879" class="Bound">as</a> <a id="960" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#939" class="Bound">cs</a> <a id="963" class="Symbol">→</a> <a id="965" class="Symbol">∀</a> <a id="967" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#967" class="Bound">ds</a> <a id="970" class="Symbol">→</a> <a id="972" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#867" class="Datatype">PrefixView</a> <a id="983" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#879" class="Bound">as</a> <a id="986" class="Symbol">(</a><a id="987" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#939" class="Bound">cs</a> <a id="990" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="998" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#967" class="Bound">ds</a><a id="1000" class="Symbol">)</a>

<a id="1003" class="Keyword">module</a> <a id="1010" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1010" class="Module">_</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1013" class="Bound">a</a> <a id="1015" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1015" class="Bound">b</a> <a id="1017" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1017" class="Bound">r</a><a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1021" class="Bound">A</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1013" class="Bound">a</a><a id="1030" class="Symbol">}</a> <a id="1032" class="Symbol">{</a><a id="1033" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1033" class="Bound">B</a> <a id="1035" class="Symbol">:</a> <a id="1037" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1041" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1015" class="Bound">b</a><a id="1042" class="Symbol">}</a> <a id="1044" class="Symbol">{</a><a id="1045" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1053" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1021" class="Bound">A</a> <a id="1055" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1033" class="Bound">B</a> <a id="1057" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1017" class="Bound">r</a><a id="1058" class="Symbol">}</a> <a id="1060" class="Symbol">{</a><a id="1061" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1061" class="Bound">a</a> <a id="1063" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1063" class="Bound">b</a> <a id="1065" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1065" class="Bound">as</a> <a id="1068" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1068" class="Bound">bs</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Keyword">where</a>

  <a id="1081" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1081" class="Function">head</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1095" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1061" class="Bound">a</a> <a id="1100" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1102" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1065" class="Bound">as</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1063" class="Bound">b</a> <a id="1109" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1111" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1068" class="Bound">bs</a><a id="1113" class="Symbol">)</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1119" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1061" class="Bound">a</a> <a id="1121" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1063" class="Bound">b</a>
  <a id="1125" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1081" class="Function">head</a> <a id="1130" class="Symbol">(</a><a id="1131" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1131" class="Bound">r</a> <a id="1133" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1135" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1135" class="Bound">rs</a><a id="1137" class="Symbol">)</a> <a id="1139" class="Symbol">=</a> <a id="1141" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1131" class="Bound">r</a>

  <a id="1146" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1146" class="Function">tail</a> <a id="1151" class="Symbol">:</a> <a id="1153" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1160" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1061" class="Bound">a</a> <a id="1165" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1167" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1065" class="Bound">as</a><a id="1169" class="Symbol">)</a> <a id="1171" class="Symbol">(</a><a id="1172" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1063" class="Bound">b</a> <a id="1174" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1176" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1068" class="Bound">bs</a><a id="1178" class="Symbol">)</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1189" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1191" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1065" class="Bound">as</a> <a id="1194" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1068" class="Bound">bs</a>
  <a id="1199" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1146" class="Function">tail</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1205" class="Bound">r</a> <a id="1207" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1209" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1209" class="Bound">rs</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1209" class="Bound">rs</a>

  <a id="1221" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1221" class="Function">uncons</a> <a id="1228" class="Symbol">:</a> <a id="1230" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1237" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1061" class="Bound">a</a> <a id="1242" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1244" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1065" class="Bound">as</a><a id="1246" class="Symbol">)</a> <a id="1248" class="Symbol">(</a><a id="1249" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1063" class="Bound">b</a> <a id="1251" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1253" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1068" class="Bound">bs</a><a id="1255" class="Symbol">)</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1261" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1061" class="Bound">a</a> <a id="1263" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1063" class="Bound">b</a> <a id="1265" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1267" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1274" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1045" class="Bound">R</a> <a id="1276" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1065" class="Bound">as</a> <a id="1279" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1068" class="Bound">bs</a>
  <a id="1284" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1221" class="Function">uncons</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1292" class="Bound">r</a> <a id="1294" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1296" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1296" class="Bound">rs</a><a id="1298" class="Symbol">)</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1292" class="Bound">r</a> <a id="1304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1306" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1296" class="Bound">rs</a>

<a id="1310" class="Keyword">module</a> <a id="1317" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1317" class="Module">_</a> <a id="1319" class="Symbol">{</a><a id="1320" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1320" class="Bound">a</a> <a id="1322" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1322" class="Bound">b</a> <a id="1324" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1324" class="Bound">r</a> <a id="1326" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1326" class="Bound">s</a><a id="1327" class="Symbol">}</a> <a id="1329" class="Symbol">{</a><a id="1330" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1330" class="Bound">A</a> <a id="1332" class="Symbol">:</a> <a id="1334" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1338" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1320" class="Bound">a</a><a id="1339" class="Symbol">}</a> <a id="1341" class="Symbol">{</a><a id="1342" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1342" class="Bound">B</a> <a id="1344" class="Symbol">:</a> <a id="1346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1350" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1322" class="Bound">b</a><a id="1351" class="Symbol">}</a> <a id="1353" class="Symbol">{</a><a id="1354" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1354" class="Bound">R</a> <a id="1356" class="Symbol">:</a> <a id="1358" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1362" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1330" class="Bound">A</a> <a id="1364" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1342" class="Bound">B</a> <a id="1366" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1324" class="Bound">r</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">{</a><a id="1370" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1370" class="Bound">S</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1378" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1330" class="Bound">A</a> <a id="1380" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1342" class="Bound">B</a> <a id="1382" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1326" class="Bound">s</a><a id="1383" class="Symbol">}</a> <a id="1385" class="Keyword">where</a>

  <a id="1394" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1394" class="Function">map</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1354" class="Bound">R</a> <a id="1402" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1404" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1370" class="Bound">S</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1415" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1354" class="Bound">R</a> <a id="1417" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1419" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1426" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1370" class="Bound">S</a>
  <a id="1430" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1394" class="Function">map</a> <a id="1434" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1434" class="Bound">R⇒S</a> <a id="1438" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="1447" class="Symbol">=</a> <a id="1449" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="1454" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1394" class="Function">map</a> <a id="1458" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1458" class="Bound">R⇒S</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1463" class="Bound">r</a> <a id="1465" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1467" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1467" class="Bound">rs</a><a id="1469" class="Symbol">)</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1458" class="Bound">R⇒S</a> <a id="1477" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1463" class="Bound">r</a> <a id="1479" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1481" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1394" class="Function">map</a> <a id="1485" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1458" class="Bound">R⇒S</a> <a id="1489" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1467" class="Bound">rs</a>

<a id="1493" class="Keyword">module</a> <a id="1500" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1500" class="Module">_</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1503" class="Bound">a</a> <a id="1505" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1505" class="Bound">b</a> <a id="1507" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1507" class="Bound">r</a><a id="1508" class="Symbol">}</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1511" class="Bound">A</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1519" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1503" class="Bound">a</a><a id="1520" class="Symbol">}</a> <a id="1522" class="Symbol">{</a><a id="1523" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1523" class="Bound">B</a> <a id="1525" class="Symbol">:</a> <a id="1527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1531" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1505" class="Bound">b</a><a id="1532" class="Symbol">}</a> <a id="1534" class="Symbol">{</a><a id="1535" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1537" class="Symbol">:</a> <a id="1539" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1543" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1511" class="Bound">A</a> <a id="1545" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1523" class="Bound">B</a> <a id="1547" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1507" class="Bound">r</a><a id="1548" class="Symbol">}</a> <a id="1550" class="Keyword">where</a>

  <a id="1559" class="Keyword">infixr</a> <a id="1566" class="Number">5</a> <a id="1568" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1577" class="Function Operator">_++ᵖ_</a>

  <a id="1577" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1577" class="Function Operator">_++ᵖ_</a> <a id="1583" class="Symbol">:</a> <a id="1585" class="Symbol">∀</a> <a id="1587" class="Symbol">{</a><a id="1588" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1588" class="Bound">as</a> <a id="1591" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1591" class="Bound">bs</a><a id="1593" class="Symbol">}</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1604" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1606" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1588" class="Bound">as</a> <a id="1609" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1591" class="Bound">bs</a> <a id="1612" class="Symbol">→</a> <a id="1614" class="Symbol">∀</a> <a id="1616" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1616" class="Bound">suf</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1629" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1631" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1588" class="Bound">as</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1591" class="Bound">bs</a> <a id="1638" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="1646" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1616" class="Bound">suf</a><a id="1649" class="Symbol">)</a>
  <a id="1653" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="1662" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1577" class="Function Operator">++ᵖ</a> <a id="1666" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1666" class="Bound">suf</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="1677" class="Symbol">(</a><a id="1678" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1678" class="Bound">r</a> <a id="1680" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1682" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1682" class="Bound">rs</a><a id="1684" class="Symbol">)</a> <a id="1686" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1577" class="Function Operator">++ᵖ</a> <a id="1690" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1690" class="Bound">suf</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1678" class="Bound">r</a> <a id="1698" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1700" class="Symbol">(</a><a id="1701" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1682" class="Bound">rs</a> <a id="1704" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1577" class="Function Operator">++ᵖ</a> <a id="1708" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1690" class="Bound">suf</a><a id="1711" class="Symbol">)</a>

  <a id="1716" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1716" class="Function">toView</a> <a id="1723" class="Symbol">:</a> <a id="1725" class="Symbol">∀</a> <a id="1727" class="Symbol">{</a><a id="1728" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1728" class="Bound">as</a> <a id="1731" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1731" class="Bound">bs</a><a id="1733" class="Symbol">}</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1744" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1746" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1728" class="Bound">as</a> <a id="1749" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1731" class="Bound">bs</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#867" class="Datatype">PrefixView</a> <a id="1765" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1767" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1728" class="Bound">as</a> <a id="1770" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1731" class="Bound">bs</a>
  <a id="1775" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1716" class="Function">toView</a> <a id="1782" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>       <a id="1791" class="Symbol">=</a> <a id="1793" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a> <a id="1796" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">++</a> <a id="1799" class="Symbol">_</a>
  <a id="1803" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1716" class="Function">toView</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1811" class="Bound">r</a> <a id="1813" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1815" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1815" class="Bound">rs</a><a id="1817" class="Symbol">)</a> <a id="1819" class="Keyword">with</a> <a id="1824" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1824" class="Bound">rs′</a> <a id="1828" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">++</a> <a id="1831" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1831" class="Bound">ds</a> ← <a id="1836" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1716" class="Function">toView</a> <a id="1843" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1815" class="Bound">rs</a> <a id="1846" class="Symbol">=</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1811" class="Bound">r</a> <a id="1851" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1853" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1824" class="Bound">rs′</a><a id="1856" class="Symbol">)</a> <a id="1858" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">++</a> <a id="1861" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1831" class="Bound">ds</a>

  <a id="1867" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1867" class="Function">fromView</a> <a id="1876" class="Symbol">:</a> <a id="1878" class="Symbol">∀</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1881" class="Bound">as</a> <a id="1884" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1884" class="Bound">bs</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">→</a> <a id="1890" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#867" class="Datatype">PrefixView</a> <a id="1901" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1903" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1881" class="Bound">as</a> <a id="1906" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1884" class="Bound">bs</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1918" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1535" class="Bound">R</a> <a id="1920" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1881" class="Bound">as</a> <a id="1923" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1884" class="Bound">bs</a>
  <a id="1928" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1867" class="Function">fromView</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>       <a id="1947" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">++</a> <a id="1950" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1950" class="Bound">ds</a><a id="1952" class="Symbol">)</a> <a id="1954" class="Symbol">=</a> <a id="1956" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
  <a id="1961" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1867" class="Function">fromView</a> <a id="1970" class="Symbol">((</a><a id="1972" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1972" class="Bound">r</a> <a id="1974" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="1976" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1976" class="Bound">rs</a><a id="1978" class="Symbol">)</a> <a id="1980" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">++</a> <a id="1983" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1983" class="Bound">ds</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">=</a> <a id="1989" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1972" class="Bound">r</a> <a id="1991" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1993" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1867" class="Function">fromView</a> <a id="2002" class="Symbol">(</a><a id="2003" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1976" class="Bound">rs</a> <a id="2006" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">++</a> <a id="2009" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1983" class="Bound">ds</a><a id="2011" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Subset.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.List.Relation.Binary.Subset.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Subset.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The sublist relation over propositional equality.</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Data.List.Relation.Binary.Subset.Propositional.html" class="Module">Data.List.Relation.Binary.Subset.Propositional</a>
  <a id="334" class="Symbol">{</a><a id="335" href="Data.List.Relation.Binary.Subset.Propositional.html#335" class="Bound">a</a><a id="336" class="Symbol">}</a> <a id="338" class="Symbol">{</a><a id="339" href="Data.List.Relation.Binary.Subset.Propositional.html#339" class="Bound">A</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="347" href="Data.List.Relation.Binary.Subset.Propositional.html#335" class="Bound">a</a><a id="348" class="Symbol">}</a> <a id="350" class="Keyword">where</a>

<a id="357" class="Keyword">import</a> <a id="364" href="Data.List.Relation.Binary.Subset.Setoid.html" class="Module">Data.List.Relation.Binary.Subset.Setoid</a> <a id="404" class="Symbol">as</a> <a id="407" class="Module">SetoidSubset</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="481" class="Keyword">using</a> <a id="487" class="Symbol">(</a><a id="488" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="494" class="Symbol">)</a>

<a id="497" class="Comment">------------------------------------------------------------------------</a>
<a id="570" class="Comment">-- Re-export parameterised definitions from setoid sublists</a>

<a id="631" class="Keyword">open</a> <a id="636" href="Data.List.Relation.Binary.Subset.Setoid.html" class="Module">SetoidSubset</a> <a id="649" class="Symbol">(</a><a id="650" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="657" href="Data.List.Relation.Binary.Subset.Propositional.html#339" class="Bound">A</a><a id="658" class="Symbol">)</a> <a id="660" class="Keyword">public</a></pre></body></html>


==> anc/html/Data.List.Relation.Binary.Subset.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.List.Relation.Binary.Subset.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Binary.Subset.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The extensional sublist relation over setoid equality.</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="326" class="Symbol">)</a>
<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="377" class="Symbol">)</a>

<a id="380" class="Keyword">module</a> <a id="387" href="Data.List.Relation.Binary.Subset.Setoid.html" class="Module">Data.List.Relation.Binary.Subset.Setoid</a>
  <a id="429" class="Symbol">{</a><a id="430" href="Data.List.Relation.Binary.Subset.Setoid.html#430" class="Bound">c</a> <a id="432" href="Data.List.Relation.Binary.Subset.Setoid.html#432" class="Bound">ℓ</a><a id="433" class="Symbol">}</a> <a id="435" class="Symbol">(</a><a id="436" href="Data.List.Relation.Binary.Subset.Setoid.html#436" class="Bound">S</a> <a id="438" class="Symbol">:</a> <a id="440" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="447" href="Data.List.Relation.Binary.Subset.Setoid.html#430" class="Bound">c</a> <a id="449" href="Data.List.Relation.Binary.Subset.Setoid.html#432" class="Bound">ℓ</a><a id="450" class="Symbol">)</a> <a id="452" class="Keyword">where</a>

<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="486" class="Keyword">using</a> <a id="492" class="Symbol">(</a><a id="493" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="497" class="Symbol">)</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="539" href="Data.List.Relation.Binary.Subset.Setoid.html#436" class="Bound">S</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Function.Base.html" class="Module">Function.Base</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Function.Base.html#1657" class="Function">flip</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Level.html" class="Module">Level</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="660" class="Keyword">using</a> <a id="666" class="Symbol">(</a><a id="667" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="669" class="Symbol">)</a>

<a id="672" class="Keyword">open</a> <a id="677" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="684" href="Data.List.Relation.Binary.Subset.Setoid.html#436" class="Bound">S</a> <a id="686" class="Keyword">renaming</a> <a id="695" class="Symbol">(</a><a id="696" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="704" class="Symbol">to</a> <a id="707" class="Field">A</a><a id="708" class="Symbol">)</a>

<a id="711" class="Comment">------------------------------------------------------------------------</a>
<a id="784" class="Comment">-- Definitions</a>

<a id="800" class="Keyword">infix</a> <a id="806" class="Number">4</a> <a id="808" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">_⊆_</a> <a id="812" href="Data.List.Relation.Binary.Subset.Setoid.html#887" class="Function Operator">_⊇_</a> <a id="816" href="Data.List.Relation.Binary.Subset.Setoid.html#930" class="Function Operator">_⊈_</a> <a id="820" href="Data.List.Relation.Binary.Subset.Setoid.html#978" class="Function Operator">_⊉_</a>

<a id="_⊆_"></a><a id="825" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">_⊆_</a> <a id="829" class="Symbol">:</a> <a id="831" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="835" class="Symbol">(</a><a id="836" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="841" href="Data.List.Relation.Binary.Subset.Setoid.html#707" class="Field">A</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">(</a><a id="845" href="Data.List.Relation.Binary.Subset.Setoid.html#430" class="Bound">c</a> <a id="847" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="849" href="Data.List.Relation.Binary.Subset.Setoid.html#432" class="Bound">ℓ</a><a id="850" class="Symbol">)</a>
<a id="852" href="Data.List.Relation.Binary.Subset.Setoid.html#852" class="Bound">xs</a> <a id="855" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">⊆</a> <a id="857" href="Data.List.Relation.Binary.Subset.Setoid.html#857" class="Bound">ys</a> <a id="860" class="Symbol">=</a> <a id="862" class="Symbol">∀</a> <a id="864" class="Symbol">{</a><a id="865" href="Data.List.Relation.Binary.Subset.Setoid.html#865" class="Bound">x</a><a id="866" class="Symbol">}</a> <a id="868" class="Symbol">→</a> <a id="870" href="Data.List.Relation.Binary.Subset.Setoid.html#865" class="Bound">x</a> <a id="872" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="874" href="Data.List.Relation.Binary.Subset.Setoid.html#852" class="Bound">xs</a> <a id="877" class="Symbol">→</a> <a id="879" href="Data.List.Relation.Binary.Subset.Setoid.html#865" class="Bound">x</a> <a id="881" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="883" href="Data.List.Relation.Binary.Subset.Setoid.html#857" class="Bound">ys</a>

<a id="_⊇_"></a><a id="887" href="Data.List.Relation.Binary.Subset.Setoid.html#887" class="Function Operator">_⊇_</a> <a id="891" class="Symbol">:</a> <a id="893" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="897" class="Symbol">(</a><a id="898" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="903" href="Data.List.Relation.Binary.Subset.Setoid.html#707" class="Field">A</a><a id="904" class="Symbol">)</a> <a id="906" class="Symbol">(</a><a id="907" href="Data.List.Relation.Binary.Subset.Setoid.html#430" class="Bound">c</a> <a id="909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="911" href="Data.List.Relation.Binary.Subset.Setoid.html#432" class="Bound">ℓ</a><a id="912" class="Symbol">)</a>
<a id="914" href="Data.List.Relation.Binary.Subset.Setoid.html#887" class="Function Operator">_⊇_</a> <a id="918" class="Symbol">=</a> <a id="920" href="Function.Base.html#1657" class="Function">flip</a> <a id="925" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">_⊆_</a>

<a id="_⊈_"></a><a id="930" href="Data.List.Relation.Binary.Subset.Setoid.html#930" class="Function Operator">_⊈_</a> <a id="934" class="Symbol">:</a> <a id="936" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="940" class="Symbol">(</a><a id="941" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="946" href="Data.List.Relation.Binary.Subset.Setoid.html#707" class="Field">A</a><a id="947" class="Symbol">)</a> <a id="949" class="Symbol">(</a><a id="950" href="Data.List.Relation.Binary.Subset.Setoid.html#430" class="Bound">c</a> <a id="952" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="954" href="Data.List.Relation.Binary.Subset.Setoid.html#432" class="Bound">ℓ</a><a id="955" class="Symbol">)</a>
<a id="957" href="Data.List.Relation.Binary.Subset.Setoid.html#957" class="Bound">xs</a> <a id="960" href="Data.List.Relation.Binary.Subset.Setoid.html#930" class="Function Operator">⊈</a> <a id="962" href="Data.List.Relation.Binary.Subset.Setoid.html#962" class="Bound">ys</a> <a id="965" class="Symbol">=</a> <a id="967" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="969" href="Data.List.Relation.Binary.Subset.Setoid.html#957" class="Bound">xs</a> <a id="972" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">⊆</a> <a id="974" href="Data.List.Relation.Binary.Subset.Setoid.html#962" class="Bound">ys</a>

<a id="_⊉_"></a><a id="978" href="Data.List.Relation.Binary.Subset.Setoid.html#978" class="Function Operator">_⊉_</a> <a id="982" class="Symbol">:</a> <a id="984" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="988" class="Symbol">(</a><a id="989" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="994" href="Data.List.Relation.Binary.Subset.Setoid.html#707" class="Field">A</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">(</a><a id="998" href="Data.List.Relation.Binary.Subset.Setoid.html#430" class="Bound">c</a> <a id="1000" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1002" href="Data.List.Relation.Binary.Subset.Setoid.html#432" class="Bound">ℓ</a><a id="1003" class="Symbol">)</a>
<a id="1005" href="Data.List.Relation.Binary.Subset.Setoid.html#1005" class="Bound">xs</a> <a id="1008" href="Data.List.Relation.Binary.Subset.Setoid.html#978" class="Function Operator">⊉</a> <a id="1010" href="Data.List.Relation.Binary.Subset.Setoid.html#1010" class="Bound">ys</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1017" href="Data.List.Relation.Binary.Subset.Setoid.html#1005" class="Bound">xs</a> <a id="1020" href="Data.List.Relation.Binary.Subset.Setoid.html#887" class="Function Operator">⊇</a> <a id="1022" href="Data.List.Relation.Binary.Subset.Setoid.html#1010" class="Bound">ys</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.All.Properties.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.List.Relation.Unary.All.Properties.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.All.Properties.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to All</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Relation.Unary.All.Properties.Core.html" class="Module">Data.List.Relation.Unary.All.Properties.Core</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="421" class="Symbol">;</a> <a id="423" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="468" class="Symbol">;</a> <a id="470" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="472" class="Symbol">;</a> <a id="474" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="520" class="Symbol">as</a> <a id="523" class="Module">All</a> <a id="527" class="Keyword">using</a> <a id="533" class="Symbol">(</a><a id="534" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="537" class="Symbol">;</a> <a id="539" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="546" class="Symbol">)</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="589" class="Symbol">as</a> <a id="592" class="Module">Any</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="612" class="Symbol">;</a> <a id="614" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="651" class="Symbol">as</a> <a id="654" class="Module">Product</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="672" class="Symbol">)</a>
<a id="674" class="Keyword">open</a> <a id="679" class="Keyword">import</a> <a id="686" href="Function.Base.html" class="Module">Function.Base</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="710" class="Symbol">;</a> <a id="712" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="746" class="Keyword">using</a> <a id="752" class="Symbol">(</a><a id="753" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a><a id="762" class="Symbol">;</a> <a id="764" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="767" class="Symbol">;</a> <a id="769" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="772" class="Symbol">)</a>
<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Level.html" class="Module">Level</a> <a id="792" class="Keyword">using</a> <a id="798" class="Symbol">(</a><a id="799" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="804" class="Symbol">)</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="849" class="Symbol">)</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="908" class="Keyword">using</a> <a id="914" class="Symbol">(</a><a id="915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="918" class="Symbol">;</a> <a id="920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="924" class="Symbol">;</a> <a id="926" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="930" class="Symbol">;</a> <a id="932" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="937" class="Symbol">)</a>
<a id="939" class="Keyword">open</a> <a id="944" class="Keyword">import</a> <a id="951" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="977" class="Keyword">using</a> <a id="983" class="Symbol">(</a><a id="984" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="990" class="Symbol">)</a>
<a id="992" class="Keyword">open</a> <a id="997" class="Keyword">import</a> <a id="1004" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1044" class="Symbol">;</a> <a id="1046" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1059" class="Symbol">)</a>
<a id="1061" class="Keyword">open</a> <a id="1066" class="Keyword">import</a> <a id="1073" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1105" class="Keyword">using</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="1121" class="Symbol">)</a>
<a id="1123" class="Keyword">open</a> <a id="1128" class="Keyword">import</a> <a id="1135" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1150" class="Keyword">using</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1172" class="Symbol">;</a> <a id="1174" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="1183" class="Symbol">)</a>

<a id="1186" class="Keyword">private</a>
  <a id="1196" class="Keyword">variable</a>
    <a id="1209" href="Data.List.Relation.Unary.All.Properties.Core.html#1209" class="Generalizable">a</a> <a id="1211" href="Data.List.Relation.Unary.All.Properties.Core.html#1211" class="Generalizable">b</a> <a id="1213" href="Data.List.Relation.Unary.All.Properties.Core.html#1213" class="Generalizable">p</a> <a id="1215" href="Data.List.Relation.Unary.All.Properties.Core.html#1215" class="Generalizable">ℓ</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1229" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1237" href="Data.List.Relation.Unary.All.Properties.Core.html#1209" class="Generalizable">a</a>
    <a id="1243" href="Data.List.Relation.Unary.All.Properties.Core.html#1243" class="Generalizable">B</a> <a id="1245" class="Symbol">:</a> <a id="1247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1251" href="Data.List.Relation.Unary.All.Properties.Core.html#1211" class="Generalizable">b</a>
    <a id="1257" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1259" class="Symbol">:</a> <a id="1261" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1266" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a> <a id="1268" href="Data.List.Relation.Unary.All.Properties.Core.html#1213" class="Generalizable">p</a>
    <a id="1274" href="Data.List.Relation.Unary.All.Properties.Core.html#1274" class="Generalizable">x</a> <a id="1276" href="Data.List.Relation.Unary.All.Properties.Core.html#1276" class="Generalizable">y</a> <a id="1278" class="Symbol">:</a> <a id="1280" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a>
    <a id="1286" href="Data.List.Relation.Unary.All.Properties.Core.html#1286" class="Generalizable">xs</a> <a id="1289" href="Data.List.Relation.Unary.All.Properties.Core.html#1289" class="Generalizable">ys</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1299" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a>

<a id="1302" class="Comment">------------------------------------------------------------------------</a>
<a id="1375" class="Comment">-- Lemmas relating Any, All and negation.</a>

<a id="¬Any⇒All¬"></a><a id="1418" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1428" class="Symbol">:</a> <a id="1430" class="Symbol">∀</a> <a id="1432" href="Data.List.Relation.Unary.All.Properties.Core.html#1432" class="Bound">xs</a> <a id="1435" class="Symbol">→</a> <a id="1437" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1439" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1443" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1445" href="Data.List.Relation.Unary.All.Properties.Core.html#1432" class="Bound">xs</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1454" class="Symbol">(</a><a id="1455" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1458" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1460" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1461" class="Symbol">)</a> <a id="1463" href="Data.List.Relation.Unary.All.Properties.Core.html#1432" class="Bound">xs</a>
<a id="1466" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1476" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1485" href="Data.List.Relation.Unary.All.Properties.Core.html#1485" class="Bound">¬p</a> <a id="1488" class="Symbol">=</a> <a id="1490" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="1493" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Data.List.Relation.Unary.All.Properties.Core.html#1504" class="Bound">x</a> <a id="1506" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1508" href="Data.List.Relation.Unary.All.Properties.Core.html#1508" class="Bound">xs</a><a id="1510" class="Symbol">)</a> <a id="1512" href="Data.List.Relation.Unary.All.Properties.Core.html#1512" class="Bound">¬p</a> <a id="1515" class="Symbol">=</a> <a id="1517" href="Data.List.Relation.Unary.All.Properties.Core.html#1512" class="Bound">¬p</a> <a id="1520" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1522" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1527" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1529" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="1539" href="Data.List.Relation.Unary.All.Properties.Core.html#1508" class="Bound">xs</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.List.Relation.Unary.All.Properties.Core.html#1512" class="Bound">¬p</a> <a id="1546" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1548" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1553" class="Symbol">)</a>

<a id="All¬⇒¬Any"></a><a id="1556" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1566" class="Symbol">:</a> <a id="1568" class="Symbol">∀</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Data.List.Relation.Unary.All.Properties.Core.html#1571" class="Bound">xs</a><a id="1573" class="Symbol">}</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1581" class="Symbol">(</a><a id="1582" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1585" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1587" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1588" class="Symbol">)</a> <a id="1590" href="Data.List.Relation.Unary.All.Properties.Core.html#1571" class="Bound">xs</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1597" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1601" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1603" href="Data.List.Relation.Unary.All.Properties.Core.html#1571" class="Bound">xs</a>
<a id="1606" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Data.List.Relation.Unary.All.Properties.Core.html#1617" class="Bound">¬p</a> <a id="1620" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1622" class="Symbol">_)</a>  <a id="1626" class="Symbol">(</a><a id="1627" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1633" href="Data.List.Relation.Unary.All.Properties.Core.html#1633" class="Bound">p</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">=</a> <a id="1638" href="Data.List.Relation.Unary.All.Properties.Core.html#1617" class="Bound">¬p</a> <a id="1641" href="Data.List.Relation.Unary.All.Properties.Core.html#1633" class="Bound">p</a>
<a id="1643" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1653" class="Symbol">(_</a>  <a id="1657" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="1659" href="Data.List.Relation.Unary.All.Properties.Core.html#1659" class="Bound">¬p</a><a id="1661" class="Symbol">)</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1670" href="Data.List.Relation.Unary.All.Properties.Core.html#1670" class="Bound">p</a><a id="1671" class="Symbol">)</a> <a id="1673" class="Symbol">=</a> <a id="1675" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="1685" href="Data.List.Relation.Unary.All.Properties.Core.html#1659" class="Bound">¬p</a> <a id="1688" href="Data.List.Relation.Unary.All.Properties.Core.html#1670" class="Bound">p</a>

<a id="¬All⇒Any¬"></a><a id="1691" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1713" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1715" class="Symbol">→</a> <a id="1717" class="Symbol">∀</a> <a id="1719" href="Data.List.Relation.Unary.All.Properties.Core.html#1719" class="Bound">xs</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1726" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1730" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="1732" href="Data.List.Relation.Unary.All.Properties.Core.html#1719" class="Bound">xs</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1745" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1747" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1748" class="Symbol">)</a> <a id="1750" href="Data.List.Relation.Unary.All.Properties.Core.html#1719" class="Bound">xs</a>
<a id="1753" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1763" href="Data.List.Relation.Unary.All.Properties.Core.html#1763" class="Bound">dec</a> <a id="1767" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1776" href="Data.List.Relation.Unary.All.Properties.Core.html#1776" class="Bound">¬∀</a> <a id="1779" class="Symbol">=</a> <a id="1781" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1795" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="1798" href="Data.List.Relation.Unary.All.Properties.Core.html#1776" class="Bound">¬∀</a>
<a id="1801" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1811" href="Data.List.Relation.Unary.All.Properties.Core.html#1811" class="Bound">dec</a> <a id="1815" class="Symbol">(</a><a id="1816" href="Data.List.Relation.Unary.All.Properties.Core.html#1816" class="Bound">x</a> <a id="1818" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1820" href="Data.List.Relation.Unary.All.Properties.Core.html#1820" class="Bound">xs</a><a id="1822" class="Symbol">)</a> <a id="1824" href="Data.List.Relation.Unary.All.Properties.Core.html#1824" class="Bound">¬∀</a> <a id="1827" class="Keyword">with</a> <a id="1832" href="Data.List.Relation.Unary.All.Properties.Core.html#1811" class="Bound">dec</a> <a id="1836" href="Data.List.Relation.Unary.All.Properties.Core.html#1816" class="Bound">x</a>
<a id="1838" class="Symbol">...</a> <a id="1842" class="Symbol">|</a>  <a id="1845" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1850" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="1859" href="Data.List.Relation.Unary.All.Properties.Core.html#1859" class="Bound">[p]</a> <a id="1863" class="Symbol">=</a> <a id="1865" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="1882" class="Bound">dec</a> <a id="1886" class="Bound">xs</a> <a id="1889" class="Symbol">(</a><a id="1890" class="Bound">¬∀</a> <a id="1893" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1895" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="1899" class="Symbol">(</a><a id="1900" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1907" href="Data.List.Relation.Unary.All.Properties.Core.html#1859" class="Bound">[p]</a><a id="1910" class="Symbol">)))</a>
<a id="1914" class="Symbol">...</a> <a id="1918" class="Symbol">|</a> <a id="1920" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1926" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="1934" href="Data.List.Relation.Unary.All.Properties.Core.html#1934" class="Bound">[¬p]</a> <a id="1939" class="Symbol">=</a> <a id="1941" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1954" href="Data.List.Relation.Unary.All.Properties.Core.html#1934" class="Bound">[¬p]</a><a id="1958" class="Symbol">)</a>

<a id="Any¬⇒¬All"></a><a id="1961" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">∀</a> <a id="1975" class="Symbol">{</a><a id="1976" href="Data.List.Relation.Unary.All.Properties.Core.html#1976" class="Bound">xs</a><a id="1978" class="Symbol">}</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1990" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1992" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="1993" class="Symbol">)</a> <a id="1995" href="Data.List.Relation.Unary.All.Properties.Core.html#1976" class="Bound">xs</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2002" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2006" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2008" href="Data.List.Relation.Unary.All.Properties.Core.html#1976" class="Bound">xs</a>
<a id="2011" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="2028" href="Data.List.Relation.Unary.All.Properties.Core.html#2028" class="Bound">¬p</a><a id="2030" class="Symbol">)</a> <a id="2032" class="Symbol">=</a> <a id="2034" href="Data.List.Relation.Unary.All.Properties.Core.html#2028" class="Bound">¬p</a>           <a id="2047" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2049" href="Data.List.Relation.Unary.All.html#2543" class="Function">All.head</a>
<a id="2058" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2075" href="Data.List.Relation.Unary.All.Properties.Core.html#2075" class="Bound">¬p</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2091" href="Data.List.Relation.Unary.All.Properties.Core.html#2075" class="Bound">¬p</a> <a id="2094" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2096" href="Data.List.Relation.Unary.All.html#2594" class="Function">All.tail</a>

<a id="¬Any↠All¬"></a><a id="2106" href="Data.List.Relation.Unary.All.Properties.Core.html#2106" class="Function">¬Any↠All¬</a> <a id="2116" class="Symbol">:</a> <a id="2118" class="Symbol">∀</a> <a id="2120" class="Symbol">{</a><a id="2121" href="Data.List.Relation.Unary.All.Properties.Core.html#2121" class="Bound">xs</a><a id="2123" class="Symbol">}</a> <a id="2125" class="Symbol">→</a> <a id="2127" class="Symbol">(</a><a id="2128" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2130" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2134" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2136" href="Data.List.Relation.Unary.All.Properties.Core.html#2121" class="Bound">xs</a><a id="2138" class="Symbol">)</a> <a id="2140" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2142" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2152" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="2153" class="Symbol">)</a> <a id="2155" href="Data.List.Relation.Unary.All.Properties.Core.html#2121" class="Bound">xs</a>
<a id="2158" href="Data.List.Relation.Unary.All.Properties.Core.html#2106" class="Function">¬Any↠All¬</a> <a id="2168" class="Symbol">=</a> <a id="2170" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="2175" class="Symbol">{</a><a id="2176" class="Argument">to</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="2191" class="Symbol">_}</a> <a id="2194" class="Symbol">(λ</a> <a id="2197" href="Data.List.Relation.Unary.All.Properties.Core.html#2197" class="Bound">y</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="2211" href="Data.List.Relation.Unary.All.Properties.Core.html#2197" class="Bound">y</a> <a id="2213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2215" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2223" href="Data.List.Relation.Unary.All.Properties.Core.html#2197" class="Bound">y</a><a id="2224" class="Symbol">)</a>
  <a id="2228" class="Keyword">where</a>
  <a id="2236" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2244" class="Symbol">:</a> <a id="2246" class="Symbol">∀</a> <a id="2248" class="Symbol">{</a><a id="2249" href="Data.List.Relation.Unary.All.Properties.Core.html#2249" class="Bound">xs</a><a id="2251" class="Symbol">}</a> <a id="2253" class="Symbol">(</a><a id="2254" href="Data.List.Relation.Unary.All.Properties.Core.html#2254" class="Bound">¬p</a> <a id="2257" class="Symbol">:</a> <a id="2259" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2267" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2269" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="2270" class="Symbol">)</a> <a id="2272" href="Data.List.Relation.Unary.All.Properties.Core.html#2249" class="Bound">xs</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="2288" href="Data.List.Relation.Unary.All.Properties.Core.html#2249" class="Bound">xs</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="2302" href="Data.List.Relation.Unary.All.Properties.Core.html#2254" class="Bound">¬p</a><a id="2304" class="Symbol">)</a> <a id="2306" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2308" href="Data.List.Relation.Unary.All.Properties.Core.html#2254" class="Bound">¬p</a>
  <a id="2313" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2321" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="2332" class="Symbol">=</a> <a id="2334" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2341" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Data.List.Relation.Unary.All.Properties.Core.html#2350" class="Bound">¬p</a> <a id="2353" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2355" href="Data.List.Relation.Unary.All.Properties.Core.html#2355" class="Bound">¬ps</a><a id="2358" class="Symbol">)</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2368" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="2372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2377" class="Symbol">(</a><a id="2378" href="Data.List.Relation.Unary.All.Properties.Core.html#2236" class="Function">to∘from</a> <a id="2386" href="Data.List.Relation.Unary.All.Properties.Core.html#2355" class="Bound">¬ps</a><a id="2389" class="Symbol">)</a>

  <a id="2394" class="Comment">-- If equality of functions were extensional, then the surjection</a>
  <a id="2462" class="Comment">-- could be strengthened to a bijection.</a>

  <a id="2506" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="2531" class="Symbol">_</a> <a id="2533" class="Symbol">_</a> <a id="2535" class="Symbol">→</a>
            <a id="2549" class="Symbol">∀</a> <a id="2551" href="Data.List.Relation.Unary.All.Properties.Core.html#2551" class="Bound">xs</a> <a id="2554" class="Symbol">→</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Data.List.Relation.Unary.All.Properties.Core.html#2557" class="Bound">¬p</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2564" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2568" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2570" href="Data.List.Relation.Unary.All.Properties.Core.html#2551" class="Bound">xs</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Data.List.Relation.Unary.All.Properties.Core.html#1556" class="Function">All¬⇒¬Any</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Data.List.Relation.Unary.All.Properties.Core.html#1418" class="Function">¬Any⇒All¬</a> <a id="2597" href="Data.List.Relation.Unary.All.Properties.Core.html#2551" class="Bound">xs</a> <a id="2600" href="Data.List.Relation.Unary.All.Properties.Core.html#2557" class="Bound">¬p</a><a id="2602" class="Symbol">)</a> <a id="2604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2606" href="Data.List.Relation.Unary.All.Properties.Core.html#2557" class="Bound">¬p</a>
  <a id="2611" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2619" href="Data.List.Relation.Unary.All.Properties.Core.html#2619" class="Bound">ext</a> <a id="2623" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2632" href="Data.List.Relation.Unary.All.Properties.Core.html#2632" class="Bound">¬p</a> <a id="2635" class="Symbol">=</a> <a id="2637" href="Data.List.Relation.Unary.All.Properties.Core.html#2619" class="Bound">ext</a> <a id="2641" class="Symbol">λ</a> <a id="2643" class="Symbol">()</a>
  <a id="2648" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2656" href="Data.List.Relation.Unary.All.Properties.Core.html#2656" class="Bound">ext</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Data.List.Relation.Unary.All.Properties.Core.html#2661" class="Bound">x</a> <a id="2663" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2665" href="Data.List.Relation.Unary.All.Properties.Core.html#2665" class="Bound">xs</a><a id="2667" class="Symbol">)</a> <a id="2669" href="Data.List.Relation.Unary.All.Properties.Core.html#2669" class="Bound">¬p</a> <a id="2672" class="Symbol">=</a> <a id="2674" href="Data.List.Relation.Unary.All.Properties.Core.html#2656" class="Bound">ext</a> <a id="2678" class="Symbol">λ</a>
    <a id="2684" class="Symbol">{</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2692" href="Data.List.Relation.Unary.All.Properties.Core.html#2692" class="Bound">p</a><a id="2693" class="Symbol">)</a>  <a id="2696" class="Symbol">→</a> <a id="2698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="2707" class="Symbol">;</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2716" href="Data.List.Relation.Unary.All.Properties.Core.html#2716" class="Bound">p</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2726" class="Symbol">(λ</a> <a id="2729" href="Data.List.Relation.Unary.All.Properties.Core.html#2729" class="Bound">f</a> <a id="2731" class="Symbol">→</a> <a id="2733" href="Data.List.Relation.Unary.All.Properties.Core.html#2729" class="Bound">f</a> <a id="2735" href="Data.List.Relation.Unary.All.Properties.Core.html#2716" class="Bound">p</a><a id="2736" class="Symbol">)</a> <a id="2738" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2740" href="Data.List.Relation.Unary.All.Properties.Core.html#2506" class="Function">from∘to</a> <a id="2748" href="Data.List.Relation.Unary.All.Properties.Core.html#2656" class="Bound">ext</a> <a id="2752" href="Data.List.Relation.Unary.All.Properties.Core.html#2665" class="Bound">xs</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Data.List.Relation.Unary.All.Properties.Core.html#2669" class="Bound">¬p</a> <a id="2759" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2761" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="2766" class="Symbol">)</a>
    <a id="2772" class="Symbol">}</a>

<a id="Any¬⇔¬All"></a><a id="2775" href="Data.List.Relation.Unary.All.Properties.Core.html#2775" class="Function">Any¬⇔¬All</a> <a id="2785" class="Symbol">:</a> <a id="2787" class="Symbol">∀</a> <a id="2789" class="Symbol">{</a><a id="2790" href="Data.List.Relation.Unary.All.Properties.Core.html#2790" class="Bound">xs</a><a id="2792" class="Symbol">}</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2806" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2808" class="Symbol">→</a> <a id="2810" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2814" class="Symbol">(</a><a id="2815" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2818" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2820" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="2821" class="Symbol">)</a> <a id="2823" href="Data.List.Relation.Unary.All.Properties.Core.html#2790" class="Bound">xs</a> <a id="2826" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2831" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2835" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="2837" href="Data.List.Relation.Unary.All.Properties.Core.html#2790" class="Bound">xs</a><a id="2839" class="Symbol">)</a>
<a id="2841" href="Data.List.Relation.Unary.All.Properties.Core.html#2775" class="Function">Any¬⇔¬All</a> <a id="2851" href="Data.List.Relation.Unary.All.Properties.Core.html#2851" class="Bound">dec</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="2861" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="2882" href="Data.List.Relation.Unary.All.Properties.Core.html#2851" class="Bound">dec</a> <a id="2886" class="Symbol">_)</a>

<a id="2890" class="Keyword">private</a>
  <a id="2900" class="Comment">-- If equality of functions were extensional, then the logical</a>
  <a id="2965" class="Comment">-- equivalence could be strengthened to a surjection.</a>
  <a id="to∘from"></a><a id="3021" href="Data.List.Relation.Unary.All.Properties.Core.html#3021" class="Function">to∘from</a> <a id="3029" class="Symbol">:</a> <a id="3031" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="3046" class="Symbol">_</a> <a id="3048" class="Symbol">_</a> <a id="3050" class="Symbol">→</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Data.List.Relation.Unary.All.Properties.Core.html#3053" class="Bound">dec</a> <a id="3057" class="Symbol">:</a> <a id="3059" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="3069" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a><a id="3070" class="Symbol">)</a> <a id="3072" class="Symbol">→</a>
            <a id="3086" class="Symbol">(</a><a id="3087" href="Data.List.Relation.Unary.All.Properties.Core.html#3087" class="Bound">¬∀</a> <a id="3090" class="Symbol">:</a> <a id="3092" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3094" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3098" href="Data.List.Relation.Unary.All.Properties.Core.html#1257" class="Generalizable">P</a> <a id="3100" href="Data.List.Relation.Unary.All.Properties.Core.html#1286" class="Generalizable">xs</a><a id="3102" class="Symbol">)</a> <a id="3104" class="Symbol">→</a> <a id="3106" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Data.List.Relation.Unary.All.Properties.Core.html#1691" class="Function">¬All⇒Any¬</a> <a id="3127" href="Data.List.Relation.Unary.All.Properties.Core.html#3053" class="Bound">dec</a> <a id="3131" href="Data.List.Relation.Unary.All.Properties.Core.html#1286" class="Generalizable">xs</a> <a id="3134" href="Data.List.Relation.Unary.All.Properties.Core.html#3087" class="Bound">¬∀</a><a id="3136" class="Symbol">)</a> <a id="3138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3140" href="Data.List.Relation.Unary.All.Properties.Core.html#3087" class="Bound">¬∀</a>
  <a id="3145" href="Data.List.Relation.Unary.All.Properties.Core.html#3021" class="Function">to∘from</a> <a id="3153" href="Data.List.Relation.Unary.All.Properties.Core.html#3153" class="Bound">ext</a> <a id="3157" href="Data.List.Relation.Unary.All.Properties.Core.html#3157" class="Bound">P</a> <a id="3159" href="Data.List.Relation.Unary.All.Properties.Core.html#3159" class="Bound">¬∀</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Data.List.Relation.Unary.All.Properties.Core.html#3153" class="Bound">ext</a> <a id="3168" class="Symbol">λ</a> <a id="3170" href="Data.List.Relation.Unary.All.Properties.Core.html#3170" class="Bound">∀P</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3189" href="Data.List.Relation.Unary.All.Properties.Core.html#3170" class="Bound">∀P</a> <a id="3192" href="Data.List.Relation.Unary.All.Properties.Core.html#3159" class="Bound">¬∀</a>

<a id="3196" class="Keyword">module</a> <a id="3203" href="Data.List.Relation.Unary.All.Properties.Core.html#3203" class="Module">_</a> <a id="3205" class="Symbol">{</a><a id="3206" href="Data.List.Relation.Unary.All.Properties.Core.html#3206" class="Bound Operator">_~_</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3216" href="Data.List.Relation.Unary.All.Properties.Core.html#1229" class="Generalizable">A</a> <a id="3218" href="Data.List.Relation.Unary.All.Properties.Core.html#1243" class="Generalizable">B</a> <a id="3220" href="Data.List.Relation.Unary.All.Properties.Core.html#1215" class="Generalizable">ℓ</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Keyword">where</a>

  <a id="3232" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3241" class="Symbol">:</a> <a id="3243" class="Symbol">∀</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Data.List.Relation.Unary.All.Properties.Core.html#3246" class="Bound">xs</a> <a id="3249" href="Data.List.Relation.Unary.All.Properties.Core.html#3249" class="Bound">ys</a><a id="3251" class="Symbol">}</a> <a id="3253" class="Symbol">→</a>
             <a id="3268" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3272" class="Symbol">(λ</a> <a id="3275" href="Data.List.Relation.Unary.All.Properties.Core.html#3275" class="Bound">x</a> <a id="3277" class="Symbol">→</a> <a id="3279" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3283" class="Symbol">(</a><a id="3284" href="Data.List.Relation.Unary.All.Properties.Core.html#3275" class="Bound">x</a> <a id="3286" href="Data.List.Relation.Unary.All.Properties.Core.html#3206" class="Bound Operator">~_</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Data.List.Relation.Unary.All.Properties.Core.html#3249" class="Bound">ys</a><a id="3292" class="Symbol">)</a> <a id="3294" href="Data.List.Relation.Unary.All.Properties.Core.html#3246" class="Bound">xs</a> <a id="3297" class="Symbol">→</a>
             <a id="3312" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3316" class="Symbol">(λ</a> <a id="3319" href="Data.List.Relation.Unary.All.Properties.Core.html#3319" class="Bound">y</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3327" class="Symbol">(</a><a id="3328" href="Data.List.Relation.Unary.All.Properties.Core.html#3206" class="Bound Operator">_~</a> <a id="3331" href="Data.List.Relation.Unary.All.Properties.Core.html#3319" class="Bound">y</a><a id="3332" class="Symbol">)</a> <a id="3334" href="Data.List.Relation.Unary.All.Properties.Core.html#3246" class="Bound">xs</a><a id="3336" class="Symbol">)</a> <a id="3338" href="Data.List.Relation.Unary.All.Properties.Core.html#3249" class="Bound">ys</a>
  <a id="3343" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3352" class="Symbol">{</a><a id="3353" class="Argument">ys</a> <a id="3356" class="Symbol">=</a> <a id="3358" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3360" class="Symbol">}</a>     <a id="3366" class="Symbol">_</a>   <a id="3370" class="Symbol">=</a> <a id="3372" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="3377" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3386" class="Symbol">{</a><a id="3387" class="Argument">ys</a> <a id="3390" class="Symbol">=</a> <a id="3392" href="Data.List.Relation.Unary.All.Properties.Core.html#3392" class="Bound">y</a> <a id="3394" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3396" href="Data.List.Relation.Unary.All.Properties.Core.html#3396" class="Bound">ys</a><a id="3398" class="Symbol">}</a> <a id="3400" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>  <a id="3404" class="Symbol">=</a> <a id="3406" href="Data.List.Relation.Unary.All.html#6554" class="Function">All.universal</a> <a id="3420" class="Symbol">(λ</a> <a id="3423" href="Data.List.Relation.Unary.All.Properties.Core.html#3423" class="Bound">_</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Data.List.Relation.Unary.All.Properties.Core.html#3392" class="Bound">y</a> <a id="3434" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3436" href="Data.List.Relation.Unary.All.Properties.Core.html#3396" class="Bound">ys</a><a id="3438" class="Symbol">)</a>
  <a id="3442" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3451" class="Symbol">{</a><a id="3452" class="Argument">ys</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Data.List.Relation.Unary.All.Properties.Core.html#3457" class="Bound">y</a> <a id="3459" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3461" href="Data.List.Relation.Unary.All.Properties.Core.html#3461" class="Bound">ys</a><a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">((</a><a id="3467" href="Data.List.Relation.Unary.All.Properties.Core.html#3467" class="Bound">x~y</a> <a id="3471" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3473" href="Data.List.Relation.Unary.All.Properties.Core.html#3473" class="Bound">x~ys</a><a id="3477" class="Symbol">)</a> <a id="3479" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3481" href="Data.List.Relation.Unary.All.Properties.Core.html#3481" class="Bound">pxs</a><a id="3484" class="Symbol">)</a> <a id="3486" class="Symbol">=</a>
    <a id="3492" class="Symbol">(</a><a id="3493" href="Data.List.Relation.Unary.All.Properties.Core.html#3467" class="Bound">x~y</a> <a id="3497" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="3508" href="Data.List.Relation.Unary.All.html#2543" class="Function">All.head</a> <a id="3517" href="Data.List.Relation.Unary.All.Properties.Core.html#3481" class="Bound">pxs</a><a id="3520" class="Symbol">))</a> <a id="3523" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a>
    <a id="3529" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All-swap</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.List.Relation.Unary.All.Properties.Core.html#3473" class="Bound">x~ys</a> <a id="3544" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3546" class="Symbol">(</a><a id="3547" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="3555" href="Data.List.Relation.Unary.All.html#2594" class="Function">All.tail</a> <a id="3564" href="Data.List.Relation.Unary.All.Properties.Core.html#3481" class="Bound">pxs</a><a id="3567" class="Symbol">))</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.All.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Relation.Unary.All.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.All.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to All</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Relation.Unary.All.Properties.html" class="Module">Data.List.Relation.Unary.All.Properties</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="419" class="Symbol">;</a> <a id="421" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="425" class="Symbol">;</a> <a id="427" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Data.Bool.ListAction.html" class="Module">Data.Bool.ListAction</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Data.Bool.ListAction.html#927" class="Function">all</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="560" class="Symbol">;</a> <a id="562" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="566" class="Symbol">;</a> <a id="568" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="600" class="Symbol">as</a> <a id="603" class="Module">List</a> <a id="608" class="Keyword">hiding</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.List.Base.html#6263" class="Function">lookup</a><a id="622" class="Symbol">;</a> <a id="624" href="Data.List.Base.html#5743" class="Function">updateAt</a><a id="632" class="Symbol">;</a> <a id="634" href="Data.List.Base.html#16634" class="Function">and</a><a id="637" class="Symbol">;</a> <a id="639" href="Data.List.Base.html#16958" class="Function">or</a><a id="641" class="Symbol">;</a> <a id="643" href="Data.List.Base.html#16679" class="Function">all</a><a id="646" class="Symbol">;</a> <a id="648" href="Data.List.Base.html#17002" class="Function">any</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="710" class="Symbol">;</a> <a id="712" href="Data.List.Membership.Propositional.html#948" class="Function Operator">_≢∈_</a><a id="716" class="Symbol">)</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
  <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a><a id="803" class="Symbol">;</a> <a id="805" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a><a id="814" class="Symbol">)</a>
<a id="816" class="Keyword">import</a> <a id="823" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="851" class="Symbol">as</a> <a id="854" class="Module">SetoidMembership</a>
<a id="871" class="Keyword">import</a> <a id="878" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="899" class="Symbol">as</a> <a id="902" class="Module">List</a>
<a id="907" class="Keyword">import</a> <a id="914" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">Data.List.Relation.Binary.Equality.Setoid</a> <a id="956" class="Symbol">as</a> <a id="959" class="Module">≋</a>
<a id="961" class="Keyword">open</a> <a id="966" class="Keyword">import</a> <a id="973" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="1014" class="Keyword">using</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="1030" class="Symbol">;</a> <a id="1032" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="1034" class="Symbol">;</a> <a id="1036" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="1039" class="Symbol">)</a>
<a id="1041" class="Keyword">import</a> <a id="1048" href="Data.List.Relation.Binary.Subset.Propositional.html" class="Module">Data.List.Relation.Binary.Subset.Propositional</a> <a id="1095" class="Symbol">as</a> <a id="1098" class="Module">Subset</a>
<a id="1105" class="Keyword">open</a> <a id="1110" class="Keyword">import</a> <a id="1117" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="1146" class="Symbol">as</a> <a id="1149" class="Module">All</a> <a id="1153" class="Keyword">using</a>
  <a id="1161" class="Symbol">(</a> <a id="1163" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="1175" class="Symbol">;</a> <a id="1177" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a><a id="1183" class="Symbol">;</a> <a id="1185" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a>
  <a id="1196" class="Symbol">;</a> <a id="1198" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">_[_]=_</a><a id="1204" class="Symbol">;</a> <a id="1206" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a><a id="1210" class="Symbol">;</a> <a id="1212" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a>
  <a id="1220" class="Symbol">;</a> <a id="1222" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a>
  <a id="1229" class="Symbol">)</a>
<a id="1231" class="Keyword">open</a> <a id="1236" class="Keyword">import</a> <a id="1243" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1272" class="Symbol">as</a> <a id="1275" class="Module">Any</a> <a id="1279" class="Keyword">using</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="1289" class="Symbol">;</a> <a id="1291" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1295" class="Symbol">;</a> <a id="1297" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1302" class="Symbol">)</a>
<a id="1304" class="Keyword">open</a> <a id="1309" class="Keyword">import</a> <a id="1316" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1332" class="Symbol">as</a> <a id="1335" class="Module">Maybe</a> <a id="1341" class="Keyword">using</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1353" class="Symbol">;</a> <a id="1355" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1359" class="Symbol">;</a> <a id="1361" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1368" class="Symbol">)</a>
<a id="1370" class="Keyword">open</a> <a id="1375" class="Keyword">import</a> <a id="1382" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="1412" class="Symbol">as</a> <a id="1415" class="Module">Maybe</a> <a id="1421" class="Keyword">using</a> <a id="1427" class="Symbol">(</a><a id="1428" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a><a id="1432" class="Symbol">;</a> <a id="1434" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a><a id="1441" class="Symbol">;</a> <a id="1443" href="Data.Maybe.Relation.Unary.All.html#1669" class="Function">fromAny</a><a id="1450" class="Symbol">)</a>
<a id="1452" class="Keyword">open</a> <a id="1457" class="Keyword">import</a> <a id="1464" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1494" class="Symbol">as</a> <a id="1497" class="Module">Maybe</a> <a id="1503" class="Keyword">using</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="1514" class="Symbol">)</a>
<a id="1516" class="Keyword">open</a> <a id="1521" class="Keyword">import</a> <a id="1528" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1542" class="Keyword">using</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1553" class="Symbol">;</a> <a id="1555" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1558" class="Symbol">;</a> <a id="1560" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="1563" class="Symbol">;</a> <a id="1565" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1568" class="Symbol">;</a> <a id="1570" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1573" class="Symbol">;</a> <a id="1575" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="1578" class="Symbol">)</a>
<a id="1580" class="Keyword">open</a> <a id="1585" class="Keyword">import</a> <a id="1592" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1612" class="Keyword">using</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="1625" class="Symbol">;</a> <a id="1627" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="1636" class="Symbol">)</a>
<a id="1638" class="Keyword">open</a> <a id="1643" class="Keyword">import</a> <a id="1650" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1668" class="Symbol">as</a> <a id="1671" class="Module">Product</a> <a id="1679" class="Keyword">using</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1689" class="Symbol">;</a> <a id="1691" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1694" class="Symbol">;</a> <a id="1696" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1703" class="Symbol">;</a> <a id="1705" href="Data.Product.Base.html#4571" class="Function">uncurry′</a><a id="1713" class="Symbol">)</a>
<a id="1715" class="Keyword">open</a> <a id="1720" class="Keyword">import</a> <a id="1727" href="Function.Base.html" class="Module">Function.Base</a> <a id="1741" class="Keyword">using</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1751" class="Symbol">;</a> <a id="1753" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1756" class="Symbol">;</a> <a id="1758" href="Function.Base.html#704" class="Function">id</a><a id="1760" class="Symbol">;</a> <a id="1762" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1770" class="Symbol">;</a> <a id="1772" href="Function.Base.html#1657" class="Function">flip</a><a id="1776" class="Symbol">)</a>
<a id="1778" class="Keyword">open</a> <a id="1783" class="Keyword">import</a> <a id="1790" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1807" class="Keyword">using</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="1817" class="Symbol">;</a> <a id="1819" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a><a id="1823" class="Symbol">;</a> <a id="1825" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="1828" class="Symbol">;</a> <a id="1830" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="1833" class="Symbol">;</a> <a id="1835" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1838" class="Symbol">;</a> <a id="1840" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1845" class="Symbol">;</a> <a id="1847" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="1858" class="Symbol">)</a>
<a id="1860" class="Keyword">open</a> <a id="1865" class="Keyword">import</a> <a id="1872" href="Level.html" class="Module">Level</a> <a id="1878" class="Keyword">using</a> <a id="1884" class="Symbol">(</a><a id="1885" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1890" class="Symbol">)</a>
<a id="1892" class="Keyword">open</a> <a id="1897" class="Keyword">import</a> <a id="1904" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1925" class="Keyword">using</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1935" class="Symbol">)</a>
<a id="1937" class="Keyword">open</a> <a id="1942" class="Keyword">import</a> <a id="1949" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1973" class="Keyword">using</a> <a id="1979" class="Symbol">(</a><a id="1980" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1986" class="Symbol">)</a>
<a id="1988" class="Keyword">import</a> <a id="1995" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="2023" class="Symbol">as</a> <a id="2026" class="Module">B</a>
<a id="2028" class="Keyword">open</a> <a id="2033" class="Keyword">import</a> <a id="2040" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="2085" class="Keyword">using</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2095" class="Symbol">;</a> <a id="2097" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2101" class="Symbol">;</a> <a id="2103" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2106" class="Symbol">;</a> <a id="2108" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2112" class="Symbol">;</a> <a id="2114" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2119" class="Symbol">;</a> <a id="2121" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="2124" class="Symbol">)</a>
<a id="2126" class="Keyword">open</a> <a id="2131" class="Keyword">import</a> <a id="2138" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2164" class="Keyword">using</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2177" class="Symbol">)</a>
<a id="2179" class="Keyword">open</a> <a id="2184" class="Keyword">import</a> <a id="2191" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2222" class="Keyword">using</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2231" class="Symbol">;</a> <a id="2233" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2246" class="Symbol">)</a>
<a id="2248" class="Keyword">open</a> <a id="2253" class="Keyword">import</a> <a id="2260" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>
  <a id="2289" class="Keyword">using</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2299" class="Symbol">;</a> <a id="2301" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="2305" class="Symbol">;</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2314" class="Symbol">;</a> <a id="2316" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2325" class="Symbol">;</a> <a id="2327" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="2329" class="Symbol">;</a> <a id="2331" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a><a id="2347" class="Symbol">;</a> <a id="2349" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a><a id="2357" class="Symbol">)</a>
<a id="2359" class="Keyword">open</a> <a id="2364" class="Keyword">import</a> <a id="2371" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="2388" class="Keyword">using</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="2404" class="Symbol">;</a> <a id="2406" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2410" class="Symbol">;</a> <a id="2412" href="Relation.Unary.html#4988" class="Function">∁</a><a id="2413" class="Symbol">;</a> <a id="2415" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a><a id="2420" class="Symbol">)</a> <a id="2422" class="Keyword">renaming</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2436" class="Symbol">to</a> <a id="2439" class="Function Operator">_⋐_</a><a id="2442" class="Symbol">)</a>
<a id="2444" class="Keyword">open</a> <a id="2449" class="Keyword">import</a> <a id="2456" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="2482" class="Keyword">using</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a><a id="2491" class="Symbol">)</a>

<a id="2494" class="Keyword">private</a>
  <a id="2504" class="Keyword">variable</a>
    <a id="2517" href="Data.List.Relation.Unary.All.Properties.html#2517" class="Generalizable">a</a> <a id="2519" href="Data.List.Relation.Unary.All.Properties.html#2519" class="Generalizable">b</a> <a id="2521" href="Data.List.Relation.Unary.All.Properties.html#2521" class="Generalizable">c</a> <a id="2523" href="Data.List.Relation.Unary.All.Properties.html#2523" class="Generalizable">p</a> <a id="2525" href="Data.List.Relation.Unary.All.Properties.html#2525" class="Generalizable">q</a> <a id="2527" href="Data.List.Relation.Unary.All.Properties.html#2527" class="Generalizable">r</a> <a id="2529" href="Data.List.Relation.Unary.All.Properties.html#2529" class="Generalizable">ℓ</a> <a id="2531" href="Data.List.Relation.Unary.All.Properties.html#2531" class="Generalizable">ℓ₁</a> <a id="2534" href="Data.List.Relation.Unary.All.Properties.html#2534" class="Generalizable">ℓ₂</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2549" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="2551" class="Symbol">:</a> <a id="2553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2557" href="Data.List.Relation.Unary.All.Properties.html#2517" class="Generalizable">a</a>
    <a id="2563" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2571" href="Data.List.Relation.Unary.All.Properties.html#2519" class="Generalizable">b</a>
    <a id="2577" href="Data.List.Relation.Unary.All.Properties.html#2577" class="Generalizable">C</a> <a id="2579" class="Symbol">:</a> <a id="2581" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2585" href="Data.List.Relation.Unary.All.Properties.html#2521" class="Generalizable">c</a>
    <a id="2591" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2600" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="2602" href="Data.List.Relation.Unary.All.Properties.html#2523" class="Generalizable">p</a>
    <a id="2608" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2617" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a> <a id="2619" href="Data.List.Relation.Unary.All.Properties.html#2525" class="Generalizable">q</a>
    <a id="2625" href="Data.List.Relation.Unary.All.Properties.html#2625" class="Generalizable">R</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2634" href="Data.List.Relation.Unary.All.Properties.html#2577" class="Generalizable">C</a> <a id="2636" href="Data.List.Relation.Unary.All.Properties.html#2527" class="Generalizable">r</a>
    <a id="2642" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="2644" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="2646" class="Symbol">:</a> <a id="2648" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a>
    <a id="2654" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="2657" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a> <a id="2660" class="Symbol">:</a> <a id="2662" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2667" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a>

<a id="2670" class="Comment">------------------------------------------------------------------------</a>
<a id="2743" class="Comment">-- Re-export Core Properties</a>

<a id="2773" class="Keyword">open</a> <a id="2778" class="Keyword">import</a> <a id="2785" href="Data.List.Relation.Unary.All.Properties.Core.html" class="Module">Data.List.Relation.Unary.All.Properties.Core</a> <a id="2830" class="Keyword">public</a>

<a id="2838" class="Comment">------------------------------------------------------------------------</a>
<a id="2911" class="Comment">-- Properties regarding Null</a>

<a id="Null⇒null"></a><a id="2941" href="Data.List.Relation.Unary.All.Properties.html#2941" class="Function">Null⇒null</a> <a id="2951" class="Symbol">:</a> <a id="2953" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a> <a id="2958" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="2961" class="Symbol">→</a> <a id="2963" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Data.List.Base.html#4681" class="Function">null</a> <a id="2971" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="2973" class="Symbol">)</a>
<a id="2975" href="Data.List.Relation.Unary.All.Properties.html#2941" class="Function">Null⇒null</a> <a id="2985" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="2988" class="Symbol">=</a> <a id="2990" class="Symbol">_</a>

<a id="null⇒Null"></a><a id="2993" href="Data.List.Relation.Unary.All.Properties.html#2993" class="Function">null⇒Null</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Data.List.Base.html#4681" class="Function">null</a> <a id="3013" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="3015" class="Symbol">)</a> <a id="3017" class="Symbol">→</a> <a id="3019" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a> <a id="3024" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="3027" href="Data.List.Relation.Unary.All.Properties.html#2993" class="Function">null⇒Null</a> <a id="3037" class="Symbol">{</a><a id="3038" class="Argument">xs</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>   <a id="3048" class="Symbol">}</a> <a id="3050" class="Symbol">_</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3057" href="Data.List.Relation.Unary.All.Properties.html#2993" class="Function">null⇒Null</a> <a id="3067" class="Symbol">{</a><a id="3068" class="Argument">xs</a> <a id="3071" class="Symbol">=</a> <a id="3073" class="Symbol">_</a> <a id="3075" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3077" class="Symbol">_}</a> <a id="3080" class="Symbol">()</a>

<a id="3084" class="Comment">------------------------------------------------------------------------</a>
<a id="3157" class="Comment">-- Properties of the &quot;points-to&quot; relation _[_]=_</a>

<a id="3207" class="Comment">-- Relation _[_]=_ is deterministic: each index points to a single value.</a>

<a id="[]=-injective"></a><a id="3282" href="Data.List.Relation.Unary.All.Properties.html#3282" class="Function">[]=-injective</a> <a id="3296" class="Symbol">:</a> <a id="3298" class="Symbol">∀</a> <a id="3300" class="Symbol">{</a><a id="3301" href="Data.List.Relation.Unary.All.Properties.html#3301" class="Bound">px</a> <a id="3304" href="Data.List.Relation.Unary.All.Properties.html#3304" class="Bound">qx</a> <a id="3307" class="Symbol">:</a> <a id="3309" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="3311" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="3312" class="Symbol">}</a> <a id="3314" class="Symbol">{</a><a id="3315" href="Data.List.Relation.Unary.All.Properties.html#3315" class="Bound">pxs</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3325" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="3327" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="3329" class="Symbol">}</a> <a id="3331" class="Symbol">{</a><a id="3332" href="Data.List.Relation.Unary.All.Properties.html#3332" class="Bound">i</a> <a id="3334" class="Symbol">:</a> <a id="3336" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="3338" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3340" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="3342" class="Symbol">}</a> <a id="3344" class="Symbol">→</a>
                <a id="3362" href="Data.List.Relation.Unary.All.Properties.html#3315" class="Bound">pxs</a> <a id="3366" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="3368" href="Data.List.Relation.Unary.All.Properties.html#3332" class="Bound">i</a> <a id="3370" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="3373" href="Data.List.Relation.Unary.All.Properties.html#3301" class="Bound">px</a> <a id="3376" class="Symbol">→</a>
                <a id="3394" href="Data.List.Relation.Unary.All.Properties.html#3315" class="Bound">pxs</a> <a id="3398" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="3400" href="Data.List.Relation.Unary.All.Properties.html#3332" class="Bound">i</a> <a id="3402" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="3405" href="Data.List.Relation.Unary.All.Properties.html#3304" class="Bound">qx</a> <a id="3408" class="Symbol">→</a>
                <a id="3426" href="Data.List.Relation.Unary.All.Properties.html#3301" class="Bound">px</a> <a id="3429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3431" href="Data.List.Relation.Unary.All.Properties.html#3304" class="Bound">qx</a>
<a id="3434" href="Data.List.Relation.Unary.All.Properties.html#3282" class="Function">[]=-injective</a> <a id="3448" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>          <a id="3462" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>          <a id="3476" class="Symbol">=</a> <a id="3478" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3483" href="Data.List.Relation.Unary.All.Properties.html#3282" class="Function">[]=-injective</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="3504" href="Data.List.Relation.Unary.All.Properties.html#3504" class="Bound">x↦px</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="3517" href="Data.List.Relation.Unary.All.Properties.html#3517" class="Bound">x↦qx</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="Data.List.Relation.Unary.All.Properties.html#3282" class="Function">[]=-injective</a> <a id="3539" href="Data.List.Relation.Unary.All.Properties.html#3504" class="Bound">x↦px</a> <a id="3544" href="Data.List.Relation.Unary.All.Properties.html#3517" class="Bound">x↦qx</a>

<a id="3550" class="Comment">-- See also Data.List.Relation.Unary.All.Properties.WithK.[]=-irrelevant.</a>

<a id="3625" class="Comment">------------------------------------------------------------------------</a>
<a id="3698" class="Comment">-- Defining properties of lookup and _[_]=_</a>
<a id="3742" class="Comment">--</a>
<a id="3745" class="Comment">-- pxs [ i ]= px  if and only if  lookup pxs i = px.</a>

<a id="3799" class="Comment">-- `i` points to `lookup pxs i` in `pxs`.</a>

<a id="[]=lookup"></a><a id="3842" href="Data.List.Relation.Unary.All.Properties.html#3842" class="Function">[]=lookup</a> <a id="3852" class="Symbol">:</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Data.List.Relation.Unary.All.Properties.html#3855" class="Bound">pxs</a> <a id="3859" class="Symbol">:</a> <a id="3861" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3865" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="3867" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="3869" class="Symbol">)</a> <a id="3871" class="Symbol">(</a><a id="3872" href="Data.List.Relation.Unary.All.Properties.html#3872" class="Bound">i</a> <a id="3874" class="Symbol">:</a> <a id="3876" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="3878" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3880" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">→</a>
            <a id="3898" href="Data.List.Relation.Unary.All.Properties.html#3855" class="Bound">pxs</a> <a id="3902" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="3904" href="Data.List.Relation.Unary.All.Properties.html#3872" class="Bound">i</a> <a id="3906" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="3909" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="3916" href="Data.List.Relation.Unary.All.Properties.html#3855" class="Bound">pxs</a> <a id="3920" href="Data.List.Relation.Unary.All.Properties.html#3872" class="Bound">i</a>
<a id="3922" href="Data.List.Relation.Unary.All.Properties.html#3842" class="Function">[]=lookup</a> <a id="3932" class="Symbol">(</a><a id="3933" href="Data.List.Relation.Unary.All.Properties.html#3933" class="Bound">px</a> <a id="3936" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3938" href="Data.List.Relation.Unary.All.Properties.html#3938" class="Bound">pxs</a><a id="3941" class="Symbol">)</a> <a id="3943" class="Symbol">(</a><a id="3944" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3949" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3953" class="Symbol">)</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>
<a id="3962" href="Data.List.Relation.Unary.All.Properties.html#3842" class="Function">[]=lookup</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Data.List.Relation.Unary.All.Properties.html#3973" class="Bound">px</a> <a id="3976" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3978" href="Data.List.Relation.Unary.All.Properties.html#3978" class="Bound">pxs</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">(</a><a id="3984" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3990" href="Data.List.Relation.Unary.All.Properties.html#3990" class="Bound">i</a><a id="3991" class="Symbol">)</a>   <a id="3995" class="Symbol">=</a> <a id="3997" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="4003" class="Symbol">(</a><a id="4004" href="Data.List.Relation.Unary.All.Properties.html#3842" class="Function">[]=lookup</a> <a id="4014" href="Data.List.Relation.Unary.All.Properties.html#3978" class="Bound">pxs</a> <a id="4018" href="Data.List.Relation.Unary.All.Properties.html#3990" class="Bound">i</a><a id="4019" class="Symbol">)</a>

<a id="4022" class="Comment">-- If `i` points to `px` in `pxs`, then `lookup pxs i ≡ px`.</a>

<a id="[]=⇒lookup"></a><a id="4084" href="Data.List.Relation.Unary.All.Properties.html#4084" class="Function">[]=⇒lookup</a> <a id="4095" class="Symbol">:</a> <a id="4097" class="Symbol">∀</a> <a id="4099" class="Symbol">{</a><a id="4100" href="Data.List.Relation.Unary.All.Properties.html#4100" class="Bound">px</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4107" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="4108" class="Symbol">}</a> <a id="4110" class="Symbol">{</a><a id="4111" href="Data.List.Relation.Unary.All.Properties.html#4111" class="Bound">pxs</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4121" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4123" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="4125" class="Symbol">}</a> <a id="4127" class="Symbol">{</a><a id="4128" href="Data.List.Relation.Unary.All.Properties.html#4128" class="Bound">i</a> <a id="4130" class="Symbol">:</a> <a id="4132" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="4134" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4136" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="4138" class="Symbol">}</a> <a id="4140" class="Symbol">→</a>
             <a id="4155" href="Data.List.Relation.Unary.All.Properties.html#4111" class="Bound">pxs</a> <a id="4159" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="4161" href="Data.List.Relation.Unary.All.Properties.html#4128" class="Bound">i</a> <a id="4163" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="4166" href="Data.List.Relation.Unary.All.Properties.html#4100" class="Bound">px</a> <a id="4169" class="Symbol">→</a>
             <a id="4184" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="4191" href="Data.List.Relation.Unary.All.Properties.html#4111" class="Bound">pxs</a> <a id="4195" href="Data.List.Relation.Unary.All.Properties.html#4128" class="Bound">i</a> <a id="4197" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4199" href="Data.List.Relation.Unary.All.Properties.html#4100" class="Bound">px</a>
<a id="4202" href="Data.List.Relation.Unary.All.Properties.html#4084" class="Function">[]=⇒lookup</a> <a id="4213" href="Data.List.Relation.Unary.All.Properties.html#4213" class="Bound">x↦px</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Data.List.Relation.Unary.All.Properties.html#3282" class="Function">[]=-injective</a> <a id="4234" class="Symbol">(</a><a id="4235" href="Data.List.Relation.Unary.All.Properties.html#3842" class="Function">[]=lookup</a> <a id="4245" class="Symbol">_</a> <a id="4247" class="Symbol">_)</a> <a id="4250" href="Data.List.Relation.Unary.All.Properties.html#4213" class="Bound">x↦px</a>

<a id="4256" class="Comment">-- If `lookup pxs i ≡ px`, then `i` points to `px` in `pxs`.</a>

<a id="lookup⇒[]="></a><a id="4318" href="Data.List.Relation.Unary.All.Properties.html#4318" class="Function">lookup⇒[]=</a> <a id="4329" class="Symbol">:</a> <a id="4331" class="Symbol">∀</a> <a id="4333" class="Symbol">{</a><a id="4334" href="Data.List.Relation.Unary.All.Properties.html#4334" class="Bound">px</a> <a id="4337" class="Symbol">:</a> <a id="4339" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4341" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="4342" class="Symbol">}</a> <a id="4344" class="Symbol">(</a><a id="4345" href="Data.List.Relation.Unary.All.Properties.html#4345" class="Bound">pxs</a> <a id="4349" class="Symbol">:</a> <a id="4351" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4355" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4357" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="4359" class="Symbol">)</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Data.List.Relation.Unary.All.Properties.html#4362" class="Bound">i</a> <a id="4364" class="Symbol">:</a> <a id="4366" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="4368" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4370" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="4372" class="Symbol">)</a> <a id="4374" class="Symbol">→</a>
             <a id="4389" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="4396" href="Data.List.Relation.Unary.All.Properties.html#4345" class="Bound">pxs</a> <a id="4400" href="Data.List.Relation.Unary.All.Properties.html#4362" class="Bound">i</a> <a id="4402" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4404" href="Data.List.Relation.Unary.All.Properties.html#4334" class="Bound">px</a> <a id="4407" class="Symbol">→</a>
             <a id="4422" href="Data.List.Relation.Unary.All.Properties.html#4345" class="Bound">pxs</a> <a id="4426" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="4428" href="Data.List.Relation.Unary.All.Properties.html#4362" class="Bound">i</a> <a id="4430" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="4433" href="Data.List.Relation.Unary.All.Properties.html#4334" class="Bound">px</a>
<a id="4436" href="Data.List.Relation.Unary.All.Properties.html#4318" class="Function">lookup⇒[]=</a> <a id="4447" href="Data.List.Relation.Unary.All.Properties.html#4447" class="Bound">pxs</a> <a id="4451" href="Data.List.Relation.Unary.All.Properties.html#4451" class="Bound">i</a> <a id="4453" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4458" class="Symbol">=</a> <a id="4460" href="Data.List.Relation.Unary.All.Properties.html#3842" class="Function">[]=lookup</a> <a id="4470" href="Data.List.Relation.Unary.All.Properties.html#4447" class="Bound">pxs</a> <a id="4474" href="Data.List.Relation.Unary.All.Properties.html#4451" class="Bound">i</a>

<a id="4477" class="Comment">------------------------------------------------------------------------</a>
<a id="4550" class="Comment">-- Properties of operations over `All`</a>
<a id="4589" class="Comment">------------------------------------------------------------------------</a>
<a id="4662" class="Comment">-- map</a>

<a id="map-cong"></a><a id="4670" href="Data.List.Relation.Unary.All.Properties.html#4670" class="Function">map-cong</a> <a id="4679" class="Symbol">:</a> <a id="4681" class="Symbol">∀</a> <a id="4683" class="Symbol">{</a><a id="4684" href="Data.List.Relation.Unary.All.Properties.html#4684" class="Bound">f</a> <a id="4686" class="Symbol">:</a> <a id="4688" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4690" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="4692" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="4693" class="Symbol">}</a> <a id="4695" class="Symbol">{</a><a id="4696" href="Data.List.Relation.Unary.All.Properties.html#4696" class="Bound">g</a> <a id="4698" class="Symbol">:</a> <a id="4700" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4702" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="4704" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="4705" class="Symbol">}</a> <a id="4707" class="Symbol">(</a><a id="4708" href="Data.List.Relation.Unary.All.Properties.html#4708" class="Bound">pxs</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4718" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4720" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="4722" class="Symbol">)</a> <a id="4724" class="Symbol">→</a>
           <a id="4737" class="Symbol">(∀</a> <a id="4740" class="Symbol">{</a><a id="4741" href="Data.List.Relation.Unary.All.Properties.html#4741" class="Bound">x</a><a id="4742" class="Symbol">}</a> <a id="4744" class="Symbol">→</a> <a id="4746" href="Data.List.Relation.Unary.All.Properties.html#4684" class="Bound">f</a> <a id="4748" class="Symbol">{</a><a id="4749" href="Data.List.Relation.Unary.All.Properties.html#4741" class="Bound">x</a><a id="4750" class="Symbol">}</a> <a id="4752" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="4754" href="Data.List.Relation.Unary.All.Properties.html#4696" class="Bound">g</a><a id="4755" class="Symbol">)</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4767" href="Data.List.Relation.Unary.All.Properties.html#4684" class="Bound">f</a> <a id="4769" href="Data.List.Relation.Unary.All.Properties.html#4708" class="Bound">pxs</a> <a id="4773" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4775" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4783" href="Data.List.Relation.Unary.All.Properties.html#4696" class="Bound">g</a> <a id="4785" href="Data.List.Relation.Unary.All.Properties.html#4708" class="Bound">pxs</a>
<a id="4789" href="Data.List.Relation.Unary.All.Properties.html#4670" class="Function">map-cong</a> <a id="4798" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="4809" class="Symbol">_</a>   <a id="4813" class="Symbol">=</a> <a id="4815" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4820" href="Data.List.Relation.Unary.All.Properties.html#4670" class="Function">map-cong</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Data.List.Relation.Unary.All.Properties.html#4830" class="Bound">px</a> <a id="4833" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4835" href="Data.List.Relation.Unary.All.Properties.html#4835" class="Bound">pxs</a><a id="4838" class="Symbol">)</a> <a id="4840" href="Data.List.Relation.Unary.All.Properties.html#4840" class="Bound">feq</a> <a id="4844" class="Symbol">=</a> <a id="4846" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4852" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Data.List.Relation.Unary.All.Properties.html#4840" class="Bound">feq</a> <a id="4861" href="Data.List.Relation.Unary.All.Properties.html#4830" class="Bound">px</a><a id="4863" class="Symbol">)</a> <a id="4865" class="Symbol">(</a><a id="4866" href="Data.List.Relation.Unary.All.Properties.html#4670" class="Function">map-cong</a> <a id="4875" href="Data.List.Relation.Unary.All.Properties.html#4835" class="Bound">pxs</a> <a id="4879" href="Data.List.Relation.Unary.All.Properties.html#4840" class="Bound">feq</a><a id="4882" class="Symbol">)</a>

<a id="map-id"></a><a id="4885" href="Data.List.Relation.Unary.All.Properties.html#4885" class="Function">map-id</a> <a id="4892" class="Symbol">:</a> <a id="4894" class="Symbol">∀</a> <a id="4896" class="Symbol">(</a><a id="4897" href="Data.List.Relation.Unary.All.Properties.html#4897" class="Bound">pxs</a> <a id="4901" class="Symbol">:</a> <a id="4903" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4907" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="4909" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">→</a> <a id="4915" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="4923" href="Function.Base.html#704" class="Function">id</a> <a id="4926" href="Data.List.Relation.Unary.All.Properties.html#4897" class="Bound">pxs</a> <a id="4930" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4932" href="Data.List.Relation.Unary.All.Properties.html#4897" class="Bound">pxs</a>
<a id="4936" href="Data.List.Relation.Unary.All.Properties.html#4885" class="Function">map-id</a> <a id="4943" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="4954" class="Symbol">=</a> <a id="4956" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4961" href="Data.List.Relation.Unary.All.Properties.html#4885" class="Function">map-id</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Data.List.Relation.Unary.All.Properties.html#4969" class="Bound">px</a> <a id="4972" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4974" href="Data.List.Relation.Unary.All.Properties.html#4974" class="Bound">pxs</a><a id="4977" class="Symbol">)</a> <a id="4979" class="Symbol">=</a> <a id="4981" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4986" class="Symbol">(</a><a id="4987" href="Data.List.Relation.Unary.All.Properties.html#4969" class="Bound">px</a> <a id="4990" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="4992" class="Symbol">)</a>  <a id="4995" class="Symbol">(</a><a id="4996" href="Data.List.Relation.Unary.All.Properties.html#4885" class="Function">map-id</a> <a id="5003" href="Data.List.Relation.Unary.All.Properties.html#4974" class="Bound">pxs</a><a id="5006" class="Symbol">)</a>

<a id="map-∘"></a><a id="5009" href="Data.List.Relation.Unary.All.Properties.html#5009" class="Function">map-∘</a> <a id="5015" class="Symbol">:</a> <a id="5017" class="Symbol">∀</a> <a id="5019" class="Symbol">{</a><a id="5020" href="Data.List.Relation.Unary.All.Properties.html#5020" class="Bound">f</a> <a id="5022" class="Symbol">:</a> <a id="5024" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5026" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="5028" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="5029" class="Symbol">}</a> <a id="5031" class="Symbol">{</a><a id="5032" href="Data.List.Relation.Unary.All.Properties.html#5032" class="Bound">g</a> <a id="5034" class="Symbol">:</a> <a id="5036" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="5038" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="5040" href="Data.List.Relation.Unary.All.Properties.html#2625" class="Generalizable">R</a><a id="5041" class="Symbol">}</a> <a id="5043" class="Symbol">(</a><a id="5044" href="Data.List.Relation.Unary.All.Properties.html#5044" class="Bound">pxs</a> <a id="5048" class="Symbol">:</a> <a id="5050" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5054" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5056" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="5058" class="Symbol">)</a> <a id="5060" class="Symbol">→</a>
        <a id="5070" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="5078" href="Data.List.Relation.Unary.All.Properties.html#5032" class="Bound">g</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="5089" href="Data.List.Relation.Unary.All.Properties.html#5020" class="Bound">f</a> <a id="5091" href="Data.List.Relation.Unary.All.Properties.html#5044" class="Bound">pxs</a><a id="5094" class="Symbol">)</a> <a id="5096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5098" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="5106" class="Symbol">(</a><a id="5107" href="Data.List.Relation.Unary.All.Properties.html#5032" class="Bound">g</a> <a id="5109" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5111" href="Data.List.Relation.Unary.All.Properties.html#5020" class="Bound">f</a><a id="5112" class="Symbol">)</a> <a id="5114" href="Data.List.Relation.Unary.All.Properties.html#5044" class="Bound">pxs</a>
<a id="5118" href="Data.List.Relation.Unary.All.Properties.html#5009" class="Function">map-∘</a> <a id="5124" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="5135" class="Symbol">=</a> <a id="5137" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5142" href="Data.List.Relation.Unary.All.Properties.html#5009" class="Function">map-∘</a> <a id="5148" class="Symbol">(</a><a id="5149" href="Data.List.Relation.Unary.All.Properties.html#5149" class="Bound">px</a> <a id="5152" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5154" href="Data.List.Relation.Unary.All.Properties.html#5154" class="Bound">pxs</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">=</a> <a id="5161" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5166" class="Symbol">(_</a> <a id="5169" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="5171" class="Symbol">)</a> <a id="5173" class="Symbol">(</a><a id="5174" href="Data.List.Relation.Unary.All.Properties.html#5009" class="Function">map-∘</a> <a id="5180" href="Data.List.Relation.Unary.All.Properties.html#5154" class="Bound">pxs</a><a id="5183" class="Symbol">)</a>

<a id="lookup-map"></a><a id="5186" href="Data.List.Relation.Unary.All.Properties.html#5186" class="Function">lookup-map</a> <a id="5197" class="Symbol">:</a> <a id="5199" class="Symbol">∀</a> <a id="5201" class="Symbol">{</a><a id="5202" href="Data.List.Relation.Unary.All.Properties.html#5202" class="Bound">f</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5208" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="5210" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="5211" class="Symbol">}</a> <a id="5213" class="Symbol">(</a><a id="5214" href="Data.List.Relation.Unary.All.Properties.html#5214" class="Bound">pxs</a> <a id="5218" class="Symbol">:</a> <a id="5220" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5224" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5226" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="5228" class="Symbol">)</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Data.List.Relation.Unary.All.Properties.html#5231" class="Bound">i</a> <a id="5233" class="Symbol">:</a> <a id="5235" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="5237" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5239" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="5241" class="Symbol">)</a> <a id="5243" class="Symbol">→</a>
             <a id="5258" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="5265" class="Symbol">(</a><a id="5266" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="5274" href="Data.List.Relation.Unary.All.Properties.html#5202" class="Bound">f</a> <a id="5276" href="Data.List.Relation.Unary.All.Properties.html#5214" class="Bound">pxs</a><a id="5279" class="Symbol">)</a> <a id="5281" href="Data.List.Relation.Unary.All.Properties.html#5231" class="Bound">i</a> <a id="5283" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5285" href="Data.List.Relation.Unary.All.Properties.html#5202" class="Bound">f</a> <a id="5287" class="Symbol">(</a><a id="5288" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="5295" href="Data.List.Relation.Unary.All.Properties.html#5214" class="Bound">pxs</a> <a id="5299" href="Data.List.Relation.Unary.All.Properties.html#5231" class="Bound">i</a><a id="5300" class="Symbol">)</a>
<a id="5302" href="Data.List.Relation.Unary.All.Properties.html#5186" class="Function">lookup-map</a> <a id="5313" class="Symbol">(</a><a id="5314" href="Data.List.Relation.Unary.All.Properties.html#5314" class="Bound">px</a> <a id="5317" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5319" href="Data.List.Relation.Unary.All.Properties.html#5319" class="Bound">pxs</a><a id="5322" class="Symbol">)</a> <a id="5324" class="Symbol">(</a><a id="5325" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Symbol">=</a> <a id="5338" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5343" href="Data.List.Relation.Unary.All.Properties.html#5186" class="Function">lookup-map</a> <a id="5354" class="Symbol">(</a><a id="5355" href="Data.List.Relation.Unary.All.Properties.html#5355" class="Bound">px</a> <a id="5358" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5360" href="Data.List.Relation.Unary.All.Properties.html#5360" class="Bound">pxs</a><a id="5363" class="Symbol">)</a> <a id="5365" class="Symbol">(</a><a id="5366" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5372" href="Data.List.Relation.Unary.All.Properties.html#5372" class="Bound">i</a><a id="5373" class="Symbol">)</a>   <a id="5377" class="Symbol">=</a> <a id="5379" href="Data.List.Relation.Unary.All.Properties.html#5186" class="Function">lookup-map</a> <a id="5390" href="Data.List.Relation.Unary.All.Properties.html#5360" class="Bound">pxs</a> <a id="5394" href="Data.List.Relation.Unary.All.Properties.html#5372" class="Bound">i</a>

<a id="5397" class="Comment">------------------------------------------------------------------------</a>
<a id="5470" class="Comment">-- _[_]%=_ / updateAt</a>

  <a id="5495" class="Comment">-- Defining properties of updateAt:</a>

<a id="5532" class="Comment">-- (+) updateAt actually updates the element at the given index.</a>

<a id="updateAt-updates"></a><a id="5598" href="Data.List.Relation.Unary.All.Properties.html#5598" class="Function">updateAt-updates</a> <a id="5615" class="Symbol">:</a> <a id="5617" class="Symbol">∀</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Data.List.Relation.Unary.All.Properties.html#5620" class="Bound">i</a> <a id="5622" class="Symbol">:</a> <a id="5624" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="5626" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5628" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="5630" class="Symbol">)</a> <a id="5632" class="Symbol">{</a><a id="5633" href="Data.List.Relation.Unary.All.Properties.html#5633" class="Bound">f</a> <a id="5635" class="Symbol">:</a> <a id="5637" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5639" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="5641" class="Symbol">→</a> <a id="5643" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5645" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">{</a><a id="5649" href="Data.List.Relation.Unary.All.Properties.html#5649" class="Bound">px</a> <a id="5652" class="Symbol">:</a> <a id="5654" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5656" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="5657" class="Symbol">}</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Data.List.Relation.Unary.All.Properties.html#5660" class="Bound">pxs</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5670" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="5672" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="5674" class="Symbol">)</a> <a id="5676" class="Symbol">→</a>
                   <a id="5697" href="Data.List.Relation.Unary.All.Properties.html#5660" class="Bound">pxs</a>              <a id="5714" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="5716" href="Data.List.Relation.Unary.All.Properties.html#5620" class="Bound">i</a> <a id="5718" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="5721" href="Data.List.Relation.Unary.All.Properties.html#5649" class="Bound">px</a> <a id="5724" class="Symbol">→</a>
                   <a id="5745" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="5754" href="Data.List.Relation.Unary.All.Properties.html#5620" class="Bound">i</a> <a id="5756" href="Data.List.Relation.Unary.All.Properties.html#5633" class="Bound">f</a> <a id="5758" href="Data.List.Relation.Unary.All.Properties.html#5660" class="Bound">pxs</a> <a id="5762" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="5764" href="Data.List.Relation.Unary.All.Properties.html#5620" class="Bound">i</a> <a id="5766" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="5769" href="Data.List.Relation.Unary.All.Properties.html#5633" class="Bound">f</a> <a id="5771" href="Data.List.Relation.Unary.All.Properties.html#5649" class="Bound">px</a>
<a id="5774" href="Data.List.Relation.Unary.All.Properties.html#5598" class="Function">updateAt-updates</a> <a id="5791" class="Symbol">(</a><a id="5792" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="5798" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5802" class="Symbol">)</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Data.List.Relation.Unary.All.Properties.html#5805" class="Bound">px</a> <a id="5808" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5810" href="Data.List.Relation.Unary.All.Properties.html#5810" class="Bound">pxs</a><a id="5813" class="Symbol">)</a> <a id="5815" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>         <a id="5828" class="Symbol">=</a> <a id="5830" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>
<a id="5835" href="Data.List.Relation.Unary.All.Properties.html#5598" class="Function">updateAt-updates</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5859" href="Data.List.Relation.Unary.All.Properties.html#5859" class="Bound">i</a><a id="5860" class="Symbol">)</a>    <a id="5865" class="Symbol">(</a><a id="5866" href="Data.List.Relation.Unary.All.Properties.html#5866" class="Bound">px</a> <a id="5869" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5871" href="Data.List.Relation.Unary.All.Properties.html#5871" class="Bound">pxs</a><a id="5874" class="Symbol">)</a> <a id="5876" class="Symbol">(</a><a id="5877" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="5883" href="Data.List.Relation.Unary.All.Properties.html#5883" class="Bound">x↦px</a><a id="5887" class="Symbol">)</a> <a id="5889" class="Symbol">=</a>
  <a id="5893" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Data.List.Relation.Unary.All.Properties.html#5598" class="Function">updateAt-updates</a> <a id="5917" href="Data.List.Relation.Unary.All.Properties.html#5859" class="Bound">i</a> <a id="5919" href="Data.List.Relation.Unary.All.Properties.html#5871" class="Bound">pxs</a> <a id="5923" href="Data.List.Relation.Unary.All.Properties.html#5883" class="Bound">x↦px</a><a id="5927" class="Symbol">)</a>

<a id="5930" class="Comment">-- (-) updateAt i does not touch the elements at other indices.</a>

<a id="updateAt-minimal"></a><a id="5995" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="6012" class="Symbol">:</a> <a id="6014" class="Symbol">∀</a> <a id="6016" class="Symbol">(</a><a id="6017" href="Data.List.Relation.Unary.All.Properties.html#6017" class="Bound">i</a> <a id="6019" class="Symbol">:</a> <a id="6021" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="6023" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6025" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="6027" class="Symbol">)</a> <a id="6029" class="Symbol">(</a><a id="6030" href="Data.List.Relation.Unary.All.Properties.html#6030" class="Bound">j</a> <a id="6032" class="Symbol">:</a> <a id="6034" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="6036" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6038" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="6040" class="Symbol">)</a> <a id="6042" class="Symbol">→</a>
                   <a id="6063" class="Symbol">∀</a> <a id="6065" class="Symbol">{</a><a id="6066" href="Data.List.Relation.Unary.All.Properties.html#6066" class="Bound">f</a> <a id="6068" class="Symbol">:</a> <a id="6070" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6072" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="6074" class="Symbol">→</a> <a id="6076" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6078" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a><a id="6079" class="Symbol">}</a> <a id="6081" class="Symbol">{</a><a id="6082" href="Data.List.Relation.Unary.All.Properties.html#6082" class="Bound">px</a> <a id="6085" class="Symbol">:</a> <a id="6087" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6089" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="6090" class="Symbol">}</a> <a id="6092" class="Symbol">(</a><a id="6093" href="Data.List.Relation.Unary.All.Properties.html#6093" class="Bound">pxs</a> <a id="6097" class="Symbol">:</a> <a id="6099" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6103" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6105" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="6107" class="Symbol">)</a> <a id="6109" class="Symbol">→</a>
                   <a id="6130" href="Data.List.Relation.Unary.All.Properties.html#6017" class="Bound">i</a> <a id="6132" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="6135" href="Data.List.Relation.Unary.All.Properties.html#6030" class="Bound">j</a> <a id="6137" class="Symbol">→</a>
                   <a id="6158" href="Data.List.Relation.Unary.All.Properties.html#6093" class="Bound">pxs</a>              <a id="6175" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="6177" href="Data.List.Relation.Unary.All.Properties.html#6017" class="Bound">i</a> <a id="6179" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="6182" href="Data.List.Relation.Unary.All.Properties.html#6082" class="Bound">px</a> <a id="6185" class="Symbol">→</a>
                   <a id="6206" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="6215" href="Data.List.Relation.Unary.All.Properties.html#6030" class="Bound">j</a> <a id="6217" href="Data.List.Relation.Unary.All.Properties.html#6066" class="Bound">f</a> <a id="6219" href="Data.List.Relation.Unary.All.Properties.html#6093" class="Bound">pxs</a> <a id="6223" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="6225" href="Data.List.Relation.Unary.All.Properties.html#6017" class="Bound">i</a> <a id="6227" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="6230" href="Data.List.Relation.Unary.All.Properties.html#6082" class="Bound">px</a>
<a id="6233" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6256" class="DottedPattern Symbol">.</a><a id="6257" href="Agda.Builtin.Equality.html#207" class="DottedPattern InductiveConstructor">refl</a><a id="6261" class="Symbol">)</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6273" class="Symbol">)</a> <a id="6275" class="Symbol">(</a><a id="6276" href="Data.List.Relation.Unary.All.Properties.html#6276" class="Bound">px</a> <a id="6279" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6281" href="Data.List.Relation.Unary.All.Properties.html#6281" class="Bound">pxs</a><a id="6284" class="Symbol">)</a> <a id="6286" href="Data.List.Relation.Unary.All.Properties.html#6286" class="Bound">i≢j</a> <a id="6290" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>        <a id="6302" class="Symbol">=</a>
  <a id="6306" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6320" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6325" class="Symbol">(</a><a id="6326" href="Data.List.Relation.Unary.All.Properties.html#6286" class="Bound">i≢j</a> <a id="6330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6334" class="Symbol">)</a>
<a id="6336" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="6353" class="Symbol">(</a><a id="6354" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6359" class="DottedPattern Symbol">.</a><a id="6360" href="Agda.Builtin.Equality.html#207" class="DottedPattern InductiveConstructor">refl</a><a id="6364" class="Symbol">)</a> <a id="6366" class="Symbol">(</a><a id="6367" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6373" href="Data.List.Relation.Unary.All.Properties.html#6373" class="Bound">j</a><a id="6374" class="Symbol">)</a>   <a id="6378" class="Symbol">(</a><a id="6379" href="Data.List.Relation.Unary.All.Properties.html#6379" class="Bound">px</a> <a id="6382" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6384" href="Data.List.Relation.Unary.All.Properties.html#6384" class="Bound">pxs</a><a id="6387" class="Symbol">)</a> <a id="6389" href="Data.List.Relation.Unary.All.Properties.html#6389" class="Bound">i≢j</a> <a id="6393" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>        <a id="6405" class="Symbol">=</a> <a id="6407" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>
<a id="6412" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="6429" class="Symbol">(</a><a id="6430" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6436" href="Data.List.Relation.Unary.All.Properties.html#6436" class="Bound">i</a><a id="6437" class="Symbol">)</a>    <a id="6442" class="Symbol">(</a><a id="6443" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6452" class="Symbol">)</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Data.List.Relation.Unary.All.Properties.html#6455" class="Bound">px</a> <a id="6458" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6460" href="Data.List.Relation.Unary.All.Properties.html#6460" class="Bound">pxs</a><a id="6463" class="Symbol">)</a> <a id="6465" href="Data.List.Relation.Unary.All.Properties.html#6465" class="Bound">i≢j</a> <a id="6469" class="Symbol">(</a><a id="6470" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="6476" href="Data.List.Relation.Unary.All.Properties.html#6476" class="Bound">val</a><a id="6479" class="Symbol">)</a> <a id="6481" class="Symbol">=</a> <a id="6483" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="6489" href="Data.List.Relation.Unary.All.Properties.html#6476" class="Bound">val</a>
<a id="6493" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6517" href="Data.List.Relation.Unary.All.Properties.html#6517" class="Bound">i</a><a id="6518" class="Symbol">)</a>    <a id="6523" class="Symbol">(</a><a id="6524" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6530" href="Data.List.Relation.Unary.All.Properties.html#6530" class="Bound">j</a><a id="6531" class="Symbol">)</a>   <a id="6535" class="Symbol">(</a><a id="6536" href="Data.List.Relation.Unary.All.Properties.html#6536" class="Bound">px</a> <a id="6539" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6541" href="Data.List.Relation.Unary.All.Properties.html#6541" class="Bound">pxs</a><a id="6544" class="Symbol">)</a> <a id="6546" href="Data.List.Relation.Unary.All.Properties.html#6546" class="Bound">i≢j</a> <a id="6550" class="Symbol">(</a><a id="6551" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="6557" href="Data.List.Relation.Unary.All.Properties.html#6557" class="Bound">val</a><a id="6560" class="Symbol">)</a> <a id="6562" class="Symbol">=</a>
  <a id="6566" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="6572" class="Symbol">(</a><a id="6573" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="6590" href="Data.List.Relation.Unary.All.Properties.html#6517" class="Bound">i</a> <a id="6592" href="Data.List.Relation.Unary.All.Properties.html#6530" class="Bound">j</a> <a id="6594" href="Data.List.Relation.Unary.All.Properties.html#6541" class="Bound">pxs</a> <a id="6598" class="Symbol">(</a><a id="6599" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a> <a id="6618" href="Data.List.Relation.Unary.All.Properties.html#6546" class="Bound">i≢j</a><a id="6621" class="Symbol">)</a> <a id="6623" href="Data.List.Relation.Unary.All.Properties.html#6557" class="Bound">val</a><a id="6626" class="Symbol">)</a>

<a id="6629" class="Comment">-- lookup after updateAt reduces.</a>

<a id="6664" class="Comment">-- For same index this is an easy consequence of updateAt-updates</a>
<a id="6730" class="Comment">-- using []=↔lookup.</a>

<a id="lookup∘updateAt"></a><a id="6752" href="Data.List.Relation.Unary.All.Properties.html#6752" class="Function">lookup∘updateAt</a> <a id="6768" class="Symbol">:</a> <a id="6770" class="Symbol">∀</a> <a id="6772" class="Symbol">(</a><a id="6773" href="Data.List.Relation.Unary.All.Properties.html#6773" class="Bound">pxs</a> <a id="6777" class="Symbol">:</a> <a id="6779" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6783" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6785" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="6787" class="Symbol">)</a> <a id="6789" class="Symbol">(</a><a id="6790" href="Data.List.Relation.Unary.All.Properties.html#6790" class="Bound">i</a> <a id="6792" class="Symbol">:</a> <a id="6794" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="6796" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6798" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="6800" class="Symbol">)</a> <a id="6802" class="Symbol">{</a><a id="6803" href="Data.List.Relation.Unary.All.Properties.html#6803" class="Bound">f</a> <a id="6805" class="Symbol">:</a> <a id="6807" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6809" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="6811" class="Symbol">→</a> <a id="6813" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="6815" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="6816" class="Symbol">}</a> <a id="6818" class="Symbol">→</a>
                  <a id="6838" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="6855" href="Data.List.Relation.Unary.All.Properties.html#6790" class="Bound">i</a> <a id="6857" href="Data.List.Relation.Unary.All.Properties.html#6803" class="Bound">f</a> <a id="6859" href="Data.List.Relation.Unary.All.Properties.html#6773" class="Bound">pxs</a><a id="6862" class="Symbol">)</a> <a id="6864" href="Data.List.Relation.Unary.All.Properties.html#6790" class="Bound">i</a> <a id="6866" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6868" href="Data.List.Relation.Unary.All.Properties.html#6803" class="Bound">f</a> <a id="6870" class="Symbol">(</a><a id="6871" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="6878" href="Data.List.Relation.Unary.All.Properties.html#6773" class="Bound">pxs</a> <a id="6882" href="Data.List.Relation.Unary.All.Properties.html#6790" class="Bound">i</a><a id="6883" class="Symbol">)</a>
<a id="6885" href="Data.List.Relation.Unary.All.Properties.html#6752" class="Function">lookup∘updateAt</a> <a id="6901" href="Data.List.Relation.Unary.All.Properties.html#6901" class="Bound">pxs</a> <a id="6905" href="Data.List.Relation.Unary.All.Properties.html#6905" class="Bound">i</a> <a id="6907" class="Symbol">=</a>
  <a id="6911" href="Data.List.Relation.Unary.All.Properties.html#4084" class="Function">[]=⇒lookup</a> <a id="6922" class="Symbol">(</a><a id="6923" href="Data.List.Relation.Unary.All.Properties.html#5598" class="Function">updateAt-updates</a> <a id="6940" href="Data.List.Relation.Unary.All.Properties.html#6905" class="Bound">i</a> <a id="6942" href="Data.List.Relation.Unary.All.Properties.html#6901" class="Bound">pxs</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Data.List.Relation.Unary.All.Properties.html#4318" class="Function">lookup⇒[]=</a> <a id="6958" href="Data.List.Relation.Unary.All.Properties.html#6901" class="Bound">pxs</a> <a id="6962" href="Data.List.Relation.Unary.All.Properties.html#6905" class="Bound">i</a> <a id="6964" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6968" class="Symbol">))</a>

<a id="6972" class="Comment">-- For different indices it easily follows from updateAt-minimal.</a>

<a id="lookup∘updateAt′"></a><a id="7039" href="Data.List.Relation.Unary.All.Properties.html#7039" class="Function">lookup∘updateAt′</a> <a id="7056" class="Symbol">:</a> <a id="7058" class="Symbol">∀</a> <a id="7060" class="Symbol">(</a><a id="7061" href="Data.List.Relation.Unary.All.Properties.html#7061" class="Bound">i</a> <a id="7063" class="Symbol">:</a> <a id="7065" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="7067" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7069" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="7071" class="Symbol">)</a> <a id="7073" class="Symbol">(</a><a id="7074" href="Data.List.Relation.Unary.All.Properties.html#7074" class="Bound">j</a> <a id="7076" class="Symbol">:</a> <a id="7078" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="7080" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7082" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="7084" class="Symbol">)</a> <a id="7086" class="Symbol">→</a>
                   <a id="7107" class="Symbol">∀</a> <a id="7109" class="Symbol">{</a><a id="7110" href="Data.List.Relation.Unary.All.Properties.html#7110" class="Bound">f</a> <a id="7112" class="Symbol">:</a> <a id="7114" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7116" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="7118" class="Symbol">→</a> <a id="7120" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7122" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a><a id="7123" class="Symbol">}</a> <a id="7125" class="Symbol">{</a><a id="7126" href="Data.List.Relation.Unary.All.Properties.html#7126" class="Bound">px</a> <a id="7129" class="Symbol">:</a> <a id="7131" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7133" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="7134" class="Symbol">}</a> <a id="7136" class="Symbol">(</a><a id="7137" href="Data.List.Relation.Unary.All.Properties.html#7137" class="Bound">pxs</a> <a id="7141" class="Symbol">:</a> <a id="7143" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7147" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7149" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="7151" class="Symbol">)</a> <a id="7153" class="Symbol">→</a>
                   <a id="7174" href="Data.List.Relation.Unary.All.Properties.html#7061" class="Bound">i</a> <a id="7176" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="7179" href="Data.List.Relation.Unary.All.Properties.html#7074" class="Bound">j</a> <a id="7181" class="Symbol">→</a>
                   <a id="7202" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="7209" class="Symbol">(</a><a id="7210" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="7219" href="Data.List.Relation.Unary.All.Properties.html#7074" class="Bound">j</a> <a id="7221" href="Data.List.Relation.Unary.All.Properties.html#7110" class="Bound">f</a> <a id="7223" href="Data.List.Relation.Unary.All.Properties.html#7137" class="Bound">pxs</a><a id="7226" class="Symbol">)</a> <a id="7228" href="Data.List.Relation.Unary.All.Properties.html#7061" class="Bound">i</a> <a id="7230" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7232" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="7239" href="Data.List.Relation.Unary.All.Properties.html#7137" class="Bound">pxs</a> <a id="7243" href="Data.List.Relation.Unary.All.Properties.html#7061" class="Bound">i</a>
<a id="7245" href="Data.List.Relation.Unary.All.Properties.html#7039" class="Function">lookup∘updateAt′</a> <a id="7262" href="Data.List.Relation.Unary.All.Properties.html#7262" class="Bound">i</a> <a id="7264" href="Data.List.Relation.Unary.All.Properties.html#7264" class="Bound">j</a> <a id="7266" href="Data.List.Relation.Unary.All.Properties.html#7266" class="Bound">pxs</a> <a id="7270" href="Data.List.Relation.Unary.All.Properties.html#7270" class="Bound">i≢j</a> <a id="7274" class="Symbol">=</a>
  <a id="7278" href="Data.List.Relation.Unary.All.Properties.html#4084" class="Function">[]=⇒lookup</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Data.List.Relation.Unary.All.Properties.html#5995" class="Function">updateAt-minimal</a> <a id="7307" href="Data.List.Relation.Unary.All.Properties.html#7262" class="Bound">i</a> <a id="7309" href="Data.List.Relation.Unary.All.Properties.html#7264" class="Bound">j</a> <a id="7311" href="Data.List.Relation.Unary.All.Properties.html#7266" class="Bound">pxs</a> <a id="7315" href="Data.List.Relation.Unary.All.Properties.html#7270" class="Bound">i≢j</a> <a id="7319" class="Symbol">(</a><a id="7320" href="Data.List.Relation.Unary.All.Properties.html#4318" class="Function">lookup⇒[]=</a> <a id="7331" href="Data.List.Relation.Unary.All.Properties.html#7266" class="Bound">pxs</a> <a id="7335" href="Data.List.Relation.Unary.All.Properties.html#7262" class="Bound">i</a> <a id="7337" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7341" class="Symbol">))</a>

<a id="7345" class="Comment">-- The other properties are consequences of (+) and (-).</a>
<a id="7402" class="Comment">-- We spell the most natural properties out.</a>
<a id="7447" class="Comment">-- Direct inductive proofs are in most cases easier than just using</a>
<a id="7515" class="Comment">-- the defining properties.</a>

<a id="7544" class="Comment">-- In the explanations, we make use of shorthand  f = g ↾ x</a>
<a id="7604" class="Comment">-- meaning that f and g agree locally at point x, i.e.  f x ≡ g x.</a>

<a id="7672" class="Comment">-- updateAt (i : x ∈ xs)  is a morphism</a>
<a id="7712" class="Comment">-- from the monoid of endofunctions  P x → P x</a>
<a id="7759" class="Comment">-- to the monoid of endofunctions  All P xs → All P xs.</a>

<a id="7816" class="Comment">-- 1a. local identity:  f = id ↾ (lookup pxs i)</a>
<a id="7864" class="Comment">--             implies  updateAt i f = id ↾ pxs</a>

<a id="updateAt-id-local"></a><a id="7913" href="Data.List.Relation.Unary.All.Properties.html#7913" class="Function">updateAt-id-local</a> <a id="7931" class="Symbol">:</a> <a id="7933" class="Symbol">∀</a> <a id="7935" class="Symbol">(</a><a id="7936" href="Data.List.Relation.Unary.All.Properties.html#7936" class="Bound">i</a> <a id="7938" class="Symbol">:</a> <a id="7940" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="7942" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7944" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="7946" class="Symbol">)</a> <a id="7948" class="Symbol">{</a><a id="7949" href="Data.List.Relation.Unary.All.Properties.html#7949" class="Bound">f</a> <a id="7951" class="Symbol">:</a> <a id="7953" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7955" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="7957" class="Symbol">→</a> <a id="7959" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7961" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="7962" class="Symbol">}</a> <a id="7964" class="Symbol">(</a><a id="7965" href="Data.List.Relation.Unary.All.Properties.html#7965" class="Bound">pxs</a> <a id="7969" class="Symbol">:</a> <a id="7971" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7975" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="7977" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="7979" class="Symbol">)</a> <a id="7981" class="Symbol">→</a>
                    <a id="8003" href="Data.List.Relation.Unary.All.Properties.html#7949" class="Bound">f</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="8013" href="Data.List.Relation.Unary.All.Properties.html#7965" class="Bound">pxs</a> <a id="8017" href="Data.List.Relation.Unary.All.Properties.html#7936" class="Bound">i</a><a id="8018" class="Symbol">)</a> <a id="8020" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8022" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="8029" href="Data.List.Relation.Unary.All.Properties.html#7965" class="Bound">pxs</a> <a id="8033" href="Data.List.Relation.Unary.All.Properties.html#7936" class="Bound">i</a> <a id="8035" class="Symbol">→</a>
                    <a id="8057" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="8066" href="Data.List.Relation.Unary.All.Properties.html#7936" class="Bound">i</a> <a id="8068" href="Data.List.Relation.Unary.All.Properties.html#7949" class="Bound">f</a> <a id="8070" href="Data.List.Relation.Unary.All.Properties.html#7965" class="Bound">pxs</a> <a id="8074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8076" href="Data.List.Relation.Unary.All.Properties.html#7965" class="Bound">pxs</a>
<a id="8080" href="Data.List.Relation.Unary.All.Properties.html#7913" class="Function">updateAt-id-local</a> <a id="8098" class="Symbol">(</a><a id="8099" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="8104" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8108" class="Symbol">)(</a><a id="8110" href="Data.List.Relation.Unary.All.Properties.html#8110" class="Bound">px</a> <a id="8113" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="8115" href="Data.List.Relation.Unary.All.Properties.html#8115" class="Bound">pxs</a><a id="8118" class="Symbol">)</a> <a id="8120" href="Data.List.Relation.Unary.All.Properties.html#8120" class="Bound">eq</a> <a id="8123" class="Symbol">=</a> <a id="8125" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8130" class="Symbol">(</a><a id="8131" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷</a> <a id="8134" href="Data.List.Relation.Unary.All.Properties.html#8115" class="Bound">pxs</a><a id="8137" class="Symbol">)</a> <a id="8139" href="Data.List.Relation.Unary.All.Properties.html#8120" class="Bound">eq</a>
<a id="8142" href="Data.List.Relation.Unary.All.Properties.html#7913" class="Function">updateAt-id-local</a> <a id="8160" class="Symbol">(</a><a id="8161" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="8167" href="Data.List.Relation.Unary.All.Properties.html#8167" class="Bound">i</a><a id="8168" class="Symbol">)</a>  <a id="8171" class="Symbol">(</a><a id="8172" href="Data.List.Relation.Unary.All.Properties.html#8172" class="Bound">px</a> <a id="8175" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="8177" href="Data.List.Relation.Unary.All.Properties.html#8177" class="Bound">pxs</a><a id="8180" class="Symbol">)</a> <a id="8182" href="Data.List.Relation.Unary.All.Properties.html#8182" class="Bound">eq</a> <a id="8185" class="Symbol">=</a> <a id="8187" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8192" class="Symbol">(</a><a id="8193" href="Data.List.Relation.Unary.All.Properties.html#8172" class="Bound">px</a> <a id="8196" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="8198" class="Symbol">)</a> <a id="8200" class="Symbol">(</a><a id="8201" href="Data.List.Relation.Unary.All.Properties.html#7913" class="Function">updateAt-id-local</a> <a id="8219" href="Data.List.Relation.Unary.All.Properties.html#8167" class="Bound">i</a> <a id="8221" href="Data.List.Relation.Unary.All.Properties.html#8177" class="Bound">pxs</a> <a id="8225" href="Data.List.Relation.Unary.All.Properties.html#8182" class="Bound">eq</a><a id="8227" class="Symbol">)</a>

<a id="8230" class="Comment">-- 1b. identity:  updateAt i id ≗ id</a>

<a id="updateAt-id"></a><a id="8268" href="Data.List.Relation.Unary.All.Properties.html#8268" class="Function">updateAt-id</a> <a id="8280" class="Symbol">:</a> <a id="8282" class="Symbol">∀</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Data.List.Relation.Unary.All.Properties.html#8285" class="Bound">i</a> <a id="8287" class="Symbol">:</a> <a id="8289" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="8291" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8293" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="8295" class="Symbol">)</a> <a id="8297" class="Symbol">(</a><a id="8298" href="Data.List.Relation.Unary.All.Properties.html#8298" class="Bound">pxs</a> <a id="8302" class="Symbol">:</a> <a id="8304" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8308" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="8310" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="8312" class="Symbol">)</a> <a id="8314" class="Symbol">→</a> <a id="8316" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="8325" href="Data.List.Relation.Unary.All.Properties.html#8285" class="Bound">i</a> <a id="8327" href="Function.Base.html#704" class="Function">id</a> <a id="8330" href="Data.List.Relation.Unary.All.Properties.html#8298" class="Bound">pxs</a> <a id="8334" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8336" href="Data.List.Relation.Unary.All.Properties.html#8298" class="Bound">pxs</a>
<a id="8340" href="Data.List.Relation.Unary.All.Properties.html#8268" class="Function">updateAt-id</a> <a id="8352" href="Data.List.Relation.Unary.All.Properties.html#8352" class="Bound">i</a> <a id="8354" href="Data.List.Relation.Unary.All.Properties.html#8354" class="Bound">pxs</a> <a id="8358" class="Symbol">=</a> <a id="8360" href="Data.List.Relation.Unary.All.Properties.html#7913" class="Function">updateAt-id-local</a> <a id="8378" href="Data.List.Relation.Unary.All.Properties.html#8352" class="Bound">i</a> <a id="8380" href="Data.List.Relation.Unary.All.Properties.html#8354" class="Bound">pxs</a> <a id="8384" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="8390" class="Comment">-- 2a. relative composition:  f ∘ g = h ↾ (lookup i pxs)</a>
<a id="8447" class="Comment">--                   implies  updateAt i f ∘ updateAt i g = updateAt i h ↾ pxs</a>

<a id="updateAt-∘-local"></a><a id="8527" href="Data.List.Relation.Unary.All.Properties.html#8527" class="Function">updateAt-∘-local</a> <a id="8544" class="Symbol">:</a> <a id="8546" class="Symbol">∀</a> <a id="8548" class="Symbol">(</a><a id="8549" href="Data.List.Relation.Unary.All.Properties.html#8549" class="Bound">i</a> <a id="8551" class="Symbol">:</a> <a id="8553" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="8555" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8557" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="8559" class="Symbol">)</a> <a id="8561" class="Symbol">{</a><a id="8562" href="Data.List.Relation.Unary.All.Properties.html#8562" class="Bound">f</a> <a id="8564" href="Data.List.Relation.Unary.All.Properties.html#8564" class="Bound">g</a> <a id="8566" href="Data.List.Relation.Unary.All.Properties.html#8566" class="Bound">h</a> <a id="8568" class="Symbol">:</a> <a id="8570" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="8572" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="8574" class="Symbol">→</a> <a id="8576" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="8578" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="8579" class="Symbol">}</a> <a id="8581" class="Symbol">(</a><a id="8582" href="Data.List.Relation.Unary.All.Properties.html#8582" class="Bound">pxs</a> <a id="8586" class="Symbol">:</a> <a id="8588" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="8592" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="8594" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="8596" class="Symbol">)</a> <a id="8598" class="Symbol">→</a>
                   <a id="8619" href="Data.List.Relation.Unary.All.Properties.html#8562" class="Bound">f</a> <a id="8621" class="Symbol">(</a><a id="8622" href="Data.List.Relation.Unary.All.Properties.html#8564" class="Bound">g</a> <a id="8624" class="Symbol">(</a><a id="8625" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="8632" href="Data.List.Relation.Unary.All.Properties.html#8582" class="Bound">pxs</a> <a id="8636" href="Data.List.Relation.Unary.All.Properties.html#8549" class="Bound">i</a><a id="8637" class="Symbol">))</a> <a id="8640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8642" href="Data.List.Relation.Unary.All.Properties.html#8566" class="Bound">h</a> <a id="8644" class="Symbol">(</a><a id="8645" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="8652" href="Data.List.Relation.Unary.All.Properties.html#8582" class="Bound">pxs</a> <a id="8656" href="Data.List.Relation.Unary.All.Properties.html#8549" class="Bound">i</a><a id="8657" class="Symbol">)</a> <a id="8659" class="Symbol">→</a>
                   <a id="8680" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="8689" href="Data.List.Relation.Unary.All.Properties.html#8549" class="Bound">i</a> <a id="8691" href="Data.List.Relation.Unary.All.Properties.html#8562" class="Bound">f</a> <a id="8693" class="Symbol">(</a><a id="8694" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="8703" href="Data.List.Relation.Unary.All.Properties.html#8549" class="Bound">i</a> <a id="8705" href="Data.List.Relation.Unary.All.Properties.html#8564" class="Bound">g</a> <a id="8707" href="Data.List.Relation.Unary.All.Properties.html#8582" class="Bound">pxs</a><a id="8710" class="Symbol">)</a> <a id="8712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8714" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="8723" href="Data.List.Relation.Unary.All.Properties.html#8549" class="Bound">i</a> <a id="8725" href="Data.List.Relation.Unary.All.Properties.html#8566" class="Bound">h</a> <a id="8727" href="Data.List.Relation.Unary.All.Properties.html#8582" class="Bound">pxs</a>
<a id="8731" href="Data.List.Relation.Unary.All.Properties.html#8527" class="Function">updateAt-∘-local</a> <a id="8748" class="Symbol">(</a><a id="8749" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="8754" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8758" class="Symbol">)</a> <a id="8760" class="Symbol">(</a><a id="8761" href="Data.List.Relation.Unary.All.Properties.html#8761" class="Bound">px</a> <a id="8764" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="8766" href="Data.List.Relation.Unary.All.Properties.html#8766" class="Bound">pxs</a><a id="8769" class="Symbol">)</a> <a id="8771" href="Data.List.Relation.Unary.All.Properties.html#8771" class="Bound">fg=h</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷</a> <a id="8787" href="Data.List.Relation.Unary.All.Properties.html#8766" class="Bound">pxs</a><a id="8790" class="Symbol">)</a> <a id="8792" href="Data.List.Relation.Unary.All.Properties.html#8771" class="Bound">fg=h</a>
<a id="8797" href="Data.List.Relation.Unary.All.Properties.html#8527" class="Function">updateAt-∘-local</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="8821" href="Data.List.Relation.Unary.All.Properties.html#8821" class="Bound">i</a><a id="8822" class="Symbol">)</a>   <a id="8826" class="Symbol">(</a><a id="8827" href="Data.List.Relation.Unary.All.Properties.html#8827" class="Bound">px</a> <a id="8830" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="8832" href="Data.List.Relation.Unary.All.Properties.html#8832" class="Bound">pxs</a><a id="8835" class="Symbol">)</a> <a id="8837" href="Data.List.Relation.Unary.All.Properties.html#8837" class="Bound">fg=h</a> <a id="8842" class="Symbol">=</a> <a id="8844" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8849" class="Symbol">(</a><a id="8850" href="Data.List.Relation.Unary.All.Properties.html#8827" class="Bound">px</a> <a id="8853" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="8855" class="Symbol">)</a> <a id="8857" class="Symbol">(</a><a id="8858" href="Data.List.Relation.Unary.All.Properties.html#8527" class="Function">updateAt-∘-local</a> <a id="8875" href="Data.List.Relation.Unary.All.Properties.html#8821" class="Bound">i</a> <a id="8877" href="Data.List.Relation.Unary.All.Properties.html#8832" class="Bound">pxs</a> <a id="8881" href="Data.List.Relation.Unary.All.Properties.html#8837" class="Bound">fg=h</a><a id="8885" class="Symbol">)</a>

<a id="8888" class="Comment">-- 2b. composition:  updateAt i f ∘ updateAt i g ≗ updateAt i (f ∘ g)</a>

<a id="updateAt-∘"></a><a id="8959" href="Data.List.Relation.Unary.All.Properties.html#8959" class="Function">updateAt-∘</a> <a id="8970" class="Symbol">:</a> <a id="8972" class="Symbol">∀</a> <a id="8974" class="Symbol">(</a><a id="8975" href="Data.List.Relation.Unary.All.Properties.html#8975" class="Bound">i</a> <a id="8977" class="Symbol">:</a> <a id="8979" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="8981" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8983" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="8985" class="Symbol">)</a> <a id="8987" class="Symbol">{</a><a id="8988" href="Data.List.Relation.Unary.All.Properties.html#8988" class="Bound">f</a> <a id="8990" href="Data.List.Relation.Unary.All.Properties.html#8990" class="Bound">g</a> <a id="8992" class="Symbol">:</a> <a id="8994" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="8996" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="8998" class="Symbol">→</a> <a id="9000" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="9002" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="9003" class="Symbol">}</a> <a id="9005" class="Symbol">→</a>
             <a id="9020" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9029" class="Symbol">{</a><a id="9030" class="Argument">P</a> <a id="9032" class="Symbol">=</a> <a id="9034" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="9035" class="Symbol">}</a> <a id="9037" href="Data.List.Relation.Unary.All.Properties.html#8975" class="Bound">i</a> <a id="9039" href="Data.List.Relation.Unary.All.Properties.html#8988" class="Bound">f</a> <a id="9041" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9043" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9052" href="Data.List.Relation.Unary.All.Properties.html#8975" class="Bound">i</a> <a id="9054" href="Data.List.Relation.Unary.All.Properties.html#8990" class="Bound">g</a> <a id="9056" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="9058" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9067" href="Data.List.Relation.Unary.All.Properties.html#8975" class="Bound">i</a> <a id="9069" class="Symbol">(</a><a id="9070" href="Data.List.Relation.Unary.All.Properties.html#8988" class="Bound">f</a> <a id="9072" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9074" href="Data.List.Relation.Unary.All.Properties.html#8990" class="Bound">g</a><a id="9075" class="Symbol">)</a>
<a id="9077" href="Data.List.Relation.Unary.All.Properties.html#8959" class="Function">updateAt-∘</a> <a id="9088" href="Data.List.Relation.Unary.All.Properties.html#9088" class="Bound">i</a> <a id="9090" href="Data.List.Relation.Unary.All.Properties.html#9090" class="Bound">pxs</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Data.List.Relation.Unary.All.Properties.html#8527" class="Function">updateAt-∘-local</a> <a id="9113" href="Data.List.Relation.Unary.All.Properties.html#9088" class="Bound">i</a> <a id="9115" href="Data.List.Relation.Unary.All.Properties.html#9090" class="Bound">pxs</a> <a id="9119" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="9125" class="Comment">-- 3. congruence:  updateAt i  is a congruence wrt. extensional equality.</a>

<a id="9200" class="Comment">-- 3a.  If    f = g ↾ (lookup pxs i)</a>
<a id="9237" class="Comment">--      then  updateAt i f = updateAt i g ↾ pxs</a>

<a id="updateAt-cong-local"></a><a id="9286" href="Data.List.Relation.Unary.All.Properties.html#9286" class="Function">updateAt-cong-local</a> <a id="9306" class="Symbol">:</a> <a id="9308" class="Symbol">∀</a> <a id="9310" class="Symbol">(</a><a id="9311" href="Data.List.Relation.Unary.All.Properties.html#9311" class="Bound">i</a> <a id="9313" class="Symbol">:</a> <a id="9315" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="9317" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9319" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="9321" class="Symbol">)</a> <a id="9323" class="Symbol">{</a><a id="9324" href="Data.List.Relation.Unary.All.Properties.html#9324" class="Bound">f</a> <a id="9326" href="Data.List.Relation.Unary.All.Properties.html#9326" class="Bound">g</a> <a id="9328" class="Symbol">:</a> <a id="9330" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="9332" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="9334" class="Symbol">→</a> <a id="9336" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="9338" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="9339" class="Symbol">}</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Data.List.Relation.Unary.All.Properties.html#9342" class="Bound">pxs</a> <a id="9346" class="Symbol">:</a> <a id="9348" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="9352" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="9354" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="9356" class="Symbol">)</a> <a id="9358" class="Symbol">→</a>
                      <a id="9382" href="Data.List.Relation.Unary.All.Properties.html#9324" class="Bound">f</a> <a id="9384" class="Symbol">(</a><a id="9385" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="9392" href="Data.List.Relation.Unary.All.Properties.html#9342" class="Bound">pxs</a> <a id="9396" href="Data.List.Relation.Unary.All.Properties.html#9311" class="Bound">i</a><a id="9397" class="Symbol">)</a> <a id="9399" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9401" href="Data.List.Relation.Unary.All.Properties.html#9326" class="Bound">g</a> <a id="9403" class="Symbol">(</a><a id="9404" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="9411" href="Data.List.Relation.Unary.All.Properties.html#9342" class="Bound">pxs</a> <a id="9415" href="Data.List.Relation.Unary.All.Properties.html#9311" class="Bound">i</a><a id="9416" class="Symbol">)</a> <a id="9418" class="Symbol">→</a>
                      <a id="9442" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9451" href="Data.List.Relation.Unary.All.Properties.html#9311" class="Bound">i</a> <a id="9453" href="Data.List.Relation.Unary.All.Properties.html#9324" class="Bound">f</a> <a id="9455" href="Data.List.Relation.Unary.All.Properties.html#9342" class="Bound">pxs</a> <a id="9459" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9461" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9470" href="Data.List.Relation.Unary.All.Properties.html#9311" class="Bound">i</a> <a id="9472" href="Data.List.Relation.Unary.All.Properties.html#9326" class="Bound">g</a> <a id="9474" href="Data.List.Relation.Unary.All.Properties.html#9342" class="Bound">pxs</a>
<a id="9478" href="Data.List.Relation.Unary.All.Properties.html#9286" class="Function">updateAt-cong-local</a> <a id="9498" class="Symbol">(</a><a id="9499" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="9504" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9508" class="Symbol">)</a> <a id="9510" class="Symbol">(</a><a id="9511" href="Data.List.Relation.Unary.All.Properties.html#9511" class="Bound">px</a> <a id="9514" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="9516" href="Data.List.Relation.Unary.All.Properties.html#9516" class="Bound">pxs</a><a id="9519" class="Symbol">)</a> <a id="9521" href="Data.List.Relation.Unary.All.Properties.html#9521" class="Bound">f=g</a> <a id="9525" class="Symbol">=</a> <a id="9527" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9532" class="Symbol">(</a><a id="9533" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷</a> <a id="9536" href="Data.List.Relation.Unary.All.Properties.html#9516" class="Bound">pxs</a><a id="9539" class="Symbol">)</a> <a id="9541" href="Data.List.Relation.Unary.All.Properties.html#9521" class="Bound">f=g</a>
<a id="9545" href="Data.List.Relation.Unary.All.Properties.html#9286" class="Function">updateAt-cong-local</a> <a id="9565" class="Symbol">(</a><a id="9566" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="9572" href="Data.List.Relation.Unary.All.Properties.html#9572" class="Bound">i</a><a id="9573" class="Symbol">)</a>   <a id="9577" class="Symbol">(</a><a id="9578" href="Data.List.Relation.Unary.All.Properties.html#9578" class="Bound">px</a> <a id="9581" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="9583" href="Data.List.Relation.Unary.All.Properties.html#9583" class="Bound">pxs</a><a id="9586" class="Symbol">)</a> <a id="9588" href="Data.List.Relation.Unary.All.Properties.html#9588" class="Bound">f=g</a> <a id="9592" class="Symbol">=</a> <a id="9594" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9599" class="Symbol">(</a><a id="9600" href="Data.List.Relation.Unary.All.Properties.html#9578" class="Bound">px</a> <a id="9603" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="9605" class="Symbol">)</a> <a id="9607" class="Symbol">(</a><a id="9608" href="Data.List.Relation.Unary.All.Properties.html#9286" class="Function">updateAt-cong-local</a> <a id="9628" href="Data.List.Relation.Unary.All.Properties.html#9572" class="Bound">i</a> <a id="9630" href="Data.List.Relation.Unary.All.Properties.html#9583" class="Bound">pxs</a> <a id="9634" href="Data.List.Relation.Unary.All.Properties.html#9588" class="Bound">f=g</a><a id="9637" class="Symbol">)</a>

<a id="9640" class="Comment">-- 3b. congruence:  f ≗ g → updateAt i f ≗ updateAt i g</a>

<a id="updateAt-cong"></a><a id="9697" href="Data.List.Relation.Unary.All.Properties.html#9697" class="Function">updateAt-cong</a> <a id="9711" class="Symbol">:</a> <a id="9713" class="Symbol">∀</a> <a id="9715" class="Symbol">(</a><a id="9716" href="Data.List.Relation.Unary.All.Properties.html#9716" class="Bound">i</a> <a id="9718" class="Symbol">:</a> <a id="9720" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="9722" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9724" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="9726" class="Symbol">)</a> <a id="9728" class="Symbol">{</a><a id="9729" href="Data.List.Relation.Unary.All.Properties.html#9729" class="Bound">f</a> <a id="9731" href="Data.List.Relation.Unary.All.Properties.html#9731" class="Bound">g</a> <a id="9733" class="Symbol">:</a> <a id="9735" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="9737" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="9739" class="Symbol">→</a> <a id="9741" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="9743" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="9744" class="Symbol">}</a> <a id="9746" class="Symbol">→</a>
                <a id="9764" href="Data.List.Relation.Unary.All.Properties.html#9729" class="Bound">f</a> <a id="9766" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="9768" href="Data.List.Relation.Unary.All.Properties.html#9731" class="Bound">g</a> <a id="9770" class="Symbol">→</a> <a id="9772" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9781" class="Symbol">{</a><a id="9782" class="Argument">P</a> <a id="9784" class="Symbol">=</a> <a id="9786" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="9787" class="Symbol">}</a> <a id="9789" href="Data.List.Relation.Unary.All.Properties.html#9716" class="Bound">i</a> <a id="9791" href="Data.List.Relation.Unary.All.Properties.html#9729" class="Bound">f</a> <a id="9793" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="9795" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="9804" href="Data.List.Relation.Unary.All.Properties.html#9716" class="Bound">i</a> <a id="9806" href="Data.List.Relation.Unary.All.Properties.html#9731" class="Bound">g</a>
<a id="9808" href="Data.List.Relation.Unary.All.Properties.html#9697" class="Function">updateAt-cong</a> <a id="9822" href="Data.List.Relation.Unary.All.Properties.html#9822" class="Bound">i</a> <a id="9824" href="Data.List.Relation.Unary.All.Properties.html#9824" class="Bound">f≗g</a> <a id="9828" href="Data.List.Relation.Unary.All.Properties.html#9828" class="Bound">pxs</a> <a id="9832" class="Symbol">=</a> <a id="9834" href="Data.List.Relation.Unary.All.Properties.html#9286" class="Function">updateAt-cong-local</a> <a id="9854" href="Data.List.Relation.Unary.All.Properties.html#9822" class="Bound">i</a> <a id="9856" href="Data.List.Relation.Unary.All.Properties.html#9828" class="Bound">pxs</a> <a id="9860" class="Symbol">(</a><a id="9861" href="Data.List.Relation.Unary.All.Properties.html#9824" class="Bound">f≗g</a> <a id="9865" class="Symbol">(</a><a id="9866" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="9873" href="Data.List.Relation.Unary.All.Properties.html#9828" class="Bound">pxs</a> <a id="9877" href="Data.List.Relation.Unary.All.Properties.html#9822" class="Bound">i</a><a id="9878" class="Symbol">))</a>

<a id="9882" class="Comment">-- The order of updates at different indices i ≢ j does not matter.</a>

<a id="9951" class="Comment">-- This a consequence of updateAt-updates and updateAt-minimal</a>
<a id="10014" class="Comment">-- but easier to prove inductively.</a>

<a id="updateAt-commutes"></a><a id="10051" href="Data.List.Relation.Unary.All.Properties.html#10051" class="Function">updateAt-commutes</a> <a id="10069" class="Symbol">:</a> <a id="10071" class="Symbol">∀</a> <a id="10073" class="Symbol">(</a><a id="10074" href="Data.List.Relation.Unary.All.Properties.html#10074" class="Bound">i</a> <a id="10076" class="Symbol">:</a> <a id="10078" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="10080" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10082" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="10084" class="Symbol">)</a> <a id="10086" class="Symbol">(</a><a id="10087" href="Data.List.Relation.Unary.All.Properties.html#10087" class="Bound">j</a> <a id="10089" class="Symbol">:</a> <a id="10091" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="10093" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10095" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="10097" class="Symbol">)</a> <a id="10099" class="Symbol">→</a>
                    <a id="10121" class="Symbol">∀</a> <a id="10123" class="Symbol">{</a><a id="10124" href="Data.List.Relation.Unary.All.Properties.html#10124" class="Bound">f</a> <a id="10126" class="Symbol">:</a> <a id="10128" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10130" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="10132" class="Symbol">→</a> <a id="10134" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10136" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="10137" class="Symbol">}</a> <a id="10139" class="Symbol">{</a><a id="10140" href="Data.List.Relation.Unary.All.Properties.html#10140" class="Bound">g</a> <a id="10142" class="Symbol">:</a> <a id="10144" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10146" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a> <a id="10148" class="Symbol">→</a> <a id="10150" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10152" href="Data.List.Relation.Unary.All.Properties.html#2644" class="Generalizable">y</a><a id="10153" class="Symbol">}</a> <a id="10155" class="Symbol">→</a>
                    <a id="10177" href="Data.List.Relation.Unary.All.Properties.html#10074" class="Bound">i</a> <a id="10179" href="Data.List.Membership.Propositional.html#948" class="Function Operator">≢∈</a> <a id="10182" href="Data.List.Relation.Unary.All.Properties.html#10087" class="Bound">j</a> <a id="10184" class="Symbol">→</a>
                    <a id="10206" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="10215" class="Symbol">{</a><a id="10216" class="Argument">P</a> <a id="10218" class="Symbol">=</a> <a id="10220" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="10221" class="Symbol">}</a> <a id="10223" href="Data.List.Relation.Unary.All.Properties.html#10074" class="Bound">i</a> <a id="10225" href="Data.List.Relation.Unary.All.Properties.html#10124" class="Bound">f</a> <a id="10227" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10229" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="10238" href="Data.List.Relation.Unary.All.Properties.html#10087" class="Bound">j</a> <a id="10240" href="Data.List.Relation.Unary.All.Properties.html#10140" class="Bound">g</a> <a id="10242" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="10244" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="10253" href="Data.List.Relation.Unary.All.Properties.html#10087" class="Bound">j</a> <a id="10255" href="Data.List.Relation.Unary.All.Properties.html#10140" class="Bound">g</a> <a id="10257" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10259" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="10268" href="Data.List.Relation.Unary.All.Properties.html#10074" class="Bound">i</a> <a id="10270" href="Data.List.Relation.Unary.All.Properties.html#10124" class="Bound">f</a>
<a id="10272" href="Data.List.Relation.Unary.All.Properties.html#10051" class="Function">updateAt-commutes</a> <a id="10290" class="Symbol">(</a><a id="10291" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="10300" class="Symbol">)</a> <a id="10302" class="Symbol">(</a><a id="10303" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10308" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="10312" class="Symbol">)</a> <a id="10314" href="Data.List.Relation.Unary.All.Properties.html#10314" class="Bound">i≢j</a> <a id="10318" class="Symbol">(</a><a id="10319" href="Data.List.Relation.Unary.All.Properties.html#10319" class="Bound">px</a> <a id="10322" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="10324" href="Data.List.Relation.Unary.All.Properties.html#10324" class="Bound">pxs</a><a id="10327" class="Symbol">)</a> <a id="10329" class="Symbol">=</a>
  <a id="10333" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10347" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10352" class="Symbol">(</a><a id="10353" href="Data.List.Relation.Unary.All.Properties.html#10314" class="Bound">i≢j</a> <a id="10357" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="10361" class="Symbol">)</a>
<a id="10363" href="Data.List.Relation.Unary.All.Properties.html#10051" class="Function">updateAt-commutes</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="10391" class="Symbol">)</a> <a id="10393" class="Symbol">(</a><a id="10394" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10400" href="Data.List.Relation.Unary.All.Properties.html#10400" class="Bound">j</a><a id="10401" class="Symbol">)</a>   <a id="10405" href="Data.List.Relation.Unary.All.Properties.html#10405" class="Bound">i≢j</a> <a id="10409" class="Symbol">(</a><a id="10410" href="Data.List.Relation.Unary.All.Properties.html#10410" class="Bound">px</a> <a id="10413" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="10415" href="Data.List.Relation.Unary.All.Properties.html#10415" class="Bound">pxs</a><a id="10418" class="Symbol">)</a> <a id="10420" class="Symbol">=</a> <a id="10422" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10427" href="Data.List.Relation.Unary.All.Properties.html#10051" class="Function">updateAt-commutes</a> <a id="10445" class="Symbol">(</a><a id="10446" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10452" href="Data.List.Relation.Unary.All.Properties.html#10452" class="Bound">i</a><a id="10453" class="Symbol">)</a>   <a id="10457" class="Symbol">(</a><a id="10458" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10463" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="10467" class="Symbol">)</a> <a id="10469" href="Data.List.Relation.Unary.All.Properties.html#10469" class="Bound">i≢j</a> <a id="10473" class="Symbol">(</a><a id="10474" href="Data.List.Relation.Unary.All.Properties.html#10474" class="Bound">px</a> <a id="10477" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="10479" href="Data.List.Relation.Unary.All.Properties.html#10479" class="Bound">pxs</a><a id="10482" class="Symbol">)</a> <a id="10484" class="Symbol">=</a> <a id="10486" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10491" href="Data.List.Relation.Unary.All.Properties.html#10051" class="Function">updateAt-commutes</a> <a id="10509" class="Symbol">(</a><a id="10510" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10516" href="Data.List.Relation.Unary.All.Properties.html#10516" class="Bound">i</a><a id="10517" class="Symbol">)</a>   <a id="10521" class="Symbol">(</a><a id="10522" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10528" href="Data.List.Relation.Unary.All.Properties.html#10528" class="Bound">j</a><a id="10529" class="Symbol">)</a>   <a id="10533" href="Data.List.Relation.Unary.All.Properties.html#10533" class="Bound">i≢j</a> <a id="10537" class="Symbol">(</a><a id="10538" href="Data.List.Relation.Unary.All.Properties.html#10538" class="Bound">px</a> <a id="10541" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="10543" href="Data.List.Relation.Unary.All.Properties.html#10543" class="Bound">pxs</a><a id="10546" class="Symbol">)</a> <a id="10548" class="Symbol">=</a>
  <a id="10552" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10557" class="Symbol">(</a><a id="10558" href="Data.List.Relation.Unary.All.Properties.html#10538" class="Bound">px</a> <a id="10561" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="10563" class="Symbol">)</a> <a id="10565" class="Symbol">(</a><a id="10566" href="Data.List.Relation.Unary.All.Properties.html#10051" class="Function">updateAt-commutes</a> <a id="10584" href="Data.List.Relation.Unary.All.Properties.html#10516" class="Bound">i</a> <a id="10586" href="Data.List.Relation.Unary.All.Properties.html#10528" class="Bound">j</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Data.List.Membership.Propositional.Properties.html#15232" class="Function">there-injective-≢∈</a> <a id="10608" href="Data.List.Relation.Unary.All.Properties.html#10533" class="Bound">i≢j</a><a id="10611" class="Symbol">)</a> <a id="10613" href="Data.List.Relation.Unary.All.Properties.html#10543" class="Bound">pxs</a><a id="10616" class="Symbol">)</a>

<a id="map-updateAt"></a><a id="10619" href="Data.List.Relation.Unary.All.Properties.html#10619" class="Function">map-updateAt</a> <a id="10632" class="Symbol">:</a> <a id="10634" class="Symbol">∀</a> <a id="10636" class="Symbol">{</a><a id="10637" href="Data.List.Relation.Unary.All.Properties.html#10637" class="Bound">f</a> <a id="10639" class="Symbol">:</a> <a id="10641" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10643" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="10645" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="10646" class="Symbol">}</a> <a id="10648" class="Symbol">{</a><a id="10649" href="Data.List.Relation.Unary.All.Properties.html#10649" class="Bound">g</a> <a id="10651" class="Symbol">:</a> <a id="10653" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10655" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="10657" class="Symbol">→</a> <a id="10659" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10661" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="10662" class="Symbol">}</a> <a id="10664" class="Symbol">{</a><a id="10665" href="Data.List.Relation.Unary.All.Properties.html#10665" class="Bound">h</a> <a id="10667" class="Symbol">:</a> <a id="10669" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="10671" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="10673" class="Symbol">→</a> <a id="10675" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="10677" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="10678" class="Symbol">}</a>
               <a id="10695" class="Symbol">(</a><a id="10696" href="Data.List.Relation.Unary.All.Properties.html#10696" class="Bound">pxs</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="10706" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="10708" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="10710" class="Symbol">)</a> <a id="10712" class="Symbol">(</a><a id="10713" href="Data.List.Relation.Unary.All.Properties.html#10713" class="Bound">i</a> <a id="10715" class="Symbol">:</a> <a id="10717" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="10719" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="10721" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="10723" class="Symbol">)</a> <a id="10725" class="Symbol">→</a>
               <a id="10742" href="Data.List.Relation.Unary.All.Properties.html#10637" class="Bound">f</a> <a id="10744" class="Symbol">(</a><a id="10745" href="Data.List.Relation.Unary.All.Properties.html#10649" class="Bound">g</a> <a id="10747" class="Symbol">(</a><a id="10748" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="10755" href="Data.List.Relation.Unary.All.Properties.html#10696" class="Bound">pxs</a> <a id="10759" href="Data.List.Relation.Unary.All.Properties.html#10713" class="Bound">i</a><a id="10760" class="Symbol">))</a> <a id="10763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10765" href="Data.List.Relation.Unary.All.Properties.html#10665" class="Bound">h</a> <a id="10767" class="Symbol">(</a><a id="10768" href="Data.List.Relation.Unary.All.Properties.html#10637" class="Bound">f</a> <a id="10770" class="Symbol">(</a><a id="10771" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="10778" href="Data.List.Relation.Unary.All.Properties.html#10696" class="Bound">pxs</a> <a id="10782" href="Data.List.Relation.Unary.All.Properties.html#10713" class="Bound">i</a><a id="10783" class="Symbol">))</a> <a id="10786" class="Symbol">→</a>
               <a id="10803" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="10811" href="Data.List.Relation.Unary.All.Properties.html#10637" class="Bound">f</a> <a id="10813" class="Symbol">(</a><a id="10814" href="Data.List.Relation.Unary.All.Properties.html#10696" class="Bound">pxs</a> <a id="10818" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">All.[</a> <a id="10824" href="Data.List.Relation.Unary.All.Properties.html#10713" class="Bound">i</a> <a id="10826" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">]%=</a> <a id="10830" href="Data.List.Relation.Unary.All.Properties.html#10649" class="Bound">g</a><a id="10831" class="Symbol">)</a> <a id="10833" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10835" class="Symbol">(</a><a id="10836" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="10844" href="Data.List.Relation.Unary.All.Properties.html#10637" class="Bound">f</a> <a id="10846" href="Data.List.Relation.Unary.All.Properties.html#10696" class="Bound">pxs</a><a id="10849" class="Symbol">)</a> <a id="10851" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">All.[</a> <a id="10857" href="Data.List.Relation.Unary.All.Properties.html#10713" class="Bound">i</a> <a id="10859" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">]%=</a> <a id="10863" href="Data.List.Relation.Unary.All.Properties.html#10665" class="Bound">h</a>
<a id="10865" href="Data.List.Relation.Unary.All.Properties.html#10619" class="Function">map-updateAt</a> <a id="10878" class="Symbol">(</a><a id="10879" href="Data.List.Relation.Unary.All.Properties.html#10879" class="Bound">px</a> <a id="10882" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="10884" href="Data.List.Relation.Unary.All.Properties.html#10884" class="Bound">pxs</a><a id="10887" class="Symbol">)</a> <a id="10889" class="Symbol">(</a><a id="10890" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10895" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="10899" class="Symbol">)</a> <a id="10901" class="Symbol">=</a> <a id="10903" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10908" class="Symbol">(</a><a id="10909" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷</a> <a id="10912" class="Symbol">_)</a>
<a id="10915" href="Data.List.Relation.Unary.All.Properties.html#10619" class="Function">map-updateAt</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Data.List.Relation.Unary.All.Properties.html#10929" class="Bound">px</a> <a id="10932" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="10934" href="Data.List.Relation.Unary.All.Properties.html#10934" class="Bound">pxs</a><a id="10937" class="Symbol">)</a> <a id="10939" class="Symbol">(</a><a id="10940" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10946" href="Data.List.Relation.Unary.All.Properties.html#10946" class="Bound">i</a><a id="10947" class="Symbol">)</a> <a id="10949" href="Data.List.Relation.Unary.All.Properties.html#10949" class="Bound">feq</a> <a id="10953" class="Symbol">=</a> <a id="10955" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10960" class="Symbol">(_</a> <a id="10963" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="10965" class="Symbol">)</a> <a id="10967" class="Symbol">(</a><a id="10968" href="Data.List.Relation.Unary.All.Properties.html#10619" class="Function">map-updateAt</a> <a id="10981" href="Data.List.Relation.Unary.All.Properties.html#10934" class="Bound">pxs</a> <a id="10985" href="Data.List.Relation.Unary.All.Properties.html#10946" class="Bound">i</a> <a id="10987" href="Data.List.Relation.Unary.All.Properties.html#10949" class="Bound">feq</a><a id="10990" class="Symbol">)</a>

<a id="10993" class="Comment">------------------------------------------------------------------------</a>
<a id="11066" class="Comment">-- Introduction (⁺) and elimination (⁻) rules for list operations</a>
<a id="11132" class="Comment">------------------------------------------------------------------------</a>
<a id="11205" class="Comment">-- singleton</a>

<a id="singleton⁻"></a><a id="11219" href="Data.List.Relation.Unary.All.Properties.html#11219" class="Function">singleton⁻</a> <a id="11230" class="Symbol">:</a> <a id="11232" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11236" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11238" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="11240" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="11242" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="11244" class="Symbol">→</a> <a id="11246" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11248" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a>
<a id="11250" href="Data.List.Relation.Unary.All.Properties.html#11219" class="Function">singleton⁻</a> <a id="11261" class="Symbol">(</a><a id="11262" href="Data.List.Relation.Unary.All.Properties.html#11262" class="Bound">px</a> <a id="11265" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11267" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="11269" class="Symbol">)</a> <a id="11271" class="Symbol">=</a> <a id="11273" href="Data.List.Relation.Unary.All.Properties.html#11262" class="Bound">px</a>

<a id="11277" class="Comment">-- head</a>

<a id="head⁺"></a><a id="11286" href="Data.List.Relation.Unary.All.Properties.html#11286" class="Function">head⁺</a> <a id="11292" class="Symbol">:</a> <a id="11294" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11298" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11300" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="11315" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11317" class="Symbol">(</a><a id="11318" href="Data.List.Base.html#8143" class="Function">head</a> <a id="11323" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="11325" class="Symbol">)</a>
<a id="11327" href="Data.List.Relation.Unary.All.Properties.html#11286" class="Function">head⁺</a> <a id="11333" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>       <a id="11342" class="Symbol">=</a> <a id="11344" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
<a id="11352" href="Data.List.Relation.Unary.All.Properties.html#11286" class="Function">head⁺</a> <a id="11358" class="Symbol">(</a><a id="11359" href="Data.List.Relation.Unary.All.Properties.html#11359" class="Bound">px</a> <a id="11362" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11364" class="Symbol">_)</a> <a id="11367" class="Symbol">=</a> <a id="11369" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="11374" href="Data.List.Relation.Unary.All.Properties.html#11359" class="Bound">px</a>

<a id="11378" class="Comment">-- tail</a>

<a id="tail⁺"></a><a id="11387" href="Data.List.Relation.Unary.All.Properties.html#11387" class="Function">tail⁺</a> <a id="11393" class="Symbol">:</a> <a id="11395" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11399" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11401" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="11404" class="Symbol">→</a> <a id="11406" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="11416" class="Symbol">(</a><a id="11417" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11421" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="11422" class="Symbol">)</a> <a id="11424" class="Symbol">(</a><a id="11425" href="Data.List.Base.html#8213" class="Function">tail</a> <a id="11430" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="11432" class="Symbol">)</a>
<a id="11434" href="Data.List.Relation.Unary.All.Properties.html#11387" class="Function">tail⁺</a> <a id="11440" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>        <a id="11450" class="Symbol">=</a> <a id="11452" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
<a id="11460" href="Data.List.Relation.Unary.All.Properties.html#11387" class="Function">tail⁺</a> <a id="11466" class="Symbol">(_</a> <a id="11469" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11471" href="Data.List.Relation.Unary.All.Properties.html#11471" class="Bound">pxs</a><a id="11474" class="Symbol">)</a> <a id="11476" class="Symbol">=</a> <a id="11478" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="11483" href="Data.List.Relation.Unary.All.Properties.html#11471" class="Bound">pxs</a>

<a id="11488" class="Comment">-- last</a>

<a id="last⁺"></a><a id="11497" href="Data.List.Relation.Unary.All.Properties.html#11497" class="Function">last⁺</a> <a id="11503" class="Symbol">:</a> <a id="11505" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11509" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11511" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="11514" class="Symbol">→</a> <a id="11516" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="11526" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11528" class="Symbol">(</a><a id="11529" href="Data.List.Base.html#8293" class="Function">last</a> <a id="11534" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="11536" class="Symbol">)</a>
<a id="11538" href="Data.List.Relation.Unary.All.Properties.html#11497" class="Function">last⁺</a> <a id="11544" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>                 <a id="11563" class="Symbol">=</a> <a id="11565" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
<a id="11573" href="Data.List.Relation.Unary.All.Properties.html#11497" class="Function">last⁺</a> <a id="11579" class="Symbol">(</a><a id="11580" href="Data.List.Relation.Unary.All.Properties.html#11580" class="Bound">px</a> <a id="11583" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11585" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="11587" class="Symbol">)</a>          <a id="11598" class="Symbol">=</a> <a id="11600" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="11605" href="Data.List.Relation.Unary.All.Properties.html#11580" class="Bound">px</a>
<a id="11608" href="Data.List.Relation.Unary.All.Properties.html#11497" class="Function">last⁺</a> <a id="11614" class="Symbol">(</a><a id="11615" href="Data.List.Relation.Unary.All.Properties.html#11615" class="Bound">px</a> <a id="11618" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11620" href="Data.List.Relation.Unary.All.Properties.html#11620" class="Bound">pxs</a><a id="11623" class="Symbol">@(_</a> <a id="11627" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11629" class="Symbol">_))</a> <a id="11633" class="Symbol">=</a> <a id="11635" href="Data.List.Relation.Unary.All.Properties.html#11497" class="Function">last⁺</a> <a id="11641" href="Data.List.Relation.Unary.All.Properties.html#11620" class="Bound">pxs</a>

<a id="11646" class="Comment">-- uncons</a>

<a id="uncons⁺"></a><a id="11657" href="Data.List.Relation.Unary.All.Properties.html#11657" class="Function">uncons⁺</a> <a id="11665" class="Symbol">:</a> <a id="11667" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11671" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11673" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="11676" class="Symbol">→</a> <a id="11678" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="11688" class="Symbol">(</a><a id="11689" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11691" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="11695" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11699" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="11700" class="Symbol">)</a> <a id="11702" class="Symbol">(</a><a id="11703" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="11710" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="11712" class="Symbol">)</a>
<a id="11714" href="Data.List.Relation.Unary.All.Properties.html#11657" class="Function">uncons⁺</a> <a id="11722" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="11733" class="Symbol">=</a> <a id="11735" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
<a id="11743" href="Data.List.Relation.Unary.All.Properties.html#11657" class="Function">uncons⁺</a> <a id="11751" class="Symbol">(</a><a id="11752" href="Data.List.Relation.Unary.All.Properties.html#11752" class="Bound">px</a> <a id="11755" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11757" href="Data.List.Relation.Unary.All.Properties.html#11757" class="Bound">pxs</a><a id="11760" class="Symbol">)</a> <a id="11762" class="Symbol">=</a> <a id="11764" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="11769" class="Symbol">(</a><a id="11770" href="Data.List.Relation.Unary.All.Properties.html#11752" class="Bound">px</a> <a id="11773" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11775" href="Data.List.Relation.Unary.All.Properties.html#11757" class="Bound">pxs</a><a id="11778" class="Symbol">)</a>

<a id="uncons⁻"></a><a id="11781" href="Data.List.Relation.Unary.All.Properties.html#11781" class="Function">uncons⁻</a> <a id="11789" class="Symbol">:</a> <a id="11791" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11804" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="11808" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11812" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="11813" class="Symbol">)</a> <a id="11815" class="Symbol">(</a><a id="11816" href="Data.List.Base.html#8047" class="Function">uncons</a> <a id="11823" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="11825" class="Symbol">)</a> <a id="11827" class="Symbol">→</a> <a id="11829" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11833" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11835" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="11838" href="Data.List.Relation.Unary.All.Properties.html#11781" class="Function">uncons⁻</a> <a id="11846" class="Symbol">{</a><a id="11847" class="Argument">xs</a> <a id="11850" class="Symbol">=</a> <a id="11852" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="11854" class="Symbol">}</a>     <a id="11860" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>           <a id="11878" class="Symbol">=</a> <a id="11880" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="11883" href="Data.List.Relation.Unary.All.Properties.html#11781" class="Function">uncons⁻</a> <a id="11891" class="Symbol">{</a><a id="11892" class="Argument">xs</a> <a id="11895" class="Symbol">=</a> <a id="11897" href="Data.List.Relation.Unary.All.Properties.html#11897" class="Bound">x</a> <a id="11899" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11901" href="Data.List.Relation.Unary.All.Properties.html#11901" class="Bound">xs</a><a id="11903" class="Symbol">}</a> <a id="11905" class="Symbol">(</a><a id="11906" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="11911" class="Symbol">(</a><a id="11912" href="Data.List.Relation.Unary.All.Properties.html#11912" class="Bound">px</a> <a id="11915" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11917" href="Data.List.Relation.Unary.All.Properties.html#11917" class="Bound">pxs</a><a id="11920" class="Symbol">))</a> <a id="11923" class="Symbol">=</a> <a id="11925" href="Data.List.Relation.Unary.All.Properties.html#11912" class="Bound">px</a> <a id="11928" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="11930" href="Data.List.Relation.Unary.All.Properties.html#11917" class="Bound">pxs</a>

<a id="11935" class="Comment">-- map</a>

<a id="map⁺"></a><a id="11943" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">map⁺</a> <a id="11948" class="Symbol">:</a> <a id="11950" class="Symbol">∀</a> <a id="11952" class="Symbol">{</a><a id="11953" href="Data.List.Relation.Unary.All.Properties.html#11953" class="Bound">f</a> <a id="11955" class="Symbol">:</a> <a id="11957" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="11959" class="Symbol">→</a> <a id="11961" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a><a id="11962" class="Symbol">}</a> <a id="11964" class="Symbol">→</a> <a id="11966" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11970" class="Symbol">(</a><a id="11971" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11973" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11975" href="Data.List.Relation.Unary.All.Properties.html#11953" class="Bound">f</a><a id="11976" class="Symbol">)</a> <a id="11978" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="11981" class="Symbol">→</a> <a id="11983" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="11987" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="11989" class="Symbol">(</a><a id="11990" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11994" href="Data.List.Relation.Unary.All.Properties.html#11953" class="Bound">f</a> <a id="11996" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="11998" class="Symbol">)</a>
<a id="12000" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">map⁺</a> <a id="12005" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>       <a id="12014" class="Symbol">=</a> <a id="12016" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="12019" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">map⁺</a> <a id="12024" class="Symbol">(</a><a id="12025" href="Data.List.Relation.Unary.All.Properties.html#12025" class="Bound">p</a> <a id="12027" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12029" href="Data.List.Relation.Unary.All.Properties.html#12029" class="Bound">ps</a><a id="12031" class="Symbol">)</a> <a id="12033" class="Symbol">=</a> <a id="12035" href="Data.List.Relation.Unary.All.Properties.html#12025" class="Bound">p</a> <a id="12037" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12039" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">map⁺</a> <a id="12044" href="Data.List.Relation.Unary.All.Properties.html#12029" class="Bound">ps</a>

<a id="map⁻"></a><a id="12048" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">map⁻</a> <a id="12053" class="Symbol">:</a> <a id="12055" class="Symbol">∀</a> <a id="12057" class="Symbol">{</a><a id="12058" href="Data.List.Relation.Unary.All.Properties.html#12058" class="Bound">f</a> <a id="12060" class="Symbol">:</a> <a id="12062" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="12064" class="Symbol">→</a> <a id="12066" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a><a id="12067" class="Symbol">}</a> <a id="12069" class="Symbol">→</a> <a id="12071" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12075" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12077" class="Symbol">(</a><a id="12078" href="Data.List.Base.html#1612" class="Function">map</a> <a id="12082" href="Data.List.Relation.Unary.All.Properties.html#12058" class="Bound">f</a> <a id="12084" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="12086" class="Symbol">)</a> <a id="12088" class="Symbol">→</a> <a id="12090" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12094" class="Symbol">(</a><a id="12095" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12097" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12099" href="Data.List.Relation.Unary.All.Properties.html#12058" class="Bound">f</a><a id="12100" class="Symbol">)</a> <a id="12102" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="12105" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">map⁻</a> <a id="12110" class="Symbol">{</a><a id="12111" class="Argument">xs</a> <a id="12114" class="Symbol">=</a> <a id="12116" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="12118" class="Symbol">}</a>    <a id="12123" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>       <a id="12132" class="Symbol">=</a> <a id="12134" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="12137" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">map⁻</a> <a id="12142" class="Symbol">{</a><a id="12143" class="Argument">xs</a> <a id="12146" class="Symbol">=</a> <a id="12148" class="Symbol">_</a> <a id="12150" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12152" class="Symbol">_}</a> <a id="12155" class="Symbol">(</a><a id="12156" href="Data.List.Relation.Unary.All.Properties.html#12156" class="Bound">p</a> <a id="12158" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12160" href="Data.List.Relation.Unary.All.Properties.html#12160" class="Bound">ps</a><a id="12162" class="Symbol">)</a> <a id="12164" class="Symbol">=</a> <a id="12166" href="Data.List.Relation.Unary.All.Properties.html#12156" class="Bound">p</a> <a id="12168" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12170" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">map⁻</a> <a id="12175" href="Data.List.Relation.Unary.All.Properties.html#12160" class="Bound">ps</a>

<a id="12179" class="Comment">-- A variant of All.map.</a>

<a id="gmap⁺"></a><a id="12205" href="Data.List.Relation.Unary.All.Properties.html#12205" class="Function">gmap⁺</a> <a id="12211" class="Symbol">:</a> <a id="12213" class="Symbol">∀</a> <a id="12215" class="Symbol">{</a><a id="12216" href="Data.List.Relation.Unary.All.Properties.html#12216" class="Bound">f</a> <a id="12218" class="Symbol">:</a> <a id="12220" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="12222" class="Symbol">→</a> <a id="12224" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a><a id="12225" class="Symbol">}</a> <a id="12227" class="Symbol">→</a> <a id="12229" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12231" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="12233" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="12235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12237" href="Data.List.Relation.Unary.All.Properties.html#12216" class="Bound">f</a> <a id="12239" class="Symbol">→</a> <a id="12241" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12245" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12247" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="12249" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12253" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="12255" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12257" href="Data.List.Base.html#1612" class="Function">map</a> <a id="12261" href="Data.List.Relation.Unary.All.Properties.html#12216" class="Bound">f</a>
<a id="12263" href="Data.List.Relation.Unary.All.Properties.html#12205" class="Function">gmap⁺</a> <a id="12269" href="Data.List.Relation.Unary.All.Properties.html#12269" class="Bound">g</a> <a id="12271" class="Symbol">=</a> <a id="12273" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">map⁺</a> <a id="12278" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12280" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="12288" href="Data.List.Relation.Unary.All.Properties.html#12269" class="Bound">g</a>

<a id="gmap⁻"></a><a id="12291" href="Data.List.Relation.Unary.All.Properties.html#12291" class="Function">gmap⁻</a> <a id="12297" class="Symbol">:</a> <a id="12299" class="Symbol">∀</a> <a id="12301" class="Symbol">{</a><a id="12302" href="Data.List.Relation.Unary.All.Properties.html#12302" class="Bound">f</a> <a id="12304" class="Symbol">:</a> <a id="12306" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="12308" class="Symbol">→</a> <a id="12310" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a><a id="12311" class="Symbol">}</a> <a id="12313" class="Symbol">→</a> <a id="12315" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="12317" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12319" href="Data.List.Relation.Unary.All.Properties.html#12302" class="Bound">f</a> <a id="12321" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="12323" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12325" class="Symbol">→</a> <a id="12327" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12331" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="12333" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12335" href="Data.List.Base.html#1612" class="Function">map</a> <a id="12339" href="Data.List.Relation.Unary.All.Properties.html#12302" class="Bound">f</a> <a id="12341" href="Data.List.Relation.Unary.All.Properties.html#2439" class="Function Operator">⋐</a> <a id="12343" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12347" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a>
<a id="12349" href="Data.List.Relation.Unary.All.Properties.html#12291" class="Function">gmap⁻</a> <a id="12355" href="Data.List.Relation.Unary.All.Properties.html#12355" class="Bound">g</a> <a id="12357" class="Symbol">=</a> <a id="12359" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="12367" href="Data.List.Relation.Unary.All.Properties.html#12355" class="Bound">g</a> <a id="12369" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12371" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">map⁻</a>

<a id="12377" class="Comment">------------------------------------------------------------------------</a>
<a id="12450" class="Comment">-- mapMaybe</a>

<a id="mapMaybe⁺"></a><a id="12463" href="Data.List.Relation.Unary.All.Properties.html#12463" class="Function">mapMaybe⁺</a> <a id="12473" class="Symbol">:</a> <a id="12475" class="Symbol">∀</a> <a id="12477" class="Symbol">{</a><a id="12478" href="Data.List.Relation.Unary.All.Properties.html#12478" class="Bound">f</a> <a id="12480" class="Symbol">:</a> <a id="12482" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="12484" class="Symbol">→</a> <a id="12486" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="12492" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a><a id="12493" class="Symbol">}</a> <a id="12495" class="Symbol">→</a>
            <a id="12509" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12513" class="Symbol">(</a><a id="12514" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="12524" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="12525" class="Symbol">)</a> <a id="12527" class="Symbol">(</a><a id="12528" href="Data.List.Base.html#1612" class="Function">map</a> <a id="12532" href="Data.List.Relation.Unary.All.Properties.html#12478" class="Bound">f</a> <a id="12534" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="12536" class="Symbol">)</a> <a id="12538" class="Symbol">→</a> <a id="12540" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12544" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="12556" href="Data.List.Relation.Unary.All.Properties.html#12478" class="Bound">f</a> <a id="12558" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="12560" class="Symbol">)</a>
<a id="12562" href="Data.List.Relation.Unary.All.Properties.html#12463" class="Function">mapMaybe⁺</a> <a id="12572" class="Symbol">{</a><a id="12573" class="Argument">xs</a> <a id="12576" class="Symbol">=</a> <a id="12578" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="12580" class="Symbol">}</a>     <a id="12586" class="Symbol">{</a><a id="12587" class="Argument">f</a> <a id="12589" class="Symbol">=</a> <a id="12591" href="Data.List.Relation.Unary.All.Properties.html#12591" class="Bound">f</a><a id="12592" class="Symbol">}</a> <a id="12594" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="12605" class="Symbol">=</a> <a id="12607" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="12610" href="Data.List.Relation.Unary.All.Properties.html#12463" class="Function">mapMaybe⁺</a> <a id="12620" class="Symbol">{</a><a id="12621" class="Argument">xs</a> <a id="12624" class="Symbol">=</a> <a id="12626" href="Data.List.Relation.Unary.All.Properties.html#12626" class="Bound">x</a> <a id="12628" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12630" href="Data.List.Relation.Unary.All.Properties.html#12630" class="Bound">xs</a><a id="12632" class="Symbol">}</a> <a id="12634" class="Symbol">{</a><a id="12635" class="Argument">f</a> <a id="12637" class="Symbol">=</a> <a id="12639" href="Data.List.Relation.Unary.All.Properties.html#12639" class="Bound">f</a><a id="12640" class="Symbol">}</a> <a id="12642" class="Symbol">(</a><a id="12643" href="Data.List.Relation.Unary.All.Properties.html#12643" class="Bound">px</a> <a id="12646" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12648" href="Data.List.Relation.Unary.All.Properties.html#12648" class="Bound">pxs</a><a id="12651" class="Symbol">)</a> <a id="12653" class="Keyword">with</a> <a id="12658" href="Data.List.Relation.Unary.All.Properties.html#12639" class="Bound">f</a> <a id="12660" href="Data.List.Relation.Unary.All.Properties.html#12626" class="Bound">x</a>
<a id="12662" class="Symbol">...</a> <a id="12666" class="Symbol">|</a> <a id="12668" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12676" class="Symbol">=</a> <a id="12678" href="Data.List.Relation.Unary.All.Properties.html#12463" class="Function">mapMaybe⁺</a> <a id="12688" class="Bound">pxs</a>
<a id="12692" class="Symbol">...</a> <a id="12696" class="Symbol">|</a> <a id="12698" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12703" href="Data.List.Relation.Unary.All.Properties.html#12703" class="Bound">v</a> <a id="12705" class="Keyword">with</a> <a id="12710" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="12715" href="Data.List.Relation.Unary.All.Properties.html#12715" class="Bound">pv</a> ← <a id="12720" class="Bound">px</a> <a id="12723" class="Symbol">=</a> <a id="12725" href="Data.List.Relation.Unary.All.Properties.html#12715" class="Bound">pv</a> <a id="12728" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12730" href="Data.List.Relation.Unary.All.Properties.html#12463" class="Function">mapMaybe⁺</a> <a id="12740" class="Bound">pxs</a>

<a id="12745" class="Comment">------------------------------------------------------------------------</a>
<a id="12818" class="Comment">-- catMaybes</a>

<a id="All-catMaybes⁺"></a><a id="12832" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="12847" class="Symbol">:</a> <a id="12849" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12853" class="Symbol">(</a><a id="12854" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="12864" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="12865" class="Symbol">)</a> <a id="12867" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="12870" class="Symbol">→</a> <a id="12872" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="12876" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="12878" class="Symbol">(</a><a id="12879" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="12889" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="12891" class="Symbol">)</a>
<a id="12893" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="12908" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="12911" class="Symbol">=</a> <a id="12913" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="12916" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="12931" class="Symbol">(</a><a id="12932" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="12937" href="Data.List.Relation.Unary.All.Properties.html#12937" class="Bound">px</a> <a id="12940" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12942" href="Data.List.Relation.Unary.All.Properties.html#12942" class="Bound">pxs</a><a id="12945" class="Symbol">)</a> <a id="12947" class="Symbol">=</a> <a id="12949" href="Data.List.Relation.Unary.All.Properties.html#12937" class="Bound">px</a> <a id="12952" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12954" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="12969" href="Data.List.Relation.Unary.All.Properties.html#12942" class="Bound">pxs</a>
<a id="12973" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="12988" class="Symbol">(</a><a id="12989" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="12997" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="12999" href="Data.List.Relation.Unary.All.Properties.html#12999" class="Bound">pxs</a><a id="13002" class="Symbol">)</a> <a id="13004" class="Symbol">=</a> <a id="13006" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="13021" href="Data.List.Relation.Unary.All.Properties.html#12999" class="Bound">pxs</a>

<a id="Any-catMaybes⁺"></a><a id="13026" href="Data.List.Relation.Unary.All.Properties.html#13026" class="Function">Any-catMaybes⁺</a> <a id="13041" class="Symbol">:</a> <a id="13043" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13047" class="Symbol">(</a><a id="13048" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Maybe.Any</a> <a id="13058" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="13059" class="Symbol">)</a> <a id="13061" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="13064" class="Symbol">→</a> <a id="13066" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13070" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13072" class="Symbol">(</a><a id="13073" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="13083" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="13085" class="Symbol">)</a>
<a id="13087" href="Data.List.Relation.Unary.All.Properties.html#13026" class="Function">Any-catMaybes⁺</a> <a id="13102" class="Symbol">=</a> <a id="13104" href="Data.List.Relation.Unary.All.Properties.html#12832" class="Function">All-catMaybes⁺</a> <a id="13119" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13121" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="13129" href="Data.Maybe.Relation.Unary.All.html#1669" class="Function">fromAny</a>

<a id="13138" class="Comment">------------------------------------------------------------------------</a>
<a id="13211" class="Comment">-- _++_</a>

<a id="++⁺"></a><a id="13220" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="13224" class="Symbol">:</a> <a id="13226" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13230" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13232" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="13235" class="Symbol">→</a> <a id="13237" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13241" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13243" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a> <a id="13246" class="Symbol">→</a> <a id="13248" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13252" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13254" class="Symbol">(</a><a id="13255" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="13258" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13261" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="13263" class="Symbol">)</a>
<a id="13265" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="13269" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="13280" href="Data.List.Relation.Unary.All.Properties.html#13280" class="Bound">pys</a> <a id="13284" class="Symbol">=</a> <a id="13286" href="Data.List.Relation.Unary.All.Properties.html#13280" class="Bound">pys</a>
<a id="13290" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="13294" class="Symbol">(</a><a id="13295" href="Data.List.Relation.Unary.All.Properties.html#13295" class="Bound">px</a> <a id="13298" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13300" href="Data.List.Relation.Unary.All.Properties.html#13300" class="Bound">pxs</a><a id="13303" class="Symbol">)</a> <a id="13305" href="Data.List.Relation.Unary.All.Properties.html#13305" class="Bound">pys</a> <a id="13309" class="Symbol">=</a> <a id="13311" href="Data.List.Relation.Unary.All.Properties.html#13295" class="Bound">px</a> <a id="13314" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13316" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="13320" href="Data.List.Relation.Unary.All.Properties.html#13300" class="Bound">pxs</a> <a id="13324" href="Data.List.Relation.Unary.All.Properties.html#13305" class="Bound">pys</a>

<a id="++⁻ˡ"></a><a id="13329" href="Data.List.Relation.Unary.All.Properties.html#13329" class="Function">++⁻ˡ</a> <a id="13334" class="Symbol">:</a> <a id="13336" class="Symbol">∀</a> <a id="13338" href="Data.List.Relation.Unary.All.Properties.html#13338" class="Bound">xs</a> <a id="13341" class="Symbol">{</a><a id="13342" href="Data.List.Relation.Unary.All.Properties.html#13342" class="Bound">ys</a><a id="13344" class="Symbol">}</a> <a id="13346" class="Symbol">→</a> <a id="13348" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13352" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13354" class="Symbol">(</a><a id="13355" href="Data.List.Relation.Unary.All.Properties.html#13338" class="Bound">xs</a> <a id="13358" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13361" href="Data.List.Relation.Unary.All.Properties.html#13342" class="Bound">ys</a><a id="13363" class="Symbol">)</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13371" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13373" href="Data.List.Relation.Unary.All.Properties.html#13338" class="Bound">xs</a>
<a id="13376" href="Data.List.Relation.Unary.All.Properties.html#13329" class="Function">++⁻ˡ</a> <a id="13381" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13390" href="Data.List.Relation.Unary.All.Properties.html#13390" class="Bound">p</a>          <a id="13401" class="Symbol">=</a> <a id="13403" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="13406" href="Data.List.Relation.Unary.All.Properties.html#13329" class="Function">++⁻ˡ</a> <a id="13411" class="Symbol">(</a><a id="13412" href="Data.List.Relation.Unary.All.Properties.html#13412" class="Bound">x</a> <a id="13414" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13416" href="Data.List.Relation.Unary.All.Properties.html#13416" class="Bound">xs</a><a id="13418" class="Symbol">)</a> <a id="13420" class="Symbol">(</a><a id="13421" href="Data.List.Relation.Unary.All.Properties.html#13421" class="Bound">px</a> <a id="13424" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13426" href="Data.List.Relation.Unary.All.Properties.html#13426" class="Bound">pxs</a><a id="13429" class="Symbol">)</a> <a id="13431" class="Symbol">=</a> <a id="13433" href="Data.List.Relation.Unary.All.Properties.html#13421" class="Bound">px</a> <a id="13436" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13438" class="Symbol">(</a><a id="13439" href="Data.List.Relation.Unary.All.Properties.html#13329" class="Function">++⁻ˡ</a> <a id="13444" class="Symbol">_</a> <a id="13446" href="Data.List.Relation.Unary.All.Properties.html#13426" class="Bound">pxs</a><a id="13449" class="Symbol">)</a>

<a id="++⁻ʳ"></a><a id="13452" href="Data.List.Relation.Unary.All.Properties.html#13452" class="Function">++⁻ʳ</a> <a id="13457" class="Symbol">:</a> <a id="13459" class="Symbol">∀</a> <a id="13461" href="Data.List.Relation.Unary.All.Properties.html#13461" class="Bound">xs</a> <a id="13464" class="Symbol">{</a><a id="13465" href="Data.List.Relation.Unary.All.Properties.html#13465" class="Bound">ys</a><a id="13467" class="Symbol">}</a> <a id="13469" class="Symbol">→</a> <a id="13471" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13475" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13477" class="Symbol">(</a><a id="13478" href="Data.List.Relation.Unary.All.Properties.html#13461" class="Bound">xs</a> <a id="13481" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13484" href="Data.List.Relation.Unary.All.Properties.html#13465" class="Bound">ys</a><a id="13486" class="Symbol">)</a> <a id="13488" class="Symbol">→</a> <a id="13490" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13494" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13496" href="Data.List.Relation.Unary.All.Properties.html#13465" class="Bound">ys</a>
<a id="13499" href="Data.List.Relation.Unary.All.Properties.html#13452" class="Function">++⁻ʳ</a> <a id="13504" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13513" href="Data.List.Relation.Unary.All.Properties.html#13513" class="Bound">p</a>          <a id="13524" class="Symbol">=</a> <a id="13526" href="Data.List.Relation.Unary.All.Properties.html#13513" class="Bound">p</a>
<a id="13528" href="Data.List.Relation.Unary.All.Properties.html#13452" class="Function">++⁻ʳ</a> <a id="13533" class="Symbol">(</a><a id="13534" href="Data.List.Relation.Unary.All.Properties.html#13534" class="Bound">x</a> <a id="13536" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13538" href="Data.List.Relation.Unary.All.Properties.html#13538" class="Bound">xs</a><a id="13540" class="Symbol">)</a> <a id="13542" class="Symbol">(</a><a id="13543" href="Data.List.Relation.Unary.All.Properties.html#13543" class="Bound">px</a> <a id="13546" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13548" href="Data.List.Relation.Unary.All.Properties.html#13548" class="Bound">pxs</a><a id="13551" class="Symbol">)</a> <a id="13553" class="Symbol">=</a> <a id="13555" href="Data.List.Relation.Unary.All.Properties.html#13452" class="Function">++⁻ʳ</a> <a id="13560" href="Data.List.Relation.Unary.All.Properties.html#13538" class="Bound">xs</a> <a id="13563" href="Data.List.Relation.Unary.All.Properties.html#13548" class="Bound">pxs</a>

<a id="++⁻"></a><a id="13568" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="13572" class="Symbol">:</a> <a id="13574" class="Symbol">∀</a> <a id="13576" href="Data.List.Relation.Unary.All.Properties.html#13576" class="Bound">xs</a> <a id="13579" class="Symbol">{</a><a id="13580" href="Data.List.Relation.Unary.All.Properties.html#13580" class="Bound">ys</a><a id="13582" class="Symbol">}</a> <a id="13584" class="Symbol">→</a> <a id="13586" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13590" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13592" class="Symbol">(</a><a id="13593" href="Data.List.Relation.Unary.All.Properties.html#13576" class="Bound">xs</a> <a id="13596" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13599" href="Data.List.Relation.Unary.All.Properties.html#13580" class="Bound">ys</a><a id="13601" class="Symbol">)</a> <a id="13603" class="Symbol">→</a> <a id="13605" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13609" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13611" href="Data.List.Relation.Unary.All.Properties.html#13576" class="Bound">xs</a> <a id="13614" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="13616" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13620" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13622" href="Data.List.Relation.Unary.All.Properties.html#13580" class="Bound">ys</a>
<a id="13625" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="13629" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13638" href="Data.List.Relation.Unary.All.Properties.html#13638" class="Bound">p</a>          <a id="13649" class="Symbol">=</a> <a id="13651" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="13654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13656" href="Data.List.Relation.Unary.All.Properties.html#13638" class="Bound">p</a>
<a id="13658" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="13662" class="Symbol">(</a><a id="13663" href="Data.List.Relation.Unary.All.Properties.html#13663" class="Bound">x</a> <a id="13665" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13667" href="Data.List.Relation.Unary.All.Properties.html#13667" class="Bound">xs</a><a id="13669" class="Symbol">)</a> <a id="13671" class="Symbol">(</a><a id="13672" href="Data.List.Relation.Unary.All.Properties.html#13672" class="Bound">px</a> <a id="13675" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13677" href="Data.List.Relation.Unary.All.Properties.html#13677" class="Bound">pxs</a><a id="13680" class="Symbol">)</a> <a id="13682" class="Symbol">=</a> <a id="13684" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="13696" class="Symbol">(</a><a id="13697" href="Data.List.Relation.Unary.All.Properties.html#13672" class="Bound">px</a> <a id="13700" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="13702" class="Symbol">)</a> <a id="13704" href="Function.Base.html#704" class="Function">id</a> <a id="13707" class="Symbol">(</a><a id="13708" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="13712" class="Symbol">_</a> <a id="13714" href="Data.List.Relation.Unary.All.Properties.html#13677" class="Bound">pxs</a><a id="13717" class="Symbol">)</a>

<a id="++↔"></a><a id="13720" href="Data.List.Relation.Unary.All.Properties.html#13720" class="Function">++↔</a> <a id="13724" class="Symbol">:</a> <a id="13726" class="Symbol">(</a><a id="13727" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13731" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13733" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="13736" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="13738" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13742" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13744" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="13746" class="Symbol">)</a> <a id="13748" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="13750" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13754" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13756" class="Symbol">(</a><a id="13757" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="13760" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13763" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="13765" class="Symbol">)</a>
<a id="13767" href="Data.List.Relation.Unary.All.Properties.html#13720" class="Function">++↔</a> <a id="13771" class="Symbol">{</a><a id="13772" class="Argument">xs</a> <a id="13775" class="Symbol">=</a> <a id="13777" href="Data.List.Relation.Unary.All.Properties.html#13777" class="Bound">zs</a><a id="13779" class="Symbol">}</a> <a id="13781" class="Symbol">=</a> <a id="13783" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="13789" class="Symbol">(</a><a id="13790" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="13798" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a><a id="13801" class="Symbol">)</a> <a id="13803" class="Symbol">(</a><a id="13804" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="13808" href="Data.List.Relation.Unary.All.Properties.html#13777" class="Bound">zs</a><a id="13810" class="Symbol">)</a> <a id="13812" class="Symbol">(</a><a id="13813" href="Data.List.Relation.Unary.All.Properties.html#13843" class="Function">++⁺∘++⁻</a> <a id="13821" href="Data.List.Relation.Unary.All.Properties.html#13777" class="Bound">zs</a><a id="13823" class="Symbol">)</a> <a id="13825" href="Data.List.Relation.Unary.All.Properties.html#14014" class="Function">++⁻∘++⁺</a>
  <a id="13835" class="Keyword">where</a>
  <a id="13843" href="Data.List.Relation.Unary.All.Properties.html#13843" class="Function">++⁺∘++⁻</a> <a id="13851" class="Symbol">:</a> <a id="13853" class="Symbol">∀</a> <a id="13855" href="Data.List.Relation.Unary.All.Properties.html#13855" class="Bound">xs</a> <a id="13858" class="Symbol">(</a><a id="13859" href="Data.List.Relation.Unary.All.Properties.html#13859" class="Bound">p</a> <a id="13861" class="Symbol">:</a> <a id="13863" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="13867" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="13869" class="Symbol">(</a><a id="13870" href="Data.List.Relation.Unary.All.Properties.html#13855" class="Bound">xs</a> <a id="13873" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13876" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="13878" class="Symbol">))</a> <a id="13881" class="Symbol">→</a> <a id="13883" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="13892" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="13896" class="Symbol">(</a><a id="13897" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="13901" href="Data.List.Relation.Unary.All.Properties.html#13855" class="Bound">xs</a> <a id="13904" href="Data.List.Relation.Unary.All.Properties.html#13859" class="Bound">p</a><a id="13905" class="Symbol">)</a> <a id="13907" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13909" href="Data.List.Relation.Unary.All.Properties.html#13859" class="Bound">p</a>
  <a id="13913" href="Data.List.Relation.Unary.All.Properties.html#13843" class="Function">++⁺∘++⁻</a> <a id="13921" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13930" href="Data.List.Relation.Unary.All.Properties.html#13930" class="Bound">p</a>          <a id="13941" class="Symbol">=</a> <a id="13943" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13950" href="Data.List.Relation.Unary.All.Properties.html#13843" class="Function">++⁺∘++⁻</a> <a id="13958" class="Symbol">(</a><a id="13959" href="Data.List.Relation.Unary.All.Properties.html#13959" class="Bound">x</a> <a id="13961" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13963" href="Data.List.Relation.Unary.All.Properties.html#13963" class="Bound">xs</a><a id="13965" class="Symbol">)</a> <a id="13967" class="Symbol">(</a><a id="13968" href="Data.List.Relation.Unary.All.Properties.html#13968" class="Bound">px</a> <a id="13971" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="13973" href="Data.List.Relation.Unary.All.Properties.html#13973" class="Bound">pxs</a><a id="13976" class="Symbol">)</a> <a id="13978" class="Symbol">=</a> <a id="13980" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13985" class="Symbol">(</a><a id="13986" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="13990" href="Data.List.Relation.Unary.All.Properties.html#13968" class="Bound">px</a><a id="13992" class="Symbol">)</a> <a id="13994" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13996" href="Data.List.Relation.Unary.All.Properties.html#13843" class="Function">++⁺∘++⁻</a> <a id="14004" href="Data.List.Relation.Unary.All.Properties.html#13963" class="Bound">xs</a> <a id="14007" href="Data.List.Relation.Unary.All.Properties.html#13973" class="Bound">pxs</a>

  <a id="14014" href="Data.List.Relation.Unary.All.Properties.html#14014" class="Function">++⁻∘++⁺</a> <a id="14022" class="Symbol">:</a> <a id="14024" class="Symbol">∀</a> <a id="14026" class="Symbol">(</a><a id="14027" href="Data.List.Relation.Unary.All.Properties.html#14027" class="Bound">p</a> <a id="14029" class="Symbol">:</a> <a id="14031" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14035" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14037" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14040" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14042" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14046" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14048" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="14050" class="Symbol">)</a> <a id="14052" class="Symbol">→</a> <a id="14054" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="14058" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14061" class="Symbol">(</a><a id="14062" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="14070" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="14074" href="Data.List.Relation.Unary.All.Properties.html#14027" class="Bound">p</a><a id="14075" class="Symbol">)</a> <a id="14077" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14079" href="Data.List.Relation.Unary.All.Properties.html#14027" class="Bound">p</a>
  <a id="14083" href="Data.List.Relation.Unary.All.Properties.html#14014" class="Function">++⁻∘++⁺</a> <a id="14091" class="Symbol">(</a><a id="14092" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>       <a id="14101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14103" href="Data.List.Relation.Unary.All.Properties.html#14103" class="Bound">pys</a><a id="14106" class="Symbol">)</a> <a id="14108" class="Symbol">=</a> <a id="14110" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14117" href="Data.List.Relation.Unary.All.Properties.html#14014" class="Function">++⁻∘++⁺</a> <a id="14125" class="Symbol">(</a><a id="14126" href="Data.List.Relation.Unary.All.Properties.html#14126" class="Bound">px</a> <a id="14129" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="14131" href="Data.List.Relation.Unary.All.Properties.html#14131" class="Bound">pxs</a> <a id="14135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14137" href="Data.List.Relation.Unary.All.Properties.html#14137" class="Bound">pys</a><a id="14140" class="Symbol">)</a> <a id="14142" class="Keyword">rewrite</a> <a id="14150" href="Data.List.Relation.Unary.All.Properties.html#14014" class="Function">++⁻∘++⁺</a> <a id="14158" class="Symbol">(</a><a id="14159" href="Data.List.Relation.Unary.All.Properties.html#14131" class="Bound">pxs</a> <a id="14163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14165" href="Data.List.Relation.Unary.All.Properties.html#14137" class="Bound">pys</a><a id="14168" class="Symbol">)</a> <a id="14170" class="Symbol">=</a> <a id="14172" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="14178" class="Comment">------------------------------------------------------------------------</a>
<a id="14251" class="Comment">-- concat</a>

<a id="concat⁺"></a><a id="14262" href="Data.List.Relation.Unary.All.Properties.html#14262" class="Function">concat⁺</a> <a id="14270" class="Symbol">:</a> <a id="14272" class="Symbol">∀</a> <a id="14274" class="Symbol">{</a><a id="14275" href="Data.List.Relation.Unary.All.Properties.html#14275" class="Bound">xss</a><a id="14278" class="Symbol">}</a> <a id="14280" class="Symbol">→</a> <a id="14282" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14286" class="Symbol">(</a><a id="14287" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14291" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="14292" class="Symbol">)</a> <a id="14294" href="Data.List.Relation.Unary.All.Properties.html#14275" class="Bound">xss</a> <a id="14298" class="Symbol">→</a> <a id="14300" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14304" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14306" class="Symbol">(</a><a id="14307" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="14314" href="Data.List.Relation.Unary.All.Properties.html#14275" class="Bound">xss</a><a id="14317" class="Symbol">)</a>
<a id="14319" href="Data.List.Relation.Unary.All.Properties.html#14262" class="Function">concat⁺</a> <a id="14327" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="14340" class="Symbol">=</a> <a id="14342" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="14345" href="Data.List.Relation.Unary.All.Properties.html#14262" class="Function">concat⁺</a> <a id="14353" class="Symbol">(</a><a id="14354" href="Data.List.Relation.Unary.All.Properties.html#14354" class="Bound">pxs</a> <a id="14358" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="14360" href="Data.List.Relation.Unary.All.Properties.html#14360" class="Bound">pxss</a><a id="14364" class="Symbol">)</a> <a id="14366" class="Symbol">=</a> <a id="14368" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="14372" href="Data.List.Relation.Unary.All.Properties.html#14354" class="Bound">pxs</a> <a id="14376" class="Symbol">(</a><a id="14377" href="Data.List.Relation.Unary.All.Properties.html#14262" class="Function">concat⁺</a> <a id="14385" href="Data.List.Relation.Unary.All.Properties.html#14360" class="Bound">pxss</a><a id="14389" class="Symbol">)</a>

<a id="concat⁻"></a><a id="14392" href="Data.List.Relation.Unary.All.Properties.html#14392" class="Function">concat⁻</a> <a id="14400" class="Symbol">:</a> <a id="14402" class="Symbol">∀</a> <a id="14404" class="Symbol">{</a><a id="14405" href="Data.List.Relation.Unary.All.Properties.html#14405" class="Bound">xss</a><a id="14408" class="Symbol">}</a> <a id="14410" class="Symbol">→</a> <a id="14412" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14416" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14418" class="Symbol">(</a><a id="14419" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="14426" href="Data.List.Relation.Unary.All.Properties.html#14405" class="Bound">xss</a><a id="14429" class="Symbol">)</a> <a id="14431" class="Symbol">→</a> <a id="14433" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14437" class="Symbol">(</a><a id="14438" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14442" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="14443" class="Symbol">)</a> <a id="14445" href="Data.List.Relation.Unary.All.Properties.html#14405" class="Bound">xss</a>
<a id="14449" href="Data.List.Relation.Unary.All.Properties.html#14392" class="Function">concat⁻</a> <a id="14457" class="Symbol">{</a><a id="14458" class="Argument">xss</a> <a id="14462" class="Symbol">=</a> <a id="14464" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="14466" class="Symbol">}</a>       <a id="14474" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>  <a id="14478" class="Symbol">=</a> <a id="14480" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="14483" href="Data.List.Relation.Unary.All.Properties.html#14392" class="Function">concat⁻</a> <a id="14491" class="Symbol">{</a><a id="14492" class="Argument">xss</a> <a id="14496" class="Symbol">=</a> <a id="14498" href="Data.List.Relation.Unary.All.Properties.html#14498" class="Bound">xs</a> <a id="14501" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14503" href="Data.List.Relation.Unary.All.Properties.html#14503" class="Bound">xss</a><a id="14506" class="Symbol">}</a> <a id="14508" href="Data.List.Relation.Unary.All.Properties.html#14508" class="Bound">pxs</a> <a id="14512" class="Symbol">=</a> <a id="14514" href="Data.List.Relation.Unary.All.Properties.html#13329" class="Function">++⁻ˡ</a> <a id="14519" href="Data.List.Relation.Unary.All.Properties.html#14498" class="Bound">xs</a> <a id="14522" href="Data.List.Relation.Unary.All.Properties.html#14508" class="Bound">pxs</a> <a id="14526" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="14528" href="Data.List.Relation.Unary.All.Properties.html#14392" class="Function">concat⁻</a> <a id="14536" class="Symbol">(</a><a id="14537" href="Data.List.Relation.Unary.All.Properties.html#13452" class="Function">++⁻ʳ</a> <a id="14542" href="Data.List.Relation.Unary.All.Properties.html#14498" class="Bound">xs</a> <a id="14545" href="Data.List.Relation.Unary.All.Properties.html#14508" class="Bound">pxs</a><a id="14548" class="Symbol">)</a>

<a id="14551" class="Comment">------------------------------------------------------------------------</a>
<a id="14624" class="Comment">-- snoc</a>

<a id="∷ʳ⁺"></a><a id="14633" href="Data.List.Relation.Unary.All.Properties.html#14633" class="Function">∷ʳ⁺</a> <a id="14637" class="Symbol">:</a> <a id="14639" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14643" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14645" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14648" class="Symbol">→</a> <a id="14650" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14652" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="14654" class="Symbol">→</a> <a id="14656" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14660" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14662" class="Symbol">(</a><a id="14663" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14666" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="14669" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="14670" class="Symbol">)</a>
<a id="14672" href="Data.List.Relation.Unary.All.Properties.html#14633" class="Function">∷ʳ⁺</a> <a id="14676" href="Data.List.Relation.Unary.All.Properties.html#14676" class="Bound">pxs</a> <a id="14680" href="Data.List.Relation.Unary.All.Properties.html#14680" class="Bound">px</a> <a id="14683" class="Symbol">=</a> <a id="14685" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a> <a id="14689" href="Data.List.Relation.Unary.All.Properties.html#14676" class="Bound">pxs</a> <a id="14693" class="Symbol">(</a><a id="14694" href="Data.List.Relation.Unary.All.Properties.html#14680" class="Bound">px</a> <a id="14697" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="14699" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="14701" class="Symbol">)</a>

<a id="∷ʳ⁻"></a><a id="14704" href="Data.List.Relation.Unary.All.Properties.html#14704" class="Function">∷ʳ⁻</a> <a id="14708" class="Symbol">:</a> <a id="14710" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14714" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14716" class="Symbol">(</a><a id="14717" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14720" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="14723" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="14724" class="Symbol">)</a> <a id="14726" class="Symbol">→</a> <a id="14728" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14732" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14734" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14737" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="14739" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14741" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a>
<a id="14743" href="Data.List.Relation.Unary.All.Properties.html#14704" class="Function">∷ʳ⁻</a> <a id="14747" href="Data.List.Relation.Unary.All.Properties.html#14747" class="Bound">pxs</a> <a id="14751" class="Symbol">=</a> <a id="14753" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="14766" href="Data.List.Relation.Unary.All.Properties.html#11219" class="Function">singleton⁻</a> <a id="14777" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14779" href="Data.List.Relation.Unary.All.Properties.html#13568" class="Function">++⁻</a> <a id="14783" class="Symbol">_</a> <a id="14785" href="Data.List.Relation.Unary.All.Properties.html#14747" class="Bound">pxs</a>

<a id="14790" class="Comment">-- unsnoc</a>

<a id="unsnoc⁺"></a><a id="14801" href="Data.List.Relation.Unary.All.Properties.html#14801" class="Function">unsnoc⁺</a> <a id="14809" class="Symbol">:</a> <a id="14811" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14815" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14817" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="14820" class="Symbol">→</a> <a id="14822" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="14832" class="Symbol">(</a><a id="14833" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="14837" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="14839" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="14843" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="14844" class="Symbol">)</a> <a id="14846" class="Symbol">(</a><a id="14847" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="14854" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="14856" class="Symbol">)</a>
<a id="14858" href="Data.List.Relation.Unary.All.Properties.html#14801" class="Function">unsnoc⁺</a> <a id="14866" class="Symbol">{</a><a id="14867" class="Argument">xs</a> <a id="14870" class="Symbol">=</a> <a id="14872" href="Data.List.Relation.Unary.All.Properties.html#14872" class="Bound">xs</a><a id="14874" class="Symbol">}</a> <a id="14876" href="Data.List.Relation.Unary.All.Properties.html#14876" class="Bound">pxs</a> <a id="14880" class="Keyword">with</a> <a id="14885" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="14894" href="Data.List.Relation.Unary.All.Properties.html#14872" class="Bound">xs</a>
<a id="14897" href="Data.List.Relation.Unary.All.Properties.html#14801" class="Function">unsnoc⁺</a> <a id="14905" class="Symbol">{</a><a id="14906" class="Argument">xs</a> <a id="14909" class="Symbol">=</a> <a id="14911" class="DottedPattern Symbol">.</a><a id="14912" href="Agda.Builtin.List.html#184" class="DottedPattern InductiveConstructor">[]</a><a id="14914" class="Symbol">}</a>        <a id="14923" href="Data.List.Relation.Unary.All.Properties.html#14923" class="Bound">pxs</a> <a id="14927" class="Symbol">|</a> <a id="14929" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="14938" class="Symbol">=</a> <a id="14940" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
<a id="14948" href="Data.List.Relation.Unary.All.Properties.html#14801" class="Function">unsnoc⁺</a> <a id="14956" class="Symbol">{</a><a id="14957" class="Argument">xs</a> <a id="14960" class="Symbol">=</a> <a id="14962" class="DottedPattern Symbol">.(</a><a id="14964" href="Data.List.Relation.Unary.All.Properties.html#14980" class="DottedPattern Bound">xs</a> <a id="14967" href="Data.List.Base.html#7153" class="DottedPattern Function Operator">∷ʳ</a> <a id="14970" href="Data.List.Relation.Unary.All.Properties.html#14987" class="DottedPattern Bound">x</a><a id="14971" class="DottedPattern Symbol">)</a><a id="14972" class="Symbol">}</a> <a id="14974" href="Data.List.Relation.Unary.All.Properties.html#14974" class="Bound">pxs</a> <a id="14978" class="Symbol">|</a> <a id="14980" href="Data.List.Relation.Unary.All.Properties.html#14980" class="Bound">xs</a> <a id="14983" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="14987" href="Data.List.Relation.Unary.All.Properties.html#14987" class="Bound">x</a> <a id="14989" class="Symbol">=</a> <a id="14991" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="14996" class="Symbol">(</a><a id="14997" href="Data.List.Relation.Unary.All.Properties.html#14704" class="Function">∷ʳ⁻</a> <a id="15001" href="Data.List.Relation.Unary.All.Properties.html#14974" class="Bound">pxs</a><a id="15004" class="Symbol">)</a>

<a id="unsnoc⁻"></a><a id="15007" href="Data.List.Relation.Unary.All.Properties.html#15007" class="Function">unsnoc⁻</a> <a id="15015" class="Symbol">:</a> <a id="15017" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="15027" class="Symbol">(</a><a id="15028" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="15032" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="15034" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="15038" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="15039" class="Symbol">)</a> <a id="15041" class="Symbol">(</a><a id="15042" href="Data.List.Base.html#7577" class="Function">unsnoc</a> <a id="15049" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="15051" class="Symbol">)</a> <a id="15053" class="Symbol">→</a> <a id="15055" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="15059" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="15061" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="15064" href="Data.List.Relation.Unary.All.Properties.html#15007" class="Function">unsnoc⁻</a> <a id="15072" class="Symbol">{</a><a id="15073" class="Argument">xs</a> <a id="15076" class="Symbol">=</a> <a id="15078" href="Data.List.Relation.Unary.All.Properties.html#15078" class="Bound">xs</a><a id="15080" class="Symbol">}</a> <a id="15082" href="Data.List.Relation.Unary.All.Properties.html#15082" class="Bound">pxs</a> <a id="15086" class="Keyword">with</a> <a id="15091" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="15100" href="Data.List.Relation.Unary.All.Properties.html#15078" class="Bound">xs</a>
<a id="15103" href="Data.List.Relation.Unary.All.Properties.html#15007" class="Function">unsnoc⁻</a> <a id="15111" class="Symbol">{</a><a id="15112" class="Argument">xs</a> <a id="15115" class="Symbol">=</a> <a id="15117" class="DottedPattern Symbol">.</a><a id="15118" href="Agda.Builtin.List.html#184" class="DottedPattern InductiveConstructor">[]</a><a id="15120" class="Symbol">}</a>        <a id="15129" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>           <a id="15147" class="Symbol">|</a> <a id="15149" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a>       <a id="15158" class="Symbol">=</a> <a id="15160" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="15163" href="Data.List.Relation.Unary.All.Properties.html#15007" class="Function">unsnoc⁻</a> <a id="15171" class="Symbol">{</a><a id="15172" class="Argument">xs</a> <a id="15175" class="Symbol">=</a> <a id="15177" class="DottedPattern Symbol">.(</a><a id="15179" href="Data.List.Relation.Unary.All.Properties.html#15209" class="DottedPattern Bound">xs</a> <a id="15182" href="Data.List.Base.html#7153" class="DottedPattern Function Operator">∷ʳ</a> <a id="15185" href="Data.List.Relation.Unary.All.Properties.html#15216" class="DottedPattern Bound">x</a><a id="15186" class="DottedPattern Symbol">)</a><a id="15187" class="Symbol">}</a> <a id="15189" class="Symbol">(</a><a id="15190" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="15195" class="Symbol">(</a><a id="15196" href="Data.List.Relation.Unary.All.Properties.html#15196" class="Bound">pxs</a> <a id="15200" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15202" href="Data.List.Relation.Unary.All.Properties.html#15202" class="Bound">px</a><a id="15204" class="Symbol">))</a> <a id="15207" class="Symbol">|</a> <a id="15209" href="Data.List.Relation.Unary.All.Properties.html#15209" class="Bound">xs</a> <a id="15212" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="15216" href="Data.List.Relation.Unary.All.Properties.html#15216" class="Bound">x</a> <a id="15218" class="Symbol">=</a> <a id="15220" href="Data.List.Relation.Unary.All.Properties.html#14633" class="Function">∷ʳ⁺</a> <a id="15224" href="Data.List.Relation.Unary.All.Properties.html#15196" class="Bound">pxs</a> <a id="15228" href="Data.List.Relation.Unary.All.Properties.html#15202" class="Bound">px</a>

<a id="15232" class="Comment">------------------------------------------------------------------------</a>
<a id="15305" class="Comment">-- cartesianProductWith and cartesianProduct</a>

<a id="15351" class="Keyword">module</a> <a id="15358" href="Data.List.Relation.Unary.All.Properties.html#15358" class="Module">_</a> <a id="15360" class="Symbol">(</a><a id="15361" href="Data.List.Relation.Unary.All.Properties.html#15361" class="Bound">S₁</a> <a id="15364" class="Symbol">:</a> <a id="15366" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15373" href="Data.List.Relation.Unary.All.Properties.html#2517" class="Generalizable">a</a> <a id="15375" href="Data.List.Relation.Unary.All.Properties.html#2531" class="Generalizable">ℓ₁</a><a id="15377" class="Symbol">)</a> <a id="15379" class="Symbol">(</a><a id="15380" href="Data.List.Relation.Unary.All.Properties.html#15380" class="Bound">S₂</a> <a id="15383" class="Symbol">:</a> <a id="15385" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15392" href="Data.List.Relation.Unary.All.Properties.html#2519" class="Generalizable">b</a> <a id="15394" href="Data.List.Relation.Unary.All.Properties.html#2534" class="Generalizable">ℓ₂</a><a id="15396" class="Symbol">)</a> <a id="15398" class="Keyword">where</a>
  <a id="15406" class="Keyword">open</a> <a id="15411" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="15428" href="Data.List.Relation.Unary.All.Properties.html#15361" class="Bound">S₁</a> <a id="15431" class="Keyword">using</a> <a id="15437" class="Symbol">()</a> <a id="15440" class="Keyword">renaming</a> <a id="15449" class="Symbol">(</a><a id="15450" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="15454" class="Symbol">to</a> <a id="15457" class="Function Operator">_∈₁_</a><a id="15461" class="Symbol">)</a>
  <a id="15465" class="Keyword">open</a> <a id="15470" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="15487" href="Data.List.Relation.Unary.All.Properties.html#15380" class="Bound">S₂</a> <a id="15490" class="Keyword">using</a> <a id="15496" class="Symbol">()</a> <a id="15499" class="Keyword">renaming</a> <a id="15508" class="Symbol">(</a><a id="15509" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="15513" class="Symbol">to</a> <a id="15516" class="Function Operator">_∈₂_</a><a id="15520" class="Symbol">)</a>

  <a id="15525" href="Data.List.Relation.Unary.All.Properties.html#15525" class="Function">cartesianProductWith⁺</a> <a id="15547" class="Symbol">:</a> <a id="15549" class="Symbol">∀</a> <a id="15551" href="Data.List.Relation.Unary.All.Properties.html#15551" class="Bound">f</a> <a id="15553" href="Data.List.Relation.Unary.All.Properties.html#15553" class="Bound">xs</a> <a id="15556" href="Data.List.Relation.Unary.All.Properties.html#15556" class="Bound">ys</a> <a id="15559" class="Symbol">→</a>
                          <a id="15587" class="Symbol">(∀</a> <a id="15590" class="Symbol">{</a><a id="15591" href="Data.List.Relation.Unary.All.Properties.html#15591" class="Bound">x</a> <a id="15593" href="Data.List.Relation.Unary.All.Properties.html#15593" class="Bound">y</a><a id="15594" class="Symbol">}</a> <a id="15596" class="Symbol">→</a> <a id="15598" href="Data.List.Relation.Unary.All.Properties.html#15591" class="Bound">x</a> <a id="15600" href="Data.List.Relation.Unary.All.Properties.html#15457" class="Function Operator">∈₁</a> <a id="15603" href="Data.List.Relation.Unary.All.Properties.html#15553" class="Bound">xs</a> <a id="15606" class="Symbol">→</a> <a id="15608" href="Data.List.Relation.Unary.All.Properties.html#15593" class="Bound">y</a> <a id="15610" href="Data.List.Relation.Unary.All.Properties.html#15516" class="Function Operator">∈₂</a> <a id="15613" href="Data.List.Relation.Unary.All.Properties.html#15556" class="Bound">ys</a> <a id="15616" class="Symbol">→</a> <a id="15618" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="15620" class="Symbol">(</a><a id="15621" href="Data.List.Relation.Unary.All.Properties.html#15551" class="Bound">f</a> <a id="15623" href="Data.List.Relation.Unary.All.Properties.html#15591" class="Bound">x</a> <a id="15625" href="Data.List.Relation.Unary.All.Properties.html#15593" class="Bound">y</a><a id="15626" class="Symbol">))</a> <a id="15629" class="Symbol">→</a>
                          <a id="15657" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="15661" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="15663" class="Symbol">(</a><a id="15664" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="15685" href="Data.List.Relation.Unary.All.Properties.html#15551" class="Bound">f</a> <a id="15687" href="Data.List.Relation.Unary.All.Properties.html#15553" class="Bound">xs</a> <a id="15690" href="Data.List.Relation.Unary.All.Properties.html#15556" class="Bound">ys</a><a id="15692" class="Symbol">)</a>
  <a id="15696" href="Data.List.Relation.Unary.All.Properties.html#15525" class="Function">cartesianProductWith⁺</a> <a id="15718" href="Data.List.Relation.Unary.All.Properties.html#15718" class="Bound">f</a> <a id="15720" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15729" href="Data.List.Relation.Unary.All.Properties.html#15729" class="Bound">ys</a> <a id="15732" href="Data.List.Relation.Unary.All.Properties.html#15732" class="Bound">pres</a> <a id="15737" class="Symbol">=</a> <a id="15739" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="15744" href="Data.List.Relation.Unary.All.Properties.html#15525" class="Function">cartesianProductWith⁺</a> <a id="15766" href="Data.List.Relation.Unary.All.Properties.html#15766" class="Bound">f</a> <a id="15768" class="Symbol">(</a><a id="15769" href="Data.List.Relation.Unary.All.Properties.html#15769" class="Bound">x</a> <a id="15771" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15773" href="Data.List.Relation.Unary.All.Properties.html#15773" class="Bound">xs</a><a id="15775" class="Symbol">)</a> <a id="15777" href="Data.List.Relation.Unary.All.Properties.html#15777" class="Bound">ys</a> <a id="15780" href="Data.List.Relation.Unary.All.Properties.html#15780" class="Bound">pres</a> <a id="15785" class="Symbol">=</a> <a id="15787" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">++⁺</a>
    <a id="15795" class="Symbol">(</a><a id="15796" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">map⁺</a> <a id="15801" class="Symbol">(</a><a id="15802" href="Data.List.Relation.Unary.All.html#3761" class="Function">All.tabulateₛ</a> <a id="15816" href="Data.List.Relation.Unary.All.Properties.html#15380" class="Bound">S₂</a> <a id="15819" class="Symbol">(</a><a id="15820" href="Data.List.Relation.Unary.All.Properties.html#15780" class="Bound">pres</a> <a id="15825" class="Symbol">(</a><a id="15826" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15831" class="Symbol">(</a><a id="15832" href="Relation.Binary.Structures.html#1641" class="Function">Setoid.refl</a> <a id="15844" href="Data.List.Relation.Unary.All.Properties.html#15361" class="Bound">S₁</a><a id="15846" class="Symbol">)))))</a>
    <a id="15856" class="Symbol">(</a><a id="15857" href="Data.List.Relation.Unary.All.Properties.html#15525" class="Function">cartesianProductWith⁺</a> <a id="15879" href="Data.List.Relation.Unary.All.Properties.html#15766" class="Bound">f</a> <a id="15881" href="Data.List.Relation.Unary.All.Properties.html#15773" class="Bound">xs</a> <a id="15884" href="Data.List.Relation.Unary.All.Properties.html#15777" class="Bound">ys</a> <a id="15887" class="Symbol">(</a><a id="15888" href="Data.List.Relation.Unary.All.Properties.html#15780" class="Bound">pres</a> <a id="15893" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="15895" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="15900" class="Symbol">))</a>

  <a id="15906" href="Data.List.Relation.Unary.All.Properties.html#15906" class="Function">cartesianProduct⁺</a> <a id="15924" class="Symbol">:</a> <a id="15926" class="Symbol">∀</a> <a id="15928" href="Data.List.Relation.Unary.All.Properties.html#15928" class="Bound">xs</a> <a id="15931" href="Data.List.Relation.Unary.All.Properties.html#15931" class="Bound">ys</a> <a id="15934" class="Symbol">→</a>
                      <a id="15958" class="Symbol">(∀</a> <a id="15961" class="Symbol">{</a><a id="15962" href="Data.List.Relation.Unary.All.Properties.html#15962" class="Bound">x</a> <a id="15964" href="Data.List.Relation.Unary.All.Properties.html#15964" class="Bound">y</a><a id="15965" class="Symbol">}</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="Data.List.Relation.Unary.All.Properties.html#15962" class="Bound">x</a> <a id="15971" href="Data.List.Relation.Unary.All.Properties.html#15457" class="Function Operator">∈₁</a> <a id="15974" href="Data.List.Relation.Unary.All.Properties.html#15928" class="Bound">xs</a> <a id="15977" class="Symbol">→</a> <a id="15979" href="Data.List.Relation.Unary.All.Properties.html#15964" class="Bound">y</a> <a id="15981" href="Data.List.Relation.Unary.All.Properties.html#15516" class="Function Operator">∈₂</a> <a id="15984" href="Data.List.Relation.Unary.All.Properties.html#15931" class="Bound">ys</a> <a id="15987" class="Symbol">→</a> <a id="15989" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="15991" class="Symbol">(</a><a id="15992" href="Data.List.Relation.Unary.All.Properties.html#15962" class="Bound">x</a> <a id="15994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15996" href="Data.List.Relation.Unary.All.Properties.html#15964" class="Bound">y</a><a id="15997" class="Symbol">))</a> <a id="16000" class="Symbol">→</a>
                      <a id="16024" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="16028" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="16030" class="Symbol">(</a><a id="16031" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="16048" href="Data.List.Relation.Unary.All.Properties.html#15928" class="Bound">xs</a> <a id="16051" href="Data.List.Relation.Unary.All.Properties.html#15931" class="Bound">ys</a><a id="16053" class="Symbol">)</a>
  <a id="16057" href="Data.List.Relation.Unary.All.Properties.html#15906" class="Function">cartesianProduct⁺</a> <a id="16075" class="Symbol">=</a> <a id="16077" href="Data.List.Relation.Unary.All.Properties.html#15525" class="Function">cartesianProductWith⁺</a> <a id="16099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="16104" class="Comment">------------------------------------------------------------------------</a>
<a id="16177" class="Comment">-- take and drop</a>

<a id="drop⁺"></a><a id="16195" href="Data.List.Relation.Unary.All.Properties.html#16195" class="Function">drop⁺</a> <a id="16201" class="Symbol">:</a> <a id="16203" class="Symbol">∀</a> <a id="16205" href="Data.List.Relation.Unary.All.Properties.html#16205" class="Bound">n</a> <a id="16207" class="Symbol">→</a> <a id="16209" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="16213" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="16215" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="16218" class="Symbol">→</a> <a id="16220" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="16224" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="16226" class="Symbol">(</a><a id="16227" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="16232" href="Data.List.Relation.Unary.All.Properties.html#16205" class="Bound">n</a> <a id="16234" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="16236" class="Symbol">)</a>
<a id="16238" href="Data.List.Relation.Unary.All.Properties.html#16195" class="Function">drop⁺</a> <a id="16244" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16252" href="Data.List.Relation.Unary.All.Properties.html#16252" class="Bound">pxs</a>        <a id="16263" class="Symbol">=</a> <a id="16265" href="Data.List.Relation.Unary.All.Properties.html#16252" class="Bound">pxs</a>
<a id="16269" href="Data.List.Relation.Unary.All.Properties.html#16195" class="Function">drop⁺</a> <a id="16275" class="Symbol">(</a><a id="16276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16280" href="Data.List.Relation.Unary.All.Properties.html#16280" class="Bound">n</a><a id="16281" class="Symbol">)</a> <a id="16283" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="16294" class="Symbol">=</a> <a id="16296" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="16299" href="Data.List.Relation.Unary.All.Properties.html#16195" class="Function">drop⁺</a> <a id="16305" class="Symbol">(</a><a id="16306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16310" href="Data.List.Relation.Unary.All.Properties.html#16310" class="Bound">n</a><a id="16311" class="Symbol">)</a> <a id="16313" class="Symbol">(</a><a id="16314" href="Data.List.Relation.Unary.All.Properties.html#16314" class="Bound">px</a> <a id="16317" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="16319" href="Data.List.Relation.Unary.All.Properties.html#16319" class="Bound">pxs</a><a id="16322" class="Symbol">)</a> <a id="16324" class="Symbol">=</a> <a id="16326" href="Data.List.Relation.Unary.All.Properties.html#16195" class="Function">drop⁺</a> <a id="16332" href="Data.List.Relation.Unary.All.Properties.html#16310" class="Bound">n</a> <a id="16334" href="Data.List.Relation.Unary.All.Properties.html#16319" class="Bound">pxs</a>

<a id="dropWhile⁺"></a><a id="16339" href="Data.List.Relation.Unary.All.Properties.html#16339" class="Function">dropWhile⁺</a> <a id="16350" class="Symbol">:</a> <a id="16352" class="Symbol">(</a><a id="16353" href="Data.List.Relation.Unary.All.Properties.html#16353" class="Bound">Q?</a> <a id="16356" class="Symbol">:</a> <a id="16358" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="16368" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="16369" class="Symbol">)</a> <a id="16371" class="Symbol">→</a> <a id="16373" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="16377" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="16379" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="16382" class="Symbol">→</a> <a id="16384" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="16388" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="16390" class="Symbol">(</a><a id="16391" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="16401" href="Data.List.Relation.Unary.All.Properties.html#16353" class="Bound">Q?</a> <a id="16404" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="16406" class="Symbol">)</a>
<a id="16408" href="Data.List.Relation.Unary.All.Properties.html#16339" class="Function">dropWhile⁺</a>               <a id="16433" href="Data.List.Relation.Unary.All.Properties.html#16433" class="Bound">Q?</a> <a id="16436" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="16447" class="Symbol">=</a> <a id="16449" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="16452" href="Data.List.Relation.Unary.All.Properties.html#16339" class="Function">dropWhile⁺</a> <a id="16463" class="Symbol">{</a><a id="16464" class="Argument">xs</a> <a id="16467" class="Symbol">=</a> <a id="16469" href="Data.List.Relation.Unary.All.Properties.html#16469" class="Bound">x</a> <a id="16471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16473" href="Data.List.Relation.Unary.All.Properties.html#16473" class="Bound">xs</a><a id="16475" class="Symbol">}</a> <a id="16477" href="Data.List.Relation.Unary.All.Properties.html#16477" class="Bound">Q?</a> <a id="16480" href="Data.List.Relation.Unary.All.Properties.html#16480" class="Bound">px∷pxs</a><a id="16486" class="Symbol">@(_</a> <a id="16490" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="16492" href="Data.List.Relation.Unary.All.Properties.html#16492" class="Bound">pxs</a><a id="16495" class="Symbol">)</a> <a id="16497" class="Keyword">with</a> <a id="16502" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="16507" class="Symbol">(</a><a id="16508" href="Data.List.Relation.Unary.All.Properties.html#16477" class="Bound">Q?</a> <a id="16511" href="Data.List.Relation.Unary.All.Properties.html#16469" class="Bound">x</a><a id="16512" class="Symbol">)</a>
<a id="16514" class="Symbol">...</a> <a id="16518" class="Symbol">|</a> <a id="16520" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="16526" class="Symbol">=</a> <a id="16528" href="Data.List.Relation.Unary.All.Properties.html#16339" class="Function">dropWhile⁺</a> <a id="16539" class="Bound">Q?</a> <a id="16542" class="Bound">pxs</a>
<a id="16546" class="Symbol">...</a> <a id="16550" class="Symbol">|</a> <a id="16552" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="16558" class="Symbol">=</a> <a id="16560" class="Bound">px∷pxs</a>

<a id="dropWhile⁻"></a><a id="16568" href="Data.List.Relation.Unary.All.Properties.html#16568" class="Function">dropWhile⁻</a> <a id="16579" class="Symbol">:</a> <a id="16581" class="Symbol">(</a><a id="16582" href="Data.List.Relation.Unary.All.Properties.html#16582" class="Bound">P?</a> <a id="16585" class="Symbol">:</a> <a id="16587" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="16597" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="16598" class="Symbol">)</a> <a id="16600" class="Symbol">→</a> <a id="16602" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="16612" href="Data.List.Relation.Unary.All.Properties.html#16582" class="Bound">P?</a> <a id="16615" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="16618" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16620" class="InductiveConstructor">[]</a> <a id="16623" class="Symbol">→</a> <a id="16625" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="16629" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="16631" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="16634" href="Data.List.Relation.Unary.All.Properties.html#16568" class="Function">dropWhile⁻</a> <a id="16645" class="Symbol">{</a><a id="16646" class="Argument">xs</a> <a id="16649" class="Symbol">=</a> <a id="16651" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="16653" class="Symbol">}</a>     <a id="16659" href="Data.List.Relation.Unary.All.Properties.html#16659" class="Bound">P?</a> <a id="16662" href="Data.List.Relation.Unary.All.Properties.html#16662" class="Bound">eq</a> <a id="16665" class="Symbol">=</a> <a id="16667" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="16670" href="Data.List.Relation.Unary.All.Properties.html#16568" class="Function">dropWhile⁻</a> <a id="16681" class="Symbol">{</a><a id="16682" class="Argument">xs</a> <a id="16685" class="Symbol">=</a> <a id="16687" href="Data.List.Relation.Unary.All.Properties.html#16687" class="Bound">x</a> <a id="16689" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16691" href="Data.List.Relation.Unary.All.Properties.html#16691" class="Bound">xs</a><a id="16693" class="Symbol">}</a> <a id="16695" href="Data.List.Relation.Unary.All.Properties.html#16695" class="Bound">P?</a> <a id="16698" href="Data.List.Relation.Unary.All.Properties.html#16698" class="Bound">eq</a> <a id="16701" class="Keyword">with</a> <a id="16706" href="Data.List.Relation.Unary.All.Properties.html#16695" class="Bound">P?</a> <a id="16709" href="Data.List.Relation.Unary.All.Properties.html#16687" class="Bound">x</a>
<a id="16711" class="Symbol">...</a> <a id="16715" class="Symbol">|</a> <a id="16717" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="16721" href="Data.List.Relation.Unary.All.Properties.html#16721" class="Bound">px</a> <a id="16724" class="Symbol">=</a> <a id="16726" href="Data.List.Relation.Unary.All.Properties.html#16721" class="Bound">px</a> <a id="16729" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="16731" class="Symbol">(</a><a id="16732" href="Data.List.Relation.Unary.All.Properties.html#16568" class="Function">dropWhile⁻</a> <a id="16743" class="Bound">P?</a> <a id="16746" class="Bound">eq</a><a id="16748" class="Symbol">)</a>
<a id="16750" class="Symbol">...</a> <a id="16754" class="Symbol">|</a> <a id="16756" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="16759" href="Data.List.Relation.Unary.All.Properties.html#16759" class="Bound">¬px</a> <a id="16763" class="Symbol">=</a> <a id="16765" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="16770" class="Bound">eq</a> <a id="16773" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="16776" class="Symbol">λ</a> <a id="16778" class="Symbol">()</a>

<a id="all-head-dropWhile"></a><a id="16782" href="Data.List.Relation.Unary.All.Properties.html#16782" class="Function">all-head-dropWhile</a> <a id="16801" class="Symbol">:</a> <a id="16803" class="Symbol">(</a><a id="16804" href="Data.List.Relation.Unary.All.Properties.html#16804" class="Bound">P?</a> <a id="16807" class="Symbol">:</a> <a id="16809" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="16819" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="16820" class="Symbol">)</a> <a id="16822" class="Symbol">→</a>
                     <a id="16845" class="Symbol">∀</a> <a id="16847" href="Data.List.Relation.Unary.All.Properties.html#16847" class="Bound">xs</a> <a id="16850" class="Symbol">→</a> <a id="16852" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="16862" class="Symbol">(</a><a id="16863" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="16865" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="16866" class="Symbol">)</a> <a id="16868" class="Symbol">(</a><a id="16869" href="Data.List.Base.html#8143" class="Function">head</a> <a id="16874" class="Symbol">(</a><a id="16875" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="16885" href="Data.List.Relation.Unary.All.Properties.html#16804" class="Bound">P?</a> <a id="16888" href="Data.List.Relation.Unary.All.Properties.html#16847" class="Bound">xs</a><a id="16890" class="Symbol">))</a>
<a id="16893" href="Data.List.Relation.Unary.All.Properties.html#16782" class="Function">all-head-dropWhile</a> <a id="16912" href="Data.List.Relation.Unary.All.Properties.html#16912" class="Bound">P?</a> <a id="16915" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="16924" class="Symbol">=</a> <a id="16926" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
<a id="16934" href="Data.List.Relation.Unary.All.Properties.html#16782" class="Function">all-head-dropWhile</a> <a id="16953" href="Data.List.Relation.Unary.All.Properties.html#16953" class="Bound">P?</a> <a id="16956" class="Symbol">(</a><a id="16957" href="Data.List.Relation.Unary.All.Properties.html#16957" class="Bound">x</a> <a id="16959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16961" href="Data.List.Relation.Unary.All.Properties.html#16961" class="Bound">xs</a><a id="16963" class="Symbol">)</a> <a id="16965" class="Keyword">with</a> <a id="16970" href="Data.List.Relation.Unary.All.Properties.html#16953" class="Bound">P?</a> <a id="16973" href="Data.List.Relation.Unary.All.Properties.html#16957" class="Bound">x</a>
<a id="16975" class="Symbol">...</a> <a id="16979" class="Symbol">|</a> <a id="16981" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="16985" href="Data.List.Relation.Unary.All.Properties.html#16985" class="Bound">px</a> <a id="16988" class="Symbol">=</a> <a id="16990" href="Data.List.Relation.Unary.All.Properties.html#16782" class="Function">all-head-dropWhile</a> <a id="17009" class="Bound">P?</a> <a id="17012" class="Bound">xs</a>
<a id="17015" class="Symbol">...</a> <a id="17019" class="Symbol">|</a> <a id="17021" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17024" href="Data.List.Relation.Unary.All.Properties.html#17024" class="Bound">¬px</a> <a id="17028" class="Symbol">=</a> <a id="17030" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="17035" href="Data.List.Relation.Unary.All.Properties.html#17024" class="Bound">¬px</a>

<a id="all⇒dropWhile≡[]"></a><a id="17040" href="Data.List.Relation.Unary.All.Properties.html#17040" class="Function">all⇒dropWhile≡[]</a> <a id="17057" class="Symbol">:</a> <a id="17059" class="Symbol">(</a><a id="17060" href="Data.List.Relation.Unary.All.Properties.html#17060" class="Bound">P?</a> <a id="17063" class="Symbol">:</a> <a id="17065" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="17075" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="17076" class="Symbol">)</a> <a id="17078" class="Symbol">→</a> <a id="17080" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17084" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17086" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="17089" class="Symbol">→</a> <a id="17091" href="Data.List.Base.html#10133" class="Function">dropWhile</a> <a id="17101" href="Data.List.Relation.Unary.All.Properties.html#17060" class="Bound">P?</a> <a id="17104" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="17107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17109" class="InductiveConstructor">[]</a>
<a id="17112" href="Data.List.Relation.Unary.All.Properties.html#17040" class="Function">all⇒dropWhile≡[]</a> <a id="17129" href="Data.List.Relation.Unary.All.Properties.html#17129" class="Bound">P?</a> <a id="17132" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="17135" class="Symbol">=</a> <a id="17137" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17142" href="Data.List.Relation.Unary.All.Properties.html#17040" class="Function">all⇒dropWhile≡[]</a> <a id="17159" href="Data.List.Relation.Unary.All.Properties.html#17159" class="Bound">P?</a> <a id="17162" class="Symbol">(</a><a id="17163" href="Data.List.Relation.Unary.All.Properties.html#17163" class="Bound">px</a> <a id="17166" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17168" href="Data.List.Relation.Unary.All.Properties.html#17168" class="Bound">pxs</a><a id="17171" class="Symbol">)</a> <a id="17173" class="Keyword">rewrite</a> <a id="17181" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="17190" class="Symbol">(</a><a id="17191" href="Data.List.Relation.Unary.All.Properties.html#17159" class="Bound">P?</a> <a id="17194" class="Symbol">_)</a> <a id="17197" href="Data.List.Relation.Unary.All.Properties.html#17163" class="Bound">px</a>
  <a id="17202" class="Symbol">=</a> <a id="17204" href="Data.List.Relation.Unary.All.Properties.html#17040" class="Function">all⇒dropWhile≡[]</a> <a id="17221" href="Data.List.Relation.Unary.All.Properties.html#17159" class="Bound">P?</a> <a id="17224" href="Data.List.Relation.Unary.All.Properties.html#17168" class="Bound">pxs</a>

<a id="take⁺"></a><a id="17229" href="Data.List.Relation.Unary.All.Properties.html#17229" class="Function">take⁺</a> <a id="17235" class="Symbol">:</a> <a id="17237" class="Symbol">∀</a> <a id="17239" href="Data.List.Relation.Unary.All.Properties.html#17239" class="Bound">n</a> <a id="17241" class="Symbol">→</a> <a id="17243" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17247" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17249" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="17252" class="Symbol">→</a> <a id="17254" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17258" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17260" class="Symbol">(</a><a id="17261" href="Data.List.Base.html#8389" class="Function">take</a> <a id="17266" href="Data.List.Relation.Unary.All.Properties.html#17239" class="Bound">n</a> <a id="17268" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="17270" class="Symbol">)</a>
<a id="17272" href="Data.List.Relation.Unary.All.Properties.html#17229" class="Function">take⁺</a> <a id="17278" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="17286" href="Data.List.Relation.Unary.All.Properties.html#17286" class="Bound">pxs</a>        <a id="17297" class="Symbol">=</a> <a id="17299" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="17302" href="Data.List.Relation.Unary.All.Properties.html#17229" class="Function">take⁺</a> <a id="17308" class="Symbol">(</a><a id="17309" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17313" href="Data.List.Relation.Unary.All.Properties.html#17313" class="Bound">n</a><a id="17314" class="Symbol">)</a> <a id="17316" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="17327" class="Symbol">=</a> <a id="17329" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="17332" href="Data.List.Relation.Unary.All.Properties.html#17229" class="Function">take⁺</a> <a id="17338" class="Symbol">(</a><a id="17339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17343" href="Data.List.Relation.Unary.All.Properties.html#17343" class="Bound">n</a><a id="17344" class="Symbol">)</a> <a id="17346" class="Symbol">(</a><a id="17347" href="Data.List.Relation.Unary.All.Properties.html#17347" class="Bound">px</a> <a id="17350" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17352" href="Data.List.Relation.Unary.All.Properties.html#17352" class="Bound">pxs</a><a id="17355" class="Symbol">)</a> <a id="17357" class="Symbol">=</a> <a id="17359" href="Data.List.Relation.Unary.All.Properties.html#17347" class="Bound">px</a> <a id="17362" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17364" href="Data.List.Relation.Unary.All.Properties.html#17229" class="Function">take⁺</a> <a id="17370" href="Data.List.Relation.Unary.All.Properties.html#17343" class="Bound">n</a> <a id="17372" href="Data.List.Relation.Unary.All.Properties.html#17352" class="Bound">pxs</a>

<a id="takeWhile⁺"></a><a id="17377" href="Data.List.Relation.Unary.All.Properties.html#17377" class="Function">takeWhile⁺</a> <a id="17388" class="Symbol">:</a> <a id="17390" class="Symbol">(</a><a id="17391" href="Data.List.Relation.Unary.All.Properties.html#17391" class="Bound">Q?</a> <a id="17394" class="Symbol">:</a> <a id="17396" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="17406" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a><a id="17407" class="Symbol">)</a> <a id="17409" class="Symbol">→</a> <a id="17411" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17415" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17417" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="17420" class="Symbol">→</a> <a id="17422" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17426" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17428" class="Symbol">(</a><a id="17429" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="17439" href="Data.List.Relation.Unary.All.Properties.html#17391" class="Bound">Q?</a> <a id="17442" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="17444" class="Symbol">)</a>
<a id="17446" href="Data.List.Relation.Unary.All.Properties.html#17377" class="Function">takeWhile⁺</a>               <a id="17471" href="Data.List.Relation.Unary.All.Properties.html#17471" class="Bound">Q?</a> <a id="17474" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="17485" class="Symbol">=</a> <a id="17487" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="17490" href="Data.List.Relation.Unary.All.Properties.html#17377" class="Function">takeWhile⁺</a> <a id="17501" class="Symbol">{</a><a id="17502" class="Argument">xs</a> <a id="17505" class="Symbol">=</a> <a id="17507" href="Data.List.Relation.Unary.All.Properties.html#17507" class="Bound">x</a> <a id="17509" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17511" href="Data.List.Relation.Unary.All.Properties.html#17511" class="Bound">xs</a><a id="17513" class="Symbol">}</a> <a id="17515" href="Data.List.Relation.Unary.All.Properties.html#17515" class="Bound">Q?</a> <a id="17518" class="Symbol">(</a><a id="17519" href="Data.List.Relation.Unary.All.Properties.html#17519" class="Bound">px</a> <a id="17522" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17524" href="Data.List.Relation.Unary.All.Properties.html#17524" class="Bound">pxs</a><a id="17527" class="Symbol">)</a> <a id="17529" class="Keyword">with</a> <a id="17534" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="17539" class="Symbol">(</a><a id="17540" href="Data.List.Relation.Unary.All.Properties.html#17515" class="Bound">Q?</a> <a id="17543" href="Data.List.Relation.Unary.All.Properties.html#17507" class="Bound">x</a><a id="17544" class="Symbol">)</a>
<a id="17546" class="Symbol">...</a> <a id="17550" class="Symbol">|</a> <a id="17552" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="17558" class="Symbol">=</a> <a id="17560" class="Bound">px</a> <a id="17563" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17565" href="Data.List.Relation.Unary.All.Properties.html#17377" class="Function">takeWhile⁺</a> <a id="17576" class="Bound">Q?</a> <a id="17579" class="Bound">pxs</a>
<a id="17583" class="Symbol">...</a> <a id="17587" class="Symbol">|</a> <a id="17589" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="17595" class="Symbol">=</a> <a id="17597" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>

<a id="all-takeWhile"></a><a id="17601" href="Data.List.Relation.Unary.All.Properties.html#17601" class="Function">all-takeWhile</a> <a id="17615" class="Symbol">:</a> <a id="17617" class="Symbol">(</a><a id="17618" href="Data.List.Relation.Unary.All.Properties.html#17618" class="Bound">P?</a> <a id="17621" class="Symbol">:</a> <a id="17623" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="17633" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="17634" class="Symbol">)</a> <a id="17636" class="Symbol">→</a> <a id="17638" class="Symbol">∀</a> <a id="17640" href="Data.List.Relation.Unary.All.Properties.html#17640" class="Bound">xs</a> <a id="17643" class="Symbol">→</a> <a id="17645" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17649" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17651" class="Symbol">(</a><a id="17652" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="17662" href="Data.List.Relation.Unary.All.Properties.html#17618" class="Bound">P?</a> <a id="17665" href="Data.List.Relation.Unary.All.Properties.html#17640" class="Bound">xs</a><a id="17667" class="Symbol">)</a>
<a id="17669" href="Data.List.Relation.Unary.All.Properties.html#17601" class="Function">all-takeWhile</a> <a id="17683" href="Data.List.Relation.Unary.All.Properties.html#17683" class="Bound">P?</a> <a id="17686" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="17695" class="Symbol">=</a> <a id="17697" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="17700" href="Data.List.Relation.Unary.All.Properties.html#17601" class="Function">all-takeWhile</a> <a id="17714" href="Data.List.Relation.Unary.All.Properties.html#17714" class="Bound">P?</a> <a id="17717" class="Symbol">(</a><a id="17718" href="Data.List.Relation.Unary.All.Properties.html#17718" class="Bound">x</a> <a id="17720" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17722" href="Data.List.Relation.Unary.All.Properties.html#17722" class="Bound">xs</a><a id="17724" class="Symbol">)</a> <a id="17726" class="Keyword">with</a> <a id="17731" href="Data.List.Relation.Unary.All.Properties.html#17714" class="Bound">P?</a> <a id="17734" href="Data.List.Relation.Unary.All.Properties.html#17718" class="Bound">x</a>
<a id="17736" class="Symbol">...</a> <a id="17740" class="Symbol">|</a> <a id="17742" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="17746" href="Data.List.Relation.Unary.All.Properties.html#17746" class="Bound">px</a> <a id="17749" class="Symbol">=</a> <a id="17751" href="Data.List.Relation.Unary.All.Properties.html#17746" class="Bound">px</a> <a id="17754" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17756" href="Data.List.Relation.Unary.All.Properties.html#17601" class="Function">all-takeWhile</a> <a id="17770" class="Bound">P?</a> <a id="17773" class="Bound">xs</a>
<a id="17776" class="Symbol">...</a> <a id="17780" class="Symbol">|</a> <a id="17782" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17785" href="Data.List.Relation.Unary.All.Properties.html#17785" class="Bound">¬px</a> <a id="17789" class="Symbol">=</a> <a id="17791" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>

<a id="all⇒takeWhile≗id"></a><a id="17795" href="Data.List.Relation.Unary.All.Properties.html#17795" class="Function">all⇒takeWhile≗id</a> <a id="17812" class="Symbol">:</a> <a id="17814" class="Symbol">(</a><a id="17815" href="Data.List.Relation.Unary.All.Properties.html#17815" class="Bound">P?</a> <a id="17818" class="Symbol">:</a> <a id="17820" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="17830" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="17831" class="Symbol">)</a> <a id="17833" class="Symbol">→</a> <a id="17835" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="17839" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="17841" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="17844" class="Symbol">→</a> <a id="17846" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="17856" href="Data.List.Relation.Unary.All.Properties.html#17815" class="Bound">P?</a> <a id="17859" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="17862" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17864" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="17867" href="Data.List.Relation.Unary.All.Properties.html#17795" class="Function">all⇒takeWhile≗id</a> <a id="17884" href="Data.List.Relation.Unary.All.Properties.html#17884" class="Bound">P?</a> <a id="17887" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="17890" class="Symbol">=</a> <a id="17892" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17897" href="Data.List.Relation.Unary.All.Properties.html#17795" class="Function">all⇒takeWhile≗id</a> <a id="17914" href="Data.List.Relation.Unary.All.Properties.html#17914" class="Bound">P?</a> <a id="17917" class="Symbol">(</a><a id="17918" href="Data.List.Relation.Unary.All.Properties.html#17918" class="Bound">px</a> <a id="17921" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="17923" href="Data.List.Relation.Unary.All.Properties.html#17923" class="Bound">pxs</a><a id="17926" class="Symbol">)</a> <a id="17928" class="Keyword">rewrite</a> <a id="17936" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="17945" class="Symbol">(</a><a id="17946" href="Data.List.Relation.Unary.All.Properties.html#17914" class="Bound">P?</a> <a id="17949" class="Symbol">_)</a> <a id="17952" href="Data.List.Relation.Unary.All.Properties.html#17918" class="Bound">px</a>
  <a id="17957" class="Symbol">=</a> <a id="17959" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17964" class="Symbol">(_</a> <a id="17967" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="17969" class="Symbol">)</a> <a id="17971" class="Symbol">(</a><a id="17972" href="Data.List.Relation.Unary.All.Properties.html#17795" class="Function">all⇒takeWhile≗id</a> <a id="17989" href="Data.List.Relation.Unary.All.Properties.html#17914" class="Bound">P?</a> <a id="17992" href="Data.List.Relation.Unary.All.Properties.html#17923" class="Bound">pxs</a><a id="17995" class="Symbol">)</a>

<a id="17998" class="Comment">------------------------------------------------------------------------</a>
<a id="18071" class="Comment">-- applyUpTo</a>

<a id="applyUpTo⁺₁"></a><a id="18085" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">applyUpTo⁺₁</a> <a id="18097" class="Symbol">:</a> <a id="18099" class="Symbol">∀</a> <a id="18101" href="Data.List.Relation.Unary.All.Properties.html#18101" class="Bound">f</a> <a id="18103" href="Data.List.Relation.Unary.All.Properties.html#18103" class="Bound">n</a> <a id="18105" class="Symbol">→</a> <a id="18107" class="Symbol">(∀</a> <a id="18110" class="Symbol">{</a><a id="18111" href="Data.List.Relation.Unary.All.Properties.html#18111" class="Bound">i</a><a id="18112" class="Symbol">}</a> <a id="18114" class="Symbol">→</a> <a id="18116" href="Data.List.Relation.Unary.All.Properties.html#18111" class="Bound">i</a> <a id="18118" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18120" href="Data.List.Relation.Unary.All.Properties.html#18103" class="Bound">n</a> <a id="18122" class="Symbol">→</a> <a id="18124" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18126" class="Symbol">(</a><a id="18127" href="Data.List.Relation.Unary.All.Properties.html#18101" class="Bound">f</a> <a id="18129" href="Data.List.Relation.Unary.All.Properties.html#18111" class="Bound">i</a><a id="18130" class="Symbol">))</a> <a id="18133" class="Symbol">→</a> <a id="18135" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18139" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18141" class="Symbol">(</a><a id="18142" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18152" href="Data.List.Relation.Unary.All.Properties.html#18101" class="Bound">f</a> <a id="18154" href="Data.List.Relation.Unary.All.Properties.html#18103" class="Bound">n</a><a id="18155" class="Symbol">)</a>
<a id="18157" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">applyUpTo⁺₁</a> <a id="18169" href="Data.List.Relation.Unary.All.Properties.html#18169" class="Bound">f</a> <a id="18171" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18179" href="Data.List.Relation.Unary.All.Properties.html#18179" class="Bound">Pf</a> <a id="18182" class="Symbol">=</a> <a id="18184" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="18187" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">applyUpTo⁺₁</a> <a id="18199" href="Data.List.Relation.Unary.All.Properties.html#18199" class="Bound">f</a> <a id="18201" class="Symbol">(</a><a id="18202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18206" href="Data.List.Relation.Unary.All.Properties.html#18206" class="Bound">n</a><a id="18207" class="Symbol">)</a> <a id="18209" href="Data.List.Relation.Unary.All.Properties.html#18209" class="Bound">Pf</a> <a id="18212" class="Symbol">=</a> <a id="18214" href="Data.List.Relation.Unary.All.Properties.html#18209" class="Bound">Pf</a> <a id="18217" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="18221" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="18223" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">applyUpTo⁺₁</a> <a id="18235" class="Symbol">(</a><a id="18236" href="Data.List.Relation.Unary.All.Properties.html#18199" class="Bound">f</a> <a id="18238" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18243" class="Symbol">)</a> <a id="18245" href="Data.List.Relation.Unary.All.Properties.html#18206" class="Bound">n</a> <a id="18247" class="Symbol">(</a><a id="18248" href="Data.List.Relation.Unary.All.Properties.html#18209" class="Bound">Pf</a> <a id="18251" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18253" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="18256" class="Symbol">)</a>

<a id="applyUpTo⁺₂"></a><a id="18259" href="Data.List.Relation.Unary.All.Properties.html#18259" class="Function">applyUpTo⁺₂</a> <a id="18271" class="Symbol">:</a> <a id="18273" class="Symbol">∀</a> <a id="18275" href="Data.List.Relation.Unary.All.Properties.html#18275" class="Bound">f</a> <a id="18277" href="Data.List.Relation.Unary.All.Properties.html#18277" class="Bound">n</a> <a id="18279" class="Symbol">→</a> <a id="18281" class="Symbol">(∀</a> <a id="18284" href="Data.List.Relation.Unary.All.Properties.html#18284" class="Bound">i</a> <a id="18286" class="Symbol">→</a> <a id="18288" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18290" class="Symbol">(</a><a id="18291" href="Data.List.Relation.Unary.All.Properties.html#18275" class="Bound">f</a> <a id="18293" href="Data.List.Relation.Unary.All.Properties.html#18284" class="Bound">i</a><a id="18294" class="Symbol">))</a> <a id="18297" class="Symbol">→</a> <a id="18299" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18303" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18305" class="Symbol">(</a><a id="18306" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18316" href="Data.List.Relation.Unary.All.Properties.html#18275" class="Bound">f</a> <a id="18318" href="Data.List.Relation.Unary.All.Properties.html#18277" class="Bound">n</a><a id="18319" class="Symbol">)</a>
<a id="18321" href="Data.List.Relation.Unary.All.Properties.html#18259" class="Function">applyUpTo⁺₂</a> <a id="18333" href="Data.List.Relation.Unary.All.Properties.html#18333" class="Bound">f</a> <a id="18335" href="Data.List.Relation.Unary.All.Properties.html#18335" class="Bound">n</a> <a id="18337" href="Data.List.Relation.Unary.All.Properties.html#18337" class="Bound">Pf</a> <a id="18340" class="Symbol">=</a> <a id="18342" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">applyUpTo⁺₁</a> <a id="18354" href="Data.List.Relation.Unary.All.Properties.html#18333" class="Bound">f</a> <a id="18356" href="Data.List.Relation.Unary.All.Properties.html#18335" class="Bound">n</a> <a id="18358" class="Symbol">(λ</a> <a id="18361" href="Data.List.Relation.Unary.All.Properties.html#18361" class="Bound">_</a> <a id="18363" class="Symbol">→</a> <a id="18365" href="Data.List.Relation.Unary.All.Properties.html#18337" class="Bound">Pf</a> <a id="18368" class="Symbol">_)</a>

<a id="applyUpTo⁻"></a><a id="18372" href="Data.List.Relation.Unary.All.Properties.html#18372" class="Function">applyUpTo⁻</a> <a id="18383" class="Symbol">:</a> <a id="18385" class="Symbol">∀</a> <a id="18387" href="Data.List.Relation.Unary.All.Properties.html#18387" class="Bound">f</a> <a id="18389" href="Data.List.Relation.Unary.All.Properties.html#18389" class="Bound">n</a> <a id="18391" class="Symbol">→</a> <a id="18393" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18397" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18399" class="Symbol">(</a><a id="18400" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18410" href="Data.List.Relation.Unary.All.Properties.html#18387" class="Bound">f</a> <a id="18412" href="Data.List.Relation.Unary.All.Properties.html#18389" class="Bound">n</a><a id="18413" class="Symbol">)</a> <a id="18415" class="Symbol">→</a> <a id="18417" class="Symbol">∀</a> <a id="18419" class="Symbol">{</a><a id="18420" href="Data.List.Relation.Unary.All.Properties.html#18420" class="Bound">i</a><a id="18421" class="Symbol">}</a> <a id="18423" class="Symbol">→</a> <a id="18425" href="Data.List.Relation.Unary.All.Properties.html#18420" class="Bound">i</a> <a id="18427" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18429" href="Data.List.Relation.Unary.All.Properties.html#18389" class="Bound">n</a> <a id="18431" class="Symbol">→</a> <a id="18433" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18435" class="Symbol">(</a><a id="18436" href="Data.List.Relation.Unary.All.Properties.html#18387" class="Bound">f</a> <a id="18438" href="Data.List.Relation.Unary.All.Properties.html#18420" class="Bound">i</a><a id="18439" class="Symbol">)</a>
<a id="18441" href="Data.List.Relation.Unary.All.Properties.html#18372" class="Function">applyUpTo⁻</a> <a id="18452" href="Data.List.Relation.Unary.All.Properties.html#18452" class="Bound">f</a> <a id="18454" class="Symbol">(</a><a id="18455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18459" href="Data.List.Relation.Unary.All.Properties.html#18459" class="Bound">n</a><a id="18460" class="Symbol">)</a> <a id="18462" class="Symbol">(</a><a id="18463" href="Data.List.Relation.Unary.All.Properties.html#18463" class="Bound">px</a> <a id="18466" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="18468" class="Symbol">_)</a>   <a id="18473" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="18483" class="Symbol">=</a> <a id="18485" href="Data.List.Relation.Unary.All.Properties.html#18463" class="Bound">px</a>
<a id="18488" href="Data.List.Relation.Unary.All.Properties.html#18372" class="Function">applyUpTo⁻</a> <a id="18499" href="Data.List.Relation.Unary.All.Properties.html#18499" class="Bound">f</a> <a id="18501" class="Symbol">(</a><a id="18502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18506" href="Data.List.Relation.Unary.All.Properties.html#18506" class="Bound">n</a><a id="18507" class="Symbol">)</a> <a id="18509" class="Symbol">(_</a>  <a id="18513" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="18515" href="Data.List.Relation.Unary.All.Properties.html#18515" class="Bound">pxs</a><a id="18518" class="Symbol">)</a> <a id="18520" class="Symbol">(</a><a id="18521" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="18525" href="Data.List.Relation.Unary.All.Properties.html#18525" class="Bound">i&lt;n</a><a id="18528" class="Symbol">@(</a><a id="18530" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="18534" class="Symbol">_))</a> <a id="18538" class="Symbol">=</a>
  <a id="18542" href="Data.List.Relation.Unary.All.Properties.html#18372" class="Function">applyUpTo⁻</a> <a id="18553" class="Symbol">(</a><a id="18554" href="Data.List.Relation.Unary.All.Properties.html#18499" class="Bound">f</a> <a id="18556" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18561" class="Symbol">)</a> <a id="18563" href="Data.List.Relation.Unary.All.Properties.html#18506" class="Bound">n</a> <a id="18565" href="Data.List.Relation.Unary.All.Properties.html#18515" class="Bound">pxs</a> <a id="18569" href="Data.List.Relation.Unary.All.Properties.html#18525" class="Bound">i&lt;n</a>

<a id="18574" class="Comment">------------------------------------------------------------------------</a>
<a id="18647" class="Comment">-- upTo</a>

<a id="all-upTo"></a><a id="18656" href="Data.List.Relation.Unary.All.Properties.html#18656" class="Function">all-upTo</a> <a id="18665" class="Symbol">:</a> <a id="18667" class="Symbol">∀</a> <a id="18669" href="Data.List.Relation.Unary.All.Properties.html#18669" class="Bound">n</a> <a id="18671" class="Symbol">→</a> <a id="18673" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18677" class="Symbol">(</a><a id="18678" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;</a> <a id="18681" href="Data.List.Relation.Unary.All.Properties.html#18669" class="Bound">n</a><a id="18682" class="Symbol">)</a> <a id="18684" class="Symbol">(</a><a id="18685" href="Data.List.Base.html#6391" class="Function">upTo</a> <a id="18690" href="Data.List.Relation.Unary.All.Properties.html#18669" class="Bound">n</a><a id="18691" class="Symbol">)</a>
<a id="18693" href="Data.List.Relation.Unary.All.Properties.html#18656" class="Function">all-upTo</a> <a id="18702" href="Data.List.Relation.Unary.All.Properties.html#18702" class="Bound">n</a> <a id="18704" class="Symbol">=</a> <a id="18706" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">applyUpTo⁺₁</a> <a id="18718" href="Function.Base.html#704" class="Function">id</a> <a id="18721" href="Data.List.Relation.Unary.All.Properties.html#18702" class="Bound">n</a> <a id="18723" href="Function.Base.html#704" class="Function">id</a>

<a id="18727" class="Comment">------------------------------------------------------------------------</a>
<a id="18800" class="Comment">-- applyDownFrom</a>

<a id="applyDownFrom⁺₁"></a><a id="18818" href="Data.List.Relation.Unary.All.Properties.html#18818" class="Function">applyDownFrom⁺₁</a> <a id="18834" class="Symbol">:</a> <a id="18836" class="Symbol">∀</a> <a id="18838" href="Data.List.Relation.Unary.All.Properties.html#18838" class="Bound">f</a> <a id="18840" href="Data.List.Relation.Unary.All.Properties.html#18840" class="Bound">n</a> <a id="18842" class="Symbol">→</a> <a id="18844" class="Symbol">(∀</a> <a id="18847" class="Symbol">{</a><a id="18848" href="Data.List.Relation.Unary.All.Properties.html#18848" class="Bound">i</a><a id="18849" class="Symbol">}</a> <a id="18851" class="Symbol">→</a> <a id="18853" href="Data.List.Relation.Unary.All.Properties.html#18848" class="Bound">i</a> <a id="18855" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18857" href="Data.List.Relation.Unary.All.Properties.html#18840" class="Bound">n</a> <a id="18859" class="Symbol">→</a> <a id="18861" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18863" class="Symbol">(</a><a id="18864" href="Data.List.Relation.Unary.All.Properties.html#18838" class="Bound">f</a> <a id="18866" href="Data.List.Relation.Unary.All.Properties.html#18848" class="Bound">i</a><a id="18867" class="Symbol">))</a> <a id="18870" class="Symbol">→</a> <a id="18872" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="18876" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="18878" class="Symbol">(</a><a id="18879" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="18893" href="Data.List.Relation.Unary.All.Properties.html#18838" class="Bound">f</a> <a id="18895" href="Data.List.Relation.Unary.All.Properties.html#18840" class="Bound">n</a><a id="18896" class="Symbol">)</a>
<a id="18898" href="Data.List.Relation.Unary.All.Properties.html#18818" class="Function">applyDownFrom⁺₁</a> <a id="18914" href="Data.List.Relation.Unary.All.Properties.html#18914" class="Bound">f</a> <a id="18916" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18924" href="Data.List.Relation.Unary.All.Properties.html#18924" class="Bound">Pf</a> <a id="18927" class="Symbol">=</a> <a id="18929" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="18932" href="Data.List.Relation.Unary.All.Properties.html#18818" class="Function">applyDownFrom⁺₁</a> <a id="18948" href="Data.List.Relation.Unary.All.Properties.html#18948" class="Bound">f</a> <a id="18950" class="Symbol">(</a><a id="18951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18955" href="Data.List.Relation.Unary.All.Properties.html#18955" class="Bound">n</a><a id="18956" class="Symbol">)</a> <a id="18958" href="Data.List.Relation.Unary.All.Properties.html#18958" class="Bound">Pf</a> <a id="18961" class="Symbol">=</a> <a id="18963" href="Data.List.Relation.Unary.All.Properties.html#18958" class="Bound">Pf</a> <a id="18966" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="18973" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="18975" href="Data.List.Relation.Unary.All.Properties.html#18818" class="Function">applyDownFrom⁺₁</a> <a id="18991" href="Data.List.Relation.Unary.All.Properties.html#18948" class="Bound">f</a> <a id="18993" href="Data.List.Relation.Unary.All.Properties.html#18955" class="Bound">n</a> <a id="18995" class="Symbol">(</a><a id="18996" href="Data.List.Relation.Unary.All.Properties.html#18958" class="Bound">Pf</a> <a id="18999" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="19001" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="19010" class="Symbol">)</a>

<a id="applyDownFrom⁺₂"></a><a id="19013" href="Data.List.Relation.Unary.All.Properties.html#19013" class="Function">applyDownFrom⁺₂</a> <a id="19029" class="Symbol">:</a> <a id="19031" class="Symbol">∀</a> <a id="19033" href="Data.List.Relation.Unary.All.Properties.html#19033" class="Bound">f</a> <a id="19035" href="Data.List.Relation.Unary.All.Properties.html#19035" class="Bound">n</a> <a id="19037" class="Symbol">→</a> <a id="19039" class="Symbol">(∀</a> <a id="19042" href="Data.List.Relation.Unary.All.Properties.html#19042" class="Bound">i</a> <a id="19044" class="Symbol">→</a> <a id="19046" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19048" class="Symbol">(</a><a id="19049" href="Data.List.Relation.Unary.All.Properties.html#19033" class="Bound">f</a> <a id="19051" href="Data.List.Relation.Unary.All.Properties.html#19042" class="Bound">i</a><a id="19052" class="Symbol">))</a> <a id="19055" class="Symbol">→</a> <a id="19057" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19061" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19063" class="Symbol">(</a><a id="19064" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="19078" href="Data.List.Relation.Unary.All.Properties.html#19033" class="Bound">f</a> <a id="19080" href="Data.List.Relation.Unary.All.Properties.html#19035" class="Bound">n</a><a id="19081" class="Symbol">)</a>
<a id="19083" href="Data.List.Relation.Unary.All.Properties.html#19013" class="Function">applyDownFrom⁺₂</a> <a id="19099" href="Data.List.Relation.Unary.All.Properties.html#19099" class="Bound">f</a> <a id="19101" href="Data.List.Relation.Unary.All.Properties.html#19101" class="Bound">n</a> <a id="19103" href="Data.List.Relation.Unary.All.Properties.html#19103" class="Bound">Pf</a> <a id="19106" class="Symbol">=</a> <a id="19108" href="Data.List.Relation.Unary.All.Properties.html#18818" class="Function">applyDownFrom⁺₁</a> <a id="19124" href="Data.List.Relation.Unary.All.Properties.html#19099" class="Bound">f</a> <a id="19126" href="Data.List.Relation.Unary.All.Properties.html#19101" class="Bound">n</a> <a id="19128" class="Symbol">(λ</a> <a id="19131" href="Data.List.Relation.Unary.All.Properties.html#19131" class="Bound">_</a> <a id="19133" class="Symbol">→</a> <a id="19135" href="Data.List.Relation.Unary.All.Properties.html#19103" class="Bound">Pf</a> <a id="19138" class="Symbol">_)</a>

<a id="19142" class="Comment">------------------------------------------------------------------------</a>
<a id="19215" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="19228" href="Data.List.Relation.Unary.All.Properties.html#19228" class="Function">tabulate⁺</a> <a id="19238" class="Symbol">:</a> <a id="19240" class="Symbol">∀</a> <a id="19242" class="Symbol">{</a><a id="19243" href="Data.List.Relation.Unary.All.Properties.html#19243" class="Bound">n</a><a id="19244" class="Symbol">}</a> <a id="19246" class="Symbol">{</a><a id="19247" href="Data.List.Relation.Unary.All.Properties.html#19247" class="Bound">f</a> <a id="19249" class="Symbol">:</a> <a id="19251" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19255" href="Data.List.Relation.Unary.All.Properties.html#19243" class="Bound">n</a> <a id="19257" class="Symbol">→</a> <a id="19259" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a><a id="19260" class="Symbol">}</a> <a id="19262" class="Symbol">→</a>
            <a id="19276" class="Symbol">(∀</a> <a id="19279" href="Data.List.Relation.Unary.All.Properties.html#19279" class="Bound">i</a> <a id="19281" class="Symbol">→</a> <a id="19283" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19285" class="Symbol">(</a><a id="19286" href="Data.List.Relation.Unary.All.Properties.html#19247" class="Bound">f</a> <a id="19288" href="Data.List.Relation.Unary.All.Properties.html#19279" class="Bound">i</a><a id="19289" class="Symbol">))</a> <a id="19292" class="Symbol">→</a> <a id="19294" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19298" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19300" class="Symbol">(</a><a id="19301" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="19310" href="Data.List.Relation.Unary.All.Properties.html#19247" class="Bound">f</a><a id="19311" class="Symbol">)</a>
<a id="19313" href="Data.List.Relation.Unary.All.Properties.html#19228" class="Function">tabulate⁺</a> <a id="19323" class="Symbol">{</a><a id="19324" class="Argument">n</a> <a id="19326" class="Symbol">=</a> <a id="19328" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="19332" class="Symbol">}</a>  <a id="19335" href="Data.List.Relation.Unary.All.Properties.html#19335" class="Bound">Pf</a> <a id="19338" class="Symbol">=</a> <a id="19340" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="19343" href="Data.List.Relation.Unary.All.Properties.html#19228" class="Function">tabulate⁺</a> <a id="19353" class="Symbol">{</a><a id="19354" class="Argument">n</a> <a id="19356" class="Symbol">=</a> <a id="19358" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19362" class="Symbol">_}</a> <a id="19365" href="Data.List.Relation.Unary.All.Properties.html#19365" class="Bound">Pf</a> <a id="19368" class="Symbol">=</a> <a id="19370" href="Data.List.Relation.Unary.All.Properties.html#19365" class="Bound">Pf</a> <a id="19373" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="19378" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19380" href="Data.List.Relation.Unary.All.Properties.html#19228" class="Function">tabulate⁺</a> <a id="19390" class="Symbol">(</a><a id="19391" href="Data.List.Relation.Unary.All.Properties.html#19365" class="Bound">Pf</a> <a id="19394" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="19396" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="19399" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="19402" href="Data.List.Relation.Unary.All.Properties.html#19402" class="Function">tabulate⁻</a> <a id="19412" class="Symbol">:</a> <a id="19414" class="Symbol">∀</a> <a id="19416" class="Symbol">{</a><a id="19417" href="Data.List.Relation.Unary.All.Properties.html#19417" class="Bound">n</a><a id="19418" class="Symbol">}</a> <a id="19420" class="Symbol">{</a><a id="19421" href="Data.List.Relation.Unary.All.Properties.html#19421" class="Bound">f</a> <a id="19423" class="Symbol">:</a> <a id="19425" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19429" href="Data.List.Relation.Unary.All.Properties.html#19417" class="Bound">n</a> <a id="19431" class="Symbol">→</a> <a id="19433" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a><a id="19434" class="Symbol">}</a> <a id="19436" class="Symbol">→</a>
            <a id="19450" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19454" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19456" class="Symbol">(</a><a id="19457" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="19466" href="Data.List.Relation.Unary.All.Properties.html#19421" class="Bound">f</a><a id="19467" class="Symbol">)</a> <a id="19469" class="Symbol">→</a> <a id="19471" class="Symbol">(∀</a> <a id="19474" href="Data.List.Relation.Unary.All.Properties.html#19474" class="Bound">i</a> <a id="19476" class="Symbol">→</a> <a id="19478" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19480" class="Symbol">(</a><a id="19481" href="Data.List.Relation.Unary.All.Properties.html#19421" class="Bound">f</a> <a id="19483" href="Data.List.Relation.Unary.All.Properties.html#19474" class="Bound">i</a><a id="19484" class="Symbol">))</a>
<a id="19487" href="Data.List.Relation.Unary.All.Properties.html#19402" class="Function">tabulate⁻</a> <a id="19497" class="Symbol">(</a><a id="19498" href="Data.List.Relation.Unary.All.Properties.html#19498" class="Bound">px</a> <a id="19501" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19503" class="Symbol">_)</a> <a id="19506" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19514" class="Symbol">=</a> <a id="19516" href="Data.List.Relation.Unary.All.Properties.html#19498" class="Bound">px</a>
<a id="19519" href="Data.List.Relation.Unary.All.Properties.html#19402" class="Function">tabulate⁻</a> <a id="19529" class="Symbol">(_</a> <a id="19532" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19534" href="Data.List.Relation.Unary.All.Properties.html#19534" class="Bound">pf</a><a id="19536" class="Symbol">)</a> <a id="19538" class="Symbol">(</a><a id="19539" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19543" href="Data.List.Relation.Unary.All.Properties.html#19543" class="Bound">i</a><a id="19544" class="Symbol">)</a> <a id="19546" class="Symbol">=</a> <a id="19548" href="Data.List.Relation.Unary.All.Properties.html#19402" class="Function">tabulate⁻</a> <a id="19558" href="Data.List.Relation.Unary.All.Properties.html#19534" class="Bound">pf</a> <a id="19561" href="Data.List.Relation.Unary.All.Properties.html#19543" class="Bound">i</a>

<a id="19564" class="Comment">------------------------------------------------------------------------</a>
<a id="19637" class="Comment">-- remove</a>

<a id="─⁺"></a><a id="19648" href="Data.List.Relation.Unary.All.Properties.html#19648" class="Function">─⁺</a> <a id="19651" class="Symbol">:</a> <a id="19653" class="Symbol">∀</a> <a id="19655" class="Symbol">(</a><a id="19656" href="Data.List.Relation.Unary.All.Properties.html#19656" class="Bound">p</a> <a id="19658" class="Symbol">:</a> <a id="19660" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19664" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19666" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="19668" class="Symbol">)</a> <a id="19670" class="Symbol">→</a> <a id="19672" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19676" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="19678" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="19681" class="Symbol">→</a> <a id="19683" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19687" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="19689" class="Symbol">(</a><a id="19690" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="19693" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">Any.─</a> <a id="19699" href="Data.List.Relation.Unary.All.Properties.html#19656" class="Bound">p</a><a id="19700" class="Symbol">)</a>
<a id="19702" href="Data.List.Relation.Unary.All.Properties.html#19648" class="Function">─⁺</a> <a id="19705" class="Symbol">(</a><a id="19706" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19711" href="Data.List.Relation.Unary.All.Properties.html#19711" class="Bound">px</a><a id="19713" class="Symbol">)</a> <a id="19715" class="Symbol">(_</a> <a id="19718" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19720" href="Data.List.Relation.Unary.All.Properties.html#19720" class="Bound">qs</a><a id="19722" class="Symbol">)</a> <a id="19724" class="Symbol">=</a> <a id="19726" href="Data.List.Relation.Unary.All.Properties.html#19720" class="Bound">qs</a>
<a id="19729" href="Data.List.Relation.Unary.All.Properties.html#19648" class="Function">─⁺</a> <a id="19732" class="Symbol">(</a><a id="19733" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19739" href="Data.List.Relation.Unary.All.Properties.html#19739" class="Bound">p</a><a id="19740" class="Symbol">)</a> <a id="19742" class="Symbol">(</a><a id="19743" href="Data.List.Relation.Unary.All.Properties.html#19743" class="Bound">q</a> <a id="19745" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19747" href="Data.List.Relation.Unary.All.Properties.html#19747" class="Bound">qs</a><a id="19749" class="Symbol">)</a> <a id="19751" class="Symbol">=</a> <a id="19753" href="Data.List.Relation.Unary.All.Properties.html#19743" class="Bound">q</a> <a id="19755" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19757" href="Data.List.Relation.Unary.All.Properties.html#19648" class="Function">─⁺</a> <a id="19760" href="Data.List.Relation.Unary.All.Properties.html#19739" class="Bound">p</a> <a id="19762" href="Data.List.Relation.Unary.All.Properties.html#19747" class="Bound">qs</a>

<a id="─⁻"></a><a id="19766" href="Data.List.Relation.Unary.All.Properties.html#19766" class="Function">─⁻</a> <a id="19769" class="Symbol">:</a> <a id="19771" class="Symbol">∀</a> <a id="19773" class="Symbol">(</a><a id="19774" href="Data.List.Relation.Unary.All.Properties.html#19774" class="Bound">p</a> <a id="19776" class="Symbol">:</a> <a id="19778" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19782" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="19784" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="19786" class="Symbol">)</a> <a id="19788" class="Symbol">→</a> <a id="19790" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="19792" class="Symbol">(</a><a id="19793" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="19804" href="Data.List.Relation.Unary.All.Properties.html#19774" class="Bound">p</a><a id="19805" class="Symbol">)</a> <a id="19807" class="Symbol">→</a> <a id="19809" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19813" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="19815" class="Symbol">(</a><a id="19816" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="19819" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">Any.─</a> <a id="19825" href="Data.List.Relation.Unary.All.Properties.html#19774" class="Bound">p</a><a id="19826" class="Symbol">)</a> <a id="19828" class="Symbol">→</a> <a id="19830" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="19834" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="19836" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="19839" href="Data.List.Relation.Unary.All.Properties.html#19766" class="Function">─⁻</a> <a id="19842" class="Symbol">(</a><a id="19843" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19848" href="Data.List.Relation.Unary.All.Properties.html#19848" class="Bound">px</a><a id="19850" class="Symbol">)</a> <a id="19852" href="Data.List.Relation.Unary.All.Properties.html#19852" class="Bound">q</a> <a id="19854" href="Data.List.Relation.Unary.All.Properties.html#19854" class="Bound">qs</a>        <a id="19864" class="Symbol">=</a> <a id="19866" href="Data.List.Relation.Unary.All.Properties.html#19852" class="Bound">q</a> <a id="19868" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19870" href="Data.List.Relation.Unary.All.Properties.html#19854" class="Bound">qs</a>
<a id="19873" href="Data.List.Relation.Unary.All.Properties.html#19766" class="Function">─⁻</a> <a id="19876" class="Symbol">(</a><a id="19877" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19883" href="Data.List.Relation.Unary.All.Properties.html#19883" class="Bound">p</a><a id="19884" class="Symbol">)</a> <a id="19886" href="Data.List.Relation.Unary.All.Properties.html#19886" class="Bound">q</a> <a id="19888" class="Symbol">(</a><a id="19889" href="Data.List.Relation.Unary.All.Properties.html#19889" class="Bound">q′</a> <a id="19892" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19894" href="Data.List.Relation.Unary.All.Properties.html#19894" class="Bound">qs</a><a id="19896" class="Symbol">)</a> <a id="19898" class="Symbol">=</a> <a id="19900" href="Data.List.Relation.Unary.All.Properties.html#19889" class="Bound">q′</a> <a id="19903" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="19905" href="Data.List.Relation.Unary.All.Properties.html#19766" class="Function">─⁻</a> <a id="19908" href="Data.List.Relation.Unary.All.Properties.html#19883" class="Bound">p</a> <a id="19910" href="Data.List.Relation.Unary.All.Properties.html#19886" class="Bound">q</a> <a id="19912" href="Data.List.Relation.Unary.All.Properties.html#19894" class="Bound">qs</a>

<a id="19916" class="Comment">------------------------------------------------------------------------</a>
<a id="19989" class="Comment">-- filter</a>

<a id="20000" class="Keyword">module</a> <a id="20007" href="Data.List.Relation.Unary.All.Properties.html#20007" class="Module">_</a> <a id="20009" class="Symbol">(</a><a id="20010" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20013" class="Symbol">:</a> <a id="20015" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="20025" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="20026" class="Symbol">)</a> <a id="20028" class="Keyword">where</a>

  <a id="20037" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="20048" class="Symbol">:</a> <a id="20050" class="Symbol">∀</a> <a id="20052" href="Data.List.Relation.Unary.All.Properties.html#20052" class="Bound">xs</a> <a id="20055" class="Symbol">→</a> <a id="20057" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20061" href="Data.List.Relation.Unary.All.Properties.html#20025" class="Bound">P</a> <a id="20063" class="Symbol">(</a><a id="20064" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="20071" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20074" href="Data.List.Relation.Unary.All.Properties.html#20052" class="Bound">xs</a><a id="20076" class="Symbol">)</a>
  <a id="20080" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="20091" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="20100" class="Symbol">=</a> <a id="20102" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="20107" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="20118" class="Symbol">(</a><a id="20119" href="Data.List.Relation.Unary.All.Properties.html#20119" class="Bound">x</a> <a id="20121" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20123" href="Data.List.Relation.Unary.All.Properties.html#20123" class="Bound">xs</a><a id="20125" class="Symbol">)</a> <a id="20127" class="Keyword">with</a> <a id="20132" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20135" href="Data.List.Relation.Unary.All.Properties.html#20119" class="Bound">x</a>
  <a id="20139" class="Symbol">...</a> <a id="20143" class="Symbol">|</a> <a id="20145" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20151" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20159" href="Data.List.Relation.Unary.All.Properties.html#20159" class="Bound">[Px]</a> <a id="20164" class="Symbol">=</a> <a id="20166" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="20173" href="Data.List.Relation.Unary.All.Properties.html#20159" class="Bound">[Px]</a> <a id="20178" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20180" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="20191" class="Bound">xs</a>
  <a id="20196" class="Symbol">...</a> <a id="20200" class="Symbol">|</a> <a id="20202" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20208" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="20217" class="Symbol">_</a>   <a id="20221" class="Symbol">=</a> <a id="20223" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="20234" class="Bound">xs</a>

  <a id="20240" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">filter⁺</a> <a id="20248" class="Symbol">:</a> <a id="20250" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20254" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="20256" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="20259" class="Symbol">→</a> <a id="20261" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20265" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="20267" class="Symbol">(</a><a id="20268" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="20275" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20278" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="20280" class="Symbol">)</a>
  <a id="20284" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">filter⁺</a> <a id="20292" class="Symbol">{</a><a id="20293" class="Argument">xs</a> <a id="20296" class="Symbol">=</a> <a id="20298" class="Symbol">_}</a>     <a id="20305" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="20308" class="Symbol">=</a> <a id="20310" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="20315" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">filter⁺</a> <a id="20323" class="Symbol">{</a><a id="20324" class="Argument">xs</a> <a id="20327" class="Symbol">=</a> <a id="20329" href="Data.List.Relation.Unary.All.Properties.html#20329" class="Bound">x</a> <a id="20331" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20333" class="Symbol">_}</a> <a id="20336" class="Symbol">(</a><a id="20337" href="Data.List.Relation.Unary.All.Properties.html#20337" class="Bound">Qx</a> <a id="20340" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20342" href="Data.List.Relation.Unary.All.Properties.html#20342" class="Bound">Qxs</a><a id="20345" class="Symbol">)</a> <a id="20347" class="Keyword">with</a> <a id="20352" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="20357" class="Symbol">(</a><a id="20358" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20361" href="Data.List.Relation.Unary.All.Properties.html#20329" class="Bound">x</a><a id="20362" class="Symbol">)</a>
  <a id="20366" class="Symbol">...</a> <a id="20370" class="Symbol">|</a> <a id="20372" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20378" class="Symbol">=</a> <a id="20380" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">filter⁺</a> <a id="20388" class="Bound">Qxs</a>
  <a id="20394" class="Symbol">...</a> <a id="20398" class="Symbol">|</a> <a id="20400" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20406" class="Symbol">=</a> <a id="20408" class="Bound">Qx</a> <a id="20411" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20413" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">filter⁺</a> <a id="20421" class="Bound">Qxs</a>

  <a id="20428" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20436" class="Symbol">:</a> <a id="20438" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20442" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="20444" class="Symbol">(</a><a id="20445" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="20452" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20455" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="20457" class="Symbol">)</a> <a id="20459" class="Symbol">→</a> <a id="20461" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20465" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="20467" class="Symbol">(</a><a id="20468" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="20475" class="Symbol">(</a><a id="20476" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="20479" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="20481" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a><a id="20483" class="Symbol">)</a> <a id="20485" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="20487" class="Symbol">)</a> <a id="20489" class="Symbol">→</a> <a id="20491" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20495" href="Data.List.Relation.Unary.All.Properties.html#2608" class="Generalizable">Q</a> <a id="20497" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
  <a id="20502" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20510" class="Symbol">{</a><a id="20511" class="Argument">xs</a> <a id="20514" class="Symbol">=</a> <a id="20516" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="20518" class="Symbol">}</a>          <a id="20529" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>          <a id="20541" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>                         <a id="20568" class="Symbol">=</a> <a id="20570" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="20575" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20583" class="Symbol">{</a><a id="20584" class="Argument">xs</a> <a id="20587" class="Symbol">=</a> <a id="20589" href="Data.List.Relation.Unary.All.Properties.html#20589" class="Bound">x</a> <a id="20591" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20593" class="Symbol">_}</a>       <a id="20602" href="Data.List.Relation.Unary.All.Properties.html#20602" class="Bound">all⁺</a>        <a id="20614" href="Data.List.Relation.Unary.All.Properties.html#20614" class="Bound">all⁻</a> <a id="20619" class="Keyword">with</a> <a id="20624" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20627" href="Data.List.Relation.Unary.All.Properties.html#20589" class="Bound">x</a>  <a id="20630" class="Symbol">|</a> <a id="20632" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="20635" class="Symbol">(</a><a id="20636" href="Data.List.Relation.Unary.All.Properties.html#20010" class="Bound">P?</a> <a id="20639" href="Data.List.Relation.Unary.All.Properties.html#20589" class="Bound">x</a><a id="20640" class="Symbol">)</a>
  <a id="20644" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20652" class="Symbol">{</a><a id="20653" class="Argument">xs</a> <a id="20656" class="Symbol">=</a> <a id="20658" href="Data.List.Relation.Unary.All.Properties.html#20658" class="Bound">x</a> <a id="20660" class="InductiveConstructor Operator">∷</a> <a id="20662" class="Symbol">_}</a>       <a id="20671" href="Data.List.Relation.Unary.All.Properties.html#20671" class="Bound">all⁺</a>        <a id="20683" href="Data.List.Relation.Unary.All.Properties.html#20683" class="Bound">all⁻</a>  <a id="20689" class="Symbol">|</a> <a id="20691" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>  <a id="20696" href="Data.List.Relation.Unary.All.Properties.html#20696" class="Bound">Px</a> <a id="20699" class="Symbol">|</a> <a id="20701" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>  <a id="20706" href="Data.List.Relation.Unary.All.Properties.html#20706" class="Bound">¬Px</a> <a id="20710" class="Symbol">=</a> <a id="20712" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="20726" href="Data.List.Relation.Unary.All.Properties.html#20696" class="Bound">Px</a> <a id="20729" href="Data.List.Relation.Unary.All.Properties.html#20706" class="Bound">¬Px</a>
  <a id="20735" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20743" class="Symbol">{</a><a id="20744" class="Argument">xs</a> <a id="20747" class="Symbol">=</a> <a id="20749" href="Data.List.Relation.Unary.All.Properties.html#20749" class="Bound">x</a> <a id="20751" class="InductiveConstructor Operator">∷</a> <a id="20753" class="Symbol">_}</a> <a id="20756" class="Symbol">(</a><a id="20757" href="Data.List.Relation.Unary.All.Properties.html#20757" class="Bound">qx</a> <a id="20760" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20762" href="Data.List.Relation.Unary.All.Properties.html#20762" class="Bound">all⁺</a><a id="20766" class="Symbol">)</a>       <a id="20774" href="Data.List.Relation.Unary.All.Properties.html#20774" class="Bound">all⁻</a>  <a id="20780" class="Symbol">|</a> <a id="20782" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>  <a id="20787" href="Data.List.Relation.Unary.All.Properties.html#20787" class="Bound">Px</a> <a id="20790" class="Symbol">|</a> <a id="20792" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="20796" href="Data.List.Relation.Unary.All.Properties.html#20796" class="Bound">¬¬Px</a> <a id="20801" class="Symbol">=</a> <a id="20803" href="Data.List.Relation.Unary.All.Properties.html#20757" class="Bound">qx</a> <a id="20806" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20808" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20816" href="Data.List.Relation.Unary.All.Properties.html#20762" class="Bound">all⁺</a> <a id="20821" href="Data.List.Relation.Unary.All.Properties.html#20774" class="Bound">all⁻</a>
  <a id="20828" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20836" class="Symbol">{</a><a id="20837" class="Argument">xs</a> <a id="20840" class="Symbol">=</a> <a id="20842" href="Data.List.Relation.Unary.All.Properties.html#20842" class="Bound">x</a> <a id="20844" class="InductiveConstructor Operator">∷</a> <a id="20846" class="Symbol">_}</a>       <a id="20855" href="Data.List.Relation.Unary.All.Properties.html#20855" class="Bound">all⁺</a>  <a id="20861" class="Symbol">(</a><a id="20862" href="Data.List.Relation.Unary.All.Properties.html#20862" class="Bound">qx</a> <a id="20865" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20867" href="Data.List.Relation.Unary.All.Properties.html#20867" class="Bound">all⁻</a><a id="20871" class="Symbol">)</a> <a id="20873" class="Symbol">|</a> <a id="20875" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>    <a id="20881" class="Symbol">_</a> <a id="20883" class="Symbol">|</a> <a id="20885" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a>  <a id="20890" href="Data.List.Relation.Unary.All.Properties.html#20890" class="Bound">¬Px</a> <a id="20894" class="Symbol">=</a> <a id="20896" href="Data.List.Relation.Unary.All.Properties.html#20862" class="Bound">qx</a> <a id="20899" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="20901" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20909" href="Data.List.Relation.Unary.All.Properties.html#20855" class="Bound">all⁺</a> <a id="20914" href="Data.List.Relation.Unary.All.Properties.html#20867" class="Bound">all⁻</a>
  <a id="20921" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="20929" class="Symbol">{</a><a id="20930" class="Argument">xs</a> <a id="20933" class="Symbol">=</a> <a id="20935" href="Data.List.Relation.Unary.All.Properties.html#20935" class="Bound">x</a> <a id="20937" class="InductiveConstructor Operator">∷</a> <a id="20939" class="Symbol">_}</a>       <a id="20948" href="Data.List.Relation.Unary.All.Properties.html#20948" class="Bound">all⁺</a>        <a id="20960" href="Data.List.Relation.Unary.All.Properties.html#20960" class="Bound">all⁻</a>  <a id="20966" class="Symbol">|</a> <a id="20968" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="20972" href="Data.List.Relation.Unary.All.Properties.html#20972" class="Bound">¬Px</a> <a id="20976" class="Symbol">|</a> <a id="20978" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="20982" href="Data.List.Relation.Unary.All.Properties.html#20982" class="Bound">¬¬Px</a> <a id="20987" class="Symbol">=</a> <a id="20989" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="21003" href="Data.List.Relation.Unary.All.Properties.html#20972" class="Bound">¬Px</a> <a id="21007" href="Data.List.Relation.Unary.All.Properties.html#20982" class="Bound">¬¬Px</a>

<a id="21013" class="Comment">------------------------------------------------------------------------</a>
<a id="21086" class="Comment">-- partition</a>

<a id="21100" class="Keyword">module</a> <a id="21107" href="Data.List.Relation.Unary.All.Properties.html#21107" class="Module">_</a> <a id="21109" class="Symbol">{</a><a id="21110" href="Data.List.Relation.Unary.All.Properties.html#21110" class="Bound">P</a> <a id="21112" class="Symbol">:</a> <a id="21114" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="21116" class="Symbol">→</a> <a id="21118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21122" href="Data.List.Relation.Unary.All.Properties.html#2523" class="Generalizable">p</a><a id="21123" class="Symbol">}</a> <a id="21125" class="Symbol">(</a><a id="21126" href="Data.List.Relation.Unary.All.Properties.html#21126" class="Bound">P?</a> <a id="21129" class="Symbol">:</a> <a id="21131" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="21141" href="Data.List.Relation.Unary.All.Properties.html#21110" class="Bound">P</a><a id="21142" class="Symbol">)</a> <a id="21144" class="Keyword">where</a>

  <a id="21153" href="Data.List.Relation.Unary.All.Properties.html#21153" class="Function">partition-All</a> <a id="21167" class="Symbol">:</a> <a id="21169" class="Symbol">∀</a> <a id="21171" href="Data.List.Relation.Unary.All.Properties.html#21171" class="Bound">xs</a> <a id="21174" class="Symbol">→</a> <a id="21176" class="Symbol">(</a><a id="21177" class="Keyword">let</a> <a id="21181" href="Data.List.Relation.Unary.All.Properties.html#21181" class="Bound">ys</a> <a id="21184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21186" href="Data.List.Relation.Unary.All.Properties.html#21186" class="Bound">zs</a> <a id="21189" class="Symbol">=</a> <a id="21191" href="Data.List.Base.html#10628" class="Function">partition</a> <a id="21201" href="Data.List.Relation.Unary.All.Properties.html#21126" class="Bound">P?</a> <a id="21204" href="Data.List.Relation.Unary.All.Properties.html#21171" class="Bound">xs</a><a id="21206" class="Symbol">)</a> <a id="21208" class="Symbol">→</a>
                  <a id="21228" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="21232" href="Data.List.Relation.Unary.All.Properties.html#21110" class="Bound">P</a> <a id="21234" href="Data.List.Relation.Unary.All.Properties.html#21181" class="Bound">ys</a> <a id="21237" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="21239" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="21243" class="Symbol">(</a><a id="21244" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="21246" href="Data.List.Relation.Unary.All.Properties.html#21110" class="Bound">P</a><a id="21247" class="Symbol">)</a> <a id="21249" href="Data.List.Relation.Unary.All.Properties.html#21186" class="Bound">zs</a>
  <a id="21254" href="Data.List.Relation.Unary.All.Properties.html#21153" class="Function">partition-All</a> <a id="21268" href="Data.List.Relation.Unary.All.Properties.html#21268" class="Bound">xs</a> <a id="21271" class="Keyword">rewrite</a> <a id="21279" href="Data.List.Properties.html#50987" class="Function">List.partition-defn</a> <a id="21299" href="Data.List.Relation.Unary.All.Properties.html#21126" class="Bound">P?</a> <a id="21302" href="Data.List.Relation.Unary.All.Properties.html#21268" class="Bound">xs</a> <a id="21305" class="Symbol">=</a>
    <a id="21311" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="21322" href="Data.List.Relation.Unary.All.Properties.html#21126" class="Bound">P?</a> <a id="21325" href="Data.List.Relation.Unary.All.Properties.html#21268" class="Bound">xs</a> <a id="21328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21330" href="Data.List.Relation.Unary.All.Properties.html#20037" class="Function">all-filter</a> <a id="21341" class="Symbol">(</a><a id="21342" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="21345" href="Data.List.Relation.Unary.All.Properties.html#21126" class="Bound">P?</a><a id="21347" class="Symbol">)</a> <a id="21349" href="Data.List.Relation.Unary.All.Properties.html#21268" class="Bound">xs</a>

<a id="21353" class="Comment">------------------------------------------------------------------------</a>
<a id="21426" class="Comment">-- derun and deduplicate</a>

<a id="21452" class="Keyword">module</a> <a id="21459" href="Data.List.Relation.Unary.All.Properties.html#21459" class="Module">_</a> <a id="21461" class="Symbol">{</a><a id="21462" href="Data.List.Relation.Unary.All.Properties.html#21462" class="Bound">R</a> <a id="21464" class="Symbol">:</a> <a id="21466" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="21468" class="Symbol">→</a> <a id="21470" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="21472" class="Symbol">→</a> <a id="21474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="21478" href="Data.List.Relation.Unary.All.Properties.html#2525" class="Generalizable">q</a><a id="21479" class="Symbol">}</a> <a id="21481" class="Symbol">(</a><a id="21482" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="21485" class="Symbol">:</a> <a id="21487" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="21499" href="Data.List.Relation.Unary.All.Properties.html#21462" class="Bound">R</a><a id="21500" class="Symbol">)</a> <a id="21502" class="Keyword">where</a>

  <a id="21511" href="Data.List.Relation.Unary.All.Properties.html#21511" class="Function">derun⁺</a> <a id="21518" class="Symbol">:</a> <a id="21520" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="21524" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="21526" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="21529" class="Symbol">→</a> <a id="21531" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="21535" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="21537" class="Symbol">(</a><a id="21538" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="21544" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="21547" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="21549" class="Symbol">)</a>
  <a id="21553" href="Data.List.Relation.Unary.All.Properties.html#21511" class="Function">derun⁺</a> <a id="21560" class="Symbol">{</a><a id="21561" class="Argument">xs</a> <a id="21564" class="Symbol">=</a> <a id="21566" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="21568" class="Symbol">}</a>         <a id="21578" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>                 <a id="21597" class="Symbol">=</a> <a id="21599" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="21604" href="Data.List.Relation.Unary.All.Properties.html#21511" class="Function">derun⁺</a> <a id="21611" class="Symbol">{</a><a id="21612" class="Argument">xs</a> <a id="21615" class="Symbol">=</a> <a id="21617" href="Data.List.Relation.Unary.All.Properties.html#21617" class="Bound">x</a> <a id="21619" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21621" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="21623" class="Symbol">}</a>     <a id="21629" class="Symbol">(</a><a id="21630" href="Data.List.Relation.Unary.All.Properties.html#21630" class="Bound">px</a> <a id="21633" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="21635" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="21637" class="Symbol">)</a>          <a id="21648" class="Symbol">=</a> <a id="21650" href="Data.List.Relation.Unary.All.Properties.html#21630" class="Bound">px</a> <a id="21653" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="21655" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="21660" href="Data.List.Relation.Unary.All.Properties.html#21511" class="Function">derun⁺</a> <a id="21667" class="Symbol">{</a><a id="21668" class="Argument">xs</a> <a id="21671" class="Symbol">=</a> <a id="21673" href="Data.List.Relation.Unary.All.Properties.html#21673" class="Bound">x</a> <a id="21675" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21677" href="Data.List.Relation.Unary.All.Properties.html#21677" class="Bound">y</a> <a id="21679" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21681" href="Data.List.Relation.Unary.All.Properties.html#21681" class="Bound">xs</a><a id="21683" class="Symbol">}</a> <a id="21685" class="Symbol">(</a><a id="21686" href="Data.List.Relation.Unary.All.Properties.html#21686" class="Bound">px</a> <a id="21689" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="21691" href="Data.List.Relation.Unary.All.Properties.html#21691" class="Bound">all[P,y∷xs]</a><a id="21702" class="Symbol">)</a> <a id="21704" class="Keyword">with</a> <a id="21709" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="21714" class="Symbol">(</a><a id="21715" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="21718" href="Data.List.Relation.Unary.All.Properties.html#21673" class="Bound">x</a> <a id="21720" href="Data.List.Relation.Unary.All.Properties.html#21677" class="Bound">y</a><a id="21721" class="Symbol">)</a>
  <a id="21725" class="Symbol">...</a> <a id="21729" class="Symbol">|</a> <a id="21731" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21737" class="Symbol">=</a> <a id="21739" class="Bound">px</a> <a id="21742" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="21744" href="Data.List.Relation.Unary.All.Properties.html#21511" class="Function">derun⁺</a> <a id="21751" class="Bound">all[P,y∷xs]</a>
  <a id="21765" class="Symbol">...</a> <a id="21769" class="Symbol">|</a> <a id="21771" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="21777" class="Symbol">=</a> <a id="21779" href="Data.List.Relation.Unary.All.Properties.html#21511" class="Function">derun⁺</a> <a id="21786" class="Bound">all[P,y∷xs]</a>

  <a id="21801" href="Data.List.Relation.Unary.All.Properties.html#21801" class="Function">deduplicate⁺</a> <a id="21814" class="Symbol">:</a> <a id="21816" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="21820" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="21822" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="21825" class="Symbol">→</a> <a id="21827" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="21831" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="21833" class="Symbol">(</a><a id="21834" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="21846" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="21849" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="21851" class="Symbol">)</a>
  <a id="21855" href="Data.List.Relation.Unary.All.Properties.html#21801" class="Function">deduplicate⁺</a> <a id="21868" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="21879" class="Symbol">=</a> <a id="21881" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="21886" href="Data.List.Relation.Unary.All.Properties.html#21801" class="Function">deduplicate⁺</a> <a id="21899" class="Symbol">(</a><a id="21900" href="Data.List.Relation.Unary.All.Properties.html#21900" class="Bound">px</a> <a id="21903" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="21905" href="Data.List.Relation.Unary.All.Properties.html#21905" class="Bound">pxs</a><a id="21908" class="Symbol">)</a> <a id="21910" class="Symbol">=</a> <a id="21912" href="Data.List.Relation.Unary.All.Properties.html#21900" class="Bound">px</a> <a id="21915" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="21917" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">filter⁺</a> <a id="21925" class="Symbol">(</a><a id="21926" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="21929" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21931" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="21934" class="Symbol">_)</a> <a id="21937" class="Symbol">(</a><a id="21938" href="Data.List.Relation.Unary.All.Properties.html#21801" class="Function">deduplicate⁺</a> <a id="21951" href="Data.List.Relation.Unary.All.Properties.html#21905" class="Bound">pxs</a><a id="21954" class="Symbol">)</a>

  <a id="21959" href="Data.List.Relation.Unary.All.Properties.html#21959" class="Function">derun⁻</a> <a id="21966" class="Symbol">:</a> <a id="21968" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="21970" href="Relation.Binary.Definitions.html#5277" class="Function Operator">B.Respects</a> <a id="21981" class="Symbol">(</a><a id="21982" href="Function.Base.html#1657" class="Function">flip</a> <a id="21987" href="Data.List.Relation.Unary.All.Properties.html#21462" class="Bound">R</a><a id="21988" class="Symbol">)</a> <a id="21990" class="Symbol">→</a> <a id="21992" class="Symbol">∀</a> <a id="21994" href="Data.List.Relation.Unary.All.Properties.html#21994" class="Bound">xs</a> <a id="21997" class="Symbol">→</a> <a id="21999" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="22003" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="22005" class="Symbol">(</a><a id="22006" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="22012" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22015" href="Data.List.Relation.Unary.All.Properties.html#21994" class="Bound">xs</a><a id="22017" class="Symbol">)</a> <a id="22019" class="Symbol">→</a> <a id="22021" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="22025" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="22027" href="Data.List.Relation.Unary.All.Properties.html#21994" class="Bound">xs</a>
  <a id="22032" href="Data.List.Relation.Unary.All.Properties.html#21959" class="Function">derun⁻</a> <a id="22039" class="Symbol">{</a><a id="22040" class="Argument">P</a> <a id="22042" class="Symbol">=</a> <a id="22044" href="Data.List.Relation.Unary.All.Properties.html#22044" class="Bound">P</a><a id="22045" class="Symbol">}</a> <a id="22047" href="Data.List.Relation.Unary.All.Properties.html#22047" class="Bound">P-resp-R</a> <a id="22056" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="22065" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>          <a id="22077" class="Symbol">=</a> <a id="22079" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="22084" href="Data.List.Relation.Unary.All.Properties.html#21959" class="Function">derun⁻</a> <a id="22091" class="Symbol">{</a><a id="22092" class="Argument">P</a> <a id="22094" class="Symbol">=</a> <a id="22096" href="Data.List.Relation.Unary.All.Properties.html#22096" class="Bound">P</a><a id="22097" class="Symbol">}</a> <a id="22099" href="Data.List.Relation.Unary.All.Properties.html#22099" class="Bound">P-resp-R</a> <a id="22108" class="Symbol">(</a><a id="22109" href="Data.List.Relation.Unary.All.Properties.html#22109" class="Bound">x</a> <a id="22111" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22113" href="Data.List.Relation.Unary.All.Properties.html#22113" class="Bound">xs</a><a id="22115" class="Symbol">)</a> <a id="22117" href="Data.List.Relation.Unary.All.Properties.html#22117" class="Bound">all[P,x∷xs]</a> <a id="22129" class="Symbol">=</a> <a id="22131" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22135" href="Data.List.Relation.Unary.All.Properties.html#22109" class="Bound">x</a> <a id="22137" href="Data.List.Relation.Unary.All.Properties.html#22113" class="Bound">xs</a> <a id="22140" href="Data.List.Relation.Unary.All.Properties.html#22117" class="Bound">all[P,x∷xs]</a>
    <a id="22156" class="Keyword">where</a>
    <a id="22166" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22170" class="Symbol">:</a> <a id="22172" class="Symbol">∀</a> <a id="22174" href="Data.List.Relation.Unary.All.Properties.html#22174" class="Bound">x</a> <a id="22176" href="Data.List.Relation.Unary.All.Properties.html#22176" class="Bound">xs</a> <a id="22179" class="Symbol">→</a> <a id="22181" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="22185" href="Data.List.Relation.Unary.All.Properties.html#22096" class="Bound">P</a> <a id="22187" class="Symbol">(</a><a id="22188" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="22194" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22197" class="Symbol">(</a><a id="22198" href="Data.List.Relation.Unary.All.Properties.html#22174" class="Bound">x</a> <a id="22200" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22202" href="Data.List.Relation.Unary.All.Properties.html#22176" class="Bound">xs</a><a id="22204" class="Symbol">))</a> <a id="22207" class="Symbol">→</a> <a id="22209" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="22213" href="Data.List.Relation.Unary.All.Properties.html#22096" class="Bound">P</a> <a id="22215" class="Symbol">(</a><a id="22216" href="Data.List.Relation.Unary.All.Properties.html#22174" class="Bound">x</a> <a id="22218" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22220" href="Data.List.Relation.Unary.All.Properties.html#22176" class="Bound">xs</a><a id="22222" class="Symbol">)</a>
    <a id="22228" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22232" href="Data.List.Relation.Unary.All.Properties.html#22232" class="Bound">x</a> <a id="22234" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="22243" class="Symbol">(</a><a id="22244" href="Data.List.Relation.Unary.All.Properties.html#22244" class="Bound">px</a> <a id="22247" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22249" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="22251" class="Symbol">)</a> <a id="22253" class="Symbol">=</a> <a id="22255" href="Data.List.Relation.Unary.All.Properties.html#22244" class="Bound">px</a> <a id="22258" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22260" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
    <a id="22267" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22271" href="Data.List.Relation.Unary.All.Properties.html#22271" class="Bound">x</a> <a id="22273" class="Symbol">(</a><a id="22274" href="Data.List.Relation.Unary.All.Properties.html#22274" class="Bound">y</a> <a id="22276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22278" href="Data.List.Relation.Unary.All.Properties.html#22278" class="Bound">xs</a><a id="22280" class="Symbol">)</a> <a id="22282" href="Data.List.Relation.Unary.All.Properties.html#22282" class="Bound">all[P,x∷y∷xs]</a> <a id="22296" class="Keyword">with</a> <a id="22301" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22304" href="Data.List.Relation.Unary.All.Properties.html#22271" class="Bound">x</a> <a id="22306" href="Data.List.Relation.Unary.All.Properties.html#22274" class="Bound">y</a>
    <a id="22312" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22316" href="Data.List.Relation.Unary.All.Properties.html#22316" class="Bound">x</a> <a id="22318" class="Symbol">(</a><a id="22319" href="Data.List.Relation.Unary.All.Properties.html#22319" class="Bound">y</a> <a id="22321" class="InductiveConstructor Operator">∷</a> <a id="22323" href="Data.List.Relation.Unary.All.Properties.html#22323" class="Bound">xs</a><a id="22325" class="Symbol">)</a> <a id="22327" href="Data.List.Relation.Unary.All.Properties.html#22327" class="Bound">all[P,y∷xs]</a>        <a id="22346" class="Symbol">|</a> <a id="22348" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="22352" href="Data.List.Relation.Unary.All.Properties.html#22352" class="Bound">Rxy</a>
      <a id="22362" class="Keyword">with</a> <a id="22367" href="Data.List.Relation.Unary.All.Properties.html#22367" class="Bound">r</a><a id="22368" class="Symbol">@(</a><a id="22370" href="Data.List.Relation.Unary.All.Properties.html#22370" class="Bound">py</a> <a id="22373" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22375" class="Symbol">_)</a> ← <a id="22380" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22384" href="Data.List.Relation.Unary.All.Properties.html#22319" class="Bound">y</a> <a id="22386" href="Data.List.Relation.Unary.All.Properties.html#22323" class="Bound">xs</a> <a id="22389" href="Data.List.Relation.Unary.All.Properties.html#22327" class="Bound">all[P,y∷xs]</a> <a id="22401" class="Symbol">=</a> <a id="22403" href="Data.List.Relation.Unary.All.Properties.html#22099" class="Bound">P-resp-R</a> <a id="22412" href="Data.List.Relation.Unary.All.Properties.html#22352" class="Bound">Rxy</a> <a id="22416" href="Data.List.Relation.Unary.All.Properties.html#22370" class="Bound">py</a> <a id="22419" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22421" href="Data.List.Relation.Unary.All.Properties.html#22367" class="Bound">r</a>
    <a id="22427" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22431" href="Data.List.Relation.Unary.All.Properties.html#22431" class="Bound">x</a> <a id="22433" class="Symbol">(</a><a id="22434" href="Data.List.Relation.Unary.All.Properties.html#22434" class="Bound">y</a> <a id="22436" class="InductiveConstructor Operator">∷</a> <a id="22438" href="Data.List.Relation.Unary.All.Properties.html#22438" class="Bound">xs</a><a id="22440" class="Symbol">)</a> <a id="22442" class="Symbol">(</a><a id="22443" href="Data.List.Relation.Unary.All.Properties.html#22443" class="Bound">px</a> <a id="22446" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22448" href="Data.List.Relation.Unary.All.Properties.html#22448" class="Bound">all[P,y∷xs]</a><a id="22459" class="Symbol">)</a> <a id="22461" class="Symbol">|</a> <a id="22463" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="22466" class="Symbol">_</a> <a id="22468" class="Symbol">=</a> <a id="22470" href="Data.List.Relation.Unary.All.Properties.html#22443" class="Bound">px</a> <a id="22473" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22475" href="Data.List.Relation.Unary.All.Properties.html#22166" class="Function">aux</a> <a id="22479" href="Data.List.Relation.Unary.All.Properties.html#22434" class="Bound">y</a> <a id="22481" href="Data.List.Relation.Unary.All.Properties.html#22438" class="Bound">xs</a> <a id="22484" href="Data.List.Relation.Unary.All.Properties.html#22448" class="Bound">all[P,y∷xs]</a>

  <a id="22499" href="Data.List.Relation.Unary.All.Properties.html#22499" class="Function">deduplicate⁻</a> <a id="22512" class="Symbol">:</a> <a id="22514" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="22516" href="Relation.Binary.Definitions.html#5277" class="Function Operator">B.Respects</a> <a id="22527" href="Data.List.Relation.Unary.All.Properties.html#21462" class="Bound">R</a> <a id="22529" class="Symbol">→</a> <a id="22531" class="Symbol">∀</a> <a id="22533" href="Data.List.Relation.Unary.All.Properties.html#22533" class="Bound">xs</a> <a id="22536" class="Symbol">→</a> <a id="22538" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="22542" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="22544" class="Symbol">(</a><a id="22545" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="22557" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22560" href="Data.List.Relation.Unary.All.Properties.html#22533" class="Bound">xs</a><a id="22562" class="Symbol">)</a> <a id="22564" class="Symbol">→</a> <a id="22566" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="22570" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="22572" href="Data.List.Relation.Unary.All.Properties.html#22533" class="Bound">xs</a>
  <a id="22577" href="Data.List.Relation.Unary.All.Properties.html#22499" class="Function">deduplicate⁻</a> <a id="22590" class="Symbol">{</a><a id="22591" class="Argument">P</a> <a id="22593" class="Symbol">=</a> <a id="22595" href="Data.List.Relation.Unary.All.Properties.html#22595" class="Bound">P</a><a id="22596" class="Symbol">}</a> <a id="22598" href="Data.List.Relation.Unary.All.Properties.html#22598" class="Bound">resp</a> <a id="22603" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="22612" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="22615" class="Symbol">=</a> <a id="22617" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="22622" href="Data.List.Relation.Unary.All.Properties.html#22499" class="Function">deduplicate⁻</a> <a id="22635" class="Symbol">{</a><a id="22636" class="Argument">P</a> <a id="22638" class="Symbol">=</a> <a id="22640" href="Data.List.Relation.Unary.All.Properties.html#22640" class="Bound">P</a><a id="22641" class="Symbol">}</a> <a id="22643" href="Data.List.Relation.Unary.All.Properties.html#22643" class="Bound">resp</a> <a id="22648" class="Symbol">(</a><a id="22649" href="Data.List.Relation.Unary.All.Properties.html#22649" class="Bound">x</a> <a id="22651" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22653" href="Data.List.Relation.Unary.All.Properties.html#22653" class="Bound">xs</a><a id="22655" class="Symbol">)</a> <a id="22657" class="Symbol">(</a><a id="22658" href="Data.List.Relation.Unary.All.Properties.html#22658" class="Bound">px</a> <a id="22661" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22663" href="Data.List.Relation.Unary.All.Properties.html#22663" class="Bound">pxs!</a><a id="22667" class="Symbol">)</a> <a id="22669" class="Symbol">=</a>
    <a id="22675" href="Data.List.Relation.Unary.All.Properties.html#22658" class="Bound">px</a> <a id="22678" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="22680" href="Data.List.Relation.Unary.All.Properties.html#22499" class="Function">deduplicate⁻</a> <a id="22693" href="Data.List.Relation.Unary.All.Properties.html#22643" class="Bound">resp</a> <a id="22698" href="Data.List.Relation.Unary.All.Properties.html#22653" class="Bound">xs</a> <a id="22701" class="Symbol">(</a><a id="22702" href="Data.List.Relation.Unary.All.Properties.html#20428" class="Function">filter⁻</a> <a id="22710" class="Symbol">(</a><a id="22711" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22714" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22716" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22719" href="Data.List.Relation.Unary.All.Properties.html#22649" class="Bound">x</a><a id="22720" class="Symbol">)</a> <a id="22722" href="Data.List.Relation.Unary.All.Properties.html#22663" class="Bound">pxs!</a> <a id="22727" class="Symbol">(</a><a id="22728" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="22741" href="Data.List.Relation.Unary.All.Properties.html#22761" class="Function">aux</a><a id="22744" class="Symbol">))</a>
    <a id="22751" class="Keyword">where</a>
    <a id="22761" href="Data.List.Relation.Unary.All.Properties.html#22761" class="Function">aux</a> <a id="22765" class="Symbol">:</a> <a id="22767" class="Symbol">∀</a> <a id="22769" class="Symbol">{</a><a id="22770" href="Data.List.Relation.Unary.All.Properties.html#22770" class="Bound">z</a><a id="22771" class="Symbol">}</a> <a id="22773" class="Symbol">→</a> <a id="22775" href="Data.List.Relation.Unary.All.Properties.html#22770" class="Bound">z</a> <a id="22777" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22779" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="22786" class="Symbol">(</a><a id="22787" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22790" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22792" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22795" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22797" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22800" href="Data.List.Relation.Unary.All.Properties.html#22649" class="Bound">x</a><a id="22801" class="Symbol">)</a> <a id="22803" class="Symbol">(</a><a id="22804" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="22816" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22819" href="Data.List.Relation.Unary.All.Properties.html#22653" class="Bound">xs</a><a id="22821" class="Symbol">)</a> <a id="22823" class="Symbol">→</a> <a id="22825" href="Data.List.Relation.Unary.All.Properties.html#22640" class="Bound">P</a> <a id="22827" href="Data.List.Relation.Unary.All.Properties.html#22770" class="Bound">z</a>
    <a id="22833" href="Data.List.Relation.Unary.All.Properties.html#22761" class="Function">aux</a> <a id="22837" class="Symbol">{</a><a id="22838" class="Argument">z</a> <a id="22840" class="Symbol">=</a> <a id="22842" href="Data.List.Relation.Unary.All.Properties.html#22842" class="Bound">z</a><a id="22843" class="Symbol">}</a> <a id="22845" href="Data.List.Relation.Unary.All.Properties.html#22845" class="Bound">z∈filter</a> <a id="22854" class="Symbol">=</a> <a id="22856" href="Data.List.Relation.Unary.All.Properties.html#22643" class="Bound">resp</a> <a id="22861" class="Symbol">(</a><a id="22862" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="22879" class="Symbol">(</a><a id="22880" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22883" href="Data.List.Relation.Unary.All.Properties.html#22649" class="Bound">x</a> <a id="22885" href="Data.List.Relation.Unary.All.Properties.html#22842" class="Bound">z</a><a id="22886" class="Symbol">)</a>
      <a id="22894" class="Symbol">(</a><a id="22895" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a> <a id="22909" class="Symbol">(</a><a id="22910" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="22920" class="Symbol">(</a><a id="22921" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22924" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22926" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22929" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22931" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22934" href="Data.List.Relation.Unary.All.Properties.html#22649" class="Bound">x</a><a id="22935" class="Symbol">)</a> <a id="22937" class="Symbol">{</a><a id="22938" href="Data.List.Relation.Unary.All.Properties.html#22842" class="Bound">z</a><a id="22939" class="Symbol">}</a> <a id="22941" class="Symbol">{</a><a id="22942" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="22954" href="Data.List.Relation.Unary.All.Properties.html#21482" class="Bound">R?</a> <a id="22957" href="Data.List.Relation.Unary.All.Properties.html#22653" class="Bound">xs</a><a id="22959" class="Symbol">}</a> <a id="22961" href="Data.List.Relation.Unary.All.Properties.html#22845" class="Bound">z∈filter</a><a id="22969" class="Symbol">)))</a> <a id="22973" href="Data.List.Relation.Unary.All.Properties.html#22658" class="Bound">px</a>

<a id="22977" class="Comment">------------------------------------------------------------------------</a>
<a id="23050" class="Comment">-- zipWith</a>

<a id="zipWith⁺"></a><a id="23062" href="Data.List.Relation.Unary.All.Properties.html#23062" class="Function">zipWith⁺</a> <a id="23071" class="Symbol">:</a> <a id="23073" class="Symbol">∀</a> <a id="23075" class="Symbol">(</a><a id="23076" href="Data.List.Relation.Unary.All.Properties.html#23076" class="Bound">f</a> <a id="23078" class="Symbol">:</a> <a id="23080" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="23082" class="Symbol">→</a> <a id="23084" href="Data.List.Relation.Unary.All.Properties.html#2563" class="Generalizable">B</a> <a id="23086" class="Symbol">→</a> <a id="23088" href="Data.List.Relation.Unary.All.Properties.html#2577" class="Generalizable">C</a><a id="23089" class="Symbol">)</a> <a id="23091" class="Symbol">→</a> <a id="23093" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="23103" class="Symbol">(λ</a> <a id="23106" href="Data.List.Relation.Unary.All.Properties.html#23106" class="Bound">x</a> <a id="23108" href="Data.List.Relation.Unary.All.Properties.html#23108" class="Bound">y</a> <a id="23110" class="Symbol">→</a> <a id="23112" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23114" class="Symbol">(</a><a id="23115" href="Data.List.Relation.Unary.All.Properties.html#23076" class="Bound">f</a> <a id="23117" href="Data.List.Relation.Unary.All.Properties.html#23106" class="Bound">x</a> <a id="23119" href="Data.List.Relation.Unary.All.Properties.html#23108" class="Bound">y</a><a id="23120" class="Symbol">))</a> <a id="23123" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="23126" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a> <a id="23129" class="Symbol">→</a>
           <a id="23142" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="23146" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23148" class="Symbol">(</a><a id="23149" href="Data.List.Base.html#2712" class="Function">zipWith</a> <a id="23157" href="Data.List.Relation.Unary.All.Properties.html#23076" class="Bound">f</a> <a id="23159" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="23162" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="23164" class="Symbol">)</a>
<a id="23166" href="Data.List.Relation.Unary.All.Properties.html#23062" class="Function">zipWith⁺</a> <a id="23175" href="Data.List.Relation.Unary.All.Properties.html#23175" class="Bound">f</a> <a id="23177" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>              <a id="23193" class="Symbol">=</a> <a id="23195" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="23198" href="Data.List.Relation.Unary.All.Properties.html#23062" class="Function">zipWith⁺</a> <a id="23207" href="Data.List.Relation.Unary.All.Properties.html#23207" class="Bound">f</a> <a id="23209" class="Symbol">(</a><a id="23210" href="Data.List.Relation.Unary.All.Properties.html#23210" class="Bound">Pfxy</a> <a id="23215" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="23217" href="Data.List.Relation.Unary.All.Properties.html#23217" class="Bound">Pfxsys</a><a id="23223" class="Symbol">)</a> <a id="23225" class="Symbol">=</a> <a id="23227" href="Data.List.Relation.Unary.All.Properties.html#23210" class="Bound">Pfxy</a> <a id="23232" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="23234" href="Data.List.Relation.Unary.All.Properties.html#23062" class="Function">zipWith⁺</a> <a id="23243" href="Data.List.Relation.Unary.All.Properties.html#23207" class="Bound">f</a> <a id="23245" href="Data.List.Relation.Unary.All.Properties.html#23217" class="Bound">Pfxsys</a>

<a id="23253" class="Comment">------------------------------------------------------------------------</a>
<a id="23326" class="Comment">-- Operations for constructing lists</a>
<a id="23363" class="Comment">------------------------------------------------------------------------</a>
<a id="23436" class="Comment">-- fromMaybe</a>

<a id="fromMaybe⁺"></a><a id="23450" href="Data.List.Relation.Unary.All.Properties.html#23450" class="Function">fromMaybe⁺</a> <a id="23461" class="Symbol">:</a> <a id="23463" class="Symbol">∀</a> <a id="23465" class="Symbol">{</a><a id="23466" href="Data.List.Relation.Unary.All.Properties.html#23466" class="Bound">mx</a><a id="23468" class="Symbol">}</a> <a id="23470" class="Symbol">→</a> <a id="23472" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="23482" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23484" href="Data.List.Relation.Unary.All.Properties.html#23466" class="Bound">mx</a> <a id="23487" class="Symbol">→</a> <a id="23489" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="23493" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23495" class="Symbol">(</a><a id="23496" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="23506" href="Data.List.Relation.Unary.All.Properties.html#23466" class="Bound">mx</a><a id="23508" class="Symbol">)</a>
<a id="23510" href="Data.List.Relation.Unary.All.Properties.html#23450" class="Function">fromMaybe⁺</a> <a id="23521" class="Symbol">(</a><a id="23522" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="23527" href="Data.List.Relation.Unary.All.Properties.html#23527" class="Bound">px</a><a id="23529" class="Symbol">)</a> <a id="23531" class="Symbol">=</a> <a id="23533" href="Data.List.Relation.Unary.All.Properties.html#23527" class="Bound">px</a> <a id="23536" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="23538" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="23541" href="Data.List.Relation.Unary.All.Properties.html#23450" class="Function">fromMaybe⁺</a> <a id="23552" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="23562" class="Symbol">=</a> <a id="23564" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>

<a id="fromMaybe⁻"></a><a id="23568" href="Data.List.Relation.Unary.All.Properties.html#23568" class="Function">fromMaybe⁻</a> <a id="23579" class="Symbol">:</a> <a id="23581" class="Symbol">∀</a> <a id="23583" href="Data.List.Relation.Unary.All.Properties.html#23583" class="Bound">mx</a> <a id="23586" class="Symbol">→</a> <a id="23588" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="23592" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23594" class="Symbol">(</a><a id="23595" href="Data.List.Base.html#4940" class="Function">fromMaybe</a> <a id="23605" href="Data.List.Relation.Unary.All.Properties.html#23583" class="Bound">mx</a><a id="23607" class="Symbol">)</a> <a id="23609" class="Symbol">→</a> <a id="23611" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">Maybe.All</a> <a id="23621" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23623" href="Data.List.Relation.Unary.All.Properties.html#23583" class="Bound">mx</a>
<a id="23626" href="Data.List.Relation.Unary.All.Properties.html#23568" class="Function">fromMaybe⁻</a> <a id="23637" class="Symbol">(</a><a id="23638" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="23643" href="Data.List.Relation.Unary.All.Properties.html#23643" class="Bound">x</a><a id="23644" class="Symbol">)</a> <a id="23646" class="Symbol">(</a><a id="23647" href="Data.List.Relation.Unary.All.Properties.html#23647" class="Bound">px</a> <a id="23650" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="23652" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="23654" class="Symbol">)</a> <a id="23656" class="Symbol">=</a> <a id="23658" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="23663" href="Data.List.Relation.Unary.All.Properties.html#23647" class="Bound">px</a>
<a id="23666" href="Data.List.Relation.Unary.All.Properties.html#23568" class="Function">fromMaybe⁻</a> <a id="23677" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="23686" href="Data.List.Relation.Unary.All.Properties.html#23686" class="Bound">p</a>         <a id="23696" class="Symbol">=</a> <a id="23698" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

<a id="23707" class="Comment">------------------------------------------------------------------------</a>
<a id="23780" class="Comment">-- replicate</a>

<a id="replicate⁺"></a><a id="23794" href="Data.List.Relation.Unary.All.Properties.html#23794" class="Function">replicate⁺</a> <a id="23805" class="Symbol">:</a> <a id="23807" class="Symbol">∀</a> <a id="23809" href="Data.List.Relation.Unary.All.Properties.html#23809" class="Bound">n</a> <a id="23811" class="Symbol">→</a> <a id="23813" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23815" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a> <a id="23817" class="Symbol">→</a> <a id="23819" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="23823" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23825" class="Symbol">(</a><a id="23826" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="23836" href="Data.List.Relation.Unary.All.Properties.html#23809" class="Bound">n</a> <a id="23838" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="23839" class="Symbol">)</a>
<a id="23841" href="Data.List.Relation.Unary.All.Properties.html#23794" class="Function">replicate⁺</a> <a id="23852" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23860" href="Data.List.Relation.Unary.All.Properties.html#23860" class="Bound">px</a> <a id="23863" class="Symbol">=</a> <a id="23865" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="23868" href="Data.List.Relation.Unary.All.Properties.html#23794" class="Function">replicate⁺</a> <a id="23879" class="Symbol">(</a><a id="23880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23884" href="Data.List.Relation.Unary.All.Properties.html#23884" class="Bound">n</a><a id="23885" class="Symbol">)</a> <a id="23887" href="Data.List.Relation.Unary.All.Properties.html#23887" class="Bound">px</a> <a id="23890" class="Symbol">=</a> <a id="23892" href="Data.List.Relation.Unary.All.Properties.html#23887" class="Bound">px</a> <a id="23895" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="23897" href="Data.List.Relation.Unary.All.Properties.html#23794" class="Function">replicate⁺</a> <a id="23908" href="Data.List.Relation.Unary.All.Properties.html#23884" class="Bound">n</a> <a id="23910" href="Data.List.Relation.Unary.All.Properties.html#23887" class="Bound">px</a>

<a id="replicate⁻"></a><a id="23914" href="Data.List.Relation.Unary.All.Properties.html#23914" class="Function">replicate⁻</a> <a id="23925" class="Symbol">:</a> <a id="23927" class="Symbol">∀</a> <a id="23929" class="Symbol">{</a><a id="23930" href="Data.List.Relation.Unary.All.Properties.html#23930" class="Bound">n</a><a id="23931" class="Symbol">}</a> <a id="23933" class="Symbol">→</a> <a id="23935" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="23939" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23941" class="Symbol">(</a><a id="23942" href="Data.List.Base.html#5021" class="Function">replicate</a> <a id="23952" class="Symbol">(</a><a id="23953" class="InductiveConstructor">suc</a> <a id="23957" href="Data.List.Relation.Unary.All.Properties.html#23930" class="Bound">n</a><a id="23958" class="Symbol">)</a> <a id="23960" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a><a id="23961" class="Symbol">)</a> <a id="23963" class="Symbol">→</a> <a id="23965" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="23967" href="Data.List.Relation.Unary.All.Properties.html#2642" class="Generalizable">x</a>
<a id="23969" href="Data.List.Relation.Unary.All.Properties.html#23914" class="Function">replicate⁻</a> <a id="23980" class="Symbol">(</a><a id="23981" href="Data.List.Relation.Unary.All.Properties.html#23981" class="Bound">px</a> <a id="23984" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="23986" class="Symbol">_)</a> <a id="23989" class="Symbol">=</a> <a id="23991" href="Data.List.Relation.Unary.All.Properties.html#23981" class="Bound">px</a>

<a id="23995" class="Comment">------------------------------------------------------------------------</a>
<a id="24068" class="Comment">-- inits</a>

<a id="inits⁺"></a><a id="24078" href="Data.List.Relation.Unary.All.Properties.html#24078" class="Function">inits⁺</a> <a id="24085" class="Symbol">:</a> <a id="24087" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24091" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="24093" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="24096" class="Symbol">→</a> <a id="24098" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24102" class="Symbol">(</a><a id="24103" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24107" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="24108" class="Symbol">)</a> <a id="24110" class="Symbol">(</a><a id="24111" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="24117" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="24119" class="Symbol">)</a>
<a id="24121" href="Data.List.Relation.Unary.All.Properties.html#24078" class="Function">inits⁺</a> <a id="24128" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="24139" class="Symbol">=</a> <a id="24141" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="24144" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24146" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="24149" href="Data.List.Relation.Unary.All.Properties.html#24078" class="Function">inits⁺</a> <a id="24156" class="Symbol">(</a><a id="24157" href="Data.List.Relation.Unary.All.Properties.html#24157" class="Bound">px</a> <a id="24160" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24162" href="Data.List.Relation.Unary.All.Properties.html#24162" class="Bound">pxs</a><a id="24165" class="Symbol">)</a> <a id="24167" class="Symbol">=</a> <a id="24169" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="24172" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24174" href="Data.List.Relation.Unary.All.Properties.html#12205" class="Function">gmap⁺</a> <a id="24180" class="Symbol">(</a><a id="24181" href="Data.List.Relation.Unary.All.Properties.html#24157" class="Bound">px</a> <a id="24184" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="24186" class="Symbol">)</a> <a id="24188" class="Symbol">(</a><a id="24189" href="Data.List.Relation.Unary.All.Properties.html#24078" class="Function">inits⁺</a> <a id="24196" href="Data.List.Relation.Unary.All.Properties.html#24162" class="Bound">pxs</a><a id="24199" class="Symbol">)</a>

<a id="inits⁻"></a><a id="24202" href="Data.List.Relation.Unary.All.Properties.html#24202" class="Function">inits⁻</a> <a id="24209" class="Symbol">:</a> <a id="24211" class="Symbol">∀</a> <a id="24213" href="Data.List.Relation.Unary.All.Properties.html#24213" class="Bound">xs</a> <a id="24216" class="Symbol">→</a> <a id="24218" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24222" class="Symbol">(</a><a id="24223" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24227" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="24228" class="Symbol">)</a> <a id="24230" class="Symbol">(</a><a id="24231" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="24237" href="Data.List.Relation.Unary.All.Properties.html#24213" class="Bound">xs</a><a id="24239" class="Symbol">)</a> <a id="24241" class="Symbol">→</a> <a id="24243" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24247" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="24249" href="Data.List.Relation.Unary.All.Properties.html#24213" class="Bound">xs</a>
<a id="24252" href="Data.List.Relation.Unary.All.Properties.html#24202" class="Function">inits⁻</a> <a id="24259" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="24276" href="Data.List.Relation.Unary.All.Properties.html#24276" class="Bound">pxs</a>                   <a id="24298" class="Symbol">=</a> <a id="24300" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="24303" href="Data.List.Relation.Unary.All.Properties.html#24202" class="Function">inits⁻</a> <a id="24310" class="Symbol">(</a><a id="24311" href="Data.List.Relation.Unary.All.Properties.html#24311" class="Bound">x</a> <a id="24313" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24315" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="24317" class="Symbol">)</a>         <a id="24327" class="Symbol">(</a><a id="24328" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="24331" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24333" href="Data.List.Relation.Unary.All.Properties.html#24333" class="Bound">p[x]</a> <a id="24338" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24340" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="24342" class="Symbol">)</a>      <a id="24349" class="Symbol">=</a> <a id="24351" href="Data.List.Relation.Unary.All.Properties.html#24333" class="Bound">p[x]</a>
<a id="24356" href="Data.List.Relation.Unary.All.Properties.html#24202" class="Function">inits⁻</a> <a id="24363" class="Symbol">(</a><a id="24364" href="Data.List.Relation.Unary.All.Properties.html#24364" class="Bound">x</a> <a id="24366" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24368" href="Data.List.Relation.Unary.All.Properties.html#24368" class="Bound">xs</a><a id="24370" class="Symbol">@(_</a> <a id="24374" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24376" class="Symbol">_))</a> <a id="24380" class="Symbol">(</a><a id="24381" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="24384" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24386" href="Data.List.Relation.Unary.All.Properties.html#24386" class="Bound">pxs</a><a id="24389" class="Symbol">@(</a><a id="24391" href="Data.List.Relation.Unary.All.Properties.html#24391" class="Bound">p[x]</a> <a id="24396" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24398" class="Symbol">_))</a> <a id="24402" class="Symbol">=</a>
  <a id="24406" href="Data.List.Relation.Unary.All.Properties.html#11219" class="Function">singleton⁻</a> <a id="24417" href="Data.List.Relation.Unary.All.Properties.html#24391" class="Bound">p[x]</a> <a id="24422" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24424" href="Data.List.Relation.Unary.All.Properties.html#24202" class="Function">inits⁻</a> <a id="24431" href="Data.List.Relation.Unary.All.Properties.html#24368" class="Bound">xs</a> <a id="24434" class="Symbol">(</a><a id="24435" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="24443" class="Symbol">(</a><a id="24444" href="Data.List.Relation.Unary.All.Properties.html#16195" class="Function">drop⁺</a> <a id="24450" class="Number">1</a><a id="24451" class="Symbol">)</a> <a id="24453" class="Symbol">(</a><a id="24454" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">map⁻</a> <a id="24459" href="Data.List.Relation.Unary.All.Properties.html#24386" class="Bound">pxs</a><a id="24462" class="Symbol">))</a>

<a id="24466" class="Comment">------------------------------------------------------------------------</a>
<a id="24539" class="Comment">-- tails</a>

<a id="tails⁺"></a><a id="24549" href="Data.List.Relation.Unary.All.Properties.html#24549" class="Function">tails⁺</a> <a id="24556" class="Symbol">:</a> <a id="24558" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24562" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="24564" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="24567" class="Symbol">→</a> <a id="24569" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24573" class="Symbol">(</a><a id="24574" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24578" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="24579" class="Symbol">)</a> <a id="24581" class="Symbol">(</a><a id="24582" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="24588" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="24590" class="Symbol">)</a>
<a id="24592" href="Data.List.Relation.Unary.All.Properties.html#24549" class="Function">tails⁺</a> <a id="24599" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>             <a id="24614" class="Symbol">=</a> <a id="24616" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="24619" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24621" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="24624" href="Data.List.Relation.Unary.All.Properties.html#24549" class="Function">tails⁺</a> <a id="24631" href="Data.List.Relation.Unary.All.Properties.html#24631" class="Bound">pxxs</a><a id="24635" class="Symbol">@(_</a> <a id="24639" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24641" href="Data.List.Relation.Unary.All.Properties.html#24641" class="Bound">pxs</a><a id="24644" class="Symbol">)</a> <a id="24646" class="Symbol">=</a> <a id="24648" href="Data.List.Relation.Unary.All.Properties.html#24631" class="Bound">pxxs</a> <a id="24653" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24655" href="Data.List.Relation.Unary.All.Properties.html#24549" class="Function">tails⁺</a> <a id="24662" href="Data.List.Relation.Unary.All.Properties.html#24641" class="Bound">pxs</a>

<a id="tails⁻"></a><a id="24667" href="Data.List.Relation.Unary.All.Properties.html#24667" class="Function">tails⁻</a> <a id="24674" class="Symbol">:</a> <a id="24676" class="Symbol">∀</a> <a id="24678" href="Data.List.Relation.Unary.All.Properties.html#24678" class="Bound">xs</a> <a id="24681" class="Symbol">→</a> <a id="24683" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24687" class="Symbol">(</a><a id="24688" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24692" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="24693" class="Symbol">)</a> <a id="24695" class="Symbol">(</a><a id="24696" href="Data.List.Base.html#5414" class="Function">tails</a> <a id="24702" href="Data.List.Relation.Unary.All.Properties.html#24678" class="Bound">xs</a><a id="24704" class="Symbol">)</a> <a id="24706" class="Symbol">→</a> <a id="24708" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24712" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="24714" href="Data.List.Relation.Unary.All.Properties.html#24678" class="Bound">xs</a>
<a id="24717" href="Data.List.Relation.Unary.All.Properties.html#24667" class="Function">tails⁻</a> <a id="24724" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24733" href="Data.List.Relation.Unary.All.Properties.html#24733" class="Bound">pxs</a>        <a id="24744" class="Symbol">=</a> <a id="24746" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="24749" href="Data.List.Relation.Unary.All.Properties.html#24667" class="Function">tails⁻</a> <a id="24756" class="Symbol">(</a><a id="24757" href="Data.List.Relation.Unary.All.Properties.html#24757" class="Bound">x</a> <a id="24759" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24761" href="Data.List.Relation.Unary.All.Properties.html#24761" class="Bound">xs</a><a id="24763" class="Symbol">)</a> <a id="24765" class="Symbol">(</a><a id="24766" href="Data.List.Relation.Unary.All.Properties.html#24766" class="Bound">pxxs</a> <a id="24771" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="24773" class="Symbol">_)</a> <a id="24776" class="Symbol">=</a> <a id="24778" href="Data.List.Relation.Unary.All.Properties.html#24766" class="Bound">pxxs</a>

<a id="24784" class="Comment">------------------------------------------------------------------------</a>
<a id="24857" class="Comment">-- all</a>

<a id="24865" class="Keyword">module</a> <a id="24872" href="Data.List.Relation.Unary.All.Properties.html#24872" class="Module">_</a> <a id="24874" class="Symbol">(</a><a id="24875" href="Data.List.Relation.Unary.All.Properties.html#24875" class="Bound">p</a> <a id="24877" class="Symbol">:</a> <a id="24879" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="24881" class="Symbol">→</a> <a id="24883" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="24887" class="Symbol">)</a> <a id="24889" class="Keyword">where</a>

  <a id="24898" href="Data.List.Relation.Unary.All.Properties.html#24898" class="Function">all⁺</a> <a id="24903" class="Symbol">:</a> <a id="24905" class="Symbol">∀</a> <a id="24907" href="Data.List.Relation.Unary.All.Properties.html#24907" class="Bound">xs</a> <a id="24910" class="Symbol">→</a> <a id="24912" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="24914" class="Symbol">(</a><a id="24915" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="24919" href="Data.List.Relation.Unary.All.Properties.html#24875" class="Bound">p</a> <a id="24921" href="Data.List.Relation.Unary.All.Properties.html#24907" class="Bound">xs</a><a id="24923" class="Symbol">)</a> <a id="24925" class="Symbol">→</a> <a id="24927" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="24931" class="Symbol">(</a><a id="24932" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="24934" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="24936" href="Data.List.Relation.Unary.All.Properties.html#24875" class="Bound">p</a><a id="24937" class="Symbol">)</a> <a id="24939" href="Data.List.Relation.Unary.All.Properties.html#24907" class="Bound">xs</a>
  <a id="24944" href="Data.List.Relation.Unary.All.Properties.html#24898" class="Function">all⁺</a> <a id="24949" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24958" class="Symbol">_</a>      <a id="24965" class="Symbol">=</a> <a id="24967" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="24972" href="Data.List.Relation.Unary.All.Properties.html#24898" class="Function">all⁺</a> <a id="24977" class="Symbol">(</a><a id="24978" href="Data.List.Relation.Unary.All.Properties.html#24978" class="Bound">x</a> <a id="24980" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24982" href="Data.List.Relation.Unary.All.Properties.html#24982" class="Bound">xs</a><a id="24984" class="Symbol">)</a> <a id="24986" href="Data.List.Relation.Unary.All.Properties.html#24986" class="Bound">px∷pxs</a> <a id="24993" class="Symbol">=</a>
    <a id="24999" class="Keyword">let</a> <a id="25003" href="Data.List.Relation.Unary.All.Properties.html#25003" class="Bound">px</a> <a id="25006" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25008" href="Data.List.Relation.Unary.All.Properties.html#25008" class="Bound">pxs</a> <a id="25012" class="Symbol">=</a> <a id="25014" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="25029" class="Symbol">(</a><a id="25030" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="25034" class="Symbol">{</a><a id="25035" href="Data.List.Relation.Unary.All.Properties.html#24875" class="Bound">p</a> <a id="25037" href="Data.List.Relation.Unary.All.Properties.html#24978" class="Bound">x</a><a id="25038" class="Symbol">})</a> <a id="25041" href="Data.List.Relation.Unary.All.Properties.html#24986" class="Bound">px∷pxs</a>
    <a id="25052" class="Keyword">in</a> <a id="25055" href="Data.List.Relation.Unary.All.Properties.html#25003" class="Bound">px</a> <a id="25058" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25060" href="Data.List.Relation.Unary.All.Properties.html#24898" class="Function">all⁺</a> <a id="25065" href="Data.List.Relation.Unary.All.Properties.html#24982" class="Bound">xs</a> <a id="25068" href="Data.List.Relation.Unary.All.Properties.html#25008" class="Bound">pxs</a>

  <a id="25075" href="Data.List.Relation.Unary.All.Properties.html#25075" class="Function">all⁻</a> <a id="25080" class="Symbol">:</a> <a id="25082" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="25086" class="Symbol">(</a><a id="25087" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="25089" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25091" href="Data.List.Relation.Unary.All.Properties.html#24875" class="Bound">p</a><a id="25092" class="Symbol">)</a> <a id="25094" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="25097" class="Symbol">→</a> <a id="25099" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="25101" class="Symbol">(</a><a id="25102" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="25106" href="Data.List.Relation.Unary.All.Properties.html#24875" class="Bound">p</a> <a id="25108" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="25110" class="Symbol">)</a>
  <a id="25114" href="Data.List.Relation.Unary.All.Properties.html#25075" class="Function">all⁻</a> <a id="25119" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="25130" class="Symbol">=</a> <a id="25132" class="Symbol">_</a>
  <a id="25136" href="Data.List.Relation.Unary.All.Properties.html#25075" class="Function">all⁻</a> <a id="25141" class="Symbol">(</a><a id="25142" href="Data.List.Relation.Unary.All.Properties.html#25142" class="Bound">px</a> <a id="25145" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25147" href="Data.List.Relation.Unary.All.Properties.html#25147" class="Bound">pxs</a><a id="25150" class="Symbol">)</a> <a id="25152" class="Symbol">=</a> <a id="25154" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="25171" href="Data.Bool.Properties.html#21436" class="Function">T-∧</a> <a id="25175" class="Symbol">(</a><a id="25176" href="Data.List.Relation.Unary.All.Properties.html#25142" class="Bound">px</a> <a id="25179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25181" href="Data.List.Relation.Unary.All.Properties.html#25075" class="Function">all⁻</a> <a id="25186" href="Data.List.Relation.Unary.All.Properties.html#25147" class="Bound">pxs</a><a id="25189" class="Symbol">)</a>

<a id="25192" class="Comment">------------------------------------------------------------------------</a>
<a id="25265" class="Comment">-- All is anti-monotone.</a>

<a id="anti-mono"></a><a id="25291" href="Data.List.Relation.Unary.All.Properties.html#25291" class="Function">anti-mono</a> <a id="25301" class="Symbol">:</a> <a id="25303" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="25306" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">Subset.⊆</a> <a id="25315" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a> <a id="25318" class="Symbol">→</a> <a id="25320" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="25324" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="25326" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a> <a id="25329" class="Symbol">→</a> <a id="25331" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="25335" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="25337" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="25340" href="Data.List.Relation.Unary.All.Properties.html#25291" class="Function">anti-mono</a> <a id="25350" href="Data.List.Relation.Unary.All.Properties.html#25350" class="Bound">xs⊆ys</a> <a id="25356" href="Data.List.Relation.Unary.All.Properties.html#25356" class="Bound">pys</a> <a id="25360" class="Symbol">=</a> <a id="25362" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="25375" class="Symbol">(</a><a id="25376" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="25383" href="Data.List.Relation.Unary.All.Properties.html#25356" class="Bound">pys</a> <a id="25387" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25389" href="Data.List.Relation.Unary.All.Properties.html#25350" class="Bound">xs⊆ys</a><a id="25394" class="Symbol">)</a>

<a id="all-anti-mono"></a><a id="25397" href="Data.List.Relation.Unary.All.Properties.html#25397" class="Function">all-anti-mono</a> <a id="25411" class="Symbol">:</a> <a id="25413" class="Symbol">∀</a> <a id="25415" class="Symbol">(</a><a id="25416" href="Data.List.Relation.Unary.All.Properties.html#25416" class="Bound">p</a> <a id="25418" class="Symbol">:</a> <a id="25420" href="Data.List.Relation.Unary.All.Properties.html#2549" class="Generalizable">A</a> <a id="25422" class="Symbol">→</a> <a id="25424" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="25428" class="Symbol">)</a> <a id="25430" class="Symbol">→</a> <a id="25432" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="25435" href="Data.List.Relation.Binary.Subset.Setoid.html#825" class="Function Operator">Subset.⊆</a> <a id="25444" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a> <a id="25447" class="Symbol">→</a> <a id="25449" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="25451" class="Symbol">(</a><a id="25452" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="25456" href="Data.List.Relation.Unary.All.Properties.html#25416" class="Bound">p</a> <a id="25458" href="Data.List.Relation.Unary.All.Properties.html#2657" class="Generalizable">ys</a><a id="25460" class="Symbol">)</a> <a id="25462" class="Symbol">→</a> <a id="25464" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="25466" class="Symbol">(</a><a id="25467" href="Data.Bool.ListAction.html#927" class="Function">all</a> <a id="25471" href="Data.List.Relation.Unary.All.Properties.html#25416" class="Bound">p</a> <a id="25473" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a><a id="25475" class="Symbol">)</a>
<a id="25477" href="Data.List.Relation.Unary.All.Properties.html#25397" class="Function">all-anti-mono</a> <a id="25491" href="Data.List.Relation.Unary.All.Properties.html#25491" class="Bound">p</a> <a id="25493" href="Data.List.Relation.Unary.All.Properties.html#25493" class="Bound">xs⊆ys</a> <a id="25499" class="Symbol">=</a> <a id="25501" href="Data.List.Relation.Unary.All.Properties.html#25075" class="Function">all⁻</a> <a id="25506" href="Data.List.Relation.Unary.All.Properties.html#25491" class="Bound">p</a> <a id="25508" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25510" href="Data.List.Relation.Unary.All.Properties.html#25291" class="Function">anti-mono</a> <a id="25520" href="Data.List.Relation.Unary.All.Properties.html#25493" class="Bound">xs⊆ys</a> <a id="25526" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25528" href="Data.List.Relation.Unary.All.Properties.html#24898" class="Function">all⁺</a> <a id="25533" href="Data.List.Relation.Unary.All.Properties.html#25491" class="Bound">p</a> <a id="25535" class="Symbol">_</a>

<a id="25538" class="Comment">------------------------------------------------------------------------</a>
<a id="25611" class="Comment">-- Interactions with pointwise equality</a>
<a id="25651" class="Comment">------------------------------------------------------------------------</a>

<a id="25725" class="Keyword">module</a> <a id="25732" href="Data.List.Relation.Unary.All.Properties.html#25732" class="Module">_</a> <a id="25734" class="Symbol">(</a><a id="25735" href="Data.List.Relation.Unary.All.Properties.html#25735" class="Bound">S</a> <a id="25737" class="Symbol">:</a> <a id="25739" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="25746" href="Data.List.Relation.Unary.All.Properties.html#2521" class="Generalizable">c</a> <a id="25748" href="Data.List.Relation.Unary.All.Properties.html#2529" class="Generalizable">ℓ</a><a id="25749" class="Symbol">)</a> <a id="25751" class="Keyword">where</a>

  <a id="25760" class="Keyword">open</a> <a id="25765" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="25772" href="Data.List.Relation.Unary.All.Properties.html#25735" class="Bound">S</a>
  <a id="25776" class="Keyword">open</a> <a id="25781" href="Data.List.Relation.Binary.Equality.Setoid.html" class="Module">≋</a> <a id="25783" href="Data.List.Relation.Unary.All.Properties.html#25735" class="Bound">S</a>

  <a id="25788" href="Data.List.Relation.Unary.All.Properties.html#25788" class="Function">respects</a> <a id="25797" class="Symbol">:</a> <a id="25799" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="25801" href="Relation.Binary.Definitions.html#5277" class="Function Operator">B.Respects</a> <a id="25812" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="25816" class="Symbol">→</a> <a id="25818" class="Symbol">(</a><a id="25819" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="25823" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="25824" class="Symbol">)</a> <a id="25826" href="Relation.Binary.Definitions.html#5277" class="Function Operator">B.Respects</a> <a id="25837" href="Data.List.Relation.Binary.Equality.Setoid.html#1555" class="Function Operator">_≋_</a>
  <a id="25843" href="Data.List.Relation.Unary.All.Properties.html#25788" class="Function">respects</a> <a id="25852" href="Data.List.Relation.Unary.All.Properties.html#25852" class="Bound">p≈</a> <a id="25855" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a>            <a id="25869" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="25880" class="Symbol">=</a> <a id="25882" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="25887" href="Data.List.Relation.Unary.All.Properties.html#25788" class="Function">respects</a> <a id="25896" href="Data.List.Relation.Unary.All.Properties.html#25896" class="Bound">p≈</a> <a id="25899" class="Symbol">(</a><a id="25900" href="Data.List.Relation.Unary.All.Properties.html#25900" class="Bound">x≈y</a> <a id="25904" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="25906" href="Data.List.Relation.Unary.All.Properties.html#25906" class="Bound">xs≈ys</a><a id="25911" class="Symbol">)</a> <a id="25913" class="Symbol">(</a><a id="25914" href="Data.List.Relation.Unary.All.Properties.html#25914" class="Bound">px</a> <a id="25917" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25919" href="Data.List.Relation.Unary.All.Properties.html#25919" class="Bound">pxs</a><a id="25922" class="Symbol">)</a> <a id="25924" class="Symbol">=</a> <a id="25926" href="Data.List.Relation.Unary.All.Properties.html#25896" class="Bound">p≈</a> <a id="25929" href="Data.List.Relation.Unary.All.Properties.html#25900" class="Bound">x≈y</a> <a id="25933" href="Data.List.Relation.Unary.All.Properties.html#25914" class="Bound">px</a> <a id="25936" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="25938" href="Data.List.Relation.Unary.All.Properties.html#25788" class="Function">respects</a> <a id="25947" href="Data.List.Relation.Unary.All.Properties.html#25896" class="Bound">p≈</a> <a id="25950" href="Data.List.Relation.Unary.All.Properties.html#25906" class="Bound">xs≈ys</a> <a id="25956" href="Data.List.Relation.Unary.All.Properties.html#25919" class="Bound">pxs</a>

<a id="25961" class="Comment">------------------------------------------------------------------------</a>
<a id="26034" class="Comment">-- DEPRECATED NAMES</a>
<a id="26054" class="Comment">------------------------------------------------------------------------</a>
<a id="26127" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="26198" class="Comment">-- not guaranteed.</a>

<a id="26218" class="Comment">-- Version 1.3</a>

<a id="Any¬→¬All"></a><a id="26234" href="Data.List.Relation.Unary.All.Properties.html#26234" class="Function">Any¬→¬All</a> <a id="26244" class="Symbol">=</a> <a id="26246" href="Data.List.Relation.Unary.All.Properties.Core.html#1961" class="Function">Any¬⇒¬All</a>
<a id="26256" class="Symbol">{-#</a> <a id="26260" class="Keyword">WARNING_ON_USAGE</a> <a id="26277" class="Pragma">Any¬→¬All</a>
<a id="26287" class="String">&quot;Warning: Any¬→¬All was deprecated in v1.3.
Please use Any¬⇒¬All instead.&quot;</a>
<a id="26362" class="Symbol">#-}</a>

<a id="26367" class="Comment">-- Version 2.0</a>

<a id="updateAt-id-relative"></a><a id="26383" href="Data.List.Relation.Unary.All.Properties.html#26383" class="Function">updateAt-id-relative</a> <a id="26404" class="Symbol">=</a> <a id="26406" href="Data.List.Relation.Unary.All.Properties.html#7913" class="Function">updateAt-id-local</a>
<a id="26424" class="Symbol">{-#</a> <a id="26428" class="Keyword">WARNING_ON_USAGE</a> <a id="26445" class="Pragma">updateAt-id-relative</a>
<a id="26466" class="String">&quot;Warning: updateAt-id-relative was deprecated in v2.0.
Please use updateAt-id-local instead.&quot;</a>
<a id="26560" class="Symbol">#-}</a>

<a id="updateAt-compose-relative"></a><a id="26565" href="Data.List.Relation.Unary.All.Properties.html#26565" class="Function">updateAt-compose-relative</a> <a id="26591" class="Symbol">=</a> <a id="26593" href="Data.List.Relation.Unary.All.Properties.html#8527" class="Function">updateAt-∘-local</a>
<a id="26610" class="Symbol">{-#</a> <a id="26614" class="Keyword">WARNING_ON_USAGE</a> <a id="26631" class="Pragma">updateAt-compose-relative</a>
<a id="26657" class="String">&quot;Warning: updateAt-compose-relative was deprecated in v2.0.
Please use updateAt-∘-local instead.&quot;</a>
<a id="26755" class="Symbol">#-}</a>

<a id="updateAt-compose"></a><a id="26760" href="Data.List.Relation.Unary.All.Properties.html#26760" class="Function">updateAt-compose</a> <a id="26777" class="Symbol">=</a> <a id="26779" href="Data.List.Relation.Unary.All.Properties.html#8959" class="Function">updateAt-∘</a>
<a id="26790" class="Symbol">{-#</a> <a id="26794" class="Keyword">WARNING_ON_USAGE</a> <a id="26811" class="Pragma">updateAt-compose</a>
<a id="26828" class="String">&quot;Warning: updateAt-compose was deprecated in v2.0.
Please use updateAt-∘ instead.&quot;</a>
<a id="26911" class="Symbol">#-}</a>

<a id="updateAt-cong-relative"></a><a id="26916" href="Data.List.Relation.Unary.All.Properties.html#26916" class="Function">updateAt-cong-relative</a> <a id="26939" class="Symbol">=</a> <a id="26941" href="Data.List.Relation.Unary.All.Properties.html#9286" class="Function">updateAt-cong-local</a>
<a id="26961" class="Symbol">{-#</a> <a id="26965" class="Keyword">WARNING_ON_USAGE</a> <a id="26982" class="Pragma">updateAt-cong-relative</a>
<a id="27005" class="String">&quot;Warning: updateAt-cong-relative was deprecated in v2.0.
Please use updateAt-cong-local instead.&quot;</a>
<a id="27103" class="Symbol">#-}</a>

<a id="gmap"></a><a id="27108" href="Data.List.Relation.Unary.All.Properties.html#27108" class="Function">gmap</a> <a id="27113" class="Symbol">=</a> <a id="27115" href="Data.List.Relation.Unary.All.Properties.html#12205" class="Function">gmap⁺</a>
<a id="27121" class="Symbol">{-#</a> <a id="27125" class="Keyword">WARNING_ON_USAGE</a> <a id="27142" class="Pragma">gmap</a>
<a id="27147" class="String">&quot;Warning: gmap was deprecated in v2.0.
Please use gmap⁺ instead.&quot;</a>
<a id="27213" class="Symbol">#-}</a>

<a id="27218" class="Comment">-- Version 2.1</a>

<a id="map-compose"></a><a id="27234" href="Data.List.Relation.Unary.All.Properties.html#27234" class="Function">map-compose</a> <a id="27246" class="Symbol">=</a> <a id="27248" href="Data.List.Relation.Unary.All.Properties.html#5009" class="Function">map-∘</a>
<a id="27254" class="Symbol">{-#</a> <a id="27258" class="Keyword">WARNING_ON_USAGE</a> <a id="27275" class="Pragma">map-compose</a>
<a id="27287" class="String">&quot;Warning: map-compose was deprecated in v2.1.
Please use map-∘ instead.&quot;</a>
<a id="27360" class="Symbol">#-}</a>

<a id="27365" class="Comment">-- Version 2.2</a>

<a id="takeWhile⁻"></a><a id="27381" href="Data.List.Relation.Unary.All.Properties.html#27381" class="Function">takeWhile⁻</a> <a id="27392" class="Symbol">:</a> <a id="27394" class="Symbol">(</a><a id="27395" href="Data.List.Relation.Unary.All.Properties.html#27395" class="Bound">P?</a> <a id="27398" class="Symbol">:</a> <a id="27400" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="27410" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a><a id="27411" class="Symbol">)</a> <a id="27413" class="Symbol">→</a> <a id="27415" href="Data.List.Base.html#9877" class="Function">takeWhile</a> <a id="27425" href="Data.List.Relation.Unary.All.Properties.html#27395" class="Bound">P?</a> <a id="27428" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="27431" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27433" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a> <a id="27436" class="Symbol">→</a> <a id="27438" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="27442" href="Data.List.Relation.Unary.All.Properties.html#2591" class="Generalizable">P</a> <a id="27444" href="Data.List.Relation.Unary.All.Properties.html#2654" class="Generalizable">xs</a>
<a id="27447" href="Data.List.Relation.Unary.All.Properties.html#27381" class="Function">takeWhile⁻</a> <a id="27458" class="Symbol">{</a><a id="27459" class="Argument">xs</a> <a id="27462" class="Symbol">=</a> <a id="27464" href="Data.List.Relation.Unary.All.Properties.html#27464" class="Bound">xs</a><a id="27466" class="Symbol">}</a> <a id="27468" href="Data.List.Relation.Unary.All.Properties.html#27468" class="Bound">P?</a> <a id="27471" href="Data.List.Relation.Unary.All.Properties.html#27471" class="Bound">eq</a> <a id="27474" class="Keyword">rewrite</a> <a id="27482" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="27486" href="Data.List.Relation.Unary.All.Properties.html#27471" class="Bound">eq</a> <a id="27489" class="Symbol">=</a> <a id="27491" href="Data.List.Relation.Unary.All.Properties.html#17601" class="Function">all-takeWhile</a> <a id="27505" href="Data.List.Relation.Unary.All.Properties.html#27468" class="Bound">P?</a> <a id="27508" href="Data.List.Relation.Unary.All.Properties.html#27464" class="Bound">xs</a>
<a id="27511" class="Symbol">{-#</a> <a id="27515" class="Keyword">WARNING_ON_USAGE</a> <a id="27532" class="Pragma">takeWhile⁻</a>
<a id="27543" class="String">&quot;Warning: takeWhile⁻ was deprecated in v2.2.
Please use all-takeWhile instead.&quot;</a>
<a id="27623" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.All.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>All (Data.List.Relation.Unary.All)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.All</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where all elements satisfy a given property</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="348" class="Symbol">as</a> <a id="351" class="Module">List</a> <a id="356" class="Keyword">using</a> <a id="362" class="Symbol">(</a><a id="363" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="371" class="Symbol">;</a> <a id="373" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">Any</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="442" class="Symbol">;</a> <a id="444" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="498" class="Keyword">renaming</a> <a id="507" class="Symbol">(</a><a id="508" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a> <a id="512" class="Symbol">to</a> <a id="515" class="Function Operator">_∈ₚ_</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">import</a> <a id="528" href="Data.List.Membership.Setoid.html" class="Module">Data.List.Membership.Setoid</a> <a id="556" class="Symbol">as</a> <a id="559" class="Module">SetoidMembership</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="606" class="Symbol">as</a> <a id="609" class="Module">Product</a>
  <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Data.Product.Base.html#852" class="Function">∃</a><a id="627" class="Symbol">;</a> <a id="629" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="632" class="Symbol">;</a> <a id="634" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="637" class="Symbol">;</a> <a id="639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="642" class="Symbol">;</a> <a id="644" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="649" class="Symbol">;</a> <a id="651" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="656" class="Symbol">;</a> <a id="658" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="665" class="Symbol">)</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">Sum</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="710" class="Symbol">;</a> <a id="712" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="716" class="Symbol">;</a> <a id="718" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Effect.Monad.html" class="Module">Effect.Monad</a>
<a id="780" class="Keyword">open</a> <a id="785" class="Keyword">import</a> <a id="792" href="Function.Base.html" class="Module">Function.Base</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="816" class="Symbol">;</a> <a id="818" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="822" class="Symbol">;</a> <a id="824" href="Function.Base.html#704" class="Function">id</a><a id="826" class="Symbol">;</a> <a id="828" href="Function.Base.html#725" class="Function">const</a><a id="833" class="Symbol">)</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Level.html" class="Module">Level</a> <a id="853" class="Keyword">using</a> <a id="859" class="Symbol">(</a><a id="860" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="865" class="Symbol">;</a> <a id="867" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="916" class="Symbol">as</a> <a id="919" class="Module">Dec</a>
  <a id="925" class="Keyword">using</a> <a id="931" class="Symbol">(</a><a id="932" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="939" class="Symbol">;</a> <a id="941" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="944" class="Symbol">;</a> <a id="946" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="954" class="Symbol">)</a>
<a id="956" class="Keyword">open</a> <a id="961" class="Keyword">import</a> <a id="968" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="983" class="Keyword">hiding</a> <a id="990" class="Symbol">(</a><a id="991" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a><a id="994" class="Symbol">)</a>
<a id="996" class="Keyword">import</a> <a id="1003" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="1029" class="Symbol">as</a> <a id="1032" class="Module">Unary</a>
<a id="1038" class="Keyword">open</a> <a id="1043" class="Keyword">import</a> <a id="1050" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Keyword">open</a> <a id="1094" class="Keyword">import</a> <a id="1101" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1129" class="Keyword">using</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1146" class="Symbol">)</a>
<a id="1148" class="Keyword">open</a> <a id="1153" class="Keyword">import</a> <a id="1160" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1203" class="Symbol">as</a> <a id="1206" class="Module">≡</a>
<a id="1208" class="Keyword">import</a> <a id="1215" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1264" class="Symbol">as</a> <a id="1267" class="Module">≡</a>

<a id="1270" class="Keyword">private</a>
  <a id="1280" class="Keyword">variable</a>
    <a id="1293" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="1295" href="Data.List.Relation.Unary.All.html#1295" class="Generalizable">b</a> <a id="1297" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a> <a id="1299" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a> <a id="1301" href="Data.List.Relation.Unary.All.html#1301" class="Generalizable">r</a> <a id="1303" href="Data.List.Relation.Unary.All.html#1303" class="Generalizable">ℓ</a> <a id="1305" class="Symbol">:</a> <a id="1307" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1317" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1325" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a>
    <a id="1331" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1339" href="Data.List.Relation.Unary.All.html#1295" class="Generalizable">b</a>
    <a id="1345" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="1347" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="1349" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1358" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a> <a id="1360" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a>
    <a id="1366" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="1368" class="Symbol">:</a> <a id="1370" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a>
    <a id="1376" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1386" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a>

<a id="1389" class="Comment">------------------------------------------------------------------------</a>
<a id="1462" class="Comment">-- Definitions</a>

<a id="1478" class="Comment">-- Given a predicate P, then All P xs means that every element in xs</a>
<a id="1547" class="Comment">-- satisfies P. See `Relation.Unary` for an explanation of predicates.</a>

<a id="1619" class="Keyword">infixr</a> <a id="1626" class="Number">5</a> <a id="1628" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a>

<a id="1633" class="Keyword">data</a> <a id="All"></a><a id="1638" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1642" class="Symbol">{</a><a id="1643" href="Data.List.Relation.Unary.All.html#1643" class="Bound">A</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1651" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">(</a><a id="1655" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1657" class="Symbol">:</a> <a id="1659" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1664" href="Data.List.Relation.Unary.All.html#1643" class="Bound">A</a> <a id="1666" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="1667" class="Symbol">)</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1682" href="Data.List.Relation.Unary.All.html#1643" class="Bound">A</a><a id="1683" class="Symbol">)</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Data.List.Relation.Unary.All.html#1651" class="Bound">a</a> <a id="1688" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1690" href="Data.List.Relation.Unary.All.html#1666" class="Bound">p</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Keyword">where</a>
  <a id="All.[]"></a><a id="1701" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>  <a id="1705" class="Symbol">:</a> <a id="1707" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1711" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1713" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="All._∷_"></a><a id="1718" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">∀</a> <a id="1726" class="Symbol">{</a><a id="1727" href="Data.List.Relation.Unary.All.html#1727" class="Bound">x</a> <a id="1729" href="Data.List.Relation.Unary.All.html#1729" class="Bound">xs</a><a id="1731" class="Symbol">}</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Data.List.Relation.Unary.All.html#1734" class="Bound">px</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1741" href="Data.List.Relation.Unary.All.html#1727" class="Bound">x</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Data.List.Relation.Unary.All.html#1745" class="Bound">pxs</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1755" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1757" href="Data.List.Relation.Unary.All.html#1729" class="Bound">xs</a><a id="1759" class="Symbol">)</a> <a id="1761" class="Symbol">→</a> <a id="1763" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1767" href="Data.List.Relation.Unary.All.html#1655" class="Bound">P</a> <a id="1769" class="Symbol">(</a><a id="1770" href="Data.List.Relation.Unary.All.html#1727" class="Bound">x</a> <a id="1772" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1774" href="Data.List.Relation.Unary.All.html#1729" class="Bound">xs</a><a id="1776" class="Symbol">)</a>

<a id="1779" class="Comment">-- All P xs is a finite map from indices x ∈ xs to content P x.</a>
<a id="1843" class="Comment">-- Relation pxs [ i ]= px states that, in map pxs, key i : x ∈ xs points</a>
<a id="1916" class="Comment">-- to value px.</a>

<a id="1933" class="Keyword">infix</a> <a id="1939" class="Number">4</a> <a id="1941" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">_[_]=_</a>

<a id="1949" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1954" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">_[_]=_</a> <a id="1961" class="Symbol">{</a><a id="1962" href="Data.List.Relation.Unary.All.html#1962" class="Bound">A</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1970" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="1971" class="Symbol">}</a> <a id="1973" class="Symbol">{</a><a id="1974" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1983" href="Data.List.Relation.Unary.All.html#1962" class="Bound">A</a> <a id="1985" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">:</a>
            <a id="2002" class="Symbol">∀</a> <a id="2004" class="Symbol">{</a><a id="2005" href="Data.List.Relation.Unary.All.html#2005" class="Bound">x</a> <a id="2007" href="Data.List.Relation.Unary.All.html#2007" class="Bound">xs</a><a id="2009" class="Symbol">}</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2017" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2019" href="Data.List.Relation.Unary.All.html#2007" class="Bound">xs</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Data.List.Relation.Unary.All.html#2005" class="Bound">x</a> <a id="2026" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="2029" href="Data.List.Relation.Unary.All.html#2007" class="Bound">xs</a> <a id="2032" class="Symbol">→</a> <a id="2034" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2036" href="Data.List.Relation.Unary.All.html#2005" class="Bound">x</a> <a id="2038" class="Symbol">→</a> <a id="2040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2044" class="Symbol">(</a><a id="2045" href="Data.List.Relation.Unary.All.html#1970" class="Bound">a</a> <a id="2047" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2049" href="Data.List.Relation.Unary.All.html#1985" class="Bound">p</a><a id="2050" class="Symbol">)</a> <a id="2052" class="Keyword">where</a>

  <a id="_[_]=_.here"></a><a id="2061" href="Data.List.Relation.Unary.All.html#2061" class="InductiveConstructor">here</a>  <a id="2067" class="Symbol">:</a> <a id="2069" class="Symbol">∀</a> <a id="2071" class="Symbol">{</a><a id="2072" href="Data.List.Relation.Unary.All.html#2072" class="Bound">x</a> <a id="2074" href="Data.List.Relation.Unary.All.html#2074" class="Bound">xs</a><a id="2076" class="Symbol">}</a> <a id="2078" class="Symbol">{</a><a id="2079" href="Data.List.Relation.Unary.All.html#2079" class="Bound">px</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2086" href="Data.List.Relation.Unary.All.html#2072" class="Bound">x</a><a id="2087" class="Symbol">}</a> <a id="2089" class="Symbol">{</a><a id="2090" href="Data.List.Relation.Unary.All.html#2090" class="Bound">pxs</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2100" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2102" href="Data.List.Relation.Unary.All.html#2074" class="Bound">xs</a><a id="2104" class="Symbol">}</a> <a id="2106" class="Symbol">→</a>
          <a id="2118" href="Data.List.Relation.Unary.All.html#2079" class="Bound">px</a> <a id="2121" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2123" href="Data.List.Relation.Unary.All.html#2090" class="Bound">pxs</a> <a id="2127" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="2129" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2134" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2139" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="2142" href="Data.List.Relation.Unary.All.html#2079" class="Bound">px</a>

  <a id="_[_]=_.there"></a><a id="2148" href="Data.List.Relation.Unary.All.html#2148" class="InductiveConstructor">there</a> <a id="2154" class="Symbol">:</a> <a id="2156" class="Symbol">∀</a> <a id="2158" class="Symbol">{</a><a id="2159" href="Data.List.Relation.Unary.All.html#2159" class="Bound">x</a> <a id="2161" href="Data.List.Relation.Unary.All.html#2161" class="Bound">xs</a> <a id="2164" href="Data.List.Relation.Unary.All.html#2164" class="Bound">y</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Data.List.Relation.Unary.All.html#2168" class="Bound">px</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2175" href="Data.List.Relation.Unary.All.html#2159" class="Bound">x</a><a id="2176" class="Symbol">}</a> <a id="2178" class="Symbol">{</a><a id="2179" href="Data.List.Relation.Unary.All.html#2179" class="Bound">pxs</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2189" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2191" href="Data.List.Relation.Unary.All.html#2161" class="Bound">xs</a><a id="2193" class="Symbol">}</a> <a id="2195" class="Symbol">{</a><a id="2196" href="Data.List.Relation.Unary.All.html#2196" class="Bound">py</a> <a id="2199" class="Symbol">:</a> <a id="2201" href="Data.List.Relation.Unary.All.html#1974" class="Bound">P</a> <a id="2203" href="Data.List.Relation.Unary.All.html#2164" class="Bound">y</a><a id="2204" class="Symbol">}</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Data.List.Relation.Unary.All.html#2207" class="Bound">i</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Data.List.Relation.Unary.All.html#2159" class="Bound">x</a> <a id="2213" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="2216" href="Data.List.Relation.Unary.All.html#2161" class="Bound">xs</a><a id="2218" class="Symbol">}</a> <a id="2220" class="Symbol">→</a>
          <a id="2232" href="Data.List.Relation.Unary.All.html#2179" class="Bound">pxs</a> <a id="2236" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="2238" href="Data.List.Relation.Unary.All.html#2207" class="Bound">i</a> <a id="2240" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="2243" href="Data.List.Relation.Unary.All.html#2168" class="Bound">px</a> <a id="2246" class="Symbol">→</a>
          <a id="2258" href="Data.List.Relation.Unary.All.html#2196" class="Bound">py</a> <a id="2261" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2263" href="Data.List.Relation.Unary.All.html#2179" class="Bound">pxs</a> <a id="2267" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">[</a> <a id="2269" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2275" href="Data.List.Relation.Unary.All.html#2207" class="Bound">i</a> <a id="2277" href="Data.List.Relation.Unary.All.html#1954" class="Datatype Operator">]=</a> <a id="2280" href="Data.List.Relation.Unary.All.html#2168" class="Bound">px</a>

<a id="2284" class="Comment">-- A list is empty if having an element is impossible.</a>

<a id="Null"></a><a id="2340" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2358" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a><a id="2359" class="Symbol">)</a> <a id="2361" class="Symbol">_</a>
<a id="2363" href="Data.List.Relation.Unary.All.html#2340" class="Function">Null</a> <a id="2368" class="Symbol">=</a> <a id="2370" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2374" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="2377" class="Comment">------------------------------------------------------------------------</a>
<a id="2450" class="Comment">-- Operations on All</a>

<a id="uncons"></a><a id="2472" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2485" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2490" class="InductiveConstructor Operator">∷</a> <a id="2492" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2500" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2502" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2504" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2508" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2510" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="2513" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a> <a id="2520" class="Symbol">(</a><a id="2521" href="Data.List.Relation.Unary.All.html#2521" class="Bound">px</a> <a id="2524" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2526" href="Data.List.Relation.Unary.All.html#2526" class="Bound">pxs</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Data.List.Relation.Unary.All.html#2521" class="Bound">px</a> <a id="2536" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2538" href="Data.List.Relation.Unary.All.html#2526" class="Bound">pxs</a>

<a id="head"></a><a id="2543" href="Data.List.Relation.Unary.All.html#2543" class="Function">head</a> <a id="2548" class="Symbol">:</a> <a id="2550" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2554" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2559" class="InductiveConstructor Operator">∷</a> <a id="2561" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="2563" class="Symbol">)</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2569" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a>
<a id="2571" href="Data.List.Relation.Unary.All.html#2543" class="Function">head</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2584" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2586" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a>

<a id="tail"></a><a id="2594" href="Data.List.Relation.Unary.All.html#2594" class="Function">tail</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2605" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="2610" class="InductiveConstructor Operator">∷</a> <a id="2612" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">→</a> <a id="2618" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2622" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2624" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="2627" href="Data.List.Relation.Unary.All.html#2594" class="Function">tail</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2640" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2642" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a>

<a id="reduce"></a><a id="2650" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2657" class="Symbol">:</a> <a id="2659" class="Symbol">(</a><a id="2660" href="Data.List.Relation.Unary.All.html#2660" class="Bound">f</a> <a id="2662" class="Symbol">:</a> <a id="2664" class="Symbol">∀</a> <a id="2666" class="Symbol">{</a><a id="2667" href="Data.List.Relation.Unary.All.html#2667" class="Bound">x</a><a id="2668" class="Symbol">}</a> <a id="2670" class="Symbol">→</a> <a id="2672" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2674" href="Data.List.Relation.Unary.All.html#2667" class="Bound">x</a> <a id="2676" class="Symbol">→</a> <a id="2678" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a><a id="2679" class="Symbol">)</a> <a id="2681" class="Symbol">→</a> <a id="2683" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2687" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2689" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2699" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a>
<a id="2701" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2708" href="Data.List.Relation.Unary.All.html#2708" class="Bound">f</a> <a id="2710" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="2721" class="Symbol">=</a> <a id="2723" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2726" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2733" href="Data.List.Relation.Unary.All.html#2733" class="Bound">f</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Data.List.Relation.Unary.All.html#2736" class="Bound">px</a> <a id="2739" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2741" href="Data.List.Relation.Unary.All.html#2741" class="Bound">pxs</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Data.List.Relation.Unary.All.html#2733" class="Bound">f</a> <a id="2750" href="Data.List.Relation.Unary.All.html#2736" class="Bound">px</a> <a id="2753" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2755" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="2762" href="Data.List.Relation.Unary.All.html#2733" class="Bound">f</a> <a id="2764" href="Data.List.Relation.Unary.All.html#2741" class="Bound">pxs</a>

<a id="construct"></a><a id="2769" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2779" class="Symbol">:</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Data.List.Relation.Unary.All.html#2782" class="Bound">f</a> <a id="2784" class="Symbol">:</a> <a id="2786" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2792" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Data.List.Relation.Unary.All.html#2796" class="Bound">xs</a> <a id="2799" class="Symbol">:</a> <a id="2801" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2806" href="Data.List.Relation.Unary.All.html#1331" class="Generalizable">B</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">→</a> <a id="2811" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2818" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="2819" class="Symbol">)</a>
<a id="2821" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2831" href="Data.List.Relation.Unary.All.html#2831" class="Bound">f</a> <a id="2833" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2842" class="Symbol">=</a> <a id="2844" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2849" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="2852" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2862" href="Data.List.Relation.Unary.All.html#2862" class="Bound">f</a> <a id="2864" class="Symbol">(</a><a id="2865" href="Data.List.Relation.Unary.All.html#2865" class="Bound">x</a> <a id="2867" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2869" href="Data.List.Relation.Unary.All.html#2869" class="Bound">xs</a><a id="2871" class="Symbol">)</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2887" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="2891" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="2895" class="Symbol">(</a><a id="2896" href="Data.List.Relation.Unary.All.html#2862" class="Bound">f</a> <a id="2898" href="Data.List.Relation.Unary.All.html#2865" class="Bound">x</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Data.List.Relation.Unary.All.html#2769" class="Function">construct</a> <a id="2912" href="Data.List.Relation.Unary.All.html#2862" class="Bound">f</a> <a id="2914" href="Data.List.Relation.Unary.All.html#2869" class="Bound">xs</a><a id="2916" class="Symbol">)</a>

<a id="fromList"></a><a id="2919" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="2928" class="Symbol">:</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Data.List.Relation.Unary.All.html#2931" class="Bound">xs</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2944" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="2945" class="Symbol">))</a> <a id="2948" class="Symbol">→</a> <a id="2950" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2954" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2966" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2972" href="Data.List.Relation.Unary.All.html#2931" class="Bound">xs</a><a id="2974" class="Symbol">)</a>
<a id="2976" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="2985" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>              <a id="3001" class="Symbol">=</a> <a id="3003" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3006" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="3015" class="Symbol">((</a><a id="3017" href="Data.List.Relation.Unary.All.html#3017" class="Bound">x</a> <a id="3019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3021" href="Data.List.Relation.Unary.All.html#3021" class="Bound">p</a><a id="3022" class="Symbol">)</a> <a id="3024" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3026" href="Data.List.Relation.Unary.All.html#3026" class="Bound">xps</a><a id="3029" class="Symbol">)</a> <a id="3031" class="Symbol">=</a> <a id="3033" href="Data.List.Relation.Unary.All.html#3021" class="Bound">p</a> <a id="3035" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3037" href="Data.List.Relation.Unary.All.html#2919" class="Function">fromList</a> <a id="3046" href="Data.List.Relation.Unary.All.html#3026" class="Bound">xps</a>

<a id="toList"></a><a id="3051" href="Data.List.Relation.Unary.All.html#3051" class="Function">toList</a> <a id="3058" class="Symbol">:</a> <a id="3060" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3064" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3066" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="3069" class="Symbol">→</a> <a id="3071" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3079" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="3080" class="Symbol">)</a>
<a id="3082" href="Data.List.Relation.Unary.All.html#3051" class="Function">toList</a> <a id="3089" href="Data.List.Relation.Unary.All.html#3089" class="Bound">pxs</a> <a id="3093" class="Symbol">=</a> <a id="3095" href="Data.List.Relation.Unary.All.html#2650" class="Function">reduce</a> <a id="3102" class="Symbol">(λ</a> <a id="3105" class="Symbol">{</a><a id="3106" href="Data.List.Relation.Unary.All.html#3106" class="Bound">x</a><a id="3107" class="Symbol">}</a> <a id="3109" href="Data.List.Relation.Unary.All.html#3109" class="Bound">px</a> <a id="3112" class="Symbol">→</a> <a id="3114" href="Data.List.Relation.Unary.All.html#3106" class="Bound">x</a> <a id="3116" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3118" href="Data.List.Relation.Unary.All.html#3109" class="Bound">px</a><a id="3120" class="Symbol">)</a> <a id="3122" href="Data.List.Relation.Unary.All.html#3089" class="Bound">pxs</a>

<a id="map"></a><a id="3127" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3131" class="Symbol">:</a> <a id="3133" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3135" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3137" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3139" class="Symbol">→</a> <a id="3141" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3145" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3147" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3149" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3153" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a>
<a id="3155" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3159" href="Data.List.Relation.Unary.All.html#3159" class="Bound">g</a> <a id="3161" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="3172" class="Symbol">=</a> <a id="3174" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3177" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3181" href="Data.List.Relation.Unary.All.html#3181" class="Bound">g</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Data.List.Relation.Unary.All.html#3184" class="Bound">px</a> <a id="3187" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3189" href="Data.List.Relation.Unary.All.html#3189" class="Bound">pxs</a><a id="3192" class="Symbol">)</a> <a id="3194" class="Symbol">=</a> <a id="3196" href="Data.List.Relation.Unary.All.html#3181" class="Bound">g</a> <a id="3198" href="Data.List.Relation.Unary.All.html#3184" class="Bound">px</a> <a id="3201" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3203" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="3207" href="Data.List.Relation.Unary.All.html#3181" class="Bound">g</a> <a id="3209" href="Data.List.Relation.Unary.All.html#3189" class="Bound">pxs</a>

<a id="zipWith"></a><a id="3214" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3226" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3228" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3230" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3232" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3240" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3242" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3244" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3248" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3250" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3252" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3256" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a>
<a id="3258" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3266" href="Data.List.Relation.Unary.All.html#3266" class="Bound">f</a> <a id="3268" class="Symbol">(</a><a id="3269" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="3272" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3274" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="3276" class="Symbol">)</a>             <a id="3290" class="Symbol">=</a> <a id="3292" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3295" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3303" href="Data.List.Relation.Unary.All.html#3303" class="Bound">f</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Data.List.Relation.Unary.All.html#3306" class="Bound">px</a> <a id="3309" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3311" href="Data.List.Relation.Unary.All.html#3311" class="Bound">pxs</a> <a id="3315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3317" href="Data.List.Relation.Unary.All.html#3317" class="Bound">qx</a> <a id="3320" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3322" href="Data.List.Relation.Unary.All.html#3322" class="Bound">qxs</a><a id="3325" class="Symbol">)</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Data.List.Relation.Unary.All.html#3303" class="Bound">f</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Data.List.Relation.Unary.All.html#3306" class="Bound">px</a> <a id="3335" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3337" href="Data.List.Relation.Unary.All.html#3317" class="Bound">qx</a><a id="3339" class="Symbol">)</a> <a id="3341" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3343" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3351" href="Data.List.Relation.Unary.All.html#3303" class="Bound">f</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Data.List.Relation.Unary.All.html#3311" class="Bound">pxs</a> <a id="3358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3360" href="Data.List.Relation.Unary.All.html#3322" class="Bound">qxs</a><a id="3363" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3366" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3376" class="Symbol">:</a> <a id="3378" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="3380" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3382" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3384" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3386" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3388" class="Symbol">→</a> <a id="3390" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3394" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="3396" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3398" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3402" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3404" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3406" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3410" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a>
<a id="3412" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3422" href="Data.List.Relation.Unary.All.html#3422" class="Bound">f</a> <a id="3424" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>         <a id="3435" class="Symbol">=</a> <a id="3437" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a> <a id="3440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3442" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3445" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3455" href="Data.List.Relation.Unary.All.html#3455" class="Bound">f</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.List.Relation.Unary.All.html#3458" class="Bound">rx</a> <a id="3461" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3463" href="Data.List.Relation.Unary.All.html#3463" class="Bound">rxs</a><a id="3466" class="Symbol">)</a> <a id="3468" class="Symbol">=</a> <a id="3470" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="3482" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="3486" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Data.List.Relation.Unary.All.html#3455" class="Bound">f</a> <a id="3493" href="Data.List.Relation.Unary.All.html#3458" class="Bound">rx</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3508" href="Data.List.Relation.Unary.All.html#3455" class="Bound">f</a> <a id="3510" href="Data.List.Relation.Unary.All.html#3463" class="Bound">rxs</a><a id="3513" class="Symbol">)</a>

<a id="zip"></a><a id="3516" href="Data.List.Relation.Unary.All.html#3516" class="Function">zip</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3526" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3528" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3530" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3534" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="3536" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3538" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3542" class="Symbol">(</a><a id="3543" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3545" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3547" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a><a id="3548" class="Symbol">)</a>
<a id="3550" href="Data.List.Relation.Unary.All.html#3516" class="Function">zip</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Data.List.Relation.Unary.All.html#3214" class="Function">zipWith</a> <a id="3564" href="Function.Base.html#704" class="Function">id</a>

<a id="unzip"></a><a id="3568" href="Data.List.Relation.Unary.All.html#3568" class="Function">unzip</a> <a id="3574" class="Symbol">:</a> <a id="3576" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3583" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3585" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a><a id="3586" class="Symbol">)</a> <a id="3588" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3590" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3594" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3596" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="3598" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3602" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a>
<a id="3604" href="Data.List.Relation.Unary.All.html#3568" class="Function">unzip</a> <a id="3610" class="Symbol">=</a> <a id="3612" href="Data.List.Relation.Unary.All.html#3366" class="Function">unzipWith</a> <a id="3622" href="Function.Base.html#704" class="Function">id</a>

<a id="3626" class="Keyword">module</a> <a id="3633" href="Data.List.Relation.Unary.All.html#3633" class="Module">_</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3647" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="3649" href="Data.List.Relation.Unary.All.html#1303" class="Generalizable">ℓ</a><a id="3650" class="Symbol">)</a> <a id="3652" class="Symbol">{</a><a id="3653" href="Data.List.Relation.Unary.All.html#3653" class="Bound">P</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="3678" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a><a id="3679" class="Symbol">)</a> <a id="3681" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="3682" class="Symbol">}</a> <a id="3684" class="Keyword">where</a>
  <a id="3692" class="Keyword">open</a> <a id="3697" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3704" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a> <a id="3706" class="Keyword">renaming</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="3721" class="Symbol">to</a> <a id="3724" class="Function">≈-refl</a><a id="3730" class="Symbol">)</a>
  <a id="3734" class="Keyword">open</a> <a id="3739" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="3756" href="Data.List.Relation.Unary.All.html#3636" class="Bound">S</a>

  <a id="3761" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3771" class="Symbol">:</a> <a id="3773" class="Symbol">(∀</a> <a id="3776" class="Symbol">{</a><a id="3777" href="Data.List.Relation.Unary.All.html#3777" class="Bound">x</a><a id="3778" class="Symbol">}</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Data.List.Relation.Unary.All.html#3777" class="Bound">x</a> <a id="3784" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3786" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="Data.List.Relation.Unary.All.html#3653" class="Bound">P</a> <a id="3793" href="Data.List.Relation.Unary.All.html#3777" class="Bound">x</a><a id="3794" class="Symbol">)</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3802" href="Data.List.Relation.Unary.All.html#3653" class="Bound">P</a> <a id="3804" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
  <a id="3809" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3819" class="Symbol">{</a><a id="3820" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3822" class="Symbol">}</a>    <a id="3827" href="Data.List.Relation.Unary.All.html#3827" class="Bound">hyp</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="3838" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3848" class="Symbol">{_</a> <a id="3851" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3853" class="Symbol">_}</a> <a id="3856" href="Data.List.Relation.Unary.All.html#3856" class="Bound">hyp</a> <a id="3860" class="Symbol">=</a> <a id="3862" href="Data.List.Relation.Unary.All.html#3856" class="Bound">hyp</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3872" href="Data.List.Relation.Unary.All.html#3724" class="Function">≈-refl</a><a id="3878" class="Symbol">)</a> <a id="3880" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3882" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Data.List.Relation.Unary.All.html#3856" class="Bound">hyp</a> <a id="3897" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3899" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="3904" class="Symbol">)</a>

<a id="tabulate"></a><a id="3907" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="3916" class="Symbol">:</a> <a id="3918" class="Symbol">(∀</a> <a id="3921" class="Symbol">{</a><a id="3922" href="Data.List.Relation.Unary.All.html#3922" class="Bound">x</a><a id="3923" class="Symbol">}</a> <a id="3925" class="Symbol">→</a> <a id="3927" href="Data.List.Relation.Unary.All.html#3922" class="Bound">x</a> <a id="3929" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="3932" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="3935" class="Symbol">→</a> <a id="3937" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3939" href="Data.List.Relation.Unary.All.html#3922" class="Bound">x</a><a id="3940" class="Symbol">)</a> <a id="3942" class="Symbol">→</a> <a id="3944" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3948" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="3950" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="3953" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="3962" class="Symbol">=</a> <a id="3964" href="Data.List.Relation.Unary.All.html#3761" class="Function">tabulateₛ</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="3984" class="Symbol">_)</a>

<a id="self"></a><a id="3988" href="Data.List.Relation.Unary.All.html#3988" class="Function">self</a> <a id="3993" class="Symbol">:</a> <a id="3995" class="Symbol">∀</a> <a id="3997" class="Symbol">{</a><a id="3998" href="Data.List.Relation.Unary.All.html#3998" class="Bound">xs</a><a id="4000" class="Symbol">}</a> <a id="4002" class="Symbol">→</a> <a id="4004" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Function.Base.html#725" class="Function">const</a> <a id="4015" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a><a id="4016" class="Symbol">)</a> <a id="4018" href="Data.List.Relation.Unary.All.html#3998" class="Bound">xs</a>
<a id="4021" href="Data.List.Relation.Unary.All.html#3988" class="Function">self</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Data.List.Relation.Unary.All.html#3907" class="Function">tabulate</a> <a id="4037" class="Symbol">(λ</a> <a id="4040" class="Symbol">{</a><a id="4041" href="Data.List.Relation.Unary.All.html#4041" class="Bound">x</a><a id="4042" class="Symbol">}</a> <a id="4044" href="Data.List.Relation.Unary.All.html#4044" class="Bound">_</a> <a id="4046" class="Symbol">→</a> <a id="4048" href="Data.List.Relation.Unary.All.html#4041" class="Bound">x</a><a id="4049" class="Symbol">)</a>

<a id="4052" class="Comment">------------------------------------------------------------------------</a>
<a id="4125" class="Comment">-- (weak) updateAt</a>

<a id="4145" class="Keyword">infixl</a> <a id="4152" class="Number">6</a> <a id="4154" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">_[_]%=_</a> <a id="4162" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">_[_]≔_</a>

<a id="updateAt"></a><a id="4170" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4179" class="Symbol">:</a> <a id="4181" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4183" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="4186" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4189" class="Symbol">→</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4194" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4196" class="Symbol">→</a> <a id="4198" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4200" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Symbol">→</a> <a id="4205" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4209" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4211" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4214" class="Symbol">→</a> <a id="4216" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4220" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4222" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="4225" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4234" class="Symbol">()</a> <a id="4237" href="Data.List.Relation.Unary.All.html#4237" class="Bound">f</a> <a id="4239" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="4242" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4251" class="Symbol">(</a><a id="4252" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4261" class="Symbol">)</a> <a id="4263" href="Data.List.Relation.Unary.All.html#4263" class="Bound">f</a> <a id="4265" class="Symbol">(</a><a id="4266" href="Data.List.Relation.Unary.All.html#4266" class="Bound">px</a> <a id="4269" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4271" href="Data.List.Relation.Unary.All.html#4271" class="Bound">pxs</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">=</a> <a id="4278" href="Data.List.Relation.Unary.All.html#4263" class="Bound">f</a> <a id="4280" href="Data.List.Relation.Unary.All.html#4266" class="Bound">px</a> <a id="4283" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4285" href="Data.List.Relation.Unary.All.html#4271" class="Bound">pxs</a>
<a id="4289" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4305" href="Data.List.Relation.Unary.All.html#4305" class="Bound">i</a><a id="4306" class="Symbol">)</a>   <a id="4310" href="Data.List.Relation.Unary.All.html#4310" class="Bound">f</a> <a id="4312" class="Symbol">(</a><a id="4313" href="Data.List.Relation.Unary.All.html#4313" class="Bound">px</a> <a id="4316" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4318" href="Data.List.Relation.Unary.All.html#4318" class="Bound">pxs</a><a id="4321" class="Symbol">)</a> <a id="4323" class="Symbol">=</a>   <a id="4327" href="Data.List.Relation.Unary.All.html#4313" class="Bound">px</a> <a id="4330" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4332" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4341" href="Data.List.Relation.Unary.All.html#4305" class="Bound">i</a> <a id="4343" href="Data.List.Relation.Unary.All.html#4310" class="Bound">f</a> <a id="4345" href="Data.List.Relation.Unary.All.html#4318" class="Bound">pxs</a>

<a id="_[_]%=_"></a><a id="4350" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">_[_]%=_</a> <a id="4358" class="Symbol">:</a> <a id="4360" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4364" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4366" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4373" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="4376" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4379" class="Symbol">→</a> <a id="4381" class="Symbol">(</a><a id="4382" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4384" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4386" class="Symbol">→</a> <a id="4388" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4390" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a><a id="4391" class="Symbol">)</a> <a id="4393" class="Symbol">→</a> <a id="4395" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4399" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4401" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="4404" href="Data.List.Relation.Unary.All.html#4404" class="Bound">pxs</a> <a id="4408" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">[</a> <a id="4410" href="Data.List.Relation.Unary.All.html#4410" class="Bound">i</a> <a id="4412" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">]%=</a> <a id="4416" href="Data.List.Relation.Unary.All.html#4416" class="Bound">f</a> <a id="4418" class="Symbol">=</a> <a id="4420" href="Data.List.Relation.Unary.All.html#4170" class="Function">updateAt</a> <a id="4429" href="Data.List.Relation.Unary.All.html#4410" class="Bound">i</a> <a id="4431" href="Data.List.Relation.Unary.All.html#4416" class="Bound">f</a> <a id="4433" href="Data.List.Relation.Unary.All.html#4404" class="Bound">pxs</a>

<a id="_[_]≔_"></a><a id="4438" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">_[_]≔_</a> <a id="4445" class="Symbol">:</a> <a id="4447" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4451" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4453" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4456" class="Symbol">→</a> <a id="4458" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4460" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="4463" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="4466" class="Symbol">→</a> <a id="4468" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4470" href="Data.List.Relation.Unary.All.html#1366" class="Generalizable">x</a> <a id="4472" class="Symbol">→</a> <a id="4474" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4478" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="4480" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a>
<a id="4483" href="Data.List.Relation.Unary.All.html#4483" class="Bound">pxs</a> <a id="4487" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">[</a> <a id="4489" href="Data.List.Relation.Unary.All.html#4489" class="Bound">i</a> <a id="4491" href="Data.List.Relation.Unary.All.html#4438" class="Function Operator">]≔</a> <a id="4494" href="Data.List.Relation.Unary.All.html#4494" class="Bound">px</a> <a id="4497" class="Symbol">=</a> <a id="4499" href="Data.List.Relation.Unary.All.html#4483" class="Bound">pxs</a> <a id="4503" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">[</a> <a id="4505" href="Data.List.Relation.Unary.All.html#4489" class="Bound">i</a> <a id="4507" href="Data.List.Relation.Unary.All.html#4350" class="Function Operator">]%=</a> <a id="4511" href="Function.Base.html#725" class="Function">const</a> <a id="4517" href="Data.List.Relation.Unary.All.html#4494" class="Bound">px</a>

<a id="4521" class="Comment">------------------------------------------------------------------------</a>
<a id="4594" class="Comment">-- Traversable-like functions</a>

<a id="4625" class="Keyword">module</a> <a id="4632" href="Data.List.Relation.Unary.All.html#4632" class="Module">_</a> <a id="4634" class="Symbol">(</a><a id="4635" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a> <a id="4637" class="Symbol">:</a> <a id="4639" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4644" class="Symbol">)</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4655" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="4656" class="Symbol">}</a> <a id="4658" class="Symbol">{</a><a id="4659" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a> <a id="4661" class="Symbol">:</a> <a id="4663" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4668" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="4670" class="Symbol">(</a><a id="4671" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="4673" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4675" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a><a id="4676" class="Symbol">)}</a>
         <a id="4688" class="Symbol">{</a><a id="4689" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4697" class="Symbol">(</a><a id="4698" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="4700" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4702" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a><a id="4703" class="Symbol">)</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4711" class="Symbol">(</a><a id="4712" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="4714" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4716" href="Data.List.Relation.Unary.All.html#4635" class="Bound">p</a><a id="4717" class="Symbol">)}</a>
         <a id="4729" class="Symbol">(</a><a id="4730" href="Data.List.Relation.Unary.All.html#4730" class="Bound">App</a> <a id="4734" class="Symbol">:</a> <a id="4736" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="4751" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a><a id="4752" class="Symbol">)</a>
         <a id="4763" class="Keyword">where</a>

  <a id="4772" class="Keyword">open</a> <a id="4777" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="4792" href="Data.List.Relation.Unary.All.html#4730" class="Bound">App</a>

  <a id="4799" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4809" class="Symbol">:</a> <a id="4811" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4818" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4821" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="4822" class="Symbol">)</a> <a id="4824" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4826" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4828" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4831" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4835" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a>
  <a id="4839" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4849" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>       <a id="4858" class="Symbol">=</a> <a id="4860" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4865" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
  <a id="4870" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Data.List.Relation.Unary.All.html#4881" class="Bound">x</a> <a id="4883" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="4885" href="Data.List.Relation.Unary.All.html#4885" class="Bound">xs</a><a id="4887" class="Symbol">)</a> <a id="4889" class="Symbol">=</a> <a id="4891" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="4895" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4899" href="Data.List.Relation.Unary.All.html#4881" class="Bound">x</a> <a id="4901" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="4905" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="4915" href="Data.List.Relation.Unary.All.html#4885" class="Bound">xs</a>

  <a id="4921" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="4926" class="Symbol">:</a> <a id="4928" class="Symbol">∀</a> <a id="4930" class="Symbol">{</a><a id="4931" href="Data.List.Relation.Unary.All.html#4931" class="Bound">Q</a> <a id="4933" class="Symbol">:</a> <a id="4935" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4940" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="4942" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="4943" class="Symbol">}</a> <a id="4945" class="Symbol">→</a> <a id="4947" class="Symbol">(</a><a id="4948" href="Data.List.Relation.Unary.All.html#4931" class="Bound">Q</a> <a id="4950" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4952" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4954" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4957" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="4958" class="Symbol">)</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4966" href="Data.List.Relation.Unary.All.html#4931" class="Bound">Q</a> <a id="4968" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="4973" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4976" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4980" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="4981" class="Symbol">)</a>
  <a id="4985" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="4990" href="Data.List.Relation.Unary.All.html#4990" class="Bound">f</a> <a id="4992" class="Symbol">=</a> <a id="4994" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="5004" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5007" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a> <a id="5011" href="Data.List.Relation.Unary.All.html#4990" class="Bound">f</a>

  <a id="5016" href="Data.List.Relation.Unary.All.html#5016" class="Function">forA</a> <a id="5021" class="Symbol">:</a> <a id="5023" class="Symbol">∀</a> <a id="5025" class="Symbol">{</a><a id="5026" href="Data.List.Relation.Unary.All.html#5026" class="Bound">Q</a> <a id="5028" class="Symbol">:</a> <a id="5030" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5035" href="Data.List.Relation.Unary.All.html#4647" class="Bound">A</a> <a id="5037" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="5038" class="Symbol">}</a> <a id="5040" class="Symbol">→</a> <a id="5042" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5046" href="Data.List.Relation.Unary.All.html#5026" class="Bound">Q</a> <a id="5048" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5051" class="Symbol">→</a> <a id="5053" class="Symbol">(</a><a id="5054" href="Data.List.Relation.Unary.All.html#5026" class="Bound">Q</a> <a id="5056" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5058" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="5060" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5063" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a><a id="5064" class="Symbol">)</a> <a id="5066" class="Symbol">→</a> <a id="5068" href="Data.List.Relation.Unary.All.html#4689" class="Bound">F</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5075" href="Data.List.Relation.Unary.All.html#4659" class="Bound">P</a> <a id="5077" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5079" class="Symbol">)</a>
  <a id="5083" href="Data.List.Relation.Unary.All.html#5016" class="Function">forA</a> <a id="5088" href="Data.List.Relation.Unary.All.html#5088" class="Bound">qxs</a> <a id="5092" href="Data.List.Relation.Unary.All.html#5092" class="Bound">f</a> <a id="5094" class="Symbol">=</a> <a id="5096" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="5101" href="Data.List.Relation.Unary.All.html#5092" class="Bound">f</a> <a id="5103" href="Data.List.Relation.Unary.All.html#5088" class="Bound">qxs</a>

<a id="5108" class="Keyword">module</a> <a id="5115" href="Data.List.Relation.Unary.All.html#5115" class="Module">_</a> <a id="5117" class="Symbol">(</a><a id="5118" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5120" class="Symbol">:</a> <a id="5122" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5127" class="Symbol">)</a> <a id="5129" class="Symbol">{</a><a id="5130" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5132" class="Symbol">:</a> <a id="5134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5138" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a><a id="5139" class="Symbol">}</a> <a id="5141" class="Symbol">{</a><a id="5142" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a> <a id="5144" class="Symbol">:</a> <a id="5146" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5151" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5153" class="Symbol">(</a><a id="5154" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="5156" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5158" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a><a id="5159" class="Symbol">)}</a>
         <a id="5171" class="Symbol">{</a><a id="5172" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5174" class="Symbol">:</a> <a id="5176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="5183" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5185" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a><a id="5186" class="Symbol">)</a> <a id="5188" class="Symbol">→</a> <a id="5190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5194" class="Symbol">(</a><a id="5195" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="5197" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5199" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a><a id="5200" class="Symbol">)}</a>
         <a id="5212" class="Symbol">(</a><a id="5213" href="Data.List.Relation.Unary.All.html#5213" class="Bound">Mon</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="5228" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a><a id="5229" class="Symbol">)</a>
         <a id="5240" class="Keyword">where</a>

  <a id="5249" class="Keyword">private</a> <a id="5257" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a> <a id="5261" class="Symbol">=</a> <a id="5263" href="Effect.Monad.html#1015" class="Field">RawMonad.rawApplicative</a> <a id="5287" href="Data.List.Relation.Unary.All.html#5213" class="Bound">Mon</a>

  <a id="5294" href="Data.List.Relation.Unary.All.html#5294" class="Function">sequenceM</a> <a id="5304" class="Symbol">:</a> <a id="5306" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5310" class="Symbol">(</a><a id="5311" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5313" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5316" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5317" class="Symbol">)</a> <a id="5319" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5321" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5323" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5326" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5330" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a>
  <a id="5334" href="Data.List.Relation.Unary.All.html#5294" class="Function">sequenceM</a> <a id="5344" class="Symbol">=</a> <a id="5346" href="Data.List.Relation.Unary.All.html#4799" class="Function">sequenceA</a> <a id="5356" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5358" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a>

  <a id="5365" href="Data.List.Relation.Unary.All.html#5365" class="Function">mapM</a> <a id="5370" class="Symbol">:</a> <a id="5372" class="Symbol">∀</a> <a id="5374" class="Symbol">{</a><a id="5375" href="Data.List.Relation.Unary.All.html#5375" class="Bound">Q</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5384" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5386" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="5387" class="Symbol">}</a> <a id="5389" class="Symbol">→</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Data.List.Relation.Unary.All.html#5375" class="Bound">Q</a> <a id="5394" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5396" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5398" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5401" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5402" class="Symbol">)</a> <a id="5404" class="Symbol">→</a> <a id="5406" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5410" href="Data.List.Relation.Unary.All.html#5375" class="Bound">Q</a> <a id="5412" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5414" class="Symbol">(</a><a id="5415" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5417" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5420" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5424" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5425" class="Symbol">)</a>
  <a id="5429" href="Data.List.Relation.Unary.All.html#5365" class="Function">mapM</a> <a id="5434" class="Symbol">=</a> <a id="5436" href="Data.List.Relation.Unary.All.html#4921" class="Function">mapA</a> <a id="5441" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5443" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a>

  <a id="5450" href="Data.List.Relation.Unary.All.html#5450" class="Function">forM</a> <a id="5455" class="Symbol">:</a> <a id="5457" class="Symbol">∀</a> <a id="5459" class="Symbol">{</a><a id="5460" href="Data.List.Relation.Unary.All.html#5460" class="Bound">Q</a> <a id="5462" class="Symbol">:</a> <a id="5464" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5469" href="Data.List.Relation.Unary.All.html#5130" class="Bound">A</a> <a id="5471" href="Data.List.Relation.Unary.All.html#1299" class="Generalizable">q</a><a id="5472" class="Symbol">}</a> <a id="5474" class="Symbol">→</a> <a id="5476" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5480" href="Data.List.Relation.Unary.All.html#5460" class="Bound">Q</a> <a id="5482" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5485" class="Symbol">→</a> <a id="5487" class="Symbol">(</a><a id="5488" href="Data.List.Relation.Unary.All.html#5460" class="Bound">Q</a> <a id="5490" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5492" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5494" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5497" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a><a id="5498" class="Symbol">)</a> <a id="5500" class="Symbol">→</a> <a id="5502" href="Data.List.Relation.Unary.All.html#5172" class="Bound">M</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5509" href="Data.List.Relation.Unary.All.html#5142" class="Bound">P</a> <a id="5511" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5513" class="Symbol">)</a>
  <a id="5517" href="Data.List.Relation.Unary.All.html#5450" class="Function">forM</a> <a id="5522" class="Symbol">=</a> <a id="5524" href="Data.List.Relation.Unary.All.html#5016" class="Function">forA</a> <a id="5529" href="Data.List.Relation.Unary.All.html#5118" class="Bound">p</a> <a id="5531" href="Data.List.Relation.Unary.All.html#5257" class="Function">App</a>

<a id="5536" class="Comment">------------------------------------------------------------------------</a>
<a id="5609" class="Comment">-- Generalised lookup based on a proof of Any</a>

<a id="lookupAny"></a><a id="5656" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5666" class="Symbol">:</a> <a id="5668" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5672" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5674" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5677" class="Symbol">→</a> <a id="5679" class="Symbol">(</a><a id="5680" href="Data.List.Relation.Unary.All.html#5680" class="Bound">i</a> <a id="5682" class="Symbol">:</a> <a id="5684" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5688" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="5690" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5692" class="Symbol">)</a> <a id="5694" class="Symbol">→</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5699" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5701" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a><a id="5702" class="Symbol">)</a> <a id="5704" class="Symbol">(</a><a id="5705" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="5716" href="Data.List.Relation.Unary.All.html#5680" class="Bound">i</a><a id="5717" class="Symbol">)</a>
<a id="5719" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Data.List.Relation.Unary.All.html#5730" class="Bound">px</a> <a id="5733" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5735" href="Data.List.Relation.Unary.All.html#5735" class="Bound">pxs</a><a id="5738" class="Symbol">)</a> <a id="5740" class="Symbol">(</a><a id="5741" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5746" href="Data.List.Relation.Unary.All.html#5746" class="Bound">qx</a><a id="5748" class="Symbol">)</a> <a id="5750" class="Symbol">=</a> <a id="5752" href="Data.List.Relation.Unary.All.html#5730" class="Bound">px</a> <a id="5755" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5757" href="Data.List.Relation.Unary.All.html#5746" class="Bound">qx</a>
<a id="5760" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Data.List.Relation.Unary.All.html#5771" class="Bound">px</a> <a id="5774" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="5776" href="Data.List.Relation.Unary.All.html#5776" class="Bound">pxs</a><a id="5779" class="Symbol">)</a> <a id="5781" class="Symbol">(</a><a id="5782" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5788" href="Data.List.Relation.Unary.All.html#5788" class="Bound">i</a><a id="5789" class="Symbol">)</a> <a id="5791" class="Symbol">=</a> <a id="5793" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5803" href="Data.List.Relation.Unary.All.html#5776" class="Bound">pxs</a> <a id="5807" href="Data.List.Relation.Unary.All.html#5788" class="Bound">i</a>

<a id="lookupWith"></a><a id="5810" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="5821" class="Symbol">:</a> <a id="5823" href="Relation.Unary.html#3793" class="Function">∀[</a> <a id="5826" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5828" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="5830" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="5832" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="5834" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="5836" href="Relation.Unary.html#3793" class="Function">]</a> <a id="5838" class="Symbol">→</a> <a id="5840" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5844" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5846" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5849" class="Symbol">→</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Data.List.Relation.Unary.All.html#5852" class="Bound">i</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5860" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="5862" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a><a id="5864" class="Symbol">)</a> <a id="5866" class="Symbol">→</a> <a id="5868" href="Data.List.Relation.Unary.All.html#1349" class="Generalizable">R</a> <a id="5870" class="Symbol">(</a><a id="5871" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="5882" href="Data.List.Relation.Unary.All.html#5852" class="Bound">i</a><a id="5883" class="Symbol">)</a>
<a id="5885" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="5896" href="Data.List.Relation.Unary.All.html#5896" class="Bound">f</a> <a id="5898" href="Data.List.Relation.Unary.All.html#5898" class="Bound">pxs</a> <a id="5902" href="Data.List.Relation.Unary.All.html#5902" class="Bound">i</a> <a id="5904" class="Symbol">=</a> <a id="5906" href="Data.Product.Base.html#3109" class="Function">Product.uncurry</a> <a id="5922" href="Data.List.Relation.Unary.All.html#5896" class="Bound">f</a> <a id="5924" class="Symbol">(</a><a id="5925" href="Data.List.Relation.Unary.All.html#5656" class="Function">lookupAny</a> <a id="5935" href="Data.List.Relation.Unary.All.html#5898" class="Bound">pxs</a> <a id="5939" href="Data.List.Relation.Unary.All.html#5902" class="Bound">i</a><a id="5940" class="Symbol">)</a>

<a id="lookup"></a><a id="5943" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="5950" class="Symbol">:</a> <a id="5952" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5956" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5958" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5961" class="Symbol">→</a> <a id="5963" class="Symbol">(∀</a> <a id="5966" class="Symbol">{</a><a id="5967" href="Data.List.Relation.Unary.All.html#5967" class="Bound">x</a><a id="5968" class="Symbol">}</a> <a id="5970" class="Symbol">→</a> <a id="5972" href="Data.List.Relation.Unary.All.html#5967" class="Bound">x</a> <a id="5974" href="Data.List.Relation.Unary.All.html#515" class="Function Operator">∈ₚ</a> <a id="5977" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="5980" class="Symbol">→</a> <a id="5982" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="5984" href="Data.List.Relation.Unary.All.html#5967" class="Bound">x</a><a id="5985" class="Symbol">)</a>
<a id="5987" href="Data.List.Relation.Unary.All.html#5943" class="Function">lookup</a> <a id="5994" href="Data.List.Relation.Unary.All.html#5994" class="Bound">pxs</a> <a id="5998" class="Symbol">=</a> <a id="6000" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="6011" class="Symbol">(λ</a> <a id="6014" class="Symbol">{</a> <a id="6016" href="Data.List.Relation.Unary.All.html#6016" class="Bound">px</a> <a id="6019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6024" class="Symbol">→</a> <a id="6026" href="Data.List.Relation.Unary.All.html#6016" class="Bound">px</a> <a id="6029" class="Symbol">})</a> <a id="6032" href="Data.List.Relation.Unary.All.html#5994" class="Bound">pxs</a>

<a id="6037" class="Keyword">module</a> <a id="6044" href="Data.List.Relation.Unary.All.html#6044" class="Module">_</a><a id="6045" class="Symbol">(</a><a id="6046" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a> <a id="6048" class="Symbol">:</a> <a id="6050" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6057" href="Data.List.Relation.Unary.All.html#1293" class="Generalizable">a</a> <a id="6059" href="Data.List.Relation.Unary.All.html#1303" class="Generalizable">ℓ</a><a id="6060" class="Symbol">)</a> <a id="6062" class="Symbol">{</a><a id="6063" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6065" class="Symbol">:</a> <a id="6067" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6072" class="Symbol">(</a><a id="6073" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6088" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a><a id="6089" class="Symbol">)</a> <a id="6091" href="Data.List.Relation.Unary.All.html#1297" class="Generalizable">p</a><a id="6092" class="Symbol">}</a> <a id="6094" class="Keyword">where</a>
  <a id="6102" class="Keyword">open</a> <a id="6107" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6114" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a> <a id="6116" class="Keyword">renaming</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="6130" class="Symbol">to</a> <a id="6133" class="Function">≈-sym</a><a id="6138" class="Symbol">)</a>
  <a id="6142" class="Keyword">open</a> <a id="6147" href="Data.List.Membership.Setoid.html" class="Module">SetoidMembership</a> <a id="6164" href="Data.List.Relation.Unary.All.html#6046" class="Bound">S</a>

  <a id="6169" href="Data.List.Relation.Unary.All.html#6169" class="Function">lookupₛ</a> <a id="6177" class="Symbol">:</a> <a id="6179" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6181" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="6190" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6200" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6202" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="6205" class="Symbol">→</a> <a id="6207" class="Symbol">(∀</a> <a id="6210" class="Symbol">{</a><a id="6211" href="Data.List.Relation.Unary.All.html#6211" class="Bound">x</a><a id="6212" class="Symbol">}</a> <a id="6214" class="Symbol">→</a> <a id="6216" href="Data.List.Relation.Unary.All.html#6211" class="Bound">x</a> <a id="6218" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6220" href="Data.List.Relation.Unary.All.html#1376" class="Generalizable">xs</a> <a id="6223" class="Symbol">→</a> <a id="6225" href="Data.List.Relation.Unary.All.html#6063" class="Bound">P</a> <a id="6227" href="Data.List.Relation.Unary.All.html#6211" class="Bound">x</a><a id="6228" class="Symbol">)</a>
  <a id="6232" href="Data.List.Relation.Unary.All.html#6169" class="Function">lookupₛ</a> <a id="6240" href="Data.List.Relation.Unary.All.html#6240" class="Bound">resp</a> <a id="6245" href="Data.List.Relation.Unary.All.html#6245" class="Bound">pxs</a> <a id="6249" class="Symbol">=</a> <a id="6251" href="Data.List.Relation.Unary.All.html#5810" class="Function">lookupWith</a> <a id="6262" class="Symbol">(λ</a> <a id="6265" href="Data.List.Relation.Unary.All.html#6265" class="Bound">py</a> <a id="6268" href="Data.List.Relation.Unary.All.html#6268" class="Bound">x≈y</a> <a id="6272" class="Symbol">→</a> <a id="6274" href="Data.List.Relation.Unary.All.html#6240" class="Bound">resp</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Data.List.Relation.Unary.All.html#6133" class="Function">≈-sym</a> <a id="6286" href="Data.List.Relation.Unary.All.html#6268" class="Bound">x≈y</a><a id="6289" class="Symbol">)</a> <a id="6291" href="Data.List.Relation.Unary.All.html#6265" class="Bound">py</a><a id="6293" class="Symbol">)</a> <a id="6295" href="Data.List.Relation.Unary.All.html#6245" class="Bound">pxs</a>

<a id="6300" class="Comment">------------------------------------------------------------------------</a>
<a id="6373" class="Comment">-- Properties of predicates preserved by All</a>

<a id="all?"></a><a id="6419" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6424" class="Symbol">:</a> <a id="6426" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6436" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="6438" class="Symbol">→</a> <a id="6440" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6455" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6456" class="Symbol">)</a>
<a id="6458" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6463" href="Data.List.Relation.Unary.All.html#6463" class="Bound">p</a> <a id="6465" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6474" class="Symbol">=</a> <a id="6476" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6480" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="6483" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6488" href="Data.List.Relation.Unary.All.html#6488" class="Bound">p</a> <a id="6490" class="Symbol">(</a><a id="6491" href="Data.List.Relation.Unary.All.html#6491" class="Bound">x</a> <a id="6493" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6495" href="Data.List.Relation.Unary.All.html#6495" class="Bound">xs</a><a id="6497" class="Symbol">)</a> <a id="6499" class="Symbol">=</a> <a id="6501" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6519" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="6522" class="Symbol">)</a> <a id="6524" href="Data.List.Relation.Unary.All.html#2472" class="Function">uncons</a> <a id="6531" class="Symbol">(</a><a id="6532" href="Data.List.Relation.Unary.All.html#6488" class="Bound">p</a> <a id="6534" href="Data.List.Relation.Unary.All.html#6491" class="Bound">x</a> <a id="6536" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="6542" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a> <a id="6547" href="Data.List.Relation.Unary.All.html#6488" class="Bound">p</a> <a id="6549" href="Data.List.Relation.Unary.All.html#6495" class="Bound">xs</a><a id="6551" class="Symbol">)</a>

<a id="universal"></a><a id="6554" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6564" class="Symbol">:</a> <a id="6566" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="6576" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="6578" class="Symbol">→</a> <a id="6580" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="6590" class="Symbol">(</a><a id="6591" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6595" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6596" class="Symbol">)</a>
<a id="6598" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6608" href="Data.List.Relation.Unary.All.html#6608" class="Bound">u</a> <a id="6610" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6619" class="Symbol">=</a> <a id="6621" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="6624" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6634" href="Data.List.Relation.Unary.All.html#6634" class="Bound">u</a> <a id="6636" class="Symbol">(</a><a id="6637" href="Data.List.Relation.Unary.All.html#6637" class="Bound">x</a> <a id="6639" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6641" href="Data.List.Relation.Unary.All.html#6641" class="Bound">xs</a><a id="6643" class="Symbol">)</a> <a id="6645" class="Symbol">=</a> <a id="6647" href="Data.List.Relation.Unary.All.html#6634" class="Bound">u</a> <a id="6649" href="Data.List.Relation.Unary.All.html#6637" class="Bound">x</a> <a id="6651" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6653" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6663" href="Data.List.Relation.Unary.All.html#6634" class="Bound">u</a> <a id="6665" href="Data.List.Relation.Unary.All.html#6641" class="Bound">xs</a>

<a id="universal-U"></a><a id="6669" href="Data.List.Relation.Unary.All.html#6669" class="Function">universal-U</a> <a id="6681" class="Symbol">:</a> <a id="6683" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="6693" class="Symbol">(</a><a id="6694" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6698" class="Symbol">{</a><a id="6699" class="Argument">A</a> <a id="6701" class="Symbol">=</a> <a id="6703" href="Data.List.Relation.Unary.All.html#1317" class="Generalizable">A</a><a id="6704" class="Symbol">}</a> <a id="6706" href="Relation.Unary.html#1686" class="Function">U</a><a id="6707" class="Symbol">)</a>
<a id="6709" href="Data.List.Relation.Unary.All.html#6669" class="Function">universal-U</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Data.List.Relation.Unary.All.html#6554" class="Function">universal</a> <a id="6733" href="Relation.Unary.Properties.html#1394" class="Function">Unary.U-Universal</a>

<a id="irrelevant"></a><a id="6752" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6763" class="Symbol">:</a> <a id="6765" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="6776" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="6791" class="Symbol">(</a><a id="6792" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6796" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6797" class="Symbol">)</a>
<a id="6799" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6810" href="Data.List.Relation.Unary.All.html#6810" class="Bound">irr</a> <a id="6814" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="6827" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="6840" class="Symbol">=</a> <a id="6842" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
<a id="6849" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6860" href="Data.List.Relation.Unary.All.html#6860" class="Bound">irr</a> <a id="6864" class="Symbol">(</a><a id="6865" href="Data.List.Relation.Unary.All.html#6865" class="Bound">px₁</a> <a id="6869" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6871" href="Data.List.Relation.Unary.All.html#6871" class="Bound">pxs₁</a><a id="6875" class="Symbol">)</a> <a id="6877" class="Symbol">(</a><a id="6878" href="Data.List.Relation.Unary.All.html#6878" class="Bound">px₂</a> <a id="6882" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="6884" href="Data.List.Relation.Unary.All.html#6884" class="Bound">pxs₂</a><a id="6888" class="Symbol">)</a> <a id="6890" class="Symbol">=</a>
  <a id="6894" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">≡.cong₂</a> <a id="6902" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a> <a id="6906" class="Symbol">(</a><a id="6907" href="Data.List.Relation.Unary.All.html#6860" class="Bound">irr</a> <a id="6911" href="Data.List.Relation.Unary.All.html#6865" class="Bound">px₁</a> <a id="6915" href="Data.List.Relation.Unary.All.html#6878" class="Bound">px₂</a><a id="6918" class="Symbol">)</a> <a id="6920" class="Symbol">(</a><a id="6921" href="Data.List.Relation.Unary.All.html#6752" class="Function">irrelevant</a> <a id="6932" href="Data.List.Relation.Unary.All.html#6860" class="Bound">irr</a> <a id="6936" href="Data.List.Relation.Unary.All.html#6871" class="Bound">pxs₁</a> <a id="6941" href="Data.List.Relation.Unary.All.html#6884" class="Bound">pxs₂</a><a id="6945" class="Symbol">)</a>

<a id="satisfiable"></a><a id="6948" href="Data.List.Relation.Unary.All.html#6948" class="Function">satisfiable</a> <a id="6960" class="Symbol">:</a> <a id="6962" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="6974" class="Symbol">(</a><a id="6975" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6979" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="6980" class="Symbol">)</a>
<a id="6982" href="Data.List.Relation.Unary.All.html#6948" class="Function">satisfiable</a> <a id="6994" class="Symbol">=</a> <a id="6996" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7001" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>

<a id="7005" class="Comment">------------------------------------------------------------------------</a>
<a id="7078" class="Comment">-- Generalised decidability procedure</a>

<a id="decide"></a><a id="7117" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7124" class="Symbol">:</a>  <a id="7127" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="7130" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7132" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="7134" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="7136" href="Relation.Unary.html#3655" class="Function">]</a> <a id="7138" class="Symbol">→</a> <a id="7140" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="7143" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7147" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7149" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="7151" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7155" href="Data.List.Relation.Unary.All.html#1347" class="Generalizable">Q</a> <a id="7157" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="7159" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7166" href="Data.List.Relation.Unary.All.html#7166" class="Bound">p∪q</a> <a id="7170" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7173" class="Symbol">=</a> <a id="7175" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7180" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="7183" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7190" href="Data.List.Relation.Unary.All.html#7190" class="Bound">p∪q</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Data.List.Relation.Unary.All.html#7195" class="Bound">x</a> <a id="7197" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7199" href="Data.List.Relation.Unary.All.html#7199" class="Bound">xs</a><a id="7201" class="Symbol">)</a> <a id="7203" class="Keyword">with</a> <a id="7208" href="Data.List.Relation.Unary.All.html#7190" class="Bound">p∪q</a> <a id="7212" href="Data.List.Relation.Unary.All.html#7195" class="Bound">x</a>
<a id="7214" class="Symbol">...</a> <a id="7218" class="Symbol">|</a> <a id="7220" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7225" href="Data.List.Relation.Unary.All.html#7225" class="Bound">qx</a> <a id="7228" class="Symbol">=</a> <a id="7230" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7235" class="Symbol">(</a><a id="7236" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7241" href="Data.List.Relation.Unary.All.html#7225" class="Bound">qx</a><a id="7243" class="Symbol">)</a>
<a id="7245" class="Symbol">...</a> <a id="7249" class="Symbol">|</a> <a id="7251" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7256" href="Data.List.Relation.Unary.All.html#7256" class="Bound">px</a> <a id="7259" class="Symbol">=</a> <a id="7261" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="7269" class="Symbol">(</a><a id="7270" href="Data.List.Relation.Unary.All.html#7256" class="Bound">px</a> <a id="7273" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷_</a><a id="7275" class="Symbol">)</a> <a id="7277" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7283" class="Symbol">(</a><a id="7284" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7291" class="Bound">p∪q</a> <a id="7295" class="Bound">xs</a><a id="7297" class="Symbol">)</a>

<a id="search"></a><a id="7300" href="Data.List.Relation.Unary.All.html#7300" class="Function">search</a> <a id="7307" class="Symbol">:</a> <a id="7309" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7319" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7321" class="Symbol">→</a> <a id="7323" class="Symbol">∀</a> <a id="7325" href="Data.List.Relation.Unary.All.html#7325" class="Bound">xs</a> <a id="7328" class="Symbol">→</a> <a id="7330" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="7337" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Data.List.Relation.Unary.All.html#7325" class="Bound">xs</a> <a id="7343" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7345" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7349" href="Data.List.Relation.Unary.All.html#1345" class="Generalizable">P</a> <a id="7351" href="Data.List.Relation.Unary.All.html#7325" class="Bound">xs</a>
<a id="7354" href="Data.List.Relation.Unary.All.html#7300" class="Function">search</a> <a id="7361" href="Data.List.Relation.Unary.All.html#7361" class="Bound">P?</a> <a id="7364" class="Symbol">=</a> <a id="7366" href="Data.List.Relation.Unary.All.html#7117" class="Function">decide</a> <a id="7373" class="Symbol">(</a><a id="7374" href="Data.Sum.Base.html#1185" class="Function">Sum.swap</a> <a id="7383" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7385" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">Dec.toSum</a> <a id="7395" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7397" href="Data.List.Relation.Unary.All.html#7361" class="Bound">P?</a><a id="7399" class="Symbol">)</a>

<a id="7402" class="Comment">------------------------------------------------------------------------</a>
<a id="7475" class="Comment">-- DEPRECATED</a>
<a id="7489" class="Comment">------------------------------------------------------------------------</a>
<a id="7562" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7633" class="Comment">-- not guaranteed.</a>

<a id="7653" class="Comment">-- Version 1.4</a>

<a id="all"></a><a id="7669" href="Data.List.Relation.Unary.All.html#7669" class="Function">all</a> <a id="7673" class="Symbol">=</a> <a id="7675" href="Data.List.Relation.Unary.All.html#6419" class="Function">all?</a>
<a id="7680" class="Symbol">{-#</a> <a id="7684" class="Keyword">WARNING_ON_USAGE</a> <a id="7701" class="Pragma">all</a>
<a id="7705" class="String">&quot;Warning: all was deprecated in v1.4.
Please use all? instead.&quot;</a>
<a id="7769" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.AllPairs.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.List.Relation.Unary.AllPairs.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.AllPairs.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where every pair of elements are related (symmetrically)</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Comment">-- Core modules are not meant to be used directly outside of the</a>
<a id="311" class="Comment">-- standard library.</a>

<a id="333" class="Comment">-- This module should be removable if and when Agda issue</a>
<a id="391" class="Comment">-- https://github.com/agda/agda/issues/3210 is fixed</a>

<a id="445" class="Symbol">{-#</a> <a id="449" class="Keyword">OPTIONS</a> <a id="457" class="Pragma">--cubical-compatible</a> <a id="478" class="Pragma">--safe</a> <a id="485" class="Symbol">#-}</a>

<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="533" class="Symbol">)</a>

<a id="536" class="Keyword">module</a> <a id="543" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a>
  <a id="584" class="Symbol">{</a><a id="585" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a> <a id="587" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="588" class="Symbol">}</a> <a id="590" class="Symbol">{</a><a id="591" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="599" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a><a id="600" class="Symbol">}</a> <a id="602" class="Symbol">(</a><a id="603" href="Data.List.Relation.Unary.AllPairs.Core.html#603" class="Bound">R</a> <a id="605" class="Symbol">:</a> <a id="607" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="611" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="613" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="614" class="Symbol">)</a> <a id="616" class="Keyword">where</a>

<a id="623" class="Keyword">open</a> <a id="628" class="Keyword">import</a> <a id="635" href="Level.html" class="Module">Level</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Data.List.Base.html" class="Module">Data.List.Base</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a>

<a id="710" class="Comment">------------------------------------------------------------------------</a>
<a id="783" class="Comment">-- Definition</a>

<a id="798" class="Comment">-- AllPairs R xs means that every pair of elements (x , y) in xs is a</a>
<a id="868" class="Comment">-- member of relation R (as long as x comes before y in the list).</a>

<a id="936" class="Keyword">infixr</a> <a id="943" class="Number">5</a> <a id="945" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a>

<a id="950" class="Keyword">data</a> <a id="AllPairs"></a><a id="955" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="964" class="Symbol">:</a> <a id="966" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="971" href="Data.List.Relation.Unary.AllPairs.Core.html#591" class="Bound">A</a> <a id="973" class="Symbol">→</a> <a id="975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="979" class="Symbol">(</a><a id="980" href="Data.List.Relation.Unary.AllPairs.Core.html#585" class="Bound">a</a> <a id="982" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="984" href="Data.List.Relation.Unary.AllPairs.Core.html#587" class="Bound">ℓ</a><a id="985" class="Symbol">)</a> <a id="987" class="Keyword">where</a>
  <a id="AllPairs.[]"></a><a id="995" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>  <a id="999" class="Symbol">:</a> <a id="1001" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1010" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="AllPairs._∷_"></a><a id="1015" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="1019" class="Symbol">:</a> <a id="1021" class="Symbol">∀</a> <a id="1023" class="Symbol">{</a><a id="1024" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a> <a id="1026" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a><a id="1028" class="Symbol">}</a> <a id="1030" class="Symbol">→</a> <a id="1032" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Data.List.Relation.Unary.AllPairs.Core.html#603" class="Bound">R</a> <a id="1039" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a><a id="1040" class="Symbol">)</a> <a id="1042" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a> <a id="1045" class="Symbol">→</a> <a id="1047" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1056" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a> <a id="1059" class="Symbol">→</a> <a id="1061" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1070" class="Symbol">(</a><a id="1071" href="Data.List.Relation.Unary.AllPairs.Core.html#1024" class="Bound">x</a> <a id="1073" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1075" href="Data.List.Relation.Unary.AllPairs.Core.html#1026" class="Bound">xs</a><a id="1077" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.AllPairs.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Relation.Unary.AllPairs.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.AllPairs.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to AllPairs</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Data.List.Relation.Unary.AllPairs.Properties.html" class="Module">Data.List.Relation.Unary.AllPairs.Properties</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="356" class="Symbol">;</a> <a id="358" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="360" class="Symbol">;</a> <a id="362" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="365" class="Symbol">;</a> <a id="367" href="Data.List.Base.html#1612" class="Function">map</a><a id="370" class="Symbol">;</a> <a id="372" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="376" class="Symbol">;</a> <a id="378" href="Data.List.Base.html#4328" class="Function">concat</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.List.Base.html#8389" class="Function">take</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.List.Base.html#8509" class="Function">drop</a><a id="396" class="Symbol">;</a>
  <a id="400" href="Data.List.Base.html#5910" class="Function">applyUpTo</a><a id="409" class="Symbol">;</a> <a id="411" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a><a id="424" class="Symbol">;</a> <a id="426" href="Data.List.Base.html#6139" class="Function">tabulate</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.List.Base.html#10389" class="Function">filter</a><a id="442" class="Symbol">;</a> <a id="444" href="Data.List.Base.html#4532" class="Function">catMaybes</a><a id="453" class="Symbol">)</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="496" class="Symbol">as</a> <a id="499" class="Module">All</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="513" class="Symbol">;</a> <a id="515" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="517" class="Symbol">;</a> <a id="519" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Data.List.Relation.Unary.All.Properties.html" class="Module">Data.List.Relation.Unary.All.Properties</a> <a id="576" class="Symbol">as</a> <a id="579" class="Module">All</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Data.List.Relation.Unary.All.Properties.html#13026" class="Function">Any-catMaybes⁺</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="652" class="Symbol">as</a> <a id="655" class="Module">AllPairs</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="679" class="Symbol">;</a> <a id="681" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="683" class="Symbol">;</a> <a id="685" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="728" class="Symbol">;</a> <a id="730" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="735" class="Symbol">)</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="765" class="Keyword">using</a> <a id="771" class="Symbol">(</a><a id="772" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="777" class="Symbol">;</a> <a id="779" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="786" class="Symbol">;</a> <a id="788" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="792" class="Symbol">)</a>
<a id="794" class="Keyword">open</a> <a id="799" class="Keyword">import</a> <a id="806" href="Data.Maybe.Relation.Binary.Pointwise.html" class="Module">Data.Maybe.Relation.Binary.Pointwise</a> <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Data.Maybe.Relation.Binary.Pointwise.html#3625" class="Function">pointwise⊆any</a><a id="863" class="Symbol">;</a> <a id="865" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="902" class="Symbol">as</a> <a id="905" class="Module">F</a> <a id="907" class="Keyword">using</a> <a id="913" class="Symbol">(</a><a id="914" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="917" class="Symbol">)</a>
<a id="919" class="Keyword">open</a> <a id="924" class="Keyword">import</a> <a id="931" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="951" class="Keyword">using</a> <a id="957" class="Symbol">(</a><a id="958" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="971" class="Symbol">;</a> <a id="973" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a><a id="976" class="Symbol">)</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1004" class="Keyword">using</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1015" class="Symbol">;</a> <a id="1017" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1020" class="Symbol">;</a> <a id="1022" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1025" class="Symbol">;</a> <a id="1027" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1030" class="Symbol">;</a> <a id="1032" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="1035" class="Symbol">;</a> <a id="1037" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1040" class="Symbol">;</a> <a id="1042" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1079" class="Keyword">using</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="1092" class="Symbol">;</a> <a id="1094" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a><a id="1103" class="Symbol">)</a>
<a id="1105" class="Keyword">open</a> <a id="1110" class="Keyword">import</a> <a id="1117" href="Function.Base.html" class="Module">Function.Base</a> <a id="1131" class="Keyword">using</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1141" class="Symbol">;</a> <a id="1143" href="Function.Base.html#1657" class="Function">flip</a><a id="1147" class="Symbol">;</a> <a id="1149" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="1153" class="Symbol">)</a>
<a id="1155" class="Keyword">open</a> <a id="1160" class="Keyword">import</a> <a id="1167" href="Level.html" class="Module">Level</a> <a id="1173" class="Keyword">using</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1185" class="Symbol">)</a>
<a id="1187" class="Keyword">open</a> <a id="1192" class="Keyword">import</a> <a id="1199" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1220" class="Keyword">using</a> <a id="1226" class="Symbol">(</a><a id="1227" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1230" class="Symbol">)</a>
<a id="1232" class="Keyword">open</a> <a id="1237" class="Keyword">import</a> <a id="1244" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1268" class="Keyword">using</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="1284" class="Symbol">)</a>
<a id="1286" class="Keyword">open</a> <a id="1291" class="Keyword">import</a> <a id="1298" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1341" class="Keyword">using</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1351" class="Symbol">)</a>
<a id="1353" class="Keyword">open</a> <a id="1358" class="Keyword">import</a> <a id="1365" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1380" class="Keyword">using</a> <a id="1386" class="Symbol">(</a><a id="1387" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1391" class="Symbol">;</a> <a id="1393" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1402" class="Symbol">;</a> <a id="1404" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="1407" class="Symbol">)</a>
<a id="1409" class="Keyword">open</a> <a id="1414" class="Keyword">import</a> <a id="1421" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1453" class="Keyword">using</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1464" class="Symbol">)</a>

<a id="1467" class="Keyword">private</a>
  <a id="1477" class="Keyword">variable</a>
    <a id="1490" href="Data.List.Relation.Unary.AllPairs.Properties.html#1490" class="Generalizable">a</a> <a id="1492" href="Data.List.Relation.Unary.AllPairs.Properties.html#1492" class="Generalizable">b</a> <a id="1494" href="Data.List.Relation.Unary.AllPairs.Properties.html#1494" class="Generalizable">c</a> <a id="1496" href="Data.List.Relation.Unary.AllPairs.Properties.html#1496" class="Generalizable">p</a> <a id="1498" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1512" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="1514" class="Symbol">:</a> <a id="1516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1520" href="Data.List.Relation.Unary.AllPairs.Properties.html#1490" class="Generalizable">a</a>
    <a id="1526" href="Data.List.Relation.Unary.AllPairs.Properties.html#1526" class="Generalizable">B</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1534" href="Data.List.Relation.Unary.AllPairs.Properties.html#1492" class="Generalizable">b</a>
    <a id="1540" href="Data.List.Relation.Unary.AllPairs.Properties.html#1540" class="Generalizable">C</a> <a id="1542" class="Symbol">:</a> <a id="1544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1548" href="Data.List.Relation.Unary.AllPairs.Properties.html#1494" class="Generalizable">c</a>

<a id="1551" class="Comment">------------------------------------------------------------------------</a>
<a id="1624" class="Comment">-- Introduction (⁺) and elimination (⁻) rules for list operations</a>
<a id="1690" class="Comment">------------------------------------------------------------------------</a>
<a id="1763" class="Comment">-- map</a>

<a id="1771" class="Keyword">module</a> <a id="1778" href="Data.List.Relation.Unary.AllPairs.Properties.html#1778" class="Module">_</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Data.List.Relation.Unary.AllPairs.Properties.html#1781" class="Bound">R</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1789" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="1791" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="1792" class="Symbol">}</a> <a id="1794" class="Symbol">{</a><a id="1795" href="Data.List.Relation.Unary.AllPairs.Properties.html#1795" class="Bound">f</a> <a id="1797" class="Symbol">:</a> <a id="1799" href="Data.List.Relation.Unary.AllPairs.Properties.html#1526" class="Generalizable">B</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a><a id="1804" class="Symbol">}</a> <a id="1806" class="Keyword">where</a>

  <a id="1815" href="Data.List.Relation.Unary.AllPairs.Properties.html#1815" class="Function">map⁺</a> <a id="1820" class="Symbol">:</a> <a id="1822" class="Symbol">∀</a> <a id="1824" class="Symbol">{</a><a id="1825" href="Data.List.Relation.Unary.AllPairs.Properties.html#1825" class="Bound">xs</a><a id="1827" class="Symbol">}</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1840" class="Symbol">(</a><a id="1841" href="Data.List.Relation.Unary.AllPairs.Properties.html#1781" class="Bound">R</a> <a id="1843" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1846" href="Data.List.Relation.Unary.AllPairs.Properties.html#1795" class="Bound">f</a><a id="1847" class="Symbol">)</a> <a id="1849" href="Data.List.Relation.Unary.AllPairs.Properties.html#1825" class="Bound">xs</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1863" href="Data.List.Relation.Unary.AllPairs.Properties.html#1781" class="Bound">R</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1870" href="Data.List.Relation.Unary.AllPairs.Properties.html#1795" class="Bound">f</a> <a id="1872" href="Data.List.Relation.Unary.AllPairs.Properties.html#1825" class="Bound">xs</a><a id="1874" class="Symbol">)</a>
  <a id="1878" href="Data.List.Relation.Unary.AllPairs.Properties.html#1815" class="Function">map⁺</a> <a id="1883" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="1896" class="Symbol">=</a> <a id="1898" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1903" href="Data.List.Relation.Unary.AllPairs.Properties.html#1815" class="Function">map⁺</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Data.List.Relation.Unary.AllPairs.Properties.html#1909" class="Bound">x∉xs</a> <a id="1914" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1916" href="Data.List.Relation.Unary.AllPairs.Properties.html#1916" class="Bound">xs!</a><a id="1919" class="Symbol">)</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">All.map⁺</a> <a id="1932" href="Data.List.Relation.Unary.AllPairs.Properties.html#1909" class="Bound">x∉xs</a> <a id="1937" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1939" href="Data.List.Relation.Unary.AllPairs.Properties.html#1815" class="Function">map⁺</a> <a id="1944" href="Data.List.Relation.Unary.AllPairs.Properties.html#1916" class="Bound">xs!</a>

  <a id="1951" href="Data.List.Relation.Unary.AllPairs.Properties.html#1951" class="Function">map⁻</a> <a id="1956" class="Symbol">:</a> <a id="1958" class="Symbol">∀</a> <a id="1960" class="Symbol">{</a><a id="1961" href="Data.List.Relation.Unary.AllPairs.Properties.html#1961" class="Bound">xs</a><a id="1963" class="Symbol">}</a> <a id="1965" class="Symbol">→</a> <a id="1967" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1976" href="Data.List.Relation.Unary.AllPairs.Properties.html#1781" class="Bound">R</a> <a id="1978" class="Symbol">(</a><a id="1979" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1983" href="Data.List.Relation.Unary.AllPairs.Properties.html#1795" class="Bound">f</a> <a id="1985" href="Data.List.Relation.Unary.AllPairs.Properties.html#1961" class="Bound">xs</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Data.List.Relation.Unary.AllPairs.Properties.html#1781" class="Bound">R</a> <a id="2003" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2006" href="Data.List.Relation.Unary.AllPairs.Properties.html#1795" class="Bound">f</a><a id="2007" class="Symbol">)</a> <a id="2009" href="Data.List.Relation.Unary.AllPairs.Properties.html#1961" class="Bound">xs</a>
  <a id="2014" href="Data.List.Relation.Unary.AllPairs.Properties.html#1951" class="Function">map⁻</a> <a id="2019" class="Symbol">{</a><a id="2020" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2022" class="Symbol">}</a>     <a id="2028" class="Symbol">_</a>              <a id="2043" class="Symbol">=</a> <a id="2045" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="2050" href="Data.List.Relation.Unary.AllPairs.Properties.html#1951" class="Function">map⁻</a> <a id="2055" class="Symbol">{_</a> <a id="2058" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2060" class="Symbol">_}</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.List.Relation.Unary.AllPairs.Properties.html#2064" class="Bound">fx∉fxs</a> <a id="2071" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2073" href="Data.List.Relation.Unary.AllPairs.Properties.html#2073" class="Bound">fxs!</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">All.map⁻</a> <a id="2090" href="Data.List.Relation.Unary.AllPairs.Properties.html#2064" class="Bound">fx∉fxs</a> <a id="2097" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2099" href="Data.List.Relation.Unary.AllPairs.Properties.html#1951" class="Function">map⁻</a> <a id="2104" href="Data.List.Relation.Unary.AllPairs.Properties.html#2073" class="Bound">fxs!</a>

<a id="2110" class="Comment">------------------------------------------------------------------------</a>
<a id="2183" class="Comment">-- ++</a>

<a id="2190" class="Keyword">module</a> <a id="2197" href="Data.List.Relation.Unary.AllPairs.Properties.html#2197" class="Module">_</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Data.List.Relation.Unary.AllPairs.Properties.html#2200" class="Bound">R</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2208" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="2210" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="2211" class="Symbol">}</a> <a id="2213" class="Keyword">where</a>

  <a id="2222" href="Data.List.Relation.Unary.AllPairs.Properties.html#2222" class="Function">++⁺</a> <a id="2226" class="Symbol">:</a> <a id="2228" class="Symbol">∀</a> <a id="2230" class="Symbol">{</a><a id="2231" href="Data.List.Relation.Unary.AllPairs.Properties.html#2231" class="Bound">xs</a> <a id="2234" href="Data.List.Relation.Unary.AllPairs.Properties.html#2234" class="Bound">ys</a><a id="2236" class="Symbol">}</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2249" href="Data.List.Relation.Unary.AllPairs.Properties.html#2200" class="Bound">R</a> <a id="2251" href="Data.List.Relation.Unary.AllPairs.Properties.html#2231" class="Bound">xs</a> <a id="2254" class="Symbol">→</a> <a id="2256" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2265" href="Data.List.Relation.Unary.AllPairs.Properties.html#2200" class="Bound">R</a> <a id="2267" href="Data.List.Relation.Unary.AllPairs.Properties.html#2234" class="Bound">ys</a> <a id="2270" class="Symbol">→</a>
        <a id="2280" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2284" class="Symbol">(λ</a> <a id="2287" href="Data.List.Relation.Unary.AllPairs.Properties.html#2287" class="Bound">x</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2295" class="Symbol">(</a><a id="2296" href="Data.List.Relation.Unary.AllPairs.Properties.html#2200" class="Bound">R</a> <a id="2298" href="Data.List.Relation.Unary.AllPairs.Properties.html#2287" class="Bound">x</a><a id="2299" class="Symbol">)</a> <a id="2301" href="Data.List.Relation.Unary.AllPairs.Properties.html#2234" class="Bound">ys</a><a id="2303" class="Symbol">)</a> <a id="2305" href="Data.List.Relation.Unary.AllPairs.Properties.html#2231" class="Bound">xs</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2319" href="Data.List.Relation.Unary.AllPairs.Properties.html#2200" class="Bound">R</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.List.Relation.Unary.AllPairs.Properties.html#2231" class="Bound">xs</a> <a id="2325" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2328" href="Data.List.Relation.Unary.AllPairs.Properties.html#2234" class="Bound">ys</a><a id="2330" class="Symbol">)</a>
  <a id="2334" href="Data.List.Relation.Unary.AllPairs.Properties.html#2222" class="Function">++⁺</a> <a id="2338" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="2349" href="Data.List.Relation.Unary.AllPairs.Properties.html#2349" class="Bound">Rys</a> <a id="2353" class="Symbol">_</a>              <a id="2368" class="Symbol">=</a> <a id="2370" href="Data.List.Relation.Unary.AllPairs.Properties.html#2349" class="Bound">Rys</a>
  <a id="2376" href="Data.List.Relation.Unary.AllPairs.Properties.html#2222" class="Function">++⁺</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Data.List.Relation.Unary.AllPairs.Properties.html#2381" class="Bound">px</a> <a id="2384" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2386" href="Data.List.Relation.Unary.AllPairs.Properties.html#2386" class="Bound">Rxs</a><a id="2389" class="Symbol">)</a> <a id="2391" href="Data.List.Relation.Unary.AllPairs.Properties.html#2391" class="Bound">Rys</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Data.List.Relation.Unary.AllPairs.Properties.html#2396" class="Bound">Rxys</a> <a id="2401" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2403" href="Data.List.Relation.Unary.AllPairs.Properties.html#2403" class="Bound">Rxsys</a><a id="2408" class="Symbol">)</a> <a id="2410" class="Symbol">=</a> <a id="2412" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">All.++⁺</a> <a id="2420" href="Data.List.Relation.Unary.AllPairs.Properties.html#2381" class="Bound">px</a> <a id="2423" href="Data.List.Relation.Unary.AllPairs.Properties.html#2396" class="Bound">Rxys</a> <a id="2428" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2430" href="Data.List.Relation.Unary.AllPairs.Properties.html#2222" class="Function">++⁺</a> <a id="2434" href="Data.List.Relation.Unary.AllPairs.Properties.html#2386" class="Bound">Rxs</a> <a id="2438" href="Data.List.Relation.Unary.AllPairs.Properties.html#2391" class="Bound">Rys</a> <a id="2442" href="Data.List.Relation.Unary.AllPairs.Properties.html#2403" class="Bound">Rxsys</a>

<a id="2449" class="Comment">------------------------------------------------------------------------</a>
<a id="2522" class="Comment">-- concat</a>

<a id="2533" class="Keyword">module</a> <a id="2540" href="Data.List.Relation.Unary.AllPairs.Properties.html#2540" class="Module">_</a> <a id="2542" class="Symbol">{</a><a id="2543" href="Data.List.Relation.Unary.AllPairs.Properties.html#2543" class="Bound">R</a> <a id="2545" class="Symbol">:</a> <a id="2547" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2551" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="2553" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="2554" class="Symbol">}</a> <a id="2556" class="Keyword">where</a>

  <a id="2565" href="Data.List.Relation.Unary.AllPairs.Properties.html#2565" class="Function">concat⁺</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">∀</a> <a id="2577" class="Symbol">{</a><a id="2578" href="Data.List.Relation.Unary.AllPairs.Properties.html#2578" class="Bound">xss</a><a id="2581" class="Symbol">}</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2599" href="Data.List.Relation.Unary.AllPairs.Properties.html#2543" class="Bound">R</a><a id="2600" class="Symbol">)</a> <a id="2602" href="Data.List.Relation.Unary.AllPairs.Properties.html#2578" class="Bound">xss</a> <a id="2606" class="Symbol">→</a>
            <a id="2620" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2629" class="Symbol">(λ</a> <a id="2632" href="Data.List.Relation.Unary.AllPairs.Properties.html#2632" class="Bound">xs</a> <a id="2635" href="Data.List.Relation.Unary.AllPairs.Properties.html#2635" class="Bound">ys</a> <a id="2638" class="Symbol">→</a> <a id="2640" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2644" class="Symbol">(λ</a> <a id="2647" href="Data.List.Relation.Unary.AllPairs.Properties.html#2647" class="Bound">x</a> <a id="2649" class="Symbol">→</a> <a id="2651" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2655" class="Symbol">(</a><a id="2656" href="Data.List.Relation.Unary.AllPairs.Properties.html#2543" class="Bound">R</a> <a id="2658" href="Data.List.Relation.Unary.AllPairs.Properties.html#2647" class="Bound">x</a><a id="2659" class="Symbol">)</a> <a id="2661" href="Data.List.Relation.Unary.AllPairs.Properties.html#2635" class="Bound">ys</a><a id="2663" class="Symbol">)</a> <a id="2665" href="Data.List.Relation.Unary.AllPairs.Properties.html#2632" class="Bound">xs</a><a id="2667" class="Symbol">)</a> <a id="2669" href="Data.List.Relation.Unary.AllPairs.Properties.html#2578" class="Bound">xss</a> <a id="2673" class="Symbol">→</a>
            <a id="2687" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2696" href="Data.List.Relation.Unary.AllPairs.Properties.html#2543" class="Bound">R</a> <a id="2698" class="Symbol">(</a><a id="2699" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="2706" href="Data.List.Relation.Unary.AllPairs.Properties.html#2578" class="Bound">xss</a><a id="2709" class="Symbol">)</a>
  <a id="2713" href="Data.List.Relation.Unary.AllPairs.Properties.html#2565" class="Function">concat⁺</a> <a id="2721" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="2734" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>              <a id="2750" class="Symbol">=</a> <a id="2752" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="2757" href="Data.List.Relation.Unary.AllPairs.Properties.html#2565" class="Function">concat⁺</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Data.List.Relation.Unary.AllPairs.Properties.html#2766" class="Bound">pxs</a> <a id="2770" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2772" href="Data.List.Relation.Unary.AllPairs.Properties.html#2772" class="Bound">pxss</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">(</a><a id="2779" href="Data.List.Relation.Unary.AllPairs.Properties.html#2779" class="Bound">Rxsxss</a> <a id="2786" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2788" href="Data.List.Relation.Unary.AllPairs.Properties.html#2788" class="Bound">Rxss</a><a id="2792" class="Symbol">)</a> <a id="2794" class="Symbol">=</a> <a id="2796" href="Data.List.Relation.Unary.AllPairs.Properties.html#2222" class="Function">++⁺</a> <a id="2800" href="Data.List.Relation.Unary.AllPairs.Properties.html#2766" class="Bound">pxs</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Data.List.Relation.Unary.AllPairs.Properties.html#2565" class="Function">concat⁺</a> <a id="2813" href="Data.List.Relation.Unary.AllPairs.Properties.html#2772" class="Bound">pxss</a> <a id="2818" href="Data.List.Relation.Unary.AllPairs.Properties.html#2788" class="Bound">Rxss</a><a id="2822" class="Symbol">)</a>
    <a id="2828" class="Symbol">(</a><a id="2829" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="2837" href="Data.List.Relation.Unary.All.Properties.html#14262" class="Function">All.concat⁺</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Data.List.Relation.Unary.All.Properties.Core.html#3232" class="Function">All.All-swap</a> <a id="2863" href="Data.List.Relation.Unary.AllPairs.Properties.html#2779" class="Bound">Rxsxss</a><a id="2869" class="Symbol">))</a>

<a id="2873" class="Comment">------------------------------------------------------------------------</a>
<a id="2946" class="Comment">-- take and drop</a>

<a id="2964" class="Keyword">module</a> <a id="2971" href="Data.List.Relation.Unary.AllPairs.Properties.html#2971" class="Module">_</a> <a id="2973" class="Symbol">{</a><a id="2974" href="Data.List.Relation.Unary.AllPairs.Properties.html#2974" class="Bound">R</a> <a id="2976" class="Symbol">:</a> <a id="2978" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2982" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="2984" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="2985" class="Symbol">}</a> <a id="2987" class="Keyword">where</a>

  <a id="2996" href="Data.List.Relation.Unary.AllPairs.Properties.html#2996" class="Function">take⁺</a> <a id="3002" class="Symbol">:</a> <a id="3004" class="Symbol">∀</a> <a id="3006" class="Symbol">{</a><a id="3007" href="Data.List.Relation.Unary.AllPairs.Properties.html#3007" class="Bound">xs</a><a id="3009" class="Symbol">}</a> <a id="3011" href="Data.List.Relation.Unary.AllPairs.Properties.html#3011" class="Bound">n</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3024" href="Data.List.Relation.Unary.AllPairs.Properties.html#2974" class="Bound">R</a> <a id="3026" href="Data.List.Relation.Unary.AllPairs.Properties.html#3007" class="Bound">xs</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3040" href="Data.List.Relation.Unary.AllPairs.Properties.html#2974" class="Bound">R</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Data.List.Base.html#8389" class="Function">take</a> <a id="3048" href="Data.List.Relation.Unary.AllPairs.Properties.html#3011" class="Bound">n</a> <a id="3050" href="Data.List.Relation.Unary.AllPairs.Properties.html#3007" class="Bound">xs</a><a id="3052" class="Symbol">)</a>
  <a id="3056" href="Data.List.Relation.Unary.AllPairs.Properties.html#2996" class="Function">take⁺</a> <a id="3062" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3070" href="Data.List.Relation.Unary.AllPairs.Properties.html#3070" class="Bound">pxs</a>        <a id="3081" class="Symbol">=</a> <a id="3083" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="3088" href="Data.List.Relation.Unary.AllPairs.Properties.html#2996" class="Function">take⁺</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3099" href="Data.List.Relation.Unary.AllPairs.Properties.html#3099" class="Bound">n</a><a id="3100" class="Symbol">)</a> <a id="3102" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="3113" class="Symbol">=</a> <a id="3115" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="3120" href="Data.List.Relation.Unary.AllPairs.Properties.html#2996" class="Function">take⁺</a> <a id="3126" class="Symbol">(</a><a id="3127" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3131" href="Data.List.Relation.Unary.AllPairs.Properties.html#3131" class="Bound">n</a><a id="3132" class="Symbol">)</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Data.List.Relation.Unary.AllPairs.Properties.html#3135" class="Bound">px</a> <a id="3138" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3140" href="Data.List.Relation.Unary.AllPairs.Properties.html#3140" class="Bound">pxs</a><a id="3143" class="Symbol">)</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Data.List.Relation.Unary.All.Properties.html#17229" class="Function">All.take⁺</a> <a id="3157" href="Data.List.Relation.Unary.AllPairs.Properties.html#3131" class="Bound">n</a> <a id="3159" href="Data.List.Relation.Unary.AllPairs.Properties.html#3135" class="Bound">px</a> <a id="3162" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3164" href="Data.List.Relation.Unary.AllPairs.Properties.html#2996" class="Function">take⁺</a> <a id="3170" href="Data.List.Relation.Unary.AllPairs.Properties.html#3131" class="Bound">n</a> <a id="3172" href="Data.List.Relation.Unary.AllPairs.Properties.html#3140" class="Bound">pxs</a>

  <a id="3179" href="Data.List.Relation.Unary.AllPairs.Properties.html#3179" class="Function">drop⁺</a> <a id="3185" class="Symbol">:</a> <a id="3187" class="Symbol">∀</a> <a id="3189" class="Symbol">{</a><a id="3190" href="Data.List.Relation.Unary.AllPairs.Properties.html#3190" class="Bound">xs</a><a id="3192" class="Symbol">}</a> <a id="3194" href="Data.List.Relation.Unary.AllPairs.Properties.html#3194" class="Bound">n</a> <a id="3196" class="Symbol">→</a> <a id="3198" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3207" href="Data.List.Relation.Unary.AllPairs.Properties.html#2974" class="Bound">R</a> <a id="3209" href="Data.List.Relation.Unary.AllPairs.Properties.html#3190" class="Bound">xs</a> <a id="3212" class="Symbol">→</a> <a id="3214" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3223" href="Data.List.Relation.Unary.AllPairs.Properties.html#2974" class="Bound">R</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="3231" href="Data.List.Relation.Unary.AllPairs.Properties.html#3194" class="Bound">n</a> <a id="3233" href="Data.List.Relation.Unary.AllPairs.Properties.html#3190" class="Bound">xs</a><a id="3235" class="Symbol">)</a>
  <a id="3239" href="Data.List.Relation.Unary.AllPairs.Properties.html#3179" class="Function">drop⁺</a> <a id="3245" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3253" href="Data.List.Relation.Unary.AllPairs.Properties.html#3253" class="Bound">pxs</a>       <a id="3263" class="Symbol">=</a> <a id="3265" href="Data.List.Relation.Unary.AllPairs.Properties.html#3253" class="Bound">pxs</a>
  <a id="3271" href="Data.List.Relation.Unary.AllPairs.Properties.html#3179" class="Function">drop⁺</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3282" href="Data.List.Relation.Unary.AllPairs.Properties.html#3282" class="Bound">n</a><a id="3283" class="Symbol">)</a> <a id="3285" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>        <a id="3295" class="Symbol">=</a> <a id="3297" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="3302" href="Data.List.Relation.Unary.AllPairs.Properties.html#3179" class="Function">drop⁺</a> <a id="3308" class="Symbol">(</a><a id="3309" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3313" href="Data.List.Relation.Unary.AllPairs.Properties.html#3313" class="Bound">n</a><a id="3314" class="Symbol">)</a> <a id="3316" class="Symbol">(_</a> <a id="3319" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="3321" href="Data.List.Relation.Unary.AllPairs.Properties.html#3321" class="Bound">pxs</a><a id="3324" class="Symbol">)</a> <a id="3326" class="Symbol">=</a> <a id="3328" href="Data.List.Relation.Unary.AllPairs.Properties.html#3179" class="Function">drop⁺</a> <a id="3334" href="Data.List.Relation.Unary.AllPairs.Properties.html#3313" class="Bound">n</a> <a id="3336" href="Data.List.Relation.Unary.AllPairs.Properties.html#3321" class="Bound">pxs</a>

<a id="3341" class="Comment">------------------------------------------------------------------------</a>
<a id="3414" class="Comment">-- applyUpTo</a>

<a id="3428" class="Keyword">module</a> <a id="3435" href="Data.List.Relation.Unary.AllPairs.Properties.html#3435" class="Module">_</a> <a id="3437" class="Symbol">{</a><a id="3438" href="Data.List.Relation.Unary.AllPairs.Properties.html#3438" class="Bound">R</a> <a id="3440" class="Symbol">:</a> <a id="3442" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3446" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="3448" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="3449" class="Symbol">}</a> <a id="3451" class="Keyword">where</a>

  <a id="3460" href="Data.List.Relation.Unary.AllPairs.Properties.html#3460" class="Function">applyUpTo⁺₁</a> <a id="3472" class="Symbol">:</a> <a id="3474" class="Symbol">∀</a> <a id="3476" href="Data.List.Relation.Unary.AllPairs.Properties.html#3476" class="Bound">f</a> <a id="3478" href="Data.List.Relation.Unary.AllPairs.Properties.html#3478" class="Bound">n</a> <a id="3480" class="Symbol">→</a> <a id="3482" class="Symbol">(∀</a> <a id="3485" class="Symbol">{</a><a id="3486" href="Data.List.Relation.Unary.AllPairs.Properties.html#3486" class="Bound">i</a> <a id="3488" href="Data.List.Relation.Unary.AllPairs.Properties.html#3488" class="Bound">j</a><a id="3489" class="Symbol">}</a> <a id="3491" class="Symbol">→</a> <a id="3493" href="Data.List.Relation.Unary.AllPairs.Properties.html#3486" class="Bound">i</a> <a id="3495" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3497" href="Data.List.Relation.Unary.AllPairs.Properties.html#3488" class="Bound">j</a> <a id="3499" class="Symbol">→</a> <a id="3501" href="Data.List.Relation.Unary.AllPairs.Properties.html#3488" class="Bound">j</a> <a id="3503" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3505" href="Data.List.Relation.Unary.AllPairs.Properties.html#3478" class="Bound">n</a> <a id="3507" class="Symbol">→</a> <a id="3509" href="Data.List.Relation.Unary.AllPairs.Properties.html#3438" class="Bound">R</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Data.List.Relation.Unary.AllPairs.Properties.html#3476" class="Bound">f</a> <a id="3514" href="Data.List.Relation.Unary.AllPairs.Properties.html#3486" class="Bound">i</a><a id="3515" class="Symbol">)</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Data.List.Relation.Unary.AllPairs.Properties.html#3476" class="Bound">f</a> <a id="3520" href="Data.List.Relation.Unary.AllPairs.Properties.html#3488" class="Bound">j</a><a id="3521" class="Symbol">))</a> <a id="3524" class="Symbol">→</a> <a id="3526" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3535" href="Data.List.Relation.Unary.AllPairs.Properties.html#3438" class="Bound">R</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="3548" href="Data.List.Relation.Unary.AllPairs.Properties.html#3476" class="Bound">f</a> <a id="3550" href="Data.List.Relation.Unary.AllPairs.Properties.html#3478" class="Bound">n</a><a id="3551" class="Symbol">)</a>
  <a id="3555" href="Data.List.Relation.Unary.AllPairs.Properties.html#3460" class="Function">applyUpTo⁺₁</a> <a id="3567" href="Data.List.Relation.Unary.AllPairs.Properties.html#3567" class="Bound">f</a> <a id="3569" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3577" href="Data.List.Relation.Unary.AllPairs.Properties.html#3577" class="Bound">Rf</a> <a id="3580" class="Symbol">=</a> <a id="3582" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="3587" href="Data.List.Relation.Unary.AllPairs.Properties.html#3460" class="Function">applyUpTo⁺₁</a> <a id="3599" href="Data.List.Relation.Unary.AllPairs.Properties.html#3599" class="Bound">f</a> <a id="3601" class="Symbol">(</a><a id="3602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3606" href="Data.List.Relation.Unary.AllPairs.Properties.html#3606" class="Bound">n</a><a id="3607" class="Symbol">)</a> <a id="3609" href="Data.List.Relation.Unary.AllPairs.Properties.html#3609" class="Bound">Rf</a> <a id="3612" class="Symbol">=</a>
    <a id="3618" href="Data.List.Relation.Unary.All.Properties.html#18085" class="Function">All.applyUpTo⁺₁</a> <a id="3634" class="Symbol">_</a> <a id="3636" href="Data.List.Relation.Unary.AllPairs.Properties.html#3606" class="Bound">n</a> <a id="3638" class="Symbol">(</a><a id="3639" href="Data.List.Relation.Unary.AllPairs.Properties.html#3609" class="Bound">Rf</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3647" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="3650" class="Symbol">)</a> <a id="3652" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3654" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="3657" class="Symbol">)</a> <a id="3659" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
    <a id="3665" href="Data.List.Relation.Unary.AllPairs.Properties.html#3460" class="Function">applyUpTo⁺₁</a> <a id="3677" class="Symbol">_</a> <a id="3679" href="Data.List.Relation.Unary.AllPairs.Properties.html#3606" class="Bound">n</a> <a id="3681" class="Symbol">(λ</a> <a id="3684" href="Data.List.Relation.Unary.AllPairs.Properties.html#3684" class="Bound">i≤j</a> <a id="3688" href="Data.List.Relation.Unary.AllPairs.Properties.html#3688" class="Bound">j&lt;n</a> <a id="3692" class="Symbol">→</a> <a id="3694" href="Data.List.Relation.Unary.AllPairs.Properties.html#3609" class="Bound">Rf</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3702" href="Data.List.Relation.Unary.AllPairs.Properties.html#3684" class="Bound">i≤j</a><a id="3705" class="Symbol">)</a> <a id="3707" class="Symbol">(</a><a id="3708" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3712" href="Data.List.Relation.Unary.AllPairs.Properties.html#3688" class="Bound">j&lt;n</a><a id="3715" class="Symbol">))</a>

  <a id="3721" href="Data.List.Relation.Unary.AllPairs.Properties.html#3721" class="Function">applyUpTo⁺₂</a> <a id="3733" class="Symbol">:</a> <a id="3735" class="Symbol">∀</a> <a id="3737" href="Data.List.Relation.Unary.AllPairs.Properties.html#3737" class="Bound">f</a> <a id="3739" href="Data.List.Relation.Unary.AllPairs.Properties.html#3739" class="Bound">n</a> <a id="3741" class="Symbol">→</a> <a id="3743" class="Symbol">(∀</a> <a id="3746" href="Data.List.Relation.Unary.AllPairs.Properties.html#3746" class="Bound">i</a> <a id="3748" href="Data.List.Relation.Unary.AllPairs.Properties.html#3748" class="Bound">j</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Data.List.Relation.Unary.AllPairs.Properties.html#3438" class="Bound">R</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Data.List.Relation.Unary.AllPairs.Properties.html#3737" class="Bound">f</a> <a id="3757" href="Data.List.Relation.Unary.AllPairs.Properties.html#3746" class="Bound">i</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Data.List.Relation.Unary.AllPairs.Properties.html#3737" class="Bound">f</a> <a id="3763" href="Data.List.Relation.Unary.AllPairs.Properties.html#3748" class="Bound">j</a><a id="3764" class="Symbol">))</a> <a id="3767" class="Symbol">→</a> <a id="3769" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3778" href="Data.List.Relation.Unary.AllPairs.Properties.html#3438" class="Bound">R</a> <a id="3780" class="Symbol">(</a><a id="3781" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="3791" href="Data.List.Relation.Unary.AllPairs.Properties.html#3737" class="Bound">f</a> <a id="3793" href="Data.List.Relation.Unary.AllPairs.Properties.html#3739" class="Bound">n</a><a id="3794" class="Symbol">)</a>
  <a id="3798" href="Data.List.Relation.Unary.AllPairs.Properties.html#3721" class="Function">applyUpTo⁺₂</a> <a id="3810" href="Data.List.Relation.Unary.AllPairs.Properties.html#3810" class="Bound">f</a> <a id="3812" href="Data.List.Relation.Unary.AllPairs.Properties.html#3812" class="Bound">n</a> <a id="3814" href="Data.List.Relation.Unary.AllPairs.Properties.html#3814" class="Bound">Rf</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="Data.List.Relation.Unary.AllPairs.Properties.html#3460" class="Function">applyUpTo⁺₁</a> <a id="3831" href="Data.List.Relation.Unary.AllPairs.Properties.html#3810" class="Bound">f</a> <a id="3833" href="Data.List.Relation.Unary.AllPairs.Properties.html#3812" class="Bound">n</a> <a id="3835" class="Symbol">(λ</a> <a id="3838" href="Data.List.Relation.Unary.AllPairs.Properties.html#3838" class="Bound">_</a> <a id="3840" href="Data.List.Relation.Unary.AllPairs.Properties.html#3840" class="Bound">_</a> <a id="3842" class="Symbol">→</a> <a id="3844" href="Data.List.Relation.Unary.AllPairs.Properties.html#3814" class="Bound">Rf</a> <a id="3847" class="Symbol">_</a> <a id="3849" class="Symbol">_)</a>

<a id="3853" class="Comment">------------------------------------------------------------------------</a>
<a id="3926" class="Comment">-- applyDownFrom</a>

<a id="3944" class="Keyword">module</a> <a id="3951" href="Data.List.Relation.Unary.AllPairs.Properties.html#3951" class="Module">_</a> <a id="3953" class="Symbol">{</a><a id="3954" href="Data.List.Relation.Unary.AllPairs.Properties.html#3954" class="Bound">R</a> <a id="3956" class="Symbol">:</a> <a id="3958" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3962" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="3964" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="3965" class="Symbol">}</a> <a id="3967" class="Keyword">where</a>

  <a id="3976" href="Data.List.Relation.Unary.AllPairs.Properties.html#3976" class="Function">applyDownFrom⁺₁</a> <a id="3992" class="Symbol">:</a> <a id="3994" class="Symbol">∀</a> <a id="3996" href="Data.List.Relation.Unary.AllPairs.Properties.html#3996" class="Bound">f</a> <a id="3998" href="Data.List.Relation.Unary.AllPairs.Properties.html#3998" class="Bound">n</a> <a id="4000" class="Symbol">→</a> <a id="4002" class="Symbol">(∀</a> <a id="4005" class="Symbol">{</a><a id="4006" href="Data.List.Relation.Unary.AllPairs.Properties.html#4006" class="Bound">i</a> <a id="4008" href="Data.List.Relation.Unary.AllPairs.Properties.html#4008" class="Bound">j</a><a id="4009" class="Symbol">}</a> <a id="4011" class="Symbol">→</a> <a id="4013" href="Data.List.Relation.Unary.AllPairs.Properties.html#4008" class="Bound">j</a> <a id="4015" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4017" href="Data.List.Relation.Unary.AllPairs.Properties.html#4006" class="Bound">i</a> <a id="4019" class="Symbol">→</a> <a id="4021" href="Data.List.Relation.Unary.AllPairs.Properties.html#4006" class="Bound">i</a> <a id="4023" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4025" href="Data.List.Relation.Unary.AllPairs.Properties.html#3998" class="Bound">n</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="Data.List.Relation.Unary.AllPairs.Properties.html#3954" class="Bound">R</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Data.List.Relation.Unary.AllPairs.Properties.html#3996" class="Bound">f</a> <a id="4034" href="Data.List.Relation.Unary.AllPairs.Properties.html#4006" class="Bound">i</a><a id="4035" class="Symbol">)</a> <a id="4037" class="Symbol">(</a><a id="4038" href="Data.List.Relation.Unary.AllPairs.Properties.html#3996" class="Bound">f</a> <a id="4040" href="Data.List.Relation.Unary.AllPairs.Properties.html#4008" class="Bound">j</a><a id="4041" class="Symbol">))</a> <a id="4044" class="Symbol">→</a>
                    <a id="4066" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4075" href="Data.List.Relation.Unary.AllPairs.Properties.html#3954" class="Bound">R</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="4092" href="Data.List.Relation.Unary.AllPairs.Properties.html#3996" class="Bound">f</a> <a id="4094" href="Data.List.Relation.Unary.AllPairs.Properties.html#3998" class="Bound">n</a><a id="4095" class="Symbol">)</a>
  <a id="4099" href="Data.List.Relation.Unary.AllPairs.Properties.html#3976" class="Function">applyDownFrom⁺₁</a> <a id="4115" href="Data.List.Relation.Unary.AllPairs.Properties.html#4115" class="Bound">f</a> <a id="4117" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4125" href="Data.List.Relation.Unary.AllPairs.Properties.html#4125" class="Bound">Rf</a> <a id="4128" class="Symbol">=</a> <a id="4130" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="4135" href="Data.List.Relation.Unary.AllPairs.Properties.html#3976" class="Function">applyDownFrom⁺₁</a> <a id="4151" href="Data.List.Relation.Unary.AllPairs.Properties.html#4151" class="Bound">f</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4158" href="Data.List.Relation.Unary.AllPairs.Properties.html#4158" class="Bound">n</a><a id="4159" class="Symbol">)</a> <a id="4161" href="Data.List.Relation.Unary.AllPairs.Properties.html#4161" class="Bound">Rf</a> <a id="4164" class="Symbol">=</a>
    <a id="4170" href="Data.List.Relation.Unary.All.Properties.html#18818" class="Function">All.applyDownFrom⁺₁</a> <a id="4190" class="Symbol">_</a> <a id="4192" href="Data.List.Relation.Unary.AllPairs.Properties.html#4158" class="Bound">n</a> <a id="4194" class="Symbol">(</a><a id="4195" href="Function.Base.html#1657" class="Function">flip</a> <a id="4200" href="Data.List.Relation.Unary.AllPairs.Properties.html#4161" class="Bound">Rf</a> <a id="4203" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="4209" class="Symbol">)</a>  <a id="4212" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
    <a id="4218" href="Data.List.Relation.Unary.AllPairs.Properties.html#3976" class="Function">applyDownFrom⁺₁</a> <a id="4234" href="Data.List.Relation.Unary.AllPairs.Properties.html#4151" class="Bound">f</a> <a id="4236" href="Data.List.Relation.Unary.AllPairs.Properties.html#4158" class="Bound">n</a> <a id="4238" class="Symbol">(λ</a> <a id="4241" href="Data.List.Relation.Unary.AllPairs.Properties.html#4241" class="Bound">j&lt;i</a> <a id="4245" href="Data.List.Relation.Unary.AllPairs.Properties.html#4245" class="Bound">i&lt;n</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Data.List.Relation.Unary.AllPairs.Properties.html#4161" class="Bound">Rf</a> <a id="4254" href="Data.List.Relation.Unary.AllPairs.Properties.html#4241" class="Bound">j&lt;i</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="4269" href="Data.List.Relation.Unary.AllPairs.Properties.html#4245" class="Bound">i&lt;n</a><a id="4272" class="Symbol">))</a>

  <a id="4278" href="Data.List.Relation.Unary.AllPairs.Properties.html#4278" class="Function">applyDownFrom⁺₂</a> <a id="4294" class="Symbol">:</a> <a id="4296" class="Symbol">∀</a> <a id="4298" href="Data.List.Relation.Unary.AllPairs.Properties.html#4298" class="Bound">f</a> <a id="4300" href="Data.List.Relation.Unary.AllPairs.Properties.html#4300" class="Bound">n</a> <a id="4302" class="Symbol">→</a> <a id="4304" class="Symbol">(∀</a> <a id="4307" href="Data.List.Relation.Unary.AllPairs.Properties.html#4307" class="Bound">i</a> <a id="4309" href="Data.List.Relation.Unary.AllPairs.Properties.html#4309" class="Bound">j</a> <a id="4311" class="Symbol">→</a> <a id="4313" href="Data.List.Relation.Unary.AllPairs.Properties.html#3954" class="Bound">R</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Data.List.Relation.Unary.AllPairs.Properties.html#4298" class="Bound">f</a> <a id="4318" href="Data.List.Relation.Unary.AllPairs.Properties.html#4307" class="Bound">i</a><a id="4319" class="Symbol">)</a> <a id="4321" class="Symbol">(</a><a id="4322" href="Data.List.Relation.Unary.AllPairs.Properties.html#4298" class="Bound">f</a> <a id="4324" href="Data.List.Relation.Unary.AllPairs.Properties.html#4309" class="Bound">j</a><a id="4325" class="Symbol">))</a> <a id="4328" class="Symbol">→</a> <a id="4330" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4339" href="Data.List.Relation.Unary.AllPairs.Properties.html#3954" class="Bound">R</a> <a id="4341" class="Symbol">(</a><a id="4342" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="4356" href="Data.List.Relation.Unary.AllPairs.Properties.html#4298" class="Bound">f</a> <a id="4358" href="Data.List.Relation.Unary.AllPairs.Properties.html#4300" class="Bound">n</a><a id="4359" class="Symbol">)</a>
  <a id="4363" href="Data.List.Relation.Unary.AllPairs.Properties.html#4278" class="Function">applyDownFrom⁺₂</a> <a id="4379" href="Data.List.Relation.Unary.AllPairs.Properties.html#4379" class="Bound">f</a> <a id="4381" href="Data.List.Relation.Unary.AllPairs.Properties.html#4381" class="Bound">n</a> <a id="4383" href="Data.List.Relation.Unary.AllPairs.Properties.html#4383" class="Bound">Rf</a> <a id="4386" class="Symbol">=</a> <a id="4388" href="Data.List.Relation.Unary.AllPairs.Properties.html#3976" class="Function">applyDownFrom⁺₁</a> <a id="4404" href="Data.List.Relation.Unary.AllPairs.Properties.html#4379" class="Bound">f</a> <a id="4406" href="Data.List.Relation.Unary.AllPairs.Properties.html#4381" class="Bound">n</a> <a id="4408" class="Symbol">(λ</a> <a id="4411" href="Data.List.Relation.Unary.AllPairs.Properties.html#4411" class="Bound">_</a> <a id="4413" href="Data.List.Relation.Unary.AllPairs.Properties.html#4413" class="Bound">_</a> <a id="4415" class="Symbol">→</a> <a id="4417" href="Data.List.Relation.Unary.AllPairs.Properties.html#4383" class="Bound">Rf</a> <a id="4420" class="Symbol">_</a> <a id="4422" class="Symbol">_)</a>

<a id="4426" class="Comment">------------------------------------------------------------------------</a>
<a id="4499" class="Comment">-- tabulate</a>

<a id="4512" class="Keyword">module</a> <a id="4519" href="Data.List.Relation.Unary.AllPairs.Properties.html#4519" class="Module">_</a> <a id="4521" class="Symbol">{</a><a id="4522" href="Data.List.Relation.Unary.AllPairs.Properties.html#4522" class="Bound">R</a> <a id="4524" class="Symbol">:</a> <a id="4526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4530" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="4532" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="4533" class="Symbol">}</a> <a id="4535" class="Keyword">where</a>

  <a id="4544" href="Data.List.Relation.Unary.AllPairs.Properties.html#4544" class="Function">tabulate⁺-&lt;</a> <a id="4556" class="Symbol">:</a> <a id="4558" class="Symbol">∀</a> <a id="4560" class="Symbol">{</a><a id="4561" href="Data.List.Relation.Unary.AllPairs.Properties.html#4561" class="Bound">n</a><a id="4562" class="Symbol">}</a> <a id="4564" class="Symbol">{</a><a id="4565" href="Data.List.Relation.Unary.AllPairs.Properties.html#4565" class="Bound">f</a> <a id="4567" class="Symbol">:</a> <a id="4569" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4573" href="Data.List.Relation.Unary.AllPairs.Properties.html#4561" class="Bound">n</a> <a id="4575" class="Symbol">→</a> <a id="4577" href="Data.List.Relation.Unary.AllPairs.Properties.html#4530" class="Bound">A</a><a id="4578" class="Symbol">}</a> <a id="4580" class="Symbol">→</a> <a id="4582" class="Symbol">(∀</a> <a id="4585" class="Symbol">{</a><a id="4586" href="Data.List.Relation.Unary.AllPairs.Properties.html#4586" class="Bound">i</a> <a id="4588" href="Data.List.Relation.Unary.AllPairs.Properties.html#4588" class="Bound">j</a><a id="4589" class="Symbol">}</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Data.List.Relation.Unary.AllPairs.Properties.html#4586" class="Bound">i</a> <a id="4595" href="Data.Fin.Base.html#7869" class="Function Operator">F.&lt;</a> <a id="4599" href="Data.List.Relation.Unary.AllPairs.Properties.html#4588" class="Bound">j</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Data.List.Relation.Unary.AllPairs.Properties.html#4522" class="Bound">R</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Data.List.Relation.Unary.AllPairs.Properties.html#4565" class="Bound">f</a> <a id="4608" href="Data.List.Relation.Unary.AllPairs.Properties.html#4586" class="Bound">i</a><a id="4609" class="Symbol">)</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Data.List.Relation.Unary.AllPairs.Properties.html#4565" class="Bound">f</a> <a id="4614" href="Data.List.Relation.Unary.AllPairs.Properties.html#4588" class="Bound">j</a><a id="4615" class="Symbol">))</a> <a id="4618" class="Symbol">→</a>
              <a id="4634" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4643" href="Data.List.Relation.Unary.AllPairs.Properties.html#4522" class="Bound">R</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4655" href="Data.List.Relation.Unary.AllPairs.Properties.html#4565" class="Bound">f</a><a id="4656" class="Symbol">)</a>
  <a id="4660" href="Data.List.Relation.Unary.AllPairs.Properties.html#4544" class="Function">tabulate⁺-&lt;</a> <a id="4672" class="Symbol">{</a><a id="4673" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4677" class="Symbol">}</a>  <a id="4680" href="Data.List.Relation.Unary.AllPairs.Properties.html#4680" class="Bound">fᵢ~fⱼ</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="4693" href="Data.List.Relation.Unary.AllPairs.Properties.html#4544" class="Function">tabulate⁺-&lt;</a> <a id="4705" class="Symbol">{</a><a id="4706" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4710" href="Data.List.Relation.Unary.AllPairs.Properties.html#4710" class="Bound">n</a><a id="4711" class="Symbol">}</a> <a id="4713" href="Data.List.Relation.Unary.AllPairs.Properties.html#4713" class="Bound">fᵢ~fⱼ</a> <a id="4719" class="Symbol">=</a>
    <a id="4725" href="Data.List.Relation.Unary.All.Properties.html#19228" class="Function">All.tabulate⁺</a> <a id="4739" class="Symbol">(λ</a> <a id="4742" href="Data.List.Relation.Unary.AllPairs.Properties.html#4742" class="Bound">_</a> <a id="4744" class="Symbol">→</a> <a id="4746" href="Data.List.Relation.Unary.AllPairs.Properties.html#4713" class="Bound">fᵢ~fⱼ</a> <a id="4752" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="4755" class="Symbol">)</a> <a id="4757" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a>
    <a id="4763" href="Data.List.Relation.Unary.AllPairs.Properties.html#4544" class="Function">tabulate⁺-&lt;</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Data.List.Relation.Unary.AllPairs.Properties.html#4713" class="Bound">fᵢ~fⱼ</a> <a id="4782" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4784" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="4787" class="Symbol">)</a>

  <a id="4792" href="Data.List.Relation.Unary.AllPairs.Properties.html#4792" class="Function">tabulate⁺</a> <a id="4802" class="Symbol">:</a> <a id="4804" class="Symbol">∀</a> <a id="4806" class="Symbol">{</a><a id="4807" href="Data.List.Relation.Unary.AllPairs.Properties.html#4807" class="Bound">n</a><a id="4808" class="Symbol">}</a> <a id="4810" class="Symbol">{</a><a id="4811" href="Data.List.Relation.Unary.AllPairs.Properties.html#4811" class="Bound">f</a> <a id="4813" class="Symbol">:</a> <a id="4815" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4819" href="Data.List.Relation.Unary.AllPairs.Properties.html#4807" class="Bound">n</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Data.List.Relation.Unary.AllPairs.Properties.html#4530" class="Bound">A</a><a id="4824" class="Symbol">}</a> <a id="4826" class="Symbol">→</a> <a id="4828" class="Symbol">(∀</a> <a id="4831" class="Symbol">{</a><a id="4832" href="Data.List.Relation.Unary.AllPairs.Properties.html#4832" class="Bound">i</a> <a id="4834" href="Data.List.Relation.Unary.AllPairs.Properties.html#4834" class="Bound">j</a><a id="4835" class="Symbol">}</a> <a id="4837" class="Symbol">→</a> <a id="4839" href="Data.List.Relation.Unary.AllPairs.Properties.html#4832" class="Bound">i</a> <a id="4841" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4843" href="Data.List.Relation.Unary.AllPairs.Properties.html#4834" class="Bound">j</a> <a id="4845" class="Symbol">→</a> <a id="4847" href="Data.List.Relation.Unary.AllPairs.Properties.html#4522" class="Bound">R</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Data.List.Relation.Unary.AllPairs.Properties.html#4811" class="Bound">f</a> <a id="4852" href="Data.List.Relation.Unary.AllPairs.Properties.html#4832" class="Bound">i</a><a id="4853" class="Symbol">)</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Data.List.Relation.Unary.AllPairs.Properties.html#4811" class="Bound">f</a> <a id="4858" href="Data.List.Relation.Unary.AllPairs.Properties.html#4834" class="Bound">j</a><a id="4859" class="Symbol">))</a> <a id="4862" class="Symbol">→</a>
              <a id="4878" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4887" href="Data.List.Relation.Unary.AllPairs.Properties.html#4522" class="Bound">R</a> <a id="4889" class="Symbol">(</a><a id="4890" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="4899" href="Data.List.Relation.Unary.AllPairs.Properties.html#4811" class="Bound">f</a><a id="4900" class="Symbol">)</a>
  <a id="4904" href="Data.List.Relation.Unary.AllPairs.Properties.html#4792" class="Function">tabulate⁺</a> <a id="4914" href="Data.List.Relation.Unary.AllPairs.Properties.html#4914" class="Bound">fᵢ~fⱼ</a> <a id="4920" class="Symbol">=</a> <a id="4922" href="Data.List.Relation.Unary.AllPairs.Properties.html#4544" class="Function">tabulate⁺-&lt;</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Data.List.Relation.Unary.AllPairs.Properties.html#4914" class="Bound">fᵢ~fⱼ</a> <a id="4941" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4943" href="Data.Fin.Properties.html#14610" class="Function">&lt;⇒≢</a><a id="4946" class="Symbol">)</a>

<a id="4949" class="Comment">------------------------------------------------------------------------</a>
<a id="5022" class="Comment">-- filter</a>

<a id="5033" class="Keyword">module</a> <a id="5040" href="Data.List.Relation.Unary.AllPairs.Properties.html#5040" class="Module">_</a> <a id="5042" class="Symbol">{</a><a id="5043" href="Data.List.Relation.Unary.AllPairs.Properties.html#5043" class="Bound">R</a> <a id="5045" class="Symbol">:</a> <a id="5047" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5051" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="5053" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="5054" class="Symbol">}</a> <a id="5056" class="Symbol">{</a><a id="5057" href="Data.List.Relation.Unary.AllPairs.Properties.html#5057" class="Bound">P</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5066" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="5068" href="Data.List.Relation.Unary.AllPairs.Properties.html#1496" class="Generalizable">p</a><a id="5069" class="Symbol">}</a> <a id="5071" class="Symbol">(</a><a id="5072" href="Data.List.Relation.Unary.AllPairs.Properties.html#5072" class="Bound">P?</a> <a id="5075" class="Symbol">:</a> <a id="5077" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="5087" href="Data.List.Relation.Unary.AllPairs.Properties.html#5057" class="Bound">P</a><a id="5088" class="Symbol">)</a> <a id="5090" class="Keyword">where</a>

  <a id="5099" href="Data.List.Relation.Unary.AllPairs.Properties.html#5099" class="Function">filter⁺</a> <a id="5107" class="Symbol">:</a> <a id="5109" class="Symbol">∀</a> <a id="5111" class="Symbol">{</a><a id="5112" href="Data.List.Relation.Unary.AllPairs.Properties.html#5112" class="Bound">xs</a><a id="5114" class="Symbol">}</a> <a id="5116" class="Symbol">→</a> <a id="5118" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="5127" href="Data.List.Relation.Unary.AllPairs.Properties.html#5043" class="Bound">R</a> <a id="5129" href="Data.List.Relation.Unary.AllPairs.Properties.html#5112" class="Bound">xs</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="5143" href="Data.List.Relation.Unary.AllPairs.Properties.html#5043" class="Bound">R</a> <a id="5145" class="Symbol">(</a><a id="5146" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="5153" href="Data.List.Relation.Unary.AllPairs.Properties.html#5072" class="Bound">P?</a> <a id="5156" href="Data.List.Relation.Unary.AllPairs.Properties.html#5112" class="Bound">xs</a><a id="5158" class="Symbol">)</a>
  <a id="5162" href="Data.List.Relation.Unary.AllPairs.Properties.html#5099" class="Function">filter⁺</a> <a id="5170" class="Symbol">{_}</a>      <a id="5179" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="5192" class="Symbol">=</a> <a id="5194" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="5199" href="Data.List.Relation.Unary.AllPairs.Properties.html#5099" class="Function">filter⁺</a> <a id="5207" class="Symbol">{</a><a id="5208" href="Data.List.Relation.Unary.AllPairs.Properties.html#5208" class="Bound">x</a> <a id="5210" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5212" href="Data.List.Relation.Unary.AllPairs.Properties.html#5212" class="Bound">xs</a><a id="5214" class="Symbol">}</a> <a id="5216" class="Symbol">(</a><a id="5217" href="Data.List.Relation.Unary.AllPairs.Properties.html#5217" class="Bound">x∉xs</a> <a id="5222" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="5224" href="Data.List.Relation.Unary.AllPairs.Properties.html#5224" class="Bound">xs!</a><a id="5227" class="Symbol">)</a> <a id="5229" class="Keyword">with</a> <a id="5234" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Data.List.Relation.Unary.AllPairs.Properties.html#5072" class="Bound">P?</a> <a id="5243" href="Data.List.Relation.Unary.AllPairs.Properties.html#5208" class="Bound">x</a><a id="5244" class="Symbol">)</a>
  <a id="5248" class="Symbol">...</a> <a id="5252" class="Symbol">|</a> <a id="5254" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5260" class="Symbol">=</a> <a id="5262" href="Data.List.Relation.Unary.AllPairs.Properties.html#5099" class="Function">filter⁺</a> <a id="5270" class="Bound">xs!</a>
  <a id="5276" class="Symbol">...</a> <a id="5280" class="Symbol">|</a> <a id="5282" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5288" class="Symbol">=</a> <a id="5290" href="Data.List.Relation.Unary.All.Properties.html#20240" class="Function">All.filter⁺</a> <a id="5302" href="Data.List.Relation.Unary.AllPairs.Properties.html#5072" class="Bound">P?</a> <a id="5305" class="Bound">x∉xs</a> <a id="5310" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="5312" href="Data.List.Relation.Unary.AllPairs.Properties.html#5099" class="Function">filter⁺</a> <a id="5320" class="Bound">xs!</a>

<a id="5325" class="Comment">------------------------------------------------------------------------</a>
<a id="5398" class="Comment">-- catMaybes</a>

<a id="5412" class="Keyword">module</a> <a id="5419" href="Data.List.Relation.Unary.AllPairs.Properties.html#5419" class="Module">_</a> <a id="5421" class="Symbol">{</a><a id="5422" href="Data.List.Relation.Unary.AllPairs.Properties.html#5422" class="Bound">R</a> <a id="5424" class="Symbol">:</a> <a id="5426" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5430" href="Data.List.Relation.Unary.AllPairs.Properties.html#1512" class="Generalizable">A</a> <a id="5432" href="Data.List.Relation.Unary.AllPairs.Properties.html#1498" class="Generalizable">ℓ</a><a id="5433" class="Symbol">}</a> <a id="5435" class="Keyword">where</a>

  <a id="5444" href="Data.List.Relation.Unary.AllPairs.Properties.html#5444" class="Function">catMaybes⁺</a> <a id="5455" class="Symbol">:</a> <a id="5457" class="Symbol">{</a><a id="5458" href="Data.List.Relation.Unary.AllPairs.Properties.html#5458" class="Bound">xs</a> <a id="5461" class="Symbol">:</a> <a id="5463" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5468" class="Symbol">(</a><a id="5469" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="5475" href="Data.List.Relation.Unary.AllPairs.Properties.html#5430" class="Bound">A</a><a id="5476" class="Symbol">)}</a> <a id="5479" class="Symbol">→</a> <a id="5481" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="5501" href="Data.List.Relation.Unary.AllPairs.Properties.html#5422" class="Bound">R</a><a id="5502" class="Symbol">)</a> <a id="5504" href="Data.List.Relation.Unary.AllPairs.Properties.html#5458" class="Bound">xs</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="5518" href="Data.List.Relation.Unary.AllPairs.Properties.html#5422" class="Bound">R</a> <a id="5520" class="Symbol">(</a><a id="5521" href="Data.List.Base.html#4532" class="Function">catMaybes</a> <a id="5531" href="Data.List.Relation.Unary.AllPairs.Properties.html#5458" class="Bound">xs</a><a id="5533" class="Symbol">)</a>
  <a id="5537" href="Data.List.Relation.Unary.AllPairs.Properties.html#5444" class="Function">catMaybes⁺</a> <a id="5548" class="Symbol">{</a><a id="5549" class="Argument">xs</a> <a id="5552" class="Symbol">=</a> <a id="5554" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5556" class="Symbol">}</a> <a id="5558" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="5561" class="Symbol">=</a> <a id="5563" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="5568" href="Data.List.Relation.Unary.AllPairs.Properties.html#5444" class="Function">catMaybes⁺</a> <a id="5579" class="Symbol">{</a><a id="5580" class="Argument">xs</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5593" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a>  <a id="5596" class="Symbol">_}</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Data.List.Relation.Unary.AllPairs.Properties.html#5600" class="Bound">x∼xs</a> <a id="5605" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="5607" href="Data.List.Relation.Unary.AllPairs.Properties.html#5607" class="Bound">pxs</a><a id="5610" class="Symbol">)</a> <a id="5612" class="Symbol">=</a> <a id="5614" href="Data.List.Relation.Unary.AllPairs.Properties.html#5444" class="Function">catMaybes⁺</a> <a id="5625" href="Data.List.Relation.Unary.AllPairs.Properties.html#5607" class="Bound">pxs</a>
  <a id="5631" href="Data.List.Relation.Unary.AllPairs.Properties.html#5444" class="Function">catMaybes⁺</a> <a id="5642" class="Symbol">{</a><a id="5643" class="Argument">xs</a> <a id="5646" class="Symbol">=</a> <a id="5648" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5653" href="Data.List.Relation.Unary.AllPairs.Properties.html#5653" class="Bound">x</a>  <a id="5656" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5658" href="Data.List.Relation.Unary.AllPairs.Properties.html#5658" class="Bound">xs</a><a id="5660" class="Symbol">}</a> <a id="5662" class="Symbol">(</a><a id="5663" href="Data.List.Relation.Unary.AllPairs.Properties.html#5663" class="Bound">x∼xs</a> <a id="5668" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="5670" href="Data.List.Relation.Unary.AllPairs.Properties.html#5670" class="Bound">pxs</a><a id="5673" class="Symbol">)</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Data.List.Relation.Unary.All.Properties.html#13026" class="Function">Any-catMaybes⁺</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="5701" href="Data.Maybe.Relation.Binary.Pointwise.html#3625" class="Function">pointwise⊆any</a> <a id="5715" href="Data.List.Relation.Unary.AllPairs.Properties.html#5663" class="Bound">x∼xs</a><a id="5719" class="Symbol">)</a> <a id="5721" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="5723" href="Data.List.Relation.Unary.AllPairs.Properties.html#5444" class="Function">catMaybes⁺</a> <a id="5734" href="Data.List.Relation.Unary.AllPairs.Properties.html#5670" class="Bound">pxs</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.AllPairs.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>AllPairs (Data.List.Relation.Unary.AllPairs)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.AllPairs</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where every pair of elements are related (symmetrically)</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="334" class="Symbol">;</a> <a id="336" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="339" class="Symbol">)</a>

<a id="342" class="Keyword">module</a> <a id="349" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a>
       <a id="390" class="Symbol">{</a><a id="391" href="Data.List.Relation.Unary.AllPairs.html#391" class="Bound">a</a> <a id="393" href="Data.List.Relation.Unary.AllPairs.html#393" class="Bound">ℓ</a><a id="394" class="Symbol">}</a> <a id="396" class="Symbol">{</a><a id="397" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="399" class="Symbol">:</a> <a id="401" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="405" href="Data.List.Relation.Unary.AllPairs.html#391" class="Bound">a</a><a id="406" class="Symbol">}</a> <a id="408" class="Symbol">{</a><a id="409" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="411" class="Symbol">:</a> <a id="413" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="417" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="419" href="Data.List.Relation.Unary.AllPairs.html#393" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="467" class="Symbol">;</a> <a id="469" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="471" class="Symbol">;</a> <a id="473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="476" class="Symbol">)</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="519" class="Symbol">as</a> <a id="522" class="Module">All</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="545" class="Symbol">)</a>
<a id="547" class="Keyword">open</a> <a id="552" class="Keyword">import</a> <a id="559" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="577" class="Symbol">as</a> <a id="580" class="Module">Prod</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="595" class="Symbol">;</a> <a id="597" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="600" class="Symbol">;</a> <a id="602" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="609" class="Symbol">;</a> <a id="611" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="616" class="Symbol">)</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="Function.Base.html" class="Module">Function.Base</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Function.Base.html#704" class="Function">id</a><a id="653" class="Symbol">;</a> <a id="655" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Level.html" class="Module">Level</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="730" class="Symbol">as</a> <a id="733" class="Module">B</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Relation.Binary.Construct.Intersection.html" class="Module">Relation.Binary.Construct.Intersection</a> <a id="786" class="Keyword">renaming</a> <a id="795" class="Symbol">(</a><a id="796" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">_∩_</a> <a id="800" class="Symbol">to</a> <a id="803" class="Function Operator">_∩ᵇ_</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="875" class="Symbol">;</a> <a id="877" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="882" class="Symbol">)</a>
<a id="884" class="Keyword">open</a> <a id="889" class="Keyword">import</a> <a id="896" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="911" class="Symbol">as</a> <a id="914" class="Module">U</a> <a id="916" class="Keyword">renaming</a> <a id="925" class="Symbol">(</a><a id="926" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a> <a id="930" class="Symbol">to</a> <a id="933" class="Function Operator">_∩ᵘ_</a><a id="937" class="Symbol">)</a> <a id="939" class="Keyword">hiding</a> <a id="946" class="Symbol">(</a><a id="947" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a><a id="950" class="Symbol">)</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="991" class="Symbol">as</a> <a id="994" class="Module">Dec</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1017" class="Symbol">;</a> <a id="1019" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1021" class="Symbol">)</a>

<a id="1024" class="Comment">------------------------------------------------------------------------</a>
<a id="1097" class="Comment">-- Definition</a>

<a id="1112" class="Keyword">open</a> <a id="1117" class="Keyword">import</a> <a id="1124" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a> <a id="1163" class="Keyword">public</a>

<a id="1171" class="Comment">------------------------------------------------------------------------</a>
<a id="1244" class="Comment">-- Operations</a>

<a id="head"></a><a id="1259" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a> <a id="1264" class="Symbol">:</a> <a id="1266" class="Symbol">∀</a> <a id="1268" class="Symbol">{</a><a id="1269" href="Data.List.Relation.Unary.AllPairs.html#1269" class="Bound">x</a> <a id="1271" href="Data.List.Relation.Unary.AllPairs.html#1271" class="Bound">xs</a><a id="1273" class="Symbol">}</a> <a id="1275" class="Symbol">→</a> <a id="1277" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1286" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.List.Relation.Unary.AllPairs.html#1269" class="Bound">x</a> <a id="1291" class="InductiveConstructor Operator">∷</a> <a id="1293" href="Data.List.Relation.Unary.AllPairs.html#1271" class="Bound">xs</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">→</a> <a id="1299" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1306" href="Data.List.Relation.Unary.AllPairs.html#1269" class="Bound">x</a><a id="1307" class="Symbol">)</a> <a id="1309" href="Data.List.Relation.Unary.AllPairs.html#1271" class="Bound">xs</a>
<a id="1312" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Data.List.Relation.Unary.AllPairs.html#1318" class="Bound">px</a> <a id="1321" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1323" href="Data.List.Relation.Unary.AllPairs.html#1323" class="Bound">pxs</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">=</a> <a id="1330" href="Data.List.Relation.Unary.AllPairs.html#1318" class="Bound">px</a>

<a id="tail"></a><a id="1334" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a> <a id="1339" class="Symbol">:</a> <a id="1341" class="Symbol">∀</a> <a id="1343" class="Symbol">{</a><a id="1344" href="Data.List.Relation.Unary.AllPairs.html#1344" class="Bound">x</a> <a id="1346" href="Data.List.Relation.Unary.AllPairs.html#1346" class="Bound">xs</a><a id="1348" class="Symbol">}</a> <a id="1350" class="Symbol">→</a> <a id="1352" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1361" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Data.List.Relation.Unary.AllPairs.html#1344" class="Bound">x</a> <a id="1366" class="InductiveConstructor Operator">∷</a> <a id="1368" href="Data.List.Relation.Unary.AllPairs.html#1346" class="Bound">xs</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">→</a> <a id="1374" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1383" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1385" href="Data.List.Relation.Unary.AllPairs.html#1346" class="Bound">xs</a>
<a id="1388" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Data.List.Relation.Unary.AllPairs.html#1394" class="Bound">px</a> <a id="1397" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1399" href="Data.List.Relation.Unary.AllPairs.html#1399" class="Bound">pxs</a><a id="1402" class="Symbol">)</a> <a id="1404" class="Symbol">=</a> <a id="1406" href="Data.List.Relation.Unary.AllPairs.html#1399" class="Bound">pxs</a>

<a id="uncons"></a><a id="1411" href="Data.List.Relation.Unary.AllPairs.html#1411" class="Function">uncons</a> <a id="1418" class="Symbol">:</a> <a id="1420" class="Symbol">∀</a> <a id="1422" class="Symbol">{</a><a id="1423" href="Data.List.Relation.Unary.AllPairs.html#1423" class="Bound">x</a> <a id="1425" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a><a id="1427" class="Symbol">}</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1440" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1442" class="Symbol">(</a><a id="1443" href="Data.List.Relation.Unary.AllPairs.html#1423" class="Bound">x</a> <a id="1445" class="InductiveConstructor Operator">∷</a> <a id="1447" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a><a id="1449" class="Symbol">)</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="1457" class="Symbol">(</a><a id="1458" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1460" href="Data.List.Relation.Unary.AllPairs.html#1423" class="Bound">x</a><a id="1461" class="Symbol">)</a> <a id="1463" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a> <a id="1466" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1468" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1477" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1479" href="Data.List.Relation.Unary.AllPairs.html#1425" class="Bound">xs</a>
<a id="1482" href="Data.List.Relation.Unary.AllPairs.html#1411" class="Function">uncons</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1493" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a> <a id="1498" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1500" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a> <a id="1505" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="1508" class="Keyword">module</a> <a id="1515" href="Data.List.Relation.Unary.AllPairs.html#1515" class="Module">_</a> <a id="1517" class="Symbol">{</a><a id="1518" href="Data.List.Relation.Unary.AllPairs.html#1518" class="Bound">q</a><a id="1519" class="Symbol">}</a> <a id="1521" class="Symbol">{</a><a id="1522" href="Data.List.Relation.Unary.AllPairs.html#1522" class="Bound">S</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1530" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1532" href="Data.List.Relation.Unary.AllPairs.html#1518" class="Bound">q</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Keyword">where</a>

  <a id="1544" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1552" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1554" href="Data.List.Relation.Unary.AllPairs.html#1522" class="Bound">S</a> <a id="1556" class="Symbol">→</a> <a id="1558" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1567" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1569" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1571" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1580" href="Data.List.Relation.Unary.AllPairs.html#1522" class="Bound">S</a>
  <a id="1584" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1588" href="Data.List.Relation.Unary.AllPairs.html#1588" class="Bound">~₁⇒~₂</a> <a id="1594" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1604" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1608" href="Data.List.Relation.Unary.AllPairs.html#1608" class="Bound">~₁⇒~₂</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Data.List.Relation.Unary.AllPairs.html#1615" class="Bound">x~xs</a> <a id="1620" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1622" href="Data.List.Relation.Unary.AllPairs.html#1622" class="Bound">pxs</a><a id="1625" class="Symbol">)</a> <a id="1627" class="Symbol">=</a> <a id="1629" href="Data.List.Relation.Unary.All.html#3127" class="Function">All.map</a> <a id="1637" href="Data.List.Relation.Unary.AllPairs.html#1608" class="Bound">~₁⇒~₂</a> <a id="1643" href="Data.List.Relation.Unary.AllPairs.html#1615" class="Bound">x~xs</a> <a id="1648" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1650" class="Symbol">(</a><a id="1651" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">map</a> <a id="1655" href="Data.List.Relation.Unary.AllPairs.html#1608" class="Bound">~₁⇒~₂</a> <a id="1661" href="Data.List.Relation.Unary.AllPairs.html#1622" class="Bound">pxs</a><a id="1664" class="Symbol">)</a>

<a id="1667" class="Keyword">module</a> <a id="1674" href="Data.List.Relation.Unary.AllPairs.html#1674" class="Module">_</a> <a id="1676" class="Symbol">{</a><a id="1677" href="Data.List.Relation.Unary.AllPairs.html#1677" class="Bound">s</a> <a id="1679" href="Data.List.Relation.Unary.AllPairs.html#1679" class="Bound">t</a><a id="1680" class="Symbol">}</a> <a id="1682" class="Symbol">{</a><a id="1683" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1685" class="Symbol">:</a> <a id="1687" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1691" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1693" href="Data.List.Relation.Unary.AllPairs.html#1677" class="Bound">s</a><a id="1694" class="Symbol">}</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1705" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="1707" href="Data.List.Relation.Unary.AllPairs.html#1679" class="Bound">t</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Keyword">where</a>

  <a id="1719" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1731" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="1734" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1736" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1738" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1751" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1753" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="1756" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1765" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1767" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1769" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1778" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a>
  <a id="1782" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1790" href="Data.List.Relation.Unary.AllPairs.html#1790" class="Bound">f</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1798" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="1800" class="Symbol">)</a>             <a id="1814" class="Symbol">=</a> <a id="1816" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="1821" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1829" href="Data.List.Relation.Unary.AllPairs.html#1829" class="Bound">f</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Data.List.Relation.Unary.AllPairs.html#1832" class="Bound">px</a> <a id="1835" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1837" href="Data.List.Relation.Unary.AllPairs.html#1837" class="Bound">pxs</a> <a id="1841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1843" href="Data.List.Relation.Unary.AllPairs.html#1843" class="Bound">qx</a> <a id="1846" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1848" href="Data.List.Relation.Unary.AllPairs.html#1848" class="Bound">qxs</a><a id="1851" class="Symbol">)</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Data.List.Relation.Unary.All.html#3214" class="Function">All.zipWith</a> <a id="1867" href="Data.List.Relation.Unary.AllPairs.html#1829" class="Bound">f</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Data.List.Relation.Unary.AllPairs.html#1832" class="Bound">px</a> <a id="1873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1875" href="Data.List.Relation.Unary.AllPairs.html#1843" class="Bound">qx</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="1881" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="1889" href="Data.List.Relation.Unary.AllPairs.html#1829" class="Bound">f</a> <a id="1891" class="Symbol">(</a><a id="1892" href="Data.List.Relation.Unary.AllPairs.html#1837" class="Bound">pxs</a> <a id="1896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1898" href="Data.List.Relation.Unary.AllPairs.html#1848" class="Bound">qxs</a><a id="1901" class="Symbol">)</a>

  <a id="1906" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="1916" class="Symbol">:</a> <a id="1918" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1920" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1922" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1924" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="1927" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a> <a id="1929" class="Symbol">→</a> <a id="1931" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1940" href="Data.List.Relation.Unary.AllPairs.html#1697" class="Bound">T</a> <a id="1942" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1944" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1953" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="1955" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="1958" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="1967" href="Data.List.Relation.Unary.AllPairs.html#1683" class="Bound">S</a>
  <a id="1971" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="1981" href="Data.List.Relation.Unary.AllPairs.html#1981" class="Bound">f</a> <a id="1983" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>         <a id="1994" class="Symbol">=</a> <a id="1996" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a> <a id="1999" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2001" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
  <a id="2006" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="2016" href="Data.List.Relation.Unary.AllPairs.html#2016" class="Bound">f</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Data.List.Relation.Unary.AllPairs.html#2019" class="Bound">rx</a> <a id="2022" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2024" href="Data.List.Relation.Unary.AllPairs.html#2024" class="Bound">rxs</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Data.Product.Base.html#2747" class="Function">Prod.zip</a> <a id="2040" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2044" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2048" class="Symbol">(</a><a id="2049" href="Data.List.Relation.Unary.All.html#3366" class="Function">All.unzipWith</a> <a id="2063" href="Data.List.Relation.Unary.AllPairs.html#2016" class="Bound">f</a> <a id="2065" href="Data.List.Relation.Unary.AllPairs.html#2019" class="Bound">rx</a><a id="2067" class="Symbol">)</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="2080" href="Data.List.Relation.Unary.AllPairs.html#2016" class="Bound">f</a> <a id="2082" href="Data.List.Relation.Unary.AllPairs.html#2024" class="Bound">rxs</a><a id="2085" class="Symbol">)</a>

<a id="2088" class="Keyword">module</a> <a id="2095" href="Data.List.Relation.Unary.AllPairs.html#2095" class="Module">_</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Data.List.Relation.Unary.AllPairs.html#2098" class="Bound">s</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2110" href="Data.List.Relation.Unary.AllPairs.html#397" class="Bound">A</a> <a id="2112" href="Data.List.Relation.Unary.AllPairs.html#2098" class="Bound">s</a><a id="2113" class="Symbol">}</a> <a id="2115" class="Keyword">where</a>

  <a id="2124" href="Data.List.Relation.Unary.AllPairs.html#2124" class="Function">zip</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2139" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2141" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="2144" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2153" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a> <a id="2155" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2157" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2166" class="Symbol">(</a><a id="2167" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2169" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="2172" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a><a id="2173" class="Symbol">)</a>
  <a id="2177" href="Data.List.Relation.Unary.AllPairs.html#2124" class="Function">zip</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Data.List.Relation.Unary.AllPairs.html#1719" class="Function">zipWith</a> <a id="2191" href="Function.Base.html#704" class="Function">id</a>

  <a id="2197" href="Data.List.Relation.Unary.AllPairs.html#2197" class="Function">unzip</a> <a id="2203" class="Symbol">:</a> <a id="2205" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2217" href="Data.List.Relation.Unary.AllPairs.html#803" class="Function Operator">∩ᵇ</a> <a id="2220" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a><a id="2221" class="Symbol">)</a> <a id="2223" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2225" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2234" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2236" href="Data.List.Relation.Unary.AllPairs.html#933" class="Function Operator">∩ᵘ</a> <a id="2239" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2248" href="Data.List.Relation.Unary.AllPairs.html#2102" class="Bound">S</a>
  <a id="2252" href="Data.List.Relation.Unary.AllPairs.html#2197" class="Function">unzip</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Data.List.Relation.Unary.AllPairs.html#1906" class="Function">unzipWith</a> <a id="2270" href="Function.Base.html#704" class="Function">id</a>

<a id="2274" class="Comment">------------------------------------------------------------------------</a>
<a id="2347" class="Comment">-- Properties of predicates preserved by AllPairs</a>

<a id="allPairs?"></a><a id="2398" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="2422" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2424" class="Symbol">→</a> <a id="2426" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2448" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2449" class="Symbol">)</a>
<a id="2451" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2461" href="Data.List.Relation.Unary.AllPairs.html#2461" class="Bound">R?</a> <a id="2464" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2473" class="Symbol">=</a> <a id="2475" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2479" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>
<a id="2482" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2492" href="Data.List.Relation.Unary.AllPairs.html#2492" class="Bound">R?</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Relation.Unary.AllPairs.html#2496" class="Bound">x</a> <a id="2498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2500" href="Data.List.Relation.Unary.AllPairs.html#2500" class="Bound">xs</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">=</a>
  <a id="2508" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2526" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="2529" class="Symbol">)</a> <a id="2531" href="Data.List.Relation.Unary.AllPairs.html#1411" class="Function">uncons</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Data.List.Relation.Unary.All.html#6419" class="Function">All.all?</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Data.List.Relation.Unary.AllPairs.html#2492" class="Bound">R?</a> <a id="2552" href="Data.List.Relation.Unary.AllPairs.html#2496" class="Bound">x</a><a id="2553" class="Symbol">)</a> <a id="2555" href="Data.List.Relation.Unary.AllPairs.html#2500" class="Bound">xs</a> <a id="2558" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="2564" href="Data.List.Relation.Unary.AllPairs.html#2398" class="Function">allPairs?</a> <a id="2574" href="Data.List.Relation.Unary.AllPairs.html#2492" class="Bound">R?</a> <a id="2577" href="Data.List.Relation.Unary.AllPairs.html#2500" class="Bound">xs</a><a id="2579" class="Symbol">)</a>

<a id="irrelevant"></a><a id="2582" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2593" class="Symbol">:</a> <a id="2595" href="Relation.Binary.Definitions.html#6260" class="Function">B.Irrelevant</a> <a id="2608" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a> <a id="2610" class="Symbol">→</a> <a id="2612" href="Relation.Unary.html#3969" class="Function">U.Irrelevant</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2635" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2636" class="Symbol">)</a>
<a id="2638" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2649" href="Data.List.Relation.Unary.AllPairs.html#2649" class="Bound">irr</a> <a id="2653" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="2666" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a>           <a id="2679" class="Symbol">=</a> <a id="2681" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2686" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2697" href="Data.List.Relation.Unary.AllPairs.html#2697" class="Bound">irr</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.List.Relation.Unary.AllPairs.html#2702" class="Bound">px₁</a> <a id="2706" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2708" href="Data.List.Relation.Unary.AllPairs.html#2708" class="Bound">pxs₁</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Data.List.Relation.Unary.AllPairs.html#2715" class="Bound">px₂</a> <a id="2719" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="2721" href="Data.List.Relation.Unary.AllPairs.html#2721" class="Bound">pxs₂</a><a id="2725" class="Symbol">)</a> <a id="2727" class="Symbol">=</a>
  <a id="2731" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2737" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Data.List.Relation.Unary.All.html#6752" class="Function">All.irrelevant</a> <a id="2757" href="Data.List.Relation.Unary.AllPairs.html#2697" class="Bound">irr</a> <a id="2761" href="Data.List.Relation.Unary.AllPairs.html#2702" class="Bound">px₁</a> <a id="2765" href="Data.List.Relation.Unary.AllPairs.html#2715" class="Bound">px₂</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Data.List.Relation.Unary.AllPairs.html#2582" class="Function">irrelevant</a> <a id="2782" href="Data.List.Relation.Unary.AllPairs.html#2697" class="Bound">irr</a> <a id="2786" href="Data.List.Relation.Unary.AllPairs.html#2708" class="Bound">pxs₁</a> <a id="2791" href="Data.List.Relation.Unary.AllPairs.html#2721" class="Bound">pxs₂</a><a id="2795" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2798" href="Data.List.Relation.Unary.AllPairs.html#2798" class="Function">satisfiable</a> <a id="2810" class="Symbol">:</a> <a id="2812" href="Relation.Unary.html#3519" class="Function">U.Satisfiable</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="2836" href="Data.List.Relation.Unary.AllPairs.html#409" class="Bound">R</a><a id="2837" class="Symbol">)</a>
<a id="2839" href="Data.List.Relation.Unary.AllPairs.html#2798" class="Function">satisfiable</a> <a id="2851" class="Symbol">=</a> <a id="2853" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2856" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2858" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.Any.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.List.Relation.Unary.Any.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.Any.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to Any</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="346" class="Symbol">;</a> <a id="348" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="353" class="Symbol">;</a> <a id="355" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="359" class="Symbol">;</a> <a id="361" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Bool.ListAction.html" class="Module">Data.Bool.ListAction</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Data.Bool.ListAction.html#874" class="Function">any</a><a id="407" class="Symbol">)</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a><a id="452" class="Symbol">;</a> <a id="454" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Data.Empty.html#914" class="Function">⊥</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="528" class="Symbol">;</a> <a id="530" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="534" class="Symbol">;</a> <a id="536" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="568" class="Symbol">as</a> <a id="571" class="Module">List</a> <a id="576" class="Keyword">hiding</a> <a id="583" class="Symbol">(</a><a id="584" href="Data.List.Base.html#13327" class="Function">find</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.List.Base.html#16634" class="Function">and</a><a id="593" class="Symbol">;</a> <a id="595" href="Data.List.Base.html#16958" class="Function">or</a><a id="597" class="Symbol">;</a> <a id="599" href="Data.List.Base.html#16679" class="Function">all</a><a id="602" class="Symbol">;</a> <a id="604" href="Data.List.Base.html#17002" class="Function">any</a><a id="607" class="Symbol">)</a>
<a id="609" class="Keyword">open</a> <a id="614" class="Keyword">import</a> <a id="621" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="641" class="Symbol">as</a> <a id="644" class="Module">List</a> <a id="649" class="Keyword">using</a> <a id="655" class="Symbol">(</a><a id="656" href="Data.List.Effectful.html#1946" class="Function">monad</a><a id="661" class="Symbol">)</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="704" class="Symbol">as</a> <a id="707" class="Module">Any</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="721" class="Symbol">;</a> <a id="723" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Data.List.Membership.Propositional.Properties.Core.html" class="Module">Data.List.Membership.Propositional.Properties.Core</a>
  <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a><a id="859" class="Symbol">;</a> <a id="861" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a><a id="869" class="Symbol">;</a> <a id="871" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a><a id="879" class="Symbol">;</a> <a id="881" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a>
  <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="958" class="Symbol">;</a> <a id="960" href="Data.List.Relation.Binary.Pointwise.Base.html#993" class="InductiveConstructor">[]</a><a id="962" class="Symbol">;</a> <a id="964" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">_∷_</a><a id="967" class="Symbol">)</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="995" class="Keyword">using</a> <a id="1001" class="Symbol">(</a><a id="1002" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1006" class="Symbol">;</a> <a id="1008" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1011" class="Symbol">;</a> <a id="1013" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1016" class="Symbol">;</a> <a id="1018" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a><a id="1021" class="Symbol">;</a> <a id="1023" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="1031" class="Symbol">)</a>
<a id="1033" class="Keyword">open</a> <a id="1038" class="Keyword">import</a> <a id="1045" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1065" class="Keyword">using</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="1075" class="Symbol">;</a> <a id="1077" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="1090" class="Symbol">;</a> <a id="1092" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a><a id="1101" class="Symbol">)</a>
<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1131" class="Keyword">using</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1143" class="Symbol">;</a> <a id="1145" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1149" class="Symbol">;</a> <a id="1151" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1158" class="Symbol">)</a>
<a id="1160" class="Keyword">open</a> <a id="1165" class="Keyword">import</a> <a id="1172" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1202" class="Symbol">as</a> <a id="1205" class="Module">MAny</a> <a id="1210" class="Keyword">using</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="1221" class="Symbol">)</a>
<a id="1223" class="Keyword">open</a> <a id="1228" class="Keyword">import</a> <a id="1235" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1253" class="Symbol">as</a> <a id="1256" class="Module">Product</a>
  <a id="1266" class="Keyword">using</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1276" class="Symbol">;</a> <a id="1278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1281" class="Symbol">;</a> <a id="1283" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1284" class="Symbol">;</a> <a id="1286" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1288" class="Symbol">;</a> <a id="1290" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1295" class="Symbol">;</a> <a id="1297" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1302" class="Symbol">)</a>
<a id="1304" class="Keyword">open</a> <a id="1309" class="Keyword">import</a> <a id="1316" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a>
  <a id="1367" class="Keyword">using</a> <a id="1373" class="Symbol">(</a><a id="1374" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a><a id="1382" class="Symbol">)</a>
<a id="1384" class="Keyword">import</a> <a id="1391" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="1437" class="Symbol">as</a> <a id="1440" class="Module">Σ</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1468" class="Symbol">as</a> <a id="1471" class="Module">Sum</a> <a id="1475" class="Keyword">using</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1485" class="Symbol">;</a> <a id="1487" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1491" class="Symbol">;</a> <a id="1493" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1497" class="Symbol">;</a> <a id="1499" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1505" class="Symbol">)</a>
<a id="1507" class="Keyword">open</a> <a id="1512" class="Keyword">import</a> <a id="1519" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="1551" class="Keyword">using</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a><a id="1566" class="Symbol">)</a>
<a id="1568" class="Keyword">open</a> <a id="1573" class="Keyword">import</a> <a id="1580" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="1593" class="Keyword">using</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="1608" class="Symbol">)</a>
<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="Function.Base.html" class="Module">Function.Base</a> <a id="1636" class="Keyword">using</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1646" class="Symbol">;</a> <a id="1648" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1651" class="Symbol">;</a> <a id="1653" href="Function.Base.html#1657" class="Function">flip</a><a id="1657" class="Symbol">;</a> <a id="1659" href="Function.Base.html#725" class="Function">const</a><a id="1664" class="Symbol">;</a> <a id="1666" href="Function.Base.html#704" class="Function">id</a><a id="1668" class="Symbol">;</a> <a id="1670" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1674" class="Symbol">)</a>
<a id="1676" class="Keyword">open</a> <a id="1681" class="Keyword">import</a> <a id="1688" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1705" class="Keyword">import</a> <a id="1712" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1740" class="Symbol">as</a> <a id="1743" class="Module">Inverse</a>
<a id="1751" class="Keyword">open</a> <a id="1756" class="Keyword">import</a> <a id="1763" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="1794" class="Symbol">as</a> <a id="1797" class="Module">Related</a> <a id="1805" class="Keyword">using</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a><a id="1816" class="Symbol">;</a> <a id="1818" href="Function.Related.Propositional.html#2343" class="Function">Related</a><a id="1825" class="Symbol">)</a>
<a id="1827" class="Keyword">open</a> <a id="1832" class="Keyword">import</a> <a id="1839" href="Level.html" class="Module">Level</a> <a id="1845" class="Keyword">using</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1857" class="Symbol">)</a>
<a id="1859" class="Keyword">open</a> <a id="1864" class="Keyword">import</a> <a id="1871" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1892" class="Keyword">using</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1902" class="Symbol">;</a> <a id="1904" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1907" class="Symbol">)</a>
<a id="1909" class="Keyword">open</a> <a id="1914" class="Keyword">import</a> <a id="1921" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1949" class="Symbol">as</a> <a id="1952" class="Module">B</a>
<a id="1954" class="Keyword">open</a> <a id="1959" class="Keyword">import</a> <a id="1966" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="2011" class="Keyword">using</a> <a id="2017" class="Symbol">(</a><a id="2018" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="2021" class="Symbol">;</a> <a id="2023" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2027" class="Symbol">;</a> <a id="2029" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="2032" class="Symbol">;</a> <a id="2034" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="2039" class="Symbol">;</a> <a id="2041" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="2045" class="Symbol">;</a> <a id="2047" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="2052" class="Symbol">;</a> <a id="2054" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a><a id="2058" class="Symbol">)</a>
<a id="2060" class="Keyword">open</a> <a id="2065" class="Keyword">import</a> <a id="2072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="2123" class="Keyword">using</a> <a id="2129" class="Symbol">(</a><a id="2130" class="Keyword">module</a> <a id="2137" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="2148" class="Symbol">)</a>
<a id="2150" class="Keyword">open</a> <a id="2155" class="Keyword">import</a> <a id="2162" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="2177" class="Symbol">as</a> <a id="2180" class="Module">U</a>
  <a id="2184" class="Keyword">using</a> <a id="2190" class="Symbol">(</a><a id="2191" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="2195" class="Symbol">;</a> <a id="2197" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a><a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Unary.html#6686" class="Function Operator">_⟨→⟩_</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Keyword">renaming</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2225" class="Symbol">to</a> <a id="2228" class="Function Operator">_⋐_</a><a id="2231" class="Symbol">)</a>
<a id="2233" class="Keyword">open</a> <a id="2238" class="Keyword">import</a> <a id="2245" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="2279" class="Keyword">using</a> <a id="2285" class="Symbol">(</a><a id="2286" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="2288" class="Symbol">;</a> <a id="2290" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2299" class="Symbol">;</a> <a id="2301" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="2305" class="Symbol">;</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2314" class="Symbol">;</a> <a id="2316" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a><a id="2332" class="Symbol">)</a>
<a id="2334" class="Keyword">open</a> <a id="2339" class="Keyword">import</a> <a id="2346" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2377" class="Keyword">using</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2386" class="Symbol">;</a> <a id="2388" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2401" class="Symbol">)</a>
<a id="2403" class="Keyword">open</a> <a id="2408" class="Keyword">import</a> <a id="2415" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="2441" class="Keyword">using</a> <a id="2447" class="Symbol">(</a><a id="2448" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2454" class="Symbol">)</a>

<a id="2457" class="Keyword">private</a>
  <a id="2467" class="Keyword">open</a> <a id="2472" class="Keyword">module</a> <a id="ListMonad"></a><a id="2479" href="Data.List.Relation.Unary.Any.Properties.html#2479" class="Module">ListMonad</a> <a id="2489" class="Symbol">{</a><a id="2490" href="Data.List.Relation.Unary.Any.Properties.html#2490" class="Bound">ℓ</a><a id="2491" class="Symbol">}</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Data.List.Effectful.html#1946" class="Function">monad</a> <a id="2511" class="Symbol">{</a><a id="2512" class="Argument">ℓ</a> <a id="2514" class="Symbol">=</a> <a id="2516" href="Data.List.Relation.Unary.Any.Properties.html#2490" class="Bound">ℓ</a><a id="2517" class="Symbol">})</a>

<a id="2521" class="Keyword">private</a>
  <a id="2531" class="Keyword">variable</a>
    <a id="2544" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">a</a> <a id="2546" href="Data.List.Relation.Unary.Any.Properties.html#2546" class="Generalizable">b</a> <a id="2548" href="Data.List.Relation.Unary.Any.Properties.html#2548" class="Generalizable">c</a> <a id="2550" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a> <a id="2552" href="Data.List.Relation.Unary.Any.Properties.html#2552" class="Generalizable">q</a> <a id="2554" href="Data.List.Relation.Unary.Any.Properties.html#2554" class="Generalizable">r</a> <a id="2556" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2570" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="2572" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="2574" href="Data.List.Relation.Unary.Any.Properties.html#2574" class="Generalizable">C</a> <a id="2576" class="Symbol">:</a> <a id="2578" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2582" href="Data.List.Relation.Unary.Any.Properties.html#2544" class="Generalizable">a</a>
    <a id="2588" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="2590" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="2592" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="2594" class="Symbol">:</a> <a id="2596" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2601" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="2603" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a>
    <a id="2609" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="2611" href="Data.List.Relation.Unary.Any.Properties.html#2611" class="Generalizable">y</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a>
    <a id="2621" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="2624" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="2627" class="Symbol">:</a> <a id="2629" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2634" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a>

<a id="2637" class="Comment">------------------------------------------------------------------------</a>
<a id="2710" class="Comment">-- Equality properties</a>

<a id="lift-resp"></a><a id="2734" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2744" class="Symbol">:</a> <a id="2746" class="Symbol">∀</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Data.List.Relation.Unary.Any.Properties.html#2749" class="Bound Operator">_≈_</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2759" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="2761" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="2768" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2777" href="Data.List.Relation.Unary.Any.Properties.html#2749" class="Bound Operator">_≈_</a> <a id="2781" class="Symbol">→</a>
            <a id="2795" class="Symbol">(</a><a id="2796" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2800" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="2801" class="Symbol">)</a> <a id="2803" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="2823" href="Data.List.Relation.Unary.Any.Properties.html#2749" class="Bound Operator">_≈_</a><a id="2826" class="Symbol">)</a>
<a id="2828" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2838" href="Data.List.Relation.Unary.Any.Properties.html#2838" class="Bound">resp</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Data.List.Relation.Unary.Any.Properties.html#2844" class="Bound">x≈y</a> <a id="2848" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2850" href="Data.List.Relation.Unary.Any.Properties.html#2850" class="Bound">xs≈ys</a><a id="2855" class="Symbol">)</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2863" href="Data.List.Relation.Unary.Any.Properties.html#2863" class="Bound">px</a><a id="2865" class="Symbol">)</a>   <a id="2869" class="Symbol">=</a> <a id="2871" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Data.List.Relation.Unary.Any.Properties.html#2838" class="Bound">resp</a> <a id="2882" href="Data.List.Relation.Unary.Any.Properties.html#2844" class="Bound">x≈y</a> <a id="2886" href="Data.List.Relation.Unary.Any.Properties.html#2863" class="Bound">px</a><a id="2888" class="Symbol">)</a>
<a id="2890" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2900" href="Data.List.Relation.Unary.Any.Properties.html#2900" class="Bound">resp</a> <a id="2905" class="Symbol">(</a><a id="2906" href="Data.List.Relation.Unary.Any.Properties.html#2906" class="Bound">x≈y</a> <a id="2910" href="Data.List.Relation.Binary.Pointwise.Base.html#1019" class="InductiveConstructor Operator">∷</a> <a id="2912" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">xs≈ys</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">(</a><a id="2920" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2926" href="Data.List.Relation.Unary.Any.Properties.html#2926" class="Bound">pxs</a><a id="2929" class="Symbol">)</a> <a id="2931" class="Symbol">=</a> <a id="2933" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2939" class="Symbol">(</a><a id="2940" href="Data.List.Relation.Unary.Any.Properties.html#2734" class="Function">lift-resp</a> <a id="2950" href="Data.List.Relation.Unary.Any.Properties.html#2900" class="Bound">resp</a> <a id="2955" href="Data.List.Relation.Unary.Any.Properties.html#2912" class="Bound">xs≈ys</a> <a id="2961" href="Data.List.Relation.Unary.Any.Properties.html#2926" class="Bound">pxs</a><a id="2964" class="Symbol">)</a>

<a id="here-injective"></a><a id="2967" href="Data.List.Relation.Unary.Any.Properties.html#2967" class="Function">here-injective</a> <a id="2982" class="Symbol">:</a> <a id="2984" class="Symbol">∀</a> <a id="2986" class="Symbol">{</a><a id="2987" href="Data.List.Relation.Unary.Any.Properties.html#2987" class="Bound">p</a> <a id="2989" href="Data.List.Relation.Unary.Any.Properties.html#2989" class="Bound">q</a> <a id="2991" class="Symbol">:</a> <a id="2993" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="2995" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="2996" class="Symbol">}</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3005" class="Symbol">{</a><a id="3006" class="Argument">P</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="3011" class="Symbol">}</a> <a id="3013" class="Symbol">{</a><a id="3014" class="Argument">xs</a> <a id="3017" class="Symbol">=</a> <a id="3019" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3021" class="Symbol">}</a> <a id="3023" href="Data.List.Relation.Unary.Any.Properties.html#2987" class="Bound">p</a> <a id="3025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3027" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3032" href="Data.List.Relation.Unary.Any.Properties.html#2989" class="Bound">q</a> <a id="3034" class="Symbol">→</a> <a id="3036" href="Data.List.Relation.Unary.Any.Properties.html#2987" class="Bound">p</a> <a id="3038" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3040" href="Data.List.Relation.Unary.Any.Properties.html#2989" class="Bound">q</a>
<a id="3042" href="Data.List.Relation.Unary.Any.Properties.html#2967" class="Function">here-injective</a> <a id="3057" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3062" class="Symbol">=</a> <a id="3064" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="there-injective"></a><a id="3070" href="Data.List.Relation.Unary.Any.Properties.html#3070" class="Function">there-injective</a> <a id="3086" class="Symbol">:</a> <a id="3088" class="Symbol">∀</a> <a id="3090" class="Symbol">{</a><a id="3091" href="Data.List.Relation.Unary.Any.Properties.html#3091" class="Bound">p</a> <a id="3093" href="Data.List.Relation.Unary.Any.Properties.html#3093" class="Bound">q</a> <a id="3095" class="Symbol">:</a> <a id="3097" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3101" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3103" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3105" class="Symbol">}</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3115" class="Symbol">{</a><a id="3116" class="Argument">x</a> <a id="3118" class="Symbol">=</a> <a id="3120" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="3121" class="Symbol">}</a> <a id="3123" href="Data.List.Relation.Unary.Any.Properties.html#3091" class="Bound">p</a> <a id="3125" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3127" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3133" href="Data.List.Relation.Unary.Any.Properties.html#3093" class="Bound">q</a> <a id="3135" class="Symbol">→</a> <a id="3137" href="Data.List.Relation.Unary.Any.Properties.html#3091" class="Bound">p</a> <a id="3139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3141" href="Data.List.Relation.Unary.Any.Properties.html#3093" class="Bound">q</a>
<a id="3143" href="Data.List.Relation.Unary.Any.Properties.html#3070" class="Function">there-injective</a> <a id="3159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3172" class="Comment">------------------------------------------------------------------------</a>
<a id="3245" class="Comment">-- Misc</a>

<a id="¬Any[]"></a><a id="3254" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a> <a id="3261" class="Symbol">:</a> <a id="3263" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3265" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3269" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3271" class="InductiveConstructor">[]</a>
<a id="3274" href="Data.List.Relation.Unary.Any.Properties.html#3254" class="Function">¬Any[]</a> <a id="3281" class="Symbol">()</a>

<a id="3285" class="Comment">------------------------------------------------------------------------</a>
<a id="3358" class="Comment">-- Any is a congruence</a>

<a id="Any-cong"></a><a id="3382" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="3391" class="Symbol">:</a> <a id="3393" class="Symbol">∀</a> <a id="3395" class="Symbol">{</a><a id="3396" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a><a id="3404" class="Symbol">}</a> <a id="3406" class="Symbol">→</a> <a id="3408" class="Symbol">(∀</a> <a id="3411" href="Data.List.Relation.Unary.Any.Properties.html#3411" class="Bound">x</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="3423" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3425" class="Symbol">(</a><a id="3426" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3428" href="Data.List.Relation.Unary.Any.Properties.html#3411" class="Bound">x</a><a id="3429" class="Symbol">)</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="3434" href="Data.List.Relation.Unary.Any.Properties.html#3411" class="Bound">x</a><a id="3435" class="Symbol">))</a> <a id="3438" class="Symbol">→</a>
           <a id="3451" class="Symbol">(∀</a> <a id="3454" class="Symbol">{</a><a id="3455" href="Data.List.Relation.Unary.Any.Properties.html#3455" class="Bound">z</a><a id="3456" class="Symbol">}</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="3468" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Data.List.Relation.Unary.Any.Properties.html#3455" class="Bound">z</a> <a id="3473" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3475" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3477" class="Symbol">)</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Data.List.Relation.Unary.Any.Properties.html#3455" class="Bound">z</a> <a id="3482" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3484" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="3486" class="Symbol">))</a> <a id="3489" class="Symbol">→</a>
           <a id="3502" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="3510" href="Data.List.Relation.Unary.Any.Properties.html#3396" class="Bound">k</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3517" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3519" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3528" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="3530" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="3532" class="Symbol">)</a>
<a id="3534" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="3543" class="Symbol">{</a><a id="3544" class="Argument">P</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Data.List.Relation.Unary.Any.Properties.html#3548" class="Bound">P</a><a id="3549" class="Symbol">}</a> <a id="3551" class="Symbol">{</a><a id="3552" class="Argument">Q</a> <a id="3554" class="Symbol">=</a> <a id="3556" href="Data.List.Relation.Unary.Any.Properties.html#3556" class="Bound">Q</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">xs</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Data.List.Relation.Unary.Any.Properties.html#3565" class="Bound">xs</a><a id="3567" class="Symbol">}</a> <a id="3569" class="Symbol">{</a><a id="3570" href="Data.List.Relation.Unary.Any.Properties.html#3570" class="Bound">ys</a><a id="3572" class="Symbol">}</a> <a id="3574" href="Data.List.Relation.Unary.Any.Properties.html#3574" class="Bound">P↔Q</a> <a id="3578" href="Data.List.Relation.Unary.Any.Properties.html#3578" class="Bound">xs≈ys</a> <a id="3584" class="Symbol">=</a>
  <a id="3588" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3592" href="Data.List.Relation.Unary.Any.Properties.html#3548" class="Bound">P</a> <a id="3594" href="Data.List.Relation.Unary.Any.Properties.html#3565" class="Bound">xs</a>                <a id="3612" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="3615" href="Function.Related.Propositional.html#8306" class="Function">Related.SK-sym</a> <a id="3630" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="3635" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="3639" class="Symbol">(</a><a id="3640" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3642" class="Symbol">λ</a> <a id="3644" href="Data.List.Relation.Unary.Any.Properties.html#3644" class="Bound">x</a> <a id="3646" class="Symbol">→</a> <a id="3648" href="Data.List.Relation.Unary.Any.Properties.html#3644" class="Bound">x</a> <a id="3650" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3652" href="Data.List.Relation.Unary.Any.Properties.html#3565" class="Bound">xs</a> <a id="3655" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3657" href="Data.List.Relation.Unary.Any.Properties.html#3548" class="Bound">P</a> <a id="3659" href="Data.List.Relation.Unary.Any.Properties.html#3644" class="Bound">x</a><a id="3660" class="Symbol">)</a>  <a id="3663" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="3666" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">Σ.cong</a> <a id="3673" href="Function.Properties.Inverse.html#1723" class="Function">Inverse.↔-refl</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Data.List.Relation.Unary.Any.Properties.html#3578" class="Bound">xs≈ys</a> <a id="3695" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">×-cong</a> <a id="3702" href="Data.List.Relation.Unary.Any.Properties.html#3574" class="Bound">P↔Q</a> <a id="3706" class="Symbol">_)</a> <a id="3709" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
  <a id="3713" class="Symbol">(</a><a id="3714" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3716" class="Symbol">λ</a> <a id="3718" href="Data.List.Relation.Unary.Any.Properties.html#3718" class="Bound">x</a> <a id="3720" class="Symbol">→</a> <a id="3722" href="Data.List.Relation.Unary.Any.Properties.html#3718" class="Bound">x</a> <a id="3724" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3726" href="Data.List.Relation.Unary.Any.Properties.html#3570" class="Bound">ys</a> <a id="3729" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3731" href="Data.List.Relation.Unary.Any.Properties.html#3556" class="Bound">Q</a> <a id="3733" href="Data.List.Relation.Unary.Any.Properties.html#3718" class="Bound">x</a><a id="3734" class="Symbol">)</a>  <a id="3737" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="3740" href="Data.List.Membership.Propositional.Properties.Core.html#2770" class="Function">Any↔</a> <a id="3745" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="3749" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3753" href="Data.List.Relation.Unary.Any.Properties.html#3556" class="Bound">Q</a> <a id="3755" href="Data.List.Relation.Unary.Any.Properties.html#3570" class="Bound">ys</a>                <a id="3773" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3777" class="Keyword">where</a> <a id="3783" class="Keyword">open</a> <a id="3788" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="3817" class="Comment">------------------------------------------------------------------------</a>
<a id="3890" class="Comment">-- Any.map</a>

<a id="map-cong"></a><a id="3902" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="3911" class="Symbol">:</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Data.List.Relation.Unary.Any.Properties.html#3914" class="Bound">f</a> <a id="3916" href="Data.List.Relation.Unary.Any.Properties.html#3916" class="Bound">g</a> <a id="3918" class="Symbol">:</a> <a id="3920" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3922" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="3924" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">→</a> <a id="3929" class="Symbol">(∀</a> <a id="3932" class="Symbol">{</a><a id="3933" href="Data.List.Relation.Unary.Any.Properties.html#3933" class="Bound">x</a><a id="3934" class="Symbol">}</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Data.List.Relation.Unary.Any.Properties.html#3937" class="Bound">p</a> <a id="3939" class="Symbol">:</a> <a id="3941" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3943" href="Data.List.Relation.Unary.Any.Properties.html#3933" class="Bound">x</a><a id="3944" class="Symbol">)</a> <a id="3946" class="Symbol">→</a> <a id="3948" href="Data.List.Relation.Unary.Any.Properties.html#3914" class="Bound">f</a> <a id="3950" href="Data.List.Relation.Unary.Any.Properties.html#3937" class="Bound">p</a> <a id="3952" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3954" href="Data.List.Relation.Unary.Any.Properties.html#3916" class="Bound">g</a> <a id="3956" href="Data.List.Relation.Unary.Any.Properties.html#3937" class="Bound">p</a><a id="3957" class="Symbol">)</a> <a id="3959" class="Symbol">→</a>
          <a id="3971" class="Symbol">(</a><a id="3972" href="Data.List.Relation.Unary.Any.Properties.html#3972" class="Bound">p</a> <a id="3974" class="Symbol">:</a> <a id="3976" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3980" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="3982" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="3984" class="Symbol">)</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="3996" href="Data.List.Relation.Unary.Any.Properties.html#3914" class="Bound">f</a> <a id="3998" href="Data.List.Relation.Unary.Any.Properties.html#3972" class="Bound">p</a> <a id="4000" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4002" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4010" href="Data.List.Relation.Unary.Any.Properties.html#3916" class="Bound">g</a> <a id="4012" href="Data.List.Relation.Unary.Any.Properties.html#3972" class="Bound">p</a>
<a id="4014" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="4023" href="Data.List.Relation.Unary.Any.Properties.html#4023" class="Bound">f</a> <a id="4025" href="Data.List.Relation.Unary.Any.Properties.html#4025" class="Bound">g</a> <a id="4027" href="Data.List.Relation.Unary.Any.Properties.html#4027" class="Bound">hyp</a> <a id="4031" class="Symbol">(</a><a id="4032" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="4038" href="Data.List.Relation.Unary.Any.Properties.html#4038" class="Bound">p</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">=</a> <a id="4043" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4048" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Data.List.Relation.Unary.Any.Properties.html#4027" class="Bound">hyp</a> <a id="4058" href="Data.List.Relation.Unary.Any.Properties.html#4038" class="Bound">p</a><a id="4059" class="Symbol">)</a>
<a id="4061" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="4070" href="Data.List.Relation.Unary.Any.Properties.html#4070" class="Bound">f</a> <a id="4072" href="Data.List.Relation.Unary.Any.Properties.html#4072" class="Bound">g</a> <a id="4074" href="Data.List.Relation.Unary.Any.Properties.html#4074" class="Bound">hyp</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4085" href="Data.List.Relation.Unary.Any.Properties.html#4085" class="Bound">p</a><a id="4086" class="Symbol">)</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4095" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4101" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4103" href="Data.List.Relation.Unary.Any.Properties.html#3902" class="Function">map-cong</a> <a id="4112" href="Data.List.Relation.Unary.Any.Properties.html#4070" class="Bound">f</a> <a id="4114" href="Data.List.Relation.Unary.Any.Properties.html#4072" class="Bound">g</a> <a id="4116" href="Data.List.Relation.Unary.Any.Properties.html#4074" class="Bound">hyp</a> <a id="4120" href="Data.List.Relation.Unary.Any.Properties.html#4085" class="Bound">p</a>

<a id="map-id"></a><a id="4123" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4130" class="Symbol">:</a> <a id="4132" class="Symbol">∀</a> <a id="4134" class="Symbol">(</a><a id="4135" href="Data.List.Relation.Unary.Any.Properties.html#4135" class="Bound">f</a> <a id="4137" class="Symbol">:</a> <a id="4139" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4141" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="4143" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="4144" class="Symbol">)</a> <a id="4146" class="Symbol">→</a> <a id="4148" class="Symbol">(∀</a> <a id="4151" class="Symbol">{</a><a id="4152" href="Data.List.Relation.Unary.Any.Properties.html#4152" class="Bound">x</a><a id="4153" class="Symbol">}</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Data.List.Relation.Unary.Any.Properties.html#4156" class="Bound">p</a> <a id="4158" class="Symbol">:</a> <a id="4160" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4162" href="Data.List.Relation.Unary.Any.Properties.html#4152" class="Bound">x</a><a id="4163" class="Symbol">)</a> <a id="4165" class="Symbol">→</a> <a id="4167" href="Data.List.Relation.Unary.Any.Properties.html#4135" class="Bound">f</a> <a id="4169" href="Data.List.Relation.Unary.Any.Properties.html#4156" class="Bound">p</a> <a id="4171" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4173" href="Data.List.Relation.Unary.Any.Properties.html#4156" class="Bound">p</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Symbol">→</a>
         <a id="4187" class="Symbol">(</a><a id="4188" href="Data.List.Relation.Unary.Any.Properties.html#4188" class="Bound">p</a> <a id="4190" class="Symbol">:</a> <a id="4192" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4196" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4198" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4200" class="Symbol">)</a> <a id="4202" class="Symbol">→</a> <a id="4204" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4212" href="Data.List.Relation.Unary.Any.Properties.html#4135" class="Bound">f</a> <a id="4214" href="Data.List.Relation.Unary.Any.Properties.html#4188" class="Bound">p</a> <a id="4216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4218" href="Data.List.Relation.Unary.Any.Properties.html#4188" class="Bound">p</a>
<a id="4220" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4227" href="Data.List.Relation.Unary.Any.Properties.html#4227" class="Bound">f</a> <a id="4229" href="Data.List.Relation.Unary.Any.Properties.html#4229" class="Bound">hyp</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="4240" href="Data.List.Relation.Unary.Any.Properties.html#4240" class="Bound">p</a><a id="4241" class="Symbol">)</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4250" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4255" class="Symbol">(</a><a id="4256" href="Data.List.Relation.Unary.Any.Properties.html#4229" class="Bound">hyp</a> <a id="4260" href="Data.List.Relation.Unary.Any.Properties.html#4240" class="Bound">p</a><a id="4261" class="Symbol">)</a>
<a id="4263" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4270" href="Data.List.Relation.Unary.Any.Properties.html#4270" class="Bound">f</a> <a id="4272" href="Data.List.Relation.Unary.Any.Properties.html#4272" class="Bound">hyp</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4283" href="Data.List.Relation.Unary.Any.Properties.html#4283" class="Bound">p</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4293" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4299" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4301" href="Data.List.Relation.Unary.Any.Properties.html#4123" class="Function">map-id</a> <a id="4308" href="Data.List.Relation.Unary.Any.Properties.html#4270" class="Bound">f</a> <a id="4310" href="Data.List.Relation.Unary.Any.Properties.html#4272" class="Bound">hyp</a> <a id="4314" href="Data.List.Relation.Unary.Any.Properties.html#4283" class="Bound">p</a>

<a id="map-∘"></a><a id="4317" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4323" class="Symbol">:</a> <a id="4325" class="Symbol">∀</a> <a id="4327" class="Symbol">(</a><a id="4328" href="Data.List.Relation.Unary.Any.Properties.html#4328" class="Bound">f</a> <a id="4330" class="Symbol">:</a> <a id="4332" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="4334" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="4336" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Symbol">(</a><a id="4340" href="Data.List.Relation.Unary.Any.Properties.html#4340" class="Bound">g</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4346" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="4348" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="4349" class="Symbol">)</a> <a id="4351" class="Symbol">(</a><a id="4352" href="Data.List.Relation.Unary.Any.Properties.html#4352" class="Bound">p</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4360" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4362" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4364" class="Symbol">)</a> <a id="4366" class="Symbol">→</a>
        <a id="4376" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4384" class="Symbol">(</a><a id="4385" href="Data.List.Relation.Unary.Any.Properties.html#4328" class="Bound">f</a> <a id="4387" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4389" href="Data.List.Relation.Unary.Any.Properties.html#4340" class="Bound">g</a><a id="4390" class="Symbol">)</a> <a id="4392" href="Data.List.Relation.Unary.Any.Properties.html#4352" class="Bound">p</a> <a id="4394" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4396" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4404" href="Data.List.Relation.Unary.Any.Properties.html#4328" class="Bound">f</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="4415" href="Data.List.Relation.Unary.Any.Properties.html#4340" class="Bound">g</a> <a id="4417" href="Data.List.Relation.Unary.Any.Properties.html#4352" class="Bound">p</a><a id="4418" class="Symbol">)</a>
<a id="4420" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4426" href="Data.List.Relation.Unary.Any.Properties.html#4426" class="Bound">f</a> <a id="4428" href="Data.List.Relation.Unary.Any.Properties.html#4428" class="Bound">g</a> <a id="4430" class="Symbol">(</a><a id="4431" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="4437" href="Data.List.Relation.Unary.Any.Properties.html#4437" class="Bound">p</a><a id="4438" class="Symbol">)</a> <a id="4440" class="Symbol">=</a> <a id="4442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4447" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4453" href="Data.List.Relation.Unary.Any.Properties.html#4453" class="Bound">f</a> <a id="4455" href="Data.List.Relation.Unary.Any.Properties.html#4455" class="Bound">g</a> <a id="4457" class="Symbol">(</a><a id="4458" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4464" href="Data.List.Relation.Unary.Any.Properties.html#4464" class="Bound">p</a><a id="4465" class="Symbol">)</a> <a id="4467" class="Symbol">=</a> <a id="4469" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4474" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4480" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4482" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="4488" href="Data.List.Relation.Unary.Any.Properties.html#4453" class="Bound">f</a> <a id="4490" href="Data.List.Relation.Unary.Any.Properties.html#4455" class="Bound">g</a> <a id="4492" href="Data.List.Relation.Unary.Any.Properties.html#4464" class="Bound">p</a>

<a id="4495" class="Comment">------------------------------------------------------------------------</a>
<a id="4568" class="Comment">-- Any.lookup</a>

<a id="lookup-result"></a><a id="4583" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4597" class="Symbol">:</a> <a id="4599" class="Symbol">∀</a> <a id="4601" class="Symbol">(</a><a id="4602" href="Data.List.Relation.Unary.Any.Properties.html#4602" class="Bound">p</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4610" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4612" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4614" class="Symbol">)</a> <a id="4616" class="Symbol">→</a> <a id="4618" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4620" class="Symbol">(</a><a id="4621" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="4632" href="Data.List.Relation.Unary.Any.Properties.html#4602" class="Bound">p</a><a id="4633" class="Symbol">)</a>
<a id="4635" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4655" href="Data.List.Relation.Unary.Any.Properties.html#4655" class="Bound">px</a><a id="4657" class="Symbol">)</a> <a id="4659" class="Symbol">=</a> <a id="4661" href="Data.List.Relation.Unary.Any.Properties.html#4655" class="Bound">px</a>
<a id="4664" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4685" href="Data.List.Relation.Unary.Any.Properties.html#4685" class="Bound">p</a><a id="4686" class="Symbol">)</a> <a id="4688" class="Symbol">=</a> <a id="4690" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="4704" href="Data.List.Relation.Unary.Any.Properties.html#4685" class="Bound">p</a>

<a id="lookup-index"></a><a id="4707" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4720" class="Symbol">:</a> <a id="4722" class="Symbol">∀</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Data.List.Relation.Unary.Any.Properties.html#4725" class="Bound">p</a> <a id="4727" class="Symbol">:</a> <a id="4729" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="4733" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4735" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="4737" class="Symbol">)</a> <a id="4739" class="Symbol">→</a> <a id="4741" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="4751" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="4754" class="Symbol">(</a><a id="4755" href="Data.List.Relation.Unary.Any.html#1814" class="Function">Any.index</a> <a id="4765" href="Data.List.Relation.Unary.Any.Properties.html#4725" class="Bound">p</a><a id="4766" class="Symbol">))</a>
<a id="4769" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4788" href="Data.List.Relation.Unary.Any.Properties.html#4788" class="Bound">px</a><a id="4790" class="Symbol">)</a>   <a id="4794" class="Symbol">=</a> <a id="4796" href="Data.List.Relation.Unary.Any.Properties.html#4788" class="Bound">px</a>
<a id="4799" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4819" href="Data.List.Relation.Unary.Any.Properties.html#4819" class="Bound">pxs</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Symbol">=</a> <a id="4826" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="4839" href="Data.List.Relation.Unary.Any.Properties.html#4819" class="Bound">pxs</a>

<a id="4844" class="Comment">------------------------------------------------------------------------</a>
<a id="4917" class="Comment">-- Swapping</a>

<a id="4930" class="Comment">-- Nested occurrences of Any can sometimes be swapped. See also ×↔.</a>

<a id="4999" class="Keyword">module</a> <a id="5006" href="Data.List.Relation.Unary.Any.Properties.html#5006" class="Module">_</a> <a id="5008" class="Symbol">{</a><a id="5009" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5011" class="Symbol">:</a> <a id="5013" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5017" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="5019" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="5021" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="5022" class="Symbol">}</a> <a id="5024" class="Keyword">where</a>

  <a id="5033" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5044" class="Symbol">(λ</a> <a id="5047" href="Data.List.Relation.Unary.Any.Properties.html#5047" class="Bound">x</a> <a id="5049" class="Symbol">→</a> <a id="5051" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5058" href="Data.List.Relation.Unary.Any.Properties.html#5047" class="Bound">x</a><a id="5059" class="Symbol">)</a> <a id="5061" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5063" class="Symbol">)</a> <a id="5065" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="5068" class="Symbol">→</a> <a id="5070" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5074" class="Symbol">(λ</a> <a id="5077" href="Data.List.Relation.Unary.Any.Properties.html#5077" class="Bound">y</a> <a id="5079" class="Symbol">→</a> <a id="5081" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5085" class="Symbol">(</a><a id="5086" href="Function.Base.html#1657" class="Function">flip</a> <a id="5091" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5093" href="Data.List.Relation.Unary.Any.Properties.html#5077" class="Bound">y</a><a id="5094" class="Symbol">)</a> <a id="5096" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5098" class="Symbol">)</a> <a id="5100" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a>
  <a id="5105" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="5117" href="Data.List.Relation.Unary.Any.Properties.html#5117" class="Bound">pys</a><a id="5120" class="Symbol">)</a>  <a id="5123" class="Symbol">=</a> <a id="5125" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5133" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5138" href="Data.List.Relation.Unary.Any.Properties.html#5117" class="Bound">pys</a>
  <a id="5144" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5156" href="Data.List.Relation.Unary.Any.Properties.html#5156" class="Bound">pxys</a><a id="5160" class="Symbol">)</a> <a id="5162" class="Symbol">=</a> <a id="5164" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5172" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5178" class="Symbol">(</a><a id="5179" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5184" href="Data.List.Relation.Unary.Any.Properties.html#5156" class="Bound">pxys</a><a id="5188" class="Symbol">)</a>

  <a id="5193" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.List.Relation.Unary.Any.Properties.html#5207" class="Bound">any</a> <a id="5211" class="Symbol">:</a> <a id="5213" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5217" class="Symbol">(λ</a> <a id="5220" href="Data.List.Relation.Unary.Any.Properties.html#5220" class="Bound">x</a> <a id="5222" class="Symbol">→</a> <a id="5224" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5228" class="Symbol">(</a><a id="5229" href="Data.List.Relation.Unary.Any.Properties.html#5009" class="Bound">R</a> <a id="5231" href="Data.List.Relation.Unary.Any.Properties.html#5220" class="Bound">x</a><a id="5232" class="Symbol">)</a> <a id="5234" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5236" class="Symbol">)</a> <a id="5238" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5240" class="Symbol">)</a> <a id="5242" class="Symbol">→</a>
               <a id="5259" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5264" class="Symbol">(</a><a id="5265" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5273" class="Symbol">(</a><a id="5274" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5280" class="Symbol">{</a><a id="5281" class="Argument">x</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="5286" class="Symbol">})</a> <a id="5289" href="Data.List.Relation.Unary.Any.Properties.html#5207" class="Bound">any</a><a id="5292" class="Symbol">)</a> <a id="5294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5296" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5302" class="Symbol">(</a><a id="5303" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5308" href="Data.List.Relation.Unary.Any.Properties.html#5207" class="Bound">any</a><a id="5311" class="Symbol">)</a>
  <a id="5315" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5326" class="Symbol">(</a><a id="5327" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="5333" href="Data.List.Relation.Unary.Any.Properties.html#5333" class="Bound">pys</a><a id="5336" class="Symbol">)</a>  <a id="5339" class="Symbol">=</a> <a id="5341" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5348" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5359" class="Symbol">(</a><a id="5360" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5366" href="Data.List.Relation.Unary.Any.Properties.html#5366" class="Bound">pxys</a><a id="5370" class="Symbol">)</a> <a id="5372" class="Symbol">=</a> <a id="5374" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5379" class="Symbol">(</a><a id="5380" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5388" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="5393" class="Symbol">)</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5407" href="Data.List.Relation.Unary.Any.Properties.html#5366" class="Bound">pxys</a><a id="5411" class="Symbol">)</a>

<a id="5414" class="Keyword">module</a> <a id="5421" href="Data.List.Relation.Unary.Any.Properties.html#5421" class="Module">_</a> <a id="5423" class="Symbol">{</a><a id="5424" href="Data.List.Relation.Unary.Any.Properties.html#5424" class="Bound">R</a> <a id="5426" class="Symbol">:</a> <a id="5428" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5432" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="5434" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="5436" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="5437" class="Symbol">}</a> <a id="5439" class="Keyword">where</a>

  <a id="5448" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5459" class="Symbol">:</a> <a id="5461" class="Symbol">(</a><a id="5462" href="Data.List.Relation.Unary.Any.Properties.html#5462" class="Bound">any</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5472" class="Symbol">(λ</a> <a id="5475" href="Data.List.Relation.Unary.Any.Properties.html#5475" class="Bound">x</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Data.List.Relation.Unary.Any.Properties.html#5424" class="Bound">R</a> <a id="5486" href="Data.List.Relation.Unary.Any.Properties.html#5475" class="Bound">x</a><a id="5487" class="Symbol">)</a> <a id="5489" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5491" class="Symbol">)</a> <a id="5493" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5495" class="Symbol">)</a> <a id="5497" class="Symbol">→</a>
               <a id="5514" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5525" href="Data.List.Relation.Unary.Any.Properties.html#5462" class="Bound">any</a><a id="5528" class="Symbol">)</a> <a id="5530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5532" href="Data.List.Relation.Unary.Any.Properties.html#5462" class="Bound">any</a>
  <a id="5538" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5549" class="Symbol">(</a><a id="5550" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5555" class="Symbol">(</a><a id="5556" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5561" href="Data.List.Relation.Unary.Any.Properties.html#5561" class="Bound">px</a><a id="5563" class="Symbol">))</a>   <a id="5568" class="Symbol">=</a> <a id="5570" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5577" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5601" href="Data.List.Relation.Unary.Any.Properties.html#5601" class="Bound">pys</a><a id="5604" class="Symbol">))</a> <a id="5607" class="Symbol">=</a>
    <a id="5613" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5618" class="Symbol">(</a><a id="5619" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5627" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">(</a><a id="5635" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="5652" href="Data.List.Relation.Unary.Any.Properties.html#5601" class="Bound">pys</a><a id="5655" class="Symbol">))</a>
  <a id="5660" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5678" href="Data.List.Relation.Unary.Any.Properties.html#5678" class="Bound">pxys</a><a id="5682" class="Symbol">)</a>       <a id="5690" class="Symbol">=</a>
    <a id="5696" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Data.List.Relation.Unary.Any.Properties.html#5193" class="Function">swap-there</a> <a id="5714" class="Symbol">(</a><a id="5715" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5720" href="Data.List.Relation.Unary.Any.Properties.html#5678" class="Bound">pxys</a><a id="5724" class="Symbol">))</a> <a id="5727" class="Symbol">(</a><a id="5728" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5733" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5751" href="Data.List.Relation.Unary.Any.Properties.html#5678" class="Bound">pxys</a><a id="5755" class="Symbol">))</a>

<a id="5759" class="Keyword">module</a> <a id="5766" href="Data.List.Relation.Unary.Any.Properties.html#5766" class="Module">_</a> <a id="5768" class="Symbol">{</a><a id="5769" href="Data.List.Relation.Unary.Any.Properties.html#5769" class="Bound">R</a> <a id="5771" class="Symbol">:</a> <a id="5773" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5777" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="5779" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="5781" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="5782" class="Symbol">}</a> <a id="5784" class="Keyword">where</a>

  <a id="5793" href="Data.List.Relation.Unary.Any.Properties.html#5793" class="Function">swap↔</a> <a id="5799" class="Symbol">:</a> <a id="5801" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5805" class="Symbol">(λ</a> <a id="5808" href="Data.List.Relation.Unary.Any.Properties.html#5808" class="Bound">x</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5816" class="Symbol">(</a><a id="5817" href="Data.List.Relation.Unary.Any.Properties.html#5769" class="Bound">R</a> <a id="5819" href="Data.List.Relation.Unary.Any.Properties.html#5808" class="Bound">x</a><a id="5820" class="Symbol">)</a> <a id="5822" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="5824" class="Symbol">)</a> <a id="5826" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="5829" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5831" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5835" class="Symbol">(λ</a> <a id="5838" href="Data.List.Relation.Unary.Any.Properties.html#5838" class="Bound">y</a> <a id="5840" class="Symbol">→</a> <a id="5842" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="5846" class="Symbol">(</a><a id="5847" href="Function.Base.html#1657" class="Function">flip</a> <a id="5852" href="Data.List.Relation.Unary.Any.Properties.html#5769" class="Bound">R</a> <a id="5854" href="Data.List.Relation.Unary.Any.Properties.html#5838" class="Bound">y</a><a id="5855" class="Symbol">)</a> <a id="5857" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="5859" class="Symbol">)</a> <a id="5861" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a>
  <a id="5866" href="Data.List.Relation.Unary.Any.Properties.html#5793" class="Function">swap↔</a> <a id="5872" class="Symbol">=</a> <a id="5874" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="5880" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5885" href="Data.List.Relation.Unary.Any.Properties.html#5033" class="Function">swap</a> <a id="5890" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a> <a id="5901" href="Data.List.Relation.Unary.Any.Properties.html#5448" class="Function">swap-invol</a>

<a id="5913" class="Comment">------------------------------------------------------------------------</a>
<a id="5986" class="Comment">-- Lemmas relating Any to ⊥</a>

<a id="⊥↔Any⊥"></a><a id="6015" href="Data.List.Relation.Unary.Any.Properties.html#6015" class="Function">⊥↔Any⊥</a> <a id="6022" class="Symbol">:</a> <a id="6024" href="Data.Empty.html#914" class="Function">⊥</a> <a id="6026" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6028" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6032" class="Symbol">(</a><a id="6033" href="Function.Base.html#725" class="Function">const</a> <a id="6039" href="Data.Empty.html#914" class="Function">⊥</a><a id="6040" class="Symbol">)</a> <a id="6042" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="6045" href="Data.List.Relation.Unary.Any.Properties.html#6015" class="Function">⊥↔Any⊥</a> <a id="6052" class="Symbol">=</a> <a id="6054" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="6060" class="Symbol">(λ())</a> <a id="6066" class="Symbol">(λ</a> <a id="6069" href="Data.List.Relation.Unary.Any.Properties.html#6069" class="Bound">p</a> <a id="6071" class="Symbol">→</a> <a id="6073" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6078" href="Data.List.Relation.Unary.Any.Properties.html#6069" class="Bound">p</a><a id="6079" class="Symbol">)</a> <a id="6081" class="Symbol">(λ</a> <a id="6084" href="Data.List.Relation.Unary.Any.Properties.html#6084" class="Bound">p</a> <a id="6086" class="Symbol">→</a> <a id="6088" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6093" href="Data.List.Relation.Unary.Any.Properties.html#6084" class="Bound">p</a><a id="6094" class="Symbol">)</a> <a id="6096" class="Symbol">(λ())</a>
  <a id="6104" class="Keyword">where</a>
  <a id="6112" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6117" class="Symbol">:</a> <a id="6119" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6123" class="Symbol">(</a><a id="6124" href="Function.Base.html#725" class="Function">const</a> <a id="6130" href="Data.Empty.html#914" class="Function">⊥</a><a id="6131" class="Symbol">)</a> <a id="6133" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a>
  <a id="6142" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6154" href="Data.List.Relation.Unary.Any.Properties.html#6154" class="Bound">p</a><a id="6155" class="Symbol">)</a> <a id="6157" class="Symbol">=</a> <a id="6159" href="Data.List.Relation.Unary.Any.Properties.html#6112" class="Function">from</a> <a id="6164" href="Data.List.Relation.Unary.Any.Properties.html#6154" class="Bound">p</a>

<a id="⊥↔Any[]"></a><a id="6167" href="Data.List.Relation.Unary.Any.Properties.html#6167" class="Function">⊥↔Any[]</a> <a id="6175" class="Symbol">:</a> <a id="6177" href="Data.Empty.html#914" class="Function">⊥</a> <a id="6179" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6181" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6185" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="6187" class="InductiveConstructor">[]</a>
<a id="6190" href="Data.List.Relation.Unary.Any.Properties.html#6167" class="Function">⊥↔Any[]</a> <a id="6198" class="Symbol">=</a> <a id="6200" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="6206" class="Symbol">(λ())</a> <a id="6212" class="Symbol">(λ())</a> <a id="6218" class="Symbol">(λ())</a> <a id="6224" class="Symbol">(λ())</a>

<a id="6231" class="Comment">------------------------------------------------------------------------</a>
<a id="6304" class="Comment">-- Lemmas relating Any to ⊤</a>

<a id="6333" class="Comment">-- These introduction and elimination rules are not inverses, though.</a>

<a id="any⁺"></a><a id="6404" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6409" class="Symbol">:</a> <a id="6411" class="Symbol">∀</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.List.Relation.Unary.Any.Properties.html#6414" class="Bound">p</a> <a id="6416" class="Symbol">:</a> <a id="6418" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="6420" class="Symbol">→</a> <a id="6422" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6426" class="Symbol">)</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6434" class="Symbol">(</a><a id="6435" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6437" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6439" href="Data.List.Relation.Unary.Any.Properties.html#6414" class="Bound">p</a><a id="6440" class="Symbol">)</a> <a id="6442" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6445" class="Symbol">→</a> <a id="6447" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="6454" href="Data.List.Relation.Unary.Any.Properties.html#6414" class="Bound">p</a> <a id="6456" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="6458" class="Symbol">)</a>
<a id="6460" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6465" href="Data.List.Relation.Unary.Any.Properties.html#6465" class="Bound">p</a> <a id="6467" class="Symbol">(</a><a id="6468" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="6474" href="Data.List.Relation.Unary.Any.Properties.html#6474" class="Bound">px</a><a id="6476" class="Symbol">)</a>          <a id="6487" class="Symbol">=</a> <a id="6489" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="6506" href="Data.Bool.Properties.html#21625" class="Function">T-∨</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6516" href="Data.List.Relation.Unary.Any.Properties.html#6474" class="Bound">px</a><a id="6518" class="Symbol">)</a>
<a id="6520" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6525" href="Data.List.Relation.Unary.Any.Properties.html#6525" class="Bound">p</a> <a id="6527" class="Symbol">(</a><a id="6528" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6534" class="Symbol">{</a><a id="6535" class="Argument">x</a> <a id="6537" class="Symbol">=</a> <a id="6539" href="Data.List.Relation.Unary.Any.Properties.html#6539" class="Bound">x</a><a id="6540" class="Symbol">}</a> <a id="6542" href="Data.List.Relation.Unary.Any.Properties.html#6542" class="Bound">pxs</a><a id="6545" class="Symbol">)</a> <a id="6547" class="Keyword">with</a> <a id="6552" href="Data.List.Relation.Unary.Any.Properties.html#6525" class="Bound">p</a> <a id="6554" href="Data.List.Relation.Unary.Any.Properties.html#6539" class="Bound">x</a>
<a id="6556" class="Symbol">...</a> <a id="6560" class="Symbol">|</a> <a id="6562" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6568" class="Symbol">=</a> <a id="6570" class="Symbol">_</a>
<a id="6572" class="Symbol">...</a> <a id="6576" class="Symbol">|</a> <a id="6578" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6584" class="Symbol">=</a> <a id="6586" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6591" class="Bound">p</a> <a id="6593" class="Bound">pxs</a>

<a id="any⁻"></a><a id="6598" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6603" class="Symbol">:</a> <a id="6605" class="Symbol">∀</a> <a id="6607" class="Symbol">(</a><a id="6608" href="Data.List.Relation.Unary.Any.Properties.html#6608" class="Bound">p</a> <a id="6610" class="Symbol">:</a> <a id="6612" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="6614" class="Symbol">→</a> <a id="6616" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6620" class="Symbol">)</a> <a id="6622" href="Data.List.Relation.Unary.Any.Properties.html#6622" class="Bound">xs</a> <a id="6625" class="Symbol">→</a> <a id="6627" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6629" class="Symbol">(</a><a id="6630" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="6634" href="Data.List.Relation.Unary.Any.Properties.html#6608" class="Bound">p</a> <a id="6636" href="Data.List.Relation.Unary.Any.Properties.html#6622" class="Bound">xs</a><a id="6638" class="Symbol">)</a> <a id="6640" class="Symbol">→</a> <a id="6642" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6646" class="Symbol">(</a><a id="6647" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6649" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6651" href="Data.List.Relation.Unary.Any.Properties.html#6608" class="Bound">p</a><a id="6652" class="Symbol">)</a> <a id="6654" href="Data.List.Relation.Unary.Any.Properties.html#6622" class="Bound">xs</a>
<a id="6657" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6662" href="Data.List.Relation.Unary.Any.Properties.html#6662" class="Bound">p</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Data.List.Relation.Unary.Any.Properties.html#6665" class="Bound">x</a> <a id="6667" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6669" href="Data.List.Relation.Unary.Any.Properties.html#6669" class="Bound">xs</a><a id="6671" class="Symbol">)</a> <a id="6673" href="Data.List.Relation.Unary.Any.Properties.html#6673" class="Bound">px∷xs</a> <a id="6679" class="Keyword">with</a> <a id="6684" href="Data.List.Relation.Unary.Any.Properties.html#6662" class="Bound">p</a> <a id="6686" href="Data.List.Relation.Unary.Any.Properties.html#6665" class="Bound">x</a> <a id="6688" class="Keyword">in</a> <a id="6691" class="Argument">eq</a>
<a id="6694" class="Symbol">...</a> <a id="6698" class="Symbol">|</a> <a id="6700" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6706" class="Symbol">=</a> <a id="6708" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6713" class="Symbol">(</a><a id="6714" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="6731" href="Data.Bool.Properties.html#21199" class="Function">T-≡</a> <a id="6735" href="Data.List.Relation.Unary.Any.Properties.html#6691" class="Bound">eq</a><a id="6737" class="Symbol">)</a>
<a id="6739" class="Symbol">...</a> <a id="6743" class="Symbol">|</a> <a id="6745" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6751" class="Symbol">=</a> <a id="6753" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6759" class="Symbol">(</a><a id="6760" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6765" class="Bound">p</a> <a id="6767" class="Bound">xs</a> <a id="6770" class="Bound">px∷xs</a><a id="6775" class="Symbol">)</a>

<a id="any⇔"></a><a id="6778" href="Data.List.Relation.Unary.Any.Properties.html#6778" class="Function">any⇔</a> <a id="6783" class="Symbol">:</a> <a id="6785" class="Symbol">∀</a> <a id="6787" class="Symbol">{</a><a id="6788" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Bound">p</a> <a id="6790" class="Symbol">:</a> <a id="6792" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="6794" class="Symbol">→</a> <a id="6796" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6800" class="Symbol">}</a> <a id="6802" class="Symbol">→</a> <a id="6804" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6808" class="Symbol">(</a><a id="6809" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6811" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6813" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Bound">p</a><a id="6814" class="Symbol">)</a> <a id="6816" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6819" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6821" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="6823" class="Symbol">(</a><a id="6824" href="Data.Bool.ListAction.html#874" class="Function">any</a> <a id="6828" href="Data.List.Relation.Unary.Any.Properties.html#6788" class="Bound">p</a> <a id="6830" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="6832" class="Symbol">)</a>
<a id="6834" href="Data.List.Relation.Unary.Any.Properties.html#6778" class="Function">any⇔</a> <a id="6839" class="Symbol">=</a> <a id="6841" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="6845" class="Symbol">(</a><a id="6846" href="Data.List.Relation.Unary.Any.Properties.html#6404" class="Function">any⁺</a> <a id="6851" class="Symbol">_)</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Data.List.Relation.Unary.Any.Properties.html#6598" class="Function">any⁻</a> <a id="6860" class="Symbol">_</a> <a id="6862" class="Symbol">_)</a>

<a id="6866" class="Comment">------------------------------------------------------------------------</a>
<a id="6939" class="Comment">-- Sums commute with Any</a>

<a id="Any-⊎⁺"></a><a id="6965" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="6972" class="Symbol">:</a> <a id="6974" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6978" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="6980" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6983" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6985" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="6989" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="6991" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="6994" class="Symbol">→</a> <a id="6996" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7000" class="Symbol">(λ</a> <a id="7003" href="Data.List.Relation.Unary.Any.Properties.html#7003" class="Bound">x</a> <a id="7005" class="Symbol">→</a> <a id="7007" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7009" href="Data.List.Relation.Unary.Any.Properties.html#7003" class="Bound">x</a> <a id="7011" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7013" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7015" href="Data.List.Relation.Unary.Any.Properties.html#7003" class="Bound">x</a><a id="7016" class="Symbol">)</a> <a id="7018" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="7021" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7028" class="Symbol">=</a> <a id="7030" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="7032" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="7040" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7045" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="7047" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="7055" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7060" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="Any-⊎⁻"></a><a id="7064" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7071" class="Symbol">:</a> <a id="7073" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7077" class="Symbol">(λ</a> <a id="7080" href="Data.List.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a> <a id="7082" class="Symbol">→</a> <a id="7084" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7086" href="Data.List.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a> <a id="7088" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7090" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7092" href="Data.List.Relation.Unary.Any.Properties.html#7080" class="Bound">x</a><a id="7093" class="Symbol">)</a> <a id="7095" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7098" class="Symbol">→</a> <a id="7100" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7104" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7106" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7109" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7111" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7115" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7117" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="7120" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7133" class="Symbol">(</a><a id="7134" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7139" href="Data.List.Relation.Unary.Any.Properties.html#7139" class="Bound">p</a><a id="7140" class="Symbol">))</a> <a id="7143" class="Symbol">=</a> <a id="7145" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7150" class="Symbol">(</a><a id="7151" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7156" href="Data.List.Relation.Unary.Any.Properties.html#7139" class="Bound">p</a><a id="7157" class="Symbol">)</a>
<a id="7159" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7166" class="Symbol">(</a><a id="7167" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7172" class="Symbol">(</a><a id="7173" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7178" href="Data.List.Relation.Unary.Any.Properties.html#7178" class="Bound">q</a><a id="7179" class="Symbol">))</a> <a id="7182" class="Symbol">=</a> <a id="7184" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7195" href="Data.List.Relation.Unary.Any.Properties.html#7178" class="Bound">q</a><a id="7196" class="Symbol">)</a>
<a id="7198" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7205" class="Symbol">(</a><a id="7206" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7212" href="Data.List.Relation.Unary.Any.Properties.html#7212" class="Bound">p</a><a id="7213" class="Symbol">)</a>       <a id="7221" class="Symbol">=</a> <a id="7223" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="7231" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7237" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7243" class="Symbol">(</a><a id="7244" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7251" href="Data.List.Relation.Unary.Any.Properties.html#7212" class="Bound">p</a><a id="7252" class="Symbol">)</a>

<a id="⊎↔"></a><a id="7255" href="Data.List.Relation.Unary.Any.Properties.html#7255" class="Function">⊎↔</a> <a id="7258" class="Symbol">:</a> <a id="7260" class="Symbol">(</a><a id="7261" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7265" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7267" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7270" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7272" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7276" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7278" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="7280" class="Symbol">)</a> <a id="7282" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7284" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7288" class="Symbol">(λ</a> <a id="7291" href="Data.List.Relation.Unary.Any.Properties.html#7291" class="Bound">x</a> <a id="7293" class="Symbol">→</a> <a id="7295" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7297" href="Data.List.Relation.Unary.Any.Properties.html#7291" class="Bound">x</a> <a id="7299" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7301" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7303" href="Data.List.Relation.Unary.Any.Properties.html#7291" class="Bound">x</a><a id="7304" class="Symbol">)</a> <a id="7306" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="7309" href="Data.List.Relation.Unary.Any.Properties.html#7255" class="Function">⊎↔</a> <a id="7312" class="Symbol">{</a><a id="7313" class="Argument">P</a> <a id="7315" class="Symbol">=</a> <a id="7317" href="Data.List.Relation.Unary.Any.Properties.html#7317" class="Bound">P</a><a id="7318" class="Symbol">}</a> <a id="7320" class="Symbol">{</a><a id="7321" class="Argument">Q</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="Data.List.Relation.Unary.Any.Properties.html#7325" class="Bound">Q</a><a id="7326" class="Symbol">}</a> <a id="7328" class="Symbol">=</a> <a id="7330" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="7336" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7343" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7350" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7358" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a>
  <a id="7368" class="Keyword">where</a>
  <a id="7376" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7384" class="Symbol">:</a> <a id="7386" class="Symbol">(</a><a id="7387" href="Data.List.Relation.Unary.Any.Properties.html#7387" class="Bound">p</a> <a id="7389" class="Symbol">:</a> <a id="7391" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7395" href="Data.List.Relation.Unary.Any.Properties.html#7317" class="Bound">P</a> <a id="7397" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7400" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7402" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7406" href="Data.List.Relation.Unary.Any.Properties.html#7325" class="Bound">Q</a> <a id="7408" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="7410" class="Symbol">)</a> <a id="7412" class="Symbol">→</a> <a id="7414" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7421" class="Symbol">(</a><a id="7422" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7429" href="Data.List.Relation.Unary.Any.Properties.html#7387" class="Bound">p</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7434" href="Data.List.Relation.Unary.Any.Properties.html#7387" class="Bound">p</a>
  <a id="7438" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7446" class="Symbol">(</a><a id="7447" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7452" class="Symbol">(</a><a id="7453" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="7459" href="Data.List.Relation.Unary.Any.Properties.html#7459" class="Bound">p</a><a id="7460" class="Symbol">))</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7472" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7480" class="Symbol">(</a><a id="7481" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7493" href="Data.List.Relation.Unary.Any.Properties.html#7493" class="Bound">p</a><a id="7494" class="Symbol">))</a> <a id="7497" class="Keyword">rewrite</a> <a id="7505" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7513" class="Symbol">(</a><a id="7514" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7519" href="Data.List.Relation.Unary.Any.Properties.html#7493" class="Bound">p</a><a id="7520" class="Symbol">)</a> <a id="7522" class="Symbol">=</a> <a id="7524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7531" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7539" class="Symbol">(</a><a id="7540" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="7552" href="Data.List.Relation.Unary.Any.Properties.html#7552" class="Bound">q</a><a id="7553" class="Symbol">))</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7565" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7573" class="Symbol">(</a><a id="7574" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7579" class="Symbol">(</a><a id="7580" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7586" href="Data.List.Relation.Unary.Any.Properties.html#7586" class="Bound">q</a><a id="7587" class="Symbol">))</a> <a id="7590" class="Keyword">rewrite</a> <a id="7598" href="Data.List.Relation.Unary.Any.Properties.html#7376" class="Function">from∘to</a> <a id="7606" class="Symbol">(</a><a id="7607" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7612" href="Data.List.Relation.Unary.Any.Properties.html#7586" class="Bound">q</a><a id="7613" class="Symbol">)</a> <a id="7615" class="Symbol">=</a> <a id="7617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="7625" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7633" class="Symbol">:</a> <a id="7635" class="Symbol">(</a><a id="7636" href="Data.List.Relation.Unary.Any.Properties.html#7636" class="Bound">p</a> <a id="7638" class="Symbol">:</a> <a id="7640" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7644" class="Symbol">(λ</a> <a id="7647" href="Data.List.Relation.Unary.Any.Properties.html#7647" class="Bound">x</a> <a id="7649" class="Symbol">→</a> <a id="7651" href="Data.List.Relation.Unary.Any.Properties.html#7317" class="Bound">P</a> <a id="7653" href="Data.List.Relation.Unary.Any.Properties.html#7647" class="Bound">x</a> <a id="7655" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="7657" href="Data.List.Relation.Unary.Any.Properties.html#7325" class="Bound">Q</a> <a id="7659" href="Data.List.Relation.Unary.Any.Properties.html#7647" class="Bound">x</a><a id="7660" class="Symbol">)</a> <a id="7662" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="7664" class="Symbol">)</a> <a id="7666" class="Symbol">→</a> <a id="7668" href="Data.List.Relation.Unary.Any.Properties.html#6965" class="Function">Any-⊎⁺</a> <a id="7675" class="Symbol">(</a><a id="7676" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7683" href="Data.List.Relation.Unary.Any.Properties.html#7636" class="Bound">p</a><a id="7684" class="Symbol">)</a> <a id="7686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7688" href="Data.List.Relation.Unary.Any.Properties.html#7636" class="Bound">p</a>
  <a id="7692" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7712" href="Data.List.Relation.Unary.Any.Properties.html#7712" class="Bound">p</a><a id="7713" class="Symbol">))</a> <a id="7716" class="Symbol">=</a> <a id="7718" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7725" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7733" class="Symbol">(</a><a id="7734" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7745" href="Data.List.Relation.Unary.Any.Properties.html#7745" class="Bound">q</a><a id="7746" class="Symbol">))</a> <a id="7749" class="Symbol">=</a> <a id="7751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7758" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7766" class="Symbol">(</a><a id="7767" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="7773" href="Data.List.Relation.Unary.Any.Properties.html#7773" class="Bound">p</a><a id="7774" class="Symbol">)</a> <a id="7776" class="Keyword">with</a> <a id="7781" href="Data.List.Relation.Unary.Any.Properties.html#7064" class="Function">Any-⊎⁻</a> <a id="7788" href="Data.List.Relation.Unary.Any.Properties.html#7773" class="Bound">p</a> <a id="7790" class="Symbol">|</a> <a id="7792" href="Data.List.Relation.Unary.Any.Properties.html#7625" class="Function">to∘from</a> <a id="7800" href="Data.List.Relation.Unary.Any.Properties.html#7773" class="Bound">p</a>
  <a id="7804" class="Symbol">...</a> <a id="7808" class="Symbol">|</a> <a id="7810" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7815" href="Data.List.Relation.Unary.Any.Properties.html#7815" class="Bound">p</a> <a id="7817" class="Symbol">|</a> <a id="7819" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7824" class="Symbol">=</a> <a id="7826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7833" class="Symbol">...</a> <a id="7837" class="Symbol">|</a> <a id="7839" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7844" href="Data.List.Relation.Unary.Any.Properties.html#7844" class="Bound">q</a> <a id="7846" class="Symbol">|</a> <a id="7848" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7853" class="Symbol">=</a> <a id="7855" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="7861" class="Comment">------------------------------------------------------------------------</a>
<a id="7934" class="Comment">-- Products &quot;commute&quot; with Any.</a>

<a id="Any-×⁺"></a><a id="7967" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="7974" class="Symbol">:</a> <a id="7976" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7980" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="7982" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="7985" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7987" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="7991" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="7993" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="7996" class="Symbol">→</a> <a id="7998" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8002" class="Symbol">(λ</a> <a id="8005" href="Data.List.Relation.Unary.Any.Properties.html#8005" class="Bound">x</a> <a id="8007" class="Symbol">→</a> <a id="8009" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8013" class="Symbol">(λ</a> <a id="8016" href="Data.List.Relation.Unary.Any.Properties.html#8016" class="Bound">y</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8022" href="Data.List.Relation.Unary.Any.Properties.html#8005" class="Bound">x</a> <a id="8024" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8026" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8028" href="Data.List.Relation.Unary.Any.Properties.html#8016" class="Bound">y</a><a id="8029" class="Symbol">)</a> <a id="8031" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="8038" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8045" class="Symbol">(</a><a id="8046" href="Data.List.Relation.Unary.Any.Properties.html#8046" class="Bound">p</a> <a id="8048" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8050" href="Data.List.Relation.Unary.Any.Properties.html#8050" class="Bound">q</a><a id="8051" class="Symbol">)</a> <a id="8053" class="Symbol">=</a> <a id="8055" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8063" class="Symbol">(λ</a> <a id="8066" href="Data.List.Relation.Unary.Any.Properties.html#8066" class="Bound">p</a> <a id="8068" class="Symbol">→</a> <a id="8070" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8078" class="Symbol">(λ</a> <a id="8081" href="Data.List.Relation.Unary.Any.Properties.html#8081" class="Bound">q</a> <a id="8083" class="Symbol">→</a> <a id="8085" class="Symbol">(</a><a id="8086" href="Data.List.Relation.Unary.Any.Properties.html#8066" class="Bound">p</a> <a id="8088" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8090" href="Data.List.Relation.Unary.Any.Properties.html#8081" class="Bound">q</a><a id="8091" class="Symbol">))</a> <a id="8094" href="Data.List.Relation.Unary.Any.Properties.html#8050" class="Bound">q</a><a id="8095" class="Symbol">)</a> <a id="8097" href="Data.List.Relation.Unary.Any.Properties.html#8046" class="Bound">p</a>

<a id="Any-×⁻"></a><a id="8100" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8107" class="Symbol">:</a> <a id="8109" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8113" class="Symbol">(λ</a> <a id="8116" href="Data.List.Relation.Unary.Any.Properties.html#8116" class="Bound">x</a> <a id="8118" class="Symbol">→</a> <a id="8120" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8124" class="Symbol">(λ</a> <a id="8127" href="Data.List.Relation.Unary.Any.Properties.html#8127" class="Bound">y</a> <a id="8129" class="Symbol">→</a> <a id="8131" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8133" href="Data.List.Relation.Unary.Any.Properties.html#8116" class="Bound">x</a> <a id="8135" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8137" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8139" href="Data.List.Relation.Unary.Any.Properties.html#8127" class="Bound">y</a><a id="8140" class="Symbol">)</a> <a id="8142" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="8144" class="Symbol">)</a> <a id="8146" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="8149" class="Symbol">→</a>
         <a id="8160" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8164" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8166" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="8169" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8171" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8175" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8177" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a>
<a id="8180" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8187" href="Data.List.Relation.Unary.Any.Properties.html#8187" class="Bound">pq</a> <a id="8190" class="Symbol">=</a> <a id="8192" class="Keyword">let</a> <a id="8196" href="Data.List.Relation.Unary.Any.Properties.html#8196" class="Bound">x</a> <a id="8198" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8200" href="Data.List.Relation.Unary.Any.Properties.html#8200" class="Bound">x∈xs</a> <a id="8205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8207" href="Data.List.Relation.Unary.Any.Properties.html#8207" class="Bound">pq′</a> <a id="8211" class="Symbol">=</a> <a id="8213" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8218" href="Data.List.Relation.Unary.Any.Properties.html#8187" class="Bound">pq</a> <a id="8221" class="Keyword">in</a>
            <a id="8236" class="Keyword">let</a> <a id="8240" href="Data.List.Relation.Unary.Any.Properties.html#8240" class="Bound">y</a> <a id="8242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8244" href="Data.List.Relation.Unary.Any.Properties.html#8244" class="Bound">y∈ys</a> <a id="8249" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8251" href="Data.List.Relation.Unary.Any.Properties.html#8251" class="Bound">p</a> <a id="8253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8255" href="Data.List.Relation.Unary.Any.Properties.html#8255" class="Bound">q</a> <a id="8257" class="Symbol">=</a> <a id="8259" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8264" href="Data.List.Relation.Unary.Any.Properties.html#8207" class="Bound">pq′</a> <a id="8268" class="Keyword">in</a>
            <a id="8283" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8288" href="Data.List.Relation.Unary.Any.Properties.html#8200" class="Bound">x∈xs</a> <a id="8293" href="Data.List.Relation.Unary.Any.Properties.html#8251" class="Bound">p</a> <a id="8295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8297" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8302" href="Data.List.Relation.Unary.Any.Properties.html#8244" class="Bound">y∈ys</a> <a id="8307" href="Data.List.Relation.Unary.Any.Properties.html#8255" class="Bound">q</a>

<a id="×↔"></a><a id="8310" href="Data.List.Relation.Unary.Any.Properties.html#8310" class="Function">×↔</a> <a id="8313" class="Symbol">:</a> <a id="8315" class="Symbol">∀</a> <a id="8317" class="Symbol">{</a><a id="8318" href="Data.List.Relation.Unary.Any.Properties.html#8318" class="Bound">xs</a> <a id="8321" href="Data.List.Relation.Unary.Any.Properties.html#8321" class="Bound">ys</a><a id="8323" class="Symbol">}</a> <a id="8325" class="Symbol">→</a>
     <a id="8332" class="Symbol">(</a><a id="8333" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8337" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8339" href="Data.List.Relation.Unary.Any.Properties.html#8318" class="Bound">xs</a> <a id="8342" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8344" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8348" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8350" href="Data.List.Relation.Unary.Any.Properties.html#8321" class="Bound">ys</a><a id="8352" class="Symbol">)</a> <a id="8354" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8356" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8360" class="Symbol">(λ</a> <a id="8363" href="Data.List.Relation.Unary.Any.Properties.html#8363" class="Bound">x</a> <a id="8365" class="Symbol">→</a> <a id="8367" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="8371" class="Symbol">(λ</a> <a id="8374" href="Data.List.Relation.Unary.Any.Properties.html#8374" class="Bound">y</a> <a id="8376" class="Symbol">→</a> <a id="8378" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="8380" href="Data.List.Relation.Unary.Any.Properties.html#8363" class="Bound">x</a> <a id="8382" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8384" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="8386" href="Data.List.Relation.Unary.Any.Properties.html#8374" class="Bound">y</a><a id="8387" class="Symbol">)</a> <a id="8389" href="Data.List.Relation.Unary.Any.Properties.html#8321" class="Bound">ys</a><a id="8391" class="Symbol">)</a> <a id="8393" href="Data.List.Relation.Unary.Any.Properties.html#8318" class="Bound">xs</a>
<a id="8396" href="Data.List.Relation.Unary.Any.Properties.html#8310" class="Function">×↔</a> <a id="8399" class="Symbol">{</a><a id="8400" class="Argument">P</a> <a id="8402" class="Symbol">=</a> <a id="8404" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a><a id="8405" class="Symbol">}</a> <a id="8407" class="Symbol">{</a><a id="8408" class="Argument">Q</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a><a id="8413" class="Symbol">}</a> <a id="8415" class="Symbol">{</a><a id="8416" href="Data.List.Relation.Unary.Any.Properties.html#8416" class="Bound">xs</a><a id="8418" class="Symbol">}</a> <a id="8420" class="Symbol">{</a><a id="8421" href="Data.List.Relation.Unary.Any.Properties.html#8421" class="Bound">ys</a><a id="8423" class="Symbol">}</a> <a id="8425" class="Symbol">=</a> <a id="8427" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="8433" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8440" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8447" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Function">to∘from</a> <a id="8455" href="Data.List.Relation.Unary.Any.Properties.html#8493" class="Function">from∘to</a>
  <a id="8465" class="Keyword">where</a>
  <a id="8473" class="Keyword">open</a> <a id="8478" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

  <a id="8493" href="Data.List.Relation.Unary.Any.Properties.html#8493" class="Function">from∘to</a> <a id="8501" class="Symbol">:</a> <a id="8503" class="Symbol">∀</a> <a id="8505" href="Data.List.Relation.Unary.Any.Properties.html#8505" class="Bound">pq</a> <a id="8508" class="Symbol">→</a> <a id="8510" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8525" href="Data.List.Relation.Unary.Any.Properties.html#8505" class="Bound">pq</a><a id="8527" class="Symbol">)</a> <a id="8529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8531" href="Data.List.Relation.Unary.Any.Properties.html#8505" class="Bound">pq</a>
  <a id="8536" href="Data.List.Relation.Unary.Any.Properties.html#8493" class="Function">from∘to</a> <a id="8544" class="Symbol">(</a><a id="8545" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8547" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8549" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8550" class="Symbol">)</a> <a id="8552" class="Symbol">=</a> <a id="8554" class="Keyword">let</a> <a id="8558" href="Data.List.Relation.Unary.Any.Properties.html#8558" class="Bound">x</a> <a id="8560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8562" href="Data.List.Relation.Unary.Any.Properties.html#8562" class="Bound">x∈xs</a> <a id="8567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8569" href="Data.List.Relation.Unary.Any.Properties.html#8569" class="Bound">px</a> <a id="8572" class="Symbol">=</a> <a id="8574" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8579" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8581" class="Keyword">in</a>

    <a id="8589" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="8596" class="Symbol">(</a><a id="8597" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8604" class="Symbol">(</a><a id="8605" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8607" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8609" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8610" class="Symbol">))</a>

     <a id="8619" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

    <a id="8628" class="Symbol">(</a><a id="8629" class="Keyword">let</a> <a id="8633" class="Symbol">(</a><a id="8634" href="Data.List.Relation.Unary.Any.Properties.html#8634" class="Bound">x</a> <a id="8636" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8638" href="Data.List.Relation.Unary.Any.Properties.html#8638" class="Bound">x∈xs</a> <a id="8643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8645" href="Data.List.Relation.Unary.Any.Properties.html#8645" class="Bound">pq</a><a id="8647" class="Symbol">)</a>    <a id="8652" class="Symbol">=</a> <a id="8654" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="8667" class="Symbol">(</a><a id="8668" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8672" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8673" class="Symbol">))</a>
         <a id="8685" class="Symbol">(</a><a id="8686" href="Data.List.Relation.Unary.Any.Properties.html#8686" class="Bound">y</a> <a id="8688" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8690" href="Data.List.Relation.Unary.Any.Properties.html#8690" class="Bound">y∈ys</a> <a id="8695" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8697" href="Data.List.Relation.Unary.Any.Properties.html#8697" class="Bound">p</a> <a id="8699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8701" href="Data.List.Relation.Unary.Any.Properties.html#8701" class="Bound">q</a><a id="8702" class="Symbol">)</a> <a id="8704" class="Symbol">=</a> <a id="8706" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8711" href="Data.List.Relation.Unary.Any.Properties.html#8645" class="Bound">pq</a>
     <a id="8719" class="Keyword">in</a>  <a id="8723" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8728" href="Data.List.Relation.Unary.Any.Properties.html#8638" class="Bound">x∈xs</a> <a id="8733" href="Data.List.Relation.Unary.Any.Properties.html#8697" class="Bound">p</a> <a id="8735" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8737" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8742" href="Data.List.Relation.Unary.Any.Properties.html#8690" class="Bound">y∈ys</a> <a id="8747" href="Data.List.Relation.Unary.Any.Properties.html#8701" class="Bound">q</a><a id="8748" class="Symbol">)</a>

     <a id="8756" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8759" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8764" class="Symbol">(λ</a> <a id="8767" href="Data.List.Relation.Unary.Any.Properties.html#8767" class="Bound">•</a> <a id="8769" class="Symbol">→</a> <a id="8771" class="Keyword">let</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Data.List.Relation.Unary.Any.Properties.html#8776" class="Bound">x</a> <a id="8778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8780" href="Data.List.Relation.Unary.Any.Properties.html#8780" class="Bound">x∈xs</a> <a id="8785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8787" href="Data.List.Relation.Unary.Any.Properties.html#8787" class="Bound">pq</a><a id="8789" class="Symbol">)</a>    <a id="8794" class="Symbol">=</a> <a id="8796" href="Data.List.Relation.Unary.Any.Properties.html#8767" class="Bound">•</a>
                        <a id="8822" class="Symbol">(</a><a id="8823" href="Data.List.Relation.Unary.Any.Properties.html#8823" class="Bound">y</a> <a id="8825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8827" href="Data.List.Relation.Unary.Any.Properties.html#8827" class="Bound">y∈ys</a> <a id="8832" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8834" href="Data.List.Relation.Unary.Any.Properties.html#8834" class="Bound">p</a> <a id="8836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8838" href="Data.List.Relation.Unary.Any.Properties.html#8838" class="Bound">q</a><a id="8839" class="Symbol">)</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8848" href="Data.List.Relation.Unary.Any.Properties.html#8787" class="Bound">pq</a>
                    <a id="8871" class="Keyword">in</a>  <a id="8875" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8880" href="Data.List.Relation.Unary.Any.Properties.html#8780" class="Bound">x∈xs</a> <a id="8885" href="Data.List.Relation.Unary.Any.Properties.html#8834" class="Bound">p</a> <a id="8887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8889" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="8894" href="Data.List.Relation.Unary.Any.Properties.html#8827" class="Bound">y∈ys</a> <a id="8899" href="Data.List.Relation.Unary.Any.Properties.html#8838" class="Bound">q</a><a id="8900" class="Symbol">)</a>
             <a id="8915" class="Symbol">(</a><a id="8916" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="8925" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="8927" class="Symbol">(λ</a> <a id="8930" href="Data.List.Relation.Unary.Any.Properties.html#8930" class="Bound">p</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Data.List.Relation.Unary.Any.Properties.html#8930" class="Bound">p</a> <a id="8945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="8947" class="Symbol">)</a> <a id="8949" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="8950" class="Symbol">))</a> <a id="8953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="8960" class="Symbol">(</a><a id="8961" class="Keyword">let</a> <a id="8965" class="Symbol">(</a><a id="8966" href="Data.List.Relation.Unary.Any.Properties.html#8966" class="Bound">x</a> <a id="8968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8970" href="Data.List.Relation.Unary.Any.Properties.html#8970" class="Bound">x∈xs</a> <a id="8975" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8977" href="Data.List.Relation.Unary.Any.Properties.html#8977" class="Bound">p</a><a id="8978" class="Symbol">)</a>     <a id="8984" class="Symbol">=</a> <a id="8986" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="8991" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a>
         <a id="9002" class="Symbol">(</a><a id="9003" href="Data.List.Relation.Unary.Any.Properties.html#9003" class="Bound">y</a> <a id="9005" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9007" href="Data.List.Relation.Unary.Any.Properties.html#9007" class="Bound">y∈ys</a> <a id="9012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9014" href="Data.List.Relation.Unary.Any.Properties.html#9014" class="Bound">p</a> <a id="9016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9018" href="Data.List.Relation.Unary.Any.Properties.html#9018" class="Bound">q</a><a id="9019" class="Symbol">)</a> <a id="9021" class="Symbol">=</a> <a id="9023" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9028" class="Symbol">(</a><a id="9029" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Data.List.Relation.Unary.Any.Properties.html#8977" class="Bound">p</a> <a id="9040" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9042" class="Symbol">)</a> <a id="9044" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="9045" class="Symbol">)</a>
     <a id="9052" class="Keyword">in</a>  <a id="9056" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9061" href="Data.List.Relation.Unary.Any.Properties.html#8970" class="Bound">x∈xs</a> <a id="9066" href="Data.List.Relation.Unary.Any.Properties.html#9014" class="Bound">p</a> <a id="9068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9070" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9075" href="Data.List.Relation.Unary.Any.Properties.html#9007" class="Bound">y∈ys</a> <a id="9080" href="Data.List.Relation.Unary.Any.Properties.html#9018" class="Bound">q</a><a id="9081" class="Symbol">)</a>

     <a id="9089" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9092" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9097" class="Symbol">(λ</a> <a id="9100" href="Data.List.Relation.Unary.Any.Properties.html#9100" class="Bound">•</a> <a id="9102" class="Symbol">→</a> <a id="9104" class="Keyword">let</a> <a id="9108" class="Symbol">(</a><a id="9109" href="Data.List.Relation.Unary.Any.Properties.html#9109" class="Bound">x</a> <a id="9111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9113" href="Data.List.Relation.Unary.Any.Properties.html#9113" class="Bound">x∈xs</a> <a id="9118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9120" class="Symbol">_)</a>     <a id="9127" class="Symbol">=</a> <a id="9129" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9134" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a>
                        <a id="9160" class="Symbol">(</a><a id="9161" href="Data.List.Relation.Unary.Any.Properties.html#9161" class="Bound">y</a> <a id="9163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9165" href="Data.List.Relation.Unary.Any.Properties.html#9165" class="Bound">y∈ys</a> <a id="9170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9172" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">p</a> <a id="9174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9176" href="Data.List.Relation.Unary.Any.Properties.html#9176" class="Bound">q</a><a id="9177" class="Symbol">)</a> <a id="9179" class="Symbol">=</a> <a id="9181" href="Data.List.Relation.Unary.Any.Properties.html#9100" class="Bound">•</a>
                    <a id="9203" class="Keyword">in</a>  <a id="9207" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9212" href="Data.List.Relation.Unary.Any.Properties.html#9113" class="Bound">x∈xs</a> <a id="9217" href="Data.List.Relation.Unary.Any.Properties.html#9172" class="Bound">p</a> <a id="9219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9221" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9226" href="Data.List.Relation.Unary.Any.Properties.html#9165" class="Bound">y∈ys</a> <a id="9231" href="Data.List.Relation.Unary.Any.Properties.html#9176" class="Bound">q</a><a id="9232" class="Symbol">)</a>
             <a id="9247" class="Symbol">(</a><a id="9248" href="Data.List.Membership.Propositional.Properties.Core.html#1946" class="Function">find∘map</a> <a id="9257" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a> <a id="9259" class="Symbol">(</a><a id="9260" href="Data.List.Relation.Unary.Any.Properties.html#8569" class="Bound">px</a> <a id="9263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9265" class="Symbol">))</a> <a id="9268" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="9275" class="Symbol">(</a><a id="9276" class="Keyword">let</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Data.List.Relation.Unary.Any.Properties.html#9281" class="Bound">x</a> <a id="9283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9285" href="Data.List.Relation.Unary.Any.Properties.html#9285" class="Bound">x∈xs</a> <a id="9290" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9292" href="Data.List.Relation.Unary.Any.Properties.html#9292" class="Bound">p</a><a id="9293" class="Symbol">)</a> <a id="9295" class="Symbol">=</a> <a id="9297" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9302" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a>
         <a id="9313" class="Symbol">(</a><a id="9314" href="Data.List.Relation.Unary.Any.Properties.html#9314" class="Bound">y</a> <a id="9316" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9318" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">y∈ys</a> <a id="9323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9325" href="Data.List.Relation.Unary.Any.Properties.html#9325" class="Bound">q</a><a id="9326" class="Symbol">)</a> <a id="9328" class="Symbol">=</a> <a id="9330" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9335" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a>
     <a id="9342" class="Keyword">in</a>  <a id="9346" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9351" href="Data.List.Relation.Unary.Any.Properties.html#9285" class="Bound">x∈xs</a> <a id="9356" href="Data.List.Relation.Unary.Any.Properties.html#9292" class="Bound">p</a> <a id="9358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9360" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9365" href="Data.List.Relation.Unary.Any.Properties.html#9318" class="Bound">y∈ys</a> <a id="9370" href="Data.List.Relation.Unary.Any.Properties.html#9325" class="Bound">q</a><a id="9371" class="Symbol">)</a>

     <a id="9379" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9382" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="9388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="9392" class="Symbol">(</a><a id="9393" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="9403" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a><a id="9404" class="Symbol">)</a> <a id="9406" class="Symbol">(</a><a id="9407" href="Data.List.Membership.Propositional.Properties.Core.html#2990" class="Function">lose∘find</a> <a id="9417" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="9418" class="Symbol">)</a> <a id="9420" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="9427" class="Symbol">(</a><a id="9428" href="Data.List.Relation.Unary.Any.Properties.html#8545" class="Bound">p</a> <a id="9430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9432" href="Data.List.Relation.Unary.Any.Properties.html#8549" class="Bound">q</a><a id="9433" class="Symbol">)</a> <a id="9435" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="9440" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Function">to∘from</a> <a id="9448" class="Symbol">:</a> <a id="9450" class="Symbol">∀</a> <a id="9452" href="Data.List.Relation.Unary.Any.Properties.html#9452" class="Bound">pq</a> <a id="9455" class="Symbol">→</a> <a id="9457" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="9472" href="Data.List.Relation.Unary.Any.Properties.html#9452" class="Bound">pq</a><a id="9474" class="Symbol">)</a> <a id="9476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9478" href="Data.List.Relation.Unary.Any.Properties.html#9452" class="Bound">pq</a>
  <a id="9483" href="Data.List.Relation.Unary.Any.Properties.html#9440" class="Function">to∘from</a> <a id="9491" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a> <a id="9494" class="Symbol">=</a>
    <a id="9500" class="Keyword">let</a> <a id="9504" href="Data.List.Relation.Unary.Any.Properties.html#9504" class="Bound">x</a> <a id="9506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9508" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a> <a id="9513" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9515" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a> <a id="9519" class="Symbol">=</a> <a id="9521" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9526" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a>
        <a id="9537" href="Data.List.Relation.Unary.Any.Properties.html#9537" class="Bound">y</a> <a id="9539" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9541" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9548" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9551" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9553" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a> <a id="9556" class="Symbol">=</a> <a id="9558" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="9563" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a>

        <a id="9576" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9578" class="Symbol">:</a> <a id="9580" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="9582" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="9584" class="Symbol">λ</a> <a id="9586" href="Data.List.Relation.Unary.Any.Properties.html#9586" class="Bound">x</a> <a id="9588" class="Symbol">→</a> <a id="9590" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="9594" class="Symbol">(λ</a> <a id="9597" href="Data.List.Relation.Unary.Any.Properties.html#9597" class="Bound">y</a> <a id="9599" class="Symbol">→</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="9604" href="Data.List.Relation.Unary.Any.Properties.html#9586" class="Bound">x</a><a id="9605" class="Symbol">)</a> <a id="9607" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9609" class="Symbol">(</a><a id="9610" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a> <a id="9612" href="Data.List.Relation.Unary.Any.Properties.html#9597" class="Bound">y</a><a id="9613" class="Symbol">))</a> <a id="9616" href="Data.List.Relation.Unary.Any.Properties.html#8421" class="Bound">ys</a>
        <a id="9627" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9629" href="Data.List.Relation.Unary.Any.Properties.html#9629" class="Bound">p</a> <a id="9631" class="Symbol">=</a> <a id="9633" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Data.List.Relation.Unary.Any.Properties.html#9629" class="Bound">p</a> <a id="9644" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9646" class="Symbol">)</a> <a id="9648" class="Symbol">(</a><a id="9649" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9654" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9659" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9661" class="Symbol">)</a>

        <a id="9672" href="Data.List.Relation.Unary.Any.Properties.html#9672" class="Bound">helper</a> <a id="9679" class="Symbol">:</a> <a id="9681" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9683" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9688" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a>
        <a id="9700" href="Data.List.Relation.Unary.Any.Properties.html#9672" class="Bound">helper</a> <a id="9707" class="Symbol">=</a> <a id="9709" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="9725" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9733" class="Symbol">(</a><a id="9734" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9737" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9739" class="Symbol">)</a> <a id="9741" class="Symbol">(</a><a id="9742" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9747" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9752" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9754" class="Symbol">)</a>
            <a id="9768" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9771" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="9777" class="Symbol">(</a><a id="9778" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="9783" class="Symbol">)</a> <a id="9785" class="Symbol">(λ</a> <a id="9788" href="Data.List.Relation.Unary.Any.Properties.html#9788" class="Bound">z</a> <a id="9790" class="Symbol">→</a> <a id="9792" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="9797" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a> <a id="9799" href="Data.List.Relation.Unary.Any.Properties.html#9788" class="Bound">z</a> <a id="9801" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9803" class="Symbol">)</a> <a id="9805" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="9810" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
          <a id="9822" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9830" class="Symbol">(λ</a> <a id="9833" href="Data.List.Relation.Unary.Any.Properties.html#9833" class="Bound">z</a> <a id="9835" class="Symbol">→</a> <a id="9837" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="9840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9842" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="9847" href="Data.List.Relation.Unary.Any.Properties.html#8412" class="Bound">Q</a> <a id="9849" href="Data.List.Relation.Unary.Any.Properties.html#9833" class="Bound">z</a> <a id="9851" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="9853" class="Symbol">)</a> <a id="9855" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a>
            <a id="9872" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9875" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="9884" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a> <a id="9888" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9893" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
          <a id="9905" href="Data.List.Relation.Unary.Any.Properties.html#9515" class="Bound">pq′</a>
            <a id="9921" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="9928" class="Keyword">in</a>  <a id="9932" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="9944" href="Data.List.Relation.Unary.Any.Properties.html#7967" class="Function">Any-×⁺</a> <a id="9951" class="Symbol">(</a><a id="9952" href="Data.List.Relation.Unary.Any.Properties.html#8100" class="Function">Any-×⁻</a> <a id="9959" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a><a id="9961" class="Symbol">)</a>
        <a id="9971" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="9981" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="9989" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="9997" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a> <a id="10002" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a><a id="10004" class="Symbol">)</a>
        <a id="10014" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10017" href="Data.List.Relation.Unary.Any.Properties.html#4317" class="Function">map-∘</a> <a id="10023" href="Data.List.Relation.Unary.Any.Properties.html#9576" class="Bound">h</a> <a id="10025" class="Symbol">(λ</a> <a id="10028" href="Data.List.Relation.Unary.Any.Properties.html#10028" class="Bound">z</a> <a id="10030" class="Symbol">→</a> <a id="10032" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="10037" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="10039" href="Data.List.Relation.Unary.Any.Properties.html#10028" class="Bound">z</a> <a id="10041" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a><a id="10043" class="Symbol">)</a> <a id="10045" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a> <a id="10050" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="10058" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="10066" class="Symbol">(λ</a> <a id="10069" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Bound">z</a> <a id="10071" class="Symbol">→</a> <a id="10073" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="10081" class="Symbol">(</a><a id="10082" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="10087" href="Data.List.Relation.Unary.Any.Properties.html#8404" class="Bound">P</a> <a id="10089" href="Data.List.Relation.Unary.Any.Properties.html#10069" class="Bound">z</a> <a id="10091" href="Data.List.Relation.Unary.Any.Properties.html#9548" class="Bound">px</a> <a id="10094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="10096" class="Symbol">)</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Data.List.Membership.Propositional.html#1146" class="Function">lose</a> <a id="10104" href="Data.List.Relation.Unary.Any.Properties.html#9541" class="Bound">y∈ys</a> <a id="10109" href="Data.List.Relation.Unary.Any.Properties.html#9553" class="Bound">qy</a><a id="10111" class="Symbol">))</a> <a id="10114" href="Data.List.Relation.Unary.Any.Properties.html#9508" class="Bound">x∈xs</a>
        <a id="10127" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10130" href="Data.List.Membership.Propositional.Properties.Core.html#1710" class="Function">map∘find</a> <a id="10139" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a> <a id="10142" href="Data.List.Relation.Unary.Any.Properties.html#9672" class="Bound">helper</a> <a id="10149" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="10157" href="Data.List.Relation.Unary.Any.Properties.html#9491" class="Bound">pq</a>
        <a id="10168" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="10171" class="Comment">------------------------------------------------------------------------</a>
<a id="10244" class="Comment">-- Half-applied product commutes with Any.</a>

<a id="10288" class="Keyword">module</a> <a id="10295" href="Data.List.Relation.Unary.Any.Properties.html#10295" class="Module">_</a> <a id="10297" class="Symbol">{</a><a id="10298" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~_</a> <a id="10302" class="Symbol">:</a> <a id="10304" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10308" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="10310" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="10312" href="Data.List.Relation.Unary.Any.Properties.html#2554" class="Generalizable">r</a><a id="10313" class="Symbol">}</a> <a id="10315" class="Keyword">where</a>

  <a id="10324" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10332" class="Symbol">:</a> <a id="10334" class="Symbol">(</a><a id="10335" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10337" class="Symbol">λ</a> <a id="10339" href="Data.List.Relation.Unary.Any.Properties.html#10339" class="Bound">x</a> <a id="10341" class="Symbol">→</a> <a id="10343" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10347" class="Symbol">(</a><a id="10348" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~</a> <a id="10351" href="Data.List.Relation.Unary.Any.Properties.html#10339" class="Bound">x</a><a id="10352" class="Symbol">)</a> <a id="10354" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="10356" class="Symbol">)</a> <a id="10358" class="Symbol">→</a> <a id="10360" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10364" class="Symbol">(</a><a id="10365" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10367" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10369" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~_</a><a id="10372" class="Symbol">)</a> <a id="10374" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="10379" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10387" class="Symbol">(</a><a id="10388" href="Data.List.Relation.Unary.Any.Properties.html#10388" class="Bound">b</a> <a id="10390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10392" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10397" href="Data.List.Relation.Unary.Any.Properties.html#10397" class="Bound">px</a><a id="10399" class="Symbol">)</a> <a id="10401" class="Symbol">=</a> <a id="10403" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10408" class="Symbol">(</a><a id="10409" href="Data.List.Relation.Unary.Any.Properties.html#10388" class="Bound">b</a> <a id="10411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10413" href="Data.List.Relation.Unary.Any.Properties.html#10397" class="Bound">px</a><a id="10415" class="Symbol">)</a>
  <a id="10419" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10427" class="Symbol">(</a><a id="10428" href="Data.List.Relation.Unary.Any.Properties.html#10428" class="Bound">b</a> <a id="10430" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10432" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10438" href="Data.List.Relation.Unary.Any.Properties.html#10438" class="Bound">pxs</a><a id="10441" class="Symbol">)</a> <a id="10443" class="Symbol">=</a> <a id="10445" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10451" class="Symbol">(</a><a id="10452" href="Data.List.Relation.Unary.Any.Properties.html#10324" class="Function">Any-Σ⁺ʳ</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Data.List.Relation.Unary.Any.Properties.html#10428" class="Bound">b</a> <a id="10463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10465" href="Data.List.Relation.Unary.Any.Properties.html#10438" class="Bound">pxs</a><a id="10468" class="Symbol">))</a>

  <a id="10474" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10482" class="Symbol">:</a> <a id="10484" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10488" class="Symbol">(</a><a id="10489" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10491" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10493" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~_</a><a id="10496" class="Symbol">)</a> <a id="10498" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="10501" class="Symbol">→</a> <a id="10503" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="10505" class="Symbol">λ</a> <a id="10507" href="Data.List.Relation.Unary.Any.Properties.html#10507" class="Bound">x</a> <a id="10509" class="Symbol">→</a> <a id="10511" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10515" class="Symbol">(</a><a id="10516" href="Data.List.Relation.Unary.Any.Properties.html#10298" class="Bound Operator">_~</a> <a id="10519" href="Data.List.Relation.Unary.Any.Properties.html#10507" class="Bound">x</a><a id="10520" class="Symbol">)</a> <a id="10522" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="10527" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10535" class="Symbol">(</a><a id="10536" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10541" class="Symbol">(</a><a id="10542" href="Data.List.Relation.Unary.Any.Properties.html#10542" class="Bound">b</a> <a id="10544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10546" href="Data.List.Relation.Unary.Any.Properties.html#10546" class="Bound">x</a><a id="10547" class="Symbol">))</a> <a id="10550" class="Symbol">=</a> <a id="10552" href="Data.List.Relation.Unary.Any.Properties.html#10542" class="Bound">b</a> <a id="10554" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10556" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10561" href="Data.List.Relation.Unary.Any.Properties.html#10546" class="Bound">x</a>
  <a id="10565" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10580" href="Data.List.Relation.Unary.Any.Properties.html#10580" class="Bound">xs</a><a id="10582" class="Symbol">)</a> <a id="10584" class="Symbol">=</a> <a id="10586" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="10599" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="10605" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10607" href="Data.List.Relation.Unary.Any.Properties.html#10474" class="Function">Any-Σ⁻ʳ</a> <a id="10615" href="Data.List.Relation.Unary.Any.Properties.html#10580" class="Bound">xs</a>

<a id="10619" class="Comment">------------------------------------------------------------------------</a>
<a id="10692" class="Comment">-- Invertible introduction (⁺) and elimination (⁻) rules for various</a>
<a id="10761" class="Comment">-- list functions</a>
<a id="10779" class="Comment">------------------------------------------------------------------------</a>

<a id="10853" class="Comment">------------------------------------------------------------------------</a>
<a id="10926" class="Comment">-- singleton</a>

<a id="singleton⁺"></a><a id="10940" href="Data.List.Relation.Unary.Any.Properties.html#10940" class="Function">singleton⁺</a> <a id="10951" class="Symbol">:</a> <a id="10953" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="10955" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="10957" class="Symbol">→</a> <a id="10959" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="10963" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="10965" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="10967" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="10969" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="10971" href="Data.List.Relation.Unary.Any.Properties.html#10940" class="Function">singleton⁺</a> <a id="10982" href="Data.List.Relation.Unary.Any.Properties.html#10982" class="Bound">Px</a> <a id="10985" class="Symbol">=</a> <a id="10987" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="10992" href="Data.List.Relation.Unary.Any.Properties.html#10982" class="Bound">Px</a>

<a id="singleton⁻"></a><a id="10996" href="Data.List.Relation.Unary.Any.Properties.html#10996" class="Function">singleton⁻</a> <a id="11007" class="Symbol">:</a> <a id="11009" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11013" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11015" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="11017" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="11019" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="11021" class="Symbol">→</a> <a id="11023" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11025" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a>
<a id="11027" href="Data.List.Relation.Unary.Any.Properties.html#10996" class="Function">singleton⁻</a> <a id="11038" class="Symbol">(</a><a id="11039" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11044" href="Data.List.Relation.Unary.Any.Properties.html#11044" class="Bound">Px</a><a id="11046" class="Symbol">)</a> <a id="11048" class="Symbol">=</a> <a id="11050" href="Data.List.Relation.Unary.Any.Properties.html#11044" class="Bound">Px</a>

<a id="11054" class="Comment">------------------------------------------------------------------------</a>
<a id="11127" class="Comment">-- map</a>

<a id="11135" class="Keyword">module</a> <a id="11142" href="Data.List.Relation.Unary.Any.Properties.html#11142" class="Module">_</a> <a id="11144" class="Symbol">{</a><a id="11145" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11147" class="Symbol">:</a> <a id="11149" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="11151" class="Symbol">→</a> <a id="11153" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="11154" class="Symbol">}</a> <a id="11156" class="Keyword">where</a>

  <a id="11165" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11170" class="Symbol">:</a> <a id="11172" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11179" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11181" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11182" class="Symbol">)</a> <a id="11184" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="11187" class="Symbol">→</a> <a id="11189" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11193" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11195" class="Symbol">(</a><a id="11196" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11205" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11207" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11209" class="Symbol">)</a>
  <a id="11213" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11218" class="Symbol">(</a><a id="11219" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11224" href="Data.List.Relation.Unary.Any.Properties.html#11224" class="Bound">p</a><a id="11225" class="Symbol">)</a>  <a id="11228" class="Symbol">=</a> <a id="11230" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11235" href="Data.List.Relation.Unary.Any.Properties.html#11224" class="Bound">p</a>
  <a id="11239" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11244" class="Symbol">(</a><a id="11245" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11251" href="Data.List.Relation.Unary.Any.Properties.html#11251" class="Bound">p</a><a id="11252" class="Symbol">)</a> <a id="11254" class="Symbol">=</a> <a id="11256" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11262" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11264" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11269" href="Data.List.Relation.Unary.Any.Properties.html#11251" class="Bound">p</a>

  <a id="11274" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11279" class="Symbol">:</a> <a id="11281" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11285" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11287" class="Symbol">(</a><a id="11288" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11297" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11299" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11301" class="Symbol">)</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11309" class="Symbol">(</a><a id="11310" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11312" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11314" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11315" class="Symbol">)</a> <a id="11317" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="11322" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11327" class="Symbol">{</a><a id="11328" class="Argument">xs</a> <a id="11331" class="Symbol">=</a> <a id="11333" href="Data.List.Relation.Unary.Any.Properties.html#11333" class="Bound">x</a> <a id="11335" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11337" href="Data.List.Relation.Unary.Any.Properties.html#11337" class="Bound">xs</a><a id="11339" class="Symbol">}</a> <a id="11341" class="Symbol">(</a><a id="11342" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11347" href="Data.List.Relation.Unary.Any.Properties.html#11347" class="Bound">p</a><a id="11348" class="Symbol">)</a>  <a id="11351" class="Symbol">=</a> <a id="11353" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="11358" href="Data.List.Relation.Unary.Any.Properties.html#11347" class="Bound">p</a>
  <a id="11362" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11367" class="Symbol">{</a><a id="11368" class="Argument">xs</a> <a id="11371" class="Symbol">=</a> <a id="11373" href="Data.List.Relation.Unary.Any.Properties.html#11373" class="Bound">x</a> <a id="11375" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11377" href="Data.List.Relation.Unary.Any.Properties.html#11377" class="Bound">xs</a><a id="11379" class="Symbol">}</a> <a id="11381" class="Symbol">(</a><a id="11382" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11388" href="Data.List.Relation.Unary.Any.Properties.html#11388" class="Bound">p</a><a id="11389" class="Symbol">)</a> <a id="11391" class="Symbol">=</a> <a id="11393" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11399" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="11401" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11406" href="Data.List.Relation.Unary.Any.Properties.html#11388" class="Bound">p</a>

  <a id="11411" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11421" class="Symbol">:</a> <a id="11423" class="Symbol">(</a><a id="11424" href="Data.List.Relation.Unary.Any.Properties.html#11424" class="Bound">p</a> <a id="11426" class="Symbol">:</a> <a id="11428" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11432" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11434" class="Symbol">(</a><a id="11435" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11444" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11446" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11448" class="Symbol">))</a> <a id="11451" class="Symbol">→</a> <a id="11453" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11458" class="Symbol">(</a><a id="11459" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11464" href="Data.List.Relation.Unary.Any.Properties.html#11424" class="Bound">p</a><a id="11465" class="Symbol">)</a> <a id="11467" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11469" href="Data.List.Relation.Unary.Any.Properties.html#11424" class="Bound">p</a>
  <a id="11473" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11483" class="Symbol">{</a><a id="11484" class="Argument">xs</a> <a id="11487" class="Symbol">=</a> <a id="11489" href="Data.List.Relation.Unary.Any.Properties.html#11489" class="Bound">x</a> <a id="11491" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11493" href="Data.List.Relation.Unary.Any.Properties.html#11493" class="Bound">xs</a><a id="11495" class="Symbol">}</a> <a id="11497" class="Symbol">(</a><a id="11498" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="11504" href="Data.List.Relation.Unary.Any.Properties.html#11504" class="Bound">p</a><a id="11505" class="Symbol">)</a> <a id="11507" class="Symbol">=</a> <a id="11509" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11516" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11526" class="Symbol">{</a><a id="11527" class="Argument">xs</a> <a id="11530" class="Symbol">=</a> <a id="11532" href="Data.List.Relation.Unary.Any.Properties.html#11532" class="Bound">x</a> <a id="11534" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11536" href="Data.List.Relation.Unary.Any.Properties.html#11536" class="Bound">xs</a><a id="11538" class="Symbol">}</a> <a id="11540" class="Symbol">(</a><a id="11541" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11547" href="Data.List.Relation.Unary.Any.Properties.html#11547" class="Bound">p</a><a id="11548" class="Symbol">)</a> <a id="11550" class="Symbol">=</a> <a id="11552" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11557" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11563" class="Symbol">(</a><a id="11564" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11574" href="Data.List.Relation.Unary.Any.Properties.html#11547" class="Bound">p</a><a id="11575" class="Symbol">)</a>

  <a id="11580" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11590" class="Symbol">:</a> <a id="11592" class="Symbol">∀</a> <a id="11594" class="Symbol">(</a><a id="11595" href="Data.List.Relation.Unary.Any.Properties.html#11595" class="Bound">P</a> <a id="11597" class="Symbol">:</a> <a id="11599" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="11604" href="Data.List.Relation.Unary.Any.Properties.html#11153" class="Bound">B</a> <a id="11606" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="11607" class="Symbol">)</a> <a id="11609" class="Symbol">→</a>
              <a id="11625" class="Symbol">(</a><a id="11626" href="Data.List.Relation.Unary.Any.Properties.html#11626" class="Bound">p</a> <a id="11628" class="Symbol">:</a> <a id="11630" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11634" class="Symbol">(</a><a id="11635" href="Data.List.Relation.Unary.Any.Properties.html#11595" class="Bound">P</a> <a id="11637" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11639" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11640" class="Symbol">)</a> <a id="11642" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11644" class="Symbol">)</a> <a id="11646" class="Symbol">→</a> <a id="11648" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11653" class="Symbol">{</a><a id="11654" class="Argument">P</a> <a id="11656" class="Symbol">=</a> <a id="11658" href="Data.List.Relation.Unary.Any.Properties.html#11595" class="Bound">P</a><a id="11659" class="Symbol">}</a> <a id="11661" class="Symbol">(</a><a id="11662" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11667" href="Data.List.Relation.Unary.Any.Properties.html#11626" class="Bound">p</a><a id="11668" class="Symbol">)</a> <a id="11670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11672" href="Data.List.Relation.Unary.Any.Properties.html#11626" class="Bound">p</a>
  <a id="11676" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11686" href="Data.List.Relation.Unary.Any.Properties.html#11686" class="Bound">P</a> <a id="11688" class="Symbol">(</a><a id="11689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="11695" href="Data.List.Relation.Unary.Any.Properties.html#11695" class="Bound">p</a><a id="11696" class="Symbol">)</a> <a id="11698" class="Symbol">=</a> <a id="11700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="11707" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11717" href="Data.List.Relation.Unary.Any.Properties.html#11717" class="Bound">P</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11726" href="Data.List.Relation.Unary.Any.Properties.html#11726" class="Bound">p</a><a id="11727" class="Symbol">)</a> <a id="11729" class="Symbol">=</a> <a id="11731" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11736" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="11742" class="Symbol">(</a><a id="11743" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11753" href="Data.List.Relation.Unary.Any.Properties.html#11717" class="Bound">P</a> <a id="11755" href="Data.List.Relation.Unary.Any.Properties.html#11726" class="Bound">p</a><a id="11756" class="Symbol">)</a>

  <a id="11761" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="11766" class="Symbol">:</a> <a id="11768" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11772" class="Symbol">(</a><a id="11773" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11775" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11777" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a><a id="11778" class="Symbol">)</a> <a id="11780" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="11783" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="11785" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11789" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11791" class="Symbol">(</a><a id="11792" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="11801" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11803" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="11805" class="Symbol">)</a>
  <a id="11809" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="11814" class="Symbol">=</a> <a id="11816" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="11822" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11827" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="11832" href="Data.List.Relation.Unary.Any.Properties.html#11411" class="Function">map⁺∘map⁻</a> <a id="11842" class="Symbol">(</a><a id="11843" href="Data.List.Relation.Unary.Any.Properties.html#11580" class="Function">map⁻∘map⁺</a> <a id="11853" class="Symbol">_)</a>

  <a id="11859" href="Data.List.Relation.Unary.Any.Properties.html#11859" class="Function">gmap</a> <a id="11864" class="Symbol">:</a> <a id="11866" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11868" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="11870" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="11872" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11874" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a> <a id="11876" class="Symbol">→</a> <a id="11878" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11882" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="11884" href="Data.List.Relation.Unary.Any.Properties.html#2228" class="Function Operator">⋐</a> <a id="11886" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="11890" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="11892" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11894" href="Data.List.Base.html#1612" class="Function">map</a> <a id="11898" href="Data.List.Relation.Unary.Any.Properties.html#11145" class="Bound">f</a>
  <a id="11902" href="Data.List.Relation.Unary.Any.Properties.html#11859" class="Function">gmap</a> <a id="11907" href="Data.List.Relation.Unary.Any.Properties.html#11907" class="Bound">g</a> <a id="11909" class="Symbol">=</a> <a id="11911" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="11916" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11918" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="11926" href="Data.List.Relation.Unary.Any.Properties.html#11907" class="Bound">g</a>

<a id="11929" class="Comment">------------------------------------------------------------------------</a>
<a id="12002" class="Comment">-- mapMaybe</a>

<a id="12015" class="Keyword">module</a> <a id="12022" href="Data.List.Relation.Unary.Any.Properties.html#12022" class="Module">_</a> <a id="12024" class="Symbol">(</a><a id="12025" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12027" class="Symbol">:</a> <a id="12029" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="12031" class="Symbol">→</a> <a id="12033" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="12039" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="12040" class="Symbol">)</a> <a id="12042" class="Keyword">where</a>

  <a id="12051" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12061" class="Symbol">:</a> <a id="12063" class="Symbol">∀</a> <a id="12065" href="Data.List.Relation.Unary.Any.Properties.html#12065" class="Bound">xs</a> <a id="12068" class="Symbol">→</a> <a id="12070" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12074" class="Symbol">(</a><a id="12075" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">MAny.Any</a> <a id="12084" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="12085" class="Symbol">)</a> <a id="12087" class="Symbol">(</a><a id="12088" href="Data.List.Base.html#1612" class="Function">map</a> <a id="12092" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12094" href="Data.List.Relation.Unary.Any.Properties.html#12065" class="Bound">xs</a><a id="12096" class="Symbol">)</a> <a id="12098" class="Symbol">→</a> <a id="12100" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12104" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="12106" class="Symbol">(</a><a id="12107" href="Data.List.Base.html#4606" class="Function">mapMaybe</a> <a id="12116" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12118" href="Data.List.Relation.Unary.Any.Properties.html#12065" class="Bound">xs</a><a id="12120" class="Symbol">)</a>
  <a id="12124" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Data.List.Relation.Unary.Any.Properties.html#12135" class="Bound">x</a> <a id="12137" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12139" href="Data.List.Relation.Unary.Any.Properties.html#12139" class="Bound">xs</a><a id="12141" class="Symbol">)</a> <a id="12143" href="Data.List.Relation.Unary.Any.Properties.html#12143" class="Bound">ps</a> <a id="12146" class="Keyword">with</a> <a id="12151" href="Data.List.Relation.Unary.Any.Properties.html#12025" class="Bound">f</a> <a id="12153" href="Data.List.Relation.Unary.Any.Properties.html#12135" class="Bound">x</a> <a id="12155" class="Symbol">|</a> <a id="12157" href="Data.List.Relation.Unary.Any.Properties.html#12143" class="Bound">ps</a>
  <a id="12162" class="Symbol">...</a> <a id="12166" class="Symbol">|</a> <a id="12168" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="12176" class="Symbol">|</a> <a id="12178" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12184" href="Data.List.Relation.Unary.Any.Properties.html#12184" class="Bound">pxs</a>      <a id="12193" class="Symbol">=</a> <a id="12195" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12205" class="Bound">xs</a> <a id="12208" href="Data.List.Relation.Unary.Any.Properties.html#12184" class="Bound">pxs</a>
  <a id="12214" class="Symbol">...</a> <a id="12218" class="Symbol">|</a> <a id="12220" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12225" class="Symbol">_</a>  <a id="12228" class="Symbol">|</a> <a id="12230" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12235" class="Symbol">(</a><a id="12236" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="12241" href="Data.List.Relation.Unary.Any.Properties.html#12241" class="Bound">py</a><a id="12243" class="Symbol">)</a> <a id="12245" class="Symbol">=</a> <a id="12247" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12252" href="Data.List.Relation.Unary.Any.Properties.html#12241" class="Bound">py</a>
  <a id="12257" class="Symbol">...</a> <a id="12261" class="Symbol">|</a> <a id="12263" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="12268" class="Symbol">_</a>  <a id="12271" class="Symbol">|</a> <a id="12273" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12279" href="Data.List.Relation.Unary.Any.Properties.html#12279" class="Bound">pxs</a>      <a id="12288" class="Symbol">=</a> <a id="12290" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12296" class="Symbol">(</a><a id="12297" href="Data.List.Relation.Unary.Any.Properties.html#12051" class="Function">mapMaybe⁺</a> <a id="12307" class="Bound">xs</a> <a id="12310" href="Data.List.Relation.Unary.Any.Properties.html#12279" class="Bound">pxs</a><a id="12313" class="Symbol">)</a>

<a id="12316" class="Comment">------------------------------------------------------------------------</a>
<a id="12389" class="Comment">-- _++_</a>

<a id="12398" class="Keyword">module</a> <a id="12405" href="Data.List.Relation.Unary.Any.Properties.html#12405" class="Module">_</a> <a id="12407" class="Symbol">{</a><a id="12408" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12410" class="Symbol">:</a> <a id="12412" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="12414" class="Symbol">→</a> <a id="12416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12420" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="12421" class="Symbol">}</a> <a id="12423" class="Keyword">where</a>

  <a id="12432" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12437" class="Symbol">:</a> <a id="12439" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12443" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12445" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="12448" class="Symbol">→</a> <a id="12450" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12454" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12456" class="Symbol">(</a><a id="12457" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="12460" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12463" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="12465" class="Symbol">)</a>
  <a id="12469" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12474" class="Symbol">(</a><a id="12475" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12480" href="Data.List.Relation.Unary.Any.Properties.html#12480" class="Bound">p</a><a id="12481" class="Symbol">)</a>  <a id="12484" class="Symbol">=</a> <a id="12486" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12491" href="Data.List.Relation.Unary.Any.Properties.html#12480" class="Bound">p</a>
  <a id="12495" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12500" class="Symbol">(</a><a id="12501" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12507" href="Data.List.Relation.Unary.Any.Properties.html#12507" class="Bound">p</a><a id="12508" class="Symbol">)</a> <a id="12510" class="Symbol">=</a> <a id="12512" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12518" class="Symbol">(</a><a id="12519" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12524" href="Data.List.Relation.Unary.Any.Properties.html#12507" class="Bound">p</a><a id="12525" class="Symbol">)</a>

  <a id="12530" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12535" class="Symbol">:</a> <a id="12537" class="Symbol">∀</a> <a id="12539" href="Data.List.Relation.Unary.Any.Properties.html#12539" class="Bound">xs</a> <a id="12542" class="Symbol">{</a><a id="12543" href="Data.List.Relation.Unary.Any.Properties.html#12543" class="Bound">ys</a><a id="12545" class="Symbol">}</a> <a id="12547" class="Symbol">→</a> <a id="12549" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12553" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12555" href="Data.List.Relation.Unary.Any.Properties.html#12543" class="Bound">ys</a> <a id="12558" class="Symbol">→</a> <a id="12560" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12564" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12566" class="Symbol">(</a><a id="12567" href="Data.List.Relation.Unary.Any.Properties.html#12539" class="Bound">xs</a> <a id="12570" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12573" href="Data.List.Relation.Unary.Any.Properties.html#12543" class="Bound">ys</a><a id="12575" class="Symbol">)</a>
  <a id="12579" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12584" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12593" href="Data.List.Relation.Unary.Any.Properties.html#12593" class="Bound">p</a> <a id="12595" class="Symbol">=</a> <a id="12597" href="Data.List.Relation.Unary.Any.Properties.html#12593" class="Bound">p</a>
  <a id="12601" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12606" class="Symbol">(</a><a id="12607" href="Data.List.Relation.Unary.Any.Properties.html#12607" class="Bound">x</a> <a id="12609" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12611" href="Data.List.Relation.Unary.Any.Properties.html#12611" class="Bound">xs</a><a id="12613" class="Symbol">)</a> <a id="12615" href="Data.List.Relation.Unary.Any.Properties.html#12615" class="Bound">p</a> <a id="12617" class="Symbol">=</a> <a id="12619" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12625" class="Symbol">(</a><a id="12626" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12631" href="Data.List.Relation.Unary.Any.Properties.html#12611" class="Bound">xs</a> <a id="12634" href="Data.List.Relation.Unary.Any.Properties.html#12615" class="Bound">p</a><a id="12635" class="Symbol">)</a>

  <a id="12640" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12644" class="Symbol">:</a> <a id="12646" class="Symbol">∀</a> <a id="12648" href="Data.List.Relation.Unary.Any.Properties.html#12648" class="Bound">xs</a> <a id="12651" class="Symbol">{</a><a id="12652" href="Data.List.Relation.Unary.Any.Properties.html#12652" class="Bound">ys</a><a id="12654" class="Symbol">}</a> <a id="12656" class="Symbol">→</a> <a id="12658" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12662" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12664" class="Symbol">(</a><a id="12665" href="Data.List.Relation.Unary.Any.Properties.html#12648" class="Bound">xs</a> <a id="12668" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12671" href="Data.List.Relation.Unary.Any.Properties.html#12652" class="Bound">ys</a><a id="12673" class="Symbol">)</a> <a id="12675" class="Symbol">→</a> <a id="12677" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12681" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12683" href="Data.List.Relation.Unary.Any.Properties.html#12648" class="Bound">xs</a> <a id="12686" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="12688" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12692" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12694" href="Data.List.Relation.Unary.Any.Properties.html#12652" class="Bound">ys</a>
  <a id="12699" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12703" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12712" href="Data.List.Relation.Unary.Any.Properties.html#12712" class="Bound">p</a>         <a id="12722" class="Symbol">=</a> <a id="12724" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12729" href="Data.List.Relation.Unary.Any.Properties.html#12712" class="Bound">p</a>
  <a id="12733" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12737" class="Symbol">(</a><a id="12738" href="Data.List.Relation.Unary.Any.Properties.html#12738" class="Bound">x</a> <a id="12740" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12742" href="Data.List.Relation.Unary.Any.Properties.html#12742" class="Bound">xs</a><a id="12744" class="Symbol">)</a> <a id="12746" class="Symbol">(</a><a id="12747" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12752" href="Data.List.Relation.Unary.Any.Properties.html#12752" class="Bound">p</a><a id="12753" class="Symbol">)</a>  <a id="12756" class="Symbol">=</a> <a id="12758" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12763" class="Symbol">(</a><a id="12764" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="12769" href="Data.List.Relation.Unary.Any.Properties.html#12752" class="Bound">p</a><a id="12770" class="Symbol">)</a>
  <a id="12774" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Data.List.Relation.Unary.Any.Properties.html#12779" class="Bound">x</a> <a id="12781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12783" href="Data.List.Relation.Unary.Any.Properties.html#12783" class="Bound">xs</a><a id="12785" class="Symbol">)</a> <a id="12787" class="Symbol">(</a><a id="12788" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12794" href="Data.List.Relation.Unary.Any.Properties.html#12794" class="Bound">p</a><a id="12795" class="Symbol">)</a> <a id="12797" class="Symbol">=</a> <a id="12799" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="12807" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="12813" href="Function.Base.html#704" class="Function">id</a> <a id="12816" class="Symbol">(</a><a id="12817" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12821" href="Data.List.Relation.Unary.Any.Properties.html#12783" class="Bound">xs</a> <a id="12824" href="Data.List.Relation.Unary.Any.Properties.html#12794" class="Bound">p</a><a id="12825" class="Symbol">)</a>

  <a id="12830" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12838" class="Symbol">:</a> <a id="12840" class="Symbol">∀</a> <a id="12842" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12845" class="Symbol">{</a><a id="12846" href="Data.List.Relation.Unary.Any.Properties.html#12846" class="Bound">ys</a><a id="12848" class="Symbol">}</a> <a id="12850" class="Symbol">(</a><a id="12851" href="Data.List.Relation.Unary.Any.Properties.html#12851" class="Bound">p</a> <a id="12853" class="Symbol">:</a> <a id="12855" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="12859" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="12861" class="Symbol">(</a><a id="12862" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12865" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="12868" href="Data.List.Relation.Unary.Any.Properties.html#12846" class="Bound">ys</a><a id="12870" class="Symbol">))</a> <a id="12873" class="Symbol">→</a> <a id="12875" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="12877" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="12882" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="12884" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="12889" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12892" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="12895" class="Symbol">(</a><a id="12896" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="12900" href="Data.List.Relation.Unary.Any.Properties.html#12842" class="Bound">xs</a> <a id="12903" href="Data.List.Relation.Unary.Any.Properties.html#12851" class="Bound">p</a><a id="12904" class="Symbol">)</a> <a id="12906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12908" href="Data.List.Relation.Unary.Any.Properties.html#12851" class="Bound">p</a>
  <a id="12912" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12920" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="12929" href="Data.List.Relation.Unary.Any.Properties.html#12929" class="Bound">p</a>         <a id="12939" class="Symbol">=</a> <a id="12941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12948" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12956" class="Symbol">(</a><a id="12957" href="Data.List.Relation.Unary.Any.Properties.html#12957" class="Bound">x</a> <a id="12959" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12961" href="Data.List.Relation.Unary.Any.Properties.html#12961" class="Bound">xs</a><a id="12963" class="Symbol">)</a> <a id="12965" class="Symbol">(</a><a id="12966" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="12972" href="Data.List.Relation.Unary.Any.Properties.html#12972" class="Bound">p</a><a id="12973" class="Symbol">)</a> <a id="12975" class="Symbol">=</a> <a id="12977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="12984" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="12992" class="Symbol">(</a><a id="12993" href="Data.List.Relation.Unary.Any.Properties.html#12993" class="Bound">x</a> <a id="12995" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12997" href="Data.List.Relation.Unary.Any.Properties.html#12997" class="Bound">xs</a><a id="12999" class="Symbol">)</a> <a id="13001" class="Symbol">(</a><a id="13002" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13008" href="Data.List.Relation.Unary.Any.Properties.html#13008" class="Bound">p</a><a id="13009" class="Symbol">)</a> <a id="13011" class="Keyword">with</a> <a id="13016" href="Data.List.Relation.Unary.Any.Properties.html#13016" class="Bound">ih</a> ← <a id="13021" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="13029" href="Data.List.Relation.Unary.Any.Properties.html#12997" class="Bound">xs</a> <a id="13032" href="Data.List.Relation.Unary.Any.Properties.html#13008" class="Bound">p</a> <a id="13034" class="Symbol">|</a> <a id="13036" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13040" href="Data.List.Relation.Unary.Any.Properties.html#12997" class="Bound">xs</a> <a id="13043" href="Data.List.Relation.Unary.Any.Properties.html#13008" class="Bound">p</a>
  <a id="13047" class="Symbol">...</a> <a id="13051" class="Symbol">|</a> <a id="13053" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13058" class="Symbol">_</a> <a id="13060" class="Symbol">=</a> <a id="13062" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13067" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13073" href="Data.List.Relation.Unary.Any.Properties.html#13016" class="Bound">ih</a>
  <a id="13078" class="Symbol">...</a> <a id="13082" class="Symbol">|</a> <a id="13084" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13089" class="Symbol">_</a> <a id="13091" class="Symbol">=</a> <a id="13093" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13098" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13104" href="Data.List.Relation.Unary.Any.Properties.html#13016" class="Bound">ih</a>

  <a id="13110" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13118" class="Symbol">:</a> <a id="13120" class="Symbol">∀</a> <a id="13122" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13125" class="Symbol">{</a><a id="13126" href="Data.List.Relation.Unary.Any.Properties.html#13126" class="Bound">ys</a><a id="13128" class="Symbol">}</a> <a id="13130" class="Symbol">(</a><a id="13131" href="Data.List.Relation.Unary.Any.Properties.html#13131" class="Bound">p</a> <a id="13133" class="Symbol">:</a> <a id="13135" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13139" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13141" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13144" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13146" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13150" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13152" href="Data.List.Relation.Unary.Any.Properties.html#13126" class="Bound">ys</a><a id="13154" class="Symbol">)</a> <a id="13156" class="Symbol">→</a>
            <a id="13170" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13174" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13177" class="Symbol">(</a><a id="13178" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13180" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="13185" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13187" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="13192" href="Data.List.Relation.Unary.Any.Properties.html#13122" class="Bound">xs</a> <a id="13195" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13198" href="Data.List.Relation.Unary.Any.Properties.html#13131" class="Bound">p</a><a id="13199" class="Symbol">)</a> <a id="13201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13203" href="Data.List.Relation.Unary.Any.Properties.html#13131" class="Bound">p</a>
  <a id="13207" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13215" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>            <a id="13229" class="Symbol">(</a><a id="13230" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13235" href="Data.List.Relation.Unary.Any.Properties.html#13235" class="Bound">p</a><a id="13236" class="Symbol">)</a>         <a id="13246" class="Symbol">=</a> <a id="13248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13255" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13263" class="Symbol">(</a><a id="13264" href="Data.List.Relation.Unary.Any.Properties.html#13264" class="Bound">x</a> <a id="13266" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13268" href="Data.List.Relation.Unary.Any.Properties.html#13268" class="Bound">xs</a><a id="13270" class="Symbol">)</a>      <a id="13277" class="Symbol">(</a><a id="13278" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="13290" href="Data.List.Relation.Unary.Any.Properties.html#13290" class="Bound">p</a><a id="13291" class="Symbol">))</a> <a id="13294" class="Symbol">=</a> <a id="13296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13303" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13311" class="Symbol">(</a><a id="13312" href="Data.List.Relation.Unary.Any.Properties.html#13312" class="Bound">x</a> <a id="13314" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13316" href="Data.List.Relation.Unary.Any.Properties.html#13316" class="Bound">xs</a><a id="13318" class="Symbol">)</a> <a id="13320" class="Symbol">{</a><a id="13321" href="Data.List.Relation.Unary.Any.Properties.html#13321" class="Bound">ys</a><a id="13323" class="Symbol">}</a> <a id="13325" class="Symbol">(</a><a id="13326" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13331" class="Symbol">(</a><a id="13332" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="13338" href="Data.List.Relation.Unary.Any.Properties.html#13338" class="Bound">p</a><a id="13339" class="Symbol">))</a> <a id="13342" class="Keyword">rewrite</a> <a id="13350" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13358" href="Data.List.Relation.Unary.Any.Properties.html#13316" class="Bound">xs</a> <a id="13361" class="Symbol">{</a><a id="13362" href="Data.List.Relation.Unary.Any.Properties.html#13321" class="Bound">ys</a><a id="13364" class="Symbol">}</a> <a id="13366" class="Symbol">(</a><a id="13367" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13372" href="Data.List.Relation.Unary.Any.Properties.html#13338" class="Bound">p</a><a id="13373" class="Symbol">)</a> <a id="13375" class="Symbol">=</a> <a id="13377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13384" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13392" class="Symbol">(</a><a id="13393" href="Data.List.Relation.Unary.Any.Properties.html#13393" class="Bound">x</a> <a id="13395" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13397" href="Data.List.Relation.Unary.Any.Properties.html#13397" class="Bound">xs</a><a id="13399" class="Symbol">)</a>      <a id="13406" class="Symbol">(</a><a id="13407" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13412" href="Data.List.Relation.Unary.Any.Properties.html#13412" class="Bound">p</a><a id="13413" class="Symbol">)</a>         <a id="13423" class="Keyword">rewrite</a> <a id="13431" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13439" href="Data.List.Relation.Unary.Any.Properties.html#13397" class="Bound">xs</a>      <a id="13447" class="Symbol">(</a><a id="13448" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13453" href="Data.List.Relation.Unary.Any.Properties.html#13412" class="Bound">p</a><a id="13454" class="Symbol">)</a> <a id="13456" class="Symbol">=</a> <a id="13458" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="13466" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">++↔</a> <a id="13470" class="Symbol">:</a> <a id="13472" class="Symbol">∀</a> <a id="13474" class="Symbol">{</a><a id="13475" href="Data.List.Relation.Unary.Any.Properties.html#13475" class="Bound">xs</a> <a id="13478" href="Data.List.Relation.Unary.Any.Properties.html#13478" class="Bound">ys</a><a id="13480" class="Symbol">}</a> <a id="13482" class="Symbol">→</a> <a id="13484" class="Symbol">(</a><a id="13485" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13489" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13491" href="Data.List.Relation.Unary.Any.Properties.html#13475" class="Bound">xs</a> <a id="13494" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13496" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13500" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13502" href="Data.List.Relation.Unary.Any.Properties.html#13478" class="Bound">ys</a><a id="13504" class="Symbol">)</a> <a id="13506" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="13508" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13512" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13514" class="Symbol">(</a><a id="13515" href="Data.List.Relation.Unary.Any.Properties.html#13475" class="Bound">xs</a> <a id="13518" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13521" href="Data.List.Relation.Unary.Any.Properties.html#13478" class="Bound">ys</a><a id="13523" class="Symbol">)</a>
  <a id="13527" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">++↔</a> <a id="13531" class="Symbol">{</a><a id="13532" class="Argument">xs</a> <a id="13535" class="Symbol">=</a> <a id="13537" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13539" class="Symbol">}</a> <a id="13541" class="Symbol">=</a> <a id="13543" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="13549" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13551" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="13556" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13558" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="13563" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a> <a id="13566" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13569" class="Symbol">(</a><a id="13570" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13574" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13576" class="Symbol">)</a> <a id="13578" class="Symbol">(</a><a id="13579" href="Data.List.Relation.Unary.Any.Properties.html#12830" class="Function">++⁺∘++⁻</a> <a id="13587" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13589" class="Symbol">)</a> <a id="13591" class="Symbol">(</a><a id="13592" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13600" href="Data.List.Relation.Unary.Any.Properties.html#13537" class="Bound">xs</a><a id="13602" class="Symbol">)</a>

  <a id="13607" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13615" class="Symbol">:</a> <a id="13617" class="Symbol">∀</a> <a id="13619" href="Data.List.Relation.Unary.Any.Properties.html#13619" class="Bound">xs</a> <a id="13622" href="Data.List.Relation.Unary.Any.Properties.html#13622" class="Bound">ys</a> <a id="13625" class="Symbol">→</a> <a id="13627" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13631" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13633" class="Symbol">(</a><a id="13634" href="Data.List.Relation.Unary.Any.Properties.html#13619" class="Bound">xs</a> <a id="13637" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13640" href="Data.List.Relation.Unary.Any.Properties.html#13622" class="Bound">ys</a><a id="13642" class="Symbol">)</a> <a id="13644" class="Symbol">→</a> <a id="13646" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13650" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13652" class="Symbol">(</a><a id="13653" href="Data.List.Relation.Unary.Any.Properties.html#13622" class="Bound">ys</a> <a id="13656" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13659" href="Data.List.Relation.Unary.Any.Properties.html#13619" class="Bound">xs</a><a id="13661" class="Symbol">)</a>
  <a id="13665" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13673" href="Data.List.Relation.Unary.Any.Properties.html#13673" class="Bound">xs</a> <a id="13676" href="Data.List.Relation.Unary.Any.Properties.html#13676" class="Bound">ys</a> <a id="13679" class="Symbol">=</a> <a id="13681" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="13683" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="13688" href="Data.List.Relation.Unary.Any.Properties.html#13676" class="Bound">ys</a> <a id="13691" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="13693" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="13698" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="13701" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13703" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="13707" href="Data.List.Relation.Unary.Any.Properties.html#13673" class="Bound">xs</a>

  <a id="13713" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="13729" class="Symbol">:</a> <a id="13731" class="Symbol">∀</a> <a id="13733" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13736" class="Symbol">{</a><a id="13737" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a><a id="13739" class="Symbol">}</a> <a id="13741" class="Symbol">(</a><a id="13742" href="Data.List.Relation.Unary.Any.Properties.html#13742" class="Bound">p</a> <a id="13744" class="Symbol">:</a> <a id="13746" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="13750" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="13752" class="Symbol">(</a><a id="13753" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13756" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13759" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a><a id="13761" class="Symbol">))</a> <a id="13764" class="Symbol">→</a>
                    <a id="13786" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13794" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a> <a id="13797" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13800" class="Symbol">(</a><a id="13801" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="13809" href="Data.List.Relation.Unary.Any.Properties.html#13733" class="Bound">xs</a> <a id="13812" href="Data.List.Relation.Unary.Any.Properties.html#13737" class="Bound">ys</a> <a id="13815" href="Data.List.Relation.Unary.Any.Properties.html#13742" class="Bound">p</a><a id="13816" class="Symbol">)</a> <a id="13818" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13820" href="Data.List.Relation.Unary.Any.Properties.html#13742" class="Bound">p</a>
  <a id="13824" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="13840" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="13843" class="Symbol">{</a><a id="13844" href="Data.List.Relation.Unary.Any.Properties.html#13844" class="Bound">ys</a><a id="13846" class="Symbol">}</a> <a id="13848" href="Data.List.Relation.Unary.Any.Properties.html#13848" class="Bound">p</a>
    <a id="13854" class="Keyword">rewrite</a> <a id="13862" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13870" href="Data.List.Relation.Unary.Any.Properties.html#13844" class="Bound">ys</a> <a id="13873" class="Symbol">{</a><a id="13874" class="Argument">ys</a> <a id="13877" class="Symbol">=</a> <a id="13879" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="13881" class="Symbol">}</a> <a id="13883" class="Symbol">(</a><a id="13884" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13889" href="Data.List.Relation.Unary.Any.Properties.html#13848" class="Bound">p</a><a id="13890" class="Symbol">)</a> <a id="13892" class="Symbol">=</a> <a id="13894" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="13901" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="13917" class="Symbol">(</a><a id="13918" href="Data.List.Relation.Unary.Any.Properties.html#13918" class="Bound">x</a> <a id="13920" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13922" href="Data.List.Relation.Unary.Any.Properties.html#13922" class="Bound">xs</a><a id="13924" class="Symbol">)</a> <a id="13926" class="Symbol">{</a><a id="13927" href="Data.List.Relation.Unary.Any.Properties.html#13927" class="Bound">ys</a><a id="13929" class="Symbol">}</a> <a id="13931" class="Symbol">(</a><a id="13932" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13937" href="Data.List.Relation.Unary.Any.Properties.html#13937" class="Bound">p</a><a id="13938" class="Symbol">)</a>
    <a id="13944" class="Keyword">rewrite</a> <a id="13952" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="13960" href="Data.List.Relation.Unary.Any.Properties.html#13927" class="Bound">ys</a> <a id="13963" class="Symbol">{</a><a id="13964" class="Argument">ys</a> <a id="13967" class="Symbol">=</a> <a id="13969" href="Data.List.Relation.Unary.Any.Properties.html#13918" class="Bound">x</a> <a id="13971" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13973" href="Data.List.Relation.Unary.Any.Properties.html#13922" class="Bound">xs</a><a id="13975" class="Symbol">}</a> <a id="13977" class="Symbol">(</a><a id="13978" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13983" class="Symbol">(</a><a id="13984" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="13989" href="Data.List.Relation.Unary.Any.Properties.html#13937" class="Bound">p</a><a id="13990" class="Symbol">))</a> <a id="13993" class="Symbol">=</a> <a id="13995" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14002" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14018" class="Symbol">(</a><a id="14019" href="Data.List.Relation.Unary.Any.Properties.html#14019" class="Bound">x</a> <a id="14021" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14023" href="Data.List.Relation.Unary.Any.Properties.html#14023" class="Bound">xs</a><a id="14025" class="Symbol">)</a>      <a id="14032" class="Symbol">(</a><a id="14033" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14039" href="Data.List.Relation.Unary.Any.Properties.html#14039" class="Bound">p</a><a id="14040" class="Symbol">)</a> <a id="14042" class="Keyword">with</a> <a id="14047" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="14051" href="Data.List.Relation.Unary.Any.Properties.html#14023" class="Bound">xs</a> <a id="14054" href="Data.List.Relation.Unary.Any.Properties.html#14039" class="Bound">p</a> <a id="14056" class="Symbol">|</a> <a id="14058" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14074" href="Data.List.Relation.Unary.Any.Properties.html#14023" class="Bound">xs</a> <a id="14077" href="Data.List.Relation.Unary.Any.Properties.html#14039" class="Bound">p</a>
  <a id="14081" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14097" class="Symbol">(</a><a id="14098" href="Data.List.Relation.Unary.Any.Properties.html#14098" class="Bound">x</a> <a id="14100" class="InductiveConstructor Operator">∷</a> <a id="14102" href="Data.List.Relation.Unary.Any.Properties.html#14102" class="Bound">xs</a><a id="14104" class="Symbol">)</a> <a id="14106" class="Symbol">{</a><a id="14107" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="Bound">ys</a><a id="14109" class="Symbol">}</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14118" class="DottedPattern Symbol">.(</a><a id="14120" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="14122" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="14127" href="Data.List.Relation.Unary.Any.Properties.html#14102" class="DottedPattern Bound">xs</a> <a id="14130" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="14132" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="14137" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="14140" class="DottedPattern Symbol">(</a><a id="14141" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="DottedPattern Function">++⁻</a> <a id="14145" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="DottedPattern Bound">ys</a> <a id="14148" class="DottedPattern Symbol">(</a><a id="14149" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="14154" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="DottedPattern Bound">ys</a> <a id="14157" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="DottedPattern Bound">p</a><a id="14158" class="DottedPattern Symbol">)))</a><a id="14161" class="Symbol">)</a>
    <a id="14167" class="Symbol">|</a> <a id="14169" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14174" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="Bound">p</a> <a id="14176" class="Symbol">|</a> <a id="14178" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="14187" class="Keyword">rewrite</a> <a id="14195" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14203" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="Bound">ys</a> <a id="14206" class="Symbol">(</a><a id="14207" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>                 <a id="14228" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="Bound">p</a><a id="14229" class="Symbol">)</a>
          <a id="14241" class="Symbol">|</a> <a id="14243" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14251" href="Data.List.Relation.Unary.Any.Properties.html#14107" class="Bound">ys</a> <a id="14254" class="Symbol">(</a><a id="14255" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14260" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14262" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14268" class="Symbol">{</a><a id="14269" class="Argument">x</a> <a id="14271" class="Symbol">=</a> <a id="14273" href="Data.List.Relation.Unary.Any.Properties.html#14098" class="Bound">x</a><a id="14274" class="Symbol">}</a> <a id="14276" href="Data.List.Relation.Unary.Any.Properties.html#14174" class="Bound">p</a><a id="14277" class="Symbol">)</a> <a id="14279" class="Symbol">=</a> <a id="14281" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="14288" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14304" class="Symbol">(</a><a id="14305" href="Data.List.Relation.Unary.Any.Properties.html#14305" class="Bound">x</a> <a id="14307" class="InductiveConstructor Operator">∷</a> <a id="14309" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="Bound">xs</a><a id="14311" class="Symbol">)</a> <a id="14313" class="Symbol">{</a><a id="14314" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="Bound">ys</a><a id="14316" class="Symbol">}</a> <a id="14318" class="Symbol">(</a><a id="14319" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="14325" class="DottedPattern Symbol">.(</a><a id="14327" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">[</a> <a id="14329" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="14334" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="DottedPattern Bound">xs</a> <a id="14337" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">,</a> <a id="14339" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="14344" href="Data.Sum.Base.html#980" class="DottedPattern Function Operator">]′</a> <a id="14347" class="DottedPattern Symbol">(</a><a id="14348" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="DottedPattern Function">++⁻</a> <a id="14352" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="DottedPattern Bound">ys</a> <a id="14355" class="DottedPattern Symbol">(</a><a id="14356" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="14361" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="DottedPattern Bound">p</a><a id="14362" class="DottedPattern Symbol">)))</a><a id="14365" class="Symbol">)</a>
    <a id="14371" class="Symbol">|</a> <a id="14373" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="14378" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="Bound">p</a> <a id="14380" class="Symbol">|</a> <a id="14382" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="14391" class="Keyword">rewrite</a> <a id="14399" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14407" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="Bound">ys</a> <a id="14410" class="Symbol">{</a><a id="14411" class="Argument">ys</a> <a id="14414" class="Symbol">=</a>     <a id="14420" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="Bound">xs</a><a id="14422" class="Symbol">}</a> <a id="14424" class="Symbol">(</a><a id="14425" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14430" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="Bound">p</a><a id="14431" class="Symbol">)</a>
          <a id="14443" class="Symbol">|</a> <a id="14445" href="Data.List.Relation.Unary.Any.Properties.html#13110" class="Function">++⁻∘++⁺</a> <a id="14453" href="Data.List.Relation.Unary.Any.Properties.html#14314" class="Bound">ys</a> <a id="14456" class="Symbol">{</a><a id="14457" class="Argument">ys</a> <a id="14460" class="Symbol">=</a> <a id="14462" href="Data.List.Relation.Unary.Any.Properties.html#14305" class="Bound">x</a> <a id="14464" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="14466" href="Data.List.Relation.Unary.Any.Properties.html#14309" class="Bound">xs</a><a id="14468" class="Symbol">}</a> <a id="14470" class="Symbol">(</a><a id="14471" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="14476" href="Data.List.Relation.Unary.Any.Properties.html#14378" class="Bound">p</a><a id="14477" class="Symbol">)</a> <a id="14479" class="Symbol">=</a> <a id="14481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="14489" href="Data.List.Relation.Unary.Any.Properties.html#14489" class="Function">++↔++</a> <a id="14495" class="Symbol">:</a> <a id="14497" class="Symbol">∀</a> <a id="14499" href="Data.List.Relation.Unary.Any.Properties.html#14499" class="Bound">xs</a> <a id="14502" href="Data.List.Relation.Unary.Any.Properties.html#14502" class="Bound">ys</a> <a id="14505" class="Symbol">→</a> <a id="14507" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14511" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14513" class="Symbol">(</a><a id="14514" href="Data.List.Relation.Unary.Any.Properties.html#14499" class="Bound">xs</a> <a id="14517" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14520" href="Data.List.Relation.Unary.Any.Properties.html#14502" class="Bound">ys</a><a id="14522" class="Symbol">)</a> <a id="14524" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="14526" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14530" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14532" class="Symbol">(</a><a id="14533" href="Data.List.Relation.Unary.Any.Properties.html#14502" class="Bound">ys</a> <a id="14536" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14539" href="Data.List.Relation.Unary.Any.Properties.html#14499" class="Bound">xs</a><a id="14541" class="Symbol">)</a>
  <a id="14545" href="Data.List.Relation.Unary.Any.Properties.html#14489" class="Function">++↔++</a> <a id="14551" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a> <a id="14554" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a> <a id="14557" class="Symbol">=</a> <a id="14559" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="14565" class="Symbol">(</a><a id="14566" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="14574" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a> <a id="14577" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a><a id="14579" class="Symbol">)</a> <a id="14581" class="Symbol">(</a><a id="14582" href="Data.List.Relation.Unary.Any.Properties.html#13607" class="Function">++-comm</a> <a id="14590" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a> <a id="14593" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a><a id="14595" class="Symbol">)</a>
                        <a id="14621" class="Symbol">(</a><a id="14622" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14638" href="Data.List.Relation.Unary.Any.Properties.html#14554" class="Bound">ys</a><a id="14640" class="Symbol">)</a> <a id="14642" class="Symbol">(</a><a id="14643" href="Data.List.Relation.Unary.Any.Properties.html#13713" class="Function">++-comm∘++-comm</a> <a id="14659" href="Data.List.Relation.Unary.Any.Properties.html#14551" class="Bound">xs</a><a id="14661" class="Symbol">)</a>

  <a id="14666" href="Data.List.Relation.Unary.Any.Properties.html#14666" class="Function">++-insert</a> <a id="14676" class="Symbol">:</a> <a id="14678" class="Symbol">∀</a> <a id="14680" href="Data.List.Relation.Unary.Any.Properties.html#14680" class="Bound">xs</a> <a id="14683" class="Symbol">{</a><a id="14684" href="Data.List.Relation.Unary.Any.Properties.html#14684" class="Bound">ys</a><a id="14686" class="Symbol">}</a> <a id="14688" class="Symbol">→</a> <a id="14690" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14692" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="14694" class="Symbol">→</a> <a id="14696" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14700" href="Data.List.Relation.Unary.Any.Properties.html#12408" class="Bound">P</a> <a id="14702" class="Symbol">(</a><a id="14703" href="Data.List.Relation.Unary.Any.Properties.html#14680" class="Bound">xs</a> <a id="14706" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14709" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="14711" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="14713" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="14715" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14718" href="Data.List.Relation.Unary.Any.Properties.html#14684" class="Bound">ys</a><a id="14720" class="Symbol">)</a>
  <a id="14724" href="Data.List.Relation.Unary.Any.Properties.html#14666" class="Function">++-insert</a> <a id="14734" href="Data.List.Relation.Unary.Any.Properties.html#14734" class="Bound">xs</a> <a id="14737" href="Data.List.Relation.Unary.Any.Properties.html#14737" class="Bound">Px</a> <a id="14740" class="Symbol">=</a> <a id="14742" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="14747" href="Data.List.Relation.Unary.Any.Properties.html#14734" class="Bound">xs</a> <a id="14750" class="Symbol">(</a><a id="14751" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="14756" class="Symbol">(</a><a id="14757" href="Data.List.Relation.Unary.Any.Properties.html#10940" class="Function">singleton⁺</a> <a id="14768" href="Data.List.Relation.Unary.Any.Properties.html#14737" class="Bound">Px</a><a id="14770" class="Symbol">))</a>

<a id="14774" class="Comment">------------------------------------------------------------------------</a>
<a id="14847" class="Comment">-- concat</a>

<a id="14858" class="Keyword">module</a> <a id="14865" href="Data.List.Relation.Unary.Any.Properties.html#14865" class="Module">_</a> <a id="14867" class="Symbol">{</a><a id="14868" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="14870" class="Symbol">:</a> <a id="14872" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="14874" class="Symbol">→</a> <a id="14876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="14880" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="14881" class="Symbol">}</a> <a id="14883" class="Keyword">where</a>

  <a id="14892" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="14900" class="Symbol">:</a> <a id="14902" class="Symbol">∀</a> <a id="14904" class="Symbol">{</a><a id="14905" href="Data.List.Relation.Unary.Any.Properties.html#14905" class="Bound">xss</a><a id="14908" class="Symbol">}</a> <a id="14910" class="Symbol">→</a> <a id="14912" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14916" class="Symbol">(</a><a id="14917" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14921" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="14922" class="Symbol">)</a> <a id="14924" href="Data.List.Relation.Unary.Any.Properties.html#14905" class="Bound">xss</a> <a id="14928" class="Symbol">→</a> <a id="14930" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="14934" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="14936" class="Symbol">(</a><a id="14937" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="14944" href="Data.List.Relation.Unary.Any.Properties.html#14905" class="Bound">xss</a><a id="14947" class="Symbol">)</a>
  <a id="14951" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="14959" class="Symbol">(</a><a id="14960" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="14965" href="Data.List.Relation.Unary.Any.Properties.html#14965" class="Bound">p</a><a id="14966" class="Symbol">)</a>           <a id="14978" class="Symbol">=</a> <a id="14980" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="14985" href="Data.List.Relation.Unary.Any.Properties.html#14965" class="Bound">p</a>
  <a id="14989" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="14997" class="Symbol">(</a><a id="14998" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15004" class="Symbol">{</a><a id="15005" class="Argument">x</a> <a id="15007" class="Symbol">=</a> <a id="15009" href="Data.List.Relation.Unary.Any.Properties.html#15009" class="Bound">xs</a><a id="15011" class="Symbol">}</a> <a id="15013" href="Data.List.Relation.Unary.Any.Properties.html#15013" class="Bound">p</a><a id="15014" class="Symbol">)</a> <a id="15016" class="Symbol">=</a> <a id="15018" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="15023" href="Data.List.Relation.Unary.Any.Properties.html#15009" class="Bound">xs</a> <a id="15026" class="Symbol">(</a><a id="15027" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="15035" href="Data.List.Relation.Unary.Any.Properties.html#15013" class="Bound">p</a><a id="15036" class="Symbol">)</a>

  <a id="15041" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15049" class="Symbol">:</a> <a id="15051" class="Symbol">∀</a> <a id="15053" href="Data.List.Relation.Unary.Any.Properties.html#15053" class="Bound">xss</a> <a id="15057" class="Symbol">→</a> <a id="15059" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15063" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15065" class="Symbol">(</a><a id="15066" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="15073" href="Data.List.Relation.Unary.Any.Properties.html#15053" class="Bound">xss</a><a id="15076" class="Symbol">)</a> <a id="15078" class="Symbol">→</a> <a id="15080" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15084" class="Symbol">(</a><a id="15085" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15089" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="15090" class="Symbol">)</a> <a id="15092" href="Data.List.Relation.Unary.Any.Properties.html#15053" class="Bound">xss</a>
  <a id="15098" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15106" class="Symbol">(</a><a id="15107" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15116" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15118" href="Data.List.Relation.Unary.Any.Properties.html#15118" class="Bound">xss</a><a id="15121" class="Symbol">)</a> <a id="15123" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a>         <a id="15133" class="Symbol">=</a> <a id="15135" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15141" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15143" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15151" href="Data.List.Relation.Unary.Any.Properties.html#15118" class="Bound">xss</a> <a id="15155" href="Data.List.Relation.Unary.Any.Properties.html#15123" class="Bound">p</a>
  <a id="15159" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15167" class="Symbol">((</a><a id="15169" href="Data.List.Relation.Unary.Any.Properties.html#15169" class="Bound">x</a> <a id="15171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15173" href="Data.List.Relation.Unary.Any.Properties.html#15173" class="Bound">xs</a><a id="15175" class="Symbol">)</a> <a id="15177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15179" href="Data.List.Relation.Unary.Any.Properties.html#15179" class="Bound">xss</a><a id="15182" class="Symbol">)</a> <a id="15184" class="Symbol">(</a><a id="15185" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="15191" href="Data.List.Relation.Unary.Any.Properties.html#15191" class="Bound">p</a><a id="15192" class="Symbol">)</a> <a id="15194" class="Symbol">=</a> <a id="15196" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15201" class="Symbol">(</a><a id="15202" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15207" href="Data.List.Relation.Unary.Any.Properties.html#15191" class="Bound">p</a><a id="15208" class="Symbol">)</a>
  <a id="15212" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15220" class="Symbol">((</a><a id="15222" href="Data.List.Relation.Unary.Any.Properties.html#15222" class="Bound">x</a> <a id="15224" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15226" href="Data.List.Relation.Unary.Any.Properties.html#15226" class="Bound">xs</a><a id="15228" class="Symbol">)</a> <a id="15230" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15232" href="Data.List.Relation.Unary.Any.Properties.html#15232" class="Bound">xss</a><a id="15235" class="Symbol">)</a> <a id="15237" class="Symbol">(</a><a id="15238" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15244" href="Data.List.Relation.Unary.Any.Properties.html#15244" class="Bound">p</a><a id="15245" class="Symbol">)</a> <a id="15247" class="Keyword">with</a> <a id="15252" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15260" class="Symbol">(</a><a id="15261" href="Data.List.Relation.Unary.Any.Properties.html#15226" class="Bound">xs</a> <a id="15264" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15266" href="Data.List.Relation.Unary.Any.Properties.html#15232" class="Bound">xss</a><a id="15269" class="Symbol">)</a> <a id="15271" href="Data.List.Relation.Unary.Any.Properties.html#15244" class="Bound">p</a>
  <a id="15275" class="Symbol">...</a> <a id="15279" class="Symbol">|</a> <a id="15281" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="15287" href="Data.List.Relation.Unary.Any.Properties.html#15287" class="Bound">p′</a> <a id="15290" class="Symbol">=</a> <a id="15292" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15297" class="Symbol">(</a><a id="15298" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15304" href="Data.List.Relation.Unary.Any.Properties.html#15287" class="Bound">p′</a><a id="15306" class="Symbol">)</a>
  <a id="15310" class="Symbol">...</a> <a id="15314" class="Symbol">|</a> <a id="15316" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15322" href="Data.List.Relation.Unary.Any.Properties.html#15322" class="Bound">p′</a> <a id="15325" class="Symbol">=</a> <a id="15327" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15333" href="Data.List.Relation.Unary.Any.Properties.html#15322" class="Bound">p′</a>

  <a id="15339" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15352" class="Symbol">:</a> <a id="15354" class="Symbol">∀</a> <a id="15356" class="Symbol">{</a><a id="15357" href="Data.List.Relation.Unary.Any.Properties.html#15357" class="Bound">xs</a><a id="15359" class="Symbol">}</a> <a id="15361" href="Data.List.Relation.Unary.Any.Properties.html#15361" class="Bound">xss</a> <a id="15365" class="Symbol">(</a><a id="15366" href="Data.List.Relation.Unary.Any.Properties.html#15366" class="Bound">p</a> <a id="15368" class="Symbol">:</a> <a id="15370" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15374" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15376" href="Data.List.Relation.Unary.Any.Properties.html#15357" class="Bound">xs</a><a id="15378" class="Symbol">)</a> <a id="15380" class="Symbol">→</a>
                 <a id="15399" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15407" class="Symbol">(</a><a id="15408" href="Data.List.Relation.Unary.Any.Properties.html#15357" class="Bound">xs</a> <a id="15411" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15413" href="Data.List.Relation.Unary.Any.Properties.html#15361" class="Bound">xss</a><a id="15416" class="Symbol">)</a> <a id="15418" class="Symbol">(</a><a id="15419" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="15424" href="Data.List.Relation.Unary.Any.Properties.html#15366" class="Bound">p</a><a id="15425" class="Symbol">)</a> <a id="15427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15429" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15434" href="Data.List.Relation.Unary.Any.Properties.html#15366" class="Bound">p</a>
  <a id="15438" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15451" href="Data.List.Relation.Unary.Any.Properties.html#15451" class="Bound">xss</a> <a id="15455" class="Symbol">(</a><a id="15456" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="15462" href="Data.List.Relation.Unary.Any.Properties.html#15462" class="Bound">p</a><a id="15463" class="Symbol">)</a> <a id="15465" class="Symbol">=</a> <a id="15467" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15474" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15487" href="Data.List.Relation.Unary.Any.Properties.html#15487" class="Bound">xss</a> <a id="15491" class="Symbol">(</a><a id="15492" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15498" href="Data.List.Relation.Unary.Any.Properties.html#15498" class="Bound">p</a><a id="15499" class="Symbol">)</a> <a id="15501" class="Keyword">rewrite</a> <a id="15509" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="15522" href="Data.List.Relation.Unary.Any.Properties.html#15487" class="Bound">xss</a> <a id="15526" href="Data.List.Relation.Unary.Any.Properties.html#15498" class="Bound">p</a> <a id="15528" class="Symbol">=</a> <a id="15530" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15538" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15551" class="Symbol">:</a> <a id="15553" class="Symbol">∀</a> <a id="15555" href="Data.List.Relation.Unary.Any.Properties.html#15555" class="Bound">xs</a> <a id="15558" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a> <a id="15562" class="Symbol">(</a><a id="15563" href="Data.List.Relation.Unary.Any.Properties.html#15563" class="Bound">p</a> <a id="15565" class="Symbol">:</a> <a id="15567" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15571" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15573" class="Symbol">(</a><a id="15574" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="15581" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a><a id="15584" class="Symbol">))</a> <a id="15587" class="Symbol">→</a>
                   <a id="15608" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15616" class="Symbol">(</a><a id="15617" href="Data.List.Relation.Unary.Any.Properties.html#15555" class="Bound">xs</a> <a id="15620" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15622" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a><a id="15625" class="Symbol">)</a> <a id="15627" class="Symbol">(</a><a id="15628" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="15633" href="Data.List.Relation.Unary.Any.Properties.html#15555" class="Bound">xs</a> <a id="15636" href="Data.List.Relation.Unary.Any.Properties.html#15563" class="Bound">p</a><a id="15637" class="Symbol">)</a> <a id="15639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15641" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="15647" class="Symbol">(</a><a id="15648" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15656" href="Data.List.Relation.Unary.Any.Properties.html#15558" class="Bound">xss</a> <a id="15660" href="Data.List.Relation.Unary.Any.Properties.html#15563" class="Bound">p</a><a id="15661" class="Symbol">)</a>
  <a id="15665" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15687" href="Data.List.Relation.Unary.Any.Properties.html#15687" class="Bound">xss</a> <a id="15691" href="Data.List.Relation.Unary.Any.Properties.html#15691" class="Bound">p</a> <a id="15693" class="Symbol">=</a> <a id="15695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15702" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15715" class="Symbol">(</a><a id="15716" href="Data.List.Relation.Unary.Any.Properties.html#15716" class="Bound">x</a> <a id="15718" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15720" href="Data.List.Relation.Unary.Any.Properties.html#15720" class="Bound">xs</a><a id="15722" class="Symbol">)</a> <a id="15724" href="Data.List.Relation.Unary.Any.Properties.html#15724" class="Bound">xss</a> <a id="15728" href="Data.List.Relation.Unary.Any.Properties.html#15728" class="Bound">p</a> <a id="15730" class="Keyword">rewrite</a> <a id="15738" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="15751" href="Data.List.Relation.Unary.Any.Properties.html#15720" class="Bound">xs</a> <a id="15754" href="Data.List.Relation.Unary.Any.Properties.html#15724" class="Bound">xss</a> <a id="15758" href="Data.List.Relation.Unary.Any.Properties.html#15728" class="Bound">p</a> <a id="15760" class="Symbol">=</a> <a id="15762" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="15770" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15786" class="Symbol">:</a> <a id="15788" class="Symbol">∀</a> <a id="15790" href="Data.List.Relation.Unary.Any.Properties.html#15790" class="Bound">xss</a> <a id="15794" class="Symbol">(</a><a id="15795" href="Data.List.Relation.Unary.Any.Properties.html#15795" class="Bound">p</a> <a id="15797" class="Symbol">:</a> <a id="15799" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="15803" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="15805" class="Symbol">(</a><a id="15806" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="15813" href="Data.List.Relation.Unary.Any.Properties.html#15790" class="Bound">xss</a><a id="15816" class="Symbol">))</a> <a id="15819" class="Symbol">→</a>
                      <a id="15843" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="15851" class="Symbol">(</a><a id="15852" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="15860" href="Data.List.Relation.Unary.Any.Properties.html#15790" class="Bound">xss</a> <a id="15864" href="Data.List.Relation.Unary.Any.Properties.html#15795" class="Bound">p</a><a id="15865" class="Symbol">)</a> <a id="15867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15869" href="Data.List.Relation.Unary.Any.Properties.html#15795" class="Bound">p</a>
  <a id="15873" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15889" class="Symbol">(</a><a id="15890" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="15899" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15901" href="Data.List.Relation.Unary.Any.Properties.html#15901" class="Bound">xss</a><a id="15904" class="Symbol">)</a> <a id="15906" href="Data.List.Relation.Unary.Any.Properties.html#15906" class="Bound">p</a>         <a id="15916" class="Symbol">=</a> <a id="15918" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15934" href="Data.List.Relation.Unary.Any.Properties.html#15901" class="Bound">xss</a> <a id="15938" href="Data.List.Relation.Unary.Any.Properties.html#15906" class="Bound">p</a>
  <a id="15942" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="15958" class="Symbol">((</a><a id="15960" href="Data.List.Relation.Unary.Any.Properties.html#15960" class="Bound">x</a> <a id="15962" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15964" href="Data.List.Relation.Unary.Any.Properties.html#15964" class="Bound">xs</a><a id="15966" class="Symbol">)</a> <a id="15968" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="15970" href="Data.List.Relation.Unary.Any.Properties.html#15970" class="Bound">xss</a><a id="15973" class="Symbol">)</a> <a id="15975" class="Symbol">(</a><a id="15976" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="15981" href="Data.List.Relation.Unary.Any.Properties.html#15981" class="Bound">p</a><a id="15982" class="Symbol">)</a>  <a id="15985" class="Symbol">=</a> <a id="15987" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="15994" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="16010" class="Symbol">((</a><a id="16012" href="Data.List.Relation.Unary.Any.Properties.html#16012" class="Bound">x</a> <a id="16014" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16016" href="Data.List.Relation.Unary.Any.Properties.html#16016" class="Bound">xs</a><a id="16018" class="Symbol">)</a> <a id="16020" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16022" href="Data.List.Relation.Unary.Any.Properties.html#16022" class="Bound">xss</a><a id="16025" class="Symbol">)</a> <a id="16027" class="Symbol">(</a><a id="16028" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16034" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a><a id="16035" class="Symbol">)</a>
    <a id="16041" class="Keyword">with</a> <a id="16046" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a> <a id="16048" class="Symbol">|</a> <a id="16050" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16058" class="Symbol">(</a><a id="16059" href="Data.List.Relation.Unary.Any.Properties.html#16016" class="Bound">xs</a> <a id="16062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16064" href="Data.List.Relation.Unary.Any.Properties.html#16022" class="Bound">xss</a><a id="16067" class="Symbol">)</a> <a id="16069" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a> <a id="16071" class="Symbol">|</a> <a id="16073" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="16089" class="Symbol">(</a><a id="16090" href="Data.List.Relation.Unary.Any.Properties.html#16016" class="Bound">xs</a> <a id="16093" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16095" href="Data.List.Relation.Unary.Any.Properties.html#16022" class="Bound">xss</a><a id="16098" class="Symbol">)</a> <a id="16100" href="Data.List.Relation.Unary.Any.Properties.html#16034" class="Bound">p</a>
  <a id="16104" class="Symbol">...</a> <a id="16108" class="Symbol">|</a> <a id="16110" class="DottedPattern Symbol">.(</a><a id="16112" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="DottedPattern Function">++⁺ˡ</a> <a id="16117" href="Data.List.Relation.Unary.Any.Properties.html#16142" class="DottedPattern Bound">p′</a><a id="16119" class="DottedPattern Symbol">)</a>              <a id="16134" class="Symbol">|</a> <a id="16136" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="16142" href="Data.List.Relation.Unary.Any.Properties.html#16142" class="Bound">p′</a> <a id="16145" class="Symbol">|</a> <a id="16147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16152" class="Symbol">=</a> <a id="16154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="16161" class="Symbol">...</a> <a id="16165" class="Symbol">|</a> <a id="16167" class="DottedPattern Symbol">.(</a><a id="16169" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="DottedPattern Function">++⁺ʳ</a> <a id="16174" class="DottedPattern Bound">xs</a> <a id="16177" class="DottedPattern Symbol">(</a><a id="16178" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="DottedPattern Function">concat⁺</a> <a id="16186" href="Data.List.Relation.Unary.Any.Properties.html#16199" class="DottedPattern Bound">p′</a><a id="16188" class="DottedPattern Symbol">))</a> <a id="16191" class="Symbol">|</a> <a id="16193" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16199" href="Data.List.Relation.Unary.Any.Properties.html#16199" class="Bound">p′</a> <a id="16202" class="Symbol">|</a> <a id="16204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16209" class="Symbol">=</a> <a id="16211" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="16219" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16235" class="Symbol">:</a> <a id="16237" class="Symbol">∀</a> <a id="16239" class="Symbol">{</a><a id="16240" href="Data.List.Relation.Unary.Any.Properties.html#16240" class="Bound">xss</a><a id="16243" class="Symbol">}</a> <a id="16245" class="Symbol">(</a><a id="16246" href="Data.List.Relation.Unary.Any.Properties.html#16246" class="Bound">p</a> <a id="16248" class="Symbol">:</a> <a id="16250" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16254" class="Symbol">(</a><a id="16255" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16259" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="16260" class="Symbol">)</a> <a id="16262" href="Data.List.Relation.Unary.Any.Properties.html#16240" class="Bound">xss</a><a id="16265" class="Symbol">)</a> <a id="16267" class="Symbol">→</a> <a id="16269" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16277" href="Data.List.Relation.Unary.Any.Properties.html#16240" class="Bound">xss</a> <a id="16281" class="Symbol">(</a><a id="16282" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16290" href="Data.List.Relation.Unary.Any.Properties.html#16246" class="Bound">p</a><a id="16291" class="Symbol">)</a> <a id="16293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16295" href="Data.List.Relation.Unary.Any.Properties.html#16246" class="Bound">p</a>
  <a id="16299" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16315" class="Symbol">(</a><a id="16316" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>                      <a id="16342" href="Data.List.Relation.Unary.Any.Properties.html#16342" class="Bound">p</a><a id="16343" class="Symbol">)</a> <a id="16345" class="Symbol">=</a> <a id="16347" href="Data.List.Relation.Unary.Any.Properties.html#15339" class="Function">concat⁻∘++⁺ˡ</a> <a id="16360" class="Symbol">_</a> <a id="16362" href="Data.List.Relation.Unary.Any.Properties.html#16342" class="Bound">p</a>
  <a id="16366" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16382" class="Symbol">(</a><a id="16383" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16389" class="Symbol">{</a><a id="16390" class="Argument">x</a> <a id="16392" class="Symbol">=</a> <a id="16394" href="Data.List.Relation.Unary.Any.Properties.html#16394" class="Bound">xs</a><a id="16396" class="Symbol">}</a> <a id="16398" class="Symbol">{</a><a id="16399" class="Argument">xs</a> <a id="16402" class="Symbol">=</a> <a id="16404" href="Data.List.Relation.Unary.Any.Properties.html#16404" class="Bound">xss</a><a id="16407" class="Symbol">}</a> <a id="16409" href="Data.List.Relation.Unary.Any.Properties.html#16409" class="Bound">p</a><a id="16410" class="Symbol">)</a>
    <a id="16416" class="Keyword">rewrite</a> <a id="16424" href="Data.List.Relation.Unary.Any.Properties.html#15538" class="Function">concat⁻∘++⁺ʳ</a> <a id="16437" href="Data.List.Relation.Unary.Any.Properties.html#16394" class="Bound">xs</a> <a id="16440" href="Data.List.Relation.Unary.Any.Properties.html#16404" class="Bound">xss</a> <a id="16444" class="Symbol">(</a><a id="16445" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16453" href="Data.List.Relation.Unary.Any.Properties.html#16409" class="Bound">p</a><a id="16454" class="Symbol">)</a> <a id="16456" class="Symbol">=</a>
      <a id="16464" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16469" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="16475" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="16477" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a> <a id="16493" href="Data.List.Relation.Unary.Any.Properties.html#16409" class="Bound">p</a>

  <a id="16498" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="16506" class="Symbol">:</a> <a id="16508" class="Symbol">∀</a> <a id="16510" class="Symbol">{</a><a id="16511" href="Data.List.Relation.Unary.Any.Properties.html#16511" class="Bound">xss</a><a id="16514" class="Symbol">}</a> <a id="16516" class="Symbol">→</a> <a id="16518" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16522" class="Symbol">(</a><a id="16523" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16527" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a><a id="16528" class="Symbol">)</a> <a id="16530" href="Data.List.Relation.Unary.Any.Properties.html#16511" class="Bound">xss</a> <a id="16534" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="16536" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16540" href="Data.List.Relation.Unary.Any.Properties.html#14868" class="Bound">P</a> <a id="16542" class="Symbol">(</a><a id="16543" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="16550" href="Data.List.Relation.Unary.Any.Properties.html#16511" class="Bound">xss</a><a id="16553" class="Symbol">)</a>
  <a id="16557" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="16565" class="Symbol">{</a><a id="16566" href="Data.List.Relation.Unary.Any.Properties.html#16566" class="Bound">xss</a><a id="16569" class="Symbol">}</a> <a id="16571" class="Symbol">=</a> <a id="16573" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="16579" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16587" class="Symbol">(</a><a id="16588" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16596" href="Data.List.Relation.Unary.Any.Properties.html#16566" class="Bound">xss</a><a id="16599" class="Symbol">)</a> <a id="16601" class="Symbol">(</a><a id="16602" href="Data.List.Relation.Unary.Any.Properties.html#15770" class="Function">concat⁺∘concat⁻</a> <a id="16618" href="Data.List.Relation.Unary.Any.Properties.html#16566" class="Bound">xss</a><a id="16621" class="Symbol">)</a> <a id="16623" href="Data.List.Relation.Unary.Any.Properties.html#16219" class="Function">concat⁻∘concat⁺</a>

<a id="16640" class="Comment">------------------------------------------------------------------------</a>
<a id="16713" class="Comment">-- concatMap</a>

<a id="16727" class="Keyword">module</a> <a id="16734" href="Data.List.Relation.Unary.Any.Properties.html#16734" class="Module">_</a> <a id="16736" class="Symbol">(</a><a id="16737" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a> <a id="16739" class="Symbol">:</a> <a id="16741" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="16743" class="Symbol">→</a> <a id="16745" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="16750" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="16751" class="Symbol">)</a> <a id="16753" class="Symbol">{</a><a id="16754" href="Data.List.Relation.Unary.Any.Properties.html#16754" class="Bound">p</a><a id="16755" class="Symbol">}</a> <a id="16757" class="Symbol">{</a><a id="16758" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16760" class="Symbol">:</a> <a id="16762" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="16767" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="16769" href="Data.List.Relation.Unary.Any.Properties.html#16754" class="Bound">p</a><a id="16770" class="Symbol">}</a> <a id="16772" class="Keyword">where</a>

  <a id="16781" href="Data.List.Relation.Unary.Any.Properties.html#16781" class="Function">concatMap⁺</a> <a id="16792" class="Symbol">:</a> <a id="16794" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16798" class="Symbol">(</a><a id="16799" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16803" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16805" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16807" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a><a id="16808" class="Symbol">)</a> <a id="16810" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="16813" class="Symbol">→</a> <a id="16815" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16819" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16821" class="Symbol">(</a><a id="16822" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="16832" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a> <a id="16834" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="16836" class="Symbol">)</a>
  <a id="16840" href="Data.List.Relation.Unary.Any.Properties.html#16781" class="Function">concatMap⁺</a> <a id="16851" class="Symbol">=</a> <a id="16853" href="Data.List.Relation.Unary.Any.Properties.html#14892" class="Function">concat⁺</a> <a id="16861" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16863" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a>

  <a id="16871" href="Data.List.Relation.Unary.Any.Properties.html#16871" class="Function">concatMap⁻</a> <a id="16882" class="Symbol">:</a> <a id="16884" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16888" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16890" class="Symbol">(</a><a id="16891" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="16901" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a> <a id="16903" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="16905" class="Symbol">)</a> <a id="16907" class="Symbol">→</a> <a id="16909" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16913" class="Symbol">(</a><a id="16914" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="16918" href="Data.List.Relation.Unary.Any.Properties.html#16758" class="Bound">P</a> <a id="16920" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16922" href="Data.List.Relation.Unary.Any.Properties.html#16737" class="Bound">f</a><a id="16923" class="Symbol">)</a> <a id="16925" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="16930" href="Data.List.Relation.Unary.Any.Properties.html#16871" class="Function">concatMap⁻</a> <a id="16941" class="Symbol">=</a> <a id="16943" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="16948" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="16950" href="Data.List.Relation.Unary.Any.Properties.html#15041" class="Function">concat⁻</a> <a id="16958" class="Symbol">_</a>

<a id="16961" class="Comment">------------------------------------------------------------------------</a>
<a id="17034" class="Comment">-- cartesianProductWith</a>

<a id="17059" class="Keyword">module</a> <a id="17066" href="Data.List.Relation.Unary.Any.Properties.html#17066" class="Module">_</a> <a id="17068" class="Symbol">(</a><a id="17069" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17071" class="Symbol">:</a> <a id="17073" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="17075" class="Symbol">→</a> <a id="17077" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="17079" class="Symbol">→</a> <a id="17081" href="Data.List.Relation.Unary.Any.Properties.html#2574" class="Generalizable">C</a><a id="17082" class="Symbol">)</a> <a id="17084" class="Keyword">where</a>

  <a id="17093" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17115" class="Symbol">:</a> <a id="17117" class="Symbol">(∀</a> <a id="17120" class="Symbol">{</a><a id="17121" href="Data.List.Relation.Unary.Any.Properties.html#17121" class="Bound">x</a> <a id="17123" href="Data.List.Relation.Unary.Any.Properties.html#17123" class="Bound">y</a><a id="17124" class="Symbol">}</a> <a id="17126" class="Symbol">→</a> <a id="17128" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17130" href="Data.List.Relation.Unary.Any.Properties.html#17121" class="Bound">x</a> <a id="17132" class="Symbol">→</a> <a id="17134" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17136" href="Data.List.Relation.Unary.Any.Properties.html#17123" class="Bound">y</a> <a id="17138" class="Symbol">→</a> <a id="17140" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17142" class="Symbol">(</a><a id="17143" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17145" href="Data.List.Relation.Unary.Any.Properties.html#17121" class="Bound">x</a> <a id="17147" href="Data.List.Relation.Unary.Any.Properties.html#17123" class="Bound">y</a><a id="17148" class="Symbol">))</a> <a id="17151" class="Symbol">→</a>
                          <a id="17179" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17183" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17185" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="17188" class="Symbol">→</a> <a id="17190" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17194" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17196" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="17199" class="Symbol">→</a>
                          <a id="17227" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17231" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17233" class="Symbol">(</a><a id="17234" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="17255" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17257" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="17260" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="17262" class="Symbol">)</a>
  <a id="17266" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17288" href="Data.List.Relation.Unary.Any.Properties.html#17288" class="Bound">pres</a> <a id="17293" class="Symbol">(</a><a id="17294" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="17300" href="Data.List.Relation.Unary.Any.Properties.html#17300" class="Bound">px</a><a id="17302" class="Symbol">)</a>  <a id="17305" href="Data.List.Relation.Unary.Any.Properties.html#17305" class="Bound">qys</a> <a id="17309" class="Symbol">=</a> <a id="17311" href="Data.List.Relation.Unary.Any.Properties.html#12432" class="Function">++⁺ˡ</a> <a id="17316" class="Symbol">(</a><a id="17317" href="Data.List.Relation.Unary.Any.Properties.html#11165" class="Function">map⁺</a> <a id="17322" class="Symbol">(</a><a id="17323" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="17331" class="Symbol">(</a><a id="17332" href="Data.List.Relation.Unary.Any.Properties.html#17288" class="Bound">pres</a> <a id="17337" href="Data.List.Relation.Unary.Any.Properties.html#17300" class="Bound">px</a><a id="17339" class="Symbol">)</a> <a id="17341" href="Data.List.Relation.Unary.Any.Properties.html#17305" class="Bound">qys</a><a id="17344" class="Symbol">))</a>
  <a id="17349" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17371" href="Data.List.Relation.Unary.Any.Properties.html#17371" class="Bound">pres</a> <a id="17376" class="Symbol">(</a><a id="17377" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17383" href="Data.List.Relation.Unary.Any.Properties.html#17383" class="Bound">qxs</a><a id="17386" class="Symbol">)</a> <a id="17388" href="Data.List.Relation.Unary.Any.Properties.html#17388" class="Bound">qys</a> <a id="17392" class="Symbol">=</a> <a id="17394" href="Data.List.Relation.Unary.Any.Properties.html#12530" class="Function">++⁺ʳ</a> <a id="17399" class="Symbol">_</a> <a id="17401" class="Symbol">(</a><a id="17402" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="17424" href="Data.List.Relation.Unary.Any.Properties.html#17371" class="Bound">pres</a> <a id="17429" href="Data.List.Relation.Unary.Any.Properties.html#17383" class="Bound">qxs</a> <a id="17433" href="Data.List.Relation.Unary.Any.Properties.html#17388" class="Bound">qys</a><a id="17436" class="Symbol">)</a>

  <a id="17441" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="17463" class="Symbol">:</a> <a id="17465" class="Symbol">(∀</a> <a id="17468" class="Symbol">{</a><a id="17469" href="Data.List.Relation.Unary.Any.Properties.html#17469" class="Bound">x</a> <a id="17471" href="Data.List.Relation.Unary.Any.Properties.html#17471" class="Bound">y</a><a id="17472" class="Symbol">}</a> <a id="17474" class="Symbol">→</a> <a id="17476" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17478" class="Symbol">(</a><a id="17479" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17481" href="Data.List.Relation.Unary.Any.Properties.html#17469" class="Bound">x</a> <a id="17483" href="Data.List.Relation.Unary.Any.Properties.html#17471" class="Bound">y</a><a id="17484" class="Symbol">)</a> <a id="17486" class="Symbol">→</a> <a id="17488" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17490" href="Data.List.Relation.Unary.Any.Properties.html#17469" class="Bound">x</a> <a id="17492" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="17494" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17496" href="Data.List.Relation.Unary.Any.Properties.html#17471" class="Bound">y</a><a id="17497" class="Symbol">)</a> <a id="17499" class="Symbol">→</a> <a id="17501" class="Symbol">∀</a> <a id="17503" href="Data.List.Relation.Unary.Any.Properties.html#17503" class="Bound">xs</a> <a id="17506" href="Data.List.Relation.Unary.Any.Properties.html#17506" class="Bound">ys</a> <a id="17509" class="Symbol">→</a>
                          <a id="17537" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17541" href="Data.List.Relation.Unary.Any.Properties.html#2592" class="Generalizable">R</a> <a id="17543" class="Symbol">(</a><a id="17544" href="Data.List.Base.html#2110" class="Function">cartesianProductWith</a> <a id="17565" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17567" href="Data.List.Relation.Unary.Any.Properties.html#17503" class="Bound">xs</a> <a id="17570" href="Data.List.Relation.Unary.Any.Properties.html#17506" class="Bound">ys</a><a id="17572" class="Symbol">)</a> <a id="17574" class="Symbol">→</a>
                          <a id="17602" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17606" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="17608" href="Data.List.Relation.Unary.Any.Properties.html#17503" class="Bound">xs</a> <a id="17611" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="17613" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="17617" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="17619" href="Data.List.Relation.Unary.Any.Properties.html#17506" class="Bound">ys</a>
  <a id="17624" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="17646" href="Data.List.Relation.Unary.Any.Properties.html#17646" class="Bound">resp</a> <a id="17651" class="Symbol">(</a><a id="17652" href="Data.List.Relation.Unary.Any.Properties.html#17652" class="Bound">x</a> <a id="17654" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="17656" href="Data.List.Relation.Unary.Any.Properties.html#17656" class="Bound">xs</a><a id="17658" class="Symbol">)</a> <a id="17660" href="Data.List.Relation.Unary.Any.Properties.html#17660" class="Bound">ys</a> <a id="17663" href="Data.List.Relation.Unary.Any.Properties.html#17663" class="Bound">Rxsys</a> <a id="17669" class="Keyword">with</a> <a id="17674" href="Data.List.Relation.Unary.Any.Properties.html#12640" class="Function">++⁻</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Data.List.Base.html#1612" class="Function">map</a> <a id="17683" class="Symbol">(</a><a id="17684" href="Data.List.Relation.Unary.Any.Properties.html#17069" class="Bound">f</a> <a id="17686" href="Data.List.Relation.Unary.Any.Properties.html#17652" class="Bound">x</a><a id="17687" class="Symbol">)</a> <a id="17689" href="Data.List.Relation.Unary.Any.Properties.html#17660" class="Bound">ys</a><a id="17691" class="Symbol">)</a> <a id="17693" href="Data.List.Relation.Unary.Any.Properties.html#17663" class="Bound">Rxsys</a>
  <a id="17701" class="Symbol">...</a> <a id="17705" class="Symbol">|</a> <a id="17707" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="17712" href="Data.List.Relation.Unary.Any.Properties.html#17712" class="Bound">Rfxys</a> <a id="17718" class="Symbol">=</a> <a id="17720" class="Keyword">let</a> <a id="17724" href="Data.List.Relation.Unary.Any.Properties.html#17724" class="Bound">Rxys</a> <a id="17729" class="Symbol">=</a> <a id="17731" href="Data.List.Relation.Unary.Any.Properties.html#11274" class="Function">map⁻</a> <a id="17736" href="Data.List.Relation.Unary.Any.Properties.html#17712" class="Bound">Rfxys</a>
    <a id="17746" class="Keyword">in</a> <a id="17749" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="17754" class="Symbol">(</a><a id="17755" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17761" class="Symbol">(</a><a id="17762" class="Bound">resp</a> <a id="17767" class="Symbol">(</a><a id="17768" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17774" class="Symbol">(</a><a id="17775" href="Data.List.Relation.Unary.Any.html#2267" class="Function">Any.satisfied</a> <a id="17789" href="Data.List.Relation.Unary.Any.Properties.html#17724" class="Bound">Rxys</a><a id="17793" class="Symbol">))))</a> <a id="17798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17800" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="17808" class="Symbol">(</a><a id="17809" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17815" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17817" class="Bound">resp</a><a id="17821" class="Symbol">)</a> <a id="17823" href="Data.List.Relation.Unary.Any.Properties.html#17724" class="Bound">Rxys</a>
  <a id="17830" class="Symbol">...</a> <a id="17834" class="Symbol">|</a> <a id="17836" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="17841" href="Data.List.Relation.Unary.Any.Properties.html#17841" class="Bound">Rc</a>    <a id="17847" class="Symbol">=</a> <a id="17849" class="Keyword">let</a> <a id="17853" href="Data.List.Relation.Unary.Any.Properties.html#17853" class="Bound">pxs</a> <a id="17857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17859" href="Data.List.Relation.Unary.Any.Properties.html#17859" class="Bound">qys</a> <a id="17863" class="Symbol">=</a> <a id="17865" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="17887" class="Bound">resp</a> <a id="17892" class="Bound">xs</a> <a id="17895" class="Bound">ys</a> <a id="17898" href="Data.List.Relation.Unary.Any.Properties.html#17841" class="Bound">Rc</a>
    <a id="17905" class="Keyword">in</a> <a id="17908" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="17914" href="Data.List.Relation.Unary.Any.Properties.html#17853" class="Bound">pxs</a> <a id="17918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17920" href="Data.List.Relation.Unary.Any.Properties.html#17859" class="Bound">qys</a>

<a id="17925" class="Comment">------------------------------------------------------------------------</a>
<a id="17998" class="Comment">-- cartesianProduct</a>

<a id="cartesianProduct⁺"></a><a id="18019" href="Data.List.Relation.Unary.Any.Properties.html#18019" class="Function">cartesianProduct⁺</a> <a id="18037" class="Symbol">:</a> <a id="18039" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18043" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18045" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="18048" class="Symbol">→</a> <a id="18050" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18054" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="18056" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a> <a id="18059" class="Symbol">→</a>
                    <a id="18081" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18085" class="Symbol">(</a><a id="18086" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18088" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="18092" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="18093" class="Symbol">)</a> <a id="18095" class="Symbol">(</a><a id="18096" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="18113" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="18116" href="Data.List.Relation.Unary.Any.Properties.html#2624" class="Generalizable">ys</a><a id="18118" class="Symbol">)</a>
<a id="18120" href="Data.List.Relation.Unary.Any.Properties.html#18019" class="Function">cartesianProduct⁺</a> <a id="18138" class="Symbol">=</a> <a id="18140" href="Data.List.Relation.Unary.Any.Properties.html#17093" class="Function">cartesianProductWith⁺</a> <a id="18162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="18166" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="cartesianProduct⁻"></a><a id="18171" href="Data.List.Relation.Unary.Any.Properties.html#18171" class="Function">cartesianProduct⁻</a> <a id="18189" class="Symbol">:</a> <a id="18191" class="Symbol">∀</a> <a id="18193" href="Data.List.Relation.Unary.Any.Properties.html#18193" class="Bound">xs</a> <a id="18196" href="Data.List.Relation.Unary.Any.Properties.html#18196" class="Bound">ys</a> <a id="18199" class="Symbol">→</a> <a id="18201" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18205" class="Symbol">(</a><a id="18206" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18208" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="18212" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="18213" class="Symbol">)</a> <a id="18215" class="Symbol">(</a><a id="18216" href="Data.List.Base.html#2295" class="Function">cartesianProduct</a> <a id="18233" href="Data.List.Relation.Unary.Any.Properties.html#18193" class="Bound">xs</a> <a id="18236" href="Data.List.Relation.Unary.Any.Properties.html#18196" class="Bound">ys</a><a id="18238" class="Symbol">)</a> <a id="18240" class="Symbol">→</a>
                    <a id="18262" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18266" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18268" href="Data.List.Relation.Unary.Any.Properties.html#18193" class="Bound">xs</a> <a id="18271" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18273" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18277" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a> <a id="18279" href="Data.List.Relation.Unary.Any.Properties.html#18196" class="Bound">ys</a>
<a id="18282" href="Data.List.Relation.Unary.Any.Properties.html#18171" class="Function">cartesianProduct⁻</a> <a id="18300" class="Symbol">=</a> <a id="18302" href="Data.List.Relation.Unary.Any.Properties.html#17441" class="Function">cartesianProductWith⁻</a> <a id="18324" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="18328" href="Function.Base.html#704" class="Function">id</a>

<a id="18332" class="Comment">------------------------------------------------------------------------</a>
<a id="18405" class="Comment">-- applyUpTo</a>

<a id="applyUpTo⁺"></a><a id="18419" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18430" class="Symbol">:</a> <a id="18432" class="Symbol">∀</a> <a id="18434" href="Data.List.Relation.Unary.Any.Properties.html#18434" class="Bound">f</a> <a id="18436" class="Symbol">{</a><a id="18437" href="Data.List.Relation.Unary.Any.Properties.html#18437" class="Bound">i</a> <a id="18439" href="Data.List.Relation.Unary.Any.Properties.html#18439" class="Bound">n</a><a id="18440" class="Symbol">}</a> <a id="18442" class="Symbol">→</a> <a id="18444" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18446" class="Symbol">(</a><a id="18447" href="Data.List.Relation.Unary.Any.Properties.html#18434" class="Bound">f</a> <a id="18449" href="Data.List.Relation.Unary.Any.Properties.html#18437" class="Bound">i</a><a id="18450" class="Symbol">)</a> <a id="18452" class="Symbol">→</a> <a id="18454" href="Data.List.Relation.Unary.Any.Properties.html#18437" class="Bound">i</a> <a id="18456" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18458" href="Data.List.Relation.Unary.Any.Properties.html#18439" class="Bound">n</a> <a id="18460" class="Symbol">→</a> <a id="18462" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18466" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18468" class="Symbol">(</a><a id="18469" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18479" href="Data.List.Relation.Unary.Any.Properties.html#18434" class="Bound">f</a> <a id="18481" href="Data.List.Relation.Unary.Any.Properties.html#18439" class="Bound">n</a><a id="18482" class="Symbol">)</a>
<a id="18484" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18495" class="Symbol">_</a> <a id="18497" href="Data.List.Relation.Unary.Any.Properties.html#18497" class="Bound">p</a> <a id="18499" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="18509" class="Symbol">=</a> <a id="18511" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="18516" href="Data.List.Relation.Unary.Any.Properties.html#18497" class="Bound">p</a>
<a id="18518" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18529" href="Data.List.Relation.Unary.Any.Properties.html#18529" class="Bound">f</a> <a id="18531" href="Data.List.Relation.Unary.Any.Properties.html#18531" class="Bound">p</a> <a id="18533" class="Symbol">(</a><a id="18534" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="18538" href="Data.List.Relation.Unary.Any.Properties.html#18538" class="Bound">i&lt;n</a><a id="18541" class="Symbol">@(</a><a id="18543" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="18547" class="Symbol">_))</a> <a id="18551" class="Symbol">=</a>
  <a id="18555" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="18561" class="Symbol">(</a><a id="18562" href="Data.List.Relation.Unary.Any.Properties.html#18419" class="Function">applyUpTo⁺</a> <a id="18573" class="Symbol">(</a><a id="18574" href="Data.List.Relation.Unary.Any.Properties.html#18529" class="Bound">f</a> <a id="18576" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18581" class="Symbol">)</a> <a id="18583" href="Data.List.Relation.Unary.Any.Properties.html#18531" class="Bound">p</a> <a id="18585" href="Data.List.Relation.Unary.Any.Properties.html#18538" class="Bound">i&lt;n</a><a id="18588" class="Symbol">)</a>

<a id="applyUpTo⁻"></a><a id="18591" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18602" class="Symbol">:</a> <a id="18604" class="Symbol">∀</a> <a id="18606" href="Data.List.Relation.Unary.Any.Properties.html#18606" class="Bound">f</a> <a id="18608" class="Symbol">{</a><a id="18609" href="Data.List.Relation.Unary.Any.Properties.html#18609" class="Bound">n</a><a id="18610" class="Symbol">}</a> <a id="18612" class="Symbol">→</a> <a id="18614" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18618" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18620" class="Symbol">(</a><a id="18621" href="Data.List.Base.html#5910" class="Function">applyUpTo</a> <a id="18631" href="Data.List.Relation.Unary.Any.Properties.html#18606" class="Bound">f</a> <a id="18633" href="Data.List.Relation.Unary.Any.Properties.html#18609" class="Bound">n</a><a id="18634" class="Symbol">)</a> <a id="18636" class="Symbol">→</a>
             <a id="18651" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="18653" class="Symbol">λ</a> <a id="18655" href="Data.List.Relation.Unary.Any.Properties.html#18655" class="Bound">i</a> <a id="18657" class="Symbol">→</a> <a id="18659" href="Data.List.Relation.Unary.Any.Properties.html#18655" class="Bound">i</a> <a id="18661" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18663" href="Data.List.Relation.Unary.Any.Properties.html#18609" class="Bound">n</a> <a id="18665" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="18667" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18669" class="Symbol">(</a><a id="18670" href="Data.List.Relation.Unary.Any.Properties.html#18606" class="Bound">f</a> <a id="18672" href="Data.List.Relation.Unary.Any.Properties.html#18655" class="Bound">i</a><a id="18673" class="Symbol">)</a>
<a id="18675" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18686" href="Data.List.Relation.Unary.Any.Properties.html#18686" class="Bound">f</a> <a id="18688" class="Symbol">{</a><a id="18689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18693" href="Data.List.Relation.Unary.Any.Properties.html#18693" class="Bound">n</a><a id="18694" class="Symbol">}</a> <a id="18696" class="Symbol">(</a><a id="18697" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="18702" href="Data.List.Relation.Unary.Any.Properties.html#18702" class="Bound">p</a><a id="18703" class="Symbol">)</a>  <a id="18706" class="Symbol">=</a> <a id="18708" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18715" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="18719" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18721" href="Data.List.Relation.Unary.Any.Properties.html#18702" class="Bound">p</a>
<a id="18723" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18734" href="Data.List.Relation.Unary.Any.Properties.html#18734" class="Bound">f</a> <a id="18736" class="Symbol">{</a><a id="18737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18741" href="Data.List.Relation.Unary.Any.Properties.html#18741" class="Bound">n</a><a id="18742" class="Symbol">}</a> <a id="18744" class="Symbol">(</a><a id="18745" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="18751" href="Data.List.Relation.Unary.Any.Properties.html#18751" class="Bound">p</a><a id="18752" class="Symbol">)</a> <a id="18754" class="Symbol">=</a>
  <a id="18758" class="Keyword">let</a> <a id="18762" href="Data.List.Relation.Unary.Any.Properties.html#18762" class="Bound">i</a> <a id="18764" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18766" href="Data.List.Relation.Unary.Any.Properties.html#18766" class="Bound">i&lt;n</a> <a id="18770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18772" href="Data.List.Relation.Unary.Any.Properties.html#18772" class="Bound">q</a> <a id="18774" class="Symbol">=</a> <a id="18776" href="Data.List.Relation.Unary.Any.Properties.html#18591" class="Function">applyUpTo⁻</a> <a id="18787" class="Symbol">(</a><a id="18788" href="Data.List.Relation.Unary.Any.Properties.html#18734" class="Bound">f</a> <a id="18790" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="18795" class="Symbol">)</a> <a id="18797" href="Data.List.Relation.Unary.Any.Properties.html#18751" class="Bound">p</a> <a id="18799" class="Keyword">in</a> <a id="18802" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18806" href="Data.List.Relation.Unary.Any.Properties.html#18762" class="Bound">i</a> <a id="18808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18810" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="18814" href="Data.List.Relation.Unary.Any.Properties.html#18766" class="Bound">i&lt;n</a> <a id="18818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18820" href="Data.List.Relation.Unary.Any.Properties.html#18772" class="Bound">q</a>

<a id="18823" class="Comment">------------------------------------------------------------------------</a>
<a id="18896" class="Comment">-- applyDownFrom</a>

<a id="applyDownFrom⁺"></a><a id="18914" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">applyDownFrom⁺</a> <a id="18929" class="Symbol">:</a> <a id="18931" class="Symbol">∀</a> <a id="18933" href="Data.List.Relation.Unary.Any.Properties.html#18933" class="Bound">f</a> <a id="18935" class="Symbol">{</a><a id="18936" href="Data.List.Relation.Unary.Any.Properties.html#18936" class="Bound">i</a> <a id="18938" href="Data.List.Relation.Unary.Any.Properties.html#18938" class="Bound">n</a><a id="18939" class="Symbol">}</a> <a id="18941" class="Symbol">→</a> <a id="18943" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18945" class="Symbol">(</a><a id="18946" href="Data.List.Relation.Unary.Any.Properties.html#18933" class="Bound">f</a> <a id="18948" href="Data.List.Relation.Unary.Any.Properties.html#18936" class="Bound">i</a><a id="18949" class="Symbol">)</a> <a id="18951" class="Symbol">→</a> <a id="18953" href="Data.List.Relation.Unary.Any.Properties.html#18936" class="Bound">i</a> <a id="18955" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18957" href="Data.List.Relation.Unary.Any.Properties.html#18938" class="Bound">n</a> <a id="18959" class="Symbol">→</a> <a id="18961" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="18965" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="18967" class="Symbol">(</a><a id="18968" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="18982" href="Data.List.Relation.Unary.Any.Properties.html#18933" class="Bound">f</a> <a id="18984" href="Data.List.Relation.Unary.Any.Properties.html#18938" class="Bound">n</a><a id="18985" class="Symbol">)</a>
<a id="18987" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">applyDownFrom⁺</a> <a id="19002" href="Data.List.Relation.Unary.Any.Properties.html#19002" class="Bound">f</a> <a id="19004" class="Symbol">{</a><a id="19005" href="Data.List.Relation.Unary.Any.Properties.html#19005" class="Bound">i</a><a id="19006" class="Symbol">}</a> <a id="19008" class="Symbol">{</a><a id="19009" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19013" href="Data.List.Relation.Unary.Any.Properties.html#19013" class="Bound">n</a><a id="19014" class="Symbol">}</a> <a id="19016" href="Data.List.Relation.Unary.Any.Properties.html#19016" class="Bound">p</a> <a id="19018" class="Symbol">(</a><a id="19019" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19023" href="Data.List.Relation.Unary.Any.Properties.html#19023" class="Bound">i≤n</a><a id="19026" class="Symbol">)</a> <a id="19028" class="Keyword">with</a> <a id="19033" href="Data.List.Relation.Unary.Any.Properties.html#19005" class="Bound">i</a> <a id="19035" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="19037" href="Data.List.Relation.Unary.Any.Properties.html#19013" class="Bound">n</a>
<a id="19039" class="Symbol">...</a> <a id="19043" class="Symbol">|</a> <a id="19045" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="19049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="19054" class="Symbol">=</a> <a id="19056" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19061" class="Bound">p</a>
<a id="19063" class="Symbol">...</a> <a id="19067" class="Symbol">|</a> <a id="19069" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="19073" href="Data.List.Relation.Unary.Any.Properties.html#19073" class="Bound">i≢n</a>  <a id="19078" class="Symbol">=</a> <a id="19080" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19086" class="Symbol">(</a><a id="19087" href="Data.List.Relation.Unary.Any.Properties.html#18914" class="Function">applyDownFrom⁺</a> <a id="19102" class="Bound">f</a> <a id="19104" class="Bound">p</a> <a id="19106" class="Symbol">(</a><a id="19107" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="19113" class="Bound">i≤n</a> <a id="19117" href="Data.List.Relation.Unary.Any.Properties.html#19073" class="Bound">i≢n</a><a id="19120" class="Symbol">))</a>

<a id="applyDownFrom⁻"></a><a id="19124" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19139" class="Symbol">:</a> <a id="19141" class="Symbol">∀</a> <a id="19143" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19145" class="Symbol">{</a><a id="19146" href="Data.List.Relation.Unary.Any.Properties.html#19146" class="Bound">n</a><a id="19147" class="Symbol">}</a> <a id="19149" class="Symbol">→</a> <a id="19151" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19155" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19157" class="Symbol">(</a><a id="19158" href="Data.List.Base.html#6022" class="Function">applyDownFrom</a> <a id="19172" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19174" href="Data.List.Relation.Unary.Any.Properties.html#19146" class="Bound">n</a><a id="19175" class="Symbol">)</a> <a id="19177" class="Symbol">→</a>
                 <a id="19196" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="19198" class="Symbol">λ</a> <a id="19200" href="Data.List.Relation.Unary.Any.Properties.html#19200" class="Bound">i</a> <a id="19202" class="Symbol">→</a> <a id="19204" href="Data.List.Relation.Unary.Any.Properties.html#19200" class="Bound">i</a> <a id="19206" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="19208" href="Data.List.Relation.Unary.Any.Properties.html#19146" class="Bound">n</a> <a id="19210" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19212" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19214" class="Symbol">(</a><a id="19215" href="Data.List.Relation.Unary.Any.Properties.html#19143" class="Bound">f</a> <a id="19217" href="Data.List.Relation.Unary.Any.Properties.html#19200" class="Bound">i</a><a id="19218" class="Symbol">)</a>
<a id="19220" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19235" href="Data.List.Relation.Unary.Any.Properties.html#19235" class="Bound">f</a> <a id="19237" class="Symbol">{</a><a id="19238" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19242" href="Data.List.Relation.Unary.Any.Properties.html#19242" class="Bound">n</a><a id="19243" class="Symbol">}</a> <a id="19245" class="Symbol">(</a><a id="19246" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19251" href="Data.List.Relation.Unary.Any.Properties.html#19251" class="Bound">p</a><a id="19252" class="Symbol">)</a>  <a id="19255" class="Symbol">=</a> <a id="19257" href="Data.List.Relation.Unary.Any.Properties.html#19242" class="Bound">n</a> <a id="19259" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19261" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="19268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19270" href="Data.List.Relation.Unary.Any.Properties.html#19251" class="Bound">p</a>
<a id="19272" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19287" href="Data.List.Relation.Unary.Any.Properties.html#19287" class="Bound">f</a> <a id="19289" class="Symbol">{</a><a id="19290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19294" href="Data.List.Relation.Unary.Any.Properties.html#19294" class="Bound">n</a><a id="19295" class="Symbol">}</a> <a id="19297" class="Symbol">(</a><a id="19298" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19304" href="Data.List.Relation.Unary.Any.Properties.html#19304" class="Bound">p</a><a id="19305" class="Symbol">)</a> <a id="19307" class="Symbol">=</a>
  <a id="19311" class="Keyword">let</a> <a id="19315" href="Data.List.Relation.Unary.Any.Properties.html#19315" class="Bound">i</a> <a id="19317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19319" href="Data.List.Relation.Unary.Any.Properties.html#19319" class="Bound">i&lt;n</a> <a id="19323" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19325" href="Data.List.Relation.Unary.Any.Properties.html#19325" class="Bound">q</a> <a id="19327" class="Symbol">=</a> <a id="19329" href="Data.List.Relation.Unary.Any.Properties.html#19124" class="Function">applyDownFrom⁻</a> <a id="19344" href="Data.List.Relation.Unary.Any.Properties.html#19287" class="Bound">f</a> <a id="19346" href="Data.List.Relation.Unary.Any.Properties.html#19304" class="Bound">p</a> <a id="19348" class="Keyword">in</a> <a id="19351" href="Data.List.Relation.Unary.Any.Properties.html#19315" class="Bound">i</a> <a id="19353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19355" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="19365" href="Data.List.Relation.Unary.Any.Properties.html#19319" class="Bound">i&lt;n</a> <a id="19369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19371" href="Data.List.Relation.Unary.Any.Properties.html#19325" class="Bound">q</a>

<a id="19374" class="Comment">------------------------------------------------------------------------</a>
<a id="19447" class="Comment">-- tabulate</a>

<a id="tabulate⁺"></a><a id="19460" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19470" class="Symbol">:</a> <a id="19472" class="Symbol">∀</a> <a id="19474" class="Symbol">{</a><a id="19475" href="Data.List.Relation.Unary.Any.Properties.html#19475" class="Bound">n</a><a id="19476" class="Symbol">}</a> <a id="19478" class="Symbol">{</a><a id="19479" href="Data.List.Relation.Unary.Any.Properties.html#19479" class="Bound">f</a> <a id="19481" class="Symbol">:</a> <a id="19483" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19487" href="Data.List.Relation.Unary.Any.Properties.html#19475" class="Bound">n</a> <a id="19489" class="Symbol">→</a> <a id="19491" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="19492" class="Symbol">}</a> <a id="19494" href="Data.List.Relation.Unary.Any.Properties.html#19494" class="Bound">i</a> <a id="19496" class="Symbol">→</a> <a id="19498" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19500" class="Symbol">(</a><a id="19501" href="Data.List.Relation.Unary.Any.Properties.html#19479" class="Bound">f</a> <a id="19503" href="Data.List.Relation.Unary.Any.Properties.html#19494" class="Bound">i</a><a id="19504" class="Symbol">)</a> <a id="19506" class="Symbol">→</a> <a id="19508" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19512" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19514" class="Symbol">(</a><a id="19515" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="19524" href="Data.List.Relation.Unary.Any.Properties.html#19479" class="Bound">f</a><a id="19525" class="Symbol">)</a>
<a id="19527" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19537" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="19545" href="Data.List.Relation.Unary.Any.Properties.html#19545" class="Bound">p</a> <a id="19547" class="Symbol">=</a> <a id="19549" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19554" href="Data.List.Relation.Unary.Any.Properties.html#19545" class="Bound">p</a>
<a id="19556" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19566" class="Symbol">(</a><a id="19567" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19571" href="Data.List.Relation.Unary.Any.Properties.html#19571" class="Bound">i</a><a id="19572" class="Symbol">)</a> <a id="19574" href="Data.List.Relation.Unary.Any.Properties.html#19574" class="Bound">p</a> <a id="19576" class="Symbol">=</a> <a id="19578" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19584" class="Symbol">(</a><a id="19585" href="Data.List.Relation.Unary.Any.Properties.html#19460" class="Function">tabulate⁺</a> <a id="19595" href="Data.List.Relation.Unary.Any.Properties.html#19571" class="Bound">i</a> <a id="19597" href="Data.List.Relation.Unary.Any.Properties.html#19574" class="Bound">p</a><a id="19598" class="Symbol">)</a>

<a id="tabulate⁻"></a><a id="19601" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19611" class="Symbol">:</a> <a id="19613" class="Symbol">∀</a> <a id="19615" class="Symbol">{</a><a id="19616" href="Data.List.Relation.Unary.Any.Properties.html#19616" class="Bound">n</a><a id="19617" class="Symbol">}</a> <a id="19619" class="Symbol">{</a><a id="19620" href="Data.List.Relation.Unary.Any.Properties.html#19620" class="Bound">f</a> <a id="19622" class="Symbol">:</a> <a id="19624" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19628" href="Data.List.Relation.Unary.Any.Properties.html#19616" class="Bound">n</a> <a id="19630" class="Symbol">→</a> <a id="19632" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="19633" class="Symbol">}</a> <a id="19635" class="Symbol">→</a> <a id="19637" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19641" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19643" class="Symbol">(</a><a id="19644" href="Data.List.Base.html#6139" class="Function">tabulate</a> <a id="19653" href="Data.List.Relation.Unary.Any.Properties.html#19620" class="Bound">f</a><a id="19654" class="Symbol">)</a> <a id="19656" class="Symbol">→</a> <a id="19658" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="19660" class="Symbol">λ</a> <a id="19662" href="Data.List.Relation.Unary.Any.Properties.html#19662" class="Bound">i</a> <a id="19664" class="Symbol">→</a> <a id="19666" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19668" class="Symbol">(</a><a id="19669" href="Data.List.Relation.Unary.Any.Properties.html#19620" class="Bound">f</a> <a id="19671" href="Data.List.Relation.Unary.Any.Properties.html#19662" class="Bound">i</a><a id="19672" class="Symbol">)</a>
<a id="19674" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19684" class="Symbol">{</a><a id="19685" class="Argument">n</a> <a id="19687" class="Symbol">=</a> <a id="19689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19693" class="Symbol">_}</a> <a id="19696" class="Symbol">(</a><a id="19697" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="19702" href="Data.List.Relation.Unary.Any.Properties.html#19702" class="Bound">p</a><a id="19703" class="Symbol">)</a>  <a id="19706" class="Symbol">=</a> <a id="19708" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="19713" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19715" href="Data.List.Relation.Unary.Any.Properties.html#19702" class="Bound">p</a>
<a id="19717" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19727" class="Symbol">{</a><a id="19728" class="Argument">n</a> <a id="19730" class="Symbol">=</a> <a id="19732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19736" class="Symbol">_}</a> <a id="19739" class="Symbol">(</a><a id="19740" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="19746" href="Data.List.Relation.Unary.Any.Properties.html#19746" class="Bound">p</a><a id="19747" class="Symbol">)</a> <a id="19749" class="Symbol">=</a> <a id="19751" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="19763" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="19767" href="Function.Base.html#704" class="Function">id</a> <a id="19770" class="Symbol">(</a><a id="19771" href="Data.List.Relation.Unary.Any.Properties.html#19601" class="Function">tabulate⁻</a> <a id="19781" href="Data.List.Relation.Unary.Any.Properties.html#19746" class="Bound">p</a><a id="19782" class="Symbol">)</a>

<a id="19785" class="Comment">------------------------------------------------------------------------</a>
<a id="19858" class="Comment">-- filter</a>

<a id="19869" class="Keyword">module</a> <a id="19876" href="Data.List.Relation.Unary.Any.Properties.html#19876" class="Module">_</a> <a id="19878" class="Symbol">(</a><a id="19879" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="19882" class="Symbol">:</a> <a id="19884" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="19896" href="Data.List.Relation.Unary.Any.Properties.html#2590" class="Generalizable">Q</a><a id="19897" class="Symbol">)</a> <a id="19899" class="Keyword">where</a>

  <a id="19908" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="19916" class="Symbol">:</a> <a id="19918" class="Symbol">(</a><a id="19919" href="Data.List.Relation.Unary.Any.Properties.html#19919" class="Bound">p</a> <a id="19921" class="Symbol">:</a> <a id="19923" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19927" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19929" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="19931" class="Symbol">)</a> <a id="19933" class="Symbol">→</a> <a id="19935" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="19939" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="19941" class="Symbol">(</a><a id="19942" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="19949" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="19952" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="19954" class="Symbol">)</a> <a id="19956" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="19958" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="19960" href="Data.List.Relation.Unary.Any.Properties.html#19896" class="Bound">Q</a> <a id="19962" class="Symbol">(</a><a id="19963" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="19974" href="Data.List.Relation.Unary.Any.Properties.html#19919" class="Bound">p</a><a id="19975" class="Symbol">)</a>
  <a id="19979" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="19987" class="Symbol">{</a><a id="19988" class="Argument">xs</a> <a id="19991" class="Symbol">=</a> <a id="19993" href="Data.List.Relation.Unary.Any.Properties.html#19993" class="Bound">x</a> <a id="19995" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="19997" class="Symbol">_}</a> <a id="20000" class="Symbol">(</a><a id="20001" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20006" href="Data.List.Relation.Unary.Any.Properties.html#20006" class="Bound">px</a><a id="20008" class="Symbol">)</a> <a id="20010" class="Keyword">with</a> <a id="20015" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20018" href="Data.List.Relation.Unary.Any.Properties.html#19993" class="Bound">x</a>
  <a id="20022" class="Symbol">...</a> <a id="20026" class="Symbol">|</a> <a id="20028" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20034" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20042" class="Symbol">_</a>     <a id="20048" class="Symbol">=</a> <a id="20050" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="20055" class="Symbol">(</a><a id="20056" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20061" class="Bound">px</a><a id="20063" class="Symbol">)</a>
  <a id="20067" class="Symbol">...</a> <a id="20071" class="Symbol">|</a> <a id="20073" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20079" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20087" href="Data.List.Relation.Unary.Any.Properties.html#20087" class="Bound">[¬Qx]</a> <a id="20093" class="Symbol">=</a> <a id="20095" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="20100" class="Symbol">(</a><a id="20101" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="20108" href="Data.List.Relation.Unary.Any.Properties.html#20087" class="Bound">[¬Qx]</a><a id="20113" class="Symbol">)</a>
  <a id="20117" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="20125" class="Symbol">{</a><a id="20126" class="Argument">xs</a> <a id="20129" class="Symbol">=</a> <a id="20131" href="Data.List.Relation.Unary.Any.Properties.html#20131" class="Bound">x</a> <a id="20133" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20135" class="Symbol">_}</a> <a id="20138" class="Symbol">(</a><a id="20139" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20145" href="Data.List.Relation.Unary.Any.Properties.html#20145" class="Bound">p</a><a id="20146" class="Symbol">)</a> <a id="20148" class="Keyword">with</a> <a id="20153" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="20158" class="Symbol">(</a><a id="20159" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20162" href="Data.List.Relation.Unary.Any.Properties.html#20131" class="Bound">x</a><a id="20163" class="Symbol">)</a>
  <a id="20167" class="Symbol">...</a> <a id="20171" class="Symbol">|</a> <a id="20173" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20179" class="Symbol">=</a> <a id="20181" href="Data.Sum.Base.html#1331" class="Function">Sum.map₁</a> <a id="20190" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20196" class="Symbol">(</a><a id="20197" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="20205" class="Bound">p</a><a id="20206" class="Symbol">)</a>
  <a id="20210" class="Symbol">...</a> <a id="20214" class="Symbol">|</a> <a id="20216" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20222" class="Symbol">=</a> <a id="20224" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="20232" class="Bound">p</a>

  <a id="20237" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20245" class="Symbol">:</a> <a id="20247" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20251" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20253" class="Symbol">(</a><a id="20254" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="20261" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20264" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="20266" class="Symbol">)</a> <a id="20268" class="Symbol">→</a> <a id="20270" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20274" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20276" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="20281" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20289" class="Symbol">{</a><a id="20290" class="Argument">xs</a> <a id="20293" class="Symbol">=</a> <a id="20295" href="Data.List.Relation.Unary.Any.Properties.html#20295" class="Bound">x</a> <a id="20297" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20299" href="Data.List.Relation.Unary.Any.Properties.html#20299" class="Bound">xs</a><a id="20301" class="Symbol">}</a> <a id="20303" href="Data.List.Relation.Unary.Any.Properties.html#20303" class="Bound">p</a> <a id="20305" class="Keyword">with</a> <a id="20310" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="20315" class="Symbol">(</a><a id="20316" href="Data.List.Relation.Unary.Any.Properties.html#19879" class="Bound">Q?</a> <a id="20319" href="Data.List.Relation.Unary.Any.Properties.html#20295" class="Bound">x</a><a id="20320" class="Symbol">)</a> <a id="20322" class="Symbol">|</a> <a id="20324" href="Data.List.Relation.Unary.Any.Properties.html#20303" class="Bound">p</a>
  <a id="20328" class="Symbol">...</a> <a id="20332" class="Symbol">|</a> <a id="20334" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20340" class="Symbol">|</a> <a id="20342" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20347" href="Data.List.Relation.Unary.Any.Properties.html#20347" class="Bound">px</a>   <a id="20352" class="Symbol">=</a> <a id="20354" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20359" href="Data.List.Relation.Unary.Any.Properties.html#20347" class="Bound">px</a>
  <a id="20364" class="Symbol">...</a> <a id="20368" class="Symbol">|</a> <a id="20370" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20376" class="Symbol">|</a> <a id="20378" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20384" href="Data.List.Relation.Unary.Any.Properties.html#20384" class="Bound">pxs</a> <a id="20388" class="Symbol">=</a> <a id="20390" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20396" class="Symbol">(</a><a id="20397" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20405" href="Data.List.Relation.Unary.Any.Properties.html#20384" class="Bound">pxs</a><a id="20408" class="Symbol">)</a>
  <a id="20412" class="Symbol">...</a> <a id="20416" class="Symbol">|</a> <a id="20418" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20424" class="Symbol">|</a> <a id="20426" href="Data.List.Relation.Unary.Any.Properties.html#20426" class="Bound">pxs</a>       <a id="20436" class="Symbol">=</a> <a id="20438" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="20444" class="Symbol">(</a><a id="20445" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="20453" href="Data.List.Relation.Unary.Any.Properties.html#20426" class="Bound">pxs</a><a id="20456" class="Symbol">)</a>

<a id="20459" class="Comment">------------------------------------------------------------------------</a>
<a id="20532" class="Comment">-- derun and deduplicate</a>

<a id="20558" class="Keyword">module</a> <a id="20565" href="Data.List.Relation.Unary.Any.Properties.html#20565" class="Module">_</a> <a id="20567" class="Symbol">{</a><a id="20568" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a> <a id="20570" class="Symbol">:</a> <a id="20572" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="20576" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="20578" href="Data.List.Relation.Unary.Any.Properties.html#2554" class="Generalizable">r</a><a id="20579" class="Symbol">}</a> <a id="20581" class="Symbol">(</a><a id="20582" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20585" class="Symbol">:</a> <a id="20587" href="Relation.Binary.Definitions.html#6907" class="Function">B.Decidable</a> <a id="20599" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a><a id="20600" class="Symbol">)</a> <a id="20602" class="Keyword">where</a>

  <a id="20611" class="Keyword">private</a>
    <a id="20623" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20634" class="Symbol">:</a> <a id="20636" class="Symbol">∀</a> <a id="20638" href="Data.List.Relation.Unary.Any.Properties.html#20638" class="Bound">x</a> <a id="20640" href="Data.List.Relation.Unary.Any.Properties.html#20640" class="Bound">xs</a> <a id="20643" class="Symbol">→</a> <a id="20645" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20647" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="20656" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a> <a id="20658" class="Symbol">→</a> <a id="20660" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20662" href="Data.List.Relation.Unary.Any.Properties.html#20638" class="Bound">x</a> <a id="20664" class="Symbol">→</a> <a id="20666" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20670" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20672" class="Symbol">(</a><a id="20673" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="20679" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20682" class="Symbol">(</a><a id="20683" href="Data.List.Relation.Unary.Any.Properties.html#20638" class="Bound">x</a> <a id="20685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20687" href="Data.List.Relation.Unary.Any.Properties.html#20640" class="Bound">xs</a><a id="20689" class="Symbol">))</a>
    <a id="20696" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20707" href="Data.List.Relation.Unary.Any.Properties.html#20707" class="Bound">x</a> <a id="20709" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="20712" href="Data.List.Relation.Unary.Any.Properties.html#20712" class="Bound">resp</a> <a id="20717" href="Data.List.Relation.Unary.Any.Properties.html#20717" class="Bound">Px</a> <a id="20720" class="Symbol">=</a> <a id="20722" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20727" href="Data.List.Relation.Unary.Any.Properties.html#20717" class="Bound">Px</a>
    <a id="20734" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20745" href="Data.List.Relation.Unary.Any.Properties.html#20745" class="Bound">x</a> <a id="20747" class="Symbol">(</a><a id="20748" href="Data.List.Relation.Unary.Any.Properties.html#20748" class="Bound">y</a> <a id="20750" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20752" href="Data.List.Relation.Unary.Any.Properties.html#20752" class="Bound">xs</a><a id="20754" class="Symbol">)</a> <a id="20756" href="Data.List.Relation.Unary.Any.Properties.html#20756" class="Bound">resp</a> <a id="20761" href="Data.List.Relation.Unary.Any.Properties.html#20761" class="Bound">Px</a> <a id="20764" class="Keyword">with</a> <a id="20769" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20772" href="Data.List.Relation.Unary.Any.Properties.html#20745" class="Bound">x</a> <a id="20774" href="Data.List.Relation.Unary.Any.Properties.html#20748" class="Bound">y</a>
    <a id="20780" class="Symbol">...</a> <a id="20784" class="Symbol">|</a> <a id="20786" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="20792" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20800" href="Data.List.Relation.Unary.Any.Properties.html#20800" class="Bound">[Rxy]</a> <a id="20806" class="Symbol">=</a> <a id="20808" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="20819" class="Bound">y</a> <a id="20821" class="Bound">xs</a> <a id="20824" class="Bound">resp</a> <a id="20829" class="Symbol">(</a><a id="20830" class="Bound">resp</a> <a id="20835" class="Symbol">(</a><a id="20836" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="20843" href="Data.List.Relation.Unary.Any.Properties.html#20800" class="Bound">[Rxy]</a><a id="20848" class="Symbol">)</a> <a id="20850" class="Bound">Px</a><a id="20852" class="Symbol">)</a>
    <a id="20858" class="Symbol">...</a> <a id="20862" class="Symbol">|</a> <a id="20864" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="20870" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="20878" class="Symbol">_</a>     <a id="20884" class="Symbol">=</a> <a id="20886" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20891" class="Bound">Px</a>

  <a id="20897" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="20904" class="Symbol">:</a> <a id="20906" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20908" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="20917" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a> <a id="20919" class="Symbol">→</a> <a id="20921" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20925" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20927" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="20930" class="Symbol">→</a> <a id="20932" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="20936" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="20938" class="Symbol">(</a><a id="20939" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="20945" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="20948" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="20950" class="Symbol">)</a>
  <a id="20954" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="20961" class="Symbol">{</a><a id="20962" class="Argument">xs</a> <a id="20965" class="Symbol">=</a> <a id="20967" href="Data.List.Relation.Unary.Any.Properties.html#20967" class="Bound">x</a> <a id="20969" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20971" href="Data.List.Relation.Unary.Any.Properties.html#20971" class="Bound">xs</a><a id="20973" class="Symbol">}</a>     <a id="20979" href="Data.List.Relation.Unary.Any.Properties.html#20979" class="Bound">resp</a> <a id="20984" class="Symbol">(</a><a id="20985" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="20990" href="Data.List.Relation.Unary.Any.Properties.html#20990" class="Bound">px</a><a id="20992" class="Symbol">)</a>   <a id="20996" class="Symbol">=</a> <a id="20998" href="Data.List.Relation.Unary.Any.Properties.html#20623" class="Function">derun⁺-aux</a> <a id="21009" href="Data.List.Relation.Unary.Any.Properties.html#20967" class="Bound">x</a> <a id="21011" href="Data.List.Relation.Unary.Any.Properties.html#20971" class="Bound">xs</a> <a id="21014" href="Data.List.Relation.Unary.Any.Properties.html#20979" class="Bound">resp</a> <a id="21019" href="Data.List.Relation.Unary.Any.Properties.html#20990" class="Bound">px</a>
  <a id="21024" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="21031" class="Symbol">{</a><a id="21032" class="Argument">xs</a> <a id="21035" class="Symbol">=</a> <a id="21037" href="Data.List.Relation.Unary.Any.Properties.html#21037" class="Bound">x</a> <a id="21039" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21041" href="Data.List.Relation.Unary.Any.Properties.html#21041" class="Bound">y</a> <a id="21043" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21045" href="Data.List.Relation.Unary.Any.Properties.html#21045" class="Bound">xs</a><a id="21047" class="Symbol">}</a> <a id="21049" href="Data.List.Relation.Unary.Any.Properties.html#21049" class="Bound">resp</a> <a id="21054" class="Symbol">(</a><a id="21055" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21061" href="Data.List.Relation.Unary.Any.Properties.html#21061" class="Bound">pxs</a><a id="21064" class="Symbol">)</a> <a id="21066" class="Keyword">with</a> <a id="21071" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="21076" class="Symbol">(</a><a id="21077" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21080" href="Data.List.Relation.Unary.Any.Properties.html#21037" class="Bound">x</a> <a id="21082" href="Data.List.Relation.Unary.Any.Properties.html#21041" class="Bound">y</a><a id="21083" class="Symbol">)</a>
  <a id="21087" class="Symbol">...</a> <a id="21091" class="Symbol">|</a> <a id="21093" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="21099" class="Symbol">=</a> <a id="21101" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="21108" class="Bound">resp</a> <a id="21113" class="Bound">pxs</a>
  <a id="21119" class="Symbol">...</a> <a id="21123" class="Symbol">|</a> <a id="21125" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21131" class="Symbol">=</a> <a id="21133" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21139" class="Symbol">(</a><a id="21140" href="Data.List.Relation.Unary.Any.Properties.html#20897" class="Function">derun⁺</a> <a id="21147" class="Bound">resp</a> <a id="21152" class="Bound">pxs</a><a id="21155" class="Symbol">)</a>

  <a id="21160" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21173" class="Symbol">:</a> <a id="21175" class="Symbol">∀</a> <a id="21177" class="Symbol">{</a><a id="21178" href="Data.List.Relation.Unary.Any.Properties.html#21178" class="Bound">xs</a><a id="21180" class="Symbol">}</a> <a id="21182" class="Symbol">→</a> <a id="21184" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21186" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="21195" class="Symbol">(</a><a id="21196" href="Function.Base.html#1657" class="Function">flip</a> <a id="21201" href="Data.List.Relation.Unary.Any.Properties.html#20568" class="Bound">R</a><a id="21202" class="Symbol">)</a> <a id="21204" class="Symbol">→</a> <a id="21206" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21210" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21212" href="Data.List.Relation.Unary.Any.Properties.html#21178" class="Bound">xs</a> <a id="21215" class="Symbol">→</a> <a id="21217" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21221" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21223" class="Symbol">(</a><a id="21224" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="21236" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21239" href="Data.List.Relation.Unary.Any.Properties.html#21178" class="Bound">xs</a><a id="21241" class="Symbol">)</a>
  <a id="21245" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21258" class="Symbol">{</a><a id="21259" class="Argument">xs</a> <a id="21262" class="Symbol">=</a> <a id="21264" href="Data.List.Relation.Unary.Any.Properties.html#21264" class="Bound">x</a> <a id="21266" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21268" href="Data.List.Relation.Unary.Any.Properties.html#21268" class="Bound">xs</a><a id="21270" class="Symbol">}</a> <a id="21272" href="Data.List.Relation.Unary.Any.Properties.html#21272" class="Bound">resp</a> <a id="21277" class="Symbol">(</a><a id="21278" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21283" href="Data.List.Relation.Unary.Any.Properties.html#21283" class="Bound">px</a><a id="21285" class="Symbol">)</a>   <a id="21289" class="Symbol">=</a> <a id="21291" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21296" href="Data.List.Relation.Unary.Any.Properties.html#21283" class="Bound">px</a>
  <a id="21301" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21314" class="Symbol">{</a><a id="21315" class="Argument">xs</a> <a id="21318" class="Symbol">=</a> <a id="21320" href="Data.List.Relation.Unary.Any.Properties.html#21320" class="Bound">x</a> <a id="21322" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21324" href="Data.List.Relation.Unary.Any.Properties.html#21324" class="Bound">xs</a><a id="21326" class="Symbol">}</a> <a id="21328" href="Data.List.Relation.Unary.Any.Properties.html#21328" class="Bound">resp</a> <a id="21333" class="Symbol">(</a><a id="21334" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21340" href="Data.List.Relation.Unary.Any.Properties.html#21340" class="Bound">pxs</a><a id="21343" class="Symbol">)</a>
    <a id="21349" class="Keyword">with</a> <a id="21354" href="Data.List.Relation.Unary.Any.Properties.html#19908" class="Function">filter⁺</a> <a id="21362" class="Symbol">(</a><a id="21363" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="21366" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="21368" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21371" href="Data.List.Relation.Unary.Any.Properties.html#21320" class="Bound">x</a><a id="21372" class="Symbol">)</a> <a id="21374" class="Symbol">(</a><a id="21375" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21388" href="Data.List.Relation.Unary.Any.Properties.html#21328" class="Bound">resp</a> <a id="21393" href="Data.List.Relation.Unary.Any.Properties.html#21340" class="Bound">pxs</a><a id="21396" class="Symbol">)</a>
  <a id="21400" class="Symbol">...</a> <a id="21404" class="Symbol">|</a> <a id="21406" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21411" href="Data.List.Relation.Unary.Any.Properties.html#21411" class="Bound">p</a>   <a id="21415" class="Symbol">=</a> <a id="21417" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21423" href="Data.List.Relation.Unary.Any.Properties.html#21411" class="Bound">p</a>
  <a id="21427" class="Symbol">...</a> <a id="21431" class="Symbol">|</a> <a id="21433" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21438" href="Data.List.Relation.Unary.Any.Properties.html#21438" class="Bound">¬¬q</a> <a id="21442" class="Symbol">=</a>
    <a id="21448" class="Keyword">let</a> <a id="21452" href="Data.List.Relation.Unary.Any.Properties.html#21452" class="Bound">q</a> <a id="21454" class="Symbol">=</a> <a id="21456" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="21473" class="Symbol">(</a><a id="21474" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21477" class="Bound">x</a> <a id="21479" class="Symbol">(</a><a id="21480" href="Data.List.Relation.Unary.Any.html#1916" class="Function">Any.lookup</a> <a id="21491" class="Symbol">(</a><a id="21492" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21505" class="Bound">resp</a> <a id="21510" class="Bound">pxs</a><a id="21513" class="Symbol">)))</a> <a id="21517" href="Data.List.Relation.Unary.Any.Properties.html#21438" class="Bound">¬¬q</a>
    <a id="21525" class="Keyword">in</a>  <a id="21529" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21534" class="Symbol">(</a><a id="21535" class="Bound">resp</a> <a id="21540" href="Data.List.Relation.Unary.Any.Properties.html#21452" class="Bound">q</a> <a id="21542" class="Symbol">(</a><a id="21543" href="Data.List.Relation.Unary.Any.Properties.html#4583" class="Function">lookup-result</a> <a id="21557" class="Symbol">(</a><a id="21558" href="Data.List.Relation.Unary.Any.Properties.html#21160" class="Function">deduplicate⁺</a> <a id="21571" class="Bound">resp</a> <a id="21576" class="Bound">pxs</a><a id="21579" class="Symbol">)))</a>

  <a id="21586" class="Keyword">private</a>
    <a id="21598" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21609" class="Symbol">:</a> <a id="21611" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21615" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21617" class="Symbol">(</a><a id="21618" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="21624" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21627" class="Symbol">(</a><a id="21628" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="21630" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21632" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="21634" class="Symbol">))</a> <a id="21637" class="Symbol">→</a> <a id="21639" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21643" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21645" class="Symbol">(</a><a id="21646" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="21648" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21650" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="21652" class="Symbol">)</a>
    <a id="21658" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21669" class="Symbol">{</a><a id="21670" class="Argument">x</a> <a id="21672" class="Symbol">=</a> <a id="21674" href="Data.List.Relation.Unary.Any.Properties.html#21674" class="Bound">x</a><a id="21675" class="Symbol">}</a> <a id="21677" class="Symbol">{</a><a id="21678" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="21680" class="Symbol">}</a>    <a id="21685" class="Symbol">(</a><a id="21686" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21691" href="Data.List.Relation.Unary.Any.Properties.html#21691" class="Bound">px</a><a id="21693" class="Symbol">)</a> <a id="21695" class="Symbol">=</a> <a id="21697" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21702" href="Data.List.Relation.Unary.Any.Properties.html#21691" class="Bound">px</a>
    <a id="21709" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21720" class="Symbol">{</a><a id="21721" class="Argument">x</a> <a id="21723" class="Symbol">=</a> <a id="21725" href="Data.List.Relation.Unary.Any.Properties.html#21725" class="Bound">x</a><a id="21726" class="Symbol">}</a> <a id="21728" class="Symbol">{</a><a id="21729" href="Data.List.Relation.Unary.Any.Properties.html#21729" class="Bound">y</a> <a id="21731" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="21733" class="Symbol">_}</a> <a id="21736" href="Data.List.Relation.Unary.Any.Properties.html#21736" class="Bound">p[x∷y∷xs]</a> <a id="21746" class="Keyword">with</a> <a id="21751" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="21756" class="Symbol">(</a><a id="21757" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21760" href="Data.List.Relation.Unary.Any.Properties.html#21725" class="Bound">x</a> <a id="21762" href="Data.List.Relation.Unary.Any.Properties.html#21729" class="Bound">y</a><a id="21763" class="Symbol">)</a> <a id="21765" class="Symbol">|</a> <a id="21767" href="Data.List.Relation.Unary.Any.Properties.html#21736" class="Bound">p[x∷y∷xs]</a>
    <a id="21781" class="Symbol">...</a> <a id="21785" class="Symbol">|</a> <a id="21787" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="21793" class="Symbol">|</a> <a id="21795" href="Data.List.Relation.Unary.Any.Properties.html#21795" class="Bound">p[y∷xs]</a>        <a id="21810" class="Symbol">=</a> <a id="21812" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21818" class="Symbol">(</a><a id="21819" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21830" href="Data.List.Relation.Unary.Any.Properties.html#21795" class="Bound">p[y∷xs]</a><a id="21837" class="Symbol">)</a>
    <a id="21843" class="Symbol">...</a> <a id="21847" class="Symbol">|</a> <a id="21849" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21855" class="Symbol">|</a> <a id="21857" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21862" href="Data.List.Relation.Unary.Any.Properties.html#21862" class="Bound">px</a>        <a id="21872" class="Symbol">=</a> <a id="21874" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="21879" href="Data.List.Relation.Unary.Any.Properties.html#21862" class="Bound">px</a>
    <a id="21886" class="Symbol">...</a> <a id="21890" class="Symbol">|</a> <a id="21892" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="21898" class="Symbol">|</a> <a id="21900" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21906" href="Data.List.Relation.Unary.Any.Properties.html#21906" class="Bound">p[y∷xs]!</a> <a id="21915" class="Symbol">=</a> <a id="21917" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="21923" class="Symbol">(</a><a id="21924" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="21935" href="Data.List.Relation.Unary.Any.Properties.html#21906" class="Bound">p[y∷xs]!</a><a id="21943" class="Symbol">)</a>

  <a id="21948" href="Data.List.Relation.Unary.Any.Properties.html#21948" class="Function">derun⁻</a> <a id="21955" class="Symbol">:</a> <a id="21957" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21961" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21963" class="Symbol">(</a><a id="21964" href="Data.List.Base.html#12742" class="Function">derun</a> <a id="21970" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="21973" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="21975" class="Symbol">)</a> <a id="21977" class="Symbol">→</a> <a id="21979" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="21983" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="21985" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="21990" href="Data.List.Relation.Unary.Any.Properties.html#21948" class="Function">derun⁻</a> <a id="21997" class="Symbol">{</a><a id="21998" class="Argument">xs</a> <a id="22001" class="Symbol">=</a> <a id="22003" href="Data.List.Relation.Unary.Any.Properties.html#22003" class="Bound">x</a> <a id="22005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22007" href="Data.List.Relation.Unary.Any.Properties.html#22007" class="Bound">xs</a><a id="22009" class="Symbol">}</a> <a id="22011" href="Data.List.Relation.Unary.Any.Properties.html#22011" class="Bound">p[x∷xs]!</a> <a id="22020" class="Symbol">=</a> <a id="22022" href="Data.List.Relation.Unary.Any.Properties.html#21598" class="Function">derun⁻-aux</a> <a id="22033" href="Data.List.Relation.Unary.Any.Properties.html#22011" class="Bound">p[x∷xs]!</a>

  <a id="22045" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22058" class="Symbol">:</a> <a id="22060" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22064" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="22066" class="Symbol">(</a><a id="22067" href="Data.List.Base.html#13022" class="Function">deduplicate</a> <a id="22079" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="22082" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="22084" class="Symbol">)</a> <a id="22086" class="Symbol">→</a> <a id="22088" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22092" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="22094" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
  <a id="22099" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22112" class="Symbol">{</a><a id="22113" class="Argument">xs</a> <a id="22116" class="Symbol">=</a> <a id="22118" href="Data.List.Relation.Unary.Any.Properties.html#22118" class="Bound">x</a> <a id="22120" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22122" class="Symbol">_}</a> <a id="22125" class="Symbol">(</a><a id="22126" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22131" href="Data.List.Relation.Unary.Any.Properties.html#22131" class="Bound">px</a><a id="22133" class="Symbol">)</a>    <a id="22138" class="Symbol">=</a> <a id="22140" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22145" href="Data.List.Relation.Unary.Any.Properties.html#22131" class="Bound">px</a>
  <a id="22150" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22163" class="Symbol">{</a><a id="22164" class="Argument">xs</a> <a id="22167" class="Symbol">=</a> <a id="22169" href="Data.List.Relation.Unary.Any.Properties.html#22169" class="Bound">x</a> <a id="22171" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22173" class="Symbol">_}</a> <a id="22176" class="Symbol">(</a><a id="22177" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22183" href="Data.List.Relation.Unary.Any.Properties.html#22183" class="Bound">pxs!</a><a id="22187" class="Symbol">)</a> <a id="22189" class="Symbol">=</a> <a id="22191" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22197" class="Symbol">(</a><a id="22198" href="Data.List.Relation.Unary.Any.Properties.html#22045" class="Function">deduplicate⁻</a> <a id="22211" class="Symbol">(</a><a id="22212" href="Data.List.Relation.Unary.Any.Properties.html#20237" class="Function">filter⁻</a> <a id="22220" class="Symbol">(</a><a id="22221" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="22224" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22226" href="Data.List.Relation.Unary.Any.Properties.html#20582" class="Bound">R?</a> <a id="22229" href="Data.List.Relation.Unary.Any.Properties.html#22169" class="Bound">x</a><a id="22230" class="Symbol">)</a> <a id="22232" href="Data.List.Relation.Unary.Any.Properties.html#22183" class="Bound">pxs!</a><a id="22236" class="Symbol">))</a>

<a id="22240" class="Comment">------------------------------------------------------------------------</a>
<a id="22313" class="Comment">-- mapWith∈.</a>

<a id="22327" class="Keyword">module</a> <a id="22334" href="Data.List.Relation.Unary.Any.Properties.html#22334" class="Module">_</a> <a id="22336" class="Symbol">{</a><a id="22337" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22339" class="Symbol">:</a> <a id="22341" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="22343" class="Symbol">→</a> <a id="22345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="22349" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="22350" class="Symbol">}</a> <a id="22352" class="Keyword">where</a>

  <a id="22361" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22371" class="Symbol">:</a> <a id="22373" class="Symbol">∀</a> <a id="22375" class="Symbol">{</a><a id="22376" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a> <a id="22379" class="Symbol">:</a> <a id="22381" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22386" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="22387" class="Symbol">}</a> <a id="22389" class="Symbol">(</a><a id="22390" href="Data.List.Relation.Unary.Any.Properties.html#22390" class="Bound">f</a> <a id="22392" class="Symbol">:</a> <a id="22394" class="Symbol">∀</a> <a id="22396" class="Symbol">{</a><a id="22397" href="Data.List.Relation.Unary.Any.Properties.html#22397" class="Bound">x</a><a id="22398" class="Symbol">}</a> <a id="22400" class="Symbol">→</a> <a id="22402" href="Data.List.Relation.Unary.Any.Properties.html#22397" class="Bound">x</a> <a id="22404" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22406" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a> <a id="22409" class="Symbol">→</a> <a id="22411" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="22412" class="Symbol">)</a> <a id="22414" class="Symbol">→</a>
                <a id="22432" class="Symbol">(</a><a id="22433" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22436" class="Symbol">λ</a> <a id="22438" href="Data.List.Relation.Unary.Any.Properties.html#22438" class="Bound">x</a> <a id="22440" class="Symbol">(</a><a id="22441" href="Data.List.Relation.Unary.Any.Properties.html#22441" class="Bound">x∈xs</a> <a id="22446" class="Symbol">:</a> <a id="22448" href="Data.List.Relation.Unary.Any.Properties.html#22438" class="Bound">x</a> <a id="22450" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22452" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a><a id="22454" class="Symbol">)</a> <a id="22456" class="Symbol">→</a> <a id="22458" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22460" class="Symbol">(</a><a id="22461" href="Data.List.Relation.Unary.Any.Properties.html#22390" class="Bound">f</a> <a id="22463" href="Data.List.Relation.Unary.Any.Properties.html#22441" class="Bound">x∈xs</a><a id="22467" class="Symbol">))</a> <a id="22470" class="Symbol">→</a>
                <a id="22488" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22492" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22494" class="Symbol">(</a><a id="22495" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="22504" href="Data.List.Relation.Unary.Any.Properties.html#22376" class="Bound">xs</a> <a id="22507" href="Data.List.Relation.Unary.Any.Properties.html#22390" class="Bound">f</a><a id="22508" class="Symbol">)</a>
  <a id="22512" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22522" href="Data.List.Relation.Unary.Any.Properties.html#22522" class="Bound">f</a> <a id="22524" class="Symbol">(_</a> <a id="22527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22529" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22534" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="22540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22542" href="Data.List.Relation.Unary.Any.Properties.html#22542" class="Bound">p</a><a id="22543" class="Symbol">)</a> <a id="22545" class="Symbol">=</a> <a id="22547" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22552" href="Data.List.Relation.Unary.Any.Properties.html#22542" class="Bound">p</a>
  <a id="22556" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22566" href="Data.List.Relation.Unary.Any.Properties.html#22566" class="Bound">f</a> <a id="22568" class="Symbol">(_</a> <a id="22571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22573" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22579" href="Data.List.Relation.Unary.Any.Properties.html#22579" class="Bound">x∈xs</a> <a id="22584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22586" href="Data.List.Relation.Unary.Any.Properties.html#22586" class="Bound">p</a><a id="22587" class="Symbol">)</a> <a id="22589" class="Symbol">=</a>
    <a id="22595" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22601" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="22603" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="22613" class="Symbol">(</a><a id="22614" href="Data.List.Relation.Unary.Any.Properties.html#22566" class="Bound">f</a> <a id="22616" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22618" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="22623" class="Symbol">)</a> <a id="22625" class="Symbol">(_</a> <a id="22628" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22630" href="Data.List.Relation.Unary.Any.Properties.html#22579" class="Bound">x∈xs</a> <a id="22635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22637" href="Data.List.Relation.Unary.Any.Properties.html#22586" class="Bound">p</a><a id="22638" class="Symbol">)</a>

  <a id="22643" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22653" class="Symbol">:</a> <a id="22655" class="Symbol">∀</a> <a id="22657" class="Symbol">(</a><a id="22658" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a> <a id="22661" class="Symbol">:</a> <a id="22663" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22668" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="22669" class="Symbol">)</a> <a id="22671" class="Symbol">(</a><a id="22672" href="Data.List.Relation.Unary.Any.Properties.html#22672" class="Bound">f</a> <a id="22674" class="Symbol">:</a> <a id="22676" class="Symbol">∀</a> <a id="22678" class="Symbol">{</a><a id="22679" href="Data.List.Relation.Unary.Any.Properties.html#22679" class="Bound">x</a><a id="22680" class="Symbol">}</a> <a id="22682" class="Symbol">→</a> <a id="22684" href="Data.List.Relation.Unary.Any.Properties.html#22679" class="Bound">x</a> <a id="22686" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22688" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a> <a id="22691" class="Symbol">→</a> <a id="22693" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="22694" class="Symbol">)</a> <a id="22696" class="Symbol">→</a>
                <a id="22714" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="22718" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22720" class="Symbol">(</a><a id="22721" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="22730" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a> <a id="22733" href="Data.List.Relation.Unary.Any.Properties.html#22672" class="Bound">f</a><a id="22734" class="Symbol">)</a> <a id="22736" class="Symbol">→</a>
                <a id="22754" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="22757" class="Symbol">λ</a> <a id="22759" href="Data.List.Relation.Unary.Any.Properties.html#22759" class="Bound">x</a> <a id="22761" class="Symbol">(</a><a id="22762" href="Data.List.Relation.Unary.Any.Properties.html#22762" class="Bound">x∈xs</a> <a id="22767" class="Symbol">:</a> <a id="22769" href="Data.List.Relation.Unary.Any.Properties.html#22759" class="Bound">x</a> <a id="22771" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22773" href="Data.List.Relation.Unary.Any.Properties.html#22658" class="Bound">xs</a><a id="22775" class="Symbol">)</a> <a id="22777" class="Symbol">→</a> <a id="22779" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="22781" class="Symbol">(</a><a id="22782" href="Data.List.Relation.Unary.Any.Properties.html#22672" class="Bound">f</a> <a id="22784" href="Data.List.Relation.Unary.Any.Properties.html#22762" class="Bound">x∈xs</a><a id="22788" class="Symbol">)</a>
  <a id="22792" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22802" class="Symbol">(</a><a id="22803" href="Data.List.Relation.Unary.Any.Properties.html#22803" class="Bound">y</a> <a id="22805" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22807" href="Data.List.Relation.Unary.Any.Properties.html#22807" class="Bound">xs</a><a id="22809" class="Symbol">)</a> <a id="22811" href="Data.List.Relation.Unary.Any.Properties.html#22811" class="Bound">f</a> <a id="22813" class="Symbol">(</a><a id="22814" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="22820" href="Data.List.Relation.Unary.Any.Properties.html#22820" class="Bound">p</a><a id="22821" class="Symbol">)</a> <a id="22823" class="Symbol">=</a> <a id="22825" class="Symbol">(</a><a id="22826" href="Data.List.Relation.Unary.Any.Properties.html#22803" class="Bound">y</a> <a id="22828" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22830" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="22835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="22840" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22842" href="Data.List.Relation.Unary.Any.Properties.html#22820" class="Bound">p</a><a id="22843" class="Symbol">)</a>
  <a id="22847" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22857" class="Symbol">(</a><a id="22858" href="Data.List.Relation.Unary.Any.Properties.html#22858" class="Bound">y</a> <a id="22860" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22862" href="Data.List.Relation.Unary.Any.Properties.html#22862" class="Bound">xs</a><a id="22864" class="Symbol">)</a> <a id="22866" href="Data.List.Relation.Unary.Any.Properties.html#22866" class="Bound">f</a> <a id="22868" class="Symbol">(</a><a id="22869" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22875" href="Data.List.Relation.Unary.Any.Properties.html#22875" class="Bound">p</a><a id="22876" class="Symbol">)</a> <a id="22878" class="Symbol">=</a>
    <a id="22884" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="22897" class="Symbol">(</a><a id="22898" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="22910" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="22916" href="Function.Base.html#704" class="Function">id</a><a id="22918" class="Symbol">)</a> <a id="22920" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="22922" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="22932" href="Data.List.Relation.Unary.Any.Properties.html#22862" class="Bound">xs</a> <a id="22935" class="Symbol">(</a><a id="22936" href="Data.List.Relation.Unary.Any.Properties.html#22866" class="Bound">f</a> <a id="22938" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="22940" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="22945" class="Symbol">)</a> <a id="22947" href="Data.List.Relation.Unary.Any.Properties.html#22875" class="Bound">p</a>

  <a id="22952" href="Data.List.Relation.Unary.Any.Properties.html#22952" class="Function">mapWith∈↔</a> <a id="22962" class="Symbol">:</a> <a id="22964" class="Symbol">∀</a> <a id="22966" class="Symbol">{</a><a id="22967" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a> <a id="22970" class="Symbol">:</a> <a id="22972" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22977" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="22978" class="Symbol">}</a> <a id="22980" class="Symbol">{</a><a id="22981" href="Data.List.Relation.Unary.Any.Properties.html#22981" class="Bound">f</a> <a id="22983" class="Symbol">:</a> <a id="22985" class="Symbol">∀</a> <a id="22987" class="Symbol">{</a><a id="22988" href="Data.List.Relation.Unary.Any.Properties.html#22988" class="Bound">x</a><a id="22989" class="Symbol">}</a> <a id="22991" class="Symbol">→</a> <a id="22993" href="Data.List.Relation.Unary.Any.Properties.html#22988" class="Bound">x</a> <a id="22995" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22997" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a> <a id="23000" class="Symbol">→</a> <a id="23002" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="23003" class="Symbol">}</a> <a id="23005" class="Symbol">→</a>
                <a id="23023" class="Symbol">(</a><a id="23024" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="23027" class="Symbol">λ</a> <a id="23029" href="Data.List.Relation.Unary.Any.Properties.html#23029" class="Bound">x</a> <a id="23031" class="Symbol">(</a><a id="23032" href="Data.List.Relation.Unary.Any.Properties.html#23032" class="Bound">x∈xs</a> <a id="23037" class="Symbol">:</a> <a id="23039" href="Data.List.Relation.Unary.Any.Properties.html#23029" class="Bound">x</a> <a id="23041" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23043" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a><a id="23045" class="Symbol">)</a> <a id="23047" class="Symbol">→</a> <a id="23049" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23051" class="Symbol">(</a><a id="23052" href="Data.List.Relation.Unary.Any.Properties.html#22981" class="Bound">f</a> <a id="23054" href="Data.List.Relation.Unary.Any.Properties.html#23032" class="Bound">x∈xs</a><a id="23058" class="Symbol">))</a> <a id="23061" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="23063" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23067" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23069" class="Symbol">(</a><a id="23070" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="23079" href="Data.List.Relation.Unary.Any.Properties.html#22967" class="Bound">xs</a> <a id="23082" href="Data.List.Relation.Unary.Any.Properties.html#22981" class="Bound">f</a><a id="23083" class="Symbol">)</a>
  <a id="23087" href="Data.List.Relation.Unary.Any.Properties.html#22952" class="Function">mapWith∈↔</a> <a id="23097" class="Symbol">=</a> <a id="23099" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="23105" class="Symbol">(</a><a id="23106" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="23116" class="Symbol">_)</a> <a id="23119" class="Symbol">(</a><a id="23120" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="23130" class="Symbol">_</a> <a id="23132" class="Symbol">_)</a> <a id="23135" class="Symbol">(</a><a id="23136" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23144" class="Symbol">_</a> <a id="23146" class="Symbol">_)</a> <a id="23149" class="Symbol">(</a><a id="23150" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23158" class="Symbol">_)</a>
    <a id="23165" class="Keyword">where</a>
    <a id="23175" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23183" class="Symbol">:</a> <a id="23185" class="Symbol">∀</a> <a id="23187" class="Symbol">{</a><a id="23188" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a> <a id="23191" class="Symbol">:</a> <a id="23193" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23198" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="23199" class="Symbol">}</a> <a id="23201" class="Symbol">(</a><a id="23202" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23204" class="Symbol">:</a> <a id="23206" class="Symbol">∀</a> <a id="23208" class="Symbol">{</a><a id="23209" href="Data.List.Relation.Unary.Any.Properties.html#23209" class="Bound">x</a><a id="23210" class="Symbol">}</a> <a id="23212" class="Symbol">→</a> <a id="23214" href="Data.List.Relation.Unary.Any.Properties.html#23209" class="Bound">x</a> <a id="23216" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23218" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a> <a id="23221" class="Symbol">→</a> <a id="23223" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="23224" class="Symbol">)</a>
              <a id="23240" class="Symbol">(</a><a id="23241" href="Data.List.Relation.Unary.Any.Properties.html#23241" class="Bound">p</a> <a id="23243" class="Symbol">:</a> <a id="23245" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="23248" class="Symbol">λ</a> <a id="23250" href="Data.List.Relation.Unary.Any.Properties.html#23250" class="Bound">x</a> <a id="23252" class="Symbol">(</a><a id="23253" href="Data.List.Relation.Unary.Any.Properties.html#23253" class="Bound">x∈xs</a> <a id="23258" class="Symbol">:</a> <a id="23260" href="Data.List.Relation.Unary.Any.Properties.html#23250" class="Bound">x</a> <a id="23262" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23264" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a><a id="23266" class="Symbol">)</a> <a id="23268" class="Symbol">→</a> <a id="23270" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23272" class="Symbol">(</a><a id="23273" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23275" href="Data.List.Relation.Unary.Any.Properties.html#23253" class="Bound">x∈xs</a><a id="23279" class="Symbol">))</a> <a id="23282" class="Symbol">→</a>
              <a id="23298" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="23308" href="Data.List.Relation.Unary.Any.Properties.html#23188" class="Bound">xs</a> <a id="23311" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23313" class="Symbol">(</a><a id="23314" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="23324" href="Data.List.Relation.Unary.Any.Properties.html#23202" class="Bound">f</a> <a id="23326" href="Data.List.Relation.Unary.Any.Properties.html#23241" class="Bound">p</a><a id="23327" class="Symbol">)</a> <a id="23329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23331" href="Data.List.Relation.Unary.Any.Properties.html#23241" class="Bound">p</a>
    <a id="23337" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23345" href="Data.List.Relation.Unary.Any.Properties.html#23345" class="Bound">f</a> <a id="23347" class="Symbol">(_</a> <a id="23350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23352" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="23357" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="23363" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23365" href="Data.List.Relation.Unary.Any.Properties.html#23365" class="Bound">p</a><a id="23366" class="Symbol">)</a> <a id="23368" class="Symbol">=</a> <a id="23370" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="23379" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23387" href="Data.List.Relation.Unary.Any.Properties.html#23387" class="Bound">f</a> <a id="23389" class="Symbol">(_</a> <a id="23392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23394" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="23400" href="Data.List.Relation.Unary.Any.Properties.html#23400" class="Bound">x∈xs</a> <a id="23405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23407" href="Data.List.Relation.Unary.Any.Properties.html#23407" class="Bound">p</a><a id="23408" class="Symbol">)</a>
      <a id="23416" class="Keyword">rewrite</a> <a id="23424" href="Data.List.Relation.Unary.Any.Properties.html#23175" class="Function">from∘to</a> <a id="23432" class="Symbol">(</a><a id="23433" href="Data.List.Relation.Unary.Any.Properties.html#23387" class="Bound">f</a> <a id="23435" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23437" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="23442" class="Symbol">)</a> <a id="23444" class="Symbol">(_</a> <a id="23447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23449" href="Data.List.Relation.Unary.Any.Properties.html#23400" class="Bound">x∈xs</a> <a id="23454" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23456" href="Data.List.Relation.Unary.Any.Properties.html#23407" class="Bound">p</a><a id="23457" class="Symbol">)</a> <a id="23459" class="Symbol">=</a> <a id="23461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="23471" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23479" class="Symbol">:</a> <a id="23481" class="Symbol">∀</a> <a id="23483" class="Symbol">(</a><a id="23484" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23487" class="Symbol">:</a> <a id="23489" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23494" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="23495" class="Symbol">)</a> <a id="23497" class="Symbol">(</a><a id="23498" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a> <a id="23500" class="Symbol">:</a> <a id="23502" class="Symbol">∀</a> <a id="23504" class="Symbol">{</a><a id="23505" href="Data.List.Relation.Unary.Any.Properties.html#23505" class="Bound">x</a><a id="23506" class="Symbol">}</a> <a id="23508" class="Symbol">→</a> <a id="23510" href="Data.List.Relation.Unary.Any.Properties.html#23505" class="Bound">x</a> <a id="23512" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="23514" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23517" class="Symbol">→</a> <a id="23519" href="Data.List.Relation.Unary.Any.Properties.html#22341" class="Bound">B</a><a id="23520" class="Symbol">)</a>
              <a id="23536" class="Symbol">(</a><a id="23537" href="Data.List.Relation.Unary.Any.Properties.html#23537" class="Bound">p</a> <a id="23539" class="Symbol">:</a> <a id="23541" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23545" href="Data.List.Relation.Unary.Any.Properties.html#22337" class="Bound">P</a> <a id="23547" class="Symbol">(</a><a id="23548" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="23557" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23560" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a><a id="23561" class="Symbol">))</a> <a id="23564" class="Symbol">→</a>
              <a id="23580" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a> <a id="23590" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a> <a id="23592" class="Symbol">(</a><a id="23593" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a> <a id="23603" href="Data.List.Relation.Unary.Any.Properties.html#23484" class="Bound">xs</a> <a id="23606" href="Data.List.Relation.Unary.Any.Properties.html#23498" class="Bound">f</a> <a id="23608" href="Data.List.Relation.Unary.Any.Properties.html#23537" class="Bound">p</a><a id="23609" class="Symbol">)</a> <a id="23611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23613" href="Data.List.Relation.Unary.Any.Properties.html#23537" class="Bound">p</a>
    <a id="23619" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23627" class="Symbol">(</a><a id="23628" href="Data.List.Relation.Unary.Any.Properties.html#23628" class="Bound">y</a> <a id="23630" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23632" href="Data.List.Relation.Unary.Any.Properties.html#23632" class="Bound">xs</a><a id="23634" class="Symbol">)</a> <a id="23636" href="Data.List.Relation.Unary.Any.Properties.html#23636" class="Bound">f</a> <a id="23638" class="Symbol">(</a><a id="23639" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="23645" href="Data.List.Relation.Unary.Any.Properties.html#23645" class="Bound">p</a><a id="23646" class="Symbol">)</a> <a id="23648" class="Symbol">=</a> <a id="23650" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="23659" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23667" class="Symbol">(</a><a id="23668" href="Data.List.Relation.Unary.Any.Properties.html#23668" class="Bound">y</a> <a id="23670" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23672" href="Data.List.Relation.Unary.Any.Properties.html#23672" class="Bound">xs</a><a id="23674" class="Symbol">)</a> <a id="23676" href="Data.List.Relation.Unary.Any.Properties.html#23676" class="Bound">f</a> <a id="23678" class="Symbol">(</a><a id="23679" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="23685" href="Data.List.Relation.Unary.Any.Properties.html#23685" class="Bound">p</a><a id="23686" class="Symbol">)</a> <a id="23688" class="Symbol">=</a>
      <a id="23696" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23701" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="23707" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="23709" href="Data.List.Relation.Unary.Any.Properties.html#23471" class="Function">to∘from</a> <a id="23717" href="Data.List.Relation.Unary.Any.Properties.html#23672" class="Bound">xs</a> <a id="23720" class="Symbol">(</a><a id="23721" href="Data.List.Relation.Unary.Any.Properties.html#23676" class="Bound">f</a> <a id="23723" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="23725" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="23730" class="Symbol">)</a> <a id="23732" href="Data.List.Relation.Unary.Any.Properties.html#23685" class="Bound">p</a>

<a id="23735" class="Comment">------------------------------------------------------------------------</a>
<a id="23808" class="Comment">-- reverse</a>

<a id="reverseAcc⁺"></a><a id="23820" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23832" class="Symbol">:</a> <a id="23834" class="Symbol">∀</a> <a id="23836" href="Data.List.Relation.Unary.Any.Properties.html#23836" class="Bound">acc</a> <a id="23840" href="Data.List.Relation.Unary.Any.Properties.html#23840" class="Bound">xs</a> <a id="23843" class="Symbol">→</a> <a id="23845" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23849" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="23851" href="Data.List.Relation.Unary.Any.Properties.html#23836" class="Bound">acc</a> <a id="23855" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="23857" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23861" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="23863" href="Data.List.Relation.Unary.Any.Properties.html#23840" class="Bound">xs</a> <a id="23866" class="Symbol">→</a> <a id="23868" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="23872" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="23874" class="Symbol">(</a><a id="23875" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="23886" href="Data.List.Relation.Unary.Any.Properties.html#23836" class="Bound">acc</a> <a id="23890" href="Data.List.Relation.Unary.Any.Properties.html#23840" class="Bound">xs</a><a id="23892" class="Symbol">)</a>
<a id="23894" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23906" href="Data.List.Relation.Unary.Any.Properties.html#23906" class="Bound">acc</a> <a id="23910" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="23919" class="Symbol">(</a><a id="23920" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23925" href="Data.List.Relation.Unary.Any.Properties.html#23925" class="Bound">ps</a><a id="23927" class="Symbol">)</a>        <a id="23936" class="Symbol">=</a> <a id="23938" href="Data.List.Relation.Unary.Any.Properties.html#23925" class="Bound">ps</a>
<a id="23941" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23953" href="Data.List.Relation.Unary.Any.Properties.html#23953" class="Bound">acc</a> <a id="23957" class="Symbol">(</a><a id="23958" href="Data.List.Relation.Unary.Any.Properties.html#23958" class="Bound">x</a> <a id="23960" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="23962" href="Data.List.Relation.Unary.Any.Properties.html#23962" class="Bound">xs</a><a id="23964" class="Symbol">)</a> <a id="23966" class="Symbol">(</a><a id="23967" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="23972" href="Data.List.Relation.Unary.Any.Properties.html#23972" class="Bound">ps</a><a id="23974" class="Symbol">)</a>        <a id="23983" class="Symbol">=</a> <a id="23985" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="23997" class="Symbol">(</a><a id="23998" href="Data.List.Relation.Unary.Any.Properties.html#23958" class="Bound">x</a> <a id="24000" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24002" href="Data.List.Relation.Unary.Any.Properties.html#23953" class="Bound">acc</a><a id="24005" class="Symbol">)</a> <a id="24007" href="Data.List.Relation.Unary.Any.Properties.html#23962" class="Bound">xs</a> <a id="24010" class="Symbol">(</a><a id="24011" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24016" class="Symbol">(</a><a id="24017" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24023" href="Data.List.Relation.Unary.Any.Properties.html#23972" class="Bound">ps</a><a id="24025" class="Symbol">))</a>
<a id="24028" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24040" href="Data.List.Relation.Unary.Any.Properties.html#24040" class="Bound">acc</a> <a id="24044" class="Symbol">(</a><a id="24045" href="Data.List.Relation.Unary.Any.Properties.html#24045" class="Bound">x</a> <a id="24047" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24049" href="Data.List.Relation.Unary.Any.Properties.html#24049" class="Bound">xs</a><a id="24051" class="Symbol">)</a> <a id="24053" class="Symbol">(</a><a id="24054" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24059" class="Symbol">(</a><a id="24060" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24065" href="Data.List.Relation.Unary.Any.Properties.html#24065" class="Bound">px</a><a id="24067" class="Symbol">))</a> <a id="24070" class="Symbol">=</a> <a id="24072" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24084" class="Symbol">(</a><a id="24085" href="Data.List.Relation.Unary.Any.Properties.html#24045" class="Bound">x</a> <a id="24087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24089" href="Data.List.Relation.Unary.Any.Properties.html#24040" class="Bound">acc</a><a id="24092" class="Symbol">)</a> <a id="24094" href="Data.List.Relation.Unary.Any.Properties.html#24049" class="Bound">xs</a> <a id="24097" class="Symbol">(</a><a id="24098" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24103" class="Symbol">(</a><a id="24104" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24109" href="Data.List.Relation.Unary.Any.Properties.html#24065" class="Bound">px</a><a id="24111" class="Symbol">))</a>
<a id="24114" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24126" href="Data.List.Relation.Unary.Any.Properties.html#24126" class="Bound">acc</a> <a id="24130" class="Symbol">(</a><a id="24131" href="Data.List.Relation.Unary.Any.Properties.html#24131" class="Bound">x</a> <a id="24133" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24135" href="Data.List.Relation.Unary.Any.Properties.html#24135" class="Bound">xs</a><a id="24137" class="Symbol">)</a> <a id="24139" class="Symbol">(</a><a id="24140" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24145" class="Symbol">(</a><a id="24146" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24152" href="Data.List.Relation.Unary.Any.Properties.html#24152" class="Bound">y</a><a id="24153" class="Symbol">))</a> <a id="24156" class="Symbol">=</a> <a id="24158" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24170" class="Symbol">(</a><a id="24171" href="Data.List.Relation.Unary.Any.Properties.html#24131" class="Bound">x</a> <a id="24173" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24175" href="Data.List.Relation.Unary.Any.Properties.html#24126" class="Bound">acc</a><a id="24178" class="Symbol">)</a> <a id="24180" href="Data.List.Relation.Unary.Any.Properties.html#24135" class="Bound">xs</a> <a id="24183" class="Symbol">(</a><a id="24184" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24189" href="Data.List.Relation.Unary.Any.Properties.html#24152" class="Bound">y</a><a id="24190" class="Symbol">)</a>

<a id="reverseAcc⁻"></a><a id="24193" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24205" class="Symbol">:</a> <a id="24207" class="Symbol">∀</a> <a id="24209" href="Data.List.Relation.Unary.Any.Properties.html#24209" class="Bound">acc</a> <a id="24213" href="Data.List.Relation.Unary.Any.Properties.html#24213" class="Bound">xs</a> <a id="24216" class="Symbol">→</a> <a id="24218" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24222" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24224" class="Symbol">(</a><a id="24225" href="Data.List.Base.html#6858" class="Function">reverseAcc</a> <a id="24236" href="Data.List.Relation.Unary.Any.Properties.html#24209" class="Bound">acc</a> <a id="24240" href="Data.List.Relation.Unary.Any.Properties.html#24213" class="Bound">xs</a><a id="24242" class="Symbol">)</a> <a id="24244" class="Symbol">→</a> <a id="24246" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24250" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24252" href="Data.List.Relation.Unary.Any.Properties.html#24209" class="Bound">acc</a> <a id="24256" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="24258" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24262" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24264" href="Data.List.Relation.Unary.Any.Properties.html#24213" class="Bound">xs</a>
<a id="24267" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24279" href="Data.List.Relation.Unary.Any.Properties.html#24279" class="Bound">acc</a> <a id="24283" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="24292" href="Data.List.Relation.Unary.Any.Properties.html#24292" class="Bound">ps</a> <a id="24295" class="Symbol">=</a> <a id="24297" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24302" href="Data.List.Relation.Unary.Any.Properties.html#24292" class="Bound">ps</a>
<a id="24305" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24317" href="Data.List.Relation.Unary.Any.Properties.html#24317" class="Bound">acc</a> <a id="24321" class="Symbol">(</a><a id="24322" href="Data.List.Relation.Unary.Any.Properties.html#24322" class="Bound">x</a> <a id="24324" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24326" href="Data.List.Relation.Unary.Any.Properties.html#24326" class="Bound">xs</a><a id="24328" class="Symbol">)</a> <a id="24330" href="Data.List.Relation.Unary.Any.Properties.html#24330" class="Bound">ps</a> <a id="24333" class="Keyword">with</a> <a id="24338" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24350" class="Symbol">(</a><a id="24351" href="Data.List.Relation.Unary.Any.Properties.html#24322" class="Bound">x</a> <a id="24353" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="24355" href="Data.List.Relation.Unary.Any.Properties.html#24317" class="Bound">acc</a><a id="24358" class="Symbol">)</a> <a id="24360" href="Data.List.Relation.Unary.Any.Properties.html#24326" class="Bound">xs</a> <a id="24363" href="Data.List.Relation.Unary.Any.Properties.html#24330" class="Bound">ps</a>
<a id="24366" class="Symbol">...</a> <a id="24370" class="Symbol">|</a> <a id="24372" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24377" class="Symbol">(</a><a id="24378" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24383" href="Data.List.Relation.Unary.Any.Properties.html#24383" class="Bound">px</a><a id="24385" class="Symbol">)</a> <a id="24387" class="Symbol">=</a> <a id="24389" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24394" class="Symbol">(</a><a id="24395" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24400" href="Data.List.Relation.Unary.Any.Properties.html#24383" class="Bound">px</a><a id="24402" class="Symbol">)</a>
<a id="24404" class="Symbol">...</a> <a id="24408" class="Symbol">|</a> <a id="24410" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24415" class="Symbol">(</a><a id="24416" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24422" href="Data.List.Relation.Unary.Any.Properties.html#24422" class="Bound">pxs</a><a id="24425" class="Symbol">)</a> <a id="24427" class="Symbol">=</a> <a id="24429" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24434" href="Data.List.Relation.Unary.Any.Properties.html#24422" class="Bound">pxs</a>
<a id="24438" class="Symbol">...</a> <a id="24442" class="Symbol">|</a> <a id="24444" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24449" href="Data.List.Relation.Unary.Any.Properties.html#24449" class="Bound">pxs</a> <a id="24453" class="Symbol">=</a> <a id="24455" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24460" class="Symbol">(</a><a id="24461" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="24467" href="Data.List.Relation.Unary.Any.Properties.html#24449" class="Bound">pxs</a><a id="24470" class="Symbol">)</a>

<a id="reverse⁺"></a><a id="24473" href="Data.List.Relation.Unary.Any.Properties.html#24473" class="Function">reverse⁺</a> <a id="24482" class="Symbol">:</a> <a id="24484" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24488" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24490" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="24493" class="Symbol">→</a> <a id="24495" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24499" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24501" class="Symbol">(</a><a id="24502" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="24510" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="24512" class="Symbol">)</a>
<a id="24514" href="Data.List.Relation.Unary.Any.Properties.html#24473" class="Function">reverse⁺</a> <a id="24523" href="Data.List.Relation.Unary.Any.Properties.html#24523" class="Bound">ps</a> <a id="24526" class="Symbol">=</a> <a id="24528" href="Data.List.Relation.Unary.Any.Properties.html#23820" class="Function">reverseAcc⁺</a> <a id="24540" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24543" class="Symbol">_</a> <a id="24545" class="Symbol">(</a><a id="24546" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24551" href="Data.List.Relation.Unary.Any.Properties.html#24523" class="Bound">ps</a><a id="24553" class="Symbol">)</a>

<a id="reverse⁻"></a><a id="24556" href="Data.List.Relation.Unary.Any.Properties.html#24556" class="Function">reverse⁻</a> <a id="24565" class="Symbol">:</a> <a id="24567" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24571" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24573" class="Symbol">(</a><a id="24574" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="24582" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="24584" class="Symbol">)</a> <a id="24586" class="Symbol">→</a> <a id="24588" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24592" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24594" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a>
<a id="24597" href="Data.List.Relation.Unary.Any.Properties.html#24556" class="Function">reverse⁻</a> <a id="24606" href="Data.List.Relation.Unary.Any.Properties.html#24606" class="Bound">ps</a> <a id="24609" class="Keyword">with</a> <a id="24614" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24619" href="Data.List.Relation.Unary.Any.Properties.html#24619" class="Bound">pxs</a> ← <a id="24625" href="Data.List.Relation.Unary.Any.Properties.html#24193" class="Function">reverseAcc⁻</a> <a id="24637" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="24640" class="Symbol">_</a> <a id="24642" href="Data.List.Relation.Unary.Any.Properties.html#24606" class="Bound">ps</a> <a id="24645" class="Symbol">=</a> <a id="24647" href="Data.List.Relation.Unary.Any.Properties.html#24619" class="Bound">pxs</a>

<a id="24652" class="Comment">------------------------------------------------------------------------</a>
<a id="24725" class="Comment">-- pure</a>

<a id="pure⁺"></a><a id="24734" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24740" class="Symbol">:</a> <a id="24742" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24744" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="24746" class="Symbol">→</a> <a id="24748" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24752" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24754" class="Symbol">(</a><a id="24755" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="24760" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24761" class="Symbol">)</a>
<a id="24763" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24769" class="Symbol">=</a> <a id="24771" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>

<a id="pure⁻"></a><a id="24777" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24783" class="Symbol">:</a> <a id="24785" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24789" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24791" class="Symbol">(</a><a id="24792" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="24797" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24798" class="Symbol">)</a> <a id="24800" class="Symbol">→</a> <a id="24802" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24804" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a>
<a id="24806" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24812" class="Symbol">(</a><a id="24813" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24818" href="Data.List.Relation.Unary.Any.Properties.html#24818" class="Bound">p</a><a id="24819" class="Symbol">)</a> <a id="24821" class="Symbol">=</a> <a id="24823" href="Data.List.Relation.Unary.Any.Properties.html#24818" class="Bound">p</a>

<a id="pure⁺∘pure⁻"></a><a id="24826" href="Data.List.Relation.Unary.Any.Properties.html#24826" class="Function">pure⁺∘pure⁻</a> <a id="24838" class="Symbol">:</a> <a id="24840" class="Symbol">(</a><a id="24841" href="Data.List.Relation.Unary.Any.Properties.html#24841" class="Bound">p</a> <a id="24843" class="Symbol">:</a> <a id="24845" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="24849" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24851" class="Symbol">(</a><a id="24852" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="24857" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24858" class="Symbol">))</a> <a id="24861" class="Symbol">→</a> <a id="24863" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24869" class="Symbol">(</a><a id="24870" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24876" href="Data.List.Relation.Unary.Any.Properties.html#24841" class="Bound">p</a><a id="24877" class="Symbol">)</a> <a id="24879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24881" href="Data.List.Relation.Unary.Any.Properties.html#24841" class="Bound">p</a>
<a id="24883" href="Data.List.Relation.Unary.Any.Properties.html#24826" class="Function">pure⁺∘pure⁻</a> <a id="24895" class="Symbol">(</a><a id="24896" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="24901" href="Data.List.Relation.Unary.Any.Properties.html#24901" class="Bound">p</a><a id="24902" class="Symbol">)</a> <a id="24904" class="Symbol">=</a> <a id="24906" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pure⁻∘pure⁺"></a><a id="24912" href="Data.List.Relation.Unary.Any.Properties.html#24912" class="Function">pure⁻∘pure⁺</a> <a id="24924" class="Symbol">:</a> <a id="24926" class="Symbol">(</a><a id="24927" href="Data.List.Relation.Unary.Any.Properties.html#24927" class="Bound">p</a> <a id="24929" class="Symbol">:</a> <a id="24931" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24933" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="24934" class="Symbol">)</a> <a id="24936" class="Symbol">→</a> <a id="24938" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="24944" class="Symbol">{</a><a id="24945" class="Argument">P</a> <a id="24947" class="Symbol">=</a> <a id="24949" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a><a id="24950" class="Symbol">}</a> <a id="24952" class="Symbol">(</a><a id="24953" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="24959" href="Data.List.Relation.Unary.Any.Properties.html#24927" class="Bound">p</a><a id="24960" class="Symbol">)</a> <a id="24962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24964" href="Data.List.Relation.Unary.Any.Properties.html#24927" class="Bound">p</a>
<a id="24966" href="Data.List.Relation.Unary.Any.Properties.html#24912" class="Function">pure⁻∘pure⁺</a> <a id="24978" href="Data.List.Relation.Unary.Any.Properties.html#24978" class="Bound">p</a> <a id="24980" class="Symbol">=</a> <a id="24982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pure↔"></a><a id="24988" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="24994" class="Symbol">:</a> <a id="24996" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="24998" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="25000" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25002" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25006" href="Data.List.Relation.Unary.Any.Properties.html#2588" class="Generalizable">P</a> <a id="25008" class="Symbol">(</a><a id="25009" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="25014" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a><a id="25015" class="Symbol">)</a>
<a id="25017" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="25023" class="Symbol">{</a><a id="25024" class="Argument">P</a> <a id="25026" class="Symbol">=</a> <a id="25028" href="Data.List.Relation.Unary.Any.Properties.html#25028" class="Bound">P</a><a id="25029" class="Symbol">}</a> <a id="25031" class="Symbol">=</a> <a id="25033" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="25039" href="Data.List.Relation.Unary.Any.Properties.html#24734" class="Function">pure⁺</a> <a id="25045" href="Data.List.Relation.Unary.Any.Properties.html#24777" class="Function">pure⁻</a> <a id="25051" href="Data.List.Relation.Unary.Any.Properties.html#24826" class="Function">pure⁺∘pure⁻</a> <a id="25063" class="Symbol">(</a><a id="25064" href="Data.List.Relation.Unary.Any.Properties.html#24912" class="Function">pure⁻∘pure⁺</a> <a id="25076" class="Symbol">{</a><a id="25077" class="Argument">P</a> <a id="25079" class="Symbol">=</a> <a id="25081" href="Data.List.Relation.Unary.Any.Properties.html#25028" class="Bound">P</a><a id="25082" class="Symbol">})</a>

<a id="25086" class="Comment">------------------------------------------------------------------------</a>
<a id="25159" class="Comment">-- _∷_</a>

<a id="∷↔"></a><a id="25167" href="Data.List.Relation.Unary.Any.Properties.html#25167" class="Function">∷↔</a> <a id="25170" class="Symbol">:</a> <a id="25172" class="Symbol">(</a><a id="25173" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25175" class="Symbol">:</a> <a id="25177" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="25182" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="25184" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="25185" class="Symbol">)</a> <a id="25187" class="Symbol">→</a> <a id="25189" class="Symbol">(</a><a id="25190" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25192" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="25194" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25196" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25200" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25202" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="25204" class="Symbol">)</a> <a id="25206" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25208" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25212" href="Data.List.Relation.Unary.Any.Properties.html#25173" class="Bound">P</a> <a id="25214" class="Symbol">(</a><a id="25215" href="Data.List.Relation.Unary.Any.Properties.html#2609" class="Generalizable">x</a> <a id="25217" class="InductiveConstructor Operator">∷</a> <a id="25219" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a><a id="25221" class="Symbol">)</a>
<a id="25223" href="Data.List.Relation.Unary.Any.Properties.html#25167" class="Function">∷↔</a> <a id="25226" class="Symbol">{</a><a id="25227" class="Argument">x</a> <a id="25229" class="Symbol">=</a> <a id="25231" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a><a id="25232" class="Symbol">}</a> <a id="25234" class="Symbol">{</a><a id="25235" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25237" class="Symbol">}</a> <a id="25239" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25241" class="Symbol">=</a>
  <a id="25245" class="Symbol">(</a><a id="25246" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25248" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a>         <a id="25258" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25260" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25264" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25266" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25268" class="Symbol">)</a>  <a id="25271" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25274" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="25280" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">⊎-cong</a> <a id="25287" class="Symbol">(</a><a id="25288" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25292" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25294" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a> <a id="25297" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="25298" class="Symbol">)</a> <a id="25300" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="25304" class="Symbol">(</a><a id="25305" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25309" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25311" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="25313" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a> <a id="25315" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="25317" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="25319" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25323" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25325" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25327" class="Symbol">)</a>  <a id="25330" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25333" href="Data.List.Relation.Unary.Any.Properties.html#13466" class="Function">++↔</a> <a id="25337" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="25341" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25345" href="Data.List.Relation.Unary.Any.Properties.html#25239" class="Bound">P</a> <a id="25347" class="Symbol">(</a><a id="25348" href="Data.List.Relation.Unary.Any.Properties.html#25231" class="Bound">x</a> <a id="25350" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25352" href="Data.List.Relation.Unary.Any.Properties.html#25235" class="Bound">xs</a><a id="25354" class="Symbol">)</a>            <a id="25367" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="25371" class="Keyword">where</a> <a id="25377" class="Keyword">open</a> <a id="25382" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="25411" class="Comment">------------------------------------------------------------------------</a>
<a id="25484" class="Comment">-- _&gt;&gt;=_</a>

<a id="25494" class="Keyword">module</a> <a id="25501" href="Data.List.Relation.Unary.Any.Properties.html#25501" class="Module">_</a> <a id="25503" class="Symbol">{</a><a id="25504" href="Data.List.Relation.Unary.Any.Properties.html#25504" class="Bound">A</a> <a id="25506" href="Data.List.Relation.Unary.Any.Properties.html#25506" class="Bound">B</a> <a id="25508" class="Symbol">:</a> <a id="25510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25514" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="25515" class="Symbol">}</a> <a id="25517" class="Symbol">{</a><a id="25518" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25520" class="Symbol">:</a> <a id="25522" href="Data.List.Relation.Unary.Any.Properties.html#25506" class="Bound">B</a> <a id="25524" class="Symbol">→</a> <a id="25526" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25530" href="Data.List.Relation.Unary.Any.Properties.html#2550" class="Generalizable">p</a><a id="25531" class="Symbol">}</a> <a id="25533" class="Symbol">{</a><a id="25534" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a> <a id="25536" class="Symbol">:</a> <a id="25538" href="Data.List.Relation.Unary.Any.Properties.html#25504" class="Bound">A</a> <a id="25540" class="Symbol">→</a> <a id="25542" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25547" href="Data.List.Relation.Unary.Any.Properties.html#25506" class="Bound">B</a><a id="25548" class="Symbol">}</a> <a id="25550" class="Keyword">where</a>

  <a id="25559" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="25564" class="Symbol">:</a> <a id="25566" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25570" class="Symbol">(</a><a id="25571" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25575" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25577" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25579" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25580" class="Symbol">)</a> <a id="25582" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="25585" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25587" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25591" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25593" class="Symbol">(</a><a id="25594" href="Data.List.Relation.Unary.Any.Properties.html#2621" class="Generalizable">xs</a> <a id="25597" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="25601" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25602" class="Symbol">)</a>
  <a id="25606" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="25611" class="Symbol">{</a><a id="25612" class="Argument">xs</a> <a id="25615" class="Symbol">=</a> <a id="25617" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a><a id="25619" class="Symbol">}</a> <a id="25621" class="Symbol">=</a>
    <a id="25627" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25631" class="Symbol">(</a><a id="25632" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25636" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25638" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25640" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25641" class="Symbol">)</a> <a id="25643" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a>           <a id="25656" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25659" href="Data.List.Relation.Unary.Any.Properties.html#11761" class="Function">map↔</a> <a id="25664" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="25670" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25674" class="Symbol">(</a><a id="25675" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25679" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a><a id="25680" class="Symbol">)</a> <a id="25682" class="Symbol">(</a><a id="25683" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="25692" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a> <a id="25694" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a><a id="25696" class="Symbol">)</a>  <a id="25699" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="25702" href="Data.List.Relation.Unary.Any.Properties.html#16498" class="Function">concat↔</a> <a id="25710" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="25716" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25720" href="Data.List.Relation.Unary.Any.Properties.html#25518" class="Bound">P</a> <a id="25722" class="Symbol">(</a><a id="25723" href="Data.List.Relation.Unary.Any.Properties.html#25617" class="Bound">xs</a> <a id="25726" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="25730" href="Data.List.Relation.Unary.Any.Properties.html#25534" class="Bound">f</a><a id="25731" class="Symbol">)</a>             <a id="25745" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="25751" class="Keyword">where</a> <a id="25757" class="Keyword">open</a> <a id="25762" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="25791" class="Comment">------------------------------------------------------------------------</a>
<a id="25864" class="Comment">-- _⊛_</a>

<a id="⊛↔"></a><a id="25872" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="25875" class="Symbol">:</a> <a id="25877" class="Symbol">∀</a> <a id="25879" class="Symbol">{</a><a id="25880" href="Data.List.Relation.Unary.Any.Properties.html#25880" class="Bound">P</a> <a id="25882" class="Symbol">:</a> <a id="25884" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="25886" class="Symbol">→</a> <a id="25888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="25892" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="25893" class="Symbol">}</a> <a id="25895" class="Symbol">{</a><a id="25896" href="Data.List.Relation.Unary.Any.Properties.html#25896" class="Bound">fs</a> <a id="25899" class="Symbol">:</a> <a id="25901" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25906" class="Symbol">(</a><a id="25907" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="25909" class="Symbol">→</a> <a id="25911" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="25912" class="Symbol">)}</a> <a id="25915" class="Symbol">{</a><a id="25916" href="Data.List.Relation.Unary.Any.Properties.html#25916" class="Bound">xs</a> <a id="25919" class="Symbol">:</a> <a id="25921" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="25926" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="25927" class="Symbol">}</a> <a id="25929" class="Symbol">→</a>
     <a id="25936" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25940" class="Symbol">(λ</a> <a id="25943" href="Data.List.Relation.Unary.Any.Properties.html#25943" class="Bound">f</a> <a id="25945" class="Symbol">→</a> <a id="25947" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25951" class="Symbol">(</a><a id="25952" href="Data.List.Relation.Unary.Any.Properties.html#25880" class="Bound">P</a> <a id="25954" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="25956" href="Data.List.Relation.Unary.Any.Properties.html#25943" class="Bound">f</a><a id="25957" class="Symbol">)</a> <a id="25959" href="Data.List.Relation.Unary.Any.Properties.html#25916" class="Bound">xs</a><a id="25961" class="Symbol">)</a> <a id="25963" href="Data.List.Relation.Unary.Any.Properties.html#25896" class="Bound">fs</a> <a id="25966" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="25968" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="25972" href="Data.List.Relation.Unary.Any.Properties.html#25880" class="Bound">P</a> <a id="25974" class="Symbol">(</a><a id="25975" href="Data.List.Relation.Unary.Any.Properties.html#25896" class="Bound">fs</a> <a id="25978" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="25980" href="Data.List.Relation.Unary.Any.Properties.html#25916" class="Bound">xs</a><a id="25982" class="Symbol">)</a>
<a id="25984" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="25987" class="Symbol">{</a><a id="25988" class="Argument">P</a> <a id="25990" class="Symbol">=</a> <a id="25992" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a><a id="25993" class="Symbol">}</a> <a id="25995" class="Symbol">{</a><a id="25996" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a><a id="25998" class="Symbol">}</a> <a id="26000" class="Symbol">{</a><a id="26001" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26003" class="Symbol">}</a> <a id="26005" class="Symbol">=</a>
  <a id="26009" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26013" class="Symbol">(λ</a> <a id="26016" href="Data.List.Relation.Unary.Any.Properties.html#26016" class="Bound">f</a> <a id="26018" class="Symbol">→</a> <a id="26020" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26024" class="Symbol">(</a><a id="26025" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26027" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26029" href="Data.List.Relation.Unary.Any.Properties.html#26016" class="Bound">f</a><a id="26030" class="Symbol">)</a> <a id="26032" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26034" class="Symbol">)</a> <a id="26036" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a>                <a id="26054" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26057" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="26066" class="Symbol">(λ</a> <a id="26069" href="Data.List.Relation.Unary.Any.Properties.html#26069" class="Bound">_</a> <a id="26071" class="Symbol">→</a> <a id="26073" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="26082" class="Symbol">(λ</a> <a id="26085" href="Data.List.Relation.Unary.Any.Properties.html#26085" class="Bound">_</a> <a id="26087" class="Symbol">→</a> <a id="26089" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a><a id="26094" class="Symbol">)</a> <a id="26096" class="Symbol">(_</a> <a id="26099" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="26100" class="Symbol">))</a> <a id="26103" class="Symbol">(_</a> <a id="26106" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="26107" class="Symbol">)</a> <a id="26109" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26113" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26117" class="Symbol">(λ</a> <a id="26120" href="Data.List.Relation.Unary.Any.Properties.html#26120" class="Bound">f</a> <a id="26122" class="Symbol">→</a> <a id="26124" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26128" class="Symbol">(</a><a id="26129" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26133" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26135" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26137" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="26142" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26144" href="Data.List.Relation.Unary.Any.Properties.html#26120" class="Bound">f</a><a id="26145" class="Symbol">)</a> <a id="26147" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26149" class="Symbol">)</a> <a id="26151" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a>     <a id="26158" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26161" href="Data.List.Relation.Unary.Any.Properties.html#3382" class="Function">Any-cong</a> <a id="26170" class="Symbol">(λ</a> <a id="26173" href="Data.List.Relation.Unary.Any.Properties.html#26173" class="Bound">_</a> <a id="26175" class="Symbol">→</a> <a id="26177" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="26182" class="Symbol">)</a> <a id="26184" class="Symbol">(_</a> <a id="26187" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="26188" class="Symbol">)</a> <a id="26190" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26194" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26198" class="Symbol">(λ</a> <a id="26201" href="Data.List.Relation.Unary.Any.Properties.html#26201" class="Bound">f</a> <a id="26203" class="Symbol">→</a> <a id="26205" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26209" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26211" class="Symbol">(</a><a id="26212" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a> <a id="26215" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="26219" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="26224" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="26226" href="Data.List.Relation.Unary.Any.Properties.html#26201" class="Bound">f</a><a id="26227" class="Symbol">))</a> <a id="26230" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a>       <a id="26239" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26242" href="Data.List.Relation.Unary.Any.Properties.html#25559" class="Function">&gt;&gt;=↔</a> <a id="26247" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26251" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26255" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26257" class="Symbol">(</a><a id="26258" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a> <a id="26261" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="26265" class="Symbol">λ</a> <a id="26267" href="Data.List.Relation.Unary.Any.Properties.html#26267" class="Bound">f</a> <a id="26269" class="Symbol">→</a> <a id="26271" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a> <a id="26274" href="Effect.Monad.html#1053" class="Function Operator">&gt;&gt;=</a> <a id="26278" class="Symbol">λ</a> <a id="26280" href="Data.List.Relation.Unary.Any.Properties.html#26280" class="Bound">x</a> <a id="26282" class="Symbol">→</a> <a id="26284" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="26289" class="Symbol">(</a><a id="26290" href="Data.List.Relation.Unary.Any.Properties.html#26267" class="Bound">f</a> <a id="26292" href="Data.List.Relation.Unary.Any.Properties.html#26280" class="Bound">x</a><a id="26293" class="Symbol">))</a> <a id="26296" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="26299" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26304" class="Symbol">(</a><a id="26305" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26309" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a><a id="26310" class="Symbol">)</a> <a id="26312" class="Symbol">(</a><a id="26313" href="Data.List.Effectful.html#6428" class="Function">List.Applicative.unfold-⊛</a> <a id="26339" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a> <a id="26342" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26344" class="Symbol">)</a> <a id="26346" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="26350" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26354" href="Data.List.Relation.Unary.Any.Properties.html#25992" class="Bound">P</a> <a id="26356" class="Symbol">(</a><a id="26357" href="Data.List.Relation.Unary.Any.Properties.html#25996" class="Bound">fs</a> <a id="26360" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="26362" href="Data.List.Relation.Unary.Any.Properties.html#26001" class="Bound">xs</a><a id="26364" class="Symbol">)</a>                               <a id="26396" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="26400" class="Keyword">where</a> <a id="26406" class="Keyword">open</a> <a id="26411" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>


<a id="26441" class="Comment">-- An alternative introduction rule for _⊛_</a>

<a id="⊛⁺′"></a><a id="26486" href="Data.List.Relation.Unary.Any.Properties.html#26486" class="Function">⊛⁺′</a> <a id="26490" class="Symbol">:</a> <a id="26492" class="Symbol">∀</a> <a id="26494" class="Symbol">{</a><a id="26495" href="Data.List.Relation.Unary.Any.Properties.html#26495" class="Bound">P</a> <a id="26497" class="Symbol">:</a> <a id="26499" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="26504" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="26506" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="26507" class="Symbol">}</a> <a id="26509" class="Symbol">{</a><a id="26510" href="Data.List.Relation.Unary.Any.Properties.html#26510" class="Bound">Q</a> <a id="26512" class="Symbol">:</a> <a id="26514" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="26519" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="26521" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="26522" class="Symbol">}</a> <a id="26524" class="Symbol">{</a><a id="26525" href="Data.List.Relation.Unary.Any.Properties.html#26525" class="Bound">fs</a> <a id="26528" class="Symbol">:</a> <a id="26530" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26535" class="Symbol">(</a><a id="26536" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="26538" class="Symbol">→</a> <a id="26540" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="26541" class="Symbol">)}</a> <a id="26544" class="Symbol">{</a><a id="26545" href="Data.List.Relation.Unary.Any.Properties.html#26545" class="Bound">xs</a><a id="26547" class="Symbol">}</a> <a id="26549" class="Symbol">→</a>
      <a id="26557" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26561" class="Symbol">(</a><a id="26562" href="Data.List.Relation.Unary.Any.Properties.html#26495" class="Bound">P</a> <a id="26564" href="Relation.Unary.html#6686" class="Function Operator">⟨→⟩</a> <a id="26568" href="Data.List.Relation.Unary.Any.Properties.html#26510" class="Bound">Q</a><a id="26569" class="Symbol">)</a> <a id="26571" href="Data.List.Relation.Unary.Any.Properties.html#26525" class="Bound">fs</a> <a id="26574" class="Symbol">→</a> <a id="26576" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26580" href="Data.List.Relation.Unary.Any.Properties.html#26495" class="Bound">P</a> <a id="26582" href="Data.List.Relation.Unary.Any.Properties.html#26545" class="Bound">xs</a> <a id="26585" class="Symbol">→</a> <a id="26587" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26591" href="Data.List.Relation.Unary.Any.Properties.html#26510" class="Bound">Q</a> <a id="26593" class="Symbol">(</a><a id="26594" href="Data.List.Relation.Unary.Any.Properties.html#26525" class="Bound">fs</a> <a id="26597" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="26599" href="Data.List.Relation.Unary.Any.Properties.html#26545" class="Bound">xs</a><a id="26601" class="Symbol">)</a>
<a id="26603" href="Data.List.Relation.Unary.Any.Properties.html#26486" class="Function">⊛⁺′</a> <a id="26607" href="Data.List.Relation.Unary.Any.Properties.html#26607" class="Bound">pq</a> <a id="26610" href="Data.List.Relation.Unary.Any.Properties.html#26610" class="Bound">p</a> <a id="26612" class="Symbol">=</a> <a id="26614" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="26625" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="26628" class="Symbol">(</a><a id="26629" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="26637" class="Symbol">(λ</a> <a id="26640" href="Data.List.Relation.Unary.Any.Properties.html#26640" class="Bound">pq</a> <a id="26643" class="Symbol">→</a> <a id="26645" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="26653" class="Symbol">(λ</a> <a id="26656" class="Symbol">{</a><a id="26657" href="Data.List.Relation.Unary.Any.Properties.html#26657" class="Bound">x</a><a id="26658" class="Symbol">}</a> <a id="26660" class="Symbol">→</a> <a id="26662" href="Data.List.Relation.Unary.Any.Properties.html#26640" class="Bound">pq</a> <a id="26665" class="Symbol">{</a><a id="26666" href="Data.List.Relation.Unary.Any.Properties.html#26657" class="Bound">x</a><a id="26667" class="Symbol">})</a> <a id="26670" href="Data.List.Relation.Unary.Any.Properties.html#26610" class="Bound">p</a><a id="26671" class="Symbol">)</a> <a id="26673" href="Data.List.Relation.Unary.Any.Properties.html#26607" class="Bound">pq</a><a id="26675" class="Symbol">)</a>

<a id="26678" class="Comment">------------------------------------------------------------------------</a>
<a id="26751" class="Comment">-- _⊗_</a>

<a id="⊗↔"></a><a id="26759" href="Data.List.Relation.Unary.Any.Properties.html#26759" class="Function">⊗↔</a> <a id="26762" class="Symbol">:</a> <a id="26764" class="Symbol">{</a><a id="26765" href="Data.List.Relation.Unary.Any.Properties.html#26765" class="Bound">P</a> <a id="26767" class="Symbol">:</a> <a id="26769" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="26771" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="26773" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="26775" class="Symbol">→</a> <a id="26777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="26781" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="26782" class="Symbol">}</a> <a id="26784" class="Symbol">{</a><a id="26785" href="Data.List.Relation.Unary.Any.Properties.html#26785" class="Bound">xs</a> <a id="26788" class="Symbol">:</a> <a id="26790" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26795" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="26796" class="Symbol">}</a> <a id="26798" class="Symbol">{</a><a id="26799" href="Data.List.Relation.Unary.Any.Properties.html#26799" class="Bound">ys</a> <a id="26802" class="Symbol">:</a> <a id="26804" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="26809" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="26810" class="Symbol">}</a> <a id="26812" class="Symbol">→</a>
     <a id="26819" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26823" class="Symbol">(λ</a> <a id="26826" href="Data.List.Relation.Unary.Any.Properties.html#26826" class="Bound">x</a> <a id="26828" class="Symbol">→</a> <a id="26830" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26834" class="Symbol">(λ</a> <a id="26837" href="Data.List.Relation.Unary.Any.Properties.html#26837" class="Bound">y</a> <a id="26839" class="Symbol">→</a> <a id="26841" href="Data.List.Relation.Unary.Any.Properties.html#26765" class="Bound">P</a> <a id="26843" class="Symbol">(</a><a id="26844" href="Data.List.Relation.Unary.Any.Properties.html#26826" class="Bound">x</a> <a id="26846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26848" href="Data.List.Relation.Unary.Any.Properties.html#26837" class="Bound">y</a><a id="26849" class="Symbol">))</a> <a id="26852" href="Data.List.Relation.Unary.Any.Properties.html#26799" class="Bound">ys</a><a id="26854" class="Symbol">)</a> <a id="26856" href="Data.List.Relation.Unary.Any.Properties.html#26785" class="Bound">xs</a> <a id="26859" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="26861" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26865" href="Data.List.Relation.Unary.Any.Properties.html#26765" class="Bound">P</a> <a id="26867" class="Symbol">(</a><a id="26868" href="Data.List.Relation.Unary.Any.Properties.html#26785" class="Bound">xs</a> <a id="26871" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="26873" href="Data.List.Relation.Unary.Any.Properties.html#26799" class="Bound">ys</a><a id="26875" class="Symbol">)</a>
<a id="26877" href="Data.List.Relation.Unary.Any.Properties.html#26759" class="Function">⊗↔</a> <a id="26880" class="Symbol">{</a><a id="26881" class="Argument">P</a> <a id="26883" class="Symbol">=</a> <a id="26885" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a><a id="26886" class="Symbol">}</a> <a id="26888" class="Symbol">{</a><a id="26889" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="26891" class="Symbol">}</a> <a id="26893" class="Symbol">{</a><a id="26894" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="26896" class="Symbol">}</a> <a id="26898" class="Symbol">=</a>
  <a id="26902" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26906" class="Symbol">(λ</a> <a id="26909" href="Data.List.Relation.Unary.Any.Properties.html#26909" class="Bound">x</a> <a id="26911" class="Symbol">→</a> <a id="26913" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26917" class="Symbol">(λ</a> <a id="26920" href="Data.List.Relation.Unary.Any.Properties.html#26920" class="Bound">y</a> <a id="26922" class="Symbol">→</a> <a id="26924" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="26926" class="Symbol">(</a><a id="26927" href="Data.List.Relation.Unary.Any.Properties.html#26909" class="Bound">x</a> <a id="26929" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26931" href="Data.List.Relation.Unary.Any.Properties.html#26920" class="Bound">y</a><a id="26932" class="Symbol">))</a> <a id="26935" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="26937" class="Symbol">)</a> <a id="26939" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a>                           <a id="26968" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="26971" href="Data.List.Relation.Unary.Any.Properties.html#24988" class="Function">pure↔</a> <a id="26977" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="26981" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26985" class="Symbol">(λ</a> <a id="26988" href="Data.List.Relation.Unary.Any.Properties.html#26988" class="Bound Operator">_,_</a> <a id="26992" class="Symbol">→</a> <a id="26994" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="26998" class="Symbol">(λ</a> <a id="27001" href="Data.List.Relation.Unary.Any.Properties.html#27001" class="Bound">x</a> <a id="27003" class="Symbol">→</a> <a id="27005" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27009" class="Symbol">(λ</a> <a id="27012" href="Data.List.Relation.Unary.Any.Properties.html#27012" class="Bound">y</a> <a id="27014" class="Symbol">→</a> <a id="27016" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27018" class="Symbol">(</a><a id="27019" href="Data.List.Relation.Unary.Any.Properties.html#27001" class="Bound">x</a> <a id="27021" href="Data.List.Relation.Unary.Any.Properties.html#26988" class="Bound Operator">,</a> <a id="27023" href="Data.List.Relation.Unary.Any.Properties.html#27012" class="Bound">y</a><a id="27024" class="Symbol">))</a> <a id="27027" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27029" class="Symbol">)</a> <a id="27031" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="27033" class="Symbol">)</a> <a id="27035" class="Symbol">(</a><a id="27036" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="27041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="27044" class="Symbol">)</a>  <a id="27047" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27050" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="27053" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27057" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27061" class="Symbol">(λ</a> <a id="27064" href="Data.List.Relation.Unary.Any.Properties.html#27064" class="Bound">x,</a> <a id="27067" class="Symbol">→</a> <a id="27069" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27073" class="Symbol">(</a><a id="27074" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27076" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="27078" href="Data.List.Relation.Unary.Any.Properties.html#27064" class="Bound">x,</a><a id="27080" class="Symbol">)</a> <a id="27082" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27084" class="Symbol">)</a> <a id="27086" class="Symbol">(</a><a id="27087" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="27092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="27096" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="27098" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="27100" class="Symbol">)</a>                      <a id="27123" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27126" href="Data.List.Relation.Unary.Any.Properties.html#25872" class="Function">⊛↔</a> <a id="27129" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27133" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27137" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27139" class="Symbol">(</a><a id="27140" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="27145" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="27149" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="27151" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a> <a id="27154" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="27156" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27158" class="Symbol">)</a>                                        <a id="27199" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27202" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27207" class="Symbol">(</a><a id="27208" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27212" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27214" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="27217" class="Symbol">(</a><a id="27218" href="Effect.Applicative.html#1603" class="Function Operator">_⊛</a> <a id="27221" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27223" class="Symbol">))</a> <a id="27226" class="Symbol">(</a><a id="27227" href="Data.List.Effectful.html#6241" class="Function">List.Applicative.unfold-&lt;$&gt;</a> <a id="27255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="27259" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a><a id="27261" class="Symbol">)</a> <a id="27263" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27267" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27271" href="Data.List.Relation.Unary.Any.Properties.html#26885" class="Bound">P</a> <a id="27273" class="Symbol">(</a><a id="27274" href="Data.List.Relation.Unary.Any.Properties.html#26889" class="Bound">xs</a> <a id="27277" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="27279" href="Data.List.Relation.Unary.Any.Properties.html#26894" class="Bound">ys</a><a id="27281" class="Symbol">)</a>                                                   <a id="27333" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27337" class="Keyword">where</a> <a id="27343" class="Keyword">open</a> <a id="27348" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="⊗↔′"></a><a id="27377" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a> <a id="27381" class="Symbol">:</a> <a id="27383" class="Symbol">{</a><a id="27384" href="Data.List.Relation.Unary.Any.Properties.html#27384" class="Bound">P</a> <a id="27386" class="Symbol">:</a> <a id="27388" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a> <a id="27390" class="Symbol">→</a> <a id="27392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27396" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="27397" class="Symbol">}</a> <a id="27399" class="Symbol">{</a><a id="27400" href="Data.List.Relation.Unary.Any.Properties.html#27400" class="Bound">Q</a> <a id="27402" class="Symbol">:</a> <a id="27404" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a> <a id="27406" class="Symbol">→</a> <a id="27408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="27412" href="Data.List.Relation.Unary.Any.Properties.html#2556" class="Generalizable">ℓ</a><a id="27413" class="Symbol">}</a> <a id="27415" class="Symbol">{</a><a id="27416" href="Data.List.Relation.Unary.Any.Properties.html#27416" class="Bound">xs</a> <a id="27419" class="Symbol">:</a> <a id="27421" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27426" href="Data.List.Relation.Unary.Any.Properties.html#2570" class="Generalizable">A</a><a id="27427" class="Symbol">}</a> <a id="27429" class="Symbol">{</a><a id="27430" href="Data.List.Relation.Unary.Any.Properties.html#27430" class="Bound">ys</a> <a id="27433" class="Symbol">:</a> <a id="27435" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="27440" href="Data.List.Relation.Unary.Any.Properties.html#2572" class="Generalizable">B</a><a id="27441" class="Symbol">}</a> <a id="27443" class="Symbol">→</a>
      <a id="27451" class="Symbol">(</a><a id="27452" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27456" href="Data.List.Relation.Unary.Any.Properties.html#27384" class="Bound">P</a> <a id="27458" href="Data.List.Relation.Unary.Any.Properties.html#27416" class="Bound">xs</a> <a id="27461" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27463" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27467" href="Data.List.Relation.Unary.Any.Properties.html#27400" class="Bound">Q</a> <a id="27469" href="Data.List.Relation.Unary.Any.Properties.html#27430" class="Bound">ys</a><a id="27471" class="Symbol">)</a> <a id="27473" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="27475" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27479" class="Symbol">(</a><a id="27480" href="Data.List.Relation.Unary.Any.Properties.html#27384" class="Bound">P</a> <a id="27482" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="27486" href="Data.List.Relation.Unary.Any.Properties.html#27400" class="Bound">Q</a><a id="27487" class="Symbol">)</a> <a id="27489" class="Symbol">(</a><a id="27490" href="Data.List.Relation.Unary.Any.Properties.html#27416" class="Bound">xs</a> <a id="27493" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="27495" href="Data.List.Relation.Unary.Any.Properties.html#27430" class="Bound">ys</a><a id="27497" class="Symbol">)</a>
<a id="27499" href="Data.List.Relation.Unary.Any.Properties.html#27377" class="Function">⊗↔′</a> <a id="27503" class="Symbol">{</a><a id="27504" class="Argument">P</a> <a id="27506" class="Symbol">=</a> <a id="27508" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a><a id="27509" class="Symbol">}</a> <a id="27511" class="Symbol">{</a><a id="27512" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a><a id="27513" class="Symbol">}</a> <a id="27515" class="Symbol">{</a><a id="27516" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a><a id="27518" class="Symbol">}</a> <a id="27520" class="Symbol">{</a><a id="27521" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27523" class="Symbol">}</a> <a id="27525" class="Symbol">=</a>
  <a id="27529" class="Symbol">(</a><a id="27530" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27534" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a> <a id="27536" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a> <a id="27539" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27541" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27545" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a> <a id="27547" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27549" class="Symbol">)</a>                    <a id="27570" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27573" href="Data.List.Relation.Unary.Any.Properties.html#8310" class="Function">×↔</a> <a id="27576" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27580" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27584" class="Symbol">(λ</a> <a id="27587" href="Data.List.Relation.Unary.Any.Properties.html#27587" class="Bound">x</a> <a id="27589" class="Symbol">→</a> <a id="27591" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27595" class="Symbol">(λ</a> <a id="27598" href="Data.List.Relation.Unary.Any.Properties.html#27598" class="Bound">y</a> <a id="27600" class="Symbol">→</a> <a id="27602" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a> <a id="27604" href="Data.List.Relation.Unary.Any.Properties.html#27587" class="Bound">x</a> <a id="27606" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="27608" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a> <a id="27610" href="Data.List.Relation.Unary.Any.Properties.html#27598" class="Bound">y</a><a id="27611" class="Symbol">)</a> <a id="27613" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27615" class="Symbol">)</a> <a id="27617" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a>  <a id="27621" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="27624" href="Data.List.Relation.Unary.Any.Properties.html#26759" class="Function">⊗↔</a> <a id="27627" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
  <a id="27631" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="27635" class="Symbol">(</a><a id="27636" href="Data.List.Relation.Unary.Any.Properties.html#27508" class="Bound">P</a> <a id="27638" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="27642" href="Data.List.Relation.Unary.Any.Properties.html#27512" class="Bound">Q</a><a id="27643" class="Symbol">)</a> <a id="27645" class="Symbol">(</a><a id="27646" href="Data.List.Relation.Unary.Any.Properties.html#27516" class="Bound">xs</a> <a id="27649" href="Effect.Applicative.html#1728" class="Function Operator">⊗</a> <a id="27651" href="Data.List.Relation.Unary.Any.Properties.html#27521" class="Bound">ys</a><a id="27653" class="Symbol">)</a>                  <a id="27672" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27676" class="Keyword">where</a> <a id="27682" class="Keyword">open</a> <a id="27687" href="Function.Related.Propositional.html#9292" class="Module">Related.EquationalReasoning</a>

<a id="map-with-∈⁺"></a><a id="27716" href="Data.List.Relation.Unary.Any.Properties.html#27716" class="Function">map-with-∈⁺</a> <a id="27728" class="Symbol">=</a> <a id="27730" href="Data.List.Relation.Unary.Any.Properties.html#22361" class="Function">mapWith∈⁺</a>
<a id="27740" class="Symbol">{-#</a> <a id="27744" class="Keyword">WARNING_ON_USAGE</a> <a id="27761" class="Pragma">map-with-∈⁺</a>
<a id="27773" class="String">&quot;Warning: map-with-∈⁺ was deprecated in v2.0.
Please use mapWith∈⁺ instead.&quot;</a>
<a id="27850" class="Symbol">#-}</a>
<a id="map-with-∈⁻"></a><a id="27854" href="Data.List.Relation.Unary.Any.Properties.html#27854" class="Function">map-with-∈⁻</a> <a id="27866" class="Symbol">=</a> <a id="27868" href="Data.List.Relation.Unary.Any.Properties.html#22643" class="Function">mapWith∈⁻</a>
<a id="27878" class="Symbol">{-#</a> <a id="27882" class="Keyword">WARNING_ON_USAGE</a> <a id="27899" class="Pragma">map-with-∈⁻</a>
<a id="27911" class="String">&quot;Warning: map-with-∈⁻ was deprecated in v2.0.
Please use mapWith∈⁻ instead.&quot;</a>
<a id="27988" class="Symbol">#-}</a>
<a id="map-with-∈↔"></a><a id="27992" href="Data.List.Relation.Unary.Any.Properties.html#27992" class="Function">map-with-∈↔</a> <a id="28004" class="Symbol">=</a> <a id="28006" href="Data.List.Relation.Unary.Any.Properties.html#22952" class="Function">mapWith∈↔</a>
<a id="28016" class="Symbol">{-#</a> <a id="28020" class="Keyword">WARNING_ON_USAGE</a> <a id="28037" class="Pragma">map-with-∈↔</a>
<a id="28049" class="String">&quot;Warning: map-with-∈↔ was deprecated in v2.0.
Please use mapWith∈↔ instead.&quot;</a>
<a id="28126" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Any (Data.List.Relation.Unary.Any)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.Any</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists where at least one element satisfies a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="324" class="Keyword">where</a>

<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="378" class="Symbol">)</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="407" class="Symbol">as</a> <a id="410" class="Module">List</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="426" class="Symbol">;</a> <a id="428" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="435" class="Symbol">;</a> <a id="437" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="440" class="Symbol">;</a> <a id="442" href="Data.List.Base.html#8801" class="Function">removeAt</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="482" class="Symbol">as</a> <a id="485" class="Module">Product</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Data.Product.Base.html#852" class="Function">∃</a><a id="501" class="Symbol">;</a> <a id="503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="506" class="Symbol">)</a>
<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="534" class="Symbol">as</a> <a id="537" class="Module">Sum</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="551" class="Symbol">;</a> <a id="553" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="557" class="Symbol">;</a> <a id="559" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Level.html" class="Module">Level</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="595" class="Symbol">;</a> <a id="597" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="600" class="Symbol">)</a>
<a id="602" class="Keyword">open</a> <a id="607" class="Keyword">import</a> <a id="614" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="646" class="Symbol">as</a> <a id="649" class="Module">Dec</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="662" class="Symbol">;</a> <a id="664" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="735" class="Symbol">)</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="764" class="Keyword">using</a> <a id="770" class="Symbol">(</a><a id="771" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="780" class="Symbol">;</a> <a id="782" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="804" class="Symbol">)</a>

<a id="807" class="Keyword">private</a>
  <a id="817" class="Keyword">variable</a>
    <a id="830" href="Data.List.Relation.Unary.Any.html#830" class="Generalizable">a</a> <a id="832" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a> <a id="834" href="Data.List.Relation.Unary.Any.html#834" class="Generalizable">q</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="848" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="856" href="Data.List.Relation.Unary.Any.html#830" class="Generalizable">a</a>
    <a id="862" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="864" href="Data.List.Relation.Unary.Any.html#864" class="Generalizable">Q</a> <a id="866" class="Symbol">:</a> <a id="868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="873" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="875" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a>
    <a id="881" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="883" class="Symbol">:</a> <a id="885" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
    <a id="891" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="894" class="Symbol">:</a> <a id="896" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="901" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>

<a id="904" class="Comment">------------------------------------------------------------------------</a>
<a id="977" class="Comment">-- Definition</a>

<a id="992" class="Comment">-- Given a predicate P, then Any P xs means that at least one element</a>
<a id="1062" class="Comment">-- in xs satisfies P. See `Relation.Unary` for an explanation of</a>
<a id="1127" class="Comment">-- predicates.</a>

<a id="1143" class="Keyword">data</a> <a id="Any"></a><a id="1148" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Data.List.Relation.Unary.Any.html#1153" class="Bound">A</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1161" href="Data.List.Relation.Unary.Any.html#830" class="Generalizable">a</a><a id="1162" class="Symbol">}</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1174" href="Data.List.Relation.Unary.Any.html#1153" class="Bound">A</a> <a id="1176" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">:</a> <a id="1181" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1192" href="Data.List.Relation.Unary.Any.html#1153" class="Bound">A</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Data.List.Relation.Unary.Any.html#1161" class="Bound">a</a> <a id="1198" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1200" href="Data.List.Relation.Unary.Any.html#1176" class="Bound">p</a><a id="1201" class="Symbol">)</a> <a id="1203" class="Keyword">where</a>
  <a id="Any.here"></a><a id="1211" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1217" class="Symbol">:</a> <a id="1219" class="Symbol">∀</a> <a id="1221" class="Symbol">{</a><a id="1222" href="Data.List.Relation.Unary.Any.html#1222" class="Bound">x</a> <a id="1224" href="Data.List.Relation.Unary.Any.html#1224" class="Bound">xs</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Data.List.Relation.Unary.Any.html#1229" class="Bound">px</a>  <a id="1233" class="Symbol">:</a> <a id="1235" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1237" href="Data.List.Relation.Unary.Any.html#1222" class="Bound">x</a><a id="1238" class="Symbol">)</a>      <a id="1245" class="Symbol">→</a> <a id="1247" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1251" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Data.List.Relation.Unary.Any.html#1222" class="Bound">x</a> <a id="1256" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1258" href="Data.List.Relation.Unary.Any.html#1224" class="Bound">xs</a><a id="1260" class="Symbol">)</a>
  <a id="Any.there"></a><a id="1264" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1270" class="Symbol">:</a> <a id="1272" class="Symbol">∀</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Data.List.Relation.Unary.Any.html#1275" class="Bound">x</a> <a id="1277" href="Data.List.Relation.Unary.Any.html#1277" class="Bound">xs</a><a id="1279" class="Symbol">}</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Data.List.Relation.Unary.Any.html#1282" class="Bound">pxs</a> <a id="1286" class="Symbol">:</a> <a id="1288" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1292" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1294" href="Data.List.Relation.Unary.Any.html#1277" class="Bound">xs</a><a id="1296" class="Symbol">)</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1304" href="Data.List.Relation.Unary.Any.html#1165" class="Bound">P</a> <a id="1306" class="Symbol">(</a><a id="1307" href="Data.List.Relation.Unary.Any.html#1275" class="Bound">x</a> <a id="1309" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1311" href="Data.List.Relation.Unary.Any.html#1277" class="Bound">xs</a><a id="1313" class="Symbol">)</a>

<a id="1316" class="Comment">------------------------------------------------------------------------</a>
<a id="1389" class="Comment">-- Operations on Any</a>

<a id="head"></a><a id="1411" href="Data.List.Relation.Unary.Any.html#1411" class="Function">head</a> <a id="1416" class="Symbol">:</a> <a id="1418" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1420" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1424" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1426" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="1429" class="Symbol">→</a> <a id="1431" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1435" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="1440" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1442" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="1444" class="Symbol">)</a> <a id="1446" class="Symbol">→</a> <a id="1448" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1450" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a>
<a id="1452" href="Data.List.Relation.Unary.Any.html#1411" class="Function">head</a> <a id="1457" href="Data.List.Relation.Unary.Any.html#1457" class="Bound">¬pxs</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1468" href="Data.List.Relation.Unary.Any.html#1468" class="Bound">px</a><a id="1470" class="Symbol">)</a>   <a id="1474" class="Symbol">=</a> <a id="1476" href="Data.List.Relation.Unary.Any.html#1468" class="Bound">px</a>
<a id="1479" href="Data.List.Relation.Unary.Any.html#1411" class="Function">head</a> <a id="1484" href="Data.List.Relation.Unary.Any.html#1484" class="Bound">¬pxs</a> <a id="1489" class="Symbol">(</a><a id="1490" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1496" href="Data.List.Relation.Unary.Any.html#1496" class="Bound">pxs</a><a id="1499" class="Symbol">)</a> <a id="1501" class="Symbol">=</a> <a id="1503" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1517" href="Data.List.Relation.Unary.Any.html#1496" class="Bound">pxs</a> <a id="1521" href="Data.List.Relation.Unary.Any.html#1484" class="Bound">¬pxs</a>

<a id="tail"></a><a id="1527" href="Data.List.Relation.Unary.Any.html#1527" class="Function">tail</a> <a id="1532" class="Symbol">:</a> <a id="1534" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1536" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1538" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1546" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="1551" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1553" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="1555" class="Symbol">)</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1563" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1565" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a>
<a id="1568" href="Data.List.Relation.Unary.Any.html#1527" class="Function">tail</a> <a id="1573" href="Data.List.Relation.Unary.Any.html#1573" class="Bound">¬px</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1584" href="Data.List.Relation.Unary.Any.html#1584" class="Bound">px</a><a id="1586" class="Symbol">)</a>  <a id="1589" class="Symbol">=</a> <a id="1591" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1605" href="Data.List.Relation.Unary.Any.html#1584" class="Bound">px</a> <a id="1608" href="Data.List.Relation.Unary.Any.html#1573" class="Bound">¬px</a>
<a id="1612" href="Data.List.Relation.Unary.Any.html#1527" class="Function">tail</a> <a id="1617" href="Data.List.Relation.Unary.Any.html#1617" class="Bound">¬px</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1628" href="Data.List.Relation.Unary.Any.html#1628" class="Bound">pxs</a><a id="1631" class="Symbol">)</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Data.List.Relation.Unary.Any.html#1628" class="Bound">pxs</a>

<a id="map"></a><a id="1640" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1648" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1650" href="Data.List.Relation.Unary.Any.html#864" class="Generalizable">Q</a> <a id="1652" class="Symbol">→</a> <a id="1654" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1658" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1660" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1662" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1666" href="Data.List.Relation.Unary.Any.html#864" class="Generalizable">Q</a>
<a id="1668" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1672" href="Data.List.Relation.Unary.Any.html#1672" class="Bound">g</a> <a id="1674" class="Symbol">(</a><a id="1675" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1680" href="Data.List.Relation.Unary.Any.html#1680" class="Bound">px</a><a id="1682" class="Symbol">)</a>   <a id="1686" class="Symbol">=</a> <a id="1688" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Data.List.Relation.Unary.Any.html#1672" class="Bound">g</a> <a id="1696" href="Data.List.Relation.Unary.Any.html#1680" class="Bound">px</a><a id="1698" class="Symbol">)</a>
<a id="1700" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1704" href="Data.List.Relation.Unary.Any.html#1704" class="Bound">g</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1713" href="Data.List.Relation.Unary.Any.html#1713" class="Bound">pxs</a><a id="1716" class="Symbol">)</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a> <a id="1731" href="Data.List.Relation.Unary.Any.html#1704" class="Bound">g</a> <a id="1733" href="Data.List.Relation.Unary.Any.html#1713" class="Bound">pxs</a><a id="1736" class="Symbol">)</a>

<a id="1739" class="Comment">-- `index x∈xs` is the list position (zero-based) which `x∈xs` points to.</a>

<a id="index"></a><a id="1814" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1820" class="Symbol">:</a> <a id="1822" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1826" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="1828" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="1850" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="1852" class="Symbol">)</a>
<a id="1854" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="1867" href="Data.List.Relation.Unary.Any.html#1867" class="Bound">px</a><a id="1869" class="Symbol">)</a>  <a id="1872" class="Symbol">=</a> <a id="1874" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>
<a id="1879" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1892" href="Data.List.Relation.Unary.Any.html#1892" class="Bound">pxs</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">=</a> <a id="1899" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1910" href="Data.List.Relation.Unary.Any.html#1892" class="Bound">pxs</a><a id="1913" class="Symbol">)</a>

<a id="lookup"></a><a id="1916" href="Data.List.Relation.Unary.Any.html#1916" class="Function">lookup</a> <a id="1923" class="Symbol">:</a> <a id="1925" class="Symbol">{</a><a id="1926" href="Data.List.Relation.Unary.Any.html#1926" class="Bound">P</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1935" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="1937" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="1946" href="Data.List.Relation.Unary.Any.html#1926" class="Bound">P</a> <a id="1948" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
<a id="1955" href="Data.List.Relation.Unary.Any.html#1916" class="Function">lookup</a> <a id="1962" class="Symbol">{</a><a id="1963" class="Argument">xs</a> <a id="1966" class="Symbol">=</a> <a id="1968" href="Data.List.Relation.Unary.Any.html#1968" class="Bound">xs</a><a id="1970" class="Symbol">}</a> <a id="1972" href="Data.List.Relation.Unary.Any.html#1972" class="Bound">p</a> <a id="1974" class="Symbol">=</a> <a id="1976" href="Data.List.Base.html#6263" class="Function">List.lookup</a> <a id="1988" href="Data.List.Relation.Unary.Any.html#1968" class="Bound">xs</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="1998" href="Data.List.Relation.Unary.Any.html#1972" class="Bound">p</a><a id="1999" class="Symbol">)</a>

<a id="2002" class="Keyword">infixr</a> <a id="2009" class="Number">5</a> <a id="2011" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">_∷=_</a>

<a id="_∷=_"></a><a id="2017" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">_∷=_</a> <a id="2022" class="Symbol">:</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Data.List.Relation.Unary.Any.html#2025" class="Bound">P</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2034" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="2036" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="2037" class="Symbol">}</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2045" href="Data.List.Relation.Unary.Any.html#2025" class="Bound">P</a> <a id="2047" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2061" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
<a id="2063" href="Data.List.Relation.Unary.Any.html#2017" class="Function Operator">_∷=_</a> <a id="2068" class="Symbol">{</a><a id="2069" class="Argument">xs</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Data.List.Relation.Unary.Any.html#2074" class="Bound">xs</a><a id="2076" class="Symbol">}</a> <a id="2078" href="Data.List.Relation.Unary.Any.html#2078" class="Bound">x∈xs</a> <a id="2083" href="Data.List.Relation.Unary.Any.html#2083" class="Bound">v</a> <a id="2085" class="Symbol">=</a> <a id="2087" href="Data.List.Relation.Unary.Any.html#2074" class="Bound">xs</a> <a id="2090" href="Data.List.Base.html#14682" class="Function Operator">List.[</a> <a id="2097" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="2103" href="Data.List.Relation.Unary.Any.html#2078" class="Bound">x∈xs</a> <a id="2108" href="Data.List.Base.html#14682" class="Function Operator">]∷=</a> <a id="2112" href="Data.List.Relation.Unary.Any.html#2083" class="Bound">v</a>

<a id="2115" class="Keyword">infixl</a> <a id="2122" class="Number">4</a> <a id="2124" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">_─_</a>
<a id="_─_"></a><a id="2128" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">_─_</a> <a id="2132" class="Symbol">:</a> <a id="2134" class="Symbol">{</a><a id="2135" href="Data.List.Relation.Unary.Any.html#2135" class="Bound">P</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2144" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a> <a id="2146" href="Data.List.Relation.Unary.Any.html#832" class="Generalizable">p</a><a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">→</a> <a id="2151" class="Symbol">∀</a> <a id="2153" href="Data.List.Relation.Unary.Any.html#2153" class="Bound">xs</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2162" href="Data.List.Relation.Unary.Any.html#2135" class="Bound">P</a> <a id="2164" href="Data.List.Relation.Unary.Any.html#2153" class="Bound">xs</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2174" href="Data.List.Relation.Unary.Any.html#848" class="Generalizable">A</a>
<a id="2176" href="Data.List.Relation.Unary.Any.html#2176" class="Bound">xs</a> <a id="2179" href="Data.List.Relation.Unary.Any.html#2128" class="Function Operator">─</a> <a id="2181" href="Data.List.Relation.Unary.Any.html#2181" class="Bound">x∈xs</a> <a id="2186" class="Symbol">=</a> <a id="2188" href="Data.List.Base.html#8801" class="Function">removeAt</a> <a id="2197" href="Data.List.Relation.Unary.Any.html#2176" class="Bound">xs</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="2207" href="Data.List.Relation.Unary.Any.html#2181" class="Bound">x∈xs</a><a id="2211" class="Symbol">)</a>

<a id="2214" class="Comment">-- If any element satisfies P, then P is satisfied.</a>

<a id="satisfied"></a><a id="2267" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2283" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2285" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="2288" class="Symbol">→</a> <a id="2290" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2292" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a>
<a id="2294" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2310" href="Data.List.Relation.Unary.Any.html#2310" class="Bound">px</a><a id="2312" class="Symbol">)</a>   <a id="2316" class="Symbol">=</a> <a id="2318" class="Symbol">_</a> <a id="2320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2322" href="Data.List.Relation.Unary.Any.html#2310" class="Bound">px</a>
<a id="2325" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2342" href="Data.List.Relation.Unary.Any.html#2342" class="Bound">pxs</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Data.List.Relation.Unary.Any.html#2267" class="Function">satisfied</a> <a id="2359" href="Data.List.Relation.Unary.Any.html#2342" class="Bound">pxs</a>

<a id="toSum"></a><a id="2364" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2370" class="Symbol">:</a> <a id="2372" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2376" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2381" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2383" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="2385" class="Symbol">)</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2391" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2393" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2395" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2399" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2401" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a>
<a id="2404" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2410" class="Symbol">(</a><a id="2411" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2416" href="Data.List.Relation.Unary.Any.html#2416" class="Bound">px</a><a id="2418" class="Symbol">)</a>   <a id="2422" class="Symbol">=</a> <a id="2424" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2429" href="Data.List.Relation.Unary.Any.html#2416" class="Bound">px</a>
<a id="2432" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2445" href="Data.List.Relation.Unary.Any.html#2445" class="Bound">pxs</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2457" href="Data.List.Relation.Unary.Any.html#2445" class="Bound">pxs</a>

<a id="fromSum"></a><a id="2462" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2474" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2476" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2478" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2482" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2484" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2493" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Relation.Unary.Any.html#881" class="Generalizable">x</a> <a id="2498" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2500" href="Data.List.Relation.Unary.Any.html#891" class="Generalizable">xs</a><a id="2502" class="Symbol">)</a>
<a id="2504" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2512" class="Symbol">(</a><a id="2513" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2518" href="Data.List.Relation.Unary.Any.html#2518" class="Bound">px</a><a id="2520" class="Symbol">)</a>  <a id="2523" class="Symbol">=</a> <a id="2525" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2530" href="Data.List.Relation.Unary.Any.html#2518" class="Bound">px</a>
<a id="2533" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2547" href="Data.List.Relation.Unary.Any.html#2547" class="Bound">pxs</a><a id="2550" class="Symbol">)</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2560" href="Data.List.Relation.Unary.Any.html#2547" class="Bound">pxs</a>

<a id="2565" class="Comment">------------------------------------------------------------------------</a>
<a id="2638" class="Comment">-- Properties of predicates preserved by Any</a>

<a id="any?"></a><a id="2684" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2701" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2720" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2728" href="Data.List.Relation.Unary.Any.html#2728" class="Bound">P?</a> <a id="2731" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2740" class="Symbol">=</a> <a id="2742" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2745" class="Symbol">λ()</a>
<a id="2749" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2754" href="Data.List.Relation.Unary.Any.html#2754" class="Bound">P?</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Data.List.Relation.Unary.Any.html#2758" class="Bound">x</a> <a id="2760" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2762" href="Data.List.Relation.Unary.Any.html#2762" class="Bound">xs</a><a id="2764" class="Symbol">)</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="2777" href="Data.List.Relation.Unary.Any.html#2462" class="Function">fromSum</a> <a id="2785" href="Data.List.Relation.Unary.Any.html#2364" class="Function">toSum</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Data.List.Relation.Unary.Any.html#2754" class="Bound">P?</a> <a id="2795" href="Data.List.Relation.Unary.Any.html#2758" class="Bound">x</a> <a id="2797" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="2803" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2808" href="Data.List.Relation.Unary.Any.html#2754" class="Bound">P?</a> <a id="2811" href="Data.List.Relation.Unary.Any.html#2762" class="Bound">xs</a><a id="2813" class="Symbol">)</a>

<a id="satisfiable"></a><a id="2816" href="Data.List.Relation.Unary.Any.html#2816" class="Function">satisfiable</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2842" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2863" href="Data.List.Relation.Unary.Any.html#862" class="Generalizable">P</a><a id="2864" class="Symbol">)</a>
<a id="2866" href="Data.List.Relation.Unary.Any.html#2816" class="Function">satisfiable</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Data.List.Relation.Unary.Any.html#2879" class="Bound">x</a> <a id="2881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2883" href="Data.List.Relation.Unary.Any.html#2883" class="Bound">Px</a><a id="2885" class="Symbol">)</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2891" href="Data.List.Relation.Unary.Any.html#2879" class="Bound">x</a> <a id="2893" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="2895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2897" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2902" href="Data.List.Relation.Unary.Any.html#2883" class="Bound">Px</a>


<a id="2907" class="Comment">------------------------------------------------------------------------</a>
<a id="2980" class="Comment">-- DEPRECATED</a>
<a id="2994" class="Comment">------------------------------------------------------------------------</a>
<a id="3067" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3138" class="Comment">-- not guaranteed.</a>

<a id="3158" class="Comment">-- Version 1.4</a>

<a id="any"></a><a id="3174" href="Data.List.Relation.Unary.Any.html#3174" class="Function">any</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a>
<a id="3185" class="Symbol">{-#</a> <a id="3189" class="Keyword">WARNING_ON_USAGE</a> <a id="3206" class="Pragma">any</a>
<a id="3210" class="String">&quot;Warning: any was deprecated in v1.4.
Please use any? instead.&quot;</a>
<a id="3274" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.List.Relation.Unary.Unique.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.List.Relation.Unary.Unique.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Relation.Unary.Unique.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists made up entirely of unique elements (setoid equality)</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="337" class="Symbol">)</a>

<a id="340" class="Keyword">module</a> <a id="347" href="Data.List.Relation.Unary.Unique.Setoid.html" class="Module">Data.List.Relation.Unary.Unique.Setoid</a> <a id="386" class="Symbol">{</a><a id="387" href="Data.List.Relation.Unary.Unique.Setoid.html#387" class="Bound">a</a> <a id="389" href="Data.List.Relation.Unary.Unique.Setoid.html#389" class="Bound">ℓ</a><a id="390" class="Symbol">}</a> <a id="392" class="Symbol">(</a><a id="393" href="Data.List.Relation.Unary.Unique.Setoid.html#393" class="Bound">S</a> <a id="395" class="Symbol">:</a> <a id="397" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="404" href="Data.List.Relation.Unary.Unique.Setoid.html#387" class="Bound">a</a> <a id="406" href="Data.List.Relation.Unary.Unique.Setoid.html#389" class="Bound">ℓ</a><a id="407" class="Symbol">)</a> <a id="409" class="Keyword">where</a>

<a id="416" class="Keyword">open</a> <a id="421" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="428" href="Data.List.Relation.Unary.Unique.Setoid.html#393" class="Bound">S</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="440" class="Symbol">)</a>

<a id="443" class="Comment">------------------------------------------------------------------------</a>
<a id="516" class="Comment">-- Definition</a>

<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Data.List.Relation.Unary.AllPairs.Core.html" class="Module">Data.List.Relation.Unary.AllPairs.Core</a> <a id="582" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="586" class="Keyword">public</a>
  <a id="595" class="Keyword">renaming</a> <a id="604" class="Symbol">(</a><a id="605" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="614" class="Symbol">to</a> <a id="617" class="Datatype">Unique</a><a id="623" class="Symbol">)</a>

<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="672" class="Symbol">{</a><a id="673" class="Argument">R</a> <a id="675" class="Symbol">=</a> <a id="677" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="680" class="Symbol">}</a> <a id="682" class="Keyword">public</a>
  <a id="691" class="Keyword">using</a> <a id="697" class="Symbol">(</a><a id="698" href="Data.List.Relation.Unary.AllPairs.html#1259" class="Function">head</a><a id="702" class="Symbol">;</a> <a id="704" href="Data.List.Relation.Unary.AllPairs.html#1334" class="Function">tail</a><a id="708" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Reverse.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Reverse (Data.List.Reverse)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Reverse</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Reverse view</a>
<a id="122" class="Comment">------------------------------------------------------------------------</a>

<a id="196" class="Symbol">{-#</a> <a id="200" class="Keyword">OPTIONS</a> <a id="208" class="Pragma">--cubical-compatible</a> <a id="229" class="Pragma">--safe</a> <a id="236" class="Symbol">#-}</a>

<a id="241" class="Keyword">module</a> <a id="248" href="Data.List.Reverse.html" class="Module">Data.List.Reverse</a> <a id="266" class="Keyword">where</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="300" class="Symbol">as</a> <a id="303" class="Module">L</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="316" class="Symbol">;</a> <a id="318" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="320" class="Symbol">;</a> <a id="322" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="325" class="Symbol">;</a> <a id="327" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
  <a id="368" class="Keyword">using</a> <a id="374" class="Symbol">(</a><a id="375" href="Data.List.Properties.html#54976" class="Function">unfold-reverse</a><a id="389" class="Symbol">;</a> <a id="391" href="Data.List.Properties.html#55846" class="Function">reverse-involutive</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="518" class="Symbol">;</a> <a id="520" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="523" class="Symbol">)</a>

<a id="526" class="Comment">-- If you want to traverse a list from the end, then you can use the</a>
<a id="595" class="Comment">-- reverse view of it.</a>

<a id="619" class="Keyword">infixl</a> <a id="626" class="Number">5</a> <a id="628" href="Data.List.Reverse.html#712" class="InductiveConstructor Operator">_∶_∶ʳ_</a>

<a id="636" class="Keyword">data</a> <a id="Reverse"></a><a id="641" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="649" class="Symbol">{</a><a id="650" href="Data.List.Reverse.html#650" class="Bound">a</a><a id="651" class="Symbol">}</a> <a id="653" class="Symbol">{</a><a id="654" href="Data.List.Reverse.html#654" class="Bound">A</a> <a id="656" class="Symbol">:</a> <a id="658" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="662" href="Data.List.Reverse.html#650" class="Bound">a</a><a id="663" class="Symbol">}</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="672" href="Data.List.Reverse.html#654" class="Bound">A</a> <a id="674" class="Symbol">→</a> <a id="676" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="680" href="Data.List.Reverse.html#650" class="Bound">a</a> <a id="682" class="Keyword">where</a>
  <a id="Reverse.[]"></a><a id="690" href="Data.List.Reverse.html#690" class="InductiveConstructor">[]</a>     <a id="697" class="Symbol">:</a> <a id="699" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="707" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Reverse._∶_∶ʳ_"></a><a id="712" href="Data.List.Reverse.html#712" class="InductiveConstructor Operator">_∶_∶ʳ_</a> <a id="719" class="Symbol">:</a> <a id="721" class="Symbol">∀</a> <a id="723" href="Data.List.Reverse.html#723" class="Bound">xs</a> <a id="726" class="Symbol">(</a><a id="727" href="Data.List.Reverse.html#727" class="Bound">rs</a> <a id="730" class="Symbol">:</a> <a id="732" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="740" href="Data.List.Reverse.html#723" class="Bound">xs</a><a id="742" class="Symbol">)</a> <a id="744" class="Symbol">(</a><a id="745" href="Data.List.Reverse.html#745" class="Bound">x</a> <a id="747" class="Symbol">:</a> <a id="749" href="Data.List.Reverse.html#654" class="Bound">A</a><a id="750" class="Symbol">)</a> <a id="752" class="Symbol">→</a> <a id="754" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="762" class="Symbol">(</a><a id="763" href="Data.List.Reverse.html#723" class="Bound">xs</a> <a id="766" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="769" href="Data.List.Reverse.html#745" class="Bound">x</a><a id="770" class="Symbol">)</a>

<a id="773" class="Keyword">module</a> <a id="780" href="Data.List.Reverse.html#780" class="Module">_</a> <a id="782" class="Symbol">{</a><a id="783" href="Data.List.Reverse.html#783" class="Bound">a</a><a id="784" class="Symbol">}</a> <a id="786" class="Symbol">{</a><a id="787" href="Data.List.Reverse.html#787" class="Bound">A</a> <a id="789" class="Symbol">:</a> <a id="791" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="795" href="Data.List.Reverse.html#783" class="Bound">a</a><a id="796" class="Symbol">}</a> <a id="798" class="Keyword">where</a>

  <a id="807" href="Data.List.Reverse.html#807" class="Function">reverse</a> <a id="815" class="Symbol">:</a> <a id="817" class="Symbol">(</a><a id="818" href="Data.List.Reverse.html#818" class="Bound">xs</a> <a id="821" class="Symbol">:</a> <a id="823" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="828" href="Data.List.Reverse.html#787" class="Bound">A</a><a id="829" class="Symbol">)</a> <a id="831" class="Symbol">→</a> <a id="833" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="841" class="Symbol">(</a><a id="842" href="Data.List.Base.html#6927" class="Function">L.reverse</a> <a id="852" href="Data.List.Reverse.html#818" class="Bound">xs</a><a id="854" class="Symbol">)</a>
  <a id="858" href="Data.List.Reverse.html#807" class="Function">reverse</a> <a id="866" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="875" class="Symbol">=</a> <a id="877" href="Data.List.Reverse.html#690" class="InductiveConstructor">[]</a>
  <a id="882" href="Data.List.Reverse.html#807" class="Function">reverse</a> <a id="890" class="Symbol">(</a><a id="891" href="Data.List.Reverse.html#891" class="Bound">x</a> <a id="893" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="895" href="Data.List.Reverse.html#895" class="Bound">xs</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">=</a> <a id="901" href="Data.List.Reverse.html#938" class="Function">cast</a> <a id="906" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="908" class="Symbol">_</a> <a id="910" href="Data.List.Reverse.html#712" class="InductiveConstructor Operator">∶</a> <a id="912" href="Data.List.Reverse.html#807" class="Function">reverse</a> <a id="920" href="Data.List.Reverse.html#895" class="Bound">xs</a> <a id="923" href="Data.List.Reverse.html#712" class="InductiveConstructor Operator">∶ʳ</a> <a id="926" href="Data.List.Reverse.html#891" class="Bound">x</a> <a id="928" class="Keyword">where</a>
    <a id="938" href="Data.List.Reverse.html#938" class="Function">cast</a> <a id="943" class="Symbol">=</a> <a id="945" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="951" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="959" class="Symbol">(</a><a id="960" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="964" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="966" href="Data.List.Properties.html#54976" class="Function">unfold-reverse</a> <a id="981" href="Data.List.Reverse.html#891" class="Bound">x</a> <a id="983" href="Data.List.Reverse.html#895" class="Bound">xs</a><a id="985" class="Symbol">)</a>

  <a id="990" href="Data.List.Reverse.html#990" class="Function">reverseView</a> <a id="1002" class="Symbol">:</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Data.List.Reverse.html#1005" class="Bound">xs</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1015" href="Data.List.Reverse.html#787" class="Bound">A</a><a id="1016" class="Symbol">)</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="1028" href="Data.List.Reverse.html#1005" class="Bound">xs</a>
  <a id="1033" href="Data.List.Reverse.html#990" class="Function">reverseView</a> <a id="1045" href="Data.List.Reverse.html#1045" class="Bound">xs</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Data.List.Reverse.html#1090" class="Function">cast</a> <a id="1055" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1057" href="Data.List.Reverse.html#807" class="Function">reverse</a> <a id="1065" class="Symbol">(</a><a id="1066" href="Data.List.Base.html#6927" class="Function">L.reverse</a> <a id="1076" href="Data.List.Reverse.html#1045" class="Bound">xs</a><a id="1078" class="Symbol">)</a> <a id="1080" class="Keyword">where</a>
    <a id="1090" href="Data.List.Reverse.html#1090" class="Function">cast</a> <a id="1095" class="Symbol">=</a> <a id="1097" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1103" href="Data.List.Reverse.html#641" class="Datatype">Reverse</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Data.List.Properties.html#55846" class="Function">reverse-involutive</a> <a id="1131" href="Data.List.Reverse.html#1045" class="Bound">xs</a><a id="1133" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.List.Scans.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.List.Scans.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List.Scans.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- List scans: definitions</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Data.List.Scans.Base.html" class="Module">Data.List.Scans.Base</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="314" class="Symbol">as</a> <a id="317" class="Module">List</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="333" class="Symbol">;</a> <a id="335" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="337" class="Symbol">;</a> <a id="339" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="342" class="Symbol">)</a>
<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="380" class="Symbol">as</a> <a id="383" class="Module">List⁺</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="401" class="Symbol">;</a> <a id="403" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Base.html" class="Module">Function.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Level.html" class="Module">Level</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="484" class="Symbol">)</a>

<a id="487" class="Keyword">private</a>
  <a id="497" class="Keyword">variable</a>
    <a id="510" href="Data.List.Scans.Base.html#510" class="Generalizable">a</a> <a id="512" href="Data.List.Scans.Base.html#512" class="Generalizable">b</a> <a id="514" class="Symbol">:</a> <a id="516" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="526" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" href="Data.List.Scans.Base.html#510" class="Generalizable">a</a>
    <a id="540" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a> <a id="542" class="Symbol">:</a> <a id="544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="548" href="Data.List.Scans.Base.html#512" class="Generalizable">b</a>


<a id="552" class="Comment">------------------------------------------------------------------------</a>
<a id="625" class="Comment">-- Definitions</a>

<a id="641" class="Comment">-- Scanr</a>

<a id="651" class="Keyword">module</a> <a id="658" href="Data.List.Scans.Base.html#658" class="Module">_</a> <a id="660" class="Symbol">(</a><a id="661" href="Data.List.Scans.Base.html#661" class="Bound">f</a> <a id="663" class="Symbol">:</a> <a id="665" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a> <a id="667" class="Symbol">→</a> <a id="669" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a> <a id="671" class="Symbol">→</a> <a id="673" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a><a id="674" class="Symbol">)</a> <a id="676" class="Keyword">where</a>

  <a id="685" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="692" class="Symbol">:</a> <a id="694" class="Symbol">(</a><a id="695" href="Data.List.Scans.Base.html#695" class="Bound">e</a> <a id="697" class="Symbol">:</a> <a id="699" href="Data.List.Scans.Base.html#669" class="Bound">B</a><a id="700" class="Symbol">)</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="709" href="Data.List.Scans.Base.html#665" class="Bound">A</a> <a id="711" class="Symbol">→</a> <a id="713" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="719" href="Data.List.Scans.Base.html#669" class="Bound">B</a>
  <a id="723" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="730" href="Data.List.Scans.Base.html#730" class="Bound">e</a> <a id="732" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="741" class="Symbol">=</a> <a id="743" href="Data.List.Scans.Base.html#730" class="Bound">e</a> <a id="745" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="747" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="752" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="759" href="Data.List.Scans.Base.html#759" class="Bound">e</a> <a id="761" class="Symbol">(</a><a id="762" href="Data.List.Scans.Base.html#762" class="Bound">x</a> <a id="764" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="766" href="Data.List.Scans.Base.html#766" class="Bound">xs</a><a id="768" class="Symbol">)</a> <a id="770" class="Symbol">=</a> <a id="772" class="Keyword">let</a> <a id="776" href="Data.List.Scans.Base.html#776" class="Bound">y</a> <a id="778" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="780" href="Data.List.Scans.Base.html#780" class="Bound">ys</a> <a id="783" class="Symbol">=</a> <a id="785" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="792" href="Data.List.Scans.Base.html#759" class="Bound">e</a> <a id="794" href="Data.List.Scans.Base.html#766" class="Bound">xs</a> <a id="797" class="Keyword">in</a> <a id="800" href="Data.List.Scans.Base.html#661" class="Bound">f</a> <a id="802" href="Data.List.Scans.Base.html#762" class="Bound">x</a> <a id="804" href="Data.List.Scans.Base.html#776" class="Bound">y</a> <a id="806" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="808" href="Data.List.Scans.Base.html#776" class="Bound">y</a> <a id="810" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="812" href="Data.List.Scans.Base.html#780" class="Bound">ys</a>

  <a id="818" href="Data.List.Scans.Base.html#818" class="Function">scanr</a> <a id="824" class="Symbol">:</a> <a id="826" class="Symbol">(</a><a id="827" href="Data.List.Scans.Base.html#827" class="Bound">e</a> <a id="829" class="Symbol">:</a> <a id="831" href="Data.List.Scans.Base.html#669" class="Bound">B</a><a id="832" class="Symbol">)</a> <a id="834" class="Symbol">→</a> <a id="836" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="841" href="Data.List.Scans.Base.html#665" class="Bound">A</a> <a id="843" class="Symbol">→</a> <a id="845" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="850" href="Data.List.Scans.Base.html#669" class="Bound">B</a>
  <a id="854" href="Data.List.Scans.Base.html#818" class="Function">scanr</a> <a id="860" href="Data.List.Scans.Base.html#860" class="Bound">e</a> <a id="862" class="Symbol">=</a> <a id="864" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="871" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="873" href="Data.List.Scans.Base.html#685" class="Function">scanr⁺</a> <a id="880" href="Data.List.Scans.Base.html#860" class="Bound">e</a>

<a id="883" class="Comment">-- Scanl</a>

<a id="893" class="Keyword">module</a> <a id="900" href="Data.List.Scans.Base.html#900" class="Module">_</a> <a id="902" class="Symbol">(</a><a id="903" href="Data.List.Scans.Base.html#903" class="Bound">f</a> <a id="905" class="Symbol">:</a> <a id="907" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a> <a id="909" class="Symbol">→</a> <a id="911" href="Data.List.Scans.Base.html#540" class="Generalizable">B</a> <a id="913" class="Symbol">→</a> <a id="915" href="Data.List.Scans.Base.html#526" class="Generalizable">A</a><a id="916" class="Symbol">)</a> <a id="918" class="Keyword">where</a>

  <a id="927" href="Data.List.Scans.Base.html#927" class="Function">scanl⁺</a> <a id="934" class="Symbol">:</a> <a id="936" href="Data.List.Scans.Base.html#907" class="Bound">A</a> <a id="938" class="Symbol">→</a> <a id="940" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="945" href="Data.List.Scans.Base.html#911" class="Bound">B</a> <a id="947" class="Symbol">→</a> <a id="949" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="955" href="Data.List.Scans.Base.html#907" class="Bound">A</a>
  <a id="959" href="Data.List.Scans.Base.html#927" class="Function">scanl⁺</a> <a id="966" href="Data.List.Scans.Base.html#966" class="Bound">e</a> <a id="968" href="Data.List.Scans.Base.html#968" class="Bound">xs</a> <a id="971" class="Symbol">=</a> <a id="973" href="Data.List.Scans.Base.html#966" class="Bound">e</a> <a id="975" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="977" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="980" href="Data.List.Scans.Base.html#966" class="Bound">e</a> <a id="982" href="Data.List.Scans.Base.html#968" class="Bound">xs</a>
    <a id="989" class="Keyword">where</a>
    <a id="999" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Data.List.Scans.Base.html#907" class="Bound">A</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1013" href="Data.List.Scans.Base.html#911" class="Bound">B</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1022" href="Data.List.Scans.Base.html#907" class="Bound">A</a>
    <a id="1028" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1031" class="Symbol">_</a> <a id="1033" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1042" class="Symbol">=</a> <a id="1044" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="1051" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1054" href="Data.List.Scans.Base.html#1054" class="Bound">e</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Data.List.Scans.Base.html#1057" class="Bound">x</a> <a id="1059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1061" href="Data.List.Scans.Base.html#1061" class="Bound">xs</a><a id="1063" class="Symbol">)</a> <a id="1065" class="Symbol">=</a> <a id="1067" class="Keyword">let</a> <a id="1071" href="Data.List.Scans.Base.html#1071" class="Bound">fex</a> <a id="1075" class="Symbol">=</a> <a id="1077" href="Data.List.Scans.Base.html#903" class="Bound">f</a> <a id="1079" href="Data.List.Scans.Base.html#1054" class="Bound">e</a> <a id="1081" href="Data.List.Scans.Base.html#1057" class="Bound">x</a> <a id="1083" class="Keyword">in</a> <a id="1086" href="Data.List.Scans.Base.html#1071" class="Bound">fex</a> <a id="1090" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1092" href="Data.List.Scans.Base.html#999" class="Function">go</a> <a id="1095" href="Data.List.Scans.Base.html#1071" class="Bound">fex</a> <a id="1099" href="Data.List.Scans.Base.html#1061" class="Bound">xs</a>

  <a id="1105" href="Data.List.Scans.Base.html#1105" class="Function">scanl</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Data.List.Scans.Base.html#907" class="Bound">A</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1122" href="Data.List.Scans.Base.html#911" class="Bound">B</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1131" href="Data.List.Scans.Base.html#907" class="Bound">A</a>
  <a id="1135" href="Data.List.Scans.Base.html#1105" class="Function">scanl</a> <a id="1141" href="Data.List.Scans.Base.html#1141" class="Bound">e</a> <a id="1143" class="Symbol">=</a> <a id="1145" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="1152" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1154" href="Data.List.Scans.Base.html#927" class="Function">scanl⁺</a> <a id="1161" href="Data.List.Scans.Base.html#1141" class="Bound">e</a></pre></body></html>


==> anc/html/Data.List.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>List (Data.List)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.List</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lists</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Comment">-- See README.Data.List for examples of how to use and reason about</a>
<a id="257" class="Comment">-- lists.</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical-compatible</a> <a id="301" class="Pragma">--safe</a> <a id="308" class="Symbol">#-}</a>
<a id="312" class="Symbol">{-#</a> <a id="316" class="Keyword">OPTIONS</a> <a id="324" class="Pragma">--warning=noUserWarning</a> <a id="348" class="Symbol">#-}</a> <a id="352" class="Comment">-- for deprecated scans</a>

<a id="377" class="Keyword">module</a> <a id="384" href="Data.List.html" class="Module">Data.List</a> <a id="394" class="Keyword">where</a>

<a id="401" class="Comment">------------------------------------------------------------------------</a>
<a id="474" class="Comment">-- Types and basic operations</a>

<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="532" class="Keyword">public</a>
  <a id="541" class="Keyword">hiding</a> <a id="548" class="Symbol">(</a><a id="549" href="Data.List.Base.html#16075" class="Function">scanr</a><a id="554" class="Symbol">;</a> <a id="556" href="Data.List.Base.html#16384" class="Function">scanl</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Data.List.Scans.Base.html" class="Module">Data.List.Scans.Base</a> <a id="596" class="Keyword">public</a>
  <a id="605" class="Keyword">using</a> <a id="611" class="Symbol">(</a><a id="612" href="Data.List.Scans.Base.html#818" class="Function">scanr</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.List.Scans.Base.html#1105" class="Function">scanl</a><a id="624" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Maybe.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Maybe.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The Maybe type and some operations</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Comment">-- The definitions in this file are reexported by Data.Maybe.</a>

<a id="281" class="Symbol">{-#</a> <a id="285" class="Keyword">OPTIONS</a> <a id="293" class="Pragma">--cubical-compatible</a> <a id="314" class="Pragma">--safe</a> <a id="321" class="Symbol">#-}</a>

<a id="326" class="Keyword">module</a> <a id="333" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="349" class="Keyword">where</a>

<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Level.html" class="Module">Level</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="386" class="Symbol">;</a> <a id="388" href="Level.html#409" class="Record">Lift</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="432" class="Symbol">;</a> <a id="434" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="445" class="Symbol">;</a> <a id="447" href="Data.Bool.Base.html#951" class="Function">not</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="479" class="Keyword">using</a> <a id="485" class="Symbol">(</a><a id="486" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Data.These.Base.html#573" class="Datatype">These</a><a id="529" class="Symbol">;</a> <a id="531" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="535" class="Symbol">;</a> <a id="537" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="580" class="Symbol">as</a> <a id="583" class="Module">Prod</a> <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="598" class="Symbol">;</a> <a id="600" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="603" class="Symbol">)</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Function.Base.html" class="Module">Function.Base</a> <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="641" class="Symbol">;</a> <a id="643" href="Function.Base.html#704" class="Function">id</a><a id="645" class="Symbol">;</a> <a id="647" href="Function.Base.html#725" class="Function">const</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">import</a> <a id="661" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">Dec</a>

<a id="701" class="Keyword">private</a>
  <a id="711" class="Keyword">variable</a>
    <a id="724" href="Data.Maybe.Base.html#724" class="Generalizable">a</a> <a id="726" href="Data.Maybe.Base.html#726" class="Generalizable">b</a> <a id="728" href="Data.Maybe.Base.html#728" class="Generalizable">c</a> <a id="730" class="Symbol">:</a> <a id="732" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="742" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="750" href="Data.Maybe.Base.html#724" class="Generalizable">a</a>
    <a id="756" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="764" href="Data.Maybe.Base.html#726" class="Generalizable">b</a>
    <a id="770" href="Data.Maybe.Base.html#770" class="Generalizable">C</a> <a id="772" class="Symbol">:</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" href="Data.Maybe.Base.html#728" class="Generalizable">c</a>

<a id="781" class="Comment">------------------------------------------------------------------------</a>
<a id="854" class="Comment">-- Definition</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="900" class="Keyword">public</a>
  <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="921" class="Symbol">;</a> <a id="923" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="927" class="Symbol">;</a> <a id="929" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="936" class="Symbol">)</a>

<a id="939" class="Comment">------------------------------------------------------------------------</a>
<a id="1012" class="Comment">-- Some operations</a>

<a id="boolToMaybe"></a><a id="1032" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1059" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1061" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="1079" class="Symbol">=</a> <a id="1081" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1086" class="Symbol">_</a>
<a id="1088" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="1100" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1106" class="Symbol">=</a> <a id="1108" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="is-just"></a><a id="1117" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1133" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1142" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1156" class="Symbol">_)</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1166" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1174" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1183" class="Symbol">=</a> <a id="1185" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="is-nothing"></a><a id="1192" href="Data.Maybe.Base.html#1192" class="Function">is-nothing</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1211" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1220" href="Data.Maybe.Base.html#1192" class="Function">is-nothing</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="1237" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1239" href="Data.Maybe.Base.html#1117" class="Function">is-just</a>

<a id="1248" class="Comment">-- A dependent eliminator.</a>

<a id="maybe"></a><a id="1276" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">∀</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Data.Maybe.Base.html#1287" class="Bound">A</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1295" href="Data.Maybe.Base.html#724" class="Generalizable">a</a><a id="1296" class="Symbol">}</a> <a id="1298" class="Symbol">{</a><a id="1299" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1309" href="Data.Maybe.Base.html#1287" class="Bound">A</a> <a id="1311" class="Symbol">→</a> <a id="1313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1317" href="Data.Maybe.Base.html#726" class="Generalizable">b</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">→</a>
        <a id="1330" class="Symbol">((</a><a id="1332" href="Data.Maybe.Base.html#1332" class="Bound">x</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Data.Maybe.Base.html#1287" class="Bound">A</a><a id="1337" class="Symbol">)</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1343" class="Symbol">(</a><a id="1344" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1349" href="Data.Maybe.Base.html#1332" class="Bound">x</a><a id="1350" class="Symbol">))</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1357" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1365" class="Symbol">→</a> <a id="1367" class="Symbol">(</a><a id="1368" href="Data.Maybe.Base.html#1368" class="Bound">x</a> <a id="1370" class="Symbol">:</a> <a id="1372" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1378" href="Data.Maybe.Base.html#1287" class="Bound">A</a><a id="1379" class="Symbol">)</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Data.Maybe.Base.html#1299" class="Bound">B</a> <a id="1385" href="Data.Maybe.Base.html#1368" class="Bound">x</a>
<a id="1387" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1393" href="Data.Maybe.Base.html#1393" class="Bound">j</a> <a id="1395" href="Data.Maybe.Base.html#1395" class="Bound">n</a> <a id="1397" class="Symbol">(</a><a id="1398" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1403" href="Data.Maybe.Base.html#1403" class="Bound">x</a><a id="1404" class="Symbol">)</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Data.Maybe.Base.html#1393" class="Bound">j</a> <a id="1410" href="Data.Maybe.Base.html#1403" class="Bound">x</a>
<a id="1412" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1418" href="Data.Maybe.Base.html#1418" class="Bound">j</a> <a id="1420" href="Data.Maybe.Base.html#1420" class="Bound">n</a> <a id="1422" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1431" class="Symbol">=</a> <a id="1433" href="Data.Maybe.Base.html#1420" class="Bound">n</a>

<a id="1436" class="Comment">-- A non-dependent eliminator.</a>

<a id="maybe′"></a><a id="1468" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1480" class="Symbol">→</a> <a id="1482" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="1483" class="Symbol">)</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1497" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="1503" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Maybe.Base.html#1276" class="Function">maybe</a>

<a id="1519" class="Comment">-- A defaulting mechanism</a>

<a id="fromMaybe"></a><a id="1546" href="Data.Maybe.Base.html#1546" class="Function">fromMaybe</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1560" class="Symbol">→</a> <a id="1562" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1568" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="1574" href="Data.Maybe.Base.html#1546" class="Function">fromMaybe</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="1593" href="Function.Base.html#704" class="Function">id</a>

<a id="1597" class="Comment">-- A safe variant of &quot;fromJust&quot;. If the value is nothing, then the</a>
<a id="1664" class="Comment">-- return type is the unit type.</a>

<a id="1698" class="Keyword">module</a> <a id="1705" href="Data.Maybe.Base.html#1705" class="Module">_</a> <a id="1707" class="Symbol">{</a><a id="1708" href="Data.Maybe.Base.html#1708" class="Bound">a</a><a id="1709" class="Symbol">}</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Data.Maybe.Base.html#1712" class="Bound">A</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1720" href="Data.Maybe.Base.html#1708" class="Bound">a</a><a id="1721" class="Symbol">}</a> <a id="1723" class="Keyword">where</a>

  <a id="1732" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1742" class="Symbol">:</a> <a id="1744" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1750" href="Data.Maybe.Base.html#1712" class="Bound">A</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1758" href="Data.Maybe.Base.html#1708" class="Bound">a</a>
  <a id="1762" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1778" class="Symbol">_)</a> <a id="1781" class="Symbol">=</a> <a id="1783" href="Data.Maybe.Base.html#1712" class="Bound">A</a>
  <a id="1787" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1797" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1806" class="Symbol">=</a> <a id="1808" href="Level.html#409" class="Record">Lift</a> <a id="1813" href="Data.Maybe.Base.html#1708" class="Bound">a</a> <a id="1815" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

  <a id="1820" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1830" class="Symbol">:</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Data.Maybe.Base.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1843" href="Data.Maybe.Base.html#1712" class="Bound">A</a><a id="1844" class="Symbol">)</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Data.Maybe.Base.html#1732" class="Function">From-just</a> <a id="1858" href="Data.Maybe.Base.html#1833" class="Bound">x</a>
  <a id="1862" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1878" href="Data.Maybe.Base.html#1878" class="Bound">x</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">=</a> <a id="1883" href="Data.Maybe.Base.html#1878" class="Bound">x</a>
  <a id="1887" href="Data.Maybe.Base.html#1820" class="Function">from-just</a> <a id="1897" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1906" class="Symbol">=</a> <a id="1908" class="Symbol">_</a>

<a id="1911" class="Comment">-- Functoriality: map</a>

<a id="map"></a><a id="1934" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1938" class="Symbol">:</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1956" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1966" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="1968" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1972" href="Data.Maybe.Base.html#1972" class="Bound">f</a> <a id="1974" class="Symbol">=</a> <a id="1976" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1990" href="Data.Maybe.Base.html#1972" class="Bound">f</a><a id="1991" class="Symbol">)</a> <a id="1993" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="2002" class="Comment">-- Applicative: ap</a>

<a id="ap"></a><a id="2022" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2039" class="Symbol">)</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2049" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2059" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="2061" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2064" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2073" class="Symbol">=</a> <a id="2075" href="Function.Base.html#725" class="Function">const</a> <a id="2081" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2089" href="Data.Maybe.Base.html#2022" class="Function">ap</a> <a id="2092" class="Symbol">(</a><a id="2093" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2098" href="Data.Maybe.Base.html#2098" class="Bound">f</a><a id="2099" class="Symbol">)</a> <a id="2101" class="Symbol">=</a> <a id="2103" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2107" href="Data.Maybe.Base.html#2098" class="Bound">f</a>

<a id="2110" class="Comment">-- Monad: bind</a>

<a id="2126" class="Keyword">infixl</a> <a id="2133" class="Number">1</a> <a id="2135" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a>
<a id="_&gt;&gt;=_"></a><a id="2141" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a> <a id="2147" class="Symbol">:</a> <a id="2149" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2155" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2162" class="Symbol">→</a> <a id="2164" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2170" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">→</a> <a id="2175" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2181" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="2183" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2191" href="Data.Maybe.Base.html#2141" class="Function Operator">&gt;&gt;=</a> <a id="2195" href="Data.Maybe.Base.html#2195" class="Bound">f</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2207" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2212" href="Data.Maybe.Base.html#2212" class="Bound">a</a>  <a id="2215" href="Data.Maybe.Base.html#2141" class="Function Operator">&gt;&gt;=</a> <a id="2219" href="Data.Maybe.Base.html#2219" class="Bound">f</a> <a id="2221" class="Symbol">=</a> <a id="2223" href="Data.Maybe.Base.html#2219" class="Bound">f</a> <a id="2225" href="Data.Maybe.Base.html#2212" class="Bound">a</a>

<a id="2228" class="Comment">-- Alternative: &lt;∣&gt;</a>

<a id="2249" class="Keyword">infixr</a> <a id="2256" class="Number">6</a> <a id="2258" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
<a id="_&lt;∣&gt;_"></a><a id="2264" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a> <a id="2270" class="Symbol">:</a> <a id="2272" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2278" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2280" class="Symbol">→</a> <a id="2282" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2288" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2298" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="2300" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2305" href="Data.Maybe.Base.html#2305" class="Bound">x</a>  <a id="2308" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2312" href="Data.Maybe.Base.html#2312" class="Bound">my</a> <a id="2315" class="Symbol">=</a> <a id="2317" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2322" href="Data.Maybe.Base.html#2305" class="Bound">x</a>
<a id="2324" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2332" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2336" href="Data.Maybe.Base.html#2336" class="Bound">my</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Data.Maybe.Base.html#2336" class="Bound">my</a>

<a id="2345" class="Comment">-- Just when the boolean is true</a>

<a id="when"></a><a id="2379" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2403" href="Data.Maybe.Base.html#742" class="Generalizable">A</a>
<a id="2405" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="2410" href="Data.Maybe.Base.html#2410" class="Bound">b</a> <a id="2412" href="Data.Maybe.Base.html#2412" class="Bound">c</a> <a id="2414" class="Symbol">=</a> <a id="2416" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Function.Base.html#725" class="Function">const</a> <a id="2427" href="Data.Maybe.Base.html#2412" class="Bound">c</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Data.Maybe.Base.html#1032" class="Function">boolToMaybe</a> <a id="2443" href="Data.Maybe.Base.html#2410" class="Bound">b</a><a id="2444" class="Symbol">)</a>

<a id="2447" class="Comment">------------------------------------------------------------------------</a>
<a id="2520" class="Comment">-- Aligning and zipping</a>

<a id="alignWith"></a><a id="2545" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">(</a><a id="2558" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2564" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2566" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Data.Maybe.Base.html#770" class="Generalizable">C</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2581" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2591" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2593" class="Symbol">→</a> <a id="2595" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2601" href="Data.Maybe.Base.html#770" class="Generalizable">C</a>
<a id="2603" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2613" href="Data.Maybe.Base.html#2613" class="Bound">f</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2621" href="Data.Maybe.Base.html#2621" class="Bound">a</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2630" href="Data.Maybe.Base.html#2630" class="Bound">b</a><a id="2631" class="Symbol">)</a> <a id="2633" class="Symbol">=</a> <a id="2635" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Data.Maybe.Base.html#2613" class="Bound">f</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2650" href="Data.Maybe.Base.html#2621" class="Bound">a</a> <a id="2652" href="Data.Maybe.Base.html#2630" class="Bound">b</a><a id="2653" class="Symbol">))</a>
<a id="2656" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2666" href="Data.Maybe.Base.html#2666" class="Bound">f</a> <a id="2668" class="Symbol">(</a><a id="2669" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2674" href="Data.Maybe.Base.html#2674" class="Bound">a</a><a id="2675" class="Symbol">)</a> <a id="2677" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2686" class="Symbol">=</a> <a id="2688" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Data.Maybe.Base.html#2666" class="Bound">f</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2702" href="Data.Maybe.Base.html#2674" class="Bound">a</a><a id="2703" class="Symbol">))</a>
<a id="2706" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2716" href="Data.Maybe.Base.html#2716" class="Bound">f</a> <a id="2718" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2727" class="Symbol">(</a><a id="2728" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2733" href="Data.Maybe.Base.html#2733" class="Bound">b</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Maybe.Base.html#2716" class="Bound">f</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="2752" href="Data.Maybe.Base.html#2733" class="Bound">b</a><a id="2753" class="Symbol">))</a>
<a id="2756" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2766" href="Data.Maybe.Base.html#2766" class="Bound">f</a> <a id="2768" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2777" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2786" class="Symbol">=</a> <a id="2788" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="zipWith"></a><a id="2797" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="Data.Maybe.Base.html#770" class="Generalizable">C</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">→</a> <a id="2821" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2827" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2829" class="Symbol">→</a> <a id="2831" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2837" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2839" class="Symbol">→</a> <a id="2841" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2847" href="Data.Maybe.Base.html#770" class="Generalizable">C</a>
<a id="2849" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="2857" href="Data.Maybe.Base.html#2857" class="Bound">f</a> <a id="2859" class="Symbol">(</a><a id="2860" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2865" href="Data.Maybe.Base.html#2865" class="Bound">a</a><a id="2866" class="Symbol">)</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2874" href="Data.Maybe.Base.html#2874" class="Bound">b</a><a id="2875" class="Symbol">)</a> <a id="2877" class="Symbol">=</a> <a id="2879" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Data.Maybe.Base.html#2857" class="Bound">f</a> <a id="2887" href="Data.Maybe.Base.html#2865" class="Bound">a</a> <a id="2889" href="Data.Maybe.Base.html#2874" class="Bound">b</a><a id="2890" class="Symbol">)</a>
<a id="2892" href="Data.Maybe.Base.html#2797" class="CatchallClause Function">zipWith</a><a id="2899" class="CatchallClause"> </a><a id="2900" class="CatchallClause Symbol">_</a><a id="2901" class="CatchallClause"> </a><a id="2902" class="CatchallClause Symbol">_</a><a id="2903" class="CatchallClause">        </a><a id="2911" class="CatchallClause Symbol">_</a>        <a id="2920" class="Symbol">=</a> <a id="2922" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="align"></a><a id="2931" href="Data.Maybe.Base.html#2931" class="Function">align</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2945" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2955" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2972" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="2974" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="2975" class="Symbol">)</a>
<a id="2977" href="Data.Maybe.Base.html#2931" class="Function">align</a> <a id="2983" class="Symbol">=</a> <a id="2985" href="Data.Maybe.Base.html#2545" class="Function">alignWith</a> <a id="2995" href="Function.Base.html#704" class="Function">id</a>

<a id="zip"></a><a id="2999" href="Data.Maybe.Base.html#2999" class="Function">zip</a> <a id="3003" class="Symbol">:</a> <a id="3005" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3011" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3013" class="Symbol">→</a> <a id="3015" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3021" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3023" class="Symbol">→</a> <a id="3025" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3031" class="Symbol">(</a><a id="3032" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3034" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3036" href="Data.Maybe.Base.html#756" class="Generalizable">B</a><a id="3037" class="Symbol">)</a>
<a id="3039" href="Data.Maybe.Base.html#2999" class="Function">zip</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Data.Maybe.Base.html#2797" class="Function">zipWith</a> <a id="3053" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="3058" class="Comment">------------------------------------------------------------------------</a>
<a id="3131" class="Comment">-- Injections.</a>

<a id="thisM"></a><a id="3147" href="Data.Maybe.Base.html#3147" class="Function">thisM</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3157" class="Symbol">→</a> <a id="3159" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3165" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3167" class="Symbol">→</a> <a id="3169" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3175" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3177" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="3179" href="Data.Maybe.Base.html#3147" class="Function">thisM</a> <a id="3185" href="Data.Maybe.Base.html#3185" class="Bound">a</a> <a id="3187" class="Symbol">=</a> <a id="3189" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3203" href="Data.Maybe.Base.html#3185" class="Bound">a</a><a id="3204" class="Symbol">)</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="3212" href="Data.Maybe.Base.html#3185" class="Bound">a</a><a id="3213" class="Symbol">)</a>

<a id="thatM"></a><a id="3216" href="Data.Maybe.Base.html#3216" class="Function">thatM</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3230" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Data.Maybe.Base.html#756" class="Generalizable">B</a> <a id="3236" class="Symbol">→</a> <a id="3238" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3244" href="Data.Maybe.Base.html#742" class="Generalizable">A</a> <a id="3246" href="Data.Maybe.Base.html#756" class="Generalizable">B</a>
<a id="3248" href="Data.Maybe.Base.html#3216" class="Function">thatM</a> <a id="3254" class="Symbol">=</a> <a id="3256" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3263" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3269" href="Data.These.Base.html#659" class="InductiveConstructor">that</a>

<a id="3275" class="Comment">------------------------------------------------------------------------</a>
<a id="3348" class="Comment">-- DEPRECATED NAMES</a>
<a id="3368" class="Comment">------------------------------------------------------------------------</a>
<a id="3441" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3512" class="Comment">-- not guaranteed.</a>

<a id="3532" class="Comment">-- Version 2.1</a>
<a id="3547" class="Comment">-- decToMaybe</a>

<a id="3562" class="Keyword">open</a> <a id="3567" href="Relation.Nullary.Decidable.Core.html" class="Module">Dec</a> <a id="3571" class="Keyword">using</a> <a id="3577" class="Symbol">(</a><a id="3578" href="Relation.Nullary.Decidable.Core.html#7645" class="Function">decToMaybe</a><a id="3588" class="Symbol">)</a> <a id="3590" class="Keyword">public</a></pre></body></html>


==> anc/html/Data.Maybe.Effectful.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Effectful (Data.Maybe.Effectful)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Effectful</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An effectful view of Maybe</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Symbol">{-#</a> <a id="214" class="Keyword">OPTIONS</a> <a id="222" class="Pragma">--cubical-compatible</a> <a id="243" class="Pragma">--safe</a> <a id="250" class="Symbol">#-}</a>

<a id="255" class="Keyword">module</a> <a id="262" href="Data.Maybe.Effectful.html" class="Module">Data.Maybe.Effectful</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="318" class="Keyword">using</a> <a id="324" class="Symbol">(</a><a id="325" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="345" class="Symbol">;</a> <a id="347" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="350" class="Symbol">;</a> <a id="352" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a><a id="357" class="Symbol">;</a> <a id="359" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a><a id="364" class="Symbol">;</a> <a id="366" href="Data.Maybe.Base.html#1276" class="Function">maybe</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="404" class="Keyword">using</a> <a id="410" class="Symbol">(</a><a id="411" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="425" class="Symbol">;</a> <a id="427" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="445" class="Symbol">;</a> <a id="447" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="593" class="Symbol">)</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Effect.Monad.html" class="Module">Effect.Monad</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Function.Base.html" class="Module">Function.Base</a> <a id="646" class="Keyword">using</a> <a id="652" class="Symbol">(</a><a id="653" href="Function.Base.html#1657" class="Function">flip</a><a id="657" class="Symbol">;</a> <a id="659" href="Function.Base.html#725" class="Function">const</a><a id="664" class="Symbol">;</a> <a id="666" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Level.html" class="Module">Level</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="701" class="Symbol">;</a> <a id="703" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="706" class="Symbol">)</a>

<a id="709" class="Keyword">private</a>
  <a id="719" class="Keyword">variable</a>
    <a id="732" href="Data.Maybe.Effectful.html#732" class="Generalizable">a</a> <a id="734" href="Data.Maybe.Effectful.html#734" class="Generalizable">b</a> <a id="736" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a> <a id="738" href="Data.Maybe.Effectful.html#738" class="Generalizable">g</a> <a id="740" href="Data.Maybe.Effectful.html#740" class="Generalizable">m</a> <a id="742" href="Data.Maybe.Effectful.html#742" class="Generalizable">n</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="756" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a> <a id="758" class="Symbol">:</a> <a id="760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="764" href="Data.Maybe.Effectful.html#732" class="Generalizable">a</a>
    <a id="770" href="Data.Maybe.Effectful.html#770" class="Generalizable">B</a> <a id="772" class="Symbol">:</a> <a id="774" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="778" href="Data.Maybe.Effectful.html#734" class="Generalizable">b</a>

<a id="781" class="Comment">------------------------------------------------------------------------</a>
<a id="854" class="Comment">-- Maybe applicative functor</a>

<a id="functor"></a><a id="884" href="Data.Maybe.Effectful.html#884" class="Function">functor</a> <a id="892" class="Symbol">:</a> <a id="894" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="905" class="Symbol">{</a><a id="906" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="907" class="Symbol">}</a> <a id="909" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="915" href="Data.Maybe.Effectful.html#884" class="Function">functor</a> <a id="923" class="Symbol">=</a> <a id="925" class="Keyword">record</a>
  <a id="934" class="Symbol">{</a> <a id="936" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="942" class="Symbol">=</a> <a id="944" href="Data.Maybe.Base.html#1934" class="Function">map</a>
  <a id="950" class="Symbol">}</a>

<a id="applicative"></a><a id="953" href="Data.Maybe.Effectful.html#953" class="Function">applicative</a> <a id="965" class="Symbol">:</a> <a id="967" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="982" class="Symbol">{</a><a id="983" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="984" class="Symbol">}</a> <a id="986" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="992" href="Data.Maybe.Effectful.html#953" class="Function">applicative</a> <a id="1004" class="Symbol">=</a> <a id="1006" class="Keyword">record</a>
  <a id="1015" class="Symbol">{</a> <a id="1017" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Data.Maybe.Effectful.html#884" class="Function">functor</a>
  <a id="1040" class="Symbol">;</a> <a id="1042" href="Effect.Applicative.html#1145" class="Field">pure</a>       <a id="1053" class="Symbol">=</a> <a id="1055" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a>
  <a id="1062" class="Symbol">;</a> <a id="1064" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>      <a id="1075" class="Symbol">=</a> <a id="1077" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="1083" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1087" class="Symbol">(</a><a id="1088" href="Function.Base.html#725" class="Function">const</a> <a id="1094" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1101" class="Symbol">)</a>
  <a id="1105" class="Symbol">}</a>

<a id="empty"></a><a id="1108" href="Data.Maybe.Effectful.html#1108" class="Function">empty</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="1125" class="Symbol">{</a><a id="1126" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1127" class="Symbol">}</a> <a id="1129" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1135" href="Data.Maybe.Effectful.html#1108" class="Function">empty</a> <a id="1141" class="Symbol">=</a> <a id="1143" class="Keyword">record</a> <a id="1150" class="Symbol">{</a> <a id="1152" href="Effect.Empty.html#475" class="Field">empty</a> <a id="1158" class="Symbol">=</a> <a id="1160" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1168" class="Symbol">}</a>

<a id="choice"></a><a id="1171" href="Data.Maybe.Effectful.html#1171" class="Function">choice</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="1190" class="Symbol">{</a><a id="1191" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1192" class="Symbol">}</a> <a id="1194" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1200" href="Data.Maybe.Effectful.html#1171" class="Function">choice</a> <a id="1207" class="Symbol">=</a> <a id="1209" class="Keyword">record</a> <a id="1216" class="Symbol">{</a> <a id="1218" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="1224" class="Symbol">=</a> <a id="1226" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a> <a id="1232" class="Symbol">}</a>

<a id="applicativeZero"></a><a id="1235" href="Data.Maybe.Effectful.html#1235" class="Function">applicativeZero</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="1272" class="Symbol">{</a><a id="1273" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1274" class="Symbol">}</a> <a id="1276" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1282" href="Data.Maybe.Effectful.html#1235" class="Function">applicativeZero</a> <a id="1298" class="Symbol">=</a> <a id="1300" class="Keyword">record</a>
  <a id="1309" class="Symbol">{</a> <a id="1311" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Data.Maybe.Effectful.html#953" class="Function">applicative</a>
  <a id="1342" class="Symbol">;</a> <a id="1344" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a>       <a id="1359" class="Symbol">=</a> <a id="1361" href="Data.Maybe.Effectful.html#1108" class="Function">empty</a>
  <a id="1369" class="Symbol">}</a>

<a id="alternative"></a><a id="1372" href="Data.Maybe.Effectful.html#1372" class="Function">alternative</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1403" class="Symbol">}</a> <a id="1405" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1411" href="Data.Maybe.Effectful.html#1372" class="Function">alternative</a> <a id="1423" class="Symbol">=</a> <a id="1425" class="Keyword">record</a>
  <a id="1434" class="Symbol">{</a> <a id="1436" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Data.Maybe.Effectful.html#1235" class="Function">applicativeZero</a>
  <a id="1475" class="Symbol">;</a> <a id="1477" href="Effect.Applicative.html#2790" class="Field">rawChoice</a>          <a id="1496" class="Symbol">=</a> <a id="1498" href="Data.Maybe.Effectful.html#1171" class="Function">choice</a>
  <a id="1507" class="Symbol">}</a>

<a id="1510" class="Comment">------------------------------------------------------------------------</a>
<a id="1583" class="Comment">-- Maybe monad</a>

<a id="monad"></a><a id="1599" href="Data.Maybe.Effectful.html#1599" class="Function">monad</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1616" class="Symbol">{</a><a id="1617" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1618" class="Symbol">}</a> <a id="1620" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1626" href="Data.Maybe.Effectful.html#1599" class="Function">monad</a> <a id="1632" class="Symbol">=</a> <a id="1634" class="Keyword">record</a>
  <a id="1643" class="Symbol">{</a> <a id="1645" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1660" class="Symbol">=</a> <a id="1662" href="Data.Maybe.Effectful.html#953" class="Function">applicative</a>
  <a id="1676" class="Symbol">;</a> <a id="1678" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="1684" class="Symbol">=</a> <a id="1686" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a>
  <a id="1694" class="Symbol">}</a>

<a id="join"></a><a id="1697" href="Data.Maybe.Effectful.html#1697" class="Function">join</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1710" class="Symbol">(</a><a id="1711" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1717" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a><a id="1718" class="Symbol">)</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1728" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a>
<a id="1730" href="Data.Maybe.Effectful.html#1697" class="Function">join</a> <a id="1735" class="Symbol">=</a> <a id="1737" href="Effect.Monad.html#1685" class="Function">Join.join</a> <a id="1747" href="Data.Maybe.Effectful.html#1599" class="Function">monad</a>

<a id="monadZero"></a><a id="1754" href="Data.Maybe.Effectful.html#1754" class="Function">monadZero</a> <a id="1764" class="Symbol">:</a> <a id="1766" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="1779" class="Symbol">{</a><a id="1780" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1781" class="Symbol">}</a> <a id="1783" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1789" href="Data.Maybe.Effectful.html#1754" class="Function">monadZero</a> <a id="1799" class="Symbol">=</a> <a id="1801" class="Keyword">record</a>
  <a id="1810" class="Symbol">{</a> <a id="1812" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Data.Maybe.Effectful.html#1599" class="Function">monad</a>
  <a id="1831" class="Symbol">;</a> <a id="1833" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Maybe.Effectful.html#1108" class="Function">empty</a>
  <a id="1852" class="Symbol">}</a>

<a id="monadPlus"></a><a id="1855" href="Data.Maybe.Effectful.html#1855" class="Function">monadPlus</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="1882" class="Symbol">}</a> <a id="1884" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a>
<a id="1890" href="Data.Maybe.Effectful.html#1855" class="Function">monadPlus</a> <a id="1900" class="Symbol">{</a><a id="1901" href="Data.Maybe.Effectful.html#1901" class="Bound">f</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">=</a> <a id="1906" class="Keyword">record</a>
  <a id="1915" class="Symbol">{</a> <a id="1917" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="1930" class="Symbol">=</a> <a id="1932" href="Data.Maybe.Effectful.html#1754" class="Function">monadZero</a>
  <a id="1944" class="Symbol">;</a> <a id="1946" href="Effect.Monad.html#2768" class="Field">rawChoice</a>    <a id="1959" class="Symbol">=</a> <a id="1961" href="Data.Maybe.Effectful.html#1171" class="Function">choice</a>
  <a id="1970" class="Symbol">}</a>

<a id="1973" class="Keyword">module</a> <a id="TraversableA"></a><a id="1980" href="Data.Maybe.Effectful.html#1980" class="Module">TraversableA</a> <a id="1993" class="Symbol">{</a><a id="1994" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a><a id="1995" class="Symbol">}</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Data.Maybe.Effectful.html#1998" class="Bound">App</a> <a id="2002" class="Symbol">:</a> <a id="2004" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2019" class="Symbol">{</a><a id="2020" href="Data.Maybe.Effectful.html#736" class="Generalizable">f</a><a id="2021" class="Symbol">}</a> <a id="2023" class="Symbol">{</a><a id="2024" href="Data.Maybe.Effectful.html#738" class="Generalizable">g</a><a id="2025" class="Symbol">}</a> <a id="2027" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a><a id="2028" class="Symbol">)</a> <a id="2030" class="Keyword">where</a>

  <a id="2039" class="Keyword">open</a> <a id="2044" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2059" href="Data.Maybe.Effectful.html#1998" class="Bound">App</a>

  <a id="TraversableA.sequenceA"></a><a id="2066" href="Data.Maybe.Effectful.html#2066" class="Function">sequenceA</a> <a id="2076" class="Symbol">:</a> <a id="2078" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2084" class="Symbol">(</a><a id="2085" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a> <a id="2087" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a><a id="2088" class="Symbol">)</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a> <a id="2094" class="Symbol">(</a><a id="2095" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2101" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a><a id="2102" class="Symbol">)</a>
  <a id="2106" href="Data.Maybe.Effectful.html#2066" class="Function">sequenceA</a> <a id="2116" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2125" class="Symbol">=</a> <a id="2127" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2132" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="2142" href="Data.Maybe.Effectful.html#2066" class="Function">sequenceA</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2158" href="Data.Maybe.Effectful.html#2158" class="Bound">x</a><a id="2159" class="Symbol">)</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2168" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2172" href="Data.Maybe.Effectful.html#2158" class="Bound">x</a>

  <a id="TraversableA.mapA"></a><a id="2177" href="Data.Maybe.Effectful.html#2177" class="Function">mapA</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">(</a><a id="2185" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a> <a id="2191" href="Data.Maybe.Effectful.html#770" class="Generalizable">B</a><a id="2192" class="Symbol">)</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2202" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2215" href="Data.Maybe.Effectful.html#770" class="Generalizable">B</a><a id="2216" class="Symbol">)</a>
  <a id="2220" href="Data.Maybe.Effectful.html#2177" class="Function">mapA</a> <a id="2225" href="Data.Maybe.Effectful.html#2225" class="Bound">f</a> <a id="2227" class="Symbol">=</a> <a id="2229" href="Data.Maybe.Effectful.html#2066" class="Function">sequenceA</a> <a id="2239" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2241" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2245" href="Data.Maybe.Effectful.html#2225" class="Bound">f</a>

  <a id="TraversableA.forA"></a><a id="2250" href="Data.Maybe.Effectful.html#2250" class="Function">forA</a> <a id="2255" class="Symbol">:</a> <a id="2257" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2263" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a> <a id="2265" class="Symbol">→</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Data.Maybe.Effectful.html#756" class="Generalizable">A</a> <a id="2270" class="Symbol">→</a> <a id="2272" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a> <a id="2274" href="Data.Maybe.Effectful.html#770" class="Generalizable">B</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Data.Maybe.Effectful.html#1994" class="Bound">F</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2288" href="Data.Maybe.Effectful.html#770" class="Generalizable">B</a><a id="2289" class="Symbol">)</a>
  <a id="2293" href="Data.Maybe.Effectful.html#2250" class="Function">forA</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Function.Base.html#1657" class="Function">flip</a> <a id="2305" href="Data.Maybe.Effectful.html#2177" class="Function">mapA</a>

<a id="2311" class="Keyword">module</a> <a id="TraversableM"></a><a id="2318" href="Data.Maybe.Effectful.html#2318" class="Module">TraversableM</a> <a id="2331" class="Symbol">{</a><a id="2332" href="Data.Maybe.Effectful.html#2332" class="Bound">M</a><a id="2333" class="Symbol">}</a> <a id="2335" class="Symbol">(</a><a id="2336" href="Data.Maybe.Effectful.html#2336" class="Bound">Mon</a> <a id="2340" class="Symbol">:</a> <a id="2342" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2351" class="Symbol">{</a><a id="2352" href="Data.Maybe.Effectful.html#740" class="Generalizable">m</a><a id="2353" class="Symbol">}</a> <a id="2355" class="Symbol">{</a><a id="2356" href="Data.Maybe.Effectful.html#742" class="Generalizable">n</a><a id="2357" class="Symbol">}</a> <a id="2359" href="Data.Maybe.Effectful.html#2332" class="Bound">M</a><a id="2360" class="Symbol">)</a> <a id="2362" class="Keyword">where</a>

  <a id="2371" class="Keyword">open</a> <a id="2376" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2385" href="Data.Maybe.Effectful.html#2336" class="Bound">Mon</a>

  <a id="2392" class="Keyword">open</a> <a id="2397" href="Data.Maybe.Effectful.html#1980" class="Module">TraversableA</a> <a id="2410" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2425" class="Keyword">public</a>
    <a id="2436" class="Keyword">renaming</a>
    <a id="2449" class="Symbol">(</a> <a id="2451" href="Data.Maybe.Effectful.html#2066" class="Function">sequenceA</a> <a id="2461" class="Symbol">to</a> <a id="2464" class="Function">sequenceM</a>
    <a id="2478" class="Symbol">;</a> <a id="2480" href="Data.Maybe.Effectful.html#2177" class="Function">mapA</a>      <a id="2490" class="Symbol">to</a> <a id="2493" class="Function">mapM</a>
    <a id="2502" class="Symbol">;</a> <a id="2504" href="Data.Maybe.Effectful.html#2250" class="Function">forA</a>      <a id="2514" class="Symbol">to</a> <a id="2517" class="Function">forM</a>
    <a id="2526" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Maybe.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Maybe.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybe-related properties</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Data.Maybe.Properties.html" class="Module">Data.Maybe.Properties</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="333" class="Symbol">;</a> <a id="335" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">import</a> <a id="350" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="369" class="Symbol">as</a> <a id="372" class="Module">Structures</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="397" class="Symbol">;</a> <a id="399" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="410" class="Symbol">;</a> <a id="412" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="420" class="Symbol">)</a>
<a id="422" class="Keyword">import</a> <a id="429" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="449" class="Symbol">as</a> <a id="452" class="Module">Definitions</a>
  <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="484" class="Symbol">;</a> <a id="486" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a><a id="498" class="Symbol">;</a> <a id="500" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a><a id="513" class="Symbol">;</a> <a id="515" href="Algebra.Definitions.html#1864" class="Function">Identity</a><a id="523" class="Symbol">;</a> <a id="525" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a>
  <a id="567" class="Keyword">using</a> <a id="573" class="Symbol">(</a><a id="574" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="579" class="Symbol">;</a> <a id="581" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="585" class="Symbol">;</a> <a id="587" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="594" class="Symbol">;</a> <a id="596" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="599" class="Symbol">;</a> <a id="601" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.Maybe.Base.html#1276" class="Function">maybe</a><a id="613" class="Symbol">;</a> <a id="615" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a><a id="621" class="Symbol">)</a>
<a id="623" class="Keyword">open</a> <a id="628" class="Keyword">import</a> <a id="635" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a><a id="675" class="Symbol">;</a> <a id="677" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a><a id="681" class="Symbol">;</a> <a id="683" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="722" class="Keyword">using</a> <a id="728" class="Symbol">(</a><a id="729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="732" class="Symbol">)</a>
<a id="734" class="Keyword">open</a> <a id="739" class="Keyword">import</a> <a id="746" href="Function.Base.html" class="Module">Function.Base</a> <a id="760" class="Keyword">using</a> <a id="766" class="Symbol">(</a><a id="767" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="770" class="Symbol">;</a> <a id="772" href="Function.Base.html#704" class="Function">id</a><a id="774" class="Symbol">;</a> <a id="776" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="779" class="Symbol">;</a> <a id="781" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="820" class="Keyword">using</a> <a id="826" class="Symbol">(</a><a id="827" href="Function.Definitions.html#842" class="Function">Injective</a><a id="836" class="Symbol">)</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Level.html" class="Module">Level</a> <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="868" class="Symbol">)</a>
<a id="870" class="Keyword">open</a> <a id="875" class="Keyword">import</a> <a id="882" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="937" class="Symbol">;</a> <a id="939" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="943" class="Symbol">;</a> <a id="945" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="949" class="Symbol">;</a> <a id="951" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="956" class="Symbol">;</a> <a id="958" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="961" class="Symbol">)</a>
<a id="963" class="Keyword">open</a> <a id="968" class="Keyword">import</a> <a id="975" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1026" class="Keyword">using</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1046" class="Symbol">)</a>
<a id="1048" class="Keyword">open</a> <a id="1053" class="Keyword">import</a> <a id="1060" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1088" class="Keyword">using</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1112" class="Symbol">)</a>
<a id="1114" class="Keyword">open</a> <a id="1119" class="Keyword">import</a> <a id="1126" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1153" class="Keyword">using</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1163" class="Symbol">;</a> <a id="1165" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1167" class="Symbol">;</a> <a id="1169" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="1173" class="Symbol">)</a>

<a id="1176" class="Keyword">private</a>
  <a id="1186" class="Keyword">variable</a>
    <a id="1199" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a> <a id="1201" href="Data.Maybe.Properties.html#1201" class="Generalizable">b</a> <a id="1203" href="Data.Maybe.Properties.html#1203" class="Generalizable">c</a> <a id="1205" class="Symbol">:</a> <a id="1207" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1217" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1219" class="Symbol">:</a> <a id="1221" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1225" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a>
    <a id="1231" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1239" href="Data.Maybe.Properties.html#1201" class="Generalizable">b</a>
    <a id="1245" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1253" href="Data.Maybe.Properties.html#1203" class="Generalizable">c</a>

<a id="1256" class="Comment">------------------------------------------------------------------------</a>
<a id="1329" class="Comment">-- Equality</a>

<a id="just-injective"></a><a id="1342" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">∀</a> <a id="1361" class="Symbol">{</a><a id="1362" href="Data.Maybe.Properties.html#1362" class="Bound">x</a> <a id="1364" href="Data.Maybe.Properties.html#1364" class="Bound">y</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1376" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1378" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="1380" class="InductiveConstructor">just</a> <a id="1385" href="Data.Maybe.Properties.html#1362" class="Bound">x</a><a id="1386" class="Symbol">)</a> <a id="1388" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1390" class="InductiveConstructor">just</a> <a id="1395" href="Data.Maybe.Properties.html#1364" class="Bound">y</a> <a id="1397" class="Symbol">→</a> <a id="1399" href="Data.Maybe.Properties.html#1362" class="Bound">x</a> <a id="1401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1403" href="Data.Maybe.Properties.html#1364" class="Bound">y</a>
<a id="1405" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="1420" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1425" class="Symbol">=</a> <a id="1427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-dec"></a><a id="1433" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1459" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1461" class="Symbol">→</a> <a id="1463" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1488" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a><a id="1489" class="Symbol">)</a>
<a id="1491" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1497" href="Data.Maybe.Properties.html#1497" class="Bound Operator">_≟_</a> <a id="1501" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1510" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1519" class="Symbol">=</a> <a id="1521" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1525" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1530" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1536" href="Data.Maybe.Properties.html#1536" class="Bound Operator">_≟_</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1546" href="Data.Maybe.Properties.html#1546" class="Bound">x</a><a id="1547" class="Symbol">)</a> <a id="1549" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1558" class="Symbol">=</a> <a id="1560" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1563" class="Symbol">λ()</a>
<a id="1567" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1573" href="Data.Maybe.Properties.html#1573" class="Bound Operator">_≟_</a> <a id="1577" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1586" class="Symbol">(</a><a id="1587" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1592" href="Data.Maybe.Properties.html#1592" class="Bound">y</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">=</a> <a id="1597" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1600" class="Symbol">λ()</a>
<a id="1604" href="Data.Maybe.Properties.html#1433" class="Function">≡-dec</a> <a id="1610" href="Data.Maybe.Properties.html#1610" class="Bound Operator">_≟_</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1620" href="Data.Maybe.Properties.html#1620" class="Bound">x</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1629" href="Data.Maybe.Properties.html#1629" class="Bound">y</a><a id="1630" class="Symbol">)</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1645" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1649" class="Symbol">)</a> <a id="1651" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="1666" class="Symbol">(</a><a id="1667" href="Data.Maybe.Properties.html#1620" class="Bound">x</a> <a id="1669" href="Data.Maybe.Properties.html#1610" class="Bound Operator">≟</a> <a id="1671" href="Data.Maybe.Properties.html#1629" class="Bound">y</a><a id="1672" class="Symbol">)</a>

<a id="1675" class="Comment">------------------------------------------------------------------------</a>
<a id="1748" class="Comment">-- map</a>

<a id="map-id"></a><a id="1756" href="Data.Maybe.Properties.html#1756" class="Function">map-id</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1769" href="Function.Base.html#704" class="Function">id</a> <a id="1772" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1774" href="Function.Base.html#704" class="Function">id</a> <a id="1777" class="Symbol">{</a><a id="1778" class="Argument">A</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1788" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a><a id="1789" class="Symbol">}</a>
<a id="1791" href="Data.Maybe.Properties.html#1756" class="Function">map-id</a> <a id="1798" class="Symbol">(</a><a id="1799" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1804" href="Data.Maybe.Properties.html#1804" class="Bound">x</a><a id="1805" class="Symbol">)</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1814" href="Data.Maybe.Properties.html#1756" class="Function">map-id</a> <a id="1821" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1830" class="Symbol">=</a> <a id="1832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-id-local"></a><a id="1838" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a> <a id="1851" class="Symbol">:</a> <a id="1853" class="Symbol">∀</a> <a id="1855" class="Symbol">{</a><a id="1856" href="Data.Maybe.Properties.html#1856" class="Bound">f</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a><a id="1865" class="Symbol">}</a> <a id="1867" class="Symbol">{</a><a id="1868" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1878" class="Symbol">(λ</a> <a id="1881" href="Data.Maybe.Properties.html#1881" class="Bound">x</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Data.Maybe.Properties.html#1856" class="Bound">f</a> <a id="1887" href="Data.Maybe.Properties.html#1881" class="Bound">x</a> <a id="1889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1891" href="Data.Maybe.Properties.html#1881" class="Bound">x</a><a id="1892" class="Symbol">)</a> <a id="1894" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="1903" href="Data.Maybe.Properties.html#1856" class="Bound">f</a> <a id="1905" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a> <a id="1908" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1910" href="Data.Maybe.Properties.html#1868" class="Bound">mx</a>
<a id="1913" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a> <a id="1926" class="Symbol">(</a><a id="1927" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1932" href="Data.Maybe.Properties.html#1932" class="Bound">eq</a><a id="1934" class="Symbol">)</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1943" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1948" href="Data.Maybe.Properties.html#1932" class="Bound">eq</a>
<a id="1951" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a> <a id="1964" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="1974" class="Symbol">=</a> <a id="1976" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-&lt;∣&gt;"></a><a id="1982" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a> <a id="1990" class="Symbol">:</a> <a id="1992" class="Symbol">∀</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2004" class="Symbol">)</a> <a id="2006" href="Data.Maybe.Properties.html#2006" class="Bound">mx</a> <a id="2009" href="Data.Maybe.Properties.html#2009" class="Bound">my</a> <a id="2012" class="Symbol">→</a>
  <a id="2016" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2020" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Data.Maybe.Properties.html#2006" class="Bound">mx</a> <a id="2026" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2030" href="Data.Maybe.Properties.html#2009" class="Bound">my</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2036" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2040" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="2042" href="Data.Maybe.Properties.html#2006" class="Bound">mx</a> <a id="2045" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="2049" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2053" href="Data.Maybe.Properties.html#1995" class="Bound">f</a> <a id="2055" href="Data.Maybe.Properties.html#2009" class="Bound">my</a>
<a id="2058" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a> <a id="2066" href="Data.Maybe.Properties.html#2066" class="Bound">f</a> <a id="2068" class="Symbol">(</a><a id="2069" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2074" href="Data.Maybe.Properties.html#2074" class="Bound">x</a><a id="2075" class="Symbol">)</a> <a id="2077" href="Data.Maybe.Properties.html#2077" class="Bound">my</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2087" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a> <a id="2095" href="Data.Maybe.Properties.html#2095" class="Bound">f</a> <a id="2097" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2106" href="Data.Maybe.Properties.html#2106" class="Bound">my</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong"></a><a id="2117" href="Data.Maybe.Properties.html#2117" class="Function">map-cong</a> <a id="2126" class="Symbol">:</a> <a id="2128" class="Symbol">{</a><a id="2129" href="Data.Maybe.Properties.html#2129" class="Bound">f</a> <a id="2131" href="Data.Maybe.Properties.html#2131" class="Bound">g</a> <a id="2133" class="Symbol">:</a> <a id="2135" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2137" class="Symbol">→</a> <a id="2139" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2140" class="Symbol">}</a> <a id="2142" class="Symbol">→</a> <a id="2144" href="Data.Maybe.Properties.html#2129" class="Bound">f</a> <a id="2146" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2148" href="Data.Maybe.Properties.html#2131" class="Bound">g</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2156" href="Data.Maybe.Properties.html#2129" class="Bound">f</a> <a id="2158" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2160" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2164" href="Data.Maybe.Properties.html#2131" class="Bound">g</a>
<a id="2166" href="Data.Maybe.Properties.html#2117" class="Function">map-cong</a> <a id="2175" href="Data.Maybe.Properties.html#2175" class="Bound">f≗g</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2185" href="Data.Maybe.Properties.html#2185" class="Bound">x</a><a id="2186" class="Symbol">)</a> <a id="2188" class="Symbol">=</a> <a id="2190" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2195" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Data.Maybe.Properties.html#2175" class="Bound">f≗g</a> <a id="2205" href="Data.Maybe.Properties.html#2185" class="Bound">x</a><a id="2206" class="Symbol">)</a>
<a id="2208" href="Data.Maybe.Properties.html#2117" class="Function">map-cong</a> <a id="2217" href="Data.Maybe.Properties.html#2217" class="Bound">f≗g</a> <a id="2221" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2230" class="Symbol">=</a> <a id="2232" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong-local"></a><a id="2238" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a> <a id="2253" class="Symbol">:</a> <a id="2255" class="Symbol">∀</a> <a id="2257" class="Symbol">{</a><a id="2258" href="Data.Maybe.Properties.html#2258" class="Bound">f</a> <a id="2260" href="Data.Maybe.Properties.html#2260" class="Bound">g</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2266" class="Symbol">→</a> <a id="2268" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2269" class="Symbol">}</a> <a id="2271" class="Symbol">{</a><a id="2272" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a><a id="2274" class="Symbol">}</a> <a id="2276" class="Symbol">→</a>
  <a id="2280" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2284" class="Symbol">(λ</a> <a id="2287" href="Data.Maybe.Properties.html#2287" class="Bound">x</a> <a id="2289" class="Symbol">→</a> <a id="2291" href="Data.Maybe.Properties.html#2258" class="Bound">f</a> <a id="2293" href="Data.Maybe.Properties.html#2287" class="Bound">x</a> <a id="2295" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2297" href="Data.Maybe.Properties.html#2260" class="Bound">g</a> <a id="2299" href="Data.Maybe.Properties.html#2287" class="Bound">x</a><a id="2300" class="Symbol">)</a> <a id="2302" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a> <a id="2305" class="Symbol">→</a> <a id="2307" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2311" href="Data.Maybe.Properties.html#2258" class="Bound">f</a> <a id="2313" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a> <a id="2316" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2318" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2322" href="Data.Maybe.Properties.html#2260" class="Bound">g</a> <a id="2324" href="Data.Maybe.Properties.html#2272" class="Bound">mx</a>
<a id="2327" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2348" href="Data.Maybe.Properties.html#2348" class="Bound">eq</a><a id="2350" class="Symbol">)</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2359" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2364" href="Data.Maybe.Properties.html#2348" class="Bound">eq</a>
<a id="2367" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a> <a id="2382" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="2392" class="Symbol">=</a> <a id="2394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-injective"></a><a id="2400" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a> <a id="2414" class="Symbol">:</a> <a id="2416" class="Symbol">∀</a> <a id="2418" class="Symbol">{</a><a id="2419" href="Data.Maybe.Properties.html#2419" class="Bound">f</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2442" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2450" href="Data.Maybe.Properties.html#2419" class="Bound">f</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2468" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2472" class="Symbol">(</a><a id="2473" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2477" href="Data.Maybe.Properties.html#2419" class="Bound">f</a><a id="2478" class="Symbol">)</a>
<a id="2480" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a> <a id="2494" href="Data.Maybe.Properties.html#2494" class="Bound">f-inj</a> <a id="2500" class="Symbol">{</a><a id="2501" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2508" class="Symbol">}</a> <a id="2510" class="Symbol">{</a><a id="2511" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2518" class="Symbol">}</a> <a id="2520" href="Data.Maybe.Properties.html#2520" class="Bound">p</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2529" href="Data.Maybe.Properties.html#2400" class="Function">map-injective</a> <a id="2543" href="Data.Maybe.Properties.html#2543" class="Bound">f-inj</a> <a id="2549" class="Symbol">{</a><a id="2550" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2555" href="Data.Maybe.Properties.html#2555" class="Bound">x</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">{</a><a id="2559" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2564" href="Data.Maybe.Properties.html#2564" class="Bound">y</a><a id="2565" class="Symbol">}</a> <a id="2567" href="Data.Maybe.Properties.html#2567" class="Bound">p</a> <a id="2569" class="Symbol">=</a> <a id="2571" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2576" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Data.Maybe.Properties.html#2543" class="Bound">f-inj</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Data.Maybe.Properties.html#1342" class="Function">just-injective</a> <a id="2604" href="Data.Maybe.Properties.html#2567" class="Bound">p</a><a id="2605" class="Symbol">))</a>

<a id="map-∘"></a><a id="2609" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a> <a id="2615" class="Symbol">:</a> <a id="2617" class="Symbol">{</a><a id="2618" href="Data.Maybe.Properties.html#2618" class="Bound">g</a> <a id="2620" class="Symbol">:</a> <a id="2622" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="2624" class="Symbol">→</a> <a id="2626" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a><a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">{</a><a id="2630" href="Data.Maybe.Properties.html#2630" class="Bound">f</a> <a id="2632" class="Symbol">:</a> <a id="2634" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2636" class="Symbol">→</a> <a id="2638" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2639" class="Symbol">}</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Data.Maybe.Properties.html#2618" class="Bound">g</a> <a id="2650" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2652" href="Data.Maybe.Properties.html#2630" class="Bound">f</a><a id="2653" class="Symbol">)</a> <a id="2655" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2657" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2661" href="Data.Maybe.Properties.html#2618" class="Bound">g</a> <a id="2663" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2665" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2669" href="Data.Maybe.Properties.html#2630" class="Bound">f</a>
<a id="2671" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2683" href="Data.Maybe.Properties.html#2683" class="Bound">x</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">=</a> <a id="2688" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2693" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a> <a id="2699" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2708" class="Symbol">=</a> <a id="2710" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-nothing"></a><a id="2716" href="Data.Maybe.Properties.html#2716" class="Function">map-nothing</a> <a id="2728" class="Symbol">:</a> <a id="2730" class="Symbol">∀</a> <a id="2732" class="Symbol">{</a><a id="2733" href="Data.Maybe.Properties.html#2733" class="Bound">f</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2739" class="Symbol">→</a> <a id="2741" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2742" class="Symbol">}</a> <a id="2744" class="Symbol">{</a><a id="2745" href="Data.Maybe.Properties.html#2745" class="Bound">ma</a><a id="2747" class="Symbol">}</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Data.Maybe.Properties.html#2745" class="Bound">ma</a> <a id="2754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2756" class="InductiveConstructor">nothing</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2770" href="Data.Maybe.Properties.html#2733" class="Bound">f</a> <a id="2772" href="Data.Maybe.Properties.html#2745" class="Bound">ma</a> <a id="2775" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2777" class="InductiveConstructor">nothing</a>
<a id="2785" href="Data.Maybe.Properties.html#2716" class="Function">map-nothing</a> <a id="2797" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2802" class="Symbol">=</a> <a id="2804" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-just"></a><a id="2810" href="Data.Maybe.Properties.html#2810" class="Function">map-just</a> <a id="2819" class="Symbol">:</a> <a id="2821" class="Symbol">∀</a> <a id="2823" class="Symbol">{</a><a id="2824" href="Data.Maybe.Properties.html#2824" class="Bound">f</a> <a id="2826" class="Symbol">:</a> <a id="2828" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="2830" class="Symbol">→</a> <a id="2832" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="2833" class="Symbol">}</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Data.Maybe.Properties.html#2836" class="Bound">ma</a> <a id="2839" href="Data.Maybe.Properties.html#2839" class="Bound">a</a><a id="2840" class="Symbol">}</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Maybe.Properties.html#2836" class="Bound">ma</a> <a id="2847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2849" class="InductiveConstructor">just</a> <a id="2854" href="Data.Maybe.Properties.html#2839" class="Bound">a</a> <a id="2856" class="Symbol">→</a> <a id="2858" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="2862" href="Data.Maybe.Properties.html#2824" class="Bound">f</a> <a id="2864" href="Data.Maybe.Properties.html#2836" class="Bound">ma</a> <a id="2867" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2869" class="InductiveConstructor">just</a> <a id="2874" class="Symbol">(</a><a id="2875" href="Data.Maybe.Properties.html#2824" class="Bound">f</a> <a id="2877" href="Data.Maybe.Properties.html#2839" class="Bound">a</a><a id="2878" class="Symbol">)</a>
<a id="2880" href="Data.Maybe.Properties.html#2810" class="Function">map-just</a> <a id="2889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2894" class="Symbol">=</a> <a id="2896" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2902" class="Comment">------------------------------------------------------------------------</a>
<a id="2975" class="Comment">-- maybe</a>

<a id="maybe-map"></a><a id="2985" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">∀</a> <a id="2999" class="Symbol">{</a><a id="3000" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3002" class="Symbol">:</a> <a id="3004" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3010" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="3012" class="Symbol">→</a> <a id="3014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3018" href="Data.Maybe.Properties.html#1203" class="Generalizable">c</a><a id="3019" class="Symbol">}</a>
            <a id="3033" class="Symbol">(</a><a id="3034" href="Data.Maybe.Properties.html#3034" class="Bound">j</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">(</a><a id="3039" href="Data.Maybe.Properties.html#3039" class="Bound">x</a> <a id="3041" class="Symbol">:</a> <a id="3043" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3044" class="Symbol">)</a> <a id="3046" class="Symbol">→</a> <a id="3048" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3050" class="Symbol">(</a><a id="3051" class="InductiveConstructor">just</a> <a id="3056" href="Data.Maybe.Properties.html#3039" class="Bound">x</a><a id="3057" class="Symbol">))</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3067" class="InductiveConstructor">nothing</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Maybe.Properties.html#3077" class="Bound">f</a> <a id="3079" class="Symbol">:</a> <a id="3081" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="3083" class="Symbol">→</a> <a id="3085" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3086" class="Symbol">)</a> <a id="3088" href="Data.Maybe.Properties.html#3088" class="Bound">ma</a> <a id="3091" class="Symbol">→</a>
            <a id="3105" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="3111" class="Symbol">{</a><a id="3112" class="Argument">B</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Data.Maybe.Properties.html#3000" class="Bound">C</a><a id="3117" class="Symbol">}</a> <a id="3119" href="Data.Maybe.Properties.html#3034" class="Bound">j</a> <a id="3121" href="Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="3128" href="Data.Maybe.Properties.html#3077" class="Bound">f</a> <a id="3130" href="Data.Maybe.Properties.html#3088" class="Bound">ma</a><a id="3132" class="Symbol">)</a> <a id="3134" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3136" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="3142" class="Symbol">{</a><a id="3143" class="Argument">B</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Data.Maybe.Properties.html#3000" class="Bound">C</a> <a id="3149" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3151" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="3155" href="Data.Maybe.Properties.html#3077" class="Bound">f</a><a id="3156" class="Symbol">}</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Data.Maybe.Properties.html#3034" class="Bound">j</a> <a id="3161" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3163" href="Data.Maybe.Properties.html#3077" class="Bound">f</a><a id="3164" class="Symbol">)</a> <a id="3166" href="Data.Maybe.Properties.html#3061" class="Bound">n</a> <a id="3168" href="Data.Maybe.Properties.html#3088" class="Bound">ma</a>
<a id="3171" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a> <a id="3181" href="Data.Maybe.Properties.html#3181" class="Bound">j</a> <a id="3183" href="Data.Maybe.Properties.html#3183" class="Bound">n</a> <a id="3185" href="Data.Maybe.Properties.html#3185" class="Bound">f</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3193" href="Data.Maybe.Properties.html#3193" class="Bound">x</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3203" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a> <a id="3213" href="Data.Maybe.Properties.html#3213" class="Bound">j</a> <a id="3215" href="Data.Maybe.Properties.html#3215" class="Bound">n</a> <a id="3217" href="Data.Maybe.Properties.html#3217" class="Bound">f</a> <a id="3219" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3228" class="Symbol">=</a> <a id="3230" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="maybe′-map"></a><a id="3236" href="Data.Maybe.Properties.html#3236" class="Function">maybe′-map</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">∀</a> <a id="3251" href="Data.Maybe.Properties.html#3251" class="Bound">j</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Data.Maybe.Properties.html#3254" class="Bound">n</a> <a id="3256" class="Symbol">:</a> <a id="3258" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Data.Maybe.Properties.html#3262" class="Bound">f</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3271" class="Symbol">)</a> <a id="3273" href="Data.Maybe.Properties.html#3273" class="Bound">ma</a> <a id="3276" class="Symbol">→</a>
             <a id="3291" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3298" href="Data.Maybe.Properties.html#3251" class="Bound">j</a> <a id="3300" href="Data.Maybe.Properties.html#3254" class="Bound">n</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Data.Maybe.Base.html#1934" class="Function">map</a> <a id="3307" href="Data.Maybe.Properties.html#3262" class="Bound">f</a> <a id="3309" href="Data.Maybe.Properties.html#3273" class="Bound">ma</a><a id="3311" class="Symbol">)</a> <a id="3313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3315" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Data.Maybe.Properties.html#3251" class="Bound">j</a> <a id="3325" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3328" href="Data.Maybe.Properties.html#3262" class="Bound">f</a><a id="3329" class="Symbol">)</a> <a id="3331" href="Data.Maybe.Properties.html#3254" class="Bound">n</a> <a id="3333" href="Data.Maybe.Properties.html#3273" class="Bound">ma</a>
<a id="3336" href="Data.Maybe.Properties.html#3236" class="Function">maybe′-map</a> <a id="3347" class="Symbol">=</a> <a id="3349" href="Data.Maybe.Properties.html#2985" class="Function">maybe-map</a>

<a id="maybe′-∘"></a><a id="3360" href="Data.Maybe.Properties.html#3360" class="Function">maybe′-∘</a> <a id="3369" class="Symbol">:</a> <a id="3371" class="Symbol">∀</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Data.Maybe.Properties.html#3374" class="Bound">b</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a> <a id="3384" class="Symbol">→</a> <a id="3386" href="Data.Maybe.Properties.html#1245" class="Generalizable">C</a><a id="3387" class="Symbol">)</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Data.Maybe.Properties.html#3390" class="Bound">g</a> <a id="3392" class="Symbol">:</a> <a id="3394" href="Data.Maybe.Properties.html#1217" class="Generalizable">A</a> <a id="3396" class="Symbol">→</a> <a id="3398" href="Data.Maybe.Properties.html#1231" class="Generalizable">B</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3405" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3415" href="Data.Maybe.Properties.html#3390" class="Bound">g</a> <a id="3417" href="Data.Maybe.Properties.html#3374" class="Bound">b</a><a id="3418" class="Symbol">)</a> <a id="3420" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3422" href="Data.Maybe.Base.html#1468" class="Function">maybe′</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3432" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3434" href="Data.Maybe.Properties.html#3390" class="Bound">g</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Data.Maybe.Properties.html#3378" class="Bound">f</a> <a id="3440" href="Data.Maybe.Properties.html#3374" class="Bound">b</a><a id="3441" class="Symbol">)</a>
<a id="3443" href="Data.Maybe.Properties.html#3360" class="Function">maybe′-∘</a> <a id="3452" class="Symbol">_</a> <a id="3454" class="Symbol">_</a> <a id="3456" class="Symbol">=</a> <a id="3458" href="Data.Maybe.Base.html#1276" class="Function">maybe</a> <a id="3464" class="Symbol">(λ</a> <a id="3467" href="Data.Maybe.Properties.html#3467" class="Bound">_</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3475" class="Symbol">)</a> <a id="3477" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3483" class="Comment">------------------------------------------------------------------------</a>
<a id="3556" class="Comment">-- _&lt;∣&gt;_</a>

<a id="3566" class="Keyword">module</a> <a id="3573" href="Data.Maybe.Properties.html#3573" class="Module">_</a> <a id="3575" class="Symbol">{</a><a id="3576" href="Data.Maybe.Properties.html#3576" class="Bound">A</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3584" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a><a id="3585" class="Symbol">}</a> <a id="3587" class="Keyword">where</a>

  <a id="3596" class="Keyword">open</a> <a id="3601" href="Algebra.Definitions.html" class="Module">Definitions</a> <a id="3613" class="Symbol">{</a><a id="3614" class="Argument">A</a> <a id="3616" class="Symbol">=</a> <a id="3618" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3624" href="Data.Maybe.Properties.html#3576" class="Bound">A</a><a id="3625" class="Symbol">}</a> <a id="3627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="3634" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3658" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3666" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3682" href="Data.Maybe.Properties.html#3682" class="Bound">x</a><a id="3683" class="Symbol">)</a> <a id="3685" href="Data.Maybe.Properties.html#3685" class="Bound">y</a> <a id="3687" href="Data.Maybe.Properties.html#3687" class="Bound">z</a> <a id="3689" class="Symbol">=</a> <a id="3691" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3698" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a> <a id="3708" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3717" href="Data.Maybe.Properties.html#3717" class="Bound">y</a> <a id="3719" href="Data.Maybe.Properties.html#3719" class="Bound">z</a> <a id="3721" class="Symbol">=</a> <a id="3723" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3731" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="3760" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3768" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3776" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3796" href="Data.Maybe.Properties.html#3796" class="Bound">x</a><a id="3797" class="Symbol">)</a> <a id="3799" class="Symbol">=</a> <a id="3801" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3808" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="3822" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3831" class="Symbol">=</a> <a id="3833" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3841" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="3871" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3879" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3887" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a> <a id="3901" class="Symbol">(</a><a id="3902" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3907" href="Data.Maybe.Properties.html#3907" class="Bound">x</a><a id="3908" class="Symbol">)</a> <a id="3910" class="Symbol">=</a> <a id="3912" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3919" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a> <a id="3933" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3942" class="Symbol">=</a> <a id="3944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3952" href="Data.Maybe.Properties.html#3952" class="Function">&lt;∣&gt;-identity</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="3976" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3984" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="3992" href="Data.Maybe.Properties.html#3952" class="Function">&lt;∣&gt;-identity</a> <a id="4005" class="Symbol">=</a> <a id="4007" href="Data.Maybe.Properties.html#3731" class="Function">&lt;∣&gt;-identityˡ</a> <a id="4021" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4023" href="Data.Maybe.Properties.html#3841" class="Function">&lt;∣&gt;-identityʳ</a>

  <a id="4040" href="Data.Maybe.Properties.html#4040" class="Function">&lt;∣&gt;-idem</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="4062" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="4070" href="Data.Maybe.Properties.html#4040" class="Function">&lt;∣&gt;-idem</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4085" href="Data.Maybe.Properties.html#4085" class="Bound">x</a><a id="4086" class="Symbol">)</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4097" href="Data.Maybe.Properties.html#4040" class="Function">&lt;∣&gt;-idem</a> <a id="4106" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4114" class="Symbol">=</a> <a id="4116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4122" class="Keyword">module</a> <a id="4129" href="Data.Maybe.Properties.html#4129" class="Module">_</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Data.Maybe.Properties.html#4132" class="Bound">A</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4140" href="Data.Maybe.Properties.html#1199" class="Generalizable">a</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Keyword">where</a>

  <a id="4152" class="Keyword">open</a> <a id="4157" href="Algebra.Structures.html" class="Module">Structures</a> <a id="4168" class="Symbol">{</a><a id="4169" class="Argument">A</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4179" href="Data.Maybe.Properties.html#4132" class="Bound">A</a><a id="4180" class="Symbol">}</a> <a id="4182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

  <a id="4189" href="Data.Maybe.Properties.html#4189" class="Function">&lt;∣&gt;-isMagma</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="4211" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="4219" href="Data.Maybe.Properties.html#4189" class="Function">&lt;∣&gt;-isMagma</a> <a id="4231" class="Symbol">=</a> <a id="4233" class="Keyword">record</a>
    <a id="4244" class="Symbol">{</a> <a id="4246" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="4260" class="Symbol">=</a> <a id="4262" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
    <a id="4280" class="Symbol">;</a> <a id="4282" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4296" class="Symbol">=</a> <a id="4298" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="4304" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
    <a id="4314" class="Symbol">}</a>

  <a id="4319" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a> <a id="4335" class="Symbol">:</a> <a id="4337" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4349" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a>
  <a id="4357" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a> <a id="4373" class="Symbol">=</a> <a id="4375" class="Keyword">record</a>
    <a id="4386" class="Symbol">{</a> <a id="4388" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4396" class="Symbol">=</a> <a id="4398" href="Data.Maybe.Properties.html#4189" class="Function">&lt;∣&gt;-isMagma</a>
    <a id="4414" class="Symbol">;</a> <a id="4416" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4424" class="Symbol">=</a> <a id="4426" href="Data.Maybe.Properties.html#3634" class="Function">&lt;∣&gt;-assoc</a>
    <a id="4440" class="Symbol">}</a>

  <a id="4445" href="Data.Maybe.Properties.html#4445" class="Function">&lt;∣&gt;-isMonoid</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4469" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a> <a id="4475" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="4485" href="Data.Maybe.Properties.html#4445" class="Function">&lt;∣&gt;-isMonoid</a> <a id="4498" class="Symbol">=</a> <a id="4500" class="Keyword">record</a>
    <a id="4511" class="Symbol">{</a> <a id="4513" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4525" class="Symbol">=</a> <a id="4527" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a>
    <a id="4547" class="Symbol">;</a> <a id="4549" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4561" class="Symbol">=</a> <a id="4563" href="Data.Maybe.Properties.html#3952" class="Function">&lt;∣&gt;-identity</a>
    <a id="4580" class="Symbol">}</a>

  <a id="4585" href="Data.Maybe.Properties.html#4585" class="Function">&lt;∣&gt;-semigroup</a> <a id="4599" class="Symbol">:</a> <a id="4601" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="4611" href="Data.Maybe.Properties.html#4140" class="Bound">a</a> <a id="4613" href="Data.Maybe.Properties.html#4140" class="Bound">a</a>
  <a id="4617" href="Data.Maybe.Properties.html#4585" class="Function">&lt;∣&gt;-semigroup</a> <a id="4631" class="Symbol">=</a> <a id="4633" class="Keyword">record</a>
    <a id="4644" class="Symbol">{</a> <a id="4646" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Data.Maybe.Properties.html#4319" class="Function">&lt;∣&gt;-isSemigroup</a>
    <a id="4680" class="Symbol">}</a>

  <a id="4685" href="Data.Maybe.Properties.html#4685" class="Function">&lt;∣&gt;-monoid</a> <a id="4696" class="Symbol">:</a> <a id="4698" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="4705" href="Data.Maybe.Properties.html#4140" class="Bound">a</a> <a id="4707" href="Data.Maybe.Properties.html#4140" class="Bound">a</a>
  <a id="4711" href="Data.Maybe.Properties.html#4685" class="Function">&lt;∣&gt;-monoid</a> <a id="4722" class="Symbol">=</a> <a id="4724" class="Keyword">record</a>
    <a id="4735" class="Symbol">{</a> <a id="4737" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="4746" class="Symbol">=</a> <a id="4748" href="Data.Maybe.Properties.html#4445" class="Function">&lt;∣&gt;-isMonoid</a>
    <a id="4765" class="Symbol">}</a>

<a id="4768" class="Comment">------------------------------------------------------------------------</a>
<a id="4841" class="Comment">-- DEPRECATED</a>
<a id="4855" class="Comment">------------------------------------------------------------------------</a>
<a id="4928" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4999" class="Comment">-- not guaranteed.</a>

<a id="5019" class="Comment">-- Version 2.0</a>

<a id="map-id₂"></a><a id="5035" href="Data.Maybe.Properties.html#5035" class="Function">map-id₂</a> <a id="5043" class="Symbol">=</a> <a id="5045" href="Data.Maybe.Properties.html#1838" class="Function">map-id-local</a>
<a id="5058" class="Symbol">{-#</a> <a id="5062" class="Keyword">WARNING_ON_USAGE</a> <a id="5079" class="Pragma">map-id₂</a>
<a id="5087" class="String">&quot;Warning: map-id₂ was deprecated in v2.0.
Please use map-id-local instead.&quot;</a>
<a id="5163" class="Symbol">#-}</a>

<a id="map-cong₂"></a><a id="5168" href="Data.Maybe.Properties.html#5168" class="Function">map-cong₂</a> <a id="5178" class="Symbol">=</a> <a id="5180" href="Data.Maybe.Properties.html#2238" class="Function">map-cong-local</a>
<a id="5195" class="Symbol">{-#</a> <a id="5199" class="Keyword">WARNING_ON_USAGE</a> <a id="5216" class="Pragma">map-id₂</a>
<a id="5224" class="String">&quot;Warning: map-cong₂ was deprecated in v2.0.
Please use map-cong-local instead.&quot;</a>
<a id="5304" class="Symbol">#-}</a>

<a id="map-compose"></a><a id="5309" href="Data.Maybe.Properties.html#5309" class="Function">map-compose</a> <a id="5321" class="Symbol">=</a> <a id="5323" href="Data.Maybe.Properties.html#2609" class="Function">map-∘</a>
<a id="5329" class="Symbol">{-#</a> <a id="5333" class="Keyword">WARNING_ON_USAGE</a> <a id="5350" class="Pragma">map-compose</a>
<a id="5362" class="String">&quot;Warning: map-compose was deprecated in v2.0.
Please use map-∘ instead.&quot;</a>
<a id="5435" class="Symbol">#-}</a>

<a id="map-&lt;∣&gt;-commute"></a><a id="5440" href="Data.Maybe.Properties.html#5440" class="Function">map-&lt;∣&gt;-commute</a> <a id="5456" class="Symbol">=</a> <a id="5458" href="Data.Maybe.Properties.html#1982" class="Function">map-&lt;∣&gt;</a>
<a id="5466" class="Symbol">{-#</a> <a id="5470" class="Keyword">WARNING_ON_USAGE</a> <a id="5487" class="Pragma">map-&lt;∣&gt;-commute</a>
<a id="5503" class="String">&quot;Warning: map-&lt;∣&gt;-commute was deprecated in v2.0.
Please use map-&lt;∣&gt; instead.&quot;</a>
<a id="5582" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Maybe.Relation.Binary.Connected.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Connected (Data.Maybe.Relation.Binary.Connected)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Relation.Binary.Connected</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lifting a relation such that `nothing` is also related to `just`</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Symbol">{-#</a> <a id="252" class="Keyword">OPTIONS</a> <a id="260" class="Pragma">--cubical-compatible</a> <a id="281" class="Pragma">--safe</a> <a id="288" class="Symbol">#-}</a>

<a id="293" class="Keyword">module</a> <a id="300" href="Data.Maybe.Relation.Binary.Connected.html" class="Module">Data.Maybe.Relation.Binary.Connected</a> <a id="337" class="Keyword">where</a>

<a id="344" class="Keyword">open</a> <a id="349" class="Keyword">import</a> <a id="356" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="384" class="Symbol">;</a> <a id="386" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="390" class="Symbol">;</a> <a id="392" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="399" class="Symbol">)</a>
<a id="401" class="Keyword">open</a> <a id="406" class="Keyword">import</a> <a id="413" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="440" class="Symbol">;</a> <a id="442" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Level.html" class="Module">Level</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="477" class="Symbol">;</a> <a id="479" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="527" class="Symbol">;</a> <a id="529" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="532" class="Symbol">)</a>
<a id="534" class="Keyword">open</a> <a id="539" class="Keyword">import</a> <a id="546" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="590" class="Symbol">;</a> <a id="592" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="595" class="Symbol">;</a> <a id="597" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="663" class="Symbol">as</a> <a id="666" class="Module">≡</a> <a id="668" class="Keyword">using</a> <a id="674" class="Symbol">(</a><a id="675" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="678" class="Symbol">)</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="719" class="Symbol">as</a> <a id="722" class="Module">Dec</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="740" class="Symbol">;</a> <a id="742" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="799" class="Symbol">)</a>

<a id="802" class="Keyword">private</a>
  <a id="812" class="Keyword">variable</a>
    <a id="825" href="Data.Maybe.Relation.Binary.Connected.html#825" class="Generalizable">a</a> <a id="827" href="Data.Maybe.Relation.Binary.Connected.html#827" class="Generalizable">b</a> <a id="829" href="Data.Maybe.Relation.Binary.Connected.html#829" class="Generalizable">ℓ</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="843" href="Data.Maybe.Relation.Binary.Connected.html#843" class="Generalizable">A</a> <a id="845" class="Symbol">:</a> <a id="847" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="851" href="Data.Maybe.Relation.Binary.Connected.html#825" class="Generalizable">a</a>
    <a id="857" href="Data.Maybe.Relation.Binary.Connected.html#857" class="Generalizable">B</a> <a id="859" class="Symbol">:</a> <a id="861" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="865" href="Data.Maybe.Relation.Binary.Connected.html#827" class="Generalizable">b</a>
    <a id="871" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="873" href="Data.Maybe.Relation.Binary.Connected.html#873" class="Generalizable">S</a> <a id="875" href="Data.Maybe.Relation.Binary.Connected.html#875" class="Generalizable">T</a> <a id="877" class="Symbol">:</a> <a id="879" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="883" href="Data.Maybe.Relation.Binary.Connected.html#843" class="Generalizable">A</a> <a id="885" href="Data.Maybe.Relation.Binary.Connected.html#857" class="Generalizable">B</a> <a id="887" href="Data.Maybe.Relation.Binary.Connected.html#829" class="Generalizable">ℓ</a>
    <a id="893" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a> <a id="895" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a> <a id="897" class="Symbol">:</a> <a id="899" href="Data.Maybe.Relation.Binary.Connected.html#843" class="Generalizable">A</a>

<a id="902" class="Comment">------------------------------------------------------------------------</a>
<a id="975" class="Comment">-- Definition</a>

<a id="990" class="Keyword">data</a> <a id="Connected"></a><a id="995" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1005" class="Symbol">{</a><a id="1006" href="Data.Maybe.Relation.Binary.Connected.html#1006" class="Bound">A</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1014" href="Data.Maybe.Relation.Binary.Connected.html#825" class="Generalizable">a</a><a id="1015" class="Symbol">}</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Data.Maybe.Relation.Binary.Connected.html#1018" class="Bound">B</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" href="Data.Maybe.Relation.Binary.Connected.html#827" class="Generalizable">b</a><a id="1027" class="Symbol">}</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Data.Maybe.Relation.Binary.Connected.html#1030" class="Bound">R</a> <a id="1032" class="Symbol">:</a> <a id="1034" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1038" href="Data.Maybe.Relation.Binary.Connected.html#1006" class="Bound">A</a> <a id="1040" href="Data.Maybe.Relation.Binary.Connected.html#1018" class="Bound">B</a> <a id="1042" href="Data.Maybe.Relation.Binary.Connected.html#829" class="Generalizable">ℓ</a><a id="1043" class="Symbol">)</a>
               <a id="1060" class="Symbol">:</a> <a id="1062" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1073" href="Data.Maybe.Relation.Binary.Connected.html#1006" class="Bound">A</a><a id="1074" class="Symbol">)</a> <a id="1076" class="Symbol">(</a><a id="1077" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1083" href="Data.Maybe.Relation.Binary.Connected.html#1018" class="Bound">B</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Data.Maybe.Relation.Binary.Connected.html#1014" class="Bound">a</a> <a id="1089" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1091" href="Data.Maybe.Relation.Binary.Connected.html#1026" class="Bound">b</a> <a id="1093" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1095" href="Data.Maybe.Relation.Binary.Connected.html#1042" class="Bound">ℓ</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Keyword">where</a>
  <a id="Connected.just"></a><a id="1106" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">just</a>         <a id="1119" class="Symbol">:</a> <a id="1121" href="Data.Maybe.Relation.Binary.Connected.html#1030" class="Bound">R</a> <a id="1123" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a> <a id="1125" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1139" href="Data.Maybe.Relation.Binary.Connected.html#1030" class="Bound">R</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1147" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a><a id="1148" class="Symbol">)</a> <a id="1150" class="Symbol">(</a><a id="1151" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1156" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a><a id="1157" class="Symbol">)</a>
  <a id="Connected.just-nothing"></a><a id="1161" href="Data.Maybe.Relation.Binary.Connected.html#1161" class="InductiveConstructor">just-nothing</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1186" href="Data.Maybe.Relation.Binary.Connected.html#1030" class="Bound">R</a> <a id="1188" class="Symbol">(</a><a id="1189" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1194" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a><a id="1195" class="Symbol">)</a> <a id="1197" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="Connected.nothing-just"></a><a id="1207" href="Data.Maybe.Relation.Binary.Connected.html#1207" class="InductiveConstructor">nothing-just</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1232" href="Data.Maybe.Relation.Binary.Connected.html#1030" class="Bound">R</a> <a id="1234" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1248" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a><a id="1249" class="Symbol">)</a>
  <a id="Connected.nothing"></a><a id="1253" href="Data.Maybe.Relation.Binary.Connected.html#1253" class="InductiveConstructor">nothing</a>      <a id="1266" class="Symbol">:</a> <a id="1268" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1278" href="Data.Maybe.Relation.Binary.Connected.html#1030" class="Bound">R</a> <a id="1280" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1288" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="1297" class="Comment">------------------------------------------------------------------------</a>
<a id="1370" class="Comment">-- Properties</a>

<a id="drop-just"></a><a id="1385" href="Data.Maybe.Relation.Binary.Connected.html#1385" class="Function">drop-just</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1407" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1409" class="Symbol">(</a><a id="1410" class="InductiveConstructor">just</a> <a id="1415" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a><a id="1416" class="Symbol">)</a> <a id="1418" class="Symbol">(</a><a id="1419" class="InductiveConstructor">just</a> <a id="1424" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a><a id="1425" class="Symbol">)</a> <a id="1427" class="Symbol">→</a> <a id="1429" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1431" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a> <a id="1433" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a>
<a id="1435" href="Data.Maybe.Relation.Binary.Connected.html#1385" class="Function">drop-just</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">just</a> <a id="1451" href="Data.Maybe.Relation.Binary.Connected.html#1451" class="Bound">p</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Data.Maybe.Relation.Binary.Connected.html#1451" class="Bound">p</a>

<a id="just-equivalence"></a><a id="1459" href="Data.Maybe.Relation.Binary.Connected.html#1459" class="Function">just-equivalence</a> <a id="1476" class="Symbol">:</a> <a id="1478" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1480" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a> <a id="1482" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a> <a id="1484" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1486" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1496" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1498" class="Symbol">(</a><a id="1499" class="InductiveConstructor">just</a> <a id="1504" href="Data.Maybe.Relation.Binary.Connected.html#893" class="Generalizable">x</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">(</a><a id="1508" class="InductiveConstructor">just</a> <a id="1513" href="Data.Maybe.Relation.Binary.Connected.html#895" class="Generalizable">y</a><a id="1514" class="Symbol">)</a>
<a id="1516" href="Data.Maybe.Relation.Binary.Connected.html#1459" class="Function">just-equivalence</a> <a id="1533" class="Symbol">=</a> <a id="1535" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1539" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">just</a> <a id="1544" href="Data.Maybe.Relation.Binary.Connected.html#1385" class="Function">drop-just</a>

<a id="1555" class="Comment">------------------------------------------------------------------------</a>
<a id="1628" class="Comment">-- Relational properties</a>

<a id="refl"></a><a id="1654" href="Data.Maybe.Relation.Binary.Connected.html#1654" class="Function">refl</a> <a id="1659" class="Symbol">:</a> <a id="1661" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1671" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1673" class="Symbol">→</a> <a id="1675" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1696" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a><a id="1697" class="Symbol">)</a>
<a id="1699" href="Data.Maybe.Relation.Binary.Connected.html#1654" class="Function">refl</a> <a id="1704" href="Data.Maybe.Relation.Binary.Connected.html#1704" class="Bound">R-refl</a> <a id="1711" class="Symbol">{</a><a id="1712" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1717" class="Symbol">_}</a>  <a id="1721" class="Symbol">=</a> <a id="1723" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">just</a> <a id="1728" href="Data.Maybe.Relation.Binary.Connected.html#1704" class="Bound">R-refl</a>
<a id="1735" href="Data.Maybe.Relation.Binary.Connected.html#1654" class="Function">refl</a> <a id="1740" href="Data.Maybe.Relation.Binary.Connected.html#1740" class="Bound">R-refl</a> <a id="1747" class="Symbol">{</a><a id="1748" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1755" class="Symbol">}</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="Data.Maybe.Relation.Binary.Connected.html#1253" class="InductiveConstructor">nothing</a>

<a id="reflexive"></a><a id="1768" href="Data.Maybe.Relation.Binary.Connected.html#1768" class="Function">reflexive</a> <a id="1778" class="Symbol">:</a> <a id="1780" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1784" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1786" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1794" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1796" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1806" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a>
<a id="1808" href="Data.Maybe.Relation.Binary.Connected.html#1768" class="Function">reflexive</a> <a id="1818" href="Data.Maybe.Relation.Binary.Connected.html#1818" class="Bound">reflexive</a> <a id="1828" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1835" class="Symbol">=</a> <a id="1837" href="Data.Maybe.Relation.Binary.Connected.html#1654" class="Function">refl</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Data.Maybe.Relation.Binary.Connected.html#1818" class="Bound">reflexive</a> <a id="1853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="1859" class="Symbol">)</a>

<a id="sym"></a><a id="1862" href="Data.Maybe.Relation.Binary.Connected.html#1862" class="Function">sym</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1872" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="1874" href="Data.Maybe.Relation.Binary.Connected.html#873" class="Generalizable">S</a> <a id="1876" class="Symbol">→</a> <a id="1878" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1893" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a><a id="1894" class="Symbol">)</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="1907" href="Data.Maybe.Relation.Binary.Connected.html#873" class="Generalizable">S</a><a id="1908" class="Symbol">)</a>
<a id="1910" href="Data.Maybe.Relation.Binary.Connected.html#1862" class="Function">sym</a> <a id="1914" href="Data.Maybe.Relation.Binary.Connected.html#1914" class="Bound">R-sym</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">just</a> <a id="1926" href="Data.Maybe.Relation.Binary.Connected.html#1926" class="Bound">p</a><a id="1927" class="Symbol">)</a>     <a id="1933" class="Symbol">=</a> <a id="1935" href="Data.Maybe.Relation.Binary.Connected.html#1106" class="InductiveConstructor">just</a> <a id="1940" class="Symbol">(</a><a id="1941" href="Data.Maybe.Relation.Binary.Connected.html#1914" class="Bound">R-sym</a> <a id="1947" href="Data.Maybe.Relation.Binary.Connected.html#1926" class="Bound">p</a><a id="1948" class="Symbol">)</a>
<a id="1950" href="Data.Maybe.Relation.Binary.Connected.html#1862" class="Function">sym</a> <a id="1954" href="Data.Maybe.Relation.Binary.Connected.html#1954" class="Bound">R-sym</a> <a id="1960" href="Data.Maybe.Relation.Binary.Connected.html#1207" class="InductiveConstructor">nothing-just</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Data.Maybe.Relation.Binary.Connected.html#1161" class="InductiveConstructor">just-nothing</a>
<a id="1988" href="Data.Maybe.Relation.Binary.Connected.html#1862" class="Function">sym</a> <a id="1992" href="Data.Maybe.Relation.Binary.Connected.html#1992" class="Bound">R-sym</a> <a id="1998" href="Data.Maybe.Relation.Binary.Connected.html#1161" class="InductiveConstructor">just-nothing</a> <a id="2011" class="Symbol">=</a> <a id="2013" href="Data.Maybe.Relation.Binary.Connected.html#1207" class="InductiveConstructor">nothing-just</a>
<a id="2026" href="Data.Maybe.Relation.Binary.Connected.html#1862" class="Function">sym</a> <a id="2030" href="Data.Maybe.Relation.Binary.Connected.html#2030" class="Bound">R-sym</a> <a id="2036" href="Data.Maybe.Relation.Binary.Connected.html#1253" class="InductiveConstructor">nothing</a>      <a id="2049" class="Symbol">=</a> <a id="2051" href="Data.Maybe.Relation.Binary.Connected.html#1253" class="InductiveConstructor">nothing</a>

<a id="connected?"></a><a id="2060" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">connected?</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2083" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Connected</a> <a id="2108" href="Data.Maybe.Relation.Binary.Connected.html#871" class="Generalizable">R</a><a id="2109" class="Symbol">)</a>
<a id="2111" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">connected?</a> <a id="2122" href="Data.Maybe.Relation.Binary.Connected.html#2122" class="Bound">R?</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2131" href="Data.Maybe.Relation.Binary.Connected.html#2131" class="Bound">x</a><a id="2132" class="Symbol">)</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2140" href="Data.Maybe.Relation.Binary.Connected.html#2140" class="Bound">y</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="2153" href="Data.Maybe.Relation.Binary.Connected.html#1459" class="Function">just-equivalence</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Data.Maybe.Relation.Binary.Connected.html#2122" class="Bound">R?</a> <a id="2174" href="Data.Maybe.Relation.Binary.Connected.html#2131" class="Bound">x</a> <a id="2176" href="Data.Maybe.Relation.Binary.Connected.html#2140" class="Bound">y</a><a id="2177" class="Symbol">)</a>
<a id="2179" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">connected?</a> <a id="2190" href="Data.Maybe.Relation.Binary.Connected.html#2190" class="Bound">R?</a> <a id="2193" class="Symbol">(</a><a id="2194" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2199" href="Data.Maybe.Relation.Binary.Connected.html#2199" class="Bound">x</a><a id="2200" class="Symbol">)</a> <a id="2202" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2211" class="Symbol">=</a> <a id="2213" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2217" href="Data.Maybe.Relation.Binary.Connected.html#1161" class="InductiveConstructor">just-nothing</a>
<a id="2230" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">connected?</a> <a id="2241" href="Data.Maybe.Relation.Binary.Connected.html#2241" class="Bound">R?</a> <a id="2244" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2253" class="Symbol">(</a><a id="2254" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2259" href="Data.Maybe.Relation.Binary.Connected.html#2259" class="Bound">y</a><a id="2260" class="Symbol">)</a> <a id="2262" class="Symbol">=</a> <a id="2264" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2268" href="Data.Maybe.Relation.Binary.Connected.html#1207" class="InductiveConstructor">nothing-just</a>
<a id="2281" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">connected?</a> <a id="2292" href="Data.Maybe.Relation.Binary.Connected.html#2292" class="Bound">R?</a> <a id="2295" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2304" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2313" class="Symbol">=</a> <a id="2315" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2319" href="Data.Maybe.Relation.Binary.Connected.html#1253" class="InductiveConstructor">nothing</a></pre></body></html>


==> anc/html/Data.Maybe.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Pointwise (Data.Maybe.Relation.Binary.Pointwise)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Relation.Binary.Pointwise</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise lifting of relations to maybes</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Data.Maybe.Relation.Binary.Pointwise.html" class="Module">Data.Maybe.Relation.Binary.Pointwise</a> <a id="313" class="Keyword">where</a>

<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="350" class="Keyword">using</a> <a id="356" class="Symbol">(</a><a id="357" href="Data.Product.Base.html#852" class="Function">∃</a><a id="358" class="Symbol">;</a> <a id="360" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="363" class="Symbol">;</a> <a id="365" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">)</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="415" class="Symbol">;</a> <a id="417" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="421" class="Symbol">;</a> <a id="423" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a><a id="484" class="Symbol">;</a> <a id="486" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="531" class="Symbol">;</a> <a id="533" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Level.html" class="Module">Level</a> <a id="556" class="Keyword">using</a> <a id="562" class="Symbol">(</a><a id="563" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="568" class="Symbol">;</a> <a id="570" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="573" class="Symbol">)</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="624" class="Symbol">;</a> <a id="626" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="732" class="Keyword">using</a> <a id="738" class="Symbol">(</a><a id="739" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="748" class="Symbol">;</a> <a id="750" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="753" class="Symbol">;</a> <a id="755" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="760" class="Symbol">;</a> <a id="762" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="828" class="Symbol">as</a> <a id="831" class="Module">≡</a> <a id="833" class="Keyword">using</a> <a id="839" class="Symbol">(</a><a id="840" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="843" class="Symbol">)</a>
<a id="845" class="Keyword">open</a> <a id="850" class="Keyword">import</a> <a id="857" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="884" class="Keyword">using</a> <a id="890" class="Symbol">(</a><a id="891" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="904" class="Symbol">;</a> <a id="906" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="922" class="Symbol">)</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="976" class="Symbol">)</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1005" class="Keyword">using</a> <a id="1011" class="Symbol">(</a><a id="1012" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="1015" class="Symbol">)</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1056" class="Symbol">as</a> <a id="1059" class="Module">Dec</a> <a id="1063" class="Keyword">using</a> <a id="1069" class="Symbol">(</a><a id="1070" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1073" class="Symbol">;</a> <a id="1075" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1077" class="Symbol">;</a> <a id="1079" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a><a id="1082" class="Symbol">)</a>

<a id="1085" class="Comment">------------------------------------------------------------------------</a>
<a id="1158" class="Comment">-- Definition</a>

<a id="1173" class="Keyword">data</a> <a id="Pointwise"></a><a id="1178" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a>
       <a id="1195" class="Symbol">{</a><a id="1196" href="Data.Maybe.Relation.Binary.Pointwise.html#1196" class="Bound">a</a> <a id="1198" href="Data.Maybe.Relation.Binary.Pointwise.html#1198" class="Bound">b</a> <a id="1200" href="Data.Maybe.Relation.Binary.Pointwise.html#1200" class="Bound">ℓ</a><a id="1201" class="Symbol">}</a> <a id="1203" class="Symbol">{</a><a id="1204" href="Data.Maybe.Relation.Binary.Pointwise.html#1204" class="Bound">A</a> <a id="1206" class="Symbol">:</a> <a id="1208" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1212" href="Data.Maybe.Relation.Binary.Pointwise.html#1196" class="Bound">a</a><a id="1213" class="Symbol">}</a> <a id="1215" class="Symbol">{</a><a id="1216" href="Data.Maybe.Relation.Binary.Pointwise.html#1216" class="Bound">B</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1224" href="Data.Maybe.Relation.Binary.Pointwise.html#1198" class="Bound">b</a><a id="1225" class="Symbol">}</a>
       <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Maybe.Relation.Binary.Pointwise.html#1235" class="Bound">R</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1243" href="Data.Maybe.Relation.Binary.Pointwise.html#1204" class="Bound">A</a> <a id="1245" href="Data.Maybe.Relation.Binary.Pointwise.html#1216" class="Bound">B</a> <a id="1247" href="Data.Maybe.Relation.Binary.Pointwise.html#1200" class="Bound">ℓ</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Symbol">:</a> <a id="1252" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1263" href="Data.Maybe.Relation.Binary.Pointwise.html#1204" class="Bound">A</a><a id="1264" class="Symbol">)</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1273" href="Data.Maybe.Relation.Binary.Pointwise.html#1216" class="Bound">B</a><a id="1274" class="Symbol">)</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Data.Maybe.Relation.Binary.Pointwise.html#1196" class="Bound">a</a> <a id="1279" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1281" href="Data.Maybe.Relation.Binary.Pointwise.html#1198" class="Bound">b</a> <a id="1283" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1285" href="Data.Maybe.Relation.Binary.Pointwise.html#1200" class="Bound">ℓ</a><a id="1286" class="Symbol">)</a> <a id="1288" class="Keyword">where</a>
  <a id="Pointwise.just"></a><a id="1296" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a>    <a id="1304" class="Symbol">:</a> <a id="1306" class="Symbol">∀</a> <a id="1308" class="Symbol">{</a><a id="1309" href="Data.Maybe.Relation.Binary.Pointwise.html#1309" class="Bound">x</a> <a id="1311" href="Data.Maybe.Relation.Binary.Pointwise.html#1311" class="Bound">y</a><a id="1312" class="Symbol">}</a> <a id="1314" class="Symbol">→</a> <a id="1316" href="Data.Maybe.Relation.Binary.Pointwise.html#1235" class="Bound">R</a> <a id="1318" href="Data.Maybe.Relation.Binary.Pointwise.html#1309" class="Bound">x</a> <a id="1320" href="Data.Maybe.Relation.Binary.Pointwise.html#1311" class="Bound">y</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="1334" href="Data.Maybe.Relation.Binary.Pointwise.html#1235" class="Bound">R</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1342" href="Data.Maybe.Relation.Binary.Pointwise.html#1309" class="Bound">x</a><a id="1343" class="Symbol">)</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1351" href="Data.Maybe.Relation.Binary.Pointwise.html#1311" class="Bound">y</a><a id="1352" class="Symbol">)</a>
  <a id="Pointwise.nothing"></a><a id="1356" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="1376" href="Data.Maybe.Relation.Binary.Pointwise.html#1235" class="Bound">R</a> <a id="1378" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1386" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Properties</a>

<a id="1483" class="Keyword">module</a> <a id="1490" href="Data.Maybe.Relation.Binary.Pointwise.html#1490" class="Module">_</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Data.Maybe.Relation.Binary.Pointwise.html#1493" class="Bound">a</a> <a id="1495" href="Data.Maybe.Relation.Binary.Pointwise.html#1495" class="Bound">b</a> <a id="1497" href="Data.Maybe.Relation.Binary.Pointwise.html#1497" class="Bound">ℓ</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">{</a><a id="1501" href="Data.Maybe.Relation.Binary.Pointwise.html#1501" class="Bound">A</a> <a id="1503" class="Symbol">:</a> <a id="1505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1509" href="Data.Maybe.Relation.Binary.Pointwise.html#1493" class="Bound">a</a><a id="1510" class="Symbol">}</a> <a id="1512" class="Symbol">{</a><a id="1513" href="Data.Maybe.Relation.Binary.Pointwise.html#1513" class="Bound">B</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1521" href="Data.Maybe.Relation.Binary.Pointwise.html#1495" class="Bound">b</a><a id="1522" class="Symbol">}</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1533" href="Data.Maybe.Relation.Binary.Pointwise.html#1501" class="Bound">A</a> <a id="1535" href="Data.Maybe.Relation.Binary.Pointwise.html#1513" class="Bound">B</a> <a id="1537" href="Data.Maybe.Relation.Binary.Pointwise.html#1497" class="Bound">ℓ</a><a id="1538" class="Symbol">}</a> <a id="1540" class="Keyword">where</a>

  <a id="1549" href="Data.Maybe.Relation.Binary.Pointwise.html#1549" class="Function">drop-just</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">∀</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Data.Maybe.Relation.Binary.Pointwise.html#1564" class="Bound">x</a> <a id="1566" href="Data.Maybe.Relation.Binary.Pointwise.html#1566" class="Bound">y</a><a id="1567" class="Symbol">}</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="1581" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1589" href="Data.Maybe.Relation.Binary.Pointwise.html#1564" class="Bound">x</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">(</a><a id="1593" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1598" href="Data.Maybe.Relation.Binary.Pointwise.html#1566" class="Bound">y</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1605" href="Data.Maybe.Relation.Binary.Pointwise.html#1564" class="Bound">x</a> <a id="1607" href="Data.Maybe.Relation.Binary.Pointwise.html#1566" class="Bound">y</a>
  <a id="1611" href="Data.Maybe.Relation.Binary.Pointwise.html#1549" class="Function">drop-just</a> <a id="1621" class="Symbol">(</a><a id="1622" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="1627" href="Data.Maybe.Relation.Binary.Pointwise.html#1627" class="Bound">p</a><a id="1628" class="Symbol">)</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="Data.Maybe.Relation.Binary.Pointwise.html#1627" class="Bound">p</a>

  <a id="1637" href="Data.Maybe.Relation.Binary.Pointwise.html#1637" class="Function">just-equivalence</a> <a id="1654" class="Symbol">:</a> <a id="1656" class="Symbol">∀</a> <a id="1658" class="Symbol">{</a><a id="1659" href="Data.Maybe.Relation.Binary.Pointwise.html#1659" class="Bound">x</a> <a id="1661" href="Data.Maybe.Relation.Binary.Pointwise.html#1661" class="Bound">y</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1668" href="Data.Maybe.Relation.Binary.Pointwise.html#1659" class="Bound">x</a> <a id="1670" href="Data.Maybe.Relation.Binary.Pointwise.html#1661" class="Bound">y</a> <a id="1672" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1674" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="1684" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1692" href="Data.Maybe.Relation.Binary.Pointwise.html#1659" class="Bound">x</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1701" href="Data.Maybe.Relation.Binary.Pointwise.html#1661" class="Bound">y</a><a id="1702" class="Symbol">)</a>
  <a id="1706" href="Data.Maybe.Relation.Binary.Pointwise.html#1637" class="Function">just-equivalence</a> <a id="1723" class="Symbol">=</a> <a id="1725" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1729" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="1734" href="Data.Maybe.Relation.Binary.Pointwise.html#1549" class="Function">drop-just</a>

  <a id="1747" href="Data.Maybe.Relation.Binary.Pointwise.html#1747" class="Function">nothing-inv</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Data.Maybe.Relation.Binary.Pointwise.html#1764" class="Bound">x</a><a id="1765" class="Symbol">}</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="1779" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1781" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1789" href="Data.Maybe.Relation.Binary.Pointwise.html#1764" class="Bound">x</a> <a id="1791" class="Symbol">→</a> <a id="1793" href="Data.Maybe.Relation.Binary.Pointwise.html#1764" class="Bound">x</a> <a id="1795" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1797" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="1807" href="Data.Maybe.Relation.Binary.Pointwise.html#1747" class="Function">nothing-inv</a> <a id="1819" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

  <a id="1839" href="Data.Maybe.Relation.Binary.Pointwise.html#1839" class="Function">just-inv</a> <a id="1848" class="Symbol">:</a> <a id="1850" class="Symbol">∀</a> <a id="1852" class="Symbol">{</a><a id="1853" href="Data.Maybe.Relation.Binary.Pointwise.html#1853" class="Bound">x</a> <a id="1855" href="Data.Maybe.Relation.Binary.Pointwise.html#1855" class="Bound">y</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="1870" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1878" href="Data.Maybe.Relation.Binary.Pointwise.html#1853" class="Bound">x</a><a id="1879" class="Symbol">)</a> <a id="1881" href="Data.Maybe.Relation.Binary.Pointwise.html#1855" class="Bound">y</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1887" class="Symbol">λ</a> <a id="1889" href="Data.Maybe.Relation.Binary.Pointwise.html#1889" class="Bound">z</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Data.Maybe.Relation.Binary.Pointwise.html#1855" class="Bound">y</a> <a id="1895" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1897" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1902" href="Data.Maybe.Relation.Binary.Pointwise.html#1889" class="Bound">z</a> <a id="1904" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1906" href="Data.Maybe.Relation.Binary.Pointwise.html#1525" class="Bound">R</a> <a id="1908" href="Data.Maybe.Relation.Binary.Pointwise.html#1853" class="Bound">x</a> <a id="1910" href="Data.Maybe.Relation.Binary.Pointwise.html#1889" class="Bound">z</a>
  <a id="1914" href="Data.Maybe.Relation.Binary.Pointwise.html#1839" class="Function">just-inv</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="1929" href="Data.Maybe.Relation.Binary.Pointwise.html#1929" class="Bound">r</a><a id="1930" class="Symbol">)</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1937" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1946" href="Data.Maybe.Relation.Binary.Pointwise.html#1929" class="Bound">r</a>

<a id="1949" class="Comment">------------------------------------------------------------------------</a>
<a id="2022" class="Comment">-- Relational properties</a>

<a id="2048" class="Keyword">module</a> <a id="2055" href="Data.Maybe.Relation.Binary.Pointwise.html#2055" class="Module">_</a> <a id="2057" class="Symbol">{</a><a id="2058" href="Data.Maybe.Relation.Binary.Pointwise.html#2058" class="Bound">a</a> <a id="2060" href="Data.Maybe.Relation.Binary.Pointwise.html#2060" class="Bound">r</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">{</a><a id="2064" href="Data.Maybe.Relation.Binary.Pointwise.html#2064" class="Bound">A</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2072" href="Data.Maybe.Relation.Binary.Pointwise.html#2058" class="Bound">a</a><a id="2073" class="Symbol">}</a> <a id="2075" class="Symbol">{</a><a id="2076" href="Data.Maybe.Relation.Binary.Pointwise.html#2076" class="Bound">R</a> <a id="2078" class="Symbol">:</a> <a id="2080" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2084" href="Data.Maybe.Relation.Binary.Pointwise.html#2064" class="Bound">A</a> <a id="2086" href="Data.Maybe.Relation.Binary.Pointwise.html#2060" class="Bound">r</a><a id="2087" class="Symbol">}</a> <a id="2089" class="Keyword">where</a>

  <a id="2098" href="Data.Maybe.Relation.Binary.Pointwise.html#2098" class="Function">refl</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2115" href="Data.Maybe.Relation.Binary.Pointwise.html#2076" class="Bound">R</a> <a id="2117" class="Symbol">→</a> <a id="2119" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2140" href="Data.Maybe.Relation.Binary.Pointwise.html#2076" class="Bound">R</a><a id="2141" class="Symbol">)</a>
  <a id="2145" href="Data.Maybe.Relation.Binary.Pointwise.html#2098" class="Function">refl</a> <a id="2150" href="Data.Maybe.Relation.Binary.Pointwise.html#2150" class="Bound">R-refl</a> <a id="2157" class="Symbol">{</a><a id="2158" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2163" class="Symbol">_}</a>  <a id="2167" class="Symbol">=</a> <a id="2169" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="2174" href="Data.Maybe.Relation.Binary.Pointwise.html#2150" class="Bound">R-refl</a>
  <a id="2183" href="Data.Maybe.Relation.Binary.Pointwise.html#2098" class="Function">refl</a> <a id="2188" href="Data.Maybe.Relation.Binary.Pointwise.html#2188" class="Bound">R-refl</a> <a id="2195" class="Symbol">{</a><a id="2196" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="2203" class="Symbol">}</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>

  <a id="2218" href="Data.Maybe.Relation.Binary.Pointwise.html#2218" class="Function">reflexive</a> <a id="2228" class="Symbol">:</a> <a id="2230" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2234" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2236" href="Data.Maybe.Relation.Binary.Pointwise.html#2076" class="Bound">R</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2244" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2246" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2256" href="Data.Maybe.Relation.Binary.Pointwise.html#2076" class="Bound">R</a>
  <a id="2260" href="Data.Maybe.Relation.Binary.Pointwise.html#2218" class="Function">reflexive</a> <a id="2270" href="Data.Maybe.Relation.Binary.Pointwise.html#2270" class="Bound">reflexive</a> <a id="2280" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2287" class="Symbol">=</a> <a id="2289" href="Data.Maybe.Relation.Binary.Pointwise.html#2098" class="Function">refl</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Data.Maybe.Relation.Binary.Pointwise.html#2270" class="Bound">reflexive</a> <a id="2305" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="2311" class="Symbol">)</a>

<a id="2314" class="Keyword">module</a> <a id="2321" href="Data.Maybe.Relation.Binary.Pointwise.html#2321" class="Module">_</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Data.Maybe.Relation.Binary.Pointwise.html#2324" class="Bound">a</a> <a id="2326" href="Data.Maybe.Relation.Binary.Pointwise.html#2326" class="Bound">b</a> <a id="2328" href="Data.Maybe.Relation.Binary.Pointwise.html#2328" class="Bound">r₁</a> <a id="2331" href="Data.Maybe.Relation.Binary.Pointwise.html#2331" class="Bound">r₂</a><a id="2333" class="Symbol">}</a> <a id="2335" class="Symbol">{</a><a id="2336" href="Data.Maybe.Relation.Binary.Pointwise.html#2336" class="Bound">A</a> <a id="2338" class="Symbol">:</a> <a id="2340" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2344" href="Data.Maybe.Relation.Binary.Pointwise.html#2324" class="Bound">a</a><a id="2345" class="Symbol">}</a> <a id="2347" class="Symbol">{</a><a id="2348" href="Data.Maybe.Relation.Binary.Pointwise.html#2348" class="Bound">B</a> <a id="2350" class="Symbol">:</a> <a id="2352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2356" href="Data.Maybe.Relation.Binary.Pointwise.html#2326" class="Bound">b</a><a id="2357" class="Symbol">}</a>
         <a id="2368" class="Symbol">{</a><a id="2369" href="Data.Maybe.Relation.Binary.Pointwise.html#2369" class="Bound">R</a> <a id="2371" class="Symbol">:</a> <a id="2373" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2377" href="Data.Maybe.Relation.Binary.Pointwise.html#2336" class="Bound">A</a> <a id="2379" href="Data.Maybe.Relation.Binary.Pointwise.html#2348" class="Bound">B</a> <a id="2381" href="Data.Maybe.Relation.Binary.Pointwise.html#2328" class="Bound">r₁</a><a id="2383" class="Symbol">}</a> <a id="2385" class="Symbol">{</a><a id="2386" href="Data.Maybe.Relation.Binary.Pointwise.html#2386" class="Bound">S</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2394" href="Data.Maybe.Relation.Binary.Pointwise.html#2348" class="Bound">B</a> <a id="2396" href="Data.Maybe.Relation.Binary.Pointwise.html#2336" class="Bound">A</a> <a id="2398" href="Data.Maybe.Relation.Binary.Pointwise.html#2331" class="Bound">r₂</a><a id="2400" class="Symbol">}</a> <a id="2402" class="Keyword">where</a>

  <a id="2411" href="Data.Maybe.Relation.Binary.Pointwise.html#2411" class="Function">sym</a> <a id="2415" class="Symbol">:</a> <a id="2417" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="2421" href="Data.Maybe.Relation.Binary.Pointwise.html#2369" class="Bound">R</a> <a id="2423" href="Data.Maybe.Relation.Binary.Pointwise.html#2386" class="Bound">S</a> <a id="2425" class="Symbol">→</a> <a id="2427" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2442" href="Data.Maybe.Relation.Binary.Pointwise.html#2369" class="Bound">R</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">(</a><a id="2446" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2456" href="Data.Maybe.Relation.Binary.Pointwise.html#2386" class="Bound">S</a><a id="2457" class="Symbol">)</a>
  <a id="2461" href="Data.Maybe.Relation.Binary.Pointwise.html#2411" class="Function">sym</a> <a id="2465" href="Data.Maybe.Relation.Binary.Pointwise.html#2465" class="Bound">R-sym</a> <a id="2471" class="Symbol">(</a><a id="2472" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="2477" href="Data.Maybe.Relation.Binary.Pointwise.html#2477" class="Bound">p</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">=</a> <a id="2482" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Data.Maybe.Relation.Binary.Pointwise.html#2465" class="Bound">R-sym</a> <a id="2494" href="Data.Maybe.Relation.Binary.Pointwise.html#2477" class="Bound">p</a><a id="2495" class="Symbol">)</a>
  <a id="2499" href="Data.Maybe.Relation.Binary.Pointwise.html#2411" class="Function">sym</a> <a id="2503" href="Data.Maybe.Relation.Binary.Pointwise.html#2503" class="Bound">R-sym</a> <a id="2509" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>  <a id="2518" class="Symbol">=</a> <a id="2520" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>

<a id="2529" class="Keyword">module</a> <a id="2536" href="Data.Maybe.Relation.Binary.Pointwise.html#2536" class="Module">_</a> <a id="2538" class="Symbol">{</a><a id="2539" href="Data.Maybe.Relation.Binary.Pointwise.html#2539" class="Bound">a</a> <a id="2541" href="Data.Maybe.Relation.Binary.Pointwise.html#2541" class="Bound">b</a> <a id="2543" href="Data.Maybe.Relation.Binary.Pointwise.html#2543" class="Bound">c</a> <a id="2545" href="Data.Maybe.Relation.Binary.Pointwise.html#2545" class="Bound">r₁</a> <a id="2548" href="Data.Maybe.Relation.Binary.Pointwise.html#2548" class="Bound">r₂</a> <a id="2551" href="Data.Maybe.Relation.Binary.Pointwise.html#2551" class="Bound">r₃</a><a id="2553" class="Symbol">}</a> <a id="2555" class="Symbol">{</a><a id="2556" href="Data.Maybe.Relation.Binary.Pointwise.html#2556" class="Bound">A</a> <a id="2558" class="Symbol">:</a> <a id="2560" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2564" href="Data.Maybe.Relation.Binary.Pointwise.html#2539" class="Bound">a</a><a id="2565" class="Symbol">}</a> <a id="2567" class="Symbol">{</a><a id="2568" href="Data.Maybe.Relation.Binary.Pointwise.html#2568" class="Bound">B</a> <a id="2570" class="Symbol">:</a> <a id="2572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2576" href="Data.Maybe.Relation.Binary.Pointwise.html#2541" class="Bound">b</a><a id="2577" class="Symbol">}</a> <a id="2579" class="Symbol">{</a><a id="2580" href="Data.Maybe.Relation.Binary.Pointwise.html#2580" class="Bound">C</a> <a id="2582" class="Symbol">:</a> <a id="2584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2588" href="Data.Maybe.Relation.Binary.Pointwise.html#2543" class="Bound">c</a><a id="2589" class="Symbol">}</a>
         <a id="2600" class="Symbol">{</a><a id="2601" href="Data.Maybe.Relation.Binary.Pointwise.html#2601" class="Bound">R</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2609" href="Data.Maybe.Relation.Binary.Pointwise.html#2556" class="Bound">A</a> <a id="2611" href="Data.Maybe.Relation.Binary.Pointwise.html#2568" class="Bound">B</a> <a id="2613" href="Data.Maybe.Relation.Binary.Pointwise.html#2545" class="Bound">r₁</a><a id="2615" class="Symbol">}</a> <a id="2617" class="Symbol">{</a><a id="2618" href="Data.Maybe.Relation.Binary.Pointwise.html#2618" class="Bound">S</a> <a id="2620" class="Symbol">:</a> <a id="2622" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2626" href="Data.Maybe.Relation.Binary.Pointwise.html#2568" class="Bound">B</a> <a id="2628" href="Data.Maybe.Relation.Binary.Pointwise.html#2580" class="Bound">C</a> <a id="2630" href="Data.Maybe.Relation.Binary.Pointwise.html#2548" class="Bound">r₂</a><a id="2632" class="Symbol">}</a> <a id="2634" class="Symbol">{</a><a id="2635" href="Data.Maybe.Relation.Binary.Pointwise.html#2635" class="Bound">T</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2643" href="Data.Maybe.Relation.Binary.Pointwise.html#2556" class="Bound">A</a> <a id="2645" href="Data.Maybe.Relation.Binary.Pointwise.html#2580" class="Bound">C</a> <a id="2647" href="Data.Maybe.Relation.Binary.Pointwise.html#2551" class="Bound">r₃</a><a id="2649" class="Symbol">}</a> <a id="2651" class="Keyword">where</a>

  <a id="2660" href="Data.Maybe.Relation.Binary.Pointwise.html#2660" class="Function">trans</a> <a id="2666" class="Symbol">:</a> <a id="2668" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2674" href="Data.Maybe.Relation.Binary.Pointwise.html#2601" class="Bound">R</a> <a id="2676" href="Data.Maybe.Relation.Binary.Pointwise.html#2618" class="Bound">S</a> <a id="2678" href="Data.Maybe.Relation.Binary.Pointwise.html#2635" class="Bound">T</a> <a id="2680" class="Symbol">→</a> <a id="2682" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2699" href="Data.Maybe.Relation.Binary.Pointwise.html#2601" class="Bound">R</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2713" href="Data.Maybe.Relation.Binary.Pointwise.html#2618" class="Bound">S</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2727" href="Data.Maybe.Relation.Binary.Pointwise.html#2635" class="Bound">T</a><a id="2728" class="Symbol">)</a>
  <a id="2732" href="Data.Maybe.Relation.Binary.Pointwise.html#2660" class="Function">trans</a> <a id="2738" href="Data.Maybe.Relation.Binary.Pointwise.html#2738" class="Bound">R-trans</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="2752" href="Data.Maybe.Relation.Binary.Pointwise.html#2752" class="Bound">p</a><a id="2753" class="Symbol">)</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="2761" href="Data.Maybe.Relation.Binary.Pointwise.html#2761" class="Bound">q</a><a id="2762" class="Symbol">)</a> <a id="2764" class="Symbol">=</a> <a id="2766" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.Maybe.Relation.Binary.Pointwise.html#2738" class="Bound">R-trans</a> <a id="2780" href="Data.Maybe.Relation.Binary.Pointwise.html#2752" class="Bound">p</a> <a id="2782" href="Data.Maybe.Relation.Binary.Pointwise.html#2761" class="Bound">q</a><a id="2783" class="Symbol">)</a>
  <a id="2787" href="Data.Maybe.Relation.Binary.Pointwise.html#2660" class="Function">trans</a> <a id="2793" href="Data.Maybe.Relation.Binary.Pointwise.html#2793" class="Bound">R-trans</a> <a id="2801" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>  <a id="2810" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>  <a id="2819" class="Symbol">=</a> <a id="2821" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>

<a id="2830" class="Keyword">module</a> <a id="2837" href="Data.Maybe.Relation.Binary.Pointwise.html#2837" class="Module">_</a> <a id="2839" class="Symbol">{</a><a id="2840" href="Data.Maybe.Relation.Binary.Pointwise.html#2840" class="Bound">a</a> <a id="2842" href="Data.Maybe.Relation.Binary.Pointwise.html#2842" class="Bound">r</a><a id="2843" class="Symbol">}</a> <a id="2845" class="Symbol">{</a><a id="2846" href="Data.Maybe.Relation.Binary.Pointwise.html#2846" class="Bound">A</a> <a id="2848" class="Symbol">:</a> <a id="2850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2854" href="Data.Maybe.Relation.Binary.Pointwise.html#2840" class="Bound">a</a><a id="2855" class="Symbol">}</a> <a id="2857" class="Symbol">{</a><a id="2858" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a> <a id="2860" class="Symbol">:</a> <a id="2862" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2866" href="Data.Maybe.Relation.Binary.Pointwise.html#2846" class="Bound">A</a> <a id="2868" href="Data.Maybe.Relation.Binary.Pointwise.html#2842" class="Bound">r</a><a id="2869" class="Symbol">}</a> <a id="2871" class="Keyword">where</a>

  <a id="2880" href="Data.Maybe.Relation.Binary.Pointwise.html#2880" class="Function">dec</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2896" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a> <a id="2898" class="Symbol">→</a> <a id="2900" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2910" class="Symbol">(</a><a id="2911" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="2921" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a><a id="2922" class="Symbol">)</a>
  <a id="2926" href="Data.Maybe.Relation.Binary.Pointwise.html#2880" class="Function">dec</a> <a id="2930" href="Data.Maybe.Relation.Binary.Pointwise.html#2930" class="Bound">R-dec</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2942" href="Data.Maybe.Relation.Binary.Pointwise.html#2942" class="Bound">x</a><a id="2943" class="Symbol">)</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2951" href="Data.Maybe.Relation.Binary.Pointwise.html#2951" class="Bound">y</a><a id="2952" class="Symbol">)</a> <a id="2954" class="Symbol">=</a> <a id="2956" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="2964" href="Data.Maybe.Relation.Binary.Pointwise.html#1637" class="Function">just-equivalence</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Data.Maybe.Relation.Binary.Pointwise.html#2930" class="Bound">R-dec</a> <a id="2988" href="Data.Maybe.Relation.Binary.Pointwise.html#2942" class="Bound">x</a> <a id="2990" href="Data.Maybe.Relation.Binary.Pointwise.html#2951" class="Bound">y</a><a id="2991" class="Symbol">)</a>
  <a id="2995" href="Data.Maybe.Relation.Binary.Pointwise.html#2880" class="Function">dec</a> <a id="2999" href="Data.Maybe.Relation.Binary.Pointwise.html#2999" class="Bound">R-dec</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3011" href="Data.Maybe.Relation.Binary.Pointwise.html#3011" class="Bound">x</a><a id="3012" class="Symbol">)</a> <a id="3014" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3023" class="Symbol">=</a> <a id="3025" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3028" class="Symbol">(λ</a> <a id="3031" class="Symbol">())</a>
  <a id="3037" href="Data.Maybe.Relation.Binary.Pointwise.html#2880" class="Function">dec</a> <a id="3041" href="Data.Maybe.Relation.Binary.Pointwise.html#3041" class="Bound">R-dec</a> <a id="3047" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3056" class="Symbol">(</a><a id="3057" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3062" href="Data.Maybe.Relation.Binary.Pointwise.html#3062" class="Bound">y</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3070" class="Symbol">(λ</a> <a id="3073" class="Symbol">())</a>
  <a id="3079" href="Data.Maybe.Relation.Binary.Pointwise.html#2880" class="Function">dec</a> <a id="3083" href="Data.Maybe.Relation.Binary.Pointwise.html#3083" class="Bound">R-dec</a> <a id="3089" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3098" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3107" class="Symbol">=</a> <a id="3109" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3113" href="Data.Maybe.Relation.Binary.Pointwise.html#1356" class="InductiveConstructor">nothing</a>

  <a id="3124" href="Data.Maybe.Relation.Binary.Pointwise.html#3124" class="Function">isEquivalence</a> <a id="3138" class="Symbol">:</a> <a id="3140" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3154" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a> <a id="3156" class="Symbol">→</a> <a id="3158" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="3183" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a><a id="3184" class="Symbol">)</a>
  <a id="3188" href="Data.Maybe.Relation.Binary.Pointwise.html#3124" class="Function">isEquivalence</a> <a id="3202" href="Data.Maybe.Relation.Binary.Pointwise.html#3202" class="Bound">R-isEquivalence</a> <a id="3218" class="Symbol">=</a> <a id="3220" class="Keyword">record</a>
    <a id="3231" class="Symbol">{</a> <a id="3233" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3239" class="Symbol">=</a> <a id="3241" href="Data.Maybe.Relation.Binary.Pointwise.html#2098" class="Function">refl</a> <a id="3246" href="Relation.Binary.Structures.html#1641" class="Field">R.refl</a>
    <a id="3257" class="Symbol">;</a> <a id="3259" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3265" class="Symbol">=</a> <a id="3267" href="Data.Maybe.Relation.Binary.Pointwise.html#2411" class="Function">sym</a> <a id="3271" href="Relation.Binary.Structures.html#1667" class="Field">R.sym</a>
    <a id="3281" class="Symbol">;</a> <a id="3283" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3289" class="Symbol">=</a> <a id="3291" href="Data.Maybe.Relation.Binary.Pointwise.html#2660" class="Function">trans</a> <a id="3297" href="Relation.Binary.Structures.html#1693" class="Field">R.trans</a>
    <a id="3309" class="Symbol">}</a> <a id="3311" class="Keyword">where</a> <a id="3317" class="Keyword">module</a> <a id="3324" href="Data.Maybe.Relation.Binary.Pointwise.html#3324" class="Module">R</a> <a id="3326" class="Symbol">=</a> <a id="3328" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3342" href="Data.Maybe.Relation.Binary.Pointwise.html#3202" class="Bound">R-isEquivalence</a>

  <a id="3361" href="Data.Maybe.Relation.Binary.Pointwise.html#3361" class="Function">isDecEquivalence</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3397" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="3429" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a><a id="3430" class="Symbol">)</a>
  <a id="3434" href="Data.Maybe.Relation.Binary.Pointwise.html#3361" class="Function">isDecEquivalence</a> <a id="3451" href="Data.Maybe.Relation.Binary.Pointwise.html#3451" class="Bound">R-isDecEquivalence</a> <a id="3470" class="Symbol">=</a> <a id="3472" class="Keyword">record</a>
    <a id="3483" class="Symbol">{</a> <a id="3485" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Data.Maybe.Relation.Binary.Pointwise.html#3124" class="Function">isEquivalence</a> <a id="3515" href="Relation.Binary.Structures.html#1960" class="Field">R.isEquivalence</a>
    <a id="3535" class="Symbol">;</a> <a id="3537" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3551" class="Symbol">=</a> <a id="3553" href="Data.Maybe.Relation.Binary.Pointwise.html#2880" class="Function">dec</a> <a id="3557" href="Relation.Binary.Structures.html#1994" class="Field Operator">R._≟_</a>
    <a id="3567" class="Symbol">}</a> <a id="3569" class="Keyword">where</a> <a id="3575" class="Keyword">module</a> <a id="3582" href="Data.Maybe.Relation.Binary.Pointwise.html#3582" class="Module">R</a> <a id="3584" class="Symbol">=</a> <a id="3586" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3603" href="Data.Maybe.Relation.Binary.Pointwise.html#3451" class="Bound">R-isDecEquivalence</a>

  <a id="3625" href="Data.Maybe.Relation.Binary.Pointwise.html#3625" class="Function">pointwise⊆any</a> <a id="3639" class="Symbol">:</a> <a id="3641" class="Symbol">∀</a> <a id="3643" class="Symbol">{</a><a id="3644" href="Data.Maybe.Relation.Binary.Pointwise.html#3644" class="Bound">x</a><a id="3645" class="Symbol">}</a> <a id="3647" class="Symbol">→</a> <a id="3649" href="Data.Maybe.Relation.Binary.Pointwise.html#1178" class="Datatype">Pointwise</a> <a id="3659" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a> <a id="3661" class="Symbol">(</a><a id="3662" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3667" href="Data.Maybe.Relation.Binary.Pointwise.html#3644" class="Bound">x</a><a id="3668" class="Symbol">)</a> <a id="3670" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3672" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="3676" class="Symbol">(</a><a id="3677" href="Data.Maybe.Relation.Binary.Pointwise.html#2858" class="Bound">R</a> <a id="3679" href="Data.Maybe.Relation.Binary.Pointwise.html#3644" class="Bound">x</a><a id="3680" class="Symbol">)</a>
  <a id="3684" href="Data.Maybe.Relation.Binary.Pointwise.html#3625" class="Function">pointwise⊆any</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Data.Maybe.Relation.Binary.Pointwise.html#1296" class="InductiveConstructor">just</a> <a id="3704" href="Data.Maybe.Relation.Binary.Pointwise.html#3704" class="Bound">Rxy</a><a id="3707" class="Symbol">)</a> <a id="3709" class="Symbol">=</a> <a id="3711" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="3716" href="Data.Maybe.Relation.Binary.Pointwise.html#3704" class="Bound">Rxy</a>

<a id="3721" class="Keyword">module</a> <a id="3728" href="Data.Maybe.Relation.Binary.Pointwise.html#3728" class="Module">_</a> <a id="3730" class="Symbol">{</a><a id="3731" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3733" href="Data.Maybe.Relation.Binary.Pointwise.html#3733" class="Bound">ℓ</a><a id="3734" class="Symbol">}</a> <a id="3736" class="Keyword">where</a>

  <a id="3745" href="Data.Maybe.Relation.Binary.Pointwise.html#3745" class="Function">setoid</a> <a id="3752" class="Symbol">:</a> <a id="3754" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3761" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3763" href="Data.Maybe.Relation.Binary.Pointwise.html#3733" class="Bound">ℓ</a> <a id="3765" class="Symbol">→</a> <a id="3767" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3774" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3776" class="Symbol">(</a><a id="3777" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3779" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3781" href="Data.Maybe.Relation.Binary.Pointwise.html#3733" class="Bound">ℓ</a><a id="3782" class="Symbol">)</a>
  <a id="3786" href="Data.Maybe.Relation.Binary.Pointwise.html#3745" class="Function">setoid</a> <a id="3793" href="Data.Maybe.Relation.Binary.Pointwise.html#3793" class="Bound">S</a> <a id="3795" class="Symbol">=</a> <a id="3797" class="Keyword">record</a>
    <a id="3808" class="Symbol">{</a> <a id="3810" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Data.Maybe.Relation.Binary.Pointwise.html#3124" class="Function">isEquivalence</a> <a id="3840" href="Relation.Binary.Bundles.html#1358" class="Field">S.isEquivalence</a>
    <a id="3860" class="Symbol">}</a> <a id="3862" class="Keyword">where</a> <a id="3868" class="Keyword">module</a> <a id="3875" href="Data.Maybe.Relation.Binary.Pointwise.html#3875" class="Module">S</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3886" href="Data.Maybe.Relation.Binary.Pointwise.html#3793" class="Bound">S</a>

  <a id="3891" href="Data.Maybe.Relation.Binary.Pointwise.html#3891" class="Function">decSetoid</a> <a id="3901" class="Symbol">:</a> <a id="3903" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="3913" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3915" href="Data.Maybe.Relation.Binary.Pointwise.html#3733" class="Bound">ℓ</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="3929" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3931" class="Symbol">(</a><a id="3932" href="Data.Maybe.Relation.Binary.Pointwise.html#3731" class="Bound">c</a> <a id="3934" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3936" href="Data.Maybe.Relation.Binary.Pointwise.html#3733" class="Bound">ℓ</a><a id="3937" class="Symbol">)</a>
  <a id="3941" href="Data.Maybe.Relation.Binary.Pointwise.html#3891" class="Function">decSetoid</a> <a id="3951" href="Data.Maybe.Relation.Binary.Pointwise.html#3951" class="Bound">S</a> <a id="3953" class="Symbol">=</a> <a id="3955" class="Keyword">record</a>
    <a id="3966" class="Symbol">{</a> <a id="3968" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Data.Maybe.Relation.Binary.Pointwise.html#3361" class="Function">isDecEquivalence</a> <a id="4004" href="Relation.Binary.Bundles.html#1835" class="Field">S.isDecEquivalence</a>
    <a id="4027" class="Symbol">}</a> <a id="4029" class="Keyword">where</a> <a id="4035" class="Keyword">module</a> <a id="4042" href="Data.Maybe.Relation.Binary.Pointwise.html#4042" class="Module">S</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="4056" href="Data.Maybe.Relation.Binary.Pointwise.html#3951" class="Bound">S</a></pre></body></html>


==> anc/html/Data.Maybe.Relation.Unary.All.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>All (Data.Maybe.Relation.Unary.All)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Relation.Unary.All</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybes where all the elements satisfy a given property</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="367" class="Symbol">;</a> <a id="369" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="474" class="Symbol">as</a> <a id="477" class="Module">Product</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="528" class="Keyword">using</a> <a id="534" class="Symbol">(</a><a id="535" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="549" class="Symbol">)</a>
<a id="551" class="Keyword">open</a> <a id="556" class="Keyword">import</a> <a id="563" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="591" class="Symbol">)</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Function.Base.html" class="Module">Function.Base</a> <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Function.Base.html#704" class="Function">id</a><a id="628" class="Symbol">;</a> <a id="630" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="634" class="Symbol">)</a>
<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="675" class="Symbol">;</a> <a id="677" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="680" class="Symbol">)</a>
<a id="682" class="Keyword">open</a> <a id="687" class="Keyword">import</a> <a id="694" href="Level.html" class="Module">Level</a> <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="712" class="Symbol">;</a> <a id="714" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="717" class="Symbol">)</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="790" class="Symbol">;</a> <a id="792" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="796" class="Symbol">)</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="827" class="Keyword">hiding</a> <a id="834" class="Symbol">(</a><a id="835" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="845" class="Symbol">)</a>
<a id="847" class="Keyword">import</a> <a id="854" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="881" class="Symbol">as</a> <a id="884" class="Module">Dec</a> <a id="888" class="Keyword">using</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="898" class="Symbol">;</a> <a id="900" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="903" class="Symbol">;</a> <a id="905" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="907" class="Symbol">;</a> <a id="909" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a><a id="912" class="Symbol">)</a>
<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="943" class="Keyword">using</a> <a id="949" class="Symbol">(</a><a id="950" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="954" class="Symbol">;</a> <a id="956" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="959" class="Symbol">;</a> <a id="961" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a><a id="964" class="Symbol">;</a> <a id="966" href="Relation.Unary.html#5127" class="Function Operator">_∪_</a><a id="969" class="Symbol">;</a> <a id="971" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="980" class="Symbol">;</a> <a id="982" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="991" class="Symbol">;</a> <a id="993" href="Relation.Unary.html#3969" class="Function">Irrelevant</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="1016" class="Symbol">)</a>

<a id="1019" class="Comment">------------------------------------------------------------------------</a>
<a id="1092" class="Comment">-- Definition</a>

<a id="1107" class="Keyword">data</a> <a id="All"></a><a id="1112" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1116" class="Symbol">{</a><a id="1117" href="Data.Maybe.Relation.Unary.All.html#1117" class="Bound">a</a> <a id="1119" href="Data.Maybe.Relation.Unary.All.html#1119" class="Bound">p</a><a id="1120" class="Symbol">}</a> <a id="1122" class="Symbol">{</a><a id="1123" href="Data.Maybe.Relation.Unary.All.html#1123" class="Bound">A</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1131" href="Data.Maybe.Relation.Unary.All.html#1117" class="Bound">a</a><a id="1132" class="Symbol">}</a> <a id="1134" class="Symbol">(</a><a id="1135" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1144" href="Data.Maybe.Relation.Unary.All.html#1123" class="Bound">A</a> <a id="1146" href="Data.Maybe.Relation.Unary.All.html#1119" class="Bound">p</a><a id="1147" class="Symbol">)</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1163" href="Data.Maybe.Relation.Unary.All.html#1123" class="Bound">A</a><a id="1164" class="Symbol">)</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Data.Maybe.Relation.Unary.All.html#1117" class="Bound">a</a> <a id="1169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1171" href="Data.Maybe.Relation.Unary.All.html#1119" class="Bound">p</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Keyword">where</a>
  <a id="All.just"></a><a id="1182" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a>    <a id="1190" class="Symbol">:</a> <a id="1192" class="Symbol">∀</a> <a id="1194" class="Symbol">{</a><a id="1195" href="Data.Maybe.Relation.Unary.All.html#1195" class="Bound">x</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1202" href="Data.Maybe.Relation.Unary.All.html#1195" class="Bound">x</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1210" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1212" class="Symbol">(</a><a id="1213" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1218" href="Data.Maybe.Relation.Unary.All.html#1195" class="Bound">x</a><a id="1219" class="Symbol">)</a>
  <a id="All.nothing"></a><a id="1223" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="1231" class="Symbol">:</a> <a id="1233" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1237" href="Data.Maybe.Relation.Unary.All.html#1135" class="Bound">P</a> <a id="1239" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="1248" class="Comment">------------------------------------------------------------------------</a>
<a id="1321" class="Comment">-- Basic operations</a>

<a id="1342" class="Keyword">module</a> <a id="1349" href="Data.Maybe.Relation.Unary.All.html#1349" class="Module">_</a> <a id="1351" class="Symbol">{</a><a id="1352" href="Data.Maybe.Relation.Unary.All.html#1352" class="Bound">a</a> <a id="1354" href="Data.Maybe.Relation.Unary.All.html#1354" class="Bound">p</a><a id="1355" class="Symbol">}</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Data.Maybe.Relation.Unary.All.html#1358" class="Bound">A</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1366" href="Data.Maybe.Relation.Unary.All.html#1352" class="Bound">a</a><a id="1367" class="Symbol">}</a> <a id="1369" class="Symbol">{</a><a id="1370" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1379" href="Data.Maybe.Relation.Unary.All.html#1358" class="Bound">A</a> <a id="1381" href="Data.Maybe.Relation.Unary.All.html#1354" class="Bound">p</a><a id="1382" class="Symbol">}</a> <a id="1384" class="Keyword">where</a>

  <a id="1393" href="Data.Maybe.Relation.Unary.All.html#1393" class="Function">drop-just</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">∀</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Data.Maybe.Relation.Unary.All.html#1408" class="Bound">x</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1417" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1425" href="Data.Maybe.Relation.Unary.All.html#1408" class="Bound">x</a><a id="1426" class="Symbol">)</a> <a id="1428" class="Symbol">→</a> <a id="1430" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1432" href="Data.Maybe.Relation.Unary.All.html#1408" class="Bound">x</a>
  <a id="1436" href="Data.Maybe.Relation.Unary.All.html#1393" class="Function">drop-just</a> <a id="1446" class="Symbol">(</a><a id="1447" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1452" href="Data.Maybe.Relation.Unary.All.html#1452" class="Bound">px</a><a id="1454" class="Symbol">)</a> <a id="1456" class="Symbol">=</a> <a id="1458" href="Data.Maybe.Relation.Unary.All.html#1452" class="Bound">px</a>

  <a id="1464" href="Data.Maybe.Relation.Unary.All.html#1464" class="Function">just-equivalence</a> <a id="1481" class="Symbol">:</a> <a id="1483" class="Symbol">∀</a> <a id="1485" class="Symbol">{</a><a id="1486" href="Data.Maybe.Relation.Unary.All.html#1486" class="Bound">x</a><a id="1487" class="Symbol">}</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1493" href="Data.Maybe.Relation.Unary.All.html#1486" class="Bound">x</a> <a id="1495" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1497" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1501" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1509" href="Data.Maybe.Relation.Unary.All.html#1486" class="Bound">x</a><a id="1510" class="Symbol">)</a>
  <a id="1514" href="Data.Maybe.Relation.Unary.All.html#1464" class="Function">just-equivalence</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1537" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1542" href="Data.Maybe.Relation.Unary.All.html#1393" class="Function">drop-just</a>

  <a id="1555" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">∀</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Data.Maybe.Relation.Unary.All.html#1564" class="Bound">q</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">{</a><a id="1568" href="Data.Maybe.Relation.Unary.All.html#1568" class="Bound">Q</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1577" href="Data.Maybe.Relation.Unary.All.html#1358" class="Bound">A</a> <a id="1579" href="Data.Maybe.Relation.Unary.All.html#1564" class="Bound">q</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1586" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1588" href="Data.Maybe.Relation.Unary.All.html#1568" class="Bound">Q</a> <a id="1590" class="Symbol">→</a> <a id="1592" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1596" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1598" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1600" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1604" href="Data.Maybe.Relation.Unary.All.html#1568" class="Bound">Q</a>
  <a id="1608" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="1612" href="Data.Maybe.Relation.Unary.All.html#1612" class="Bound">f</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1620" href="Data.Maybe.Relation.Unary.All.html#1620" class="Bound">px</a><a id="1622" class="Symbol">)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Data.Maybe.Relation.Unary.All.html#1612" class="Bound">f</a> <a id="1634" href="Data.Maybe.Relation.Unary.All.html#1620" class="Bound">px</a><a id="1636" class="Symbol">)</a>
  <a id="1640" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="1644" href="Data.Maybe.Relation.Unary.All.html#1644" class="Bound">f</a> <a id="1646" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="1656" class="Symbol">=</a> <a id="1658" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

  <a id="1669" href="Data.Maybe.Relation.Unary.All.html#1669" class="Function">fromAny</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1683" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a> <a id="1685" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1687" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1691" href="Data.Maybe.Relation.Unary.All.html#1370" class="Bound">P</a>
  <a id="1695" href="Data.Maybe.Relation.Unary.All.html#1669" class="Function">fromAny</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1709" href="Data.Maybe.Relation.Unary.All.html#1709" class="Bound">px</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1720" href="Data.Maybe.Relation.Unary.All.html#1709" class="Bound">px</a>

<a id="1724" class="Comment">------------------------------------------------------------------------</a>
<a id="1797" class="Comment">-- (un/)zip(/With)</a>

<a id="1817" class="Keyword">module</a> <a id="1824" href="Data.Maybe.Relation.Unary.All.html#1824" class="Module">_</a> <a id="1826" class="Symbol">{</a><a id="1827" href="Data.Maybe.Relation.Unary.All.html#1827" class="Bound">a</a> <a id="1829" href="Data.Maybe.Relation.Unary.All.html#1829" class="Bound">p</a> <a id="1831" href="Data.Maybe.Relation.Unary.All.html#1831" class="Bound">q</a> <a id="1833" href="Data.Maybe.Relation.Unary.All.html#1833" class="Bound">r</a><a id="1834" class="Symbol">}</a> <a id="1836" class="Symbol">{</a><a id="1837" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1839" class="Symbol">:</a> <a id="1841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1845" href="Data.Maybe.Relation.Unary.All.html#1827" class="Bound">a</a><a id="1846" class="Symbol">}</a> <a id="1848" class="Symbol">{</a><a id="1849" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1858" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1860" href="Data.Maybe.Relation.Unary.All.html#1829" class="Bound">p</a><a id="1861" class="Symbol">}</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1873" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1875" href="Data.Maybe.Relation.Unary.All.html#1831" class="Bound">q</a><a id="1876" class="Symbol">}</a> <a id="1878" class="Symbol">{</a><a id="1879" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a> <a id="1881" class="Symbol">:</a> <a id="1883" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1888" href="Data.Maybe.Relation.Unary.All.html#1837" class="Bound">A</a> <a id="1890" href="Data.Maybe.Relation.Unary.All.html#1833" class="Bound">r</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Keyword">where</a>

  <a id="1902" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="1910" class="Symbol">:</a> <a id="1912" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="1914" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1916" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="1918" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1920" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1928" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="1930" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1932" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1936" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="1938" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1940" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="1944" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a>
  <a id="1948" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="1956" href="Data.Maybe.Relation.Unary.All.html#1956" class="Bound">f</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1964" href="Data.Maybe.Relation.Unary.All.html#1964" class="Bound">px</a> <a id="1967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1969" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1974" href="Data.Maybe.Relation.Unary.All.html#1974" class="Bound">qx</a><a id="1976" class="Symbol">)</a> <a id="1978" class="Symbol">=</a> <a id="1980" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Data.Maybe.Relation.Unary.All.html#1956" class="Bound">f</a> <a id="1988" class="Symbol">(</a><a id="1989" href="Data.Maybe.Relation.Unary.All.html#1964" class="Bound">px</a> <a id="1992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1994" href="Data.Maybe.Relation.Unary.All.html#1974" class="Bound">qx</a><a id="1996" class="Symbol">))</a>
  <a id="2001" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="2009" href="Data.Maybe.Relation.Unary.All.html#2009" class="Bound">f</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="2020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2022" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a><a id="2029" class="Symbol">)</a> <a id="2031" class="Symbol">=</a> <a id="2033" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

  <a id="2044" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="2058" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2060" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="2062" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2064" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a> <a id="2066" class="Symbol">→</a> <a id="2068" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2072" href="Data.Maybe.Relation.Unary.All.html#1849" class="Bound">P</a> <a id="2074" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2076" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2080" href="Data.Maybe.Relation.Unary.All.html#1864" class="Bound">Q</a> <a id="2082" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2084" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2088" href="Data.Maybe.Relation.Unary.All.html#1879" class="Bound">R</a>
  <a id="2092" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2102" href="Data.Maybe.Relation.Unary.All.html#2102" class="Bound">f</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2110" href="Data.Maybe.Relation.Unary.All.html#2110" class="Bound">px</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">=</a> <a id="2116" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2128" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2133" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2138" class="Symbol">(</a><a id="2139" href="Data.Maybe.Relation.Unary.All.html#2102" class="Bound">f</a> <a id="2141" href="Data.Maybe.Relation.Unary.All.html#2110" class="Bound">px</a><a id="2143" class="Symbol">)</a>
  <a id="2147" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2157" href="Data.Maybe.Relation.Unary.All.html#2157" class="Bound">f</a> <a id="2159" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="2169" class="Symbol">=</a> <a id="2171" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a> <a id="2179" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2181" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

<a id="2190" class="Keyword">module</a> <a id="2197" href="Data.Maybe.Relation.Unary.All.html#2197" class="Module">_</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Data.Maybe.Relation.Unary.All.html#2200" class="Bound">a</a> <a id="2202" href="Data.Maybe.Relation.Unary.All.html#2202" class="Bound">p</a> <a id="2204" href="Data.Maybe.Relation.Unary.All.html#2204" class="Bound">q</a><a id="2205" class="Symbol">}</a> <a id="2207" class="Symbol">{</a><a id="2208" href="Data.Maybe.Relation.Unary.All.html#2208" class="Bound">A</a> <a id="2210" class="Symbol">:</a> <a id="2212" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2216" href="Data.Maybe.Relation.Unary.All.html#2200" class="Bound">a</a><a id="2217" class="Symbol">}</a> <a id="2219" class="Symbol">{</a><a id="2220" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2229" href="Data.Maybe.Relation.Unary.All.html#2208" class="Bound">A</a> <a id="2231" href="Data.Maybe.Relation.Unary.All.html#2202" class="Bound">p</a><a id="2232" class="Symbol">}</a> <a id="2234" class="Symbol">{</a><a id="2235" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a> <a id="2237" class="Symbol">:</a> <a id="2239" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2244" href="Data.Maybe.Relation.Unary.All.html#2208" class="Bound">A</a> <a id="2246" href="Data.Maybe.Relation.Unary.All.html#2204" class="Bound">q</a><a id="2247" class="Symbol">}</a> <a id="2249" class="Keyword">where</a>

  <a id="2258" href="Data.Maybe.Relation.Unary.All.html#2258" class="Function">zip</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2268" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2270" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2272" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2276" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a> <a id="2278" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2280" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2287" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2289" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a><a id="2290" class="Symbol">)</a>
  <a id="2294" href="Data.Maybe.Relation.Unary.All.html#2258" class="Function">zip</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Data.Maybe.Relation.Unary.All.html#1902" class="Function">zipWith</a> <a id="2308" href="Function.Base.html#704" class="Function">id</a>

  <a id="2314" href="Data.Maybe.Relation.Unary.All.html#2314" class="Function">unzip</a> <a id="2320" class="Symbol">:</a> <a id="2322" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2329" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2331" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a><a id="2332" class="Symbol">)</a> <a id="2334" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2336" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2340" href="Data.Maybe.Relation.Unary.All.html#2220" class="Bound">P</a> <a id="2342" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2344" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2348" href="Data.Maybe.Relation.Unary.All.html#2235" class="Bound">Q</a>
  <a id="2352" href="Data.Maybe.Relation.Unary.All.html#2314" class="Function">unzip</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Data.Maybe.Relation.Unary.All.html#2044" class="Function">unzipWith</a> <a id="2370" href="Function.Base.html#704" class="Function">id</a>

<a id="2374" class="Comment">------------------------------------------------------------------------</a>
<a id="2447" class="Comment">-- Traversable-like functions</a>

<a id="2478" class="Keyword">module</a> <a id="2485" href="Data.Maybe.Relation.Unary.All.html#2485" class="Module">_</a> <a id="2487" class="Symbol">{</a><a id="2488" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a> <a id="2490" href="Data.Maybe.Relation.Unary.All.html#2490" class="Bound">f</a><a id="2491" class="Symbol">}</a> <a id="2493" href="Data.Maybe.Relation.Unary.All.html#2493" class="Bound">p</a> <a id="2495" class="Symbol">{</a><a id="2496" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2504" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a><a id="2505" class="Symbol">}</a> <a id="2507" class="Symbol">{</a><a id="2508" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a> <a id="2510" class="Symbol">:</a> <a id="2512" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2517" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a> <a id="2522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2524" href="Data.Maybe.Relation.Unary.All.html#2493" class="Bound">p</a><a id="2525" class="Symbol">)}</a> <a id="2528" class="Symbol">{</a><a id="2529" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a><a id="2530" class="Symbol">}</a>
         <a id="2541" class="Symbol">(</a><a id="2542" href="Data.Maybe.Relation.Unary.All.html#2542" class="Bound">App</a> <a id="2546" class="Symbol">:</a> <a id="2548" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2563" class="Symbol">{</a><a id="2564" href="Data.Maybe.Relation.Unary.All.html#2488" class="Bound">a</a> <a id="2566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2568" href="Data.Maybe.Relation.Unary.All.html#2493" class="Bound">p</a><a id="2569" class="Symbol">}</a> <a id="2571" class="Symbol">{</a><a id="2572" href="Data.Maybe.Relation.Unary.All.html#2490" class="Bound">f</a><a id="2573" class="Symbol">}</a> <a id="2575" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a><a id="2576" class="Symbol">)</a> <a id="2578" class="Keyword">where</a>

  <a id="2587" class="Keyword">open</a> <a id="2592" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2607" href="Data.Maybe.Relation.Unary.All.html#2542" class="Bound">App</a>

  <a id="2614" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2630" class="Symbol">(</a><a id="2631" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2633" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2636" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2641" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2643" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2646" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2650" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a>
  <a id="2654" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2664" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>   <a id="2674" class="Symbol">=</a> <a id="2676" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2681" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
  <a id="2691" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2707" href="Data.Maybe.Relation.Unary.All.html#2707" class="Bound">px</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">=</a> <a id="2713" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="2718" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2722" href="Data.Maybe.Relation.Unary.All.html#2707" class="Bound">px</a>

  <a id="2728" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="2733" class="Symbol">:</a> <a id="2735" class="Symbol">∀</a> <a id="2737" class="Symbol">{</a><a id="2738" href="Data.Maybe.Relation.Unary.All.html#2738" class="Bound">q</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">{</a><a id="2742" href="Data.Maybe.Relation.Unary.All.html#2742" class="Bound">Q</a> <a id="2744" class="Symbol">:</a> <a id="2746" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2751" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2753" href="Data.Maybe.Relation.Unary.All.html#2738" class="Bound">q</a><a id="2754" class="Symbol">}</a> <a id="2756" class="Symbol">→</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Data.Maybe.Relation.Unary.All.html#2742" class="Bound">Q</a> <a id="2761" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2763" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2765" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2768" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2769" class="Symbol">)</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2777" href="Data.Maybe.Relation.Unary.All.html#2742" class="Bound">Q</a> <a id="2779" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2781" class="Symbol">(</a><a id="2782" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2784" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2787" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2791" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2792" class="Symbol">)</a>
  <a id="2796" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="2801" href="Data.Maybe.Relation.Unary.All.html#2801" class="Bound">f</a> <a id="2803" class="Symbol">=</a> <a id="2805" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="2815" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2818" href="Data.Maybe.Relation.Unary.All.html#1555" class="Function">map</a> <a id="2822" href="Data.Maybe.Relation.Unary.All.html#2801" class="Bound">f</a>

  <a id="2827" href="Data.Maybe.Relation.Unary.All.html#2827" class="Function">forA</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">∀</a> <a id="2836" class="Symbol">{</a><a id="2837" href="Data.Maybe.Relation.Unary.All.html#2837" class="Bound">q</a><a id="2838" class="Symbol">}</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Maybe.Relation.Unary.All.html#2841" class="Bound">Q</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2850" href="Data.Maybe.Relation.Unary.All.html#2496" class="Bound">A</a> <a id="2852" href="Data.Maybe.Relation.Unary.All.html#2837" class="Bound">q</a><a id="2853" class="Symbol">}</a> <a id="2855" class="Symbol">{</a><a id="2856" href="Data.Maybe.Relation.Unary.All.html#2856" class="Bound">xs</a><a id="2858" class="Symbol">}</a> <a id="2860" class="Symbol">→</a> <a id="2862" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2866" href="Data.Maybe.Relation.Unary.All.html#2841" class="Bound">Q</a> <a id="2868" href="Data.Maybe.Relation.Unary.All.html#2856" class="Bound">xs</a> <a id="2871" class="Symbol">→</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Data.Maybe.Relation.Unary.All.html#2841" class="Bound">Q</a> <a id="2876" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2878" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2880" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2883" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a><a id="2884" class="Symbol">)</a> <a id="2886" class="Symbol">→</a> <a id="2888" href="Data.Maybe.Relation.Unary.All.html#2529" class="Bound">F</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="2895" href="Data.Maybe.Relation.Unary.All.html#2508" class="Bound">P</a> <a id="2897" href="Data.Maybe.Relation.Unary.All.html#2856" class="Bound">xs</a><a id="2899" class="Symbol">)</a>
  <a id="2903" href="Data.Maybe.Relation.Unary.All.html#2827" class="Function">forA</a> <a id="2908" href="Data.Maybe.Relation.Unary.All.html#2908" class="Bound">qxs</a> <a id="2912" href="Data.Maybe.Relation.Unary.All.html#2912" class="Bound">f</a> <a id="2914" class="Symbol">=</a> <a id="2916" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="2921" href="Data.Maybe.Relation.Unary.All.html#2912" class="Bound">f</a> <a id="2923" href="Data.Maybe.Relation.Unary.All.html#2908" class="Bound">qxs</a>

<a id="2928" class="Keyword">module</a> <a id="2935" href="Data.Maybe.Relation.Unary.All.html#2935" class="Module">_</a> <a id="2937" class="Symbol">{</a><a id="2938" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a> <a id="2940" href="Data.Maybe.Relation.Unary.All.html#2940" class="Bound">f</a><a id="2941" class="Symbol">}</a> <a id="2943" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="2945" class="Symbol">{</a><a id="2946" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="2948" class="Symbol">:</a> <a id="2950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2954" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a><a id="2955" class="Symbol">}</a> <a id="2957" class="Symbol">{</a><a id="2958" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a> <a id="2960" class="Symbol">:</a> <a id="2962" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2967" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a> <a id="2972" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2974" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a><a id="2975" class="Symbol">)}</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a><a id="2980" class="Symbol">}</a>
         <a id="2991" class="Symbol">(</a><a id="2992" href="Data.Maybe.Relation.Unary.All.html#2992" class="Bound">Mon</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3007" class="Symbol">{</a><a id="3008" href="Data.Maybe.Relation.Unary.All.html#2938" class="Bound">a</a> <a id="3010" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3012" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a><a id="3013" class="Symbol">}</a> <a id="3015" class="Symbol">{</a><a id="3016" href="Data.Maybe.Relation.Unary.All.html#2940" class="Bound">f</a><a id="3017" class="Symbol">}</a> <a id="3019" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a><a id="3020" class="Symbol">)</a> <a id="3022" class="Keyword">where</a>

  <a id="3031" class="Keyword">private</a> <a id="3039" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a> <a id="3043" class="Symbol">=</a> <a id="3045" href="Effect.Monad.html#1015" class="Field">RawMonad.rawApplicative</a> <a id="3069" href="Data.Maybe.Relation.Unary.All.html#2992" class="Bound">Mon</a>

  <a id="3076" href="Data.Maybe.Relation.Unary.All.html#3076" class="Function">sequenceM</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3095" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3098" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3099" class="Symbol">)</a> <a id="3101" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3103" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3105" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3108" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3112" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a>
  <a id="3116" href="Data.Maybe.Relation.Unary.All.html#3076" class="Function">sequenceM</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Data.Maybe.Relation.Unary.All.html#2614" class="Function">sequenceA</a> <a id="3138" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="3140" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a>

  <a id="3147" href="Data.Maybe.Relation.Unary.All.html#3147" class="Function">mapM</a> <a id="3152" class="Symbol">:</a> <a id="3154" class="Symbol">∀</a> <a id="3156" class="Symbol">{</a><a id="3157" href="Data.Maybe.Relation.Unary.All.html#3157" class="Bound">q</a><a id="3158" class="Symbol">}</a> <a id="3160" class="Symbol">{</a><a id="3161" href="Data.Maybe.Relation.Unary.All.html#3161" class="Bound">Q</a> <a id="3163" class="Symbol">:</a> <a id="3165" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3170" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="3172" href="Data.Maybe.Relation.Unary.All.html#3157" class="Bound">q</a><a id="3173" class="Symbol">}</a> <a id="3175" class="Symbol">→</a> <a id="3177" class="Symbol">(</a><a id="3178" href="Data.Maybe.Relation.Unary.All.html#3161" class="Bound">Q</a> <a id="3180" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3182" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3184" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3187" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3196" href="Data.Maybe.Relation.Unary.All.html#3161" class="Bound">Q</a> <a id="3198" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3203" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3206" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3210" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3211" class="Symbol">)</a>
  <a id="3215" href="Data.Maybe.Relation.Unary.All.html#3147" class="Function">mapM</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Data.Maybe.Relation.Unary.All.html#2728" class="Function">mapA</a> <a id="3227" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="3229" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a>

  <a id="3236" href="Data.Maybe.Relation.Unary.All.html#3236" class="Function">forM</a> <a id="3241" class="Symbol">:</a> <a id="3243" class="Symbol">∀</a> <a id="3245" class="Symbol">{</a><a id="3246" href="Data.Maybe.Relation.Unary.All.html#3246" class="Bound">q</a><a id="3247" class="Symbol">}</a> <a id="3249" class="Symbol">{</a><a id="3250" href="Data.Maybe.Relation.Unary.All.html#3250" class="Bound">Q</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3259" href="Data.Maybe.Relation.Unary.All.html#2946" class="Bound">A</a> <a id="3261" href="Data.Maybe.Relation.Unary.All.html#3246" class="Bound">q</a><a id="3262" class="Symbol">}</a> <a id="3264" class="Symbol">{</a><a id="3265" href="Data.Maybe.Relation.Unary.All.html#3265" class="Bound">xs</a><a id="3267" class="Symbol">}</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3275" href="Data.Maybe.Relation.Unary.All.html#3250" class="Bound">Q</a> <a id="3277" href="Data.Maybe.Relation.Unary.All.html#3265" class="Bound">xs</a> <a id="3280" class="Symbol">→</a> <a id="3282" class="Symbol">(</a><a id="3283" href="Data.Maybe.Relation.Unary.All.html#3250" class="Bound">Q</a> <a id="3285" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3287" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3289" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3292" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a><a id="3293" class="Symbol">)</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Data.Maybe.Relation.Unary.All.html#2979" class="Bound">M</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3304" href="Data.Maybe.Relation.Unary.All.html#2958" class="Bound">P</a> <a id="3306" href="Data.Maybe.Relation.Unary.All.html#3265" class="Bound">xs</a><a id="3308" class="Symbol">)</a>
  <a id="3312" href="Data.Maybe.Relation.Unary.All.html#3236" class="Function">forM</a> <a id="3317" class="Symbol">=</a> <a id="3319" href="Data.Maybe.Relation.Unary.All.html#2827" class="Function">forA</a> <a id="3324" href="Data.Maybe.Relation.Unary.All.html#2943" class="Bound">p</a> <a id="3326" href="Data.Maybe.Relation.Unary.All.html#3039" class="Function">App</a>

<a id="3331" class="Comment">------------------------------------------------------------------------</a>
<a id="3404" class="Comment">-- Seeing All as a predicate transformer</a>

<a id="3446" class="Keyword">module</a> <a id="3453" href="Data.Maybe.Relation.Unary.All.html#3453" class="Module">_</a> <a id="3455" class="Symbol">{</a><a id="3456" href="Data.Maybe.Relation.Unary.All.html#3456" class="Bound">a</a> <a id="3458" href="Data.Maybe.Relation.Unary.All.html#3458" class="Bound">p</a><a id="3459" class="Symbol">}</a> <a id="3461" class="Symbol">{</a><a id="3462" href="Data.Maybe.Relation.Unary.All.html#3462" class="Bound">A</a> <a id="3464" class="Symbol">:</a> <a id="3466" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3470" href="Data.Maybe.Relation.Unary.All.html#3456" class="Bound">a</a><a id="3471" class="Symbol">}</a> <a id="3473" class="Symbol">{</a><a id="3474" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3476" class="Symbol">:</a> <a id="3478" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3483" href="Data.Maybe.Relation.Unary.All.html#3462" class="Bound">A</a> <a id="3485" href="Data.Maybe.Relation.Unary.All.html#3458" class="Bound">p</a><a id="3486" class="Symbol">}</a> <a id="3488" class="Keyword">where</a>

  <a id="3497" href="Data.Maybe.Relation.Unary.All.html#3497" class="Function">dec</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="3513" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3532" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3533" class="Symbol">)</a>
  <a id="3537" href="Data.Maybe.Relation.Unary.All.html#3497" class="Function">dec</a> <a id="3541" href="Data.Maybe.Relation.Unary.All.html#3541" class="Bound">P-dec</a> <a id="3547" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3556" class="Symbol">=</a> <a id="3558" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3562" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>
  <a id="3572" href="Data.Maybe.Relation.Unary.All.html#3497" class="Function">dec</a> <a id="3576" href="Data.Maybe.Relation.Unary.All.html#3576" class="Bound">P-dec</a> <a id="3582" class="Symbol">(</a><a id="3583" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3588" href="Data.Maybe.Relation.Unary.All.html#3588" class="Bound">x</a><a id="3589" class="Symbol">)</a> <a id="3591" class="Symbol">=</a> <a id="3593" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="3601" href="Data.Maybe.Relation.Unary.All.html#1464" class="Function">just-equivalence</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Data.Maybe.Relation.Unary.All.html#3576" class="Bound">P-dec</a> <a id="3625" href="Data.Maybe.Relation.Unary.All.html#3588" class="Bound">x</a><a id="3626" class="Symbol">)</a>

  <a id="3631" href="Data.Maybe.Relation.Unary.All.html#3631" class="Function">universal</a> <a id="3641" class="Symbol">:</a> <a id="3643" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3653" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3672" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3673" class="Symbol">)</a>
  <a id="3677" href="Data.Maybe.Relation.Unary.All.html#3631" class="Function">universal</a> <a id="3687" href="Data.Maybe.Relation.Unary.All.html#3687" class="Bound">P-universal</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3705" href="Data.Maybe.Relation.Unary.All.html#3705" class="Bound">x</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Symbol">=</a> <a id="3710" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Data.Maybe.Relation.Unary.All.html#3687" class="Bound">P-universal</a> <a id="3728" href="Data.Maybe.Relation.Unary.All.html#3705" class="Bound">x</a><a id="3729" class="Symbol">)</a>
  <a id="3733" href="Data.Maybe.Relation.Unary.All.html#3631" class="Function">universal</a> <a id="3743" href="Data.Maybe.Relation.Unary.All.html#3743" class="Bound">P-universal</a> <a id="3755" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="3764" class="Symbol">=</a> <a id="3766" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>

  <a id="3777" href="Data.Maybe.Relation.Unary.All.html#3777" class="Function">irrelevant</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3801" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a> <a id="3803" class="Symbol">→</a> <a id="3805" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3821" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3822" class="Symbol">)</a>
  <a id="3826" href="Data.Maybe.Relation.Unary.All.html#3777" class="Function">irrelevant</a> <a id="3837" href="Data.Maybe.Relation.Unary.All.html#3837" class="Bound">P-irrelevant</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3856" href="Data.Maybe.Relation.Unary.All.html#3856" class="Bound">p</a><a id="3857" class="Symbol">)</a> <a id="3859" class="Symbol">(</a><a id="3860" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3865" href="Data.Maybe.Relation.Unary.All.html#3865" class="Bound">q</a><a id="3866" class="Symbol">)</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3875" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">just</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Data.Maybe.Relation.Unary.All.html#3837" class="Bound">P-irrelevant</a> <a id="3894" href="Data.Maybe.Relation.Unary.All.html#3856" class="Bound">p</a> <a id="3896" href="Data.Maybe.Relation.Unary.All.html#3865" class="Bound">q</a><a id="3897" class="Symbol">)</a>
  <a id="3901" href="Data.Maybe.Relation.Unary.All.html#3777" class="Function">irrelevant</a> <a id="3912" href="Data.Maybe.Relation.Unary.All.html#3912" class="Bound">P-irrelevant</a> <a id="3925" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>  <a id="3934" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a>  <a id="3943" class="Symbol">=</a> <a id="3945" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3953" href="Data.Maybe.Relation.Unary.All.html#3953" class="Function">satisfiable</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="3984" href="Data.Maybe.Relation.Unary.All.html#3474" class="Bound">P</a><a id="3985" class="Symbol">)</a>
  <a id="3989" href="Data.Maybe.Relation.Unary.All.html#3953" class="Function">satisfiable</a> <a id="4001" class="Symbol">=</a> <a id="4003" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4013" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">nothing</a></pre></body></html>


==> anc/html/Data.Maybe.Relation.Unary.Any.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Any (Data.Maybe.Relation.Unary.Any)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe.Relation.Unary.Any</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Maybes where one of the elements satisfies a given property</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="372" class="Symbol">;</a> <a id="374" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="387" class="Symbol">)</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">Product</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Data.Product.Base.html#852" class="Function">∃</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="443" class="Symbol">;</a> <a id="445" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Function.Base.html" class="Module">Function.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Function.Base.html#704" class="Function">id</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="526" class="Symbol">;</a> <a id="528" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Level.html" class="Module">Level</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">;</a> <a id="565" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="635" class="Symbol">;</a> <a id="637" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="688" class="Symbol">;</a> <a id="690" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a><a id="693" class="Symbol">;</a> <a id="695" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="704" class="Symbol">;</a> <a id="706" href="Relation.Unary.html#3969" class="Function">Irrelevant</a><a id="716" class="Symbol">;</a> <a id="718" href="Relation.Unary.html#3519" class="Function">Satisfiable</a><a id="729" class="Symbol">)</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">Dec</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="796" class="Symbol">)</a>

<a id="799" class="Comment">------------------------------------------------------------------------</a>
<a id="872" class="Comment">-- Definition</a>

<a id="887" class="Keyword">data</a> <a id="Any"></a><a id="892" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="896" class="Symbol">{</a><a id="897" href="Data.Maybe.Relation.Unary.Any.html#897" class="Bound">a</a> <a id="899" href="Data.Maybe.Relation.Unary.Any.html#899" class="Bound">p</a><a id="900" class="Symbol">}</a> <a id="902" class="Symbol">{</a><a id="903" href="Data.Maybe.Relation.Unary.Any.html#903" class="Bound">A</a> <a id="905" class="Symbol">:</a> <a id="907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="911" href="Data.Maybe.Relation.Unary.Any.html#897" class="Bound">a</a><a id="912" class="Symbol">}</a> <a id="914" class="Symbol">(</a><a id="915" href="Data.Maybe.Relation.Unary.Any.html#915" class="Bound">P</a> <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="924" href="Data.Maybe.Relation.Unary.Any.html#903" class="Bound">A</a> <a id="926" href="Data.Maybe.Relation.Unary.Any.html#899" class="Bound">p</a><a id="927" class="Symbol">)</a> <a id="929" class="Symbol">:</a> <a id="931" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="936" class="Symbol">(</a><a id="937" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="943" href="Data.Maybe.Relation.Unary.Any.html#903" class="Bound">A</a><a id="944" class="Symbol">)</a> <a id="946" class="Symbol">(</a><a id="947" href="Data.Maybe.Relation.Unary.Any.html#897" class="Bound">a</a> <a id="949" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="951" href="Data.Maybe.Relation.Unary.Any.html#899" class="Bound">p</a><a id="952" class="Symbol">)</a> <a id="954" class="Keyword">where</a>
  <a id="Any.just"></a><a id="962" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="967" class="Symbol">:</a> <a id="969" class="Symbol">∀</a> <a id="971" class="Symbol">{</a><a id="972" href="Data.Maybe.Relation.Unary.Any.html#972" class="Bound">x</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">→</a> <a id="977" href="Data.Maybe.Relation.Unary.Any.html#915" class="Bound">P</a> <a id="979" href="Data.Maybe.Relation.Unary.Any.html#972" class="Bound">x</a> <a id="981" class="Symbol">→</a> <a id="983" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="987" href="Data.Maybe.Relation.Unary.Any.html#915" class="Bound">P</a> <a id="989" class="Symbol">(</a><a id="990" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="995" href="Data.Maybe.Relation.Unary.Any.html#972" class="Bound">x</a><a id="996" class="Symbol">)</a>

<a id="999" class="Comment">------------------------------------------------------------------------</a>
<a id="1072" class="Comment">-- Basic operations</a>

<a id="1093" class="Keyword">module</a> <a id="1100" href="Data.Maybe.Relation.Unary.Any.html#1100" class="Module">_</a> <a id="1102" class="Symbol">{</a><a id="1103" href="Data.Maybe.Relation.Unary.Any.html#1103" class="Bound">a</a> <a id="1105" href="Data.Maybe.Relation.Unary.Any.html#1105" class="Bound">p</a><a id="1106" class="Symbol">}</a> <a id="1108" class="Symbol">{</a><a id="1109" href="Data.Maybe.Relation.Unary.Any.html#1109" class="Bound">A</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1117" href="Data.Maybe.Relation.Unary.Any.html#1103" class="Bound">a</a><a id="1118" class="Symbol">}</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1130" href="Data.Maybe.Relation.Unary.Any.html#1109" class="Bound">A</a> <a id="1132" href="Data.Maybe.Relation.Unary.Any.html#1105" class="Bound">p</a><a id="1133" class="Symbol">}</a> <a id="1135" class="Keyword">where</a>

  <a id="1144" href="Data.Maybe.Relation.Unary.Any.html#1144" class="Function">drop-just</a> <a id="1154" class="Symbol">:</a> <a id="1156" class="Symbol">∀</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Data.Maybe.Relation.Unary.Any.html#1159" class="Bound">x</a><a id="1160" class="Symbol">}</a> <a id="1162" class="Symbol">→</a> <a id="1164" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1168" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1176" href="Data.Maybe.Relation.Unary.Any.html#1159" class="Bound">x</a><a id="1177" class="Symbol">)</a> <a id="1179" class="Symbol">→</a> <a id="1181" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1183" href="Data.Maybe.Relation.Unary.Any.html#1159" class="Bound">x</a>
  <a id="1187" href="Data.Maybe.Relation.Unary.Any.html#1144" class="Function">drop-just</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1203" href="Data.Maybe.Relation.Unary.Any.html#1203" class="Bound">px</a><a id="1205" class="Symbol">)</a> <a id="1207" class="Symbol">=</a> <a id="1209" href="Data.Maybe.Relation.Unary.Any.html#1203" class="Bound">px</a>

  <a id="1215" href="Data.Maybe.Relation.Unary.Any.html#1215" class="Function">just-equivalence</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Data.Maybe.Relation.Unary.Any.html#1237" class="Bound">x</a><a id="1238" class="Symbol">}</a> <a id="1240" class="Symbol">→</a> <a id="1242" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1244" href="Data.Maybe.Relation.Unary.Any.html#1237" class="Bound">x</a> <a id="1246" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1248" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1252" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1254" class="Symbol">(</a><a id="1255" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1260" href="Data.Maybe.Relation.Unary.Any.html#1237" class="Bound">x</a><a id="1261" class="Symbol">)</a>
  <a id="1265" href="Data.Maybe.Relation.Unary.Any.html#1215" class="Function">just-equivalence</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1288" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1293" href="Data.Maybe.Relation.Unary.Any.html#1144" class="Function">drop-just</a>

  <a id="1306" href="Data.Maybe.Relation.Unary.Any.html#1306" class="Function">map</a> <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">∀</a> <a id="1314" class="Symbol">{</a><a id="1315" href="Data.Maybe.Relation.Unary.Any.html#1315" class="Bound">q</a><a id="1316" class="Symbol">}</a> <a id="1318" class="Symbol">{</a><a id="1319" href="Data.Maybe.Relation.Unary.Any.html#1319" class="Bound">Q</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1328" href="Data.Maybe.Relation.Unary.Any.html#1109" class="Bound">A</a> <a id="1330" href="Data.Maybe.Relation.Unary.Any.html#1315" class="Bound">q</a><a id="1331" class="Symbol">}</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1337" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1339" href="Data.Maybe.Relation.Unary.Any.html#1319" class="Bound">Q</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1347" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1349" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1351" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1355" href="Data.Maybe.Relation.Unary.Any.html#1319" class="Bound">Q</a>
  <a id="1359" href="Data.Maybe.Relation.Unary.Any.html#1306" class="Function">map</a> <a id="1363" href="Data.Maybe.Relation.Unary.Any.html#1363" class="Bound">f</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1371" href="Data.Maybe.Relation.Unary.Any.html#1371" class="Bound">px</a><a id="1373" class="Symbol">)</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Data.Maybe.Relation.Unary.Any.html#1363" class="Bound">f</a> <a id="1385" href="Data.Maybe.Relation.Unary.Any.html#1371" class="Bound">px</a><a id="1387" class="Symbol">)</a>

  <a id="1392" href="Data.Maybe.Relation.Unary.Any.html#1392" class="Function">satisfied</a> <a id="1402" class="Symbol">:</a> <a id="1404" class="Symbol">∀</a> <a id="1406" class="Symbol">{</a><a id="1407" href="Data.Maybe.Relation.Unary.Any.html#1407" class="Bound">x</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1416" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a> <a id="1418" href="Data.Maybe.Relation.Unary.Any.html#1407" class="Bound">x</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1424" href="Data.Maybe.Relation.Unary.Any.html#1121" class="Bound">P</a>
  <a id="1428" href="Data.Maybe.Relation.Unary.Any.html#1392" class="Function">satisfied</a> <a id="1438" class="Symbol">(</a><a id="1439" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1444" href="Data.Maybe.Relation.Unary.Any.html#1444" class="Bound">p</a><a id="1445" class="Symbol">)</a> <a id="1447" class="Symbol">=</a> <a id="1449" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1452" href="Data.Maybe.Relation.Unary.Any.html#1444" class="Bound">p</a>

<a id="1455" class="Comment">------------------------------------------------------------------------</a>
<a id="1528" class="Comment">-- (un/)zip(/With)</a>

<a id="1548" class="Keyword">module</a> <a id="1555" href="Data.Maybe.Relation.Unary.Any.html#1555" class="Module">_</a> <a id="1557" class="Symbol">{</a><a id="1558" href="Data.Maybe.Relation.Unary.Any.html#1558" class="Bound">a</a> <a id="1560" href="Data.Maybe.Relation.Unary.Any.html#1560" class="Bound">p</a> <a id="1562" href="Data.Maybe.Relation.Unary.Any.html#1562" class="Bound">q</a> <a id="1564" href="Data.Maybe.Relation.Unary.Any.html#1564" class="Bound">r</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">{</a><a id="1568" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1576" href="Data.Maybe.Relation.Unary.Any.html#1558" class="Bound">a</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1589" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1591" href="Data.Maybe.Relation.Unary.Any.html#1560" class="Bound">p</a><a id="1592" class="Symbol">}</a> <a id="1594" class="Symbol">{</a><a id="1595" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1597" class="Symbol">:</a> <a id="1599" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1604" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1606" href="Data.Maybe.Relation.Unary.Any.html#1562" class="Bound">q</a><a id="1607" class="Symbol">}</a> <a id="1609" class="Symbol">{</a><a id="1610" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1619" href="Data.Maybe.Relation.Unary.Any.html#1568" class="Bound">A</a> <a id="1621" href="Data.Maybe.Relation.Unary.Any.html#1564" class="Bound">r</a><a id="1622" class="Symbol">}</a> <a id="1624" class="Keyword">where</a>

  <a id="1633" href="Data.Maybe.Relation.Unary.Any.html#1633" class="Function">zipWith</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1645" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1647" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1649" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1651" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a> <a id="1653" class="Symbol">→</a> <a id="1655" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1659" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1661" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1663" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1667" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1669" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1671" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1675" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a>
  <a id="1679" href="Data.Maybe.Relation.Unary.Any.html#1633" class="Function">zipWith</a> <a id="1687" href="Data.Maybe.Relation.Unary.Any.html#1687" class="Bound">f</a> <a id="1689" class="Symbol">(</a><a id="1690" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1695" href="Data.Maybe.Relation.Unary.Any.html#1695" class="Bound">px</a> <a id="1698" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1700" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1705" href="Data.Maybe.Relation.Unary.Any.html#1705" class="Bound">qx</a><a id="1707" class="Symbol">)</a> <a id="1709" class="Symbol">=</a> <a id="1711" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Data.Maybe.Relation.Unary.Any.html#1687" class="Bound">f</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Data.Maybe.Relation.Unary.Any.html#1695" class="Bound">px</a> <a id="1723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1725" href="Data.Maybe.Relation.Unary.Any.html#1705" class="Bound">qx</a><a id="1727" class="Symbol">))</a>

  <a id="1733" href="Data.Maybe.Relation.Unary.Any.html#1733" class="Function">unzipWith</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1747" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1749" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1751" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1753" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a> <a id="1755" class="Symbol">→</a> <a id="1757" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1761" href="Data.Maybe.Relation.Unary.Any.html#1580" class="Bound">P</a> <a id="1763" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1765" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1769" href="Data.Maybe.Relation.Unary.Any.html#1595" class="Bound">Q</a> <a id="1771" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1773" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1777" href="Data.Maybe.Relation.Unary.Any.html#1610" class="Bound">R</a>
  <a id="1781" href="Data.Maybe.Relation.Unary.Any.html#1733" class="Function">unzipWith</a> <a id="1791" href="Data.Maybe.Relation.Unary.Any.html#1791" class="Bound">f</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1799" href="Data.Maybe.Relation.Unary.Any.html#1799" class="Bound">px</a><a id="1801" class="Symbol">)</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1817" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1822" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Data.Maybe.Relation.Unary.Any.html#1791" class="Bound">f</a> <a id="1830" href="Data.Maybe.Relation.Unary.Any.html#1799" class="Bound">px</a><a id="1832" class="Symbol">)</a>

<a id="1835" class="Keyword">module</a> <a id="1842" href="Data.Maybe.Relation.Unary.Any.html#1842" class="Module">_</a> <a id="1844" class="Symbol">{</a><a id="1845" href="Data.Maybe.Relation.Unary.Any.html#1845" class="Bound">a</a> <a id="1847" href="Data.Maybe.Relation.Unary.Any.html#1847" class="Bound">p</a> <a id="1849" href="Data.Maybe.Relation.Unary.Any.html#1849" class="Bound">q</a><a id="1850" class="Symbol">}</a> <a id="1852" class="Symbol">{</a><a id="1853" href="Data.Maybe.Relation.Unary.Any.html#1853" class="Bound">A</a> <a id="1855" class="Symbol">:</a> <a id="1857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1861" href="Data.Maybe.Relation.Unary.Any.html#1845" class="Bound">a</a><a id="1862" class="Symbol">}</a> <a id="1864" class="Symbol">{</a><a id="1865" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1867" class="Symbol">:</a> <a id="1869" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1874" href="Data.Maybe.Relation.Unary.Any.html#1853" class="Bound">A</a> <a id="1876" href="Data.Maybe.Relation.Unary.Any.html#1847" class="Bound">p</a><a id="1877" class="Symbol">}</a> <a id="1879" class="Symbol">{</a><a id="1880" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a> <a id="1882" class="Symbol">:</a> <a id="1884" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1889" href="Data.Maybe.Relation.Unary.Any.html#1853" class="Bound">A</a> <a id="1891" href="Data.Maybe.Relation.Unary.Any.html#1849" class="Bound">q</a><a id="1892" class="Symbol">}</a> <a id="1894" class="Keyword">where</a>

  <a id="1903" href="Data.Maybe.Relation.Unary.Any.html#1903" class="Function">zip</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1913" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1915" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1917" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1921" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a> <a id="1923" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1925" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1932" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1934" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a><a id="1935" class="Symbol">)</a>
  <a id="1939" href="Data.Maybe.Relation.Unary.Any.html#1903" class="Function">zip</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Data.Maybe.Relation.Unary.Any.html#1633" class="Function">zipWith</a> <a id="1953" href="Function.Base.html#704" class="Function">id</a>

  <a id="1959" href="Data.Maybe.Relation.Unary.Any.html#1959" class="Function">unzip</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1974" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1976" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a><a id="1977" class="Symbol">)</a> <a id="1979" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1981" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1985" href="Data.Maybe.Relation.Unary.Any.html#1865" class="Bound">P</a> <a id="1987" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="1989" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="1993" href="Data.Maybe.Relation.Unary.Any.html#1880" class="Bound">Q</a>
  <a id="1997" href="Data.Maybe.Relation.Unary.Any.html#1959" class="Function">unzip</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Data.Maybe.Relation.Unary.Any.html#1733" class="Function">unzipWith</a> <a id="2015" href="Function.Base.html#704" class="Function">id</a>

<a id="2019" class="Comment">------------------------------------------------------------------------</a>
<a id="2092" class="Comment">-- Seeing Any as a predicate transformer</a>

<a id="2134" class="Keyword">module</a> <a id="2141" href="Data.Maybe.Relation.Unary.Any.html#2141" class="Module">_</a> <a id="2143" class="Symbol">{</a><a id="2144" href="Data.Maybe.Relation.Unary.Any.html#2144" class="Bound">a</a> <a id="2146" href="Data.Maybe.Relation.Unary.Any.html#2146" class="Bound">p</a><a id="2147" class="Symbol">}</a> <a id="2149" class="Symbol">{</a><a id="2150" href="Data.Maybe.Relation.Unary.Any.html#2150" class="Bound">A</a> <a id="2152" class="Symbol">:</a> <a id="2154" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2158" href="Data.Maybe.Relation.Unary.Any.html#2144" class="Bound">a</a><a id="2159" class="Symbol">}</a> <a id="2161" class="Symbol">{</a><a id="2162" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2164" class="Symbol">:</a> <a id="2166" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2171" href="Data.Maybe.Relation.Unary.Any.html#2150" class="Bound">A</a> <a id="2173" href="Data.Maybe.Relation.Unary.Any.html#2146" class="Bound">p</a><a id="2174" class="Symbol">}</a> <a id="2176" class="Keyword">where</a>

  <a id="2185" href="Data.Maybe.Relation.Unary.Any.html#2185" class="Function">dec</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2201" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2215" class="Symbol">(</a><a id="2216" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="2220" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a><a id="2221" class="Symbol">)</a>
  <a id="2225" href="Data.Maybe.Relation.Unary.Any.html#2185" class="Function">dec</a> <a id="2229" href="Data.Maybe.Relation.Unary.Any.html#2229" class="Bound">P-dec</a> <a id="2235" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="2244" class="Symbol">=</a> <a id="2246" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2249" class="Symbol">λ</a> <a id="2251" class="Symbol">()</a>
  <a id="2256" href="Data.Maybe.Relation.Unary.Any.html#2185" class="Function">dec</a> <a id="2260" href="Data.Maybe.Relation.Unary.Any.html#2260" class="Bound">P-dec</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2272" href="Data.Maybe.Relation.Unary.Any.html#2272" class="Bound">x</a><a id="2273" class="Symbol">)</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="2285" href="Data.Maybe.Relation.Unary.Any.html#1215" class="Function">just-equivalence</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Data.Maybe.Relation.Unary.Any.html#2260" class="Bound">P-dec</a> <a id="2309" href="Data.Maybe.Relation.Unary.Any.html#2272" class="Bound">x</a><a id="2310" class="Symbol">)</a>

  <a id="2315" href="Data.Maybe.Relation.Unary.Any.html#2315" class="Function">irrelevant</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="2339" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="2359" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a><a id="2360" class="Symbol">)</a>
  <a id="2364" href="Data.Maybe.Relation.Unary.Any.html#2315" class="Function">irrelevant</a> <a id="2375" href="Data.Maybe.Relation.Unary.Any.html#2375" class="Bound">P-irrelevant</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2394" href="Data.Maybe.Relation.Unary.Any.html#2394" class="Bound">p</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2403" href="Data.Maybe.Relation.Unary.Any.html#2403" class="Bound">q</a><a id="2404" class="Symbol">)</a> <a id="2406" class="Symbol">=</a> <a id="2408" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2413" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Data.Maybe.Relation.Unary.Any.html#2375" class="Bound">P-irrelevant</a> <a id="2432" href="Data.Maybe.Relation.Unary.Any.html#2394" class="Bound">p</a> <a id="2434" href="Data.Maybe.Relation.Unary.Any.html#2403" class="Bound">q</a><a id="2435" class="Symbol">)</a>

  <a id="2440" href="Data.Maybe.Relation.Unary.Any.html#2440" class="Function">satisfiable</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2466" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="2487" href="Data.Maybe.Relation.Unary.Any.html#2162" class="Bound">P</a><a id="2488" class="Symbol">)</a>
  <a id="2492" href="Data.Maybe.Relation.Unary.Any.html#2440" class="Function">satisfiable</a> <a id="2504" href="Data.Maybe.Relation.Unary.Any.html#2504" class="Bound">P-satisfiable</a> <a id="2518" class="Symbol">=</a> <a id="2520" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2532" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2537" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="2542" href="Data.Maybe.Relation.Unary.Any.html#2504" class="Bound">P-satisfiable</a></pre></body></html>


==> anc/html/Data.Maybe.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Maybe (Data.Maybe)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Maybe</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The Maybe type</a>
<a id="124" class="Comment">------------------------------------------------------------------------</a>

<a id="198" class="Symbol">{-#</a> <a id="202" class="Keyword">OPTIONS</a> <a id="210" class="Pragma">--cubical-compatible</a> <a id="231" class="Pragma">--safe</a> <a id="238" class="Symbol">#-}</a>

<a id="243" class="Keyword">module</a> <a id="250" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="261" class="Keyword">where</a>

<a id="268" class="Keyword">open</a> <a id="273" class="Keyword">import</a> <a id="280" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="291" class="Keyword">using</a> <a id="297" class="Symbol">(</a><a id="298" href="Data.Empty.html#914" class="Function">⊥</a><a id="299" class="Symbol">)</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="336" class="Symbol">)</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="373" class="Symbol">)</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a><a id="481" class="Symbol">;</a> <a id="483" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Level.html" class="Module">Level</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="519" class="Symbol">)</a>

<a id="522" class="Keyword">private</a>
  <a id="532" class="Keyword">variable</a>
    <a id="545" href="Data.Maybe.html#545" class="Generalizable">a</a> <a id="547" class="Symbol">:</a> <a id="549" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="559" href="Data.Maybe.html#559" class="Generalizable">A</a> <a id="561" class="Symbol">:</a> <a id="563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="567" href="Data.Maybe.html#545" class="Generalizable">a</a>

<a id="570" class="Comment">------------------------------------------------------------------------</a>
<a id="643" class="Comment">-- The base type and some operations</a>

<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="709" class="Keyword">public</a>

<a id="717" class="Comment">------------------------------------------------------------------------</a>
<a id="790" class="Comment">-- Using Any and All to define Is-just and Is-nothing</a>

<a id="Is-just"></a><a id="845" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="853" class="Symbol">:</a> <a id="855" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="861" href="Data.Maybe.html#559" class="Generalizable">A</a> <a id="863" class="Symbol">→</a> <a id="865" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="869" class="Symbol">_</a>
<a id="871" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="879" class="Symbol">=</a> <a id="881" href="Data.Maybe.Relation.Unary.Any.html#892" class="Datatype">Any</a> <a id="885" class="Symbol">(λ</a> <a id="888" href="Data.Maybe.html#888" class="Bound">_</a> <a id="890" class="Symbol">→</a> <a id="892" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="893" class="Symbol">)</a>

<a id="Is-nothing"></a><a id="896" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="907" class="Symbol">:</a> <a id="909" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="915" href="Data.Maybe.html#559" class="Generalizable">A</a> <a id="917" class="Symbol">→</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="923" class="Symbol">_</a>
<a id="925" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="936" class="Symbol">=</a> <a id="938" href="Data.Maybe.Relation.Unary.All.html#1112" class="Datatype">All</a> <a id="942" class="Symbol">(λ</a> <a id="945" href="Data.Maybe.html#945" class="Bound">_</a> <a id="947" class="Symbol">→</a> <a id="949" href="Data.Empty.html#914" class="Function">⊥</a><a id="950" class="Symbol">)</a>

<a id="to-witness"></a><a id="953" href="Data.Maybe.html#953" class="Function">to-witness</a> <a id="964" class="Symbol">:</a> <a id="966" class="Symbol">∀</a> <a id="968" class="Symbol">{</a><a id="969" href="Data.Maybe.html#969" class="Bound">m</a> <a id="971" class="Symbol">:</a> <a id="973" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="979" href="Data.Maybe.html#559" class="Generalizable">A</a><a id="980" class="Symbol">}</a> <a id="982" class="Symbol">→</a> <a id="984" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="992" href="Data.Maybe.html#969" class="Bound">m</a> <a id="994" class="Symbol">→</a> <a id="996" href="Data.Maybe.html#559" class="Generalizable">A</a>
<a id="998" href="Data.Maybe.html#953" class="Function">to-witness</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1015" class="Symbol">{</a><a id="1016" class="Argument">x</a> <a id="1018" class="Symbol">=</a> <a id="1020" href="Data.Maybe.html#1020" class="Bound">p</a><a id="1021" class="Symbol">}</a> <a id="1023" class="Symbol">_)</a> <a id="1026" class="Symbol">=</a> <a id="1028" href="Data.Maybe.html#1020" class="Bound">p</a>

<a id="to-witness-T"></a><a id="1031" href="Data.Maybe.html#1031" class="Function">to-witness-T</a> <a id="1044" class="Symbol">:</a> <a id="1046" class="Symbol">∀</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.Maybe.html#1049" class="Bound">m</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1059" href="Data.Maybe.html#559" class="Generalizable">A</a><a id="1060" class="Symbol">)</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Data.Maybe.Base.html#1117" class="Function">is-just</a> <a id="1075" href="Data.Maybe.html#1049" class="Bound">m</a><a id="1076" class="Symbol">)</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Data.Maybe.html#559" class="Generalizable">A</a>
<a id="1082" href="Data.Maybe.html#1031" class="Function">to-witness-T</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1101" href="Data.Maybe.html#1101" class="Bound">p</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">_</a>  <a id="1107" class="Symbol">=</a> <a id="1109" href="Data.Maybe.html#1101" class="Bound">p</a></pre></body></html>


==> anc/html/Data.Nat.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Nat.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers, basic types and operations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="294" class="Comment">-- naturals.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">module</a> <a id="360" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="428" class="Symbol">;</a> <a id="430" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="456" class="Symbol">;</a> <a id="458" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a><a id="523" class="Symbol">;</a> <a id="525" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="568" class="Symbol">;</a> <a id="570" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="574" class="Symbol">;</a> <a id="576" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="581" class="Symbol">;</a> <a id="583" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="584" class="Symbol">;</a> <a id="586" href="Data.Bool.Base.html#951" class="Function">not</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Parity.Base.html#604" class="Datatype">Parity</a><a id="633" class="Symbol">;</a> <a id="635" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a><a id="637" class="Symbol">;</a> <a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a><a id="641" class="Symbol">)</a>
<a id="643" class="Keyword">open</a> <a id="648" class="Keyword">import</a> <a id="655" href="Level.html" class="Module">Level</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Level.html#521" class="Function">0ℓ</a><a id="670" class="Symbol">)</a>
<a id="672" class="Keyword">open</a> <a id="677" class="Keyword">import</a> <a id="684" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="801" class="Symbol">)</a>
<a id="803" class="Keyword">open</a> <a id="808" class="Keyword">import</a> <a id="815" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="846" class="Keyword">using</a> <a id="852" class="Symbol">(</a><a id="853" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="855" class="Symbol">;</a> <a id="857" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="870" class="Symbol">)</a>
<a id="872" class="Keyword">open</a> <a id="877" class="Keyword">import</a> <a id="884" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="899" class="Keyword">using</a> <a id="905" class="Symbol">(</a><a id="906" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="910" class="Symbol">)</a>

<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Types</a>

<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1025" class="Keyword">public</a>
  <a id="1034" class="Keyword">using</a> <a id="1040" class="Symbol">(</a><a id="1041" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1045" class="Symbol">;</a> <a id="1047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1050" class="Symbol">)</a> <a id="1052" class="Keyword">renaming</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Agda.Builtin.Nat.html#203" class="Datatype">Nat</a> <a id="1066" class="Symbol">to</a> <a id="1069" class="Datatype">ℕ</a><a id="1070" class="Symbol">)</a>

<a id="1073" class="Comment">--smart constructor</a>
<a id="1093" class="Keyword">pattern</a> <a id="2+"></a><a id="1101" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="1104" href="Data.Nat.Base.html#1117" class="Bound">n</a> <a id="1106" class="Symbol">=</a> <a id="1108" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1117" href="Data.Nat.Base.html#1117" class="Bound">n</a><a id="1118" class="Symbol">)</a>

<a id="1121" class="Comment">------------------------------------------------------------------------</a>
<a id="1194" class="Comment">-- Boolean equality relation</a>

<a id="1224" class="Keyword">open</a> <a id="1229" class="Keyword">import</a> <a id="1236" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1253" class="Keyword">public</a>
  <a id="1262" class="Keyword">using</a> <a id="1268" class="Symbol">()</a> <a id="1271" class="Keyword">renaming</a> <a id="1280" class="Symbol">(</a><a id="1281" href="Agda.Builtin.Nat.html#631" class="Primitive Operator">_==_</a> <a id="1286" class="Symbol">to</a> <a id="1289" class="Primitive Operator">_≡ᵇ_</a><a id="1293" class="Symbol">)</a>

<a id="1296" class="Comment">------------------------------------------------------------------------</a>
<a id="1369" class="Comment">-- Boolean ordering relation</a>

<a id="1399" class="Keyword">open</a> <a id="1404" class="Keyword">import</a> <a id="1411" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="1428" class="Keyword">public</a>
  <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">()</a> <a id="1446" class="Keyword">renaming</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Agda.Builtin.Nat.html#757" class="Primitive Operator">_&lt;_</a> <a id="1460" class="Symbol">to</a> <a id="1463" class="Primitive Operator">_&lt;ᵇ_</a><a id="1467" class="Symbol">)</a>

<a id="1470" class="Keyword">infix</a> <a id="1476" class="Number">4</a> <a id="1478" href="Data.Nat.Base.html#1483" class="Function Operator">_≤ᵇ_</a>
<a id="_≤ᵇ_"></a><a id="1483" href="Data.Nat.Base.html#1483" class="Function Operator">_≤ᵇ_</a> <a id="1488" class="Symbol">:</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Data.Nat.Base.html#1491" class="Bound">m</a> <a id="1493" href="Data.Nat.Base.html#1493" class="Bound">n</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="1507" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1513" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1516" href="Data.Nat.Base.html#1516" class="Bound">n</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="1525" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1529" href="Data.Nat.Base.html#1529" class="Bound">m</a> <a id="1531" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1534" href="Data.Nat.Base.html#1534" class="Bound">n</a> <a id="1536" class="Symbol">=</a> <a id="1538" href="Data.Nat.Base.html#1529" class="Bound">m</a> <a id="1540" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="1543" href="Data.Nat.Base.html#1534" class="Bound">n</a>

<a id="1546" class="Comment">------------------------------------------------------------------------</a>
<a id="1619" class="Comment">-- Standard ordering relations</a>

<a id="1651" class="Keyword">infix</a> <a id="1657" class="Number">4</a> <a id="1659" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1663" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1667" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="1671" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="1675" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="1679" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a> <a id="1683" href="Data.Nat.Base.html#2389" class="Function Operator">_≱_</a> <a id="1687" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a>

<a id="1692" class="Keyword">data</a> <a id="_≤_"></a><a id="1697" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1707" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="1709" href="Level.html#521" class="Function">0ℓ</a> <a id="1712" class="Keyword">where</a>
  <a id="_≤_.z≤n"></a><a id="1720" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="1724" class="Symbol">:</a> <a id="1726" class="Symbol">∀</a> <a id="1728" class="Symbol">{</a><a id="1729" href="Data.Nat.Base.html#1729" class="Bound">n</a><a id="1730" class="Symbol">}</a>                 <a id="1748" class="Symbol">→</a> <a id="1750" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="1756" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1758" href="Data.Nat.Base.html#1729" class="Bound">n</a>
  <a id="_≤_.s≤s"></a><a id="1762" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1766" class="Symbol">:</a> <a id="1768" class="Symbol">∀</a> <a id="1770" class="Symbol">{</a><a id="1771" href="Data.Nat.Base.html#1771" class="Bound">m</a> <a id="1773" href="Data.Nat.Base.html#1773" class="Bound">n</a><a id="1774" class="Symbol">}</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Data.Nat.Base.html#1777" class="Bound">m≤n</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Data.Nat.Base.html#1771" class="Bound">m</a> <a id="1785" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1787" href="Data.Nat.Base.html#1773" class="Bound">n</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1796" href="Data.Nat.Base.html#1771" class="Bound">m</a> <a id="1798" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1804" href="Data.Nat.Base.html#1773" class="Bound">n</a>

<a id="_&lt;_"></a><a id="1807" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1817" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="1819" href="Level.html#521" class="Function">0ℓ</a>
<a id="1822" href="Data.Nat.Base.html#1822" class="Bound">m</a> <a id="1824" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1826" href="Data.Nat.Base.html#1826" class="Bound">n</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1834" href="Data.Nat.Base.html#1822" class="Bound">m</a> <a id="1836" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1838" href="Data.Nat.Base.html#1826" class="Bound">n</a>

<a id="1841" class="Comment">-- Smart constructors of _&lt;_</a>

<a id="1871" class="Keyword">pattern</a> <a id="z&lt;s"></a><a id="1879" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>     <a id="1887" class="Symbol">{</a><a id="1888" href="Data.Nat.Base.html#1907" class="Bound">n</a><a id="1889" class="Symbol">}</a>     <a id="1895" class="Symbol">=</a> <a id="1897" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="1906" class="Symbol">{</a><a id="1907" href="Data.Nat.Base.html#1907" class="Bound">n</a><a id="1908" class="Symbol">})</a>
<a id="1911" class="Keyword">pattern</a> <a id="s&lt;s"></a><a id="1919" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="1923" class="Symbol">{</a><a id="1924" href="Data.Nat.Base.html#1942" class="Bound">m</a><a id="1925" class="Symbol">}</a> <a id="1927" class="Symbol">{</a><a id="1928" href="Data.Nat.Base.html#1946" class="Bound">n</a><a id="1929" class="Symbol">}</a> <a id="1931" href="Data.Nat.Base.html#1949" class="Bound">m&lt;n</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1941" class="Symbol">{</a><a id="1942" href="Data.Nat.Base.html#1942" class="Bound">m</a><a id="1943" class="Symbol">}</a> <a id="1945" class="Symbol">{</a><a id="1946" href="Data.Nat.Base.html#1946" class="Bound">n</a><a id="1947" class="Symbol">}</a> <a id="1949" href="Data.Nat.Base.html#1949" class="Bound">m&lt;n</a>
<a id="1953" class="Keyword">pattern</a> <a id="sz&lt;ss"></a><a id="1961" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a>   <a id="1969" class="Symbol">{</a><a id="1970" href="Data.Nat.Base.html#1989" class="Bound">n</a><a id="1971" class="Symbol">}</a>     <a id="1977" class="Symbol">=</a> <a id="1979" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="1988" class="Symbol">{</a><a id="1989" href="Data.Nat.Base.html#1989" class="Bound">n</a><a id="1990" class="Symbol">})</a>

<a id="1994" class="Comment">-- Smart destructors of _≤_, _&lt;_</a>

<a id="s≤s⁻¹"></a><a id="2028" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">∀</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.Nat.Base.html#2039" class="Bound">m</a> <a id="2041" href="Data.Nat.Base.html#2041" class="Bound">n</a><a id="2042" class="Symbol">}</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2050" href="Data.Nat.Base.html#2039" class="Bound">m</a> <a id="2052" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2054" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2058" href="Data.Nat.Base.html#2041" class="Bound">n</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Data.Nat.Base.html#2039" class="Bound">m</a> <a id="2064" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2066" href="Data.Nat.Base.html#2041" class="Bound">n</a>
<a id="2068" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2079" href="Data.Nat.Base.html#2079" class="Bound">m≤n</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="Data.Nat.Base.html#2079" class="Bound">m≤n</a>

<a id="s&lt;s⁻¹"></a><a id="2091" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="2097" class="Symbol">:</a> <a id="2099" class="Symbol">∀</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Data.Nat.Base.html#2102" class="Bound">m</a> <a id="2104" href="Data.Nat.Base.html#2104" class="Bound">n</a><a id="2105" class="Symbol">}</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2113" href="Data.Nat.Base.html#2102" class="Bound">m</a> <a id="2115" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2121" href="Data.Nat.Base.html#2104" class="Bound">n</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Data.Nat.Base.html#2102" class="Bound">m</a> <a id="2127" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2129" href="Data.Nat.Base.html#2104" class="Bound">n</a>
<a id="2131" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="2142" href="Data.Nat.Base.html#2142" class="Bound">m&lt;n</a><a id="2145" class="Symbol">)</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Data.Nat.Base.html#2142" class="Bound">m&lt;n</a>


<a id="2155" class="Comment">------------------------------------------------------------------------</a>
<a id="2228" class="Comment">-- Other derived ordering relations</a>

<a id="_≥_"></a><a id="2265" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="2269" class="Symbol">:</a> <a id="2271" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2275" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2277" href="Level.html#521" class="Function">0ℓ</a>
<a id="2280" href="Data.Nat.Base.html#2280" class="Bound">m</a> <a id="2282" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="2284" href="Data.Nat.Base.html#2284" class="Bound">n</a> <a id="2286" class="Symbol">=</a> <a id="2288" href="Data.Nat.Base.html#2284" class="Bound">n</a> <a id="2290" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2292" href="Data.Nat.Base.html#2280" class="Bound">m</a>

<a id="_&gt;_"></a><a id="2295" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2305" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2307" href="Level.html#521" class="Function">0ℓ</a>
<a id="2310" href="Data.Nat.Base.html#2310" class="Bound">m</a> <a id="2312" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="2314" href="Data.Nat.Base.html#2314" class="Bound">n</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Data.Nat.Base.html#2314" class="Bound">n</a> <a id="2320" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2322" href="Data.Nat.Base.html#2310" class="Bound">m</a>

<a id="_≰_"></a><a id="2325" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2335" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2337" href="Level.html#521" class="Function">0ℓ</a>
<a id="2340" href="Data.Nat.Base.html#2340" class="Bound">a</a> <a id="2342" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="2344" href="Data.Nat.Base.html#2344" class="Bound">b</a> <a id="2346" class="Symbol">=</a> <a id="2348" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2350" href="Data.Nat.Base.html#2340" class="Bound">a</a> <a id="2352" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2354" href="Data.Nat.Base.html#2344" class="Bound">b</a>

<a id="_≮_"></a><a id="2357" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2367" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2369" href="Level.html#521" class="Function">0ℓ</a>
<a id="2372" href="Data.Nat.Base.html#2372" class="Bound">a</a> <a id="2374" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="2376" href="Data.Nat.Base.html#2376" class="Bound">b</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2382" href="Data.Nat.Base.html#2372" class="Bound">a</a> <a id="2384" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2386" href="Data.Nat.Base.html#2376" class="Bound">b</a>

<a id="_≱_"></a><a id="2389" href="Data.Nat.Base.html#2389" class="Function Operator">_≱_</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2399" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2401" href="Level.html#521" class="Function">0ℓ</a>
<a id="2404" href="Data.Nat.Base.html#2404" class="Bound">a</a> <a id="2406" href="Data.Nat.Base.html#2389" class="Function Operator">≱</a> <a id="2408" href="Data.Nat.Base.html#2408" class="Bound">b</a> <a id="2410" class="Symbol">=</a> <a id="2412" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2414" href="Data.Nat.Base.html#2404" class="Bound">a</a> <a id="2416" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="2418" href="Data.Nat.Base.html#2408" class="Bound">b</a>

<a id="_≯_"></a><a id="2421" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2431" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="2433" href="Level.html#521" class="Function">0ℓ</a>
<a id="2436" href="Data.Nat.Base.html#2436" class="Bound">a</a> <a id="2438" href="Data.Nat.Base.html#2421" class="Function Operator">≯</a> <a id="2440" href="Data.Nat.Base.html#2440" class="Bound">b</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2446" href="Data.Nat.Base.html#2436" class="Bound">a</a> <a id="2448" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="2450" href="Data.Nat.Base.html#2440" class="Bound">b</a>

<a id="2453" class="Comment">------------------------------------------------------------------------</a>
<a id="2526" class="Comment">-- Simple predicates</a>

<a id="2548" class="Comment">-- Defining these predicates in terms of `T` and therefore ultimately</a>
<a id="2618" class="Comment">-- `⊤` and `⊥` allows Agda to automatically infer them for any natural</a>
<a id="2689" class="Comment">-- of the correct form. Consequently in many circumstances this</a>
<a id="2753" class="Comment">-- eliminates the need to explicitly pass a proof when the predicate</a>
<a id="2822" class="Comment">-- argument is either an implicit or an instance argument. See `_/_`</a>
<a id="2891" class="Comment">-- and `_%_` further down this file for examples.</a>
<a id="2941" class="Comment">--</a>
<a id="2944" class="Comment">-- Furthermore, defining these predicates as single-field records</a>
<a id="3010" class="Comment">-- (rather defining them directly as the type of their field) is</a>
<a id="3075" class="Comment">-- necessary as the current version of Agda is far better at</a>
<a id="3136" class="Comment">-- reconstructing meta-variable values for the record parameters.</a>

<a id="3203" class="Comment">-- A predicate saying that a number is not equal to 0.</a>

<a id="3259" class="Keyword">record</a> <a id="NonZero"></a><a id="3266" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Data.Nat.Base.html#3275" class="Bound">n</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3288" class="Keyword">where</a>
  <a id="3296" class="Keyword">field</a>
    <a id="NonZero.nonZero"></a><a id="3306" href="Data.Nat.Base.html#3306" class="Field">nonZero</a> <a id="3314" class="Symbol">:</a> <a id="3316" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3323" class="Symbol">(</a><a id="3324" href="Data.Nat.Base.html#3275" class="Bound">n</a> <a id="3326" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3329" class="Number">0</a><a id="3330" class="Symbol">))</a>

<a id="3334" class="Comment">-- Instances</a>

<a id="3348" class="Keyword">instance</a>
  <a id="nonZero"></a><a id="3359" href="Data.Nat.Base.html#3359" class="Function">nonZero</a> <a id="3367" class="Symbol">:</a> <a id="3369" class="Symbol">∀</a> <a id="3371" class="Symbol">{</a><a id="3372" href="Data.Nat.Base.html#3372" class="Bound">n</a><a id="3373" class="Symbol">}</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3390" href="Data.Nat.Base.html#3372" class="Bound">n</a><a id="3391" class="Symbol">)</a>
  <a id="3395" href="Data.Nat.Base.html#3359" class="Function">nonZero</a> <a id="3403" class="Symbol">=</a> <a id="3405" class="Symbol">_</a>

<a id="3408" class="Comment">-- Constructors</a>

<a id="≢-nonZero"></a><a id="3425" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="3435" class="Symbol">:</a> <a id="3437" class="Symbol">∀</a> <a id="3439" class="Symbol">{</a><a id="3440" href="Data.Nat.Base.html#3440" class="Bound">n</a><a id="3441" class="Symbol">}</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Data.Nat.Base.html#3440" class="Bound">n</a> <a id="3447" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3449" class="Number">0</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3461" href="Data.Nat.Base.html#3440" class="Bound">n</a>
<a id="3463" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="3473" class="Symbol">{</a><a id="3474" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3478" class="Symbol">}</a>  <a id="3481" href="Data.Nat.Base.html#3481" class="Bound">0≢0</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3506" href="Data.Nat.Base.html#3481" class="Bound">0≢0</a>
<a id="3510" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3525" href="Data.Nat.Base.html#3525" class="Bound">n</a><a id="3526" class="Symbol">}</a> <a id="3528" href="Data.Nat.Base.html#3528" class="Bound">n≢0</a> <a id="3532" class="Symbol">=</a> <a id="3534" class="Symbol">_</a>

<a id="&gt;-nonZero"></a><a id="3537" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="3547" class="Symbol">:</a> <a id="3549" class="Symbol">∀</a> <a id="3551" class="Symbol">{</a><a id="3552" href="Data.Nat.Base.html#3552" class="Bound">n</a><a id="3553" class="Symbol">}</a> <a id="3555" class="Symbol">→</a> <a id="3557" href="Data.Nat.Base.html#3552" class="Bound">n</a> <a id="3559" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3561" class="Number">0</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3573" href="Data.Nat.Base.html#3552" class="Bound">n</a>
<a id="3575" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="3585" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="3589" class="Symbol">=</a> <a id="3591" class="Symbol">_</a>

<a id="3594" class="Comment">-- Destructors</a>

<a id="≢-nonZero⁻¹"></a><a id="3610" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="3622" class="Symbol">:</a> <a id="3624" class="Symbol">∀</a> <a id="3626" href="Data.Nat.Base.html#3626" class="Bound">n</a> <a id="3628" class="Symbol">→</a> <a id="3630" class="Symbol">.{{</a><a id="3633" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3641" href="Data.Nat.Base.html#3626" class="Bound">n</a><a id="3642" class="Symbol">}}</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Data.Nat.Base.html#3626" class="Bound">n</a> <a id="3649" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3651" class="Number">0</a>
<a id="3653" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="3665" class="Symbol">(</a><a id="3666" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3670" href="Data.Nat.Base.html#3670" class="Bound">n</a><a id="3671" class="Symbol">)</a> <a id="3673" class="Symbol">()</a>

<a id="&gt;-nonZero⁻¹"></a><a id="3677" href="Data.Nat.Base.html#3677" class="Function">&gt;-nonZero⁻¹</a> <a id="3689" class="Symbol">:</a> <a id="3691" class="Symbol">∀</a> <a id="3693" href="Data.Nat.Base.html#3693" class="Bound">n</a> <a id="3695" class="Symbol">→</a> <a id="3697" class="Symbol">.{{</a><a id="3700" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3708" href="Data.Nat.Base.html#3693" class="Bound">n</a><a id="3709" class="Symbol">}}</a> <a id="3712" class="Symbol">→</a> <a id="3714" href="Data.Nat.Base.html#3693" class="Bound">n</a> <a id="3716" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3718" class="Number">0</a>
<a id="3720" href="Data.Nat.Base.html#3677" class="Function">&gt;-nonZero⁻¹</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3737" href="Data.Nat.Base.html#3737" class="Bound">n</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">=</a> <a id="3742" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>

<a id="3747" class="Comment">-- The property of being a non-zero, non-unit</a>

<a id="3794" class="Keyword">record</a> <a id="NonTrivial"></a><a id="3801" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Data.Nat.Base.html#3813" class="Bound">n</a> <a id="3815" class="Symbol">:</a> <a id="3817" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="3818" class="Symbol">)</a> <a id="3820" class="Symbol">:</a> <a id="3822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3826" class="Keyword">where</a>
  <a id="3834" class="Keyword">field</a>
    <a id="NonTrivial.nonTrivial"></a><a id="3844" href="Data.Nat.Base.html#3844" class="Field">nonTrivial</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3859" class="Symbol">(</a><a id="3860" class="Number">1</a> <a id="3862" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="3865" href="Data.Nat.Base.html#3813" class="Bound">n</a><a id="3866" class="Symbol">)</a>

<a id="3869" class="Comment">-- Instances</a>

<a id="3883" class="Keyword">instance</a>
  <a id="nonTrivial"></a><a id="3894" href="Data.Nat.Base.html#3894" class="Function">nonTrivial</a> <a id="3905" class="Symbol">:</a> <a id="3907" class="Symbol">∀</a> <a id="3909" class="Symbol">{</a><a id="3910" href="Data.Nat.Base.html#3910" class="Bound">n</a><a id="3911" class="Symbol">}</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3930" href="Data.Nat.Base.html#3910" class="Bound">n</a><a id="3931" class="Symbol">)</a>
  <a id="3935" href="Data.Nat.Base.html#3894" class="Function">nonTrivial</a> <a id="3946" class="Symbol">=</a> <a id="3948" class="Symbol">_</a>

<a id="3951" class="Comment">-- Constructors</a>

<a id="n&gt;1⇒nonTrivial"></a><a id="3968" href="Data.Nat.Base.html#3968" class="Function">n&gt;1⇒nonTrivial</a> <a id="3983" class="Symbol">:</a> <a id="3985" class="Symbol">∀</a> <a id="3987" class="Symbol">{</a><a id="3988" href="Data.Nat.Base.html#3988" class="Bound">n</a><a id="3989" class="Symbol">}</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Data.Nat.Base.html#3988" class="Bound">n</a> <a id="3995" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3997" class="Number">1</a> <a id="3999" class="Symbol">→</a> <a id="4001" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4012" href="Data.Nat.Base.html#3988" class="Bound">n</a>
<a id="4014" href="Data.Nat.Base.html#3968" class="Function">n&gt;1⇒nonTrivial</a> <a id="4029" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a> <a id="4035" class="Symbol">=</a> <a id="4037" class="Symbol">_</a>

<a id="4040" class="Comment">-- Destructors</a>

<a id="nonTrivial⇒nonZero"></a><a id="4056" href="Data.Nat.Base.html#4056" class="Function">nonTrivial⇒nonZero</a> <a id="4075" class="Symbol">:</a> <a id="4077" class="Symbol">∀</a> <a id="4079" href="Data.Nat.Base.html#4079" class="Bound">n</a> <a id="4081" class="Symbol">→</a> <a id="4083" class="Symbol">.{{</a><a id="4086" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4097" href="Data.Nat.Base.html#4079" class="Bound">n</a><a id="4098" class="Symbol">}}</a> <a id="4101" class="Symbol">→</a> <a id="4103" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4111" href="Data.Nat.Base.html#4079" class="Bound">n</a>
<a id="4113" href="Data.Nat.Base.html#4056" class="Function">nonTrivial⇒nonZero</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4136" class="Symbol">_)</a> <a id="4139" class="Symbol">=</a> <a id="4141" class="Symbol">_</a>

<a id="nonTrivial⇒n&gt;1"></a><a id="4144" href="Data.Nat.Base.html#4144" class="Function">nonTrivial⇒n&gt;1</a> <a id="4159" class="Symbol">:</a> <a id="4161" class="Symbol">∀</a> <a id="4163" href="Data.Nat.Base.html#4163" class="Bound">n</a> <a id="4165" class="Symbol">→</a> <a id="4167" class="Symbol">.{{</a><a id="4170" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4181" href="Data.Nat.Base.html#4163" class="Bound">n</a><a id="4182" class="Symbol">}}</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="Data.Nat.Base.html#4163" class="Bound">n</a> <a id="4189" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="4191" class="Number">1</a>
<a id="4193" href="Data.Nat.Base.html#4144" class="Function">nonTrivial⇒n&gt;1</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="4212" class="Symbol">_)</a> <a id="4215" class="Symbol">=</a> <a id="4217" href="Data.Nat.Base.html#1961" class="InductiveConstructor">sz&lt;ss</a>

<a id="nonTrivial⇒≢1"></a><a id="4224" href="Data.Nat.Base.html#4224" class="Function">nonTrivial⇒≢1</a> <a id="4238" class="Symbol">:</a> <a id="4240" class="Symbol">∀</a> <a id="4242" class="Symbol">{</a><a id="4243" href="Data.Nat.Base.html#4243" class="Bound">n</a><a id="4244" class="Symbol">}</a> <a id="4246" class="Symbol">→</a> <a id="4248" class="Symbol">.{{</a><a id="4251" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="4262" href="Data.Nat.Base.html#4243" class="Bound">n</a><a id="4263" class="Symbol">}}</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="Data.Nat.Base.html#4243" class="Bound">n</a> <a id="4270" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4272" class="Number">1</a>
<a id="4274" href="Data.Nat.Base.html#4224" class="Function">nonTrivial⇒≢1</a> <a id="4288" class="Symbol">{{()}}</a> <a id="4295" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4301" class="Comment">------------------------------------------------------------------------</a>
<a id="4374" class="Comment">-- Raw bundles</a>

<a id="4390" class="Keyword">open</a> <a id="4395" class="Keyword">import</a> <a id="4402" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="4419" class="Keyword">public</a>
  <a id="4428" class="Keyword">using</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="4438" class="Symbol">;</a> <a id="4440" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="4443" class="Symbol">)</a> <a id="4445" class="Keyword">renaming</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Agda.Builtin.Nat.html#426" class="Primitive Operator">_-_</a> <a id="4459" class="Symbol">to</a> <a id="4462" class="Primitive Operator">_∸_</a><a id="4465" class="Symbol">)</a>

<a id="+-rawMagma"></a><a id="4468" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a> <a id="4479" class="Symbol">:</a> <a id="4481" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4490" href="Level.html#521" class="Function">0ℓ</a> <a id="4493" href="Level.html#521" class="Function">0ℓ</a>
<a id="4496" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a> <a id="4507" class="Symbol">=</a> <a id="4509" class="Keyword">record</a>
  <a id="4518" class="Symbol">{</a> <a id="4520" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4524" class="Symbol">=</a> <a id="4526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4532" class="Symbol">;</a> <a id="4534" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4538" class="Symbol">=</a> <a id="4540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4546" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="4549" href="Data.Nat.Base.html#4549" class="Function">+-0-rawMonoid</a> <a id="4563" class="Symbol">:</a> <a id="4565" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4575" href="Level.html#521" class="Function">0ℓ</a> <a id="4578" href="Level.html#521" class="Function">0ℓ</a>
<a id="4581" href="Data.Nat.Base.html#4549" class="Function">+-0-rawMonoid</a> <a id="4595" class="Symbol">=</a> <a id="4597" class="Keyword">record</a>
  <a id="4606" class="Symbol">{</a> <a id="4608" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4620" class="Symbol">;</a> <a id="4622" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4634" class="Symbol">;</a> <a id="4636" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a>   <a id="4640" class="Symbol">=</a> <a id="4642" class="Number">0</a>
  <a id="4646" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="4649" href="Data.Nat.Base.html#4649" class="Function">*-rawMagma</a> <a id="4660" class="Symbol">:</a> <a id="4662" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="4671" href="Level.html#521" class="Function">0ℓ</a> <a id="4674" href="Level.html#521" class="Function">0ℓ</a>
<a id="4677" href="Data.Nat.Base.html#4649" class="Function">*-rawMagma</a> <a id="4688" class="Symbol">=</a> <a id="4690" class="Keyword">record</a>
  <a id="4699" class="Symbol">{</a> <a id="4701" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="4705" class="Symbol">=</a> <a id="4707" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4713" class="Symbol">;</a> <a id="4715" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4727" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="4730" href="Data.Nat.Base.html#4730" class="Function">*-1-rawMonoid</a> <a id="4744" class="Symbol">:</a> <a id="4746" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="4756" href="Level.html#521" class="Function">0ℓ</a> <a id="4759" href="Level.html#521" class="Function">0ℓ</a>
<a id="4762" href="Data.Nat.Base.html#4730" class="Function">*-1-rawMonoid</a> <a id="4776" class="Symbol">=</a> <a id="4778" class="Keyword">record</a>
  <a id="4787" class="Symbol">{</a> <a id="4789" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4801" class="Symbol">;</a> <a id="4803" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="4807" class="Symbol">=</a> <a id="4809" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4815" class="Symbol">;</a> <a id="4817" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="4819" class="Symbol">=</a> <a id="4821" class="Number">1</a>
  <a id="4825" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="4828" href="Data.Nat.Base.html#4828" class="Function">+-*-rawNearSemiring</a> <a id="4848" class="Symbol">:</a> <a id="4850" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="4866" href="Level.html#521" class="Function">0ℓ</a> <a id="4869" href="Level.html#521" class="Function">0ℓ</a>
<a id="4872" href="Data.Nat.Base.html#4828" class="Function">+-*-rawNearSemiring</a> <a id="4892" class="Symbol">=</a> <a id="4894" class="Keyword">record</a>
  <a id="4903" class="Symbol">{</a> <a id="4905" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="4913" class="Symbol">=</a> <a id="4915" class="Symbol">_</a>
  <a id="4919" class="Symbol">;</a> <a id="4921" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="4925" class="Symbol">=</a> <a id="4927" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4933" class="Symbol">;</a> <a id="4935" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="4939" class="Symbol">=</a> <a id="4941" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="4947" class="Symbol">;</a> <a id="4949" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="4961" class="Symbol">;</a> <a id="4963" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="4966" class="Symbol">=</a> <a id="4968" class="Number">0</a>
  <a id="4972" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="4975" href="Data.Nat.Base.html#4975" class="Function">+-*-rawSemiring</a> <a id="4991" class="Symbol">:</a> <a id="4993" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="5005" href="Level.html#521" class="Function">0ℓ</a> <a id="5008" href="Level.html#521" class="Function">0ℓ</a>
<a id="5011" href="Data.Nat.Base.html#4975" class="Function">+-*-rawSemiring</a> <a id="5027" class="Symbol">=</a> <a id="5029" class="Keyword">record</a>
  <a id="5038" class="Symbol">{</a> <a id="5040" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="5048" class="Symbol">=</a> <a id="5050" class="Symbol">_</a>
  <a id="5054" class="Symbol">;</a> <a id="5056" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5068" class="Symbol">;</a> <a id="5070" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="5074" class="Symbol">=</a> <a id="5076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="5082" class="Symbol">;</a> <a id="5084" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="5088" class="Symbol">=</a> <a id="5090" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="5096" class="Symbol">;</a> <a id="5098" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="5101" class="Symbol">=</a> <a id="5103" class="Number">0</a>
  <a id="5107" class="Symbol">;</a> <a id="5109" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="5112" class="Symbol">=</a> <a id="5114" class="Number">1</a>
  <a id="5118" class="Symbol">}</a>

<a id="5121" class="Comment">------------------------------------------------------------------------</a>
<a id="5194" class="Comment">-- Arithmetic</a>

<a id="5209" class="Keyword">open</a> <a id="5214" class="Keyword">import</a> <a id="5221" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a>
  <a id="5240" class="Keyword">using</a> <a id="5246" class="Symbol">(</a><a id="5247" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="5257" class="Symbol">;</a> <a id="5259" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="5269" class="Symbol">)</a>

<a id="pred"></a><a id="5272" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5281" class="Symbol">→</a> <a id="5283" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5285" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5290" href="Data.Nat.Base.html#5290" class="Bound">n</a> <a id="5292" class="Symbol">=</a> <a id="5294" href="Data.Nat.Base.html#5290" class="Bound">n</a> <a id="5296" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5298" class="Number">1</a>

<a id="5301" class="Keyword">infix</a>  <a id="5308" class="Number">8</a> <a id="5310" href="Data.Nat.Base.html#7391" class="Function Operator">_!</a>
<a id="5313" class="Keyword">infixl</a> <a id="5320" class="Number">7</a> <a id="5322" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="5326" href="Data.Nat.Base.html#6141" class="Function Operator">_⊓′_</a> <a id="5331" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a> <a id="5335" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a>
<a id="5339" class="Keyword">infixl</a> <a id="5346" class="Number">6</a> <a id="5348" href="Data.Nat.Base.html#5417" class="Function Operator">_+⋎_</a> <a id="5353" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="5357" href="Data.Nat.Base.html#5773" class="Function Operator">_⊔′_</a>

<a id="5363" class="Comment">-- Argument-swapping addition. Used by Data.Vec._⋎_.</a>

<a id="_+⋎_"></a><a id="5417" href="Data.Nat.Base.html#5417" class="Function Operator">_+⋎_</a> <a id="5422" class="Symbol">:</a> <a id="5424" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5430" class="Symbol">→</a> <a id="5432" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5434" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5440" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="5443" href="Data.Nat.Base.html#5443" class="Bound">n</a> <a id="5445" class="Symbol">=</a> <a id="5447" href="Data.Nat.Base.html#5443" class="Bound">n</a>
<a id="5449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5453" href="Data.Nat.Base.html#5453" class="Bound">m</a> <a id="5455" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="5458" href="Data.Nat.Base.html#5458" class="Bound">n</a> <a id="5460" class="Symbol">=</a> <a id="5462" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5466" class="Symbol">(</a><a id="5467" href="Data.Nat.Base.html#5458" class="Bound">n</a> <a id="5469" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="5472" href="Data.Nat.Base.html#5453" class="Bound">m</a><a id="5473" class="Symbol">)</a>

<a id="5476" class="Comment">-- Max.</a>

<a id="_⊔_"></a><a id="5485" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="5489" class="Symbol">:</a> <a id="5491" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5493" class="Symbol">→</a> <a id="5495" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5497" class="Symbol">→</a> <a id="5499" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5501" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5507" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5509" href="Data.Nat.Base.html#5509" class="Bound">n</a>     <a id="5515" class="Symbol">=</a> <a id="5517" href="Data.Nat.Base.html#5509" class="Bound">n</a>
<a id="5519" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5523" href="Data.Nat.Base.html#5523" class="Bound">m</a> <a id="5525" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5527" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5533" class="Symbol">=</a> <a id="5535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5539" href="Data.Nat.Base.html#5523" class="Bound">m</a>
<a id="5541" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5545" href="Data.Nat.Base.html#5545" class="Bound">m</a> <a id="5547" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5553" href="Data.Nat.Base.html#5553" class="Bound">n</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Data.Nat.Base.html#5545" class="Bound">m</a> <a id="5564" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="5566" href="Data.Nat.Base.html#5553" class="Bound">n</a><a id="5567" class="Symbol">)</a>

<a id="5570" class="Comment">-- Max defined in terms of primitive operations.</a>
<a id="5619" class="Comment">-- This is much faster than `_⊔_` but harder to reason about. For proofs</a>
<a id="5692" class="Comment">-- involving this function, convert it to `_⊔_` with `Data.Nat.Properties.⊔≡⊔‵`.</a>
<a id="_⊔′_"></a><a id="5773" href="Data.Nat.Base.html#5773" class="Function Operator">_⊔′_</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5782" class="Symbol">→</a> <a id="5784" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5786" class="Symbol">→</a> <a id="5788" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5790" href="Data.Nat.Base.html#5790" class="Bound">m</a> <a id="5792" href="Data.Nat.Base.html#5773" class="Function Operator">⊔′</a> <a id="5795" href="Data.Nat.Base.html#5795" class="Bound">n</a> <a id="5797" class="Keyword">with</a> <a id="5802" href="Data.Nat.Base.html#5790" class="Bound">m</a> <a id="5804" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="5807" href="Data.Nat.Base.html#5795" class="Bound">n</a>
<a id="5809" class="Symbol">...</a> <a id="5813" class="Symbol">|</a> <a id="5815" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5821" class="Symbol">=</a> <a id="5823" class="Bound">m</a>
<a id="5825" class="Symbol">...</a> <a id="5829" class="Symbol">|</a> <a id="5831" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5837" class="Symbol">=</a> <a id="5839" class="Bound">n</a>

<a id="5842" class="Comment">-- Min.</a>

<a id="_⊓_"></a><a id="5851" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="5855" class="Symbol">:</a> <a id="5857" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="5867" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5873" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5875" href="Data.Nat.Base.html#5875" class="Bound">n</a>     <a id="5881" class="Symbol">=</a> <a id="5883" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5888" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5892" href="Data.Nat.Base.html#5892" class="Bound">m</a> <a id="5894" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5896" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="5902" class="Symbol">=</a> <a id="5904" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="5909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5913" href="Data.Nat.Base.html#5913" class="Bound">m</a> <a id="5915" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5917" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5921" href="Data.Nat.Base.html#5921" class="Bound">n</a> <a id="5923" class="Symbol">=</a> <a id="5925" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Data.Nat.Base.html#5913" class="Bound">m</a> <a id="5932" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5934" href="Data.Nat.Base.html#5921" class="Bound">n</a><a id="5935" class="Symbol">)</a>

<a id="5938" class="Comment">-- Min defined in terms of primitive operations.</a>
<a id="5987" class="Comment">-- This is much faster than `_⊓_` but harder to reason about. For proofs</a>
<a id="6060" class="Comment">-- involving this function, convert it to `_⊓_` wtih `Data.Nat.properties.⊓≡⊓′`.</a>
<a id="_⊓′_"></a><a id="6141" href="Data.Nat.Base.html#6141" class="Function Operator">_⊓′_</a> <a id="6146" class="Symbol">:</a> <a id="6148" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6150" class="Symbol">→</a> <a id="6152" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6154" class="Symbol">→</a> <a id="6156" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6158" href="Data.Nat.Base.html#6158" class="Bound">m</a> <a id="6160" href="Data.Nat.Base.html#6141" class="Function Operator">⊓′</a> <a id="6163" href="Data.Nat.Base.html#6163" class="Bound">n</a> <a id="6165" class="Keyword">with</a> <a id="6170" href="Data.Nat.Base.html#6158" class="Bound">m</a> <a id="6172" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="6175" href="Data.Nat.Base.html#6163" class="Bound">n</a>
<a id="6177" class="Symbol">...</a> <a id="6181" class="Symbol">|</a> <a id="6183" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6189" class="Symbol">=</a> <a id="6191" class="Bound">n</a>
<a id="6193" class="Symbol">...</a> <a id="6197" class="Symbol">|</a> <a id="6199" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6205" class="Symbol">=</a> <a id="6207" class="Bound">m</a>

<a id="6210" class="Comment">-- Parity</a>

<a id="parity"></a><a id="6221" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6228" class="Symbol">:</a> <a id="6230" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6232" class="Symbol">→</a> <a id="6234" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="6241" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6248" class="Number">0</a>             <a id="6262" class="Symbol">=</a> <a id="6264" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="6267" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6274" class="Number">1</a>             <a id="6288" class="Symbol">=</a> <a id="6290" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
<a id="6293" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6300" class="Symbol">(</a><a id="6301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6310" href="Data.Nat.Base.html#6310" class="Bound">n</a><a id="6311" class="Symbol">))</a> <a id="6314" class="Symbol">=</a> <a id="6316" href="Data.Nat.Base.html#6221" class="Function">parity</a> <a id="6323" href="Data.Nat.Base.html#6310" class="Bound">n</a>

<a id="6326" class="Comment">-- Division by 2, rounded downwards.</a>

<a id="⌊_/2⌋"></a><a id="6364" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6378" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6380" class="Number">0</a> <a id="6382" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>           <a id="6396" class="Symbol">=</a> <a id="6398" class="Number">0</a>
<a id="6400" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6402" class="Number">1</a> <a id="6404" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>           <a id="6418" class="Symbol">=</a> <a id="6420" class="Number">0</a>
<a id="6422" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6428" class="Symbol">(</a><a id="6429" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6433" href="Data.Nat.Base.html#6433" class="Bound">n</a><a id="6434" class="Symbol">)</a> <a id="6436" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="6440" class="Symbol">=</a> <a id="6442" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6446" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6448" href="Data.Nat.Base.html#6433" class="Bound">n</a> <a id="6450" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>

<a id="6455" class="Comment">-- Division by 2, rounded upwards.</a>

<a id="⌈_/2⌉"></a><a id="6491" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a> <a id="6497" class="Symbol">:</a> <a id="6499" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6505" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="6507" href="Data.Nat.Base.html#6507" class="Bound">n</a> <a id="6509" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="6513" class="Symbol">=</a> <a id="6515" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="6517" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6521" href="Data.Nat.Base.html#6507" class="Bound">n</a> <a id="6523" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>

<a id="6528" class="Comment">-- Naïve exponentiation</a>

<a id="6553" class="Keyword">infixr</a> <a id="6560" class="Number">8</a> <a id="6562" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>

<a id="_^_"></a><a id="6567" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a> <a id="6571" class="Symbol">:</a> <a id="6573" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6579" class="Symbol">→</a> <a id="6581" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6583" href="Data.Nat.Base.html#6583" class="Bound">x</a> <a id="6585" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6587" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6593" class="Symbol">=</a> <a id="6595" class="Number">1</a>
<a id="6597" href="Data.Nat.Base.html#6597" class="Bound">x</a> <a id="6599" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6605" href="Data.Nat.Base.html#6605" class="Bound">n</a> <a id="6607" class="Symbol">=</a> <a id="6609" href="Data.Nat.Base.html#6597" class="Bound">x</a> <a id="6611" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6613" href="Data.Nat.Base.html#6597" class="Bound">x</a> <a id="6615" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6617" href="Data.Nat.Base.html#6605" class="Bound">n</a>

<a id="6620" class="Comment">-- Distance</a>

<a id="∣_-_∣"></a><a id="6633" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a> <a id="6639" class="Symbol">:</a> <a id="6641" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6643" class="Symbol">→</a> <a id="6645" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6647" class="Symbol">→</a> <a id="6649" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6651" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6653" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="6659" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="6661" href="Data.Nat.Base.html#6661" class="Bound">y</a>     <a id="6667" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6669" class="Symbol">=</a> <a id="6671" href="Data.Nat.Base.html#6661" class="Bound">y</a>
<a id="6673" href="Data.Nat.Base.html#6633" class="CatchallClause Function Operator">∣</a><a id="6674" class="CatchallClause"> </a><a id="6675" href="Data.Nat.Base.html#6675" class="CatchallClause Bound">x</a><a id="6676" class="CatchallClause">     </a><a id="6681" href="Data.Nat.Base.html#6633" class="CatchallClause Function Operator">-</a><a id="6682" class="CatchallClause"> </a><a id="6683" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="6687" class="CatchallClause">  </a><a id="6689" href="Data.Nat.Base.html#6633" class="CatchallClause Function Operator">∣</a> <a id="6691" class="Symbol">=</a> <a id="6693" href="Data.Nat.Base.html#6675" class="Bound">x</a>
<a id="6695" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6697" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6701" href="Data.Nat.Base.html#6701" class="Bound">x</a> <a id="6703" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="6705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6709" href="Data.Nat.Base.html#6709" class="Bound">y</a> <a id="6711" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6713" class="Symbol">=</a> <a id="6715" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="6717" href="Data.Nat.Base.html#6701" class="Bound">x</a> <a id="6719" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="6721" href="Data.Nat.Base.html#6709" class="Bound">y</a> <a id="6723" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>

<a id="6726" class="Comment">-- Distance in terms of primitive operations.</a>
<a id="6772" class="Comment">-- This is much faster than `∣_-_∣` but harder to reason about.</a>
<a id="6836" class="Comment">-- For proofs involving this function, convert it to `∣_-_∣` with</a>
<a id="6902" class="Comment">-- `Data.Nat.Properties.∣-∣≡∣-∣′`.</a>
<a id="∣_-_∣′"></a><a id="6937" href="Data.Nat.Base.html#6937" class="Function Operator">∣_-_∣′</a> <a id="6944" class="Symbol">:</a> <a id="6946" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6948" class="Symbol">→</a> <a id="6950" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="6952" class="Symbol">→</a> <a id="6954" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="6956" href="Data.Nat.Base.html#6937" class="Function Operator">∣</a> <a id="6958" href="Data.Nat.Base.html#6958" class="Bound">x</a> <a id="6960" href="Data.Nat.Base.html#6937" class="Function Operator">-</a> <a id="6962" href="Data.Nat.Base.html#6962" class="Bound">y</a> <a id="6964" href="Data.Nat.Base.html#6937" class="Function Operator">∣′</a> <a id="6967" class="Keyword">with</a> <a id="6972" href="Data.Nat.Base.html#6958" class="Bound">x</a> <a id="6974" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="6977" href="Data.Nat.Base.html#6962" class="Bound">y</a>
<a id="6979" class="Symbol">...</a> <a id="6983" class="Symbol">|</a> <a id="6985" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6991" class="Symbol">=</a> <a id="6993" class="Bound">x</a> <a id="6995" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6997" class="Bound">y</a>
<a id="6999" class="Symbol">...</a> <a id="7003" class="Symbol">|</a> <a id="7005" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7011" class="Symbol">=</a> <a id="7013" class="Bound">y</a> <a id="7015" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="7017" class="Bound">x</a>

<a id="7020" class="Comment">-- Division</a>
<a id="7032" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_/_"></a><a id="7102" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a> <a id="7106" class="Symbol">:</a> <a id="7108" class="Symbol">(</a><a id="7109" href="Data.Nat.Base.html#7109" class="Bound">dividend</a> <a id="7118" href="Data.Nat.Base.html#7118" class="Bound">divisor</a> <a id="7126" class="Symbol">:</a> <a id="7128" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="7129" class="Symbol">)</a> <a id="7131" class="Symbol">.{{</a><a id="7134" href="Data.Nat.Base.html#7134" class="Bound">_</a> <a id="7136" class="Symbol">:</a> <a id="7138" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7146" href="Data.Nat.Base.html#7118" class="Bound">divisor</a><a id="7153" class="Symbol">}}</a> <a id="7156" class="Symbol">→</a> <a id="7158" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="7160" href="Data.Nat.Base.html#7160" class="Bound">m</a> <a id="7162" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7164" class="Symbol">(</a><a id="7165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7169" href="Data.Nat.Base.html#7169" class="Bound">n</a><a id="7170" class="Symbol">)</a> <a id="7172" class="Symbol">=</a> <a id="7174" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="7185" class="Number">0</a> <a id="7187" href="Data.Nat.Base.html#7169" class="Bound">n</a> <a id="7189" href="Data.Nat.Base.html#7160" class="Bound">m</a> <a id="7191" href="Data.Nat.Base.html#7169" class="Bound">n</a>

<a id="7194" class="Comment">-- Remainder/modulus</a>
<a id="7215" class="Comment">-- Note properties of these are in `Nat.DivMod` not `Nat.Properties`</a>

<a id="_%_"></a><a id="7285" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a> <a id="7289" class="Symbol">:</a> <a id="7291" class="Symbol">(</a><a id="7292" href="Data.Nat.Base.html#7292" class="Bound">dividend</a> <a id="7301" href="Data.Nat.Base.html#7301" class="Bound">divisor</a> <a id="7309" class="Symbol">:</a> <a id="7311" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">.{{</a><a id="7317" href="Data.Nat.Base.html#7317" class="Bound">_</a> <a id="7319" class="Symbol">:</a> <a id="7321" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7329" href="Data.Nat.Base.html#7301" class="Bound">divisor</a><a id="7336" class="Symbol">}}</a> <a id="7339" class="Symbol">→</a> <a id="7341" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="7343" href="Data.Nat.Base.html#7343" class="Bound">m</a> <a id="7345" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7347" class="Symbol">(</a><a id="7348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7352" href="Data.Nat.Base.html#7352" class="Bound">n</a><a id="7353" class="Symbol">)</a> <a id="7355" class="Symbol">=</a> <a id="7357" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="7368" class="Number">0</a> <a id="7370" href="Data.Nat.Base.html#7352" class="Bound">n</a> <a id="7372" href="Data.Nat.Base.html#7343" class="Bound">m</a> <a id="7374" href="Data.Nat.Base.html#7352" class="Bound">n</a>

<a id="7377" class="Comment">-- Factorial</a>

<a id="_!"></a><a id="7391" href="Data.Nat.Base.html#7391" class="Function Operator">_!</a> <a id="7394" class="Symbol">:</a> <a id="7396" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="7398" class="Symbol">→</a> <a id="7400" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a>
<a id="7402" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="7408" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="7410" class="Symbol">=</a> <a id="7412" class="Number">1</a>
<a id="7414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7418" href="Data.Nat.Base.html#7418" class="Bound">n</a> <a id="7420" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="7422" class="Symbol">=</a> <a id="7424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7428" href="Data.Nat.Base.html#7418" class="Bound">n</a> <a id="7430" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7432" href="Data.Nat.Base.html#7418" class="Bound">n</a> <a id="7434" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>

<a id="7437" class="Comment">------------------------------------------------------------------------</a>
<a id="7510" class="Comment">-- Extensionally equivalent alternative definitions of _≤_/_&lt;_ etc.</a>

<a id="7579" class="Comment">-- _≤′_: this definition is more suitable for well-founded induction</a>
<a id="7648" class="Comment">-- (see Data.Nat.Induction)</a>

<a id="7677" class="Keyword">infix</a> <a id="7683" class="Number">4</a> <a id="7685" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a> <a id="7690" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a> <a id="7695" href="Data.Nat.Base.html#8018" class="Function Operator">_≥′_</a> <a id="7700" href="Data.Nat.Base.html#8051" class="Function Operator">_&gt;′_</a>

<a id="7706" class="Keyword">data</a> <a id="_≤′_"></a><a id="7711" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a> <a id="7716" class="Symbol">(</a><a id="7717" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7719" class="Symbol">:</a> <a id="7721" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="7722" class="Symbol">)</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="7728" class="Symbol">→</a> <a id="7730" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7734" class="Keyword">where</a>
  <a id="_≤′_.≤′-reflexive"></a><a id="7742" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="7755" class="Symbol">:</a> <a id="7757" class="Symbol">∀</a> <a id="7759" class="Symbol">{</a><a id="7760" href="Data.Nat.Base.html#7760" class="Bound">n</a><a id="7761" class="Symbol">}</a> <a id="7763" class="Symbol">→</a> <a id="7765" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7767" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7769" href="Data.Nat.Base.html#7760" class="Bound">n</a> <a id="7771" class="Symbol">→</a> <a id="7773" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7775" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7778" href="Data.Nat.Base.html#7760" class="Bound">n</a>
  <a id="_≤′_.≤′-step"></a><a id="7782" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="7790" class="Symbol">:</a> <a id="7792" class="Symbol">∀</a> <a id="7794" class="Symbol">{</a><a id="7795" href="Data.Nat.Base.html#7795" class="Bound">n</a><a id="7796" class="Symbol">}</a> <a id="7798" class="Symbol">→</a> <a id="7800" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7802" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7805" href="Data.Nat.Base.html#7795" class="Bound">n</a> <a id="7807" class="Symbol">→</a> <a id="7809" href="Data.Nat.Base.html#7717" class="Bound">m</a> <a id="7811" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7814" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7818" href="Data.Nat.Base.html#7795" class="Bound">n</a>

<a id="7821" class="Keyword">pattern</a> <a id="≤′-refl"></a><a id="7829" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a> <a id="7837" class="Symbol">{</a><a id="7838" href="Data.Nat.Base.html#7861" class="Bound">m</a><a id="7839" class="Symbol">}</a> <a id="7841" class="Symbol">=</a> <a id="7843" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="7856" class="Symbol">{</a><a id="7857" class="Argument">n</a> <a id="7859" class="Symbol">=</a> <a id="7861" href="Data.Nat.Base.html#7861" class="Bound">m</a><a id="7862" class="Symbol">}</a> <a id="7864" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="_&lt;′_"></a><a id="7870" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a> <a id="7875" class="Symbol">:</a> <a id="7877" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7881" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="7883" href="Level.html#521" class="Function">0ℓ</a>
<a id="7886" href="Data.Nat.Base.html#7886" class="Bound">m</a> <a id="7888" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="7891" href="Data.Nat.Base.html#7891" class="Bound">n</a> <a id="7893" class="Symbol">=</a> <a id="7895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7899" href="Data.Nat.Base.html#7886" class="Bound">m</a> <a id="7901" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="7904" href="Data.Nat.Base.html#7891" class="Bound">n</a>

<a id="7907" class="Comment">-- Smart constructors of _&lt;′_</a>

<a id="7938" class="Keyword">pattern</a> <a id="&lt;′-base"></a><a id="7946" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>          <a id="7963" class="Symbol">=</a> <a id="7965" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="7973" class="Keyword">pattern</a> <a id="&lt;′-step"></a><a id="7981" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="7989" class="Symbol">{</a><a id="7990" href="Data.Nat.Base.html#8009" class="Bound">n</a><a id="7991" class="Symbol">}</a> <a id="7993" href="Data.Nat.Base.html#8012" class="Bound">m&lt;′n</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="8008" class="Symbol">{</a><a id="8009" href="Data.Nat.Base.html#8009" class="Bound">n</a><a id="8010" class="Symbol">}</a> <a id="8012" href="Data.Nat.Base.html#8012" class="Bound">m&lt;′n</a>

<a id="_≥′_"></a><a id="8018" href="Data.Nat.Base.html#8018" class="Function Operator">_≥′_</a> <a id="8023" class="Symbol">:</a> <a id="8025" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8029" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8031" href="Level.html#521" class="Function">0ℓ</a>
<a id="8034" href="Data.Nat.Base.html#8034" class="Bound">m</a> <a id="8036" href="Data.Nat.Base.html#8018" class="Function Operator">≥′</a> <a id="8039" href="Data.Nat.Base.html#8039" class="Bound">n</a> <a id="8041" class="Symbol">=</a> <a id="8043" href="Data.Nat.Base.html#8039" class="Bound">n</a> <a id="8045" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="8048" href="Data.Nat.Base.html#8034" class="Bound">m</a>

<a id="_&gt;′_"></a><a id="8051" href="Data.Nat.Base.html#8051" class="Function Operator">_&gt;′_</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8062" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8064" href="Level.html#521" class="Function">0ℓ</a>
<a id="8067" href="Data.Nat.Base.html#8067" class="Bound">m</a> <a id="8069" href="Data.Nat.Base.html#8051" class="Function Operator">&gt;′</a> <a id="8072" href="Data.Nat.Base.html#8072" class="Bound">n</a> <a id="8074" class="Symbol">=</a> <a id="8076" href="Data.Nat.Base.html#8072" class="Bound">n</a> <a id="8078" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="8081" href="Data.Nat.Base.html#8067" class="Bound">m</a>

<a id="8084" class="Comment">-- _≤″_: this definition of _≤_ is used for proof-irrelevant ‵DivMod`</a>
<a id="8154" class="Comment">-- and is a specialised instance of a general algebraic construction</a>

<a id="8224" class="Keyword">infix</a> <a id="8230" class="Number">4</a> <a id="8232" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="8237" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a> <a id="8242" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a> <a id="8247" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a>

<a id="_≤″_"></a><a id="8253" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="8258" class="Symbol">:</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Data.Nat.Base.html#8261" class="Bound">m</a> <a id="8263" href="Data.Nat.Base.html#8263" class="Bound">n</a> <a id="8265" class="Symbol">:</a> <a id="8267" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="8268" class="Symbol">)</a>  <a id="8271" class="Symbol">→</a> <a id="8273" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="8277" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="8282" class="Symbol">=</a> <a id="8284" href="Algebra.Definitions.RawMagma.html#1378" class="Record Operator">_∣ˡ_</a> <a id="8289" href="Data.Nat.Base.html#4468" class="Function">+-rawMagma</a>

<a id="_&lt;″_"></a><a id="8301" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a> <a id="8306" class="Symbol">:</a> <a id="8308" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8312" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8314" href="Level.html#521" class="Function">0ℓ</a>
<a id="8317" href="Data.Nat.Base.html#8317" class="Bound">m</a> <a id="8319" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8322" href="Data.Nat.Base.html#8322" class="Bound">n</a> <a id="8324" class="Symbol">=</a> <a id="8326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8330" href="Data.Nat.Base.html#8317" class="Bound">m</a> <a id="8332" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="8335" href="Data.Nat.Base.html#8322" class="Bound">n</a>

<a id="_≥″_"></a><a id="8338" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a> <a id="8343" class="Symbol">:</a> <a id="8345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8349" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8351" href="Level.html#521" class="Function">0ℓ</a>
<a id="8354" href="Data.Nat.Base.html#8354" class="Bound">m</a> <a id="8356" href="Data.Nat.Base.html#8338" class="Function Operator">≥″</a> <a id="8359" href="Data.Nat.Base.html#8359" class="Bound">n</a> <a id="8361" class="Symbol">=</a> <a id="8363" href="Data.Nat.Base.html#8359" class="Bound">n</a> <a id="8365" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="8368" href="Data.Nat.Base.html#8354" class="Bound">m</a>

<a id="_&gt;″_"></a><a id="8371" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a> <a id="8376" class="Symbol">:</a> <a id="8378" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8382" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8384" href="Level.html#521" class="Function">0ℓ</a>
<a id="8387" href="Data.Nat.Base.html#8387" class="Bound">m</a> <a id="8389" href="Data.Nat.Base.html#8371" class="Function Operator">&gt;″</a> <a id="8392" href="Data.Nat.Base.html#8392" class="Bound">n</a> <a id="8394" class="Symbol">=</a> <a id="8396" href="Data.Nat.Base.html#8392" class="Bound">n</a> <a id="8398" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8401" href="Data.Nat.Base.html#8387" class="Bound">m</a>

<a id="8404" class="Comment">-- Smart destructor of _&lt;″_</a>

<a id="s&lt;″s⁻¹"></a><a id="8433" href="Data.Nat.Base.html#8433" class="Function">s&lt;″s⁻¹</a> <a id="8440" class="Symbol">:</a> <a id="8442" class="Symbol">∀</a> <a id="8444" class="Symbol">{</a><a id="8445" href="Data.Nat.Base.html#8445" class="Bound">m</a> <a id="8447" href="Data.Nat.Base.html#8447" class="Bound">n</a><a id="8448" class="Symbol">}</a> <a id="8450" class="Symbol">→</a> <a id="8452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8456" href="Data.Nat.Base.html#8445" class="Bound">m</a> <a id="8458" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8461" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8465" href="Data.Nat.Base.html#8447" class="Bound">n</a> <a id="8467" class="Symbol">→</a> <a id="8469" href="Data.Nat.Base.html#8445" class="Bound">m</a> <a id="8471" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="8474" href="Data.Nat.Base.html#8447" class="Bound">n</a>
<a id="8476" href="Data.Nat.Base.html#8433" class="Function">s&lt;″s⁻¹</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.Nat.Base.html#8484" class="Bound">k</a> <a id="8486" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="8488" href="Data.Nat.Base.html#8488" class="Bound">eq</a><a id="8490" class="Symbol">)</a> <a id="8492" class="Symbol">=</a> <a id="8494" href="Data.Nat.Base.html#8484" class="Bound">k</a> <a id="8496" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="8498" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8503" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8508" href="Data.Nat.Base.html#8488" class="Bound">eq</a>

<a id="8512" class="Comment">-- _≤‴_: this definition is useful for induction with an upper bound.</a>

<a id="8583" class="Keyword">infix</a> <a id="8589" class="Number">4</a> <a id="8591" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="8596" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a> <a id="8601" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a> <a id="8606" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a>

<a id="8612" class="Keyword">data</a> <a id="_≤‴_"></a><a id="8617" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="8622" class="Symbol">(</a><a id="8623" href="Data.Nat.Base.html#8623" class="Bound">m</a> <a id="8625" href="Data.Nat.Base.html#8625" class="Bound">n</a> <a id="8627" class="Symbol">:</a> <a id="8629" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a><a id="8630" class="Symbol">)</a> <a id="8632" class="Symbol">:</a> <a id="8634" href="Agda.Primitive.html#388" class="Primitive">Set</a>

<a id="_&lt;‴_"></a><a id="8639" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a> <a id="8644" class="Symbol">:</a> <a id="8646" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8650" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8652" href="Level.html#521" class="Function">0ℓ</a>
<a id="8655" href="Data.Nat.Base.html#8655" class="Bound">m</a> <a id="8657" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="8660" href="Data.Nat.Base.html#8660" class="Bound">n</a> <a id="8662" class="Symbol">=</a> <a id="8664" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8668" href="Data.Nat.Base.html#8655" class="Bound">m</a> <a id="8670" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8673" href="Data.Nat.Base.html#8660" class="Bound">n</a>

<a id="8676" class="Keyword">data</a> <a id="8681" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="8686" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8688" href="Data.Nat.Base.html#8688" class="Bound">n</a> <a id="8690" class="Keyword">where</a>
  <a id="_≤‴_.≤‴-reflexive"></a><a id="8698" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="8711" class="Symbol">:</a> <a id="8713" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8715" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8717" href="Data.Nat.Base.html#8688" class="Bound">n</a> <a id="8719" class="Symbol">→</a> <a id="8721" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8723" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8726" href="Data.Nat.Base.html#8688" class="Bound">n</a>
  <a id="_≤‴_.≤‴-step"></a><a id="8730" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a>      <a id="8743" class="Symbol">:</a> <a id="8745" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8747" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="8750" href="Data.Nat.Base.html#8688" class="Bound">n</a> <a id="8752" class="Symbol">→</a> <a id="8754" href="Data.Nat.Base.html#8686" class="Bound">m</a> <a id="8756" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8759" href="Data.Nat.Base.html#8688" class="Bound">n</a>

<a id="8762" class="Keyword">pattern</a> <a id="≤‴-refl"></a><a id="8770" href="Data.Nat.Base.html#8770" class="InductiveConstructor">≤‴-refl</a> <a id="8778" class="Symbol">=</a> <a id="8780" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="8793" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="_≥‴_"></a><a id="8799" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a> <a id="8804" class="Symbol">:</a> <a id="8806" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8810" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8812" href="Level.html#521" class="Function">0ℓ</a>
<a id="8815" href="Data.Nat.Base.html#8815" class="Bound">m</a> <a id="8817" href="Data.Nat.Base.html#8799" class="Function Operator">≥‴</a> <a id="8820" href="Data.Nat.Base.html#8820" class="Bound">n</a> <a id="8822" class="Symbol">=</a> <a id="8824" href="Data.Nat.Base.html#8820" class="Bound">n</a> <a id="8826" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="8829" href="Data.Nat.Base.html#8815" class="Bound">m</a>

<a id="_&gt;‴_"></a><a id="8832" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a> <a id="8837" class="Symbol">:</a> <a id="8839" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8843" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="8845" href="Level.html#521" class="Function">0ℓ</a>
<a id="8848" href="Data.Nat.Base.html#8848" class="Bound">m</a> <a id="8850" href="Data.Nat.Base.html#8832" class="Function Operator">&gt;‴</a> <a id="8853" href="Data.Nat.Base.html#8853" class="Bound">n</a> <a id="8855" class="Symbol">=</a> <a id="8857" href="Data.Nat.Base.html#8853" class="Bound">n</a> <a id="8859" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="8862" href="Data.Nat.Base.html#8848" class="Bound">m</a>

<a id="8865" class="Comment">------------------------------------------------------------------------</a>
<a id="8938" class="Comment">-- A comparison view. Taken from &quot;View from the left&quot;</a>
<a id="8992" class="Comment">-- (McBride/McKinna); details may differ.</a>

<a id="9035" class="Keyword">data</a> <a id="Ordering"></a><a id="9040" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9049" class="Symbol">:</a> <a id="9051" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9055" href="Data.Nat.Base.html#1069" class="Datatype">ℕ</a> <a id="9057" href="Level.html#521" class="Function">0ℓ</a> <a id="9060" class="Keyword">where</a>
  <a id="Ordering.less"></a><a id="9068" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a>    <a id="9076" class="Symbol">:</a> <a id="9078" class="Symbol">∀</a> <a id="9080" href="Data.Nat.Base.html#9080" class="Bound">m</a> <a id="9082" href="Data.Nat.Base.html#9082" class="Bound">k</a> <a id="9084" class="Symbol">→</a> <a id="9086" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9095" href="Data.Nat.Base.html#9080" class="Bound">m</a> <a id="9097" class="Symbol">(</a><a id="9098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9102" class="Symbol">(</a><a id="9103" href="Data.Nat.Base.html#9080" class="Bound">m</a> <a id="9105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9107" href="Data.Nat.Base.html#9082" class="Bound">k</a><a id="9108" class="Symbol">))</a>
  <a id="Ordering.equal"></a><a id="9113" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a>   <a id="9121" class="Symbol">:</a> <a id="9123" class="Symbol">∀</a> <a id="9125" href="Data.Nat.Base.html#9125" class="Bound">m</a>   <a id="9129" class="Symbol">→</a> <a id="9131" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9140" href="Data.Nat.Base.html#9125" class="Bound">m</a> <a id="9142" href="Data.Nat.Base.html#9125" class="Bound">m</a>
  <a id="Ordering.greater"></a><a id="9146" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9154" class="Symbol">:</a> <a id="9156" class="Symbol">∀</a> <a id="9158" href="Data.Nat.Base.html#9158" class="Bound">m</a> <a id="9160" href="Data.Nat.Base.html#9160" class="Bound">k</a> <a id="9162" class="Symbol">→</a> <a id="9164" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9173" class="Symbol">(</a><a id="9174" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9178" class="Symbol">(</a><a id="9179" href="Data.Nat.Base.html#9158" class="Bound">m</a> <a id="9181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9183" href="Data.Nat.Base.html#9160" class="Bound">k</a><a id="9184" class="Symbol">))</a> <a id="9187" href="Data.Nat.Base.html#9158" class="Bound">m</a>

<a id="compare"></a><a id="9190" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9198" class="Symbol">:</a> <a id="9200" class="Symbol">∀</a> <a id="9202" href="Data.Nat.Base.html#9202" class="Bound">m</a> <a id="9204" href="Data.Nat.Base.html#9204" class="Bound">n</a> <a id="9206" class="Symbol">→</a> <a id="9208" href="Data.Nat.Base.html#9040" class="Datatype">Ordering</a> <a id="9217" href="Data.Nat.Base.html#9202" class="Bound">m</a> <a id="9219" href="Data.Nat.Base.html#9204" class="Bound">n</a>
<a id="9221" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9229" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9237" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9245" class="Symbol">=</a> <a id="9247" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a>   <a id="9255" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="9260" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9273" href="Data.Nat.Base.html#9273" class="Bound">m</a><a id="9274" class="Symbol">)</a> <a id="9276" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9284" class="Symbol">=</a> <a id="9286" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9294" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9299" href="Data.Nat.Base.html#9273" class="Bound">m</a>
<a id="9301" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9309" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="9317" class="Symbol">(</a><a id="9318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9322" href="Data.Nat.Base.html#9322" class="Bound">n</a><a id="9323" class="Symbol">)</a> <a id="9325" class="Symbol">=</a> <a id="9327" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a>    <a id="9335" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9340" href="Data.Nat.Base.html#9322" class="Bound">n</a>
<a id="9342" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9350" class="Symbol">(</a><a id="9351" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9355" href="Data.Nat.Base.html#9355" class="Bound">m</a><a id="9356" class="Symbol">)</a> <a id="9358" class="Symbol">(</a><a id="9359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9363" href="Data.Nat.Base.html#9363" class="Bound">n</a><a id="9364" class="Symbol">)</a> <a id="9366" class="Keyword">with</a> <a id="9371" href="Data.Nat.Base.html#9190" class="Function">compare</a> <a id="9379" href="Data.Nat.Base.html#9355" class="Bound">m</a> <a id="9381" href="Data.Nat.Base.html#9363" class="Bound">n</a>
<a id="9383" class="Symbol">...</a> <a id="9387" class="Symbol">|</a> <a id="9389" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a>    <a id="9397" href="Data.Nat.Base.html#9397" class="Bound">m</a> <a id="9399" href="Data.Nat.Base.html#9399" class="Bound">k</a> <a id="9401" class="Symbol">=</a> <a id="9403" href="Data.Nat.Base.html#9068" class="InductiveConstructor">less</a> <a id="9408" class="Symbol">(</a><a id="9409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9413" href="Data.Nat.Base.html#9397" class="Bound">m</a><a id="9414" class="Symbol">)</a> <a id="9416" href="Data.Nat.Base.html#9399" class="Bound">k</a>
<a id="9418" class="Symbol">...</a> <a id="9422" class="Symbol">|</a> <a id="9424" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a>   <a id="9432" href="Data.Nat.Base.html#9432" class="Bound">m</a>   <a id="9436" class="Symbol">=</a> <a id="9438" href="Data.Nat.Base.html#9113" class="InductiveConstructor">equal</a> <a id="9444" class="Symbol">(</a><a id="9445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9449" href="Data.Nat.Base.html#9432" class="Bound">m</a><a id="9450" class="Symbol">)</a>
<a id="9452" class="Symbol">...</a> <a id="9456" class="Symbol">|</a> <a id="9458" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9466" href="Data.Nat.Base.html#9466" class="Bound">n</a> <a id="9468" href="Data.Nat.Base.html#9468" class="Bound">k</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Data.Nat.Base.html#9146" class="InductiveConstructor">greater</a> <a id="9480" class="Symbol">(</a><a id="9481" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9485" href="Data.Nat.Base.html#9466" class="Bound">n</a><a id="9486" class="Symbol">)</a> <a id="9488" href="Data.Nat.Base.html#9468" class="Bound">k</a>


<a id="9492" class="Comment">------------------------------------------------------------------------</a>
<a id="9565" class="Comment">-- DEPRECATED NAMES</a>
<a id="9585" class="Comment">------------------------------------------------------------------------</a>
<a id="9658" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9729" class="Comment">-- not guaranteed.</a>

<a id="9749" class="Comment">-- Version 2.1</a>

<a id="9765" class="Comment">-- Smart constructors of _≤″_ and _&lt;″_</a>
<a id="9804" class="Keyword">pattern</a> <a id="less-than-or-equal"></a><a id="9812" href="Data.Nat.Base.html#9812" class="InductiveConstructor">less-than-or-equal</a> <a id="9831" class="Symbol">{</a><a id="9832" href="Data.Nat.Base.html#9840" class="Bound">k</a><a id="9833" class="Symbol">}</a> <a id="9835" href="Data.Nat.Base.html#9844" class="Bound">eq</a> <a id="9838" class="Symbol">=</a> <a id="9840" href="Data.Nat.Base.html#9840" class="Bound">k</a> <a id="9842" class="InductiveConstructor Operator">,</a> <a id="9844" href="Data.Nat.Base.html#9844" class="Bound">eq</a>
<a id="9847" class="Symbol">{-#</a> <a id="9851" class="Keyword">WARNING_ON_USAGE</a> <a id="9868" class="Pragma">less-than-or-equal</a>
<a id="9887" class="String">&quot;Warning: less-than-or-equal was deprecated in v2.1. Please match directly on proofs of ≤″ using constructor Algebra.Definitions.RawMagma._∣ˡ_._,_ instead. &quot;</a>
<a id="10045" class="Symbol">#-}</a>
<a id="10049" class="Keyword">pattern</a> <a id="≤″-offset"></a><a id="10057" href="Data.Nat.Base.html#10057" class="InductiveConstructor">≤″-offset</a> <a id="10067" href="Data.Nat.Base.html#10071" class="Bound">k</a> <a id="10069" class="Symbol">=</a> <a id="10071" href="Data.Nat.Base.html#10071" class="Bound">k</a> <a id="10073" class="InductiveConstructor Operator">,</a> <a id="10075" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10080" class="Symbol">{-#</a> <a id="10084" class="Keyword">WARNING_ON_USAGE</a> <a id="10101" class="Pragma">≤″-offset</a>
<a id="10111" class="String">&quot;Warning: ≤″-offset was deprecated in v2.1. Please match directly on proofs of ≤″ using pattern (_, refl) from Algebra.Definitions.RawMagma._∣ˡ_ instead. &quot;</a>
<a id="10267" class="Symbol">#-}</a>
<a id="10271" class="Keyword">pattern</a> <a id="&lt;″-offset"></a><a id="10279" href="Data.Nat.Base.html#10279" class="InductiveConstructor">&lt;″-offset</a> <a id="10289" href="Data.Nat.Base.html#10293" class="Bound">k</a> <a id="10291" class="Symbol">=</a> <a id="10293" href="Data.Nat.Base.html#10293" class="Bound">k</a> <a id="10295" class="InductiveConstructor Operator">,</a> <a id="10297" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="10302" class="Symbol">{-#</a> <a id="10306" class="Keyword">WARNING_ON_USAGE</a> <a id="10323" class="Pragma">&lt;″-offset</a>
<a id="10333" class="String">&quot;Warning: &lt;″-offset was deprecated in v2.1. Please match directly on proofs of ≤″ using pattern (_, refl) from Algebra.Definitions.RawMagma._∣ˡ_ instead. &quot;</a>
<a id="10489" class="Symbol">#-}</a>

<a id="10494" class="Comment">-- Smart destructor of _≤″_</a>

<a id="s≤″s⁻¹"></a><a id="10523" href="Data.Nat.Base.html#10523" class="Function">s≤″s⁻¹</a> <a id="10530" class="Symbol">:</a> <a id="10532" class="Symbol">∀</a> <a id="10534" class="Symbol">{</a><a id="10535" href="Data.Nat.Base.html#10535" class="Bound">m</a> <a id="10537" href="Data.Nat.Base.html#10537" class="Bound">n</a><a id="10538" class="Symbol">}</a> <a id="10540" class="Symbol">→</a> <a id="10542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10546" href="Data.Nat.Base.html#10535" class="Bound">m</a> <a id="10548" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="10551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10555" href="Data.Nat.Base.html#10537" class="Bound">n</a> <a id="10557" class="Symbol">→</a> <a id="10559" href="Data.Nat.Base.html#10535" class="Bound">m</a> <a id="10561" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="10564" href="Data.Nat.Base.html#10537" class="Bound">n</a>
<a id="10566" href="Data.Nat.Base.html#10523" class="Function">s≤″s⁻¹</a> <a id="10573" class="Symbol">(</a><a id="10574" href="Data.Nat.Base.html#10574" class="Bound">k</a> <a id="10576" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="10578" href="Data.Nat.Base.html#10578" class="Bound">eq</a><a id="10580" class="Symbol">)</a> <a id="10582" class="Symbol">=</a> <a id="10584" href="Data.Nat.Base.html#10574" class="Bound">k</a> <a id="10586" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="10588" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10593" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="10598" href="Data.Nat.Base.html#10578" class="Bound">eq</a>
<a id="10601" class="Symbol">{-#</a> <a id="10605" class="Keyword">WARNING_ON_USAGE</a> <a id="10622" class="Pragma">s≤″s⁻¹</a>
<a id="10629" class="String">&quot;Warning: s≤″s⁻¹ was deprecated in v2.1. Please match directly on proofs of ≤″ using constructor Algebra.Definitions.RawMagma._∣ˡ_._,_ instead. &quot;</a>
<a id="10775" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Nat.DivMod.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.Nat.DivMod.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.DivMod.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core lemmas for division and modulus operations</a>
<a id="157" class="Comment">------------------------------------------------------------------------</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--cubical-compatible</a> <a id="264" class="Pragma">--safe</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Data.Nat.DivMod.Core.html" class="Module">Data.Nat.DivMod.Core</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">()</a>
  <a id="351" class="Keyword">renaming</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="372" class="Symbol">to</a> <a id="375" class="Primitive">divₕ</a><a id="379" class="Symbol">;</a> <a id="381" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a> <a id="392" class="Symbol">to</a> <a id="395" class="Primitive">modₕ</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="439" class="Symbol">;</a> <a id="441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="444" class="Symbol">;</a> <a id="446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="449" class="Symbol">;</a> <a id="451" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="459" class="Symbol">;</a> <a id="461" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="469" class="Symbol">;</a>
 <a id="472" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a><a id="475" class="Symbol">;</a> <a id="477" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="485" class="Symbol">)</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="555" class="Symbol">;</a> <a id="557" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="561" class="Symbol">;</a> <a id="563" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="609" class="Symbol">;</a> <a id="611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="614" class="Symbol">)</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="683" class="Symbol">;</a> <a id="685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="689" class="Symbol">;</a> <a id="691" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="700" class="Symbol">;</a> <a id="702" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="714" class="Symbol">)</a>
<a id="716" class="Keyword">open</a> <a id="721" class="Keyword">import</a> <a id="728" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="755" class="Keyword">using</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="765" class="Symbol">;</a> <a id="767" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">open</a> <a id="776" class="Keyword">import</a> <a id="783" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="809" class="Keyword">using</a> <a id="815" class="Symbol">(</a><a id="816" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="829" class="Symbol">)</a>

<a id="832" class="Keyword">open</a> <a id="837" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="850" class="Comment">------------------------------------------------------------------------</a>
<a id="923" class="Comment">-- Helper lemmas that have no interpretation for _%_, only for modₕ</a>

<a id="992" class="Keyword">private</a>

  <a id="mod-cong₃"></a><a id="1003" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="1013" class="Symbol">:</a> <a id="1015" class="Symbol">∀</a> <a id="1017" class="Symbol">{</a><a id="1018" href="Data.Nat.DivMod.Core.html#1018" class="Bound">c</a> <a id="1020" href="Data.Nat.DivMod.Core.html#1020" class="Bound">n</a> <a id="1022" href="Data.Nat.DivMod.Core.html#1022" class="Bound">a₁</a> <a id="1025" href="Data.Nat.DivMod.Core.html#1025" class="Bound">a₂</a> <a id="1028" href="Data.Nat.DivMod.Core.html#1028" class="Bound">b</a><a id="1029" class="Symbol">}</a> <a id="1031" class="Symbol">→</a> <a id="1033" href="Data.Nat.DivMod.Core.html#1022" class="Bound">a₁</a> <a id="1036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1038" href="Data.Nat.DivMod.Core.html#1025" class="Bound">a₂</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1048" href="Data.Nat.DivMod.Core.html#1018" class="Bound">c</a> <a id="1050" href="Data.Nat.DivMod.Core.html#1020" class="Bound">n</a> <a id="1052" href="Data.Nat.DivMod.Core.html#1022" class="Bound">a₁</a> <a id="1055" href="Data.Nat.DivMod.Core.html#1028" class="Bound">b</a> <a id="1057" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1059" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1064" href="Data.Nat.DivMod.Core.html#1018" class="Bound">c</a> <a id="1066" href="Data.Nat.DivMod.Core.html#1020" class="Bound">n</a> <a id="1068" href="Data.Nat.DivMod.Core.html#1025" class="Bound">a₂</a> <a id="1071" href="Data.Nat.DivMod.Core.html#1028" class="Bound">b</a>
  <a id="1075" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="1085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1090" class="Symbol">=</a> <a id="1092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="modₕ-skipTo0"></a><a id="1100" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1113" class="Symbol">:</a> <a id="1115" class="Symbol">∀</a> <a id="1117" href="Data.Nat.DivMod.Core.html#1117" class="Bound">acc</a> <a id="1121" href="Data.Nat.DivMod.Core.html#1121" class="Bound">n</a> <a id="1123" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a> <a id="1125" href="Data.Nat.DivMod.Core.html#1125" class="Bound">b</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1134" href="Data.Nat.DivMod.Core.html#1117" class="Bound">acc</a> <a id="1138" href="Data.Nat.DivMod.Core.html#1121" class="Bound">n</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Data.Nat.DivMod.Core.html#1125" class="Bound">b</a> <a id="1143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1145" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a><a id="1146" class="Symbol">)</a> <a id="1148" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a> <a id="1150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1152" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1157" class="Symbol">(</a><a id="1158" href="Data.Nat.DivMod.Core.html#1123" class="Bound">a</a> <a id="1160" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1162" href="Data.Nat.DivMod.Core.html#1117" class="Bound">acc</a><a id="1165" class="Symbol">)</a> <a id="1167" href="Data.Nat.DivMod.Core.html#1121" class="Bound">n</a> <a id="1169" href="Data.Nat.DivMod.Core.html#1125" class="Bound">b</a> <a id="1171" class="Number">0</a>
  <a id="1175" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1188" href="Data.Nat.DivMod.Core.html#1188" class="Bound">acc</a> <a id="1192" href="Data.Nat.DivMod.Core.html#1192" class="Bound">n</a> <a id="1194" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1202" href="Data.Nat.DivMod.Core.html#1202" class="Bound">b</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1211" class="Symbol">(λ</a> <a id="1214" href="Data.Nat.DivMod.Core.html#1214" class="Bound">v</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1223" href="Data.Nat.DivMod.Core.html#1188" class="Bound">acc</a> <a id="1227" href="Data.Nat.DivMod.Core.html#1192" class="Bound">n</a> <a id="1229" href="Data.Nat.DivMod.Core.html#1214" class="Bound">v</a> <a id="1231" class="Number">0</a><a id="1232" class="Symbol">)</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="1247" href="Data.Nat.DivMod.Core.html#1202" class="Bound">b</a><a id="1248" class="Symbol">)</a>
  <a id="1252" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1265" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a> <a id="1269" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1276" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1277" class="Symbol">)</a> <a id="1279" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1281" class="Symbol">=</a> <a id="1283" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="1302" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1307" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a> <a id="1311" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1316" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1322" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1323" class="Symbol">)</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1330" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1331" class="Symbol">)</a> <a id="1333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1336" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="1353" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1355" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1356" class="Symbol">)</a> <a id="1358" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1364" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1369" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a> <a id="1373" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1375" class="Symbol">(</a><a id="1376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1380" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1382" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1384" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1385" class="Symbol">)</a> <a id="1387" class="Symbol">(</a><a id="1388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1392" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1393" class="Symbol">)</a> <a id="1395" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="1403" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1413" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1416" class="Symbol">)</a> <a id="1418" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1423" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1425" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a><a id="1426" class="Symbol">)</a> <a id="1428" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a>     <a id="1434" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1437" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1455" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1458" class="Symbol">)</a> <a id="1460" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1462" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1464" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1466" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1472" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1480" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1482" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1486" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1489" class="Symbol">)</a> <a id="1491" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1493" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1495" class="Number">0</a>       <a id="1503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1506" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1511" class="Symbol">(λ</a> <a id="1514" href="Data.Nat.DivMod.Core.html#1514" class="Bound">v</a> <a id="1516" class="Symbol">→</a> <a id="1518" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1523" href="Data.Nat.DivMod.Core.html#1514" class="Bound">v</a> <a id="1525" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1527" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1529" class="Number">0</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="1539" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1541" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1544" class="Symbol">)</a> <a id="1546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1552" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1562" href="Data.Nat.DivMod.Core.html#1276" class="Bound">a</a> <a id="1564" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1566" href="Data.Nat.DivMod.Core.html#1265" class="Bound">acc</a><a id="1569" class="Symbol">)</a> <a id="1571" href="Data.Nat.DivMod.Core.html#1269" class="Bound">n</a> <a id="1573" href="Data.Nat.DivMod.Core.html#1279" class="Bound">b</a> <a id="1575" class="Number">0</a>       <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Lemmas for modₕ that also have an interpretation for _%_</a>

<a id="a[modₕ]1≡0"></a><a id="1720" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1731" class="Symbol">:</a> <a id="1733" class="Symbol">∀</a> <a id="1735" href="Data.Nat.DivMod.Core.html#1735" class="Bound">a</a> <a id="1737" class="Symbol">→</a> <a id="1739" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1744" class="Number">0</a> <a id="1746" class="Number">0</a> <a id="1748" href="Data.Nat.DivMod.Core.html#1735" class="Bound">a</a> <a id="1750" class="Number">0</a> <a id="1752" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1754" class="Number">0</a>
<a id="1756" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1767" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1775" class="Symbol">=</a> <a id="1777" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1782" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1798" href="Data.Nat.DivMod.Core.html#1798" class="Bound">a</a><a id="1799" class="Symbol">)</a> <a id="1801" class="Symbol">=</a> <a id="1803" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a> <a id="1814" href="Data.Nat.DivMod.Core.html#1798" class="Bound">a</a>

<a id="n[modₕ]n≡0"></a><a id="1817" href="Data.Nat.DivMod.Core.html#1817" class="Function">n[modₕ]n≡0</a> <a id="1828" class="Symbol">:</a> <a id="1830" class="Symbol">∀</a> <a id="1832" href="Data.Nat.DivMod.Core.html#1832" class="Bound">acc</a> <a id="1836" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a> <a id="1838" class="Symbol">→</a> <a id="1840" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1845" href="Data.Nat.DivMod.Core.html#1832" class="Bound">acc</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.Nat.DivMod.Core.html#1832" class="Bound">acc</a> <a id="1854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1856" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a><a id="1857" class="Symbol">)</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1864" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a><a id="1865" class="Symbol">)</a> <a id="1867" href="Data.Nat.DivMod.Core.html#1836" class="Bound">v</a> <a id="1869" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1871" class="Number">0</a>
<a id="1873" href="Data.Nat.DivMod.Core.html#1817" class="Function">n[modₕ]n≡0</a> <a id="1884" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1888" href="Data.Nat.DivMod.Core.html#1888" class="Bound">v</a> <a id="1890" class="Symbol">=</a> <a id="1892" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="1905" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1909" class="Symbol">(</a><a id="1910" href="Data.Nat.DivMod.Core.html#1884" class="Bound">acc</a> <a id="1914" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1916" href="Data.Nat.DivMod.Core.html#1888" class="Bound">v</a><a id="1917" class="Symbol">)</a> <a id="1919" href="Data.Nat.DivMod.Core.html#1888" class="Bound">v</a> <a id="1921" class="Number">1</a>

<a id="a[modₕ]n&lt;n"></a><a id="1924" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="1935" class="Symbol">:</a> <a id="1937" class="Symbol">∀</a> <a id="1939" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1943" href="Data.Nat.DivMod.Core.html#1943" class="Bound">d</a> <a id="1945" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="1954" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1958" class="Symbol">(</a><a id="1959" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1965" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a><a id="1966" class="Symbol">)</a> <a id="1968" href="Data.Nat.DivMod.Core.html#1943" class="Bound">d</a> <a id="1970" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a> <a id="1972" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1974" href="Data.Nat.DivMod.Core.html#1939" class="Bound">acc</a> <a id="1978" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1980" href="Data.Nat.DivMod.Core.html#1945" class="Bound">n</a>
<a id="1982" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="1993" href="Data.Nat.DivMod.Core.html#1993" class="Bound">acc</a> <a id="1997" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2005" href="Data.Nat.DivMod.Core.html#2005" class="Bound">n</a>       <a id="2013" class="Symbol">=</a> <a id="2015" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="2021" href="Data.Nat.DivMod.Core.html#1993" class="Bound">acc</a> <a id="2025" href="Data.Nat.DivMod.Core.html#2005" class="Bound">n</a>
<a id="2027" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2038" href="Data.Nat.DivMod.Core.html#2038" class="Bound">acc</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2047" href="Data.Nat.DivMod.Core.html#2047" class="Bound">d</a><a id="2048" class="Symbol">)</a> <a id="2050" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2058" class="Symbol">=</a> <a id="2060" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2071" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2076" href="Data.Nat.DivMod.Core.html#2047" class="Bound">d</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Data.Nat.DivMod.Core.html#2038" class="Bound">acc</a> <a id="2083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2085" class="Number">0</a><a id="2086" class="Symbol">)</a>
<a id="2088" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2099" href="Data.Nat.DivMod.Core.html#2099" class="Bound">acc</a> <a id="2103" class="Symbol">(</a><a id="2104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2108" href="Data.Nat.DivMod.Core.html#2108" class="Bound">d</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2116" href="Data.Nat.DivMod.Core.html#2116" class="Bound">n</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Keyword">rewrite</a> <a id="2127" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="2133" href="Data.Nat.DivMod.Core.html#2099" class="Bound">acc</a> <a id="2137" href="Data.Nat.DivMod.Core.html#2116" class="Bound">n</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="2152" class="Symbol">(</a><a id="2153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2157" href="Data.Nat.DivMod.Core.html#2099" class="Bound">acc</a><a id="2160" class="Symbol">)</a> <a id="2162" href="Data.Nat.DivMod.Core.html#2108" class="Bound">d</a> <a id="2164" href="Data.Nat.DivMod.Core.html#2116" class="Bound">n</a>

<a id="a[modₕ]n≤a"></a><a id="2167" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2178" class="Symbol">:</a> <a id="2180" class="Symbol">∀</a> <a id="2182" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2186" href="Data.Nat.DivMod.Core.html#2186" class="Bound">a</a> <a id="2188" href="Data.Nat.DivMod.Core.html#2188" class="Bound">n</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2197" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2206" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2208" href="Data.Nat.DivMod.Core.html#2188" class="Bound">n</a><a id="2209" class="Symbol">)</a> <a id="2211" href="Data.Nat.DivMod.Core.html#2186" class="Bound">a</a> <a id="2213" href="Data.Nat.DivMod.Core.html#2188" class="Bound">n</a> <a id="2215" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2217" href="Data.Nat.DivMod.Core.html#2182" class="Bound">acc</a> <a id="2221" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2223" href="Data.Nat.DivMod.Core.html#2186" class="Bound">a</a>
<a id="2225" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2236" href="Data.Nat.DivMod.Core.html#2236" class="Bound">acc</a> <a id="2240" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2248" href="Data.Nat.DivMod.Core.html#2248" class="Bound">n</a>       <a id="2256" class="Symbol">=</a> <a id="2258" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="2288" href="Data.Nat.DivMod.Core.html#2236" class="Bound">acc</a><a id="2291" class="Symbol">))</a>
<a id="2294" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2305" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2314" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2315" class="Symbol">)</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2322" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2323" class="Symbol">)</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2335" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2340" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2349" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2351" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2355" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2356" class="Symbol">)</a> <a id="2358" class="Symbol">(</a><a id="2359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2363" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2371" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2372" class="Symbol">)</a> <a id="2374" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2377" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2382" class="Symbol">(λ</a> <a id="2385" href="Data.Nat.DivMod.Core.html#2385" class="Bound">v</a> <a id="2387" class="Symbol">→</a> <a id="2389" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2394" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2398" href="Data.Nat.DivMod.Core.html#2385" class="Bound">v</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2405" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2413" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2414" class="Symbol">))</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="2424" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2428" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2429" class="Symbol">)</a> <a id="2431" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2435" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2440" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2449" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2453" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2455" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2456" class="Symbol">)</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2463" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2464" class="Symbol">)</a> <a id="2466" class="Symbol">(</a><a id="2467" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2471" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a><a id="2472" class="Symbol">)</a> <a id="2474" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2477" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2488" class="Symbol">(</a><a id="2489" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2493" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a><a id="2496" class="Symbol">)</a> <a id="2498" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a> <a id="2500" href="Data.Nat.DivMod.Core.html#2322" class="Bound">n</a> <a id="2502" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2510" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2516" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a>                            <a id="2545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2548" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2552" class="Symbol">(</a><a id="2553" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="2559" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2563" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a><a id="2564" class="Symbol">)</a> <a id="2566" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2570" href="Data.Nat.DivMod.Core.html#2305" class="Bound">acc</a> <a id="2574" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2576" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2580" href="Data.Nat.DivMod.Core.html#2314" class="Bound">a</a>                            <a id="2609" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="2611" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2622" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2631" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2632" class="Symbol">)</a> <a id="2634" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2642" class="Symbol">=</a> <a id="2644" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2652" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2657" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2661" class="Symbol">(</a><a id="2662" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2666" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2668" class="Number">0</a><a id="2669" class="Symbol">)</a> <a id="2671" class="Symbol">(</a><a id="2672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2676" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2677" class="Symbol">)</a> <a id="2679" class="Number">0</a> <a id="2681" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2684" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2689" class="Symbol">(λ</a> <a id="2692" href="Data.Nat.DivMod.Core.html#2692" class="Bound">v</a> <a id="2694" class="Symbol">→</a> <a id="2696" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2701" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2705" href="Data.Nat.DivMod.Core.html#2692" class="Bound">v</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2712" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Number">0</a><a id="2716" class="Symbol">)</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="2731" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a><a id="2734" class="Symbol">)</a> <a id="2736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2740" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2745" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2749" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2753" class="Symbol">(</a><a id="2754" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2758" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Number">0</a>       <a id="2769" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2772" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="2783" class="Number">0</a> <a id="2785" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a> <a id="2787" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2791" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2795" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a>                            <a id="2824" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2827" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="2833" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a> <a id="2835" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2839" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2843" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a>                        <a id="2868" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2871" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="2877" class="Symbol">(</a><a id="2878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2882" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a><a id="2883" class="Symbol">)</a> <a id="2885" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2889" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2893" href="Data.Nat.DivMod.Core.html#2622" class="Bound">acc</a> <a id="2897" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2903" href="Data.Nat.DivMod.Core.html#2631" class="Bound">a</a>                  <a id="2922" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="a≤n⇒a[modₕ]n≡a"></a><a id="2925" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="2940" class="Symbol">:</a> <a id="2942" class="Symbol">∀</a> <a id="2944" href="Data.Nat.DivMod.Core.html#2944" class="Bound">acc</a> <a id="2948" href="Data.Nat.DivMod.Core.html#2948" class="Bound">n</a> <a id="2950" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a> <a id="2952" href="Data.Nat.DivMod.Core.html#2952" class="Bound">b</a> <a id="2954" class="Symbol">→</a> <a id="2956" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="2961" href="Data.Nat.DivMod.Core.html#2944" class="Bound">acc</a> <a id="2965" href="Data.Nat.DivMod.Core.html#2948" class="Bound">n</a> <a id="2967" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a> <a id="2972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2974" href="Data.Nat.DivMod.Core.html#2952" class="Bound">b</a><a id="2975" class="Symbol">)</a> <a id="2977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2979" href="Data.Nat.DivMod.Core.html#2944" class="Bound">acc</a> <a id="2983" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2985" href="Data.Nat.DivMod.Core.html#2950" class="Bound">a</a>
<a id="2987" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3002" href="Data.Nat.DivMod.Core.html#3002" class="Bound">acc</a> <a id="3006" href="Data.Nat.DivMod.Core.html#3006" class="Bound">n</a> <a id="3008" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3016" href="Data.Nat.DivMod.Core.html#3016" class="Bound">b</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3024" class="Symbol">(</a><a id="3025" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3037" href="Data.Nat.DivMod.Core.html#3002" class="Bound">acc</a><a id="3040" class="Symbol">)</a>
<a id="3042" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3057" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3061" href="Data.Nat.DivMod.Core.html#3061" class="Bound">n</a> <a id="3063" class="Symbol">(</a><a id="3064" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3068" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a><a id="3069" class="Symbol">)</a> <a id="3071" href="Data.Nat.DivMod.Core.html#3071" class="Bound">b</a> <a id="3073" class="Symbol">=</a> <a id="3075" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="3092" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3102" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a><a id="3105" class="Symbol">)</a> <a id="3107" href="Data.Nat.DivMod.Core.html#3061" class="Bound">n</a> <a id="3109" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a> <a id="3114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3116" href="Data.Nat.DivMod.Core.html#3071" class="Bound">b</a><a id="3117" class="Symbol">)</a> <a id="3119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3122" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3137" class="Symbol">(</a><a id="3138" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3142" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a><a id="3145" class="Symbol">)</a> <a id="3147" href="Data.Nat.DivMod.Core.html#3061" class="Bound">n</a> <a id="3149" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a> <a id="3151" href="Data.Nat.DivMod.Core.html#3071" class="Bound">b</a> <a id="3153" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3161" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3165" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3167" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a>                <a id="3184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3187" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="3198" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3202" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a><a id="3203" class="Symbol">)</a> <a id="3205" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3209" href="Data.Nat.DivMod.Core.html#3057" class="Bound">acc</a> <a id="3213" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3219" href="Data.Nat.DivMod.Core.html#3068" class="Bound">a</a>                <a id="3236" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="modₕ-idem"></a><a id="3239" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3249" class="Symbol">:</a> <a id="3251" class="Symbol">∀</a> <a id="3253" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3257" href="Data.Nat.DivMod.Core.html#3257" class="Bound">a</a> <a id="3259" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3268" class="Number">0</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3277" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3278" class="Symbol">)</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3286" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3295" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3297" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3298" class="Symbol">)</a> <a id="3300" href="Data.Nat.DivMod.Core.html#3257" class="Bound">a</a> <a id="3302" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">(</a><a id="3306" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3310" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3312" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3313" class="Symbol">)</a> <a id="3315" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3317" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3322" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3326" class="Symbol">(</a><a id="3327" href="Data.Nat.DivMod.Core.html#3253" class="Bound">acc</a> <a id="3331" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3333" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a><a id="3334" class="Symbol">)</a> <a id="3336" href="Data.Nat.DivMod.Core.html#3257" class="Bound">a</a> <a id="3338" href="Data.Nat.DivMod.Core.html#3259" class="Bound">n</a>
<a id="3340" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3350" href="Data.Nat.DivMod.Core.html#3350" class="Bound">acc</a> <a id="3354" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3362" href="Data.Nat.DivMod.Core.html#3362" class="Bound">n</a>       <a id="3370" class="Symbol">=</a> <a id="3372" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3387" class="Number">0</a> <a id="3389" class="Symbol">(</a><a id="3390" href="Data.Nat.DivMod.Core.html#3350" class="Bound">acc</a> <a id="3394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3396" href="Data.Nat.DivMod.Core.html#3362" class="Bound">n</a><a id="3397" class="Symbol">)</a> <a id="3399" href="Data.Nat.DivMod.Core.html#3350" class="Bound">acc</a> <a id="3403" href="Data.Nat.DivMod.Core.html#3362" class="Bound">n</a>
<a id="3405" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3415" href="Data.Nat.DivMod.Core.html#3415" class="Bound">acc</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3424" href="Data.Nat.DivMod.Core.html#3424" class="Bound">a</a><a id="3425" class="Symbol">)</a> <a id="3427" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3435" class="Keyword">rewrite</a> <a id="3443" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3455" href="Data.Nat.DivMod.Core.html#3415" class="Bound">acc</a> <a id="3459" class="Symbol">=</a> <a id="3461" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3471" class="Number">0</a> <a id="3473" href="Data.Nat.DivMod.Core.html#3424" class="Bound">a</a> <a id="3475" href="Data.Nat.DivMod.Core.html#3415" class="Bound">acc</a>
<a id="3479" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3489" href="Data.Nat.DivMod.Core.html#3489" class="Bound">acc</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3498" href="Data.Nat.DivMod.Core.html#3498" class="Bound">a</a><a id="3499" class="Symbol">)</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3506" href="Data.Nat.DivMod.Core.html#3506" class="Bound">n</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Keyword">rewrite</a> <a id="3517" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="3523" href="Data.Nat.DivMod.Core.html#3489" class="Bound">acc</a> <a id="3527" href="Data.Nat.DivMod.Core.html#3506" class="Bound">n</a> <a id="3529" class="Symbol">=</a> <a id="3531" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3546" href="Data.Nat.DivMod.Core.html#3489" class="Bound">acc</a><a id="3549" class="Symbol">)</a> <a id="3551" href="Data.Nat.DivMod.Core.html#3498" class="Bound">a</a> <a id="3553" href="Data.Nat.DivMod.Core.html#3506" class="Bound">n</a>

<a id="a+1[modₕ]n≡0⇒a[modₕ]n≡n-1"></a><a id="3556" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3582" class="Symbol">:</a> <a id="3584" class="Symbol">∀</a> <a id="3586" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3590" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a> <a id="3592" href="Data.Nat.DivMod.Core.html#3592" class="Bound">n</a> <a id="3594" class="Symbol">→</a> <a id="3596" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3601" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3610" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3612" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">(</a><a id="3616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3620" href="Data.Nat.DivMod.Core.html#3592" class="Bound">n</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a> <a id="3625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3627" class="Number">0</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="3636" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3640" class="Symbol">(</a><a id="3641" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3645" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3647" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a><a id="3648" class="Symbol">)</a> <a id="3650" href="Data.Nat.DivMod.Core.html#3592" class="Bound">n</a> <a id="3652" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a> <a id="3654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3656" href="Data.Nat.DivMod.Core.html#3586" class="Bound">acc</a> <a id="3660" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3662" href="Data.Nat.DivMod.Core.html#3590" class="Bound">l</a>
<a id="3664" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3690" href="Data.Nat.DivMod.Core.html#3690" class="Bound">acc</a> <a id="3694" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3710" href="Data.Nat.DivMod.Core.html#3710" class="Bound">eq</a> <a id="3713" class="Keyword">rewrite</a> <a id="3721" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3733" href="Data.Nat.DivMod.Core.html#3690" class="Bound">acc</a> <a id="3737" class="Symbol">=</a> <a id="3739" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3744" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3770" href="Data.Nat.DivMod.Core.html#3770" class="Bound">acc</a> <a id="3774" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3782" class="Symbol">(</a><a id="3783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3787" href="Data.Nat.DivMod.Core.html#3787" class="Bound">n</a><a id="3788" class="Symbol">)</a> <a id="3790" href="Data.Nat.DivMod.Core.html#3790" class="Bound">eq</a> <a id="3793" class="Keyword">rewrite</a> <a id="3801" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="3813" href="Data.Nat.DivMod.Core.html#3770" class="Bound">acc</a> <a id="3817" class="Symbol">=</a> <a id="3819" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3845" class="Number">0</a> <a id="3847" href="Data.Nat.DivMod.Core.html#3770" class="Bound">acc</a> <a id="3851" href="Data.Nat.DivMod.Core.html#3787" class="Bound">n</a> <a id="3853" href="Data.Nat.DivMod.Core.html#3790" class="Bound">eq</a>
<a id="3856" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3882" href="Data.Nat.DivMod.Core.html#3882" class="Bound">acc</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3891" href="Data.Nat.DivMod.Core.html#3891" class="Bound">l</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">(</a><a id="3895" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3899" href="Data.Nat.DivMod.Core.html#3899" class="Bound">n</a><a id="3900" class="Symbol">)</a> <a id="3902" href="Data.Nat.DivMod.Core.html#3902" class="Bound">eq</a> <a id="3905" class="Keyword">rewrite</a> <a id="3913" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="3919" href="Data.Nat.DivMod.Core.html#3882" class="Bound">acc</a> <a id="3923" href="Data.Nat.DivMod.Core.html#3891" class="Bound">l</a>     <a id="3929" class="Symbol">=</a> <a id="3931" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3962" href="Data.Nat.DivMod.Core.html#3882" class="Bound">acc</a><a id="3965" class="Symbol">)</a> <a id="3967" href="Data.Nat.DivMod.Core.html#3891" class="Bound">l</a> <a id="3969" href="Data.Nat.DivMod.Core.html#3899" class="Bound">n</a> <a id="3971" href="Data.Nat.DivMod.Core.html#3902" class="Bound">eq</a>

<a id="k&lt;1+a[modₕ]n⇒k≤a[modₕ]n"></a><a id="3975" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a>  <a id="4000" class="Symbol">:</a> <a id="4002" class="Symbol">∀</a> <a id="4004" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4008" href="Data.Nat.DivMod.Core.html#4008" class="Bound">k</a> <a id="4010" href="Data.Nat.DivMod.Core.html#4010" class="Bound">n</a> <a id="4012" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a> <a id="4014" class="Symbol">→</a> <a id="4016" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4020" href="Data.Nat.DivMod.Core.html#4008" class="Bound">k</a> <a id="4022" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4024" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4029" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4038" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4040" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a><a id="4041" class="Symbol">)</a> <a id="4043" class="Symbol">(</a><a id="4044" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4048" href="Data.Nat.DivMod.Core.html#4010" class="Bound">n</a><a id="4049" class="Symbol">)</a> <a id="4051" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.Nat.DivMod.Core.html#4008" class="Bound">k</a> <a id="4057" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4059" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4064" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4068" class="Symbol">(</a><a id="4069" href="Data.Nat.DivMod.Core.html#4004" class="Bound">acc</a> <a id="4073" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4075" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a><a id="4076" class="Symbol">)</a> <a id="4078" href="Data.Nat.DivMod.Core.html#4010" class="Bound">n</a> <a id="4080" href="Data.Nat.DivMod.Core.html#4012" class="Bound">l</a>
<a id="4082" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4106" href="Data.Nat.DivMod.Core.html#4106" class="Bound">acc</a> <a id="4110" href="Data.Nat.DivMod.Core.html#4110" class="Bound">k</a> <a id="4112" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4120" class="Symbol">(</a><a id="4121" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4125" href="Data.Nat.DivMod.Core.html#4125" class="Bound">l</a><a id="4126" class="Symbol">)</a> <a id="4128" class="Symbol">(</a><a id="4129" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4133" href="Data.Nat.DivMod.Core.html#4133" class="Bound">leq</a><a id="4136" class="Symbol">)</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Data.Nat.DivMod.Core.html#4133" class="Bound">leq</a>
<a id="4144" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4168" href="Data.Nat.DivMod.Core.html#4168" class="Bound">acc</a> <a id="4172" href="Data.Nat.DivMod.Core.html#4172" class="Bound">k</a> <a id="4174" class="Symbol">(</a><a id="4175" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4179" href="Data.Nat.DivMod.Core.html#4179" class="Bound">n</a><a id="4180" class="Symbol">)</a> <a id="4182" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4190" href="Data.Nat.DivMod.Core.html#4190" class="Bound">leq</a> <a id="4194" class="Keyword">rewrite</a> <a id="4202" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="4214" href="Data.Nat.DivMod.Core.html#4168" class="Bound">acc</a> <a id="4218" class="Symbol">=</a> <a id="4220" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4244" class="Number">0</a> <a id="4246" href="Data.Nat.DivMod.Core.html#4172" class="Bound">k</a> <a id="4248" href="Data.Nat.DivMod.Core.html#4179" class="Bound">n</a> <a id="4250" href="Data.Nat.DivMod.Core.html#4168" class="Bound">acc</a> <a id="4254" href="Data.Nat.DivMod.Core.html#4190" class="Bound">leq</a>
<a id="4258" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4282" href="Data.Nat.DivMod.Core.html#4282" class="Bound">acc</a> <a id="4286" href="Data.Nat.DivMod.Core.html#4286" class="Bound">k</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4293" href="Data.Nat.DivMod.Core.html#4293" class="Bound">n</a><a id="4294" class="Symbol">)</a> <a id="4296" class="Symbol">(</a><a id="4297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4301" href="Data.Nat.DivMod.Core.html#4301" class="Bound">l</a><a id="4302" class="Symbol">)</a> <a id="4304" href="Data.Nat.DivMod.Core.html#4304" class="Bound">leq</a> <a id="4308" class="Keyword">rewrite</a> <a id="4316" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="4322" href="Data.Nat.DivMod.Core.html#4282" class="Bound">acc</a> <a id="4326" href="Data.Nat.DivMod.Core.html#4301" class="Bound">l</a>     <a id="4332" class="Symbol">=</a> <a id="4334" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4363" href="Data.Nat.DivMod.Core.html#4282" class="Bound">acc</a><a id="4366" class="Symbol">)</a> <a id="4368" href="Data.Nat.DivMod.Core.html#4286" class="Bound">k</a> <a id="4370" href="Data.Nat.DivMod.Core.html#4293" class="Bound">n</a> <a id="4372" href="Data.Nat.DivMod.Core.html#4301" class="Bound">l</a> <a id="4374" href="Data.Nat.DivMod.Core.html#4304" class="Bound">leq</a>

<a id="1+a[modₕ]n≤1+k⇒a[modₕ]n≤k"></a><a id="4379" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4405" class="Symbol">:</a> <a id="4407" class="Symbol">∀</a> <a id="4409" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4413" href="Data.Nat.DivMod.Core.html#4413" class="Bound">k</a> <a id="4415" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a> <a id="4417" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4419" class="Symbol">→</a> <a id="4421" class="Number">0</a> <a id="4423" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4425" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4430" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4441" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a><a id="4442" class="Symbol">)</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4449" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a><a id="4450" class="Symbol">)</a> <a id="4452" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4454" class="Symbol">→</a>
                            <a id="4484" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4489" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4493" class="Symbol">(</a><a id="4494" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4498" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4500" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a><a id="4501" class="Symbol">)</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4508" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a><a id="4509" class="Symbol">)</a> <a id="4511" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4513" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4515" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4519" href="Data.Nat.DivMod.Core.html#4413" class="Bound">k</a> <a id="4521" class="Symbol">→</a> <a id="4523" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4528" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4532" class="Symbol">(</a><a id="4533" href="Data.Nat.DivMod.Core.html#4409" class="Bound">acc</a> <a id="4537" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4539" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a><a id="4540" class="Symbol">)</a> <a id="4542" href="Data.Nat.DivMod.Core.html#4415" class="Bound">n</a> <a id="4544" href="Data.Nat.DivMod.Core.html#4417" class="Bound">l</a> <a id="4546" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4548" href="Data.Nat.DivMod.Core.html#4413" class="Bound">k</a>
<a id="4550" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4576" href="Data.Nat.DivMod.Core.html#4576" class="Bound">acc</a> <a id="4580" href="Data.Nat.DivMod.Core.html#4580" class="Bound">k</a> <a id="4582" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4590" class="Symbol">(</a><a id="4591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4595" href="Data.Nat.DivMod.Core.html#4595" class="Bound">l</a><a id="4596" class="Symbol">)</a> <a id="4598" href="Data.Nat.DivMod.Core.html#4598" class="Bound">0&lt;mod</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4609" href="Data.Nat.DivMod.Core.html#4609" class="Bound">leq</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">=</a> <a id="4616" href="Data.Nat.DivMod.Core.html#4609" class="Bound">leq</a>
<a id="4620" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4646" href="Data.Nat.DivMod.Core.html#4646" class="Bound">acc</a> <a id="4650" href="Data.Nat.DivMod.Core.html#4650" class="Bound">k</a> <a id="4652" class="Symbol">(</a><a id="4653" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4657" href="Data.Nat.DivMod.Core.html#4657" class="Bound">n</a><a id="4658" class="Symbol">)</a> <a id="4660" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4668" href="Data.Nat.DivMod.Core.html#4668" class="Bound">0&lt;mod</a> <a id="4674" href="Data.Nat.DivMod.Core.html#4674" class="Bound">leq</a> <a id="4678" class="Keyword">rewrite</a> <a id="4686" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="4698" href="Data.Nat.DivMod.Core.html#4646" class="Bound">acc</a> <a id="4702" class="Symbol">=</a> <a id="4704" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4730" class="Number">0</a> <a id="4732" href="Data.Nat.DivMod.Core.html#4650" class="Bound">k</a> <a id="4734" href="Data.Nat.DivMod.Core.html#4657" class="Bound">n</a> <a id="4736" href="Data.Nat.DivMod.Core.html#4646" class="Bound">acc</a> <a id="4740" href="Data.Nat.DivMod.Core.html#4668" class="Bound">0&lt;mod</a> <a id="4746" href="Data.Nat.DivMod.Core.html#4674" class="Bound">leq</a>
<a id="4750" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4776" href="Data.Nat.DivMod.Core.html#4776" class="Bound">acc</a> <a id="4780" href="Data.Nat.DivMod.Core.html#4780" class="Bound">k</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4787" href="Data.Nat.DivMod.Core.html#4787" class="Bound">n</a><a id="4788" class="Symbol">)</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4795" href="Data.Nat.DivMod.Core.html#4795" class="Bound">l</a><a id="4796" class="Symbol">)</a> <a id="4798" href="Data.Nat.DivMod.Core.html#4798" class="Bound">0&lt;mod</a> <a id="4804" href="Data.Nat.DivMod.Core.html#4804" class="Bound">leq</a> <a id="4808" class="Keyword">rewrite</a> <a id="4816" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="4822" href="Data.Nat.DivMod.Core.html#4776" class="Bound">acc</a> <a id="4826" href="Data.Nat.DivMod.Core.html#4795" class="Bound">l</a> <a id="4828" class="Symbol">=</a> <a id="4830" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4856" class="Symbol">(</a><a id="4857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4861" href="Data.Nat.DivMod.Core.html#4776" class="Bound">acc</a><a id="4864" class="Symbol">)</a> <a id="4866" href="Data.Nat.DivMod.Core.html#4780" class="Bound">k</a> <a id="4868" href="Data.Nat.DivMod.Core.html#4787" class="Bound">n</a> <a id="4870" href="Data.Nat.DivMod.Core.html#4795" class="Bound">l</a> <a id="4872" href="Data.Nat.DivMod.Core.html#4798" class="Bound">0&lt;mod</a> <a id="4878" href="Data.Nat.DivMod.Core.html#4804" class="Bound">leq</a>

<a id="a+n[modₕ]n≡a[modₕ]n"></a><a id="4883" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="4903" class="Symbol">:</a> <a id="4905" class="Symbol">∀</a> <a id="4907" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4911" href="Data.Nat.DivMod.Core.html#4911" class="Bound">a</a> <a id="4913" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a> <a id="4915" class="Symbol">→</a> <a id="4917" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4922" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4926" class="Symbol">(</a><a id="4927" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4931" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4933" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a><a id="4934" class="Symbol">)</a> <a id="4936" class="Symbol">(</a><a id="4937" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4941" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4943" href="Data.Nat.DivMod.Core.html#4911" class="Bound">a</a> <a id="4945" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4951" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a><a id="4952" class="Symbol">)</a> <a id="4954" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a> <a id="4956" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4958" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="4963" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Data.Nat.DivMod.Core.html#4907" class="Bound">acc</a> <a id="4972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4974" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a><a id="4975" class="Symbol">)</a> <a id="4977" href="Data.Nat.DivMod.Core.html#4911" class="Bound">a</a> <a id="4979" href="Data.Nat.DivMod.Core.html#4913" class="Bound">n</a>
<a id="4981" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5001" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5005" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5010" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a> <a id="5012" class="Keyword">rewrite</a> <a id="5020" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="5032" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5036" class="Symbol">=</a> <a id="5038" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5055" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5060" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5064" class="Symbol">(</a><a id="5065" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5069" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5071" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5072" class="Symbol">)</a> <a id="5074" class="Symbol">(</a><a id="5075" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5079" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5085" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5086" class="Symbol">)</a> <a id="5088" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a>   <a id="5092" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5095" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5105" class="Symbol">(</a><a id="5106" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5112" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5116" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5117" class="Symbol">)</a> <a id="5119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5123" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5128" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5139" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5140" class="Symbol">)</a> <a id="5142" class="Symbol">(</a><a id="5143" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5147" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5151" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5153" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5154" class="Symbol">)</a> <a id="5156" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a>   <a id="5160" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5163" href="Data.Nat.DivMod.Core.html#1100" class="Function">modₕ-skipTo0</a> <a id="5176" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5185" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5187" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5188" class="Symbol">)</a> <a id="5190" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5197" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a><a id="5200" class="Symbol">)</a> <a id="5202" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5206" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5216" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5218" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5219" class="Symbol">)</a> <a id="5221" class="Symbol">(</a><a id="5222" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5226" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5228" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5229" class="Symbol">)</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5236" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a><a id="5239" class="Symbol">)</a> <a id="5241" class="Number">0</a> <a id="5243" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5249" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5254" class="Number">0</a> <a id="5256" class="Symbol">(</a><a id="5257" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5261" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5263" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5264" class="Symbol">)</a> <a id="5266" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5277" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5278" class="Symbol">)</a>       <a id="5286" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5289" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="5304" class="Number">0</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5311" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5313" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a><a id="5314" class="Symbol">)</a> <a id="5316" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a> <a id="5320" href="Data.Nat.DivMod.Core.html#5010" class="Bound">n</a> <a id="5322" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5326" href="Data.Nat.DivMod.Core.html#5001" class="Bound">acc</a>                                  <a id="5363" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="5365" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5385" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5389" class="Symbol">(</a><a id="5390" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5394" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5395" class="Symbol">)</a> <a id="5397" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5402" class="Keyword">rewrite</a> <a id="5410" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="5422" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5445" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5450" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5454" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5458" class="Symbol">(</a><a id="5459" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5463" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5469" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5471" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5473" class="Number">1</a><a id="5474" class="Symbol">)</a>   <a id="5478" class="Number">0</a>   <a id="5482" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5485" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5495" class="Symbol">(</a><a id="5496" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5503" class="Symbol">(</a><a id="5504" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5514" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5515" class="Symbol">)</a> <a id="5517" class="Number">1</a><a id="5518" class="Symbol">)</a> <a id="5520" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5524" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5529" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5533" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5537" class="Symbol">(</a><a id="5538" class="Number">1</a> <a id="5540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5542" class="Symbol">(</a><a id="5543" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5547" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5553" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5554" class="Symbol">))</a> <a id="5557" class="Number">0</a>   <a id="5561" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5567" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5572" class="Number">0</a>   <a id="5576" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5580" class="Symbol">(</a><a id="5581" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5585" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5591" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5592" class="Symbol">)</a>       <a id="5600" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5604" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5607" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5625" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5634" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a><a id="5635" class="Symbol">))</a> <a id="5638" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5642" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5647" class="Number">0</a>   <a id="5651" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5655" class="Symbol">(</a><a id="5656" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5660" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5662" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5664" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a><a id="5667" class="Symbol">)</a>       <a id="5675" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5679" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5682" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="5692" class="Symbol">(</a><a id="5693" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5697" class="Symbol">(</a><a id="5698" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5704" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5706" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a><a id="5709" class="Symbol">))</a> <a id="5712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5716" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5721" class="Number">0</a>   <a id="5725" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5729" class="Symbol">(</a><a id="5730" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5732" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5738" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a><a id="5741" class="Symbol">)</a>       <a id="5749" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5756" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5776" class="Number">0</a> <a id="5778" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a> <a id="5780" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5784" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5788" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="5793" class="Number">0</a>   <a id="5797" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5801" href="Data.Nat.DivMod.Core.html#5394" class="Bound">a</a>                   <a id="5821" href="Data.Nat.DivMod.Core.html#5385" class="Bound">acc</a> <a id="5825" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="5827" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="5847" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="5851" class="Symbol">(</a><a id="5852" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5856" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="5857" class="Symbol">)</a> <a id="5859" class="Symbol">(</a><a id="5860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5864" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5865" class="Symbol">)</a> <a id="5867" class="Keyword">rewrite</a> <a id="5875" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5881" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="5885" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a> <a id="5887" class="Symbol">=</a> <a id="5889" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5906" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="5911" class="Symbol">(</a><a id="5912" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="5916" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5918" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5922" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="5924" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5926" class="Symbol">(</a><a id="5927" class="Number">2</a> <a id="5929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5931" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5932" class="Symbol">))</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5940" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5941" class="Symbol">)</a> <a id="5943" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5946" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5951" class="Symbol">(λ</a> <a id="5954" href="Data.Nat.DivMod.Core.html#5954" class="Bound">v</a> <a id="5956" class="Symbol">→</a> <a id="5958" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Data.Nat.DivMod.Core.html#5954" class="Bound">v</a> <a id="5966" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5972" class="Symbol">(</a><a id="5973" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5977" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5978" class="Symbol">))</a> <a id="5981" class="Symbol">(</a><a id="5982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5986" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="5987" class="Symbol">))</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5997" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6001" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="6002" class="Symbol">)</a> <a id="6004" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6008" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6018" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6024" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6026" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6028" class="Symbol">(</a><a id="6029" class="Number">2</a> <a id="6031" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6033" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6034" class="Symbol">))</a> <a id="6037" class="Symbol">(</a><a id="6038" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6042" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6043" class="Symbol">)</a> <a id="6045" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="6051" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6056" class="Symbol">(</a><a id="6057" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6063" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6065" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6067" class="Symbol">(</a><a id="6068" class="Number">2</a> <a id="6070" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6072" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6073" class="Symbol">))</a>     <a id="6080" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6088" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6091" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="6101" class="Symbol">(</a><a id="6102" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="6115" class="Symbol">(</a><a id="6116" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6120" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6122" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Number">1</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6132" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6133" class="Symbol">)))</a> <a id="6137" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6141" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6151" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6153" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6155" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6157" class="Number">1</a> <a id="6159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6165" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6166" class="Symbol">)</a>   <a id="6170" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6178" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6181" href="Data.Nat.DivMod.Core.html#1003" class="Function">mod-cong₃</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6197" class="Symbol">(</a><a id="6198" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="6201" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6205" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6206" class="Symbol">)</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6216" class="Symbol">(</a><a id="6217" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6221" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6223" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a><a id="6224" class="Symbol">)</a> <a id="6226" class="Number">1</a><a id="6227" class="Symbol">))</a> <a id="6230" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6234" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6239" class="Symbol">(</a><a id="6240" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6244" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6248" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6250" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6258" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6259" class="Symbol">)</a>   <a id="6263" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6274" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6299" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a><a id="6302" class="Symbol">)</a> <a id="6304" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a> <a id="6306" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a> <a id="6308" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6312" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6317" href="Data.Nat.DivMod.Core.html#5856" class="Bound">a</a>                       <a id="6341" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a>       <a id="6349" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="6353" class="Keyword">where</a>
  <a id="6361" href="Data.Nat.DivMod.Core.html#6361" class="Function">mod₁</a> <a id="6366" class="Symbol">=</a> <a id="6368" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="6373" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a>       <a id="6383" class="Symbol">(</a><a id="6384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6388" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6392" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6394" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6395" class="Symbol">)</a>
  <a id="6399" href="Data.Nat.DivMod.Core.html#6399" class="Function">mod₂</a> <a id="6404" class="Symbol">=</a> <a id="6406" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6416" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a><a id="6419" class="Symbol">)</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6426" href="Data.Nat.DivMod.Core.html#5847" class="Bound">acc</a> <a id="6430" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6432" href="Data.Nat.DivMod.Core.html#5864" class="Bound">n</a><a id="6433" class="Symbol">)</a>

<a id="6436" class="Comment">------------------------------------------------------------------------</a>
<a id="6509" class="Comment">-- Helper lemmas that have no interpretation for `_/_`, only for `divₕ`</a>

<a id="6582" class="Keyword">private</a>

  <a id="div-cong₃"></a><a id="6593" href="Data.Nat.DivMod.Core.html#6593" class="Function">div-cong₃</a> <a id="6603" class="Symbol">:</a> <a id="6605" class="Symbol">∀</a> <a id="6607" class="Symbol">{</a><a id="6608" href="Data.Nat.DivMod.Core.html#6608" class="Bound">c</a> <a id="6610" href="Data.Nat.DivMod.Core.html#6610" class="Bound">n</a> <a id="6612" href="Data.Nat.DivMod.Core.html#6612" class="Bound">a₁</a> <a id="6615" href="Data.Nat.DivMod.Core.html#6615" class="Bound">a₂</a> <a id="6618" href="Data.Nat.DivMod.Core.html#6618" class="Bound">b</a><a id="6619" class="Symbol">}</a> <a id="6621" class="Symbol">→</a> <a id="6623" href="Data.Nat.DivMod.Core.html#6612" class="Bound">a₁</a> <a id="6626" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6628" href="Data.Nat.DivMod.Core.html#6615" class="Bound">a₂</a> <a id="6631" class="Symbol">→</a> <a id="6633" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6638" href="Data.Nat.DivMod.Core.html#6608" class="Bound">c</a> <a id="6640" href="Data.Nat.DivMod.Core.html#6610" class="Bound">n</a> <a id="6642" href="Data.Nat.DivMod.Core.html#6612" class="Bound">a₁</a> <a id="6645" href="Data.Nat.DivMod.Core.html#6618" class="Bound">b</a> <a id="6647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6649" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6654" href="Data.Nat.DivMod.Core.html#6608" class="Bound">c</a> <a id="6656" href="Data.Nat.DivMod.Core.html#6610" class="Bound">n</a> <a id="6658" href="Data.Nat.DivMod.Core.html#6615" class="Bound">a₂</a> <a id="6661" href="Data.Nat.DivMod.Core.html#6618" class="Bound">b</a>
  <a id="6665" href="Data.Nat.DivMod.Core.html#6593" class="Function">div-cong₃</a> <a id="6675" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6680" class="Symbol">=</a> <a id="6682" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="acc≤divₕ[acc]"></a><a id="6690" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6704" class="Symbol">:</a> <a id="6706" class="Symbol">∀</a> <a id="6708" class="Symbol">{</a><a id="6709" href="Data.Nat.DivMod.Core.html#6709" class="Bound">acc</a><a id="6712" class="Symbol">}</a> <a id="6714" href="Data.Nat.DivMod.Core.html#6714" class="Bound">d</a> <a id="6716" href="Data.Nat.DivMod.Core.html#6716" class="Bound">n</a> <a id="6718" href="Data.Nat.DivMod.Core.html#6718" class="Bound">j</a> <a id="6720" class="Symbol">→</a> <a id="6722" href="Data.Nat.DivMod.Core.html#6709" class="Bound">acc</a> <a id="6726" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6728" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="6733" href="Data.Nat.DivMod.Core.html#6709" class="Bound">acc</a> <a id="6737" href="Data.Nat.DivMod.Core.html#6714" class="Bound">d</a> <a id="6739" href="Data.Nat.DivMod.Core.html#6716" class="Bound">n</a> <a id="6741" href="Data.Nat.DivMod.Core.html#6718" class="Bound">j</a>
  <a id="6745" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6759" class="Symbol">{</a><a id="6760" href="Data.Nat.DivMod.Core.html#6760" class="Bound">acc</a><a id="6763" class="Symbol">}</a> <a id="6765" href="Data.Nat.DivMod.Core.html#6765" class="Bound">d</a> <a id="6767" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6775" href="Data.Nat.DivMod.Core.html#6775" class="Bound">j</a>       <a id="6783" class="Symbol">=</a> <a id="6785" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="6794" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6808" class="Symbol">{</a><a id="6809" href="Data.Nat.DivMod.Core.html#6809" class="Bound">acc</a><a id="6812" class="Symbol">}</a> <a id="6814" href="Data.Nat.DivMod.Core.html#6814" class="Bound">d</a> <a id="6816" class="Symbol">(</a><a id="6817" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6821" href="Data.Nat.DivMod.Core.html#6821" class="Bound">n</a><a id="6822" class="Symbol">)</a> <a id="6824" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6832" class="Symbol">=</a> <a id="6834" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6842" class="Symbol">(</a><a id="6843" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="6849" href="Data.Nat.DivMod.Core.html#6809" class="Bound">acc</a><a id="6852" class="Symbol">)</a> <a id="6854" class="Symbol">(</a><a id="6855" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6869" href="Data.Nat.DivMod.Core.html#6814" class="Bound">d</a> <a id="6871" href="Data.Nat.DivMod.Core.html#6821" class="Bound">n</a> <a id="6873" href="Data.Nat.DivMod.Core.html#6814" class="Bound">d</a><a id="6874" class="Symbol">)</a>
  <a id="6878" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6892" class="Symbol">{</a><a id="6893" href="Data.Nat.DivMod.Core.html#6893" class="Bound">acc</a><a id="6896" class="Symbol">}</a> <a id="6898" href="Data.Nat.DivMod.Core.html#6898" class="Bound">d</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6905" href="Data.Nat.DivMod.Core.html#6905" class="Bound">n</a><a id="6906" class="Symbol">)</a> <a id="6908" class="Symbol">(</a><a id="6909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6913" href="Data.Nat.DivMod.Core.html#6913" class="Bound">j</a><a id="6914" class="Symbol">)</a> <a id="6916" class="Symbol">=</a> <a id="6918" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="6932" href="Data.Nat.DivMod.Core.html#6898" class="Bound">d</a> <a id="6934" href="Data.Nat.DivMod.Core.html#6905" class="Bound">n</a> <a id="6936" href="Data.Nat.DivMod.Core.html#6913" class="Bound">j</a>

  <a id="6941" class="Keyword">pattern</a> <a id="inj₂′"></a><a id="6949" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="6955" href="Data.Nat.DivMod.Core.html#6970" class="Bound">x</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6964" class="Symbol">(</a><a id="6965" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6970" href="Data.Nat.DivMod.Core.html#6970" class="Bound">x</a><a id="6971" class="Symbol">)</a>
  <a id="6975" class="Keyword">pattern</a> <a id="inj₃"></a><a id="6983" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="6989" href="Data.Nat.DivMod.Core.html#7004" class="Bound">x</a> <a id="6991" class="Symbol">=</a> <a id="6993" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7004" href="Data.Nat.DivMod.Core.html#7004" class="Bound">x</a><a id="7005" class="Symbol">)</a>

  <a id="7010" class="Comment">-- This hideous lemma details the conditions needed for two divisions to</a>
  <a id="7085" class="Comment">-- be equal when the two offsets (i.e. the 4ᵗʰ parameters) are different.</a>
  <a id="7161" class="Comment">-- It may be that this triple sum has an elegant simplification to a</a>
  <a id="7232" class="Comment">-- set of inequalities involving the modulus but I can&#39;t find it.</a>
  <a id="divₕ-offsetEq"></a><a id="7300" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7314" class="Symbol">:</a> <a id="7316" class="Symbol">∀</a> <a id="7318" class="Symbol">{</a><a id="7319" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7324" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a><a id="7328" class="Symbol">}</a> <a id="7330" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7332" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7334" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7336" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7338" class="Symbol">→</a> <a id="7340" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7342" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7344" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7346" class="Symbol">→</a> <a id="7348" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7350" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7352" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7354" class="Symbol">→</a>
                  <a id="7374" class="Symbol">(</a><a id="7375" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7382" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a>     <a id="7391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7393" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7395" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7397" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7399" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7401" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7403" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="7405" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7410" class="Number">0</a> <a id="7412" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7414" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7416" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a><a id="7417" class="Symbol">)</a> <a id="7419" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a>
                  <a id="7439" class="Symbol">(</a><a id="7440" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7445" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7447" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a>     <a id="7456" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7458" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7463" class="Number">0</a> <a id="7465" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7467" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7469" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7471" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7473" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7475" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7477" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7479" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7481" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a><a id="7482" class="Symbol">)</a> <a id="7484" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a>
                  <a id="7504" class="Symbol">(</a><a id="7505" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7510" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7512" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7516" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a> <a id="7521" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7523" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a> <a id="7525" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="7527" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7532" class="Number">0</a> <a id="7534" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7536" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7538" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7540" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7542" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="7547" class="Number">0</a> <a id="7549" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7551" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7553" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7555" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7557" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a><a id="7558" class="Symbol">)</a> <a id="7560" class="Symbol">→</a>
                  <a id="7580" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="7585" href="Data.Nat.DivMod.Core.html#7319" class="Bound">acc₁</a> <a id="7590" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7592" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7594" href="Data.Nat.DivMod.Core.html#7334" class="Bound">j</a> <a id="7596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7598" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="7603" href="Data.Nat.DivMod.Core.html#7324" class="Bound">acc₂</a> <a id="7608" href="Data.Nat.DivMod.Core.html#7330" class="Bound">d</a> <a id="7610" href="Data.Nat.DivMod.Core.html#7332" class="Bound">n</a> <a id="7612" href="Data.Nat.DivMod.Core.html#7336" class="Bound">k</a>
  <a id="7616" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7630" href="Data.Nat.DivMod.Core.html#7630" class="Bound">d</a> <a id="7632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7640" href="Data.Nat.DivMod.Core.html#7640" class="Bound">j</a>       <a id="7648" href="Data.Nat.DivMod.Core.html#7648" class="Bound">k</a>       <a id="7656" href="Data.Nat.DivMod.Core.html#7656" class="Bound">j≤d</a> <a id="7660" href="Data.Nat.DivMod.Core.html#7660" class="Bound">k≤d</a> <a id="7664" class="Symbol">(</a><a id="7665" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="7671" class="Symbol">(</a><a id="7672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7677" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7679" class="Symbol">_))</a> <a id="7683" class="Symbol">=</a> <a id="7685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7692" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7706" href="Data.Nat.DivMod.Core.html#7706" class="Bound">d</a> <a id="7708" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7716" href="Data.Nat.DivMod.Core.html#7716" class="Bound">j</a>       <a id="7724" href="Data.Nat.DivMod.Core.html#7724" class="Bound">k</a>       <a id="7732" href="Data.Nat.DivMod.Core.html#7732" class="Bound">j≤d</a> <a id="7736" href="Data.Nat.DivMod.Core.html#7736" class="Bound">k≤d</a> <a id="7740" class="Symbol">(</a><a id="7741" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="7747" class="Symbol">(</a><a id="7748" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7755" class="Symbol">_))</a> <a id="7759" class="Symbol">=</a> <a id="7761" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7768" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7782" href="Data.Nat.DivMod.Core.html#7782" class="Bound">d</a> <a id="7784" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7792" href="Data.Nat.DivMod.Core.html#7792" class="Bound">j</a>       <a id="7800" href="Data.Nat.DivMod.Core.html#7800" class="Bound">k</a>       <a id="7808" href="Data.Nat.DivMod.Core.html#7808" class="Bound">j≤d</a> <a id="7812" href="Data.Nat.DivMod.Core.html#7812" class="Bound">k≤d</a> <a id="7816" class="Symbol">(</a><a id="7817" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="7822" class="Symbol">(</a><a id="7823" href="Data.Nat.DivMod.Core.html#7823" class="Bound">eq</a> <a id="7826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7828" class="Symbol">()</a> <a id="7831" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7833" class="Symbol">_))</a>
  <a id="7839" class="Comment">-- (0 , 0) cases</a>
  <a id="7858" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7872" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7874" class="Symbol">(</a><a id="7875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7879" href="Data.Nat.DivMod.Core.html#7879" class="Bound">n</a><a id="7880" class="Symbol">)</a> <a id="7882" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7890" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7898" href="Data.Nat.DivMod.Core.html#7898" class="Bound">j≤d</a> <a id="7902" href="Data.Nat.DivMod.Core.html#7902" class="Bound">k≤d</a> <a id="7906" class="Symbol">(</a><a id="7907" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7912" class="Symbol">(</a><a id="7913" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7918" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7920" class="Symbol">_))</a> <a id="7924" class="Symbol">=</a>
    <a id="7930" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="7944" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7946" href="Data.Nat.DivMod.Core.html#7879" class="Bound">n</a> <a id="7948" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7950" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7952" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="7959" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="7966" class="Symbol">(</a><a id="7967" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7979" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7981" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="7992" class="Number">0</a> <a id="7994" href="Data.Nat.DivMod.Core.html#7879" class="Bound">n</a> <a id="7996" href="Data.Nat.DivMod.Core.html#7872" class="Bound">d</a> <a id="7998" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8000" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="8006" class="Symbol">))</a>
  <a id="8011" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8025" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8027" class="Symbol">(</a><a id="8028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8032" href="Data.Nat.DivMod.Core.html#8032" class="Bound">n</a><a id="8033" class="Symbol">)</a> <a id="8035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8043" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8051" href="Data.Nat.DivMod.Core.html#8051" class="Bound">j≤d</a> <a id="8055" href="Data.Nat.DivMod.Core.html#8055" class="Bound">k≤d</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="8066" class="Symbol">(</a><a id="8067" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8074" class="Symbol">_))</a> <a id="8078" class="Symbol">=</a>
    <a id="8084" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8098" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8100" href="Data.Nat.DivMod.Core.html#8032" class="Bound">n</a> <a id="8102" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8104" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8106" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8113" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8120" class="Symbol">(</a><a id="8121" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="8127" class="Symbol">(</a><a id="8128" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8135" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="8146" class="Number">0</a> <a id="8148" href="Data.Nat.DivMod.Core.html#8032" class="Bound">n</a> <a id="8150" href="Data.Nat.DivMod.Core.html#8025" class="Bound">d</a> <a id="8152" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8154" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="8160" class="Symbol">))</a>
  <a id="8165" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8179" href="Data.Nat.DivMod.Core.html#8179" class="Bound">d</a> <a id="8181" class="Symbol">(</a><a id="8182" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8186" href="Data.Nat.DivMod.Core.html#8186" class="Bound">n</a><a id="8187" class="Symbol">)</a> <a id="8189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8197" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="8205" href="Data.Nat.DivMod.Core.html#8205" class="Bound">j≤d</a> <a id="8209" href="Data.Nat.DivMod.Core.html#8209" class="Bound">k≤d</a> <a id="8213" class="Symbol">(</a><a id="8214" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="8219" class="Symbol">(_</a> <a id="8222" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8224" href="Data.Nat.DivMod.Core.html#8224" class="Bound">0&lt;mod</a> <a id="8230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8232" href="Data.Nat.DivMod.Core.html#8232" class="Bound">mod≤0</a><a id="8237" class="Symbol">))</a> <a id="8240" class="Symbol">=</a>
    <a id="8246" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="8260" class="Symbol">(</a><a id="8261" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="8271" href="Data.Nat.DivMod.Core.html#8224" class="Bound">0&lt;mod</a> <a id="8277" href="Data.Nat.DivMod.Core.html#8232" class="Bound">mod≤0</a><a id="8282" class="Symbol">)</a> <a id="8284" class="Symbol">λ()</a>
  <a id="8290" class="Comment">-- (0 , suc) cases</a>
  <a id="8311" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8325" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8332" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a><a id="8333" class="Symbol">)</a> <a id="8335" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8340" class="Symbol">(</a><a id="8341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8345" href="Data.Nat.DivMod.Core.html#8345" class="Bound">k</a><a id="8346" class="Symbol">)</a>    <a id="8351" href="Data.Nat.DivMod.Core.html#8351" class="Bound">j≤d</a> <a id="8355" href="Data.Nat.DivMod.Core.html#8355" class="Bound">k≤d</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="8366" class="Symbol">(</a><a id="8367" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8374" class="Symbol">_</a> <a id="8376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8378" href="Data.Nat.DivMod.Core.html#8378" class="Bound">1+k&lt;mod</a><a id="8385" class="Symbol">))</a> <a id="8388" class="Symbol">=</a>
    <a id="8394" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8408" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8410" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a> <a id="8412" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8414" href="Data.Nat.DivMod.Core.html#8345" class="Bound">k</a> <a id="8416" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8423" class="Symbol">(</a><a id="8424" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="8428" href="Data.Nat.DivMod.Core.html#8355" class="Bound">k≤d</a><a id="8431" class="Symbol">)</a> <a id="8433" class="Symbol">(</a><a id="8434" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="8439" class="Symbol">(</a><a id="8440" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8445" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8447" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="8471" class="Number">0</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8478" href="Data.Nat.DivMod.Core.html#8345" class="Bound">k</a><a id="8479" class="Symbol">)</a> <a id="8481" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a> <a id="8483" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a> <a id="8485" href="Data.Nat.DivMod.Core.html#8378" class="Bound">1+k&lt;mod</a> <a id="8493" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8495" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="8506" class="Number">0</a> <a id="8508" href="Data.Nat.DivMod.Core.html#8332" class="Bound">n</a> <a id="8510" href="Data.Nat.DivMod.Core.html#8325" class="Bound">d</a><a id="8511" class="Symbol">))</a>
  <a id="8516" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8530" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8532" class="Symbol">(</a><a id="8533" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8537" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a><a id="8538" class="Symbol">)</a> <a id="8540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8545" class="Symbol">(</a><a id="8546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8550" href="Data.Nat.DivMod.Core.html#8550" class="Bound">k</a><a id="8551" class="Symbol">)</a>    <a id="8556" href="Data.Nat.DivMod.Core.html#8556" class="Bound">j≤d</a> <a id="8560" href="Data.Nat.DivMod.Core.html#8560" class="Bound">k≤d</a> <a id="8564" class="Symbol">(</a><a id="8565" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8579" href="Data.Nat.DivMod.Core.html#8579" class="Bound">mod≤0</a> <a id="8585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8587" class="Symbol">_))</a> <a id="8591" class="Symbol">=</a>
    <a id="8597" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8611" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8613" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a> <a id="8615" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8617" href="Data.Nat.DivMod.Core.html#8550" class="Bound">k</a> <a id="8619" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8626" class="Symbol">(</a><a id="8627" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="8631" href="Data.Nat.DivMod.Core.html#8560" class="Bound">k≤d</a><a id="8634" class="Symbol">)</a> <a id="8636" class="Symbol">(</a><a id="8637" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="8642" class="Symbol">(</a><a id="8643" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8650" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Data.Nat.DivMod.Core.html#8550" class="Bound">k</a> <a id="8659" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="8661" class="Symbol">)</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8668" class="Symbol">(</a><a id="8669" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="8695" class="Number">0</a> <a id="8697" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a> <a id="8699" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="8710" href="Data.Nat.DivMod.Core.html#8579" class="Bound">mod≤0</a><a id="8715" class="Symbol">)))</a> <a id="8719" href="Data.Nat.DivMod.Core.html#8560" class="Bound">k≤d</a> <a id="8723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8725" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="8736" class="Number">0</a> <a id="8738" href="Data.Nat.DivMod.Core.html#8537" class="Bound">n</a> <a id="8740" href="Data.Nat.DivMod.Core.html#8530" class="Bound">d</a><a id="8741" class="Symbol">))</a>
  <a id="8746" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8760" href="Data.Nat.DivMod.Core.html#8760" class="Bound">d</a> <a id="8762" class="Symbol">(</a><a id="8763" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8767" href="Data.Nat.DivMod.Core.html#8767" class="Bound">n</a><a id="8768" class="Symbol">)</a> <a id="8770" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8775" class="Symbol">(</a><a id="8776" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8780" href="Data.Nat.DivMod.Core.html#8780" class="Bound">k</a><a id="8781" class="Symbol">)</a>    <a id="8786" href="Data.Nat.DivMod.Core.html#8786" class="Bound">j≤d</a> <a id="8790" href="Data.Nat.DivMod.Core.html#8790" class="Bound">k≤d</a> <a id="8794" class="Symbol">(</a><a id="8795" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="8801" class="Symbol">(_</a> <a id="8804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8806" href="Data.Nat.DivMod.Core.html#8806" class="Bound">1+k&lt;mod</a> <a id="8814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8816" href="Data.Nat.DivMod.Core.html#8816" class="Bound">mod≤0</a><a id="8821" class="Symbol">))</a> <a id="8824" class="Symbol">=</a>
    <a id="8830" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="8855" href="Data.Nat.DivMod.Core.html#8806" class="Bound">1+k&lt;mod</a> <a id="8863" href="Data.Nat.DivMod.Core.html#8816" class="Bound">mod≤0</a><a id="8868" class="Symbol">)</a> <a id="8870" class="Symbol">λ()</a>
  <a id="8876" class="Comment">-- (suc , 0) cases</a>
  <a id="8897" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8911" href="Data.Nat.DivMod.Core.html#8911" class="Bound">d</a> <a id="8913" class="Symbol">(</a><a id="8914" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8918" href="Data.Nat.DivMod.Core.html#8918" class="Bound">n</a><a id="8919" class="Symbol">)</a> <a id="8921" class="Symbol">(</a><a id="8922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8926" href="Data.Nat.DivMod.Core.html#8926" class="Bound">j</a><a id="8927" class="Symbol">)</a> <a id="8929" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="8934" href="Data.Nat.DivMod.Core.html#8934" class="Bound">j≤d</a> <a id="8938" href="Data.Nat.DivMod.Core.html#8938" class="Bound">k≤d</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>  <a id="8949" class="Symbol">(_</a> <a id="8952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8954" class="Symbol">()</a> <a id="8957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8959" class="Symbol">_))</a>
  <a id="8965" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="8979" href="Data.Nat.DivMod.Core.html#8979" class="Bound">d</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8986" href="Data.Nat.DivMod.Core.html#8986" class="Bound">n</a><a id="8987" class="Symbol">)</a> <a id="8989" class="Symbol">(</a><a id="8990" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8994" href="Data.Nat.DivMod.Core.html#8994" class="Bound">j</a><a id="8995" class="Symbol">)</a> <a id="8997" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9002" href="Data.Nat.DivMod.Core.html#9002" class="Bound">j≤d</a> <a id="9006" href="Data.Nat.DivMod.Core.html#9006" class="Bound">k≤d</a> <a id="9010" class="Symbol">(</a><a id="9011" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9017" class="Symbol">(_</a> <a id="9020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9022" class="Symbol">_</a> <a id="9024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9026" class="Symbol">()))</a>
  <a id="9033" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9047" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9049" class="Symbol">(</a><a id="9050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9054" href="Data.Nat.DivMod.Core.html#9054" class="Bound">n</a><a id="9055" class="Symbol">)</a> <a id="9057" class="Symbol">(</a><a id="9058" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9062" href="Data.Nat.DivMod.Core.html#9062" class="Bound">j</a><a id="9063" class="Symbol">)</a> <a id="9065" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="9070" href="Data.Nat.DivMod.Core.html#9070" class="Bound">j≤d</a> <a id="9074" href="Data.Nat.DivMod.Core.html#9074" class="Bound">k≤d</a> <a id="9078" class="Symbol">(</a><a id="9079" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="9085" class="Symbol">(</a><a id="9086" href="Data.Nat.DivMod.Core.html#9086" class="Bound">eq</a> <a id="9089" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9091" href="Data.Nat.DivMod.Core.html#9091" class="Bound">0&lt;mod</a> <a id="9097" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9099" href="Data.Nat.DivMod.Core.html#9099" class="Bound">mod≤1+j</a><a id="9106" class="Symbol">))</a> <a id="9109" class="Symbol">=</a>
    <a id="9115" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9129" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9131" href="Data.Nat.DivMod.Core.html#9054" class="Bound">n</a> <a id="9133" href="Data.Nat.DivMod.Core.html#9062" class="Bound">j</a> <a id="9135" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9137" class="Symbol">(</a><a id="9138" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9142" href="Data.Nat.DivMod.Core.html#9070" class="Bound">j≤d</a><a id="9145" class="Symbol">)</a> <a id="9147" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="9154" class="Symbol">(</a><a id="9155" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9161" class="Symbol">(</a><a id="9162" href="Data.Nat.DivMod.Core.html#9086" class="Bound">eq</a> <a id="9165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9167" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9193" class="Number">0</a> <a id="9195" href="Data.Nat.DivMod.Core.html#9062" class="Bound">j</a> <a id="9197" href="Data.Nat.DivMod.Core.html#9054" class="Bound">n</a> <a id="9199" href="Data.Nat.DivMod.Core.html#9047" class="Bound">d</a> <a id="9201" href="Data.Nat.DivMod.Core.html#9091" class="Bound">0&lt;mod</a> <a id="9207" href="Data.Nat.DivMod.Core.html#9099" class="Bound">mod≤1+j</a> <a id="9215" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9217" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9221" href="Data.Nat.DivMod.Core.html#9070" class="Bound">j≤d</a><a id="9224" class="Symbol">))</a>
  <a id="9229" class="Comment">-- (suc , suc) cases</a>
  <a id="9252" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9266" href="Data.Nat.DivMod.Core.html#9266" class="Bound">d</a> <a id="9268" class="Symbol">(</a><a id="9269" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9273" href="Data.Nat.DivMod.Core.html#9273" class="Bound">n</a><a id="9274" class="Symbol">)</a> <a id="9276" class="Symbol">(</a><a id="9277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9281" href="Data.Nat.DivMod.Core.html#9281" class="Bound">j</a><a id="9282" class="Symbol">)</a> <a id="9284" class="Symbol">(</a><a id="9285" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9289" href="Data.Nat.DivMod.Core.html#9289" class="Bound">k</a><a id="9290" class="Symbol">)</a> <a id="9292" href="Data.Nat.DivMod.Core.html#9292" class="Bound">j≤d</a> <a id="9296" href="Data.Nat.DivMod.Core.html#9296" class="Bound">k≤d</a> <a id="9300" class="Symbol">(</a><a id="9301" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9306" class="Symbol">(</a><a id="9307" href="Data.Nat.DivMod.Core.html#9307" class="Bound">eq</a> <a id="9310" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9312" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9316" href="Data.Nat.DivMod.Core.html#9316" class="Bound">j≤k</a> <a id="9320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9322" href="Data.Nat.DivMod.Core.html#9322" class="Bound">1+k&lt;mod</a><a id="9329" class="Symbol">))</a> <a id="9332" class="Symbol">=</a>
    <a id="9338" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9352" href="Data.Nat.DivMod.Core.html#9266" class="Bound">d</a> <a id="9354" href="Data.Nat.DivMod.Core.html#9273" class="Bound">n</a> <a id="9356" href="Data.Nat.DivMod.Core.html#9281" class="Bound">j</a> <a id="9358" href="Data.Nat.DivMod.Core.html#9289" class="Bound">k</a> <a id="9360" class="Symbol">(</a><a id="9361" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9365" href="Data.Nat.DivMod.Core.html#9292" class="Bound">j≤d</a><a id="9368" class="Symbol">)</a> <a id="9370" class="Symbol">(</a><a id="9371" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9375" href="Data.Nat.DivMod.Core.html#9296" class="Bound">k≤d</a><a id="9378" class="Symbol">)</a> <a id="9380" class="Symbol">(</a><a id="9381" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9386" class="Symbol">(</a><a id="9387" href="Data.Nat.DivMod.Core.html#9307" class="Bound">eq</a> <a id="9390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9392" href="Data.Nat.DivMod.Core.html#9316" class="Bound">j≤k</a> <a id="9396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9398" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="9422" class="Number">0</a> <a id="9424" class="Symbol">(</a><a id="9425" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9429" href="Data.Nat.DivMod.Core.html#9289" class="Bound">k</a><a id="9430" class="Symbol">)</a> <a id="9432" href="Data.Nat.DivMod.Core.html#9273" class="Bound">n</a> <a id="9434" href="Data.Nat.DivMod.Core.html#9266" class="Bound">d</a> <a id="9436" href="Data.Nat.DivMod.Core.html#9322" class="Bound">1+k&lt;mod</a><a id="9443" class="Symbol">))</a>
  <a id="9448" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9462" href="Data.Nat.DivMod.Core.html#9462" class="Bound">d</a> <a id="9464" class="Symbol">(</a><a id="9465" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9469" href="Data.Nat.DivMod.Core.html#9469" class="Bound">n</a><a id="9470" class="Symbol">)</a> <a id="9472" class="Symbol">(</a><a id="9473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9477" href="Data.Nat.DivMod.Core.html#9477" class="Bound">j</a><a id="9478" class="Symbol">)</a> <a id="9480" class="Symbol">(</a><a id="9481" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9485" href="Data.Nat.DivMod.Core.html#9485" class="Bound">k</a><a id="9486" class="Symbol">)</a> <a id="9488" href="Data.Nat.DivMod.Core.html#9488" class="Bound">j≤d</a> <a id="9492" href="Data.Nat.DivMod.Core.html#9492" class="Bound">k≤d</a> <a id="9496" class="Symbol">(</a><a id="9497" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9503" class="Symbol">(</a><a id="9504" href="Data.Nat.DivMod.Core.html#9504" class="Bound">eq</a> <a id="9507" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9509" href="Data.Nat.DivMod.Core.html#9509" class="Bound">mod≤1+j</a> <a id="9517" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9519" class="Symbol">(</a><a id="9520" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9524" href="Data.Nat.DivMod.Core.html#9524" class="Bound">j≤k</a><a id="9527" class="Symbol">)))</a> <a id="9531" class="Keyword">with</a> <a id="9536" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="9541" class="Number">0</a> <a id="9543" href="Data.Nat.DivMod.Core.html#9462" class="Bound">d</a> <a id="9545" class="Symbol">(</a><a id="9546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9550" href="Data.Nat.DivMod.Core.html#9469" class="Bound">n</a><a id="9551" class="Symbol">)</a> <a id="9553" href="Data.Nat.DivMod.Core.html#9462" class="Bound">d</a> <a id="9555" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="9557" class="Number">0</a>
  <a id="9561" class="Symbol">...</a> <a id="9565" class="Symbol">|</a> <a id="9567" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9571" href="Data.Nat.DivMod.Core.html#9571" class="Bound">mod≡0</a> <a id="9577" class="Symbol">=</a> <a id="9579" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9593" class="Bound">d</a> <a id="9595" class="Bound">n</a> <a id="9597" class="Bound">j</a> <a id="9599" class="Bound">k</a> <a id="9601" class="Symbol">(</a><a id="9602" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9606" class="Bound">j≤d</a><a id="9609" class="Symbol">)</a> <a id="9611" class="Symbol">(</a><a id="9612" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9616" class="Bound">k≤d</a><a id="9619" class="Symbol">)</a> <a id="9621" class="Symbol">(</a><a id="9622" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9627" class="Symbol">(</a><a id="9628" class="Bound">eq</a> <a id="9631" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9633" class="Bound">j≤k</a> <a id="9637" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9639" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="9645" class="Symbol">(</a><a id="9646" class="Bound">k</a> <a id="9648" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="9650" class="Symbol">)</a> <a id="9652" class="Symbol">(</a><a id="9653" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="9684" class="Number">0</a> <a id="9686" class="Bound">d</a> <a id="9688" class="Bound">n</a> <a id="9690" href="Data.Nat.DivMod.Core.html#9571" class="Bound">mod≡0</a><a id="9695" class="Symbol">))</a> <a id="9698" class="Bound">k≤d</a><a id="9701" class="Symbol">))</a>
  <a id="9706" class="Symbol">...</a> <a id="9710" class="Symbol">|</a> <a id="9712" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="9716" href="Data.Nat.DivMod.Core.html#9716" class="Bound">mod≢0</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9738" class="Bound">d</a> <a id="9740" class="Bound">n</a> <a id="9742" class="Bound">j</a> <a id="9744" class="Bound">k</a> <a id="9746" class="Symbol">(</a><a id="9747" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9751" class="Bound">j≤d</a><a id="9754" class="Symbol">)</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9761" class="Bound">k≤d</a><a id="9764" class="Symbol">)</a> <a id="9766" class="Symbol">(</a><a id="9767" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="9773" class="Symbol">(</a><a id="9774" class="Bound">eq</a> <a id="9777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9779" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="9805" class="Number">0</a> <a id="9807" class="Bound">j</a> <a id="9809" class="Bound">n</a> <a id="9811" class="Bound">d</a> <a id="9813" class="Symbol">(</a><a id="9814" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="9822" href="Data.Nat.DivMod.Core.html#9716" class="Bound">mod≢0</a><a id="9827" class="Symbol">)</a> <a id="9829" class="Bound">mod≤1+j</a> <a id="9837" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9839" class="Bound">j≤k</a><a id="9842" class="Symbol">))</a>
  <a id="9847" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9861" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="9863" class="Symbol">(</a><a id="9864" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9868" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a><a id="9869" class="Symbol">)</a> <a id="9871" class="Symbol">(</a><a id="9872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9876" href="Data.Nat.DivMod.Core.html#9876" class="Bound">j</a><a id="9877" class="Symbol">)</a> <a id="9879" class="Symbol">(</a><a id="9880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9884" href="Data.Nat.DivMod.Core.html#9884" class="Bound">k</a><a id="9885" class="Symbol">)</a> <a id="9887" href="Data.Nat.DivMod.Core.html#9887" class="Bound">j≤d</a> <a id="9891" href="Data.Nat.DivMod.Core.html#9891" class="Bound">k≤d</a> <a id="9895" class="Symbol">(</a><a id="9896" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a>  <a id="9902" class="Symbol">(</a><a id="9903" href="Data.Nat.DivMod.Core.html#9903" class="Bound">eq</a> <a id="9906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9908" href="Data.Nat.DivMod.Core.html#9908" class="Bound">k&lt;mod</a> <a id="9914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9916" href="Data.Nat.DivMod.Core.html#9916" class="Bound">mod≤1+j</a><a id="9923" class="Symbol">))</a> <a id="9926" class="Symbol">=</a>
    <a id="9932" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="9946" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="9948" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a> <a id="9950" href="Data.Nat.DivMod.Core.html#9876" class="Bound">j</a> <a id="9952" href="Data.Nat.DivMod.Core.html#9884" class="Bound">k</a> <a id="9954" class="Symbol">(</a><a id="9955" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9959" href="Data.Nat.DivMod.Core.html#9887" class="Bound">j≤d</a><a id="9962" class="Symbol">)</a> <a id="9964" class="Symbol">(</a><a id="9965" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9969" href="Data.Nat.DivMod.Core.html#9891" class="Bound">k≤d</a><a id="9972" class="Symbol">)</a> <a id="9974" class="Symbol">(</a><a id="9975" href="Data.Nat.DivMod.Core.html#6983" class="InductiveConstructor">inj₃</a> <a id="9980" class="Symbol">(</a><a id="9981" href="Data.Nat.DivMod.Core.html#9903" class="Bound">eq</a> <a id="9984" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9986" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="10010" class="Number">0</a> <a id="10012" class="Symbol">(</a><a id="10013" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10017" href="Data.Nat.DivMod.Core.html#9884" class="Bound">k</a><a id="10018" class="Symbol">)</a> <a id="10020" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a> <a id="10022" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="10024" href="Data.Nat.DivMod.Core.html#9908" class="Bound">k&lt;mod</a> <a id="10030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10032" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="10058" class="Number">0</a> <a id="10060" href="Data.Nat.DivMod.Core.html#9876" class="Bound">j</a> <a id="10062" href="Data.Nat.DivMod.Core.html#9868" class="Bound">n</a> <a id="10064" href="Data.Nat.DivMod.Core.html#9861" class="Bound">d</a> <a id="10066" class="Symbol">(</a><a id="10067" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="10077" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="10081" href="Data.Nat.DivMod.Core.html#9908" class="Bound">k&lt;mod</a><a id="10086" class="Symbol">)</a> <a id="10088" href="Data.Nat.DivMod.Core.html#9916" class="Bound">mod≤1+j</a><a id="10095" class="Symbol">))</a>

<a id="10099" class="Comment">------------------------------------------------------------------------</a>
<a id="10172" class="Comment">-- Lemmas for divₕ that also have an interpretation for _/_</a>

<a id="10233" class="Comment">-- The quotient and remainder are related to the dividend and</a>
<a id="10295" class="Comment">-- divisor in the right way.</a>

<a id="div-mod-lemma"></a><a id="10325" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10339" class="Symbol">:</a> <a id="10341" class="Symbol">∀</a> <a id="10343" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10348" href="Data.Nat.DivMod.Core.html#10348" class="Bound">accᵈ</a> <a id="10353" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10355" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a> <a id="10357" class="Symbol">→</a>
    <a id="10363" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10368" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10370" href="Data.Nat.DivMod.Core.html#10348" class="Bound">accᵈ</a> <a id="10375" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10377" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10381" class="Symbol">(</a><a id="10382" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10387" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10389" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10390" class="Symbol">)</a> <a id="10392" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10394" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10396" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
    <a id="10402" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10407" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10412" class="Symbol">(</a><a id="10413" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10418" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10420" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10421" class="Symbol">)</a> <a id="10423" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10425" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a> <a id="10427" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10429" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10434" href="Data.Nat.DivMod.Core.html#10348" class="Bound">accᵈ</a> <a id="10439" class="Symbol">(</a><a id="10440" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10445" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10447" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10448" class="Symbol">)</a> <a id="10450" href="Data.Nat.DivMod.Core.html#10353" class="Bound">d</a> <a id="10452" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a> <a id="10454" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10456" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10460" class="Symbol">(</a><a id="10461" href="Data.Nat.DivMod.Core.html#10343" class="Bound">accᵐ</a> <a id="10466" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10468" href="Data.Nat.DivMod.Core.html#10355" class="Bound">n</a><a id="10469" class="Symbol">)</a>
<a id="10471" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10485" href="Data.Nat.DivMod.Core.html#10485" class="Bound">accᵐ</a> <a id="10490" href="Data.Nat.DivMod.Core.html#10490" class="Bound">accᵈ</a> <a id="10495" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="10503" href="Data.Nat.DivMod.Core.html#10503" class="Bound">n</a>    <a id="10508" class="Symbol">=</a> <a id="10510" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="10522" class="Symbol">_</a>
<a id="10524" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10538" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10543" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10548" class="Symbol">(</a><a id="10549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10553" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a><a id="10554" class="Symbol">)</a> <a id="10556" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10561" class="Keyword">rewrite</a> <a id="10569" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="10581" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10586" class="Symbol">=</a> <a id="10588" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="10605" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10610" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10612" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10617" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10623" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10628" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10634" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a>          <a id="10645" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10648" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="10654" class="Symbol">_</a> <a id="10656" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10658" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10662" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10666" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10671" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10673" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10677" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10682" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10684" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a>                 <a id="10702" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10705" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10719" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="10724" class="Symbol">(</a><a id="10725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10729" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a><a id="10733" class="Symbol">)</a> <a id="10735" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10737" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10742" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10746" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10751" class="Number">0</a>          <a id="10762" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10767" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10769" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
  <a id="10778" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10783" class="Symbol">(</a><a id="10784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10788" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a><a id="10792" class="Symbol">)</a> <a id="10794" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10799" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a> <a id="10801" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10806" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10812" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a>  <a id="10818" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10824" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="10829" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10834" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10839" class="Symbol">(</a><a id="10840" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10844" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a><a id="10845" class="Symbol">)</a> <a id="10847" class="Number">0</a> <a id="10849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
  <a id="10853" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="10858" href="Data.Nat.DivMod.Core.html#10543" class="Bound">accᵈ</a> <a id="10863" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10873" href="Data.Nat.DivMod.Core.html#10553" class="Bound">d</a><a id="10874" class="Symbol">)</a> <a id="10876" class="Number">0</a> <a id="10878" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10884" href="Data.Nat.DivMod.Core.html#10538" class="Bound">accᵐ</a>     <a id="10893" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="10895" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="10909" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="10914" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="10919" class="Symbol">(</a><a id="10920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10924" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a><a id="10925" class="Symbol">)</a> <a id="10927" class="Symbol">(</a><a id="10928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10932" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a><a id="10933" class="Symbol">)</a> <a id="10935" class="Keyword">rewrite</a> <a id="10943" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="10949" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="10954" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="10956" class="Symbol">=</a> <a id="10958" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="10975" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="10980" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10982" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="10987" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10989" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a> <a id="10991" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10997" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a>             <a id="11011" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11014" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="11020" class="Symbol">_</a> <a id="11022" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11024" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11032" class="Symbol">(</a><a id="11033" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="11038" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11040" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="11045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11047" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a> <a id="11049" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11051" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a><a id="11052" class="Symbol">)</a>           <a id="11064" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11067" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="11081" class="Symbol">(</a><a id="11082" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11086" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a><a id="11090" class="Symbol">)</a> <a id="11092" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="11097" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11099" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="11101" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11105" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="11110" class="Symbol">_</a> <a id="11112" class="Symbol">_</a> <a id="11114" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11116" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="11118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11120" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11125" href="Data.Nat.DivMod.Core.html#10914" class="Bound">accᵈ</a> <a id="11130" class="Symbol">_</a> <a id="11132" href="Data.Nat.DivMod.Core.html#10924" class="Bound">d</a> <a id="11134" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a> <a id="11136" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11138" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a>  <a id="11141" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="11145" class="Keyword">where</a>
  <a id="11153" href="Data.Nat.DivMod.Core.html#11153" class="Function">m</a> <a id="11155" class="Symbol">=</a> <a id="11157" class="Number">2</a> <a id="11159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11161" href="Data.Nat.DivMod.Core.html#10909" class="Bound">accᵐ</a> <a id="11166" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11168" href="Data.Nat.DivMod.Core.html#10932" class="Bound">n</a>

<a id="divₕ-restart"></a><a id="11171" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11184" class="Symbol">:</a> <a id="11186" class="Symbol">∀</a> <a id="11188" class="Symbol">{</a><a id="11189" href="Data.Nat.DivMod.Core.html#11189" class="Bound">acc</a><a id="11192" class="Symbol">}</a> <a id="11194" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a> <a id="11196" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11198" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a> <a id="11200" class="Symbol">→</a> <a id="11202" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a> <a id="11204" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="11206" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11208" class="Symbol">→</a> <a id="11210" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11215" href="Data.Nat.DivMod.Core.html#11189" class="Bound">acc</a> <a id="11219" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a> <a id="11221" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11223" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a> <a id="11225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11227" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11232" class="Symbol">(</a><a id="11233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11237" href="Data.Nat.DivMod.Core.html#11189" class="Bound">acc</a><a id="11240" class="Symbol">)</a> <a id="11242" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a> <a id="11244" class="Symbol">(</a><a id="11245" href="Data.Nat.DivMod.Core.html#11196" class="Bound">n</a> <a id="11247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11253" href="Data.Nat.DivMod.Core.html#11198" class="Bound">j</a><a id="11254" class="Symbol">)</a> <a id="11256" href="Data.Nat.DivMod.Core.html#11194" class="Bound">d</a>
<a id="11258" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11271" href="Data.Nat.DivMod.Core.html#11271" class="Bound">d</a> <a id="11273" class="Symbol">(</a><a id="11274" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11278" href="Data.Nat.DivMod.Core.html#11278" class="Bound">n</a><a id="11279" class="Symbol">)</a> <a id="11281" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11289" href="Data.Nat.DivMod.Core.html#11289" class="Bound">j&lt;n</a>       <a id="11299" class="Symbol">=</a> <a id="11301" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11306" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11319" href="Data.Nat.DivMod.Core.html#11319" class="Bound">d</a> <a id="11321" class="Symbol">(</a><a id="11322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11326" href="Data.Nat.DivMod.Core.html#11326" class="Bound">n</a><a id="11327" class="Symbol">)</a> <a id="11329" class="Symbol">(</a><a id="11330" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11334" href="Data.Nat.DivMod.Core.html#11334" class="Bound">j</a><a id="11335" class="Symbol">)</a> <a id="11337" class="Symbol">(</a><a id="11338" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11342" href="Data.Nat.DivMod.Core.html#11342" class="Bound">j&lt;n</a><a id="11345" class="Symbol">)</a> <a id="11347" class="Symbol">=</a> <a id="11349" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="11362" href="Data.Nat.DivMod.Core.html#11319" class="Bound">d</a> <a id="11364" href="Data.Nat.DivMod.Core.html#11326" class="Bound">n</a> <a id="11366" href="Data.Nat.DivMod.Core.html#11334" class="Bound">j</a> <a id="11368" href="Data.Nat.DivMod.Core.html#11342" class="Bound">j&lt;n</a>

<a id="divₕ-extractAcc"></a><a id="11373" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11389" class="Symbol">:</a> <a id="11391" class="Symbol">∀</a> <a id="11393" href="Data.Nat.DivMod.Core.html#11393" class="Bound">acc</a> <a id="11397" href="Data.Nat.DivMod.Core.html#11397" class="Bound">d</a> <a id="11399" href="Data.Nat.DivMod.Core.html#11399" class="Bound">n</a> <a id="11401" href="Data.Nat.DivMod.Core.html#11401" class="Bound">j</a> <a id="11403" class="Symbol">→</a> <a id="11405" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11410" href="Data.Nat.DivMod.Core.html#11393" class="Bound">acc</a> <a id="11414" href="Data.Nat.DivMod.Core.html#11397" class="Bound">d</a> <a id="11416" href="Data.Nat.DivMod.Core.html#11399" class="Bound">n</a> <a id="11418" href="Data.Nat.DivMod.Core.html#11401" class="Bound">j</a> <a id="11420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11422" href="Data.Nat.DivMod.Core.html#11393" class="Bound">acc</a> <a id="11426" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11428" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11433" class="Number">0</a> <a id="11435" href="Data.Nat.DivMod.Core.html#11397" class="Bound">d</a> <a id="11437" href="Data.Nat.DivMod.Core.html#11399" class="Bound">n</a> <a id="11439" href="Data.Nat.DivMod.Core.html#11401" class="Bound">j</a>
<a id="11441" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11457" href="Data.Nat.DivMod.Core.html#11457" class="Bound">acc</a> <a id="11461" href="Data.Nat.DivMod.Core.html#11461" class="Bound">d</a> <a id="11463" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11468" href="Data.Nat.DivMod.Core.html#11468" class="Bound">j</a>          <a id="11479" class="Symbol">=</a> <a id="11481" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11485" class="Symbol">(</a><a id="11486" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="11498" href="Data.Nat.DivMod.Core.html#11457" class="Bound">acc</a><a id="11501" class="Symbol">)</a>
<a id="11503" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11519" href="Data.Nat.DivMod.Core.html#11519" class="Bound">acc</a> <a id="11523" href="Data.Nat.DivMod.Core.html#11523" class="Bound">d</a> <a id="11525" class="Symbol">(</a><a id="11526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11530" href="Data.Nat.DivMod.Core.html#11530" class="Bound">n</a><a id="11531" class="Symbol">)</a> <a id="11533" class="Symbol">(</a><a id="11534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11538" href="Data.Nat.DivMod.Core.html#11538" class="Bound">j</a><a id="11539" class="Symbol">)</a> <a id="11541" class="Symbol">=</a> <a id="11543" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11559" href="Data.Nat.DivMod.Core.html#11519" class="Bound">acc</a> <a id="11563" href="Data.Nat.DivMod.Core.html#11523" class="Bound">d</a> <a id="11565" href="Data.Nat.DivMod.Core.html#11530" class="Bound">n</a> <a id="11567" href="Data.Nat.DivMod.Core.html#11538" class="Bound">j</a>
<a id="11569" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11585" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11589" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11596" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a><a id="11597" class="Symbol">)</a> <a id="11599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="11604" class="Symbol">=</a> <a id="11606" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11623" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11628" class="Symbol">(</a><a id="11629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11633" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a><a id="11636" class="Symbol">)</a>    <a id="11641" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11643" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11645" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a>  <a id="11648" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11651" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11667" class="Symbol">(</a><a id="11668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11672" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a><a id="11675" class="Symbol">)</a> <a id="11677" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11679" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11681" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11683" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11687" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11691" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11695" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="11698" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11703" class="Number">0</a> <a id="11705" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11707" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11709" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a>  <a id="11712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11715" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11719" class="Symbol">(</a><a id="11720" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="11726" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11730" class="Symbol">_)</a> <a id="11733" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11737" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11741" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11747" class="Symbol">(</a><a id="11748" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11753" class="Number">0</a> <a id="11755" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11757" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11759" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a><a id="11760" class="Symbol">)</a> <a id="11762" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11765" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11770" class="Symbol">(</a><a id="11771" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11775" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="11777" class="Symbol">)</a> <a id="11779" class="Symbol">(</a><a id="11780" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11784" class="Symbol">(</a><a id="11785" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="11801" class="Number">1</a> <a id="11803" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11805" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11807" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a><a id="11808" class="Symbol">))</a> <a id="11811" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11815" href="Data.Nat.DivMod.Core.html#11585" class="Bound">acc</a> <a id="11819" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>      <a id="11826" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11831" class="Number">1</a> <a id="11833" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a> <a id="11835" href="Data.Nat.DivMod.Core.html#11596" class="Bound">n</a> <a id="11837" href="Data.Nat.DivMod.Core.html#11589" class="Bound">d</a>  <a id="11840" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="divₕ-finish"></a><a id="11843" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="11855" class="Symbol">:</a> <a id="11857" class="Symbol">∀</a> <a id="11859" class="Symbol">{</a><a id="11860" href="Data.Nat.DivMod.Core.html#11860" class="Bound">acc</a><a id="11863" class="Symbol">}</a> <a id="11865" href="Data.Nat.DivMod.Core.html#11865" class="Bound">d</a> <a id="11867" href="Data.Nat.DivMod.Core.html#11867" class="Bound">n</a> <a id="11869" href="Data.Nat.DivMod.Core.html#11869" class="Bound">j</a> <a id="11871" class="Symbol">→</a> <a id="11873" href="Data.Nat.DivMod.Core.html#11869" class="Bound">j</a> <a id="11875" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="11877" href="Data.Nat.DivMod.Core.html#11867" class="Bound">n</a> <a id="11879" class="Symbol">→</a> <a id="11881" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="11886" href="Data.Nat.DivMod.Core.html#11860" class="Bound">acc</a> <a id="11890" href="Data.Nat.DivMod.Core.html#11865" class="Bound">d</a> <a id="11892" href="Data.Nat.DivMod.Core.html#11867" class="Bound">n</a> <a id="11894" href="Data.Nat.DivMod.Core.html#11869" class="Bound">j</a> <a id="11896" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11898" href="Data.Nat.DivMod.Core.html#11860" class="Bound">acc</a>
<a id="11902" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="11914" href="Data.Nat.DivMod.Core.html#11914" class="Bound">d</a> <a id="11916" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="11924" href="Data.Nat.DivMod.Core.html#11924" class="Bound">j</a>       <a id="11932" href="Data.Nat.DivMod.Core.html#11932" class="Bound">j≥n</a>       <a id="11942" class="Symbol">=</a> <a id="11944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="11949" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="11961" href="Data.Nat.DivMod.Core.html#11961" class="Bound">d</a> <a id="11963" class="Symbol">(</a><a id="11964" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11968" href="Data.Nat.DivMod.Core.html#11968" class="Bound">n</a><a id="11969" class="Symbol">)</a> <a id="11971" class="Symbol">(</a><a id="11972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11976" href="Data.Nat.DivMod.Core.html#11976" class="Bound">j</a><a id="11977" class="Symbol">)</a> <a id="11979" class="Symbol">(</a><a id="11980" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11984" href="Data.Nat.DivMod.Core.html#11984" class="Bound">j≥n</a><a id="11987" class="Symbol">)</a> <a id="11989" class="Symbol">=</a> <a id="11991" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="12003" href="Data.Nat.DivMod.Core.html#11961" class="Bound">d</a> <a id="12005" href="Data.Nat.DivMod.Core.html#11968" class="Bound">n</a> <a id="12007" href="Data.Nat.DivMod.Core.html#11976" class="Bound">j</a> <a id="12009" href="Data.Nat.DivMod.Core.html#11984" class="Bound">j≥n</a>

<a id="n[divₕ]n≡1"></a><a id="12014" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12025" class="Symbol">:</a> <a id="12027" class="Symbol">∀</a> <a id="12029" href="Data.Nat.DivMod.Core.html#12029" class="Bound">n</a> <a id="12031" href="Data.Nat.DivMod.Core.html#12031" class="Bound">m</a> <a id="12033" class="Symbol">→</a> <a id="12035" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12040" class="Number">0</a> <a id="12042" href="Data.Nat.DivMod.Core.html#12029" class="Bound">n</a> <a id="12044" class="Symbol">(</a><a id="12045" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12049" href="Data.Nat.DivMod.Core.html#12031" class="Bound">m</a><a id="12050" class="Symbol">)</a> <a id="12052" href="Data.Nat.DivMod.Core.html#12031" class="Bound">m</a> <a id="12054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12056" class="Number">1</a>
<a id="12058" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12069" href="Data.Nat.DivMod.Core.html#12069" class="Bound">n</a> <a id="12071" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12079" class="Symbol">=</a> <a id="12081" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12086" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12097" href="Data.Nat.DivMod.Core.html#12097" class="Bound">n</a> <a id="12099" class="Symbol">(</a><a id="12100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12104" href="Data.Nat.DivMod.Core.html#12104" class="Bound">m</a><a id="12105" class="Symbol">)</a> <a id="12107" class="Symbol">=</a> <a id="12109" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="12120" href="Data.Nat.DivMod.Core.html#12097" class="Bound">n</a> <a id="12122" href="Data.Nat.DivMod.Core.html#12104" class="Bound">m</a>

<a id="a[divₕ]1≡a"></a><a id="12125" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12136" class="Symbol">:</a> <a id="12138" class="Symbol">∀</a> <a id="12140" href="Data.Nat.DivMod.Core.html#12140" class="Bound">acc</a> <a id="12144" href="Data.Nat.DivMod.Core.html#12144" class="Bound">a</a> <a id="12146" class="Symbol">→</a> <a id="12148" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12153" href="Data.Nat.DivMod.Core.html#12140" class="Bound">acc</a> <a id="12157" class="Number">0</a> <a id="12159" href="Data.Nat.DivMod.Core.html#12144" class="Bound">a</a> <a id="12161" class="Number">0</a> <a id="12163" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12165" href="Data.Nat.DivMod.Core.html#12140" class="Bound">acc</a> <a id="12169" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12171" href="Data.Nat.DivMod.Core.html#12144" class="Bound">a</a>
<a id="12173" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12184" href="Data.Nat.DivMod.Core.html#12184" class="Bound">acc</a> <a id="12188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12196" class="Symbol">=</a> <a id="12198" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12202" class="Symbol">(</a><a id="12203" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="12215" href="Data.Nat.DivMod.Core.html#12184" class="Bound">acc</a><a id="12218" class="Symbol">)</a>
<a id="12220" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12231" href="Data.Nat.DivMod.Core.html#12231" class="Bound">acc</a> <a id="12235" class="Symbol">(</a><a id="12236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12240" href="Data.Nat.DivMod.Core.html#12240" class="Bound">a</a><a id="12241" class="Symbol">)</a> <a id="12243" class="Symbol">=</a> <a id="12245" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="12251" class="Symbol">(</a><a id="12252" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="12263" class="Symbol">(</a><a id="12264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12268" href="Data.Nat.DivMod.Core.html#12231" class="Bound">acc</a><a id="12271" class="Symbol">)</a> <a id="12273" href="Data.Nat.DivMod.Core.html#12240" class="Bound">a</a><a id="12274" class="Symbol">)</a> <a id="12276" class="Symbol">(</a><a id="12277" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12281" class="Symbol">(</a><a id="12282" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="12288" href="Data.Nat.DivMod.Core.html#12231" class="Bound">acc</a> <a id="12292" href="Data.Nat.DivMod.Core.html#12240" class="Bound">a</a><a id="12293" class="Symbol">))</a>

<a id="a*n[divₕ]n≡a"></a><a id="12297" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12310" class="Symbol">:</a> <a id="12312" class="Symbol">∀</a> <a id="12314" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12318" href="Data.Nat.DivMod.Core.html#12318" class="Bound">a</a> <a id="12320" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a> <a id="12322" class="Symbol">→</a> <a id="12324" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12329" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12333" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a> <a id="12335" class="Symbol">(</a><a id="12336" href="Data.Nat.DivMod.Core.html#12318" class="Bound">a</a> <a id="12338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12340" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12344" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a><a id="12345" class="Symbol">)</a> <a id="12347" href="Data.Nat.DivMod.Core.html#12320" class="Bound">n</a> <a id="12349" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12351" href="Data.Nat.DivMod.Core.html#12314" class="Bound">acc</a> <a id="12355" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12357" href="Data.Nat.DivMod.Core.html#12318" class="Bound">a</a>
<a id="12359" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12372" href="Data.Nat.DivMod.Core.html#12372" class="Bound">acc</a> <a id="12376" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="12384" href="Data.Nat.DivMod.Core.html#12384" class="Bound">n</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12392" class="Symbol">(</a><a id="12393" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="12405" href="Data.Nat.DivMod.Core.html#12372" class="Bound">acc</a><a id="12408" class="Symbol">)</a>
<a id="12410" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12423" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12432" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a><a id="12433" class="Symbol">)</a> <a id="12435" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12437" class="Symbol">=</a> <a id="12439" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="12456" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12461" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a>       <a id="12471" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12473" class="Symbol">(</a><a id="12474" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12478" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12480" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12482" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12486" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12487" class="Symbol">)</a>             <a id="12501" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12506" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="12519" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12521" class="Symbol">(</a><a id="12522" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12526" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12528" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12534" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12535" class="Symbol">)</a> <a id="12537" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12539" class="Symbol">(</a><a id="12540" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="12546" class="Symbol">(</a><a id="12547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12551" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12552" class="Symbol">)</a> <a id="12554" class="Symbol">_)</a> <a id="12557" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12561" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12566" class="Symbol">(</a><a id="12567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12571" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12574" class="Symbol">)</a> <a id="12576" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12578" class="Symbol">(</a><a id="12579" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12583" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12587" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12591" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12593" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12599" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12600" class="Symbol">)</a>     <a id="12606" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12608" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="12614" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12619" class="Symbol">(</a><a id="12620" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12624" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12627" class="Symbol">)</a> <a id="12629" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12631" class="Symbol">(</a><a id="12632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12636" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12638" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12640" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12642" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12648" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12650" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12652" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12656" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12657" class="Symbol">)</a> <a id="12659" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12661" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12664" href="Data.Nat.DivMod.Core.html#6593" class="Function">div-cong₃</a> <a id="12674" class="Symbol">(</a><a id="12675" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="12683" class="Symbol">(</a><a id="12684" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12688" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12689" class="Symbol">)</a> <a id="12691" class="Symbol">(</a><a id="12692" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12694" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12696" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12700" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12701" class="Symbol">))</a> <a id="12704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12708" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="12713" class="Symbol">(</a><a id="12714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12718" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12721" class="Symbol">)</a> <a id="12723" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12725" class="Symbol">(</a><a id="12726" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12728" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12730" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12734" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a><a id="12735" class="Symbol">)</a>                 <a id="12753" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12755" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12758" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="12771" class="Symbol">(</a><a id="12772" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12776" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a><a id="12779" class="Symbol">)</a> <a id="12781" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a> <a id="12783" href="Data.Nat.DivMod.Core.html#12435" class="Bound">n</a> <a id="12785" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12793" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12797" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12799" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a>                                    <a id="12836" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12839" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12843" class="Symbol">(</a><a id="12844" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="12850" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12854" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a><a id="12855" class="Symbol">)</a> <a id="12857" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12861" href="Data.Nat.DivMod.Core.html#12423" class="Bound">acc</a> <a id="12865" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12871" href="Data.Nat.DivMod.Core.html#12432" class="Bound">a</a>                                    <a id="12908" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-distrib-divₕ"></a><a id="12911" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="12926" class="Symbol">:</a> <a id="12928" class="Symbol">∀</a> <a id="12930" href="Data.Nat.DivMod.Core.html#12930" class="Bound">acc</a> <a id="12934" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12936" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="12938" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a> <a id="12940" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="12942" class="Symbol">→</a> <a id="12944" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="12949" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12951" class="Symbol">(</a><a id="12952" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12954" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12956" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="12957" class="Symbol">)</a> <a id="12959" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="12961" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="12963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12965" href="Data.Nat.DivMod.Core.html#395" class="Primitive">modₕ</a> <a id="12970" class="Number">0</a> <a id="12972" class="Symbol">(</a><a id="12973" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12975" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12977" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="12978" class="Symbol">)</a> <a id="12980" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a> <a id="12982" class="Symbol">(</a><a id="12983" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12985" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12987" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="12988" class="Symbol">)</a> <a id="12990" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12996" class="Symbol">(</a><a id="12997" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="12999" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13001" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13002" class="Symbol">)</a> <a id="13004" class="Symbol">→</a>
                 <a id="13023" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13028" href="Data.Nat.DivMod.Core.html#12930" class="Bound">acc</a> <a id="13032" class="Symbol">(</a><a id="13033" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13035" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13037" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13038" class="Symbol">)</a> <a id="13040" class="Symbol">(</a><a id="13041" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="13043" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13045" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a><a id="13046" class="Symbol">)</a> <a id="13048" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="13050" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13052" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13057" href="Data.Nat.DivMod.Core.html#12930" class="Bound">acc</a> <a id="13061" class="Symbol">(</a><a id="13062" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13064" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13066" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13067" class="Symbol">)</a> <a id="13069" href="Data.Nat.DivMod.Core.html#12936" class="Bound">m</a> <a id="13071" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a> <a id="13073" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13075" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13080" class="Number">0</a> <a id="13082" class="Symbol">(</a><a id="13083" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13085" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13087" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13088" class="Symbol">)</a> <a id="13090" href="Data.Nat.DivMod.Core.html#12938" class="Bound">n</a> <a id="13092" class="Symbol">(</a><a id="13093" href="Data.Nat.DivMod.Core.html#12934" class="Bound">k</a> <a id="13095" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13097" href="Data.Nat.DivMod.Core.html#12940" class="Bound">j</a><a id="13098" class="Symbol">)</a>
<a id="13100" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13115" href="Data.Nat.DivMod.Core.html#13115" class="Bound">acc</a> <a id="13119" href="Data.Nat.DivMod.Core.html#13119" class="Bound">k</a> <a id="13121" class="Symbol">(</a><a id="13122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13126" href="Data.Nat.DivMod.Core.html#13126" class="Bound">m</a><a id="13127" class="Symbol">)</a> <a id="13129" href="Data.Nat.DivMod.Core.html#13129" class="Bound">n</a> <a id="13131" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13136" href="Data.Nat.DivMod.Core.html#13136" class="Bound">leq</a> <a id="13140" class="Keyword">rewrite</a> <a id="13148" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="13160" href="Data.Nat.DivMod.Core.html#13119" class="Bound">k</a> <a id="13162" class="Symbol">=</a> <a id="13164" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13179" class="Symbol">(</a><a id="13180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13184" href="Data.Nat.DivMod.Core.html#13115" class="Bound">acc</a><a id="13187" class="Symbol">)</a> <a id="13189" class="Number">0</a> <a id="13191" href="Data.Nat.DivMod.Core.html#13126" class="Bound">m</a> <a id="13193" href="Data.Nat.DivMod.Core.html#13129" class="Bound">n</a> <a id="13195" href="Data.Nat.DivMod.Core.html#13119" class="Bound">k</a> <a id="13197" href="Data.Nat.DivMod.Core.html#13136" class="Bound">leq</a>
<a id="13201" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13216" href="Data.Nat.DivMod.Core.html#13216" class="Bound">acc</a> <a id="13220" href="Data.Nat.DivMod.Core.html#13220" class="Bound">k</a> <a id="13222" class="Symbol">(</a><a id="13223" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13227" href="Data.Nat.DivMod.Core.html#13227" class="Bound">m</a><a id="13228" class="Symbol">)</a> <a id="13230" href="Data.Nat.DivMod.Core.html#13230" class="Bound">n</a> <a id="13232" class="Symbol">(</a><a id="13233" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13237" href="Data.Nat.DivMod.Core.html#13237" class="Bound">j</a><a id="13238" class="Symbol">)</a> <a id="13240" href="Data.Nat.DivMod.Core.html#13240" class="Bound">leq</a> <a id="13244" class="Keyword">rewrite</a> <a id="13252" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="13258" href="Data.Nat.DivMod.Core.html#13220" class="Bound">k</a> <a id="13260" href="Data.Nat.DivMod.Core.html#13237" class="Bound">j</a> <a id="13262" class="Symbol">=</a> <a id="13264" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13279" href="Data.Nat.DivMod.Core.html#13216" class="Bound">acc</a> <a id="13283" class="Symbol">(</a><a id="13284" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13288" href="Data.Nat.DivMod.Core.html#13220" class="Bound">k</a><a id="13289" class="Symbol">)</a> <a id="13291" href="Data.Nat.DivMod.Core.html#13227" class="Bound">m</a> <a id="13293" href="Data.Nat.DivMod.Core.html#13230" class="Bound">n</a> <a id="13295" href="Data.Nat.DivMod.Core.html#13237" class="Bound">j</a> <a id="13297" href="Data.Nat.DivMod.Core.html#13240" class="Bound">leq</a>
<a id="13301" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="13316" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13320" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13322" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13327" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13329" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13331" href="Data.Nat.DivMod.Core.html#13331" class="Bound">leq</a> <a id="13335" class="Symbol">=</a> <a id="13337" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="13354" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13359" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13363" class="Symbol">(</a><a id="13364" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13366" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13368" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13369" class="Symbol">)</a> <a id="13371" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13373" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a>           <a id="13385" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13388" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="13404" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13408" class="Symbol">(</a><a id="13409" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13413" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13414" class="Symbol">)</a> <a id="13416" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13418" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13420" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13424" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13430" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13435" class="Number">0</a> <a id="13437" class="Symbol">(</a><a id="13438" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13440" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13442" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13443" class="Symbol">)</a> <a id="13445" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13447" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a>       <a id="13455" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13458" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13463" class="Symbol">(</a><a id="13464" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13468" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="13470" class="Symbol">)</a> <a id="13472" class="Symbol">(</a><a id="13473" href="Data.Nat.DivMod.Core.html#7300" class="Function">divₕ-offsetEq</a> <a id="13487" class="Symbol">_</a> <a id="13489" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13491" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13493" class="Symbol">_</a> <a id="13495" class="Symbol">(</a><a id="13496" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="13502" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13504" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a><a id="13505" class="Symbol">)</a> <a id="13507" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="13514" href="Data.Nat.DivMod.Core.html#13567" class="Function">case</a><a id="13518" class="Symbol">)</a> <a id="13520" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13524" href="Data.Nat.DivMod.Core.html#13316" class="Bound">acc</a> <a id="13528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13530" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13535" class="Number">0</a> <a id="13537" class="Symbol">(</a><a id="13538" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13540" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13542" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13543" class="Symbol">)</a> <a id="13545" href="Data.Nat.DivMod.Core.html#13327" class="Bound">n</a> <a id="13547" class="Symbol">(</a><a id="13548" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a> <a id="13550" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13552" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a><a id="13553" class="Symbol">)</a> <a id="13555" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13559" class="Keyword">where</a>
  <a id="13567" href="Data.Nat.DivMod.Core.html#13567" class="Function">case</a> <a id="13572" class="Symbol">=</a> <a id="13574" href="Data.Nat.DivMod.Core.html#6949" class="InductiveConstructor">inj₂′</a> <a id="13580" class="Symbol">(</a><a id="13581" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13588" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="13600" class="Symbol">(</a><a id="13601" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13605" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a><a id="13606" class="Symbol">)</a> <a id="13608" class="Symbol">_</a> <a id="13610" class="Symbol">_</a> <a id="13612" href="Data.Nat.DivMod.Core.html#13331" class="Bound">leq</a> <a id="13616" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13618" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="13624" href="Data.Nat.DivMod.Core.html#13329" class="Bound">j</a> <a id="13626" href="Data.Nat.DivMod.Core.html#13320" class="Bound">k</a><a id="13627" class="Symbol">)</a>

<a id="divₕ-mono-≤"></a><a id="13630" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13642" class="Symbol">:</a> <a id="13644" class="Symbol">∀</a> <a id="13646" class="Symbol">{</a><a id="13647" href="Data.Nat.DivMod.Core.html#13647" class="Bound">acc</a><a id="13650" class="Symbol">}</a> <a id="13652" href="Data.Nat.DivMod.Core.html#13652" class="Bound">k</a> <a id="13654" class="Symbol">{</a><a id="13655" href="Data.Nat.DivMod.Core.html#13655" class="Bound">m</a> <a id="13657" href="Data.Nat.DivMod.Core.html#13657" class="Bound">n</a> <a id="13659" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a> <a id="13661" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a><a id="13662" class="Symbol">}</a> <a id="13664" class="Symbol">→</a> <a id="13666" href="Data.Nat.DivMod.Core.html#13655" class="Bound">m</a> <a id="13668" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13670" href="Data.Nat.DivMod.Core.html#13657" class="Bound">n</a> <a id="13672" class="Symbol">→</a> <a id="13674" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a> <a id="13676" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13678" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a> <a id="13680" class="Symbol">→</a> <a id="13682" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13687" href="Data.Nat.DivMod.Core.html#13647" class="Bound">acc</a> <a id="13691" class="Symbol">(</a><a id="13692" href="Data.Nat.DivMod.Core.html#13652" class="Bound">k</a> <a id="13694" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13696" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a><a id="13697" class="Symbol">)</a> <a id="13699" href="Data.Nat.DivMod.Core.html#13655" class="Bound">m</a> <a id="13701" href="Data.Nat.DivMod.Core.html#13659" class="Bound">o</a> <a id="13703" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13705" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="13710" href="Data.Nat.DivMod.Core.html#13647" class="Bound">acc</a> <a id="13714" class="Symbol">(</a><a id="13715" href="Data.Nat.DivMod.Core.html#13652" class="Bound">k</a> <a id="13717" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13719" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a><a id="13720" class="Symbol">)</a> <a id="13722" href="Data.Nat.DivMod.Core.html#13657" class="Bound">n</a> <a id="13724" href="Data.Nat.DivMod.Core.html#13661" class="Bound">p</a>
<a id="13726" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13738" class="Symbol">{</a><a id="13739" href="Data.Nat.DivMod.Core.html#13739" class="Bound">acc</a><a id="13742" class="Symbol">}</a> <a id="13744" href="Data.Nat.DivMod.Core.html#13744" class="Bound">k</a> <a id="13746" class="Symbol">{</a><a id="13747" class="Number">0</a><a id="13748" class="Symbol">}</a> <a id="13750" class="Symbol">{</a><a id="13751" href="Data.Nat.DivMod.Core.html#13751" class="Bound">n</a><a id="13752" class="Symbol">}</a> <a id="13754" class="Symbol">{_}</a> <a id="13758" class="Symbol">{</a><a id="13759" href="Data.Nat.DivMod.Core.html#13759" class="Bound">p</a><a id="13760" class="Symbol">}</a> <a id="13762" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="13766" href="Data.Nat.DivMod.Core.html#13766" class="Bound">p≤o</a> <a id="13770" class="Symbol">=</a> <a id="13772" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="13786" class="Symbol">(</a><a id="13787" href="Data.Nat.DivMod.Core.html#13744" class="Bound">k</a> <a id="13789" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13791" href="Data.Nat.DivMod.Core.html#13759" class="Bound">p</a><a id="13792" class="Symbol">)</a> <a id="13794" href="Data.Nat.DivMod.Core.html#13751" class="Bound">n</a> <a id="13796" href="Data.Nat.DivMod.Core.html#13759" class="Bound">p</a>
<a id="13798" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13810" class="Symbol">{</a><a id="13811" href="Data.Nat.DivMod.Core.html#13811" class="Bound">acc</a><a id="13814" class="Symbol">}</a> <a id="13816" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a> <a id="13818" class="Symbol">{_}</a> <a id="13822" class="Symbol">{_}</a> <a id="13826" class="Symbol">{</a><a id="13827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13831" href="Data.Nat.DivMod.Core.html#13831" class="Bound">o</a><a id="13832" class="Symbol">}</a> <a id="13834" class="Symbol">{</a><a id="13835" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13839" href="Data.Nat.DivMod.Core.html#13839" class="Bound">p</a><a id="13840" class="Symbol">}</a> <a id="13842" class="Symbol">(</a><a id="13843" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13847" href="Data.Nat.DivMod.Core.html#13847" class="Bound">m≤n</a><a id="13850" class="Symbol">)</a> <a id="13852" class="Symbol">(</a><a id="13853" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13857" href="Data.Nat.DivMod.Core.html#13857" class="Bound">p≤o</a><a id="13860" class="Symbol">)</a>
  <a id="13864" class="Keyword">rewrite</a> <a id="13872" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="13878" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a> <a id="13880" href="Data.Nat.DivMod.Core.html#13831" class="Bound">o</a> <a id="13882" class="Symbol">|</a> <a id="13884" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="13890" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a> <a id="13892" href="Data.Nat.DivMod.Core.html#13839" class="Bound">p</a> <a id="13894" class="Symbol">=</a> <a id="13896" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="13908" class="Symbol">(</a><a id="13909" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13913" href="Data.Nat.DivMod.Core.html#13816" class="Bound">k</a><a id="13914" class="Symbol">)</a> <a id="13916" href="Data.Nat.DivMod.Core.html#13847" class="Bound">m≤n</a> <a id="13920" href="Data.Nat.DivMod.Core.html#13857" class="Bound">p≤o</a>
<a id="13924" href="Data.Nat.DivMod.Core.html#13630" class="CatchallClause Function">divₕ-mono-≤</a><a id="13935" class="CatchallClause"> </a><a id="13936" class="CatchallClause Symbol">{</a><a id="13937" href="Data.Nat.DivMod.Core.html#13937" class="CatchallClause Bound">acc</a><a id="13940" class="CatchallClause Symbol">}</a><a id="13941" class="CatchallClause"> </a><a id="13942" href="Data.Nat.DivMod.Core.html#13942" class="CatchallClause Bound">k</a><a id="13943" class="CatchallClause"> </a><a id="13944" class="CatchallClause Symbol">{</a><a id="13945" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="13948" class="CatchallClause"> </a><a id="13949" href="Data.Nat.DivMod.Core.html#13949" class="CatchallClause Bound">m</a><a id="13950" class="CatchallClause Symbol">}</a><a id="13951" class="CatchallClause"> </a><a id="13952" class="CatchallClause Symbol">{</a><a id="13953" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="13956" class="CatchallClause"> </a><a id="13957" href="Data.Nat.DivMod.Core.html#13957" class="CatchallClause Bound">n</a><a id="13958" class="CatchallClause Symbol">}</a><a id="13959" class="CatchallClause"> </a><a id="13960" class="CatchallClause Symbol">{</a><a id="13961" href="Data.Nat.DivMod.Core.html#13961" class="CatchallClause Bound">o</a><a id="13962" class="CatchallClause Symbol">}</a><a id="13963" class="CatchallClause"> </a><a id="13964" class="CatchallClause Symbol">{</a><a id="13965" class="CatchallClause Number">0</a><a id="13966" class="CatchallClause Symbol">}</a><a id="13967" class="CatchallClause">      </a><a id="13973" class="CatchallClause Symbol">(</a><a id="13974" href="Data.Nat.Base.html#1762" class="CatchallClause InductiveConstructor">s≤s</a><a id="13977" class="CatchallClause"> </a><a id="13978" href="Data.Nat.DivMod.Core.html#13978" class="CatchallClause Bound">m≤n</a><a id="13981" class="CatchallClause Symbol">)</a><a id="13982" class="CatchallClause"> </a><a id="13983" href="Data.Nat.Base.html#1720" class="CatchallClause InductiveConstructor">z≤n</a> <a id="13987" class="Keyword">with</a> <a id="13992" href="Data.Nat.DivMod.Core.html#13961" class="Bound">o</a> <a id="13994" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="13997" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14001" href="Data.Nat.DivMod.Core.html#13949" class="Bound">m</a>
<a id="14003" class="Symbol">...</a> <a id="14007" class="Symbol">|</a> <a id="14009" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="14013" href="Data.Nat.DivMod.Core.html#14013" class="Bound">o≮1+m</a> <a id="14019" class="Keyword">rewrite</a> <a id="14027" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="14039" class="Bound">k</a> <a id="14041" class="Symbol">=</a> <a id="14043" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="14051" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14056" class="Bound">acc</a> <a id="14060" class="Symbol">(</a><a id="14061" class="Bound">k</a> <a id="14063" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14065" class="Bound">o</a><a id="14066" class="Symbol">)</a> <a id="14068" class="Symbol">(</a><a id="14069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14073" class="Bound">m</a><a id="14074" class="Symbol">)</a> <a id="14076" class="Bound">o</a> <a id="14078" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14081" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="14093" class="Symbol">(</a><a id="14094" class="Bound">k</a> <a id="14096" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14098" class="Bound">o</a><a id="14099" class="Symbol">)</a> <a id="14101" class="Symbol">(</a><a id="14102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14106" class="Bound">m</a><a id="14107" class="Symbol">)</a> <a id="14109" class="Bound">o</a> <a id="14111" class="Symbol">(</a><a id="14112" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="14116" href="Data.Nat.DivMod.Core.html#14013" class="Bound">o≮1+m</a><a id="14121" class="Symbol">)</a> <a id="14123" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14127" class="Bound">acc</a>                        <a id="14154" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="14157" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="14163" class="Bound">acc</a> <a id="14167" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="14171" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14175" class="Bound">acc</a>                    <a id="14198" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="14201" href="Data.Nat.DivMod.Core.html#6690" class="Function">acc≤divₕ[acc]</a> <a id="14215" class="Bound">k</a> <a id="14217" class="Bound">n</a> <a id="14219" class="Bound">k</a> <a id="14221" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="14225" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14230" class="Symbol">(</a><a id="14231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14235" class="Bound">acc</a><a id="14238" class="Symbol">)</a> <a id="14240" class="Bound">k</a> <a id="14242" class="Bound">n</a> <a id="14244" class="Bound">k</a>       <a id="14252" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="14254" class="Symbol">...</a> <a id="14258" class="Symbol">|</a> <a id="14260" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14264" href="Data.Nat.DivMod.Core.html#14264" class="Bound">o&lt;1+m</a> <a id="14270" class="Keyword">rewrite</a> <a id="14278" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="14290" class="Bound">k</a> <a id="14292" class="Symbol">=</a> <a id="14294" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="14302" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14307" class="Bound">acc</a>       <a id="14317" class="Symbol">(</a><a id="14318" class="Bound">k</a> <a id="14320" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14322" class="Bound">o</a><a id="14323" class="Symbol">)</a> <a id="14325" class="Symbol">(</a><a id="14326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14330" class="Bound">m</a><a id="14331" class="Symbol">)</a> <a id="14333" class="Bound">o</a>       <a id="14341" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14344" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="14357" class="Symbol">(</a><a id="14358" class="Bound">k</a> <a id="14360" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14362" class="Bound">o</a><a id="14363" class="Symbol">)</a> <a id="14365" class="Symbol">(</a><a id="14366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14370" class="Bound">m</a><a id="14371" class="Symbol">)</a> <a id="14373" class="Bound">o</a> <a id="14375" href="Data.Nat.DivMod.Core.html#14264" class="Bound">o&lt;1+m</a> <a id="14381" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14385" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14390" class="Symbol">(</a><a id="14391" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14395" class="Bound">acc</a><a id="14398" class="Symbol">)</a> <a id="14400" class="Symbol">(</a><a id="14401" class="Bound">k</a> <a id="14403" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14405" class="Bound">o</a><a id="14406" class="Symbol">)</a> <a id="14408" class="Symbol">(</a><a id="14409" class="Bound">m</a> <a id="14411" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="14413" class="Bound">o</a><a id="14414" class="Symbol">)</a> <a id="14416" class="Symbol">(</a><a id="14417" class="Bound">k</a> <a id="14419" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14421" class="Bound">o</a><a id="14422" class="Symbol">)</a> <a id="14424" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="14427" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="14439" class="Number">0</a> <a id="14441" class="Symbol">(</a><a id="14442" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="14450" class="Symbol">(</a><a id="14451" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="14457" class="Bound">m</a> <a id="14459" class="Bound">o</a><a id="14460" class="Symbol">)</a> <a id="14462" class="Bound">m≤n</a><a id="14465" class="Symbol">)</a> <a id="14467" class="Symbol">(</a><a id="14468" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="14474" class="Bound">k</a> <a id="14476" class="Bound">o</a><a id="14477" class="Symbol">)</a> <a id="14479" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="14483" href="Data.Nat.DivMod.Core.html#375" class="Primitive">divₕ</a> <a id="14488" class="Symbol">(</a><a id="14489" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14493" class="Bound">acc</a><a id="14496" class="Symbol">)</a> <a id="14498" class="Bound">k</a>       <a id="14506" class="Bound">n</a>       <a id="14514" class="Bound">k</a>       <a id="14522" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Data.Nat.DivMod.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DivMod (Data.Nat.DivMod)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.DivMod</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural number division</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a> <a id="275" class="Keyword">where</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Agda.Builtin.Nat.html" class="Module">Agda.Builtin.Nat</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a><a id="328" class="Symbol">;</a> <a id="330" href="Agda.Builtin.Nat.html#3040" class="Primitive">mod-helper</a><a id="340" class="Symbol">)</a>

<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a><a id="445" class="Symbol">;</a> <a id="447" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="485" class="Keyword">open</a> <a id="490" class="Keyword">import</a> <a id="497" href="Data.Nat.DivMod.Core.html" class="Module">Data.Nat.DivMod.Core</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="650" class="Keyword">using</a> <a id="656" class="Symbol">(</a><a id="657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="660" class="Symbol">)</a>
<a id="662" class="Keyword">open</a> <a id="667" class="Keyword">import</a> <a id="674" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="688" class="Keyword">using</a> <a id="694" class="Symbol">(</a><a id="695" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="699" class="Symbol">;</a> <a id="701" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Function.Base.html" class="Module">Function.Base</a> <a id="733" class="Keyword">using</a> <a id="739" class="Symbol">(</a><a id="740" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="748" class="Symbol">)</a>
<a id="750" class="Keyword">open</a> <a id="755" class="Keyword">import</a> <a id="762" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="807" class="Keyword">using</a> <a id="813" class="Symbol">(</a><a id="814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="817" class="Symbol">;</a> <a id="819" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="823" class="Symbol">;</a> <a id="825" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="830" class="Symbol">;</a> <a id="832" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="836" class="Symbol">;</a> <a id="838" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="843" class="Symbol">;</a> <a id="845" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="853" class="Symbol">)</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="913" class="Symbol">)</a>

<a id="916" class="Keyword">open</a> <a id="921" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="934" class="Keyword">private</a>
  <a id="944" class="Keyword">variable</a>
    <a id="957" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="959" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="961" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="963" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a> <a id="965" class="Symbol">:</a> <a id="967" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="970" class="Comment">------------------------------------------------------------------------</a>
<a id="1043" class="Comment">-- Definitions</a>

<a id="1059" class="Keyword">open</a> <a id="1064" class="Keyword">import</a> <a id="1071" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1085" class="Keyword">public</a>
  <a id="1094" class="Keyword">using</a> <a id="1100" class="Symbol">(</a><a id="1101" href="Data.Nat.Base.html#7285" class="Function Operator">_%_</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a><a id="1109" class="Symbol">)</a>

<a id="1112" class="Comment">------------------------------------------------------------------------</a>
<a id="1185" class="Comment">-- Relationship between _%_ and _/_</a>

<a id="m≡m%n+[m/n]*n"></a><a id="1222" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="1236" class="Symbol">:</a> <a id="1238" class="Symbol">∀</a> <a id="1240" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1242" href="Data.Nat.DivMod.html#1242" class="Bound">n</a> <a id="1244" class="Symbol">.{{</a><a id="1247" href="Data.Nat.DivMod.html#1247" class="Bound">_</a> <a id="1249" class="Symbol">:</a> <a id="1251" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1259" href="Data.Nat.DivMod.html#1242" class="Bound">n</a><a id="1260" class="Symbol">}}</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1269" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1271" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1273" href="Data.Nat.DivMod.html#1242" class="Bound">n</a> <a id="1275" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Data.Nat.DivMod.html#1240" class="Bound">m</a> <a id="1280" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1282" href="Data.Nat.DivMod.html#1242" class="Bound">n</a><a id="1283" class="Symbol">)</a> <a id="1285" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1287" href="Data.Nat.DivMod.html#1242" class="Bound">n</a>
<a id="1289" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="1303" href="Data.Nat.DivMod.html#1303" class="Bound">m</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1310" href="Data.Nat.DivMod.html#1310" class="Bound">n</a><a id="1311" class="Symbol">)</a> <a id="1313" class="Symbol">=</a> <a id="1315" href="Data.Nat.DivMod.Core.html#10325" class="Function">div-mod-lemma</a> <a id="1329" class="Number">0</a> <a id="1331" class="Number">0</a> <a id="1333" href="Data.Nat.DivMod.html#1303" class="Bound">m</a> <a id="1335" href="Data.Nat.DivMod.html#1310" class="Bound">n</a>

<a id="m%n≡m∸m/n*n"></a><a id="1338" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="1350" class="Symbol">:</a> <a id="1352" class="Symbol">∀</a> <a id="1354" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1356" href="Data.Nat.DivMod.html#1356" class="Bound">n</a> <a id="1358" class="Symbol">.{{</a><a id="1361" href="Data.Nat.DivMod.html#1361" class="Bound">_</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1373" href="Data.Nat.DivMod.html#1356" class="Bound">n</a><a id="1374" class="Symbol">}}</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1381" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1383" href="Data.Nat.DivMod.html#1356" class="Bound">n</a> <a id="1385" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1387" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1389" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1391" class="Symbol">(</a><a id="1392" href="Data.Nat.DivMod.html#1354" class="Bound">m</a> <a id="1394" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1396" href="Data.Nat.DivMod.html#1356" class="Bound">n</a><a id="1397" class="Symbol">)</a> <a id="1399" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1401" href="Data.Nat.DivMod.html#1356" class="Bound">n</a>
<a id="1403" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="1415" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1417" href="Data.Nat.DivMod.html#1417" class="Bound">n</a> <a id="1419" class="Symbol">=</a> <a id="1421" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="1438" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1440" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1442" href="Data.Nat.DivMod.html#1417" class="Bound">n</a>                  <a id="1461" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1464" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1475" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1477" href="Data.Nat.DivMod.html#1417" class="Bound">n</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a> <a id="1486" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1490" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1492" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1494" href="Data.Nat.DivMod.html#1417" class="Bound">n</a> <a id="1496" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1498" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a> <a id="1504" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1506" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a>  <a id="1513" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1516" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="1525" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="1547" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1549" href="Data.Nat.DivMod.html#1417" class="Bound">n</a><a id="1550" class="Symbol">)</a> <a id="1552" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1556" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1558" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1560" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a>              <a id="1579" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1583" class="Keyword">where</a> <a id="1589" href="Data.Nat.DivMod.html#1589" class="Function">m/n*n</a> <a id="1595" class="Symbol">=</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Data.Nat.DivMod.html#1415" class="Bound">m</a> <a id="1600" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="1602" href="Data.Nat.DivMod.html#1417" class="Bound">n</a><a id="1603" class="Symbol">)</a> <a id="1605" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1607" href="Data.Nat.DivMod.html#1417" class="Bound">n</a>

<a id="1610" class="Comment">------------------------------------------------------------------------</a>
<a id="1683" class="Comment">-- Properties of _%_</a>

<a id="%-congˡ"></a><a id="1705" href="Data.Nat.DivMod.html#1705" class="Function">%-congˡ</a> <a id="1713" class="Symbol">:</a> <a id="1715" class="Symbol">.{{</a><a id="1718" href="Data.Nat.DivMod.html#1718" class="Bound">_</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1730" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="1731" class="Symbol">}}</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1740" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1746" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1748" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="1750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1752" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="1754" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1756" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a>
<a id="1758" href="Data.Nat.DivMod.html#1705" class="Function">%-congˡ</a> <a id="1766" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1771" class="Symbol">=</a> <a id="1773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="%-congʳ"></a><a id="1779" href="Data.Nat.DivMod.html#1779" class="Function">%-congʳ</a> <a id="1787" class="Symbol">:</a> <a id="1789" class="Symbol">.{{</a><a id="1792" href="Data.Nat.DivMod.html#1792" class="Bound">_</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1804" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="1805" class="Symbol">}}</a> <a id="1808" class="Symbol">.{{</a><a id="1811" href="Data.Nat.DivMod.html#1811" class="Bound">_</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1823" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="1824" class="Symbol">}}</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1831" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1833" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="1835" class="Symbol">→</a>
          <a id="1847" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="1849" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1851" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="1853" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1855" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="1857" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1859" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a>
<a id="1861" href="Data.Nat.DivMod.html#1779" class="Function">%-congʳ</a> <a id="1869" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n%1≡0"></a><a id="1882" href="Data.Nat.DivMod.html#1882" class="Function">n%1≡0</a> <a id="1888" class="Symbol">:</a> <a id="1890" class="Symbol">∀</a> <a id="1892" href="Data.Nat.DivMod.html#1892" class="Bound">n</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Data.Nat.DivMod.html#1892" class="Bound">n</a> <a id="1898" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1900" class="Number">1</a> <a id="1902" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1904" class="Number">0</a>
<a id="1906" href="Data.Nat.DivMod.html#1882" class="Function">n%1≡0</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Nat.DivMod.Core.html#1720" class="Function">a[modₕ]1≡0</a>

<a id="n%n≡0"></a><a id="1926" href="Data.Nat.DivMod.html#1926" class="Function">n%n≡0</a> <a id="1932" class="Symbol">:</a> <a id="1934" class="Symbol">∀</a> <a id="1936" href="Data.Nat.DivMod.html#1936" class="Bound">n</a> <a id="1938" class="Symbol">.{{</a><a id="1941" href="Data.Nat.DivMod.html#1941" class="Bound">_</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1953" href="Data.Nat.DivMod.html#1936" class="Bound">n</a><a id="1954" class="Symbol">}}</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Data.Nat.DivMod.html#1936" class="Bound">n</a> <a id="1961" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="1963" href="Data.Nat.DivMod.html#1936" class="Bound">n</a> <a id="1965" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1967" class="Number">0</a>
<a id="1969" href="Data.Nat.DivMod.html#1926" class="Function">n%n≡0</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1980" href="Data.Nat.DivMod.html#1980" class="Bound">n-1</a><a id="1983" class="Symbol">)</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Data.Nat.DivMod.Core.html#1817" class="Function">n[modₕ]n≡0</a> <a id="1998" class="Number">0</a> <a id="2000" href="Data.Nat.DivMod.html#1980" class="Bound">n-1</a>

<a id="m%n%n≡m%n"></a><a id="2005" href="Data.Nat.DivMod.html#2005" class="Function">m%n%n≡m%n</a> <a id="2015" class="Symbol">:</a> <a id="2017" class="Symbol">∀</a> <a id="2019" href="Data.Nat.DivMod.html#2019" class="Bound">m</a> <a id="2021" href="Data.Nat.DivMod.html#2021" class="Bound">n</a> <a id="2023" class="Symbol">.{{</a><a id="2026" href="Data.Nat.DivMod.html#2026" class="Bound">_</a> <a id="2028" class="Symbol">:</a> <a id="2030" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2038" href="Data.Nat.DivMod.html#2021" class="Bound">n</a><a id="2039" class="Symbol">}}</a> <a id="2042" class="Symbol">→</a> <a id="2044" href="Data.Nat.DivMod.html#2019" class="Bound">m</a> <a id="2046" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2048" href="Data.Nat.DivMod.html#2021" class="Bound">n</a> <a id="2050" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2052" href="Data.Nat.DivMod.html#2021" class="Bound">n</a> <a id="2054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2056" href="Data.Nat.DivMod.html#2019" class="Bound">m</a> <a id="2058" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2060" href="Data.Nat.DivMod.html#2021" class="Bound">n</a>
<a id="2062" href="Data.Nat.DivMod.html#2005" class="Function">m%n%n≡m%n</a> <a id="2072" href="Data.Nat.DivMod.html#2072" class="Bound">m</a> <a id="2074" class="Symbol">(</a><a id="2075" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2079" href="Data.Nat.DivMod.html#2079" class="Bound">n-1</a><a id="2082" class="Symbol">)</a> <a id="2084" class="Symbol">=</a> <a id="2086" href="Data.Nat.DivMod.Core.html#3239" class="Function">modₕ-idem</a> <a id="2096" class="Number">0</a> <a id="2098" href="Data.Nat.DivMod.html#2072" class="Bound">m</a> <a id="2100" href="Data.Nat.DivMod.html#2079" class="Bound">n-1</a>

<a id="[m+n]%n≡m%n"></a><a id="2105" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2117" class="Symbol">:</a> <a id="2119" class="Symbol">∀</a> <a id="2121" href="Data.Nat.DivMod.html#2121" class="Bound">m</a> <a id="2123" href="Data.Nat.DivMod.html#2123" class="Bound">n</a> <a id="2125" class="Symbol">.{{</a><a id="2128" href="Data.Nat.DivMod.html#2128" class="Bound">_</a> <a id="2130" class="Symbol">:</a> <a id="2132" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2140" href="Data.Nat.DivMod.html#2123" class="Bound">n</a><a id="2141" class="Symbol">}}</a> <a id="2144" class="Symbol">→</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Data.Nat.DivMod.html#2121" class="Bound">m</a> <a id="2149" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2151" href="Data.Nat.DivMod.html#2123" class="Bound">n</a><a id="2152" class="Symbol">)</a> <a id="2154" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2156" href="Data.Nat.DivMod.html#2123" class="Bound">n</a> <a id="2158" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2160" href="Data.Nat.DivMod.html#2121" class="Bound">m</a> <a id="2162" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2164" href="Data.Nat.DivMod.html#2123" class="Bound">n</a>
<a id="2166" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2178" href="Data.Nat.DivMod.html#2178" class="Bound">m</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2185" href="Data.Nat.DivMod.html#2185" class="Bound">n-1</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Data.Nat.DivMod.Core.html#4883" class="Function">a+n[modₕ]n≡a[modₕ]n</a> <a id="2212" class="Number">0</a> <a id="2214" href="Data.Nat.DivMod.html#2178" class="Bound">m</a> <a id="2216" href="Data.Nat.DivMod.html#2185" class="Bound">n-1</a>

<a id="[m+kn]%n≡m%n"></a><a id="2221" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2234" class="Symbol">:</a> <a id="2236" class="Symbol">∀</a> <a id="2238" href="Data.Nat.DivMod.html#2238" class="Bound">m</a> <a id="2240" href="Data.Nat.DivMod.html#2240" class="Bound">k</a> <a id="2242" href="Data.Nat.DivMod.html#2242" class="Bound">n</a> <a id="2244" class="Symbol">.{{</a><a id="2247" href="Data.Nat.DivMod.html#2247" class="Bound">_</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2259" href="Data.Nat.DivMod.html#2242" class="Bound">n</a><a id="2260" class="Symbol">}}</a> <a id="2263" class="Symbol">→</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Data.Nat.DivMod.html#2238" class="Bound">m</a> <a id="2268" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2270" href="Data.Nat.DivMod.html#2240" class="Bound">k</a> <a id="2272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2274" href="Data.Nat.DivMod.html#2242" class="Bound">n</a><a id="2275" class="Symbol">)</a> <a id="2277" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2279" href="Data.Nat.DivMod.html#2242" class="Bound">n</a> <a id="2281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2283" href="Data.Nat.DivMod.html#2238" class="Bound">m</a> <a id="2285" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2287" href="Data.Nat.DivMod.html#2242" class="Bound">n</a>
<a id="2289" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2302" href="Data.Nat.DivMod.html#2302" class="Bound">m</a> <a id="2304" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2312" href="Data.Nat.DivMod.html#2312" class="Bound">n</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="2325" href="Data.Nat.DivMod.html#2312" class="Bound">n</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="2341" href="Data.Nat.DivMod.html#2302" class="Bound">m</a><a id="2342" class="Symbol">)</a>
<a id="2344" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2357" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2364" href="Data.Nat.DivMod.html#2364" class="Bound">k</a><a id="2365" class="Symbol">)</a> <a id="2367" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2369" class="Symbol">=</a> <a id="2371" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2391" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2396" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2398" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2400" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2402" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2403" class="Symbol">))</a> <a id="2406" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2408" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2410" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="2422" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2423" class="Symbol">)</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="2434" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2436" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2441" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2443" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2444" class="Symbol">))</a> <a id="2447" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2451" class="Symbol">(</a><a id="2452" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2454" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2456" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2458" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2460" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2462" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2464" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2465" class="Symbol">)</a>   <a id="2469" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2471" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2473" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2476" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="2489" class="Symbol">(</a><a id="2490" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2492" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2494" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2495" class="Symbol">)</a> <a id="2497" href="Data.Nat.DivMod.html#2364" class="Bound">k</a> <a id="2499" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2501" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2505" class="Symbol">(</a><a id="2506" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2508" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2510" href="Data.Nat.DivMod.html#2367" class="Bound">n</a><a id="2511" class="Symbol">)</a>           <a id="2523" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2525" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2527" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2530" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2542" href="Data.Nat.DivMod.html#2357" class="Bound">m</a> <a id="2544" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2550" href="Data.Nat.DivMod.html#2357" class="Bound">m</a>                 <a id="2568" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2570" href="Data.Nat.DivMod.html#2367" class="Bound">n</a> <a id="2572" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n⇒[n∸m]%m≡n%m"></a><a id="2575" href="Data.Nat.DivMod.html#2575" class="Function">m≤n⇒[n∸m]%m≡n%m</a> <a id="2591" class="Symbol">:</a> <a id="2593" class="Symbol">.{{</a><a id="2596" href="Data.Nat.DivMod.html#2596" class="Bound">_</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2608" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="2609" class="Symbol">}}</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="2616" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2618" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="2620" class="Symbol">→</a>
                  <a id="2640" class="Symbol">(</a><a id="2641" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="2643" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2645" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="2646" class="Symbol">)</a> <a id="2648" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2650" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="2652" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2654" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="2656" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2658" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a>
<a id="2660" href="Data.Nat.DivMod.html#2575" class="Function">m≤n⇒[n∸m]%m≡n%m</a> <a id="2676" class="Symbol">{</a><a id="2677" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2678" class="Symbol">}</a> <a id="2680" class="Symbol">{</a><a id="2681" href="Data.Nat.DivMod.html#2681" class="Bound">n</a><a id="2682" class="Symbol">}</a> <a id="2684" href="Data.Nat.DivMod.html#2684" class="Bound">m≤n</a> <a id="2688" class="Symbol">=</a> <a id="2690" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2710" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2712" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2713" class="Symbol">)</a> <a id="2715" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2717" href="Data.Nat.DivMod.html#2677" class="Bound">m</a>     <a id="2723" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2726" href="Data.Nat.DivMod.html#2105" class="Function">[m+n]%n≡m%n</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2741" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2743" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2744" class="Symbol">)</a> <a id="2746" href="Data.Nat.DivMod.html#2677" class="Bound">m</a> <a id="2748" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2752" class="Symbol">(</a><a id="2753" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2755" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2757" href="Data.Nat.DivMod.html#2677" class="Bound">m</a> <a id="2759" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2761" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2762" class="Symbol">)</a> <a id="2764" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2766" href="Data.Nat.DivMod.html#2677" class="Bound">m</a> <a id="2768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2771" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="2780" href="Data.Nat.DivMod.html#2677" class="Bound">m</a><a id="2781" class="Symbol">)</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="2792" href="Data.Nat.DivMod.html#2684" class="Bound">m≤n</a><a id="2795" class="Symbol">)</a> <a id="2797" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2801" href="Data.Nat.DivMod.html#2681" class="Bound">n</a> <a id="2803" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2805" href="Data.Nat.DivMod.html#2677" class="Bound">m</a>           <a id="2817" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n≤o⇒[o∸m*n]%n≡o%n"></a><a id="2820" href="Data.Nat.DivMod.html#2820" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="2840" class="Symbol">:</a> <a id="2842" class="Symbol">∀</a> <a id="2844" href="Data.Nat.DivMod.html#2844" class="Bound">m</a> <a id="2846" class="Symbol">{</a><a id="2847" href="Data.Nat.DivMod.html#2847" class="Bound">n</a> <a id="2849" href="Data.Nat.DivMod.html#2849" class="Bound">o</a><a id="2850" class="Symbol">}</a> <a id="2852" class="Symbol">.{{</a><a id="2855" href="Data.Nat.DivMod.html#2855" class="Bound">_</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2867" href="Data.Nat.DivMod.html#2847" class="Bound">n</a><a id="2868" class="Symbol">}}</a> <a id="2871" class="Symbol">→</a> <a id="2873" href="Data.Nat.DivMod.html#2844" class="Bound">m</a> <a id="2875" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2877" href="Data.Nat.DivMod.html#2847" class="Bound">n</a> <a id="2879" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2881" href="Data.Nat.DivMod.html#2849" class="Bound">o</a> <a id="2883" class="Symbol">→</a>
                      <a id="2907" class="Symbol">(</a><a id="2908" href="Data.Nat.DivMod.html#2849" class="Bound">o</a> <a id="2910" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2912" href="Data.Nat.DivMod.html#2844" class="Bound">m</a> <a id="2914" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2916" href="Data.Nat.DivMod.html#2847" class="Bound">n</a><a id="2917" class="Symbol">)</a> <a id="2919" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2921" href="Data.Nat.DivMod.html#2847" class="Bound">n</a> <a id="2923" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2925" href="Data.Nat.DivMod.html#2849" class="Bound">o</a> <a id="2927" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2929" href="Data.Nat.DivMod.html#2847" class="Bound">n</a>
<a id="2931" href="Data.Nat.DivMod.html#2820" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="2951" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="2953" class="Symbol">{</a><a id="2954" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="2955" class="Symbol">}</a> <a id="2957" class="Symbol">{</a><a id="2958" href="Data.Nat.DivMod.html#2958" class="Bound">o</a><a id="2959" class="Symbol">}</a> <a id="2961" href="Data.Nat.DivMod.html#2961" class="Bound">m*n≤o</a> <a id="2967" class="Symbol">=</a> <a id="2969" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="2986" class="Symbol">(</a><a id="2987" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="2989" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2991" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="2993" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2995" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="2996" class="Symbol">)</a> <a id="2998" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3000" href="Data.Nat.DivMod.html#2954" class="Bound">n</a>         <a id="3010" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3013" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="3029" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3031" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3033" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3035" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="3036" class="Symbol">)</a> <a id="3038" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3040" href="Data.Nat.DivMod.html#2954" class="Bound">n</a> <a id="3042" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="3046" class="Symbol">(</a><a id="3047" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="3049" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3051" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3053" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3055" href="Data.Nat.DivMod.html#2954" class="Bound">n</a> <a id="3057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3059" href="Data.Nat.DivMod.html#2951" class="Bound">m</a> <a id="3061" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3063" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="3064" class="Symbol">)</a> <a id="3066" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3068" href="Data.Nat.DivMod.html#2954" class="Bound">n</a> <a id="3070" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3073" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="3082" href="Data.Nat.DivMod.html#2954" class="Bound">n</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="3094" href="Data.Nat.DivMod.html#2961" class="Bound">m*n≤o</a><a id="3099" class="Symbol">)</a> <a id="3101" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3105" href="Data.Nat.DivMod.html#2958" class="Bound">o</a> <a id="3107" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3109" href="Data.Nat.DivMod.html#2954" class="Bound">n</a>                   <a id="3129" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n%n≡0"></a><a id="3132" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="3140" class="Symbol">:</a> <a id="3142" class="Symbol">∀</a> <a id="3144" href="Data.Nat.DivMod.html#3144" class="Bound">m</a> <a id="3146" href="Data.Nat.DivMod.html#3146" class="Bound">n</a> <a id="3148" class="Symbol">.{{</a><a id="3151" href="Data.Nat.DivMod.html#3151" class="Bound">_</a> <a id="3153" class="Symbol">:</a> <a id="3155" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3163" href="Data.Nat.DivMod.html#3146" class="Bound">n</a><a id="3164" class="Symbol">}}</a> <a id="3167" class="Symbol">→</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Data.Nat.DivMod.html#3144" class="Bound">m</a> <a id="3172" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3174" href="Data.Nat.DivMod.html#3146" class="Bound">n</a><a id="3175" class="Symbol">)</a> <a id="3177" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3179" href="Data.Nat.DivMod.html#3146" class="Bound">n</a> <a id="3181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3183" class="Number">0</a>
<a id="3185" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="3193" href="Data.Nat.DivMod.html#3193" class="Bound">m</a> <a id="3195" href="Data.Nat.DivMod.html#3195" class="Bound">n</a><a id="3196" class="Symbol">@(</a><a id="3198" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3202" class="Symbol">_)</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="3220" class="Number">0</a> <a id="3222" href="Data.Nat.DivMod.html#3193" class="Bound">m</a> <a id="3224" href="Data.Nat.DivMod.html#3195" class="Bound">n</a>

<a id="m%n&lt;n"></a><a id="3227" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="3233" class="Symbol">:</a> <a id="3235" class="Symbol">∀</a> <a id="3237" href="Data.Nat.DivMod.html#3237" class="Bound">m</a> <a id="3239" href="Data.Nat.DivMod.html#3239" class="Bound">n</a> <a id="3241" class="Symbol">.{{</a><a id="3244" href="Data.Nat.DivMod.html#3244" class="Bound">_</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3256" href="Data.Nat.DivMod.html#3239" class="Bound">n</a><a id="3257" class="Symbol">}}</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Data.Nat.DivMod.html#3237" class="Bound">m</a> <a id="3264" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3266" href="Data.Nat.DivMod.html#3239" class="Bound">n</a> <a id="3268" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3270" href="Data.Nat.DivMod.html#3239" class="Bound">n</a>
<a id="3272" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="3278" href="Data.Nat.DivMod.html#3278" class="Bound">m</a> <a id="3280" class="Symbol">(</a><a id="3281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3285" href="Data.Nat.DivMod.html#3285" class="Bound">n-1</a><a id="3288" class="Symbol">)</a> <a id="3290" class="Symbol">=</a> <a id="3292" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Data.Nat.DivMod.Core.html#1924" class="Function">a[modₕ]n&lt;n</a> <a id="3308" class="Number">0</a> <a id="3310" href="Data.Nat.DivMod.html#3278" class="Bound">m</a> <a id="3312" href="Data.Nat.DivMod.html#3285" class="Bound">n-1</a><a id="3315" class="Symbol">)</a>

<a id="m%n≤n"></a><a id="3318" href="Data.Nat.DivMod.html#3318" class="Function">m%n≤n</a> <a id="3324" class="Symbol">:</a> <a id="3326" class="Symbol">∀</a> <a id="3328" href="Data.Nat.DivMod.html#3328" class="Bound">m</a> <a id="3330" href="Data.Nat.DivMod.html#3330" class="Bound">n</a> <a id="3332" class="Symbol">.{{</a><a id="3335" href="Data.Nat.DivMod.html#3335" class="Bound">_</a> <a id="3337" class="Symbol">:</a> <a id="3339" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3347" href="Data.Nat.DivMod.html#3330" class="Bound">n</a><a id="3348" class="Symbol">}}</a> <a id="3351" class="Symbol">→</a> <a id="3353" href="Data.Nat.DivMod.html#3328" class="Bound">m</a> <a id="3355" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3357" href="Data.Nat.DivMod.html#3330" class="Bound">n</a> <a id="3359" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3361" href="Data.Nat.DivMod.html#3330" class="Bound">n</a>
<a id="3363" href="Data.Nat.DivMod.html#3318" class="Function">m%n≤n</a> <a id="3369" href="Data.Nat.DivMod.html#3369" class="Bound">m</a> <a id="3371" href="Data.Nat.DivMod.html#3371" class="Bound">n</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="3386" href="Data.Nat.DivMod.html#3369" class="Bound">m</a> <a id="3388" href="Data.Nat.DivMod.html#3371" class="Bound">n</a><a id="3389" class="Symbol">)</a>

<a id="m%n≤m"></a><a id="3392" href="Data.Nat.DivMod.html#3392" class="Function">m%n≤m</a> <a id="3398" class="Symbol">:</a> <a id="3400" class="Symbol">∀</a> <a id="3402" href="Data.Nat.DivMod.html#3402" class="Bound">m</a> <a id="3404" href="Data.Nat.DivMod.html#3404" class="Bound">n</a> <a id="3406" class="Symbol">.{{</a><a id="3409" href="Data.Nat.DivMod.html#3409" class="Bound">_</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3421" href="Data.Nat.DivMod.html#3404" class="Bound">n</a><a id="3422" class="Symbol">}}</a> <a id="3425" class="Symbol">→</a> <a id="3427" href="Data.Nat.DivMod.html#3402" class="Bound">m</a> <a id="3429" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3431" href="Data.Nat.DivMod.html#3404" class="Bound">n</a> <a id="3433" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3435" href="Data.Nat.DivMod.html#3402" class="Bound">m</a>
<a id="3437" href="Data.Nat.DivMod.html#3392" class="Function">m%n≤m</a> <a id="3443" href="Data.Nat.DivMod.html#3443" class="Bound">m</a> <a id="3445" class="Symbol">(</a><a id="3446" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3450" href="Data.Nat.DivMod.html#3450" class="Bound">n-1</a><a id="3453" class="Symbol">)</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Data.Nat.DivMod.Core.html#2167" class="Function">a[modₕ]n≤a</a> <a id="3468" class="Number">0</a> <a id="3470" href="Data.Nat.DivMod.html#3443" class="Bound">m</a> <a id="3472" href="Data.Nat.DivMod.html#3450" class="Bound">n-1</a>

<a id="m≤n⇒m%n≡m"></a><a id="3477" href="Data.Nat.DivMod.html#3477" class="Function">m≤n⇒m%n≡m</a> <a id="3487" class="Symbol">:</a> <a id="3489" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3491" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3493" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3495" class="Symbol">→</a> <a id="3497" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3499" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3505" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3509" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a>
<a id="3511" href="Data.Nat.DivMod.html#3477" class="Function">m≤n⇒m%n≡m</a> <a id="3521" class="Symbol">{</a><a id="3522" class="Argument">m</a> <a id="3524" class="Symbol">=</a> <a id="3526" href="Data.Nat.DivMod.html#3526" class="Bound">m</a><a id="3527" class="Symbol">}</a> <a id="3529" href="Data.Nat.DivMod.html#3529" class="Bound">m≤n</a> <a id="3533" class="Keyword">with</a> <a id="3538" href="Data.Nat.DivMod.html#3538" class="Bound">k</a> <a id="3540" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="3549" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="3563" href="Data.Nat.DivMod.html#3529" class="Bound">m≤n</a>
  <a id="3569" class="Symbol">=</a> <a id="3571" href="Data.Nat.DivMod.Core.html#2925" class="Function">a≤n⇒a[modₕ]n≡a</a> <a id="3586" class="Number">0</a> <a id="3588" class="Symbol">(</a><a id="3589" href="Data.Nat.DivMod.html#3526" class="Bound">m</a> <a id="3591" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3593" href="Data.Nat.DivMod.html#3538" class="Bound">k</a><a id="3594" class="Symbol">)</a> <a id="3596" href="Data.Nat.DivMod.html#3526" class="Bound">m</a> <a id="3598" href="Data.Nat.DivMod.html#3538" class="Bound">k</a>

<a id="m&lt;n⇒m%n≡m"></a><a id="3601" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="3611" class="Symbol">:</a> <a id="3613" class="Symbol">.{{</a><a id="3616" href="Data.Nat.DivMod.html#3616" class="Bound">_</a> <a id="3618" class="Symbol">:</a> <a id="3620" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3628" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="3629" class="Symbol">}}</a> <a id="3632" class="Symbol">→</a> <a id="3634" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3636" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3638" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3640" class="Symbol">→</a> <a id="3642" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="3644" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3646" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="3648" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3650" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a>
<a id="3652" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="3662" class="Symbol">{</a><a id="3663" class="Argument">n</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3671" class="Symbol">_}</a> <a id="3674" href="Data.Nat.DivMod.html#3674" class="Bound">m&lt;n</a> <a id="3678" class="Symbol">=</a> <a id="3680" href="Data.Nat.DivMod.html#3477" class="Function">m≤n⇒m%n≡m</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Data.Nat.Properties.html#55206" class="Function">&lt;⇒≤pred</a> <a id="3699" href="Data.Nat.DivMod.html#3674" class="Bound">m&lt;n</a><a id="3702" class="Symbol">)</a>

<a id="%-pred-≡0"></a><a id="3705" href="Data.Nat.DivMod.html#3705" class="Function">%-pred-≡0</a> <a id="3715" class="Symbol">:</a> <a id="3717" class="Symbol">∀</a> <a id="3719" class="Symbol">{</a><a id="3720" href="Data.Nat.DivMod.html#3720" class="Bound">m</a> <a id="3722" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3723" class="Symbol">}</a> <a id="3725" class="Symbol">.{{</a><a id="3728" href="Data.Nat.DivMod.html#3728" class="Bound">_</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3740" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3741" class="Symbol">}}</a> <a id="3744" class="Symbol">→</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3751" href="Data.Nat.DivMod.html#3720" class="Bound">m</a> <a id="3753" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3755" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3756" class="Symbol">)</a> <a id="3758" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3760" class="Number">0</a> <a id="3762" class="Symbol">→</a> <a id="3764" class="Symbol">(</a><a id="3765" href="Data.Nat.DivMod.html#3720" class="Bound">m</a> <a id="3767" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3769" href="Data.Nat.DivMod.html#3722" class="Bound">n</a><a id="3770" class="Symbol">)</a> <a id="3772" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3774" href="Data.Nat.DivMod.html#3722" class="Bound">n</a> <a id="3776" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3778" class="Number">1</a>
<a id="3780" href="Data.Nat.DivMod.html#3705" class="Function">%-pred-≡0</a> <a id="3790" class="Symbol">{</a><a id="3791" href="Data.Nat.DivMod.html#3791" class="Bound">m</a><a id="3792" class="Symbol">}</a> <a id="3794" class="Symbol">{</a><a id="3795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3799" href="Data.Nat.DivMod.html#3799" class="Bound">n-1</a><a id="3802" class="Symbol">}</a> <a id="3804" href="Data.Nat.DivMod.html#3804" class="Bound">eq</a> <a id="3807" class="Symbol">=</a> <a id="3809" href="Data.Nat.DivMod.Core.html#3556" class="Function">a+1[modₕ]n≡0⇒a[modₕ]n≡n-1</a> <a id="3835" class="Number">0</a> <a id="3837" href="Data.Nat.DivMod.html#3799" class="Bound">n-1</a> <a id="3841" href="Data.Nat.DivMod.html#3791" class="Bound">m</a> <a id="3843" href="Data.Nat.DivMod.html#3804" class="Bound">eq</a>

<a id="m&lt;[1+n%d]⇒m≤[n%d]"></a><a id="3847" href="Data.Nat.DivMod.html#3847" class="Function">m&lt;[1+n%d]⇒m≤[n%d]</a> <a id="3865" class="Symbol">:</a> <a id="3867" class="Symbol">∀</a> <a id="3869" class="Symbol">{</a><a id="3870" href="Data.Nat.DivMod.html#3870" class="Bound">m</a><a id="3871" class="Symbol">}</a> <a id="3873" href="Data.Nat.DivMod.html#3873" class="Bound">n</a> <a id="3875" href="Data.Nat.DivMod.html#3875" class="Bound">d</a> <a id="3877" class="Symbol">.{{</a><a id="3880" href="Data.Nat.DivMod.html#3880" class="Bound">_</a> <a id="3882" class="Symbol">:</a> <a id="3884" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3892" href="Data.Nat.DivMod.html#3875" class="Bound">d</a><a id="3893" class="Symbol">}}</a> <a id="3896" class="Symbol">→</a> <a id="3898" href="Data.Nat.DivMod.html#3870" class="Bound">m</a> <a id="3900" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3906" href="Data.Nat.DivMod.html#3873" class="Bound">n</a> <a id="3908" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3910" href="Data.Nat.DivMod.html#3875" class="Bound">d</a> <a id="3912" class="Symbol">→</a> <a id="3914" href="Data.Nat.DivMod.html#3870" class="Bound">m</a> <a id="3916" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3918" href="Data.Nat.DivMod.html#3873" class="Bound">n</a> <a id="3920" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3922" href="Data.Nat.DivMod.html#3875" class="Bound">d</a>
<a id="3924" href="Data.Nat.DivMod.html#3847" class="Function">m&lt;[1+n%d]⇒m≤[n%d]</a> <a id="3942" class="Symbol">{</a><a id="3943" href="Data.Nat.DivMod.html#3943" class="Bound">m</a><a id="3944" class="Symbol">}</a> <a id="3946" href="Data.Nat.DivMod.html#3946" class="Bound">n</a> <a id="3948" class="Symbol">(</a><a id="3949" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3953" href="Data.Nat.DivMod.html#3953" class="Bound">d-1</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Data.Nat.DivMod.Core.html#3975" class="Function">k&lt;1+a[modₕ]n⇒k≤a[modₕ]n</a> <a id="3984" class="Number">0</a> <a id="3986" href="Data.Nat.DivMod.html#3943" class="Bound">m</a> <a id="3988" href="Data.Nat.DivMod.html#3946" class="Bound">n</a> <a id="3990" href="Data.Nat.DivMod.html#3953" class="Bound">d-1</a>

<a id="[1+m%d]≤1+n⇒[m%d]≤n"></a><a id="3995" href="Data.Nat.DivMod.html#3995" class="Function">[1+m%d]≤1+n⇒[m%d]≤n</a> <a id="4015" class="Symbol">:</a> <a id="4017" class="Symbol">∀</a> <a id="4019" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4021" href="Data.Nat.DivMod.html#4021" class="Bound">n</a> <a id="4023" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4025" class="Symbol">.{{</a><a id="4028" href="Data.Nat.DivMod.html#4028" class="Bound">_</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4040" href="Data.Nat.DivMod.html#4023" class="Bound">d</a><a id="4041" class="Symbol">}}</a> <a id="4044" class="Symbol">→</a> <a id="4046" class="Number">0</a> <a id="4048" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4054" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4056" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4058" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4060" class="Symbol">→</a> <a id="4062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4066" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4068" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4070" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4072" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4078" href="Data.Nat.DivMod.html#4021" class="Bound">n</a> <a id="4080" class="Symbol">→</a> <a id="4082" href="Data.Nat.DivMod.html#4019" class="Bound">m</a> <a id="4084" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4086" href="Data.Nat.DivMod.html#4023" class="Bound">d</a> <a id="4088" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4090" href="Data.Nat.DivMod.html#4021" class="Bound">n</a>
<a id="4092" href="Data.Nat.DivMod.html#3995" class="Function">[1+m%d]≤1+n⇒[m%d]≤n</a> <a id="4112" href="Data.Nat.DivMod.html#4112" class="Bound">m</a> <a id="4114" href="Data.Nat.DivMod.html#4114" class="Bound">n</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4121" href="Data.Nat.DivMod.html#4121" class="Bound">d-1</a><a id="4124" class="Symbol">)</a> <a id="4126" href="Data.Nat.DivMod.html#4126" class="Bound">leq</a> <a id="4130" class="Symbol">=</a> <a id="4132" href="Data.Nat.DivMod.Core.html#4379" class="Function">1+a[modₕ]n≤1+k⇒a[modₕ]n≤k</a> <a id="4158" class="Number">0</a> <a id="4160" href="Data.Nat.DivMod.html#4114" class="Bound">n</a> <a id="4162" href="Data.Nat.DivMod.html#4112" class="Bound">m</a> <a id="4164" href="Data.Nat.DivMod.html#4121" class="Bound">d-1</a> <a id="4168" href="Data.Nat.DivMod.html#4126" class="Bound">leq</a>

<a id="%-distribˡ-+"></a><a id="4173" href="Data.Nat.DivMod.html#4173" class="Function">%-distribˡ-+</a> <a id="4186" class="Symbol">:</a> <a id="4188" class="Symbol">∀</a> <a id="4190" href="Data.Nat.DivMod.html#4190" class="Bound">m</a> <a id="4192" href="Data.Nat.DivMod.html#4192" class="Bound">n</a> <a id="4194" href="Data.Nat.DivMod.html#4194" class="Bound">d</a> <a id="4196" class="Symbol">.{{</a><a id="4199" href="Data.Nat.DivMod.html#4199" class="Bound">_</a> <a id="4201" class="Symbol">:</a> <a id="4203" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4211" href="Data.Nat.DivMod.html#4194" class="Bound">d</a><a id="4212" class="Symbol">}}</a> <a id="4215" class="Symbol">→</a> <a id="4217" class="Symbol">(</a><a id="4218" href="Data.Nat.DivMod.html#4190" class="Bound">m</a> <a id="4220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4222" href="Data.Nat.DivMod.html#4192" class="Bound">n</a><a id="4223" class="Symbol">)</a> <a id="4225" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4227" href="Data.Nat.DivMod.html#4194" class="Bound">d</a> <a id="4229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4231" class="Symbol">((</a><a id="4233" href="Data.Nat.DivMod.html#4190" class="Bound">m</a> <a id="4235" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4237" href="Data.Nat.DivMod.html#4194" class="Bound">d</a><a id="4238" class="Symbol">)</a> <a id="4240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4242" class="Symbol">(</a><a id="4243" href="Data.Nat.DivMod.html#4192" class="Bound">n</a> <a id="4245" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4247" href="Data.Nat.DivMod.html#4194" class="Bound">d</a><a id="4248" class="Symbol">))</a> <a id="4251" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4253" href="Data.Nat.DivMod.html#4194" class="Bound">d</a>
<a id="4255" href="Data.Nat.DivMod.html#4173" class="Function">%-distribˡ-+</a> <a id="4268" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4270" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4272" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4273" class="Symbol">@(</a><a id="4275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4279" href="Data.Nat.DivMod.html#4279" class="Bound">d-1</a><a id="4282" class="Symbol">)</a> <a id="4284" class="Symbol">=</a> <a id="4286" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="4303" class="Symbol">(</a><a id="4304" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4306" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4308" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4309" class="Symbol">)</a>                         <a id="4335" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4337" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4342" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4347" class="Symbol">(λ</a> <a id="4350" href="Data.Nat.DivMod.html#4350" class="Bound">v</a> <a id="4352" class="Symbol">→</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Data.Nat.DivMod.html#4350" class="Bound">v</a> <a id="4357" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4359" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4360" class="Symbol">)</a> <a id="4362" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4364" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">(</a><a id="4368" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="4382" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4384" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4385" class="Symbol">)</a> <a id="4387" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4391" class="Symbol">(</a><a id="4392" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4394" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4396" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4398" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4401" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4403" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4405" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4407" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4409" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4413" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4414" class="Symbol">)</a>        <a id="4423" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4425" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4427" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4430" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="4439" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4440" class="Symbol">)</a> <a id="4442" class="Symbol">(</a><a id="4443" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4451" class="Symbol">(</a><a id="4452" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4454" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4456" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4457" class="Symbol">)</a> <a id="4459" class="Symbol">_</a> <a id="4461" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4462" class="Symbol">)</a> <a id="4464" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4468" class="Symbol">(</a><a id="4469" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4471" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4473" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4475" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4480" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4482" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4484" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4486" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4488" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4490" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4491" class="Symbol">))</a>       <a id="4500" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4502" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4504" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4507" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4512" class="Symbol">(λ</a> <a id="4515" href="Data.Nat.DivMod.html#4515" class="Bound">v</a> <a id="4517" class="Symbol">→</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4522" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4524" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4526" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4528" href="Data.Nat.DivMod.html#4515" class="Bound">v</a><a id="4529" class="Symbol">)</a> <a id="4531" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4533" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4534" class="Symbol">)</a> <a id="4536" class="Symbol">(</a><a id="4537" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="4544" class="Symbol">_</a> <a id="4546" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4547" class="Symbol">)</a> <a id="4549" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4553" class="Symbol">(</a><a id="4554" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4556" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4558" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4560" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4562" class="Symbol">(</a><a id="4563" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4565" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4567" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4569" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4571" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4573" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4575" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4576" class="Symbol">))</a>       <a id="4585" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4587" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4589" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4592" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4597" class="Symbol">(</a><a id="4598" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="4601" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4616" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4618" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4619" class="Symbol">)</a> <a id="4621" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4623" class="Symbol">_)</a> <a id="4626" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="4630" class="Symbol">(</a><a id="4631" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4633" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4635" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4637" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4640" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4642" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4644" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4646" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4648" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4650" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4652" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4653" class="Symbol">)</a>        <a id="4662" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4664" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4666" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4669" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="4682" class="Symbol">(</a><a id="4683" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4685" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4687" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4689" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4691" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4692" class="Symbol">)</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4697" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4699" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4700" class="Symbol">)</a> <a id="4702" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4708" class="Symbol">(</a><a id="4709" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4711" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4713" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4715" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4718" href="Data.Nat.DivMod.html#4270" class="Bound">n</a><a id="4719" class="Symbol">)</a>                    <a id="4740" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4742" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4747" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4752" class="Symbol">(λ</a> <a id="4755" href="Data.Nat.DivMod.html#4755" class="Bound">v</a> <a id="4757" class="Symbol">→</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4762" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4764" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4766" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4768" href="Data.Nat.DivMod.html#4755" class="Bound">v</a><a id="4769" class="Symbol">)</a> <a id="4771" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4773" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4774" class="Symbol">)</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="4791" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4793" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4794" class="Symbol">)</a> <a id="4796" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4800" class="Symbol">(</a><a id="4801" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4803" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4805" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4807" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4812" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4814" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4816" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4818" class="Symbol">(</a><a id="4819" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4821" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4823" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4824" class="Symbol">)</a> <a id="4826" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4828" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4829" class="Symbol">))</a> <a id="4832" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4834" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4836" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4839" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4844" class="Symbol">(</a><a id="4845" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="4848" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4849" class="Symbol">)</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4863" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4865" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4866" class="Symbol">)</a> <a id="4868" class="Symbol">(</a><a id="4869" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4871" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4873" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4874" class="Symbol">)</a> <a id="4876" class="Symbol">_)</a> <a id="4879" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="4883" class="Symbol">(</a><a id="4884" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4886" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4888" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4890" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4893" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4895" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4897" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4901" class="Symbol">(</a><a id="4902" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4904" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4906" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4907" class="Symbol">)</a> <a id="4909" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4911" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4912" class="Symbol">)</a>  <a id="4915" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4917" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4919" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4922" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="4935" class="Symbol">(</a><a id="4936" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4938" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4940" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4942" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4944" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4946" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4948" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4949" class="Symbol">)</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4954" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="4956" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4957" class="Symbol">)</a> <a id="4959" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4961" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4965" class="Symbol">(</a><a id="4966" href="Data.Nat.DivMod.html#4268" class="Bound">m</a> <a id="4968" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4970" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="4972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>  <a id="4975" href="Data.Nat.DivMod.html#4270" class="Bound">n</a> <a id="4977" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4979" href="Data.Nat.DivMod.html#4272" class="Bound">d</a><a id="4980" class="Symbol">)</a>                <a id="4997" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4999" href="Data.Nat.DivMod.html#4272" class="Bound">d</a> <a id="5001" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="%-distribˡ-*"></a><a id="5004" href="Data.Nat.DivMod.html#5004" class="Function">%-distribˡ-*</a> <a id="5017" class="Symbol">:</a> <a id="5019" class="Symbol">∀</a> <a id="5021" href="Data.Nat.DivMod.html#5021" class="Bound">m</a> <a id="5023" href="Data.Nat.DivMod.html#5023" class="Bound">n</a> <a id="5025" href="Data.Nat.DivMod.html#5025" class="Bound">d</a> <a id="5027" class="Symbol">.{{</a><a id="5030" href="Data.Nat.DivMod.html#5030" class="Bound">_</a> <a id="5032" class="Symbol">:</a> <a id="5034" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="5042" href="Data.Nat.DivMod.html#5025" class="Bound">d</a><a id="5043" class="Symbol">}}</a> <a id="5046" class="Symbol">→</a> <a id="5048" class="Symbol">(</a><a id="5049" href="Data.Nat.DivMod.html#5021" class="Bound">m</a> <a id="5051" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5053" href="Data.Nat.DivMod.html#5023" class="Bound">n</a><a id="5054" class="Symbol">)</a> <a id="5056" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5058" href="Data.Nat.DivMod.html#5025" class="Bound">d</a> <a id="5060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5062" class="Symbol">((</a><a id="5064" href="Data.Nat.DivMod.html#5021" class="Bound">m</a> <a id="5066" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5068" href="Data.Nat.DivMod.html#5025" class="Bound">d</a><a id="5069" class="Symbol">)</a> <a id="5071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5073" class="Symbol">(</a><a id="5074" href="Data.Nat.DivMod.html#5023" class="Bound">n</a> <a id="5076" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5078" href="Data.Nat.DivMod.html#5025" class="Bound">d</a><a id="5079" class="Symbol">))</a> <a id="5082" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5084" href="Data.Nat.DivMod.html#5025" class="Bound">d</a>
<a id="5086" href="Data.Nat.DivMod.html#5004" class="Function">%-distribˡ-*</a> <a id="5099" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5101" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5103" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5105" class="Symbol">=</a> <a id="5107" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="5124" class="Symbol">(</a><a id="5125" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5129" href="Data.Nat.DivMod.html#5101" class="Bound">n</a><a id="5130" class="Symbol">)</a>                                             <a id="5176" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5178" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5180" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5183" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5188" class="Symbol">(λ</a> <a id="5191" href="Data.Nat.DivMod.html#5191" class="Bound">h</a> <a id="5193" class="Symbol">→</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Data.Nat.DivMod.html#5191" class="Bound">h</a> <a id="5198" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5200" href="Data.Nat.DivMod.html#5101" class="Bound">n</a><a id="5201" class="Symbol">)</a> <a id="5203" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5205" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5206" class="Symbol">)</a> <a id="5208" class="Symbol">(</a><a id="5209" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="5223" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5225" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5226" class="Symbol">)</a> <a id="5228" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5232" class="Symbol">((</a><a id="5234" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5237" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5239" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5241" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5243" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5244" class="Symbol">)</a> <a id="5246" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5248" href="Data.Nat.DivMod.html#5101" class="Bound">n</a><a id="5249" class="Symbol">)</a>                                  <a id="5284" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5286" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5288" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5291" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5296" class="Symbol">(λ</a> <a id="5299" href="Data.Nat.DivMod.html#5299" class="Bound">h</a> <a id="5301" class="Symbol">→</a> <a id="5303" class="Symbol">((</a><a id="5305" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5308" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5310" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5314" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5315" class="Symbol">)</a> <a id="5317" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5319" href="Data.Nat.DivMod.html#5299" class="Bound">h</a><a id="5320" class="Symbol">)</a> <a id="5322" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5324" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5325" class="Symbol">)</a> <a id="5327" class="Symbol">(</a><a id="5328" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="5342" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5344" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5345" class="Symbol">)</a> <a id="5347" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5351" class="Symbol">((</a><a id="5353" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5356" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5358" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5360" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5362" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5363" class="Symbol">)</a> <a id="5365" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5371" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5373" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5375" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5377" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5378" class="Symbol">))</a>                       <a id="5403" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5405" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5407" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5410" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="5419" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5420" class="Symbol">)</a> <a id="5422" href="Data.Nat.DivMod.html#5698" class="Function">lemma</a> <a id="5428" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5432" class="Symbol">(</a><a id="5433" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5438" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5441" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5443" class="Symbol">(</a><a id="5444" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5447" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5449" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5451" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5457" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5459" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5461" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5463" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5464" class="Symbol">)</a> <a id="5466" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5468" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="5469" class="Symbol">)</a> <a id="5471" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5473" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5474" class="Symbol">)</a>         <a id="5484" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5486" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5488" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5491" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="5504" class="Symbol">(</a><a id="5505" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5508" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5510" href="Data.Nat.DivMod.html#5659" class="Function">n′</a><a id="5512" class="Symbol">)</a> <a id="5514" class="Symbol">(</a><a id="5515" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5518" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5520" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5522" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5524" class="Symbol">(</a><a id="5525" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5530" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5534" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5535" class="Symbol">)</a> <a id="5537" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5539" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="5540" class="Symbol">)</a> <a id="5542" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5544" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5548" class="Symbol">(</a><a id="5549" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5552" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5554" href="Data.Nat.DivMod.html#5659" class="Function">n′</a><a id="5556" class="Symbol">)</a>                                           <a id="5600" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5602" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5604" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="5610" class="Symbol">((</a><a id="5612" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5614" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5616" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5617" class="Symbol">)</a> <a id="5619" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5624" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5626" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5627" class="Symbol">))</a> <a id="5630" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5632" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="5634" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5638" class="Keyword">where</a>
  <a id="5646" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5649" class="Symbol">=</a> <a id="5651" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5653" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5655" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5659" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5662" class="Symbol">=</a> <a id="5664" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5666" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="5668" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5672" href="Data.Nat.DivMod.html#5672" class="Function">k</a>  <a id="5675" class="Symbol">=</a> <a id="5677" href="Data.Nat.DivMod.html#5099" class="Bound">m</a> <a id="5679" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="5681" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5685" href="Data.Nat.DivMod.html#5685" class="Function">j</a>  <a id="5688" class="Symbol">=</a> <a id="5690" href="Data.Nat.DivMod.html#5101" class="Bound">n</a> <a id="5692" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="5694" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5698" href="Data.Nat.DivMod.html#5698" class="Function">lemma</a> <a id="5704" class="Symbol">:</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5710" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5712" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5714" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5716" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5717" class="Symbol">)</a> <a id="5719" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5721" class="Symbol">(</a><a id="5722" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5725" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5727" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5729" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5731" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5732" class="Symbol">)</a> <a id="5734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5736" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5741" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5744" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5746" class="Symbol">(</a><a id="5747" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5750" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5752" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5754" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5760" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5762" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5764" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5766" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5767" class="Symbol">)</a> <a id="5769" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5771" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="5772" class="Symbol">)</a> <a id="5774" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5776" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>
  <a id="5780" href="Data.Nat.DivMod.html#5698" class="Function">lemma</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="5807" class="Symbol">(</a><a id="5808" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5811" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5813" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5815" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5817" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5818" class="Symbol">)</a> <a id="5820" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5822" class="Symbol">(</a><a id="5823" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5826" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5828" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5830" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5832" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5833" class="Symbol">)</a>                       <a id="5857" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5860" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="5873" class="Symbol">(</a><a id="5874" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5877" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5879" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5881" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5883" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5884" class="Symbol">)</a> <a id="5886" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5889" class="Symbol">(</a><a id="5890" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5892" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5894" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5895" class="Symbol">)</a> <a id="5897" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5903" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5906" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5914" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5916" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5918" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5919" class="Symbol">)</a> <a id="5921" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="5926" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5928" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5929" class="Symbol">)</a> <a id="5931" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5933" class="Symbol">(</a><a id="5934" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5937" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5939" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5941" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5943" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5944" class="Symbol">)</a>        <a id="5953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5956" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="5962" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="5980" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="5983" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="5986" class="Symbol">(</a><a id="5987" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="5989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5991" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="5992" class="Symbol">))</a> <a id="5995" class="Symbol">(</a><a id="5996" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6006" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6008" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6009" class="Symbol">)</a> <a id="6011" class="Symbol">(</a><a id="6012" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6015" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6017" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6019" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6021" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6022" class="Symbol">))</a> <a id="6025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6031" class="Symbol">(</a><a id="6032" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6035" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6037" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6040" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6042" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6045" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6050" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6052" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6053" class="Symbol">))</a> <a id="6056" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6064" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6066" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6068" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6069" class="Symbol">)</a> <a id="6071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6073" class="Symbol">(</a><a id="6074" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6078" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6079" class="Symbol">)</a> <a id="6081" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6084" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="6092" class="Symbol">(</a><a id="6093" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6096" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6098" href="Data.Nat.DivMod.html#5659" class="Function">n′</a><a id="6100" class="Symbol">)</a> <a id="6102" class="Symbol">(</a><a id="6103" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6106" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6108" class="Symbol">(</a><a id="6109" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6111" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6113" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6114" class="Symbol">))</a> <a id="6117" class="Symbol">((</a><a id="6119" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6124" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6126" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6128" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6129" class="Symbol">)</a> <a id="6131" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6133" class="Symbol">(</a><a id="6134" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6136" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6138" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6139" class="Symbol">))</a> <a id="6142" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6148" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6151" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6153" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6156" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6162" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6167" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6169" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6170" class="Symbol">)</a> <a id="6172" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6178" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6180" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6182" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6184" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6185" class="Symbol">)</a> <a id="6187" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6189" class="Symbol">(</a><a id="6190" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6192" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6194" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6195" class="Symbol">))</a> <a id="6198" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6201" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6210" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6212" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6215" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6226" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6230" class="Symbol">(</a><a id="6231" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="6239" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6242" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6244" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="6256" class="Symbol">(</a><a id="6257" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6260" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6262" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6264" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6266" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6267" class="Symbol">)</a> <a id="6269" href="Data.Nat.DivMod.html#5672" class="Function">k</a> <a id="6271" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6272" class="Symbol">))</a> <a id="6275" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6281" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6284" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6286" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6289" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6291" class="Symbol">((</a><a id="6293" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6296" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6298" href="Data.Nat.DivMod.html#5685" class="Function">j</a><a id="6299" class="Symbol">)</a> <a id="6301" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6303" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="6305" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6307" class="Symbol">((</a><a id="6309" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6312" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6314" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6316" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6318" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6319" class="Symbol">)</a> <a id="6321" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6323" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="6324" class="Symbol">)</a> <a id="6326" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6328" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6329" class="Symbol">)</a> <a id="6331" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6334" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6339" class="Symbol">(</a><a id="6340" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6343" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6345" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6348" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6350" class="Symbol">)</a> <a id="6352" class="Symbol">(</a><a id="6353" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="6366" href="Data.Nat.DivMod.html#5103" class="Bound">d</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6372" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6374" href="Data.Nat.DivMod.html#5685" class="Function">j</a><a id="6375" class="Symbol">)</a> <a id="6377" class="Symbol">((</a><a id="6379" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6382" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6384" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6386" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6388" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6389" class="Symbol">)</a> <a id="6391" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6393" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="6394" class="Symbol">))</a> <a id="6397" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6403" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6406" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6408" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Data.Nat.DivMod.html#5646" class="Function">m′</a> <a id="6417" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6419" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6421" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Data.Nat.DivMod.html#5659" class="Function">n′</a> <a id="6427" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6429" href="Data.Nat.DivMod.html#5685" class="Function">j</a> <a id="6431" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6433" href="Data.Nat.DivMod.html#5103" class="Bound">d</a><a id="6434" class="Symbol">)</a> <a id="6436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6438" href="Data.Nat.DivMod.html#5672" class="Function">k</a><a id="6439" class="Symbol">)</a> <a id="6441" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6443" href="Data.Nat.DivMod.html#5103" class="Bound">d</a>         <a id="6453" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="%-remove-+ˡ"></a><a id="6456" href="Data.Nat.DivMod.html#6456" class="Function">%-remove-+ˡ</a> <a id="6468" class="Symbol">:</a> <a id="6470" class="Symbol">∀</a> <a id="6472" class="Symbol">{</a><a id="6473" href="Data.Nat.DivMod.html#6473" class="Bound">m</a><a id="6474" class="Symbol">}</a> <a id="6476" href="Data.Nat.DivMod.html#6476" class="Bound">n</a> <a id="6478" class="Symbol">{</a><a id="6479" href="Data.Nat.DivMod.html#6479" class="Bound">d</a><a id="6480" class="Symbol">}</a> <a id="6482" class="Symbol">.{{</a><a id="6485" href="Data.Nat.DivMod.html#6485" class="Bound">_</a> <a id="6487" class="Symbol">:</a> <a id="6489" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="6497" href="Data.Nat.DivMod.html#6479" class="Bound">d</a><a id="6498" class="Symbol">}}</a> <a id="6501" class="Symbol">→</a> <a id="6503" href="Data.Nat.DivMod.html#6479" class="Bound">d</a> <a id="6505" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6507" href="Data.Nat.DivMod.html#6473" class="Bound">m</a> <a id="6509" class="Symbol">→</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Data.Nat.DivMod.html#6473" class="Bound">m</a> <a id="6514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6516" href="Data.Nat.DivMod.html#6476" class="Bound">n</a><a id="6517" class="Symbol">)</a> <a id="6519" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6521" href="Data.Nat.DivMod.html#6479" class="Bound">d</a> <a id="6523" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6525" href="Data.Nat.DivMod.html#6476" class="Bound">n</a> <a id="6527" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6529" href="Data.Nat.DivMod.html#6479" class="Bound">d</a>
<a id="6531" href="Data.Nat.DivMod.html#6456" class="Function">%-remove-+ˡ</a> <a id="6543" class="Symbol">{</a><a id="6544" href="Data.Nat.DivMod.html#6544" class="Bound">m</a><a id="6545" class="Symbol">@</a><a id="6546" class="DottedPattern Symbol">.(</a><a id="6548" href="Data.Nat.DivMod.html#6576" class="DottedPattern Bound">p</a> <a id="6550" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="6552" href="Data.Nat.DivMod.html#6559" class="DottedPattern Bound">d</a><a id="6553" class="DottedPattern Symbol">)</a><a id="6554" class="Symbol">}</a> <a id="6556" href="Data.Nat.DivMod.html#6556" class="Bound">n</a> <a id="6558" class="Symbol">{</a><a id="6559" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6560" class="Symbol">}</a> <a id="6562" class="Symbol">(</a><a id="6563" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6576" href="Data.Nat.DivMod.html#6576" class="Bound">p</a><a id="6577" class="Symbol">)</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="6598" class="Symbol">(</a><a id="6599" href="Data.Nat.DivMod.html#6544" class="Bound">m</a> <a id="6601" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6603" href="Data.Nat.DivMod.html#6556" class="Bound">n</a><a id="6604" class="Symbol">)</a>     <a id="6610" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6612" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6614" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="6620" class="Symbol">(</a><a id="6621" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6623" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6625" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6627" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6629" href="Data.Nat.DivMod.html#6556" class="Bound">n</a><a id="6630" class="Symbol">)</a> <a id="6632" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6634" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6636" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6639" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Data.Nat.Base.html#7285" class="Function Operator">_%</a> <a id="6648" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6649" class="Symbol">)</a> <a id="6651" class="Symbol">(</a><a id="6652" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6659" class="Symbol">(</a><a id="6660" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6662" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6664" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6665" class="Symbol">)</a> <a id="6667" href="Data.Nat.DivMod.html#6556" class="Bound">n</a><a id="6668" class="Symbol">)</a> <a id="6670" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6674" class="Symbol">(</a><a id="6675" href="Data.Nat.DivMod.html#6556" class="Bound">n</a> <a id="6677" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6679" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6681" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6683" href="Data.Nat.DivMod.html#6559" class="Bound">d</a><a id="6684" class="Symbol">)</a> <a id="6686" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6688" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6690" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6693" href="Data.Nat.DivMod.html#2221" class="Function">[m+kn]%n≡m%n</a> <a id="6706" href="Data.Nat.DivMod.html#6556" class="Bound">n</a> <a id="6708" href="Data.Nat.DivMod.html#6576" class="Bound">p</a> <a id="6710" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="6716" href="Data.Nat.DivMod.html#6556" class="Bound">n</a>           <a id="6728" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6730" href="Data.Nat.DivMod.html#6559" class="Bound">d</a> <a id="6732" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="%-remove-+ʳ"></a><a id="6735" href="Data.Nat.DivMod.html#6735" class="Function">%-remove-+ʳ</a> <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">∀</a> <a id="6751" href="Data.Nat.DivMod.html#6751" class="Bound">m</a> <a id="6753" class="Symbol">{</a><a id="6754" href="Data.Nat.DivMod.html#6754" class="Bound">n</a> <a id="6756" href="Data.Nat.DivMod.html#6756" class="Bound">d</a><a id="6757" class="Symbol">}</a> <a id="6759" class="Symbol">.{{</a><a id="6762" href="Data.Nat.DivMod.html#6762" class="Bound">_</a> <a id="6764" class="Symbol">:</a> <a id="6766" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="6774" href="Data.Nat.DivMod.html#6756" class="Bound">d</a><a id="6775" class="Symbol">}}</a> <a id="6778" class="Symbol">→</a> <a id="6780" href="Data.Nat.DivMod.html#6756" class="Bound">d</a> <a id="6782" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6784" href="Data.Nat.DivMod.html#6754" class="Bound">n</a> <a id="6786" class="Symbol">→</a> <a id="6788" class="Symbol">(</a><a id="6789" href="Data.Nat.DivMod.html#6751" class="Bound">m</a> <a id="6791" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6793" href="Data.Nat.DivMod.html#6754" class="Bound">n</a><a id="6794" class="Symbol">)</a> <a id="6796" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6798" href="Data.Nat.DivMod.html#6756" class="Bound">d</a> <a id="6800" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6802" href="Data.Nat.DivMod.html#6751" class="Bound">m</a> <a id="6804" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="6806" href="Data.Nat.DivMod.html#6756" class="Bound">d</a>
<a id="6808" href="Data.Nat.DivMod.html#6735" class="Function">%-remove-+ʳ</a> <a id="6820" href="Data.Nat.DivMod.html#6820" class="Bound">m</a> <a id="6822" class="Symbol">{</a><a id="6823" href="Data.Nat.DivMod.html#6823" class="Bound">n</a><a id="6824" class="Symbol">}</a> <a id="6826" class="Keyword">rewrite</a> <a id="6834" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6841" href="Data.Nat.DivMod.html#6820" class="Bound">m</a> <a id="6843" href="Data.Nat.DivMod.html#6823" class="Bound">n</a> <a id="6845" class="Symbol">=</a> <a id="6847" href="Data.Nat.DivMod.html#6456" class="Function">%-remove-+ˡ</a> <a id="6859" class="Symbol">{</a><a id="6860" href="Data.Nat.DivMod.html#6823" class="Bound">n</a><a id="6861" class="Symbol">}</a> <a id="6863" href="Data.Nat.DivMod.html#6820" class="Bound">m</a>

<a id="6866" class="Comment">------------------------------------------------------------------------</a>
<a id="6939" class="Comment">-- Properties of _/_</a>

<a id="/-congˡ"></a><a id="6961" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="6969" class="Symbol">:</a> <a id="6971" class="Symbol">.{{</a><a id="6974" href="Data.Nat.DivMod.html#6974" class="Bound">_</a> <a id="6976" class="Symbol">:</a> <a id="6978" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="6986" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="6987" class="Symbol">}}</a> <a id="6990" class="Symbol">→</a> <a id="6992" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="6994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6996" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="6998" class="Symbol">→</a> <a id="7000" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7002" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7004" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="7006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7008" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7010" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7012" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a>
<a id="7014" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="7022" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="/-congʳ"></a><a id="7035" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="7043" class="Symbol">:</a> <a id="7045" class="Symbol">.{{</a><a id="7048" href="Data.Nat.DivMod.html#7048" class="Bound">_</a> <a id="7050" class="Symbol">:</a> <a id="7052" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7060" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="7061" class="Symbol">}}</a> <a id="7064" class="Symbol">.{{</a><a id="7067" href="Data.Nat.DivMod.html#7067" class="Bound">_</a> <a id="7069" class="Symbol">:</a> <a id="7071" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7079" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="7080" class="Symbol">}}</a> <a id="7083" class="Symbol">→</a> <a id="7085" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7087" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7089" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="7091" class="Symbol">→</a> <a id="7093" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7095" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7097" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7099" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7101" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7103" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7105" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a>
<a id="7107" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="7115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7120" class="Symbol">=</a> <a id="7122" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="0/n≡0"></a><a id="7128" href="Data.Nat.DivMod.html#7128" class="Function">0/n≡0</a> <a id="7134" class="Symbol">:</a> <a id="7136" class="Symbol">∀</a> <a id="7138" href="Data.Nat.DivMod.html#7138" class="Bound">n</a> <a id="7140" class="Symbol">.{{</a><a id="7143" href="Data.Nat.DivMod.html#7143" class="Bound">_</a> <a id="7145" class="Symbol">:</a> <a id="7147" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7155" href="Data.Nat.DivMod.html#7138" class="Bound">n</a><a id="7156" class="Symbol">}}</a> <a id="7159" class="Symbol">→</a> <a id="7161" class="Number">0</a> <a id="7163" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7165" href="Data.Nat.DivMod.html#7138" class="Bound">n</a> <a id="7167" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7169" class="Number">0</a>
<a id="7171" href="Data.Nat.DivMod.html#7128" class="Function">0/n≡0</a> <a id="7177" class="Symbol">(</a><a id="7178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7182" class="Symbol">_)</a> <a id="7185" class="Symbol">=</a> <a id="7187" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n/1≡n"></a><a id="7193" href="Data.Nat.DivMod.html#7193" class="Function">n/1≡n</a> <a id="7199" class="Symbol">:</a> <a id="7201" class="Symbol">∀</a> <a id="7203" href="Data.Nat.DivMod.html#7203" class="Bound">n</a> <a id="7205" class="Symbol">→</a> <a id="7207" href="Data.Nat.DivMod.html#7203" class="Bound">n</a> <a id="7209" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7211" class="Number">1</a> <a id="7213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7215" href="Data.Nat.DivMod.html#7203" class="Bound">n</a>
<a id="7217" href="Data.Nat.DivMod.html#7193" class="Function">n/1≡n</a> <a id="7223" href="Data.Nat.DivMod.html#7223" class="Bound">n</a> <a id="7225" class="Symbol">=</a> <a id="7227" href="Data.Nat.DivMod.Core.html#12125" class="Function">a[divₕ]1≡a</a> <a id="7238" class="Number">0</a> <a id="7240" href="Data.Nat.DivMod.html#7223" class="Bound">n</a>

<a id="n/n≡1"></a><a id="7243" href="Data.Nat.DivMod.html#7243" class="Function">n/n≡1</a> <a id="7249" class="Symbol">:</a> <a id="7251" class="Symbol">∀</a> <a id="7253" href="Data.Nat.DivMod.html#7253" class="Bound">n</a> <a id="7255" class="Symbol">.{{</a><a id="7258" href="Data.Nat.DivMod.html#7258" class="Bound">_</a> <a id="7260" class="Symbol">:</a> <a id="7262" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7270" href="Data.Nat.DivMod.html#7253" class="Bound">n</a><a id="7271" class="Symbol">}}</a> <a id="7274" class="Symbol">→</a> <a id="7276" href="Data.Nat.DivMod.html#7253" class="Bound">n</a> <a id="7278" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7280" href="Data.Nat.DivMod.html#7253" class="Bound">n</a> <a id="7282" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7284" class="Number">1</a>
<a id="7286" href="Data.Nat.DivMod.html#7243" class="Function">n/n≡1</a> <a id="7292" class="Symbol">(</a><a id="7293" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7297" href="Data.Nat.DivMod.html#7297" class="Bound">n-1</a><a id="7300" class="Symbol">)</a> <a id="7302" class="Symbol">=</a> <a id="7304" href="Data.Nat.DivMod.Core.html#12014" class="Function">n[divₕ]n≡1</a> <a id="7315" href="Data.Nat.DivMod.html#7297" class="Bound">n-1</a> <a id="7319" href="Data.Nat.DivMod.html#7297" class="Bound">n-1</a>

<a id="m*n/n≡m"></a><a id="7324" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="7332" class="Symbol">:</a> <a id="7334" class="Symbol">∀</a> <a id="7336" href="Data.Nat.DivMod.html#7336" class="Bound">m</a> <a id="7338" href="Data.Nat.DivMod.html#7338" class="Bound">n</a> <a id="7340" class="Symbol">.{{</a><a id="7343" href="Data.Nat.DivMod.html#7343" class="Bound">_</a> <a id="7345" class="Symbol">:</a> <a id="7347" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7355" href="Data.Nat.DivMod.html#7338" class="Bound">n</a><a id="7356" class="Symbol">}}</a> <a id="7359" class="Symbol">→</a> <a id="7361" href="Data.Nat.DivMod.html#7336" class="Bound">m</a> <a id="7363" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7365" href="Data.Nat.DivMod.html#7338" class="Bound">n</a> <a id="7367" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7369" href="Data.Nat.DivMod.html#7338" class="Bound">n</a> <a id="7371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7373" href="Data.Nat.DivMod.html#7336" class="Bound">m</a>
<a id="7375" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="7383" href="Data.Nat.DivMod.html#7383" class="Bound">m</a> <a id="7385" class="Symbol">(</a><a id="7386" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7390" href="Data.Nat.DivMod.html#7390" class="Bound">n-1</a><a id="7393" class="Symbol">)</a> <a id="7395" class="Symbol">=</a> <a id="7397" href="Data.Nat.DivMod.Core.html#12297" class="Function">a*n[divₕ]n≡a</a> <a id="7410" class="Number">0</a> <a id="7412" href="Data.Nat.DivMod.html#7383" class="Bound">m</a> <a id="7414" href="Data.Nat.DivMod.html#7390" class="Bound">n-1</a>

<a id="m/n*n≡m"></a><a id="7419" href="Data.Nat.DivMod.html#7419" class="Function">m/n*n≡m</a> <a id="7427" class="Symbol">:</a> <a id="7429" class="Symbol">∀</a> <a id="7431" class="Symbol">{</a><a id="7432" href="Data.Nat.DivMod.html#7432" class="Bound">m</a> <a id="7434" href="Data.Nat.DivMod.html#7434" class="Bound">n</a><a id="7435" class="Symbol">}</a> <a id="7437" class="Symbol">.{{</a><a id="7440" href="Data.Nat.DivMod.html#7440" class="Bound">_</a> <a id="7442" class="Symbol">:</a> <a id="7444" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7452" href="Data.Nat.DivMod.html#7434" class="Bound">n</a><a id="7453" class="Symbol">}}</a> <a id="7456" class="Symbol">→</a> <a id="7458" href="Data.Nat.DivMod.html#7434" class="Bound">n</a> <a id="7460" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7462" href="Data.Nat.DivMod.html#7432" class="Bound">m</a> <a id="7464" class="Symbol">→</a> <a id="7466" href="Data.Nat.DivMod.html#7432" class="Bound">m</a> <a id="7468" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7470" href="Data.Nat.DivMod.html#7434" class="Bound">n</a> <a id="7472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7474" href="Data.Nat.DivMod.html#7434" class="Bound">n</a> <a id="7476" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7478" href="Data.Nat.DivMod.html#7432" class="Bound">m</a>
<a id="7480" href="Data.Nat.DivMod.html#7419" class="Function">m/n*n≡m</a> <a id="7488" class="Symbol">{</a><a id="7489" class="Argument">n</a> <a id="7491" class="Symbol">=</a> <a id="7493" href="Data.Nat.DivMod.html#7493" class="Bound">n</a><a id="7494" class="Symbol">}</a> <a id="7496" class="Symbol">(</a><a id="7497" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="7510" href="Data.Nat.DivMod.html#7510" class="Bound">q</a><a id="7511" class="Symbol">)</a> <a id="7513" class="Symbol">=</a> <a id="7515" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7520" class="Symbol">(</a><a id="7521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="7524" href="Data.Nat.DivMod.html#7493" class="Bound">n</a><a id="7525" class="Symbol">)</a> <a id="7527" class="Symbol">(</a><a id="7528" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="7536" href="Data.Nat.DivMod.html#7510" class="Bound">q</a> <a id="7538" href="Data.Nat.DivMod.html#7493" class="Bound">n</a><a id="7539" class="Symbol">)</a>

<a id="m*[n/m]≡n"></a><a id="7542" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="7552" class="Symbol">:</a> <a id="7554" class="Symbol">.{{</a><a id="7557" href="Data.Nat.DivMod.html#7557" class="Bound">_</a> <a id="7559" class="Symbol">:</a> <a id="7561" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7569" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="7570" class="Symbol">}}</a> <a id="7573" class="Symbol">→</a> <a id="7575" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7577" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7579" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7581" class="Symbol">→</a> <a id="7583" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="7585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7587" class="Symbol">(</a><a id="7588" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="7590" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7592" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a><a id="7593" class="Symbol">)</a> <a id="7595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7597" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a>
<a id="7599" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="7609" class="Symbol">{</a><a id="7610" href="Data.Nat.DivMod.html#7610" class="Bound">m</a><a id="7611" class="Symbol">}</a> <a id="7613" href="Data.Nat.DivMod.html#7613" class="Bound">m∣n</a> <a id="7617" class="Symbol">=</a> <a id="7619" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7625" class="Symbol">(</a><a id="7626" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7633" href="Data.Nat.DivMod.html#7610" class="Bound">m</a> <a id="7635" class="Symbol">(_</a> <a id="7638" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7640" href="Data.Nat.DivMod.html#7610" class="Bound">m</a><a id="7641" class="Symbol">))</a> <a id="7644" class="Symbol">(</a><a id="7645" href="Data.Nat.DivMod.html#7419" class="Function">m/n*n≡m</a> <a id="7653" href="Data.Nat.DivMod.html#7613" class="Bound">m∣n</a><a id="7656" class="Symbol">)</a>

<a id="m/n*n≤m"></a><a id="7659" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="7667" class="Symbol">:</a> <a id="7669" class="Symbol">∀</a> <a id="7671" href="Data.Nat.DivMod.html#7671" class="Bound">m</a> <a id="7673" href="Data.Nat.DivMod.html#7673" class="Bound">n</a> <a id="7675" class="Symbol">.{{</a><a id="7678" href="Data.Nat.DivMod.html#7678" class="Bound">_</a> <a id="7680" class="Symbol">:</a> <a id="7682" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7690" href="Data.Nat.DivMod.html#7673" class="Bound">n</a><a id="7691" class="Symbol">}}</a> <a id="7694" class="Symbol">→</a> <a id="7696" class="Symbol">(</a><a id="7697" href="Data.Nat.DivMod.html#7671" class="Bound">m</a> <a id="7699" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7701" href="Data.Nat.DivMod.html#7673" class="Bound">n</a><a id="7702" class="Symbol">)</a> <a id="7704" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7706" href="Data.Nat.DivMod.html#7673" class="Bound">n</a> <a id="7708" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7710" href="Data.Nat.DivMod.html#7671" class="Bound">m</a>
<a id="7712" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="7720" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7722" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7724" class="Symbol">=</a> <a id="7726" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7734" class="Symbol">(</a><a id="7735" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7737" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7739" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7740" class="Symbol">)</a> <a id="7742" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7744" href="Data.Nat.DivMod.html#7722" class="Bound">n</a>          <a id="7755" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7758" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="7764" class="Symbol">((</a><a id="7766" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7768" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7770" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7771" class="Symbol">)</a> <a id="7773" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7775" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7776" class="Symbol">)</a> <a id="7778" class="Symbol">(</a><a id="7779" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7781" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7783" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7784" class="Symbol">)</a> <a id="7786" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="7790" class="Symbol">(</a><a id="7791" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7793" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7795" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7796" class="Symbol">)</a> <a id="7798" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7800" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7802" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7804" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7806" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7808" href="Data.Nat.DivMod.html#7722" class="Bound">n</a>  <a id="7811" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7814" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="7821" class="Symbol">_</a> <a id="7823" class="Symbol">(</a><a id="7824" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7826" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7828" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7829" class="Symbol">)</a> <a id="7831" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="7835" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7837" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="7839" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7841" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7843" class="Symbol">(</a><a id="7844" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7846" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7848" href="Data.Nat.DivMod.html#7722" class="Bound">n</a><a id="7849" class="Symbol">)</a> <a id="7851" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7853" href="Data.Nat.DivMod.html#7722" class="Bound">n</a>  <a id="7856" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7859" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="7873" href="Data.Nat.DivMod.html#7720" class="Bound">m</a> <a id="7875" href="Data.Nat.DivMod.html#7722" class="Bound">n</a> <a id="7877" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="7881" href="Data.Nat.DivMod.html#7720" class="Bound">m</a>                    <a id="7902" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n≤m"></a><a id="7905" href="Data.Nat.DivMod.html#7905" class="Function">m/n≤m</a> <a id="7911" class="Symbol">:</a> <a id="7913" class="Symbol">∀</a> <a id="7915" href="Data.Nat.DivMod.html#7915" class="Bound">m</a> <a id="7917" href="Data.Nat.DivMod.html#7917" class="Bound">n</a> <a id="7919" class="Symbol">.{{</a><a id="7922" href="Data.Nat.DivMod.html#7922" class="Bound">_</a> <a id="7924" class="Symbol">:</a> <a id="7926" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7934" href="Data.Nat.DivMod.html#7917" class="Bound">n</a><a id="7935" class="Symbol">}}</a> <a id="7938" class="Symbol">→</a> <a id="7940" class="Symbol">(</a><a id="7941" href="Data.Nat.DivMod.html#7915" class="Bound">m</a> <a id="7943" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7945" href="Data.Nat.DivMod.html#7917" class="Bound">n</a><a id="7946" class="Symbol">)</a> <a id="7948" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7950" href="Data.Nat.DivMod.html#7915" class="Bound">m</a>
<a id="7952" href="Data.Nat.DivMod.html#7905" class="Function">m/n≤m</a> <a id="7958" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="7960" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7962" class="Symbol">=</a> <a id="7964" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="7976" class="Symbol">(</a><a id="7977" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="7979" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="7981" href="Data.Nat.DivMod.html#7960" class="Bound">n</a><a id="7982" class="Symbol">)</a> <a id="7984" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="7986" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="7997" class="Symbol">(</a><a id="7998" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8000" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8002" href="Data.Nat.DivMod.html#7960" class="Bound">n</a><a id="8003" class="Symbol">)</a> <a id="8005" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8007" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="8009" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8012" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="8020" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8022" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="8024" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="8028" href="Data.Nat.DivMod.html#7958" class="Bound">m</a>           <a id="8040" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8043" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="8049" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8051" href="Data.Nat.DivMod.html#7960" class="Bound">n</a> <a id="8053" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="8057" href="Data.Nat.DivMod.html#7958" class="Bound">m</a> <a id="8059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8061" href="Data.Nat.DivMod.html#7960" class="Bound">n</a>       <a id="8069" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="8070" class="Symbol">)</a>

<a id="m/n&lt;m"></a><a id="8073" href="Data.Nat.DivMod.html#8073" class="Function">m/n&lt;m</a> <a id="8079" class="Symbol">:</a> <a id="8081" class="Symbol">∀</a> <a id="8083" href="Data.Nat.DivMod.html#8083" class="Bound">m</a> <a id="8085" href="Data.Nat.DivMod.html#8085" class="Bound">n</a> <a id="8087" class="Symbol">.{{</a><a id="8090" href="Data.Nat.DivMod.html#8090" class="Bound">_</a> <a id="8092" class="Symbol">:</a> <a id="8094" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8102" href="Data.Nat.DivMod.html#8083" class="Bound">m</a><a id="8103" class="Symbol">}}</a> <a id="8106" class="Symbol">.{{</a><a id="8109" href="Data.Nat.DivMod.html#8109" class="Bound">_</a> <a id="8111" class="Symbol">:</a> <a id="8113" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8121" href="Data.Nat.DivMod.html#8085" class="Bound">n</a><a id="8122" class="Symbol">}}</a> <a id="8125" class="Symbol">→</a>
        <a id="8135" class="Number">1</a> <a id="8137" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8139" href="Data.Nat.DivMod.html#8085" class="Bound">n</a> <a id="8141" class="Symbol">→</a> <a id="8143" href="Data.Nat.DivMod.html#8083" class="Bound">m</a> <a id="8145" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8147" href="Data.Nat.DivMod.html#8085" class="Bound">n</a> <a id="8149" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8151" href="Data.Nat.DivMod.html#8083" class="Bound">m</a>
<a id="8153" href="Data.Nat.DivMod.html#8073" class="Function">m/n&lt;m</a> <a id="8159" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8161" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8163" href="Data.Nat.DivMod.html#8163" class="Bound">1&lt;n</a> <a id="8167" class="Symbol">=</a> <a id="8169" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="8181" class="Symbol">_</a> <a id="8183" class="Symbol">(</a><a id="8184" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8186" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8188" href="Data.Nat.DivMod.html#8161" class="Bound">n</a><a id="8189" class="Symbol">)</a> <a id="8191" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8193" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8195" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="8210" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8212" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8214" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8216" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8218" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8220" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8223" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="8231" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8233" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8235" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="8239" href="Data.Nat.DivMod.html#8159" class="Bound">m</a>         <a id="8249" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="8252" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="8258" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8260" href="Data.Nat.DivMod.html#8161" class="Bound">n</a> <a id="8262" href="Data.Nat.DivMod.html#8163" class="Bound">1&lt;n</a> <a id="8266" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="8270" href="Data.Nat.DivMod.html#8159" class="Bound">m</a> <a id="8272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8274" href="Data.Nat.DivMod.html#8161" class="Bound">n</a>     <a id="8280" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="/-mono-≤"></a><a id="8283" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8292" class="Symbol">:</a> <a id="8294" class="Symbol">.{{</a><a id="8297" href="Data.Nat.DivMod.html#8297" class="Bound">_</a> <a id="8299" class="Symbol">:</a> <a id="8301" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8309" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="8310" class="Symbol">}}</a> <a id="8313" class="Symbol">.{{</a><a id="8316" href="Data.Nat.DivMod.html#8316" class="Bound">_</a> <a id="8318" class="Symbol">:</a> <a id="8320" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8328" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="8329" class="Symbol">}}</a> <a id="8332" class="Symbol">→</a>
           <a id="8345" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8347" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8349" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8351" class="Symbol">→</a> <a id="8353" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="8355" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="8357" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a> <a id="8359" class="Symbol">→</a> <a id="8361" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8363" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8365" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="8367" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8369" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8371" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8373" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a>
<a id="8375" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8384" href="Data.Nat.DivMod.html#8384" class="Bound">m≤n</a> <a id="8388" class="Symbol">(</a><a id="8389" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8393" href="Data.Nat.DivMod.html#8393" class="Bound">o≥p</a><a id="8396" class="Symbol">)</a> <a id="8398" class="Symbol">=</a> <a id="8400" href="Data.Nat.DivMod.Core.html#13630" class="Function">divₕ-mono-≤</a> <a id="8412" class="Number">0</a> <a id="8414" href="Data.Nat.DivMod.html#8384" class="Bound">m≤n</a> <a id="8418" href="Data.Nat.DivMod.html#8393" class="Bound">o≥p</a>

<a id="/-monoˡ-≤"></a><a id="8423" href="Data.Nat.DivMod.html#8423" class="Function">/-monoˡ-≤</a> <a id="8433" class="Symbol">:</a> <a id="8435" class="Symbol">∀</a> <a id="8437" href="Data.Nat.DivMod.html#8437" class="Bound">o</a> <a id="8439" class="Symbol">.{{</a><a id="8442" href="Data.Nat.DivMod.html#8442" class="Bound">_</a> <a id="8444" class="Symbol">:</a> <a id="8446" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8454" href="Data.Nat.DivMod.html#8437" class="Bound">o</a><a id="8455" class="Symbol">}}</a> <a id="8458" class="Symbol">→</a> <a id="8460" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8462" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8464" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8466" class="Symbol">→</a> <a id="8468" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="8470" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8472" href="Data.Nat.DivMod.html#8437" class="Bound">o</a> <a id="8474" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8476" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="8478" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8480" href="Data.Nat.DivMod.html#8437" class="Bound">o</a>
<a id="8482" href="Data.Nat.DivMod.html#8423" class="Function">/-monoˡ-≤</a> <a id="8492" href="Data.Nat.DivMod.html#8492" class="Bound">o</a> <a id="8494" href="Data.Nat.DivMod.html#8494" class="Bound">m≤n</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8509" href="Data.Nat.DivMod.html#8494" class="Bound">m≤n</a> <a id="8513" class="Symbol">(</a><a id="8514" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8521" class="Symbol">{</a><a id="8522" href="Data.Nat.DivMod.html#8492" class="Bound">o</a><a id="8523" class="Symbol">})</a>

<a id="/-monoʳ-≤"></a><a id="8527" href="Data.Nat.DivMod.html#8527" class="Function">/-monoʳ-≤</a> <a id="8537" class="Symbol">:</a> <a id="8539" class="Symbol">∀</a> <a id="8541" href="Data.Nat.DivMod.html#8541" class="Bound">m</a> <a id="8543" class="Symbol">{</a><a id="8544" href="Data.Nat.DivMod.html#8544" class="Bound">n</a> <a id="8546" href="Data.Nat.DivMod.html#8546" class="Bound">o</a><a id="8547" class="Symbol">}</a> <a id="8549" class="Symbol">.{{</a><a id="8552" href="Data.Nat.DivMod.html#8552" class="Bound">_</a> <a id="8554" class="Symbol">:</a> <a id="8556" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8564" href="Data.Nat.DivMod.html#8544" class="Bound">n</a><a id="8565" class="Symbol">}}</a> <a id="8568" class="Symbol">.{{</a><a id="8571" href="Data.Nat.DivMod.html#8571" class="Bound">_</a> <a id="8573" class="Symbol">:</a> <a id="8575" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8583" href="Data.Nat.DivMod.html#8546" class="Bound">o</a><a id="8584" class="Symbol">}}</a> <a id="8587" class="Symbol">→</a>
            <a id="8601" href="Data.Nat.DivMod.html#8544" class="Bound">n</a> <a id="8603" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="8605" href="Data.Nat.DivMod.html#8546" class="Bound">o</a> <a id="8607" class="Symbol">→</a> <a id="8609" href="Data.Nat.DivMod.html#8541" class="Bound">m</a> <a id="8611" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8613" href="Data.Nat.DivMod.html#8544" class="Bound">n</a> <a id="8615" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8617" href="Data.Nat.DivMod.html#8541" class="Bound">m</a> <a id="8619" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8621" href="Data.Nat.DivMod.html#8546" class="Bound">o</a>
<a id="8623" href="Data.Nat.DivMod.html#8527" class="Function">/-monoʳ-≤</a> <a id="8633" href="Data.Nat.DivMod.html#8633" class="Bound">m</a> <a id="8635" href="Data.Nat.DivMod.html#8635" class="Bound">n≥o</a> <a id="8639" class="Symbol">=</a> <a id="8641" href="Data.Nat.DivMod.html#8283" class="Function">/-mono-≤</a> <a id="8650" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="8657" href="Data.Nat.DivMod.html#8635" class="Bound">n≥o</a>

<a id="/-cancelʳ-≡"></a><a id="8662" href="Data.Nat.DivMod.html#8662" class="Function">/-cancelʳ-≡</a> <a id="8674" class="Symbol">:</a> <a id="8676" class="Symbol">∀</a> <a id="8678" class="Symbol">{</a><a id="8679" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8681" href="Data.Nat.DivMod.html#8681" class="Bound">n</a> <a id="8683" href="Data.Nat.DivMod.html#8683" class="Bound">o</a><a id="8684" class="Symbol">}</a> <a id="8686" class="Symbol">.{{</a><a id="8689" href="Data.Nat.DivMod.html#8689" class="Bound">_</a> <a id="8691" class="Symbol">:</a> <a id="8693" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8701" href="Data.Nat.DivMod.html#8683" class="Bound">o</a><a id="8702" class="Symbol">}}</a> <a id="8705" class="Symbol">→</a>
              <a id="8721" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8723" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8725" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8727" class="Symbol">→</a> <a id="8729" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8731" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8733" href="Data.Nat.DivMod.html#8681" class="Bound">n</a> <a id="8735" class="Symbol">→</a> <a id="8737" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8739" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8741" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8745" href="Data.Nat.DivMod.html#8681" class="Bound">n</a> <a id="8747" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8749" href="Data.Nat.DivMod.html#8683" class="Bound">o</a> <a id="8751" class="Symbol">→</a> <a id="8753" href="Data.Nat.DivMod.html#8679" class="Bound">m</a> <a id="8755" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8757" href="Data.Nat.DivMod.html#8681" class="Bound">n</a>
<a id="8759" href="Data.Nat.DivMod.html#8662" class="Function">/-cancelʳ-≡</a> <a id="8771" class="Symbol">{</a><a id="8772" href="Data.Nat.DivMod.html#8772" class="Bound">m</a><a id="8773" class="Symbol">}</a> <a id="8775" class="Symbol">{</a><a id="8776" href="Data.Nat.DivMod.html#8776" class="Bound">n</a><a id="8777" class="Symbol">}</a> <a id="8779" class="Symbol">{</a><a id="8780" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8781" class="Symbol">}</a> <a id="8783" href="Data.Nat.DivMod.html#8783" class="Bound">o∣m</a> <a id="8787" href="Data.Nat.DivMod.html#8787" class="Bound">o∣n</a> <a id="8791" href="Data.Nat.DivMod.html#8791" class="Bound">m/o≡n/o</a> <a id="8799" class="Symbol">=</a> <a id="8801" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="8818" href="Data.Nat.DivMod.html#8772" class="Bound">m</a>           <a id="8830" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8833" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="8843" class="Symbol">{</a><a id="8844" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8845" class="Symbol">}</a> <a id="8847" class="Symbol">{</a><a id="8848" href="Data.Nat.DivMod.html#8772" class="Bound">m</a><a id="8849" class="Symbol">}</a> <a id="8851" href="Data.Nat.DivMod.html#8783" class="Bound">o∣m</a> <a id="8855" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="8859" href="Data.Nat.DivMod.html#8780" class="Bound">o</a> <a id="8861" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8863" class="Symbol">(</a><a id="8864" href="Data.Nat.DivMod.html#8772" class="Bound">m</a> <a id="8866" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8868" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8869" class="Symbol">)</a> <a id="8871" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8874" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8879" class="Symbol">(</a><a id="8880" href="Data.Nat.DivMod.html#8780" class="Bound">o</a> <a id="8882" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="8884" class="Symbol">)</a> <a id="8886" href="Data.Nat.DivMod.html#8791" class="Bound">m/o≡n/o</a> <a id="8894" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8898" href="Data.Nat.DivMod.html#8780" class="Bound">o</a> <a id="8900" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8902" class="Symbol">(</a><a id="8903" href="Data.Nat.DivMod.html#8776" class="Bound">n</a> <a id="8905" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8907" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8908" class="Symbol">)</a> <a id="8910" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8913" href="Data.Nat.DivMod.html#7542" class="Function">m*[n/m]≡n</a> <a id="8923" class="Symbol">{</a><a id="8924" href="Data.Nat.DivMod.html#8780" class="Bound">o</a><a id="8925" class="Symbol">}</a> <a id="8927" class="Symbol">{</a><a id="8928" href="Data.Nat.DivMod.html#8776" class="Bound">n</a><a id="8929" class="Symbol">}</a> <a id="8931" href="Data.Nat.DivMod.html#8787" class="Bound">o∣n</a> <a id="8935" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8939" href="Data.Nat.DivMod.html#8776" class="Bound">n</a>           <a id="8951" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m&lt;n⇒m/n≡0"></a><a id="8954" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="8964" class="Symbol">:</a> <a id="8966" class="Symbol">∀</a> <a id="8968" class="Symbol">{</a><a id="8969" href="Data.Nat.DivMod.html#8969" class="Bound">m</a> <a id="8971" href="Data.Nat.DivMod.html#8971" class="Bound">n</a><a id="8972" class="Symbol">}</a> <a id="8974" class="Symbol">.{{</a><a id="8977" href="Data.Nat.DivMod.html#8977" class="Bound">_</a> <a id="8979" class="Symbol">:</a> <a id="8981" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8989" href="Data.Nat.DivMod.html#8971" class="Bound">n</a><a id="8990" class="Symbol">}}</a> <a id="8993" class="Symbol">→</a> <a id="8995" href="Data.Nat.DivMod.html#8969" class="Bound">m</a> <a id="8997" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8999" href="Data.Nat.DivMod.html#8971" class="Bound">n</a> <a id="9001" class="Symbol">→</a> <a id="9003" href="Data.Nat.DivMod.html#8969" class="Bound">m</a> <a id="9005" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9007" href="Data.Nat.DivMod.html#8971" class="Bound">n</a> <a id="9009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9011" class="Number">0</a>
<a id="9013" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="9023" class="Symbol">{</a><a id="9024" href="Data.Nat.DivMod.html#9024" class="Bound">m</a><a id="9025" class="Symbol">}</a> <a id="9027" class="Symbol">{</a><a id="9028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9032" href="Data.Nat.DivMod.html#9032" class="Bound">n-1</a><a id="9035" class="Symbol">}</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9042" href="Data.Nat.DivMod.html#9042" class="Bound">m≤n</a><a id="9045" class="Symbol">)</a> <a id="9047" class="Symbol">=</a> <a id="9049" href="Data.Nat.DivMod.Core.html#11843" class="Function">divₕ-finish</a> <a id="9061" href="Data.Nat.DivMod.html#9032" class="Bound">n-1</a> <a id="9065" href="Data.Nat.DivMod.html#9024" class="Bound">m</a> <a id="9067" href="Data.Nat.DivMod.html#9032" class="Bound">n-1</a> <a id="9071" href="Data.Nat.DivMod.html#9042" class="Bound">m≤n</a>

<a id="m≥n⇒m/n&gt;0"></a><a id="9076" href="Data.Nat.DivMod.html#9076" class="Function">m≥n⇒m/n&gt;0</a> <a id="9086" class="Symbol">:</a> <a id="9088" class="Symbol">∀</a> <a id="9090" class="Symbol">{</a><a id="9091" href="Data.Nat.DivMod.html#9091" class="Bound">m</a> <a id="9093" href="Data.Nat.DivMod.html#9093" class="Bound">n</a><a id="9094" class="Symbol">}</a> <a id="9096" class="Symbol">.{{</a><a id="9099" href="Data.Nat.DivMod.html#9099" class="Bound">_</a> <a id="9101" class="Symbol">:</a> <a id="9103" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9111" href="Data.Nat.DivMod.html#9093" class="Bound">n</a><a id="9112" class="Symbol">}}</a> <a id="9115" class="Symbol">→</a> <a id="9117" href="Data.Nat.DivMod.html#9091" class="Bound">m</a> <a id="9119" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="9121" href="Data.Nat.DivMod.html#9093" class="Bound">n</a> <a id="9123" class="Symbol">→</a> <a id="9125" href="Data.Nat.DivMod.html#9091" class="Bound">m</a> <a id="9127" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9129" href="Data.Nat.DivMod.html#9093" class="Bound">n</a> <a id="9131" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="9133" class="Number">0</a>
<a id="9135" href="Data.Nat.DivMod.html#9076" class="Function">m≥n⇒m/n&gt;0</a> <a id="9145" class="Symbol">{</a><a id="9146" href="Data.Nat.DivMod.html#9146" class="Bound">m</a><a id="9147" class="Symbol">@(</a><a id="9149" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9153" class="Symbol">_)}</a> <a id="9157" class="Symbol">{</a><a id="9158" href="Data.Nat.DivMod.html#9158" class="Bound">n</a><a id="9159" class="Symbol">@(</a><a id="9161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9165" class="Symbol">_)}</a> <a id="9169" href="Data.Nat.DivMod.html#9169" class="Bound">m≥n</a> <a id="9173" class="Symbol">=</a> <a id="9175" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9183" class="Number">1</a>     <a id="9189" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="9192" href="Data.Nat.DivMod.html#7243" class="Function">n/n≡1</a> <a id="9198" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9200" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="9204" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9206" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9208" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9210" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="9213" href="Data.Nat.DivMod.html#8527" class="Function">/-monoʳ-≤</a> <a id="9223" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9225" href="Data.Nat.DivMod.html#9169" class="Bound">m≥n</a> <a id="9229" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="9233" href="Data.Nat.DivMod.html#9146" class="Bound">m</a> <a id="9235" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9237" href="Data.Nat.DivMod.html#9158" class="Bound">n</a> <a id="9239" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n≡0⇒m&lt;n"></a><a id="9242" href="Data.Nat.DivMod.html#9242" class="Function">m/n≡0⇒m&lt;n</a> <a id="9252" class="Symbol">:</a> <a id="9254" class="Symbol">∀</a> <a id="9256" class="Symbol">{</a><a id="9257" href="Data.Nat.DivMod.html#9257" class="Bound">m</a> <a id="9259" href="Data.Nat.DivMod.html#9259" class="Bound">n</a><a id="9260" class="Symbol">}</a> <a id="9262" class="Symbol">.{{</a><a id="9265" href="Data.Nat.DivMod.html#9265" class="Bound">_</a> <a id="9267" class="Symbol">:</a> <a id="9269" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9277" href="Data.Nat.DivMod.html#9259" class="Bound">n</a><a id="9278" class="Symbol">}}</a> <a id="9281" class="Symbol">→</a> <a id="9283" href="Data.Nat.DivMod.html#9257" class="Bound">m</a> <a id="9285" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9287" href="Data.Nat.DivMod.html#9259" class="Bound">n</a> <a id="9289" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9291" class="Number">0</a> <a id="9293" class="Symbol">→</a> <a id="9295" href="Data.Nat.DivMod.html#9257" class="Bound">m</a> <a id="9297" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9299" href="Data.Nat.DivMod.html#9259" class="Bound">n</a>
<a id="9301" href="Data.Nat.DivMod.html#9242" class="Function">m/n≡0⇒m&lt;n</a> <a id="9311" class="Symbol">{</a><a id="9312" href="Data.Nat.DivMod.html#9312" class="Bound">m</a><a id="9313" class="Symbol">}</a> <a id="9315" class="Symbol">{</a><a id="9316" href="Data.Nat.DivMod.html#9316" class="Bound">n</a><a id="9317" class="Symbol">@(</a><a id="9319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9323" class="Symbol">_)}</a> <a id="9327" href="Data.Nat.DivMod.html#9327" class="Bound">m/n≡0</a>  <a id="9334" class="Keyword">with</a> <a id="9339" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="9350" href="Data.Nat.DivMod.html#9312" class="Bound">m</a> <a id="9352" href="Data.Nat.DivMod.html#9316" class="Bound">n</a>
<a id="9354" class="Symbol">...</a> <a id="9358" class="Symbol">|</a> <a id="9360" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9365" href="Data.Nat.DivMod.html#9365" class="Bound">m&lt;n</a> <a id="9369" class="Symbol">=</a> <a id="9371" href="Data.Nat.DivMod.html#9365" class="Bound">m&lt;n</a>
<a id="9375" class="Symbol">...</a> <a id="9379" class="Symbol">|</a> <a id="9381" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9386" href="Data.Nat.DivMod.html#9386" class="Bound">n≤m</a> <a id="9390" class="Symbol">=</a> <a id="9392" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9406" class="Bound">m/n≡0</a> <a id="9412" class="Symbol">(</a><a id="9413" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="9425" class="Symbol">_)</a>
  <a id="9430" class="Keyword">where</a> <a id="9436" class="Keyword">instance</a> <a id="9445" href="Data.Nat.DivMod.html#9445" class="Function">_</a> <a id="9447" class="Symbol">=</a>  <a id="9450" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="9460" class="Symbol">(</a><a id="9461" href="Data.Nat.DivMod.html#9076" class="Function">m≥n⇒m/n&gt;0</a> <a id="9471" href="Data.Nat.DivMod.html#9386" class="Bound">n≤m</a><a id="9474" class="Symbol">)</a>

<a id="m/n≢0⇒n≤m"></a><a id="9477" href="Data.Nat.DivMod.html#9477" class="Function">m/n≢0⇒n≤m</a> <a id="9487" class="Symbol">:</a> <a id="9489" class="Symbol">∀</a> <a id="9491" class="Symbol">{</a><a id="9492" href="Data.Nat.DivMod.html#9492" class="Bound">m</a> <a id="9494" href="Data.Nat.DivMod.html#9494" class="Bound">n</a><a id="9495" class="Symbol">}</a> <a id="9497" class="Symbol">.{{</a><a id="9500" href="Data.Nat.DivMod.html#9500" class="Bound">_</a> <a id="9502" class="Symbol">:</a> <a id="9504" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9512" href="Data.Nat.DivMod.html#9494" class="Bound">n</a><a id="9513" class="Symbol">}}</a> <a id="9516" class="Symbol">→</a> <a id="9518" href="Data.Nat.DivMod.html#9492" class="Bound">m</a> <a id="9520" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9522" href="Data.Nat.DivMod.html#9494" class="Bound">n</a> <a id="9524" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="9526" class="Number">0</a> <a id="9528" class="Symbol">→</a> <a id="9530" href="Data.Nat.DivMod.html#9494" class="Bound">n</a> <a id="9532" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9534" href="Data.Nat.DivMod.html#9492" class="Bound">m</a>
<a id="9536" href="Data.Nat.DivMod.html#9477" class="Function">m/n≢0⇒n≤m</a> <a id="9546" class="Symbol">{</a><a id="9547" href="Data.Nat.DivMod.html#9547" class="Bound">m</a><a id="9548" class="Symbol">}</a> <a id="9550" class="Symbol">{</a><a id="9551" href="Data.Nat.DivMod.html#9551" class="Bound">n</a><a id="9552" class="Symbol">@(</a><a id="9554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9558" class="Symbol">_)}</a> <a id="9562" href="Data.Nat.DivMod.html#9562" class="Bound">m/n≢0</a> <a id="9568" class="Keyword">with</a> <a id="9573" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="9584" href="Data.Nat.DivMod.html#9547" class="Bound">m</a> <a id="9586" href="Data.Nat.DivMod.html#9551" class="Bound">n</a>
<a id="9588" class="Symbol">...</a> <a id="9592" class="Symbol">|</a> <a id="9594" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9599" href="Data.Nat.DivMod.html#9599" class="Bound">m&lt;n</a> <a id="9603" class="Symbol">=</a> <a id="9605" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9619" class="Symbol">(</a><a id="9620" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="9630" href="Data.Nat.DivMod.html#9599" class="Bound">m&lt;n</a><a id="9633" class="Symbol">)</a> <a id="9635" class="Bound">m/n≢0</a>
<a id="9641" class="Symbol">...</a> <a id="9645" class="Symbol">|</a> <a id="9647" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9652" href="Data.Nat.DivMod.html#9652" class="Bound">n≤m</a> <a id="9656" class="Symbol">=</a> <a id="9658" href="Data.Nat.DivMod.html#9652" class="Bound">n≤m</a>

<a id="+-distrib-/"></a><a id="9663" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="9675" class="Symbol">:</a> <a id="9677" class="Symbol">∀</a> <a id="9679" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9681" href="Data.Nat.DivMod.html#9681" class="Bound">n</a> <a id="9683" class="Symbol">{</a><a id="9684" href="Data.Nat.DivMod.html#9684" class="Bound">d</a><a id="9685" class="Symbol">}</a> <a id="9687" class="Symbol">.{{</a><a id="9690" href="Data.Nat.DivMod.html#9690" class="Bound">_</a> <a id="9692" class="Symbol">:</a> <a id="9694" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9702" href="Data.Nat.DivMod.html#9684" class="Bound">d</a><a id="9703" class="Symbol">}}</a> <a id="9706" class="Symbol">→</a> <a id="9708" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9710" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9712" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9714" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9716" href="Data.Nat.DivMod.html#9681" class="Bound">n</a> <a id="9718" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9720" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9722" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9724" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9726" class="Symbol">→</a>
              <a id="9742" class="Symbol">(</a><a id="9743" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9745" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9747" href="Data.Nat.DivMod.html#9681" class="Bound">n</a><a id="9748" class="Symbol">)</a> <a id="9750" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9752" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9756" href="Data.Nat.DivMod.html#9679" class="Bound">m</a> <a id="9758" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9760" href="Data.Nat.DivMod.html#9684" class="Bound">d</a> <a id="9762" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9764" href="Data.Nat.DivMod.html#9681" class="Bound">n</a> <a id="9766" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9768" href="Data.Nat.DivMod.html#9684" class="Bound">d</a>
<a id="9770" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="9782" href="Data.Nat.DivMod.html#9782" class="Bound">m</a> <a id="9784" href="Data.Nat.DivMod.html#9784" class="Bound">n</a> <a id="9786" class="Symbol">{</a><a id="9787" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9791" href="Data.Nat.DivMod.html#9791" class="Bound">d-1</a><a id="9794" class="Symbol">}</a> <a id="9796" href="Data.Nat.DivMod.html#9796" class="Bound">leq</a> <a id="9800" class="Symbol">=</a> <a id="9802" href="Data.Nat.DivMod.Core.html#12911" class="Function">+-distrib-divₕ</a> <a id="9817" class="Number">0</a> <a id="9819" class="Number">0</a> <a id="9821" href="Data.Nat.DivMod.html#9782" class="Bound">m</a> <a id="9823" href="Data.Nat.DivMod.html#9784" class="Bound">n</a> <a id="9825" href="Data.Nat.DivMod.html#9791" class="Bound">d-1</a> <a id="9829" href="Data.Nat.DivMod.html#9796" class="Bound">leq</a>

<a id="+-distrib-/-∣ˡ"></a><a id="9834" href="Data.Nat.DivMod.html#9834" class="Function">+-distrib-/-∣ˡ</a> <a id="9849" class="Symbol">:</a> <a id="9851" class="Symbol">∀</a> <a id="9853" class="Symbol">{</a><a id="9854" href="Data.Nat.DivMod.html#9854" class="Bound">m</a><a id="9855" class="Symbol">}</a> <a id="9857" href="Data.Nat.DivMod.html#9857" class="Bound">n</a> <a id="9859" class="Symbol">{</a><a id="9860" href="Data.Nat.DivMod.html#9860" class="Bound">d</a><a id="9861" class="Symbol">}</a> <a id="9863" class="Symbol">.{{</a><a id="9866" href="Data.Nat.DivMod.html#9866" class="Bound">_</a> <a id="9868" class="Symbol">:</a> <a id="9870" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9878" href="Data.Nat.DivMod.html#9860" class="Bound">d</a><a id="9879" class="Symbol">}}</a> <a id="9882" class="Symbol">→</a>
                 <a id="9901" href="Data.Nat.DivMod.html#9860" class="Bound">d</a> <a id="9903" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9905" href="Data.Nat.DivMod.html#9854" class="Bound">m</a> <a id="9907" class="Symbol">→</a> <a id="9909" class="Symbol">(</a><a id="9910" href="Data.Nat.DivMod.html#9854" class="Bound">m</a> <a id="9912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9914" href="Data.Nat.DivMod.html#9857" class="Bound">n</a><a id="9915" class="Symbol">)</a> <a id="9917" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9919" href="Data.Nat.DivMod.html#9860" class="Bound">d</a> <a id="9921" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9923" href="Data.Nat.DivMod.html#9854" class="Bound">m</a> <a id="9925" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9927" href="Data.Nat.DivMod.html#9860" class="Bound">d</a> <a id="9929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9931" href="Data.Nat.DivMod.html#9857" class="Bound">n</a> <a id="9933" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9935" href="Data.Nat.DivMod.html#9860" class="Bound">d</a>
<a id="9937" href="Data.Nat.DivMod.html#9834" class="Function">+-distrib-/-∣ˡ</a> <a id="9952" class="Symbol">{</a><a id="9953" href="Data.Nat.DivMod.html#9953" class="Bound">m</a><a id="9954" class="Symbol">@</a><a id="9955" class="DottedPattern Symbol">.(</a><a id="9957" href="Data.Nat.DivMod.html#9985" class="DottedPattern Bound">p</a> <a id="9959" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9961" href="Data.Nat.DivMod.html#9968" class="DottedPattern Bound">d</a><a id="9962" class="DottedPattern Symbol">)</a><a id="9963" class="Symbol">}</a> <a id="9965" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="9967" class="Symbol">{</a><a id="9968" href="Data.Nat.DivMod.html#9968" class="Bound">d</a><a id="9969" class="Symbol">}</a> <a id="9971" class="Symbol">(</a><a id="9972" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9985" href="Data.Nat.DivMod.html#9985" class="Bound">p</a><a id="9986" class="Symbol">)</a> <a id="9988" class="Symbol">=</a> <a id="9990" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="10002" href="Data.Nat.DivMod.html#9953" class="Bound">m</a> <a id="10004" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10006" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10008" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="10023" href="Data.Nat.DivMod.html#9953" class="Bound">m</a> <a id="10025" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10027" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10029" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10031" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10033" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10035" href="Data.Nat.DivMod.html#9968" class="Bound">d</a>     <a id="10041" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10047" href="Data.Nat.DivMod.html#9985" class="Bound">p</a> <a id="10049" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10051" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10053" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10055" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10057" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10059" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10061" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10063" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10065" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10068" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10073" class="Symbol">(</a><a id="10074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="10077" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10079" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10081" href="Data.Nat.DivMod.html#9968" class="Bound">d</a><a id="10082" class="Symbol">)</a> <a id="10084" class="Symbol">(</a><a id="10085" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="10093" href="Data.Nat.DivMod.html#9985" class="Bound">p</a> <a id="10095" href="Data.Nat.DivMod.html#9968" class="Bound">d</a><a id="10096" class="Symbol">)</a> <a id="10098" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10102" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10104" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10106" href="Data.Nat.DivMod.html#9968" class="Bound">d</a>             <a id="10120" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="10123" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="10129" href="Data.Nat.DivMod.html#9965" class="Bound">n</a> <a id="10131" href="Data.Nat.DivMod.html#9968" class="Bound">d</a> <a id="10133" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="10137" href="Data.Nat.DivMod.html#9968" class="Bound">d</a>                 <a id="10155" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-distrib-/-∣ʳ"></a><a id="10158" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="10173" class="Symbol">:</a> <a id="10175" class="Symbol">∀</a> <a id="10177" href="Data.Nat.DivMod.html#10177" class="Bound">m</a> <a id="10179" class="Symbol">{</a><a id="10180" href="Data.Nat.DivMod.html#10180" class="Bound">n</a><a id="10181" class="Symbol">}</a> <a id="10183" class="Symbol">{</a><a id="10184" href="Data.Nat.DivMod.html#10184" class="Bound">d</a><a id="10185" class="Symbol">}</a> <a id="10187" class="Symbol">.{{</a><a id="10190" href="Data.Nat.DivMod.html#10190" class="Bound">_</a> <a id="10192" class="Symbol">:</a> <a id="10194" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10202" href="Data.Nat.DivMod.html#10184" class="Bound">d</a><a id="10203" class="Symbol">}}</a> <a id="10206" class="Symbol">→</a>
                 <a id="10225" href="Data.Nat.DivMod.html#10184" class="Bound">d</a> <a id="10227" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10229" href="Data.Nat.DivMod.html#10180" class="Bound">n</a> <a id="10231" class="Symbol">→</a> <a id="10233" class="Symbol">(</a><a id="10234" href="Data.Nat.DivMod.html#10177" class="Bound">m</a> <a id="10236" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10238" href="Data.Nat.DivMod.html#10180" class="Bound">n</a><a id="10239" class="Symbol">)</a> <a id="10241" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10243" href="Data.Nat.DivMod.html#10184" class="Bound">d</a> <a id="10245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10247" href="Data.Nat.DivMod.html#10177" class="Bound">m</a> <a id="10249" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10251" href="Data.Nat.DivMod.html#10184" class="Bound">d</a> <a id="10253" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10255" href="Data.Nat.DivMod.html#10180" class="Bound">n</a> <a id="10257" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10259" href="Data.Nat.DivMod.html#10184" class="Bound">d</a>
<a id="10261" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="10276" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10278" class="Symbol">{</a><a id="10279" href="Data.Nat.DivMod.html#10279" class="Bound">n</a><a id="10280" class="Symbol">@</a><a id="10281" class="DottedPattern Symbol">.(</a><a id="10283" href="Data.Nat.DivMod.html#10309" class="DottedPattern Bound">p</a> <a id="10285" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="10287" href="Data.Nat.DivMod.html#10292" class="DottedPattern Bound">d</a><a id="10288" class="DottedPattern Symbol">)</a><a id="10289" class="Symbol">}</a> <a id="10291" class="Symbol">{</a><a id="10292" href="Data.Nat.DivMod.html#10292" class="Bound">d</a><a id="10293" class="Symbol">}</a> <a id="10295" class="Symbol">(</a><a id="10296" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="10309" href="Data.Nat.DivMod.html#10309" class="Bound">p</a><a id="10310" class="Symbol">)</a> <a id="10312" class="Symbol">=</a> <a id="10314" href="Data.Nat.DivMod.html#9663" class="Function">+-distrib-/</a> <a id="10326" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10328" href="Data.Nat.DivMod.html#10279" class="Bound">n</a> <a id="10330" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10332" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="10347" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10349" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10351" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10353" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10355" href="Data.Nat.DivMod.html#10279" class="Bound">n</a> <a id="10357" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10359" href="Data.Nat.DivMod.html#10292" class="Bound">d</a>     <a id="10365" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10371" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10373" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10375" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10379" href="Data.Nat.DivMod.html#10309" class="Bound">p</a> <a id="10381" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10383" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10385" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10387" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10389" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10392" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10397" class="Symbol">(</a><a id="10398" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10400" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10402" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10404" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="10406" class="Symbol">)</a> <a id="10408" class="Symbol">(</a><a id="10409" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="10417" href="Data.Nat.DivMod.html#10309" class="Bound">p</a> <a id="10419" href="Data.Nat.DivMod.html#10292" class="Bound">d</a><a id="10420" class="Symbol">)</a> <a id="10422" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10426" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10428" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10430" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10432" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10434" class="Number">0</a>         <a id="10444" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10447" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="10459" class="Symbol">_</a> <a id="10461" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10465" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10467" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10469" href="Data.Nat.DivMod.html#10292" class="Bound">d</a>             <a id="10483" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="10486" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="10492" href="Data.Nat.DivMod.html#10276" class="Bound">m</a> <a id="10494" href="Data.Nat.DivMod.html#10292" class="Bound">d</a> <a id="10496" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="10500" href="Data.Nat.DivMod.html#10292" class="Bound">d</a>                 <a id="10518" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n≡1+[m∸n]/n"></a><a id="10521" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="10535" class="Symbol">:</a> <a id="10537" class="Symbol">∀</a> <a id="10539" class="Symbol">{</a><a id="10540" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10542" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10543" class="Symbol">}</a> <a id="10545" class="Symbol">.{{</a><a id="10548" href="Data.Nat.DivMod.html#10548" class="Bound">_</a> <a id="10550" class="Symbol">:</a> <a id="10552" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10560" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10561" class="Symbol">}}</a> <a id="10564" class="Symbol">→</a> <a id="10566" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10568" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="10570" href="Data.Nat.DivMod.html#10542" class="Bound">n</a> <a id="10572" class="Symbol">→</a> <a id="10574" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10576" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10578" href="Data.Nat.DivMod.html#10542" class="Bound">n</a> <a id="10580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10582" class="Number">1</a> <a id="10584" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10586" class="Symbol">((</a><a id="10588" href="Data.Nat.DivMod.html#10540" class="Bound">m</a> <a id="10590" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10592" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10593" class="Symbol">)</a> <a id="10595" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10597" href="Data.Nat.DivMod.html#10542" class="Bound">n</a><a id="10598" class="Symbol">)</a>
<a id="10600" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="10614" class="Symbol">{</a><a id="10615" href="Data.Nat.DivMod.html#10615" class="Bound">m</a><a id="10616" class="Symbol">@(</a><a id="10618" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10622" href="Data.Nat.DivMod.html#10622" class="Bound">m-1</a><a id="10625" class="Symbol">)}</a> <a id="10628" class="Symbol">{</a><a id="10629" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10630" class="Symbol">@(</a><a id="10632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10636" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a><a id="10639" class="Symbol">)}</a> <a id="10642" href="Data.Nat.DivMod.html#10642" class="Bound">m≥n</a> <a id="10646" class="Symbol">=</a> <a id="10648" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="10665" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10667" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10669" href="Data.Nat.DivMod.html#10629" class="Bound">n</a>                              <a id="10700" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10706" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="10717" class="Number">0</a> <a id="10719" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10723" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10725" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a>             <a id="10741" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10744" href="Data.Nat.DivMod.Core.html#11171" class="Function">divₕ-restart</a> <a id="10757" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10761" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10763" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10767" href="Data.Nat.DivMod.html#10642" class="Bound">m≥n</a> <a id="10771" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10775" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="10786" class="Number">1</a> <a id="10788" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10792" class="Symbol">(</a><a id="10793" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10795" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10797" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10798" class="Symbol">)</a> <a id="10800" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a>       <a id="10810" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10813" href="Data.Nat.DivMod.Core.html#11373" class="Function">divₕ-extractAcc</a> <a id="10829" class="Number">1</a> <a id="10831" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10835" class="Symbol">(</a><a id="10836" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10838" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10840" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10841" class="Symbol">)</a> <a id="10843" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10847" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="10851" class="Number">1</a> <a id="10853" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Agda.Builtin.Nat.html#1537" class="Primitive">div-helper</a> <a id="10867" class="Number">0</a> <a id="10869" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a> <a id="10873" class="Symbol">(</a><a id="10874" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10876" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10878" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10879" class="Symbol">)</a> <a id="10881" href="Data.Nat.DivMod.html#10636" class="Bound">n-1</a><a id="10884" class="Symbol">)</a> <a id="10886" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="10892" class="Number">1</a> <a id="10894" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10896" class="Symbol">(</a><a id="10897" href="Data.Nat.DivMod.html#10615" class="Bound">m</a> <a id="10899" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10901" href="Data.Nat.DivMod.html#10629" class="Bound">n</a><a id="10902" class="Symbol">)</a> <a id="10904" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10906" href="Data.Nat.DivMod.html#10629" class="Bound">n</a>                    <a id="10927" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m∸n]/n≡m/n∸1"></a><a id="10930" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="10944" class="Symbol">:</a> <a id="10946" class="Symbol">∀</a> <a id="10948" href="Data.Nat.DivMod.html#10948" class="Bound">m</a> <a id="10950" href="Data.Nat.DivMod.html#10950" class="Bound">n</a> <a id="10952" class="Symbol">.{{</a><a id="10955" href="Data.Nat.DivMod.html#10955" class="Bound">_</a> <a id="10957" class="Symbol">:</a> <a id="10959" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10967" href="Data.Nat.DivMod.html#10950" class="Bound">n</a><a id="10968" class="Symbol">}}</a> <a id="10971" class="Symbol">→</a> <a id="10973" class="Symbol">(</a><a id="10974" href="Data.Nat.DivMod.html#10948" class="Bound">m</a> <a id="10976" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10978" href="Data.Nat.DivMod.html#10950" class="Bound">n</a><a id="10979" class="Symbol">)</a> <a id="10981" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10983" href="Data.Nat.DivMod.html#10950" class="Bound">n</a> <a id="10985" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10987" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="10992" class="Symbol">(</a><a id="10993" href="Data.Nat.DivMod.html#10948" class="Bound">m</a> <a id="10995" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10997" href="Data.Nat.DivMod.html#10950" class="Bound">n</a><a id="10998" class="Symbol">)</a>
<a id="11000" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="11014" href="Data.Nat.DivMod.html#11014" class="Bound">m</a> <a id="11016" href="Data.Nat.DivMod.html#11016" class="Bound">n</a> <a id="11018" class="Keyword">with</a> <a id="11023" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="11034" href="Data.Nat.DivMod.html#11014" class="Bound">m</a> <a id="11036" href="Data.Nat.DivMod.html#11016" class="Bound">n</a>
<a id="11038" class="Symbol">...</a> <a id="11042" class="Symbol">|</a> <a id="11044" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="11049" href="Data.Nat.DivMod.html#11049" class="Bound">m&lt;n</a> <a id="11053" class="Symbol">=</a> <a id="11055" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11072" class="Symbol">(</a><a id="11073" class="Bound">m</a> <a id="11075" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11077" class="Bound">n</a><a id="11078" class="Symbol">)</a> <a id="11080" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11082" class="Bound">n</a>  <a id="11085" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11088" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="11098" class="Symbol">(</a><a id="11099" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="11109" class="Symbol">(</a><a id="11110" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="11116" class="Bound">m</a> <a id="11118" class="Bound">n</a><a id="11119" class="Symbol">)</a> <a id="11121" href="Data.Nat.DivMod.html#11049" class="Bound">m&lt;n</a><a id="11124" class="Symbol">)</a> <a id="11126" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11130" class="Number">0</a>            <a id="11143" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="11149" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11154" class="Number">0</a>       <a id="11162" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11165" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11170" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11175" class="Symbol">(</a><a id="11176" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="11186" href="Data.Nat.DivMod.html#11049" class="Bound">m&lt;n</a><a id="11189" class="Symbol">)</a> <a id="11191" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="11195" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11200" class="Symbol">(</a><a id="11201" class="Bound">m</a> <a id="11203" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11205" class="Bound">n</a><a id="11206" class="Symbol">)</a> <a id="11208" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="11210" class="Symbol">...</a> <a id="11214" class="Symbol">|</a> <a id="11216" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="11221" href="Data.Nat.DivMod.html#11221" class="Bound">n≥m</a> <a id="11225" class="Symbol">=</a> <a id="11227" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11244" class="Symbol">(</a><a id="11245" class="Bound">m</a> <a id="11247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11249" class="Bound">n</a><a id="11250" class="Symbol">)</a> <a id="11252" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11254" class="Bound">n</a>            <a id="11267" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="11273" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11278" class="Symbol">(</a><a id="11279" class="Number">1</a> <a id="11281" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11283" class="Symbol">(</a><a id="11284" class="Bound">m</a> <a id="11286" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11288" class="Bound">n</a><a id="11289" class="Symbol">)</a> <a id="11291" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11293" class="Bound">n</a><a id="11294" class="Symbol">)</a> <a id="11296" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11299" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11304" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11309" class="Symbol">(</a><a id="11310" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="11324" href="Data.Nat.DivMod.html#11221" class="Bound">n≥m</a><a id="11327" class="Symbol">)</a> <a id="11329" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="11333" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="11338" class="Symbol">(</a><a id="11339" class="Bound">m</a> <a id="11341" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11343" class="Bound">n</a><a id="11344" class="Symbol">)</a>           <a id="11356" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∣n⇒o%n%m≡o%m"></a><a id="11359" href="Data.Nat.DivMod.html#11359" class="Function">m∣n⇒o%n%m≡o%m</a> <a id="11373" class="Symbol">:</a> <a id="11375" class="Symbol">∀</a> <a id="11377" href="Data.Nat.DivMod.html#11377" class="Bound">m</a> <a id="11379" href="Data.Nat.DivMod.html#11379" class="Bound">n</a> <a id="11381" href="Data.Nat.DivMod.html#11381" class="Bound">o</a> <a id="11383" class="Symbol">.{{</a><a id="11386" href="Data.Nat.DivMod.html#11386" class="Bound">_</a> <a id="11388" class="Symbol">:</a> <a id="11390" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="11398" href="Data.Nat.DivMod.html#11377" class="Bound">m</a><a id="11399" class="Symbol">}}</a> <a id="11402" class="Symbol">.{{</a><a id="11405" href="Data.Nat.DivMod.html#11405" class="Bound">_</a> <a id="11407" class="Symbol">:</a> <a id="11409" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="11417" href="Data.Nat.DivMod.html#11379" class="Bound">n</a><a id="11418" class="Symbol">}}</a> <a id="11421" class="Symbol">→</a> <a id="11423" href="Data.Nat.DivMod.html#11377" class="Bound">m</a> <a id="11425" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="11427" href="Data.Nat.DivMod.html#11379" class="Bound">n</a> <a id="11429" class="Symbol">→</a>
                <a id="11447" href="Data.Nat.DivMod.html#11381" class="Bound">o</a> <a id="11449" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11451" href="Data.Nat.DivMod.html#11379" class="Bound">n</a> <a id="11453" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11455" href="Data.Nat.DivMod.html#11377" class="Bound">m</a> <a id="11457" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11459" href="Data.Nat.DivMod.html#11381" class="Bound">o</a> <a id="11461" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11463" href="Data.Nat.DivMod.html#11377" class="Bound">m</a>
<a id="11465" href="Data.Nat.DivMod.html#11359" class="Function">m∣n⇒o%n%m≡o%m</a> <a id="11479" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11481" href="Data.Nat.DivMod.html#11481" class="Bound">n</a><a id="11482" class="Symbol">@</a><a id="11483" class="DottedPattern Symbol">.(</a><a id="11485" href="Data.Nat.DivMod.html#11508" class="DottedPattern Bound">p</a> <a id="11487" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="11489" href="Data.Nat.DivMod.html#11479" class="DottedPattern Bound">m</a><a id="11490" class="DottedPattern Symbol">)</a> <a id="11492" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11494" class="Symbol">(</a><a id="11495" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="11508" href="Data.Nat.DivMod.html#11508" class="Bound">p</a><a id="11509" class="Symbol">)</a> <a id="11511" class="Symbol">=</a> <a id="11513" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="11530" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11532" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11534" href="Data.Nat.DivMod.html#11481" class="Bound">n</a> <a id="11536" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11538" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>                <a id="11555" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="11561" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11563" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11565" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11568" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11570" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>               <a id="11586" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11589" href="Data.Nat.DivMod.html#1705" class="Function">%-congˡ</a> <a id="11597" class="Symbol">(</a><a id="11598" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="11610" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11612" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11614" class="Symbol">)</a> <a id="11616" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11620" class="Symbol">(</a><a id="11621" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11623" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11625" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11627" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11629" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11632" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11634" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11636" class="Symbol">)</a> <a id="11638" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11640" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>    <a id="11645" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11648" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11653" class="Symbol">(λ</a> <a id="11656" href="Data.Nat.DivMod.html#11656" class="Bound">#</a> <a id="11658" class="Symbol">→</a> <a id="11660" class="Symbol">(</a><a id="11661" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11663" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11665" href="Data.Nat.DivMod.html#11656" class="Bound">#</a><a id="11666" class="Symbol">)</a> <a id="11668" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11670" href="Data.Nat.DivMod.html#11479" class="Bound">m</a><a id="11671" class="Symbol">)</a> <a id="11673" class="Symbol">(</a><a id="11674" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="11682" class="Symbol">(</a><a id="11683" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11685" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11687" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11689" class="Symbol">)</a> <a id="11691" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11693" href="Data.Nat.DivMod.html#11479" class="Bound">m</a><a id="11694" class="Symbol">)</a> <a id="11696" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="11700" class="Symbol">(</a><a id="11701" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11703" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11705" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11707" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11709" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11712" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11714" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11716" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11718" href="Data.Nat.DivMod.html#11479" class="Bound">m</a><a id="11719" class="Symbol">)</a> <a id="11721" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11723" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11725" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11728" href="Data.Nat.DivMod.html#2820" class="Function">m*n≤o⇒[o∸m*n]%n≡o%n</a> <a id="11748" class="Symbol">(</a><a id="11749" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11751" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11753" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11756" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11758" href="Data.Nat.DivMod.html#11508" class="Bound">p</a><a id="11759" class="Symbol">)</a> <a id="11761" href="Data.Nat.DivMod.html#11820" class="Function">lem</a> <a id="11765" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="11769" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11771" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="11773" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>                    <a id="11794" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="11798" class="Keyword">where</a>
  <a id="11806" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11809" class="Symbol">=</a> <a id="11811" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11813" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11815" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>

  <a id="11820" href="Data.Nat.DivMod.html#11820" class="Function">lem</a> <a id="11824" class="Symbol">:</a> <a id="11826" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11828" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11830" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11833" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11835" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11839" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11841" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11843" href="Data.Nat.DivMod.html#11492" class="Bound">o</a>
  <a id="11847" href="Data.Nat.DivMod.html#11820" class="Function">lem</a> <a id="11851" class="Symbol">=</a> <a id="11853" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="11863" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11865" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11867" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11870" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11872" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11874" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11876" href="Data.Nat.DivMod.html#11479" class="Bound">m</a>       <a id="11884" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11887" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="11895" class="Symbol">(</a><a id="11896" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11898" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11900" href="Data.Nat.DivMod.html#11806" class="Function">pm</a><a id="11902" class="Symbol">)</a> <a id="11904" href="Data.Nat.DivMod.html#11508" class="Bound">p</a> <a id="11906" href="Data.Nat.DivMod.html#11479" class="Bound">m</a> <a id="11908" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="11914" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11916" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="11918" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11921" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11923" href="Data.Nat.DivMod.html#11806" class="Function">pm</a>          <a id="11935" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11938" href="Data.Nat.DivMod.html#7659" class="Function">m/n*n≤m</a> <a id="11946" href="Data.Nat.DivMod.html#11492" class="Bound">o</a> <a id="11948" href="Data.Nat.DivMod.html#11806" class="Function">pm</a> <a id="11951" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="11957" href="Data.Nat.DivMod.html#11492" class="Bound">o</a>                    <a id="11978" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n/m*o≡n/o"></a><a id="11981" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="11993" class="Symbol">:</a> <a id="11995" class="Symbol">∀</a> <a id="11997" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="11999" href="Data.Nat.DivMod.html#11999" class="Bound">n</a> <a id="12001" href="Data.Nat.DivMod.html#12001" class="Bound">o</a> <a id="12003" class="Symbol">.{{</a><a id="12006" href="Data.Nat.DivMod.html#12006" class="Bound">_</a> <a id="12008" class="Symbol">:</a> <a id="12010" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12018" href="Data.Nat.DivMod.html#12001" class="Bound">o</a><a id="12019" class="Symbol">}}</a> <a id="12022" class="Symbol">.{{</a><a id="12025" href="Data.Nat.DivMod.html#12025" class="Bound">_</a> <a id="12027" class="Symbol">:</a> <a id="12029" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12037" class="Symbol">(</a><a id="12038" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="12040" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12042" href="Data.Nat.DivMod.html#12001" class="Bound">o</a><a id="12043" class="Symbol">)}}</a> <a id="12047" class="Symbol">→</a>
              <a id="12063" class="Symbol">(</a><a id="12064" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="12066" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12068" href="Data.Nat.DivMod.html#11999" class="Bound">n</a><a id="12069" class="Symbol">)</a> <a id="12071" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12073" class="Symbol">(</a><a id="12074" href="Data.Nat.DivMod.html#11997" class="Bound">m</a> <a id="12076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12078" href="Data.Nat.DivMod.html#12001" class="Bound">o</a><a id="12079" class="Symbol">)</a> <a id="12081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12083" href="Data.Nat.DivMod.html#11999" class="Bound">n</a> <a id="12085" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12087" href="Data.Nat.DivMod.html#12001" class="Bound">o</a>
<a id="12089" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="12101" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12103" href="Data.Nat.DivMod.html#12103" class="Bound">n</a> <a id="12105" href="Data.Nat.DivMod.html#12105" class="Bound">o</a> <a id="12107" class="Symbol">=</a> <a id="12109" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12116" class="Symbol">(</a><a id="12117" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="12131" href="Data.Nat.DivMod.html#12103" class="Bound">n</a><a id="12132" class="Symbol">)</a>
  <a id="12136" class="Keyword">where</a>
  <a id="12144" class="Keyword">instance</a> <a id="12153" href="Data.Nat.DivMod.html#12153" class="Function">_</a> <a id="12155" class="Symbol">=</a> <a id="12157" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="12163" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12165" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>
  <a id="12169" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12176" class="Symbol">:</a> <a id="12178" class="Symbol">∀</a> <a id="12180" class="Symbol">{</a><a id="12181" href="Data.Nat.DivMod.html#12181" class="Bound">n</a><a id="12182" class="Symbol">}</a> <a id="12184" class="Symbol">→</a> <a id="12186" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="12190" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="12194" href="Data.Nat.DivMod.html#12181" class="Bound">n</a> <a id="12196" class="Symbol">→</a> <a id="12198" class="Symbol">(</a><a id="12199" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12201" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12203" href="Data.Nat.DivMod.html#12181" class="Bound">n</a><a id="12204" class="Symbol">)</a> <a id="12206" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12208" class="Symbol">(</a><a id="12209" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12211" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12213" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12214" class="Symbol">)</a> <a id="12216" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12218" href="Data.Nat.DivMod.html#12181" class="Bound">n</a> <a id="12220" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12222" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>
  <a id="12226" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12233" class="Symbol">{</a><a id="12234" href="Data.Nat.DivMod.html#12234" class="Bound">n</a><a id="12235" class="Symbol">}</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="12242" href="Data.Nat.DivMod.html#12242" class="Bound">rec</a><a id="12245" class="Symbol">)</a> <a id="12247" class="Keyword">with</a> <a id="12252" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="12263" href="Data.Nat.DivMod.html#12234" class="Bound">n</a> <a id="12265" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>
  <a id="12269" class="Symbol">...</a> <a id="12273" class="Symbol">|</a> <a id="12275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="12280" href="Data.Nat.DivMod.html#12280" class="Bound">n&lt;o</a> <a id="12284" class="Symbol">=</a> <a id="12286" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="12292" class="Symbol">(</a><a id="12293" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="12303" class="Symbol">(</a><a id="12304" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="12314" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12316" href="Data.Nat.DivMod.html#12280" class="Bound">n&lt;o</a><a id="12319" class="Symbol">))</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12327" class="Symbol">(</a><a id="12328" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="12338" href="Data.Nat.DivMod.html#12280" class="Bound">n&lt;o</a><a id="12341" class="Symbol">))</a>
    <a id="12348" class="Keyword">where</a> <a id="12354" class="Keyword">instance</a> <a id="12363" href="Data.Nat.DivMod.html#12363" class="Function">_</a> <a id="12365" class="Symbol">=</a> <a id="12367" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="12377" href="Data.Nat.DivMod.html#12101" class="Bound">m</a>
  <a id="12381" class="Symbol">...</a> <a id="12385" class="Symbol">|</a> <a id="12387" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12392" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a> <a id="12396" class="Symbol">=</a> <a id="12398" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="12417" class="Symbol">(</a><a id="12418" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12420" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12422" class="Bound">n</a><a id="12423" class="Symbol">)</a> <a id="12425" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12427" class="Symbol">(</a><a id="12428" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12430" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12432" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12433" class="Symbol">)</a>             <a id="12447" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12450" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="12464" class="Symbol">(</a><a id="12465" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="12475" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12477" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a><a id="12480" class="Symbol">)</a> <a id="12482" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12488" class="Number">1</a> <a id="12490" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12492" class="Symbol">(</a><a id="12493" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12495" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12497" class="Bound">n</a> <a id="12499" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12501" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12503" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12505" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12506" class="Symbol">)</a> <a id="12508" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12510" class="Symbol">(</a><a id="12511" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12513" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12515" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12516" class="Symbol">)</a> <a id="12518" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="12521" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12526" class="Symbol">(</a><a id="12527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12533" class="Symbol">(</a><a id="12534" href="Data.Nat.Base.html#7102" class="Function Operator">_/</a> <a id="12537" class="Symbol">(</a><a id="12538" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12540" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12542" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12543" class="Symbol">)))</a> <a id="12547" class="Symbol">(</a><a id="12548" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="12561" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12563" class="Bound">n</a> <a id="12565" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12566" class="Symbol">)</a> <a id="12568" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="12574" class="Number">1</a> <a id="12576" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12578" class="Symbol">(</a><a id="12579" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12581" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12583" class="Symbol">(</a><a id="12584" class="Bound">n</a> <a id="12586" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12588" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12589" class="Symbol">))</a> <a id="12592" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12594" class="Symbol">(</a><a id="12595" href="Data.Nat.DivMod.html#12101" class="Bound">m</a> <a id="12597" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12599" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12600" class="Symbol">)</a>   <a id="12604" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12607" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Data.Nat.DivMod.html#12169" class="Function">helper</a> <a id="12624" class="Symbol">(</a><a id="12625" class="Bound">rec</a> <a id="12629" href="Data.Nat.DivMod.html#12742" class="Function">n∸o&lt;n</a><a id="12634" class="Symbol">))</a> <a id="12637" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="12643" class="Number">1</a> <a id="12645" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12647" class="Symbol">(</a><a id="12648" class="Bound">n</a> <a id="12650" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12652" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12653" class="Symbol">)</a> <a id="12655" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12657" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>               <a id="12673" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="12676" href="Data.Nat.DivMod.html#10521" class="Function">m/n≡1+[m∸n]/n</a> <a id="12690" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a> <a id="12694" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="12700" class="Bound">n</a> <a id="12702" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12704" href="Data.Nat.DivMod.html#12105" class="Bound">o</a>                         <a id="12730" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="12736" class="Keyword">where</a> <a id="12742" href="Data.Nat.DivMod.html#12742" class="Function">n∸o&lt;n</a> <a id="12748" class="Symbol">=</a> <a id="12750" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="12769" class="Symbol">(</a><a id="12770" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="12782" href="Data.Nat.DivMod.html#12105" class="Bound">o</a><a id="12783" class="Symbol">))</a> <a id="12786" href="Data.Nat.DivMod.html#12392" class="Bound">n≥o</a>

<a id="m*n/o*n≡m/o"></a><a id="12791" href="Data.Nat.DivMod.html#12791" class="Function">m*n/o*n≡m/o</a> <a id="12803" class="Symbol">:</a> <a id="12805" class="Symbol">∀</a> <a id="12807" href="Data.Nat.DivMod.html#12807" class="Bound">m</a> <a id="12809" href="Data.Nat.DivMod.html#12809" class="Bound">n</a> <a id="12811" href="Data.Nat.DivMod.html#12811" class="Bound">o</a> <a id="12813" class="Symbol">.{{</a><a id="12816" href="Data.Nat.DivMod.html#12816" class="Bound">_</a> <a id="12818" class="Symbol">:</a> <a id="12820" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12828" href="Data.Nat.DivMod.html#12811" class="Bound">o</a><a id="12829" class="Symbol">}}</a> <a id="12832" class="Symbol">.{{</a><a id="12835" href="Data.Nat.DivMod.html#12835" class="Bound">_</a> <a id="12837" class="Symbol">:</a> <a id="12839" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="12847" class="Symbol">(</a><a id="12848" href="Data.Nat.DivMod.html#12811" class="Bound">o</a> <a id="12850" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12852" href="Data.Nat.DivMod.html#12809" class="Bound">n</a><a id="12853" class="Symbol">)}}</a> <a id="12857" class="Symbol">→</a>
              <a id="12873" href="Data.Nat.DivMod.html#12807" class="Bound">m</a> <a id="12875" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12877" href="Data.Nat.DivMod.html#12809" class="Bound">n</a> <a id="12879" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12881" class="Symbol">(</a><a id="12882" href="Data.Nat.DivMod.html#12811" class="Bound">o</a> <a id="12884" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12886" href="Data.Nat.DivMod.html#12809" class="Bound">n</a><a id="12887" class="Symbol">)</a> <a id="12889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12891" href="Data.Nat.DivMod.html#12807" class="Bound">m</a> <a id="12893" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12895" href="Data.Nat.DivMod.html#12811" class="Bound">o</a>
<a id="12897" href="Data.Nat.DivMod.html#12791" class="Function">m*n/o*n≡m/o</a> <a id="12909" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12911" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="12913" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="12915" class="Symbol">=</a> <a id="12917" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="12934" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12936" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12938" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="12940" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12942" class="Symbol">(</a><a id="12943" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="12945" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12947" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="12948" class="Symbol">)</a> <a id="12950" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12953" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="12961" class="Symbol">(</a><a id="12962" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="12969" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12971" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="12972" class="Symbol">)</a> <a id="12974" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="12978" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="12980" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12982" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="12984" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="12986" class="Symbol">(</a><a id="12987" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="12989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12991" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="12992" class="Symbol">)</a> <a id="12994" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12997" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="13005" class="Symbol">(</a><a id="13006" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="13013" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="13015" href="Data.Nat.DivMod.html#12911" class="Bound">n</a><a id="13016" class="Symbol">)</a> <a id="13018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13022" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13026" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="13028" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13030" class="Symbol">(</a><a id="13031" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13033" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13035" href="Data.Nat.DivMod.html#12913" class="Bound">o</a><a id="13036" class="Symbol">)</a> <a id="13038" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13041" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="13053" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13055" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="13057" href="Data.Nat.DivMod.html#12913" class="Bound">o</a> <a id="13059" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13063" href="Data.Nat.DivMod.html#12909" class="Bound">m</a> <a id="13065" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13067" href="Data.Nat.DivMod.html#12913" class="Bound">o</a>           <a id="13079" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13083" class="Keyword">where</a> <a id="13089" class="Keyword">instance</a>
    <a id="13102" href="Data.Nat.DivMod.html#13102" class="Function">_</a> <a id="13104" class="Symbol">:</a> <a id="13106" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13114" href="Data.Nat.DivMod.html#12911" class="Bound">n</a>
    <a id="13120" class="Symbol">_</a> <a id="13122" class="Symbol">=</a> <a id="13124" href="Data.Nat.Properties.html#26287" class="Function">m*n≢0⇒n≢0</a> <a id="13134" href="Data.Nat.DivMod.html#12913" class="Bound">o</a>
    <a id="13140" href="Data.Nat.DivMod.html#13140" class="Function">_</a> <a id="13142" class="Symbol">:</a> <a id="13144" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13152" class="Symbol">(</a><a id="13153" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13155" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13157" href="Data.Nat.DivMod.html#12913" class="Bound">o</a><a id="13158" class="Symbol">)</a>
    <a id="13164" class="Symbol">_</a> <a id="13166" class="Symbol">=</a> <a id="13168" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="13174" href="Data.Nat.DivMod.html#12911" class="Bound">n</a> <a id="13176" href="Data.Nat.DivMod.html#12913" class="Bound">o</a>

<a id="m&lt;n*o⇒m/o&lt;n"></a><a id="13179" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13191" class="Symbol">:</a> <a id="13193" class="Symbol">∀</a> <a id="13195" class="Symbol">{</a><a id="13196" href="Data.Nat.DivMod.html#13196" class="Bound">m</a> <a id="13198" href="Data.Nat.DivMod.html#13198" class="Bound">n</a> <a id="13200" href="Data.Nat.DivMod.html#13200" class="Bound">o</a><a id="13201" class="Symbol">}</a> <a id="13203" class="Symbol">.{{</a><a id="13206" href="Data.Nat.DivMod.html#13206" class="Bound">_</a> <a id="13208" class="Symbol">:</a> <a id="13210" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13218" href="Data.Nat.DivMod.html#13200" class="Bound">o</a><a id="13219" class="Symbol">}}</a> <a id="13222" class="Symbol">→</a> <a id="13224" href="Data.Nat.DivMod.html#13196" class="Bound">m</a> <a id="13226" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13228" href="Data.Nat.DivMod.html#13198" class="Bound">n</a> <a id="13230" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13232" href="Data.Nat.DivMod.html#13200" class="Bound">o</a> <a id="13234" class="Symbol">→</a> <a id="13236" href="Data.Nat.DivMod.html#13196" class="Bound">m</a> <a id="13238" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13240" href="Data.Nat.DivMod.html#13200" class="Bound">o</a> <a id="13242" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13244" href="Data.Nat.DivMod.html#13198" class="Bound">n</a>
<a id="13246" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13258" class="Symbol">{</a><a id="13259" href="Data.Nat.DivMod.html#13259" class="Bound">m</a><a id="13260" class="Symbol">}</a> <a id="13262" class="Symbol">{</a><a id="13263" class="Number">1</a><a id="13264" class="Symbol">}</a> <a id="13266" class="Symbol">{</a><a id="13267" href="Data.Nat.DivMod.html#13267" class="Bound">o</a><a id="13268" class="Symbol">}</a> <a id="13270" href="Data.Nat.DivMod.html#13270" class="Bound">m&lt;o</a> <a id="13274" class="Keyword">rewrite</a> <a id="13282" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="13294" href="Data.Nat.DivMod.html#13267" class="Bound">o</a> <a id="13296" class="Symbol">=</a> <a id="13298" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="13313" href="Data.Nat.DivMod.html#13259" class="Bound">m</a> <a id="13315" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13317" href="Data.Nat.DivMod.html#13267" class="Bound">o</a> <a id="13319" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13322" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="13332" href="Data.Nat.DivMod.html#13270" class="Bound">m&lt;o</a> <a id="13336" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13340" class="Number">0</a>     <a id="13346" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="13349" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="13353" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="13357" class="Number">1</a> <a id="13359" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="13361" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13373" class="Symbol">{</a><a id="13374" href="Data.Nat.DivMod.html#13374" class="Bound">m</a><a id="13375" class="Symbol">}</a> <a id="13377" class="Symbol">{</a><a id="13378" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13382" href="Data.Nat.DivMod.html#13382" class="Bound">n</a><a id="13383" class="Symbol">@(</a><a id="13385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13389" class="Symbol">_)}</a> <a id="13393" class="Symbol">{</a><a id="13394" href="Data.Nat.DivMod.html#13394" class="Bound">o</a><a id="13395" class="Symbol">}</a> <a id="13397" href="Data.Nat.DivMod.html#13397" class="Bound">m&lt;n*o</a> <a id="13403" class="Symbol">=</a> <a id="13405" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="13419" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="13421" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="13436" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="13441" class="Symbol">(</a><a id="13442" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13444" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13446" href="Data.Nat.DivMod.html#13394" class="Bound">o</a><a id="13447" class="Symbol">)</a> <a id="13449" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="13452" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13466" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13468" href="Data.Nat.DivMod.html#13394" class="Bound">o</a> <a id="13470" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="13474" class="Symbol">(</a><a id="13475" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13477" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13479" href="Data.Nat.DivMod.html#13394" class="Bound">o</a><a id="13480" class="Symbol">)</a> <a id="13482" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13484" href="Data.Nat.DivMod.html#13394" class="Bound">o</a>  <a id="13487" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="13490" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="13502" class="Symbol">(</a><a id="13503" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="13515" href="Data.Nat.DivMod.html#13374" class="Bound">m</a> <a id="13517" href="Data.Nat.DivMod.html#13394" class="Bound">o</a> <a id="13519" href="Data.Nat.DivMod.html#13397" class="Bound">m&lt;n*o</a><a id="13524" class="Symbol">)</a> <a id="13526" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="13530" href="Data.Nat.DivMod.html#13382" class="Bound">n</a> <a id="13532" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="13536" class="Keyword">where</a> <a id="13542" class="Keyword">instance</a> <a id="13551" href="Data.Nat.DivMod.html#13551" class="Function">_</a> <a id="13553" class="Symbol">=</a> <a id="13555" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="13561" href="Data.Nat.DivMod.html#13382" class="Bound">n</a> <a id="13563" href="Data.Nat.DivMod.html#13394" class="Bound">o</a>

<a id="[m∸n*o]/o≡m/o∸n"></a><a id="13566" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13582" class="Symbol">:</a> <a id="13584" class="Symbol">∀</a> <a id="13586" href="Data.Nat.DivMod.html#13586" class="Bound">m</a> <a id="13588" href="Data.Nat.DivMod.html#13588" class="Bound">n</a> <a id="13590" href="Data.Nat.DivMod.html#13590" class="Bound">o</a> <a id="13592" class="Symbol">.{{</a><a id="13595" href="Data.Nat.DivMod.html#13595" class="Bound">_</a> <a id="13597" class="Symbol">:</a> <a id="13599" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="13607" href="Data.Nat.DivMod.html#13590" class="Bound">o</a><a id="13608" class="Symbol">}}</a> <a id="13611" class="Symbol">→</a> <a id="13613" class="Symbol">(</a><a id="13614" href="Data.Nat.DivMod.html#13586" class="Bound">m</a> <a id="13616" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13618" href="Data.Nat.DivMod.html#13588" class="Bound">n</a> <a id="13620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13622" href="Data.Nat.DivMod.html#13590" class="Bound">o</a><a id="13623" class="Symbol">)</a> <a id="13625" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13627" href="Data.Nat.DivMod.html#13590" class="Bound">o</a> <a id="13629" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13631" href="Data.Nat.DivMod.html#13586" class="Bound">m</a> <a id="13633" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13635" href="Data.Nat.DivMod.html#13590" class="Bound">o</a> <a id="13637" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13639" href="Data.Nat.DivMod.html#13588" class="Bound">n</a>
<a id="13641" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13657" href="Data.Nat.DivMod.html#13657" class="Bound">m</a> <a id="13659" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="13667" href="Data.Nat.DivMod.html#13667" class="Bound">o</a> <a id="13669" class="Symbol">=</a> <a id="13671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13676" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13692" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13694" class="Symbol">(</a><a id="13695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13699" href="Data.Nat.DivMod.html#13699" class="Bound">n</a><a id="13700" class="Symbol">)</a> <a id="13702" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13704" class="Symbol">=</a> <a id="13706" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="13723" class="Symbol">(</a><a id="13724" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13726" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13728" class="Symbol">(</a><a id="13729" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13731" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13733" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13735" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13737" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13738" class="Symbol">))</a> <a id="13741" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13743" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13745" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="13748" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="13756" class="Symbol">(</a><a id="13757" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="13767" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13769" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13771" class="Symbol">(</a><a id="13772" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13774" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13776" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13777" class="Symbol">))</a> <a id="13780" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="13784" class="Symbol">(</a><a id="13785" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13787" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13789" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13791" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13793" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13795" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13797" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13798" class="Symbol">)</a> <a id="13800" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13802" href="Data.Nat.DivMod.html#13702" class="Bound">o</a>   <a id="13806" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13809" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="13825" class="Symbol">(</a><a id="13826" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13828" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13830" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13831" class="Symbol">)</a> <a id="13833" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13835" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13837" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13841" class="Symbol">(</a><a id="13842" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13844" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13846" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13847" class="Symbol">)</a> <a id="13849" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13851" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13853" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13855" href="Data.Nat.DivMod.html#13699" class="Bound">n</a>       <a id="13863" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13866" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="13875" href="Data.Nat.DivMod.html#13699" class="Bound">n</a><a id="13876" class="Symbol">)</a> <a id="13878" class="Symbol">(</a><a id="13879" href="Data.Nat.DivMod.html#10930" class="Function">[m∸n]/n≡m/n∸1</a> <a id="13893" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13895" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13896" class="Symbol">)</a> <a id="13898" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13902" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13904" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13906" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13908" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13910" class="Number">1</a> <a id="13912" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13914" href="Data.Nat.DivMod.html#13699" class="Bound">n</a>         <a id="13924" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="13927" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="13937" class="Symbol">(</a><a id="13938" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13940" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13942" href="Data.Nat.DivMod.html#13702" class="Bound">o</a><a id="13943" class="Symbol">)</a> <a id="13945" class="Number">1</a> <a id="13947" href="Data.Nat.DivMod.html#13699" class="Bound">n</a> <a id="13949" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="13953" href="Data.Nat.DivMod.html#13692" class="Bound">m</a> <a id="13955" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="13957" href="Data.Nat.DivMod.html#13702" class="Bound">o</a> <a id="13959" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13965" href="Data.Nat.DivMod.html#13699" class="Bound">n</a>         <a id="13975" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m/n/o≡m/[n*o]"></a><a id="13978" href="Data.Nat.DivMod.html#13978" class="Function">m/n/o≡m/[n*o]</a> <a id="13992" class="Symbol">:</a> <a id="13994" class="Symbol">∀</a> <a id="13996" href="Data.Nat.DivMod.html#13996" class="Bound">m</a> <a id="13998" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14000" href="Data.Nat.DivMod.html#14000" class="Bound">o</a> <a id="14002" class="Symbol">.{{</a><a id="14005" href="Data.Nat.DivMod.html#14005" class="Bound">_</a> <a id="14007" class="Symbol">:</a> <a id="14009" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="14017" href="Data.Nat.DivMod.html#13998" class="Bound">n</a><a id="14018" class="Symbol">}}</a> <a id="14021" class="Symbol">.{{</a><a id="14024" href="Data.Nat.DivMod.html#14024" class="Bound">_</a> <a id="14026" class="Symbol">:</a> <a id="14028" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="14036" href="Data.Nat.DivMod.html#14000" class="Bound">o</a><a id="14037" class="Symbol">}}</a>
                <a id="14056" class="Symbol">.{{</a><a id="14059" href="Data.Nat.DivMod.html#14059" class="Bound">_</a> <a id="14061" class="Symbol">:</a> <a id="14063" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="14071" class="Symbol">(</a><a id="14072" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14074" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14076" href="Data.Nat.DivMod.html#14000" class="Bound">o</a><a id="14077" class="Symbol">)}}</a> <a id="14081" class="Symbol">→</a> <a id="14083" href="Data.Nat.DivMod.html#13996" class="Bound">m</a> <a id="14085" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14087" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14089" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14091" href="Data.Nat.DivMod.html#14000" class="Bound">o</a> <a id="14093" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14095" href="Data.Nat.DivMod.html#13996" class="Bound">m</a> <a id="14097" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14099" class="Symbol">(</a><a id="14100" href="Data.Nat.DivMod.html#13998" class="Bound">n</a> <a id="14102" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14104" href="Data.Nat.DivMod.html#14000" class="Bound">o</a><a id="14105" class="Symbol">)</a>
<a id="14107" href="Data.Nat.DivMod.html#13978" class="Function">m/n/o≡m/[n*o]</a> <a id="14121" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14123" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14125" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14127" class="Symbol">=</a> <a id="14129" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="14146" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14148" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14150" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14152" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14154" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>                             <a id="14184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14187" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="14195" class="Symbol">{</a><a id="14196" class="Argument">o</a> <a id="14198" class="Symbol">=</a> <a id="14200" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14201" class="Symbol">}</a> <a id="14203" class="Symbol">(</a><a id="14204" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="14212" class="Symbol">(</a><a id="14213" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="14227" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14229" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14232" class="Symbol">))</a> <a id="14235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14239" class="Symbol">(</a><a id="14240" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14242" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14244" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14248" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14250" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14252" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14254" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14258" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14260" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14263" class="Symbol">)</a> <a id="14265" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14267" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14269" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14271" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>     <a id="14277" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14280" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="14288" class="Symbol">(</a><a id="14289" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="14304" class="Symbol">(</a><a id="14305" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14307" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14309" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14312" class="Symbol">)</a> <a id="14314" href="Data.Nat.DivMod.html#14782" class="Function">lem₁</a><a id="14318" class="Symbol">)</a> <a id="14320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14324" class="Symbol">(</a><a id="14325" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14327" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14329" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14333" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14335" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14337" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14339" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14341" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14343" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14347" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14349" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14353" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14355" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="14356" class="Symbol">)</a> <a id="14358" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14360" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14365" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14370" class="Symbol">(λ</a> <a id="14373" href="Data.Nat.DivMod.html#14373" class="Bound">#</a> <a id="14375" class="Symbol">→</a> <a id="14377" class="Symbol">(</a><a id="14378" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14380" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14382" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14386" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14388" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14390" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14392" href="Data.Nat.DivMod.html#14373" class="Bound">#</a><a id="14393" class="Symbol">)</a> <a id="14395" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14397" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14398" class="Symbol">)</a> <a id="14400" href="Data.Nat.DivMod.html#14983" class="Function">lem₂</a> <a id="14405" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14409" class="Symbol">(</a><a id="14410" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14412" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14414" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14418" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14420" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14422" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14424" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14426" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14428" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14434" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14435" class="Symbol">)</a> <a id="14437" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14439" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>       <a id="14447" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14450" href="Data.Nat.DivMod.html#10158" class="Function">+-distrib-/-∣ʳ</a> <a id="14465" class="Symbol">(</a><a id="14466" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14468" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14470" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14474" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14476" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="14477" class="Symbol">)</a> <a id="14479" class="Symbol">(</a><a id="14480" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="14493" class="Symbol">(</a><a id="14494" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14496" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14498" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14501" class="Symbol">))</a> <a id="14504" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14508" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14510" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14512" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14516" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14518" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14520" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14522" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14524" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14526" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14528" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14530" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14534" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14536" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14538" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14540" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>     <a id="14546" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14549" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14554" class="Symbol">(</a><a id="14555" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14557" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14559" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14563" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14565" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14567" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14569" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14571" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="14573" class="Symbol">)</a> <a id="14575" class="Symbol">(</a><a id="14576" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="14584" class="Symbol">(</a><a id="14585" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14587" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14589" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14592" class="Symbol">)</a> <a id="14594" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14595" class="Symbol">)</a> <a id="14597" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14601" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14603" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="14605" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14609" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14611" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14613" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14615" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14617" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="14619" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14621" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14623" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>             <a id="14639" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14642" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14647" class="Symbol">(</a><a id="14648" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="14651" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14653" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14655" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14658" class="Symbol">)</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Data.Nat.DivMod.html#8954" class="Function">m&lt;n⇒m/n≡0</a> <a id="14671" class="Symbol">(</a><a id="14672" href="Data.Nat.DivMod.html#13179" class="Function">m&lt;n*o⇒m/o&lt;n</a> <a id="14684" class="Symbol">{</a><a id="14685" class="Argument">n</a> <a id="14687" class="Symbol">=</a> <a id="14689" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14690" class="Symbol">}</a> <a id="14692" href="Data.Nat.DivMod.html#15260" class="Function">lem₃</a><a id="14696" class="Symbol">))</a> <a id="14699" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="14703" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14705" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14707" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>                               <a id="14741" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="14745" class="Keyword">where</a>
  <a id="14753" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14757" class="Symbol">=</a> <a id="14759" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14761" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14763" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>
  <a id="14767" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a> <a id="14771" class="Symbol">=</a> <a id="14773" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14775" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14777" href="Data.Nat.DivMod.html#14123" class="Bound">n</a>

  <a id="14782" href="Data.Nat.DivMod.html#14782" class="Function">lem₁</a> <a id="14787" class="Symbol">:</a> <a id="14789" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14791" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="14793" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14795" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14797" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14801" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14803" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>
  <a id="14809" href="Data.Nat.DivMod.html#14782" class="Function">lem₁</a> <a id="14814" class="Symbol">=</a> <a id="14816" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="14824" class="Symbol">(</a><a id="14825" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14827" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14829" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14833" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14835" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14836" class="Symbol">)</a> <a id="14838" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="14840" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="14859" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14861" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14863" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14867" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14869" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>   <a id="14875" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="14878" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14883" class="Symbol">(</a><a id="14884" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14886" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14888" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14892" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="14894" class="Symbol">)</a> <a id="14896" class="Symbol">(</a><a id="14897" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="14904" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14906" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="14907" class="Symbol">)</a> <a id="14909" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="14915" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14917" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14919" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14923" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14925" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a>   <a id="14931" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="14934" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="14942" class="Symbol">(</a><a id="14943" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14945" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14947" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="14950" class="Symbol">)</a> <a id="14952" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14954" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14956" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="14962" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14964" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14966" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14970" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14972" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="14974" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="14976" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="14978" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="14983" href="Data.Nat.DivMod.html#14983" class="Function">lem₂</a> <a id="14988" class="Symbol">:</a> <a id="14990" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="14992" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="14994" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="14998" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15000" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15004" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15006" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15010" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15012" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15014" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15018" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15020" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>
  <a id="15024" href="Data.Nat.DivMod.html#14983" class="Function">lem₂</a> <a id="15029" class="Symbol">=</a> <a id="15031" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="15050" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15052" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15054" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15058" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15060" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15064" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15066" href="Data.Nat.DivMod.html#14123" class="Bound">n</a>   <a id="15070" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15073" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15078" class="Symbol">(λ</a> <a id="15081" href="Data.Nat.DivMod.html#15081" class="Bound">#</a> <a id="15083" class="Symbol">→</a> <a id="15085" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15087" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15089" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15093" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15095" href="Data.Nat.DivMod.html#15081" class="Bound">#</a> <a id="15097" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15099" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="15100" class="Symbol">)</a> <a id="15102" class="Symbol">(</a><a id="15103" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="15110" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15112" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="15113" class="Symbol">)</a> <a id="15115" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15121" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15123" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15125" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15129" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15131" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a> <a id="15135" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15137" href="Data.Nat.DivMod.html#14123" class="Bound">n</a>   <a id="15141" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="15144" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="15152" class="Symbol">(</a><a id="15153" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="15161" class="Symbol">(</a><a id="15162" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15164" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15166" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a><a id="15169" class="Symbol">)</a> <a id="15171" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="15173" href="Data.Nat.DivMod.html#14123" class="Bound">n</a><a id="15174" class="Symbol">)</a> <a id="15176" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="15182" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15184" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15186" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15192" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="15194" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15196" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15198" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15200" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15202" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15205" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="15213" class="Symbol">(</a><a id="15214" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15216" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15218" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15222" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15224" href="Data.Nat.DivMod.html#14125" class="Bound">o</a><a id="15225" class="Symbol">)</a> <a id="15227" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15235" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15237" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15239" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15243" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15245" href="Data.Nat.DivMod.html#14125" class="Bound">o</a>         <a id="15255" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="15260" href="Data.Nat.DivMod.html#15260" class="Function">lem₃</a> <a id="15265" class="Symbol">:</a> <a id="15267" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15269" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="15271" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15275" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="15277" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a>
  <a id="15283" href="Data.Nat.DivMod.html#15260" class="Function">lem₃</a> <a id="15288" class="Symbol">=</a> <a id="15290" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="15307" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15309" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="15311" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15315" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="15318" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="15324" href="Data.Nat.DivMod.html#14121" class="Bound">m</a> <a id="15326" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a> <a id="15330" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="15336" href="Data.Nat.DivMod.html#14753" class="Function">n*o</a>     <a id="15344" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15347" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="15354" href="Data.Nat.DivMod.html#14123" class="Bound">n</a> <a id="15356" href="Data.Nat.DivMod.html#14125" class="Bound">o</a> <a id="15358" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="15364" href="Data.Nat.DivMod.html#14767" class="Function">o*n</a>     <a id="15372" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-/-assoc"></a><a id="15375" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15385" class="Symbol">:</a> <a id="15387" class="Symbol">∀</a> <a id="15389" href="Data.Nat.DivMod.html#15389" class="Bound">m</a> <a id="15391" class="Symbol">{</a><a id="15392" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15394" href="Data.Nat.DivMod.html#15394" class="Bound">d</a><a id="15395" class="Symbol">}</a> <a id="15397" class="Symbol">.{{</a><a id="15400" href="Data.Nat.DivMod.html#15400" class="Bound">_</a> <a id="15402" class="Symbol">:</a> <a id="15404" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15412" href="Data.Nat.DivMod.html#15394" class="Bound">d</a><a id="15413" class="Symbol">}}</a> <a id="15416" class="Symbol">→</a> <a id="15418" href="Data.Nat.DivMod.html#15394" class="Bound">d</a> <a id="15420" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="15422" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15424" class="Symbol">→</a> <a id="15426" href="Data.Nat.DivMod.html#15389" class="Bound">m</a> <a id="15428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15430" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15432" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15434" href="Data.Nat.DivMod.html#15394" class="Bound">d</a> <a id="15436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15438" href="Data.Nat.DivMod.html#15389" class="Bound">m</a> <a id="15440" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15442" class="Symbol">(</a><a id="15443" href="Data.Nat.DivMod.html#15392" class="Bound">n</a> <a id="15445" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15447" href="Data.Nat.DivMod.html#15394" class="Bound">d</a><a id="15448" class="Symbol">)</a>
<a id="15450" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15460" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15468" class="Symbol">{_}</a> <a id="15472" class="Symbol">{</a><a id="15473" href="Data.Nat.DivMod.html#15473" class="Bound">d</a><a id="15474" class="Symbol">}</a> <a id="15476" href="Data.Nat.DivMod.html#15476" class="Bound">d∣n</a> <a id="15480" class="Symbol">=</a> <a id="15482" href="Data.Nat.DivMod.html#7128" class="Function">0/n≡0</a> <a id="15488" href="Data.Nat.DivMod.html#15473" class="Bound">d</a>
<a id="15490" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15500" class="Symbol">(</a><a id="15501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15505" href="Data.Nat.DivMod.html#15505" class="Bound">m</a><a id="15506" class="Symbol">)</a> <a id="15508" class="Symbol">{</a><a id="15509" href="Data.Nat.DivMod.html#15509" class="Bound">n</a><a id="15510" class="Symbol">}</a> <a id="15512" class="Symbol">{</a><a id="15513" href="Data.Nat.DivMod.html#15513" class="Bound">d</a><a id="15514" class="Symbol">}</a> <a id="15516" href="Data.Nat.DivMod.html#15516" class="Bound">d∣n</a> <a id="15520" class="Symbol">=</a> <a id="15522" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="15539" class="Symbol">(</a><a id="15540" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15542" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15544" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15548" href="Data.Nat.DivMod.html#15509" class="Bound">n</a><a id="15549" class="Symbol">)</a> <a id="15551" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15553" href="Data.Nat.DivMod.html#15513" class="Bound">d</a>     <a id="15559" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15562" href="Data.Nat.DivMod.html#9834" class="Function">+-distrib-/-∣ˡ</a> <a id="15577" class="Symbol">_</a> <a id="15579" href="Data.Nat.DivMod.html#15516" class="Bound">d∣n</a> <a id="15583" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="15587" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15589" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15591" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15593" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15595" class="Symbol">(</a><a id="15596" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15598" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15600" href="Data.Nat.DivMod.html#15509" class="Bound">n</a><a id="15601" class="Symbol">)</a> <a id="15603" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15605" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15607" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15610" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15615" class="Symbol">(</a><a id="15616" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15618" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15620" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15622" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="15624" class="Symbol">)</a> <a id="15626" class="Symbol">(</a><a id="15627" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="15637" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15639" href="Data.Nat.DivMod.html#15516" class="Bound">d∣n</a><a id="15642" class="Symbol">)</a> <a id="15644" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="15648" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15650" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15652" href="Data.Nat.DivMod.html#15513" class="Bound">d</a> <a id="15654" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15656" href="Data.Nat.DivMod.html#15505" class="Bound">m</a> <a id="15658" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15660" class="Symbol">(</a><a id="15661" href="Data.Nat.DivMod.html#15509" class="Bound">n</a> <a id="15663" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15665" href="Data.Nat.DivMod.html#15513" class="Bound">d</a><a id="15666" class="Symbol">)</a> <a id="15668" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="/-*-interchange"></a><a id="15671" href="Data.Nat.DivMod.html#15671" class="Function">/-*-interchange</a> <a id="15687" class="Symbol">:</a> <a id="15689" class="Symbol">.{{</a><a id="15692" href="Data.Nat.DivMod.html#15692" class="Bound">_</a> <a id="15694" class="Symbol">:</a> <a id="15696" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15704" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="15705" class="Symbol">}}</a> <a id="15708" class="Symbol">.{{</a><a id="15711" href="Data.Nat.DivMod.html#15711" class="Bound">_</a> <a id="15713" class="Symbol">:</a> <a id="15715" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15723" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15724" class="Symbol">}}</a> <a id="15727" class="Symbol">.{{</a><a id="15730" href="Data.Nat.DivMod.html#15730" class="Bound">_</a> <a id="15732" class="Symbol">:</a> <a id="15734" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="15742" class="Symbol">(</a><a id="15743" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="15745" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15747" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15748" class="Symbol">)}}</a> <a id="15752" class="Symbol">→</a>
                  <a id="15772" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="15774" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="15776" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="15778" class="Symbol">→</a> <a id="15780" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a> <a id="15782" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="15784" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="15786" class="Symbol">→</a> <a id="15788" class="Symbol">(</a><a id="15789" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="15791" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15793" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a><a id="15794" class="Symbol">)</a> <a id="15796" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15798" class="Symbol">(</a><a id="15799" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a> <a id="15801" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15803" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15804" class="Symbol">)</a> <a id="15806" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15808" class="Symbol">(</a><a id="15809" href="Data.Nat.DivMod.html#957" class="Generalizable">m</a> <a id="15811" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15813" href="Data.Nat.DivMod.html#961" class="Generalizable">o</a><a id="15814" class="Symbol">)</a> <a id="15816" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15818" class="Symbol">(</a><a id="15819" href="Data.Nat.DivMod.html#959" class="Generalizable">n</a> <a id="15821" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15823" href="Data.Nat.DivMod.html#963" class="Generalizable">p</a><a id="15824" class="Symbol">)</a>
<a id="15826" href="Data.Nat.DivMod.html#15671" class="Function">/-*-interchange</a> <a id="15842" class="Symbol">{</a><a id="15843" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="15844" class="Symbol">}</a> <a id="15846" class="Symbol">{</a><a id="15847" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15848" class="Symbol">}</a> <a id="15850" class="Symbol">{</a><a id="15851" href="Data.Nat.DivMod.html#15851" class="Bound">m</a><a id="15852" class="Symbol">@</a><a id="15853" class="DottedPattern Symbol">.(</a><a id="15855" href="Data.Nat.DivMod.html#15890" class="DottedPattern Bound">q</a> <a id="15857" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="15859" href="Data.Nat.DivMod.html#15843" class="DottedPattern Bound">o</a><a id="15860" class="DottedPattern Symbol">)</a><a id="15861" class="Symbol">}</a> <a id="15863" class="Symbol">{</a><a id="15864" href="Data.Nat.DivMod.html#15864" class="Bound">n</a><a id="15865" class="Symbol">@</a><a id="15866" class="DottedPattern Symbol">.(</a><a id="15868" href="Data.Nat.DivMod.html#15907" class="DottedPattern Bound">r</a> <a id="15870" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="15872" href="Data.Nat.DivMod.html#15847" class="DottedPattern Bound">p</a><a id="15873" class="DottedPattern Symbol">)</a><a id="15874" class="Symbol">}</a> <a id="15876" class="Symbol">(</a><a id="15877" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="15890" href="Data.Nat.DivMod.html#15890" class="Bound">q</a><a id="15891" class="Symbol">)</a> <a id="15893" class="Symbol">(</a><a id="15894" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="15907" href="Data.Nat.DivMod.html#15907" class="Bound">r</a><a id="15908" class="Symbol">)</a>
  <a id="15912" class="Symbol">=</a> <a id="15914" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="15931" class="Symbol">(</a><a id="15932" href="Data.Nat.DivMod.html#15851" class="Bound">m</a> <a id="15934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15936" href="Data.Nat.DivMod.html#15864" class="Bound">n</a><a id="15937" class="Symbol">)</a> <a id="15939" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15941" class="Symbol">(</a><a id="15942" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="15944" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15946" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15947" class="Symbol">)</a> <a id="15949" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="15955" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="15957" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15959" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="15961" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15963" class="Symbol">(</a><a id="15964" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="15966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15968" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15969" class="Symbol">)</a> <a id="15971" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="15973" class="Symbol">(</a><a id="15974" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="15976" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="15978" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="15979" class="Symbol">)</a> <a id="15981" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15984" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="15992" class="Symbol">(</a><a id="15993" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="16017" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16019" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16021" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16023" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16024" class="Symbol">)</a> <a id="16026" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16030" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16034" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16038" class="Symbol">(</a><a id="16039" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16041" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16043" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16044" class="Symbol">)</a> <a id="16046" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16048" class="Symbol">(</a><a id="16049" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16051" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16053" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16054" class="Symbol">)</a> <a id="16056" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16059" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="16067" class="Symbol">(</a><a id="16068" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16070" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16072" href="Data.Nat.DivMod.html#15907" class="Bound">r</a><a id="16073" class="Symbol">)</a> <a id="16075" class="Symbol">(</a><a id="16076" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16078" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16080" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16081" class="Symbol">)</a> <a id="16083" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16087" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16091" href="Data.Nat.DivMod.html#15907" class="Bound">r</a>                     <a id="16113" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="16116" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16122" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="16126" class="Symbol">(</a><a id="16127" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="16135" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16137" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="16138" class="Symbol">)</a> <a id="16140" class="Symbol">(</a><a id="16141" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="16149" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16151" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16152" class="Symbol">)</a> <a id="16154" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="16158" class="Symbol">(</a><a id="16159" href="Data.Nat.DivMod.html#15890" class="Bound">q</a> <a id="16161" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16163" href="Data.Nat.DivMod.html#15843" class="Bound">o</a> <a id="16165" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16167" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="16168" class="Symbol">)</a> <a id="16170" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16172" class="Symbol">(</a><a id="16173" href="Data.Nat.DivMod.html#15907" class="Bound">r</a> <a id="16175" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16177" href="Data.Nat.DivMod.html#15847" class="Bound">p</a> <a id="16179" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16181" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16182" class="Symbol">)</a> <a id="16184" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="16190" class="Symbol">(</a><a id="16191" href="Data.Nat.DivMod.html#15851" class="Bound">m</a> <a id="16193" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16195" href="Data.Nat.DivMod.html#15843" class="Bound">o</a><a id="16196" class="Symbol">)</a> <a id="16198" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16200" class="Symbol">(</a><a id="16201" href="Data.Nat.DivMod.html#15864" class="Bound">n</a> <a id="16203" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16205" href="Data.Nat.DivMod.html#15847" class="Bound">p</a><a id="16206" class="Symbol">)</a>         <a id="16216" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m*n/m!≡n/[m∸1]!"></a><a id="16219" href="Data.Nat.DivMod.html#16219" class="Function">m*n/m!≡n/[m∸1]!</a> <a id="16235" class="Symbol">:</a> <a id="16237" class="Symbol">∀</a> <a id="16239" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16241" href="Data.Nat.DivMod.html#16241" class="Bound">n</a> <a id="16243" class="Symbol">.{{</a><a id="16246" href="Data.Nat.DivMod.html#16246" class="Bound">_</a> <a id="16248" class="Symbol">:</a> <a id="16250" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16258" href="Data.Nat.DivMod.html#16239" class="Bound">m</a><a id="16259" class="Symbol">}}</a> <a id="16262" class="Symbol">→</a>
                  <a id="16282" class="Keyword">let</a> <a id="16286" class="Keyword">instance</a> <a id="16295" href="Data.Nat.DivMod.html#16295" class="Bound">_</a> <a id="16297" class="Symbol">=</a> <a id="16299" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16301" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a> <a id="16305" class="Symbol">;</a> <a id="16307" class="Keyword">instance</a> <a id="16316" href="Data.Nat.DivMod.html#16316" class="Bound">_</a> <a id="16318" class="Symbol">=</a> <a id="16320" class="Symbol">(</a><a id="16321" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="16326" href="Data.Nat.DivMod.html#16239" class="Bound">m</a><a id="16327" class="Symbol">)</a> <a id="16329" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a> <a id="16333" class="Keyword">in</a>
                  <a id="16354" class="Symbol">(</a><a id="16355" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16357" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16359" href="Data.Nat.DivMod.html#16241" class="Bound">n</a> <a id="16361" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16363" href="Data.Nat.DivMod.html#16239" class="Bound">m</a> <a id="16365" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="16366" class="Symbol">)</a> <a id="16368" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16370" class="Symbol">(</a><a id="16371" href="Data.Nat.DivMod.html#16241" class="Bound">n</a> <a id="16373" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16375" class="Symbol">(</a><a id="16376" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="16381" href="Data.Nat.DivMod.html#16239" class="Bound">m</a><a id="16382" class="Symbol">)</a> <a id="16384" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="16385" class="Symbol">)</a>
<a id="16387" href="Data.Nat.DivMod.html#16219" class="Function">m*n/m!≡n/[m∸1]!</a> <a id="16403" href="Data.Nat.DivMod.html#16403" class="Bound">m′</a><a id="16405" class="Symbol">@(</a><a id="16407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16411" href="Data.Nat.DivMod.html#16411" class="Bound">m</a><a id="16412" class="Symbol">)</a> <a id="16414" href="Data.Nat.DivMod.html#16414" class="Bound">n</a> <a id="16416" class="Symbol">=</a> <a id="16418" href="Data.Nat.DivMod.html#11981" class="Function">m*n/m*o≡n/o</a> <a id="16430" href="Data.Nat.DivMod.html#16403" class="Bound">m′</a> <a id="16433" href="Data.Nat.DivMod.html#16414" class="Bound">n</a> <a id="16435" class="Symbol">(</a><a id="16436" href="Data.Nat.DivMod.html#16411" class="Bound">m</a> <a id="16438" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="16439" class="Symbol">)</a>
  <a id="16443" class="Keyword">where</a> <a id="16449" class="Keyword">instance</a>
    <a id="16462" href="Data.Nat.DivMod.html#16462" class="Function">_</a> <a id="16464" class="Symbol">=</a> <a id="16466" href="Data.Nat.DivMod.html#16411" class="Bound">m</a> <a id="16468" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a>
    <a id="16476" href="Data.Nat.DivMod.html#16476" class="Function">_</a> <a id="16478" class="Symbol">=</a> <a id="16480" href="Data.Nat.DivMod.html#16403" class="Bound">m′</a> <a id="16483" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a>

<a id="m%[n*o]/o≡m/o%n"></a><a id="16488" href="Data.Nat.DivMod.html#16488" class="Function">m%[n*o]/o≡m/o%n</a> <a id="16504" class="Symbol">:</a> <a id="16506" class="Symbol">∀</a> <a id="16508" href="Data.Nat.DivMod.html#16508" class="Bound">m</a> <a id="16510" href="Data.Nat.DivMod.html#16510" class="Bound">n</a> <a id="16512" href="Data.Nat.DivMod.html#16512" class="Bound">o</a> <a id="16514" class="Symbol">.{{</a><a id="16517" href="Data.Nat.DivMod.html#16517" class="Bound">_</a> <a id="16519" class="Symbol">:</a> <a id="16521" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16529" href="Data.Nat.DivMod.html#16510" class="Bound">n</a><a id="16530" class="Symbol">}}</a> <a id="16533" class="Symbol">.{{</a><a id="16536" href="Data.Nat.DivMod.html#16536" class="Bound">_</a> <a id="16538" class="Symbol">:</a> <a id="16540" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16548" href="Data.Nat.DivMod.html#16512" class="Bound">o</a><a id="16549" class="Symbol">}}</a> <a id="16552" class="Symbol">→</a>
                  <a id="16572" class="Symbol">{{</a><a id="16574" href="Data.Nat.DivMod.html#16574" class="Bound">_</a> <a id="16576" class="Symbol">:</a> <a id="16578" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="16586" class="Symbol">(</a><a id="16587" href="Data.Nat.DivMod.html#16510" class="Bound">n</a> <a id="16589" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16591" href="Data.Nat.DivMod.html#16512" class="Bound">o</a><a id="16592" class="Symbol">)}}</a> <a id="16596" class="Symbol">→</a> <a id="16598" href="Data.Nat.DivMod.html#16508" class="Bound">m</a> <a id="16600" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="16602" class="Symbol">(</a><a id="16603" href="Data.Nat.DivMod.html#16510" class="Bound">n</a> <a id="16605" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16607" href="Data.Nat.DivMod.html#16512" class="Bound">o</a><a id="16608" class="Symbol">)</a> <a id="16610" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16612" href="Data.Nat.DivMod.html#16512" class="Bound">o</a> <a id="16614" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16616" href="Data.Nat.DivMod.html#16508" class="Bound">m</a> <a id="16618" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16620" href="Data.Nat.DivMod.html#16512" class="Bound">o</a> <a id="16622" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="16624" href="Data.Nat.DivMod.html#16510" class="Bound">n</a>
<a id="16626" href="Data.Nat.DivMod.html#16488" class="Function">m%[n*o]/o≡m/o%n</a> <a id="16642" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16644" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16646" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16648" class="Symbol">=</a> <a id="16650" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="16667" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16669" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="16671" class="Symbol">(</a><a id="16672" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16674" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16676" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16677" class="Symbol">)</a> <a id="16679" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16681" href="Data.Nat.DivMod.html#16646" class="Bound">o</a>                   <a id="16701" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16704" href="Data.Nat.DivMod.html#6961" class="Function">/-congˡ</a> <a id="16712" class="Symbol">(</a><a id="16713" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="16725" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16727" class="Symbol">(</a><a id="16728" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16730" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16732" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16733" class="Symbol">))</a> <a id="16736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16740" class="Symbol">(</a><a id="16741" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16743" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16745" class="Symbol">(</a><a id="16746" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16748" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16750" class="Symbol">(</a><a id="16751" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16753" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16755" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16756" class="Symbol">)</a> <a id="16758" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16760" class="Symbol">(</a><a id="16761" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16763" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16765" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16766" class="Symbol">)))</a> <a id="16770" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16772" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16774" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="16777" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16782" class="Symbol">(λ</a> <a id="16785" href="Data.Nat.DivMod.html#16785" class="Bound">#</a> <a id="16787" class="Symbol">→</a> <a id="16789" class="Symbol">(</a><a id="16790" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16792" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16794" href="Data.Nat.DivMod.html#16785" class="Bound">#</a><a id="16795" class="Symbol">)</a> <a id="16797" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16799" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16800" class="Symbol">)</a> <a id="16802" class="Symbol">(</a><a id="16803" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="16811" class="Symbol">(</a><a id="16812" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16814" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16816" class="Symbol">(</a><a id="16817" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16819" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16821" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16822" class="Symbol">))</a> <a id="16825" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16827" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16828" class="Symbol">)</a> <a id="16830" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="16834" class="Symbol">(</a><a id="16835" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16837" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16839" class="Symbol">(</a><a id="16840" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16842" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16844" class="Symbol">(</a><a id="16845" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16849" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16850" class="Symbol">)</a> <a id="16852" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16854" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16856" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16858" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16859" class="Symbol">))</a> <a id="16862" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16864" href="Data.Nat.DivMod.html#16646" class="Bound">o</a>   <a id="16868" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16871" href="Data.Nat.DivMod.html#13566" class="Function">[m∸n*o]/o≡m/o∸n</a> <a id="16887" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16889" class="Symbol">(</a><a id="16890" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16892" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16894" class="Symbol">(</a><a id="16895" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16899" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16900" class="Symbol">)</a> <a id="16902" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16904" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="16905" class="Symbol">)</a> <a id="16907" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16909" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16913" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16915" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16917" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16919" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16921" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16923" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16925" class="Symbol">(</a><a id="16926" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16928" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16930" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16931" class="Symbol">)</a> <a id="16933" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16935" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>           <a id="16947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16950" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16955" class="Symbol">(λ</a> <a id="16958" href="Data.Nat.DivMod.html#16958" class="Bound">#</a> <a id="16960" class="Symbol">→</a> <a id="16962" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="16964" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="16966" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="16968" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="16970" href="Data.Nat.DivMod.html#16958" class="Bound">#</a> <a id="16972" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="16974" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="16975" class="Symbol">)</a> <a id="16977" class="Symbol">(</a><a id="16978" href="Data.Nat.DivMod.html#7035" class="Function">/-congʳ</a> <a id="16986" class="Symbol">(</a><a id="16987" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="16994" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="16996" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="16997" class="Symbol">))</a> <a id="17000" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17004" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17006" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17008" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17010" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17012" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17014" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17016" class="Symbol">(</a><a id="17017" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17019" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17021" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="17022" class="Symbol">)</a> <a id="17024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17026" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>           <a id="17038" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17041" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17046" class="Symbol">(λ</a> <a id="17049" href="Data.Nat.DivMod.html#17049" class="Bound">#</a> <a id="17051" class="Symbol">→</a> <a id="17053" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17055" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17057" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17059" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17061" href="Data.Nat.DivMod.html#17049" class="Bound">#</a> <a id="17063" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17065" href="Data.Nat.DivMod.html#16644" class="Bound">n</a><a id="17066" class="Symbol">)</a> <a id="17068" class="Symbol">(</a><a id="17069" href="Data.Nat.DivMod.html#13978" class="Function">m/n/o≡m/[n*o]</a> <a id="17083" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17085" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17087" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="17089" class="Symbol">)</a> <a id="17091" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17095" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17097" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17099" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17101" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17103" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17105" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17107" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17109" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17111" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="17113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17115" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>             <a id="17129" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17132" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="17144" class="Symbol">(</a><a id="17145" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17147" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17149" href="Data.Nat.DivMod.html#16646" class="Bound">o</a><a id="17150" class="Symbol">)</a> <a id="17152" href="Data.Nat.DivMod.html#16644" class="Bound">n</a> <a id="17154" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17158" href="Data.Nat.DivMod.html#16642" class="Bound">m</a> <a id="17160" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17162" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17164" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17166" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>                         <a id="17192" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="17196" class="Keyword">where</a> <a id="17202" class="Keyword">instance</a> <a id="17211" href="Data.Nat.DivMod.html#17211" class="Function">_</a> <a id="17213" class="Symbol">=</a> <a id="17215" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="17221" href="Data.Nat.DivMod.html#16646" class="Bound">o</a> <a id="17223" href="Data.Nat.DivMod.html#16644" class="Bound">n</a>

<a id="m%n*o≡m*o%[n*o]"></a><a id="17226" href="Data.Nat.DivMod.html#17226" class="Function">m%n*o≡m*o%[n*o]</a> <a id="17242" class="Symbol">:</a> <a id="17244" class="Symbol">∀</a> <a id="17246" href="Data.Nat.DivMod.html#17246" class="Bound">m</a> <a id="17248" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17250" href="Data.Nat.DivMod.html#17250" class="Bound">o</a> <a id="17252" class="Symbol">.{{</a><a id="17255" href="Data.Nat.DivMod.html#17255" class="Bound">_</a> <a id="17257" class="Symbol">:</a> <a id="17259" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="17267" href="Data.Nat.DivMod.html#17248" class="Bound">n</a><a id="17268" class="Symbol">}}</a> <a id="17271" class="Symbol">.{{</a><a id="17274" href="Data.Nat.DivMod.html#17274" class="Bound">_</a> <a id="17276" class="Symbol">:</a> <a id="17278" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="17286" class="Symbol">(</a><a id="17287" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17289" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17291" href="Data.Nat.DivMod.html#17250" class="Bound">o</a><a id="17292" class="Symbol">)}}</a> <a id="17296" class="Symbol">→</a>
                  <a id="17316" href="Data.Nat.DivMod.html#17246" class="Bound">m</a> <a id="17318" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17320" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17322" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17324" href="Data.Nat.DivMod.html#17250" class="Bound">o</a> <a id="17326" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17328" href="Data.Nat.DivMod.html#17246" class="Bound">m</a> <a id="17330" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17332" href="Data.Nat.DivMod.html#17250" class="Bound">o</a> <a id="17334" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17336" class="Symbol">(</a><a id="17337" href="Data.Nat.DivMod.html#17248" class="Bound">n</a> <a id="17339" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17341" href="Data.Nat.DivMod.html#17250" class="Bound">o</a><a id="17342" class="Symbol">)</a>
<a id="17344" href="Data.Nat.DivMod.html#17226" class="Function">m%n*o≡m*o%[n*o]</a> <a id="17360" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17362" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17364" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17366" class="Symbol">=</a> <a id="17368" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="17385" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17387" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17389" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17391" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17393" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>                         <a id="17419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="17422" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17427" class="Symbol">(</a><a id="17428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="17431" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17432" class="Symbol">)</a> <a id="17434" class="Symbol">(</a><a id="17435" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="17447" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17449" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17450" class="Symbol">)</a> <a id="17452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17456" class="Symbol">(</a><a id="17457" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17459" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17461" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17463" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17465" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17467" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17469" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17470" class="Symbol">)</a> <a id="17472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17474" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>               <a id="17490" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="17493" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="17506" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17508" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17510" class="Symbol">(</a><a id="17511" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17513" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17515" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17517" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17519" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17520" class="Symbol">)</a> <a id="17522" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17526" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17528" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17530" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17532" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17534" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17536" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17538" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17540" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17542" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17544" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17546" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>             <a id="17560" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17563" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17568" class="Symbol">(λ</a> <a id="17571" href="Data.Nat.DivMod.html#17571" class="Bound">#</a> <a id="17573" class="Symbol">→</a> <a id="17575" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17577" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17579" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17581" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17583" href="Data.Nat.DivMod.html#17571" class="Bound">#</a> <a id="17585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17587" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17589" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17591" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17592" class="Symbol">)</a> <a id="17594" class="Symbol">(</a><a id="17595" href="Data.Nat.DivMod.html#12791" class="Function">m*n/o*n≡m/o</a> <a id="17607" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17609" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17611" href="Data.Nat.DivMod.html#17362" class="Bound">n</a><a id="17612" class="Symbol">)</a> <a id="17614" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17618" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17622" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17624" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17626" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17628" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17630" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17632" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17634" class="Symbol">(</a><a id="17635" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17637" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17639" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17640" class="Symbol">)</a> <a id="17642" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17644" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17646" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17648" href="Data.Nat.DivMod.html#17364" class="Bound">o</a>   <a id="17652" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="17655" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17660" class="Symbol">(</a><a id="17661" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17663" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17665" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17667" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="17669" class="Symbol">)</a> <a id="17671" class="Symbol">(</a><a id="17672" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="17680" class="Symbol">(</a><a id="17681" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17683" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17685" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17687" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17689" class="Symbol">(</a><a id="17690" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17692" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17694" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17695" class="Symbol">))</a> <a id="17698" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17700" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17701" class="Symbol">)</a> <a id="17703" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="17707" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17709" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17711" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17713" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17715" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17717" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17719" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17721" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="17723" class="Symbol">(</a><a id="17724" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17726" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17728" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17729" class="Symbol">)</a> <a id="17731" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17733" class="Symbol">(</a><a id="17734" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17736" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17738" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17739" class="Symbol">)</a> <a id="17741" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="17744" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17759" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17761" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17762" class="Symbol">)</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17767" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17769" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17770" class="Symbol">)</a> <a id="17772" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="17776" href="Data.Nat.DivMod.html#17360" class="Bound">m</a> <a id="17778" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17780" href="Data.Nat.DivMod.html#17364" class="Bound">o</a> <a id="17782" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17784" class="Symbol">(</a><a id="17785" href="Data.Nat.DivMod.html#17362" class="Bound">n</a> <a id="17787" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17789" href="Data.Nat.DivMod.html#17364" class="Bound">o</a><a id="17790" class="Symbol">)</a>                   <a id="17810" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m*n+o]%[p*n]≡[m*n]%[p*n]+o"></a><a id="17813" href="Data.Nat.DivMod.html#17813" class="Function">[m*n+o]%[p*n]≡[m*n]%[p*n]+o</a> <a id="17841" class="Symbol">:</a> <a id="17843" class="Symbol">∀</a> <a id="17845" href="Data.Nat.DivMod.html#17845" class="Bound">m</a> <a id="17847" class="Symbol">{</a><a id="17848" href="Data.Nat.DivMod.html#17848" class="Bound">n</a> <a id="17850" href="Data.Nat.DivMod.html#17850" class="Bound">o</a><a id="17851" class="Symbol">}</a> <a id="17853" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17855" class="Symbol">.{{</a><a id="17858" href="Data.Nat.DivMod.html#17858" class="Bound">_</a> <a id="17860" class="Symbol">:</a> <a id="17862" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="17870" class="Symbol">(</a><a id="17871" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17873" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17875" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17876" class="Symbol">)}}</a> <a id="17880" class="Symbol">→</a> <a id="17882" href="Data.Nat.DivMod.html#17850" class="Bound">o</a> <a id="17884" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="17886" href="Data.Nat.DivMod.html#17848" class="Bound">n</a> <a id="17888" class="Symbol">→</a>
                              <a id="17920" class="Symbol">(</a><a id="17921" href="Data.Nat.DivMod.html#17845" class="Bound">m</a> <a id="17923" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17925" href="Data.Nat.DivMod.html#17848" class="Bound">n</a> <a id="17927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17929" href="Data.Nat.DivMod.html#17850" class="Bound">o</a><a id="17930" class="Symbol">)</a> <a id="17932" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17934" class="Symbol">(</a><a id="17935" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17937" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17939" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17940" class="Symbol">)</a> <a id="17942" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17944" class="Symbol">(</a><a id="17945" href="Data.Nat.DivMod.html#17845" class="Bound">m</a> <a id="17947" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17949" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17950" class="Symbol">)</a> <a id="17952" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="17954" class="Symbol">(</a><a id="17955" href="Data.Nat.DivMod.html#17853" class="Bound">p</a> <a id="17957" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="17959" href="Data.Nat.DivMod.html#17848" class="Bound">n</a><a id="17960" class="Symbol">)</a> <a id="17962" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17964" href="Data.Nat.DivMod.html#17850" class="Bound">o</a>
<a id="17966" href="Data.Nat.DivMod.html#17813" class="Function">[m*n+o]%[p*n]≡[m*n]%[p*n]+o</a> <a id="17994" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="17996" class="Symbol">{</a><a id="17997" href="Data.Nat.DivMod.html#17997" class="Bound">n</a><a id="17998" class="Symbol">}</a> <a id="18000" class="Symbol">{</a><a id="18001" href="Data.Nat.DivMod.html#18001" class="Bound">o</a><a id="18002" class="Symbol">}</a> <a id="18004" href="Data.Nat.DivMod.html#18004" class="Bound">p</a><a id="18005" class="Symbol">@(</a><a id="18007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18011" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a><a id="18014" class="Symbol">)</a> <a id="18016" href="Data.Nat.DivMod.html#18016" class="Bound">o&lt;n</a> <a id="18020" class="Symbol">=</a> <a id="18022" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="18039" class="Symbol">(</a><a id="18040" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18043" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18045" href="Data.Nat.DivMod.html#18001" class="Bound">o</a><a id="18046" class="Symbol">)</a> <a id="18048" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18050" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>           <a id="18063" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18066" href="Data.Nat.DivMod.html#4173" class="Function">%-distribˡ-+</a> <a id="18079" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18082" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18084" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18087" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18091" class="Symbol">(</a><a id="18092" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18095" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18097" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18100" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18102" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18104" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18106" href="Data.Nat.DivMod.html#18279" class="Function">pn</a><a id="18108" class="Symbol">)</a> <a id="18110" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18112" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18115" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18118" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18123" class="Symbol">(λ</a> <a id="18126" href="Data.Nat.DivMod.html#18126" class="Bound">#</a> <a id="18128" class="Symbol">→</a> <a id="18130" class="Symbol">(</a><a id="18131" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18134" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18136" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18139" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18141" href="Data.Nat.DivMod.html#18126" class="Bound">#</a><a id="18142" class="Symbol">)</a> <a id="18144" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18146" href="Data.Nat.DivMod.html#18279" class="Function">pn</a><a id="18148" class="Symbol">)</a> <a id="18150" class="Symbol">(</a><a id="18151" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="18161" class="Symbol">(</a><a id="18162" href="Data.Nat.Properties.html#29502" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="18172" href="Data.Nat.DivMod.html#18004" class="Bound">p</a> <a id="18174" href="Data.Nat.DivMod.html#18016" class="Bound">o&lt;n</a><a id="18177" class="Symbol">))</a> <a id="18180" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18184" class="Symbol">(</a><a id="18185" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18188" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18190" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18193" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18195" href="Data.Nat.DivMod.html#18001" class="Bound">o</a><a id="18196" class="Symbol">)</a> <a id="18198" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18200" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>      <a id="18208" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18211" href="Data.Nat.DivMod.html#3601" class="Function">m&lt;n⇒m%n≡m</a> <a id="18221" href="Data.Nat.DivMod.html#18454" class="Function">lem₂</a> <a id="18226" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18230" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18233" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18235" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18238" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18240" href="Data.Nat.DivMod.html#18001" class="Bound">o</a>             <a id="18254" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="18258" class="Keyword">where</a>
  <a id="18266" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18273" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18275" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>
  <a id="18279" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18282" class="Symbol">=</a> <a id="18284" href="Data.Nat.DivMod.html#18004" class="Bound">p</a> <a id="18286" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18288" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>

  <a id="18293" href="Data.Nat.DivMod.html#18293" class="Function">lem₁</a> <a id="18298" class="Symbol">:</a> <a id="18300" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18303" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18305" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18308" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="18310" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18314" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18316" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>
  <a id="18320" href="Data.Nat.DivMod.html#18293" class="Function">lem₁</a> <a id="18325" class="Symbol">=</a> <a id="18327" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="18337" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18340" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18342" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>     <a id="18349" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="18352" href="Data.Nat.DivMod.html#17226" class="Function">m%n*o≡m*o%[n*o]</a> <a id="18368" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18370" href="Data.Nat.DivMod.html#18004" class="Bound">p</a> <a id="18372" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18374" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="18380" class="Symbol">(</a><a id="18381" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18383" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18385" href="Data.Nat.DivMod.html#18004" class="Bound">p</a><a id="18386" class="Symbol">)</a> <a id="18388" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18390" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18392" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="18395" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="18405" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18407" class="Symbol">(</a><a id="18408" href="Data.Nat.Properties.html#14083" class="Function">m&lt;1+n⇒m≤n</a> <a id="18418" class="Symbol">(</a><a id="18419" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="18425" href="Data.Nat.DivMod.html#17994" class="Bound">m</a> <a id="18427" href="Data.Nat.DivMod.html#18004" class="Bound">p</a><a id="18428" class="Symbol">))</a> <a id="18431" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="18437" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18441" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18443" href="Data.Nat.DivMod.html#17997" class="Bound">n</a>     <a id="18449" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="18454" href="Data.Nat.DivMod.html#18454" class="Function">lem₂</a> <a id="18459" class="Symbol">:</a> <a id="18461" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18464" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18466" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18469" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18471" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18473" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="18475" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>
  <a id="18480" href="Data.Nat.DivMod.html#18454" class="Function">lem₂</a> <a id="18485" class="Symbol">=</a> <a id="18487" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="18504" href="Data.Nat.DivMod.html#18266" class="Function">mn</a> <a id="18507" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="18509" href="Data.Nat.DivMod.html#18279" class="Function">pn</a> <a id="18512" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18514" href="Data.Nat.DivMod.html#18001" class="Bound">o</a> <a id="18516" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="18519" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="18530" href="Data.Nat.DivMod.html#18293" class="Function">lem₁</a> <a id="18535" href="Data.Nat.DivMod.html#18016" class="Bound">o&lt;n</a> <a id="18539" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="18545" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18549" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18551" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18553" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18555" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18557" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18560" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18567" class="Symbol">(</a><a id="18568" href="Data.Nat.DivMod.html#18011" class="Bound">p-1</a> <a id="18572" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18574" href="Data.Nat.DivMod.html#17997" class="Bound">n</a><a id="18575" class="Symbol">)</a> <a id="18577" href="Data.Nat.DivMod.html#17997" class="Bound">n</a> <a id="18579" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="18585" href="Data.Nat.DivMod.html#18279" class="Function">pn</a>          <a id="18597" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="18600" class="Comment">------------------------------------------------------------------------</a>
<a id="18673" class="Comment">--  A specification of integer division.</a>

<a id="18715" class="Keyword">record</a> <a id="DivMod"></a><a id="18722" href="Data.Nat.DivMod.html#18722" class="Record">DivMod</a> <a id="18729" class="Symbol">(</a><a id="18730" href="Data.Nat.DivMod.html#18730" class="Bound">dividend</a> <a id="18739" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a> <a id="18747" class="Symbol">:</a> <a id="18749" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="18750" class="Symbol">)</a> <a id="18752" class="Symbol">:</a> <a id="18754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="18758" class="Keyword">where</a>
  <a id="18766" class="Keyword">constructor</a> <a id="result"></a><a id="18778" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a>
  <a id="18787" class="Keyword">field</a>
    <a id="DivMod.quotient"></a><a id="18797" href="Data.Nat.DivMod.html#18797" class="Field">quotient</a>  <a id="18807" class="Symbol">:</a> <a id="18809" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="DivMod.remainder"></a><a id="18815" href="Data.Nat.DivMod.html#18815" class="Field">remainder</a> <a id="18825" class="Symbol">:</a> <a id="18827" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18831" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a>
    <a id="DivMod.property"></a><a id="18843" href="Data.Nat.DivMod.html#18843" class="Field">property</a>  <a id="18853" class="Symbol">:</a> <a id="18855" href="Data.Nat.DivMod.html#18730" class="Bound">dividend</a> <a id="18864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18866" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="18870" href="Data.Nat.DivMod.html#18815" class="Field">remainder</a> <a id="18880" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18882" class="Field">quotient</a> <a id="18891" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="18893" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a>

  <a id="DivMod.nonZeroDivisor"></a><a id="18904" href="Data.Nat.DivMod.html#18904" class="Function">nonZeroDivisor</a> <a id="18919" class="Symbol">:</a> <a id="18921" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="18929" href="Data.Nat.DivMod.html#18739" class="Bound">divisor</a>
  <a id="18939" href="Data.Nat.DivMod.html#18904" class="Function">nonZeroDivisor</a> <a id="18954" class="Symbol">=</a> <a id="18956" href="Data.Fin.Properties.html#2985" class="Function">nonZeroIndex</a> <a id="18969" href="Data.Nat.DivMod.html#18815" class="Field">remainder</a>


<a id="18981" class="Keyword">infixl</a> <a id="18988" class="Number">7</a> <a id="18990" href="Data.Nat.DivMod.html#19012" class="Function Operator">_div_</a> <a id="18996" href="Data.Nat.DivMod.html#19085" class="Function Operator">_mod_</a> <a id="19002" href="Data.Nat.DivMod.html#19185" class="Function Operator">_divMod_</a>

<a id="_div_"></a><a id="19012" href="Data.Nat.DivMod.html#19012" class="Function Operator">_div_</a> <a id="19018" class="Symbol">:</a> <a id="19020" class="Symbol">(</a><a id="19021" href="Data.Nat.DivMod.html#19021" class="Bound">dividend</a> <a id="19030" href="Data.Nat.DivMod.html#19030" class="Bound">divisor</a> <a id="19038" class="Symbol">:</a> <a id="19040" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19041" class="Symbol">)</a> <a id="19043" class="Symbol">.{{</a><a id="19046" href="Data.Nat.DivMod.html#19046" class="Bound">_</a> <a id="19048" class="Symbol">:</a> <a id="19050" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="19058" href="Data.Nat.DivMod.html#19030" class="Bound">divisor</a><a id="19065" class="Symbol">}}</a> <a id="19068" class="Symbol">→</a> <a id="19070" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="19072" href="Data.Nat.DivMod.html#19012" class="Function Operator">_div_</a> <a id="19078" class="Symbol">=</a> <a id="19080" href="Data.Nat.Base.html#7102" class="Function Operator">_/_</a>

<a id="_mod_"></a><a id="19085" href="Data.Nat.DivMod.html#19085" class="Function Operator">_mod_</a> <a id="19091" class="Symbol">:</a> <a id="19093" class="Symbol">(</a><a id="19094" href="Data.Nat.DivMod.html#19094" class="Bound">dividend</a> <a id="19103" href="Data.Nat.DivMod.html#19103" class="Bound">divisor</a> <a id="19111" class="Symbol">:</a> <a id="19113" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19114" class="Symbol">)</a> <a id="19116" class="Symbol">.{{</a><a id="19119" href="Data.Nat.DivMod.html#19119" class="Bound">_</a> <a id="19121" class="Symbol">:</a> <a id="19123" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="19131" href="Data.Nat.DivMod.html#19103" class="Bound">divisor</a><a id="19138" class="Symbol">}}</a> <a id="19141" class="Symbol">→</a> <a id="19143" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="19147" href="Data.Nat.DivMod.html#19103" class="Bound">divisor</a>
<a id="19155" href="Data.Nat.DivMod.html#19155" class="Bound">m</a> <a id="19157" href="Data.Nat.DivMod.html#19085" class="Function Operator">mod</a> <a id="19161" href="Data.Nat.DivMod.html#19161" class="Bound">n</a> <a id="19163" class="Symbol">=</a> <a id="19165" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="19172" class="Symbol">(</a><a id="19173" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="19179" href="Data.Nat.DivMod.html#19155" class="Bound">m</a> <a id="19181" href="Data.Nat.DivMod.html#19161" class="Bound">n</a><a id="19182" class="Symbol">)</a>

<a id="_divMod_"></a><a id="19185" href="Data.Nat.DivMod.html#19185" class="Function Operator">_divMod_</a> <a id="19194" class="Symbol">:</a> <a id="19196" class="Symbol">(</a><a id="19197" href="Data.Nat.DivMod.html#19197" class="Bound">dividend</a> <a id="19206" href="Data.Nat.DivMod.html#19206" class="Bound">divisor</a> <a id="19214" class="Symbol">:</a> <a id="19216" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="19217" class="Symbol">)</a> <a id="19219" class="Symbol">.{{</a><a id="19222" href="Data.Nat.DivMod.html#19222" class="Bound">_</a> <a id="19224" class="Symbol">:</a> <a id="19226" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="19234" href="Data.Nat.DivMod.html#19206" class="Bound">divisor</a><a id="19241" class="Symbol">}}</a> <a id="19244" class="Symbol">→</a>
           <a id="19257" href="Data.Nat.DivMod.html#18722" class="Record">DivMod</a> <a id="19264" href="Data.Nat.DivMod.html#19197" class="Bound">dividend</a> <a id="19273" href="Data.Nat.DivMod.html#19206" class="Bound">divisor</a>
<a id="19281" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19283" href="Data.Nat.DivMod.html#19185" class="Function Operator">divMod</a> <a id="19290" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19292" class="Symbol">=</a> <a id="19294" href="Data.Nat.DivMod.html#18778" class="InductiveConstructor">result</a> <a id="19301" class="Symbol">(</a><a id="19302" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19304" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="19306" href="Data.Nat.DivMod.html#19290" class="Bound">n</a><a id="19307" class="Symbol">)</a> <a id="19309" class="Symbol">(</a><a id="19310" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19312" href="Data.Nat.DivMod.html#19085" class="Function Operator">mod</a> <a id="19316" href="Data.Nat.DivMod.html#19290" class="Bound">n</a><a id="19317" class="Symbol">)</a> <a id="19319" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="19321" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="19338" href="Data.Nat.DivMod.html#19281" class="Bound">m</a>                               <a id="19370" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="19374" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="19388" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19390" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19392" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="19396" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19398" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="19400" href="Data.Nat.DivMod.html#19290" class="Bound">n</a>                <a id="19417" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19419" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a>  <a id="19428" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="19431" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19436" class="Symbol">(</a><a id="19437" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="19440" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a><a id="19447" class="Symbol">)</a> <a id="19449" class="Symbol">(</a><a id="19450" href="Data.Fin.Properties.html#7772" class="Function">toℕ-fromℕ&lt;</a> <a id="19461" href="Data.Nat.DivMod.html#19538" class="Function">[m%n]&lt;n</a><a id="19468" class="Symbol">)</a> <a id="19470" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="19474" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="19478" class="Symbol">(</a><a id="19479" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a> <a id="19486" href="Data.Nat.DivMod.html#19538" class="Function">[m%n]&lt;n</a><a id="19493" class="Symbol">)</a> <a id="19495" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19497" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a>  <a id="19506" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="19510" class="Keyword">where</a> <a id="19516" href="Data.Nat.DivMod.html#19516" class="Function">[m/n]*n</a> <a id="19524" class="Symbol">=</a> <a id="19526" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19528" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="19530" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19534" href="Data.Nat.DivMod.html#19290" class="Bound">n</a> <a id="19536" class="Symbol">;</a> <a id="19538" href="Data.Nat.DivMod.html#19538" class="Function">[m%n]&lt;n</a> <a id="19546" class="Symbol">=</a> <a id="19548" href="Data.Nat.DivMod.html#3227" class="Function">m%n&lt;n</a> <a id="19554" href="Data.Nat.DivMod.html#19281" class="Bound">m</a> <a id="19556" href="Data.Nat.DivMod.html#19290" class="Bound">n</a></pre></body></html>


==> anc/html/Data.Nat.Divisibility.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.Nat.Divisibility.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Divisibility.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definition of divisibility</a>
<a id="141" class="Comment">------------------------------------------------------------------------</a>

<a id="215" class="Comment">-- The definition of divisibility is split out from</a>
<a id="267" class="Comment">-- `Data.Nat.Divisibility` to avoid a dependency cycle with</a>
<a id="327" class="Comment">-- `Data.Nat.DivMod`.</a>

<a id="350" class="Symbol">{-#</a> <a id="354" class="Keyword">OPTIONS</a> <a id="362" class="Pragma">--cubical-compatible</a> <a id="383" class="Pragma">--safe</a> <a id="390" class="Symbol">#-}</a>

<a id="395" class="Keyword">module</a> <a id="402" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a> <a id="429" class="Keyword">where</a>

<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="470" class="Symbol">;</a> <a id="472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="475" class="Symbol">;</a> <a id="477" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="480" class="Symbol">;</a> <a id="482" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="725" class="Symbol">)</a>


<a id="729" class="Keyword">private</a>
  <a id="739" class="Keyword">variable</a> <a id="748" href="Data.Nat.Divisibility.Core.html#748" class="Generalizable">m</a> <a id="750" href="Data.Nat.Divisibility.Core.html#750" class="Generalizable">n</a> <a id="752" href="Data.Nat.Divisibility.Core.html#752" class="Generalizable">o</a> <a id="754" href="Data.Nat.Divisibility.Core.html#754" class="Generalizable">p</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="761" class="Comment">------------------------------------------------------------------------</a>
<a id="834" class="Comment">-- Main definition</a>
<a id="853" class="Comment">--</a>
<a id="856" class="Comment">-- m ∣ n is inhabited iff m divides n. Some sources, like Hardy and</a>
<a id="924" class="Comment">-- Wright&#39;s &quot;An Introduction to the Theory of Numbers&quot;, require m to</a>
<a id="993" class="Comment">-- be non-zero. However, some things become a bit nicer if m is</a>
<a id="1057" class="Comment">-- allowed to be zero. For instance, _∣_ becomes a partial order, and</a>
<a id="1127" class="Comment">-- the gcd of 0 and 0 becomes defined.</a>

<a id="1167" class="Keyword">infix</a> <a id="1173" class="Number">4</a> <a id="1175" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a> <a id="1179" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">_∤_</a>

<a id="1184" class="Keyword">record</a> <a id="_∣_"></a><a id="1191" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Data.Nat.Divisibility.Core.html#1196" class="Bound">m</a> <a id="1198" href="Data.Nat.Divisibility.Core.html#1198" class="Bound">n</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">:</a> <a id="1207" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1211" class="Keyword">where</a>
  <a id="1219" class="Keyword">constructor</a> <a id="divides"></a><a id="1231" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a>
  <a id="1241" class="Keyword">field</a> <a id="_∣_.quotient"></a><a id="1247" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1256" class="Symbol">:</a> <a id="1258" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="_∣_.equality"></a><a id="1268" href="Data.Nat.Divisibility.Core.html#1268" class="Field">equality</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Data.Nat.Divisibility.Core.html#1198" class="Bound">n</a> <a id="1281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1283" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1292" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1294" href="Data.Nat.Divisibility.Core.html#1196" class="Bound">m</a>

<a id="_∤_"></a><a id="1297" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">_∤_</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1307" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1309" class="Symbol">_</a>
<a id="1311" href="Data.Nat.Divisibility.Core.html#1311" class="Bound">m</a> <a id="1313" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">∤</a> <a id="1315" href="Data.Nat.Divisibility.Core.html#1315" class="Bound">n</a> <a id="1317" class="Symbol">=</a> <a id="1319" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Data.Nat.Divisibility.Core.html#1311" class="Bound">m</a> <a id="1324" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1326" href="Data.Nat.Divisibility.Core.html#1315" class="Bound">n</a><a id="1327" class="Symbol">)</a>

<a id="1330" class="Comment">-- Smart constructor</a>

<a id="1352" class="Keyword">pattern</a> <a id="divides-refl"></a><a id="1360" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="1373" href="Data.Nat.Divisibility.Core.html#1385" class="Bound">q</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="1385" href="Data.Nat.Divisibility.Core.html#1385" class="Bound">q</a> <a id="1387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1393" class="Keyword">open</a> <a id="1398" href="Data.Nat.Divisibility.Core.html#1191" class="Module Operator">_∣_</a> <a id="1402" class="Keyword">using</a> <a id="1408" class="Symbol">(</a><a id="1409" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a><a id="1417" class="Symbol">)</a> <a id="1419" class="Keyword">public</a>

<a id="1427" class="Comment">------------------------------------------------------------------------</a>
<a id="1500" class="Comment">-- Restricted divisor relation</a>

<a id="1532" class="Comment">-- Relation for having a non-trivial divisor below a given bound.</a>
<a id="1598" class="Comment">-- Useful when reasoning about primality.</a>
<a id="1640" class="Keyword">infix</a> <a id="1646" class="Number">10</a> <a id="1649" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">_HasNonTrivialDivisorLessThan_</a>

<a id="1681" class="Keyword">record</a> <a id="_HasNonTrivialDivisorLessThan_"></a><a id="1688" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">_HasNonTrivialDivisorLessThan_</a> <a id="1719" class="Symbol">(</a><a id="1720" href="Data.Nat.Divisibility.Core.html#1720" class="Bound">m</a> <a id="1722" href="Data.Nat.Divisibility.Core.html#1722" class="Bound">n</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1727" class="Symbol">)</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1735" class="Keyword">where</a>
  <a id="1743" class="Keyword">constructor</a> <a id="hasNonTrivialDivisor"></a><a id="1755" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a>
  <a id="1778" class="Keyword">field</a>
    <a id="1788" class="Symbol">{</a><a id="_HasNonTrivialDivisorLessThan_.divisor"></a><a id="1789" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a><a id="1796" class="Symbol">}</a>       <a id="1804" class="Symbol">:</a> <a id="1806" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1812" class="Symbol">.{{</a><a id="_HasNonTrivialDivisorLessThan_.nontrivial"></a><a id="1815" href="Data.Nat.Divisibility.Core.html#1815" class="Field">nontrivial</a><a id="1825" class="Symbol">}}</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="1841" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a>
    <a id="_HasNonTrivialDivisorLessThan_.divisor-&lt;"></a><a id="1853" href="Data.Nat.Divisibility.Core.html#1853" class="Field">divisor-&lt;</a>       <a id="1869" class="Symbol">:</a> <a id="1871" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a> <a id="1879" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1881" href="Data.Nat.Divisibility.Core.html#1722" class="Bound">n</a>
    <a id="_HasNonTrivialDivisorLessThan_.divisor-∣"></a><a id="1887" href="Data.Nat.Divisibility.Core.html#1887" class="Field">divisor-∣</a>       <a id="1903" class="Symbol">:</a> <a id="1905" href="Data.Nat.Divisibility.Core.html#1789" class="Field">divisor</a> <a id="1913" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1915" href="Data.Nat.Divisibility.Core.html#1720" class="Bound">m</a>

<a id="1918" class="Comment">------------------------------------------------------------------------</a>
<a id="1991" class="Comment">-- DEPRECATED NAMES</a>
<a id="2011" class="Comment">------------------------------------------------------------------------</a>
<a id="2084" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2155" class="Comment">-- not guaranteed.</a>

<a id="2175" class="Comment">-- Version 2.1</a>

<a id="*-pres-∣"></a><a id="2191" href="Data.Nat.Divisibility.Core.html#2191" class="Function">*-pres-∣</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Data.Nat.Divisibility.Core.html#752" class="Generalizable">o</a> <a id="2204" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2206" href="Data.Nat.Divisibility.Core.html#748" class="Generalizable">m</a> <a id="2208" class="Symbol">→</a> <a id="2210" href="Data.Nat.Divisibility.Core.html#754" class="Generalizable">p</a> <a id="2212" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2214" href="Data.Nat.Divisibility.Core.html#750" class="Generalizable">n</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Data.Nat.Divisibility.Core.html#752" class="Generalizable">o</a> <a id="2220" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2222" href="Data.Nat.Divisibility.Core.html#754" class="Generalizable">p</a> <a id="2224" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2226" href="Data.Nat.Divisibility.Core.html#748" class="Generalizable">m</a> <a id="2228" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2230" href="Data.Nat.Divisibility.Core.html#750" class="Generalizable">n</a>
<a id="2232" href="Data.Nat.Divisibility.Core.html#2191" class="Function">*-pres-∣</a> <a id="2241" class="Symbol">{</a><a id="2242" href="Data.Nat.Divisibility.Core.html#2242" class="Bound">o</a><a id="2243" class="Symbol">}</a> <a id="2245" class="Symbol">{</a><a id="2246" href="Data.Nat.Divisibility.Core.html#2246" class="Bound">m</a><a id="2247" class="Symbol">@</a><a id="2248" class="DottedPattern Symbol">.(</a><a id="2250" href="Data.Nat.Divisibility.Core.html#2289" class="DottedPattern Bound">q</a> <a id="2252" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="2254" href="Data.Nat.Divisibility.Core.html#2242" class="DottedPattern Bound">o</a><a id="2255" class="DottedPattern Symbol">)</a><a id="2256" class="Symbol">}</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Data.Nat.Divisibility.Core.html#2259" class="Bound">p</a><a id="2260" class="Symbol">}</a> <a id="2262" class="Symbol">{</a><a id="2263" href="Data.Nat.Divisibility.Core.html#2263" class="Bound">n</a><a id="2264" class="Symbol">@</a><a id="2265" class="DottedPattern Symbol">.(</a><a id="2267" href="Data.Nat.Divisibility.Core.html#2306" class="DottedPattern Bound">r</a> <a id="2269" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="2271" href="Data.Nat.Divisibility.Core.html#2259" class="DottedPattern Bound">p</a><a id="2272" class="DottedPattern Symbol">)</a><a id="2273" class="Symbol">}</a> <a id="2275" class="Symbol">(</a><a id="2276" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="2289" href="Data.Nat.Divisibility.Core.html#2289" class="Bound">q</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="2306" href="Data.Nat.Divisibility.Core.html#2306" class="Bound">r</a><a id="2307" class="Symbol">)</a> <a id="2309" class="Symbol">=</a>
  <a id="2313" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.Nat.Divisibility.Core.html#2289" class="Bound">q</a> <a id="2324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2326" href="Data.Nat.Divisibility.Core.html#2306" class="Bound">r</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="2354" href="Data.Nat.Divisibility.Core.html#2289" class="Bound">q</a> <a id="2356" href="Data.Nat.Divisibility.Core.html#2242" class="Bound">o</a> <a id="2358" href="Data.Nat.Divisibility.Core.html#2306" class="Bound">r</a> <a id="2360" href="Data.Nat.Divisibility.Core.html#2259" class="Bound">p</a><a id="2361" class="Symbol">)</a>

<a id="2364" class="Symbol">{-#</a> <a id="2368" class="Keyword">WARNING_ON_USAGE</a> <a id="2385" class="Pragma">*-pres-∣</a>
<a id="2394" class="String">&quot;Warning: *-pres-∣ was deprecated in v2.1.
 Please use Data.Nat.Divisibility.*-pres-∣ instead.&quot;</a>
<a id="2490" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Nat.Divisibility.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Divisibility (Data.Nat.Divisibility)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Divisibility</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Divisibility</a>
<a id="122" class="Comment">------------------------------------------------------------------------</a>

<a id="196" class="Symbol">{-#</a> <a id="200" class="Keyword">OPTIONS</a> <a id="208" class="Pragma">--cubical-compatible</a> <a id="229" class="Pragma">--safe</a> <a id="236" class="Symbol">#-}</a>

<a id="241" class="Keyword">module</a> <a id="248" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="270" class="Keyword">where</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Data.Nat.DivMod.html" class="Module">Data.Nat.DivMod</a>
  <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a><a id="353" class="Symbol">;</a> <a id="355" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a><a id="366" class="Symbol">;</a> <a id="368" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a><a id="384" class="Symbol">;</a> <a id="386" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a><a id="395" class="Symbol">)</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Function.Base.html" class="Module">Function.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="466" class="Symbol">;</a> <a id="468" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="471" class="Symbol">;</a> <a id="473" href="Function.Base.html#1657" class="Function">flip</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="518" class="Symbol">;</a> <a id="520" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Level.html" class="Module">Level</a> <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Level.html#521" class="Function">0ℓ</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="593" class="Symbol">as</a> <a id="596" class="Module">Dec</a> <a id="600" class="Keyword">using</a> <a id="606" class="Symbol">(</a><a id="607" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="610" class="Symbol">;</a> <a id="612" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="614" class="Symbol">)</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="679" class="Symbol">)</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="714" class="Keyword">using</a> <a id="720" class="Symbol">(</a><a id="721" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="724" class="Symbol">)</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="777" class="Symbol">;</a> <a id="779" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="827" class="Keyword">using</a> <a id="833" class="Symbol">(</a><a id="834" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="844" class="Symbol">;</a> <a id="846" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="860" class="Symbol">)</a>
<a id="862" class="Keyword">open</a> <a id="867" class="Keyword">import</a> <a id="874" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="904" class="Keyword">using</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="920" class="Symbol">;</a> <a id="922" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="932" class="Symbol">;</a> <a id="934" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="947" class="Symbol">;</a> <a id="949" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a> <a id="1002" class="Symbol">as</a> <a id="1005" class="Module">≲-Reasoning</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1095" class="Symbol">;</a> <a id="1097" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1100" class="Symbol">;</a> <a id="1102" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1106" class="Symbol">;</a> <a id="1108" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1113" class="Symbol">)</a>
<a id="1115" class="Keyword">open</a> <a id="1120" class="Keyword">import</a> <a id="1127" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="1160" class="Keyword">open</a> <a id="1165" class="Keyword">import</a> <a id="1172" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1223" class="Keyword">using</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1243" class="Symbol">;</a> <a id="1245" class="Keyword">module</a> <a id="1252" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1263" class="Symbol">)</a>

<a id="1266" class="Keyword">private</a>
  <a id="1276" class="Keyword">variable</a> <a id="1285" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="1287" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1289" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1291" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="1293" href="Data.Nat.Divisibility.html#1293" class="Generalizable">p</a> <a id="1295" class="Symbol">:</a> <a id="1297" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="1301" class="Comment">------------------------------------------------------------------------</a>
<a id="1374" class="Comment">-- Definition and derived properties</a>

<a id="1412" class="Keyword">open</a> <a id="1417" class="Keyword">import</a> <a id="1424" href="Data.Nat.Divisibility.Core.html" class="Module">Data.Nat.Divisibility.Core</a> <a id="1451" class="Keyword">public</a> <a id="1458" class="Keyword">hiding</a> <a id="1465" class="Symbol">(</a><a id="1466" href="Data.Nat.Divisibility.Core.html#2191" class="Function">*-pres-∣</a><a id="1474" class="Symbol">)</a>

<a id="quotient≢0"></a><a id="1477" href="Data.Nat.Divisibility.html#1477" class="Function">quotient≢0</a> <a id="1488" class="Symbol">:</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Data.Nat.Divisibility.html#1491" class="Bound">m∣n</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1499" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1501" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">→</a> <a id="1506" class="Symbol">.{{</a><a id="1509" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1517" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1518" class="Symbol">}}</a> <a id="1521" class="Symbol">→</a> <a id="1523" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1541" href="Data.Nat.Divisibility.html#1491" class="Bound">m∣n</a><a id="1544" class="Symbol">)</a>
<a id="1546" href="Data.Nat.Divisibility.html#1477" class="Function">quotient≢0</a> <a id="1557" href="Data.Nat.Divisibility.html#1557" class="Bound">m∣n</a> <a id="1561" class="Keyword">rewrite</a> <a id="1569" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="1582" href="Data.Nat.Divisibility.html#1557" class="Bound">m∣n</a> <a id="1586" class="Symbol">=</a> <a id="1588" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1608" href="Data.Nat.Divisibility.html#1557" class="Bound">m∣n</a><a id="1611" class="Symbol">)</a>

<a id="m∣n⇒n≡quotient*m"></a><a id="1614" href="Data.Nat.Divisibility.html#1614" class="Function">m∣n⇒n≡quotient*m</a> <a id="1631" class="Symbol">:</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Data.Nat.Divisibility.html#1634" class="Bound">m∣n</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1642" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1644" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1645" class="Symbol">)</a> <a id="1647" class="Symbol">→</a> <a id="1649" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1651" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1663" href="Data.Nat.Divisibility.html#1634" class="Bound">m∣n</a><a id="1666" class="Symbol">)</a> <a id="1668" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1670" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="1672" href="Data.Nat.Divisibility.html#1614" class="Function">m∣n⇒n≡quotient*m</a> <a id="1689" href="Data.Nat.Divisibility.html#1689" class="Bound">m∣n</a> <a id="1693" class="Symbol">=</a> <a id="1695" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="1708" href="Data.Nat.Divisibility.html#1689" class="Bound">m∣n</a>

<a id="m∣n⇒n≡m*quotient"></a><a id="1713" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="1730" class="Symbol">:</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Data.Nat.Divisibility.html#1733" class="Bound">m∣n</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1741" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1743" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">→</a> <a id="1748" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1752" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1754" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1766" href="Data.Nat.Divisibility.html#1733" class="Bound">m∣n</a><a id="1769" class="Symbol">)</a>
<a id="1771" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="1788" class="Symbol">{</a><a id="1789" class="Argument">m</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Data.Nat.Divisibility.html#1793" class="Bound">m</a><a id="1794" class="Symbol">}</a> <a id="1796" href="Data.Nat.Divisibility.html#1796" class="Bound">m∣n</a> <a id="1800" class="Keyword">rewrite</a> <a id="1808" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="1821" href="Data.Nat.Divisibility.html#1796" class="Bound">m∣n</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1844" href="Data.Nat.Divisibility.html#1796" class="Bound">m∣n</a><a id="1847" class="Symbol">)</a> <a id="1849" href="Data.Nat.Divisibility.html#1793" class="Bound">m</a>

<a id="quotient-∣"></a><a id="1852" href="Data.Nat.Divisibility.html#1852" class="Function">quotient-∣</a> <a id="1863" class="Symbol">:</a> <a id="1865" class="Symbol">(</a><a id="1866" href="Data.Nat.Divisibility.html#1866" class="Bound">m∣n</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1874" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1876" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">→</a> <a id="1881" class="Symbol">(</a><a id="1882" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="1891" href="Data.Nat.Divisibility.html#1866" class="Bound">m∣n</a><a id="1894" class="Symbol">)</a> <a id="1896" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1898" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="1900" href="Data.Nat.Divisibility.html#1852" class="Function">quotient-∣</a> <a id="1911" class="Symbol">{</a><a id="1912" class="Argument">m</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.Nat.Divisibility.html#1916" class="Bound">m</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Data.Nat.Divisibility.html#1919" class="Bound">m∣n</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="1933" href="Data.Nat.Divisibility.html#1916" class="Bound">m</a> <a id="1935" class="Symbol">(</a><a id="1936" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="1953" href="Data.Nat.Divisibility.html#1919" class="Bound">m∣n</a><a id="1956" class="Symbol">)</a>

<a id="quotient&gt;1"></a><a id="1959" href="Data.Nat.Divisibility.html#1959" class="Function">quotient&gt;1</a> <a id="1970" class="Symbol">:</a> <a id="1972" class="Symbol">(</a><a id="1973" href="Data.Nat.Divisibility.html#1973" class="Bound">m∣n</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1981" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="1983" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">→</a> <a id="1988" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="1990" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1992" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="1994" class="Symbol">→</a> <a id="1996" class="Number">1</a> <a id="1998" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2000" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2009" href="Data.Nat.Divisibility.html#1973" class="Bound">m∣n</a>
<a id="2013" href="Data.Nat.Divisibility.html#1959" class="Function">quotient&gt;1</a> <a id="2024" class="Symbol">{</a><a id="2025" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a><a id="2026" class="Symbol">}</a> <a id="2028" class="Symbol">{</a><a id="2029" href="Data.Nat.Divisibility.html#2029" class="Bound">n</a><a id="2030" class="Symbol">}</a> <a id="2032" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a> <a id="2036" href="Data.Nat.Divisibility.html#2036" class="Bound">m&lt;n</a> <a id="2040" class="Symbol">=</a> <a id="2042" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="2054" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2056" class="Number">1</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2068" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a><a id="2071" class="Symbol">)</a> <a id="2073" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2075" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="2092" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2094" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2096" class="Number">1</a>        <a id="2105" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2108" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="2120" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2128" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a>            <a id="2141" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="2144" href="Data.Nat.Divisibility.html#2036" class="Bound">m&lt;n</a> <a id="2148" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="2154" href="Data.Nat.Divisibility.html#2029" class="Bound">n</a>            <a id="2167" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2170" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="2187" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2197" href="Data.Nat.Divisibility.html#2025" class="Bound">m</a> <a id="2199" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2201" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2210" href="Data.Nat.Divisibility.html#2032" class="Bound">m∣n</a> <a id="2214" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2218" class="Keyword">where</a> <a id="2224" class="Keyword">open</a> <a id="2229" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="quotient-&lt;"></a><a id="2242" href="Data.Nat.Divisibility.html#2242" class="Function">quotient-&lt;</a> <a id="2253" class="Symbol">:</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Data.Nat.Divisibility.html#2256" class="Bound">m∣n</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="2264" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2266" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="2267" class="Symbol">)</a> <a id="2269" class="Symbol">→</a> <a id="2271" class="Symbol">.{{</a><a id="2274" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="2285" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a><a id="2286" class="Symbol">}}</a> <a id="2289" class="Symbol">→</a> <a id="2291" class="Symbol">.{{</a><a id="2294" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2302" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="2303" class="Symbol">}}</a> <a id="2306" class="Symbol">→</a> <a id="2308" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2317" href="Data.Nat.Divisibility.html#2256" class="Bound">m∣n</a> <a id="2321" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2323" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="2325" href="Data.Nat.Divisibility.html#2242" class="Function">quotient-&lt;</a> <a id="2336" class="Symbol">{</a><a id="2337" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Data.Nat.Divisibility.html#2341" class="Bound">n</a><a id="2342" class="Symbol">}</a> <a id="2344" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a> <a id="2348" class="Symbol">=</a> <a id="2350" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="2365" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2374" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a>     <a id="2382" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="2385" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="2391" class="Symbol">(</a><a id="2392" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2401" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a><a id="2404" class="Symbol">)</a> <a id="2406" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.Nat.Base.html#4144" class="Function">nonTrivial⇒n&gt;1</a> <a id="2424" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a><a id="2425" class="Symbol">)</a> <a id="2427" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="2431" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2440" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a> <a id="2444" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2446" href="Data.Nat.Divisibility.html#2337" class="Bound">m</a> <a id="2448" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2451" href="Data.Nat.Divisibility.Core.html#1268" class="Field">_∣_.equality</a> <a id="2464" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a> <a id="2468" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2472" href="Data.Nat.Divisibility.html#2341" class="Bound">n</a>                <a id="2489" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2493" class="Keyword">where</a> <a id="2499" class="Keyword">open</a> <a id="2504" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a><a id="2515" class="Symbol">;</a> <a id="2517" class="Keyword">instance</a> <a id="2526" href="Data.Nat.Divisibility.html#2526" class="Function">_</a> <a id="2528" class="Symbol">=</a> <a id="2530" href="Data.Nat.Divisibility.html#1477" class="Function">quotient≢0</a> <a id="2541" href="Data.Nat.Divisibility.html#2344" class="Bound">m∣n</a>

<a id="2546" class="Comment">------------------------------------------------------------------------</a>
<a id="2619" class="Comment">-- Relating _/_ and quotient</a>

<a id="n/m≡quotient"></a><a id="2649" href="Data.Nat.Divisibility.html#2649" class="Function">n/m≡quotient</a> <a id="2662" class="Symbol">:</a> <a id="2664" class="Symbol">(</a><a id="2665" href="Data.Nat.Divisibility.html#2665" class="Bound">m∣n</a> <a id="2669" class="Symbol">:</a> <a id="2671" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="2673" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2675" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="2676" class="Symbol">)</a> <a id="2678" class="Symbol">.{{</a><a id="2681" href="Data.Nat.Divisibility.html#2681" class="Bound">_</a> <a id="2683" class="Symbol">:</a> <a id="2685" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2693" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a><a id="2694" class="Symbol">}}</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="2701" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="2703" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="2705" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2707" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="2716" href="Data.Nat.Divisibility.html#2665" class="Bound">m∣n</a>
<a id="2720" href="Data.Nat.Divisibility.html#2649" class="Function">n/m≡quotient</a> <a id="2733" class="Symbol">{</a><a id="2734" class="Argument">m</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Data.Nat.Divisibility.html#2738" class="Bound">m</a><a id="2739" class="Symbol">}</a> <a id="2741" class="Symbol">(</a><a id="2742" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="2755" href="Data.Nat.Divisibility.html#2755" class="Bound">q</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">=</a> <a id="2760" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="2768" href="Data.Nat.Divisibility.html#2755" class="Bound">q</a> <a id="2770" href="Data.Nat.Divisibility.html#2738" class="Bound">m</a>

<a id="2773" class="Comment">------------------------------------------------------------------------</a>
<a id="2846" class="Comment">-- Relationship with _%_</a>

<a id="m%n≡0⇒n∣m"></a><a id="2872" href="Data.Nat.Divisibility.html#2872" class="Function">m%n≡0⇒n∣m</a> <a id="2882" class="Symbol">:</a> <a id="2884" class="Symbol">∀</a> <a id="2886" href="Data.Nat.Divisibility.html#2886" class="Bound">m</a> <a id="2888" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a> <a id="2890" class="Symbol">.{{</a><a id="2893" href="Data.Nat.Divisibility.html#2893" class="Bound">_</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2905" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a><a id="2906" class="Symbol">}}</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="Data.Nat.Divisibility.html#2886" class="Bound">m</a> <a id="2913" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="2915" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a> <a id="2917" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2919" class="Number">0</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Data.Nat.Divisibility.html#2888" class="Bound">n</a> <a id="2925" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2927" href="Data.Nat.Divisibility.html#2886" class="Bound">m</a>
<a id="2929" href="Data.Nat.Divisibility.html#2872" class="Function">m%n≡0⇒n∣m</a> <a id="2939" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="2941" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="2943" href="Data.Nat.Divisibility.html#2943" class="Bound">eq</a> <a id="2946" class="Symbol">=</a> <a id="2948" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="2959" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="2961" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a><a id="2962" class="Symbol">)</a> <a id="2964" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2966" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2974" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a>                <a id="2991" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2994" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="3008" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="3010" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="3012" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3016" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="3018" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3020" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="3022" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3024" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a>  <a id="3033" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3036" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3045" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a><a id="3052" class="Symbol">)</a> <a id="3054" href="Data.Nat.Divisibility.html#2943" class="Bound">eq</a> <a id="3057" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3061" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a>          <a id="3078" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3082" class="Keyword">where</a> <a id="3088" class="Keyword">open</a> <a id="3093" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="3104" class="Symbol">;</a> <a id="3106" href="Data.Nat.Divisibility.html#3106" class="Function">[m/n]*n</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Data.Nat.Divisibility.html#2939" class="Bound">m</a> <a id="3118" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="3120" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a> <a id="3122" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3124" href="Data.Nat.Divisibility.html#2941" class="Bound">n</a>

<a id="n∣m⇒m%n≡0"></a><a id="3127" href="Data.Nat.Divisibility.html#3127" class="Function">n∣m⇒m%n≡0</a> <a id="3137" class="Symbol">:</a> <a id="3139" class="Symbol">∀</a> <a id="3141" href="Data.Nat.Divisibility.html#3141" class="Bound">m</a> <a id="3143" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a> <a id="3145" class="Symbol">.{{</a><a id="3148" href="Data.Nat.Divisibility.html#3148" class="Bound">_</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3160" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a><a id="3161" class="Symbol">}}</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a> <a id="3168" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3170" href="Data.Nat.Divisibility.html#3141" class="Bound">m</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Data.Nat.Divisibility.html#3141" class="Bound">m</a> <a id="3176" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3178" href="Data.Nat.Divisibility.html#3143" class="Bound">n</a> <a id="3180" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3182" class="Number">0</a>
<a id="3184" href="Data.Nat.Divisibility.html#3127" class="Function">n∣m⇒m%n≡0</a> <a id="3194" class="DottedPattern Symbol">.(</a><a id="3196" href="Data.Nat.Divisibility.html#3219" class="DottedPattern Bound">q</a> <a id="3198" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="3200" href="Data.Nat.Divisibility.html#3203" class="DottedPattern Bound">n</a><a id="3201" class="DottedPattern Symbol">)</a> <a id="3203" href="Data.Nat.Divisibility.html#3203" class="Bound">n</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="3219" href="Data.Nat.Divisibility.html#3219" class="Bound">q</a><a id="3220" class="Symbol">)</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Data.Nat.DivMod.html#3132" class="Function">m*n%n≡0</a> <a id="3232" href="Data.Nat.Divisibility.html#3219" class="Bound">q</a> <a id="3234" href="Data.Nat.Divisibility.html#3203" class="Bound">n</a>

<a id="m%n≡0⇔n∣m"></a><a id="3237" href="Data.Nat.Divisibility.html#3237" class="Function">m%n≡0⇔n∣m</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">∀</a> <a id="3251" href="Data.Nat.Divisibility.html#3251" class="Bound">m</a> <a id="3253" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a> <a id="3255" class="Symbol">.{{</a><a id="3258" href="Data.Nat.Divisibility.html#3258" class="Bound">_</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3270" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a><a id="3271" class="Symbol">}}</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Data.Nat.Divisibility.html#3251" class="Bound">m</a> <a id="3278" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="3280" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a> <a id="3282" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3284" class="Number">0</a> <a id="3286" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3288" href="Data.Nat.Divisibility.html#3253" class="Bound">n</a> <a id="3290" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3292" href="Data.Nat.Divisibility.html#3251" class="Bound">m</a>
<a id="3294" href="Data.Nat.Divisibility.html#3237" class="Function">m%n≡0⇔n∣m</a> <a id="3304" href="Data.Nat.Divisibility.html#3304" class="Bound">m</a> <a id="3306" href="Data.Nat.Divisibility.html#3306" class="Bound">n</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Data.Nat.Divisibility.html#2872" class="Function">m%n≡0⇒n∣m</a> <a id="3325" href="Data.Nat.Divisibility.html#3304" class="Bound">m</a> <a id="3327" href="Data.Nat.Divisibility.html#3306" class="Bound">n</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Data.Nat.Divisibility.html#3127" class="Function">n∣m⇒m%n≡0</a> <a id="3341" href="Data.Nat.Divisibility.html#3304" class="Bound">m</a> <a id="3343" href="Data.Nat.Divisibility.html#3306" class="Bound">n</a><a id="3344" class="Symbol">)</a>

<a id="3347" class="Comment">------------------------------------------------------------------------</a>
<a id="3420" class="Comment">-- Properties of _∣_ and _≤_</a>

<a id="∣⇒≤"></a><a id="3450" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="3454" class="Symbol">:</a> <a id="3456" class="Symbol">.{{</a><a id="3459" href="Data.Nat.Divisibility.html#3459" class="Bound">_</a> <a id="3461" class="Symbol">:</a> <a id="3463" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3471" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="3472" class="Symbol">}}</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3479" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="3481" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="3483" class="Symbol">→</a> <a id="3485" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3487" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3489" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="3491" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="3495" class="Symbol">{</a><a id="3496" href="Data.Nat.Divisibility.html#3496" class="Bound">n</a><a id="3497" class="Symbol">@</a><a id="3498" class="DottedPattern Symbol">.(</a><a id="3500" href="Data.Nat.Divisibility.html#3526" class="DottedPattern Bound">q</a> <a id="3502" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="3504" href="Data.Nat.Divisibility.html#3509" class="DottedPattern Bound">m</a><a id="3505" class="DottedPattern Symbol">)</a><a id="3506" class="Symbol">}</a> <a id="3508" class="Symbol">{</a><a id="3509" href="Data.Nat.Divisibility.html#3509" class="Bound">m</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="3526" href="Data.Nat.Divisibility.html#3526" class="Bound">q</a><a id="3527" class="Symbol">@(</a><a id="3529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3533" href="Data.Nat.Divisibility.html#3533" class="Bound">p</a><a id="3534" class="Symbol">))</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="3545" href="Data.Nat.Divisibility.html#3509" class="Bound">m</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Data.Nat.Divisibility.html#3533" class="Bound">p</a> <a id="3550" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3552" href="Data.Nat.Divisibility.html#3509" class="Bound">m</a><a id="3553" class="Symbol">)</a>

<a id="&gt;⇒∤"></a><a id="3556" href="Data.Nat.Divisibility.html#3556" class="Function">&gt;⇒∤</a> <a id="3560" class="Symbol">:</a> <a id="3562" class="Symbol">.{{</a><a id="3565" href="Data.Nat.Divisibility.html#3565" class="Bound">_</a> <a id="3567" class="Symbol">:</a> <a id="3569" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3577" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="3578" class="Symbol">}}</a> <a id="3581" class="Symbol">→</a> <a id="3583" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3585" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="3587" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="3593" href="Data.Nat.Divisibility.Core.html#1297" class="Function Operator">∤</a> <a id="3595" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="3597" href="Data.Nat.Divisibility.html#3556" class="Function">&gt;⇒∤</a> <a id="3601" class="Symbol">{</a><a id="3602" href="Data.Nat.Divisibility.html#3602" class="Bound">n</a><a id="3603" class="Symbol">@(</a><a id="3605" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3609" class="Symbol">_)}</a> <a id="3613" href="Data.Nat.Divisibility.html#3613" class="Bound">n&lt;m</a><a id="3616" class="Symbol">@(</a><a id="3618" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="3622" class="Symbol">_)</a> <a id="3625" href="Data.Nat.Divisibility.html#3625" class="Bound">m∣n</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="3650" href="Data.Nat.Divisibility.html#3625" class="Bound">m∣n</a><a id="3653" class="Symbol">)</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="3660" href="Data.Nat.Divisibility.html#3613" class="Bound">n&lt;m</a><a id="3663" class="Symbol">)</a>

<a id="3666" class="Comment">------------------------------------------------------------------------</a>
<a id="3739" class="Comment">-- _∣_ is a partial order</a>

<a id="3766" class="Comment">-- these could/should inherit from Algebra.Properties.Monoid.Divisibility</a>

<a id="∣-reflexive"></a><a id="3841" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a> <a id="3853" class="Symbol">:</a> <a id="3855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3859" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3861" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="3865" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a> <a id="3877" class="Symbol">{</a><a id="3878" href="Data.Nat.Divisibility.html#3878" class="Bound">n</a><a id="3879" class="Symbol">}</a> <a id="3881" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3886" class="Symbol">=</a> <a id="3888" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="3896" class="Number">1</a> <a id="3898" class="Symbol">(</a><a id="3899" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="3916" href="Data.Nat.Divisibility.html#3878" class="Bound">n</a><a id="3917" class="Symbol">))</a>

<a id="∣-refl"></a><a id="3921" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3940" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="3944" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="3951" class="Symbol">=</a> <a id="3953" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a> <a id="3965" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-trans"></a><a id="3971" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="3979" class="Symbol">:</a> <a id="3981" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3992" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="3996" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4018" href="Data.Nat.Divisibility.html#4018" class="Bound">p</a><a id="4019" class="Symbol">)</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4035" href="Data.Nat.Divisibility.html#4035" class="Bound">q</a><a id="4036" class="Symbol">)</a> <a id="4038" class="Symbol">=</a>
  <a id="4042" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Data.Nat.Divisibility.html#4035" class="Bound">q</a> <a id="4053" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4055" href="Data.Nat.Divisibility.html#4018" class="Bound">p</a><a id="4056" class="Symbol">)</a> <a id="4058" class="Symbol">(</a><a id="4059" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="4072" href="Data.Nat.Divisibility.html#4035" class="Bound">q</a> <a id="4074" href="Data.Nat.Divisibility.html#4018" class="Bound">p</a> <a id="4076" class="Symbol">_))</a>

<a id="∣-antisym"></a><a id="4081" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4091" class="Symbol">:</a> <a id="4093" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4111" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4115" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4125" class="Symbol">{</a><a id="4126" href="Data.Nat.Divisibility.html#4126" class="Bound">m</a><a id="4127" class="Symbol">}</a>     <a id="4133" class="Symbol">{</a><a id="4134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4138" class="Symbol">}</a>   <a id="4142" class="Symbol">_</a>  <a id="4145" href="Data.Nat.Divisibility.html#4145" class="Bound">q∣p</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="4168" href="Data.Nat.Divisibility.html#4145" class="Bound">q∣p</a>
<a id="4172" href="Data.Nat.Divisibility.html#4081" class="CatchallClause Function">∣-antisym</a><a id="4181" class="CatchallClause"> </a><a id="4182" class="CatchallClause Symbol">{</a><a id="4183" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="4187" class="CatchallClause Symbol">}</a><a id="4188" class="CatchallClause">  </a><a id="4190" class="CatchallClause Symbol">{</a><a id="4191" href="Data.Nat.Divisibility.html#4191" class="CatchallClause Bound">n</a><a id="4192" class="CatchallClause Symbol">}</a><a id="4193" class="CatchallClause">     </a><a id="4198" href="Data.Nat.Divisibility.html#4198" class="CatchallClause Bound">p∣q</a><a id="4201" class="CatchallClause">  </a><a id="4203" class="CatchallClause Symbol">_</a>  <a id="4206" class="Symbol">=</a> <a id="4208" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4212" class="Symbol">(</a><a id="4213" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="4230" href="Data.Nat.Divisibility.html#4198" class="Bound">p∣q</a><a id="4233" class="Symbol">)</a>
<a id="4235" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4245" class="Symbol">{</a><a id="4246" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4250" href="Data.Nat.Divisibility.html#4250" class="Bound">m</a><a id="4251" class="Symbol">}</a> <a id="4253" class="Symbol">{</a><a id="4254" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4258" href="Data.Nat.Divisibility.html#4258" class="Bound">n</a><a id="4259" class="Symbol">}</a> <a id="4261" href="Data.Nat.Divisibility.html#4261" class="Bound">p∣q</a> <a id="4265" href="Data.Nat.Divisibility.html#4265" class="Bound">q∣p</a> <a id="4269" class="Symbol">=</a> <a id="4271" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="4286" href="Data.Nat.Divisibility.html#4261" class="Bound">p∣q</a><a id="4289" class="Symbol">)</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="4296" href="Data.Nat.Divisibility.html#4265" class="Bound">q∣p</a><a id="4299" class="Symbol">)</a>

<a id="4302" class="Keyword">infix</a> <a id="4308" class="Number">4</a> <a id="4310" href="Data.Nat.Divisibility.html#4316" class="Function Operator">_∣?_</a>

<a id="_∣?_"></a><a id="4316" href="Data.Nat.Divisibility.html#4316" class="Function Operator">_∣?_</a> <a id="4321" class="Symbol">:</a> <a id="4323" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4333" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="4343" href="Data.Nat.Divisibility.html#4316" class="Function Operator">∣?</a> <a id="4346" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="4353" class="Symbol">=</a> <a id="4355" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4373" class="Number">0</a><a id="4374" class="Symbol">)</a>
<a id="4376" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="4382" href="Data.Nat.Divisibility.html#4316" class="Function Operator">∣?</a> <a id="4385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4389" href="Data.Nat.Divisibility.html#4389" class="Bound">m</a>  <a id="4392" class="Symbol">=</a> <a id="4394" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4397" class="Symbol">((λ())</a> <a id="4404" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4407" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="4431" class="Number">0</a><a id="4432" class="Symbol">))</a>
<a id="4435" href="Data.Nat.Divisibility.html#4435" class="Bound">n</a><a id="4436" class="Symbol">@(</a><a id="4438" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4442" class="Symbol">_)</a> <a id="4445" href="Data.Nat.Divisibility.html#4316" class="Function Operator">∣?</a> <a id="4448" href="Data.Nat.Divisibility.html#4448" class="Bound">m</a>  <a id="4451" class="Symbol">=</a> <a id="4453" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="4461" class="Symbol">(</a><a id="4462" href="Data.Nat.Divisibility.html#3237" class="Function">m%n≡0⇔n∣m</a> <a id="4472" href="Data.Nat.Divisibility.html#4448" class="Bound">m</a> <a id="4474" href="Data.Nat.Divisibility.html#4435" class="Bound">n</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Symbol">(</a><a id="4478" href="Data.Nat.Divisibility.html#4448" class="Bound">m</a> <a id="4480" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="4482" href="Data.Nat.Divisibility.html#4435" class="Bound">n</a> <a id="4484" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4486" class="Number">0</a><a id="4487" class="Symbol">)</a>

<a id="∣-isPreorder"></a><a id="4490" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a> <a id="4503" class="Symbol">:</a> <a id="4505" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4520" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4524" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a> <a id="4537" class="Symbol">=</a> <a id="4539" class="Keyword">record</a>
  <a id="4548" class="Symbol">{</a> <a id="4550" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4564" class="Symbol">=</a> <a id="4566" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="4582" class="Symbol">;</a> <a id="4584" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4598" class="Symbol">=</a> <a id="4600" href="Data.Nat.Divisibility.html#3841" class="Function">∣-reflexive</a>
  <a id="4614" class="Symbol">;</a> <a id="4616" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4630" class="Symbol">=</a> <a id="4632" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a>
  <a id="4642" class="Symbol">}</a>

<a id="∣-isPartialOrder"></a><a id="4645" href="Data.Nat.Divisibility.html#4645" class="Function">∣-isPartialOrder</a> <a id="4662" class="Symbol">:</a> <a id="4664" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4679" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4683" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a>
<a id="4687" href="Data.Nat.Divisibility.html#4645" class="Function">∣-isPartialOrder</a> <a id="4704" class="Symbol">=</a> <a id="4706" class="Keyword">record</a>
  <a id="4715" class="Symbol">{</a> <a id="4717" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4728" class="Symbol">=</a> <a id="4730" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a>
  <a id="4745" class="Symbol">;</a> <a id="4747" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4758" class="Symbol">=</a> <a id="4760" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a>
  <a id="4772" class="Symbol">}</a>

<a id="∣-preorder"></a><a id="4775" href="Data.Nat.Divisibility.html#4775" class="Function">∣-preorder</a> <a id="4786" class="Symbol">:</a> <a id="4788" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4797" href="Level.html#521" class="Function">0ℓ</a> <a id="4800" href="Level.html#521" class="Function">0ℓ</a> <a id="4803" href="Level.html#521" class="Function">0ℓ</a>
<a id="4806" href="Data.Nat.Divisibility.html#4775" class="Function">∣-preorder</a> <a id="4817" class="Symbol">=</a> <a id="4819" class="Keyword">record</a>
  <a id="4828" class="Symbol">{</a> <a id="4830" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4841" class="Symbol">=</a> <a id="4843" href="Data.Nat.Divisibility.html#4490" class="Function">∣-isPreorder</a>
  <a id="4858" class="Symbol">}</a>

<a id="∣-poset"></a><a id="4861" href="Data.Nat.Divisibility.html#4861" class="Function">∣-poset</a> <a id="4869" class="Symbol">:</a> <a id="4871" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4877" href="Level.html#521" class="Function">0ℓ</a> <a id="4880" href="Level.html#521" class="Function">0ℓ</a> <a id="4883" href="Level.html#521" class="Function">0ℓ</a>
<a id="4886" href="Data.Nat.Divisibility.html#4861" class="Function">∣-poset</a> <a id="4894" class="Symbol">=</a> <a id="4896" class="Keyword">record</a>
  <a id="4905" class="Symbol">{</a> <a id="4907" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4922" class="Symbol">=</a> <a id="4924" href="Data.Nat.Divisibility.html#4645" class="Function">∣-isPartialOrder</a>
  <a id="4943" class="Symbol">}</a>

<a id="4946" class="Comment">------------------------------------------------------------------------</a>
<a id="5019" class="Comment">-- A reasoning module for the _∣_ relation</a>

<a id="5063" class="Keyword">module</a> <a id="∣-Reasoning"></a><a id="5070" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a> <a id="5082" class="Keyword">where</a>
  <a id="5090" class="Keyword">private</a> <a id="5098" class="Keyword">module</a> <a id="∣-Reasoning.Base"></a><a id="5105" href="Data.Nat.Divisibility.html#5105" class="Module">Base</a> <a id="5110" class="Symbol">=</a> <a id="5112" href="Relation.Binary.Reasoning.Preorder.html" class="Module">≲-Reasoning</a> <a id="5124" href="Data.Nat.Divisibility.html#4775" class="Function">∣-preorder</a>

  <a id="5138" class="Keyword">open</a> <a id="5143" href="Data.Nat.Divisibility.html#5105" class="Module">Base</a> <a id="5148" class="Keyword">public</a>
    <a id="5159" class="Keyword">hiding</a> <a id="5166" class="Symbol">(</a><a id="5167" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="5173" class="Symbol">;</a> <a id="5175" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="5182" class="Symbol">;</a> <a id="5184" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="5192" class="Symbol">;</a> <a id="5194" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="5202" class="Symbol">;</a> <a id="5204" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a><a id="5210" class="Symbol">;</a> <a id="5212" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a><a id="5218" class="Symbol">)</a>
    <a id="5224" class="Keyword">renaming</a> <a id="5233" class="Symbol">(</a><a id="5234" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="5239" class="Symbol">to</a> <a id="5242" class="Function">∣-go</a><a id="5246" class="Symbol">)</a>

  <a id="5251" class="Keyword">open</a> <a id="5256" href="Relation.Binary.Reasoning.Syntax.html#6363" class="Module">∣-syntax</a> <a id="5265" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="5279" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="5293" href="Data.Nat.Divisibility.html#5242" class="Function">∣-go</a> <a id="5298" class="Keyword">public</a>


<a id="5307" class="Comment">------------------------------------------------------------------------</a>
<a id="5380" class="Comment">-- Simple properties of _∣_</a>

<a id="5409" class="Keyword">infix</a> <a id="5415" class="Number">10</a> <a id="5418" href="Data.Nat.Divisibility.html#5427" class="Function Operator">_∣0</a> <a id="5422" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣_</a>

<a id="_∣0"></a><a id="5427" href="Data.Nat.Divisibility.html#5427" class="Function Operator">_∣0</a> <a id="5431" class="Symbol">:</a> <a id="5433" class="Symbol">∀</a> <a id="5435" href="Data.Nat.Divisibility.html#5435" class="Bound">n</a> <a id="5437" class="Symbol">→</a> <a id="5439" href="Data.Nat.Divisibility.html#5435" class="Bound">n</a> <a id="5441" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5443" class="Number">0</a>
<a id="5445" href="Data.Nat.Divisibility.html#5445" class="Bound">n</a> <a id="5447" href="Data.Nat.Divisibility.html#5427" class="Function Operator">∣0</a> <a id="5450" class="Symbol">=</a> <a id="5452" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5465" class="Number">0</a>

<a id="0∣⇒≡0"></a><a id="5468" href="Data.Nat.Divisibility.html#5468" class="Function">0∣⇒≡0</a> <a id="5474" class="Symbol">:</a> <a id="5476" class="Number">0</a> <a id="5478" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5480" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5482" class="Symbol">→</a> <a id="5484" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5486" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5488" class="Number">0</a>
<a id="5490" href="Data.Nat.Divisibility.html#5468" class="Function">0∣⇒≡0</a> <a id="5496" class="Symbol">{</a><a id="5497" href="Data.Nat.Divisibility.html#5497" class="Bound">n</a><a id="5498" class="Symbol">}</a> <a id="5500" href="Data.Nat.Divisibility.html#5500" class="Bound">0∣n</a> <a id="5504" class="Symbol">=</a> <a id="5506" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="5516" class="Symbol">(</a><a id="5517" href="Data.Nat.Divisibility.html#5497" class="Bound">n</a> <a id="5519" href="Data.Nat.Divisibility.html#5427" class="Function Operator">∣0</a><a id="5521" class="Symbol">)</a> <a id="5523" href="Data.Nat.Divisibility.html#5500" class="Bound">0∣n</a>

<a id="1∣_"></a><a id="5528" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣_</a> <a id="5532" class="Symbol">:</a> <a id="5534" class="Symbol">∀</a> <a id="5536" href="Data.Nat.Divisibility.html#5536" class="Bound">n</a> <a id="5538" class="Symbol">→</a> <a id="5540" class="Number">1</a> <a id="5542" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5544" href="Data.Nat.Divisibility.html#5536" class="Bound">n</a>
<a id="5546" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣</a> <a id="5549" href="Data.Nat.Divisibility.html#5549" class="Bound">n</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="5561" href="Data.Nat.Divisibility.html#5549" class="Bound">n</a> <a id="5563" class="Symbol">(</a><a id="5564" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5568" class="Symbol">(</a><a id="5569" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="5581" href="Data.Nat.Divisibility.html#5549" class="Bound">n</a><a id="5582" class="Symbol">))</a>

<a id="∣1⇒≡1"></a><a id="5586" href="Data.Nat.Divisibility.html#5586" class="Function">∣1⇒≡1</a> <a id="5592" class="Symbol">:</a> <a id="5594" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5596" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5598" class="Number">1</a> <a id="5600" class="Symbol">→</a> <a id="5602" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5606" class="Number">1</a>
<a id="5608" href="Data.Nat.Divisibility.html#5586" class="Function">∣1⇒≡1</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Data.Nat.Divisibility.html#5615" class="Bound">n</a><a id="5616" class="Symbol">}</a> <a id="5618" href="Data.Nat.Divisibility.html#5618" class="Bound">n∣1</a> <a id="5622" class="Symbol">=</a> <a id="5624" href="Data.Nat.Divisibility.html#4081" class="Function">∣-antisym</a> <a id="5634" href="Data.Nat.Divisibility.html#5618" class="Bound">n∣1</a> <a id="5638" class="Symbol">(</a><a id="5639" href="Data.Nat.Divisibility.html#5528" class="Function Operator">1∣</a> <a id="5642" href="Data.Nat.Divisibility.html#5615" class="Bound">n</a><a id="5643" class="Symbol">)</a>

<a id="n∣n"></a><a id="5646" href="Data.Nat.Divisibility.html#5646" class="Function">n∣n</a> <a id="5650" class="Symbol">:</a> <a id="5652" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5654" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5656" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="5658" href="Data.Nat.Divisibility.html#5646" class="Function">n∣n</a> <a id="5662" class="Symbol">=</a> <a id="5664" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a>

<a id="5672" class="Comment">------------------------------------------------------------------------</a>
<a id="5745" class="Comment">-- Properties of _∣_ and _+_</a>

<a id="∣m∣n⇒∣m+n"></a><a id="5775" href="Data.Nat.Divisibility.html#5775" class="Function">∣m∣n⇒∣m+n</a> <a id="5785" class="Symbol">:</a> <a id="5787" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5789" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5791" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5793" class="Symbol">→</a> <a id="5795" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5797" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5799" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5801" class="Symbol">→</a> <a id="5803" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5805" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5807" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5811" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="5813" href="Data.Nat.Divisibility.html#5775" class="Function">∣m∣n⇒∣m+n</a> <a id="5823" class="Symbol">(</a><a id="5824" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5837" href="Data.Nat.Divisibility.html#5837" class="Bound">p</a><a id="5838" class="Symbol">)</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5854" href="Data.Nat.Divisibility.html#5854" class="Bound">q</a><a id="5855" class="Symbol">)</a> <a id="5857" class="Symbol">=</a>
  <a id="5861" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Data.Nat.Divisibility.html#5837" class="Bound">p</a> <a id="5872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5874" href="Data.Nat.Divisibility.html#5854" class="Bound">q</a><a id="5875" class="Symbol">)</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5882" class="Symbol">(</a><a id="5883" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="5896" class="Symbol">_</a> <a id="5898" href="Data.Nat.Divisibility.html#5837" class="Bound">p</a> <a id="5900" href="Data.Nat.Divisibility.html#5854" class="Bound">q</a><a id="5901" class="Symbol">))</a>

<a id="∣m+n∣m⇒∣n"></a><a id="5905" href="Data.Nat.Divisibility.html#5905" class="Function">∣m+n∣m⇒∣n</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5919" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5921" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5923" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5925" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="5927" class="Symbol">→</a> <a id="5929" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5931" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5933" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="5935" class="Symbol">→</a> <a id="5937" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="5939" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="5941" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="5943" href="Data.Nat.Divisibility.html#5905" class="Function">∣m+n∣m⇒∣n</a> <a id="5953" class="Symbol">{</a><a id="5954" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a><a id="5955" class="Symbol">}</a> <a id="5957" class="Symbol">{</a><a id="5958" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="5959" class="Symbol">}</a> <a id="5961" class="Symbol">{</a><a id="5962" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a><a id="5963" class="Symbol">}</a> <a id="5965" class="Symbol">(</a><a id="5966" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="5974" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="5976" href="Data.Nat.Divisibility.html#5976" class="Bound">m+n≡p*d</a><a id="5983" class="Symbol">)</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="5999" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a><a id="6000" class="Symbol">)</a> <a id="6002" class="Symbol">=</a>
  <a id="6006" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="6014" class="Symbol">(</a><a id="6015" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6017" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6019" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a><a id="6020" class="Symbol">)</a> <a id="6022" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6024" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="6043" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a>             <a id="6057" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6060" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="6068" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6070" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a> <a id="6072" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6078" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6082" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a> <a id="6084" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6086" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a>     <a id="6092" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6095" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="6104" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="6105" class="Symbol">)</a> <a id="6107" class="Symbol">(</a><a id="6108" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6115" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6117" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="6118" class="Symbol">)</a> <a id="6120" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6126" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a> <a id="6128" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6130" href="Data.Nat.Divisibility.html#5962" class="Bound">n</a> <a id="6132" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6134" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a>     <a id="6140" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6143" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6148" class="Symbol">(</a><a id="6149" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="6152" href="Data.Nat.Divisibility.html#5958" class="Bound">m</a><a id="6153" class="Symbol">)</a> <a id="6155" href="Data.Nat.Divisibility.html#5976" class="Bound">m+n≡p*d</a> <a id="6163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="6169" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6171" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6173" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a> <a id="6175" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6177" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a> <a id="6179" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6181" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a> <a id="6183" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6186" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="6199" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a> <a id="6201" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6203" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a> <a id="6205" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="6211" class="Symbol">(</a><a id="6212" href="Data.Nat.Divisibility.html#5974" class="Bound">p</a> <a id="6214" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6216" href="Data.Nat.Divisibility.html#5999" class="Bound">q</a><a id="6217" class="Symbol">)</a> <a id="6219" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6221" href="Data.Nat.Divisibility.html#5954" class="Bound">d</a>   <a id="6225" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="6231" class="Keyword">where</a> <a id="6237" class="Keyword">open</a> <a id="6242" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="6255" class="Comment">------------------------------------------------------------------------</a>
<a id="6328" class="Comment">-- Properties of _∣_ and _*_</a>

<a id="n∣m*n"></a><a id="6358" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6364" class="Symbol">:</a> <a id="6366" class="Symbol">∀</a> <a id="6368" href="Data.Nat.Divisibility.html#6368" class="Bound">m</a> <a id="6370" class="Symbol">{</a><a id="6371" href="Data.Nat.Divisibility.html#6371" class="Bound">n</a><a id="6372" class="Symbol">}</a> <a id="6374" class="Symbol">→</a> <a id="6376" href="Data.Nat.Divisibility.html#6371" class="Bound">n</a> <a id="6378" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6380" href="Data.Nat.Divisibility.html#6368" class="Bound">m</a> <a id="6382" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6384" href="Data.Nat.Divisibility.html#6371" class="Bound">n</a>
<a id="6386" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6392" href="Data.Nat.Divisibility.html#6392" class="Bound">m</a> <a id="6394" class="Symbol">=</a> <a id="6396" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="6404" href="Data.Nat.Divisibility.html#6392" class="Bound">m</a> <a id="6406" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m∣m*n"></a><a id="6412" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6418" class="Symbol">:</a> <a id="6420" class="Symbol">∀</a> <a id="6422" class="Symbol">{</a><a id="6423" href="Data.Nat.Divisibility.html#6423" class="Bound">m</a><a id="6424" class="Symbol">}</a> <a id="6426" href="Data.Nat.Divisibility.html#6426" class="Bound">n</a> <a id="6428" class="Symbol">→</a> <a id="6430" href="Data.Nat.Divisibility.html#6423" class="Bound">m</a> <a id="6432" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6434" href="Data.Nat.Divisibility.html#6423" class="Bound">m</a> <a id="6436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6438" href="Data.Nat.Divisibility.html#6426" class="Bound">n</a>
<a id="6440" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6446" href="Data.Nat.Divisibility.html#6446" class="Bound">n</a> <a id="6448" class="Symbol">=</a> <a id="6450" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="6458" href="Data.Nat.Divisibility.html#6446" class="Bound">n</a> <a id="6460" class="Symbol">(</a><a id="6461" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6468" class="Symbol">_</a> <a id="6470" href="Data.Nat.Divisibility.html#6446" class="Bound">n</a><a id="6471" class="Symbol">)</a>

<a id="n∣m*n*o"></a><a id="6474" href="Data.Nat.Divisibility.html#6474" class="Function">n∣m*n*o</a> <a id="6482" class="Symbol">:</a> <a id="6484" class="Symbol">∀</a> <a id="6486" href="Data.Nat.Divisibility.html#6486" class="Bound">m</a> <a id="6488" class="Symbol">{</a><a id="6489" href="Data.Nat.Divisibility.html#6489" class="Bound">n</a><a id="6490" class="Symbol">}</a> <a id="6492" href="Data.Nat.Divisibility.html#6492" class="Bound">o</a> <a id="6494" class="Symbol">→</a> <a id="6496" href="Data.Nat.Divisibility.html#6489" class="Bound">n</a> <a id="6498" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6500" href="Data.Nat.Divisibility.html#6486" class="Bound">m</a> <a id="6502" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6504" href="Data.Nat.Divisibility.html#6489" class="Bound">n</a> <a id="6506" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6508" href="Data.Nat.Divisibility.html#6492" class="Bound">o</a>
<a id="6510" href="Data.Nat.Divisibility.html#6474" class="Function">n∣m*n*o</a> <a id="6518" href="Data.Nat.Divisibility.html#6518" class="Bound">m</a> <a id="6520" href="Data.Nat.Divisibility.html#6520" class="Bound">o</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6539" href="Data.Nat.Divisibility.html#6518" class="Bound">m</a><a id="6540" class="Symbol">)</a> <a id="6542" class="Symbol">(</a><a id="6543" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6549" href="Data.Nat.Divisibility.html#6520" class="Bound">o</a><a id="6550" class="Symbol">)</a>

<a id="∣m⇒∣m*n"></a><a id="6553" href="Data.Nat.Divisibility.html#6553" class="Function">∣m⇒∣m*n</a> <a id="6561" class="Symbol">:</a> <a id="6563" class="Symbol">∀</a> <a id="6565" href="Data.Nat.Divisibility.html#6565" class="Bound">n</a> <a id="6567" class="Symbol">→</a> <a id="6569" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6571" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6573" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6579" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6581" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6583" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6585" href="Data.Nat.Divisibility.html#6565" class="Bound">n</a>
<a id="6587" href="Data.Nat.Divisibility.html#6553" class="Function">∣m⇒∣m*n</a> <a id="6595" href="Data.Nat.Divisibility.html#6595" class="Bound">n</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6611" href="Data.Nat.Divisibility.html#6611" class="Bound">q</a><a id="6612" class="Symbol">)</a> <a id="6614" class="Symbol">=</a> <a id="6616" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="6631" href="Data.Nat.Divisibility.html#6611" class="Bound">q</a><a id="6632" class="Symbol">)</a> <a id="6634" class="Symbol">(</a><a id="6635" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6641" href="Data.Nat.Divisibility.html#6595" class="Bound">n</a><a id="6642" class="Symbol">)</a>

<a id="∣n⇒∣m*n"></a><a id="6645" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="6653" class="Symbol">:</a> <a id="6655" class="Symbol">∀</a> <a id="6657" href="Data.Nat.Divisibility.html#6657" class="Bound">m</a> <a id="6659" class="Symbol">{</a><a id="6660" href="Data.Nat.Divisibility.html#6660" class="Bound">n</a><a id="6661" class="Symbol">}</a> <a id="6663" class="Symbol">→</a> <a id="6665" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6667" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6669" href="Data.Nat.Divisibility.html#6660" class="Bound">n</a> <a id="6671" class="Symbol">→</a> <a id="6673" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6675" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6677" href="Data.Nat.Divisibility.html#6657" class="Bound">m</a> <a id="6679" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6681" href="Data.Nat.Divisibility.html#6660" class="Bound">n</a>
<a id="6683" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="6691" href="Data.Nat.Divisibility.html#6691" class="Bound">m</a> <a id="6693" class="Symbol">{</a><a id="6694" href="Data.Nat.Divisibility.html#6694" class="Bound">n</a><a id="6695" class="Symbol">}</a> <a id="6697" class="Keyword">rewrite</a> <a id="6705" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6712" href="Data.Nat.Divisibility.html#6691" class="Bound">m</a> <a id="6714" href="Data.Nat.Divisibility.html#6694" class="Bound">n</a> <a id="6716" class="Symbol">=</a> <a id="6718" href="Data.Nat.Divisibility.html#6553" class="Function">∣m⇒∣m*n</a> <a id="6726" href="Data.Nat.Divisibility.html#6691" class="Bound">m</a>

<a id="m*n∣⇒m∣"></a><a id="6729" href="Data.Nat.Divisibility.html#6729" class="Function">m*n∣⇒m∣</a> <a id="6737" class="Symbol">:</a> <a id="6739" class="Symbol">∀</a> <a id="6741" href="Data.Nat.Divisibility.html#6741" class="Bound">m</a> <a id="6743" href="Data.Nat.Divisibility.html#6743" class="Bound">n</a> <a id="6745" class="Symbol">→</a> <a id="6747" href="Data.Nat.Divisibility.html#6741" class="Bound">m</a> <a id="6749" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6751" href="Data.Nat.Divisibility.html#6743" class="Bound">n</a> <a id="6753" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6755" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6757" class="Symbol">→</a> <a id="6759" href="Data.Nat.Divisibility.html#6741" class="Bound">m</a> <a id="6761" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6763" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a>
<a id="6765" href="Data.Nat.Divisibility.html#6729" class="Function">m*n∣⇒m∣</a> <a id="6773" href="Data.Nat.Divisibility.html#6773" class="Bound">m</a> <a id="6775" href="Data.Nat.Divisibility.html#6775" class="Bound">n</a> <a id="6777" class="Symbol">(</a><a id="6778" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6791" href="Data.Nat.Divisibility.html#6791" class="Bound">q</a><a id="6792" class="Symbol">)</a> <a id="6794" class="Symbol">=</a> <a id="6796" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="6804" href="Data.Nat.Divisibility.html#6791" class="Bound">q</a> <a id="6806" class="Symbol">(</a><a id="6807" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="6813" href="Data.Nat.Divisibility.html#6775" class="Bound">n</a><a id="6814" class="Symbol">)</a>

<a id="m*n∣⇒n∣"></a><a id="6817" href="Data.Nat.Divisibility.html#6817" class="Function">m*n∣⇒n∣</a> <a id="6825" class="Symbol">:</a> <a id="6827" class="Symbol">∀</a> <a id="6829" href="Data.Nat.Divisibility.html#6829" class="Bound">m</a> <a id="6831" href="Data.Nat.Divisibility.html#6831" class="Bound">n</a> <a id="6833" class="Symbol">→</a> <a id="6835" href="Data.Nat.Divisibility.html#6829" class="Bound">m</a> <a id="6837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6839" href="Data.Nat.Divisibility.html#6831" class="Bound">n</a> <a id="6841" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6843" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="6845" class="Symbol">→</a> <a id="6847" href="Data.Nat.Divisibility.html#6831" class="Bound">n</a> <a id="6849" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6851" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a>
<a id="6853" href="Data.Nat.Divisibility.html#6817" class="Function">m*n∣⇒n∣</a> <a id="6861" href="Data.Nat.Divisibility.html#6861" class="Bound">m</a> <a id="6863" href="Data.Nat.Divisibility.html#6863" class="Bound">n</a> <a id="6865" class="Keyword">rewrite</a> <a id="6873" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="6880" href="Data.Nat.Divisibility.html#6861" class="Bound">m</a> <a id="6882" href="Data.Nat.Divisibility.html#6863" class="Bound">n</a> <a id="6884" class="Symbol">=</a> <a id="6886" href="Data.Nat.Divisibility.html#6729" class="Function">m*n∣⇒m∣</a> <a id="6894" href="Data.Nat.Divisibility.html#6863" class="Bound">n</a> <a id="6896" href="Data.Nat.Divisibility.html#6861" class="Bound">m</a>

<a id="*-pres-∣"></a><a id="6899" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="6908" class="Symbol">:</a> <a id="6910" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="6912" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6914" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6916" class="Symbol">→</a> <a id="6918" href="Data.Nat.Divisibility.html#1293" class="Generalizable">p</a> <a id="6920" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6922" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="6924" class="Symbol">→</a> <a id="6926" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="6928" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6930" href="Data.Nat.Divisibility.html#1293" class="Generalizable">p</a> <a id="6932" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="6934" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="6936" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6938" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="6940" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="6949" class="Symbol">{</a><a id="6950" href="Data.Nat.Divisibility.html#6950" class="Bound">o</a><a id="6951" class="Symbol">}</a> <a id="6953" class="Symbol">{</a><a id="6954" href="Data.Nat.Divisibility.html#6954" class="Bound">m</a><a id="6955" class="Symbol">@</a><a id="6956" class="DottedPattern Symbol">.(</a><a id="6958" href="Data.Nat.Divisibility.html#6997" class="DottedPattern Bound">q</a> <a id="6960" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="6962" href="Data.Nat.Divisibility.html#6950" class="DottedPattern Bound">o</a><a id="6963" class="DottedPattern Symbol">)</a><a id="6964" class="Symbol">}</a> <a id="6966" class="Symbol">{</a><a id="6967" href="Data.Nat.Divisibility.html#6967" class="Bound">p</a><a id="6968" class="Symbol">}</a> <a id="6970" class="Symbol">{</a><a id="6971" href="Data.Nat.Divisibility.html#6971" class="Bound">n</a><a id="6972" class="Symbol">@</a><a id="6973" class="DottedPattern Symbol">.(</a><a id="6975" href="Data.Nat.Divisibility.html#7014" class="DottedPattern Bound">r</a> <a id="6977" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="6979" href="Data.Nat.Divisibility.html#6967" class="DottedPattern Bound">p</a><a id="6980" class="DottedPattern Symbol">)</a><a id="6981" class="Symbol">}</a> <a id="6983" class="Symbol">(</a><a id="6984" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="6997" href="Data.Nat.Divisibility.html#6997" class="Bound">q</a><a id="6998" class="Symbol">)</a> <a id="7000" class="Symbol">(</a><a id="7001" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="7014" href="Data.Nat.Divisibility.html#7014" class="Bound">r</a><a id="7015" class="Symbol">)</a> <a id="7017" class="Symbol">=</a>
  <a id="7021" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7029" class="Symbol">(</a><a id="7030" href="Data.Nat.Divisibility.html#6997" class="Bound">q</a> <a id="7032" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7034" href="Data.Nat.Divisibility.html#7014" class="Bound">r</a><a id="7035" class="Symbol">)</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="7062" href="Data.Nat.Divisibility.html#6997" class="Bound">q</a> <a id="7064" href="Data.Nat.Divisibility.html#6950" class="Bound">o</a> <a id="7066" href="Data.Nat.Divisibility.html#7014" class="Bound">r</a> <a id="7068" href="Data.Nat.Divisibility.html#6967" class="Bound">p</a><a id="7069" class="Symbol">)</a>

<a id="*-monoʳ-∣"></a><a id="7072" href="Data.Nat.Divisibility.html#7072" class="Function">*-monoʳ-∣</a> <a id="7082" class="Symbol">:</a> <a id="7084" class="Symbol">∀</a> <a id="7086" href="Data.Nat.Divisibility.html#7086" class="Bound">o</a> <a id="7088" class="Symbol">→</a> <a id="7090" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7092" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7094" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7096" class="Symbol">→</a> <a id="7098" href="Data.Nat.Divisibility.html#7086" class="Bound">o</a> <a id="7100" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7102" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7104" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7106" href="Data.Nat.Divisibility.html#7086" class="Bound">o</a> <a id="7108" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7110" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="7112" href="Data.Nat.Divisibility.html#7072" class="Function">*-monoʳ-∣</a> <a id="7122" href="Data.Nat.Divisibility.html#7122" class="Bound">o</a> <a id="7124" class="Symbol">=</a> <a id="7126" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="7135" class="Symbol">(</a><a id="7136" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="7143" class="Symbol">{</a><a id="7144" href="Data.Nat.Divisibility.html#7122" class="Bound">o</a><a id="7145" class="Symbol">})</a>

<a id="*-monoˡ-∣"></a><a id="7149" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="7159" class="Symbol">:</a> <a id="7161" class="Symbol">∀</a> <a id="7163" href="Data.Nat.Divisibility.html#7163" class="Bound">o</a> <a id="7165" class="Symbol">→</a> <a id="7167" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7169" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7171" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7173" class="Symbol">→</a> <a id="7175" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7177" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7179" href="Data.Nat.Divisibility.html#7163" class="Bound">o</a> <a id="7181" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7183" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7185" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7187" href="Data.Nat.Divisibility.html#7163" class="Bound">o</a>
<a id="7189" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="7199" href="Data.Nat.Divisibility.html#7199" class="Bound">o</a> <a id="7201" class="Symbol">=</a> <a id="7203" href="Function.Base.html#1657" class="Function">flip</a> <a id="7208" href="Data.Nat.Divisibility.html#6899" class="Function">*-pres-∣</a> <a id="7217" class="Symbol">(</a><a id="7218" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a> <a id="7225" class="Symbol">{</a><a id="7226" href="Data.Nat.Divisibility.html#7199" class="Bound">o</a><a id="7227" class="Symbol">})</a>

<a id="*-cancelˡ-∣"></a><a id="7231" href="Data.Nat.Divisibility.html#7231" class="Function">*-cancelˡ-∣</a> <a id="7243" class="Symbol">:</a> <a id="7245" class="Symbol">∀</a> <a id="7247" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a> <a id="7249" class="Symbol">.{{</a><a id="7252" href="Data.Nat.Divisibility.html#7252" class="Bound">_</a> <a id="7254" class="Symbol">:</a> <a id="7256" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7264" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a><a id="7265" class="Symbol">}}</a> <a id="7268" class="Symbol">→</a> <a id="7270" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a> <a id="7272" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7274" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7276" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7278" href="Data.Nat.Divisibility.html#7247" class="Bound">o</a> <a id="7280" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7282" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7284" class="Symbol">→</a> <a id="7286" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7288" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7290" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="7292" href="Data.Nat.Divisibility.html#7231" class="Function">*-cancelˡ-∣</a> <a id="7304" class="Symbol">{</a><a id="7305" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7306" class="Symbol">}</a> <a id="7308" class="Symbol">{</a><a id="7309" href="Data.Nat.Divisibility.html#7309" class="Bound">n</a><a id="7310" class="Symbol">}</a> <a id="7312" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7314" href="Data.Nat.Divisibility.html#7314" class="Bound">o*m∣o*n</a> <a id="7322" class="Symbol">=</a> <a id="7324" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7332" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7334" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7336" href="Data.Nat.Properties.html#25833" class="Function">*-cancelˡ-≡</a> <a id="7348" href="Data.Nat.Divisibility.html#7309" class="Bound">n</a> <a id="7350" class="Symbol">(</a><a id="7351" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7353" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7355" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7356" class="Symbol">)</a> <a id="7358" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7360" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7362" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="7379" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7381" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7383" href="Data.Nat.Divisibility.html#7309" class="Bound">n</a>       <a id="7391" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7394" href="Data.Nat.Divisibility.html#1713" class="Function">m∣n⇒n≡m*quotient</a> <a id="7411" href="Data.Nat.Divisibility.html#7314" class="Bound">o*m∣o*n</a> <a id="7419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="7423" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7425" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7427" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a> <a id="7429" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7431" href="Data.Nat.Divisibility.html#7543" class="Function">q</a>   <a id="7435" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7438" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="7446" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7448" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a> <a id="7450" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="7456" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7458" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7460" class="Symbol">(</a><a id="7461" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a> <a id="7463" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7465" href="Data.Nat.Divisibility.html#7543" class="Function">q</a><a id="7466" class="Symbol">)</a> <a id="7468" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7471" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7476" class="Symbol">(</a><a id="7477" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7479" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="7481" class="Symbol">)</a> <a id="7483" class="Symbol">(</a><a id="7484" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7491" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7493" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7494" class="Symbol">)</a> <a id="7496" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="7500" href="Data.Nat.Divisibility.html#7312" class="Bound">o</a> <a id="7502" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7507" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7509" href="Data.Nat.Divisibility.html#7305" class="Bound">m</a><a id="7510" class="Symbol">)</a> <a id="7512" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="7516" class="Keyword">where</a>
  <a id="7524" class="Keyword">open</a> <a id="7529" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>
  <a id="7543" href="Data.Nat.Divisibility.html#7543" class="Function">q</a> <a id="7545" class="Symbol">=</a> <a id="7547" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="7556" href="Data.Nat.Divisibility.html#7314" class="Bound">o*m∣o*n</a>

<a id="*-cancelʳ-∣"></a><a id="7565" href="Data.Nat.Divisibility.html#7565" class="Function">*-cancelʳ-∣</a> <a id="7577" class="Symbol">:</a> <a id="7579" class="Symbol">∀</a> <a id="7581" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a> <a id="7583" class="Symbol">.{{</a><a id="7586" href="Data.Nat.Divisibility.html#7586" class="Bound">_</a> <a id="7588" class="Symbol">:</a> <a id="7590" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="7598" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a><a id="7599" class="Symbol">}}</a> <a id="7602" class="Symbol">→</a> <a id="7604" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7606" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7608" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a> <a id="7610" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7612" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7614" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7616" href="Data.Nat.Divisibility.html#7581" class="Bound">o</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7622" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7624" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="7626" href="Data.Nat.Divisibility.html#7565" class="Function">*-cancelʳ-∣</a> <a id="7638" class="Symbol">{</a><a id="7639" href="Data.Nat.Divisibility.html#7639" class="Bound">m</a><a id="7640" class="Symbol">}</a> <a id="7642" class="Symbol">{</a><a id="7643" href="Data.Nat.Divisibility.html#7643" class="Bound">n</a><a id="7644" class="Symbol">}</a> <a id="7646" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a> <a id="7648" class="Keyword">rewrite</a> <a id="7656" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7663" href="Data.Nat.Divisibility.html#7639" class="Bound">m</a> <a id="7665" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a> <a id="7667" class="Symbol">|</a> <a id="7669" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="7676" href="Data.Nat.Divisibility.html#7643" class="Bound">n</a> <a id="7678" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a> <a id="7680" class="Symbol">=</a> <a id="7682" href="Data.Nat.Divisibility.html#7231" class="Function">*-cancelˡ-∣</a> <a id="7694" href="Data.Nat.Divisibility.html#7646" class="Bound">o</a>

<a id="7697" class="Comment">------------------------------------------------------------------------</a>
<a id="7770" class="Comment">-- Properties of _∣_ and _∸_</a>

<a id="∣m∸n∣n⇒∣m"></a><a id="7800" href="Data.Nat.Divisibility.html#7800" class="Function">∣m∸n∣n⇒∣m</a> <a id="7810" class="Symbol">:</a> <a id="7812" class="Symbol">∀</a> <a id="7814" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7816" class="Symbol">→</a> <a id="7818" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7820" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7822" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7824" class="Symbol">→</a> <a id="7826" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7828" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7830" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="7832" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="7834" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7836" class="Symbol">→</a> <a id="7838" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7840" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7842" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="7844" class="Symbol">→</a> <a id="7846" href="Data.Nat.Divisibility.html#7814" class="Bound">d</a> <a id="7848" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="7850" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="7852" href="Data.Nat.Divisibility.html#7800" class="Function">∣m∸n∣n⇒∣m</a> <a id="7862" class="Symbol">{</a><a id="7863" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="7864" class="Symbol">}</a> <a id="7866" class="Symbol">{</a><a id="7867" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a><a id="7868" class="Symbol">}</a> <a id="7870" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="7872" href="Data.Nat.Divisibility.html#7872" class="Bound">n≤m</a> <a id="7876" class="Symbol">(</a><a id="7877" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7885" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="7887" href="Data.Nat.Divisibility.html#7887" class="Bound">m∸n≡p*d</a><a id="7894" class="Symbol">)</a> <a id="7896" class="Symbol">(</a><a id="7897" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="7910" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a><a id="7911" class="Symbol">)</a> <a id="7913" class="Symbol">=</a>
  <a id="7917" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="7925" class="Symbol">(</a><a id="7926" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="7928" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7930" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a><a id="7931" class="Symbol">)</a> <a id="7933" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7935" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="7954" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a>             <a id="7968" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7971" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="7981" href="Data.Nat.Divisibility.html#7872" class="Bound">n≤m</a> <a id="7985" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="7991" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a> <a id="7993" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7995" class="Symbol">(</a><a id="7996" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a> <a id="7998" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8000" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="8001" class="Symbol">)</a>   <a id="8005" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8008" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="8015" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a> <a id="8020" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8022" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="8023" class="Symbol">)</a> <a id="8025" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8031" href="Data.Nat.Divisibility.html#7867" class="Bound">m</a> <a id="8033" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8035" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a> <a id="8037" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8039" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a>     <a id="8045" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8048" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="8057" href="Data.Nat.Divisibility.html#7863" class="Bound">n</a><a id="8058" class="Symbol">)</a> <a id="8060" href="Data.Nat.Divisibility.html#7887" class="Bound">m∸n≡p*d</a> <a id="8068" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="8074" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="8076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8078" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="8080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8082" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a> <a id="8084" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8086" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="8088" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="8091" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="8104" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a> <a id="8106" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="8108" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a> <a id="8110" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="8116" class="Symbol">(</a><a id="8117" href="Data.Nat.Divisibility.html#7885" class="Bound">p</a> <a id="8119" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8121" href="Data.Nat.Divisibility.html#7910" class="Bound">q</a><a id="8122" class="Symbol">)</a> <a id="8124" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8126" href="Data.Nat.Divisibility.html#7870" class="Bound">d</a>   <a id="8130" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="8134" class="Keyword">where</a> <a id="8140" class="Keyword">open</a> <a id="8145" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="8158" class="Comment">------------------------------------------------------------------------</a>
<a id="8231" class="Comment">-- Properties of _∣_ and _/_</a>

<a id="m/n∣m"></a><a id="8261" href="Data.Nat.Divisibility.html#8261" class="Function">m/n∣m</a> <a id="8267" class="Symbol">:</a> <a id="8269" class="Symbol">.{{</a><a id="8272" href="Data.Nat.Divisibility.html#8272" class="Bound">_</a> <a id="8274" class="Symbol">:</a> <a id="8276" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8284" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="8285" class="Symbol">}}</a> <a id="8288" class="Symbol">→</a> <a id="8290" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8292" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8294" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8296" class="Symbol">→</a> <a id="8298" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8300" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8302" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8304" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8306" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="8308" href="Data.Nat.Divisibility.html#8261" class="Function">m/n∣m</a> <a id="8314" class="Symbol">{</a><a id="8315" href="Data.Nat.Divisibility.html#8315" class="Bound">n</a><a id="8316" class="Symbol">}</a> <a id="8318" class="Symbol">{</a><a id="8319" href="Data.Nat.Divisibility.html#8319" class="Bound">m</a><a id="8320" class="Symbol">}</a> <a id="8322" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8326" class="Symbol">=</a> <a id="8328" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8336" href="Data.Nat.Divisibility.html#8319" class="Bound">m</a> <a id="8338" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8340" href="Data.Nat.Divisibility.html#8315" class="Bound">n</a>        <a id="8349" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8352" href="Data.Nat.Divisibility.html#2649" class="Function">n/m≡quotient</a> <a id="8365" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8373" href="Data.Nat.Divisibility.Core.html#1247" class="Field">quotient</a> <a id="8382" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8386" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="8389" href="Data.Nat.Divisibility.html#1852" class="Function">quotient-∣</a> <a id="8400" href="Data.Nat.Divisibility.html#8322" class="Bound">n∣m</a> <a id="8404" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="8408" href="Data.Nat.Divisibility.html#8319" class="Bound">m</a>            <a id="8421" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="8425" class="Keyword">where</a> <a id="8431" class="Keyword">open</a> <a id="8436" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m*n∣o⇒m∣o/n"></a><a id="8449" href="Data.Nat.Divisibility.html#8449" class="Function">m*n∣o⇒m∣o/n</a> <a id="8461" class="Symbol">:</a> <a id="8463" class="Symbol">∀</a> <a id="8465" href="Data.Nat.Divisibility.html#8465" class="Bound">m</a> <a id="8467" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a> <a id="8469" class="Symbol">.{{</a><a id="8472" href="Data.Nat.Divisibility.html#8472" class="Bound">_</a> <a id="8474" class="Symbol">:</a> <a id="8476" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8484" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a><a id="8485" class="Symbol">}}</a> <a id="8488" class="Symbol">→</a> <a id="8490" href="Data.Nat.Divisibility.html#8465" class="Bound">m</a> <a id="8492" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8494" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a> <a id="8496" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8498" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8500" class="Symbol">→</a> <a id="8502" href="Data.Nat.Divisibility.html#8465" class="Bound">m</a> <a id="8504" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8506" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8508" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8510" href="Data.Nat.Divisibility.html#8467" class="Bound">n</a>
<a id="8512" href="Data.Nat.Divisibility.html#8449" class="Function">m*n∣o⇒m∣o/n</a> <a id="8524" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8526" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a> <a id="8528" class="Symbol">(</a><a id="8529" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="8542" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a><a id="8543" class="Symbol">)</a> <a id="8545" class="Symbol">=</a> <a id="8547" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="8555" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8557" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="8559" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="8576" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8578" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8580" class="Symbol">(</a><a id="8581" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8583" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8585" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8586" class="Symbol">)</a> <a id="8588" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8590" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a>   <a id="8594" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8597" href="Data.Nat.DivMod.html#15375" class="Function">*-/-assoc</a> <a id="8607" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8609" class="Symbol">(</a><a id="8610" href="Data.Nat.Divisibility.html#6358" class="Function">n∣m*n</a> <a id="8616" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a><a id="8617" class="Symbol">)</a> <a id="8619" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8623" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8625" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8627" class="Symbol">((</a><a id="8629" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8631" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8633" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8634" class="Symbol">)</a> <a id="8636" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8638" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8639" class="Symbol">)</a> <a id="8641" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8644" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8652" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="8654" class="Symbol">)</a> <a id="8656" class="Symbol">(</a><a id="8657" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="8665" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8667" href="Data.Nat.Divisibility.html#8526" class="Bound">n</a><a id="8668" class="Symbol">)</a> <a id="8670" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8674" href="Data.Nat.Divisibility.html#8542" class="Bound">p</a> <a id="8676" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8678" href="Data.Nat.Divisibility.html#8524" class="Bound">m</a> <a id="8680" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="8684" class="Keyword">where</a> <a id="8690" class="Keyword">open</a> <a id="8695" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m*n∣o⇒n∣o/m"></a><a id="8708" href="Data.Nat.Divisibility.html#8708" class="Function">m*n∣o⇒n∣o/m</a> <a id="8720" class="Symbol">:</a> <a id="8722" class="Symbol">∀</a> <a id="8724" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a> <a id="8726" href="Data.Nat.Divisibility.html#8726" class="Bound">n</a> <a id="8728" class="Symbol">.{{</a><a id="8731" href="Data.Nat.Divisibility.html#8731" class="Bound">_</a> <a id="8733" class="Symbol">:</a> <a id="8735" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8743" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a><a id="8744" class="Symbol">}}</a> <a id="8747" class="Symbol">→</a> <a id="8749" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a> <a id="8751" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8753" href="Data.Nat.Divisibility.html#8726" class="Bound">n</a> <a id="8755" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8757" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8759" class="Symbol">→</a> <a id="8761" href="Data.Nat.Divisibility.html#8726" class="Bound">n</a> <a id="8763" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8765" class="Symbol">(</a><a id="8766" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8768" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8770" href="Data.Nat.Divisibility.html#8724" class="Bound">m</a><a id="8771" class="Symbol">)</a>
<a id="8773" href="Data.Nat.Divisibility.html#8708" class="Function">m*n∣o⇒n∣o/m</a> <a id="8785" href="Data.Nat.Divisibility.html#8785" class="Bound">m</a> <a id="8787" href="Data.Nat.Divisibility.html#8787" class="Bound">n</a> <a id="8789" class="Keyword">rewrite</a> <a id="8797" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="8804" href="Data.Nat.Divisibility.html#8785" class="Bound">m</a> <a id="8806" href="Data.Nat.Divisibility.html#8787" class="Bound">n</a> <a id="8808" class="Symbol">=</a> <a id="8810" href="Data.Nat.Divisibility.html#8449" class="Function">m*n∣o⇒m∣o/n</a> <a id="8822" href="Data.Nat.Divisibility.html#8787" class="Bound">n</a> <a id="8824" href="Data.Nat.Divisibility.html#8785" class="Bound">m</a>

<a id="m∣n/o⇒m*o∣n"></a><a id="8827" href="Data.Nat.Divisibility.html#8827" class="Function">m∣n/o⇒m*o∣n</a> <a id="8839" class="Symbol">:</a> <a id="8841" class="Symbol">.{{</a><a id="8844" href="Data.Nat.Divisibility.html#8844" class="Bound">_</a> <a id="8846" class="Symbol">:</a> <a id="8848" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8856" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a><a id="8857" class="Symbol">}}</a> <a id="8860" class="Symbol">→</a> <a id="8862" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8864" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8866" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8868" class="Symbol">→</a> <a id="8870" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8872" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8874" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="8876" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="8878" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8880" class="Symbol">→</a> <a id="8882" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="8884" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8886" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="8888" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="8890" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="8892" href="Data.Nat.Divisibility.html#8827" class="Function">m∣n/o⇒m*o∣n</a> <a id="8904" class="Symbol">{</a><a id="8905" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a><a id="8906" class="Symbol">}</a> <a id="8908" class="Symbol">{</a><a id="8909" href="Data.Nat.Divisibility.html#8909" class="Bound">n</a><a id="8910" class="Symbol">@</a><a id="8911" class="DottedPattern Symbol">.(</a><a id="8913" href="Data.Nat.Divisibility.html#8939" class="DottedPattern Bound">p</a> <a id="8915" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="8917" href="Data.Nat.Divisibility.html#8905" class="DottedPattern Bound">o</a><a id="8918" class="DottedPattern Symbol">)</a><a id="8919" class="Symbol">}</a> <a id="8921" class="Symbol">{</a><a id="8922" href="Data.Nat.Divisibility.html#8922" class="Bound">m</a><a id="8923" class="Symbol">}</a> <a id="8925" class="Symbol">(</a><a id="8926" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="8939" href="Data.Nat.Divisibility.html#8939" class="Bound">p</a><a id="8940" class="Symbol">)</a> <a id="8942" href="Data.Nat.Divisibility.html#8942" class="Bound">m∣p*o/o</a> <a id="8950" class="Symbol">=</a> <a id="8952" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8960" href="Data.Nat.Divisibility.html#8922" class="Bound">m</a> <a id="8962" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8964" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a> <a id="8966" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="8969" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="8979" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a> <a id="8981" class="Symbol">(</a><a id="8982" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8988" class="Symbol">(</a><a id="8989" href="Data.Nat.Divisibility.html#8922" class="Bound">m</a> <a id="8991" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣_</a><a id="8993" class="Symbol">)</a> <a id="8995" class="Symbol">(</a><a id="8996" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="9004" href="Data.Nat.Divisibility.html#8939" class="Bound">p</a> <a id="9006" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a><a id="9007" class="Symbol">)</a> <a id="9009" href="Data.Nat.Divisibility.html#8942" class="Bound">m∣p*o/o</a><a id="9016" class="Symbol">)</a> <a id="9018" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="9022" href="Data.Nat.Divisibility.html#8939" class="Bound">p</a> <a id="9024" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9026" href="Data.Nat.Divisibility.html#8905" class="Bound">o</a> <a id="9028" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9032" class="Keyword">where</a> <a id="9038" class="Keyword">open</a> <a id="9043" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m∣n/o⇒o*m∣n"></a><a id="9056" href="Data.Nat.Divisibility.html#9056" class="Function">m∣n/o⇒o*m∣n</a> <a id="9068" class="Symbol">:</a> <a id="9070" class="Symbol">.{{</a><a id="9073" href="Data.Nat.Divisibility.html#9073" class="Bound">_</a> <a id="9075" class="Symbol">:</a> <a id="9077" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9085" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a><a id="9086" class="Symbol">}}</a> <a id="9089" class="Symbol">→</a> <a id="9091" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9093" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9095" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9101" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9103" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9105" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9107" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9109" class="Symbol">→</a> <a id="9111" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9115" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9117" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9119" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="9121" href="Data.Nat.Divisibility.html#9056" class="Function">m∣n/o⇒o*m∣n</a> <a id="9133" class="Symbol">{</a><a id="9134" href="Data.Nat.Divisibility.html#9134" class="Bound">o</a><a id="9135" class="Symbol">}</a> <a id="9137" class="Symbol">{_}</a> <a id="9141" class="Symbol">{</a><a id="9142" href="Data.Nat.Divisibility.html#9142" class="Bound">m</a><a id="9143" class="Symbol">}</a> <a id="9145" class="Keyword">rewrite</a> <a id="9153" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="9160" href="Data.Nat.Divisibility.html#9134" class="Bound">o</a> <a id="9162" href="Data.Nat.Divisibility.html#9142" class="Bound">m</a> <a id="9164" class="Symbol">=</a> <a id="9166" href="Data.Nat.Divisibility.html#8827" class="Function">m∣n/o⇒m*o∣n</a>

<a id="m/n∣o⇒m∣o*n"></a><a id="9179" href="Data.Nat.Divisibility.html#9179" class="Function">m/n∣o⇒m∣o*n</a> <a id="9191" class="Symbol">:</a> <a id="9193" class="Symbol">.{{</a><a id="9196" href="Data.Nat.Divisibility.html#9196" class="Bound">_</a> <a id="9198" class="Symbol">:</a> <a id="9200" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9208" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="9209" class="Symbol">}}</a> <a id="9212" class="Symbol">→</a> <a id="9214" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9216" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9218" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9220" class="Symbol">→</a> <a id="9222" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9224" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9226" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9228" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9230" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9232" class="Symbol">→</a> <a id="9234" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9236" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9238" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9240" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9242" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="9244" href="Data.Nat.Divisibility.html#9179" class="Function">m/n∣o⇒m∣o*n</a> <a id="9256" class="Symbol">{</a><a id="9257" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a><a id="9258" class="Symbol">}</a> <a id="9260" class="Symbol">{</a><a id="9261" href="Data.Nat.Divisibility.html#9261" class="Bound">m</a><a id="9262" class="Symbol">@</a><a id="9263" class="DottedPattern Symbol">.(</a><a id="9265" href="Data.Nat.Divisibility.html#9291" class="DottedPattern Bound">p</a> <a id="9267" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9269" href="Data.Nat.Divisibility.html#9257" class="DottedPattern Bound">n</a><a id="9270" class="DottedPattern Symbol">)</a><a id="9271" class="Symbol">}</a> <a id="9273" class="Symbol">{</a><a id="9274" href="Data.Nat.Divisibility.html#9274" class="Bound">o</a><a id="9275" class="Symbol">}</a> <a id="9277" class="Symbol">(</a><a id="9278" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9291" href="Data.Nat.Divisibility.html#9291" class="Bound">p</a><a id="9292" class="Symbol">)</a> <a id="9294" href="Data.Nat.Divisibility.html#9294" class="Bound">p*n/n∣o</a> <a id="9302" class="Symbol">=</a> <a id="9304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9312" href="Data.Nat.Divisibility.html#9291" class="Bound">p</a> <a id="9314" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9316" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a> <a id="9318" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="9321" href="Data.Nat.Divisibility.html#7149" class="Function">*-monoˡ-∣</a> <a id="9331" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a> <a id="9333" class="Symbol">(</a><a id="9334" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="9340" class="Symbol">(</a><a id="9341" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣</a> <a id="9344" href="Data.Nat.Divisibility.html#9274" class="Bound">o</a><a id="9345" class="Symbol">)</a> <a id="9347" class="Symbol">(</a><a id="9348" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="9356" href="Data.Nat.Divisibility.html#9291" class="Bound">p</a> <a id="9358" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a><a id="9359" class="Symbol">)</a> <a id="9361" href="Data.Nat.Divisibility.html#9294" class="Bound">p*n/n∣o</a><a id="9368" class="Symbol">)</a> <a id="9370" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="9374" href="Data.Nat.Divisibility.html#9274" class="Bound">o</a> <a id="9376" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9378" href="Data.Nat.Divisibility.html#9257" class="Bound">n</a> <a id="9380" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9384" class="Keyword">where</a> <a id="9390" class="Keyword">open</a> <a id="9395" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="m∣n*o⇒m/n∣o"></a><a id="9408" href="Data.Nat.Divisibility.html#9408" class="Function">m∣n*o⇒m/n∣o</a> <a id="9420" class="Symbol">:</a> <a id="9422" class="Symbol">.{{</a><a id="9425" href="Data.Nat.Divisibility.html#9425" class="Bound">_</a> <a id="9427" class="Symbol">:</a> <a id="9429" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9437" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="9438" class="Symbol">}}</a> <a id="9441" class="Symbol">→</a> <a id="9443" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9445" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9447" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9449" class="Symbol">→</a> <a id="9451" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9453" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9455" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="9457" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9459" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9461" class="Symbol">→</a> <a id="9463" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9465" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9467" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9469" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9471" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a>
<a id="9473" href="Data.Nat.Divisibility.html#9408" class="Function">m∣n*o⇒m/n∣o</a> <a id="9485" class="Symbol">{</a><a id="9486" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a><a id="9487" class="Symbol">}</a> <a id="9489" class="Symbol">{</a><a id="9490" href="Data.Nat.Divisibility.html#9490" class="Bound">m</a><a id="9491" class="Symbol">@</a><a id="9492" class="DottedPattern Symbol">.(</a><a id="9494" href="Data.Nat.Divisibility.html#9520" class="DottedPattern Bound">p</a> <a id="9496" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9498" href="Data.Nat.Divisibility.html#9486" class="DottedPattern Bound">n</a><a id="9499" class="DottedPattern Symbol">)</a><a id="9500" class="Symbol">}</a> <a id="9502" class="Symbol">{</a><a id="9503" href="Data.Nat.Divisibility.html#9503" class="Bound">o</a><a id="9504" class="Symbol">}</a> <a id="9506" class="Symbol">(</a><a id="9507" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9520" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a><a id="9521" class="Symbol">)</a> <a id="9523" href="Data.Nat.Divisibility.html#9523" class="Bound">pn∣on</a> <a id="9529" class="Symbol">=</a> <a id="9531" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="9539" href="Data.Nat.Divisibility.html#9490" class="Bound">m</a> <a id="9541" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9543" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a>     <a id="9549" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="9555" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a> <a id="9557" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9559" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9561" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9563" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9568" href="Data.Nat.DivMod.html#7324" class="Function">m*n/n≡m</a> <a id="9576" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a> <a id="9578" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9580" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="9584" href="Data.Nat.Divisibility.html#9520" class="Bound">p</a>         <a id="9594" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">∣⟨</a> <a id="9597" href="Data.Nat.Divisibility.html#7565" class="Function">*-cancelʳ-∣</a> <a id="9609" href="Data.Nat.Divisibility.html#9486" class="Bound">n</a> <a id="9611" href="Data.Nat.Divisibility.html#9523" class="Bound">pn∣on</a> <a id="9617" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">⟩</a>
  <a id="9621" href="Data.Nat.Divisibility.html#9503" class="Bound">o</a>         <a id="9631" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="9635" class="Keyword">where</a> <a id="9641" class="Keyword">open</a> <a id="9646" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="9659" class="Comment">------------------------------------------------------------------------</a>
<a id="9732" class="Comment">-- Properties of _∣_ and _%_</a>

<a id="∣n∣m%n⇒∣m"></a><a id="9762" href="Data.Nat.Divisibility.html#9762" class="Function">∣n∣m%n⇒∣m</a> <a id="9772" class="Symbol">:</a> <a id="9774" class="Symbol">.{{</a><a id="9777" href="Data.Nat.Divisibility.html#9777" class="Bound">_</a> <a id="9779" class="Symbol">:</a> <a id="9781" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="9789" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="9790" class="Symbol">}}</a> <a id="9793" class="Symbol">→</a> <a id="9795" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="9797" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9799" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9801" class="Symbol">→</a> <a id="9803" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="9805" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9807" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="9809" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9811" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="9813" class="Symbol">→</a> <a id="9815" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="9817" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="9819" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a>
<a id="9821" href="Data.Nat.Divisibility.html#9762" class="Function">∣n∣m%n⇒∣m</a> <a id="9831" class="Symbol">{</a><a id="9832" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="9833" class="Symbol">@</a><a id="9834" class="DottedPattern Symbol">.(</a><a id="9836" href="Data.Nat.Divisibility.html#9866" class="DottedPattern Bound">p</a> <a id="9838" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="9840" href="Data.Nat.Divisibility.html#9845" class="DottedPattern Bound">d</a><a id="9841" class="DottedPattern Symbol">)</a><a id="9842" class="Symbol">}</a> <a id="9844" class="Symbol">{</a><a id="9845" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a><a id="9846" class="Symbol">}</a> <a id="9848" class="Symbol">{</a><a id="9849" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a><a id="9850" class="Symbol">}</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="9866" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="9867" class="Symbol">)</a> <a id="9869" class="Symbol">(</a><a id="9870" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="9878" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="9880" href="Data.Nat.Divisibility.html#9880" class="Bound">m%n≡qd</a><a id="9886" class="Symbol">)</a> <a id="9888" class="Symbol">=</a>
  <a id="9892" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="9900" class="Symbol">(</a><a id="9901" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="9903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="9908" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="9910" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="9911" class="Symbol">)</a> <a id="9913" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9915" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="9916" class="Symbol">)</a> <a id="9918" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9920" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="9939" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a>                         <a id="9965" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9968" href="Data.Nat.DivMod.html#1222" class="Function">m≡m%n+[m/n]*n</a> <a id="9982" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="9984" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a> <a id="9986" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="9992" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="9994" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="9996" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a> <a id="9998" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10000" class="Symbol">(</a><a id="10001" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10003" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10005" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10006" class="Symbol">)</a> <a id="10008" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10010" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a>       <a id="10018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10021" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10026" class="Symbol">(</a><a id="10027" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="10030" class="Symbol">(</a><a id="10031" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10033" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10035" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10036" class="Symbol">)</a> <a id="10038" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10040" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10041" class="Symbol">)</a> <a id="10043" href="Data.Nat.Divisibility.html#9880" class="Bound">m%n≡qd</a> <a id="10050" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10056" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10058" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10060" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10064" class="Symbol">(</a><a id="10065" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10067" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10069" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10070" class="Symbol">)</a> <a id="10072" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10074" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a>       <a id="10082" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10090" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10092" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10094" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10096" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10098" class="Symbol">(</a><a id="10099" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10101" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10103" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10104" class="Symbol">)</a> <a id="10106" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10108" class="Symbol">(</a><a id="10109" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a> <a id="10111" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10113" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a><a id="10114" class="Symbol">)</a> <a id="10116" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10119" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10124" class="Symbol">(</a><a id="10125" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10129" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="10133" class="Symbol">)</a> <a id="10135" class="Symbol">(</a><a id="10136" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="10144" class="Symbol">(</a><a id="10145" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10147" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10149" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10150" class="Symbol">)</a> <a id="10152" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a> <a id="10154" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a><a id="10155" class="Symbol">)</a> <a id="10157" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10163" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10165" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10167" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10169" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10171" class="Symbol">((</a><a id="10173" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10175" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10177" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10178" class="Symbol">)</a> <a id="10180" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10182" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="10183" class="Symbol">)</a> <a id="10185" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10187" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10189" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10192" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="10205" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a> <a id="10207" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10209" class="Symbol">_</a> <a id="10211" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10217" class="Symbol">(</a><a id="10218" href="Data.Nat.Divisibility.html#9878" class="Bound">q</a> <a id="10220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10222" class="Symbol">(</a><a id="10223" href="Data.Nat.Divisibility.html#9849" class="Bound">m</a> <a id="10225" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10227" href="Data.Nat.Divisibility.html#9832" class="Bound">n</a><a id="10228" class="Symbol">)</a> <a id="10230" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10232" href="Data.Nat.Divisibility.html#9866" class="Bound">p</a><a id="10233" class="Symbol">)</a> <a id="10235" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10237" href="Data.Nat.Divisibility.html#9845" class="Bound">d</a>     <a id="10243" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="10247" class="Keyword">where</a> <a id="10253" class="Keyword">open</a> <a id="10258" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="%-presˡ-∣"></a><a id="10271" href="Data.Nat.Divisibility.html#10271" class="Function">%-presˡ-∣</a> <a id="10281" class="Symbol">:</a> <a id="10283" class="Symbol">.{{</a><a id="10286" href="Data.Nat.Divisibility.html#10286" class="Bound">_</a> <a id="10288" class="Symbol">:</a> <a id="10290" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="10298" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="10299" class="Symbol">}}</a> <a id="10302" class="Symbol">→</a> <a id="10304" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="10306" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10308" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10310" class="Symbol">→</a> <a id="10312" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="10314" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10316" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10318" class="Symbol">→</a> <a id="10320" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="10322" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10324" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10326" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10328" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="10330" href="Data.Nat.Divisibility.html#10271" class="Function">%-presˡ-∣</a> <a id="10340" class="Symbol">{</a><a id="10341" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a><a id="10342" class="Symbol">}</a> <a id="10344" class="Symbol">{</a><a id="10345" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a><a id="10346" class="Symbol">}</a> <a id="10348" class="Symbol">{</a><a id="10349" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a><a id="10350" class="Symbol">@</a><a id="10351" class="DottedPattern Symbol">.(</a><a id="10353" href="Data.Nat.Divisibility.html#10375" class="DottedPattern Bound">p</a> <a id="10355" href="Agda.Builtin.Nat.html#539" class="DottedPattern Primitive Operator">*</a> <a id="10357" href="Data.Nat.Divisibility.html#10345" class="DottedPattern Bound">d</a><a id="10358" class="DottedPattern Symbol">)</a><a id="10359" class="Symbol">}</a> <a id="10361" class="Symbol">(</a><a id="10362" href="Data.Nat.Divisibility.Core.html#1360" class="InductiveConstructor">divides-refl</a> <a id="10375" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a><a id="10376" class="Symbol">)</a> <a id="10378" class="Symbol">(</a><a id="10379" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="10387" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a> <a id="10389" href="Data.Nat.Divisibility.html#10389" class="Bound">1+n≡qd</a><a id="10395" class="Symbol">)</a> <a id="10397" class="Symbol">=</a>
  <a id="10401" href="Data.Nat.Divisibility.Core.html#1231" class="InductiveConstructor">divides</a> <a id="10409" class="Symbol">(</a><a id="10410" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10412" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10414" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10416" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10418" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10420" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10422" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10423" class="Symbol">)</a> <a id="10425" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10427" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="10446" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10448" href="Data.Nat.Base.html#7285" class="Function Operator">%</a> <a id="10450" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a>                   <a id="10470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10473" href="Data.Nat.DivMod.html#1338" class="Function">m%n≡m∸m/n*n</a> <a id="10485" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10487" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10489" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10495" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10497" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10499" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10501" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10503" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10505" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10507" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a>           <a id="10519" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10527" class="Symbol">(λ</a> <a id="10530" href="Data.Nat.Divisibility.html#10530" class="Bound">v</a> <a id="10532" class="Symbol">→</a> <a id="10534" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10536" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10538" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10540" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10542" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10544" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10546" href="Data.Nat.Divisibility.html#10530" class="Bound">v</a><a id="10547" class="Symbol">)</a> <a id="10549" href="Data.Nat.Divisibility.html#10389" class="Bound">1+n≡qd</a> <a id="10556" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10562" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10564" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10566" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10568" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10570" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10572" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10574" class="Symbol">(</a><a id="10575" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a> <a id="10577" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10579" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a><a id="10580" class="Symbol">)</a>     <a id="10586" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10589" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10594" class="Symbol">(</a><a id="10595" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10597" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="10599" class="Symbol">)</a> <a id="10601" class="Symbol">(</a><a id="10602" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="10610" class="Symbol">(</a><a id="10611" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10613" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10615" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a><a id="10616" class="Symbol">)</a> <a id="10618" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a> <a id="10620" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a><a id="10621" class="Symbol">)</a> <a id="10623" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10629" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a>  <a id="10632" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10634" class="Symbol">(</a><a id="10635" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10637" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10639" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10641" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10643" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10644" class="Symbol">)</a> <a id="10646" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10648" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a>    <a id="10653" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="10661" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10663" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10665" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a> <a id="10667" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10669" class="Symbol">(</a><a id="10670" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10672" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10674" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10676" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10678" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10679" class="Symbol">)</a> <a id="10681" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10683" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a> <a id="10685" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10688" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="10701" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a> <a id="10703" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10705" class="Symbol">(</a><a id="10706" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10708" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10710" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10712" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10714" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10715" class="Symbol">)</a> <a id="10717" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="10723" class="Symbol">(</a><a id="10724" href="Data.Nat.Divisibility.html#10375" class="Bound">p</a> <a id="10726" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10728" href="Data.Nat.Divisibility.html#10349" class="Bound">m</a> <a id="10730" href="Data.Nat.Base.html#7102" class="Function Operator">/</a> <a id="10732" href="Data.Nat.Divisibility.html#10341" class="Bound">n</a> <a id="10734" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10736" href="Data.Nat.Divisibility.html#10387" class="Bound">q</a><a id="10737" class="Symbol">)</a> <a id="10739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10741" href="Data.Nat.Divisibility.html#10345" class="Bound">d</a>     <a id="10747" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="10751" class="Keyword">where</a> <a id="10757" class="Keyword">open</a> <a id="10762" href="Data.Nat.Divisibility.html#5070" class="Module">∣-Reasoning</a>

<a id="10775" class="Comment">------------------------------------------------------------------------</a>
<a id="10848" class="Comment">-- Properties of _∣_ and !_</a>

<a id="m≤n⇒m!∣n!"></a><a id="10877" href="Data.Nat.Divisibility.html#10877" class="Function">m≤n⇒m!∣n!</a> <a id="10887" class="Symbol">:</a> <a id="10889" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10891" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10893" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10895" class="Symbol">→</a> <a id="10897" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10899" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="10901" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10903" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10905" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>
<a id="10907" href="Data.Nat.Divisibility.html#10877" class="Function">m≤n⇒m!∣n!</a> <a id="10917" href="Data.Nat.Divisibility.html#10917" class="Bound">m≤n</a> <a id="10921" class="Symbol">=</a> <a id="10923" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="10928" class="Symbol">(</a><a id="10929" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="10934" href="Data.Nat.Divisibility.html#10917" class="Bound">m≤n</a><a id="10937" class="Symbol">)</a>
  <a id="10941" class="Keyword">where</a>
  <a id="10949" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="10954" class="Symbol">:</a> <a id="10956" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10958" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="10961" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10963" class="Symbol">→</a> <a id="10965" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="10967" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="10969" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="10971" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="10973" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>
  <a id="10977" href="Data.Nat.Divisibility.html#10949" class="Function">help</a>         <a id="10990" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>       <a id="11004" class="Symbol">=</a> <a id="11006" href="Data.Nat.Divisibility.html#3921" class="Function">∣-refl</a>
  <a id="11015" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="11020" class="Symbol">{</a><a id="11021" class="Argument">n</a> <a id="11023" class="Symbol">=</a> <a id="11025" href="Data.Nat.Divisibility.html#11025" class="Bound">n</a><a id="11026" class="Symbol">}</a> <a id="11028" class="Symbol">(</a><a id="11029" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="11037" href="Data.Nat.Divisibility.html#11037" class="Bound">m≤n</a><a id="11040" class="Symbol">)</a> <a id="11042" class="Symbol">=</a> <a id="11044" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="11052" href="Data.Nat.Divisibility.html#11025" class="Bound">n</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Data.Nat.Divisibility.html#10949" class="Function">help</a> <a id="11060" href="Data.Nat.Divisibility.html#11037" class="Bound">m≤n</a><a id="11063" class="Symbol">)</a>

<a id="11066" class="Comment">------------------------------------------------------------------------</a>
<a id="11139" class="Comment">-- Properties of _HasNonTrivialDivisorLessThan_</a>

<a id="11188" class="Comment">-- Smart constructor</a>

<a id="hasNonTrivialDivisor-≢"></a><a id="11210" href="Data.Nat.Divisibility.html#11210" class="Function">hasNonTrivialDivisor-≢</a> <a id="11233" class="Symbol">:</a> <a id="11235" class="Symbol">.{{</a><a id="11238" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="11249" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a><a id="11250" class="Symbol">}}</a> <a id="11253" class="Symbol">→</a> <a id="11255" class="Symbol">.{{</a><a id="11258" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="11266" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a><a id="11267" class="Symbol">}}</a> <a id="11270" class="Symbol">→</a>
                         <a id="11297" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="11299" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="11301" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11303" class="Symbol">→</a> <a id="11305" href="Data.Nat.Divisibility.html#1285" class="Generalizable">d</a> <a id="11307" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="11309" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11311" class="Symbol">→</a> <a id="11313" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11315" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11344" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="11346" href="Data.Nat.Divisibility.html#11210" class="Function">hasNonTrivialDivisor-≢</a> <a id="11369" href="Data.Nat.Divisibility.html#11369" class="Bound">d≢n</a> <a id="11373" href="Data.Nat.Divisibility.html#11373" class="Bound">d∣n</a>
  <a id="11379" class="Symbol">=</a> <a id="11381" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11402" class="Symbol">(</a><a id="11403" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="11409" class="Symbol">(</a><a id="11410" href="Data.Nat.Divisibility.html#3450" class="Function">∣⇒≤</a> <a id="11414" href="Data.Nat.Divisibility.html#11373" class="Bound">d∣n</a><a id="11417" class="Symbol">)</a> <a id="11419" href="Data.Nat.Divisibility.html#11369" class="Bound">d≢n</a><a id="11422" class="Symbol">)</a> <a id="11424" href="Data.Nat.Divisibility.html#11373" class="Bound">d∣n</a>

<a id="11429" class="Comment">-- Monotonicity wrt ∣</a>

<a id="hasNonTrivialDivisor-∣"></a><a id="11452" href="Data.Nat.Divisibility.html#11452" class="Function">hasNonTrivialDivisor-∣</a> <a id="11475" class="Symbol">:</a> <a id="11477" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11479" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11508" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11510" class="Symbol">→</a> <a id="11512" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11514" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="11516" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="11518" class="Symbol">→</a>
                         <a id="11545" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="11547" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11576" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a>
<a id="11578" href="Data.Nat.Divisibility.html#11452" class="Function">hasNonTrivialDivisor-∣</a> <a id="11601" class="Symbol">(</a><a id="11602" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11623" href="Data.Nat.Divisibility.html#11623" class="Bound">d&lt;n</a> <a id="11627" href="Data.Nat.Divisibility.html#11627" class="Bound">d∣m</a><a id="11630" class="Symbol">)</a> <a id="11632" href="Data.Nat.Divisibility.html#11632" class="Bound">m∣o</a>
  <a id="11638" class="Symbol">=</a> <a id="11640" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11661" href="Data.Nat.Divisibility.html#11623" class="Bound">d&lt;n</a> <a id="11665" class="Symbol">(</a><a id="11666" href="Data.Nat.Divisibility.html#3971" class="Function">∣-trans</a> <a id="11674" href="Data.Nat.Divisibility.html#11627" class="Bound">d∣m</a> <a id="11678" href="Data.Nat.Divisibility.html#11632" class="Bound">m∣o</a><a id="11681" class="Symbol">)</a>

<a id="11684" class="Comment">-- Monotonicity wrt ≤</a>

<a id="hasNonTrivialDivisor-≤"></a><a id="11707" href="Data.Nat.Divisibility.html#11707" class="Function">hasNonTrivialDivisor-≤</a> <a id="11730" class="Symbol">:</a> <a id="11732" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11734" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11763" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11765" class="Symbol">→</a> <a id="11767" href="Data.Nat.Divisibility.html#1289" class="Generalizable">n</a> <a id="11769" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11771" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a> <a id="11773" class="Symbol">→</a>
                         <a id="11800" href="Data.Nat.Divisibility.html#1287" class="Generalizable">m</a> <a id="11802" href="Data.Nat.Divisibility.Core.html#1688" class="Record Operator">HasNonTrivialDivisorLessThan</a> <a id="11831" href="Data.Nat.Divisibility.html#1291" class="Generalizable">o</a>
<a id="11833" href="Data.Nat.Divisibility.html#11707" class="Function">hasNonTrivialDivisor-≤</a> <a id="11856" class="Symbol">(</a><a id="11857" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11878" href="Data.Nat.Divisibility.html#11878" class="Bound">d&lt;n</a> <a id="11882" href="Data.Nat.Divisibility.html#11882" class="Bound">d∣m</a><a id="11885" class="Symbol">)</a> <a id="11887" href="Data.Nat.Divisibility.html#11887" class="Bound">n≤o</a>
  <a id="11893" class="Symbol">=</a> <a id="11895" href="Data.Nat.Divisibility.Core.html#1755" class="InductiveConstructor">hasNonTrivialDivisor</a> <a id="11916" class="Symbol">(</a><a id="11917" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="11927" href="Data.Nat.Divisibility.html#11878" class="Bound">d&lt;n</a> <a id="11931" href="Data.Nat.Divisibility.html#11887" class="Bound">n≤o</a><a id="11934" class="Symbol">)</a> <a id="11936" href="Data.Nat.Divisibility.html#11882" class="Bound">d∣m</a></pre></body></html>


==> anc/html/Data.Nat.GeneralisedArithmetic.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>GeneralisedArithmetic (Data.Nat.GeneralisedArithmetic)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.GeneralisedArithmetic</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A generalisation of the arithmetic operations</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">module</a> <a id="281" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="353" class="Symbol">;</a> <a id="355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="364" class="Symbol">;</a> <a id="366" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="369" class="Symbol">;</a> <a id="371" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="374" class="Symbol">;</a> <a id="376" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a><a id="437" class="Symbol">;</a> <a id="439" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a><a id="450" class="Symbol">;</a> <a id="452" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Base.html" class="Module">Function.Base</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="498" class="Symbol">;</a> <a id="500" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="503" class="Symbol">;</a> <a id="505" href="Function.Base.html#704" class="Function">id</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Level.html" class="Module">Level</a> <a id="527" class="Keyword">using</a> <a id="533" class="Symbol">(</a><a id="534" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="608" class="Symbol">;</a> <a id="610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="620" class="Symbol">;</a> <a id="622" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" class="Keyword">module</a> <a id="704" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="735" class="Keyword">private</a>
  <a id="745" class="Keyword">variable</a>
    <a id="758" href="Data.Nat.GeneralisedArithmetic.html#758" class="Generalizable">a</a> <a id="760" class="Symbol">:</a> <a id="762" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="772" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="774" class="Symbol">:</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Data.Nat.GeneralisedArithmetic.html#758" class="Generalizable">a</a>

<a id="fold"></a><a id="783" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="788" class="Symbol">:</a> <a id="790" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="792" class="Symbol">→</a> <a id="794" class="Symbol">(</a><a id="795" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="797" class="Symbol">→</a> <a id="799" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="800" class="Symbol">)</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="806" class="Symbol">→</a> <a id="808" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a>
<a id="810" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="815" href="Data.Nat.GeneralisedArithmetic.html#815" class="Bound">z</a> <a id="817" href="Data.Nat.GeneralisedArithmetic.html#817" class="Bound">s</a> <a id="819" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="827" class="Symbol">=</a> <a id="829" href="Data.Nat.GeneralisedArithmetic.html#815" class="Bound">z</a>
<a id="831" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="836" href="Data.Nat.GeneralisedArithmetic.html#836" class="Bound">z</a> <a id="838" href="Data.Nat.GeneralisedArithmetic.html#838" class="Bound">s</a> <a id="840" class="Symbol">(</a><a id="841" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="845" href="Data.Nat.GeneralisedArithmetic.html#845" class="Bound">n</a><a id="846" class="Symbol">)</a> <a id="848" class="Symbol">=</a> <a id="850" href="Data.Nat.GeneralisedArithmetic.html#838" class="Bound">s</a> <a id="852" class="Symbol">(</a><a id="853" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="858" href="Data.Nat.GeneralisedArithmetic.html#836" class="Bound">z</a> <a id="860" href="Data.Nat.GeneralisedArithmetic.html#838" class="Bound">s</a> <a id="862" href="Data.Nat.GeneralisedArithmetic.html#845" class="Bound">n</a><a id="863" class="Symbol">)</a>

<a id="iterate"></a><a id="866" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="874" class="Symbol">:</a> <a id="876" class="Symbol">(</a><a id="877" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="879" class="Symbol">→</a> <a id="881" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="888" class="Symbol">→</a> <a id="890" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="892" class="Symbol">→</a> <a id="894" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a>
<a id="896" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="904" href="Data.Nat.GeneralisedArithmetic.html#904" class="Bound">f</a> <a id="906" href="Data.Nat.GeneralisedArithmetic.html#906" class="Bound">x</a> <a id="908" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="916" class="Symbol">=</a> <a id="918" href="Data.Nat.GeneralisedArithmetic.html#906" class="Bound">x</a>
<a id="920" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="928" href="Data.Nat.GeneralisedArithmetic.html#928" class="Bound">f</a> <a id="930" href="Data.Nat.GeneralisedArithmetic.html#930" class="Bound">x</a> <a id="932" class="Symbol">(</a><a id="933" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="937" href="Data.Nat.GeneralisedArithmetic.html#937" class="Bound">n</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">=</a> <a id="942" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="950" href="Data.Nat.GeneralisedArithmetic.html#928" class="Bound">f</a> <a id="952" class="Symbol">(</a><a id="953" href="Data.Nat.GeneralisedArithmetic.html#928" class="Bound">f</a> <a id="955" href="Data.Nat.GeneralisedArithmetic.html#930" class="Bound">x</a><a id="956" class="Symbol">)</a> <a id="958" href="Data.Nat.GeneralisedArithmetic.html#937" class="Bound">n</a>

<a id="add"></a><a id="961" href="Data.Nat.GeneralisedArithmetic.html#961" class="Function">add</a> <a id="965" class="Symbol">:</a> <a id="967" class="Symbol">(</a><a id="968" href="Data.Nat.GeneralisedArithmetic.html#968" class="Bound">0#</a> <a id="971" class="Symbol">:</a> <a id="973" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="974" class="Symbol">)</a> <a id="976" class="Symbol">(</a><a id="977" href="Data.Nat.GeneralisedArithmetic.html#977" class="Bound">1+</a> <a id="980" class="Symbol">:</a> <a id="982" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="984" class="Symbol">→</a> <a id="986" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="987" class="Symbol">)</a> <a id="989" class="Symbol">→</a> <a id="991" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="993" class="Symbol">→</a> <a id="995" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="997" class="Symbol">→</a> <a id="999" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a>
<a id="1001" href="Data.Nat.GeneralisedArithmetic.html#961" class="Function">add</a> <a id="1005" href="Data.Nat.GeneralisedArithmetic.html#1005" class="Bound">0#</a> <a id="1008" href="Data.Nat.GeneralisedArithmetic.html#1008" class="Bound">1+</a> <a id="1011" href="Data.Nat.GeneralisedArithmetic.html#1011" class="Bound">n</a> <a id="1013" href="Data.Nat.GeneralisedArithmetic.html#1013" class="Bound">z</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1022" href="Data.Nat.GeneralisedArithmetic.html#1013" class="Bound">z</a> <a id="1024" href="Data.Nat.GeneralisedArithmetic.html#1008" class="Bound">1+</a> <a id="1027" href="Data.Nat.GeneralisedArithmetic.html#1011" class="Bound">n</a>

<a id="mul"></a><a id="1030" href="Data.Nat.GeneralisedArithmetic.html#1030" class="Function">mul</a> <a id="1034" class="Symbol">:</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Data.Nat.GeneralisedArithmetic.html#1037" class="Bound">0#</a> <a id="1040" class="Symbol">:</a> <a id="1042" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1043" class="Symbol">)</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Data.Nat.GeneralisedArithmetic.html#1046" class="Bound">1+</a> <a id="1049" class="Symbol">:</a> <a id="1051" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1053" class="Symbol">→</a> <a id="1055" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1056" class="Symbol">)</a> <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Data.Nat.GeneralisedArithmetic.html#1061" class="Bound">+</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1071" class="Symbol">→</a> <a id="1073" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1074" class="Symbol">)</a> <a id="1076" class="Symbol">→</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1088" class="Symbol">)</a>
<a id="1090" href="Data.Nat.GeneralisedArithmetic.html#1030" class="Function">mul</a> <a id="1094" href="Data.Nat.GeneralisedArithmetic.html#1094" class="Bound">0#</a> <a id="1097" href="Data.Nat.GeneralisedArithmetic.html#1097" class="Bound">1+</a> <a id="1100" href="Data.Nat.GeneralisedArithmetic.html#1100" class="Bound Operator">_+_</a> <a id="1104" href="Data.Nat.GeneralisedArithmetic.html#1104" class="Bound">n</a> <a id="1106" href="Data.Nat.GeneralisedArithmetic.html#1106" class="Bound">x</a> <a id="1108" class="Symbol">=</a> <a id="1110" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1115" href="Data.Nat.GeneralisedArithmetic.html#1094" class="Bound">0#</a> <a id="1118" class="Symbol">(λ</a> <a id="1121" href="Data.Nat.GeneralisedArithmetic.html#1121" class="Bound">s</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="Data.Nat.GeneralisedArithmetic.html#1106" class="Bound">x</a> <a id="1127" href="Data.Nat.GeneralisedArithmetic.html#1100" class="Bound Operator">+</a> <a id="1129" href="Data.Nat.GeneralisedArithmetic.html#1121" class="Bound">s</a><a id="1130" class="Symbol">)</a> <a id="1132" href="Data.Nat.GeneralisedArithmetic.html#1104" class="Bound">n</a>

<a id="1135" class="Comment">-- Properties</a>

<a id="fold-+"></a><a id="1150" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1157" class="Symbol">:</a> <a id="1159" class="Symbol">∀</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Data.Nat.GeneralisedArithmetic.html#1162" class="Bound">z</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1167" class="Symbol">)</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1176" class="Symbol">→</a> <a id="1178" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1179" class="Symbol">)</a> <a id="1181" href="Data.Nat.GeneralisedArithmetic.html#1181" class="Bound">m</a> <a id="1183" class="Symbol">{</a><a id="1184" href="Data.Nat.GeneralisedArithmetic.html#1184" class="Bound">n</a><a id="1185" class="Symbol">}</a> <a id="1187" class="Symbol">→</a>
         <a id="1198" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1203" href="Data.Nat.GeneralisedArithmetic.html#1162" class="Bound">z</a> <a id="1205" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1207" class="Symbol">(</a><a id="1208" href="Data.Nat.GeneralisedArithmetic.html#1181" class="Bound">m</a> <a id="1210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1212" href="Data.Nat.GeneralisedArithmetic.html#1184" class="Bound">n</a><a id="1213" class="Symbol">)</a> <a id="1215" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1217" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1222" class="Symbol">(</a><a id="1223" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1228" href="Data.Nat.GeneralisedArithmetic.html#1162" class="Bound">z</a> <a id="1230" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1232" href="Data.Nat.GeneralisedArithmetic.html#1184" class="Bound">n</a><a id="1233" class="Symbol">)</a> <a id="1235" href="Data.Nat.GeneralisedArithmetic.html#1170" class="Bound">s</a> <a id="1237" href="Data.Nat.GeneralisedArithmetic.html#1181" class="Bound">m</a>
<a id="1239" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1246" href="Data.Nat.GeneralisedArithmetic.html#1246" class="Bound">z</a> <a id="1248" href="Data.Nat.GeneralisedArithmetic.html#1248" class="Bound">s</a> <a id="1250" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1258" class="Symbol">=</a> <a id="1260" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1265" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1272" href="Data.Nat.GeneralisedArithmetic.html#1272" class="Bound">z</a> <a id="1274" href="Data.Nat.GeneralisedArithmetic.html#1274" class="Bound">s</a> <a id="1276" class="Symbol">(</a><a id="1277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1281" href="Data.Nat.GeneralisedArithmetic.html#1281" class="Bound">m</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1291" href="Data.Nat.GeneralisedArithmetic.html#1274" class="Bound">s</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1301" href="Data.Nat.GeneralisedArithmetic.html#1272" class="Bound">z</a> <a id="1303" href="Data.Nat.GeneralisedArithmetic.html#1274" class="Bound">s</a> <a id="1305" href="Data.Nat.GeneralisedArithmetic.html#1281" class="Bound">m</a><a id="1306" class="Symbol">)</a>

<a id="fold-k"></a><a id="1309" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1316" class="Symbol">:</a> <a id="1318" class="Symbol">∀</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Data.Nat.GeneralisedArithmetic.html#1321" class="Bound">z</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1326" class="Symbol">)</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Data.Nat.GeneralisedArithmetic.html#1329" class="Bound">s</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Data.Nat.GeneralisedArithmetic.html#1341" class="Bound">k</a><a id="1342" class="Symbol">}</a> <a id="1344" href="Data.Nat.GeneralisedArithmetic.html#1344" class="Bound">m</a> <a id="1346" class="Symbol">→</a>
         <a id="1357" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1362" href="Data.Nat.GeneralisedArithmetic.html#1341" class="Bound">k</a> <a id="1364" class="Symbol">(</a><a id="1365" href="Data.Nat.GeneralisedArithmetic.html#1329" class="Bound">s</a> <a id="1367" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="1370" class="Symbol">)</a> <a id="1372" href="Data.Nat.GeneralisedArithmetic.html#1344" class="Bound">m</a> <a id="1374" href="Data.Nat.GeneralisedArithmetic.html#1321" class="Bound">z</a> <a id="1376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1378" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Data.Nat.GeneralisedArithmetic.html#1341" class="Bound">k</a> <a id="1386" href="Data.Nat.GeneralisedArithmetic.html#1321" class="Bound">z</a><a id="1387" class="Symbol">)</a> <a id="1389" href="Data.Nat.GeneralisedArithmetic.html#1329" class="Bound">s</a> <a id="1391" href="Data.Nat.GeneralisedArithmetic.html#1344" class="Bound">m</a>
<a id="1393" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1400" href="Data.Nat.GeneralisedArithmetic.html#1400" class="Bound">z</a> <a id="1402" href="Data.Nat.GeneralisedArithmetic.html#1402" class="Bound">s</a> <a id="1404" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1412" class="Symbol">=</a> <a id="1414" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1419" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1426" href="Data.Nat.GeneralisedArithmetic.html#1426" class="Bound">z</a> <a id="1428" href="Data.Nat.GeneralisedArithmetic.html#1428" class="Bound">s</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1435" href="Data.Nat.GeneralisedArithmetic.html#1435" class="Bound">m</a><a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1445" href="Data.Nat.GeneralisedArithmetic.html#1428" class="Bound">s</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1455" href="Data.Nat.GeneralisedArithmetic.html#1426" class="Bound">z</a> <a id="1457" href="Data.Nat.GeneralisedArithmetic.html#1428" class="Bound">s</a> <a id="1459" href="Data.Nat.GeneralisedArithmetic.html#1435" class="Bound">m</a><a id="1460" class="Symbol">)</a>

<a id="fold-*"></a><a id="1463" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1470" class="Symbol">:</a> <a id="1472" class="Symbol">∀</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Data.Nat.GeneralisedArithmetic.html#1475" class="Bound">z</a> <a id="1477" class="Symbol">:</a> <a id="1479" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1480" class="Symbol">)</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Data.Nat.GeneralisedArithmetic.html#1483" class="Bound">s</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1492" class="Symbol">)</a> <a id="1494" href="Data.Nat.GeneralisedArithmetic.html#1494" class="Bound">m</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Data.Nat.GeneralisedArithmetic.html#1497" class="Bound">n</a><a id="1498" class="Symbol">}</a> <a id="1500" class="Symbol">→</a>
         <a id="1511" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1516" href="Data.Nat.GeneralisedArithmetic.html#1475" class="Bound">z</a> <a id="1518" href="Data.Nat.GeneralisedArithmetic.html#1483" class="Bound">s</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Data.Nat.GeneralisedArithmetic.html#1494" class="Bound">m</a> <a id="1523" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1525" href="Data.Nat.GeneralisedArithmetic.html#1497" class="Bound">n</a><a id="1526" class="Symbol">)</a> <a id="1528" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1530" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1535" href="Data.Nat.GeneralisedArithmetic.html#1475" class="Bound">z</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1543" href="Function.Base.html#704" class="Function">id</a> <a id="1546" class="Symbol">(</a><a id="1547" href="Data.Nat.GeneralisedArithmetic.html#1483" class="Bound">s</a> <a id="1549" href="Function.Base.html#1134" class="Function Operator">∘_</a><a id="1551" class="Symbol">)</a> <a id="1553" href="Data.Nat.GeneralisedArithmetic.html#1497" class="Bound">n</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Data.Nat.GeneralisedArithmetic.html#1494" class="Bound">m</a>
<a id="1558" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1565" href="Data.Nat.GeneralisedArithmetic.html#1565" class="Bound">z</a> <a id="1567" href="Data.Nat.GeneralisedArithmetic.html#1567" class="Bound">s</a> <a id="1569" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>        <a id="1581" class="Symbol">=</a> <a id="1583" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1588" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1595" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1597" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1599" class="Symbol">(</a><a id="1600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1604" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1605" class="Symbol">)</a> <a id="1607" class="Symbol">{</a><a id="1608" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1609" class="Symbol">}</a> <a id="1611" class="Symbol">=</a> <a id="1613" class="Keyword">let</a> <a id="1617" href="Data.Nat.GeneralisedArithmetic.html#1617" class="Bound">+n</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1627" href="Function.Base.html#704" class="Function">id</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1633" href="Function.Base.html#3645" class="Function Operator">∘′_</a><a id="1636" class="Symbol">)</a> <a id="1638" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1640" class="Keyword">in</a> <a id="1643" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1651" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1656" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1658" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1660" class="Symbol">(</a><a id="1661" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1663" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1665" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a> <a id="1667" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1669" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1670" class="Symbol">)</a>        <a id="1679" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1682" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="1689" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1691" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1693" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1695" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1699" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1710" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1712" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a> <a id="1717" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1719" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1720" class="Symbol">))</a> <a id="1723" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1725" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a> <a id="1727" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1730" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1735" class="Symbol">(λ</a> <a id="1738" href="Data.Nat.GeneralisedArithmetic.html#1738" class="Bound">z</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1747" href="Data.Nat.GeneralisedArithmetic.html#1738" class="Bound">z</a> <a id="1749" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1751" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1752" class="Symbol">)</a> <a id="1754" class="Symbol">(</a><a id="1755" href="Data.Nat.GeneralisedArithmetic.html#1463" class="Function">fold-*</a> <a id="1762" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1764" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1766" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1767" class="Symbol">)</a> <a id="1769" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1773" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1784" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1786" href="Data.Nat.GeneralisedArithmetic.html#1617" class="Bound">+n</a> <a id="1789" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1790" class="Symbol">)</a> <a id="1792" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1794" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a>      <a id="1801" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1804" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Data.Nat.GeneralisedArithmetic.html#1309" class="Function">fold-k</a> <a id="1816" class="Symbol">_</a> <a id="1818" href="Data.Nat.GeneralisedArithmetic.html#1597" class="Bound">s</a> <a id="1820" href="Data.Nat.GeneralisedArithmetic.html#1608" class="Bound">n</a><a id="1821" class="Symbol">)</a> <a id="1823" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1827" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="1832" href="Data.Nat.GeneralisedArithmetic.html#1595" class="Bound">z</a> <a id="1834" href="Data.Nat.GeneralisedArithmetic.html#1617" class="Bound">+n</a> <a id="1837" class="Symbol">(</a><a id="1838" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1842" href="Data.Nat.GeneralisedArithmetic.html#1604" class="Bound">m</a><a id="1843" class="Symbol">)</a>           <a id="1855" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="fold-pull"></a><a id="1858" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="1868" class="Symbol">:</a> <a id="1870" class="Symbol">∀</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Data.Nat.GeneralisedArithmetic.html#1873" class="Bound">z</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1878" class="Symbol">)</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">(</a><a id="1893" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a> <a id="1903" class="Symbol">→</a> <a id="1905" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1906" class="Symbol">)</a> <a id="1908" class="Symbol">(</a><a id="1909" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a> <a id="1911" class="Symbol">:</a> <a id="1913" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="1914" class="Symbol">)</a>
            <a id="1928" class="Symbol">(</a><a id="1929" href="Data.Nat.GeneralisedArithmetic.html#1929" class="Bound">eqz</a> <a id="1933" class="Symbol">:</a> <a id="1935" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1937" href="Data.Nat.GeneralisedArithmetic.html#1873" class="Bound">z</a> <a id="1939" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a> <a id="1941" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1943" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a><a id="1944" class="Symbol">)</a>
            <a id="1958" class="Symbol">(</a><a id="1959" href="Data.Nat.GeneralisedArithmetic.html#1959" class="Bound">eqs</a> <a id="1963" class="Symbol">:</a> <a id="1965" class="Symbol">∀</a> <a id="1967" href="Data.Nat.GeneralisedArithmetic.html#1967" class="Bound">l</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1976" href="Data.Nat.GeneralisedArithmetic.html#1967" class="Bound">l</a> <a id="1978" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1983" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="1985" class="Symbol">(</a><a id="1986" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="1988" href="Data.Nat.GeneralisedArithmetic.html#1967" class="Bound">l</a><a id="1989" class="Symbol">)</a> <a id="1991" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">→</a>
            <a id="2008" class="Symbol">∀</a> <a id="2010" href="Data.Nat.GeneralisedArithmetic.html#2010" class="Bound">m</a> <a id="2012" class="Symbol">→</a> <a id="2014" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2019" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a> <a id="2021" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="2023" href="Data.Nat.GeneralisedArithmetic.html#2010" class="Bound">m</a> <a id="2025" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2027" href="Data.Nat.GeneralisedArithmetic.html#1893" class="Bound">g</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2035" href="Data.Nat.GeneralisedArithmetic.html#1873" class="Bound">z</a> <a id="2037" href="Data.Nat.GeneralisedArithmetic.html#1881" class="Bound">s</a> <a id="2039" href="Data.Nat.GeneralisedArithmetic.html#2010" class="Bound">m</a><a id="2040" class="Symbol">)</a> <a id="2042" href="Data.Nat.GeneralisedArithmetic.html#1909" class="Bound">p</a>
<a id="2044" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="2054" href="Data.Nat.GeneralisedArithmetic.html#2054" class="Bound">z</a> <a id="2056" href="Data.Nat.GeneralisedArithmetic.html#2056" class="Bound">s</a> <a id="2058" class="Symbol">_</a> <a id="2060" class="Symbol">_</a> <a id="2062" href="Data.Nat.GeneralisedArithmetic.html#2062" class="Bound">eqz</a> <a id="2066" class="Symbol">_</a> <a id="2068" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2076" class="Symbol">=</a> <a id="2078" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2082" href="Data.Nat.GeneralisedArithmetic.html#2062" class="Bound">eqz</a>
<a id="2086" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="2096" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2098" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2100" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2102" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2104" href="Data.Nat.GeneralisedArithmetic.html#2104" class="Bound">eqz</a> <a id="2108" href="Data.Nat.GeneralisedArithmetic.html#2108" class="Bound">eqs</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2117" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2118" class="Symbol">)</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2130" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2132" class="Symbol">(</a><a id="2133" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2138" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2140" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2142" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2143" class="Symbol">)</a>       <a id="2151" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2154" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2159" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="2172" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2174" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2176" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2178" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2180" href="Data.Nat.GeneralisedArithmetic.html#2104" class="Bound">eqz</a> <a id="2184" href="Data.Nat.GeneralisedArithmetic.html#2108" class="Bound">eqs</a> <a id="2188" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2189" class="Symbol">)</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2195" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2206" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2208" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2210" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2211" class="Symbol">)</a> <a id="2213" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a><a id="2214" class="Symbol">)</a> <a id="2216" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2219" href="Data.Nat.GeneralisedArithmetic.html#2108" class="Bound">eqs</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2229" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2231" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2233" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2234" class="Symbol">)</a> <a id="2236" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2240" href="Data.Nat.GeneralisedArithmetic.html#2100" class="Bound">g</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2251" href="Data.Nat.GeneralisedArithmetic.html#2096" class="Bound">z</a> <a id="2253" href="Data.Nat.GeneralisedArithmetic.html#2098" class="Bound">s</a> <a id="2255" href="Data.Nat.GeneralisedArithmetic.html#2117" class="Bound">m</a><a id="2256" class="Symbol">))</a> <a id="2259" href="Data.Nat.GeneralisedArithmetic.html#2102" class="Bound">p</a> <a id="2261" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="iterate-is-fold"></a><a id="2264" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2280" class="Symbol">:</a> <a id="2282" class="Symbol">∀</a> <a id="2284" class="Symbol">(</a><a id="2285" href="Data.Nat.GeneralisedArithmetic.html#2285" class="Bound">z</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Data.Nat.GeneralisedArithmetic.html#772" class="Generalizable">A</a><a id="2290" class="Symbol">)</a> <a id="2292" href="Data.Nat.GeneralisedArithmetic.html#2292" class="Bound">s</a> <a id="2294" href="Data.Nat.GeneralisedArithmetic.html#2294" class="Bound">m</a> <a id="2296" class="Symbol">→</a> <a id="2298" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2303" href="Data.Nat.GeneralisedArithmetic.html#2285" class="Bound">z</a> <a id="2305" href="Data.Nat.GeneralisedArithmetic.html#2292" class="Bound">s</a> <a id="2307" href="Data.Nat.GeneralisedArithmetic.html#2294" class="Bound">m</a> <a id="2309" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2311" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="2319" href="Data.Nat.GeneralisedArithmetic.html#2292" class="Bound">s</a> <a id="2321" href="Data.Nat.GeneralisedArithmetic.html#2285" class="Bound">z</a> <a id="2323" href="Data.Nat.GeneralisedArithmetic.html#2294" class="Bound">m</a>
<a id="2325" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2341" href="Data.Nat.GeneralisedArithmetic.html#2341" class="Bound">z</a> <a id="2343" href="Data.Nat.GeneralisedArithmetic.html#2343" class="Bound">s</a> <a id="2345" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2353" class="Symbol">=</a> <a id="2355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2360" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2376" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2378" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2380" class="Symbol">(</a><a id="2381" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2385" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a><a id="2386" class="Symbol">)</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2398" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2403" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2405" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2412" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a><a id="2413" class="Symbol">)</a>  <a id="2416" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2419" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2430" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2432" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a><a id="2433" class="Symbol">)</a> <a id="2435" class="Symbol">(</a><a id="2436" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="2443" class="Number">1</a> <a id="2445" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a><a id="2446" class="Symbol">)</a> <a id="2448" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2452" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2457" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2459" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2464" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2466" class="Number">1</a><a id="2467" class="Symbol">)</a>  <a id="2470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2473" href="Data.Nat.GeneralisedArithmetic.html#1150" class="Function">fold-+</a> <a id="2480" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a> <a id="2482" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2484" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2486" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2490" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2498" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a><a id="2499" class="Symbol">)</a> <a id="2501" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2503" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a>    <a id="2508" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2511" href="Data.Nat.GeneralisedArithmetic.html#2264" class="Function">iterate-is-fold</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2530" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a><a id="2531" class="Symbol">)</a> <a id="2533" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2535" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2537" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2541" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">iterate</a> <a id="2549" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2551" class="Symbol">(</a><a id="2552" href="Data.Nat.GeneralisedArithmetic.html#2378" class="Bound">s</a> <a id="2554" href="Data.Nat.GeneralisedArithmetic.html#2376" class="Bound">z</a><a id="2555" class="Symbol">)</a> <a id="2557" href="Data.Nat.GeneralisedArithmetic.html#2385" class="Bound">m</a> <a id="2559" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="id-is-fold"></a><a id="2562" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2573" class="Symbol">:</a> <a id="2575" class="Symbol">∀</a> <a id="2577" href="Data.Nat.GeneralisedArithmetic.html#2577" class="Bound">m</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2586" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2595" href="Data.Nat.GeneralisedArithmetic.html#2577" class="Bound">m</a> <a id="2597" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2599" href="Data.Nat.GeneralisedArithmetic.html#2577" class="Bound">m</a>
<a id="2601" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2612" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2620" class="Symbol">=</a> <a id="2622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2627" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2643" href="Data.Nat.GeneralisedArithmetic.html#2643" class="Bound">m</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2653" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2657" class="Symbol">(</a><a id="2658" href="Data.Nat.GeneralisedArithmetic.html#2562" class="Function">id-is-fold</a> <a id="2669" href="Data.Nat.GeneralisedArithmetic.html#2643" class="Bound">m</a><a id="2670" class="Symbol">)</a>

<a id="+-is-fold"></a><a id="2673" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">∀</a> <a id="2687" href="Data.Nat.GeneralisedArithmetic.html#2687" class="Bound">m</a> <a id="2689" class="Symbol">{</a><a id="2690" href="Data.Nat.GeneralisedArithmetic.html#2690" class="Bound">n</a><a id="2691" class="Symbol">}</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2700" href="Data.Nat.GeneralisedArithmetic.html#2690" class="Bound">n</a> <a id="2702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2706" href="Data.Nat.GeneralisedArithmetic.html#2687" class="Bound">m</a> <a id="2708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2710" href="Data.Nat.GeneralisedArithmetic.html#2687" class="Bound">m</a> <a id="2712" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2714" href="Data.Nat.GeneralisedArithmetic.html#2690" class="Bound">n</a>
<a id="2716" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2726" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2734" class="Symbol">=</a> <a id="2736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2741" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2756" href="Data.Nat.GeneralisedArithmetic.html#2756" class="Bound">m</a><a id="2757" class="Symbol">)</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2770" class="Symbol">(</a><a id="2771" href="Data.Nat.GeneralisedArithmetic.html#2673" class="Function">+-is-fold</a> <a id="2781" href="Data.Nat.GeneralisedArithmetic.html#2756" class="Bound">m</a><a id="2782" class="Symbol">)</a>

<a id="*-is-fold"></a><a id="2785" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2795" class="Symbol">:</a> <a id="2797" class="Symbol">∀</a> <a id="2799" href="Data.Nat.GeneralisedArithmetic.html#2799" class="Bound">m</a> <a id="2801" class="Symbol">{</a><a id="2802" href="Data.Nat.GeneralisedArithmetic.html#2802" class="Bound">n</a><a id="2803" class="Symbol">}</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2812" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="2817" class="Symbol">(</a><a id="2818" href="Data.Nat.GeneralisedArithmetic.html#2802" class="Bound">n</a> <a id="2820" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2822" class="Symbol">)</a> <a id="2824" href="Data.Nat.GeneralisedArithmetic.html#2799" class="Bound">m</a> <a id="2826" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2828" href="Data.Nat.GeneralisedArithmetic.html#2799" class="Bound">m</a> <a id="2830" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2832" href="Data.Nat.GeneralisedArithmetic.html#2802" class="Bound">n</a>
<a id="2834" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>        <a id="2856" class="Symbol">=</a> <a id="2858" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2863" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2873" class="Symbol">(</a><a id="2874" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2878" href="Data.Nat.GeneralisedArithmetic.html#2878" class="Bound">m</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">{</a><a id="2882" href="Data.Nat.GeneralisedArithmetic.html#2882" class="Bound">n</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">=</a> <a id="2887" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2892" class="Symbol">(</a><a id="2893" href="Data.Nat.GeneralisedArithmetic.html#2882" class="Bound">n</a> <a id="2895" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="2910" href="Data.Nat.GeneralisedArithmetic.html#2878" class="Bound">m</a><a id="2911" class="Symbol">)</a>

<a id="^-is-fold"></a><a id="2914" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="2924" class="Symbol">:</a> <a id="2926" class="Symbol">∀</a> <a id="2928" class="Symbol">{</a><a id="2929" href="Data.Nat.GeneralisedArithmetic.html#2929" class="Bound">m</a><a id="2930" class="Symbol">}</a> <a id="2932" href="Data.Nat.GeneralisedArithmetic.html#2932" class="Bound">n</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="2941" class="Number">1</a> <a id="2943" class="Symbol">(</a><a id="2944" href="Data.Nat.GeneralisedArithmetic.html#2929" class="Bound">m</a> <a id="2946" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="2948" class="Symbol">)</a> <a id="2950" href="Data.Nat.GeneralisedArithmetic.html#2932" class="Bound">n</a> <a id="2952" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2954" href="Data.Nat.GeneralisedArithmetic.html#2929" class="Bound">m</a> <a id="2956" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2958" href="Data.Nat.GeneralisedArithmetic.html#2932" class="Bound">n</a>
<a id="2960" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a>     <a id="2974" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2982" class="Symbol">=</a> <a id="2984" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2989" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="2999" class="Symbol">{</a><a id="3000" href="Data.Nat.GeneralisedArithmetic.html#3000" class="Bound">m</a><a id="3001" class="Symbol">}</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3008" href="Data.Nat.GeneralisedArithmetic.html#3008" class="Bound">n</a><a id="3009" class="Symbol">)</a> <a id="3011" class="Symbol">=</a> <a id="3013" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Data.Nat.GeneralisedArithmetic.html#3000" class="Bound">m</a> <a id="3021" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="3036" href="Data.Nat.GeneralisedArithmetic.html#3008" class="Bound">n</a><a id="3037" class="Symbol">)</a>

<a id="*+-is-fold"></a><a id="3040" href="Data.Nat.GeneralisedArithmetic.html#3040" class="Function">*+-is-fold</a> <a id="3051" class="Symbol">:</a> <a id="3053" class="Symbol">∀</a> <a id="3055" href="Data.Nat.GeneralisedArithmetic.html#3055" class="Bound">m</a> <a id="3057" href="Data.Nat.GeneralisedArithmetic.html#3057" class="Bound">n</a> <a id="3059" class="Symbol">{</a><a id="3060" href="Data.Nat.GeneralisedArithmetic.html#3060" class="Bound">p</a><a id="3061" class="Symbol">}</a> <a id="3063" class="Symbol">→</a> <a id="3065" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3070" href="Data.Nat.GeneralisedArithmetic.html#3060" class="Bound">p</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Data.Nat.GeneralisedArithmetic.html#3057" class="Bound">n</a> <a id="3075" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3077" class="Symbol">)</a> <a id="3079" href="Data.Nat.GeneralisedArithmetic.html#3055" class="Bound">m</a> <a id="3081" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3083" href="Data.Nat.GeneralisedArithmetic.html#3055" class="Bound">m</a> <a id="3085" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3087" href="Data.Nat.GeneralisedArithmetic.html#3057" class="Bound">n</a> <a id="3089" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3091" href="Data.Nat.GeneralisedArithmetic.html#3060" class="Bound">p</a>
<a id="3093" href="Data.Nat.GeneralisedArithmetic.html#3040" class="Function">*+-is-fold</a> <a id="3104" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3106" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3108" class="Symbol">{</a><a id="3109" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a><a id="3110" class="Symbol">}</a> <a id="3112" class="Symbol">=</a> <a id="3114" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3122" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3127" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a> <a id="3129" class="Symbol">(</a><a id="3130" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3132" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3134" class="Symbol">)</a> <a id="3136" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a>     <a id="3142" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3145" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="3155" class="Symbol">_</a> <a id="3157" class="Symbol">_</a> <a id="3159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="3163" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a> <a id="3165" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
                         <a id="3195" class="Symbol">(λ</a> <a id="3198" href="Data.Nat.GeneralisedArithmetic.html#3198" class="Bound">l</a> <a id="3200" class="Symbol">→</a> <a id="3202" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="3215" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3217" href="Data.Nat.GeneralisedArithmetic.html#3198" class="Bound">l</a> <a id="3219" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a><a id="3220" class="Symbol">))</a> <a id="3223" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3225" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3229" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3234" class="Number">0</a> <a id="3236" class="Symbol">(</a><a id="3237" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3239" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="3241" class="Symbol">)</a> <a id="3243" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3245" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3247" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3252" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="3261" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">(</a><a id="3265" href="Data.Nat.GeneralisedArithmetic.html#2785" class="Function">*-is-fold</a> <a id="3275" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a><a id="3276" class="Symbol">)</a> <a id="3278" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3282" href="Data.Nat.GeneralisedArithmetic.html#3104" class="Bound">m</a> <a id="3284" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3286" href="Data.Nat.GeneralisedArithmetic.html#3106" class="Bound">n</a> <a id="3288" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3290" href="Data.Nat.GeneralisedArithmetic.html#3109" class="Bound">p</a>           <a id="3302" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^*-is-fold"></a><a id="3305" href="Data.Nat.GeneralisedArithmetic.html#3305" class="Function">^*-is-fold</a> <a id="3316" class="Symbol">:</a> <a id="3318" class="Symbol">∀</a> <a id="3320" href="Data.Nat.GeneralisedArithmetic.html#3320" class="Bound">m</a> <a id="3322" href="Data.Nat.GeneralisedArithmetic.html#3322" class="Bound">n</a> <a id="3324" class="Symbol">{</a><a id="3325" href="Data.Nat.GeneralisedArithmetic.html#3325" class="Bound">p</a><a id="3326" class="Symbol">}</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3335" href="Data.Nat.GeneralisedArithmetic.html#3325" class="Bound">p</a> <a id="3337" class="Symbol">(</a><a id="3338" href="Data.Nat.GeneralisedArithmetic.html#3320" class="Bound">m</a> <a id="3340" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3342" class="Symbol">)</a> <a id="3344" href="Data.Nat.GeneralisedArithmetic.html#3322" class="Bound">n</a> <a id="3346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3348" href="Data.Nat.GeneralisedArithmetic.html#3320" class="Bound">m</a> <a id="3350" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3352" href="Data.Nat.GeneralisedArithmetic.html#3322" class="Bound">n</a> <a id="3354" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3356" href="Data.Nat.GeneralisedArithmetic.html#3325" class="Bound">p</a>
<a id="3358" href="Data.Nat.GeneralisedArithmetic.html#3305" class="Function">^*-is-fold</a> <a id="3369" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3371" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3373" class="Symbol">{</a><a id="3374" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3375" class="Symbol">}</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3387" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3392" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a> <a id="3394" class="Symbol">(</a><a id="3395" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3397" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3399" class="Symbol">)</a> <a id="3401" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a>     <a id="3407" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3410" href="Data.Nat.GeneralisedArithmetic.html#1858" class="Function">fold-pull</a> <a id="3420" class="Symbol">_</a> <a id="3422" class="Symbol">_</a> <a id="3424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="3428" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="3443" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3444" class="Symbol">)</a>
                         <a id="3471" class="Symbol">(λ</a> <a id="3474" href="Data.Nat.GeneralisedArithmetic.html#3474" class="Bound">l</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="3491" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3493" href="Data.Nat.GeneralisedArithmetic.html#3474" class="Bound">l</a> <a id="3495" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3496" class="Symbol">))</a> <a id="3499" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3501" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3505" href="Data.Nat.GeneralisedArithmetic.html#783" class="Function">fold</a> <a id="3510" class="Number">1</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3515" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="3517" class="Symbol">)</a> <a id="3519" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3523" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a> <a id="3525" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3528" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="3537" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a><a id="3538" class="Symbol">)</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Data.Nat.GeneralisedArithmetic.html#2914" class="Function">^-is-fold</a> <a id="3551" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a><a id="3552" class="Symbol">)</a> <a id="3554" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3558" href="Data.Nat.GeneralisedArithmetic.html#3369" class="Bound">m</a> <a id="3560" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3562" href="Data.Nat.GeneralisedArithmetic.html#3371" class="Bound">n</a> <a id="3564" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3566" href="Data.Nat.GeneralisedArithmetic.html#3374" class="Bound">p</a>           <a id="3578" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Data.Nat.Induction.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Induction (Data.Nat.Induction)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Induction</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Various forms of induction for natural numbers</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="419" class="Symbol">;</a> <a id="421" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Induction.html" class="Module">Induction</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Induction.html#1006" class="Function">RecStruct</a><a id="513" class="Symbol">;</a> <a id="515" href="Induction.html#1165" class="Function">RecursorBuilder</a><a id="530" class="Symbol">;</a> <a id="532" href="Induction.html#1340" class="Function">Recursor</a><a id="540" class="Symbol">;</a> <a id="542" href="Induction.html#1485" class="Function">build</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="583" class="Symbol">as</a> <a id="586" class="Module">WF</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Level.html" class="Module">Level</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="619" class="Symbol">)</a>

<a id="622" class="Keyword">private</a>
  <a id="632" class="Keyword">variable</a>
    <a id="645" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a> <a id="647" class="Symbol">:</a> <a id="649" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="656" class="Comment">------------------------------------------------------------------------</a>
<a id="729" class="Comment">-- Re-export accessability</a>

<a id="757" class="Keyword">open</a> <a id="762" href="Induction.WellFounded.html" class="Module">WF</a> <a id="765" class="Keyword">public</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="782" class="Symbol">;</a> <a id="784" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="787" class="Symbol">)</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Ordinary induction</a>

<a id="Rec"></a><a id="886" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="890" class="Symbol">:</a> <a id="892" class="Symbol">∀</a> <a id="894" href="Data.Nat.Induction.html#894" class="Bound">ℓ</a> <a id="896" class="Symbol">→</a> <a id="898" href="Induction.html#1006" class="Function">RecStruct</a> <a id="908" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="910" href="Data.Nat.Induction.html#894" class="Bound">ℓ</a> <a id="912" href="Data.Nat.Induction.html#894" class="Bound">ℓ</a>
<a id="914" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="918" href="Data.Nat.Induction.html#918" class="Bound">ℓ</a> <a id="920" href="Data.Nat.Induction.html#920" class="Bound">P</a> <a id="922" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="930" class="Symbol">=</a> <a id="932" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="934" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="938" href="Data.Nat.Induction.html#938" class="Bound">ℓ</a> <a id="940" href="Data.Nat.Induction.html#940" class="Bound">P</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="947" href="Data.Nat.Induction.html#947" class="Bound">n</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">=</a> <a id="952" href="Data.Nat.Induction.html#940" class="Bound">P</a> <a id="954" href="Data.Nat.Induction.html#947" class="Bound">n</a>

<a id="recBuilder"></a><a id="957" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="968" class="Symbol">:</a> <a id="970" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="986" class="Symbol">(</a><a id="987" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="991" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="992" class="Symbol">)</a>
<a id="994" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="1005" href="Data.Nat.Induction.html#1005" class="Bound">P</a> <a id="1007" href="Data.Nat.Induction.html#1007" class="Bound">f</a> <a id="1009" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1017" class="Symbol">=</a> <a id="1019" class="Symbol">_</a>
<a id="1021" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="1032" href="Data.Nat.Induction.html#1032" class="Bound">P</a> <a id="1034" href="Data.Nat.Induction.html#1034" class="Bound">f</a> <a id="1036" class="Symbol">(</a><a id="1037" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1041" href="Data.Nat.Induction.html#1041" class="Bound">n</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Symbol">=</a> <a id="1046" href="Data.Nat.Induction.html#1034" class="Bound">f</a> <a id="1048" href="Data.Nat.Induction.html#1041" class="Bound">n</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a> <a id="1062" href="Data.Nat.Induction.html#1032" class="Bound">P</a> <a id="1064" href="Data.Nat.Induction.html#1034" class="Bound">f</a> <a id="1066" href="Data.Nat.Induction.html#1041" class="Bound">n</a><a id="1067" class="Symbol">)</a>

<a id="rec"></a><a id="1070" href="Data.Nat.Induction.html#1070" class="Function">rec</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Induction.html#1340" class="Function">Recursor</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Data.Nat.Induction.html#886" class="Function">Rec</a> <a id="1090" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="1091" class="Symbol">)</a>
<a id="1093" href="Data.Nat.Induction.html#1070" class="Function">rec</a> <a id="1097" class="Symbol">=</a> <a id="1099" href="Induction.html#1485" class="Function">build</a> <a id="1105" href="Data.Nat.Induction.html#957" class="Function">recBuilder</a>

<a id="1117" class="Comment">------------------------------------------------------------------------</a>
<a id="1190" class="Comment">-- Complete induction</a>

<a id="CRec"></a><a id="1213" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1218" class="Symbol">:</a> <a id="1220" class="Symbol">∀</a> <a id="1222" href="Data.Nat.Induction.html#1222" class="Bound">ℓ</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1236" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1238" href="Data.Nat.Induction.html#1222" class="Bound">ℓ</a> <a id="1240" href="Data.Nat.Induction.html#1222" class="Bound">ℓ</a>
<a id="1242" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1247" href="Data.Nat.Induction.html#1247" class="Bound">ℓ</a> <a id="1249" href="Data.Nat.Induction.html#1249" class="Bound">P</a> <a id="1251" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1259" class="Symbol">=</a> <a id="1261" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="1263" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1268" href="Data.Nat.Induction.html#1268" class="Bound">ℓ</a> <a id="1270" href="Data.Nat.Induction.html#1270" class="Bound">P</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1277" href="Data.Nat.Induction.html#1277" class="Bound">n</a><a id="1278" class="Symbol">)</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Data.Nat.Induction.html#1270" class="Bound">P</a> <a id="1284" href="Data.Nat.Induction.html#1277" class="Bound">n</a> <a id="1286" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1288" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1293" href="Data.Nat.Induction.html#1268" class="Bound">ℓ</a> <a id="1295" href="Data.Nat.Induction.html#1270" class="Bound">P</a> <a id="1297" href="Data.Nat.Induction.html#1277" class="Bound">n</a>

<a id="cRecBuilder"></a><a id="1300" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1312" class="Symbol">:</a> <a id="1314" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1330" class="Symbol">(</a><a id="1331" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1336" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="1337" class="Symbol">)</a>
<a id="1339" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1351" href="Data.Nat.Induction.html#1351" class="Bound">P</a> <a id="1353" href="Data.Nat.Induction.html#1353" class="Bound">f</a> <a id="1355" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1363" class="Symbol">=</a> <a id="1365" class="Symbol">_</a>
<a id="1367" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1379" href="Data.Nat.Induction.html#1379" class="Bound">P</a> <a id="1381" href="Data.Nat.Induction.html#1381" class="Bound">f</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1388" href="Data.Nat.Induction.html#1388" class="Bound">n</a><a id="1389" class="Symbol">)</a> <a id="1391" class="Symbol">=</a> <a id="1393" href="Data.Nat.Induction.html#1381" class="Bound">f</a> <a id="1395" href="Data.Nat.Induction.html#1388" class="Bound">n</a> <a id="1397" href="Data.Nat.Induction.html#1413" class="Function">ih</a> <a id="1400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1402" href="Data.Nat.Induction.html#1413" class="Function">ih</a>
  <a id="1407" class="Keyword">where</a> <a id="1413" href="Data.Nat.Induction.html#1413" class="Function">ih</a> <a id="1416" class="Symbol">=</a> <a id="1418" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a> <a id="1430" href="Data.Nat.Induction.html#1379" class="Bound">P</a> <a id="1432" href="Data.Nat.Induction.html#1381" class="Bound">f</a> <a id="1434" href="Data.Nat.Induction.html#1388" class="Bound">n</a>

<a id="cRec"></a><a id="1437" href="Data.Nat.Induction.html#1437" class="Function">cRec</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Induction.html#1340" class="Function">Recursor</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Data.Nat.Induction.html#1213" class="Function">CRec</a> <a id="1459" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a><a id="1460" class="Symbol">)</a>
<a id="1462" href="Data.Nat.Induction.html#1437" class="Function">cRec</a> <a id="1467" class="Symbol">=</a> <a id="1469" href="Induction.html#1485" class="Function">build</a> <a id="1475" href="Data.Nat.Induction.html#1300" class="Function">cRecBuilder</a>

<a id="1488" class="Comment">------------------------------------------------------------------------</a>
<a id="1561" class="Comment">-- Complete induction based on _&lt;′_</a>

<a id="&lt;′-Rec"></a><a id="1598" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1617" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1619" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a> <a id="1621" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a>
<a id="1623" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1638" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a>

<a id="1644" class="Comment">-- mutual definition</a>

<a id="&lt;′-wellFounded"></a><a id="1666" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1695" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a>
<a id="&lt;′-wellFounded′"></a><a id="1700" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1716" class="Symbol">:</a> <a id="1718" class="Symbol">∀</a> <a id="1720" href="Data.Nat.Induction.html#1720" class="Bound">n</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Data.Nat.Induction.html#1598" class="Function">&lt;′-Rec</a> <a id="1731" class="Symbol">(</a><a id="1732" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1736" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a><a id="1740" class="Symbol">)</a> <a id="1742" href="Data.Nat.Induction.html#1720" class="Bound">n</a>

<a id="1745" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1760" href="Data.Nat.Induction.html#1760" class="Bound">n</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1768" class="Symbol">(</a><a id="1769" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1785" href="Data.Nat.Induction.html#1760" class="Bound">n</a><a id="1786" class="Symbol">)</a>

<a id="1789" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1810" href="Data.Nat.Induction.html#1810" class="Bound">n</a><a id="1811" class="Symbol">)</a> <a id="1813" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>       <a id="1827" class="Symbol">=</a> <a id="1829" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1844" href="Data.Nat.Induction.html#1810" class="Bound">n</a>
<a id="1846" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1862" class="Symbol">(</a><a id="1863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1867" href="Data.Nat.Induction.html#1867" class="Bound">n</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="1879" href="Data.Nat.Induction.html#1879" class="Bound">m&lt;n</a><a id="1882" class="Symbol">)</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Data.Nat.Induction.html#1700" class="Function">&lt;′-wellFounded′</a> <a id="1902" href="Data.Nat.Induction.html#1867" class="Bound">n</a> <a id="1904" href="Data.Nat.Induction.html#1879" class="Bound">m&lt;n</a>

<a id="1909" class="Keyword">module</a> <a id="1916" href="Data.Nat.Induction.html#1916" class="Module">_</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Data.Nat.Induction.html#1919" class="Bound">ℓ</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1928" class="Symbol">}</a> <a id="1930" class="Keyword">where</a>
  <a id="1938" class="Keyword">open</a> <a id="1943" href="Induction.WellFounded.html#3180" class="Module">WF.All</a> <a id="1950" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a> <a id="1965" href="Data.Nat.Induction.html#1919" class="Bound">ℓ</a> <a id="1967" class="Keyword">public</a>
    <a id="1978" class="Keyword">renaming</a> <a id="1987" class="Symbol">(</a> <a id="1989" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="2002" class="Symbol">to</a> <a id="2005" class="Function">&lt;′-recBuilder</a>
             <a id="2032" class="Symbol">;</a> <a id="2034" href="Induction.WellFounded.html#3342" class="Function">wfRec</a>        <a id="2047" class="Symbol">to</a> <a id="2050" class="Function">&lt;′-rec</a>
             <a id="2070" class="Symbol">)</a>
    <a id="2076" class="Keyword">hiding</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a><a id="2097" class="Symbol">)</a>

<a id="2100" class="Comment">------------------------------------------------------------------------</a>
<a id="2173" class="Comment">-- Complete induction based on _&lt;_</a>

<a id="&lt;-Rec"></a><a id="2209" href="Data.Nat.Induction.html#2209" class="Function">&lt;-Rec</a> <a id="2215" class="Symbol">:</a> <a id="2217" href="Induction.html#1006" class="Function">RecStruct</a> <a id="2227" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2229" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a> <a id="2231" href="Data.Nat.Induction.html#645" class="Generalizable">ℓ</a>
<a id="2233" href="Data.Nat.Induction.html#2209" class="Function">&lt;-Rec</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2247" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>

<a id="&lt;-wellFounded"></a><a id="2252" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2280" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="2284" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2298" class="Symbol">=</a> <a id="2300" href="Induction.WellFounded.html#5360" class="Function">Subrelation.wellFounded</a> <a id="2324" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="2329" href="Data.Nat.Induction.html#1666" class="Function">&lt;′-wellFounded</a>

<a id="2345" class="Comment">-- A version of `&lt;-wellFounded` that cheats by skipping building</a>
<a id="2410" class="Comment">-- the first billion proofs. Use this when you require the function</a>
<a id="2478" class="Comment">-- using the proof of well-foundedness to evaluate fast.</a>
<a id="2535" class="Comment">--</a>
<a id="2538" class="Comment">-- IMPORTANT: You have to be a little bit careful when using this to</a>
<a id="2607" class="Comment">-- always make the function be strict in some other argument than the</a>
<a id="2677" class="Comment">-- accessibility proof, otherwise you will have neutral terms unfolding</a>
<a id="2749" class="Comment">-- a billion times before getting stuck.</a>
<a id="&lt;-wellFounded-fast"></a><a id="2790" href="Data.Nat.Induction.html#2790" class="Function">&lt;-wellFounded-fast</a> <a id="2809" class="Symbol">:</a> <a id="2811" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2823" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="2827" href="Data.Nat.Induction.html#2790" class="Function">&lt;-wellFounded-fast</a> <a id="2846" class="Symbol">=</a> <a id="2848" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="2867" class="Number">1000000000</a>
  <a id="2880" class="Keyword">where</a>
  <a id="2888" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="2907" class="Symbol">:</a> <a id="2909" class="Symbol">∀</a> <a id="2911" class="Symbol">(</a><a id="2912" href="Data.Nat.Induction.html#2912" class="Bound">k</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2917" class="Symbol">)</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2933" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
  <a id="2939" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="2958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2966" href="Data.Nat.Induction.html#2966" class="Bound">n</a>       <a id="2974" class="Symbol">=</a> <a id="2976" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2990" href="Data.Nat.Induction.html#2966" class="Bound">n</a>
  <a id="2994" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3018" href="Data.Nat.Induction.html#3018" class="Bound">k</a><a id="3019" class="Symbol">)</a> <a id="3021" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3029" class="Symbol">=</a> <a id="3031" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="3045" class="Number">0</a>
  <a id="3049" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3073" href="Data.Nat.Induction.html#3073" class="Bound">k</a><a id="3074" class="Symbol">)</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3081" href="Data.Nat.Induction.html#3081" class="Bound">n</a><a id="3082" class="Symbol">)</a> <a id="3084" class="Symbol">=</a> <a id="3086" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3090" class="Symbol">λ</a> <a id="3092" class="Symbol">{</a><a id="3093" href="Data.Nat.Induction.html#3093" class="Bound">m</a><a id="3094" class="Symbol">}</a> <a id="3096" href="Data.Nat.Induction.html#3096" class="Bound">_</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Data.Nat.Induction.html#2888" class="Function">&lt;-wellFounded-skip</a> <a id="3119" href="Data.Nat.Induction.html#3073" class="Bound">k</a> <a id="3121" href="Data.Nat.Induction.html#3093" class="Bound">m</a>

<a id="3124" class="Keyword">module</a> <a id="3131" href="Data.Nat.Induction.html#3131" class="Module">_</a> <a id="3133" class="Symbol">{</a><a id="3134" href="Data.Nat.Induction.html#3134" class="Bound">ℓ</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3143" class="Symbol">}</a> <a id="3145" class="Keyword">where</a>
  <a id="3153" class="Keyword">open</a> <a id="3158" href="Induction.WellFounded.html#3180" class="Module">WF.All</a> <a id="3165" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="3179" href="Data.Nat.Induction.html#3134" class="Bound">ℓ</a> <a id="3181" class="Keyword">public</a>
    <a id="3192" class="Keyword">renaming</a> <a id="3201" class="Symbol">(</a> <a id="3203" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3216" class="Symbol">to</a> <a id="3219" class="Function">&lt;-recBuilder</a>
             <a id="3245" class="Symbol">;</a> <a id="3247" href="Induction.WellFounded.html#3342" class="Function">wfRec</a>        <a id="3260" class="Symbol">to</a> <a id="3263" class="Function">&lt;-rec</a>
             <a id="3282" class="Symbol">)</a>
    <a id="3288" class="Keyword">hiding</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a><a id="3309" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Nat.ListAction.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Nat.ListAction.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.ListAction.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers: properties of sum and product</a>
<a id="156" class="Comment">--</a>
<a id="159" class="Comment">-- Issue #2553: this is a compatibility stub module,</a>
<a id="212" class="Comment">-- ahead of a more thorough breaking set of changes.</a>
<a id="265" class="Comment">------------------------------------------------------------------------</a>

<a id="339" class="Symbol">{-#</a> <a id="343" class="Keyword">OPTIONS</a> <a id="351" class="Pragma">--cubical-compatible</a> <a id="372" class="Pragma">--safe</a> <a id="379" class="Symbol">#-}</a>

<a id="384" class="Keyword">module</a> <a id="391" href="Data.Nat.ListAction.Properties.html" class="Module">Data.Nat.ListAction.Properties</a> <a id="422" class="Keyword">where</a>

<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="521" class="Symbol">;</a> <a id="523" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="525" class="Symbol">;</a> <a id="527" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="530" class="Symbol">;</a> <a id="532" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Data.List.Relation.Binary.Permutation.Propositional.html" class="Module">Data.List.Relation.Binary.Permutation.Propositional</a>
  <a id="663" class="Keyword">using</a> <a id="669" class="Symbol">(</a><a id="670" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a><a id="673" class="Symbol">;</a> <a id="675" href="Data.List.Relation.Binary.Permutation.Propositional.html#3489" class="Function">↭⇒↭ₛ</a><a id="679" class="Symbol">)</a>
<a id="681" class="Keyword">open</a> <a id="686" class="Keyword">import</a> <a id="693" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html" class="Module">Data.List.Relation.Binary.Permutation.Setoid.Properties</a>
  <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a><a id="774" class="Symbol">)</a>
<a id="776" class="Keyword">open</a> <a id="781" class="Keyword">import</a> <a id="788" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="827" class="Symbol">;</a> <a id="829" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a><a id="831" class="Symbol">;</a> <a id="833" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">_∷_</a><a id="836" class="Symbol">)</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="879" class="Keyword">using</a> <a id="885" class="Symbol">(</a><a id="886" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="890" class="Symbol">;</a> <a id="892" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="897" class="Symbol">)</a>
<a id="899" class="Keyword">open</a> <a id="904" class="Keyword">import</a> <a id="911" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="925" class="Keyword">using</a> <a id="931" class="Symbol">(</a><a id="932" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="933" class="Symbol">;</a> <a id="935" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="938" class="Symbol">;</a> <a id="940" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="943" class="Symbol">;</a> <a id="945" href="Data.Nat.Base.html#3266" class="Record">NonZero</a><a id="952" class="Symbol">;</a> <a id="954" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="957" class="Symbol">)</a>
<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Data.Nat.Divisibility.html" class="Module">Data.Nat.Divisibility</a> <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">(</a><a id="1000" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">_∣_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a><a id="1010" class="Symbol">;</a> <a id="1012" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a><a id="1019" class="Symbol">)</a>
<a id="1021" class="Keyword">open</a> <a id="1026" class="Keyword">import</a> <a id="1033" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="1053" class="Keyword">using</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Data.Nat.ListAction.html#612" class="Function">sum</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Data.Nat.ListAction.html#648" class="Function">product</a><a id="1072" class="Symbol">)</a>
<a id="1074" class="Keyword">open</a> <a id="1079" class="Keyword">import</a> <a id="1086" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="1108" class="Keyword">using</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a><a id="1122" class="Symbol">;</a> <a id="1124" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a><a id="1144" class="Symbol">;</a> <a id="1146" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a><a id="1158" class="Symbol">;</a> <a id="1160" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a>
        <a id="1178" class="Symbol">;</a> <a id="1180" href="Data.Nat.Properties.html#17645" class="Function">+-0-commutativeMonoid</a><a id="1201" class="Symbol">;</a> <a id="1203" href="Data.Nat.Properties.html#25118" class="Function">*-1-commutativeMonoid</a><a id="1224" class="Symbol">)</a>
<a id="1226" class="Keyword">open</a> <a id="1231" class="Keyword">import</a> <a id="1238" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1259" class="Keyword">using</a> <a id="1265" class="Symbol">(</a><a id="1266" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1279" class="Symbol">)</a>
<a id="1281" class="Keyword">open</a> <a id="1286" class="Keyword">import</a> <a id="1293" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1338" class="Keyword">using</a> <a id="1344" class="Symbol">(</a><a id="1345" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1348" class="Symbol">;</a> <a id="1350" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1354" class="Symbol">;</a> <a id="1356" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1359" class="Symbol">;</a> <a id="1361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1365" class="Symbol">)</a>
<a id="1367" class="Keyword">open</a> <a id="1372" class="Keyword">import</a> <a id="1379" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1430" class="Keyword">using</a> <a id="1436" class="Symbol">(</a><a id="1437" class="Keyword">module</a> <a id="1444" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1455" class="Symbol">)</a>

<a id="1458" class="Keyword">private</a>
  <a id="1468" class="Keyword">variable</a>
    <a id="1481" href="Data.Nat.ListAction.Properties.html#1481" class="Generalizable">m</a> <a id="1483" href="Data.Nat.ListAction.Properties.html#1483" class="Generalizable">n</a> <a id="1485" class="Symbol">:</a> <a id="1487" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1493" href="Data.Nat.ListAction.Properties.html#1493" class="Generalizable">ms</a> <a id="1496" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1506" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="1510" class="Comment">------------------------------------------------------------------------</a>
<a id="1583" class="Comment">-- Properties</a>

<a id="1598" class="Comment">-- sum</a>

<a id="sum-++"></a><a id="1606" href="Data.Nat.ListAction.Properties.html#1606" class="Function">sum-++</a> <a id="1613" class="Symbol">:</a> <a id="1615" class="Symbol">∀</a> <a id="1617" href="Data.Nat.ListAction.Properties.html#1617" class="Bound">ms</a> <a id="1620" href="Data.Nat.ListAction.Properties.html#1620" class="Bound">ns</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Data.Nat.ListAction.Properties.html#1617" class="Bound">ms</a> <a id="1633" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1636" href="Data.Nat.ListAction.Properties.html#1620" class="Bound">ns</a><a id="1638" class="Symbol">)</a> <a id="1640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1642" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1646" href="Data.Nat.ListAction.Properties.html#1617" class="Bound">ms</a> <a id="1649" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1651" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1655" href="Data.Nat.ListAction.Properties.html#1620" class="Bound">ns</a>
<a id="1658" href="Data.Nat.ListAction.Properties.html#1606" class="Function">sum-++</a> <a id="1665" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1674" href="Data.Nat.ListAction.Properties.html#1674" class="Bound">ns</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1684" href="Data.Nat.ListAction.Properties.html#1606" class="Function">sum-++</a> <a id="1691" class="Symbol">(</a><a id="1692" href="Data.Nat.ListAction.Properties.html#1692" class="Bound">m</a> <a id="1694" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1696" href="Data.Nat.ListAction.Properties.html#1696" class="Bound">ms</a><a id="1698" class="Symbol">)</a> <a id="1700" href="Data.Nat.ListAction.Properties.html#1700" class="Bound">ns</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1713" href="Data.Nat.ListAction.Properties.html#1692" class="Bound">m</a> <a id="1715" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1717" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Data.Nat.ListAction.Properties.html#1696" class="Bound">ms</a> <a id="1725" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1728" href="Data.Nat.ListAction.Properties.html#1700" class="Bound">ns</a><a id="1730" class="Symbol">)</a>     <a id="1736" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1739" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Data.Nat.ListAction.Properties.html#1692" class="Bound">m</a> <a id="1747" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1749" class="Symbol">)</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Data.Nat.ListAction.Properties.html#1606" class="Function">sum-++</a> <a id="1759" href="Data.Nat.ListAction.Properties.html#1696" class="Bound">ms</a> <a id="1762" href="Data.Nat.ListAction.Properties.html#1700" class="Bound">ns</a><a id="1764" class="Symbol">)</a> <a id="1766" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1770" href="Data.Nat.ListAction.Properties.html#1692" class="Bound">m</a> <a id="1772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1779" href="Data.Nat.ListAction.Properties.html#1696" class="Bound">ms</a> <a id="1782" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1784" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1788" href="Data.Nat.ListAction.Properties.html#1700" class="Bound">ns</a><a id="1790" class="Symbol">)</a>  <a id="1793" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1796" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="1804" href="Data.Nat.ListAction.Properties.html#1692" class="Bound">m</a> <a id="1806" class="Symbol">_</a> <a id="1808" class="Symbol">_</a> <a id="1810" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1814" class="Symbol">(</a><a id="1815" href="Data.Nat.ListAction.Properties.html#1692" class="Bound">m</a> <a id="1817" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1819" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1823" href="Data.Nat.ListAction.Properties.html#1696" class="Bound">ms</a><a id="1825" class="Symbol">)</a> <a id="1827" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1829" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1833" href="Data.Nat.ListAction.Properties.html#1700" class="Bound">ns</a>  <a id="1837" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1841" class="Keyword">where</a> <a id="1847" class="Keyword">open</a> <a id="1852" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="sum-↭"></a><a id="1865" href="Data.Nat.ListAction.Properties.html#1865" class="Function">sum-↭</a> <a id="1871" class="Symbol">:</a> <a id="1873" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1877" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1887" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a> <a id="1891" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1893" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1897" href="Data.Nat.ListAction.Properties.html#1865" class="Function">sum-↭</a> <a id="1903" href="Data.Nat.ListAction.Properties.html#1903" class="Bound">p</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="1924" href="Algebra.Structures.html#1873" class="Function">ℕ-+-0.setoid</a> <a id="1937" href="Algebra.Bundles.html#8120" class="Function">ℕ-+-0.isCommutativeMonoid</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Data.List.Relation.Binary.Permutation.Propositional.html#3489" class="Function">↭⇒↭ₛ</a> <a id="1969" href="Data.Nat.ListAction.Properties.html#1903" class="Bound">p</a><a id="1970" class="Symbol">)</a>
  <a id="1974" class="Keyword">where</a> <a id="1980" class="Keyword">module</a> <a id="1987" href="Data.Nat.ListAction.Properties.html#1987" class="Module">ℕ-+-0</a> <a id="1993" class="Symbol">=</a> <a id="1995" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="2013" href="Data.Nat.Properties.html#17645" class="Function">+-0-commutativeMonoid</a>


<a id="2037" class="Comment">-- product</a>

<a id="product-++"></a><a id="2049" href="Data.Nat.ListAction.Properties.html#2049" class="Function">product-++</a> <a id="2060" class="Symbol">:</a> <a id="2062" class="Symbol">∀</a> <a id="2064" href="Data.Nat.ListAction.Properties.html#2064" class="Bound">ms</a> <a id="2067" href="Data.Nat.ListAction.Properties.html#2067" class="Bound">ns</a> <a id="2070" class="Symbol">→</a> <a id="2072" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2080" class="Symbol">(</a><a id="2081" href="Data.Nat.ListAction.Properties.html#2064" class="Bound">ms</a> <a id="2084" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2087" href="Data.Nat.ListAction.Properties.html#2067" class="Bound">ns</a><a id="2089" class="Symbol">)</a> <a id="2091" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2093" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2101" href="Data.Nat.ListAction.Properties.html#2064" class="Bound">ms</a> <a id="2104" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2106" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2114" href="Data.Nat.ListAction.Properties.html#2067" class="Bound">ns</a>
<a id="2117" href="Data.Nat.ListAction.Properties.html#2049" class="Function">product-++</a> <a id="2128" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2137" href="Data.Nat.ListAction.Properties.html#2137" class="Bound">ns</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="2159" class="Symbol">_)</a>
<a id="2162" href="Data.Nat.ListAction.Properties.html#2049" class="Function">product-++</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Data.Nat.ListAction.Properties.html#2174" class="Bound">m</a> <a id="2176" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2178" href="Data.Nat.ListAction.Properties.html#2178" class="Bound">ms</a><a id="2180" class="Symbol">)</a> <a id="2182" href="Data.Nat.ListAction.Properties.html#2182" class="Bound">ns</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2195" href="Data.Nat.ListAction.Properties.html#2174" class="Bound">m</a> <a id="2197" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2199" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Data.Nat.ListAction.Properties.html#2178" class="Bound">ms</a> <a id="2211" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="2214" href="Data.Nat.ListAction.Properties.html#2182" class="Bound">ns</a><a id="2216" class="Symbol">)</a>         <a id="2226" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2229" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Data.Nat.ListAction.Properties.html#2174" class="Bound">m</a> <a id="2237" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="2239" class="Symbol">)</a> <a id="2241" class="Symbol">(</a><a id="2242" href="Data.Nat.ListAction.Properties.html#2049" class="Function">product-++</a> <a id="2253" href="Data.Nat.ListAction.Properties.html#2178" class="Bound">ms</a> <a id="2256" href="Data.Nat.ListAction.Properties.html#2182" class="Bound">ns</a><a id="2258" class="Symbol">)</a> <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2264" href="Data.Nat.ListAction.Properties.html#2174" class="Bound">m</a> <a id="2266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2277" href="Data.Nat.ListAction.Properties.html#2178" class="Bound">ms</a> <a id="2280" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2282" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2290" href="Data.Nat.ListAction.Properties.html#2182" class="Bound">ns</a><a id="2292" class="Symbol">)</a>  <a id="2295" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2298" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="2306" href="Data.Nat.ListAction.Properties.html#2174" class="Bound">m</a> <a id="2308" class="Symbol">_</a> <a id="2310" class="Symbol">_</a> <a id="2312" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2316" class="Symbol">(</a><a id="2317" href="Data.Nat.ListAction.Properties.html#2174" class="Bound">m</a> <a id="2319" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2321" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2329" href="Data.Nat.ListAction.Properties.html#2178" class="Bound">ms</a><a id="2331" class="Symbol">)</a> <a id="2333" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2335" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2343" href="Data.Nat.ListAction.Properties.html#2182" class="Bound">ns</a>  <a id="2347" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2351" class="Keyword">where</a> <a id="2357" class="Keyword">open</a> <a id="2362" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="∈⇒∣product"></a><a id="2375" href="Data.Nat.ListAction.Properties.html#2375" class="Function">∈⇒∣product</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Data.Nat.ListAction.Properties.html#1483" class="Generalizable">n</a> <a id="2390" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2392" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Data.Nat.ListAction.Properties.html#1483" class="Generalizable">n</a> <a id="2399" href="Data.Nat.Divisibility.Core.html#1191" class="Record Operator">∣</a> <a id="2401" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2409" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a>
<a id="2412" href="Data.Nat.ListAction.Properties.html#2375" class="Function">∈⇒∣product</a> <a id="2423" class="Symbol">{</a><a id="2424" class="Argument">ns</a> <a id="2427" class="Symbol">=</a> <a id="2429" href="Data.Nat.ListAction.Properties.html#2429" class="Bound">n</a> <a id="2431" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2433" href="Data.Nat.ListAction.Properties.html#2433" class="Bound">ns</a><a id="2435" class="Symbol">}</a> <a id="2437" class="Symbol">(</a><a id="2438" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a>  <a id="2444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2448" class="Symbol">)</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Data.Nat.Divisibility.html#6412" class="Function">m∣m*n</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2467" href="Data.Nat.ListAction.Properties.html#2433" class="Bound">ns</a><a id="2469" class="Symbol">)</a>
<a id="2471" href="Data.Nat.ListAction.Properties.html#2375" class="Function">∈⇒∣product</a> <a id="2482" class="Symbol">{</a><a id="2483" class="Argument">ns</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Data.Nat.ListAction.Properties.html#2488" class="Bound">m</a> <a id="2490" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2492" href="Data.Nat.ListAction.Properties.html#2492" class="Bound">ns</a><a id="2494" class="Symbol">}</a> <a id="2496" class="Symbol">(</a><a id="2497" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2503" href="Data.Nat.ListAction.Properties.html#2503" class="Bound">n∈ns</a><a id="2507" class="Symbol">)</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="Data.Nat.Divisibility.html#6645" class="Function">∣n⇒∣m*n</a> <a id="2519" href="Data.Nat.ListAction.Properties.html#2488" class="Bound">m</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Data.Nat.ListAction.Properties.html#2375" class="Function">∈⇒∣product</a> <a id="2533" href="Data.Nat.ListAction.Properties.html#2503" class="Bound">n∈ns</a><a id="2537" class="Symbol">)</a>

<a id="product≢0"></a><a id="2540" href="Data.Nat.ListAction.Properties.html#2540" class="Function">product≢0</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2556" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2564" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2586" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a><a id="2588" class="Symbol">)</a>
<a id="2590" href="Data.Nat.ListAction.Properties.html#2540" class="Function">product≢0</a> <a id="2600" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>           <a id="2613" class="Symbol">=</a> <a id="2615" class="Symbol">_</a>
<a id="2617" href="Data.Nat.ListAction.Properties.html#2540" class="Function">product≢0</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Nat.ListAction.Properties.html#2628" class="Bound">n≢0</a> <a id="2632" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2634" href="Data.Nat.ListAction.Properties.html#2634" class="Bound">ns≢0</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="2648" class="Symbol">_</a> <a id="2650" class="Symbol">_</a> <a id="2652" class="Symbol">{{</a><a id="2654" href="Data.Nat.ListAction.Properties.html#2628" class="Bound">n≢0</a><a id="2657" class="Symbol">}}</a> <a id="2660" class="Symbol">{{</a><a id="2662" href="Data.Nat.ListAction.Properties.html#2540" class="Function">product≢0</a> <a id="2672" href="Data.Nat.ListAction.Properties.html#2634" class="Bound">ns≢0</a><a id="2676" class="Symbol">}}</a>

<a id="∈⇒≤product"></a><a id="2680" href="Data.Nat.ListAction.Properties.html#2680" class="Function">∈⇒≤product</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="2697" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2705" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a> <a id="2708" class="Symbol">→</a> <a id="2710" href="Data.Nat.ListAction.Properties.html#1483" class="Generalizable">n</a> <a id="2712" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2714" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a> <a id="2717" class="Symbol">→</a> <a id="2719" href="Data.Nat.ListAction.Properties.html#1483" class="Generalizable">n</a> <a id="2721" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2723" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2731" href="Data.Nat.ListAction.Properties.html#1496" class="Generalizable">ns</a>
<a id="2734" href="Data.Nat.ListAction.Properties.html#2680" class="Function">∈⇒≤product</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Data.Nat.ListAction.Properties.html#2746" class="Bound">n≢0</a> <a id="2750" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2752" href="Data.Nat.ListAction.Properties.html#2752" class="Bound">ns≢0</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2764" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2768" class="Symbol">)</a>  <a id="2771" class="Symbol">=</a> <a id="2773" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="2779" class="Symbol">_</a> <a id="2781" class="Symbol">_</a> <a id="2783" class="Symbol">{{</a><a id="2785" href="Data.Nat.ListAction.Properties.html#2540" class="Function">product≢0</a> <a id="2795" href="Data.Nat.ListAction.Properties.html#2752" class="Bound">ns≢0</a><a id="2799" class="Symbol">}}</a>
<a id="2802" href="Data.Nat.ListAction.Properties.html#2680" class="Function">∈⇒≤product</a> <a id="2813" class="Symbol">(</a><a id="2814" href="Data.Nat.ListAction.Properties.html#2814" class="Bound">n≢0</a> <a id="2818" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="2820" href="Data.Nat.ListAction.Properties.html#2820" class="Bound">ns≢0</a><a id="2824" class="Symbol">)</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2833" href="Data.Nat.ListAction.Properties.html#2833" class="Bound">n∈ns</a><a id="2837" class="Symbol">)</a> <a id="2839" class="Symbol">=</a> <a id="2841" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="2851" class="Symbol">_</a> <a id="2853" class="Symbol">{{</a><a id="2855" href="Data.Nat.ListAction.Properties.html#2814" class="Bound">n≢0</a><a id="2858" class="Symbol">}}</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Data.Nat.ListAction.Properties.html#2680" class="Function">∈⇒≤product</a> <a id="2873" href="Data.Nat.ListAction.Properties.html#2820" class="Bound">ns≢0</a> <a id="2878" href="Data.Nat.ListAction.Properties.html#2833" class="Bound">n∈ns</a><a id="2882" class="Symbol">)</a>

<a id="product-↭"></a><a id="2885" href="Data.Nat.ListAction.Properties.html#2885" class="Function">product-↭</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="2905" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="2915" href="Data.List.Relation.Binary.Permutation.Propositional.html#1513" class="Datatype Operator">_↭_</a> <a id="2919" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="2921" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2925" href="Data.Nat.ListAction.Properties.html#2885" class="Function">product-↭</a> <a id="2935" href="Data.Nat.ListAction.Properties.html#2935" class="Bound">p</a> <a id="2937" class="Symbol">=</a> <a id="2939" href="Data.List.Relation.Binary.Permutation.Setoid.Properties.html#16727" class="Function">foldr-commMonoid</a> <a id="2956" href="Algebra.Structures.html#1873" class="Function">ℕ-*-1.setoid</a> <a id="2969" href="Algebra.Bundles.html#8120" class="Function">ℕ-*-1.isCommutativeMonoid</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Data.List.Relation.Binary.Permutation.Propositional.html#3489" class="Function">↭⇒↭ₛ</a> <a id="3001" href="Data.Nat.ListAction.Properties.html#2935" class="Bound">p</a><a id="3002" class="Symbol">)</a>
  <a id="3006" class="Keyword">where</a> <a id="3012" class="Keyword">module</a> <a id="3019" href="Data.Nat.ListAction.Properties.html#3019" class="Module">ℕ-*-1</a> <a id="3025" class="Symbol">=</a> <a id="3027" href="Algebra.Bundles.html#7886" class="Module">CommutativeMonoid</a> <a id="3045" href="Data.Nat.Properties.html#25118" class="Function">*-1-commutativeMonoid</a></pre></body></html>


==> anc/html/Data.Nat.ListAction.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>ListAction (Data.Nat.ListAction)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.ListAction</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers: sum and product of lists</a>
<a id="151" class="Comment">--</a>
<a id="154" class="Comment">-- Issue #2553: this is a compatibility stub module,</a>
<a id="207" class="Comment">-- ahead of a more thorough breaking set of changes.</a>
<a id="260" class="Comment">------------------------------------------------------------------------</a>

<a id="334" class="Symbol">{-#</a> <a id="338" class="Keyword">OPTIONS</a> <a id="346" class="Pragma">--cubical-compatible</a> <a id="367" class="Pragma">--safe</a> <a id="374" class="Symbol">#-}</a>

<a id="379" class="Keyword">module</a> <a id="386" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="406" class="Keyword">where</a>

<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="451" class="Symbol">;</a> <a id="453" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="460" class="Symbol">;</a> <a id="462" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.List.Base.html#4126" class="Function">foldr</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="509" class="Symbol">;</a> <a id="511" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="514" class="Symbol">;</a> <a id="516" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="519" class="Symbol">)</a>


<a id="523" class="Comment">------------------------------------------------------------------------</a>
<a id="596" class="Comment">-- Definitions</a>

<a id="sum"></a><a id="612" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="616" class="Symbol">:</a> <a id="618" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="623" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="625" class="Symbol">→</a> <a id="627" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="629" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="633" class="Symbol">=</a> <a id="635" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="641" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="645" class="Number">0</a>

<a id="product"></a><a id="648" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="656" class="Symbol">:</a> <a id="658" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="663" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="665" class="Symbol">→</a> <a id="667" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="669" href="Data.Nat.ListAction.html#648" class="Function">product</a> <a id="677" class="Symbol">=</a> <a id="679" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="685" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="689" class="Number">1</a></pre></body></html>


==> anc/html/Data.Nat.Logarithm.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Data.Nat.Logarithm.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Logarithm.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Logarithm base 2 core definitions and properties</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Data.Nat.Logarithm.Core.html" class="Module">Data.Nat.Logarithm.Core</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
  <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="351" class="Symbol">;</a> <a id="353" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="356" class="Symbol">;</a> <a id="358" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="367" class="Symbol">;</a> <a id="369" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="372" class="Symbol">;</a> <a id="374" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a>
        <a id="395" class="Symbol">;</a> <a id="397" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="400" class="Symbol">;</a> <a id="402" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="410" class="Symbol">;</a> <a id="412" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="415" class="Symbol">;</a> <a id="417" href="Data.Nat.Base.html#3266" class="Record">NonZero</a><a id="424" class="Symbol">;</a> <a id="426" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="429" class="Symbol">;</a> <a id="431" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="468" class="Keyword">open</a> <a id="473" class="Keyword">import</a> <a id="480" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="555" class="Keyword">using</a> <a id="561" class="Symbol">(</a><a id="562" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="565" class="Symbol">;</a> <a id="567" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="629" class="Keyword">using</a> <a id="635" class="Symbol">(</a><a id="636" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="639" class="Symbol">;</a> <a id="641" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="645" class="Symbol">;</a> <a id="647" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="651" class="Symbol">;</a> <a id="653" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="656" class="Symbol">)</a>
<a id="658" class="Keyword">open</a> <a id="663" class="Keyword">import</a> <a id="670" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="721" class="Keyword">using</a> <a id="727" class="Symbol">(</a><a id="728" class="Keyword">module</a> <a id="735" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="746" class="Symbol">)</a>

<a id="749" class="Comment">------------------------------------------------------------------------</a>
<a id="822" class="Comment">-- Logarithm base 2</a>

<a id="843" class="Comment">-- Floor version</a>

<a id="⌊log2⌋"></a><a id="861" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="868" class="Symbol">:</a> <a id="870" class="Symbol">∀</a> <a id="872" href="Data.Nat.Logarithm.Core.html#872" class="Bound">n</a> <a id="874" class="Symbol">→</a> <a id="876" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="880" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="884" href="Data.Nat.Logarithm.Core.html#872" class="Bound">n</a> <a id="886" class="Symbol">→</a> <a id="888" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="890" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="897" class="Number">0</a>          <a id="908" class="Symbol">_</a>        <a id="917" class="Symbol">=</a> <a id="919" class="Number">0</a>
<a id="921" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="928" class="Number">1</a>          <a id="939" class="Symbol">_</a>        <a id="948" class="Symbol">=</a> <a id="950" class="Number">0</a>
<a id="952" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="959" class="Symbol">(</a><a id="960" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="964" href="Data.Nat.Logarithm.Core.html#964" class="Bound">n′</a><a id="966" class="Symbol">@(</a><a id="968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="972" href="Data.Nat.Logarithm.Core.html#972" class="Bound">n</a><a id="973" class="Symbol">))</a> <a id="976" class="Symbol">(</a><a id="977" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="981" href="Data.Nat.Logarithm.Core.html#981" class="Bound">rs</a><a id="983" class="Symbol">)</a> <a id="985" class="Symbol">=</a> <a id="987" class="Number">1</a> <a id="989" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="991" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="998" class="Symbol">(</a><a id="999" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1003" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1005" href="Data.Nat.Logarithm.Core.html#972" class="Bound">n</a> <a id="1007" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">(</a><a id="1013" href="Data.Nat.Logarithm.Core.html#981" class="Bound">rs</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="1025" href="Data.Nat.Logarithm.Core.html#964" class="Bound">n′</a><a id="1027" class="Symbol">))</a>


<a id="1032" class="Comment">-- Ceil version</a>

<a id="⌈log2⌉"></a><a id="1049" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">∀</a> <a id="1060" href="Data.Nat.Logarithm.Core.html#1060" class="Bound">n</a> <a id="1062" class="Symbol">→</a> <a id="1064" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1068" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1072" href="Data.Nat.Logarithm.Core.html#1060" class="Bound">n</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1078" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="1085" class="Number">0</a>                <a id="1102" class="Symbol">_</a>        <a id="1111" class="Symbol">=</a> <a id="1113" class="Number">0</a>
<a id="1115" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="1122" class="Number">1</a>                <a id="1139" class="Symbol">_</a>        <a id="1148" class="Symbol">=</a> <a id="1150" class="Number">0</a>
<a id="1152" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1164" class="Symbol">(</a><a id="1165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1169" href="Data.Nat.Logarithm.Core.html#1169" class="Bound">n</a><a id="1170" class="Symbol">))</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1178" href="Data.Nat.Logarithm.Core.html#1178" class="Bound">rs</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">=</a> <a id="1184" class="Number">1</a> <a id="1186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1188" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1200" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="1202" href="Data.Nat.Logarithm.Core.html#1169" class="Bound">n</a> <a id="1204" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Data.Nat.Logarithm.Core.html#1178" class="Bound">rs</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Data.Nat.Properties.html#63330" class="Function">⌈n/2⌉&lt;n</a> <a id="1222" href="Data.Nat.Logarithm.Core.html#1169" class="Bound">n</a><a id="1223" class="Symbol">))</a>

<a id="1227" class="Comment">------------------------------------------------------------------------</a>
<a id="1300" class="Comment">-- Properties of ⌊log2⌋</a>

<a id="⌊log2⌋-acc-irrelevant"></a><a id="1325" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="1347" class="Symbol">:</a> <a id="1349" class="Symbol">∀</a> <a id="1351" href="Data.Nat.Logarithm.Core.html#1351" class="Bound">a</a> <a id="1353" class="Symbol">{</a><a id="1354" href="Data.Nat.Logarithm.Core.html#1354" class="Bound">acc</a> <a id="1358" href="Data.Nat.Logarithm.Core.html#1358" class="Bound">acc&#39;</a><a id="1362" class="Symbol">}</a> <a id="1364" class="Symbol">→</a> <a id="1366" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1373" href="Data.Nat.Logarithm.Core.html#1351" class="Bound">a</a> <a id="1375" href="Data.Nat.Logarithm.Core.html#1354" class="Bound">acc</a> <a id="1379" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1381" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1388" href="Data.Nat.Logarithm.Core.html#1351" class="Bound">a</a> <a id="1390" href="Data.Nat.Logarithm.Core.html#1358" class="Bound">acc&#39;</a>
<a id="1395" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="1417" class="Number">0</a>            <a id="1430" class="Symbol">{_}</a>      <a id="1439" class="Symbol">{_}</a>       <a id="1449" class="Symbol">=</a> <a id="1451" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1456" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="1478" class="Number">1</a>            <a id="1491" class="Symbol">{_}</a>      <a id="1500" class="Symbol">{_}</a>       <a id="1510" class="Symbol">=</a> <a id="1512" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1517" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="1539" class="Symbol">(</a><a id="1540" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1549" href="Data.Nat.Logarithm.Core.html#1549" class="Bound">n</a><a id="1550" class="Symbol">))</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1558" href="Data.Nat.Logarithm.Core.html#1558" class="Bound">rs</a><a id="1560" class="Symbol">}</a> <a id="1562" class="Symbol">{</a><a id="1563" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1567" href="Data.Nat.Logarithm.Core.html#1567" class="Bound">rs&#39;</a><a id="1570" class="Symbol">}</a> <a id="1572" class="Symbol">=</a>
  <a id="1576" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1613" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1615" href="Data.Nat.Logarithm.Core.html#1549" class="Bound">n</a> <a id="1617" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="1620" class="Symbol">))</a>

<a id="⌊log2⌋-cong-irr"></a><a id="1624" href="Data.Nat.Logarithm.Core.html#1624" class="Function">⌊log2⌋-cong-irr</a> <a id="1640" class="Symbol">:</a> <a id="1642" class="Symbol">∀</a> <a id="1644" class="Symbol">{</a><a id="1645" href="Data.Nat.Logarithm.Core.html#1645" class="Bound">a</a> <a id="1647" href="Data.Nat.Logarithm.Core.html#1647" class="Bound">b</a><a id="1648" class="Symbol">}</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Data.Nat.Logarithm.Core.html#1651" class="Bound">acc</a> <a id="1655" href="Data.Nat.Logarithm.Core.html#1655" class="Bound">acc&#39;</a><a id="1659" class="Symbol">}</a> <a id="1661" class="Symbol">→</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.Nat.Logarithm.Core.html#1664" class="Bound">p</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Data.Nat.Logarithm.Core.html#1645" class="Bound">a</a> <a id="1670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1672" href="Data.Nat.Logarithm.Core.html#1647" class="Bound">b</a><a id="1673" class="Symbol">)</a> <a id="1675" class="Symbol">→</a>
                <a id="1693" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1700" href="Data.Nat.Logarithm.Core.html#1645" class="Bound">a</a> <a id="1702" href="Data.Nat.Logarithm.Core.html#1651" class="Bound">acc</a> <a id="1706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1708" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1715" href="Data.Nat.Logarithm.Core.html#1647" class="Bound">b</a> <a id="1717" href="Data.Nat.Logarithm.Core.html#1655" class="Bound">acc&#39;</a>
<a id="1722" href="Data.Nat.Logarithm.Core.html#1624" class="Function">⌊log2⌋-cong-irr</a> <a id="1738" class="Symbol">{</a><a id="1739" class="Argument">acc</a> <a id="1743" class="Symbol">=</a> <a id="1745" href="Data.Nat.Logarithm.Core.html#1745" class="Bound">ac</a><a id="1747" class="Symbol">}</a> <a id="1749" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1754" class="Symbol">=</a> <a id="1756" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="1778" class="Symbol">_</a> <a id="1780" class="Symbol">{</a><a id="1781" href="Data.Nat.Logarithm.Core.html#1745" class="Bound">ac</a><a id="1783" class="Symbol">}</a>

<a id="⌊log2⌋-mono-≤"></a><a id="1786" href="Data.Nat.Logarithm.Core.html#1786" class="Function">⌊log2⌋-mono-≤</a> <a id="1800" class="Symbol">:</a> <a id="1802" class="Symbol">∀</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Data.Nat.Logarithm.Core.html#1805" class="Bound">a</a> <a id="1807" href="Data.Nat.Logarithm.Core.html#1807" class="Bound">b</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Data.Nat.Logarithm.Core.html#1811" class="Bound">acc</a> <a id="1815" href="Data.Nat.Logarithm.Core.html#1815" class="Bound">acc&#39;</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">→</a> <a id="1823" href="Data.Nat.Logarithm.Core.html#1805" class="Bound">a</a> <a id="1825" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1827" href="Data.Nat.Logarithm.Core.html#1807" class="Bound">b</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1838" href="Data.Nat.Logarithm.Core.html#1805" class="Bound">a</a> <a id="1840" href="Data.Nat.Logarithm.Core.html#1811" class="Bound">acc</a> <a id="1844" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1846" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1853" href="Data.Nat.Logarithm.Core.html#1807" class="Bound">b</a> <a id="1855" href="Data.Nat.Logarithm.Core.html#1815" class="Bound">acc&#39;</a>
<a id="1860" href="Data.Nat.Logarithm.Core.html#1786" class="Function">⌊log2⌋-mono-≤</a> <a id="1874" class="Symbol">{_}</a>           <a id="1888" class="Symbol">{_}</a>     <a id="1896" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="1906" class="Symbol">=</a> <a id="1908" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="1912" href="Data.Nat.Logarithm.Core.html#1786" class="Function">⌊log2⌋-mono-≤</a> <a id="1926" class="Symbol">{_}</a>           <a id="1940" class="Symbol">{_}</a>     <a id="1948" class="Symbol">(</a><a id="1949" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1953" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="1964" href="Data.Nat.Logarithm.Core.html#1786" class="Function">⌊log2⌋-mono-≤</a> <a id="1978" class="Symbol">{</a><a id="1979" class="Argument">acc</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1989" class="Symbol">_}</a> <a id="1992" class="Symbol">{</a><a id="1993" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1997" class="Symbol">_}</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2010" href="Data.Nat.Logarithm.Core.html#2010" class="Bound">p</a><a id="2011" class="Symbol">))</a> <a id="2014" class="Symbol">=</a>
  <a id="2018" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2022" class="Symbol">(</a><a id="2023" href="Data.Nat.Logarithm.Core.html#1786" class="Function">⌊log2⌋-mono-≤</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2060" class="Number">2</a> <a id="2062" href="Data.Nat.Logarithm.Core.html#2010" class="Bound">p</a><a id="2063" class="Symbol">)))</a>

<a id="⌊log2⌋⌊n/2⌋≡⌊log2⌋n∸1"></a><a id="2068" href="Data.Nat.Logarithm.Core.html#2068" class="Function">⌊log2⌋⌊n/2⌋≡⌊log2⌋n∸1</a> <a id="2090" class="Symbol">:</a> <a id="2092" class="Symbol">∀</a> <a id="2094" href="Data.Nat.Logarithm.Core.html#2094" class="Bound">n</a> <a id="2096" class="Symbol">{</a><a id="2097" href="Data.Nat.Logarithm.Core.html#2097" class="Bound">acc</a><a id="2100" class="Symbol">}</a> <a id="2102" class="Symbol">{</a><a id="2103" href="Data.Nat.Logarithm.Core.html#2103" class="Bound">acc&#39;</a><a id="2107" class="Symbol">}</a> <a id="2109" class="Symbol">→</a>
                        <a id="2135" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2142" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2144" href="Data.Nat.Logarithm.Core.html#2094" class="Bound">n</a> <a id="2146" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2150" href="Data.Nat.Logarithm.Core.html#2097" class="Bound">acc</a> <a id="2154" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2156" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2163" href="Data.Nat.Logarithm.Core.html#2094" class="Bound">n</a> <a id="2165" href="Data.Nat.Logarithm.Core.html#2103" class="Bound">acc&#39;</a> <a id="2170" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2172" class="Number">1</a>
<a id="2174" href="Data.Nat.Logarithm.Core.html#2068" class="Function">⌊log2⌋⌊n/2⌋≡⌊log2⌋n∸1</a> <a id="2196" class="Number">0</a>             <a id="2210" class="Symbol">{_}</a>      <a id="2219" class="Symbol">{_}</a>       <a id="2229" class="Symbol">=</a> <a id="2231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2236" href="Data.Nat.Logarithm.Core.html#2068" class="Function">⌊log2⌋⌊n/2⌋≡⌊log2⌋n∸1</a> <a id="2258" class="Number">1</a>             <a id="2272" class="Symbol">{_}</a>      <a id="2281" class="Symbol">{_}</a>       <a id="2291" class="Symbol">=</a> <a id="2293" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2298" href="Data.Nat.Logarithm.Core.html#2068" class="Function">⌊log2⌋⌊n/2⌋≡⌊log2⌋n∸1</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2325" class="Symbol">(</a><a id="2326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2330" href="Data.Nat.Logarithm.Core.html#2330" class="Bound">n</a><a id="2331" class="Symbol">))</a> <a id="2334" class="Symbol">{</a><a id="2335" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2339" href="Data.Nat.Logarithm.Core.html#2339" class="Bound">rs</a><a id="2341" class="Symbol">}</a> <a id="2343" class="Symbol">{</a><a id="2344" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2348" href="Data.Nat.Logarithm.Core.html#2348" class="Bound">rs&#39;</a><a id="2351" class="Symbol">}</a> <a id="2353" class="Symbol">=</a>
  <a id="2357" href="Data.Nat.Logarithm.Core.html#1325" class="Function">⌊log2⌋-acc-irrelevant</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2384" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2386" href="Data.Nat.Logarithm.Core.html#2330" class="Bound">n</a> <a id="2388" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2391" class="Symbol">)</a>

<a id="⌊log2⌋2*b≡1+⌊log2⌋b"></a><a id="2394" href="Data.Nat.Logarithm.Core.html#2394" class="Function">⌊log2⌋2*b≡1+⌊log2⌋b</a> <a id="2414" class="Symbol">:</a> <a id="2416" class="Symbol">∀</a> <a id="2418" href="Data.Nat.Logarithm.Core.html#2418" class="Bound">n</a> <a id="2420" class="Symbol">{</a><a id="2421" href="Data.Nat.Logarithm.Core.html#2421" class="Bound">acc</a> <a id="2425" href="Data.Nat.Logarithm.Core.html#2425" class="Bound">acc&#39;</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">.{{</a> <a id="2435" href="Data.Nat.Logarithm.Core.html#2435" class="Bound">_</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2447" href="Data.Nat.Logarithm.Core.html#2418" class="Bound">n</a><a id="2448" class="Symbol">}}</a> <a id="2451" class="Symbol">→</a>
                      <a id="2475" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2482" class="Symbol">(</a><a id="2483" class="Number">2</a> <a id="2485" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2487" href="Data.Nat.Logarithm.Core.html#2418" class="Bound">n</a><a id="2488" class="Symbol">)</a> <a id="2490" href="Data.Nat.Logarithm.Core.html#2421" class="Bound">acc</a> <a id="2494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2496" class="Number">1</a> <a id="2498" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2500" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2507" href="Data.Nat.Logarithm.Core.html#2418" class="Bound">n</a> <a id="2509" href="Data.Nat.Logarithm.Core.html#2425" class="Bound">acc&#39;</a>
<a id="2514" href="Data.Nat.Logarithm.Core.html#2394" class="Function">⌊log2⌋2*b≡1+⌊log2⌋b</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2539" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">=</a> <a id="2544" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2552" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2567" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2569" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2573" class="Symbol">(</a><a id="2574" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2576" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2578" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2582" class="Symbol">)))</a> <a id="2586" class="Symbol">_</a>              <a id="2601" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2604" href="Data.Nat.Logarithm.Core.html#1624" class="Function">⌊log2⌋-cong-irr</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2626" class="Symbol">(λ</a> <a id="2629" href="Data.Nat.Logarithm.Core.html#2629" class="Bound">x</a> <a id="2631" class="Symbol">→</a> <a id="2633" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2640" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2642" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2646" href="Data.Nat.Logarithm.Core.html#2629" class="Bound">x</a><a id="2647" class="Symbol">))</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="2658" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2660" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2664" class="Symbol">))</a> <a id="2667" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2671" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2686" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2688" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2692" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a><a id="2693" class="Symbol">))</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2711" class="Symbol">_)</a>       <a id="2720" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2723" href="Data.Nat.Logarithm.Core.html#1624" class="Function">⌊log2⌋-cong-irr</a> <a id="2739" class="Symbol">{</a><a id="2740" class="Argument">acc&#39;</a> <a id="2745" class="Symbol">=</a> <a id="2747" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2761" class="Symbol">_}</a> <a id="2764" class="Symbol">(</a><a id="2765" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2774" class="Symbol">(</a><a id="2775" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="2782" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2789" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a><a id="2790" class="Symbol">)))</a> <a id="2794" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2798" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2815" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2817" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2819" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a><a id="2820" class="Symbol">))</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2838" class="Symbol">_)</a>       <a id="2847" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2850" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2855" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2859" class="Symbol">(</a><a id="2860" href="Data.Nat.Logarithm.Core.html#1624" class="Function">⌊log2⌋-cong-irr</a> <a id="2876" class="Symbol">{</a><a id="2877" class="Argument">a</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2885" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2887" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2889" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2891" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2893" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2896" class="Symbol">}</a> <a id="2898" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2902" class="Symbol">)</a> <a id="2904" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2912" class="Symbol">(</a><a id="2913" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="2920" class="Symbol">(</a><a id="2921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2925" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2927" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2931" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a> <a id="2933" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2936" class="Symbol">)</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2953" class="Symbol">_))</a> <a id="2957" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2960" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2965" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Data.Nat.Logarithm.Core.html#1624" class="Function">⌊log2⌋-cong-irr</a> <a id="2986" class="Symbol">(</a><a id="2987" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3001" class="Symbol">(</a><a id="3002" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="3012" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a><a id="3013" class="Symbol">))))</a> <a id="3018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3026" class="Symbol">(</a><a id="3027" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="3034" class="Symbol">(</a><a id="3035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3039" href="Data.Nat.Logarithm.Core.html#2539" class="Bound">n</a><a id="3040" class="Symbol">)</a> <a id="3042" class="Symbol">_)</a>                           <a id="3071" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3075" class="Keyword">where</a> <a id="3081" class="Keyword">open</a> <a id="3086" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="⌊log2⌋2^n≡n"></a><a id="3099" href="Data.Nat.Logarithm.Core.html#3099" class="Function">⌊log2⌋2^n≡n</a> <a id="3111" class="Symbol">:</a> <a id="3113" class="Symbol">∀</a> <a id="3115" href="Data.Nat.Logarithm.Core.html#3115" class="Bound">n</a> <a id="3117" class="Symbol">{</a><a id="3118" href="Data.Nat.Logarithm.Core.html#3118" class="Bound">acc</a><a id="3121" class="Symbol">}</a> <a id="3123" class="Symbol">→</a> <a id="3125" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="3132" class="Symbol">(</a><a id="3133" class="Number">2</a> <a id="3135" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3137" href="Data.Nat.Logarithm.Core.html#3115" class="Bound">n</a><a id="3138" class="Symbol">)</a> <a id="3140" href="Data.Nat.Logarithm.Core.html#3118" class="Bound">acc</a> <a id="3144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3146" href="Data.Nat.Logarithm.Core.html#3115" class="Bound">n</a>
<a id="3148" href="Data.Nat.Logarithm.Core.html#3099" class="Function">⌊log2⌋2^n≡n</a> <a id="3160" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3168" class="Symbol">=</a> <a id="3170" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3175" href="Data.Nat.Logarithm.Core.html#3099" class="Function">⌊log2⌋2^n≡n</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3192" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3193" class="Symbol">)</a> <a id="3195" class="Symbol">=</a> <a id="3197" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3205" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="3212" class="Symbol">((</a><a id="3214" class="Number">2</a> <a id="3216" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3218" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3219" class="Symbol">)</a> <a id="3221" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3223" class="Symbol">((</a><a id="3225" class="Number">2</a> <a id="3227" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3229" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3230" class="Symbol">)</a> <a id="3232" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3234" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3238" class="Symbol">))</a> <a id="3241" class="Symbol">_</a> <a id="3243" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3246" href="Data.Nat.Logarithm.Core.html#2394" class="Function">⌊log2⌋2*b≡1+⌊log2⌋b</a> <a id="3266" class="Symbol">(</a><a id="3267" class="Number">2</a> <a id="3269" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3271" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3272" class="Symbol">)</a> <a id="3274" class="Symbol">{{</a><a id="3276" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="3282" class="Number">2</a> <a id="3284" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3285" class="Symbol">}}</a> <a id="3288" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3292" class="Number">1</a> <a id="3294" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3296" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="3303" class="Symbol">(</a><a id="3304" class="Number">2</a> <a id="3306" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3308" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3309" class="Symbol">)</a> <a id="3311" class="Symbol">(</a><a id="3312" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="3326" class="Symbol">_)</a>  <a id="3330" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3333" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3338" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Data.Nat.Logarithm.Core.html#3099" class="Function">⌊log2⌋2^n≡n</a> <a id="3355" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a><a id="3356" class="Symbol">)</a> <a id="3358" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3362" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3366" href="Data.Nat.Logarithm.Core.html#3192" class="Bound">n</a>                                 <a id="3400" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3404" class="Keyword">where</a> <a id="3410" class="Keyword">open</a> <a id="3415" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="3428" class="Comment">------------------------------------------------------------------------</a>
<a id="3501" class="Comment">-- Properties of ⌈log2⌉</a>

<a id="⌈log2⌉-acc-irrelevant"></a><a id="3526" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="3548" class="Symbol">:</a> <a id="3550" class="Symbol">∀</a> <a id="3552" href="Data.Nat.Logarithm.Core.html#3552" class="Bound">n</a> <a id="3554" class="Symbol">{</a><a id="3555" href="Data.Nat.Logarithm.Core.html#3555" class="Bound">acc</a> <a id="3559" href="Data.Nat.Logarithm.Core.html#3559" class="Bound">acc&#39;</a><a id="3563" class="Symbol">}</a> <a id="3565" class="Symbol">→</a> <a id="3567" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="3574" href="Data.Nat.Logarithm.Core.html#3552" class="Bound">n</a> <a id="3576" href="Data.Nat.Logarithm.Core.html#3555" class="Bound">acc</a> <a id="3580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3582" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="3589" href="Data.Nat.Logarithm.Core.html#3552" class="Bound">n</a> <a id="3591" href="Data.Nat.Logarithm.Core.html#3559" class="Bound">acc&#39;</a>
<a id="3596" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="3618" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="3632" class="Symbol">{</a><a id="3633" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3637" href="Data.Nat.Logarithm.Core.html#3637" class="Bound">rs</a><a id="3639" class="Symbol">}</a> <a id="3641" class="Symbol">{</a><a id="3642" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3646" href="Data.Nat.Logarithm.Core.html#3646" class="Bound">rs₁</a><a id="3649" class="Symbol">}</a> <a id="3651" class="Symbol">=</a> <a id="3653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3658" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3685" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3689" class="Symbol">)</a>    <a id="3694" class="Symbol">{</a><a id="3695" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3699" href="Data.Nat.Logarithm.Core.html#3699" class="Bound">rs</a><a id="3701" class="Symbol">}</a> <a id="3703" class="Symbol">{</a><a id="3704" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3708" href="Data.Nat.Logarithm.Core.html#3708" class="Bound">rs₁</a><a id="3711" class="Symbol">}</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3720" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="3742" class="Symbol">(</a><a id="3743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3752" href="Data.Nat.Logarithm.Core.html#3752" class="Bound">n</a><a id="3753" class="Symbol">))</a> <a id="3756" class="Symbol">{</a><a id="3757" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3761" href="Data.Nat.Logarithm.Core.html#3761" class="Bound">rs</a><a id="3763" class="Symbol">}</a> <a id="3765" class="Symbol">{</a><a id="3766" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3770" href="Data.Nat.Logarithm.Core.html#3770" class="Bound">rs&#39;</a><a id="3773" class="Symbol">}</a> <a id="3775" class="Symbol">=</a>
  <a id="3779" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3784" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3816" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3818" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3822" href="Data.Nat.Logarithm.Core.html#3752" class="Bound">n</a> <a id="3824" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="3827" class="Symbol">))</a>

<a id="⌈log2⌉-cong-irr"></a><a id="3831" href="Data.Nat.Logarithm.Core.html#3831" class="Function">⌈log2⌉-cong-irr</a> <a id="3847" class="Symbol">:</a> <a id="3849" class="Symbol">∀</a> <a id="3851" class="Symbol">{</a><a id="3852" href="Data.Nat.Logarithm.Core.html#3852" class="Bound">m</a> <a id="3854" href="Data.Nat.Logarithm.Core.html#3854" class="Bound">n</a><a id="3855" class="Symbol">}</a> <a id="3857" class="Symbol">{</a><a id="3858" href="Data.Nat.Logarithm.Core.html#3858" class="Bound">acc</a> <a id="3862" href="Data.Nat.Logarithm.Core.html#3862" class="Bound">acc&#39;</a><a id="3866" class="Symbol">}</a> <a id="3868" class="Symbol">→</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Data.Nat.Logarithm.Core.html#3871" class="Bound">_</a> <a id="3873" class="Symbol">:</a> <a id="3875" href="Data.Nat.Logarithm.Core.html#3852" class="Bound">m</a> <a id="3877" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3879" href="Data.Nat.Logarithm.Core.html#3854" class="Bound">n</a><a id="3880" class="Symbol">)</a> <a id="3882" class="Symbol">→</a>
                  <a id="3902" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="3909" href="Data.Nat.Logarithm.Core.html#3852" class="Bound">m</a> <a id="3911" href="Data.Nat.Logarithm.Core.html#3858" class="Bound">acc</a> <a id="3915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3917" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="3924" href="Data.Nat.Logarithm.Core.html#3854" class="Bound">n</a> <a id="3926" href="Data.Nat.Logarithm.Core.html#3862" class="Bound">acc&#39;</a>
<a id="3931" href="Data.Nat.Logarithm.Core.html#3831" class="Function">⌈log2⌉-cong-irr</a> <a id="3947" class="Symbol">{</a><a id="3948" class="Argument">acc</a> <a id="3952" class="Symbol">=</a> <a id="3954" href="Data.Nat.Logarithm.Core.html#3954" class="Bound">ac</a><a id="3956" class="Symbol">}</a> <a id="3958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3963" class="Symbol">=</a> <a id="3965" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="3987" class="Symbol">_</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Data.Nat.Logarithm.Core.html#3954" class="Bound">ac</a><a id="3992" class="Symbol">}</a>

<a id="⌈log2⌉-mono-≤"></a><a id="3995" href="Data.Nat.Logarithm.Core.html#3995" class="Function">⌈log2⌉-mono-≤</a> <a id="4009" class="Symbol">:</a> <a id="4011" class="Symbol">∀</a> <a id="4013" class="Symbol">{</a><a id="4014" href="Data.Nat.Logarithm.Core.html#4014" class="Bound">m</a> <a id="4016" href="Data.Nat.Logarithm.Core.html#4016" class="Bound">n</a><a id="4017" class="Symbol">}</a> <a id="4019" class="Symbol">{</a><a id="4020" href="Data.Nat.Logarithm.Core.html#4020" class="Bound">acc</a> <a id="4024" href="Data.Nat.Logarithm.Core.html#4024" class="Bound">acc&#39;</a><a id="4028" class="Symbol">}</a> <a id="4030" class="Symbol">→</a> <a id="4032" href="Data.Nat.Logarithm.Core.html#4014" class="Bound">m</a> <a id="4034" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4036" href="Data.Nat.Logarithm.Core.html#4016" class="Bound">n</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4047" href="Data.Nat.Logarithm.Core.html#4014" class="Bound">m</a> <a id="4049" href="Data.Nat.Logarithm.Core.html#4020" class="Bound">acc</a> <a id="4053" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4055" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4062" href="Data.Nat.Logarithm.Core.html#4016" class="Bound">n</a> <a id="4064" href="Data.Nat.Logarithm.Core.html#4024" class="Bound">acc&#39;</a>
<a id="4069" href="Data.Nat.Logarithm.Core.html#3995" class="Function">⌈log2⌉-mono-≤</a> <a id="4083" class="Symbol">{_}</a>            <a id="4098" class="Symbol">{_}</a>       <a id="4108" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>           <a id="4122" class="Symbol">=</a> <a id="4124" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4128" href="Data.Nat.Logarithm.Core.html#3995" class="Function">⌈log2⌉-mono-≤</a> <a id="4142" class="Symbol">{_}</a>            <a id="4157" class="Symbol">{_}</a>       <a id="4167" class="Symbol">(</a><a id="4168" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4172" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="4175" class="Symbol">)</a>     <a id="4181" class="Symbol">=</a> <a id="4183" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4187" href="Data.Nat.Logarithm.Core.html#3995" class="Function">⌈log2⌉-mono-≤</a> <a id="4201" class="Symbol">{</a><a id="4202" class="Argument">acc</a> <a id="4206" class="Symbol">=</a> <a id="4208" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4212" href="Data.Nat.Logarithm.Core.html#4212" class="Bound">rs</a><a id="4214" class="Symbol">}</a> <a id="4216" class="Symbol">{</a><a id="4217" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4221" href="Data.Nat.Logarithm.Core.html#4221" class="Bound">rs&#39;</a><a id="4224" class="Symbol">}</a> <a id="4226" class="Symbol">(</a><a id="4227" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4236" href="Data.Nat.Logarithm.Core.html#4236" class="Bound">p</a><a id="4237" class="Symbol">))</a> <a id="4240" class="Symbol">=</a>
  <a id="4244" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4248" class="Symbol">(</a><a id="4249" href="Data.Nat.Logarithm.Core.html#3995" class="Function">⌈log2⌉-mono-≤</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Data.Nat.Properties.html#62280" class="Function">⌈n/2⌉-mono</a> <a id="4275" class="Symbol">(</a><a id="4276" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="4286" class="Number">2</a> <a id="4288" href="Data.Nat.Logarithm.Core.html#4236" class="Bound">p</a><a id="4289" class="Symbol">)))</a>

<a id="⌈log2⌉⌈n/2⌉≡⌈log2⌉n∸1"></a><a id="4294" href="Data.Nat.Logarithm.Core.html#4294" class="Function">⌈log2⌉⌈n/2⌉≡⌈log2⌉n∸1</a> <a id="4316" class="Symbol">:</a> <a id="4318" class="Symbol">∀</a> <a id="4320" href="Data.Nat.Logarithm.Core.html#4320" class="Bound">n</a> <a id="4322" class="Symbol">{</a><a id="4323" href="Data.Nat.Logarithm.Core.html#4323" class="Bound">acc</a><a id="4326" class="Symbol">}</a> <a id="4328" class="Symbol">{</a><a id="4329" href="Data.Nat.Logarithm.Core.html#4329" class="Bound">acc&#39;</a><a id="4333" class="Symbol">}</a> <a id="4335" class="Symbol">→</a>
                        <a id="4361" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4368" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="4370" href="Data.Nat.Logarithm.Core.html#4320" class="Bound">n</a> <a id="4372" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="4376" href="Data.Nat.Logarithm.Core.html#4323" class="Bound">acc</a> <a id="4380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4382" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4389" href="Data.Nat.Logarithm.Core.html#4320" class="Bound">n</a> <a id="4391" href="Data.Nat.Logarithm.Core.html#4329" class="Bound">acc&#39;</a> <a id="4396" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4398" class="Number">1</a>
<a id="4400" href="Data.Nat.Logarithm.Core.html#4294" class="Function">⌈log2⌉⌈n/2⌉≡⌈log2⌉n∸1</a> <a id="4422" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="4436" class="Symbol">{_}</a>      <a id="4445" class="Symbol">{_}</a>       <a id="4455" class="Symbol">=</a> <a id="4457" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4462" href="Data.Nat.Logarithm.Core.html#4294" class="Function">⌈log2⌉⌈n/2⌉≡⌈log2⌉n∸1</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4489" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4493" class="Symbol">)</a>    <a id="4498" class="Symbol">{_}</a>      <a id="4507" class="Symbol">{_}</a>       <a id="4517" class="Symbol">=</a> <a id="4519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4524" href="Data.Nat.Logarithm.Core.html#4294" class="Function">⌈log2⌉⌈n/2⌉≡⌈log2⌉n∸1</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4556" href="Data.Nat.Logarithm.Core.html#4556" class="Bound">n</a><a id="4557" class="Symbol">))</a> <a id="4560" class="Symbol">{</a><a id="4561" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4565" href="Data.Nat.Logarithm.Core.html#4565" class="Bound">rs</a><a id="4567" class="Symbol">}</a> <a id="4569" class="Symbol">{</a><a id="4570" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4574" href="Data.Nat.Logarithm.Core.html#4574" class="Bound">rs&#39;</a><a id="4577" class="Symbol">}</a> <a id="4579" class="Symbol">=</a>
  <a id="4583" href="Data.Nat.Logarithm.Core.html#3526" class="Function">⌈log2⌉-acc-irrelevant</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4610" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4616" href="Data.Nat.Logarithm.Core.html#4556" class="Bound">n</a> <a id="4618" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="4621" class="Symbol">)</a>

<a id="⌈log2⌉2*n≡1+⌈log2⌉n"></a><a id="4624" href="Data.Nat.Logarithm.Core.html#4624" class="Function">⌈log2⌉2*n≡1+⌈log2⌉n</a> <a id="4644" class="Symbol">:</a> <a id="4646" class="Symbol">∀</a> <a id="4648" href="Data.Nat.Logarithm.Core.html#4648" class="Bound">n</a> <a id="4650" class="Symbol">{</a><a id="4651" href="Data.Nat.Logarithm.Core.html#4651" class="Bound">acc</a> <a id="4655" href="Data.Nat.Logarithm.Core.html#4655" class="Bound">acc&#39;</a><a id="4659" class="Symbol">}</a> <a id="4661" class="Symbol">.{{</a><a id="4664" href="Data.Nat.Logarithm.Core.html#4664" class="Bound">_</a> <a id="4666" class="Symbol">:</a> <a id="4668" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4676" href="Data.Nat.Logarithm.Core.html#4648" class="Bound">n</a><a id="4677" class="Symbol">}}</a> <a id="4680" class="Symbol">→</a>
                      <a id="4704" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4711" class="Symbol">(</a><a id="4712" class="Number">2</a> <a id="4714" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4716" href="Data.Nat.Logarithm.Core.html#4648" class="Bound">n</a><a id="4717" class="Symbol">)</a> <a id="4719" href="Data.Nat.Logarithm.Core.html#4651" class="Bound">acc</a> <a id="4723" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4725" class="Number">1</a> <a id="4727" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4729" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4736" href="Data.Nat.Logarithm.Core.html#4648" class="Bound">n</a> <a id="4738" href="Data.Nat.Logarithm.Core.html#4655" class="Bound">acc&#39;</a>
<a id="4743" href="Data.Nat.Logarithm.Core.html#4624" class="Function">⌈log2⌉2*n≡1+⌈log2⌉n</a> <a id="4763" class="Symbol">(</a><a id="4764" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4768" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a><a id="4769" class="Symbol">)</a> <a id="4771" class="Symbol">=</a> <a id="4773" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4781" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4793" class="Symbol">(</a><a id="4794" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="4796" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4798" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="4805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4807" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4811" class="Symbol">)))</a> <a id="4815" class="Symbol">_</a>              <a id="4830" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4833" href="Data.Nat.Logarithm.Core.html#3831" class="Function">⌈log2⌉-cong-irr</a> <a id="4849" class="Symbol">(</a><a id="4850" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4855" class="Symbol">(λ</a> <a id="4858" href="Data.Nat.Logarithm.Core.html#4858" class="Bound">x</a> <a id="4860" class="Symbol">→</a> <a id="4862" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4866" class="Symbol">(</a><a id="4867" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="4869" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4875" href="Data.Nat.Logarithm.Core.html#4858" class="Bound">x</a><a id="4876" class="Symbol">))</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="4887" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="4889" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4893" class="Symbol">))</a> <a id="4896" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4900" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="4915" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4917" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4921" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a><a id="4922" class="Symbol">))</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="4940" class="Symbol">_)</a>       <a id="4949" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4952" href="Data.Nat.Logarithm.Core.html#3831" class="Function">⌈log2⌉-cong-irr</a> <a id="4968" class="Symbol">{</a><a id="4969" class="Argument">acc&#39;</a> <a id="4974" class="Symbol">=</a> <a id="4976" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="4990" class="Symbol">_}</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4999" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5003" class="Symbol">(</a><a id="5004" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5011" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="5013" class="Symbol">(</a><a id="5014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5018" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a><a id="5019" class="Symbol">)))</a> <a id="5023" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5027" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="5034" class="Symbol">(</a><a id="5035" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5039" class="Symbol">(</a><a id="5040" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5044" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="5046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5048" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a><a id="5049" class="Symbol">))</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="5067" class="Symbol">_)</a>       <a id="5076" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5079" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5088" class="Symbol">(</a><a id="5089" href="Data.Nat.Logarithm.Core.html#3831" class="Function">⌈log2⌉-cong-irr</a> <a id="5105" class="Symbol">{</a><a id="5106" class="Argument">m</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5114" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5116" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="5118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5120" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="5122" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="5125" class="Symbol">}</a> <a id="5127" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5131" class="Symbol">)</a> <a id="5133" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5137" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5141" class="Symbol">(</a><a id="5142" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5154" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5156" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="5158" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5160" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a> <a id="5162" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="5165" class="Symbol">)</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="5182" class="Symbol">_))</a> <a id="5186" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5189" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5194" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5198" class="Symbol">(</a><a id="5199" href="Data.Nat.Logarithm.Core.html#3831" class="Function">⌈log2⌉-cong-irr</a> <a id="5215" class="Symbol">(</a><a id="5216" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5225" class="Symbol">(</a><a id="5226" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5230" class="Symbol">(</a><a id="5231" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="5241" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a><a id="5242" class="Symbol">))))</a> <a id="5247" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5255" class="Symbol">(</a><a id="5256" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="5263" class="Symbol">(</a><a id="5264" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5268" href="Data.Nat.Logarithm.Core.html#4768" class="Bound">n</a><a id="5269" class="Symbol">)</a> <a id="5271" class="Symbol">_)</a>                           <a id="5300" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5304" class="Keyword">where</a> <a id="5310" class="Keyword">open</a> <a id="5315" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="⌈log2⌉2^n≡n"></a><a id="5328" href="Data.Nat.Logarithm.Core.html#5328" class="Function">⌈log2⌉2^n≡n</a> <a id="5340" class="Symbol">:</a> <a id="5342" class="Symbol">∀</a> <a id="5344" href="Data.Nat.Logarithm.Core.html#5344" class="Bound">n</a> <a id="5346" class="Symbol">{</a><a id="5347" href="Data.Nat.Logarithm.Core.html#5347" class="Bound">acc</a><a id="5350" class="Symbol">}</a> <a id="5352" class="Symbol">→</a> <a id="5354" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="5361" class="Symbol">(</a><a id="5362" class="Number">2</a> <a id="5364" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5366" href="Data.Nat.Logarithm.Core.html#5344" class="Bound">n</a><a id="5367" class="Symbol">)</a> <a id="5369" href="Data.Nat.Logarithm.Core.html#5347" class="Bound">acc</a> <a id="5373" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5375" href="Data.Nat.Logarithm.Core.html#5344" class="Bound">n</a>
<a id="5377" href="Data.Nat.Logarithm.Core.html#5328" class="Function">⌈log2⌉2^n≡n</a> <a id="5389" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5397" class="Symbol">=</a> <a id="5399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5404" href="Data.Nat.Logarithm.Core.html#5328" class="Function">⌈log2⌉2^n≡n</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5421" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5422" class="Symbol">)</a> <a id="5424" class="Symbol">=</a> <a id="5426" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5434" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="5441" class="Symbol">((</a><a id="5443" class="Number">2</a> <a id="5445" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5447" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5448" class="Symbol">)</a> <a id="5450" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5452" class="Symbol">((</a><a id="5454" class="Number">2</a> <a id="5456" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5458" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5459" class="Symbol">)</a> <a id="5461" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5463" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5467" class="Symbol">))</a> <a id="5470" class="Symbol">_</a> <a id="5472" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5475" href="Data.Nat.Logarithm.Core.html#4624" class="Function">⌈log2⌉2*n≡1+⌈log2⌉n</a> <a id="5495" class="Symbol">(</a><a id="5496" class="Number">2</a> <a id="5498" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5500" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5501" class="Symbol">)</a> <a id="5503" class="Symbol">{{</a><a id="5505" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="5511" class="Number">2</a> <a id="5513" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5514" class="Symbol">}}</a> <a id="5517" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5521" class="Number">1</a> <a id="5523" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5525" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="5532" class="Symbol">(</a><a id="5533" class="Number">2</a> <a id="5535" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5537" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5538" class="Symbol">)</a> <a id="5540" class="Symbol">(</a><a id="5541" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="5555" class="Symbol">_)</a>  <a id="5559" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5562" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5567" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5571" class="Symbol">(</a><a id="5572" href="Data.Nat.Logarithm.Core.html#5328" class="Function">⌈log2⌉2^n≡n</a> <a id="5584" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a><a id="5585" class="Symbol">)</a> <a id="5587" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5591" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5595" href="Data.Nat.Logarithm.Core.html#5421" class="Bound">n</a>                                 <a id="5629" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5633" class="Keyword">where</a> <a id="5639" class="Keyword">open</a> <a id="5644" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a></pre></body></html>


==> anc/html/Data.Nat.Logarithm.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Logarithm (Data.Nat.Logarithm)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Logarithm</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Logarithm base 2 and respective properties</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a><a id="381" class="Symbol">)</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Data.Nat.Logarithm.Core.html" class="Module">Data.Nat.Logarithm.Core</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="484" class="Symbol">)</a>

<a id="487" class="Comment">------------------------------------------------------------------------</a>
<a id="560" class="Comment">-- Logarithm base 2</a>

<a id="581" class="Comment">-- Floor version</a>

<a id="⌊log₂_⌋"></a><a id="599" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂_⌋</a> <a id="607" class="Symbol">:</a> <a id="609" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="611" class="Symbol">→</a> <a id="613" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="615" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="621" href="Data.Nat.Logarithm.html#621" class="Bound">n</a> <a id="623" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="625" class="Symbol">=</a> <a id="627" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="634" href="Data.Nat.Logarithm.html#621" class="Bound">n</a> <a id="636" class="Symbol">(</a><a id="637" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="651" href="Data.Nat.Logarithm.html#621" class="Bound">n</a><a id="652" class="Symbol">)</a>

<a id="655" class="Comment">-- Ceil version</a>

<a id="⌈log₂_⌉"></a><a id="672" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a> <a id="680" class="Symbol">:</a> <a id="682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="684" class="Symbol">→</a> <a id="686" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="688" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="694" href="Data.Nat.Logarithm.html#694" class="Bound">n</a> <a id="696" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="698" class="Symbol">=</a> <a id="700" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="707" href="Data.Nat.Logarithm.html#694" class="Bound">n</a> <a id="709" class="Symbol">(</a><a id="710" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="724" href="Data.Nat.Logarithm.html#694" class="Bound">n</a><a id="725" class="Symbol">)</a>

<a id="728" class="Comment">------------------------------------------------------------------------</a>
<a id="801" class="Comment">-- Properties of ⌊log₂_⌋</a>

<a id="⌊log₂⌋-mono-≤"></a><a id="827" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="841" class="Symbol">:</a> <a id="843" class="Symbol">∀</a> <a id="845" class="Symbol">{</a><a id="846" href="Data.Nat.Logarithm.html#846" class="Bound">m</a> <a id="848" href="Data.Nat.Logarithm.html#848" class="Bound">n</a><a id="849" class="Symbol">}</a> <a id="851" class="Symbol">→</a> <a id="853" href="Data.Nat.Logarithm.html#846" class="Bound">m</a> <a id="855" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="857" href="Data.Nat.Logarithm.html#848" class="Bound">n</a> <a id="859" class="Symbol">→</a> <a id="861" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="867" href="Data.Nat.Logarithm.html#846" class="Bound">m</a> <a id="869" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="871" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="873" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="879" href="Data.Nat.Logarithm.html#848" class="Bound">n</a> <a id="881" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>
<a id="883" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="897" href="Data.Nat.Logarithm.html#897" class="Bound">p</a> <a id="899" class="Symbol">=</a> <a id="901" href="Data.Nat.Logarithm.Core.html#1786" class="Function">⌊log2⌋-mono-≤</a> <a id="915" href="Data.Nat.Logarithm.html#897" class="Bound">p</a>

<a id="⌊log₂⌊n/2⌋⌋≡⌊log₂n⌋∸1"></a><a id="918" href="Data.Nat.Logarithm.html#918" class="Function">⌊log₂⌊n/2⌋⌋≡⌊log₂n⌋∸1</a> <a id="940" class="Symbol">:</a> <a id="942" class="Symbol">∀</a> <a id="944" href="Data.Nat.Logarithm.html#944" class="Bound">n</a> <a id="946" class="Symbol">→</a> <a id="948" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="954" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="956" href="Data.Nat.Logarithm.html#944" class="Bound">n</a> <a id="958" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="962" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="964" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="966" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="972" href="Data.Nat.Logarithm.html#944" class="Bound">n</a> <a id="974" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="976" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="978" class="Number">1</a>
<a id="980" href="Data.Nat.Logarithm.html#918" class="Function">⌊log₂⌊n/2⌋⌋≡⌊log₂n⌋∸1</a> <a id="1002" href="Data.Nat.Logarithm.html#1002" class="Bound">n</a> <a id="1004" class="Symbol">=</a> <a id="1006" href="Data.Nat.Logarithm.Core.html#2068" class="Function">⌊log2⌋⌊n/2⌋≡⌊log2⌋n∸1</a> <a id="1028" href="Data.Nat.Logarithm.html#1002" class="Bound">n</a>

<a id="⌊log₂[2*b]⌋≡1+⌊log₂b⌋"></a><a id="1031" href="Data.Nat.Logarithm.html#1031" class="Function">⌊log₂[2*b]⌋≡1+⌊log₂b⌋</a> <a id="1053" class="Symbol">:</a> <a id="1055" class="Symbol">∀</a> <a id="1057" href="Data.Nat.Logarithm.html#1057" class="Bound">n</a> <a id="1059" class="Symbol">.{{</a><a id="1062" href="Data.Nat.Logarithm.html#1062" class="Bound">_</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1074" href="Data.Nat.Logarithm.html#1057" class="Bound">n</a><a id="1075" class="Symbol">}}</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="1086" class="Symbol">(</a><a id="1087" class="Number">2</a> <a id="1089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1091" href="Data.Nat.Logarithm.html#1057" class="Bound">n</a><a id="1092" class="Symbol">)</a> <a id="1094" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="1096" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1098" class="Number">1</a> <a id="1100" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1102" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="1108" href="Data.Nat.Logarithm.html#1057" class="Bound">n</a> <a id="1110" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>
<a id="1112" href="Data.Nat.Logarithm.html#1031" class="Function">⌊log₂[2*b]⌋≡1+⌊log₂b⌋</a> <a id="1134" href="Data.Nat.Logarithm.html#1134" class="Bound">n</a> <a id="1136" class="Symbol">=</a> <a id="1138" href="Data.Nat.Logarithm.Core.html#2394" class="Function">⌊log2⌋2*b≡1+⌊log2⌋b</a> <a id="1158" href="Data.Nat.Logarithm.html#1134" class="Bound">n</a>

<a id="⌊log₂[2^n]⌋≡n"></a><a id="1161" href="Data.Nat.Logarithm.html#1161" class="Function">⌊log₂[2^n]⌋≡n</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">∀</a> <a id="1179" href="Data.Nat.Logarithm.html#1179" class="Bound">n</a> <a id="1181" class="Symbol">→</a> <a id="1183" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="1189" class="Symbol">(</a><a id="1190" class="Number">2</a> <a id="1192" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1194" href="Data.Nat.Logarithm.html#1179" class="Bound">n</a><a id="1195" class="Symbol">)</a> <a id="1197" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="1199" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1201" href="Data.Nat.Logarithm.html#1179" class="Bound">n</a>
<a id="1203" href="Data.Nat.Logarithm.html#1161" class="Function">⌊log₂[2^n]⌋≡n</a> <a id="1217" href="Data.Nat.Logarithm.html#1217" class="Bound">n</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Data.Nat.Logarithm.Core.html#3099" class="Function">⌊log2⌋2^n≡n</a> <a id="1233" href="Data.Nat.Logarithm.html#1217" class="Bound">n</a>

<a id="1236" class="Comment">------------------------------------------------------------------------</a>
<a id="1309" class="Comment">-- Properties of ⌈log₂_⌉</a>

<a id="⌈log₂⌉-mono-≤"></a><a id="1335" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">∀</a> <a id="1353" class="Symbol">{</a><a id="1354" href="Data.Nat.Logarithm.html#1354" class="Bound">m</a> <a id="1356" href="Data.Nat.Logarithm.html#1356" class="Bound">n</a><a id="1357" class="Symbol">}</a> <a id="1359" class="Symbol">→</a> <a id="1361" href="Data.Nat.Logarithm.html#1354" class="Bound">m</a> <a id="1363" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1365" href="Data.Nat.Logarithm.html#1356" class="Bound">n</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1375" href="Data.Nat.Logarithm.html#1354" class="Bound">m</a> <a id="1377" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="1379" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1381" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1387" href="Data.Nat.Logarithm.html#1356" class="Bound">n</a> <a id="1389" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
<a id="1391" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="1405" href="Data.Nat.Logarithm.html#1405" class="Bound">p</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Data.Nat.Logarithm.Core.html#3995" class="Function">⌈log2⌉-mono-≤</a> <a id="1423" href="Data.Nat.Logarithm.html#1405" class="Bound">p</a>

<a id="⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1"></a><a id="1426" href="Data.Nat.Logarithm.html#1426" class="Function">⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1</a> <a id="1448" class="Symbol">:</a> <a id="1450" class="Symbol">∀</a> <a id="1452" href="Data.Nat.Logarithm.html#1452" class="Bound">n</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1462" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="1464" href="Data.Nat.Logarithm.html#1452" class="Bound">n</a> <a id="1466" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="1470" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="1472" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1474" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1480" href="Data.Nat.Logarithm.html#1452" class="Bound">n</a> <a id="1482" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="1484" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1486" class="Number">1</a>
<a id="1488" href="Data.Nat.Logarithm.html#1426" class="Function">⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1</a> <a id="1510" href="Data.Nat.Logarithm.html#1510" class="Bound">n</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Data.Nat.Logarithm.Core.html#4294" class="Function">⌈log2⌉⌈n/2⌉≡⌈log2⌉n∸1</a> <a id="1536" href="Data.Nat.Logarithm.html#1510" class="Bound">n</a>

<a id="⌈log₂2*n⌉≡1+⌈log₂n⌉"></a><a id="1539" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">∀</a> <a id="1563" href="Data.Nat.Logarithm.html#1563" class="Bound">n</a> <a id="1565" class="Symbol">.{{</a><a id="1568" href="Data.Nat.Logarithm.html#1568" class="Bound">_</a> <a id="1570" class="Symbol">:</a> <a id="1572" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="1580" href="Data.Nat.Logarithm.html#1563" class="Bound">n</a><a id="1581" class="Symbol">}}</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1592" class="Symbol">(</a><a id="1593" class="Number">2</a> <a id="1595" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1597" href="Data.Nat.Logarithm.html#1563" class="Bound">n</a><a id="1598" class="Symbol">)</a> <a id="1600" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="1602" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1604" class="Number">1</a> <a id="1606" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1608" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1614" href="Data.Nat.Logarithm.html#1563" class="Bound">n</a> <a id="1616" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
<a id="1618" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a> <a id="1638" href="Data.Nat.Logarithm.html#1638" class="Bound">n</a> <a id="1640" class="Symbol">=</a> <a id="1642" href="Data.Nat.Logarithm.Core.html#4624" class="Function">⌈log2⌉2*n≡1+⌈log2⌉n</a> <a id="1662" href="Data.Nat.Logarithm.html#1638" class="Bound">n</a>

<a id="⌈log₂2^n⌉≡n"></a><a id="1665" href="Data.Nat.Logarithm.html#1665" class="Function">⌈log₂2^n⌉≡n</a> <a id="1677" class="Symbol">:</a> <a id="1679" class="Symbol">∀</a> <a id="1681" href="Data.Nat.Logarithm.html#1681" class="Bound">n</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="1691" class="Symbol">(</a><a id="1692" class="Number">2</a> <a id="1694" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1696" href="Data.Nat.Logarithm.html#1681" class="Bound">n</a><a id="1697" class="Symbol">)</a> <a id="1699" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="1701" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1703" href="Data.Nat.Logarithm.html#1681" class="Bound">n</a>
<a id="1705" href="Data.Nat.Logarithm.html#1665" class="Function">⌈log₂2^n⌉≡n</a> <a id="1717" href="Data.Nat.Logarithm.html#1717" class="Bound">n</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Data.Nat.Logarithm.Core.html#5328" class="Function">⌈log2⌉2^n≡n</a> <a id="1733" href="Data.Nat.Logarithm.html#1717" class="Bound">n</a></pre></body></html>


==> anc/html/Data.Nat.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Nat.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A bunch of properties about natural number operations</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Comment">-- See README.Data.Nat for some examples showing how this module can be</a>
<a id="309" class="Comment">-- used.</a>

<a id="319" class="Symbol">{-#</a> <a id="323" class="Keyword">OPTIONS</a> <a id="331" class="Pragma">--cubical-compatible</a> <a id="352" class="Pragma">--safe</a> <a id="359" class="Symbol">#-}</a>

<a id="364" class="Keyword">module</a> <a id="371" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="391" class="Keyword">where</a>

<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" class="Keyword">module</a> <a id="457" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="514" class="Symbol">;</a> <a id="516" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="525" class="Symbol">;</a> <a id="527" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a><a id="547" class="Symbol">;</a> <a id="549" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Bundles.html#7315" class="Record">Monoid</a>
        <a id="583" class="Symbol">;</a> <a id="585" href="Algebra.Bundles.html#18455" class="Record">Semiring</a><a id="593" class="Symbol">;</a> <a id="595" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="614" class="Symbol">;</a> <a id="616" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a><a id="645" class="Symbol">)</a>
<a id="647" class="Keyword">open</a> <a id="652" class="Keyword">import</a> <a id="659" href="Algebra.Definitions.RawMagma.html" class="Module">Algebra.Definitions.RawMagma</a> <a id="688" class="Keyword">using</a> <a id="694" class="Symbol">(</a><a id="695" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">_,_</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Algebra.Morphism.html" class="Module">Algebra.Morphism</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Algebra.Consequences.Propositional.html" class="Module">Algebra.Consequences.Propositional</a>
  <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a><a id="805" class="Symbol">;</a> <a id="807" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a><a id="825" class="Symbol">;</a> <a id="827" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a>
        <a id="854" class="Symbol">;</a> <a id="856" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">open</a> <a id="881" class="Keyword">import</a> <a id="888" href="Algebra.Construct.NaturalChoice.Base.html" class="Module">Algebra.Construct.NaturalChoice.Base</a>
  <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a><a id="945" class="Symbol">;</a> <a id="947" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Construct.NaturalChoice.MinMaxOp</a> <a id="1008" class="Symbol">as</a> <a id="1011" class="Module">MinMaxOp</a>
<a id="1020" class="Keyword">import</a> <a id="1027" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">Algebra.Lattice.Construct.NaturalChoice.MinMaxOp</a> <a id="1076" class="Symbol">as</a> <a id="1079" class="Module">LatticeMinMaxOp</a>
<a id="1095" class="Keyword">import</a> <a id="1102" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">Algebra.Properties.CommutativeSemigroup</a> <a id="1142" class="Symbol">as</a> <a id="1145" class="Module">CommSemigroupProperties</a>
<a id="1169" class="Keyword">open</a> <a id="1174" class="Keyword">import</a> <a id="1181" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="1196" class="Keyword">using</a> <a id="1202" class="Symbol">(</a><a id="1203" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1214" class="Symbol">;</a> <a id="1216" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="1223" class="Symbol">)</a>
<a id="1225" class="Keyword">open</a> <a id="1230" class="Keyword">import</a> <a id="1237" href="Data.Bool.Properties.html" class="Module">Data.Bool.Properties</a> <a id="1258" class="Keyword">using</a> <a id="1264" class="Symbol">(</a><a id="1265" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="1267" class="Symbol">)</a>
<a id="1269" class="Keyword">open</a> <a id="1274" class="Keyword">import</a> <a id="1281" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="1295" class="Keyword">open</a> <a id="1300" class="Keyword">import</a> <a id="1307" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1325" class="Keyword">using</a> <a id="1331" class="Symbol">(</a><a id="1332" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1333" class="Symbol">;</a> <a id="1335" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1338" class="Symbol">;</a> <a id="1340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1343" class="Symbol">)</a>
<a id="1345" class="Keyword">open</a> <a id="1350" class="Keyword">import</a> <a id="1357" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1371" class="Symbol">as</a> <a id="1374" class="Module">Sum</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">(</a><a id="1385" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1389" class="Symbol">;</a> <a id="1391" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1395" class="Symbol">;</a> <a id="1397" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="1400" class="Symbol">;</a> <a id="1402" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="1408" class="Symbol">)</a>
<a id="1410" class="Keyword">open</a> <a id="1415" class="Keyword">import</a> <a id="1422" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1446" class="Symbol">)</a>
<a id="1448" class="Keyword">open</a> <a id="1453" class="Keyword">import</a> <a id="1460" href="Function.Base.html" class="Module">Function.Base</a> <a id="1474" class="Keyword">using</a> <a id="1480" class="Symbol">(</a><a id="1481" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1484" class="Symbol">;</a> <a id="1486" href="Function.Base.html#1657" class="Function">flip</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1495" class="Symbol">;</a> <a id="1497" href="Function.Base.html#704" class="Function">id</a><a id="1499" class="Symbol">;</a> <a id="1501" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="1505" class="Symbol">;</a> <a id="1507" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="1511" class="Symbol">)</a>
<a id="1513" class="Keyword">open</a> <a id="1518" class="Keyword">import</a> <a id="1525" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1542" class="Keyword">using</a> <a id="1548" class="Symbol">(</a><a id="1549" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="1552" class="Symbol">)</a>
<a id="1554" class="Keyword">open</a> <a id="1559" class="Keyword">import</a> <a id="1566" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a>
  <a id="1588" class="Keyword">using</a> <a id="1594" class="Symbol">(</a><a id="1595" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a><a id="1613" class="Symbol">;</a> <a id="1615" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a><a id="1628" class="Symbol">;</a> <a id="1630" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a><a id="1641" class="Symbol">;</a> <a id="1643" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a>
        <a id="1669" class="Symbol">;</a> <a id="1671" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a><a id="1683" class="Symbol">;</a> <a id="1685" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a><a id="1693" class="Symbol">;</a> <a id="1695" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a><a id="1704" class="Symbol">;</a> <a id="1706" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a>
        <a id="1730" class="Symbol">;</a> <a id="1732" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a><a id="1742" class="Symbol">;</a> <a id="1744" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a><a id="1750" class="Symbol">)</a>
<a id="1752" class="Keyword">open</a> <a id="1757" class="Keyword">import</a> <a id="1764" href="Level.html" class="Module">Level</a> <a id="1770" class="Keyword">using</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Level.html#521" class="Function">0ℓ</a><a id="1779" class="Symbol">)</a>
<a id="1781" class="Keyword">open</a> <a id="1786" class="Keyword">import</a> <a id="1793" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1808" class="Symbol">as</a> <a id="1811" class="Module">U</a> <a id="1813" class="Keyword">using</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1824" class="Symbol">)</a>
<a id="1826" class="Keyword">open</a> <a id="1831" class="Keyword">import</a> <a id="1838" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
  <a id="1861" class="Keyword">using</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="1871" class="Symbol">;</a> <a id="1873" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1886" class="Symbol">;</a> <a id="1888" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="1904" class="Symbol">)</a>
<a id="1906" class="Keyword">open</a> <a id="1911" class="Keyword">import</a> <a id="1918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
<a id="1942" class="Keyword">open</a> <a id="1947" class="Keyword">import</a> <a id="1954" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="1982" class="Keyword">open</a> <a id="1987" class="Keyword">import</a> <a id="1994" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="2025" class="Keyword">using</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a><a id="2043" class="Symbol">;</a> <a id="2045" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a><a id="2056" class="Symbol">;</a> <a id="2058" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a><a id="2069" class="Symbol">;</a> <a id="2071" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a><a id="2075" class="Symbol">)</a>
<a id="2077" class="Keyword">open</a> <a id="2082" class="Keyword">import</a> <a id="2089" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="2127" class="Keyword">open</a> <a id="2132" class="Keyword">import</a> <a id="2139" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
<a id="2166" class="Keyword">open</a> <a id="2171" class="Keyword">import</a> <a id="2178" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
<a id="2212" class="Keyword">open</a> <a id="2217" class="Keyword">import</a> <a id="2224" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>
  <a id="2253" class="Keyword">using</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="2264" class="Symbol">;</a> <a id="2266" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a><a id="2279" class="Symbol">;</a> <a id="2281" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="2285" class="Symbol">;</a> <a id="2287" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="2296" class="Symbol">;</a> <a id="2298" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="2300" class="Symbol">;</a> <a id="2302" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="2305" class="Symbol">;</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="2310" class="Symbol">;</a> <a id="2312" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a><a id="2321" class="Symbol">)</a>
<a id="2323" class="Keyword">open</a> <a id="2328" class="Keyword">import</a> <a id="2335" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="2366" class="Keyword">using</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="2375" class="Symbol">;</a> <a id="2377" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="2390" class="Symbol">)</a>
<a id="2392" class="Keyword">open</a> <a id="2397" class="Keyword">import</a> <a id="2404" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a>
  <a id="2432" class="Keyword">using</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a><a id="2454" class="Symbol">;</a> <a id="2456" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a><a id="2464" class="Symbol">;</a> <a id="2466" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="2472" class="Symbol">)</a>

<a id="2475" class="Keyword">open</a> <a id="2480" class="Keyword">import</a> <a id="2487" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="2507" class="Symbol">{</a><a id="2508" class="Argument">A</a> <a id="2510" class="Symbol">=</a> <a id="2512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2513" class="Symbol">}</a> <a id="2515" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="2521" class="Keyword">hiding</a> <a id="2528" class="Symbol">(</a><a id="2529" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a><a id="2545" class="Symbol">;</a> <a id="2547" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a><a id="2564" class="Symbol">;</a> <a id="2566" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a><a id="2578" class="Symbol">)</a>
<a id="2580" class="Keyword">open</a> <a id="2585" class="Keyword">import</a> <a id="2592" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="2614" class="Keyword">using</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a><a id="2637" class="Symbol">;</a> <a id="2639" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a><a id="2656" class="Symbol">;</a> <a id="2658" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a><a id="2670" class="Symbol">)</a>
<a id="2672" class="Keyword">open</a> <a id="2677" class="Keyword">import</a> <a id="2684" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="2703" class="Symbol">{</a><a id="2704" class="Argument">A</a> <a id="2706" class="Symbol">=</a> <a id="2708" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2709" class="Symbol">}</a> <a id="2711" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>


<a id="2717" class="Keyword">private</a>
  <a id="2727" class="Keyword">variable</a>
    <a id="2740" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="2742" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="2744" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="2746" href="Data.Nat.Properties.html#2746" class="Generalizable">k</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>


<a id="2754" class="Comment">------------------------------------------------------------------------</a>
<a id="2827" class="Comment">-- Properties of NonZero</a>
<a id="2852" class="Comment">------------------------------------------------------------------------</a>

<a id="nonZero?"></a><a id="2926" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="2935" class="Symbol">:</a> <a id="2937" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="2949" href="Data.Nat.Base.html#3266" class="Record">NonZero</a>
<a id="2957" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="2966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2974" class="Symbol">=</a> <a id="2976" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2979" href="Data.Nat.Base.html#3306" class="Field">NonZero.nonZero</a>
<a id="2995" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a> <a id="3004" class="Symbol">(</a><a id="3005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3009" href="Data.Nat.Properties.html#3009" class="Bound">n</a><a id="3010" class="Symbol">)</a> <a id="3012" class="Symbol">=</a> <a id="3014" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3018" class="Symbol">_</a>

<a id="3021" class="Comment">------------------------------------------------------------------------</a>
<a id="3094" class="Comment">-- Properties of NonTrivial</a>
<a id="3122" class="Comment">------------------------------------------------------------------------</a>

<a id="nonTrivial?"></a><a id="3196" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="3222" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a>
<a id="3233" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3245" class="Number">0</a>      <a id="3252" class="Symbol">=</a> <a id="3254" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3257" class="Symbol">λ()</a>
<a id="3261" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3273" class="Number">1</a>      <a id="3280" class="Symbol">=</a> <a id="3282" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3285" class="Symbol">λ()</a>
<a id="3289" href="Data.Nat.Properties.html#3196" class="Function">nonTrivial?</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3305" href="Data.Nat.Properties.html#3305" class="Bound">n</a><a id="3306" class="Symbol">)</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3314" class="Symbol">_</a>

<a id="3317" class="Comment">------------------------------------------------------------------------</a>
<a id="3390" class="Comment">-- Properties of _≡_</a>
<a id="3411" class="Comment">------------------------------------------------------------------------</a>

<a id="suc-injective"></a><a id="3485" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3505" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="3507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3509" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3513" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="3515" class="Symbol">→</a> <a id="3517" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="3519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3521" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="3523" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3544" href="Data.Nat.Base.html#5272" class="Function">pred</a>

<a id="≡ᵇ⇒≡"></a><a id="3550" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3555" class="Symbol">:</a> <a id="3557" class="Symbol">∀</a> <a id="3559" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3561" href="Data.Nat.Properties.html#3561" class="Bound">n</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3570" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3573" href="Data.Nat.Properties.html#3561" class="Bound">n</a><a id="3574" class="Symbol">)</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Data.Nat.Properties.html#3559" class="Bound">m</a> <a id="3580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3582" href="Data.Nat.Properties.html#3561" class="Bound">n</a>
<a id="3584" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3589" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3597" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3605" class="Symbol">_</a>  <a id="3608" class="Symbol">=</a> <a id="3610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3615" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3620" class="Symbol">(</a><a id="3621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3625" href="Data.Nat.Properties.html#3625" class="Bound">m</a><a id="3626" class="Symbol">)</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3633" href="Data.Nat.Properties.html#3633" class="Bound">n</a><a id="3634" class="Symbol">)</a> <a id="3636" href="Data.Nat.Properties.html#3636" class="Bound">eq</a> <a id="3639" class="Symbol">=</a> <a id="3641" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3650" class="Symbol">(</a><a id="3651" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="3656" href="Data.Nat.Properties.html#3625" class="Bound">m</a> <a id="3658" href="Data.Nat.Properties.html#3633" class="Bound">n</a> <a id="3660" href="Data.Nat.Properties.html#3636" class="Bound">eq</a><a id="3662" class="Symbol">)</a>

<a id="≡⇒≡ᵇ"></a><a id="3665" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3670" class="Symbol">:</a> <a id="3672" class="Symbol">∀</a> <a id="3674" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3676" href="Data.Nat.Properties.html#3676" class="Bound">n</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3682" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3684" href="Data.Nat.Properties.html#3676" class="Bound">n</a> <a id="3686" class="Symbol">→</a> <a id="3688" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Data.Nat.Properties.html#3674" class="Bound">m</a> <a id="3693" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3696" href="Data.Nat.Properties.html#3676" class="Bound">n</a><a id="3697" class="Symbol">)</a>
<a id="3699" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3704" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3712" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3720" href="Data.Nat.Properties.html#3720" class="Bound">eq</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Symbol">_</a>
<a id="3727" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3737" href="Data.Nat.Properties.html#3737" class="Bound">m</a><a id="3738" class="Symbol">)</a> <a id="3740" class="Symbol">(</a><a id="3741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3745" href="Data.Nat.Properties.html#3745" class="Bound">n</a><a id="3746" class="Symbol">)</a> <a id="3748" href="Data.Nat.Properties.html#3748" class="Bound">eq</a> <a id="3751" class="Symbol">=</a> <a id="3753" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="3758" href="Data.Nat.Properties.html#3737" class="Bound">m</a> <a id="3760" href="Data.Nat.Properties.html#3745" class="Bound">n</a> <a id="3762" class="Symbol">(</a><a id="3763" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="3777" href="Data.Nat.Properties.html#3748" class="Bound">eq</a><a id="3779" class="Symbol">)</a>

<a id="3782" class="Comment">-- NB: we use the builtin function `_≡ᵇ_` here so that the function</a>
<a id="3850" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="3917" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="3986" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="4054" class="Comment">-- backend erases proofs.</a>

<a id="4081" class="Keyword">infix</a> <a id="4087" class="Number">4</a> <a id="4089" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="4093" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a> <a id="4097" class="Symbol">:</a> <a id="4099" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="4117" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="4119" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4121" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4123" href="Data.Nat.Properties.html#4123" class="Bound">n</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Data.Nat.Properties.html#3550" class="Function">≡ᵇ⇒≡</a> <a id="4138" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4140" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4141" class="Symbol">)</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Data.Nat.Properties.html#3665" class="Function">≡⇒≡ᵇ</a> <a id="4149" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4151" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Data.Nat.Properties.html#4119" class="Bound">m</a> <a id="4161" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="4164" href="Data.Nat.Properties.html#4123" class="Bound">n</a><a id="4165" class="Symbol">))</a>

<a id="≡-irrelevant"></a><a id="4169" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="4195" class="Symbol">{</a><a id="4196" class="Argument">A</a> <a id="4198" class="Symbol">=</a> <a id="4200" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4201" class="Symbol">}</a> <a id="4203" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="4207" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="4220" class="Symbol">=</a> <a id="4222" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="4249" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≟-diag"></a><a id="4254" href="Data.Nat.Properties.html#4254" class="Function">≟-diag</a> <a id="4261" class="Symbol">:</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Data.Nat.Properties.html#4264" class="Bound">eq</a> <a id="4267" class="Symbol">:</a> <a id="4269" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4273" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4274" class="Symbol">)</a> <a id="4276" class="Symbol">→</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="4281" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="4283" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="4284" class="Symbol">)</a> <a id="4286" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4288" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4292" href="Data.Nat.Properties.html#4264" class="Bound">eq</a>
<a id="4295" href="Data.Nat.Properties.html#4254" class="Function">≟-diag</a> <a id="4302" class="Symbol">=</a> <a id="4304" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="4317" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="≡-isDecEquivalence"></a><a id="4322" href="Data.Nat.Properties.html#4322" class="Function">≡-isDecEquivalence</a> <a id="4341" class="Symbol">:</a> <a id="4343" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4365" class="Symbol">{</a><a id="4366" class="Argument">A</a> <a id="4368" class="Symbol">=</a> <a id="4370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4371" class="Symbol">})</a>
<a id="4374" href="Data.Nat.Properties.html#4322" class="Function">≡-isDecEquivalence</a> <a id="4393" class="Symbol">=</a> <a id="4395" class="Keyword">record</a>
  <a id="4404" class="Symbol">{</a> <a id="4406" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="4438" class="Symbol">;</a> <a id="4440" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4454" class="Symbol">=</a> <a id="4456" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
  <a id="4462" class="Symbol">}</a>

<a id="≡-decSetoid"></a><a id="4465" href="Data.Nat.Properties.html#4465" class="Function">≡-decSetoid</a> <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4489" href="Level.html#521" class="Function">0ℓ</a> <a id="4492" href="Level.html#521" class="Function">0ℓ</a>
<a id="4495" href="Data.Nat.Properties.html#4465" class="Function">≡-decSetoid</a> <a id="4507" class="Symbol">=</a> <a id="4509" class="Keyword">record</a>
  <a id="4518" class="Symbol">{</a> <a id="4520" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a>          <a id="4537" class="Symbol">=</a> <a id="4539" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="4543" class="Symbol">;</a> <a id="4545" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="4562" class="Symbol">=</a> <a id="4564" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="4570" class="Symbol">;</a> <a id="4572" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4589" class="Symbol">=</a> <a id="4591" href="Data.Nat.Properties.html#4322" class="Function">≡-isDecEquivalence</a>
  <a id="4612" class="Symbol">}</a>

<a id="0≢1+n"></a><a id="4615" href="Data.Nat.Properties.html#4615" class="Function">0≢1+n</a> <a id="4621" class="Symbol">:</a> <a id="4623" class="Number">0</a> <a id="4625" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4627" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4631" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="4633" href="Data.Nat.Properties.html#4615" class="Function">0≢1+n</a> <a id="4639" class="Symbol">()</a>

<a id="1+n≢0"></a><a id="4643" href="Data.Nat.Properties.html#4643" class="Function">1+n≢0</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4655" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="4657" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4659" class="Number">0</a>
<a id="4661" href="Data.Nat.Properties.html#4643" class="Function">1+n≢0</a> <a id="4667" class="Symbol">()</a>

<a id="1+n≢n"></a><a id="4671" href="Data.Nat.Properties.html#4671" class="Function">1+n≢n</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4683" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="4685" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4687" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="4689" href="Data.Nat.Properties.html#4671" class="Function">1+n≢n</a> <a id="4695" class="Symbol">{</a><a id="4696" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4700" href="Data.Nat.Properties.html#4700" class="Bound">n</a><a id="4701" class="Symbol">}</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Data.Nat.Properties.html#4671" class="Function">1+n≢n</a> <a id="4711" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4713" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a>

<a id="4728" class="Comment">------------------------------------------------------------------------</a>
<a id="4801" class="Comment">-- Properties of _&lt;ᵇ_</a>
<a id="4823" class="Comment">------------------------------------------------------------------------</a>

<a id="&lt;ᵇ⇒&lt;"></a><a id="4897" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4902" class="Symbol">:</a> <a id="4904" class="Symbol">∀</a> <a id="4906" href="Data.Nat.Properties.html#4906" class="Bound">m</a> <a id="4908" href="Data.Nat.Properties.html#4908" class="Bound">n</a> <a id="4910" class="Symbol">→</a> <a id="4912" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Data.Nat.Properties.html#4906" class="Bound">m</a> <a id="4917" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="4920" href="Data.Nat.Properties.html#4908" class="Bound">n</a><a id="4921" class="Symbol">)</a> <a id="4923" class="Symbol">→</a> <a id="4925" href="Data.Nat.Properties.html#4906" class="Bound">m</a> <a id="4927" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4929" href="Data.Nat.Properties.html#4908" class="Bound">n</a>
<a id="4931" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4936" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4944" class="Symbol">(</a><a id="4945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4949" href="Data.Nat.Properties.html#4949" class="Bound">n</a><a id="4950" class="Symbol">)</a> <a id="4952" href="Data.Nat.Properties.html#4952" class="Bound">m&lt;n</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="4962" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4972" href="Data.Nat.Properties.html#4972" class="Bound">m</a><a id="4973" class="Symbol">)</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4980" href="Data.Nat.Properties.html#4980" class="Bound">n</a><a id="4981" class="Symbol">)</a> <a id="4983" href="Data.Nat.Properties.html#4983" class="Bound">m&lt;n</a> <a id="4987" class="Symbol">=</a> <a id="4989" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="4993" class="Symbol">(</a><a id="4994" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="4999" href="Data.Nat.Properties.html#4972" class="Bound">m</a> <a id="5001" href="Data.Nat.Properties.html#4980" class="Bound">n</a> <a id="5003" href="Data.Nat.Properties.html#4983" class="Bound">m&lt;n</a><a id="5006" class="Symbol">)</a>

<a id="&lt;⇒&lt;ᵇ"></a><a id="5009" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5014" class="Symbol">:</a> <a id="5016" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5018" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5020" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5026" class="Symbol">(</a><a id="5027" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5029" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="5032" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="5033" class="Symbol">)</a>
<a id="5035" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5040" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="5058" class="Symbol">=</a> <a id="5060" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5063" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="5073" href="Data.Nat.Properties.html#5073" class="Bound">m&lt;n</a><a id="5076" class="Symbol">@(</a><a id="5078" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5082" class="Symbol">_))</a> <a id="5086" class="Symbol">=</a> <a id="5088" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5093" href="Data.Nat.Properties.html#5073" class="Bound">m&lt;n</a>

<a id="&lt;ᵇ-reflects-&lt;"></a><a id="5098" href="Data.Nat.Properties.html#5098" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="5112" class="Symbol">:</a> <a id="5114" class="Symbol">∀</a> <a id="5116" href="Data.Nat.Properties.html#5116" class="Bound">m</a> <a id="5118" href="Data.Nat.Properties.html#5118" class="Bound">n</a> <a id="5120" class="Symbol">→</a> <a id="5122" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Data.Nat.Properties.html#5116" class="Bound">m</a> <a id="5134" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5136" href="Data.Nat.Properties.html#5118" class="Bound">n</a><a id="5137" class="Symbol">)</a> <a id="5139" class="Symbol">(</a><a id="5140" href="Data.Nat.Properties.html#5116" class="Bound">m</a> <a id="5142" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="5145" href="Data.Nat.Properties.html#5118" class="Bound">n</a><a id="5146" class="Symbol">)</a>
<a id="5148" href="Data.Nat.Properties.html#5098" class="Function">&lt;ᵇ-reflects-&lt;</a> <a id="5162" href="Data.Nat.Properties.html#5162" class="Bound">m</a> <a id="5164" href="Data.Nat.Properties.html#5164" class="Bound">n</a> <a id="5166" class="Symbol">=</a> <a id="5168" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5190" href="Data.Nat.Properties.html#5162" class="Bound">m</a> <a id="5192" href="Data.Nat.Properties.html#5164" class="Bound">n</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a>

<a id="5201" class="Comment">------------------------------------------------------------------------</a>
<a id="5274" class="Comment">-- Properties of _≤ᵇ_</a>
<a id="5296" class="Comment">------------------------------------------------------------------------</a>

<a id="≤ᵇ⇒≤"></a><a id="5370" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5375" class="Symbol">:</a> <a id="5377" class="Symbol">∀</a> <a id="5379" href="Data.Nat.Properties.html#5379" class="Bound">m</a> <a id="5381" href="Data.Nat.Properties.html#5381" class="Bound">n</a> <a id="5383" class="Symbol">→</a> <a id="5385" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5387" class="Symbol">(</a><a id="5388" href="Data.Nat.Properties.html#5379" class="Bound">m</a> <a id="5390" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="5393" href="Data.Nat.Properties.html#5381" class="Bound">n</a><a id="5394" class="Symbol">)</a> <a id="5396" class="Symbol">→</a> <a id="5398" href="Data.Nat.Properties.html#5379" class="Bound">m</a> <a id="5400" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5402" href="Data.Nat.Properties.html#5381" class="Bound">n</a>
<a id="5404" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5409" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5417" href="Data.Nat.Properties.html#5417" class="Bound">n</a> <a id="5419" href="Data.Nat.Properties.html#5419" class="Bound">m≤n</a> <a id="5423" class="Symbol">=</a> <a id="5425" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="5429" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5439" href="Data.Nat.Properties.html#5439" class="Bound">m</a><a id="5440" class="Symbol">)</a> <a id="5442" href="Data.Nat.Properties.html#5442" class="Bound">n</a> <a id="5444" href="Data.Nat.Properties.html#5444" class="Bound">m≤n</a> <a id="5448" class="Symbol">=</a> <a id="5450" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="5455" href="Data.Nat.Properties.html#5439" class="Bound">m</a> <a id="5457" href="Data.Nat.Properties.html#5442" class="Bound">n</a> <a id="5459" href="Data.Nat.Properties.html#5444" class="Bound">m≤n</a>

<a id="≤⇒≤ᵇ"></a><a id="5464" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="5469" class="Symbol">:</a> <a id="5471" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5473" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5475" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="5477" class="Symbol">→</a> <a id="5479" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="5481" class="Symbol">(</a><a id="5482" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="5484" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="5487" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="5488" class="Symbol">)</a>
<a id="5490" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="5495" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>         <a id="5507" class="Symbol">=</a> <a id="5509" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="5512" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="5517" href="Data.Nat.Properties.html#5517" class="Bound">m≤n</a><a id="5520" class="Symbol">@(</a><a id="5522" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5526" class="Symbol">_)</a> <a id="5529" class="Symbol">=</a> <a id="5531" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="5536" href="Data.Nat.Properties.html#5517" class="Bound">m≤n</a>

<a id="≤ᵇ-reflects-≤"></a><a id="5541" href="Data.Nat.Properties.html#5541" class="Function">≤ᵇ-reflects-≤</a> <a id="5555" class="Symbol">:</a> <a id="5557" class="Symbol">∀</a> <a id="5559" href="Data.Nat.Properties.html#5559" class="Bound">m</a> <a id="5561" href="Data.Nat.Properties.html#5561" class="Bound">n</a> <a id="5563" class="Symbol">→</a> <a id="5565" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Data.Nat.Properties.html#5559" class="Bound">m</a> <a id="5577" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5579" href="Data.Nat.Properties.html#5561" class="Bound">n</a><a id="5580" class="Symbol">)</a> <a id="5582" class="Symbol">(</a><a id="5583" href="Data.Nat.Properties.html#5559" class="Bound">m</a> <a id="5585" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="5588" href="Data.Nat.Properties.html#5561" class="Bound">n</a><a id="5589" class="Symbol">)</a>
<a id="5591" href="Data.Nat.Properties.html#5541" class="Function">≤ᵇ-reflects-≤</a> <a id="5605" href="Data.Nat.Properties.html#5605" class="Bound">m</a> <a id="5607" href="Data.Nat.Properties.html#5607" class="Bound">n</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="5627" class="Symbol">(</a><a id="5628" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="5633" href="Data.Nat.Properties.html#5605" class="Bound">m</a> <a id="5635" href="Data.Nat.Properties.html#5607" class="Bound">n</a><a id="5636" class="Symbol">)</a> <a id="5638" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a>

<a id="5644" class="Comment">------------------------------------------------------------------------</a>
<a id="5717" class="Comment">-- Properties of _≤_</a>
<a id="5738" class="Comment">------------------------------------------------------------------------</a>

<a id="≰⇒≥"></a><a id="5812" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5816" class="Symbol">:</a> <a id="5818" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="5822" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="5824" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="5828" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5832" class="Symbol">{</a><a id="5833" href="Data.Nat.Properties.html#5833" class="Bound">m</a><a id="5834" class="Symbol">}</a> <a id="5836" class="Symbol">{</a><a id="5837" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5841" class="Symbol">}</a> <a id="5843" href="Data.Nat.Properties.html#5843" class="Bound">m≰n</a> <a id="5847" class="Symbol">=</a> <a id="5849" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="5853" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5857" class="Symbol">{</a><a id="5858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5862" class="Symbol">}</a> <a id="5864" class="Symbol">{</a><a id="5865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5869" href="Data.Nat.Properties.html#5869" class="Bound">n</a><a id="5870" class="Symbol">}</a> <a id="5872" href="Data.Nat.Properties.html#5872" class="Bound">m≰n</a> <a id="5876" class="Symbol">=</a> <a id="5878" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="5892" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="5896" href="Data.Nat.Properties.html#5872" class="Bound">m≰n</a>
<a id="5900" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5904" class="Symbol">{</a><a id="5905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5909" href="Data.Nat.Properties.html#5909" class="Bound">m</a><a id="5910" class="Symbol">}</a> <a id="5912" class="Symbol">{</a><a id="5913" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5917" href="Data.Nat.Properties.html#5917" class="Bound">n</a><a id="5918" class="Symbol">}</a> <a id="5920" href="Data.Nat.Properties.html#5920" class="Bound">m≰n</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Data.Nat.Properties.html#5920" class="Bound">m≰n</a> <a id="5940" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5942" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="5945" class="Symbol">))</a>

<a id="5949" class="Comment">------------------------------------------------------------------------</a>
<a id="6022" class="Comment">-- Relational properties of _≤_</a>

<a id="≤-reflexive"></a><a id="6055" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6067" class="Symbol">:</a> <a id="6069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6073" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="6075" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6079" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6091" class="Symbol">{</a><a id="6092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6096" class="Symbol">}</a>  <a id="6099" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6104" class="Symbol">=</a> <a id="6106" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6110" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6122" class="Symbol">{</a><a id="6123" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6127" href="Data.Nat.Properties.html#6127" class="Bound">m</a><a id="6128" class="Symbol">}</a> <a id="6130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6135" class="Symbol">=</a> <a id="6137" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6141" class="Symbol">(</a><a id="6142" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6154" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6158" class="Symbol">)</a>

<a id="≤-refl"></a><a id="6161" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="6180" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6184" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="6191" class="Symbol">=</a> <a id="6193" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6205" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≤-antisym"></a><a id="6211" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6221" class="Symbol">:</a> <a id="6223" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="6237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6241" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6245" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6255" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6265" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6275" class="Symbol">=</a> <a id="6277" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6282" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6292" class="Symbol">(</a><a id="6293" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6297" href="Data.Nat.Properties.html#6297" class="Bound">m≤n</a><a id="6300" class="Symbol">)</a> <a id="6302" class="Symbol">(</a><a id="6303" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6307" href="Data.Nat.Properties.html#6307" class="Bound">n≤m</a><a id="6310" class="Symbol">)</a> <a id="6312" class="Symbol">=</a> <a id="6314" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="6334" href="Data.Nat.Properties.html#6297" class="Bound">m≤n</a> <a id="6338" href="Data.Nat.Properties.html#6307" class="Bound">n≤m</a><a id="6341" class="Symbol">)</a>

<a id="≤-trans"></a><a id="6344" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6352" class="Symbol">:</a> <a id="6354" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6365" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6369" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6377" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6387" class="Symbol">_</a>         <a id="6397" class="Symbol">=</a> <a id="6399" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6403" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6416" href="Data.Nat.Properties.html#6416" class="Bound">m≤n</a><a id="6419" class="Symbol">)</a> <a id="6421" class="Symbol">(</a><a id="6422" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6426" href="Data.Nat.Properties.html#6426" class="Bound">n≤o</a><a id="6429" class="Symbol">)</a> <a id="6431" class="Symbol">=</a> <a id="6433" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6437" class="Symbol">(</a><a id="6438" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6446" href="Data.Nat.Properties.html#6416" class="Bound">m≤n</a> <a id="6450" href="Data.Nat.Properties.html#6426" class="Bound">n≤o</a><a id="6453" class="Symbol">)</a>

<a id="≤-irrelevant"></a><a id="6456" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6469" class="Symbol">:</a> <a id="6471" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6482" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6486" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6499" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>        <a id="6510" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>        <a id="6521" class="Symbol">=</a> <a id="6523" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6528" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6541" class="Symbol">(</a><a id="6542" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6546" href="Data.Nat.Properties.html#6546" class="Bound">m≤n₁</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6557" href="Data.Nat.Properties.html#6557" class="Bound">m≤n₂</a><a id="6561" class="Symbol">)</a> <a id="6563" class="Symbol">=</a> <a id="6565" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6570" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6574" class="Symbol">(</a><a id="6575" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="6588" href="Data.Nat.Properties.html#6546" class="Bound">m≤n₁</a> <a id="6593" href="Data.Nat.Properties.html#6557" class="Bound">m≤n₂</a><a id="6597" class="Symbol">)</a>

<a id="6600" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="6668" class="Comment">-- quickly decides whether to return `yes` or `no`. It still takes</a>
<a id="6735" class="Comment">-- a linear amount of time to generate the proof if it is inspected.</a>
<a id="6804" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="6872" class="Comment">-- backend erases proofs.</a>

<a id="6899" class="Keyword">infix</a> <a id="6905" class="Number">4</a> <a id="6907" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a> <a id="6912" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a>

<a id="_≤?_"></a><a id="6918" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a> <a id="6923" class="Symbol">:</a> <a id="6925" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6935" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="6939" href="Data.Nat.Properties.html#6939" class="Bound">m</a> <a id="6941" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="6944" href="Data.Nat.Properties.html#6944" class="Bound">n</a> <a id="6946" class="Symbol">=</a> <a id="6948" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Data.Nat.Properties.html#5370" class="Function">≤ᵇ⇒≤</a> <a id="6959" href="Data.Nat.Properties.html#6939" class="Bound">m</a> <a id="6961" href="Data.Nat.Properties.html#6944" class="Bound">n</a><a id="6962" class="Symbol">)</a> <a id="6964" href="Data.Nat.Properties.html#5464" class="Function">≤⇒≤ᵇ</a> <a id="6969" class="Symbol">(</a><a id="6970" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Data.Nat.Properties.html#6939" class="Bound">m</a> <a id="6976" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="6979" href="Data.Nat.Properties.html#6944" class="Bound">n</a><a id="6980" class="Symbol">))</a>

<a id="_≥?_"></a><a id="6984" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a> <a id="6989" class="Symbol">:</a> <a id="6991" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7001" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="7005" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a> <a id="7010" class="Symbol">=</a> <a id="7012" href="Function.Base.html#1657" class="Function">flip</a> <a id="7017" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a>

<a id="≤-total"></a><a id="7023" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="7031" class="Symbol">:</a> <a id="7033" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="7039" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7043" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="7051" href="Data.Nat.Properties.html#7051" class="Bound">m</a> <a id="7053" href="Data.Nat.Properties.html#7053" class="Bound">n</a> <a id="7055" class="Keyword">with</a> <a id="7060" href="Data.Nat.Properties.html#7051" class="Bound">m</a> <a id="7062" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="7065" href="Data.Nat.Properties.html#7053" class="Bound">n</a>
<a id="7067" class="Symbol">...</a> <a id="7071" class="Symbol">|</a> <a id="7073" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="7078" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="7086" href="Data.Nat.Properties.html#7086" class="Bound">m≤n</a> <a id="7090" class="Symbol">=</a> <a id="7092" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7097" class="Symbol">(</a><a id="7098" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="7105" href="Data.Nat.Properties.html#7086" class="Bound">m≤n</a><a id="7108" class="Symbol">)</a>
<a id="7110" class="Symbol">...</a> <a id="7114" class="Symbol">|</a> <a id="7116" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7122" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="7130" href="Data.Nat.Properties.html#7130" class="Bound">m≰n</a> <a id="7134" class="Symbol">=</a> <a id="7136" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7141" class="Symbol">(</a><a id="7142" href="Data.Nat.Properties.html#5812" class="Function">≰⇒≥</a> <a id="7146" class="Symbol">(</a><a id="7147" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="7154" href="Data.Nat.Properties.html#7130" class="Bound">m≰n</a><a id="7157" class="Symbol">))</a>

<a id="7161" class="Comment">------------------------------------------------------------------------</a>
<a id="7234" class="Comment">-- Structures</a>

<a id="≤-isPreorder"></a><a id="7249" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a> <a id="7262" class="Symbol">:</a> <a id="7264" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="7275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7279" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7283" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a> <a id="7296" class="Symbol">=</a> <a id="7298" class="Keyword">record</a>
  <a id="7307" class="Symbol">{</a> <a id="7309" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="7341" class="Symbol">;</a> <a id="7343" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="7357" class="Symbol">=</a> <a id="7359" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a>
  <a id="7373" class="Symbol">;</a> <a id="7375" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="7389" class="Symbol">=</a> <a id="7391" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a>
  <a id="7401" class="Symbol">}</a>

<a id="≤-isTotalPreorder"></a><a id="7404" href="Data.Nat.Properties.html#7404" class="Function">≤-isTotalPreorder</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="7440" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7444" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7448" href="Data.Nat.Properties.html#7404" class="Function">≤-isTotalPreorder</a> <a id="7466" class="Symbol">=</a> <a id="7468" class="Keyword">record</a>
  <a id="7477" class="Symbol">{</a> <a id="7479" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="7490" class="Symbol">=</a> <a id="7492" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
  <a id="7507" class="Symbol">;</a> <a id="7509" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="7520" class="Symbol">=</a> <a id="7522" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a>
  <a id="7532" class="Symbol">}</a>

<a id="≤-isPartialOrder"></a><a id="7535" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="7569" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7573" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7577" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a> <a id="7594" class="Symbol">=</a> <a id="7596" class="Keyword">record</a>
  <a id="7605" class="Symbol">{</a> <a id="7607" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="7618" class="Symbol">=</a> <a id="7620" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
  <a id="7635" class="Symbol">;</a> <a id="7637" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="7648" class="Symbol">=</a> <a id="7650" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a>
  <a id="7662" class="Symbol">}</a>

<a id="≤-isTotalOrder"></a><a id="7665" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a> <a id="7680" class="Symbol">:</a> <a id="7682" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="7695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7699" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7703" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a> <a id="7718" class="Symbol">=</a> <a id="7720" class="Keyword">record</a>
  <a id="7729" class="Symbol">{</a> <a id="7731" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="7746" class="Symbol">=</a> <a id="7748" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a>
  <a id="7767" class="Symbol">;</a> <a id="7769" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="7784" class="Symbol">=</a> <a id="7786" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a>
  <a id="7796" class="Symbol">}</a>

<a id="≤-isDecTotalOrder"></a><a id="7799" href="Data.Nat.Properties.html#7799" class="Function">≤-isDecTotalOrder</a> <a id="7817" class="Symbol">:</a> <a id="7819" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="7835" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7839" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="7843" href="Data.Nat.Properties.html#7799" class="Function">≤-isDecTotalOrder</a> <a id="7861" class="Symbol">=</a> <a id="7863" class="Keyword">record</a>
  <a id="7872" class="Symbol">{</a> <a id="7874" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="7887" class="Symbol">=</a> <a id="7889" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a>
  <a id="7906" class="Symbol">;</a> <a id="7908" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="7921" class="Symbol">=</a> <a id="7923" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>
  <a id="7929" class="Symbol">;</a> <a id="7931" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="7944" class="Symbol">=</a> <a id="7946" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a>
  <a id="7953" class="Symbol">}</a>

<a id="7956" class="Comment">------------------------------------------------------------------------</a>
<a id="8029" class="Comment">-- Bundles</a>

<a id="≤-preorder"></a><a id="8041" href="Data.Nat.Properties.html#8041" class="Function">≤-preorder</a> <a id="8052" class="Symbol">:</a> <a id="8054" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8063" href="Level.html#521" class="Function">0ℓ</a> <a id="8066" href="Level.html#521" class="Function">0ℓ</a> <a id="8069" href="Level.html#521" class="Function">0ℓ</a>
<a id="8072" href="Data.Nat.Properties.html#8041" class="Function">≤-preorder</a> <a id="8083" class="Symbol">=</a> <a id="8085" class="Keyword">record</a>
  <a id="8094" class="Symbol">{</a> <a id="8096" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="8107" class="Symbol">=</a> <a id="8109" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
  <a id="8124" class="Symbol">}</a>

<a id="≤-totalPreorder"></a><a id="8127" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a> <a id="8143" class="Symbol">:</a> <a id="8145" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="8159" href="Level.html#521" class="Function">0ℓ</a> <a id="8162" href="Level.html#521" class="Function">0ℓ</a> <a id="8165" href="Level.html#521" class="Function">0ℓ</a>
<a id="8168" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a> <a id="8184" class="Symbol">=</a> <a id="8186" class="Keyword">record</a>
  <a id="8195" class="Symbol">{</a> <a id="8197" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="8213" class="Symbol">=</a> <a id="8215" href="Data.Nat.Properties.html#7404" class="Function">≤-isTotalPreorder</a>
  <a id="8235" class="Symbol">}</a>

<a id="≤-poset"></a><a id="8238" href="Data.Nat.Properties.html#8238" class="Function">≤-poset</a> <a id="8246" class="Symbol">:</a> <a id="8248" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="8254" href="Level.html#521" class="Function">0ℓ</a> <a id="8257" href="Level.html#521" class="Function">0ℓ</a> <a id="8260" href="Level.html#521" class="Function">0ℓ</a>
<a id="8263" href="Data.Nat.Properties.html#8238" class="Function">≤-poset</a> <a id="8271" class="Symbol">=</a> <a id="8273" class="Keyword">record</a>
  <a id="8282" class="Symbol">{</a> <a id="8284" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="8299" class="Symbol">=</a> <a id="8301" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a>
  <a id="8320" class="Symbol">}</a>

<a id="≤-totalOrder"></a><a id="8323" href="Data.Nat.Properties.html#8323" class="Function">≤-totalOrder</a> <a id="8336" class="Symbol">:</a> <a id="8338" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="8349" href="Level.html#521" class="Function">0ℓ</a> <a id="8352" href="Level.html#521" class="Function">0ℓ</a> <a id="8355" href="Level.html#521" class="Function">0ℓ</a>
<a id="8358" href="Data.Nat.Properties.html#8323" class="Function">≤-totalOrder</a> <a id="8371" class="Symbol">=</a> <a id="8373" class="Keyword">record</a>
  <a id="8382" class="Symbol">{</a> <a id="8384" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="8397" class="Symbol">=</a> <a id="8399" href="Data.Nat.Properties.html#7665" class="Function">≤-isTotalOrder</a>
  <a id="8416" class="Symbol">}</a>

<a id="≤-decTotalOrder"></a><a id="8419" href="Data.Nat.Properties.html#8419" class="Function">≤-decTotalOrder</a> <a id="8435" class="Symbol">:</a> <a id="8437" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="8451" href="Level.html#521" class="Function">0ℓ</a> <a id="8454" href="Level.html#521" class="Function">0ℓ</a> <a id="8457" href="Level.html#521" class="Function">0ℓ</a>
<a id="8460" href="Data.Nat.Properties.html#8419" class="Function">≤-decTotalOrder</a> <a id="8476" class="Symbol">=</a> <a id="8478" class="Keyword">record</a>
  <a id="8487" class="Symbol">{</a> <a id="8489" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="8505" class="Symbol">=</a> <a id="8507" href="Data.Nat.Properties.html#7799" class="Function">≤-isDecTotalOrder</a>
  <a id="8527" class="Symbol">}</a>

<a id="8530" class="Comment">------------------------------------------------------------------------</a>
<a id="8603" class="Comment">-- Other properties of _≤_</a>

<a id="s≤s-injective"></a><a id="8631" href="Data.Nat.Properties.html#8631" class="Function">s≤s-injective</a> <a id="8645" class="Symbol">:</a> <a id="8647" class="Symbol">{</a><a id="8648" href="Data.Nat.Properties.html#8648" class="Bound">p</a> <a id="8650" href="Data.Nat.Properties.html#8650" class="Bound">q</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8656" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8658" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="8659" class="Symbol">}</a> <a id="8661" class="Symbol">→</a> <a id="8663" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8667" href="Data.Nat.Properties.html#8648" class="Bound">p</a> <a id="8669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8671" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8675" href="Data.Nat.Properties.html#8650" class="Bound">q</a> <a id="8677" class="Symbol">→</a> <a id="8679" href="Data.Nat.Properties.html#8648" class="Bound">p</a> <a id="8681" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8683" href="Data.Nat.Properties.html#8650" class="Bound">q</a>
<a id="8685" href="Data.Nat.Properties.html#8631" class="Function">s≤s-injective</a> <a id="8699" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8704" class="Symbol">=</a> <a id="8706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="suc[m]≤n⇒m≤pred[n]"></a><a id="8712" href="Data.Nat.Properties.html#8712" class="Function">suc[m]≤n⇒m≤pred[n]</a> <a id="8731" class="Symbol">:</a> <a id="8733" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8737" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8739" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8741" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8743" class="Symbol">→</a> <a id="8745" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8747" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8749" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8754" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8756" href="Data.Nat.Properties.html#8712" class="Function">suc[m]≤n⇒m≤pred[n]</a> <a id="8775" class="Symbol">{</a><a id="8776" class="Argument">n</a> <a id="8778" class="Symbol">=</a> <a id="8780" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8784" class="Symbol">_}</a> <a id="8787" class="Symbol">=</a> <a id="8789" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a>

<a id="m≤pred[n]⇒suc[m]≤n"></a><a id="8796" href="Data.Nat.Properties.html#8796" class="Function">m≤pred[n]⇒suc[m]≤n</a> <a id="8815" class="Symbol">:</a> <a id="8817" class="Symbol">.{{</a><a id="8820" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="8828" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="8829" class="Symbol">}}</a> <a id="8832" class="Symbol">→</a> <a id="8834" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8836" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8838" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8843" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8845" class="Symbol">→</a> <a id="8847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8851" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8853" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8855" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8857" href="Data.Nat.Properties.html#8796" class="Function">m≤pred[n]⇒suc[m]≤n</a> <a id="8876" class="Symbol">{</a><a id="8877" class="Argument">n</a> <a id="8879" class="Symbol">=</a> <a id="8881" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8885" class="Symbol">_}</a> <a id="8888" class="Symbol">=</a> <a id="8890" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a>

<a id="≤-pred"></a><a id="8895" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a> <a id="8902" class="Symbol">:</a> <a id="8904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8908" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8910" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8916" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8918" class="Symbol">→</a> <a id="8920" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8922" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8924" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8926" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a> <a id="8933" class="Symbol">=</a> <a id="8935" href="Data.Nat.Properties.html#8712" class="Function">suc[m]≤n⇒m≤pred[n]</a>

<a id="m≤n⇒m≤1+n"></a><a id="8955" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="8965" class="Symbol">:</a> <a id="8967" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8969" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8971" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="8973" class="Symbol">→</a> <a id="8975" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="8977" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8979" class="Number">1</a> <a id="8981" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8983" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="8985" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="8995" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="9005" class="Symbol">=</a> <a id="9007" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="9011" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="9021" class="Symbol">(</a><a id="9022" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9026" href="Data.Nat.Properties.html#9026" class="Bound">m≤n</a><a id="9029" class="Symbol">)</a> <a id="9031" class="Symbol">=</a> <a id="9033" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9037" class="Symbol">(</a><a id="9038" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="9048" href="Data.Nat.Properties.html#9026" class="Bound">m≤n</a><a id="9051" class="Symbol">)</a>

<a id="n≤1+n"></a><a id="9054" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="9060" class="Symbol">:</a> <a id="9062" class="Symbol">∀</a> <a id="9064" href="Data.Nat.Properties.html#9064" class="Bound">n</a> <a id="9066" class="Symbol">→</a> <a id="9068" href="Data.Nat.Properties.html#9064" class="Bound">n</a> <a id="9070" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9072" class="Number">1</a> <a id="9074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9076" href="Data.Nat.Properties.html#9064" class="Bound">n</a>
<a id="9078" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="9084" class="Symbol">_</a> <a id="9086" class="Symbol">=</a> <a id="9088" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="9098" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="1+n≰n"></a><a id="9106" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9112" class="Symbol">:</a> <a id="9114" class="Number">1</a> <a id="9116" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9118" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9120" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="9122" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="9124" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9130" class="Symbol">(</a><a id="9131" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9135" href="Data.Nat.Properties.html#9135" class="Bound">1+n≤n</a><a id="9140" class="Symbol">)</a> <a id="9142" class="Symbol">=</a> <a id="9144" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9150" href="Data.Nat.Properties.html#9135" class="Bound">1+n≤n</a>

<a id="n≤0⇒n≡0"></a><a id="9157" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="9165" class="Symbol">:</a> <a id="9167" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9169" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9171" class="Number">0</a> <a id="9173" class="Symbol">→</a> <a id="9175" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9177" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9179" class="Number">0</a>
<a id="9181" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="9189" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="9193" class="Symbol">=</a> <a id="9195" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n≤1⇒n≡0∨n≡1"></a><a id="9201" href="Data.Nat.Properties.html#9201" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9213" class="Symbol">:</a> <a id="9215" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9217" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9219" class="Number">1</a> <a id="9221" class="Symbol">→</a> <a id="9223" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9225" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9227" class="Number">0</a> <a id="9229" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="9231" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="9233" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9235" class="Number">1</a>
<a id="9237" href="Data.Nat.Properties.html#9201" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9249" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="9259" class="Symbol">=</a> <a id="9261" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="9266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9271" href="Data.Nat.Properties.html#9201" class="Function">n≤1⇒n≡0∨n≡1</a> <a id="9283" class="Symbol">(</a><a id="9284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9288" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="9291" class="Symbol">)</a> <a id="9293" class="Symbol">=</a> <a id="9295" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="9300" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="9306" class="Comment">------------------------------------------------------------------------</a>
<a id="9379" class="Comment">-- Properties of _&lt;_</a>
<a id="9400" class="Comment">------------------------------------------------------------------------</a>

<a id="9474" class="Comment">-- Relationships between the various relations</a>

<a id="&lt;⇒≤"></a><a id="9522" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9526" class="Symbol">:</a> <a id="9528" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9532" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9534" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="9538" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9542" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="9560" class="Symbol">=</a> <a id="9562" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="9566" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9570" class="Symbol">(</a><a id="9571" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="9575" href="Data.Nat.Properties.html#9575" class="Bound">m&lt;n</a><a id="9578" class="Symbol">@(</a><a id="9580" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9584" class="Symbol">_))</a> <a id="9588" class="Symbol">=</a> <a id="9590" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9594" class="Symbol">(</a><a id="9595" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9599" href="Data.Nat.Properties.html#9575" class="Bound">m&lt;n</a><a id="9602" class="Symbol">)</a>

<a id="&lt;⇒≢"></a><a id="9605" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="9609" class="Symbol">:</a> <a id="9611" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9615" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9617" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="9621" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="9625" href="Data.Nat.Properties.html#9625" class="Bound">m&lt;n</a> <a id="9629" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9634" class="Symbol">=</a> <a id="9636" href="Data.Nat.Properties.html#9106" class="Function">1+n≰n</a> <a id="9642" href="Data.Nat.Properties.html#9625" class="Bound">m&lt;n</a>

<a id="&gt;⇒≢"></a><a id="9647" href="Data.Nat.Properties.html#9647" class="Function">&gt;⇒≢</a> <a id="9651" class="Symbol">:</a> <a id="9653" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="9657" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9659" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="9663" href="Data.Nat.Properties.html#9647" class="Function">&gt;⇒≢</a> <a id="9667" class="Symbol">=</a> <a id="9669" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="9675" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9677" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a>

<a id="≤⇒≯"></a><a id="9682" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="9686" class="Symbol">:</a> <a id="9688" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="9692" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9694" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a>
<a id="9698" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="9702" class="Symbol">(</a><a id="9703" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9707" href="Data.Nat.Properties.html#9707" class="Bound">m≤n</a><a id="9710" class="Symbol">)</a> <a id="9712" class="Symbol">(</a><a id="9713" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9717" href="Data.Nat.Properties.html#9717" class="Bound">n≤m</a><a id="9720" class="Symbol">)</a> <a id="9722" class="Symbol">=</a> <a id="9724" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="9728" href="Data.Nat.Properties.html#9707" class="Bound">m≤n</a> <a id="9732" href="Data.Nat.Properties.html#9717" class="Bound">n≤m</a>

<a id="&lt;⇒≱"></a><a id="9737" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="9741" class="Symbol">:</a> <a id="9743" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9747" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9749" href="Data.Nat.Base.html#2389" class="Function Operator">_≱_</a>
<a id="9753" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="9757" class="Symbol">(</a><a id="9758" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9762" href="Data.Nat.Properties.html#9762" class="Bound">m+1≤n</a><a id="9767" class="Symbol">)</a> <a id="9769" class="Symbol">(</a><a id="9770" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9774" href="Data.Nat.Properties.html#9774" class="Bound">n≤m</a><a id="9777" class="Symbol">)</a> <a id="9779" class="Symbol">=</a> <a id="9781" href="Data.Nat.Properties.html#9737" class="Function">&lt;⇒≱</a> <a id="9785" href="Data.Nat.Properties.html#9762" class="Bound">m+1≤n</a> <a id="9791" href="Data.Nat.Properties.html#9774" class="Bound">n≤m</a>

<a id="&lt;⇒≯"></a><a id="9796" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="9800" class="Symbol">:</a> <a id="9802" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="9806" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9808" href="Data.Nat.Base.html#2421" class="Function Operator">_≯_</a>
<a id="9812" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="9816" class="Symbol">(</a><a id="9817" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9821" href="Data.Nat.Properties.html#9821" class="Bound">m&lt;n</a><a id="9824" class="Symbol">)</a> <a id="9826" class="Symbol">(</a><a id="9827" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9831" href="Data.Nat.Properties.html#9831" class="Bound">n&lt;m</a><a id="9834" class="Symbol">)</a> <a id="9836" class="Symbol">=</a> <a id="9838" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="9842" href="Data.Nat.Properties.html#9821" class="Bound">m&lt;n</a> <a id="9846" href="Data.Nat.Properties.html#9831" class="Bound">n&lt;m</a>

<a id="≰⇒≮"></a><a id="9851" href="Data.Nat.Properties.html#9851" class="Function">≰⇒≮</a> <a id="9855" class="Symbol">:</a> <a id="9857" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="9861" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9863" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a>
<a id="9867" href="Data.Nat.Properties.html#9851" class="Function">≰⇒≮</a> <a id="9871" href="Data.Nat.Properties.html#9871" class="Bound">m≰n</a> <a id="9875" href="Data.Nat.Properties.html#9875" class="Bound">1+m≤n</a> <a id="9881" class="Symbol">=</a> <a id="9883" href="Data.Nat.Properties.html#9871" class="Bound">m≰n</a> <a id="9887" class="Symbol">(</a><a id="9888" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="9892" href="Data.Nat.Properties.html#9875" class="Bound">1+m≤n</a><a id="9897" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="9900" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9904" class="Symbol">:</a> <a id="9906" href="Data.Nat.Base.html#2325" class="Function Operator">_≰_</a> <a id="9910" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="9912" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a>
<a id="9916" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9920" class="Symbol">{</a><a id="9921" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9925" class="Symbol">}</a>          <a id="9936" href="Data.Nat.Properties.html#9936" class="Bound">z≰n</a> <a id="9940" class="Symbol">=</a> <a id="9942" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9956" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="9960" href="Data.Nat.Properties.html#9936" class="Bound">z≰n</a>
<a id="9964" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9968" class="Symbol">{</a><a id="9969" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9973" href="Data.Nat.Properties.html#9973" class="Bound">m</a><a id="9974" class="Symbol">}</a> <a id="9976" class="Symbol">{</a><a id="9977" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9981" class="Symbol">}</a>  <a id="9984" class="Symbol">_</a>   <a id="9988" class="Symbol">=</a> <a id="9990" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="9994" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="9998" class="Symbol">{</a><a id="9999" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10003" href="Data.Nat.Properties.html#10003" class="Bound">m</a><a id="10004" class="Symbol">}</a> <a id="10006" class="Symbol">{</a><a id="10007" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10011" href="Data.Nat.Properties.html#10011" class="Bound">n</a><a id="10012" class="Symbol">}</a> <a id="10014" href="Data.Nat.Properties.html#10014" class="Bound">m≰n</a> <a id="10018" class="Symbol">=</a> <a id="10020" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="10024" class="Symbol">(</a><a id="10025" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="10029" class="Symbol">(</a><a id="10030" href="Data.Nat.Properties.html#10014" class="Bound">m≰n</a> <a id="10034" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10036" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="10039" class="Symbol">))</a>

<a id="≮⇒≥"></a><a id="10043" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10047" class="Symbol">:</a> <a id="10049" href="Data.Nat.Base.html#2357" class="Function Operator">_≮_</a> <a id="10053" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="10055" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="10059" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10063" class="Symbol">{_}</a>     <a id="10071" class="Symbol">{</a><a id="10072" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10076" class="Symbol">}</a>  <a id="10079" class="Symbol">_</a>       <a id="10087" class="Symbol">=</a> <a id="10089" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="10093" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10097" class="Symbol">{</a><a id="10098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10102" class="Symbol">}</a>  <a id="10105" class="Symbol">{</a><a id="10106" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10110" href="Data.Nat.Properties.html#10110" class="Bound">j</a><a id="10111" class="Symbol">}</a> <a id="10113" href="Data.Nat.Properties.html#10113" class="Bound">1≮j+1</a>   <a id="10121" class="Symbol">=</a> <a id="10123" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10137" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a> <a id="10141" href="Data.Nat.Properties.html#10113" class="Bound">1≮j+1</a>
<a id="10147" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10151" class="Symbol">{</a><a id="10152" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10156" href="Data.Nat.Properties.html#10156" class="Bound">i</a><a id="10157" class="Symbol">}</a> <a id="10159" class="Symbol">{</a><a id="10160" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10164" href="Data.Nat.Properties.html#10164" class="Bound">j</a><a id="10165" class="Symbol">}</a> <a id="10167" href="Data.Nat.Properties.html#10167" class="Bound">i+1≮j+1</a> <a id="10175" class="Symbol">=</a> <a id="10177" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10181" class="Symbol">(</a><a id="10182" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10186" class="Symbol">(</a><a id="10187" href="Data.Nat.Properties.html#10167" class="Bound">i+1≮j+1</a> <a id="10195" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10197" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a><a id="10200" class="Symbol">))</a>

<a id="≤∧≢⇒&lt;"></a><a id="10204" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10210" class="Symbol">:</a> <a id="10212" class="Symbol">∀</a> <a id="10214" class="Symbol">{</a><a id="10215" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10217" href="Data.Nat.Properties.html#10217" class="Bound">n</a><a id="10218" class="Symbol">}</a> <a id="10220" class="Symbol">→</a> <a id="10222" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10224" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10226" href="Data.Nat.Properties.html#10217" class="Bound">n</a> <a id="10228" class="Symbol">→</a> <a id="10230" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10232" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="10234" href="Data.Nat.Properties.html#10217" class="Bound">n</a> <a id="10236" class="Symbol">→</a> <a id="10238" href="Data.Nat.Properties.html#10215" class="Bound">m</a> <a id="10240" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10242" href="Data.Nat.Properties.html#10217" class="Bound">n</a>
<a id="10244" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10250" class="Symbol">{_}</a> <a id="10254" class="Symbol">{</a><a id="10255" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="10259" class="Symbol">}</a>  <a id="10262" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="10272" href="Data.Nat.Properties.html#10272" class="Bound">m≢n</a>     <a id="10280" class="Symbol">=</a> <a id="10282" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="10296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10301" href="Data.Nat.Properties.html#10272" class="Bound">m≢n</a>
<a id="10305" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10311" class="Symbol">{_}</a> <a id="10315" class="Symbol">{</a><a id="10316" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10320" href="Data.Nat.Properties.html#10320" class="Bound">n</a><a id="10321" class="Symbol">}</a> <a id="10323" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="10333" href="Data.Nat.Properties.html#10333" class="Bound">m≢n</a>     <a id="10341" class="Symbol">=</a> <a id="10343" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="10347" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10353" class="Symbol">{_}</a> <a id="10357" class="Symbol">{</a><a id="10358" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10362" href="Data.Nat.Properties.html#10362" class="Bound">n</a><a id="10363" class="Symbol">}</a> <a id="10365" class="Symbol">(</a><a id="10366" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10370" href="Data.Nat.Properties.html#10370" class="Bound">m≤n</a><a id="10373" class="Symbol">)</a> <a id="10375" href="Data.Nat.Properties.html#10375" class="Bound">1+m≢1+n</a> <a id="10383" class="Symbol">=</a>
  <a id="10387" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="10391" class="Symbol">(</a><a id="10392" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="10398" href="Data.Nat.Properties.html#10370" class="Bound">m≤n</a> <a id="10402" class="Symbol">(</a><a id="10403" href="Data.Nat.Properties.html#10375" class="Bound">1+m≢1+n</a> <a id="10411" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10418" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="10421" class="Symbol">))</a>

<a id="≤∧≮⇒≡"></a><a id="10425" href="Data.Nat.Properties.html#10425" class="Function">≤∧≮⇒≡</a> <a id="10431" class="Symbol">:</a> <a id="10433" class="Symbol">∀</a> <a id="10435" class="Symbol">{</a><a id="10436" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10438" href="Data.Nat.Properties.html#10438" class="Bound">n</a><a id="10439" class="Symbol">}</a> <a id="10441" class="Symbol">→</a> <a id="10443" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10445" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10447" href="Data.Nat.Properties.html#10438" class="Bound">n</a> <a id="10449" class="Symbol">→</a> <a id="10451" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10453" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="10455" href="Data.Nat.Properties.html#10438" class="Bound">n</a> <a id="10457" class="Symbol">→</a> <a id="10459" href="Data.Nat.Properties.html#10436" class="Bound">m</a> <a id="10461" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10463" href="Data.Nat.Properties.html#10438" class="Bound">n</a>
<a id="10465" href="Data.Nat.Properties.html#10425" class="Function">≤∧≮⇒≡</a> <a id="10471" href="Data.Nat.Properties.html#10471" class="Bound">m≤n</a> <a id="10475" href="Data.Nat.Properties.html#10475" class="Bound">m≮n</a> <a id="10479" class="Symbol">=</a> <a id="10481" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="10491" href="Data.Nat.Properties.html#10471" class="Bound">m≤n</a> <a id="10495" class="Symbol">(</a><a id="10496" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="10500" href="Data.Nat.Properties.html#10475" class="Bound">m≮n</a><a id="10503" class="Symbol">)</a>

<a id="≤-&lt;-connex"></a><a id="10506" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a> <a id="10517" class="Symbol">:</a> <a id="10519" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10526" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="10530" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="10534" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a> <a id="10545" href="Data.Nat.Properties.html#10545" class="Bound">m</a> <a id="10547" href="Data.Nat.Properties.html#10547" class="Bound">n</a> <a id="10549" class="Keyword">with</a> <a id="10554" href="Data.Nat.Properties.html#10545" class="Bound">m</a> <a id="10556" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="10559" href="Data.Nat.Properties.html#10547" class="Bound">n</a>
<a id="10561" class="Symbol">...</a> <a id="10565" class="Symbol">|</a> <a id="10567" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="10571" href="Data.Nat.Properties.html#10571" class="Bound">m≤n</a> <a id="10575" class="Symbol">=</a> <a id="10577" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="10582" href="Data.Nat.Properties.html#10571" class="Bound">m≤n</a>
<a id="10586" class="Symbol">...</a> <a id="10590" class="Symbol">|</a> <a id="10592" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="10595" href="Data.Nat.Properties.html#10595" class="Bound">¬m≤n</a> <a id="10600" class="Symbol">=</a> <a id="10602" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="10607" class="Symbol">(</a><a id="10608" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="10612" href="Data.Nat.Properties.html#10595" class="Bound">¬m≤n</a><a id="10616" class="Symbol">)</a>

<a id="≥-&gt;-connex"></a><a id="10619" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a> <a id="10630" class="Symbol">:</a> <a id="10632" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10639" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="10643" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a>
<a id="10647" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a> <a id="10658" class="Symbol">=</a> <a id="10660" href="Function.Base.html#1657" class="Function">flip</a> <a id="10665" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a>

<a id="&lt;-≤-connex"></a><a id="10677" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="10688" class="Symbol">:</a> <a id="10690" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10697" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="10701" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="10705" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="10716" class="Symbol">=</a> <a id="10718" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="10730" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a>

<a id="&gt;-≥-connex"></a><a id="10742" href="Data.Nat.Properties.html#10742" class="Function">&gt;-≥-connex</a> <a id="10753" class="Symbol">:</a> <a id="10755" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="10762" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a> <a id="10766" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a>
<a id="10770" href="Data.Nat.Properties.html#10742" class="Function">&gt;-≥-connex</a> <a id="10781" class="Symbol">=</a> <a id="10783" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="10795" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a>

<a id="10807" class="Comment">------------------------------------------------------------------------</a>
<a id="10880" class="Comment">-- Relational properties of _&lt;_</a>

<a id="&lt;-irrefl"></a><a id="10913" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="10922" class="Symbol">:</a> <a id="10924" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="10936" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10940" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="10944" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="10953" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10958" class="Symbol">(</a><a id="10959" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="10963" href="Data.Nat.Properties.html#10963" class="Bound">n&lt;n</a><a id="10966" class="Symbol">)</a> <a id="10968" class="Symbol">=</a> <a id="10970" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="10979" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10984" href="Data.Nat.Properties.html#10963" class="Bound">n&lt;n</a>

<a id="&lt;-asym"></a><a id="10989" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a> <a id="10996" class="Symbol">:</a> <a id="10998" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="11009" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11013" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a> <a id="11020" class="Symbol">(</a><a id="11021" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11025" href="Data.Nat.Properties.html#11025" class="Bound">n&lt;m</a><a id="11028" class="Symbol">)</a> <a id="11030" class="Symbol">(</a><a id="11031" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11035" href="Data.Nat.Properties.html#11035" class="Bound">m&lt;n</a><a id="11038" class="Symbol">)</a> <a id="11040" class="Symbol">=</a> <a id="11042" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a> <a id="11049" href="Data.Nat.Properties.html#11025" class="Bound">n&lt;m</a> <a id="11053" href="Data.Nat.Properties.html#11035" class="Bound">m&lt;n</a>

<a id="&lt;-trans"></a><a id="11058" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a> <a id="11066" class="Symbol">:</a> <a id="11068" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="11079" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11083" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a> <a id="11091" class="Symbol">(</a><a id="11092" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11096" href="Data.Nat.Properties.html#11096" class="Bound">i≤j</a><a id="11099" class="Symbol">)</a> <a id="11101" class="Symbol">(</a><a id="11102" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11106" href="Data.Nat.Properties.html#11106" class="Bound">j&lt;k</a><a id="11109" class="Symbol">)</a> <a id="11111" class="Symbol">=</a> <a id="11113" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11126" href="Data.Nat.Properties.html#11096" class="Bound">i≤j</a> <a id="11130" class="Symbol">(</a><a id="11131" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11139" class="Symbol">(</a><a id="11140" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="11146" class="Symbol">_)</a> <a id="11149" href="Data.Nat.Properties.html#11106" class="Bound">j&lt;k</a><a id="11152" class="Symbol">))</a>

<a id="≤-&lt;-trans"></a><a id="11156" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="11166" class="Symbol">:</a> <a id="11168" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="11178" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="11182" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11186" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="11196" href="Data.Nat.Properties.html#11196" class="Bound">m≤n</a> <a id="11200" class="Symbol">(</a><a id="11201" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11205" href="Data.Nat.Properties.html#11205" class="Bound">n≤o</a><a id="11208" class="Symbol">)</a> <a id="11210" class="Symbol">=</a> <a id="11212" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11216" class="Symbol">(</a><a id="11217" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11225" href="Data.Nat.Properties.html#11196" class="Bound">m≤n</a> <a id="11229" href="Data.Nat.Properties.html#11205" class="Bound">n≤o</a><a id="11232" class="Symbol">)</a>

<a id="&lt;-≤-trans"></a><a id="11235" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="11245" class="Symbol">:</a> <a id="11247" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="11258" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="11262" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="11266" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="11276" class="Symbol">(</a><a id="11277" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="11281" href="Data.Nat.Properties.html#11281" class="Bound">m≤n</a><a id="11284" class="Symbol">)</a> <a id="11286" class="Symbol">(</a><a id="11287" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11291" href="Data.Nat.Properties.html#11291" class="Bound">n≤o</a><a id="11294" class="Symbol">)</a> <a id="11296" class="Symbol">=</a> <a id="11298" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11302" class="Symbol">(</a><a id="11303" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11311" href="Data.Nat.Properties.html#11281" class="Bound">m≤n</a> <a id="11315" href="Data.Nat.Properties.html#11291" class="Bound">n≤o</a><a id="11318" class="Symbol">)</a>

<a id="11321" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_` here so that the function</a>
<a id="11389" class="Comment">-- quickly decides which constructor to return. It still takes a</a>
<a id="11454" class="Comment">-- linear amount of time to generate the proof if it is inspected.</a>
<a id="11521" class="Comment">-- We expect the main benefit to be visible in compiled code as the</a>
<a id="11589" class="Comment">-- backend erases proofs.</a>

<a id="&lt;-cmp"></a><a id="11616" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a> <a id="11622" class="Symbol">:</a> <a id="11624" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="11637" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="11641" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11645" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a> <a id="11651" href="Data.Nat.Properties.html#11651" class="Bound">m</a> <a id="11653" href="Data.Nat.Properties.html#11653" class="Bound">n</a> <a id="11655" class="Keyword">with</a> <a id="11660" href="Data.Nat.Properties.html#11651" class="Bound">m</a> <a id="11662" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="11664" href="Data.Nat.Properties.html#11653" class="Bound">n</a> <a id="11666" class="Symbol">|</a> <a id="11668" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="11671" class="Symbol">(</a><a id="11672" href="Data.Nat.Properties.html#11651" class="Bound">m</a> <a id="11674" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="11677" href="Data.Nat.Properties.html#11653" class="Bound">n</a><a id="11678" class="Symbol">)</a>
<a id="11680" class="Symbol">...</a> <a id="11684" class="Symbol">|</a> <a id="11686" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="11690" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a> <a id="11694" class="Symbol">|</a> <a id="11696" class="Symbol">_</a>       <a id="11704" class="Symbol">=</a> <a id="11706" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="11711" class="Symbol">(</a><a id="11712" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="11721" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a><a id="11724" class="Symbol">)</a> <a id="11726" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a> <a id="11730" class="Symbol">(</a><a id="11731" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="11740" class="Symbol">(</a><a id="11741" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11745" href="Data.Nat.Properties.html#11690" class="Bound">m≡n</a><a id="11748" class="Symbol">))</a>
<a id="11751" class="Symbol">...</a> <a id="11755" class="Symbol">|</a> <a id="11757" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="11761" href="Data.Nat.Properties.html#11761" class="Bound">m≢n</a> <a id="11765" class="Symbol">|</a> <a id="11767" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="11771" href="Data.Nat.Properties.html#11771" class="Bound">m&lt;n</a> <a id="11775" class="Symbol">=</a> <a id="11777" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="11782" class="Symbol">(</a><a id="11783" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="11788" class="Bound">m</a> <a id="11790" class="Bound">n</a> <a id="11792" href="Data.Nat.Properties.html#11771" class="Bound">m&lt;n</a><a id="11795" class="Symbol">)</a> <a id="11797" href="Data.Nat.Properties.html#11761" class="Bound">m≢n</a> <a id="11801" class="Symbol">(</a><a id="11802" href="Data.Nat.Properties.html#9796" class="Function">&lt;⇒≯</a> <a id="11806" class="Symbol">(</a><a id="11807" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="11812" class="Bound">m</a> <a id="11814" class="Bound">n</a> <a id="11816" href="Data.Nat.Properties.html#11771" class="Bound">m&lt;n</a><a id="11819" class="Symbol">))</a>
<a id="11822" class="Symbol">...</a> <a id="11826" class="Symbol">|</a> <a id="11828" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="11832" href="Data.Nat.Properties.html#11832" class="Bound">m≢n</a> <a id="11836" class="Symbol">|</a> <a id="11838" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="11842" href="Data.Nat.Properties.html#11842" class="Bound">m≮n</a> <a id="11846" class="Symbol">=</a> <a id="11848" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="11853" class="Symbol">(</a><a id="11854" href="Data.Nat.Properties.html#11842" class="Bound">m≮n</a> <a id="11858" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11860" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a><a id="11864" class="Symbol">)</a>   <a id="11868" href="Data.Nat.Properties.html#11832" class="Bound">m≢n</a> <a id="11872" class="Symbol">(</a><a id="11873" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="11879" class="Symbol">(</a><a id="11880" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="11884" class="Symbol">(</a><a id="11885" href="Data.Nat.Properties.html#11842" class="Bound">m≮n</a> <a id="11889" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11891" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a><a id="11895" class="Symbol">))</a> <a id="11898" class="Symbol">(</a><a id="11899" href="Data.Nat.Properties.html#11832" class="Bound">m≢n</a> <a id="11903" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11905" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="11908" class="Symbol">))</a>

<a id="11912" class="Keyword">infix</a> <a id="11918" class="Number">4</a> <a id="11920" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a> <a id="11925" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a>

<a id="_&lt;?_"></a><a id="11931" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a> <a id="11936" class="Symbol">:</a> <a id="11938" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="11948" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="11952" href="Data.Nat.Properties.html#11952" class="Bound">m</a> <a id="11954" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="11957" href="Data.Nat.Properties.html#11957" class="Bound">n</a> <a id="11959" class="Symbol">=</a> <a id="11961" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11965" href="Data.Nat.Properties.html#11952" class="Bound">m</a> <a id="11967" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="11970" href="Data.Nat.Properties.html#11957" class="Bound">n</a>

<a id="_&gt;?_"></a><a id="11973" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a> <a id="11978" class="Symbol">:</a> <a id="11980" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="11990" href="Data.Nat.Base.html#2295" class="Function Operator">_&gt;_</a>
<a id="11994" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a> <a id="11999" class="Symbol">=</a> <a id="12001" href="Function.Base.html#1657" class="Function">flip</a> <a id="12006" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a>

<a id="&lt;-irrelevant"></a><a id="12012" href="Data.Nat.Properties.html#12012" class="Function">&lt;-irrelevant</a> <a id="12025" class="Symbol">:</a> <a id="12027" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="12038" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="12042" href="Data.Nat.Properties.html#12012" class="Function">&lt;-irrelevant</a> <a id="12055" class="Symbol">=</a> <a id="12057" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a>

<a id="&lt;-resp₂-≡"></a><a id="12071" href="Data.Nat.Properties.html#12071" class="Function">&lt;-resp₂-≡</a> <a id="12081" class="Symbol">:</a> <a id="12083" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="12087" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="12097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="12101" href="Data.Nat.Properties.html#12071" class="Function">&lt;-resp₂-≡</a> <a id="12111" class="Symbol">=</a> <a id="12113" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="12119" class="Symbol">(_</a> <a id="12122" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="12124" class="Symbol">)</a> <a id="12126" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12128" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="12134" class="Symbol">(</a><a id="12135" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;</a> <a id="12138" class="Symbol">_)</a>

<a id="12142" class="Comment">------------------------------------------------------------------------</a>
<a id="12215" class="Comment">-- Bundles</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="12227" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a> <a id="12250" class="Symbol">:</a> <a id="12252" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="12273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12277" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="12281" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a> <a id="12304" class="Symbol">=</a> <a id="12306" class="Keyword">record</a>
  <a id="12315" class="Symbol">{</a> <a id="12317" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="12331" class="Symbol">=</a> <a id="12333" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="12349" class="Symbol">;</a> <a id="12351" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="12365" class="Symbol">=</a> <a id="12367" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a>
  <a id="12378" class="Symbol">;</a> <a id="12380" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="12394" class="Symbol">=</a> <a id="12396" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a>
  <a id="12406" class="Symbol">;</a> <a id="12408" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="12422" class="Symbol">=</a> <a id="12424" href="Data.Nat.Properties.html#12071" class="Function">&lt;-resp₂-≡</a>
  <a id="12436" class="Symbol">}</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="12439" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a> <a id="12460" class="Symbol">:</a> <a id="12462" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="12481" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12485" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="12489" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a> <a id="12510" class="Symbol">=</a> <a id="12512" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="12532" class="Keyword">record</a>
  <a id="12541" class="Symbol">{</a> <a id="12543" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a> <a id="12557" class="Symbol">=</a> <a id="12559" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="12575" class="Symbol">;</a> <a id="12577" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>         <a id="12591" class="Symbol">=</a> <a id="12593" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a>
  <a id="12603" class="Symbol">;</a> <a id="12605" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>       <a id="12619" class="Symbol">=</a> <a id="12621" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a>
  <a id="12629" class="Symbol">}</a>

<a id="&lt;-strictPartialOrder"></a><a id="12632" href="Data.Nat.Properties.html#12632" class="Function">&lt;-strictPartialOrder</a> <a id="12653" class="Symbol">:</a> <a id="12655" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="12674" href="Level.html#521" class="Function">0ℓ</a> <a id="12677" href="Level.html#521" class="Function">0ℓ</a> <a id="12680" href="Level.html#521" class="Function">0ℓ</a>
<a id="12683" href="Data.Nat.Properties.html#12632" class="Function">&lt;-strictPartialOrder</a> <a id="12704" class="Symbol">=</a> <a id="12706" class="Keyword">record</a>
  <a id="12715" class="Symbol">{</a> <a id="12717" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="12738" class="Symbol">=</a> <a id="12740" href="Data.Nat.Properties.html#12227" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="12765" class="Symbol">}</a>

<a id="&lt;-strictTotalOrder"></a><a id="12768" href="Data.Nat.Properties.html#12768" class="Function">&lt;-strictTotalOrder</a> <a id="12787" class="Symbol">:</a> <a id="12789" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="12806" href="Level.html#521" class="Function">0ℓ</a> <a id="12809" href="Level.html#521" class="Function">0ℓ</a> <a id="12812" href="Level.html#521" class="Function">0ℓ</a>
<a id="12815" href="Data.Nat.Properties.html#12768" class="Function">&lt;-strictTotalOrder</a> <a id="12834" class="Symbol">=</a> <a id="12836" class="Keyword">record</a>
  <a id="12845" class="Symbol">{</a> <a id="12847" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="12866" class="Symbol">=</a> <a id="12868" href="Data.Nat.Properties.html#12439" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="12891" class="Symbol">}</a>

<a id="12894" class="Comment">------------------------------------------------------------------------</a>
<a id="12967" class="Comment">-- Other properties of _&lt;_</a>

<a id="s&lt;s-injective"></a><a id="12995" href="Data.Nat.Properties.html#12995" class="Function">s&lt;s-injective</a> <a id="13009" class="Symbol">:</a> <a id="13011" class="Symbol">{</a><a id="13012" href="Data.Nat.Properties.html#13012" class="Bound">p</a> <a id="13014" href="Data.Nat.Properties.html#13014" class="Bound">q</a> <a id="13016" class="Symbol">:</a> <a id="13018" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13020" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13022" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="13023" class="Symbol">}</a> <a id="13025" class="Symbol">→</a> <a id="13027" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13031" href="Data.Nat.Properties.html#13012" class="Bound">p</a> <a id="13033" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13035" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13039" href="Data.Nat.Properties.html#13014" class="Bound">q</a> <a id="13041" class="Symbol">→</a> <a id="13043" href="Data.Nat.Properties.html#13012" class="Bound">p</a> <a id="13045" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13047" href="Data.Nat.Properties.html#13014" class="Bound">q</a>
<a id="13049" href="Data.Nat.Properties.html#12995" class="Function">s&lt;s-injective</a> <a id="13063" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13068" class="Symbol">=</a> <a id="13070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;-pred"></a><a id="13076" href="Data.Nat.Properties.html#13076" class="Function">&lt;-pred</a> <a id="13083" class="Symbol">:</a> <a id="13085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13089" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13091" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13093" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13097" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13099" class="Symbol">→</a> <a id="13101" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13103" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13105" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13107" href="Data.Nat.Properties.html#13076" class="Function">&lt;-pred</a> <a id="13114" class="Symbol">=</a> <a id="13116" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a>

<a id="m&lt;n⇒m&lt;1+n"></a><a id="13123" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13133" class="Symbol">:</a> <a id="13135" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13137" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13139" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13141" class="Symbol">→</a> <a id="13143" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13145" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13147" class="Number">1</a> <a id="13149" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13151" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13153" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13163" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="13181" class="Symbol">=</a> <a id="13183" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="13187" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13197" class="Symbol">(</a><a id="13198" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13202" href="Data.Nat.Properties.html#13202" class="Bound">m&lt;n</a><a id="13205" class="Symbol">@(</a><a id="13207" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13211" class="Symbol">_))</a> <a id="13215" class="Symbol">=</a> <a id="13217" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13221" class="Symbol">(</a><a id="13222" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="13232" href="Data.Nat.Properties.html#13202" class="Bound">m&lt;n</a><a id="13235" class="Symbol">)</a>

<a id="n≮0"></a><a id="13238" href="Data.Nat.Properties.html#13238" class="Function">n≮0</a> <a id="13242" class="Symbol">:</a> <a id="13244" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13246" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="13248" class="Number">0</a>
<a id="13250" href="Data.Nat.Properties.html#13238" class="Function">n≮0</a> <a id="13254" class="Symbol">()</a>

<a id="n≮n"></a><a id="13258" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="13262" class="Symbol">:</a> <a id="13264" class="Symbol">∀</a> <a id="13266" href="Data.Nat.Properties.html#13266" class="Bound">n</a> <a id="13268" class="Symbol">→</a> <a id="13270" href="Data.Nat.Properties.html#13266" class="Bound">n</a> <a id="13272" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="13274" href="Data.Nat.Properties.html#13266" class="Bound">n</a> <a id="13276" class="Comment">-- implicit?</a>
<a id="13289" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="13293" href="Data.Nat.Properties.html#13293" class="Bound">n</a> <a id="13295" class="Symbol">=</a> <a id="13297" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="13306" class="Symbol">(</a><a id="13307" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13312" class="Symbol">{</a><a id="13313" class="Argument">x</a> <a id="13315" class="Symbol">=</a> <a id="13317" href="Data.Nat.Properties.html#13293" class="Bound">n</a><a id="13318" class="Symbol">})</a>

<a id="0&lt;1+n"></a><a id="13322" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a> <a id="13328" class="Symbol">:</a> <a id="13330" class="Number">0</a> <a id="13332" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13338" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13340" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a> <a id="13346" class="Symbol">=</a> <a id="13348" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>

<a id="n&lt;1+n"></a><a id="13353" href="Data.Nat.Properties.html#13353" class="Function">n&lt;1+n</a> <a id="13359" class="Symbol">:</a> <a id="13361" class="Symbol">∀</a> <a id="13363" href="Data.Nat.Properties.html#13363" class="Bound">n</a> <a id="13365" class="Symbol">→</a> <a id="13367" href="Data.Nat.Properties.html#13363" class="Bound">n</a> <a id="13369" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13375" href="Data.Nat.Properties.html#13363" class="Bound">n</a>
<a id="13377" href="Data.Nat.Properties.html#13353" class="Function">n&lt;1+n</a> <a id="13383" href="Data.Nat.Properties.html#13383" class="Bound">n</a> <a id="13385" class="Symbol">=</a> <a id="13387" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="n&lt;1⇒n≡0"></a><a id="13395" href="Data.Nat.Properties.html#13395" class="Function">n&lt;1⇒n≡0</a> <a id="13403" class="Symbol">:</a> <a id="13405" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13407" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13409" class="Number">1</a> <a id="13411" class="Symbol">→</a> <a id="13413" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13415" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13417" class="Number">0</a>
<a id="13419" href="Data.Nat.Properties.html#13395" class="Function">n&lt;1⇒n≡0</a> <a id="13427" class="Symbol">(</a><a id="13428" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13432" href="Data.Nat.Properties.html#13432" class="Bound">n≤0</a><a id="13435" class="Symbol">)</a> <a id="13437" class="Symbol">=</a> <a id="13439" href="Data.Nat.Properties.html#9157" class="Function">n≤0⇒n≡0</a> <a id="13447" href="Data.Nat.Properties.html#13432" class="Bound">n≤0</a>

<a id="n&gt;0⇒n≢0"></a><a id="13452" href="Data.Nat.Properties.html#13452" class="Function">n&gt;0⇒n≢0</a> <a id="13460" class="Symbol">:</a> <a id="13462" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13464" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="13466" class="Number">0</a> <a id="13468" class="Symbol">→</a> <a id="13470" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13472" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13474" class="Number">0</a>
<a id="13476" href="Data.Nat.Properties.html#13452" class="Function">n&gt;0⇒n≢0</a> <a id="13484" class="Symbol">{</a><a id="13485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13489" href="Data.Nat.Properties.html#13489" class="Bound">n</a><a id="13490" class="Symbol">}</a> <a id="13492" class="Symbol">_</a> <a id="13494" class="Symbol">()</a>

<a id="n≢0⇒n&gt;0"></a><a id="13498" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="13506" class="Symbol">:</a> <a id="13508" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13510" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13512" class="Number">0</a> <a id="13514" class="Symbol">→</a> <a id="13516" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13518" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="13520" class="Number">0</a>
<a id="13522" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="13530" class="Symbol">{</a><a id="13531" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="13535" class="Symbol">}</a>  <a id="13538" href="Data.Nat.Properties.html#13538" class="Bound">0≢0</a> <a id="13542" class="Symbol">=</a>  <a id="13545" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="13559" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13564" href="Data.Nat.Properties.html#13538" class="Bound">0≢0</a>
<a id="13568" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="13576" class="Symbol">{</a><a id="13577" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13581" href="Data.Nat.Properties.html#13581" class="Bound">n</a><a id="13582" class="Symbol">}</a> <a id="13584" class="Symbol">_</a>   <a id="13588" class="Symbol">=</a>  <a id="13591" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒0&lt;n"></a><a id="13598" href="Data.Nat.Properties.html#13598" class="Function">m&lt;n⇒0&lt;n</a> <a id="13606" class="Symbol">:</a> <a id="13608" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13610" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13612" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13614" class="Symbol">→</a> <a id="13616" class="Number">0</a> <a id="13618" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13620" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13622" href="Data.Nat.Properties.html#13598" class="Function">m&lt;n⇒0&lt;n</a> <a id="13630" class="Symbol">=</a> <a id="13632" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="13640" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>

<a id="m&lt;n⇒n≢0"></a><a id="13647" href="Data.Nat.Properties.html#13647" class="Function">m&lt;n⇒n≢0</a> <a id="13655" class="Symbol">:</a> <a id="13657" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13659" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13661" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13663" class="Symbol">→</a> <a id="13665" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13667" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13669" class="Number">0</a>
<a id="13671" href="Data.Nat.Properties.html#13647" class="Function">m&lt;n⇒n≢0</a> <a id="13679" class="Symbol">(</a><a id="13680" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="13684" href="Data.Nat.Properties.html#13684" class="Bound">m≤n</a><a id="13687" class="Symbol">)</a> <a id="13689" class="Symbol">()</a>

<a id="m&lt;n⇒m≤1+n"></a><a id="13693" href="Data.Nat.Properties.html#13693" class="Function">m&lt;n⇒m≤1+n</a> <a id="13703" class="Symbol">:</a> <a id="13705" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13707" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13709" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="13711" class="Symbol">→</a> <a id="13713" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="13715" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13717" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13721" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="13723" href="Data.Nat.Properties.html#13693" class="Function">m&lt;n⇒m≤1+n</a> <a id="13733" class="Symbol">=</a> <a id="13735" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="13745" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13747" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n"></a><a id="13752" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13766" class="Symbol">:</a>  <a id="13769" class="Symbol">∀</a> <a id="13771" class="Symbol">{</a><a id="13772" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13774" href="Data.Nat.Properties.html#13774" class="Bound">n</a><a id="13775" class="Symbol">}</a> <a id="13777" class="Symbol">→</a> <a id="13779" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13781" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13783" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13787" href="Data.Nat.Properties.html#13774" class="Bound">n</a> <a id="13789" class="Symbol">→</a> <a id="13791" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13793" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13795" href="Data.Nat.Properties.html#13774" class="Bound">n</a> <a id="13797" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="13799" href="Data.Nat.Properties.html#13772" class="Bound">m</a> <a id="13801" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13803" href="Data.Nat.Properties.html#13774" class="Bound">n</a>
<a id="13805" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13819" class="Symbol">{</a><a id="13820" class="Number">0</a><a id="13821" class="Symbol">}</a>     <a id="13827" class="Symbol">{</a><a id="13828" class="Number">0</a><a id="13829" class="Symbol">}</a>     <a id="13835" class="Symbol">_</a>           <a id="13847" class="Symbol">=</a> <a id="13849" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="13854" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="13859" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13873" class="Symbol">{</a><a id="13874" class="Number">0</a><a id="13875" class="Symbol">}</a>     <a id="13881" class="Symbol">{</a><a id="13882" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13886" href="Data.Nat.Properties.html#13886" class="Bound">n</a><a id="13887" class="Symbol">}</a> <a id="13889" class="Symbol">_</a>           <a id="13901" class="Symbol">=</a> <a id="13903" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13908" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="13914" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13928" class="Symbol">{</a><a id="13929" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13933" href="Data.Nat.Properties.html#13933" class="Bound">m</a><a id="13934" class="Symbol">}</a> <a id="13936" class="Symbol">{</a><a id="13937" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13941" href="Data.Nat.Properties.html#13941" class="Bound">n</a><a id="13942" class="Symbol">}</a> <a id="13944" class="Symbol">(</a><a id="13945" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13949" href="Data.Nat.Properties.html#13949" class="Bound">m&lt;1+n</a><a id="13954" class="Symbol">)</a> <a id="13956" class="Symbol">=</a> <a id="13958" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="13966" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="13970" class="Symbol">(</a><a id="13971" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="13976" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="13979" class="Symbol">)</a> <a id="13981" class="Symbol">(</a><a id="13982" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="13996" href="Data.Nat.Properties.html#13949" class="Bound">m&lt;1+n</a><a id="14001" class="Symbol">)</a>

<a id="m≤n⇒m&lt;n∨m≡n"></a><a id="14004" href="Data.Nat.Properties.html#14004" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="14016" class="Symbol">:</a> <a id="14018" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14020" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14022" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14024" class="Symbol">→</a> <a id="14026" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14028" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14030" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14032" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="14034" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="14040" href="Data.Nat.Properties.html#14004" class="Function">m≤n⇒m&lt;n∨m≡n</a> <a id="14052" href="Data.Nat.Properties.html#14052" class="Bound">m≤n</a> <a id="14056" class="Symbol">=</a> <a id="14058" href="Data.Nat.Properties.html#13752" class="Function">m&lt;1+n⇒m&lt;n∨m≡n</a> <a id="14072" class="Symbol">(</a><a id="14073" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14077" href="Data.Nat.Properties.html#14052" class="Bound">m≤n</a><a id="14080" class="Symbol">)</a>

<a id="m&lt;1+n⇒m≤n"></a><a id="14083" href="Data.Nat.Properties.html#14083" class="Function">m&lt;1+n⇒m≤n</a> <a id="14093" class="Symbol">:</a> <a id="14095" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14097" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14103" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="14105" class="Symbol">→</a> <a id="14107" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="14109" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14111" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="14113" href="Data.Nat.Properties.html#14083" class="Function">m&lt;1+n⇒m≤n</a> <a id="14123" class="Symbol">(</a><a id="14124" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14128" href="Data.Nat.Properties.html#14128" class="Bound">m≤n</a><a id="14131" class="Symbol">)</a> <a id="14133" class="Symbol">=</a> <a id="14135" href="Data.Nat.Properties.html#14128" class="Bound">m≤n</a>

<a id="∀[m≤n⇒m≢o]⇒n&lt;o"></a><a id="14140" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14155" class="Symbol">:</a> <a id="14157" class="Symbol">∀</a> <a id="14159" href="Data.Nat.Properties.html#14159" class="Bound">n</a> <a id="14161" href="Data.Nat.Properties.html#14161" class="Bound">o</a> <a id="14163" class="Symbol">→</a> <a id="14165" class="Symbol">(∀</a> <a id="14168" class="Symbol">{</a><a id="14169" href="Data.Nat.Properties.html#14169" class="Bound">m</a><a id="14170" class="Symbol">}</a> <a id="14172" class="Symbol">→</a> <a id="14174" href="Data.Nat.Properties.html#14169" class="Bound">m</a> <a id="14176" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14178" href="Data.Nat.Properties.html#14159" class="Bound">n</a> <a id="14180" class="Symbol">→</a> <a id="14182" href="Data.Nat.Properties.html#14169" class="Bound">m</a> <a id="14184" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14186" href="Data.Nat.Properties.html#14161" class="Bound">o</a><a id="14187" class="Symbol">)</a> <a id="14189" class="Symbol">→</a> <a id="14191" href="Data.Nat.Properties.html#14159" class="Bound">n</a> <a id="14193" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14195" href="Data.Nat.Properties.html#14161" class="Bound">o</a>
<a id="14197" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14212" class="Symbol">_</a>       <a id="14220" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14228" href="Data.Nat.Properties.html#14228" class="Bound">m≤n⇒n≢0</a> <a id="14236" class="Symbol">=</a> <a id="14238" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14252" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14257" class="Symbol">(</a><a id="14258" href="Data.Nat.Properties.html#14228" class="Bound">m≤n⇒n≢0</a> <a id="14266" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="14269" class="Symbol">)</a>
<a id="14271" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14294" class="Symbol">(</a><a id="14295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14299" href="Data.Nat.Properties.html#14299" class="Bound">o</a><a id="14300" class="Symbol">)</a> <a id="14302" class="Symbol">_</a>       <a id="14310" class="Symbol">=</a> <a id="14312" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="14318" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14333" class="Symbol">(</a><a id="14334" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14338" href="Data.Nat.Properties.html#14338" class="Bound">n</a><a id="14339" class="Symbol">)</a> <a id="14341" class="Symbol">(</a><a id="14342" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14346" href="Data.Nat.Properties.html#14346" class="Bound">o</a><a id="14347" class="Symbol">)</a> <a id="14349" href="Data.Nat.Properties.html#14349" class="Bound">m≤n⇒n≢o</a> <a id="14357" class="Symbol">=</a> <a id="14359" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14363" class="Symbol">(</a><a id="14364" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a> <a id="14379" href="Data.Nat.Properties.html#14338" class="Bound">n</a> <a id="14381" href="Data.Nat.Properties.html#14346" class="Bound">o</a> <a id="14383" href="Data.Nat.Properties.html#14398" class="Function">rec</a><a id="14386" class="Symbol">)</a>
  <a id="14390" class="Keyword">where</a>
  <a id="14398" href="Data.Nat.Properties.html#14398" class="Function">rec</a> <a id="14402" class="Symbol">:</a> <a id="14404" class="Symbol">∀</a> <a id="14406" class="Symbol">{</a><a id="14407" href="Data.Nat.Properties.html#14407" class="Bound">m</a><a id="14408" class="Symbol">}</a> <a id="14410" class="Symbol">→</a> <a id="14412" href="Data.Nat.Properties.html#14407" class="Bound">m</a> <a id="14414" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14416" href="Data.Nat.Properties.html#14338" class="Bound">n</a> <a id="14418" class="Symbol">→</a> <a id="14420" href="Data.Nat.Properties.html#14407" class="Bound">m</a> <a id="14422" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14424" href="Data.Nat.Properties.html#14346" class="Bound">o</a>
  <a id="14428" href="Data.Nat.Properties.html#14398" class="Function">rec</a> <a id="14432" href="Data.Nat.Properties.html#14432" class="Bound">m≤n</a> <a id="14436" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14441" class="Symbol">=</a> <a id="14443" href="Data.Nat.Properties.html#14349" class="Bound">m≤n⇒n≢o</a> <a id="14451" class="Symbol">(</a><a id="14452" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14456" href="Data.Nat.Properties.html#14432" class="Bound">m≤n</a><a id="14459" class="Symbol">)</a> <a id="14461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∀[m&lt;n⇒m≢o]⇒n≤o"></a><a id="14467" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14482" class="Symbol">:</a> <a id="14484" class="Symbol">∀</a> <a id="14486" href="Data.Nat.Properties.html#14486" class="Bound">n</a> <a id="14488" href="Data.Nat.Properties.html#14488" class="Bound">o</a> <a id="14490" class="Symbol">→</a> <a id="14492" class="Symbol">(∀</a> <a id="14495" class="Symbol">{</a><a id="14496" href="Data.Nat.Properties.html#14496" class="Bound">m</a><a id="14497" class="Symbol">}</a> <a id="14499" class="Symbol">→</a> <a id="14501" href="Data.Nat.Properties.html#14496" class="Bound">m</a> <a id="14503" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14505" href="Data.Nat.Properties.html#14486" class="Bound">n</a> <a id="14507" class="Symbol">→</a> <a id="14509" href="Data.Nat.Properties.html#14496" class="Bound">m</a> <a id="14511" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14513" href="Data.Nat.Properties.html#14488" class="Bound">o</a><a id="14514" class="Symbol">)</a> <a id="14516" class="Symbol">→</a> <a id="14518" href="Data.Nat.Properties.html#14486" class="Bound">n</a> <a id="14520" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14522" href="Data.Nat.Properties.html#14488" class="Bound">o</a>
<a id="14524" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14539" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14547" href="Data.Nat.Properties.html#14547" class="Bound">n</a>       <a id="14555" class="Symbol">_</a>       <a id="14563" class="Symbol">=</a> <a id="14565" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="14569" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14584" class="Symbol">(</a><a id="14585" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14589" href="Data.Nat.Properties.html#14589" class="Bound">n</a><a id="14590" class="Symbol">)</a> <a id="14592" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="14600" href="Data.Nat.Properties.html#14600" class="Bound">m&lt;n⇒m≢0</a> <a id="14608" class="Symbol">=</a> <a id="14610" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="14624" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14629" class="Symbol">(</a><a id="14630" href="Data.Nat.Properties.html#14600" class="Bound">m&lt;n⇒m≢0</a> <a id="14638" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a><a id="14643" class="Symbol">)</a>
<a id="14645" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14665" href="Data.Nat.Properties.html#14665" class="Bound">n</a><a id="14666" class="Symbol">)</a> <a id="14668" class="Symbol">(</a><a id="14669" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="14673" href="Data.Nat.Properties.html#14673" class="Bound">o</a><a id="14674" class="Symbol">)</a> <a id="14676" href="Data.Nat.Properties.html#14676" class="Bound">m&lt;n⇒m≢o</a> <a id="14684" class="Symbol">=</a> <a id="14686" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="14690" class="Symbol">(</a><a id="14691" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a> <a id="14706" href="Data.Nat.Properties.html#14665" class="Bound">n</a> <a id="14708" href="Data.Nat.Properties.html#14673" class="Bound">o</a> <a id="14710" href="Data.Nat.Properties.html#14725" class="Function">rec</a><a id="14713" class="Symbol">)</a>
  <a id="14717" class="Keyword">where</a>
  <a id="14725" href="Data.Nat.Properties.html#14725" class="Function">rec</a> <a id="14729" class="Symbol">:</a> <a id="14731" class="Symbol">∀</a> <a id="14733" class="Symbol">{</a><a id="14734" href="Data.Nat.Properties.html#14734" class="Bound">m</a><a id="14735" class="Symbol">}</a> <a id="14737" class="Symbol">→</a> <a id="14739" href="Data.Nat.Properties.html#14734" class="Bound">m</a> <a id="14741" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="14743" href="Data.Nat.Properties.html#14665" class="Bound">n</a> <a id="14745" class="Symbol">→</a> <a id="14747" href="Data.Nat.Properties.html#14734" class="Bound">m</a> <a id="14749" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14751" href="Data.Nat.Properties.html#14673" class="Bound">o</a>
  <a id="14755" href="Data.Nat.Properties.html#14725" class="Function">rec</a> <a id="14759" href="Data.Nat.Properties.html#14759" class="Bound">o&lt;n</a> <a id="14763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="14768" class="Symbol">=</a> <a id="14770" href="Data.Nat.Properties.html#14676" class="Bound">m&lt;n⇒m≢o</a> <a id="14778" class="Symbol">(</a><a id="14779" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="14783" href="Data.Nat.Properties.html#14759" class="Bound">o&lt;n</a><a id="14786" class="Symbol">)</a> <a id="14788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="14794" class="Comment">------------------------------------------------------------------------</a>
<a id="14867" class="Comment">-- A module for reasoning about the _≤_ and _&lt;_ relations</a>
<a id="14925" class="Comment">------------------------------------------------------------------------</a>

<a id="14999" class="Keyword">module</a> <a id="≤-Reasoning"></a><a id="15006" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="15018" class="Keyword">where</a>
  <a id="15026" class="Keyword">open</a> <a id="15031" class="Keyword">import</a> <a id="15038" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a>
    <a id="15080" href="Data.Nat.Properties.html#7249" class="Function">≤-isPreorder</a>
    <a id="15097" href="Data.Nat.Properties.html#10989" class="Function">&lt;-asym</a>
    <a id="15108" href="Data.Nat.Properties.html#11058" class="Function">&lt;-trans</a>
    <a id="15120" class="Symbol">(</a><a id="15121" href="Relation.Binary.PropositionalEquality.Core.html#2480" class="Function">resp₂</a> <a id="15127" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="15130" class="Symbol">)</a>
    <a id="15136" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a>
    <a id="15144" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a>
    <a id="15158" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a>
    <a id="15172" class="Keyword">public</a>
    <a id="15183" class="Keyword">hiding</a> <a id="15190" class="Symbol">(</a><a id="15191" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a><a id="15197" class="Symbol">;</a> <a id="15199" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a><a id="15206" class="Symbol">;</a> <a id="15208" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a><a id="15216" class="Symbol">;</a> <a id="15218" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a><a id="15226" class="Symbol">)</a>

<a id="15229" class="Keyword">open</a> <a id="15234" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="15247" class="Comment">------------------------------------------------------------------------</a>
<a id="15320" class="Comment">-- Properties of _+_</a>
<a id="15341" class="Comment">------------------------------------------------------------------------</a>

<a id="+-suc"></a><a id="15415" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15421" class="Symbol">:</a> <a id="15423" class="Symbol">∀</a> <a id="15425" href="Data.Nat.Properties.html#15425" class="Bound">m</a> <a id="15427" href="Data.Nat.Properties.html#15427" class="Bound">n</a> <a id="15429" class="Symbol">→</a> <a id="15431" href="Data.Nat.Properties.html#15425" class="Bound">m</a> <a id="15433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15435" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15439" href="Data.Nat.Properties.html#15427" class="Bound">n</a> <a id="15441" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15447" class="Symbol">(</a><a id="15448" href="Data.Nat.Properties.html#15425" class="Bound">m</a> <a id="15450" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15452" href="Data.Nat.Properties.html#15427" class="Bound">n</a><a id="15453" class="Symbol">)</a>
<a id="15455" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15461" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15469" href="Data.Nat.Properties.html#15469" class="Bound">n</a> <a id="15471" class="Symbol">=</a> <a id="15473" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15478" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15484" class="Symbol">(</a><a id="15485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15489" href="Data.Nat.Properties.html#15489" class="Bound">m</a><a id="15490" class="Symbol">)</a> <a id="15492" href="Data.Nat.Properties.html#15492" class="Bound">n</a> <a id="15494" class="Symbol">=</a> <a id="15496" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15501" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15505" class="Symbol">(</a><a id="15506" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="15512" href="Data.Nat.Properties.html#15489" class="Bound">m</a> <a id="15514" href="Data.Nat.Properties.html#15492" class="Bound">n</a><a id="15515" class="Symbol">)</a>

<a id="15518" class="Comment">------------------------------------------------------------------------</a>
<a id="15591" class="Comment">-- Algebraic properties of _+_</a>

<a id="+-assoc"></a><a id="15623" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15631" class="Symbol">:</a> <a id="15633" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="15645" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15649" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15657" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15665" class="Symbol">_</a> <a id="15667" class="Symbol">_</a> <a id="15669" class="Symbol">=</a> <a id="15671" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15676" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15684" class="Symbol">(</a><a id="15685" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15689" href="Data.Nat.Properties.html#15689" class="Bound">m</a><a id="15690" class="Symbol">)</a> <a id="15692" href="Data.Nat.Properties.html#15692" class="Bound">n</a> <a id="15694" href="Data.Nat.Properties.html#15694" class="Bound">o</a> <a id="15696" class="Symbol">=</a> <a id="15698" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15703" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15707" class="Symbol">(</a><a id="15708" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="15716" href="Data.Nat.Properties.html#15689" class="Bound">m</a> <a id="15718" href="Data.Nat.Properties.html#15692" class="Bound">n</a> <a id="15720" href="Data.Nat.Properties.html#15694" class="Bound">o</a><a id="15721" class="Symbol">)</a>

<a id="+-identityˡ"></a><a id="15724" href="Data.Nat.Properties.html#15724" class="Function">+-identityˡ</a> <a id="15736" class="Symbol">:</a> <a id="15738" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="15751" class="Number">0</a> <a id="15753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15757" href="Data.Nat.Properties.html#15724" class="Function">+-identityˡ</a> <a id="15769" class="Symbol">_</a> <a id="15771" class="Symbol">=</a> <a id="15773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="+-identityʳ"></a><a id="15779" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15791" class="Symbol">:</a> <a id="15793" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="15807" class="Number">0</a> <a id="15809" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15813" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15825" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15833" class="Symbol">=</a> <a id="15835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15840" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15852" class="Symbol">(</a><a id="15853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15857" href="Data.Nat.Properties.html#15857" class="Bound">n</a><a id="15858" class="Symbol">)</a> <a id="15860" class="Symbol">=</a> <a id="15862" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15871" class="Symbol">(</a><a id="15872" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="15884" href="Data.Nat.Properties.html#15857" class="Bound">n</a><a id="15885" class="Symbol">)</a>

<a id="+-identity"></a><a id="15888" href="Data.Nat.Properties.html#15888" class="Function">+-identity</a> <a id="15899" class="Symbol">:</a> <a id="15901" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="15910" class="Number">0</a> <a id="15912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15916" href="Data.Nat.Properties.html#15888" class="Function">+-identity</a> <a id="15927" class="Symbol">=</a> <a id="15929" href="Data.Nat.Properties.html#15724" class="Function">+-identityˡ</a> <a id="15941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15943" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a>

<a id="+-comm"></a><a id="15956" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="15963" class="Symbol">:</a> <a id="15965" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="15977" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="15981" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="15988" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="15996" href="Data.Nat.Properties.html#15996" class="Bound">n</a> <a id="15998" class="Symbol">=</a> <a id="16000" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16004" class="Symbol">(</a><a id="16005" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="16017" href="Data.Nat.Properties.html#15996" class="Bound">n</a><a id="16018" class="Symbol">)</a>
<a id="16020" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="16027" class="Symbol">(</a><a id="16028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16032" href="Data.Nat.Properties.html#16032" class="Bound">m</a><a id="16033" class="Symbol">)</a> <a id="16035" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16037" class="Symbol">=</a> <a id="16039" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="16056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16060" href="Data.Nat.Properties.html#16032" class="Bound">m</a> <a id="16062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16064" href="Data.Nat.Properties.html#16035" class="Bound">n</a>   <a id="16068" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="16074" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16078" class="Symbol">(</a><a id="16079" href="Data.Nat.Properties.html#16032" class="Bound">m</a> <a id="16081" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16083" href="Data.Nat.Properties.html#16035" class="Bound">n</a><a id="16084" class="Symbol">)</a> <a id="16086" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16089" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16094" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16098" class="Symbol">(</a><a id="16099" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="16106" href="Data.Nat.Properties.html#16032" class="Bound">m</a> <a id="16108" href="Data.Nat.Properties.html#16035" class="Bound">n</a><a id="16109" class="Symbol">)</a> <a id="16111" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16115" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16119" class="Symbol">(</a><a id="16120" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16124" href="Data.Nat.Properties.html#16032" class="Bound">m</a><a id="16125" class="Symbol">)</a> <a id="16127" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="16130" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16134" class="Symbol">(</a><a id="16135" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="16141" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16143" href="Data.Nat.Properties.html#16032" class="Bound">m</a><a id="16144" class="Symbol">)</a> <a id="16146" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="16150" href="Data.Nat.Properties.html#16035" class="Bound">n</a> <a id="16152" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="16154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16158" href="Data.Nat.Properties.html#16032" class="Bound">m</a>   <a id="16162" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="+-cancelˡ-≡"></a><a id="16165" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16177" class="Symbol">:</a> <a id="16179" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="16196" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16200" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16204" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16216" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="16224" class="Symbol">_</a> <a id="16226" class="Symbol">_</a> <a id="16228" href="Data.Nat.Properties.html#16228" class="Bound">eq</a> <a id="16231" class="Symbol">=</a> <a id="16233" href="Data.Nat.Properties.html#16228" class="Bound">eq</a>
<a id="16236" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16248" class="Symbol">(</a><a id="16249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="16253" href="Data.Nat.Properties.html#16253" class="Bound">m</a><a id="16254" class="Symbol">)</a> <a id="16256" class="Symbol">_</a> <a id="16258" class="Symbol">_</a> <a id="16260" href="Data.Nat.Properties.html#16260" class="Bound">eq</a> <a id="16263" class="Symbol">=</a> <a id="16265" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16277" href="Data.Nat.Properties.html#16253" class="Bound">m</a> <a id="16279" class="Symbol">_</a> <a id="16281" class="Symbol">_</a> <a id="16283" class="Symbol">(</a><a id="16284" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16289" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="16294" href="Data.Nat.Properties.html#16260" class="Bound">eq</a><a id="16296" class="Symbol">)</a>

<a id="+-cancelʳ-≡"></a><a id="16299" href="Data.Nat.Properties.html#16299" class="Function">+-cancelʳ-≡</a> <a id="16311" class="Symbol">:</a> <a id="16313" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="16331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16335" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16339" href="Data.Nat.Properties.html#16299" class="Function">+-cancelʳ-≡</a> <a id="16351" class="Symbol">=</a> <a id="16353" href="Algebra.Consequences.Setoid.html#3930" class="Function">comm∧cancelˡ⇒cancelʳ</a> <a id="16374" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="16381" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a>

<a id="+-cancel-≡"></a><a id="16394" href="Data.Nat.Properties.html#16394" class="Function">+-cancel-≡</a> <a id="16405" class="Symbol">:</a> <a id="16407" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="16420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="16424" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16428" href="Data.Nat.Properties.html#16394" class="Function">+-cancel-≡</a> <a id="16439" class="Symbol">=</a> <a id="16441" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="16453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16455" href="Data.Nat.Properties.html#16299" class="Function">+-cancelʳ-≡</a>

<a id="16468" class="Comment">------------------------------------------------------------------------</a>
<a id="16541" class="Comment">-- Structures</a>

<a id="+-isMagma"></a><a id="16556" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a> <a id="16566" class="Symbol">:</a> <a id="16568" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="16576" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16580" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a> <a id="16590" class="Symbol">=</a> <a id="16592" class="Keyword">record</a>
  <a id="16601" class="Symbol">{</a> <a id="16603" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="16617" class="Symbol">=</a> <a id="16619" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="16635" class="Symbol">;</a> <a id="16637" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="16651" class="Symbol">=</a> <a id="16653" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16659" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
  <a id="16665" class="Symbol">}</a>

<a id="+-isSemigroup"></a><a id="16668" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a> <a id="16682" class="Symbol">:</a> <a id="16684" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="16696" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16700" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a> <a id="16714" class="Symbol">=</a> <a id="16716" class="Keyword">record</a>
  <a id="16725" class="Symbol">{</a> <a id="16727" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="16735" class="Symbol">=</a> <a id="16737" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a>
  <a id="16749" class="Symbol">;</a> <a id="16751" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="16759" class="Symbol">=</a> <a id="16761" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a>
  <a id="16771" class="Symbol">}</a>

<a id="+-isCommutativeSemigroup"></a><a id="16774" href="Data.Nat.Properties.html#16774" class="Function">+-isCommutativeSemigroup</a> <a id="16799" class="Symbol">:</a> <a id="16801" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="16824" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="16828" href="Data.Nat.Properties.html#16774" class="Function">+-isCommutativeSemigroup</a> <a id="16853" class="Symbol">=</a> <a id="16855" class="Keyword">record</a>
  <a id="16864" class="Symbol">{</a> <a id="16866" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="16878" class="Symbol">=</a> <a id="16880" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a>
  <a id="16896" class="Symbol">;</a> <a id="16898" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="16910" class="Symbol">=</a> <a id="16912" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a>
  <a id="16921" class="Symbol">}</a>

<a id="+-0-isMonoid"></a><a id="16924" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a> <a id="16937" class="Symbol">:</a> <a id="16939" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="16948" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="16952" class="Number">0</a>
<a id="16954" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a> <a id="16967" class="Symbol">=</a> <a id="16969" class="Keyword">record</a>
  <a id="16978" class="Symbol">{</a> <a id="16980" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="16992" class="Symbol">=</a> <a id="16994" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a>
  <a id="17010" class="Symbol">;</a> <a id="17012" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="17024" class="Symbol">=</a> <a id="17026" href="Data.Nat.Properties.html#15888" class="Function">+-identity</a>
  <a id="17039" class="Symbol">}</a>

<a id="+-0-isCommutativeMonoid"></a><a id="17042" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a> <a id="17066" class="Symbol">:</a> <a id="17068" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="17088" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="17092" class="Number">0</a>
<a id="17094" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a> <a id="17118" class="Symbol">=</a> <a id="17120" class="Keyword">record</a>
  <a id="17129" class="Symbol">{</a> <a id="17131" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="17140" class="Symbol">=</a> <a id="17142" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a>
  <a id="17157" class="Symbol">;</a> <a id="17159" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="17168" class="Symbol">=</a> <a id="17170" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a>
  <a id="17179" class="Symbol">}</a>

<a id="17182" class="Comment">------------------------------------------------------------------------</a>
<a id="17255" class="Comment">-- Bundles</a>

<a id="+-magma"></a><a id="17267" href="Data.Nat.Properties.html#17267" class="Function">+-magma</a> <a id="17275" class="Symbol">:</a> <a id="17277" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="17283" href="Level.html#521" class="Function">0ℓ</a> <a id="17286" href="Level.html#521" class="Function">0ℓ</a>
<a id="17289" href="Data.Nat.Properties.html#17267" class="Function">+-magma</a> <a id="17297" class="Symbol">=</a> <a id="17299" class="Keyword">record</a>
  <a id="17308" class="Symbol">{</a> <a id="17310" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="17318" class="Symbol">=</a> <a id="17320" href="Data.Nat.Properties.html#16556" class="Function">+-isMagma</a>
  <a id="17332" class="Symbol">}</a>

<a id="+-semigroup"></a><a id="17335" href="Data.Nat.Properties.html#17335" class="Function">+-semigroup</a> <a id="17347" class="Symbol">:</a> <a id="17349" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="17359" href="Level.html#521" class="Function">0ℓ</a> <a id="17362" href="Level.html#521" class="Function">0ℓ</a>
<a id="17365" href="Data.Nat.Properties.html#17335" class="Function">+-semigroup</a> <a id="17377" class="Symbol">=</a> <a id="17379" class="Keyword">record</a>
  <a id="17388" class="Symbol">{</a> <a id="17390" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="17402" class="Symbol">=</a> <a id="17404" href="Data.Nat.Properties.html#16668" class="Function">+-isSemigroup</a>
  <a id="17420" class="Symbol">}</a>

<a id="+-commutativeSemigroup"></a><a id="17423" href="Data.Nat.Properties.html#17423" class="Function">+-commutativeSemigroup</a> <a id="17446" class="Symbol">:</a> <a id="17448" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="17469" href="Level.html#521" class="Function">0ℓ</a> <a id="17472" href="Level.html#521" class="Function">0ℓ</a>
<a id="17475" href="Data.Nat.Properties.html#17423" class="Function">+-commutativeSemigroup</a> <a id="17498" class="Symbol">=</a> <a id="17500" class="Keyword">record</a>
  <a id="17509" class="Symbol">{</a> <a id="17511" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="17534" class="Symbol">=</a> <a id="17536" href="Data.Nat.Properties.html#16774" class="Function">+-isCommutativeSemigroup</a>
  <a id="17563" class="Symbol">}</a>

<a id="+-0-monoid"></a><a id="17566" href="Data.Nat.Properties.html#17566" class="Function">+-0-monoid</a> <a id="17577" class="Symbol">:</a> <a id="17579" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="17586" href="Level.html#521" class="Function">0ℓ</a> <a id="17589" href="Level.html#521" class="Function">0ℓ</a>
<a id="17592" href="Data.Nat.Properties.html#17566" class="Function">+-0-monoid</a> <a id="17603" class="Symbol">=</a> <a id="17605" class="Keyword">record</a>
  <a id="17614" class="Symbol">{</a> <a id="17616" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="17625" class="Symbol">=</a> <a id="17627" href="Data.Nat.Properties.html#16924" class="Function">+-0-isMonoid</a>
  <a id="17642" class="Symbol">}</a>

<a id="+-0-commutativeMonoid"></a><a id="17645" href="Data.Nat.Properties.html#17645" class="Function">+-0-commutativeMonoid</a> <a id="17667" class="Symbol">:</a> <a id="17669" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="17687" href="Level.html#521" class="Function">0ℓ</a> <a id="17690" href="Level.html#521" class="Function">0ℓ</a>
<a id="17693" href="Data.Nat.Properties.html#17645" class="Function">+-0-commutativeMonoid</a> <a id="17715" class="Symbol">=</a> <a id="17717" class="Keyword">record</a>
  <a id="17726" class="Symbol">{</a> <a id="17728" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="17748" class="Symbol">=</a> <a id="17750" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a>
  <a id="17776" class="Symbol">}</a>

<a id="∸-magma"></a><a id="17779" href="Data.Nat.Properties.html#17779" class="Function">∸-magma</a> <a id="17787" class="Symbol">:</a> <a id="17789" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="17795" href="Level.html#521" class="Function">0ℓ</a> <a id="17798" href="Level.html#521" class="Function">0ℓ</a>
<a id="17801" href="Data.Nat.Properties.html#17779" class="Function">∸-magma</a> <a id="17809" class="Symbol">=</a> <a id="17811" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="17817" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>


<a id="17823" class="Comment">------------------------------------------------------------------------</a>
<a id="17896" class="Comment">-- Other properties of _+_ and _≡_</a>

<a id="m≢1+m+n"></a><a id="17932" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="17940" class="Symbol">:</a> <a id="17942" class="Symbol">∀</a> <a id="17944" href="Data.Nat.Properties.html#17944" class="Bound">m</a> <a id="17946" class="Symbol">{</a><a id="17947" href="Data.Nat.Properties.html#17947" class="Bound">n</a><a id="17948" class="Symbol">}</a> <a id="17950" class="Symbol">→</a> <a id="17952" href="Data.Nat.Properties.html#17944" class="Bound">m</a> <a id="17954" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="17956" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17960" class="Symbol">(</a><a id="17961" href="Data.Nat.Properties.html#17944" class="Bound">m</a> <a id="17963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="17965" href="Data.Nat.Properties.html#17947" class="Bound">n</a><a id="17966" class="Symbol">)</a>
<a id="17968" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="17976" class="Symbol">(</a><a id="17977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="17981" href="Data.Nat.Properties.html#17981" class="Bound">m</a><a id="17982" class="Symbol">)</a> <a id="17984" href="Data.Nat.Properties.html#17984" class="Bound">eq</a> <a id="17987" class="Symbol">=</a> <a id="17989" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="17997" href="Data.Nat.Properties.html#17981" class="Bound">m</a> <a id="17999" class="Symbol">(</a><a id="18000" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18005" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="18010" href="Data.Nat.Properties.html#17984" class="Bound">eq</a><a id="18012" class="Symbol">)</a>

<a id="m≢1+n+m"></a><a id="18015" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="18023" class="Symbol">:</a> <a id="18025" class="Symbol">∀</a> <a id="18027" href="Data.Nat.Properties.html#18027" class="Bound">m</a> <a id="18029" class="Symbol">{</a><a id="18030" href="Data.Nat.Properties.html#18030" class="Bound">n</a><a id="18031" class="Symbol">}</a> <a id="18033" class="Symbol">→</a> <a id="18035" href="Data.Nat.Properties.html#18027" class="Bound">m</a> <a id="18037" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18039" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18043" class="Symbol">(</a><a id="18044" href="Data.Nat.Properties.html#18030" class="Bound">n</a> <a id="18046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18048" href="Data.Nat.Properties.html#18027" class="Bound">m</a><a id="18049" class="Symbol">)</a>
<a id="18051" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="18059" href="Data.Nat.Properties.html#18059" class="Bound">m</a> <a id="18061" href="Data.Nat.Properties.html#18061" class="Bound">m≡1+n+m</a> <a id="18069" class="Symbol">=</a> <a id="18071" href="Data.Nat.Properties.html#17932" class="Function">m≢1+m+n</a> <a id="18079" href="Data.Nat.Properties.html#18059" class="Bound">m</a> <a id="18081" class="Symbol">(</a><a id="18082" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="18088" href="Data.Nat.Properties.html#18061" class="Bound">m≡1+n+m</a> <a id="18096" class="Symbol">(</a><a id="18097" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18106" class="Symbol">(</a><a id="18107" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18114" class="Symbol">_</a> <a id="18116" href="Data.Nat.Properties.html#18059" class="Bound">m</a><a id="18117" class="Symbol">)))</a>

<a id="m+1+n≢m"></a><a id="18122" href="Data.Nat.Properties.html#18122" class="Function">m+1+n≢m</a> <a id="18130" class="Symbol">:</a> <a id="18132" class="Symbol">∀</a> <a id="18134" href="Data.Nat.Properties.html#18134" class="Bound">m</a> <a id="18136" class="Symbol">{</a><a id="18137" href="Data.Nat.Properties.html#18137" class="Bound">n</a><a id="18138" class="Symbol">}</a> <a id="18140" class="Symbol">→</a> <a id="18142" href="Data.Nat.Properties.html#18134" class="Bound">m</a> <a id="18144" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18146" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18150" href="Data.Nat.Properties.html#18137" class="Bound">n</a> <a id="18152" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18154" href="Data.Nat.Properties.html#18134" class="Bound">m</a>
<a id="18156" href="Data.Nat.Properties.html#18122" class="Function">m+1+n≢m</a> <a id="18164" class="Symbol">(</a><a id="18165" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18169" href="Data.Nat.Properties.html#18169" class="Bound">m</a><a id="18170" class="Symbol">)</a> <a id="18172" class="Symbol">=</a> <a id="18174" class="Symbol">(</a><a id="18175" href="Data.Nat.Properties.html#18122" class="Function">m+1+n≢m</a> <a id="18183" href="Data.Nat.Properties.html#18169" class="Bound">m</a><a id="18184" class="Symbol">)</a> <a id="18186" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="18188" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a>

<a id="m+1+n≢n"></a><a id="18203" href="Data.Nat.Properties.html#18203" class="Function">m+1+n≢n</a> <a id="18211" class="Symbol">:</a> <a id="18213" class="Symbol">∀</a> <a id="18215" href="Data.Nat.Properties.html#18215" class="Bound">m</a> <a id="18217" class="Symbol">{</a><a id="18218" href="Data.Nat.Properties.html#18218" class="Bound">n</a><a id="18219" class="Symbol">}</a> <a id="18221" class="Symbol">→</a> <a id="18223" href="Data.Nat.Properties.html#18215" class="Bound">m</a> <a id="18225" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18227" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18231" href="Data.Nat.Properties.html#18218" class="Bound">n</a> <a id="18233" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18235" href="Data.Nat.Properties.html#18218" class="Bound">n</a>
<a id="18237" href="Data.Nat.Properties.html#18203" class="Function">m+1+n≢n</a> <a id="18245" href="Data.Nat.Properties.html#18245" class="Bound">m</a> <a id="18247" class="Symbol">{</a><a id="18248" href="Data.Nat.Properties.html#18248" class="Bound">n</a><a id="18249" class="Symbol">}</a> <a id="18251" class="Keyword">rewrite</a> <a id="18259" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="18265" href="Data.Nat.Properties.html#18245" class="Bound">m</a> <a id="18267" href="Data.Nat.Properties.html#18248" class="Bound">n</a> <a id="18269" class="Symbol">=</a> <a id="18271" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="18277" class="Symbol">(</a><a id="18278" href="Data.Nat.Properties.html#18015" class="Function">m≢1+n+m</a> <a id="18286" href="Data.Nat.Properties.html#18248" class="Bound">n</a><a id="18287" class="Symbol">)</a>

<a id="m+1+n≢0"></a><a id="18290" href="Data.Nat.Properties.html#18290" class="Function">m+1+n≢0</a> <a id="18298" class="Symbol">:</a> <a id="18300" class="Symbol">∀</a> <a id="18302" href="Data.Nat.Properties.html#18302" class="Bound">m</a> <a id="18304" class="Symbol">{</a><a id="18305" href="Data.Nat.Properties.html#18305" class="Bound">n</a><a id="18306" class="Symbol">}</a> <a id="18308" class="Symbol">→</a> <a id="18310" href="Data.Nat.Properties.html#18302" class="Bound">m</a> <a id="18312" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18318" href="Data.Nat.Properties.html#18305" class="Bound">n</a> <a id="18320" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18322" class="Number">0</a>
<a id="18324" href="Data.Nat.Properties.html#18290" class="Function">m+1+n≢0</a> <a id="18332" href="Data.Nat.Properties.html#18332" class="Bound">m</a> <a id="18334" class="Symbol">{</a><a id="18335" href="Data.Nat.Properties.html#18335" class="Bound">n</a><a id="18336" class="Symbol">}</a> <a id="18338" class="Keyword">rewrite</a> <a id="18346" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="18352" href="Data.Nat.Properties.html#18332" class="Bound">m</a> <a id="18354" href="Data.Nat.Properties.html#18335" class="Bound">n</a> <a id="18356" class="Symbol">=</a> <a id="18358" class="Symbol">λ()</a>

<a id="m+n≡0⇒m≡0"></a><a id="18363" href="Data.Nat.Properties.html#18363" class="Function">m+n≡0⇒m≡0</a> <a id="18373" class="Symbol">:</a> <a id="18375" class="Symbol">∀</a> <a id="18377" href="Data.Nat.Properties.html#18377" class="Bound">m</a> <a id="18379" class="Symbol">{</a><a id="18380" href="Data.Nat.Properties.html#18380" class="Bound">n</a><a id="18381" class="Symbol">}</a> <a id="18383" class="Symbol">→</a> <a id="18385" href="Data.Nat.Properties.html#18377" class="Bound">m</a> <a id="18387" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18389" href="Data.Nat.Properties.html#18380" class="Bound">n</a> <a id="18391" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18393" class="Number">0</a> <a id="18395" class="Symbol">→</a> <a id="18397" href="Data.Nat.Properties.html#18377" class="Bound">m</a> <a id="18399" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18401" class="Number">0</a>
<a id="18403" href="Data.Nat.Properties.html#18363" class="Function">m+n≡0⇒m≡0</a> <a id="18413" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="18418" href="Data.Nat.Properties.html#18418" class="Bound">eq</a> <a id="18421" class="Symbol">=</a> <a id="18423" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m+n≡0⇒n≡0"></a><a id="18429" href="Data.Nat.Properties.html#18429" class="Function">m+n≡0⇒n≡0</a> <a id="18439" class="Symbol">:</a> <a id="18441" class="Symbol">∀</a> <a id="18443" href="Data.Nat.Properties.html#18443" class="Bound">m</a> <a id="18445" class="Symbol">{</a><a id="18446" href="Data.Nat.Properties.html#18446" class="Bound">n</a><a id="18447" class="Symbol">}</a> <a id="18449" class="Symbol">→</a> <a id="18451" href="Data.Nat.Properties.html#18443" class="Bound">m</a> <a id="18453" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="18455" href="Data.Nat.Properties.html#18446" class="Bound">n</a> <a id="18457" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18459" class="Number">0</a> <a id="18461" class="Symbol">→</a> <a id="18463" href="Data.Nat.Properties.html#18446" class="Bound">n</a> <a id="18465" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18467" class="Number">0</a>
<a id="18469" href="Data.Nat.Properties.html#18429" class="Function">m+n≡0⇒n≡0</a> <a id="18479" href="Data.Nat.Properties.html#18479" class="Bound">m</a> <a id="18481" class="Symbol">{</a><a id="18482" href="Data.Nat.Properties.html#18482" class="Bound">n</a><a id="18483" class="Symbol">}</a> <a id="18485" href="Data.Nat.Properties.html#18485" class="Bound">m+n≡0</a> <a id="18491" class="Symbol">=</a> <a id="18493" href="Data.Nat.Properties.html#18363" class="Function">m+n≡0⇒m≡0</a> <a id="18503" href="Data.Nat.Properties.html#18482" class="Bound">n</a> <a id="18505" class="Symbol">(</a><a id="18506" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="18512" class="Symbol">(</a><a id="18513" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18520" href="Data.Nat.Properties.html#18482" class="Bound">n</a> <a id="18522" href="Data.Nat.Properties.html#18479" class="Bound">m</a><a id="18523" class="Symbol">)</a> <a id="18525" class="Symbol">(</a><a id="18526" href="Data.Nat.Properties.html#18485" class="Bound">m+n≡0</a><a id="18531" class="Symbol">))</a>

<a id="18535" class="Comment">------------------------------------------------------------------------</a>
<a id="18608" class="Comment">-- Properties of _+_ and _≤_/_&lt;_</a>

<a id="+-cancelˡ-≤"></a><a id="18642" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18654" class="Symbol">:</a> <a id="18656" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="18673" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18677" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18681" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18693" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="18701" class="Symbol">_</a> <a id="18703" class="Symbol">_</a> <a id="18705" href="Data.Nat.Properties.html#18705" class="Bound">le</a>       <a id="18714" class="Symbol">=</a> <a id="18716" href="Data.Nat.Properties.html#18705" class="Bound">le</a>
<a id="18719" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18731" class="Symbol">(</a><a id="18732" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="18736" href="Data.Nat.Properties.html#18736" class="Bound">m</a><a id="18737" class="Symbol">)</a> <a id="18739" class="Symbol">_</a> <a id="18741" class="Symbol">_</a> <a id="18743" class="Symbol">(</a><a id="18744" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="18748" href="Data.Nat.Properties.html#18748" class="Bound">le</a><a id="18750" class="Symbol">)</a> <a id="18752" class="Symbol">=</a> <a id="18754" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18766" href="Data.Nat.Properties.html#18736" class="Bound">m</a> <a id="18768" class="Symbol">_</a> <a id="18770" class="Symbol">_</a> <a id="18772" href="Data.Nat.Properties.html#18748" class="Bound">le</a>

<a id="+-cancelʳ-≤"></a><a id="18776" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a> <a id="18788" class="Symbol">:</a> <a id="18790" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="18808" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18812" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18816" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a> <a id="18828" href="Data.Nat.Properties.html#18828" class="Bound">m</a> <a id="18830" href="Data.Nat.Properties.html#18830" class="Bound">n</a> <a id="18832" href="Data.Nat.Properties.html#18832" class="Bound">o</a> <a id="18834" href="Data.Nat.Properties.html#18834" class="Bound">le</a> <a id="18837" class="Symbol">=</a>
  <a id="18841" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18853" href="Data.Nat.Properties.html#18828" class="Bound">m</a> <a id="18855" class="Symbol">_</a> <a id="18857" class="Symbol">_</a> <a id="18859" class="Symbol">(</a><a id="18860" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="18867" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18871" class="Symbol">(</a><a id="18872" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18879" href="Data.Nat.Properties.html#18830" class="Bound">n</a> <a id="18881" href="Data.Nat.Properties.html#18828" class="Bound">m</a><a id="18882" class="Symbol">)</a> <a id="18884" class="Symbol">(</a><a id="18885" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="18892" href="Data.Nat.Properties.html#18832" class="Bound">o</a> <a id="18894" href="Data.Nat.Properties.html#18828" class="Bound">m</a><a id="18895" class="Symbol">)</a> <a id="18897" href="Data.Nat.Properties.html#18834" class="Bound">le</a><a id="18899" class="Symbol">)</a>

<a id="+-cancel-≤"></a><a id="18902" href="Data.Nat.Properties.html#18902" class="Function">+-cancel-≤</a> <a id="18913" class="Symbol">:</a> <a id="18915" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="18928" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="18932" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="18936" href="Data.Nat.Properties.html#18902" class="Function">+-cancel-≤</a> <a id="18947" class="Symbol">=</a> <a id="18949" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="18961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18963" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a>

<a id="+-cancelˡ-&lt;"></a><a id="18976" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="18988" class="Symbol">:</a> <a id="18990" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="19007" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="19011" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19015" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="19027" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19029" href="Data.Nat.Properties.html#19029" class="Bound">n</a> <a id="19031" href="Data.Nat.Properties.html#19031" class="Bound">o</a> <a id="19033" class="Symbol">=</a> <a id="19035" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="19047" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19049" class="Symbol">(</a><a id="19050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19054" href="Data.Nat.Properties.html#19029" class="Bound">n</a><a id="19055" class="Symbol">)</a> <a id="19057" href="Data.Nat.Properties.html#19031" class="Bound">o</a> <a id="19059" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="19061" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="19067" class="Symbol">(</a><a id="19068" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="19071" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19073" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19075" href="Data.Nat.Properties.html#19031" class="Bound">o</a><a id="19076" class="Symbol">)</a> <a id="19078" class="Symbol">(</a><a id="19079" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="19083" class="Symbol">(</a><a id="19084" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="19090" href="Data.Nat.Properties.html#19027" class="Bound">m</a> <a id="19092" href="Data.Nat.Properties.html#19029" class="Bound">n</a><a id="19093" class="Symbol">))</a>

<a id="+-cancelʳ-&lt;"></a><a id="19097" href="Data.Nat.Properties.html#19097" class="Function">+-cancelʳ-&lt;</a> <a id="19109" class="Symbol">:</a> <a id="19111" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="19129" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="19133" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19137" href="Data.Nat.Properties.html#19097" class="Function">+-cancelʳ-&lt;</a> <a id="19149" href="Data.Nat.Properties.html#19149" class="Bound">m</a> <a id="19151" href="Data.Nat.Properties.html#19151" class="Bound">n</a> <a id="19153" href="Data.Nat.Properties.html#19153" class="Bound">o</a> <a id="19155" href="Data.Nat.Properties.html#19155" class="Bound">n+m&lt;o+m</a> <a id="19163" class="Symbol">=</a> <a id="19165" href="Data.Nat.Properties.html#18776" class="Function">+-cancelʳ-≤</a> <a id="19177" href="Data.Nat.Properties.html#19149" class="Bound">m</a> <a id="19179" class="Symbol">(</a><a id="19180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19184" href="Data.Nat.Properties.html#19151" class="Bound">n</a><a id="19185" class="Symbol">)</a> <a id="19187" href="Data.Nat.Properties.html#19153" class="Bound">o</a> <a id="19189" href="Data.Nat.Properties.html#19155" class="Bound">n+m&lt;o+m</a>

<a id="+-cancel-&lt;"></a><a id="19198" href="Data.Nat.Properties.html#19198" class="Function">+-cancel-&lt;</a> <a id="19209" class="Symbol">:</a> <a id="19211" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="19224" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="19228" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19232" href="Data.Nat.Properties.html#19198" class="Function">+-cancel-&lt;</a> <a id="19243" class="Symbol">=</a> <a id="19245" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="19257" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19259" href="Data.Nat.Properties.html#19097" class="Function">+-cancelʳ-&lt;</a>

<a id="m≤n⇒m≤o+n"></a><a id="19272" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19282" class="Symbol">:</a> <a id="19284" class="Symbol">∀</a> <a id="19286" href="Data.Nat.Properties.html#19286" class="Bound">o</a> <a id="19288" class="Symbol">→</a> <a id="19290" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19292" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19294" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19296" class="Symbol">→</a> <a id="19298" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19300" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19302" href="Data.Nat.Properties.html#19286" class="Bound">o</a> <a id="19304" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19306" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="19308" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19318" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19326" href="Data.Nat.Properties.html#19326" class="Bound">m≤n</a> <a id="19330" class="Symbol">=</a> <a id="19332" href="Data.Nat.Properties.html#19326" class="Bound">m≤n</a>
<a id="19336" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19346" class="Symbol">(</a><a id="19347" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19351" href="Data.Nat.Properties.html#19351" class="Bound">o</a><a id="19352" class="Symbol">)</a> <a id="19354" href="Data.Nat.Properties.html#19354" class="Bound">m≤n</a> <a id="19358" class="Symbol">=</a> <a id="19360" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="19370" class="Symbol">(</a><a id="19371" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19381" href="Data.Nat.Properties.html#19351" class="Bound">o</a> <a id="19383" href="Data.Nat.Properties.html#19354" class="Bound">m≤n</a><a id="19386" class="Symbol">)</a>

<a id="m≤n⇒m≤n+o"></a><a id="19389" href="Data.Nat.Properties.html#19389" class="Function">m≤n⇒m≤n+o</a> <a id="19399" class="Symbol">:</a> <a id="19401" class="Symbol">∀</a> <a id="19403" href="Data.Nat.Properties.html#19403" class="Bound">o</a> <a id="19405" class="Symbol">→</a> <a id="19407" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19409" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19411" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19413" class="Symbol">→</a> <a id="19415" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="19417" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19419" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="19421" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19423" href="Data.Nat.Properties.html#19403" class="Bound">o</a>
<a id="19425" href="Data.Nat.Properties.html#19389" class="Function">m≤n⇒m≤n+o</a> <a id="19435" class="Symbol">{</a><a id="19436" href="Data.Nat.Properties.html#19436" class="Bound">m</a><a id="19437" class="Symbol">}</a> <a id="19439" href="Data.Nat.Properties.html#19439" class="Bound">o</a> <a id="19441" href="Data.Nat.Properties.html#19441" class="Bound">m≤n</a> <a id="19445" class="Symbol">=</a> <a id="19447" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="19453" class="Symbol">(</a><a id="19454" href="Data.Nat.Properties.html#19436" class="Bound">m</a> <a id="19456" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="19458" class="Symbol">)</a> <a id="19460" class="Symbol">(</a><a id="19461" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="19468" href="Data.Nat.Properties.html#19439" class="Bound">o</a> <a id="19470" class="Symbol">_)</a> <a id="19473" class="Symbol">(</a><a id="19474" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="19484" href="Data.Nat.Properties.html#19439" class="Bound">o</a> <a id="19486" href="Data.Nat.Properties.html#19441" class="Bound">m≤n</a><a id="19489" class="Symbol">)</a>

<a id="m≤m+n"></a><a id="19492" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19498" class="Symbol">:</a> <a id="19500" class="Symbol">∀</a> <a id="19502" href="Data.Nat.Properties.html#19502" class="Bound">m</a> <a id="19504" href="Data.Nat.Properties.html#19504" class="Bound">n</a> <a id="19506" class="Symbol">→</a> <a id="19508" href="Data.Nat.Properties.html#19502" class="Bound">m</a> <a id="19510" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19512" href="Data.Nat.Properties.html#19502" class="Bound">m</a> <a id="19514" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19516" href="Data.Nat.Properties.html#19504" class="Bound">n</a>
<a id="19518" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19524" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19532" href="Data.Nat.Properties.html#19532" class="Bound">n</a> <a id="19534" class="Symbol">=</a> <a id="19536" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="19540" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19546" class="Symbol">(</a><a id="19547" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19551" href="Data.Nat.Properties.html#19551" class="Bound">m</a><a id="19552" class="Symbol">)</a> <a id="19554" href="Data.Nat.Properties.html#19554" class="Bound">n</a> <a id="19556" class="Symbol">=</a> <a id="19558" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19562" class="Symbol">(</a><a id="19563" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19569" href="Data.Nat.Properties.html#19551" class="Bound">m</a> <a id="19571" href="Data.Nat.Properties.html#19554" class="Bound">n</a><a id="19572" class="Symbol">)</a>

<a id="m≤n+m"></a><a id="19575" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="19581" class="Symbol">:</a> <a id="19583" class="Symbol">∀</a> <a id="19585" href="Data.Nat.Properties.html#19585" class="Bound">m</a> <a id="19587" href="Data.Nat.Properties.html#19587" class="Bound">n</a> <a id="19589" class="Symbol">→</a> <a id="19591" href="Data.Nat.Properties.html#19585" class="Bound">m</a> <a id="19593" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19595" href="Data.Nat.Properties.html#19587" class="Bound">n</a> <a id="19597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19599" href="Data.Nat.Properties.html#19585" class="Bound">m</a>
<a id="19601" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="19607" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19609" href="Data.Nat.Properties.html#19609" class="Bound">n</a> <a id="19611" class="Symbol">=</a> <a id="19613" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="19619" class="Symbol">(</a><a id="19620" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19622" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="19624" class="Symbol">)</a> <a id="19626" class="Symbol">(</a><a id="19627" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="19634" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19636" href="Data.Nat.Properties.html#19609" class="Bound">n</a><a id="19637" class="Symbol">)</a> <a id="19639" class="Symbol">(</a><a id="19640" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="19646" href="Data.Nat.Properties.html#19607" class="Bound">m</a> <a id="19648" href="Data.Nat.Properties.html#19609" class="Bound">n</a><a id="19649" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o"></a><a id="19652" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19662" class="Symbol">:</a> <a id="19664" class="Symbol">∀</a> <a id="19666" href="Data.Nat.Properties.html#19666" class="Bound">m</a> <a id="19668" class="Symbol">{</a><a id="19669" href="Data.Nat.Properties.html#19669" class="Bound">n</a> <a id="19671" href="Data.Nat.Properties.html#19671" class="Bound">o</a><a id="19672" class="Symbol">}</a> <a id="19674" class="Symbol">→</a> <a id="19676" href="Data.Nat.Properties.html#19666" class="Bound">m</a> <a id="19678" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19680" href="Data.Nat.Properties.html#19669" class="Bound">n</a> <a id="19682" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19684" href="Data.Nat.Properties.html#19671" class="Bound">o</a> <a id="19686" class="Symbol">→</a> <a id="19688" href="Data.Nat.Properties.html#19666" class="Bound">m</a> <a id="19690" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19692" href="Data.Nat.Properties.html#19671" class="Bound">o</a>
<a id="19694" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19704" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19712" href="Data.Nat.Properties.html#19712" class="Bound">m+n≤o</a>       <a id="19724" class="Symbol">=</a> <a id="19726" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="19730" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19740" class="Symbol">(</a><a id="19741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19745" href="Data.Nat.Properties.html#19745" class="Bound">m</a><a id="19746" class="Symbol">)</a> <a id="19748" class="Symbol">(</a><a id="19749" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19753" href="Data.Nat.Properties.html#19753" class="Bound">m+n≤o</a><a id="19758" class="Symbol">)</a> <a id="19760" class="Symbol">=</a> <a id="19762" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19766" class="Symbol">(</a><a id="19767" href="Data.Nat.Properties.html#19652" class="Function">m+n≤o⇒m≤o</a> <a id="19777" href="Data.Nat.Properties.html#19745" class="Bound">m</a> <a id="19779" href="Data.Nat.Properties.html#19753" class="Bound">m+n≤o</a><a id="19784" class="Symbol">)</a>

<a id="m+n≤o⇒n≤o"></a><a id="19787" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19797" class="Symbol">:</a> <a id="19799" class="Symbol">∀</a> <a id="19801" href="Data.Nat.Properties.html#19801" class="Bound">m</a> <a id="19803" class="Symbol">{</a><a id="19804" href="Data.Nat.Properties.html#19804" class="Bound">n</a> <a id="19806" href="Data.Nat.Properties.html#19806" class="Bound">o</a><a id="19807" class="Symbol">}</a> <a id="19809" class="Symbol">→</a> <a id="19811" href="Data.Nat.Properties.html#19801" class="Bound">m</a> <a id="19813" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19815" href="Data.Nat.Properties.html#19804" class="Bound">n</a> <a id="19817" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19819" href="Data.Nat.Properties.html#19806" class="Bound">o</a> <a id="19821" class="Symbol">→</a> <a id="19823" href="Data.Nat.Properties.html#19804" class="Bound">n</a> <a id="19825" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19827" href="Data.Nat.Properties.html#19806" class="Bound">o</a>
<a id="19829" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19839" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="19847" href="Data.Nat.Properties.html#19847" class="Bound">n≤o</a>   <a id="19853" class="Symbol">=</a> <a id="19855" href="Data.Nat.Properties.html#19847" class="Bound">n≤o</a>
<a id="19859" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19869" class="Symbol">(</a><a id="19870" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19874" href="Data.Nat.Properties.html#19874" class="Bound">m</a><a id="19875" class="Symbol">)</a> <a id="19877" href="Data.Nat.Properties.html#19877" class="Bound">m+n&lt;o</a> <a id="19883" class="Symbol">=</a> <a id="19885" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="19895" href="Data.Nat.Properties.html#19874" class="Bound">m</a> <a id="19897" class="Symbol">(</a><a id="19898" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="19902" href="Data.Nat.Properties.html#19877" class="Bound">m+n&lt;o</a><a id="19907" class="Symbol">)</a>

<a id="+-mono-≤"></a><a id="19910" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="19919" class="Symbol">:</a> <a id="19921" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="19932" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="19936" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="19940" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="19944" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="19948" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="19957" class="Symbol">{_}</a> <a id="19961" class="Symbol">{</a><a id="19962" href="Data.Nat.Properties.html#19962" class="Bound">m</a><a id="19963" class="Symbol">}</a> <a id="19965" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="19975" href="Data.Nat.Properties.html#19975" class="Bound">o≤p</a> <a id="19979" class="Symbol">=</a> <a id="19981" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="19989" href="Data.Nat.Properties.html#19975" class="Bound">o≤p</a> <a id="19993" class="Symbol">(</a><a id="19994" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="20000" class="Symbol">_</a> <a id="20002" href="Data.Nat.Properties.html#19962" class="Bound">m</a><a id="20003" class="Symbol">)</a>
<a id="20005" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="20014" class="Symbol">{_}</a> <a id="20018" class="Symbol">{_}</a> <a id="20022" class="Symbol">(</a><a id="20023" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20027" href="Data.Nat.Properties.html#20027" class="Bound">m≤n</a><a id="20030" class="Symbol">)</a> <a id="20032" href="Data.Nat.Properties.html#20032" class="Bound">o≤p</a> <a id="20036" class="Symbol">=</a> <a id="20038" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20042" class="Symbol">(</a><a id="20043" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="20052" href="Data.Nat.Properties.html#20027" class="Bound">m≤n</a> <a id="20056" href="Data.Nat.Properties.html#20032" class="Bound">o≤p</a><a id="20059" class="Symbol">)</a>

<a id="+-monoˡ-≤"></a><a id="20062" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="20072" class="Symbol">:</a> <a id="20074" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="20089" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20093" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20097" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20101" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="20111" class="Symbol">=</a> <a id="20113" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="20125" class="Symbol">_</a> <a id="20127" class="Symbol">_</a> <a id="20129" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20133" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="20140" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a>

<a id="+-monoʳ-≤"></a><a id="20150" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="20160" class="Symbol">:</a> <a id="20162" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="20176" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20180" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20184" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20188" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="20198" class="Symbol">=</a> <a id="20200" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="20212" class="Symbol">_</a> <a id="20214" class="Symbol">_</a> <a id="20216" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20220" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="20227" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a>

<a id="+-mono-&lt;-≤"></a><a id="20237" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20248" class="Symbol">:</a> <a id="20250" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20261" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20265" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20269" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20273" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20277" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20288" class="Symbol">{_}</a> <a id="20292" class="Symbol">{</a><a id="20293" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20297" href="Data.Nat.Properties.html#20297" class="Bound">n</a><a id="20298" class="Symbol">}</a> <a id="20300" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="20318" href="Data.Nat.Properties.html#20318" class="Bound">o≤p</a> <a id="20322" class="Symbol">=</a> <a id="20324" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20328" class="Symbol">(</a><a id="20329" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a> <a id="20339" href="Data.Nat.Properties.html#20297" class="Bound">n</a> <a id="20341" href="Data.Nat.Properties.html#20318" class="Bound">o≤p</a><a id="20344" class="Symbol">)</a>
<a id="20346" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20357" class="Symbol">{_}</a> <a id="20361" class="Symbol">{_}</a>     <a id="20369" class="Symbol">(</a><a id="20370" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="20374" href="Data.Nat.Properties.html#20374" class="Bound">m&lt;n</a><a id="20377" class="Symbol">@(</a><a id="20379" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20383" class="Symbol">_))</a> <a id="20387" href="Data.Nat.Properties.html#20387" class="Bound">o≤p</a> <a id="20391" class="Symbol">=</a> <a id="20393" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20397" class="Symbol">(</a><a id="20398" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="20409" href="Data.Nat.Properties.html#20374" class="Bound">m&lt;n</a> <a id="20413" href="Data.Nat.Properties.html#20387" class="Bound">o≤p</a><a id="20416" class="Symbol">)</a>

<a id="+-mono-≤-&lt;"></a><a id="20419" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20430" class="Symbol">:</a> <a id="20432" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20443" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="20447" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20451" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20455" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20459" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20470" class="Symbol">{_}</a> <a id="20474" class="Symbol">{</a><a id="20475" href="Data.Nat.Properties.html#20475" class="Bound">n</a><a id="20476" class="Symbol">}</a> <a id="20478" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="20488" href="Data.Nat.Properties.html#20488" class="Bound">o&lt;p</a> <a id="20492" class="Symbol">=</a> <a id="20494" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="20502" href="Data.Nat.Properties.html#20488" class="Bound">o&lt;p</a> <a id="20506" class="Symbol">(</a><a id="20507" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="20513" class="Symbol">_</a> <a id="20515" href="Data.Nat.Properties.html#20475" class="Bound">n</a><a id="20516" class="Symbol">)</a>
<a id="20518" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20529" class="Symbol">{_}</a> <a id="20533" class="Symbol">{_}</a> <a id="20537" class="Symbol">(</a><a id="20538" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20542" href="Data.Nat.Properties.html#20542" class="Bound">m≤n</a><a id="20545" class="Symbol">)</a> <a id="20547" href="Data.Nat.Properties.html#20547" class="Bound">o&lt;p</a> <a id="20551" class="Symbol">=</a> <a id="20553" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20557" class="Symbol">(</a><a id="20558" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20569" href="Data.Nat.Properties.html#20542" class="Bound">m≤n</a> <a id="20573" href="Data.Nat.Properties.html#20547" class="Bound">o&lt;p</a><a id="20576" class="Symbol">)</a>

<a id="+-mono-&lt;"></a><a id="20579" href="Data.Nat.Properties.html#20579" class="Function">+-mono-&lt;</a> <a id="20588" class="Symbol">:</a> <a id="20590" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="20601" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20605" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20609" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20613" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20617" href="Data.Nat.Properties.html#20579" class="Function">+-mono-&lt;</a> <a id="20626" href="Data.Nat.Properties.html#20626" class="Bound">m≤n</a> <a id="20630" class="Symbol">=</a> <a id="20632" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="20643" class="Symbol">(</a><a id="20644" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="20648" href="Data.Nat.Properties.html#20626" class="Bound">m≤n</a><a id="20651" class="Symbol">)</a>

<a id="+-monoˡ-&lt;"></a><a id="20654" href="Data.Nat.Properties.html#20654" class="Function">+-monoˡ-&lt;</a> <a id="20664" class="Symbol">:</a> <a id="20666" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="20681" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20685" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20689" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20693" href="Data.Nat.Properties.html#20654" class="Function">+-monoˡ-&lt;</a> <a id="20703" href="Data.Nat.Properties.html#20703" class="Bound">n</a> <a id="20705" class="Symbol">=</a> <a id="20707" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="20717" href="Data.Nat.Properties.html#20703" class="Bound">n</a>

<a id="+-monoʳ-&lt;"></a><a id="20720" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20730" class="Symbol">:</a> <a id="20732" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="20746" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20750" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="20754" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="20758" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20768" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20776" href="Data.Nat.Properties.html#20776" class="Bound">m≤o</a> <a id="20780" class="Symbol">=</a> <a id="20782" href="Data.Nat.Properties.html#20776" class="Bound">m≤o</a>
<a id="20786" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20796" class="Symbol">(</a><a id="20797" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20801" href="Data.Nat.Properties.html#20801" class="Bound">n</a><a id="20802" class="Symbol">)</a> <a id="20804" href="Data.Nat.Properties.html#20804" class="Bound">m≤o</a> <a id="20808" class="Symbol">=</a> <a id="20810" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="20814" class="Symbol">(</a><a id="20815" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="20825" href="Data.Nat.Properties.html#20801" class="Bound">n</a> <a id="20827" href="Data.Nat.Properties.html#20804" class="Bound">m≤o</a><a id="20830" class="Symbol">)</a>

<a id="m+1+n≰m"></a><a id="20833" href="Data.Nat.Properties.html#20833" class="Function">m+1+n≰m</a> <a id="20841" class="Symbol">:</a> <a id="20843" class="Symbol">∀</a> <a id="20845" href="Data.Nat.Properties.html#20845" class="Bound">m</a> <a id="20847" class="Symbol">{</a><a id="20848" href="Data.Nat.Properties.html#20848" class="Bound">n</a><a id="20849" class="Symbol">}</a> <a id="20851" class="Symbol">→</a> <a id="20853" href="Data.Nat.Properties.html#20845" class="Bound">m</a> <a id="20855" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20861" href="Data.Nat.Properties.html#20848" class="Bound">n</a> <a id="20863" href="Data.Nat.Base.html#2325" class="Function Operator">≰</a> <a id="20865" href="Data.Nat.Properties.html#20845" class="Bound">m</a>
<a id="20867" href="Data.Nat.Properties.html#20833" class="Function">m+1+n≰m</a> <a id="20875" class="Symbol">(</a><a id="20876" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20880" href="Data.Nat.Properties.html#20880" class="Bound">m</a><a id="20881" class="Symbol">)</a> <a id="20883" href="Data.Nat.Properties.html#20883" class="Bound">m+1+n≤m</a> <a id="20891" class="Symbol">=</a> <a id="20893" href="Data.Nat.Properties.html#20833" class="Function">m+1+n≰m</a> <a id="20901" href="Data.Nat.Properties.html#20880" class="Bound">m</a> <a id="20903" class="Symbol">(</a><a id="20904" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="20910" href="Data.Nat.Properties.html#20883" class="Bound">m+1+n≤m</a><a id="20917" class="Symbol">)</a>

<a id="m&lt;m+n"></a><a id="20920" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="20926" class="Symbol">:</a> <a id="20928" class="Symbol">∀</a> <a id="20930" href="Data.Nat.Properties.html#20930" class="Bound">m</a> <a id="20932" class="Symbol">{</a><a id="20933" href="Data.Nat.Properties.html#20933" class="Bound">n</a><a id="20934" class="Symbol">}</a> <a id="20936" class="Symbol">→</a> <a id="20938" href="Data.Nat.Properties.html#20933" class="Bound">n</a> <a id="20940" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="20942" class="Number">0</a> <a id="20944" class="Symbol">→</a> <a id="20946" href="Data.Nat.Properties.html#20930" class="Bound">m</a> <a id="20948" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="20950" href="Data.Nat.Properties.html#20930" class="Bound">m</a> <a id="20952" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20954" href="Data.Nat.Properties.html#20933" class="Bound">n</a>
<a id="20956" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="20962" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="20970" href="Data.Nat.Properties.html#20970" class="Bound">n&gt;0</a> <a id="20974" class="Symbol">=</a> <a id="20976" href="Data.Nat.Properties.html#20970" class="Bound">n&gt;0</a>
<a id="20980" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="20986" class="Symbol">(</a><a id="20987" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="20991" href="Data.Nat.Properties.html#20991" class="Bound">m</a><a id="20992" class="Symbol">)</a> <a id="20994" href="Data.Nat.Properties.html#20994" class="Bound">n&gt;0</a> <a id="20998" class="Symbol">=</a> <a id="21000" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="21004" class="Symbol">(</a><a id="21005" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="21011" href="Data.Nat.Properties.html#20991" class="Bound">m</a> <a id="21013" href="Data.Nat.Properties.html#20994" class="Bound">n&gt;0</a><a id="21016" class="Symbol">)</a>

<a id="m&lt;n+m"></a><a id="21019" href="Data.Nat.Properties.html#21019" class="Function">m&lt;n+m</a> <a id="21025" class="Symbol">:</a> <a id="21027" class="Symbol">∀</a> <a id="21029" href="Data.Nat.Properties.html#21029" class="Bound">m</a> <a id="21031" class="Symbol">{</a><a id="21032" href="Data.Nat.Properties.html#21032" class="Bound">n</a><a id="21033" class="Symbol">}</a> <a id="21035" class="Symbol">→</a> <a id="21037" href="Data.Nat.Properties.html#21032" class="Bound">n</a> <a id="21039" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="21041" class="Number">0</a> <a id="21043" class="Symbol">→</a> <a id="21045" href="Data.Nat.Properties.html#21029" class="Bound">m</a> <a id="21047" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="21049" href="Data.Nat.Properties.html#21032" class="Bound">n</a> <a id="21051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21053" href="Data.Nat.Properties.html#21029" class="Bound">m</a>
<a id="21055" href="Data.Nat.Properties.html#21019" class="Function">m&lt;n+m</a> <a id="21061" href="Data.Nat.Properties.html#21061" class="Bound">m</a> <a id="21063" class="Symbol">{</a><a id="21064" href="Data.Nat.Properties.html#21064" class="Bound">n</a><a id="21065" class="Symbol">}</a> <a id="21067" href="Data.Nat.Properties.html#21067" class="Bound">n&gt;0</a> <a id="21071" class="Keyword">rewrite</a> <a id="21079" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="21086" href="Data.Nat.Properties.html#21064" class="Bound">n</a> <a id="21088" href="Data.Nat.Properties.html#21061" class="Bound">m</a> <a id="21090" class="Symbol">=</a> <a id="21092" href="Data.Nat.Properties.html#20920" class="Function">m&lt;m+n</a> <a id="21098" href="Data.Nat.Properties.html#21061" class="Bound">m</a> <a id="21100" href="Data.Nat.Properties.html#21067" class="Bound">n&gt;0</a>

<a id="m+n≮n"></a><a id="21105" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21111" class="Symbol">:</a> <a id="21113" class="Symbol">∀</a> <a id="21115" href="Data.Nat.Properties.html#21115" class="Bound">m</a> <a id="21117" href="Data.Nat.Properties.html#21117" class="Bound">n</a> <a id="21119" class="Symbol">→</a> <a id="21121" href="Data.Nat.Properties.html#21115" class="Bound">m</a> <a id="21123" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21125" href="Data.Nat.Properties.html#21117" class="Bound">n</a> <a id="21127" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="21129" href="Data.Nat.Properties.html#21117" class="Bound">n</a>
<a id="21131" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21137" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21145" href="Data.Nat.Properties.html#21145" class="Bound">n</a>                <a id="21162" class="Symbol">=</a> <a id="21164" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="21168" href="Data.Nat.Properties.html#21145" class="Bound">n</a>
<a id="21170" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21176" class="Symbol">(</a><a id="21177" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21181" href="Data.Nat.Properties.html#21181" class="Bound">m</a><a id="21182" class="Symbol">)</a> <a id="21184" href="Data.Nat.Properties.html#21184" class="Bound">n</a><a id="21185" class="Symbol">@(</a><a id="21187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21191" class="Symbol">_)</a> <a id="21194" href="Data.Nat.Properties.html#21194" class="Bound">sm+n&lt;n</a> <a id="21201" class="Symbol">=</a> <a id="21203" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21209" href="Data.Nat.Properties.html#21181" class="Bound">m</a> <a id="21211" href="Data.Nat.Properties.html#21184" class="Bound">n</a> <a id="21213" class="Symbol">(</a><a id="21214" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="21224" class="Symbol">(</a><a id="21225" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="21231" href="Data.Nat.Properties.html#21194" class="Bound">sm+n&lt;n</a><a id="21237" class="Symbol">))</a>

<a id="m+n≮m"></a><a id="21241" href="Data.Nat.Properties.html#21241" class="Function">m+n≮m</a> <a id="21247" class="Symbol">:</a> <a id="21249" class="Symbol">∀</a> <a id="21251" href="Data.Nat.Properties.html#21251" class="Bound">m</a> <a id="21253" href="Data.Nat.Properties.html#21253" class="Bound">n</a> <a id="21255" class="Symbol">→</a> <a id="21257" href="Data.Nat.Properties.html#21251" class="Bound">m</a> <a id="21259" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21261" href="Data.Nat.Properties.html#21253" class="Bound">n</a> <a id="21263" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="21265" href="Data.Nat.Properties.html#21251" class="Bound">m</a>
<a id="21267" href="Data.Nat.Properties.html#21241" class="Function">m+n≮m</a> <a id="21273" href="Data.Nat.Properties.html#21273" class="Bound">m</a> <a id="21275" href="Data.Nat.Properties.html#21275" class="Bound">n</a> <a id="21277" class="Symbol">=</a> <a id="21279" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="21285" class="Symbol">(</a><a id="21286" href="Data.Nat.Base.html#2357" class="Function Operator">_≮</a> <a id="21289" href="Data.Nat.Properties.html#21273" class="Bound">m</a><a id="21290" class="Symbol">)</a> <a id="21292" class="Symbol">(</a><a id="21293" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="21300" href="Data.Nat.Properties.html#21275" class="Bound">n</a> <a id="21302" href="Data.Nat.Properties.html#21273" class="Bound">m</a><a id="21303" class="Symbol">)</a> <a id="21305" class="Symbol">(</a><a id="21306" href="Data.Nat.Properties.html#21105" class="Function">m+n≮n</a> <a id="21312" href="Data.Nat.Properties.html#21275" class="Bound">n</a> <a id="21314" href="Data.Nat.Properties.html#21273" class="Bound">m</a><a id="21315" class="Symbol">)</a>

<a id="21318" class="Comment">------------------------------------------------------------------------</a>
<a id="21391" class="Comment">-- Properties of _*_</a>
<a id="21412" class="Comment">------------------------------------------------------------------------</a>

<a id="*-suc"></a><a id="21486" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21492" class="Symbol">:</a> <a id="21494" class="Symbol">∀</a> <a id="21496" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21498" href="Data.Nat.Properties.html#21498" class="Bound">n</a> <a id="21500" class="Symbol">→</a> <a id="21502" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21504" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21510" href="Data.Nat.Properties.html#21498" class="Bound">n</a> <a id="21512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21514" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21516" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21518" href="Data.Nat.Properties.html#21496" class="Bound">m</a> <a id="21520" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21522" href="Data.Nat.Properties.html#21498" class="Bound">n</a>
<a id="21524" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21530" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21538" href="Data.Nat.Properties.html#21538" class="Bound">n</a> <a id="21540" class="Symbol">=</a> <a id="21542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21547" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21553" class="Symbol">(</a><a id="21554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21558" href="Data.Nat.Properties.html#21558" class="Bound">m</a><a id="21559" class="Symbol">)</a> <a id="21561" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21563" class="Symbol">=</a> <a id="21565" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="21582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21586" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21588" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21590" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21594" href="Data.Nat.Properties.html#21561" class="Bound">n</a>         <a id="21604" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21610" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21614" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21616" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21618" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21622" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21626" href="Data.Nat.Properties.html#21561" class="Bound">n</a>     <a id="21632" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21635" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21640" class="Symbol">(</a><a id="21641" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21645" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="21649" class="Symbol">)</a> <a id="21651" class="Symbol">(</a><a id="21652" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="21658" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21660" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21661" class="Symbol">)</a> <a id="21663" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21671" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21673" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21675" class="Symbol">(</a><a id="21676" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21678" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21680" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21682" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21684" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21685" class="Symbol">)</a>   <a id="21689" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21699" class="Symbol">(</a><a id="21700" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21702" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21704" class="Symbol">(</a><a id="21705" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21707" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21709" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21711" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21713" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21714" class="Symbol">))</a> <a id="21717" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21720" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21729" class="Symbol">(</a><a id="21730" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="21734" class="Symbol">(</a><a id="21735" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="21743" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21745" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21747" class="Symbol">(</a><a id="21748" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21750" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21752" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21753" class="Symbol">)))</a> <a id="21757" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21765" class="Symbol">(</a><a id="21766" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21770" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21774" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21776" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21778" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21779" class="Symbol">)</a>   <a id="21783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21791" class="Symbol">(λ</a> <a id="21794" href="Data.Nat.Properties.html#21794" class="Bound">x</a> <a id="21796" class="Symbol">→</a> <a id="21798" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21802" class="Symbol">(</a><a id="21803" href="Data.Nat.Properties.html#21794" class="Bound">x</a> <a id="21805" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21807" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21809" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21811" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21812" class="Symbol">))</a> <a id="21815" class="Symbol">(</a><a id="21816" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="21823" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21825" href="Data.Nat.Properties.html#21558" class="Bound">m</a><a id="21826" class="Symbol">)</a> <a id="21828" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21836" class="Symbol">(</a><a id="21837" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21839" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21841" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21843" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21845" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21847" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21849" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21850" class="Symbol">)</a>   <a id="21854" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="21857" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="21862" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21866" class="Symbol">(</a><a id="21867" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="21875" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21877" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21879" class="Symbol">(</a><a id="21880" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21882" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21884" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21885" class="Symbol">))</a> <a id="21888" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="21892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21896" class="Symbol">(</a><a id="21897" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21899" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21901" class="Symbol">(</a><a id="21902" href="Data.Nat.Properties.html#21561" class="Bound">n</a> <a id="21904" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21906" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21908" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21910" href="Data.Nat.Properties.html#21561" class="Bound">n</a><a id="21911" class="Symbol">))</a> <a id="21914" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="21920" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21924" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21926" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="21928" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21932" href="Data.Nat.Properties.html#21558" class="Bound">m</a> <a id="21934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="21936" href="Data.Nat.Properties.html#21561" class="Bound">n</a>     <a id="21942" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="21945" class="Comment">------------------------------------------------------------------------</a>
<a id="22018" class="Comment">-- Algebraic properties of _*_</a>

<a id="*-identityˡ"></a><a id="22050" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="22062" class="Symbol">:</a> <a id="22064" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="22077" class="Number">1</a> <a id="22079" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22083" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="22095" href="Data.Nat.Properties.html#22095" class="Bound">n</a> <a id="22097" class="Symbol">=</a> <a id="22099" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="22111" href="Data.Nat.Properties.html#22095" class="Bound">n</a>

<a id="*-identityʳ"></a><a id="22114" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22126" class="Symbol">:</a> <a id="22128" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="22142" class="Number">1</a> <a id="22144" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22148" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22160" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22168" class="Symbol">=</a> <a id="22170" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22175" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22187" class="Symbol">(</a><a id="22188" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22192" href="Data.Nat.Properties.html#22192" class="Bound">n</a><a id="22193" class="Symbol">)</a> <a id="22195" class="Symbol">=</a> <a id="22197" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22206" class="Symbol">(</a><a id="22207" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="22219" href="Data.Nat.Properties.html#22192" class="Bound">n</a><a id="22220" class="Symbol">)</a>

<a id="*-identity"></a><a id="22223" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a> <a id="22234" class="Symbol">:</a> <a id="22236" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="22245" class="Number">1</a> <a id="22247" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22251" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a> <a id="22262" class="Symbol">=</a> <a id="22264" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="22276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22278" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a>

<a id="*-zeroˡ"></a><a id="22291" href="Data.Nat.Properties.html#22291" class="Function">*-zeroˡ</a> <a id="22299" class="Symbol">:</a> <a id="22301" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="22310" class="Number">0</a> <a id="22312" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22316" href="Data.Nat.Properties.html#22291" class="Function">*-zeroˡ</a> <a id="22324" class="Symbol">_</a> <a id="22326" class="Symbol">=</a> <a id="22328" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="*-zeroʳ"></a><a id="22334" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22342" class="Symbol">:</a> <a id="22344" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="22354" class="Number">0</a> <a id="22356" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22360" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22368" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22376" class="Symbol">=</a> <a id="22378" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22383" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22391" class="Symbol">(</a><a id="22392" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22396" href="Data.Nat.Properties.html#22396" class="Bound">n</a><a id="22397" class="Symbol">)</a> <a id="22399" class="Symbol">=</a> <a id="22401" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22409" href="Data.Nat.Properties.html#22396" class="Bound">n</a>

<a id="*-zero"></a><a id="22412" href="Data.Nat.Properties.html#22412" class="Function">*-zero</a> <a id="22419" class="Symbol">:</a> <a id="22421" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="22426" class="Number">0</a> <a id="22428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22432" href="Data.Nat.Properties.html#22412" class="Function">*-zero</a> <a id="22439" class="Symbol">=</a> <a id="22441" href="Data.Nat.Properties.html#22291" class="Function">*-zeroˡ</a> <a id="22449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="22451" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a>

<a id="*-comm"></a><a id="22460" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22467" class="Symbol">:</a> <a id="22469" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="22481" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="22485" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22492" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22500" href="Data.Nat.Properties.html#22500" class="Bound">n</a> <a id="22502" class="Symbol">=</a> <a id="22504" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22508" class="Symbol">(</a><a id="22509" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="22517" href="Data.Nat.Properties.html#22500" class="Bound">n</a><a id="22518" class="Symbol">)</a>
<a id="22520" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22527" class="Symbol">(</a><a id="22528" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22532" href="Data.Nat.Properties.html#22532" class="Bound">m</a><a id="22533" class="Symbol">)</a> <a id="22535" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22537" class="Symbol">=</a> <a id="22539" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22556" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22560" href="Data.Nat.Properties.html#22532" class="Bound">m</a> <a id="22562" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22564" href="Data.Nat.Properties.html#22535" class="Bound">n</a>  <a id="22567" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22573" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22575" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22577" href="Data.Nat.Properties.html#22532" class="Bound">m</a> <a id="22579" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22581" href="Data.Nat.Properties.html#22535" class="Bound">n</a>  <a id="22584" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22587" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22592" class="Symbol">(</a><a id="22593" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22595" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22597" class="Symbol">)</a> <a id="22599" class="Symbol">(</a><a id="22600" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="22607" href="Data.Nat.Properties.html#22532" class="Bound">m</a> <a id="22609" href="Data.Nat.Properties.html#22535" class="Bound">n</a><a id="22610" class="Symbol">)</a> <a id="22612" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22616" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22618" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22620" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22624" href="Data.Nat.Properties.html#22532" class="Bound">m</a>  <a id="22627" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22630" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22634" class="Symbol">(</a><a id="22635" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="22641" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22643" href="Data.Nat.Properties.html#22532" class="Bound">m</a><a id="22644" class="Symbol">)</a> <a id="22646" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22650" href="Data.Nat.Properties.html#22535" class="Bound">n</a> <a id="22652" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22658" href="Data.Nat.Properties.html#22532" class="Bound">m</a>  <a id="22661" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-+"></a><a id="22664" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22677" class="Symbol">:</a> <a id="22679" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22683" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="22700" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="22704" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22717" href="Data.Nat.Properties.html#22717" class="Bound">m</a> <a id="22719" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="22727" href="Data.Nat.Properties.html#22727" class="Bound">o</a> <a id="22729" class="Symbol">=</a> <a id="22731" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22736" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22749" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22751" class="Symbol">(</a><a id="22752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22756" href="Data.Nat.Properties.html#22756" class="Bound">n</a><a id="22757" class="Symbol">)</a> <a id="22759" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22761" class="Symbol">=</a> <a id="22763" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="22780" class="Symbol">(</a><a id="22781" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22785" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22787" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22789" href="Data.Nat.Properties.html#22759" class="Bound">o</a><a id="22790" class="Symbol">)</a> <a id="22792" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22794" href="Data.Nat.Properties.html#22749" class="Bound">m</a>     <a id="22800" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22806" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22808" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22810" class="Symbol">(</a><a id="22811" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22813" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22815" href="Data.Nat.Properties.html#22759" class="Bound">o</a><a id="22816" class="Symbol">)</a> <a id="22818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22820" href="Data.Nat.Properties.html#22749" class="Bound">m</a>     <a id="22826" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22829" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22834" class="Symbol">(</a><a id="22835" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22837" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="22839" class="Symbol">)</a> <a id="22841" class="Symbol">(</a><a id="22842" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="22855" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22857" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22859" href="Data.Nat.Properties.html#22759" class="Bound">o</a><a id="22860" class="Symbol">)</a> <a id="22862" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22866" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22868" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22870" class="Symbol">(</a><a id="22871" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22873" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22875" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22877" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22879" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22881" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22883" href="Data.Nat.Properties.html#22749" class="Bound">m</a><a id="22884" class="Symbol">)</a> <a id="22886" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="22889" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22893" class="Symbol">(</a><a id="22894" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="22902" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22904" class="Symbol">(</a><a id="22905" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22907" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22909" href="Data.Nat.Properties.html#22749" class="Bound">m</a><a id="22910" class="Symbol">)</a> <a id="22912" class="Symbol">(</a><a id="22913" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22915" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22917" href="Data.Nat.Properties.html#22749" class="Bound">m</a><a id="22918" class="Symbol">))</a> <a id="22921" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="22925" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22927" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22929" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22931" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22933" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22935" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22937" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22941" href="Data.Nat.Properties.html#22749" class="Bound">m</a>   <a id="22945" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="22951" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22955" href="Data.Nat.Properties.html#22756" class="Bound">n</a> <a id="22957" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22959" href="Data.Nat.Properties.html#22749" class="Bound">m</a> <a id="22961" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="22963" href="Data.Nat.Properties.html#22759" class="Bound">o</a> <a id="22965" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="22967" href="Data.Nat.Properties.html#22749" class="Bound">m</a>   <a id="22971" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-+"></a><a id="22974" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="22987" class="Symbol">:</a> <a id="22989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="22993" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="23010" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="23014" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="23027" class="Symbol">=</a> <a id="23029" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="23048" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="23055" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a>

<a id="*-distrib-+"></a><a id="23069" href="Data.Nat.Properties.html#23069" class="Function">*-distrib-+</a> <a id="23081" class="Symbol">:</a> <a id="23083" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23087" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="23103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>
<a id="23107" href="Data.Nat.Properties.html#23069" class="Function">*-distrib-+</a> <a id="23119" class="Symbol">=</a> <a id="23121" href="Data.Nat.Properties.html#22974" class="Function">*-distribˡ-+</a> <a id="23134" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="23136" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a>

<a id="*-assoc"></a><a id="23150" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23158" class="Symbol">:</a> <a id="23160" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="23172" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23176" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23184" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="23192" href="Data.Nat.Properties.html#23192" class="Bound">n</a> <a id="23194" href="Data.Nat.Properties.html#23194" class="Bound">o</a> <a id="23196" class="Symbol">=</a> <a id="23198" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="23203" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23211" class="Symbol">(</a><a id="23212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23216" href="Data.Nat.Properties.html#23216" class="Bound">m</a><a id="23217" class="Symbol">)</a> <a id="23219" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23221" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23223" class="Symbol">=</a> <a id="23225" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="23242" class="Symbol">(</a><a id="23243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23247" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23249" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23251" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23252" class="Symbol">)</a> <a id="23254" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23256" href="Data.Nat.Properties.html#23221" class="Bound">o</a>     <a id="23262" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23268" class="Symbol">(</a><a id="23269" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23271" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23273" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23275" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23277" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23278" class="Symbol">)</a> <a id="23280" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23282" href="Data.Nat.Properties.html#23221" class="Bound">o</a>     <a id="23288" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23291" href="Data.Nat.Properties.html#22664" class="Function">*-distribʳ-+</a> <a id="23304" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23306" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23308" class="Symbol">(</a><a id="23309" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23313" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23314" class="Symbol">)</a> <a id="23316" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23320" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23322" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23324" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23326" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23328" class="Symbol">(</a><a id="23329" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23331" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23333" href="Data.Nat.Properties.html#23219" class="Bound">n</a><a id="23334" class="Symbol">)</a> <a id="23336" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23338" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23340" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23348" class="Symbol">(</a><a id="23349" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23351" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23353" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23355" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="23357" class="Symbol">)</a> <a id="23359" class="Symbol">(</a><a id="23360" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="23368" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23370" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23372" href="Data.Nat.Properties.html#23221" class="Bound">o</a><a id="23373" class="Symbol">)</a> <a id="23375" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23379" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23381" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23383" href="Data.Nat.Properties.html#23221" class="Bound">o</a> <a id="23385" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="23387" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23391" class="Symbol">(</a><a id="23392" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23394" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23396" href="Data.Nat.Properties.html#23221" class="Bound">o</a><a id="23397" class="Symbol">)</a> <a id="23399" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="23405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="23409" href="Data.Nat.Properties.html#23216" class="Bound">m</a> <a id="23411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23413" class="Symbol">(</a><a id="23414" href="Data.Nat.Properties.html#23219" class="Bound">n</a> <a id="23416" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="23418" href="Data.Nat.Properties.html#23221" class="Bound">o</a><a id="23419" class="Symbol">)</a>     <a id="23425" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="23428" class="Comment">------------------------------------------------------------------------</a>
<a id="23501" class="Comment">-- Structures</a>

<a id="*-isMagma"></a><a id="23516" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a> <a id="23526" class="Symbol">:</a> <a id="23528" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="23536" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23540" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a> <a id="23550" class="Symbol">=</a> <a id="23552" class="Keyword">record</a>
  <a id="23561" class="Symbol">{</a> <a id="23563" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="23577" class="Symbol">=</a> <a id="23579" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="23595" class="Symbol">;</a> <a id="23597" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="23611" class="Symbol">=</a> <a id="23613" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="23619" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
  <a id="23625" class="Symbol">}</a>

<a id="*-isSemigroup"></a><a id="23628" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a> <a id="23642" class="Symbol">:</a> <a id="23644" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="23656" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23660" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a> <a id="23674" class="Symbol">=</a> <a id="23676" class="Keyword">record</a>
  <a id="23685" class="Symbol">{</a> <a id="23687" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="23695" class="Symbol">=</a> <a id="23697" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a>
  <a id="23709" class="Symbol">;</a> <a id="23711" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="23719" class="Symbol">=</a> <a id="23721" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a>
  <a id="23731" class="Symbol">}</a>

<a id="*-isCommutativeSemigroup"></a><a id="23734" href="Data.Nat.Properties.html#23734" class="Function">*-isCommutativeSemigroup</a> <a id="23759" class="Symbol">:</a> <a id="23761" href="Algebra.Structures.html#3611" class="Record">IsCommutativeSemigroup</a> <a id="23784" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="23788" href="Data.Nat.Properties.html#23734" class="Function">*-isCommutativeSemigroup</a> <a id="23813" class="Symbol">=</a> <a id="23815" class="Keyword">record</a>
  <a id="23824" class="Symbol">{</a> <a id="23826" href="Algebra.Structures.html#3678" class="Field">isSemigroup</a> <a id="23838" class="Symbol">=</a> <a id="23840" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a>
  <a id="23856" class="Symbol">;</a> <a id="23858" href="Algebra.Structures.html#3710" class="Field">comm</a>        <a id="23870" class="Symbol">=</a> <a id="23872" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a>
  <a id="23881" class="Symbol">}</a>

<a id="*-1-isMonoid"></a><a id="23884" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a> <a id="23897" class="Symbol">:</a> <a id="23899" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="23908" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="23912" class="Number">1</a>
<a id="23914" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a> <a id="23927" class="Symbol">=</a> <a id="23929" class="Keyword">record</a>
  <a id="23938" class="Symbol">{</a> <a id="23940" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="23952" class="Symbol">=</a> <a id="23954" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a>
  <a id="23970" class="Symbol">;</a> <a id="23972" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="23984" class="Symbol">=</a> <a id="23986" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a>
  <a id="23999" class="Symbol">}</a>

<a id="*-1-isCommutativeMonoid"></a><a id="24002" href="Data.Nat.Properties.html#24002" class="Function">*-1-isCommutativeMonoid</a> <a id="24026" class="Symbol">:</a> <a id="24028" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="24048" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24052" class="Number">1</a>
<a id="24054" href="Data.Nat.Properties.html#24002" class="Function">*-1-isCommutativeMonoid</a> <a id="24078" class="Symbol">=</a> <a id="24080" class="Keyword">record</a>
  <a id="24089" class="Symbol">{</a> <a id="24091" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="24100" class="Symbol">=</a> <a id="24102" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a>
  <a id="24117" class="Symbol">;</a> <a id="24119" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="24128" class="Symbol">=</a> <a id="24130" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a>
  <a id="24139" class="Symbol">}</a>

<a id="+-*-isSemiring"></a><a id="24142" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a> <a id="24157" class="Symbol">:</a> <a id="24159" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="24170" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="24174" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24178" class="Number">0</a> <a id="24180" class="Number">1</a>
<a id="24182" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a> <a id="24197" class="Symbol">=</a> <a id="24199" class="Keyword">record</a>
  <a id="24208" class="Symbol">{</a> <a id="24210" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="24244" class="Symbol">=</a> <a id="24246" class="Keyword">record</a>
    <a id="24257" class="Symbol">{</a> <a id="24259" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="24281" class="Symbol">=</a> <a id="24283" href="Data.Nat.Properties.html#17042" class="Function">+-0-isCommutativeMonoid</a>
    <a id="24311" class="Symbol">;</a> <a id="24313" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="24335" class="Symbol">=</a> <a id="24337" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="24343" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
    <a id="24351" class="Symbol">;</a> <a id="24353" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="24375" class="Symbol">=</a> <a id="24377" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a>
    <a id="24389" class="Symbol">;</a> <a id="24391" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="24413" class="Symbol">=</a> <a id="24415" href="Data.Nat.Properties.html#22223" class="Function">*-identity</a>
    <a id="24430" class="Symbol">;</a> <a id="24432" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="24454" class="Symbol">=</a> <a id="24456" href="Data.Nat.Properties.html#23069" class="Function">*-distrib-+</a>
    <a id="24472" class="Symbol">}</a>
  <a id="24476" class="Symbol">;</a> <a id="24478" href="Algebra.Structures.html#15135" class="Field">zero</a> <a id="24483" class="Symbol">=</a> <a id="24485" href="Data.Nat.Properties.html#22412" class="Function">*-zero</a>
  <a id="24494" class="Symbol">}</a>

<a id="+-*-isCommutativeSemiring"></a><a id="24497" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a> <a id="24523" class="Symbol">:</a> <a id="24525" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="24547" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="24551" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="24555" class="Number">0</a> <a id="24557" class="Number">1</a>
<a id="24559" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a> <a id="24585" class="Symbol">=</a> <a id="24587" class="Keyword">record</a>
  <a id="24596" class="Symbol">{</a> <a id="24598" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="24609" class="Symbol">=</a> <a id="24611" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a>
  <a id="24628" class="Symbol">;</a> <a id="24630" href="Algebra.Structures.html#15781" class="Field">*-comm</a>     <a id="24641" class="Symbol">=</a> <a id="24643" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a>
  <a id="24652" class="Symbol">}</a>

<a id="24655" class="Comment">------------------------------------------------------------------------</a>
<a id="24728" class="Comment">-- Bundles</a>

<a id="*-magma"></a><a id="24740" href="Data.Nat.Properties.html#24740" class="Function">*-magma</a> <a id="24748" class="Symbol">:</a> <a id="24750" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="24756" href="Level.html#521" class="Function">0ℓ</a> <a id="24759" href="Level.html#521" class="Function">0ℓ</a>
<a id="24762" href="Data.Nat.Properties.html#24740" class="Function">*-magma</a> <a id="24770" class="Symbol">=</a> <a id="24772" class="Keyword">record</a>
  <a id="24781" class="Symbol">{</a> <a id="24783" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="24791" class="Symbol">=</a> <a id="24793" href="Data.Nat.Properties.html#23516" class="Function">*-isMagma</a>
  <a id="24805" class="Symbol">}</a>

<a id="*-semigroup"></a><a id="24808" href="Data.Nat.Properties.html#24808" class="Function">*-semigroup</a> <a id="24820" class="Symbol">:</a> <a id="24822" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="24832" href="Level.html#521" class="Function">0ℓ</a> <a id="24835" href="Level.html#521" class="Function">0ℓ</a>
<a id="24838" href="Data.Nat.Properties.html#24808" class="Function">*-semigroup</a> <a id="24850" class="Symbol">=</a> <a id="24852" class="Keyword">record</a>
  <a id="24861" class="Symbol">{</a> <a id="24863" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="24875" class="Symbol">=</a> <a id="24877" href="Data.Nat.Properties.html#23628" class="Function">*-isSemigroup</a>
  <a id="24893" class="Symbol">}</a>

<a id="*-commutativeSemigroup"></a><a id="24896" href="Data.Nat.Properties.html#24896" class="Function">*-commutativeSemigroup</a> <a id="24919" class="Symbol">:</a> <a id="24921" href="Algebra.Bundles.html#5481" class="Record">CommutativeSemigroup</a> <a id="24942" href="Level.html#521" class="Function">0ℓ</a> <a id="24945" href="Level.html#521" class="Function">0ℓ</a>
<a id="24948" href="Data.Nat.Properties.html#24896" class="Function">*-commutativeSemigroup</a> <a id="24971" class="Symbol">=</a> <a id="24973" class="Keyword">record</a>
  <a id="24982" class="Symbol">{</a> <a id="24984" href="Algebra.Bundles.html#5696" class="Field">isCommutativeSemigroup</a> <a id="25007" class="Symbol">=</a> <a id="25009" href="Data.Nat.Properties.html#23734" class="Function">*-isCommutativeSemigroup</a>
  <a id="25036" class="Symbol">}</a>

<a id="*-1-monoid"></a><a id="25039" href="Data.Nat.Properties.html#25039" class="Function">*-1-monoid</a> <a id="25050" class="Symbol">:</a> <a id="25052" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="25059" href="Level.html#521" class="Function">0ℓ</a> <a id="25062" href="Level.html#521" class="Function">0ℓ</a>
<a id="25065" href="Data.Nat.Properties.html#25039" class="Function">*-1-monoid</a> <a id="25076" class="Symbol">=</a> <a id="25078" class="Keyword">record</a>
  <a id="25087" class="Symbol">{</a> <a id="25089" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="25098" class="Symbol">=</a> <a id="25100" href="Data.Nat.Properties.html#23884" class="Function">*-1-isMonoid</a>
  <a id="25115" class="Symbol">}</a>

<a id="*-1-commutativeMonoid"></a><a id="25118" href="Data.Nat.Properties.html#25118" class="Function">*-1-commutativeMonoid</a> <a id="25140" class="Symbol">:</a> <a id="25142" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="25160" href="Level.html#521" class="Function">0ℓ</a> <a id="25163" href="Level.html#521" class="Function">0ℓ</a>
<a id="25166" href="Data.Nat.Properties.html#25118" class="Function">*-1-commutativeMonoid</a> <a id="25188" class="Symbol">=</a> <a id="25190" class="Keyword">record</a>
  <a id="25199" class="Symbol">{</a> <a id="25201" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="25221" class="Symbol">=</a> <a id="25223" href="Data.Nat.Properties.html#24002" class="Function">*-1-isCommutativeMonoid</a>
  <a id="25249" class="Symbol">}</a>

<a id="+-*-semiring"></a><a id="25252" href="Data.Nat.Properties.html#25252" class="Function">+-*-semiring</a> <a id="25265" class="Symbol">:</a> <a id="25267" href="Algebra.Bundles.html#18455" class="Record">Semiring</a> <a id="25276" href="Level.html#521" class="Function">0ℓ</a> <a id="25279" href="Level.html#521" class="Function">0ℓ</a>
<a id="25282" href="Data.Nat.Properties.html#25252" class="Function">+-*-semiring</a> <a id="25295" class="Symbol">=</a> <a id="25297" class="Keyword">record</a>
  <a id="25306" class="Symbol">{</a> <a id="25308" href="Algebra.Bundles.html#18713" class="Field">isSemiring</a> <a id="25319" class="Symbol">=</a> <a id="25321" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a>
  <a id="25338" class="Symbol">}</a>

<a id="+-*-commutativeSemiring"></a><a id="25341" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a> <a id="25365" class="Symbol">:</a> <a id="25367" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="25387" href="Level.html#521" class="Function">0ℓ</a> <a id="25390" href="Level.html#521" class="Function">0ℓ</a>
<a id="25393" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a> <a id="25417" class="Symbol">=</a> <a id="25419" class="Keyword">record</a>
  <a id="25428" class="Symbol">{</a> <a id="25430" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="25452" class="Symbol">=</a> <a id="25454" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a>
  <a id="25482" class="Symbol">}</a>

<a id="25485" class="Comment">------------------------------------------------------------------------</a>
<a id="25558" class="Comment">-- Other properties of _*_ and _≡_</a>

<a id="*-cancelʳ-≡"></a><a id="25594" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25606" class="Symbol">:</a> <a id="25608" class="Symbol">∀</a> <a id="25610" href="Data.Nat.Properties.html#25610" class="Bound">m</a> <a id="25612" href="Data.Nat.Properties.html#25612" class="Bound">n</a> <a id="25614" href="Data.Nat.Properties.html#25614" class="Bound">o</a> <a id="25616" class="Symbol">.{{</a><a id="25619" href="Data.Nat.Properties.html#25619" class="Bound">_</a> <a id="25621" class="Symbol">:</a> <a id="25623" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="25631" href="Data.Nat.Properties.html#25614" class="Bound">o</a><a id="25632" class="Symbol">}}</a> <a id="25635" class="Symbol">→</a> <a id="25637" href="Data.Nat.Properties.html#25610" class="Bound">m</a> <a id="25639" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25641" href="Data.Nat.Properties.html#25614" class="Bound">o</a> <a id="25643" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25645" href="Data.Nat.Properties.html#25612" class="Bound">n</a> <a id="25647" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25649" href="Data.Nat.Properties.html#25614" class="Bound">o</a> <a id="25651" class="Symbol">→</a> <a id="25653" href="Data.Nat.Properties.html#25610" class="Bound">m</a> <a id="25655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25657" href="Data.Nat.Properties.html#25612" class="Bound">n</a>
<a id="25659" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25671" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25679" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="25687" class="Symbol">(</a><a id="25688" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25692" href="Data.Nat.Properties.html#25692" class="Bound">o</a><a id="25693" class="Symbol">)</a> <a id="25695" href="Data.Nat.Properties.html#25695" class="Bound">eq</a> <a id="25698" class="Symbol">=</a> <a id="25700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="25705" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25717" class="Symbol">(</a><a id="25718" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25722" href="Data.Nat.Properties.html#25722" class="Bound">m</a><a id="25723" class="Symbol">)</a> <a id="25725" class="Symbol">(</a><a id="25726" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25730" href="Data.Nat.Properties.html#25730" class="Bound">n</a><a id="25731" class="Symbol">)</a> <a id="25733" class="Symbol">(</a><a id="25734" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25738" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25739" class="Symbol">)</a> <a id="25741" href="Data.Nat.Properties.html#25741" class="Bound">eq</a> <a id="25744" class="Symbol">=</a>
  <a id="25748" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="25753" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25757" class="Symbol">(</a><a id="25758" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25770" href="Data.Nat.Properties.html#25722" class="Bound">m</a> <a id="25772" href="Data.Nat.Properties.html#25730" class="Bound">n</a> <a id="25774" class="Symbol">(</a><a id="25775" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25779" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25780" class="Symbol">)</a> <a id="25782" class="Symbol">(</a><a id="25783" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="25795" class="Symbol">(</a><a id="25796" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25800" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25801" class="Symbol">)</a> <a id="25803" class="Symbol">(</a><a id="25804" href="Data.Nat.Properties.html#25722" class="Bound">m</a> <a id="25806" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25812" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25813" class="Symbol">)</a> <a id="25815" class="Symbol">(</a><a id="25816" href="Data.Nat.Properties.html#25730" class="Bound">n</a> <a id="25818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25820" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25824" href="Data.Nat.Properties.html#25738" class="Bound">o</a><a id="25825" class="Symbol">)</a> <a id="25827" href="Data.Nat.Properties.html#25741" class="Bound">eq</a><a id="25829" class="Symbol">))</a>

<a id="*-cancelˡ-≡"></a><a id="25833" href="Data.Nat.Properties.html#25833" class="Function">*-cancelˡ-≡</a> <a id="25845" class="Symbol">:</a> <a id="25847" class="Symbol">∀</a> <a id="25849" href="Data.Nat.Properties.html#25849" class="Bound">m</a> <a id="25851" href="Data.Nat.Properties.html#25851" class="Bound">n</a> <a id="25853" href="Data.Nat.Properties.html#25853" class="Bound">o</a> <a id="25855" class="Symbol">.{{</a><a id="25858" href="Data.Nat.Properties.html#25858" class="Bound">_</a> <a id="25860" class="Symbol">:</a> <a id="25862" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="25870" href="Data.Nat.Properties.html#25853" class="Bound">o</a><a id="25871" class="Symbol">}}</a> <a id="25874" class="Symbol">→</a> <a id="25876" href="Data.Nat.Properties.html#25853" class="Bound">o</a> <a id="25878" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25880" href="Data.Nat.Properties.html#25849" class="Bound">m</a> <a id="25882" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25884" href="Data.Nat.Properties.html#25853" class="Bound">o</a> <a id="25886" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25888" href="Data.Nat.Properties.html#25851" class="Bound">n</a> <a id="25890" class="Symbol">→</a> <a id="25892" href="Data.Nat.Properties.html#25849" class="Bound">m</a> <a id="25894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="25896" href="Data.Nat.Properties.html#25851" class="Bound">n</a>
<a id="25898" href="Data.Nat.Properties.html#25833" class="Function">*-cancelˡ-≡</a> <a id="25910" href="Data.Nat.Properties.html#25910" class="Bound">m</a> <a id="25912" href="Data.Nat.Properties.html#25912" class="Bound">n</a> <a id="25914" href="Data.Nat.Properties.html#25914" class="Bound">o</a> <a id="25916" class="Keyword">rewrite</a> <a id="25924" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="25931" href="Data.Nat.Properties.html#25914" class="Bound">o</a> <a id="25933" href="Data.Nat.Properties.html#25910" class="Bound">m</a> <a id="25935" class="Symbol">|</a> <a id="25937" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="25944" href="Data.Nat.Properties.html#25914" class="Bound">o</a> <a id="25946" href="Data.Nat.Properties.html#25912" class="Bound">n</a> <a id="25948" class="Symbol">=</a> <a id="25950" href="Data.Nat.Properties.html#25594" class="Function">*-cancelʳ-≡</a> <a id="25962" href="Data.Nat.Properties.html#25910" class="Bound">m</a> <a id="25964" href="Data.Nat.Properties.html#25912" class="Bound">n</a> <a id="25966" href="Data.Nat.Properties.html#25914" class="Bound">o</a>

<a id="m*n≡0⇒m≡0∨n≡0"></a><a id="25969" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="25983" class="Symbol">:</a> <a id="25985" class="Symbol">∀</a> <a id="25987" href="Data.Nat.Properties.html#25987" class="Bound">m</a> <a id="25989" class="Symbol">{</a><a id="25990" href="Data.Nat.Properties.html#25990" class="Bound">n</a><a id="25991" class="Symbol">}</a> <a id="25993" class="Symbol">→</a> <a id="25995" href="Data.Nat.Properties.html#25987" class="Bound">m</a> <a id="25997" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="25999" href="Data.Nat.Properties.html#25990" class="Bound">n</a> <a id="26001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26003" class="Number">0</a> <a id="26005" class="Symbol">→</a> <a id="26007" href="Data.Nat.Properties.html#25987" class="Bound">m</a> <a id="26009" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26011" class="Number">0</a> <a id="26013" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="26015" href="Data.Nat.Properties.html#25990" class="Bound">n</a> <a id="26017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26019" class="Number">0</a>
<a id="26021" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="26043" class="Symbol">{</a><a id="26044" href="Data.Nat.Properties.html#26044" class="Bound">n</a><a id="26045" class="Symbol">}</a>     <a id="26051" href="Data.Nat.Properties.html#26051" class="Bound">eq</a> <a id="26054" class="Symbol">=</a> <a id="26056" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="26061" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26066" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="26080" class="Symbol">(</a><a id="26081" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26085" href="Data.Nat.Properties.html#26085" class="Bound">m</a><a id="26086" class="Symbol">)</a> <a id="26088" class="Symbol">{</a><a id="26089" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26093" class="Symbol">}</a>  <a id="26096" href="Data.Nat.Properties.html#26096" class="Bound">eq</a> <a id="26099" class="Symbol">=</a> <a id="26101" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="26106" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≢0"></a><a id="26112" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="26118" class="Symbol">:</a> <a id="26120" class="Symbol">∀</a> <a id="26122" href="Data.Nat.Properties.html#26122" class="Bound">m</a> <a id="26124" href="Data.Nat.Properties.html#26124" class="Bound">n</a> <a id="26126" class="Symbol">.{{</a><a id="26129" href="Data.Nat.Properties.html#26129" class="Bound">_</a> <a id="26131" class="Symbol">:</a> <a id="26133" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26141" href="Data.Nat.Properties.html#26122" class="Bound">m</a><a id="26142" class="Symbol">}}</a> <a id="26145" class="Symbol">.{{</a><a id="26148" href="Data.Nat.Properties.html#26148" class="Bound">_</a> <a id="26150" class="Symbol">:</a> <a id="26152" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26160" href="Data.Nat.Properties.html#26124" class="Bound">n</a><a id="26161" class="Symbol">}}</a> <a id="26164" class="Symbol">→</a> <a id="26166" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26174" class="Symbol">(</a><a id="26175" href="Data.Nat.Properties.html#26122" class="Bound">m</a> <a id="26177" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26179" href="Data.Nat.Properties.html#26124" class="Bound">n</a><a id="26180" class="Symbol">)</a>
<a id="26182" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="26188" class="Symbol">(</a><a id="26189" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26193" href="Data.Nat.Properties.html#26193" class="Bound">m</a><a id="26194" class="Symbol">)</a> <a id="26196" class="Symbol">(</a><a id="26197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26201" href="Data.Nat.Properties.html#26201" class="Bound">n</a><a id="26202" class="Symbol">)</a> <a id="26204" class="Symbol">=</a> <a id="26206" class="Symbol">_</a>

<a id="m*n≢0⇒m≢0"></a><a id="26209" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="26219" class="Symbol">:</a> <a id="26221" class="Symbol">∀</a> <a id="26223" href="Data.Nat.Properties.html#26223" class="Bound">m</a> <a id="26225" class="Symbol">{</a><a id="26226" href="Data.Nat.Properties.html#26226" class="Bound">n</a><a id="26227" class="Symbol">}</a> <a id="26229" class="Symbol">→</a> <a id="26231" class="Symbol">.{{</a><a id="26234" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26242" class="Symbol">(</a><a id="26243" href="Data.Nat.Properties.html#26223" class="Bound">m</a> <a id="26245" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26247" href="Data.Nat.Properties.html#26226" class="Bound">n</a><a id="26248" class="Symbol">)}}</a> <a id="26252" class="Symbol">→</a> <a id="26254" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26262" href="Data.Nat.Properties.html#26223" class="Bound">m</a>
<a id="26264" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="26274" class="Symbol">(</a><a id="26275" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26279" class="Symbol">_)</a> <a id="26282" class="Symbol">=</a> <a id="26284" class="Symbol">_</a>

<a id="m*n≢0⇒n≢0"></a><a id="26287" href="Data.Nat.Properties.html#26287" class="Function">m*n≢0⇒n≢0</a> <a id="26297" class="Symbol">:</a> <a id="26299" class="Symbol">∀</a> <a id="26301" href="Data.Nat.Properties.html#26301" class="Bound">m</a> <a id="26303" class="Symbol">{</a><a id="26304" href="Data.Nat.Properties.html#26304" class="Bound">n</a><a id="26305" class="Symbol">}</a> <a id="26307" class="Symbol">→</a> <a id="26309" class="Symbol">.{{</a><a id="26312" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26320" class="Symbol">(</a><a id="26321" href="Data.Nat.Properties.html#26301" class="Bound">m</a> <a id="26323" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26325" href="Data.Nat.Properties.html#26304" class="Bound">n</a><a id="26326" class="Symbol">)}}</a> <a id="26330" class="Symbol">→</a> <a id="26332" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26340" href="Data.Nat.Properties.html#26304" class="Bound">n</a>
<a id="26342" href="Data.Nat.Properties.html#26287" class="Function">m*n≢0⇒n≢0</a> <a id="26352" href="Data.Nat.Properties.html#26352" class="Bound">m</a> <a id="26354" class="Symbol">{</a><a id="26355" href="Data.Nat.Properties.html#26355" class="Bound">n</a><a id="26356" class="Symbol">}</a> <a id="26358" class="Keyword">rewrite</a> <a id="26366" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="26373" href="Data.Nat.Properties.html#26352" class="Bound">m</a> <a id="26375" href="Data.Nat.Properties.html#26355" class="Bound">n</a> <a id="26377" class="Symbol">=</a> <a id="26379" href="Data.Nat.Properties.html#26209" class="Function">m*n≢0⇒m≢0</a> <a id="26389" href="Data.Nat.Properties.html#26355" class="Bound">n</a> <a id="26391" class="Symbol">{</a><a id="26392" href="Data.Nat.Properties.html#26352" class="Bound">m</a><a id="26393" class="Symbol">}</a>

<a id="m*n≡0⇒m≡0"></a><a id="26396" href="Data.Nat.Properties.html#26396" class="Function">m*n≡0⇒m≡0</a> <a id="26406" class="Symbol">:</a> <a id="26408" class="Symbol">∀</a> <a id="26410" href="Data.Nat.Properties.html#26410" class="Bound">m</a> <a id="26412" href="Data.Nat.Properties.html#26412" class="Bound">n</a> <a id="26414" class="Symbol">.{{</a><a id="26417" href="Data.Nat.Properties.html#26417" class="Bound">_</a> <a id="26419" class="Symbol">:</a> <a id="26421" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="26429" href="Data.Nat.Properties.html#26412" class="Bound">n</a><a id="26430" class="Symbol">}}</a> <a id="26433" class="Symbol">→</a> <a id="26435" href="Data.Nat.Properties.html#26410" class="Bound">m</a> <a id="26437" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26439" href="Data.Nat.Properties.html#26412" class="Bound">n</a> <a id="26441" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26443" class="Number">0</a> <a id="26445" class="Symbol">→</a> <a id="26447" href="Data.Nat.Properties.html#26410" class="Bound">m</a> <a id="26449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26451" class="Number">0</a>
<a id="26453" href="Data.Nat.Properties.html#26396" class="Function">m*n≡0⇒m≡0</a> <a id="26463" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="26468" class="Symbol">(</a><a id="26469" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26473" class="Symbol">_)</a> <a id="26476" href="Data.Nat.Properties.html#26476" class="Bound">eq</a> <a id="26479" class="Symbol">=</a> <a id="26481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="m*n≡1⇒m≡1"></a><a id="26487" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26497" class="Symbol">:</a> <a id="26499" class="Symbol">∀</a> <a id="26501" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26503" href="Data.Nat.Properties.html#26503" class="Bound">n</a> <a id="26505" class="Symbol">→</a> <a id="26507" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26509" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26511" href="Data.Nat.Properties.html#26503" class="Bound">n</a> <a id="26513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26515" class="Number">1</a> <a id="26517" class="Symbol">→</a> <a id="26519" href="Data.Nat.Properties.html#26501" class="Bound">m</a> <a id="26521" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26523" class="Number">1</a>
<a id="26525" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26535" class="Symbol">(</a><a id="26536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26544" class="Symbol">)</a>    <a id="26549" href="Data.Nat.Properties.html#26549" class="Bound">n</a>          <a id="26560" class="Symbol">_</a>  <a id="26563" class="Symbol">=</a> <a id="26565" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26570" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26580" class="Symbol">(</a><a id="26581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26585" class="Symbol">(</a><a id="26586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26590" href="Data.Nat.Properties.html#26590" class="Bound">m</a><a id="26591" class="Symbol">))</a> <a id="26594" class="Symbol">(</a><a id="26595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="26603" class="Symbol">)</a> <a id="26605" class="Symbol">()</a>
<a id="26608" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26618" class="Symbol">(</a><a id="26619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26623" class="Symbol">(</a><a id="26624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26628" href="Data.Nat.Properties.html#26628" class="Bound">m</a><a id="26629" class="Symbol">))</a> <a id="26632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="26643" href="Data.Nat.Properties.html#26643" class="Bound">eq</a> <a id="26646" class="Symbol">=</a>
  <a id="26650" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="26664" class="Symbol">(</a><a id="26665" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="26671" class="Symbol">(</a><a id="26672" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="26676" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="26678" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="26686" href="Data.Nat.Properties.html#26628" class="Bound">m</a><a id="26687" class="Symbol">)</a> <a id="26689" href="Data.Nat.Properties.html#26643" class="Bound">eq</a><a id="26691" class="Symbol">)</a> <a id="26693" class="Symbol">λ()</a>

<a id="m*n≡1⇒n≡1"></a><a id="26698" href="Data.Nat.Properties.html#26698" class="Function">m*n≡1⇒n≡1</a> <a id="26708" class="Symbol">:</a> <a id="26710" class="Symbol">∀</a> <a id="26712" href="Data.Nat.Properties.html#26712" class="Bound">m</a> <a id="26714" href="Data.Nat.Properties.html#26714" class="Bound">n</a> <a id="26716" class="Symbol">→</a> <a id="26718" href="Data.Nat.Properties.html#26712" class="Bound">m</a> <a id="26720" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26722" href="Data.Nat.Properties.html#26714" class="Bound">n</a> <a id="26724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26726" class="Number">1</a> <a id="26728" class="Symbol">→</a> <a id="26730" href="Data.Nat.Properties.html#26714" class="Bound">n</a> <a id="26732" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26734" class="Number">1</a>
<a id="26736" href="Data.Nat.Properties.html#26698" class="Function">m*n≡1⇒n≡1</a> <a id="26746" href="Data.Nat.Properties.html#26746" class="Bound">m</a> <a id="26748" href="Data.Nat.Properties.html#26748" class="Bound">n</a> <a id="26750" href="Data.Nat.Properties.html#26750" class="Bound">eq</a> <a id="26753" class="Symbol">=</a> <a id="26755" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="26765" href="Data.Nat.Properties.html#26748" class="Bound">n</a> <a id="26767" href="Data.Nat.Properties.html#26746" class="Bound">m</a> <a id="26769" class="Symbol">(</a><a id="26770" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="26776" class="Symbol">(</a><a id="26777" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="26784" href="Data.Nat.Properties.html#26748" class="Bound">n</a> <a id="26786" href="Data.Nat.Properties.html#26746" class="Bound">m</a><a id="26787" class="Symbol">)</a> <a id="26789" href="Data.Nat.Properties.html#26750" class="Bound">eq</a><a id="26791" class="Symbol">)</a>

<a id="[m*n]*[o*p]≡[m*o]*[n*p]"></a><a id="26794" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="26818" class="Symbol">:</a> <a id="26820" class="Symbol">∀</a> <a id="26822" href="Data.Nat.Properties.html#26822" class="Bound">m</a> <a id="26824" href="Data.Nat.Properties.html#26824" class="Bound">n</a> <a id="26826" href="Data.Nat.Properties.html#26826" class="Bound">o</a> <a id="26828" href="Data.Nat.Properties.html#26828" class="Bound">p</a> <a id="26830" class="Symbol">→</a> <a id="26832" class="Symbol">(</a><a id="26833" href="Data.Nat.Properties.html#26822" class="Bound">m</a> <a id="26835" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26837" href="Data.Nat.Properties.html#26824" class="Bound">n</a><a id="26838" class="Symbol">)</a> <a id="26840" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26842" class="Symbol">(</a><a id="26843" href="Data.Nat.Properties.html#26826" class="Bound">o</a> <a id="26845" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26847" href="Data.Nat.Properties.html#26828" class="Bound">p</a><a id="26848" class="Symbol">)</a> <a id="26850" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26852" class="Symbol">(</a><a id="26853" href="Data.Nat.Properties.html#26822" class="Bound">m</a> <a id="26855" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26857" href="Data.Nat.Properties.html#26826" class="Bound">o</a><a id="26858" class="Symbol">)</a> <a id="26860" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26862" class="Symbol">(</a><a id="26863" href="Data.Nat.Properties.html#26824" class="Bound">n</a> <a id="26865" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26867" href="Data.Nat.Properties.html#26828" class="Bound">p</a><a id="26868" class="Symbol">)</a>
<a id="26870" href="Data.Nat.Properties.html#26794" class="Function">[m*n]*[o*p]≡[m*o]*[n*p]</a> <a id="26894" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26896" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="26898" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26900" href="Data.Nat.Properties.html#26900" class="Bound">p</a> <a id="26902" class="Symbol">=</a> <a id="26904" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="26921" class="Symbol">(</a><a id="26922" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26924" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26926" href="Data.Nat.Properties.html#26896" class="Bound">n</a><a id="26927" class="Symbol">)</a> <a id="26929" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26931" class="Symbol">(</a><a id="26932" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26936" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="26937" class="Symbol">)</a> <a id="26939" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="26943" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="26951" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26953" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="26955" class="Symbol">(</a><a id="26956" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26958" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26960" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="26961" class="Symbol">)</a> <a id="26963" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="26967" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26969" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26971" class="Symbol">(</a><a id="26972" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="26974" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26976" class="Symbol">(</a><a id="26977" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="26979" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26981" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="26982" class="Symbol">))</a> <a id="26985" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="26989" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26994" class="Symbol">(</a><a id="26995" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="26997" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="26999" class="Symbol">)</a> <a id="27001" class="Symbol">(</a><a id="27002" href="Algebra.Properties.CommutativeSemigroup.html#1431" class="Function">x∙yz≈y∙xz</a> <a id="27012" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27014" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="27016" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27017" class="Symbol">)</a> <a id="27019" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="27023" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="27025" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27027" class="Symbol">(</a><a id="27028" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="27030" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27032" class="Symbol">(</a><a id="27033" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27035" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27037" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27038" class="Symbol">))</a> <a id="27041" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="27044" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="27052" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="27054" href="Data.Nat.Properties.html#26898" class="Bound">o</a> <a id="27056" class="Symbol">(</a><a id="27057" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27061" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27062" class="Symbol">)</a> <a id="27064" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="27068" class="Symbol">(</a><a id="27069" href="Data.Nat.Properties.html#26894" class="Bound">m</a> <a id="27071" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27073" href="Data.Nat.Properties.html#26898" class="Bound">o</a><a id="27074" class="Symbol">)</a> <a id="27076" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27078" class="Symbol">(</a><a id="27079" href="Data.Nat.Properties.html#26896" class="Bound">n</a> <a id="27081" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27083" href="Data.Nat.Properties.html#26900" class="Bound">p</a><a id="27084" class="Symbol">)</a> <a id="27086" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27090" class="Keyword">where</a> <a id="27096" class="Keyword">open</a> <a id="27101" href="Algebra.Properties.CommutativeSemigroup.html" class="Module">CommSemigroupProperties</a> <a id="27125" href="Data.Nat.Properties.html#24896" class="Function">*-commutativeSemigroup</a>

<a id="m≢0∧n&gt;1⇒m*n&gt;1"></a><a id="27149" href="Data.Nat.Properties.html#27149" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27163" class="Symbol">:</a> <a id="27165" class="Symbol">∀</a> <a id="27167" href="Data.Nat.Properties.html#27167" class="Bound">m</a> <a id="27169" href="Data.Nat.Properties.html#27169" class="Bound">n</a> <a id="27171" class="Symbol">.{{</a><a id="27174" href="Data.Nat.Properties.html#27174" class="Bound">_</a> <a id="27176" class="Symbol">:</a> <a id="27178" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27186" href="Data.Nat.Properties.html#27167" class="Bound">m</a><a id="27187" class="Symbol">}}</a> <a id="27190" class="Symbol">.{{</a><a id="27193" href="Data.Nat.Properties.html#27193" class="Bound">_</a> <a id="27195" class="Symbol">:</a> <a id="27197" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27208" href="Data.Nat.Properties.html#27169" class="Bound">n</a><a id="27209" class="Symbol">}}</a> <a id="27212" class="Symbol">→</a> <a id="27214" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27225" class="Symbol">(</a><a id="27226" href="Data.Nat.Properties.html#27167" class="Bound">m</a> <a id="27228" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27230" href="Data.Nat.Properties.html#27169" class="Bound">n</a><a id="27231" class="Symbol">)</a>
<a id="27233" href="Data.Nat.Properties.html#27149" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27247" class="Symbol">(</a><a id="27248" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27252" href="Data.Nat.Properties.html#27252" class="Bound">m</a><a id="27253" class="Symbol">)</a> <a id="27255" class="Symbol">(</a><a id="27256" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="27259" href="Data.Nat.Properties.html#27259" class="Bound">n</a><a id="27260" class="Symbol">)</a> <a id="27262" class="Symbol">=</a> <a id="27264" class="Symbol">_</a>

<a id="n≢0∧m&gt;1⇒m*n&gt;1"></a><a id="27267" href="Data.Nat.Properties.html#27267" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="27281" class="Symbol">:</a> <a id="27283" class="Symbol">∀</a> <a id="27285" href="Data.Nat.Properties.html#27285" class="Bound">m</a> <a id="27287" href="Data.Nat.Properties.html#27287" class="Bound">n</a> <a id="27289" class="Symbol">.{{</a><a id="27292" href="Data.Nat.Properties.html#27292" class="Bound">_</a> <a id="27294" class="Symbol">:</a> <a id="27296" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27304" href="Data.Nat.Properties.html#27287" class="Bound">n</a><a id="27305" class="Symbol">}}</a> <a id="27308" class="Symbol">.{{</a><a id="27311" href="Data.Nat.Properties.html#27311" class="Bound">_</a> <a id="27313" class="Symbol">:</a> <a id="27315" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27326" href="Data.Nat.Properties.html#27285" class="Bound">m</a><a id="27327" class="Symbol">}}</a> <a id="27330" class="Symbol">→</a> <a id="27332" href="Data.Nat.Base.html#3801" class="Record">NonTrivial</a> <a id="27343" class="Symbol">(</a><a id="27344" href="Data.Nat.Properties.html#27285" class="Bound">m</a> <a id="27346" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27348" href="Data.Nat.Properties.html#27287" class="Bound">n</a><a id="27349" class="Symbol">)</a>
<a id="27351" href="Data.Nat.Properties.html#27267" class="Function">n≢0∧m&gt;1⇒m*n&gt;1</a> <a id="27365" href="Data.Nat.Properties.html#27365" class="Bound">m</a> <a id="27367" href="Data.Nat.Properties.html#27367" class="Bound">n</a> <a id="27369" class="Keyword">rewrite</a> <a id="27377" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="27384" href="Data.Nat.Properties.html#27365" class="Bound">m</a> <a id="27386" href="Data.Nat.Properties.html#27367" class="Bound">n</a> <a id="27388" class="Symbol">=</a> <a id="27390" href="Data.Nat.Properties.html#27149" class="Function">m≢0∧n&gt;1⇒m*n&gt;1</a> <a id="27404" href="Data.Nat.Properties.html#27367" class="Bound">n</a> <a id="27406" href="Data.Nat.Properties.html#27365" class="Bound">m</a>

<a id="27409" class="Comment">------------------------------------------------------------------------</a>
<a id="27482" class="Comment">-- Other properties of _*_ and _≤_/_&lt;_</a>

<a id="*-cancelʳ-≤"></a><a id="27522" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27534" class="Symbol">:</a> <a id="27536" class="Symbol">∀</a> <a id="27538" href="Data.Nat.Properties.html#27538" class="Bound">m</a> <a id="27540" href="Data.Nat.Properties.html#27540" class="Bound">n</a> <a id="27542" href="Data.Nat.Properties.html#27542" class="Bound">o</a> <a id="27544" class="Symbol">.{{</a><a id="27547" href="Data.Nat.Properties.html#27547" class="Bound">_</a> <a id="27549" class="Symbol">:</a> <a id="27551" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27559" href="Data.Nat.Properties.html#27542" class="Bound">o</a><a id="27560" class="Symbol">}}</a> <a id="27563" class="Symbol">→</a> <a id="27565" href="Data.Nat.Properties.html#27538" class="Bound">m</a> <a id="27567" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27569" href="Data.Nat.Properties.html#27542" class="Bound">o</a> <a id="27571" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27573" href="Data.Nat.Properties.html#27540" class="Bound">n</a> <a id="27575" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27577" href="Data.Nat.Properties.html#27542" class="Bound">o</a> <a id="27579" class="Symbol">→</a> <a id="27581" href="Data.Nat.Properties.html#27538" class="Bound">m</a> <a id="27583" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27585" href="Data.Nat.Properties.html#27540" class="Bound">n</a>
<a id="27587" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27599" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="27607" class="Symbol">_</a>       <a id="27615" class="Symbol">_</a>         <a id="27625" class="Symbol">_</a>  <a id="27628" class="Symbol">=</a> <a id="27630" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="27634" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27646" class="Symbol">(</a><a id="27647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27651" href="Data.Nat.Properties.html#27651" class="Bound">m</a><a id="27652" class="Symbol">)</a> <a id="27654" class="Symbol">(</a><a id="27655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27659" href="Data.Nat.Properties.html#27659" class="Bound">n</a><a id="27660" class="Symbol">)</a> <a id="27662" href="Data.Nat.Properties.html#27662" class="Bound">o</a><a id="27663" class="Symbol">@(</a><a id="27665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27669" class="Symbol">_)</a> <a id="27672" href="Data.Nat.Properties.html#27672" class="Bound">le</a> <a id="27675" class="Symbol">=</a>
  <a id="27679" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="27683" class="Symbol">(</a><a id="27684" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27696" href="Data.Nat.Properties.html#27651" class="Bound">m</a> <a id="27698" href="Data.Nat.Properties.html#27659" class="Bound">n</a> <a id="27700" href="Data.Nat.Properties.html#27662" class="Bound">o</a> <a id="27702" class="Symbol">(</a><a id="27703" href="Data.Nat.Properties.html#18642" class="Function">+-cancelˡ-≤</a> <a id="27715" class="Symbol">_</a> <a id="27717" class="Symbol">_</a> <a id="27719" class="Symbol">_</a> <a id="27721" href="Data.Nat.Properties.html#27672" class="Bound">le</a><a id="27723" class="Symbol">))</a>

<a id="*-cancelˡ-≤"></a><a id="27727" href="Data.Nat.Properties.html#27727" class="Function">*-cancelˡ-≤</a> <a id="27739" class="Symbol">:</a> <a id="27741" class="Symbol">∀</a> <a id="27743" href="Data.Nat.Properties.html#27743" class="Bound">o</a> <a id="27745" class="Symbol">.{{</a><a id="27748" href="Data.Nat.Properties.html#27748" class="Bound">_</a> <a id="27750" class="Symbol">:</a> <a id="27752" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="27760" href="Data.Nat.Properties.html#27743" class="Bound">o</a><a id="27761" class="Symbol">}}</a> <a id="27764" class="Symbol">→</a> <a id="27766" href="Data.Nat.Properties.html#27743" class="Bound">o</a> <a id="27768" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27770" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="27772" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27774" href="Data.Nat.Properties.html#27743" class="Bound">o</a> <a id="27776" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27778" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="27780" class="Symbol">→</a> <a id="27782" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="27784" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27786" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="27788" href="Data.Nat.Properties.html#27727" class="Function">*-cancelˡ-≤</a> <a id="27800" class="Symbol">{</a><a id="27801" href="Data.Nat.Properties.html#27801" class="Bound">m</a><a id="27802" class="Symbol">}</a> <a id="27804" class="Symbol">{</a><a id="27805" href="Data.Nat.Properties.html#27805" class="Bound">n</a><a id="27806" class="Symbol">}</a> <a id="27808" href="Data.Nat.Properties.html#27808" class="Bound">o</a> <a id="27810" class="Keyword">rewrite</a> <a id="27818" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="27825" href="Data.Nat.Properties.html#27808" class="Bound">o</a> <a id="27827" href="Data.Nat.Properties.html#27801" class="Bound">m</a> <a id="27829" class="Symbol">|</a> <a id="27831" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="27838" href="Data.Nat.Properties.html#27808" class="Bound">o</a> <a id="27840" href="Data.Nat.Properties.html#27805" class="Bound">n</a> <a id="27842" class="Symbol">=</a> <a id="27844" href="Data.Nat.Properties.html#27522" class="Function">*-cancelʳ-≤</a> <a id="27856" href="Data.Nat.Properties.html#27801" class="Bound">m</a> <a id="27858" href="Data.Nat.Properties.html#27805" class="Bound">n</a> <a id="27860" href="Data.Nat.Properties.html#27808" class="Bound">o</a>

<a id="*-mono-≤"></a><a id="27863" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27872" class="Symbol">:</a> <a id="27874" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="27885" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="27889" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="27893" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="27897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="27901" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27910" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="27920" href="Data.Nat.Properties.html#27920" class="Bound">u≤v</a> <a id="27924" class="Symbol">=</a> <a id="27926" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="27930" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27939" class="Symbol">(</a><a id="27940" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="27944" href="Data.Nat.Properties.html#27944" class="Bound">m≤n</a><a id="27947" class="Symbol">)</a> <a id="27949" href="Data.Nat.Properties.html#27949" class="Bound">u≤v</a> <a id="27953" class="Symbol">=</a> <a id="27955" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="27964" href="Data.Nat.Properties.html#27949" class="Bound">u≤v</a> <a id="27968" class="Symbol">(</a><a id="27969" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="27978" href="Data.Nat.Properties.html#27944" class="Bound">m≤n</a> <a id="27982" href="Data.Nat.Properties.html#27949" class="Bound">u≤v</a><a id="27985" class="Symbol">)</a>

<a id="*-monoˡ-≤"></a><a id="27988" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="27998" class="Symbol">:</a> <a id="28000" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="28015" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28019" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28023" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28027" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="28037" class="Symbol">=</a> <a id="28039" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="28051" class="Symbol">_</a> <a id="28053" class="Symbol">_</a> <a id="28055" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28059" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="28066" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a>

<a id="*-monoʳ-≤"></a><a id="28076" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="28086" class="Symbol">:</a> <a id="28088" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="28102" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28106" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28110" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28114" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="28124" class="Symbol">=</a> <a id="28126" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="28138" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28142" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28146" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="28150" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="28157" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a>

<a id="*-mono-&lt;"></a><a id="28167" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28176" class="Symbol">:</a> <a id="28178" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="28189" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28193" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28197" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28201" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="28205" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28214" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="28232" href="Data.Nat.Properties.html#28232" class="Bound">u&lt;v</a><a id="28235" class="Symbol">@(</a><a id="28237" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28241" class="Symbol">_)</a> <a id="28244" class="Symbol">=</a> <a id="28246" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="28252" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28261" class="Symbol">(</a><a id="28262" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="28266" href="Data.Nat.Properties.html#28266" class="Bound">m&lt;n</a><a id="28269" class="Symbol">@(</a><a id="28271" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28275" class="Symbol">_))</a> <a id="28279" href="Data.Nat.Properties.html#28279" class="Bound">u&lt;v</a><a id="28282" class="Symbol">@(</a><a id="28284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28288" class="Symbol">_)</a> <a id="28291" class="Symbol">=</a> <a id="28293" href="Data.Nat.Properties.html#20579" class="Function">+-mono-&lt;</a> <a id="28302" href="Data.Nat.Properties.html#28279" class="Bound">u&lt;v</a> <a id="28306" class="Symbol">(</a><a id="28307" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="28316" href="Data.Nat.Properties.html#28266" class="Bound">m&lt;n</a> <a id="28320" href="Data.Nat.Properties.html#28279" class="Bound">u&lt;v</a><a id="28323" class="Symbol">)</a>

<a id="*-monoˡ-&lt;"></a><a id="28326" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28336" class="Symbol">:</a> <a id="28338" class="Symbol">∀</a> <a id="28340" href="Data.Nat.Properties.html#28340" class="Bound">n</a> <a id="28342" class="Symbol">.{{</a><a id="28345" href="Data.Nat.Properties.html#28345" class="Bound">_</a> <a id="28347" class="Symbol">:</a> <a id="28349" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28357" href="Data.Nat.Properties.html#28340" class="Bound">n</a><a id="28358" class="Symbol">}}</a> <a id="28361" class="Symbol">→</a> <a id="28363" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="28374" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28378" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28382" class="Symbol">(</a><a id="28383" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*</a> <a id="28386" href="Data.Nat.Properties.html#28340" class="Bound">n</a><a id="28387" class="Symbol">)</a>
<a id="28389" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28399" href="Data.Nat.Properties.html#28399" class="Bound">n</a><a id="28400" class="Symbol">@(</a><a id="28402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28406" class="Symbol">_)</a> <a id="28409" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="28427" class="Symbol">=</a> <a id="28429" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="28435" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28445" href="Data.Nat.Properties.html#28445" class="Bound">n</a><a id="28446" class="Symbol">@(</a><a id="28448" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28452" class="Symbol">_)</a> <a id="28455" class="Symbol">(</a><a id="28456" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="28460" href="Data.Nat.Properties.html#28460" class="Bound">m&lt;o</a><a id="28463" class="Symbol">@(</a><a id="28465" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28469" class="Symbol">_))</a> <a id="28473" class="Symbol">=</a> <a id="28475" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="28486" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="28493" class="Symbol">(</a><a id="28494" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="28504" href="Data.Nat.Properties.html#28445" class="Bound">n</a> <a id="28506" href="Data.Nat.Properties.html#28460" class="Bound">m&lt;o</a><a id="28509" class="Symbol">)</a>

<a id="*-monoʳ-&lt;"></a><a id="28512" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28522" class="Symbol">:</a> <a id="28524" class="Symbol">∀</a> <a id="28526" href="Data.Nat.Properties.html#28526" class="Bound">n</a> <a id="28528" class="Symbol">.{{</a><a id="28531" href="Data.Nat.Properties.html#28531" class="Bound">_</a> <a id="28533" class="Symbol">:</a> <a id="28535" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28543" href="Data.Nat.Properties.html#28526" class="Bound">n</a><a id="28544" class="Symbol">}}</a> <a id="28547" class="Symbol">→</a> <a id="28549" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="28560" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28564" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="28568" class="Symbol">(</a><a id="28569" href="Data.Nat.Properties.html#28526" class="Bound">n</a> <a id="28571" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="28573" class="Symbol">)</a>
<a id="28575" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28585" class="Symbol">(</a><a id="28586" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28590" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="28594" class="Symbol">)</a>      <a id="28601" href="Data.Nat.Properties.html#28601" class="Bound">m&lt;o</a><a id="28604" class="Symbol">@(</a><a id="28606" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28610" class="Symbol">_)</a> <a id="28613" class="Symbol">=</a> <a id="28615" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="28624" href="Data.Nat.Properties.html#28601" class="Bound">m&lt;o</a> <a id="28628" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="28632" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28642" class="Symbol">(</a><a id="28643" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28647" href="Data.Nat.Properties.html#28647" class="Bound">n</a><a id="28648" class="Symbol">@(</a><a id="28650" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28654" class="Symbol">_))</a> <a id="28658" href="Data.Nat.Properties.html#28658" class="Bound">m&lt;o</a><a id="28661" class="Symbol">@(</a><a id="28663" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="28667" class="Symbol">_)</a> <a id="28670" class="Symbol">=</a> <a id="28672" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="28681" href="Data.Nat.Properties.html#28658" class="Bound">m&lt;o</a> <a id="28685" class="Symbol">(</a><a id="28686" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="28690" class="Symbol">(</a><a id="28691" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="28701" href="Data.Nat.Properties.html#28647" class="Bound">n</a> <a id="28703" href="Data.Nat.Properties.html#28658" class="Bound">m&lt;o</a><a id="28706" class="Symbol">))</a>

<a id="m≤m*n"></a><a id="28710" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="28716" class="Symbol">:</a> <a id="28718" class="Symbol">∀</a> <a id="28720" href="Data.Nat.Properties.html#28720" class="Bound">m</a> <a id="28722" href="Data.Nat.Properties.html#28722" class="Bound">n</a> <a id="28724" class="Symbol">.{{</a><a id="28727" href="Data.Nat.Properties.html#28727" class="Bound">_</a> <a id="28729" class="Symbol">:</a> <a id="28731" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28739" href="Data.Nat.Properties.html#28722" class="Bound">n</a><a id="28740" class="Symbol">}}</a> <a id="28743" class="Symbol">→</a> <a id="28745" href="Data.Nat.Properties.html#28720" class="Bound">m</a> <a id="28747" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="28749" href="Data.Nat.Properties.html#28720" class="Bound">m</a> <a id="28751" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28753" href="Data.Nat.Properties.html#28722" class="Bound">n</a>
<a id="28755" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="28761" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28763" href="Data.Nat.Properties.html#28763" class="Bound">n</a><a id="28764" class="Symbol">@(</a><a id="28766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28770" class="Symbol">_)</a> <a id="28773" class="Symbol">=</a> <a id="28775" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28783" href="Data.Nat.Properties.html#28761" class="Bound">m</a>     <a id="28789" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28792" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="28796" class="Symbol">(</a><a id="28797" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="28809" href="Data.Nat.Properties.html#28761" class="Bound">m</a><a id="28810" class="Symbol">)</a> <a id="28812" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28816" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28818" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28820" class="Number">1</a> <a id="28822" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="28825" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="28835" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28837" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a> <a id="28843" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="28847" href="Data.Nat.Properties.html#28761" class="Bound">m</a> <a id="28849" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28851" href="Data.Nat.Properties.html#28763" class="Bound">n</a> <a id="28853" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n*m"></a><a id="28856" href="Data.Nat.Properties.html#28856" class="Function">m≤n*m</a> <a id="28862" class="Symbol">:</a> <a id="28864" class="Symbol">∀</a> <a id="28866" href="Data.Nat.Properties.html#28866" class="Bound">m</a> <a id="28868" href="Data.Nat.Properties.html#28868" class="Bound">n</a> <a id="28870" class="Symbol">.{{</a><a id="28873" href="Data.Nat.Properties.html#28873" class="Bound">_</a> <a id="28875" class="Symbol">:</a> <a id="28877" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="28885" href="Data.Nat.Properties.html#28868" class="Bound">n</a><a id="28886" class="Symbol">}}</a> <a id="28889" class="Symbol">→</a> <a id="28891" href="Data.Nat.Properties.html#28866" class="Bound">m</a> <a id="28893" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="28895" href="Data.Nat.Properties.html#28868" class="Bound">n</a> <a id="28897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28899" href="Data.Nat.Properties.html#28866" class="Bound">m</a>
<a id="28901" href="Data.Nat.Properties.html#28856" class="Function">m≤n*m</a> <a id="28907" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28909" href="Data.Nat.Properties.html#28909" class="Bound">n</a><a id="28910" class="Symbol">@(</a><a id="28912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="28916" class="Symbol">_)</a> <a id="28919" class="Symbol">=</a> <a id="28921" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="28929" href="Data.Nat.Properties.html#28907" class="Bound">m</a>     <a id="28935" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="28938" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="28944" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28946" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28948" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="28952" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28954" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28956" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28958" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="28961" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="28968" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28970" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28972" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="28976" href="Data.Nat.Properties.html#28909" class="Bound">n</a> <a id="28978" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="28980" href="Data.Nat.Properties.html#28907" class="Bound">m</a> <a id="28982" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n⇒m≤o*n"></a><a id="28985" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="28995" class="Symbol">:</a> <a id="28997" class="Symbol">∀</a> <a id="28999" href="Data.Nat.Properties.html#28999" class="Bound">o</a> <a id="29001" class="Symbol">.{{</a><a id="29004" href="Data.Nat.Properties.html#29004" class="Bound">_</a> <a id="29006" class="Symbol">:</a> <a id="29008" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29016" href="Data.Nat.Properties.html#28999" class="Bound">o</a><a id="29017" class="Symbol">}}</a> <a id="29020" class="Symbol">→</a> <a id="29022" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29024" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29026" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29028" class="Symbol">→</a> <a id="29030" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29032" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29034" href="Data.Nat.Properties.html#28999" class="Bound">o</a> <a id="29036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="29040" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a> <a id="29050" href="Data.Nat.Properties.html#29050" class="Bound">o</a> <a id="29052" href="Data.Nat.Properties.html#29052" class="Bound">m≤n</a> <a id="29056" class="Symbol">=</a> <a id="29058" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="29066" href="Data.Nat.Properties.html#29052" class="Bound">m≤n</a> <a id="29070" class="Symbol">(</a><a id="29071" href="Data.Nat.Properties.html#28856" class="Function">m≤n*m</a> <a id="29077" class="Symbol">_</a> <a id="29079" href="Data.Nat.Properties.html#29050" class="Bound">o</a><a id="29080" class="Symbol">)</a>

<a id="m≤n⇒m≤n*o"></a><a id="29083" href="Data.Nat.Properties.html#29083" class="Function">m≤n⇒m≤n*o</a> <a id="29093" class="Symbol">:</a> <a id="29095" class="Symbol">∀</a> <a id="29097" href="Data.Nat.Properties.html#29097" class="Bound">o</a> <a id="29099" class="Symbol">.{{</a><a id="29102" href="Data.Nat.Properties.html#29102" class="Bound">_</a> <a id="29104" class="Symbol">:</a> <a id="29106" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29114" href="Data.Nat.Properties.html#29097" class="Bound">o</a><a id="29115" class="Symbol">}}</a> <a id="29118" class="Symbol">→</a> <a id="29120" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29122" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29124" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29126" class="Symbol">→</a> <a id="29128" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29130" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="29132" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29134" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29136" href="Data.Nat.Properties.html#29097" class="Bound">o</a>
<a id="29138" href="Data.Nat.Properties.html#29083" class="Function">m≤n⇒m≤n*o</a> <a id="29148" href="Data.Nat.Properties.html#29148" class="Bound">o</a> <a id="29150" href="Data.Nat.Properties.html#29150" class="Bound">m≤n</a> <a id="29154" class="Symbol">=</a> <a id="29156" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="29164" href="Data.Nat.Properties.html#29150" class="Bound">m≤n</a> <a id="29168" class="Symbol">(</a><a id="29169" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="29175" class="Symbol">_</a> <a id="29177" href="Data.Nat.Properties.html#29148" class="Bound">o</a><a id="29178" class="Symbol">)</a>

<a id="m&lt;m*n"></a><a id="29181" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="29187" class="Symbol">:</a> <a id="29189" class="Symbol">∀</a> <a id="29191" href="Data.Nat.Properties.html#29191" class="Bound">m</a> <a id="29193" href="Data.Nat.Properties.html#29193" class="Bound">n</a> <a id="29195" class="Symbol">.{{</a><a id="29198" href="Data.Nat.Properties.html#29198" class="Bound">_</a> <a id="29200" class="Symbol">:</a> <a id="29202" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29210" href="Data.Nat.Properties.html#29191" class="Bound">m</a><a id="29211" class="Symbol">}}</a> <a id="29214" class="Symbol">→</a> <a id="29216" class="Number">1</a> <a id="29218" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29220" href="Data.Nat.Properties.html#29193" class="Bound">n</a> <a id="29222" class="Symbol">→</a> <a id="29224" href="Data.Nat.Properties.html#29191" class="Bound">m</a> <a id="29226" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29228" href="Data.Nat.Properties.html#29191" class="Bound">m</a> <a id="29230" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29232" href="Data.Nat.Properties.html#29193" class="Bound">n</a>
<a id="29234" href="Data.Nat.Properties.html#29181" class="Function">m&lt;m*n</a> <a id="29240" href="Data.Nat.Properties.html#29240" class="Bound">m</a><a id="29241" class="Symbol">@(</a><a id="29243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29247" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a><a id="29250" class="Symbol">)</a> <a id="29252" href="Data.Nat.Properties.html#29252" class="Bound">n</a><a id="29253" class="Symbol">@(</a><a id="29255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29259" class="Symbol">(</a><a id="29260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29264" href="Data.Nat.Properties.html#29264" class="Bound">n-2</a><a id="29267" class="Symbol">))</a> <a id="29270" class="Symbol">(</a><a id="29271" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29275" class="Symbol">(</a><a id="29276" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29280" class="Symbol">_))</a> <a id="29284" class="Symbol">=</a> <a id="29286" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
  <a id="29301" href="Data.Nat.Properties.html#29240" class="Bound">m</a>           <a id="29313" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="29316" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29320" class="Symbol">(</a><a id="29321" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29325" class="Symbol">(</a><a id="29326" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="29332" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a> <a id="29336" href="Data.Nat.Properties.html#29264" class="Bound">n-2</a><a id="29339" class="Symbol">))</a> <a id="29342" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
  <a id="29346" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29348" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29350" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a>     <a id="29358" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="29361" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="29371" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29373" class="Symbol">(</a><a id="29374" href="Data.Nat.Properties.html#28710" class="Function">m≤m*n</a> <a id="29380" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a> <a id="29384" href="Data.Nat.Properties.html#29252" class="Bound">n</a><a id="29385" class="Symbol">)</a> <a id="29387" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="29391" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="29395" href="Data.Nat.Properties.html#29247" class="Bound">m-1</a> <a id="29399" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29401" href="Data.Nat.Properties.html#29252" class="Bound">n</a> <a id="29403" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="29409" href="Data.Nat.Properties.html#29240" class="Bound">m</a> <a id="29411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29413" href="Data.Nat.Properties.html#29252" class="Bound">n</a>       <a id="29421" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m&lt;n⇒m&lt;n*o"></a><a id="29424" href="Data.Nat.Properties.html#29424" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="29434" class="Symbol">:</a> <a id="29436" class="Symbol">∀</a> <a id="29438" href="Data.Nat.Properties.html#29438" class="Bound">o</a> <a id="29440" class="Symbol">.{{</a><a id="29443" href="Data.Nat.Properties.html#29443" class="Bound">_</a> <a id="29445" class="Symbol">:</a> <a id="29447" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29455" href="Data.Nat.Properties.html#29438" class="Bound">o</a><a id="29456" class="Symbol">}}</a> <a id="29459" class="Symbol">→</a> <a id="29461" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29463" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29465" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29467" class="Symbol">→</a> <a id="29469" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="29471" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29473" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="29475" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29477" href="Data.Nat.Properties.html#29438" class="Bound">o</a>
<a id="29479" href="Data.Nat.Properties.html#29424" class="Function">m&lt;n⇒m&lt;n*o</a> <a id="29489" class="Symbol">=</a> <a id="29491" href="Data.Nat.Properties.html#29083" class="Function">m≤n⇒m≤n*o</a>

<a id="m&lt;n⇒m&lt;o*n"></a><a id="29502" href="Data.Nat.Properties.html#29502" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="29512" class="Symbol">:</a> <a id="29514" class="Symbol">∀</a> <a id="29516" class="Symbol">{</a><a id="29517" href="Data.Nat.Properties.html#29517" class="Bound">m</a> <a id="29519" href="Data.Nat.Properties.html#29519" class="Bound">n</a><a id="29520" class="Symbol">}</a> <a id="29522" href="Data.Nat.Properties.html#29522" class="Bound">o</a> <a id="29524" class="Symbol">.{{</a><a id="29527" href="Data.Nat.Properties.html#29527" class="Bound">_</a> <a id="29529" class="Symbol">:</a> <a id="29531" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="29539" href="Data.Nat.Properties.html#29522" class="Bound">o</a><a id="29540" class="Symbol">}}</a> <a id="29543" class="Symbol">→</a> <a id="29545" href="Data.Nat.Properties.html#29517" class="Bound">m</a> <a id="29547" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29549" href="Data.Nat.Properties.html#29519" class="Bound">n</a> <a id="29551" class="Symbol">→</a> <a id="29553" href="Data.Nat.Properties.html#29517" class="Bound">m</a> <a id="29555" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="29557" href="Data.Nat.Properties.html#29522" class="Bound">o</a> <a id="29559" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="29561" href="Data.Nat.Properties.html#29519" class="Bound">n</a>
<a id="29563" href="Data.Nat.Properties.html#29502" class="Function">m&lt;n⇒m&lt;o*n</a> <a id="29573" class="Symbol">=</a> <a id="29575" href="Data.Nat.Properties.html#28985" class="Function">m≤n⇒m≤o*n</a>

<a id="*-cancelʳ-&lt;"></a><a id="29586" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29598" class="Symbol">:</a> <a id="29600" href="Algebra.Definitions.html#4435" class="Function">RightCancellative</a> <a id="29618" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="29622" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29626" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29638" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29646" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29654" class="Symbol">(</a><a id="29655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29659" href="Data.Nat.Properties.html#29659" class="Bound">o</a><a id="29660" class="Symbol">)</a> <a id="29662" class="Symbol">_</a>     <a id="29668" class="Symbol">=</a> <a id="29670" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="29676" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29688" class="Symbol">(</a><a id="29689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29693" href="Data.Nat.Properties.html#29693" class="Bound">m</a><a id="29694" class="Symbol">)</a> <a id="29696" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="29704" class="Symbol">(</a><a id="29705" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="29709" href="Data.Nat.Properties.html#29709" class="Bound">o</a><a id="29710" class="Symbol">)</a> <a id="29712" class="Symbol">_</a>     <a id="29718" class="Symbol">=</a> <a id="29720" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="29726" href="Data.Nat.Properties.html#29586" class="CatchallClause Function">*-cancelʳ-&lt;</a><a id="29737" class="CatchallClause"> </a><a id="29738" href="Data.Nat.Properties.html#29738" class="CatchallClause Bound">m</a><a id="29739" class="CatchallClause">       </a><a id="29746" class="CatchallClause Symbol">(</a><a id="29747" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="29750" class="CatchallClause"> </a><a id="29751" href="Data.Nat.Properties.html#29751" class="CatchallClause Bound">n</a><a id="29752" class="CatchallClause Symbol">)</a><a id="29753" class="CatchallClause"> </a><a id="29754" class="CatchallClause Symbol">(</a><a id="29755" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="29758" class="CatchallClause"> </a><a id="29759" href="Data.Nat.Properties.html#29759" class="CatchallClause Bound">o</a><a id="29760" class="CatchallClause Symbol">)</a><a id="29761" class="CatchallClause"> </a><a id="29762" href="Data.Nat.Properties.html#29762" class="CatchallClause Bound">nm&lt;om</a> <a id="29768" class="Symbol">=</a>
  <a id="29772" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="29776" class="Symbol">(</a><a id="29777" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29789" href="Data.Nat.Properties.html#29738" class="Bound">m</a> <a id="29791" href="Data.Nat.Properties.html#29751" class="Bound">n</a> <a id="29793" href="Data.Nat.Properties.html#29759" class="Bound">o</a> <a id="29795" class="Symbol">(</a><a id="29796" href="Data.Nat.Properties.html#18976" class="Function">+-cancelˡ-&lt;</a> <a id="29808" href="Data.Nat.Properties.html#29738" class="Bound">m</a> <a id="29810" class="Symbol">_</a> <a id="29812" class="Symbol">_</a> <a id="29814" href="Data.Nat.Properties.html#29762" class="Bound">nm&lt;om</a><a id="29819" class="Symbol">))</a>

<a id="*-cancelˡ-&lt;"></a><a id="29823" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="29835" class="Symbol">:</a> <a id="29837" href="Algebra.Definitions.html#4342" class="Function">LeftCancellative</a> <a id="29854" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="29858" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29862" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="29874" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29876" href="Data.Nat.Properties.html#29876" class="Bound">y</a> <a id="29878" href="Data.Nat.Properties.html#29878" class="Bound">z</a> <a id="29880" class="Keyword">rewrite</a> <a id="29888" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="29895" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29897" href="Data.Nat.Properties.html#29876" class="Bound">y</a> <a id="29899" class="Symbol">|</a> <a id="29901" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="29908" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29910" href="Data.Nat.Properties.html#29878" class="Bound">z</a> <a id="29912" class="Symbol">=</a> <a id="29914" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a> <a id="29926" href="Data.Nat.Properties.html#29874" class="Bound">x</a> <a id="29928" href="Data.Nat.Properties.html#29876" class="Bound">y</a> <a id="29930" href="Data.Nat.Properties.html#29878" class="Bound">z</a>

<a id="*-cancel-&lt;"></a><a id="29933" href="Data.Nat.Properties.html#29933" class="Function">*-cancel-&lt;</a> <a id="29944" class="Symbol">:</a> <a id="29946" href="Algebra.Definitions.html#4530" class="Function">Cancellative</a> <a id="29959" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="29963" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a>
<a id="29967" href="Data.Nat.Properties.html#29933" class="Function">*-cancel-&lt;</a> <a id="29978" class="Symbol">=</a> <a id="29980" href="Data.Nat.Properties.html#29823" class="Function">*-cancelˡ-&lt;</a> <a id="29992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29994" href="Data.Nat.Properties.html#29586" class="Function">*-cancelʳ-&lt;</a>

<a id="30007" class="Comment">------------------------------------------------------------------------</a>
<a id="30080" class="Comment">-- Properties of _^_</a>
<a id="30101" class="Comment">------------------------------------------------------------------------</a>

<a id="^-identityʳ"></a><a id="30175" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30187" class="Symbol">:</a> <a id="30189" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="30203" class="Number">1</a> <a id="30205" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>
<a id="30209" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30221" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30229" class="Symbol">=</a> <a id="30231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30236" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30248" class="Symbol">(</a><a id="30249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30253" href="Data.Nat.Properties.html#30253" class="Bound">n</a><a id="30254" class="Symbol">)</a> <a id="30256" class="Symbol">=</a> <a id="30258" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30263" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30267" class="Symbol">(</a><a id="30268" href="Data.Nat.Properties.html#30175" class="Function">^-identityʳ</a> <a id="30280" href="Data.Nat.Properties.html#30253" class="Bound">n</a><a id="30281" class="Symbol">)</a>

<a id="^-zeroˡ"></a><a id="30284" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30292" class="Symbol">:</a> <a id="30294" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="30303" class="Number">1</a> <a id="30305" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>
<a id="30309" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30317" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30325" class="Symbol">=</a> <a id="30327" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30332" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30340" class="Symbol">(</a><a id="30341" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30345" href="Data.Nat.Properties.html#30345" class="Bound">n</a><a id="30346" class="Symbol">)</a> <a id="30348" class="Symbol">=</a> <a id="30350" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="30367" class="Number">1</a> <a id="30369" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30375" href="Data.Nat.Properties.html#30345" class="Bound">n</a>   <a id="30379" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="30385" class="Number">1</a> <a id="30387" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30389" class="Symbol">(</a><a id="30390" class="Number">1</a> <a id="30392" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30394" href="Data.Nat.Properties.html#30345" class="Bound">n</a><a id="30395" class="Symbol">)</a> <a id="30397" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30400" href="Data.Nat.Properties.html#22050" class="Function">*-identityˡ</a> <a id="30412" class="Symbol">(</a><a id="30413" class="Number">1</a> <a id="30415" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30417" href="Data.Nat.Properties.html#30345" class="Bound">n</a><a id="30418" class="Symbol">)</a> <a id="30420" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30424" class="Number">1</a> <a id="30426" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30428" href="Data.Nat.Properties.html#30345" class="Bound">n</a>       <a id="30436" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30439" href="Data.Nat.Properties.html#30284" class="Function">^-zeroˡ</a> <a id="30447" href="Data.Nat.Properties.html#30345" class="Bound">n</a> <a id="30449" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30453" class="Number">1</a>           <a id="30465" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-distribˡ-+-*"></a><a id="30468" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30483" class="Symbol">:</a> <a id="30485" class="Symbol">∀</a> <a id="30487" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30489" href="Data.Nat.Properties.html#30489" class="Bound">n</a> <a id="30491" href="Data.Nat.Properties.html#30491" class="Bound">o</a> <a id="30493" class="Symbol">→</a> <a id="30495" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30497" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30499" class="Symbol">(</a><a id="30500" href="Data.Nat.Properties.html#30489" class="Bound">n</a> <a id="30502" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30504" href="Data.Nat.Properties.html#30491" class="Bound">o</a><a id="30505" class="Symbol">)</a> <a id="30507" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30509" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30511" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30513" href="Data.Nat.Properties.html#30489" class="Bound">n</a> <a id="30515" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30517" href="Data.Nat.Properties.html#30487" class="Bound">m</a> <a id="30519" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30521" href="Data.Nat.Properties.html#30491" class="Bound">o</a>
<a id="30523" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30538" href="Data.Nat.Properties.html#30538" class="Bound">m</a> <a id="30540" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="30548" href="Data.Nat.Properties.html#30548" class="Bound">o</a> <a id="30550" class="Symbol">=</a> <a id="30552" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="30556" class="Symbol">(</a><a id="30557" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="30569" class="Symbol">(</a><a id="30570" href="Data.Nat.Properties.html#30538" class="Bound">m</a> <a id="30572" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30574" href="Data.Nat.Properties.html#30548" class="Bound">o</a><a id="30575" class="Symbol">))</a>
<a id="30578" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30593" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30595" class="Symbol">(</a><a id="30596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="30600" href="Data.Nat.Properties.html#30600" class="Bound">n</a><a id="30601" class="Symbol">)</a> <a id="30603" href="Data.Nat.Properties.html#30603" class="Bound">o</a> <a id="30605" class="Symbol">=</a> <a id="30607" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="30624" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30628" class="Symbol">(</a><a id="30629" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30631" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30633" class="Symbol">(</a><a id="30634" href="Data.Nat.Properties.html#30600" class="Bound">n</a> <a id="30636" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="30638" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30639" class="Symbol">))</a>       <a id="30648" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30651" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30656" class="Symbol">(</a><a id="30657" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30659" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="30661" class="Symbol">)</a> <a id="30663" class="Symbol">(</a><a id="30664" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30679" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30681" href="Data.Nat.Properties.html#30600" class="Bound">n</a> <a id="30683" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30684" class="Symbol">)</a> <a id="30686" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30690" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30692" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30694" class="Symbol">((</a><a id="30696" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30698" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30700" href="Data.Nat.Properties.html#30600" class="Bound">n</a><a id="30701" class="Symbol">)</a> <a id="30703" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30705" class="Symbol">(</a><a id="30706" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30708" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30710" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30711" class="Symbol">))</a> <a id="30714" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="30717" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="30721" class="Symbol">(</a><a id="30722" href="Data.Nat.Properties.html#23150" class="Function">*-assoc</a> <a id="30730" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30732" class="Symbol">_</a> <a id="30734" class="Symbol">_)</a> <a id="30737" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="30741" class="Symbol">(</a><a id="30742" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30744" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30746" class="Symbol">(</a><a id="30747" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30749" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30751" href="Data.Nat.Properties.html#30600" class="Bound">n</a><a id="30752" class="Symbol">))</a> <a id="30755" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="30757" class="Symbol">(</a><a id="30758" href="Data.Nat.Properties.html#30593" class="Bound">m</a> <a id="30760" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="30762" href="Data.Nat.Properties.html#30603" class="Bound">o</a><a id="30763" class="Symbol">)</a> <a id="30765" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="^-semigroup-morphism"></a><a id="30768" href="Data.Nat.Properties.html#30768" class="Function">^-semigroup-morphism</a> <a id="30789" class="Symbol">:</a> <a id="30791" class="Symbol">∀</a> <a id="30793" class="Symbol">{</a><a id="30794" href="Data.Nat.Properties.html#30794" class="Bound">n</a><a id="30795" class="Symbol">}</a> <a id="30797" class="Symbol">→</a> <a id="30799" class="Symbol">(</a><a id="30800" href="Data.Nat.Properties.html#30794" class="Bound">n</a> <a id="30802" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="30804" class="Symbol">)</a> <a id="30806" href="Algebra.Morphism.html#1580" class="Function">Is</a> <a id="30809" href="Data.Nat.Properties.html#17335" class="Function">+-semigroup</a> <a id="30821" href="Algebra.Morphism.html#1580" class="Function">-Semigroup⟶</a> <a id="30833" href="Data.Nat.Properties.html#24808" class="Function">*-semigroup</a>
<a id="30845" href="Data.Nat.Properties.html#30768" class="Function">^-semigroup-morphism</a> <a id="30866" class="Symbol">=</a> <a id="30868" class="Keyword">record</a>
  <a id="30877" class="Symbol">{</a> <a id="30879" href="Algebra.Morphism.html#1494" class="Field">⟦⟧-cong</a> <a id="30887" class="Symbol">=</a> <a id="30889" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30894" class="Symbol">(_</a> <a id="30897" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="30899" class="Symbol">)</a>
  <a id="30903" class="Symbol">;</a> <a id="30905" href="Algebra.Morphism.html#1538" class="Field">∙-homo</a>  <a id="30913" class="Symbol">=</a> <a id="30915" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="30930" class="Symbol">_</a>
  <a id="30934" class="Symbol">}</a>

<a id="^-monoid-morphism"></a><a id="30937" href="Data.Nat.Properties.html#30937" class="Function">^-monoid-morphism</a> <a id="30955" class="Symbol">:</a> <a id="30957" class="Symbol">∀</a> <a id="30959" class="Symbol">{</a><a id="30960" href="Data.Nat.Properties.html#30960" class="Bound">n</a><a id="30961" class="Symbol">}</a> <a id="30963" class="Symbol">→</a> <a id="30965" class="Symbol">(</a><a id="30966" href="Data.Nat.Properties.html#30960" class="Bound">n</a> <a id="30968" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="30970" class="Symbol">)</a> <a id="30972" href="Algebra.Morphism.html#2150" class="Function">Is</a> <a id="30975" href="Data.Nat.Properties.html#17566" class="Function">+-0-monoid</a> <a id="30986" href="Algebra.Morphism.html#2150" class="Function">-Monoid⟶</a> <a id="30995" href="Data.Nat.Properties.html#25039" class="Function">*-1-monoid</a>
<a id="31006" href="Data.Nat.Properties.html#30937" class="Function">^-monoid-morphism</a> <a id="31024" class="Symbol">=</a> <a id="31026" class="Keyword">record</a>
  <a id="31035" class="Symbol">{</a> <a id="31037" href="Algebra.Morphism.html#2003" class="Field">sm-homo</a> <a id="31045" class="Symbol">=</a> <a id="31047" href="Data.Nat.Properties.html#30768" class="Function">^-semigroup-morphism</a>
  <a id="31070" class="Symbol">;</a> <a id="31072" href="Algebra.Morphism.html#2067" class="Field">ε-homo</a>  <a id="31080" class="Symbol">=</a> <a id="31082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="31089" class="Symbol">}</a>

<a id="^-*-assoc"></a><a id="31092" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31102" class="Symbol">:</a> <a id="31104" class="Symbol">∀</a> <a id="31106" href="Data.Nat.Properties.html#31106" class="Bound">m</a> <a id="31108" href="Data.Nat.Properties.html#31108" class="Bound">n</a> <a id="31110" href="Data.Nat.Properties.html#31110" class="Bound">o</a> <a id="31112" class="Symbol">→</a> <a id="31114" class="Symbol">(</a><a id="31115" href="Data.Nat.Properties.html#31106" class="Bound">m</a> <a id="31117" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31119" href="Data.Nat.Properties.html#31108" class="Bound">n</a><a id="31120" class="Symbol">)</a> <a id="31122" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31124" href="Data.Nat.Properties.html#31110" class="Bound">o</a> <a id="31126" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31128" href="Data.Nat.Properties.html#31106" class="Bound">m</a> <a id="31130" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31132" class="Symbol">(</a><a id="31133" href="Data.Nat.Properties.html#31108" class="Bound">n</a> <a id="31135" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31137" href="Data.Nat.Properties.html#31110" class="Bound">o</a><a id="31138" class="Symbol">)</a>
<a id="31140" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31150" href="Data.Nat.Properties.html#31150" class="Bound">m</a> <a id="31152" href="Data.Nat.Properties.html#31152" class="Bound">n</a> <a id="31154" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="31162" class="Symbol">=</a> <a id="31164" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31169" class="Symbol">(</a><a id="31170" href="Data.Nat.Properties.html#31150" class="Bound">m</a> <a id="31172" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="31174" class="Symbol">)</a> <a id="31176" class="Symbol">(</a><a id="31177" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31181" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="31183" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="31191" href="Data.Nat.Properties.html#31152" class="Bound">n</a><a id="31192" class="Symbol">)</a>
<a id="31194" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31204" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31206" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31208" class="Symbol">(</a><a id="31209" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31213" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31214" class="Symbol">)</a> <a id="31216" class="Symbol">=</a> <a id="31218" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="31235" class="Symbol">(</a><a id="31236" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31238" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31240" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31241" class="Symbol">)</a> <a id="31243" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31245" class="Symbol">((</a><a id="31247" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31249" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31251" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31252" class="Symbol">)</a> <a id="31254" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31256" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31257" class="Symbol">)</a> <a id="31259" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31262" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31267" class="Symbol">((</a><a id="31269" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31271" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31273" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31274" class="Symbol">)</a> <a id="31276" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="31278" class="Symbol">)</a> <a id="31280" class="Symbol">(</a><a id="31281" href="Data.Nat.Properties.html#31092" class="Function">^-*-assoc</a> <a id="31291" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31293" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31295" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31296" class="Symbol">)</a> <a id="31298" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31302" class="Symbol">(</a><a id="31303" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31305" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31307" href="Data.Nat.Properties.html#31206" class="Bound">n</a><a id="31308" class="Symbol">)</a> <a id="31310" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31312" class="Symbol">(</a><a id="31313" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31315" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31317" class="Symbol">(</a><a id="31318" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31320" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31322" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31323" class="Symbol">))</a> <a id="31326" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31329" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31333" class="Symbol">(</a><a id="31334" href="Data.Nat.Properties.html#30468" class="Function">^-distribˡ-+-*</a> <a id="31349" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31351" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31353" class="Symbol">(</a><a id="31354" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31356" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31358" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31359" class="Symbol">))</a> <a id="31362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31366" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31368" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31370" class="Symbol">(</a><a id="31371" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31373" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="31375" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31377" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31379" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31380" class="Symbol">)</a>         <a id="31390" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31393" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31398" class="Symbol">(</a><a id="31399" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31401" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="31403" class="Symbol">)</a> <a id="31405" class="Symbol">(</a><a id="31406" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="31410" class="Symbol">(</a><a id="31411" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="31417" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31419" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31420" class="Symbol">))</a> <a id="31423" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31427" href="Data.Nat.Properties.html#31204" class="Bound">m</a> <a id="31429" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31431" class="Symbol">(</a><a id="31432" href="Data.Nat.Properties.html#31206" class="Bound">n</a> <a id="31434" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="31436" class="Symbol">(</a><a id="31437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31441" href="Data.Nat.Properties.html#31213" class="Bound">o</a><a id="31442" class="Symbol">))</a> <a id="31445" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m^n≡0⇒m≡0"></a><a id="31448" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31458" class="Symbol">:</a> <a id="31460" class="Symbol">∀</a> <a id="31462" href="Data.Nat.Properties.html#31462" class="Bound">m</a> <a id="31464" href="Data.Nat.Properties.html#31464" class="Bound">n</a> <a id="31466" class="Symbol">→</a> <a id="31468" href="Data.Nat.Properties.html#31462" class="Bound">m</a> <a id="31470" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31472" href="Data.Nat.Properties.html#31464" class="Bound">n</a> <a id="31474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31476" class="Number">0</a> <a id="31478" class="Symbol">→</a> <a id="31480" href="Data.Nat.Properties.html#31462" class="Bound">m</a> <a id="31482" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31484" class="Number">0</a>
<a id="31486" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31496" href="Data.Nat.Properties.html#31496" class="Bound">m</a> <a id="31498" class="Symbol">(</a><a id="31499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31503" href="Data.Nat.Properties.html#31503" class="Bound">n</a><a id="31504" class="Symbol">)</a> <a id="31506" href="Data.Nat.Properties.html#31506" class="Bound">eq</a> <a id="31509" class="Symbol">=</a> <a id="31511" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="31513" href="Function.Base.html#704" class="Function">id</a> <a id="31516" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="31518" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31528" href="Data.Nat.Properties.html#31496" class="Bound">m</a> <a id="31530" href="Data.Nat.Properties.html#31503" class="Bound">n</a> <a id="31532" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="31535" class="Symbol">(</a><a id="31536" href="Data.Nat.Properties.html#25969" class="Function">m*n≡0⇒m≡0∨n≡0</a> <a id="31550" href="Data.Nat.Properties.html#31496" class="Bound">m</a> <a id="31552" href="Data.Nat.Properties.html#31506" class="Bound">eq</a><a id="31554" class="Symbol">)</a>

<a id="m^n≡1⇒n≡0∨m≡1"></a><a id="31557" href="Data.Nat.Properties.html#31557" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="31571" class="Symbol">:</a> <a id="31573" class="Symbol">∀</a> <a id="31575" href="Data.Nat.Properties.html#31575" class="Bound">m</a> <a id="31577" href="Data.Nat.Properties.html#31577" class="Bound">n</a> <a id="31579" class="Symbol">→</a> <a id="31581" href="Data.Nat.Properties.html#31575" class="Bound">m</a> <a id="31583" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31585" href="Data.Nat.Properties.html#31577" class="Bound">n</a> <a id="31587" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31589" class="Number">1</a> <a id="31591" class="Symbol">→</a> <a id="31593" href="Data.Nat.Properties.html#31577" class="Bound">n</a> <a id="31595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31597" class="Number">0</a> <a id="31599" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="31601" href="Data.Nat.Properties.html#31575" class="Bound">m</a> <a id="31603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31605" class="Number">1</a>
<a id="31607" href="Data.Nat.Properties.html#31557" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="31621" href="Data.Nat.Properties.html#31621" class="Bound">m</a> <a id="31623" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="31631" class="Symbol">_</a>  <a id="31634" class="Symbol">=</a> <a id="31636" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="31641" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31646" href="Data.Nat.Properties.html#31557" class="Function">m^n≡1⇒n≡0∨m≡1</a> <a id="31660" href="Data.Nat.Properties.html#31660" class="Bound">m</a> <a id="31662" class="Symbol">(</a><a id="31663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31667" href="Data.Nat.Properties.html#31667" class="Bound">n</a><a id="31668" class="Symbol">)</a> <a id="31670" href="Data.Nat.Properties.html#31670" class="Bound">eq</a> <a id="31673" class="Symbol">=</a> <a id="31675" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="31680" class="Symbol">(</a><a id="31681" href="Data.Nat.Properties.html#26487" class="Function">m*n≡1⇒m≡1</a> <a id="31691" href="Data.Nat.Properties.html#31660" class="Bound">m</a> <a id="31693" class="Symbol">(</a><a id="31694" href="Data.Nat.Properties.html#31660" class="Bound">m</a> <a id="31696" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31698" href="Data.Nat.Properties.html#31667" class="Bound">n</a><a id="31699" class="Symbol">)</a> <a id="31701" href="Data.Nat.Properties.html#31670" class="Bound">eq</a><a id="31703" class="Symbol">)</a>

<a id="m^n≢0"></a><a id="31706" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="31712" class="Symbol">:</a> <a id="31714" class="Symbol">∀</a> <a id="31716" href="Data.Nat.Properties.html#31716" class="Bound">m</a> <a id="31718" href="Data.Nat.Properties.html#31718" class="Bound">n</a> <a id="31720" class="Symbol">.{{</a><a id="31723" href="Data.Nat.Properties.html#31723" class="Bound">_</a> <a id="31725" class="Symbol">:</a> <a id="31727" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="31735" href="Data.Nat.Properties.html#31716" class="Bound">m</a><a id="31736" class="Symbol">}}</a> <a id="31739" class="Symbol">→</a> <a id="31741" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="31749" class="Symbol">(</a><a id="31750" href="Data.Nat.Properties.html#31716" class="Bound">m</a> <a id="31752" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31754" href="Data.Nat.Properties.html#31718" class="Bound">n</a><a id="31755" class="Symbol">)</a>
<a id="31757" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="31763" href="Data.Nat.Properties.html#31763" class="Bound">m</a> <a id="31765" href="Data.Nat.Properties.html#31765" class="Bound">n</a> <a id="31767" class="Symbol">=</a> <a id="31769" href="Data.Nat.Base.html#3425" class="Function">≢-nonZero</a> <a id="31779" class="Symbol">(</a><a id="31780" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="31792" href="Data.Nat.Properties.html#31763" class="Bound">m</a> <a id="31794" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="31797" href="Data.Nat.Properties.html#31448" class="Function">m^n≡0⇒m≡0</a> <a id="31807" href="Data.Nat.Properties.html#31763" class="Bound">m</a> <a id="31809" href="Data.Nat.Properties.html#31765" class="Bound">n</a><a id="31810" class="Symbol">)</a>

<a id="m^n&gt;0"></a><a id="31813" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="31819" class="Symbol">:</a> <a id="31821" class="Symbol">∀</a> <a id="31823" href="Data.Nat.Properties.html#31823" class="Bound">m</a> <a id="31825" class="Symbol">.{{</a><a id="31828" href="Data.Nat.Properties.html#31828" class="Bound">_</a> <a id="31830" class="Symbol">:</a> <a id="31832" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="31840" href="Data.Nat.Properties.html#31823" class="Bound">m</a><a id="31841" class="Symbol">}}</a> <a id="31844" href="Data.Nat.Properties.html#31844" class="Bound">n</a> <a id="31846" class="Symbol">→</a> <a id="31848" href="Data.Nat.Properties.html#31823" class="Bound">m</a> <a id="31850" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31852" href="Data.Nat.Properties.html#31844" class="Bound">n</a> <a id="31854" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="31856" class="Number">0</a>
<a id="31858" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="31864" href="Data.Nat.Properties.html#31864" class="Bound">m</a> <a id="31866" href="Data.Nat.Properties.html#31866" class="Bound">n</a> <a id="31868" class="Symbol">=</a> <a id="31870" href="Data.Nat.Base.html#3677" class="Function">&gt;-nonZero⁻¹</a> <a id="31882" class="Symbol">(</a><a id="31883" href="Data.Nat.Properties.html#31864" class="Bound">m</a> <a id="31885" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="31887" href="Data.Nat.Properties.html#31866" class="Bound">n</a><a id="31888" class="Symbol">)</a> <a id="31890" class="Symbol">{{</a><a id="31892" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="31898" href="Data.Nat.Properties.html#31864" class="Bound">m</a> <a id="31900" href="Data.Nat.Properties.html#31866" class="Bound">n</a><a id="31901" class="Symbol">}}</a>

<a id="^-monoˡ-≤"></a><a id="31905" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="31915" class="Symbol">:</a> <a id="31917" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="31932" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="31936" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="31940" href="Data.Nat.Base.html#6567" class="Function Operator">_^_</a>
<a id="31944" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="31954" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="31959" href="Data.Nat.Properties.html#31959" class="Bound">m≤o</a> <a id="31963" class="Symbol">=</a> <a id="31965" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="31969" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="31973" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="31983" class="Symbol">(</a><a id="31984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="31988" href="Data.Nat.Properties.html#31988" class="Bound">n</a><a id="31989" class="Symbol">)</a> <a id="31991" href="Data.Nat.Properties.html#31991" class="Bound">m≤o</a> <a id="31995" class="Symbol">=</a> <a id="31997" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="32006" href="Data.Nat.Properties.html#31991" class="Bound">m≤o</a> <a id="32010" class="Symbol">(</a><a id="32011" href="Data.Nat.Properties.html#31905" class="Function">^-monoˡ-≤</a> <a id="32021" href="Data.Nat.Properties.html#31988" class="Bound">n</a> <a id="32023" href="Data.Nat.Properties.html#31991" class="Bound">m≤o</a><a id="32026" class="Symbol">)</a>

<a id="^-monoʳ-≤"></a><a id="32029" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32039" class="Symbol">:</a> <a id="32041" class="Symbol">∀</a> <a id="32043" href="Data.Nat.Properties.html#32043" class="Bound">m</a> <a id="32045" class="Symbol">.{{</a><a id="32048" href="Data.Nat.Properties.html#32048" class="Bound">_</a> <a id="32050" class="Symbol">:</a> <a id="32052" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="32060" href="Data.Nat.Properties.html#32043" class="Bound">m</a><a id="32061" class="Symbol">}}</a> <a id="32064" class="Symbol">→</a> <a id="32066" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32077" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="32081" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="32085" class="Symbol">(</a><a id="32086" href="Data.Nat.Properties.html#32043" class="Bound">m</a> <a id="32088" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="32090" class="Symbol">)</a>
<a id="32092" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32102" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32104" class="Symbol">{_}</a> <a id="32108" class="Symbol">{</a><a id="32109" href="Data.Nat.Properties.html#32109" class="Bound">o</a><a id="32110" class="Symbol">}</a> <a id="32112" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="32116" class="Symbol">=</a> <a id="32118" href="Data.Nat.Properties.html#13498" class="Function">n≢0⇒n&gt;0</a> <a id="32126" class="Symbol">(</a><a id="32127" href="Data.Nat.Base.html#3610" class="Function">≢-nonZero⁻¹</a> <a id="32139" class="Symbol">(</a><a id="32140" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32142" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="32144" href="Data.Nat.Properties.html#32109" class="Bound">o</a><a id="32145" class="Symbol">)</a> <a id="32147" class="Symbol">{{</a><a id="32149" href="Data.Nat.Properties.html#31706" class="Function">m^n≢0</a> <a id="32155" href="Data.Nat.Properties.html#32102" class="Bound">m</a> <a id="32157" href="Data.Nat.Properties.html#32109" class="Bound">o</a><a id="32158" class="Symbol">}})</a>
<a id="32162" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32172" href="Data.Nat.Properties.html#32172" class="Bound">m</a> <a id="32174" class="Symbol">(</a><a id="32175" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32179" href="Data.Nat.Properties.html#32179" class="Bound">n≤o</a><a id="32182" class="Symbol">)</a> <a id="32184" class="Symbol">=</a> <a id="32186" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="32196" href="Data.Nat.Properties.html#32172" class="Bound">m</a> <a id="32198" class="Symbol">(</a><a id="32199" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="32209" href="Data.Nat.Properties.html#32172" class="Bound">m</a> <a id="32211" href="Data.Nat.Properties.html#32179" class="Bound">n≤o</a><a id="32214" class="Symbol">)</a>

<a id="^-monoˡ-&lt;"></a><a id="32217" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32227" class="Symbol">:</a> <a id="32229" class="Symbol">∀</a> <a id="32231" href="Data.Nat.Properties.html#32231" class="Bound">n</a> <a id="32233" class="Symbol">.{{</a><a id="32236" href="Data.Nat.Properties.html#32236" class="Bound">_</a> <a id="32238" class="Symbol">:</a> <a id="32240" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="32248" href="Data.Nat.Properties.html#32231" class="Bound">n</a><a id="32249" class="Symbol">}}</a> <a id="32252" class="Symbol">→</a> <a id="32254" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32265" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32269" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32273" class="Symbol">(</a><a id="32274" href="Data.Nat.Base.html#6567" class="Function Operator">_^</a> <a id="32277" href="Data.Nat.Properties.html#32231" class="Bound">n</a><a id="32278" class="Symbol">)</a>
<a id="32280" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32290" class="Symbol">(</a><a id="32291" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32295" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32299" class="Symbol">)</a>      <a id="32306" href="Data.Nat.Properties.html#32306" class="Bound">m&lt;o</a> <a id="32310" class="Symbol">=</a> <a id="32312" href="Data.Nat.Properties.html#28326" class="Function">*-monoˡ-&lt;</a> <a id="32322" class="Number">1</a> <a id="32324" href="Data.Nat.Properties.html#32306" class="Bound">m&lt;o</a>
<a id="32328" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32338" class="Symbol">(</a><a id="32339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32343" href="Data.Nat.Properties.html#32343" class="Bound">n</a><a id="32344" class="Symbol">@(</a><a id="32346" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32350" class="Symbol">_))</a> <a id="32354" href="Data.Nat.Properties.html#32354" class="Bound">m&lt;o</a> <a id="32358" class="Symbol">=</a> <a id="32360" href="Data.Nat.Properties.html#28167" class="Function">*-mono-&lt;</a> <a id="32369" href="Data.Nat.Properties.html#32354" class="Bound">m&lt;o</a> <a id="32373" class="Symbol">(</a><a id="32374" href="Data.Nat.Properties.html#32217" class="Function">^-monoˡ-&lt;</a> <a id="32384" href="Data.Nat.Properties.html#32343" class="Bound">n</a> <a id="32386" href="Data.Nat.Properties.html#32354" class="Bound">m&lt;o</a><a id="32389" class="Symbol">)</a>

<a id="^-monoʳ-&lt;"></a><a id="32392" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32402" class="Symbol">:</a> <a id="32404" class="Symbol">∀</a> <a id="32406" href="Data.Nat.Properties.html#32406" class="Bound">m</a> <a id="32408" class="Symbol">→</a> <a id="32410" class="Number">1</a> <a id="32412" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="32414" href="Data.Nat.Properties.html#32406" class="Bound">m</a> <a id="32416" class="Symbol">→</a> <a id="32418" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="32429" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32433" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="32437" class="Symbol">(</a><a id="32438" href="Data.Nat.Properties.html#32406" class="Bound">m</a> <a id="32440" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="32442" class="Symbol">)</a>
<a id="32444" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32454" href="Data.Nat.Properties.html#32454" class="Bound">m</a><a id="32455" class="Symbol">@(</a><a id="32457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32461" class="Symbol">_)</a> <a id="32464" href="Data.Nat.Properties.html#32464" class="Bound">1&lt;m</a> <a id="32468" class="Symbol">{</a><a id="32469" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32473" class="Symbol">}</a>  <a id="32476" class="Symbol">{</a><a id="32477" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32481" href="Data.Nat.Properties.html#32481" class="Bound">o</a><a id="32482" class="Symbol">}</a> <a id="32484" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>       <a id="32494" class="Symbol">=</a> <a id="32496" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="32505" href="Data.Nat.Properties.html#32464" class="Bound">1&lt;m</a> <a id="32509" class="Symbol">(</a><a id="32510" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="32516" href="Data.Nat.Properties.html#32454" class="Bound">m</a> <a id="32518" href="Data.Nat.Properties.html#32481" class="Bound">o</a><a id="32519" class="Symbol">)</a>
<a id="32521" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32531" href="Data.Nat.Properties.html#32531" class="Bound">m</a><a id="32532" class="Symbol">@(</a><a id="32534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32538" class="Symbol">_)</a> <a id="32541" href="Data.Nat.Properties.html#32541" class="Bound">1&lt;m</a> <a id="32545" class="Symbol">{</a><a id="32546" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32550" href="Data.Nat.Properties.html#32550" class="Bound">n</a><a id="32551" class="Symbol">}</a> <a id="32553" class="Symbol">{</a><a id="32554" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32558" href="Data.Nat.Properties.html#32558" class="Bound">o</a><a id="32559" class="Symbol">}</a> <a id="32561" class="Symbol">(</a><a id="32562" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="32566" href="Data.Nat.Properties.html#32566" class="Bound">n&lt;o</a><a id="32569" class="Symbol">)</a> <a id="32571" class="Symbol">=</a> <a id="32573" href="Data.Nat.Properties.html#28512" class="Function">*-monoʳ-&lt;</a> <a id="32583" href="Data.Nat.Properties.html#32531" class="Bound">m</a> <a id="32585" class="Symbol">(</a><a id="32586" href="Data.Nat.Properties.html#32392" class="Function">^-monoʳ-&lt;</a> <a id="32596" href="Data.Nat.Properties.html#32531" class="Bound">m</a> <a id="32598" href="Data.Nat.Properties.html#32541" class="Bound">1&lt;m</a> <a id="32602" href="Data.Nat.Properties.html#32566" class="Bound">n&lt;o</a><a id="32605" class="Symbol">)</a>

<a id="32608" class="Comment">------------------------------------------------------------------------</a>
<a id="32681" class="Comment">-- Properties of _⊓_ and _⊔_</a>
<a id="32710" class="Comment">------------------------------------------------------------------------</a>
<a id="32783" class="Comment">-- Basic specification in terms of _≤_</a>

<a id="m≤n⇒m⊔n≡n"></a><a id="32823" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32833" class="Symbol">:</a> <a id="32835" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32837" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="32839" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32841" class="Symbol">→</a> <a id="32843" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32845" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="32847" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32849" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32851" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="32853" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32863" class="Symbol">{</a><a id="32864" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32868" class="Symbol">}</a>  <a id="32871" class="Symbol">_</a>         <a id="32881" class="Symbol">=</a> <a id="32883" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="32888" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32898" class="Symbol">{</a><a id="32899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32903" href="Data.Nat.Properties.html#32903" class="Bound">m</a><a id="32904" class="Symbol">}</a> <a id="32906" class="Symbol">(</a><a id="32907" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="32911" href="Data.Nat.Properties.html#32911" class="Bound">m≤n</a><a id="32914" class="Symbol">)</a> <a id="32916" class="Symbol">=</a> <a id="32918" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="32923" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="32927" class="Symbol">(</a><a id="32928" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="32938" href="Data.Nat.Properties.html#32911" class="Bound">m≤n</a><a id="32941" class="Symbol">)</a>

<a id="m≥n⇒m⊔n≡m"></a><a id="32944" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="32954" class="Symbol">:</a> <a id="32956" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32958" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="32960" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32962" class="Symbol">→</a> <a id="32964" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="32966" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="32968" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="32970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32972" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="32974" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="32984" class="Symbol">{</a><a id="32985" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32989" class="Symbol">}</a>  <a id="32992" class="Symbol">{</a><a id="32993" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="32997" class="Symbol">}</a>  <a id="33000" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33010" class="Symbol">=</a> <a id="33012" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33017" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33027" class="Symbol">{</a><a id="33028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33032" href="Data.Nat.Properties.html#33032" class="Bound">m</a><a id="33033" class="Symbol">}</a> <a id="33035" class="Symbol">{</a><a id="33036" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33040" class="Symbol">}</a>  <a id="33043" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33053" class="Symbol">=</a> <a id="33055" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33060" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33070" class="Symbol">{</a><a id="33071" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33075" href="Data.Nat.Properties.html#33075" class="Bound">m</a><a id="33076" class="Symbol">}</a> <a id="33078" class="Symbol">{</a><a id="33079" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33083" href="Data.Nat.Properties.html#33083" class="Bound">n</a><a id="33084" class="Symbol">}</a> <a id="33086" class="Symbol">(</a><a id="33087" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="33091" href="Data.Nat.Properties.html#33091" class="Bound">m≥n</a><a id="33094" class="Symbol">)</a> <a id="33096" class="Symbol">=</a> <a id="33098" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33103" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33107" class="Symbol">(</a><a id="33108" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33118" href="Data.Nat.Properties.html#33091" class="Bound">m≥n</a><a id="33121" class="Symbol">)</a>

<a id="m≤n⇒m⊓n≡m"></a><a id="33124" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33134" class="Symbol">:</a> <a id="33136" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33138" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="33140" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33142" class="Symbol">→</a> <a id="33144" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33146" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="33148" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33152" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="33154" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33164" class="Symbol">{</a><a id="33165" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33169" class="Symbol">}</a>  <a id="33172" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33182" class="Symbol">=</a> <a id="33184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33189" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33199" class="Symbol">{</a><a id="33200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33204" href="Data.Nat.Properties.html#33204" class="Bound">m</a><a id="33205" class="Symbol">}</a> <a id="33207" class="Symbol">(</a><a id="33208" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="33212" href="Data.Nat.Properties.html#33212" class="Bound">m≤n</a><a id="33215" class="Symbol">)</a> <a id="33217" class="Symbol">=</a> <a id="33219" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33224" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33228" class="Symbol">(</a><a id="33229" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="33239" href="Data.Nat.Properties.html#33212" class="Bound">m≤n</a><a id="33242" class="Symbol">)</a>

<a id="m≥n⇒m⊓n≡n"></a><a id="33245" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33255" class="Symbol">:</a> <a id="33257" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33259" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="33261" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33263" class="Symbol">→</a> <a id="33265" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="33267" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="33269" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="33271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33273" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="33275" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33285" class="Symbol">{</a><a id="33286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33290" class="Symbol">}</a>  <a id="33293" class="Symbol">{</a><a id="33294" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33298" class="Symbol">}</a>  <a id="33301" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33311" class="Symbol">=</a> <a id="33313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33318" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33328" class="Symbol">{</a><a id="33329" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33333" href="Data.Nat.Properties.html#33333" class="Bound">m</a><a id="33334" class="Symbol">}</a> <a id="33336" class="Symbol">{</a><a id="33337" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33341" class="Symbol">}</a>  <a id="33344" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="33354" class="Symbol">=</a> <a id="33356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="33361" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33371" class="Symbol">{</a><a id="33372" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33376" href="Data.Nat.Properties.html#33376" class="Bound">m</a><a id="33377" class="Symbol">}</a> <a id="33379" class="Symbol">{</a><a id="33380" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33384" href="Data.Nat.Properties.html#33384" class="Bound">n</a><a id="33385" class="Symbol">}</a> <a id="33387" class="Symbol">(</a><a id="33388" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="33392" href="Data.Nat.Properties.html#33392" class="Bound">m≤n</a><a id="33395" class="Symbol">)</a> <a id="33397" class="Symbol">=</a> <a id="33399" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="33408" class="Symbol">(</a><a id="33409" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="33419" href="Data.Nat.Properties.html#33392" class="Bound">m≤n</a><a id="33422" class="Symbol">)</a>

<a id="⊓-operator"></a><a id="33425" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="33436" class="Symbol">:</a> <a id="33438" href="Algebra.Construct.NaturalChoice.Base.html#1002" class="Record">MinOperator</a> <a id="33450" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a>
<a id="33466" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="33477" class="Symbol">=</a> <a id="33479" class="Keyword">record</a>
  <a id="33488" class="Symbol">{</a> <a id="33490" href="Algebra.Construct.NaturalChoice.Base.html#1107" class="Field">x≤y⇒x⊓y≈x</a> <a id="33500" class="Symbol">=</a> <a id="33502" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a>
  <a id="33514" class="Symbol">;</a> <a id="33516" href="Algebra.Construct.NaturalChoice.Base.html#1153" class="Field">x≥y⇒x⊓y≈y</a> <a id="33526" class="Symbol">=</a> <a id="33528" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a>
  <a id="33540" class="Symbol">}</a>

<a id="⊔-operator"></a><a id="33543" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a> <a id="33554" class="Symbol">:</a> <a id="33556" href="Algebra.Construct.NaturalChoice.Base.html#1203" class="Record">MaxOperator</a> <a id="33568" href="Data.Nat.Properties.html#8127" class="Function">≤-totalPreorder</a>
<a id="33584" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a> <a id="33595" class="Symbol">=</a> <a id="33597" class="Keyword">record</a>
  <a id="33606" class="Symbol">{</a> <a id="33608" href="Algebra.Construct.NaturalChoice.Base.html#1308" class="Field">x≤y⇒x⊔y≈y</a> <a id="33618" class="Symbol">=</a> <a id="33620" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a>
  <a id="33632" class="Symbol">;</a> <a id="33634" href="Algebra.Construct.NaturalChoice.Base.html#1354" class="Field">x≥y⇒x⊔y≈x</a> <a id="33644" class="Symbol">=</a> <a id="33646" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a>
  <a id="33658" class="Symbol">}</a>

<a id="33661" class="Comment">------------------------------------------------------------------------</a>
<a id="33734" class="Comment">-- Equality to their counterparts defined in terms of primitive operations</a>

<a id="⊔≡⊔′"></a><a id="33810" href="Data.Nat.Properties.html#33810" class="Function">⊔≡⊔′</a> <a id="33815" class="Symbol">:</a> <a id="33817" class="Symbol">∀</a> <a id="33819" href="Data.Nat.Properties.html#33819" class="Bound">m</a> <a id="33821" href="Data.Nat.Properties.html#33821" class="Bound">n</a> <a id="33823" class="Symbol">→</a> <a id="33825" href="Data.Nat.Properties.html#33819" class="Bound">m</a> <a id="33827" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="33829" href="Data.Nat.Properties.html#33821" class="Bound">n</a> <a id="33831" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33833" href="Data.Nat.Properties.html#33819" class="Bound">m</a> <a id="33835" href="Data.Nat.Base.html#5773" class="Function Operator">⊔′</a> <a id="33838" href="Data.Nat.Properties.html#33821" class="Bound">n</a>
<a id="33840" href="Data.Nat.Properties.html#33810" class="Function">⊔≡⊔′</a> <a id="33845" href="Data.Nat.Properties.html#33845" class="Bound">m</a> <a id="33847" href="Data.Nat.Properties.html#33847" class="Bound">n</a> <a id="33849" class="Keyword">with</a> <a id="33854" href="Data.Nat.Properties.html#33845" class="Bound">m</a> <a id="33856" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="33859" href="Data.Nat.Properties.html#33847" class="Bound">n</a> <a id="33861" class="Keyword">in</a> <a id="33864" class="Argument">eq</a>
<a id="33867" class="Symbol">...</a> <a id="33871" class="Symbol">|</a> <a id="33873" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="33879" class="Symbol">=</a> <a id="33881" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a> <a id="33891" class="Symbol">(</a><a id="33892" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="33896" class="Symbol">(λ</a> <a id="33899" href="Data.Nat.Properties.html#33899" class="Bound">m&lt;n</a> <a id="33903" class="Symbol">→</a> <a id="33905" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="33911" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="33913" href="Data.Nat.Properties.html#33864" class="Bound">eq</a> <a id="33916" class="Symbol">(</a><a id="33917" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="33922" href="Data.Nat.Properties.html#33899" class="Bound">m&lt;n</a><a id="33925" class="Symbol">)))</a>
<a id="33929" class="Symbol">...</a> <a id="33933" class="Symbol">|</a> <a id="33935" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="33941" class="Symbol">=</a> <a id="33943" href="Data.Nat.Properties.html#32823" class="Function">m≤n⇒m⊔n≡n</a> <a id="33953" class="Symbol">(</a><a id="33954" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="33958" class="Symbol">(</a><a id="33959" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="33964" class="Bound">m</a> <a id="33966" class="Bound">n</a> <a id="33968" class="Symbol">(</a><a id="33969" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="33975" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="33977" class="Symbol">(</a><a id="33978" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="33982" href="Data.Nat.Properties.html#33864" class="Bound">eq</a><a id="33984" class="Symbol">)</a> <a id="33986" class="Symbol">_)))</a>

<a id="⊓≡⊓′"></a><a id="33992" href="Data.Nat.Properties.html#33992" class="Function">⊓≡⊓′</a> <a id="33997" class="Symbol">:</a> <a id="33999" class="Symbol">∀</a> <a id="34001" href="Data.Nat.Properties.html#34001" class="Bound">m</a> <a id="34003" href="Data.Nat.Properties.html#34003" class="Bound">n</a> <a id="34005" class="Symbol">→</a> <a id="34007" href="Data.Nat.Properties.html#34001" class="Bound">m</a> <a id="34009" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="34011" href="Data.Nat.Properties.html#34003" class="Bound">n</a> <a id="34013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34015" href="Data.Nat.Properties.html#34001" class="Bound">m</a> <a id="34017" href="Data.Nat.Base.html#6141" class="Function Operator">⊓′</a> <a id="34020" href="Data.Nat.Properties.html#34003" class="Bound">n</a>
<a id="34022" href="Data.Nat.Properties.html#33992" class="Function">⊓≡⊓′</a> <a id="34027" href="Data.Nat.Properties.html#34027" class="Bound">m</a> <a id="34029" href="Data.Nat.Properties.html#34029" class="Bound">n</a> <a id="34031" class="Keyword">with</a> <a id="34036" href="Data.Nat.Properties.html#34027" class="Bound">m</a> <a id="34038" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="34041" href="Data.Nat.Properties.html#34029" class="Bound">n</a> <a id="34043" class="Keyword">in</a> <a id="34046" class="Argument">eq</a>
<a id="34049" class="Symbol">...</a> <a id="34053" class="Symbol">|</a> <a id="34055" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="34061" class="Symbol">=</a> <a id="34063" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a> <a id="34073" class="Symbol">(</a><a id="34074" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="34078" class="Symbol">(λ</a> <a id="34081" href="Data.Nat.Properties.html#34081" class="Bound">m&lt;n</a> <a id="34085" class="Symbol">→</a> <a id="34087" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="34093" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34095" href="Data.Nat.Properties.html#34046" class="Bound">eq</a> <a id="34098" class="Symbol">(</a><a id="34099" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="34104" href="Data.Nat.Properties.html#34081" class="Bound">m&lt;n</a><a id="34107" class="Symbol">)))</a>
<a id="34111" class="Symbol">...</a> <a id="34115" class="Symbol">|</a> <a id="34117" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="34123" class="Symbol">=</a> <a id="34125" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="34135" class="Symbol">(</a><a id="34136" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="34140" class="Symbol">(</a><a id="34141" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="34146" class="Bound">m</a> <a id="34148" class="Bound">n</a> <a id="34150" class="Symbol">(</a><a id="34151" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="34157" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="34159" class="Symbol">(</a><a id="34160" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="34164" href="Data.Nat.Properties.html#34046" class="Bound">eq</a><a id="34166" class="Symbol">)</a> <a id="34168" class="Symbol">_)))</a>

<a id="34174" class="Comment">------------------------------------------------------------------------</a>
<a id="34247" class="Comment">-- Derived properties of _⊓_ and _⊔_</a>

<a id="34285" class="Keyword">private</a>
  <a id="34295" class="Keyword">module</a> <a id="⊓-⊔-properties"></a><a id="34302" href="Data.Nat.Properties.html#34302" class="Module">⊓-⊔-properties</a>        <a id="34324" class="Symbol">=</a> <a id="34326" href="Algebra.Construct.NaturalChoice.MinMaxOp.html" class="Module">MinMaxOp</a>        <a id="34342" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="34353" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a>
  <a id="34366" class="Keyword">module</a> <a id="⊓-⊔-latticeProperties"></a><a id="34373" href="Data.Nat.Properties.html#34373" class="Module">⊓-⊔-latticeProperties</a> <a id="34395" class="Symbol">=</a> <a id="34397" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html" class="Module">LatticeMinMaxOp</a> <a id="34413" href="Data.Nat.Properties.html#33425" class="Function">⊓-operator</a> <a id="34424" href="Data.Nat.Properties.html#33543" class="Function">⊔-operator</a>

<a id="34436" class="Keyword">open</a> <a id="34441" href="Data.Nat.Properties.html#34302" class="Module">⊓-⊔-properties</a> <a id="34456" class="Keyword">public</a>
  <a id="34465" class="Keyword">using</a>
  <a id="34473" class="Symbol">(</a> <a id="34475" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a>                    <a id="34501" class="Comment">-- : Idempotent _⊓_</a>
  <a id="34523" class="Symbol">;</a> <a id="34525" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a>                     <a id="34551" class="Comment">-- : Selective _⊓_</a>
  <a id="34572" class="Symbol">;</a> <a id="34574" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>                   <a id="34600" class="Comment">-- : Associative _⊓_</a>
  <a id="34623" class="Symbol">;</a> <a id="34625" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>                    <a id="34651" class="Comment">-- : Commutative _⊓_</a>

  <a id="34675" class="Symbol">;</a> <a id="34677" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a>                    <a id="34703" class="Comment">-- : Idempotent _⊔_</a>
  <a id="34725" class="Symbol">;</a> <a id="34727" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a>                     <a id="34753" class="Comment">-- : Selective _⊔_</a>
  <a id="34774" class="Symbol">;</a> <a id="34776" href="Algebra.Construct.NaturalChoice.MaxOp.html#1220" class="Function">⊔-assoc</a>                   <a id="34802" class="Comment">-- : Associative _⊔_</a>
  <a id="34825" class="Symbol">;</a> <a id="34827" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>                    <a id="34853" class="Comment">-- : Commutative _⊔_</a>

  <a id="34877" class="Symbol">;</a> <a id="34879" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1527" class="Function">⊓-distribˡ-⊔</a>              <a id="34905" class="Comment">-- : _⊓_ DistributesOverˡ _⊔_</a>
  <a id="34937" class="Symbol">;</a> <a id="34939" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#1920" class="Function">⊓-distribʳ-⊔</a>              <a id="34965" class="Comment">-- : _⊓_ DistributesOverʳ _⊔_</a>
  <a id="34997" class="Symbol">;</a> <a id="34999" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>               <a id="35025" class="Comment">-- : _⊓_ DistributesOver  _⊔_</a>
  <a id="35057" class="Symbol">;</a> <a id="35059" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2103" class="Function">⊔-distribˡ-⊓</a>              <a id="35085" class="Comment">-- : _⊔_ DistributesOverˡ _⊓_</a>
  <a id="35117" class="Symbol">;</a> <a id="35119" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2496" class="Function">⊔-distribʳ-⊓</a>              <a id="35145" class="Comment">-- : _⊔_ DistributesOverʳ _⊓_</a>
  <a id="35177" class="Symbol">;</a> <a id="35179" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2598" class="Function">⊔-distrib-⊓</a>               <a id="35205" class="Comment">-- : _⊔_ DistributesOver  _⊓_</a>
  <a id="35237" class="Symbol">;</a> <a id="35239" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>               <a id="35265" class="Comment">-- : _⊓_ Absorbs _⊔_</a>
  <a id="35288" class="Symbol">;</a> <a id="35290" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>               <a id="35316" class="Comment">-- : _⊔_ Absorbs _⊓_</a>
  <a id="35339" class="Symbol">;</a> <a id="35341" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3309" class="Function">⊔-⊓-absorptive</a>            <a id="35367" class="Comment">-- : Absorptive _⊔_ _⊓_</a>
  <a id="35393" class="Symbol">;</a> <a id="35395" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3389" class="Function">⊓-⊔-absorptive</a>            <a id="35421" class="Comment">-- : Absorptive _⊓_ _⊔_</a>

  <a id="35448" class="Symbol">;</a> <a id="35450" href="Algebra.Construct.NaturalChoice.MinOp.html#3986" class="Function">⊓-isMagma</a>                 <a id="35476" class="Comment">-- : IsMagma _⊓_</a>
  <a id="35495" class="Symbol">;</a> <a id="35497" href="Algebra.Construct.NaturalChoice.MinOp.html#4095" class="Function">⊓-isSemigroup</a>             <a id="35523" class="Comment">-- : IsSemigroup _⊓_</a>
  <a id="35546" class="Symbol">;</a> <a id="35548" href="Algebra.Construct.NaturalChoice.MinOp.html#4303" class="Function">⊓-isCommutativeSemigroup</a>  <a id="35574" class="Comment">-- : IsCommutativeSemigroup _⊓_</a>
  <a id="35608" class="Symbol">;</a> <a id="35610" href="Algebra.Construct.NaturalChoice.MinOp.html#4201" class="Function">⊓-isBand</a>                  <a id="35636" class="Comment">-- : IsBand _⊓_</a>
  <a id="35654" class="Symbol">;</a> <a id="35656" href="Algebra.Construct.NaturalChoice.MinOp.html#4453" class="Function">⊓-isSelectiveMagma</a>        <a id="35682" class="Comment">-- : IsSelectiveMagma _⊓_</a>

  <a id="35711" class="Symbol">;</a> <a id="35713" href="Algebra.Construct.NaturalChoice.MaxOp.html#1476" class="Function">⊔-isMagma</a>                 <a id="35739" class="Comment">-- : IsMagma _⊔_</a>
  <a id="35758" class="Symbol">;</a> <a id="35760" href="Algebra.Construct.NaturalChoice.MaxOp.html#1520" class="Function">⊔-isSemigroup</a>             <a id="35786" class="Comment">-- : IsSemigroup _⊔_</a>
  <a id="35809" class="Symbol">;</a> <a id="35811" href="Algebra.Construct.NaturalChoice.MaxOp.html#1568" class="Function">⊔-isCommutativeSemigroup</a>  <a id="35837" class="Comment">-- : IsCommutativeSemigroup _⊔_</a>
  <a id="35871" class="Symbol">;</a> <a id="35873" href="Algebra.Construct.NaturalChoice.MaxOp.html#1627" class="Function">⊔-isBand</a>                  <a id="35899" class="Comment">-- : IsBand _⊔_</a>
  <a id="35917" class="Symbol">;</a> <a id="35919" href="Algebra.Construct.NaturalChoice.MaxOp.html#1715" class="Function">⊔-isSelectiveMagma</a>        <a id="35945" class="Comment">-- : IsSelectiveMagma _⊔_</a>

  <a id="35974" class="Symbol">;</a> <a id="35976" href="Algebra.Construct.NaturalChoice.MinOp.html#4965" class="Function">⊓-magma</a>                   <a id="36002" class="Comment">-- : Magma _ _</a>
  <a id="36019" class="Symbol">;</a> <a id="36021" href="Algebra.Construct.NaturalChoice.MinOp.html#5031" class="Function">⊓-semigroup</a>               <a id="36047" class="Comment">-- : Semigroup _ _</a>
  <a id="36068" class="Symbol">;</a> <a id="36070" href="Algebra.Construct.NaturalChoice.MinOp.html#5117" class="Function">⊓-band</a>                    <a id="36096" class="Comment">-- : Band _ _</a>
  <a id="36112" class="Symbol">;</a> <a id="36114" href="Algebra.Construct.NaturalChoice.MinOp.html#5178" class="Function">⊓-commutativeSemigroup</a>    <a id="36140" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="36172" class="Symbol">;</a> <a id="36174" href="Algebra.Construct.NaturalChoice.MinOp.html#5319" class="Function">⊓-selectiveMagma</a>          <a id="36200" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="36227" class="Symbol">;</a> <a id="36229" href="Algebra.Construct.NaturalChoice.MaxOp.html#1769" class="Function">⊔-magma</a>                   <a id="36255" class="Comment">-- : Magma _ _</a>
  <a id="36272" class="Symbol">;</a> <a id="36274" href="Algebra.Construct.NaturalChoice.MaxOp.html#1811" class="Function">⊔-semigroup</a>               <a id="36300" class="Comment">-- : Semigroup _ _</a>
  <a id="36321" class="Symbol">;</a> <a id="36323" href="Algebra.Construct.NaturalChoice.MaxOp.html#1914" class="Function">⊔-band</a>                    <a id="36349" class="Comment">-- : Band _ _</a>
  <a id="36365" class="Symbol">;</a> <a id="36367" href="Algebra.Construct.NaturalChoice.MaxOp.html#1857" class="Function">⊔-commutativeSemigroup</a>    <a id="36393" class="Comment">-- : CommutativeSemigroup _ _</a>
  <a id="36425" class="Symbol">;</a> <a id="36427" href="Algebra.Construct.NaturalChoice.MaxOp.html#1998" class="Function">⊔-selectiveMagma</a>          <a id="36453" class="Comment">-- : SelectiveMagma _ _</a>

  <a id="36480" class="Symbol">;</a> <a id="36482" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>                     <a id="36508" class="Comment">-- : ∀ {m n o} → m ≥ o → n ≥ o → m ⊓ n ≥ o</a>
  <a id="36553" class="Symbol">;</a> <a id="36555" href="Algebra.Construct.NaturalChoice.MinOp.html#7227" class="Function">⊓-triangulate</a>             <a id="36581" class="Comment">-- : ∀ m n o → m ⊓ n ⊓ o ≡ (m ⊓ n) ⊓ (n ⊓ o)</a>
  <a id="36628" class="Symbol">;</a> <a id="36630" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>                  <a id="36656" class="Comment">-- : _⊓_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="36694" class="Symbol">;</a> <a id="36696" href="Algebra.Construct.NaturalChoice.MinOp.html#6944" class="Function">⊓-monoˡ-≤</a>                 <a id="36722" class="Comment">-- : ∀ n → (_⊓ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="36762" class="Symbol">;</a> <a id="36764" href="Algebra.Construct.NaturalChoice.MinOp.html#7032" class="Function">⊓-monoʳ-≤</a>                 <a id="36790" class="Comment">-- : ∀ n → (n ⊓_) Preserves _≤_ ⟶ _≤_</a>

  <a id="36831" class="Symbol">;</a> <a id="36833" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>                     <a id="36859" class="Comment">-- : ∀ {m n o} → m ≤ o → n ≤ o → m ⊔ n ≤ o</a>
  <a id="36904" class="Symbol">;</a> <a id="36906" href="Algebra.Construct.NaturalChoice.MaxOp.html#2293" class="Function">⊔-triangulate</a>             <a id="36932" class="Comment">-- : ∀ m n o → m ⊔ n ⊔ o ≡ (m ⊔ n) ⊔ (n ⊔ o)</a>
  <a id="36979" class="Symbol">;</a> <a id="36981" href="Algebra.Construct.NaturalChoice.MaxOp.html#2334" class="Function">⊔-mono-≤</a>                  <a id="37007" class="Comment">-- : _⊔_ Preserves₂ _≤_ ⟶ _≤_ ⟶ _≤_</a>
  <a id="37045" class="Symbol">;</a> <a id="37047" href="Algebra.Construct.NaturalChoice.MaxOp.html#2370" class="Function">⊔-monoˡ-≤</a>                 <a id="37073" class="Comment">-- : ∀ n → (_⊔ n) Preserves _≤_ ⟶ _≤_</a>
  <a id="37113" class="Symbol">;</a> <a id="37115" href="Algebra.Construct.NaturalChoice.MaxOp.html#2407" class="Function">⊔-monoʳ-≤</a>                 <a id="37141" class="Comment">-- : ∀ n → (n ⊔_) Preserves _≤_ ⟶ _≤_</a>
  <a id="37181" class="Symbol">)</a>
  <a id="37185" class="Keyword">renaming</a>
  <a id="37196" class="Symbol">(</a> <a id="37198" href="Algebra.Construct.NaturalChoice.MinOp.html#5798" class="Function">x⊓y≈y⇒y≤x</a> <a id="37208" class="Symbol">to</a> <a id="37211" class="Function">m⊓n≡n⇒n≤m</a>    <a id="37224" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ n → n ≤ m</a>
  <a id="37259" class="Symbol">;</a> <a id="37261" href="Algebra.Construct.NaturalChoice.MinOp.html#5628" class="Function">x⊓y≈x⇒x≤y</a> <a id="37271" class="Symbol">to</a> <a id="37274" class="Function">m⊓n≡m⇒m≤n</a>    <a id="37287" class="Comment">-- : ∀ {m n} → m ⊓ n ≡ m → m ≤ n</a>
  <a id="37322" class="Symbol">;</a> <a id="37324" href="Algebra.Construct.NaturalChoice.MinOp.html#1398" class="Function">x⊓y≤x</a>     <a id="37334" class="Symbol">to</a> <a id="37337" class="Function">m⊓n≤m</a>        <a id="37350" class="Comment">-- : ∀ m n → m ⊓ n ≤ m</a>
  <a id="37375" class="Symbol">;</a> <a id="37377" href="Algebra.Construct.NaturalChoice.MinOp.html#1549" class="Function">x⊓y≤y</a>     <a id="37387" class="Symbol">to</a> <a id="37390" class="Function">m⊓n≤n</a>        <a id="37403" class="Comment">-- : ∀ m n → m ⊓ n ≤ n</a>
  <a id="37428" class="Symbol">;</a> <a id="37430" href="Algebra.Construct.NaturalChoice.MinOp.html#6373" class="Function">x≤y⇒x⊓z≤y</a> <a id="37440" class="Symbol">to</a> <a id="37443" class="Function">m≤n⇒m⊓o≤n</a>    <a id="37456" class="Comment">-- : ∀ {m n} o → m ≤ n → m ⊓ o ≤ n</a>
  <a id="37493" class="Symbol">;</a> <a id="37495" href="Algebra.Construct.NaturalChoice.MinOp.html#6456" class="Function">x≤y⇒z⊓x≤y</a> <a id="37505" class="Symbol">to</a> <a id="37508" class="Function">m≤n⇒o⊓m≤n</a>    <a id="37521" class="Comment">-- : ∀ {m n} o → m ≤ n → o ⊓ m ≤ n</a>
  <a id="37558" class="Symbol">;</a> <a id="37560" href="Algebra.Construct.NaturalChoice.MinOp.html#6539" class="Function">x≤y⊓z⇒x≤y</a> <a id="37570" class="Symbol">to</a> <a id="37573" class="Function">m≤n⊓o⇒m≤n</a>    <a id="37586" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ n</a>
  <a id="37623" class="Symbol">;</a> <a id="37625" href="Algebra.Construct.NaturalChoice.MinOp.html#6628" class="Function">x≤y⊓z⇒x≤z</a> <a id="37635" class="Symbol">to</a> <a id="37638" class="Function">m≤n⊓o⇒m≤o</a>    <a id="37651" class="Comment">-- : ∀ {m} n o → m ≤ n ⊓ o → m ≤ o</a>

  <a id="37689" class="Symbol">;</a> <a id="37691" href="Algebra.Construct.NaturalChoice.MaxOp.html#2034" class="Function">x⊔y≈y⇒x≤y</a> <a id="37701" class="Symbol">to</a> <a id="37704" class="Function">m⊔n≡n⇒m≤n</a>    <a id="37717" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ n → m ≤ n</a>
  <a id="37752" class="Symbol">;</a> <a id="37754" href="Algebra.Construct.NaturalChoice.MaxOp.html#2062" class="Function">x⊔y≈x⇒y≤x</a> <a id="37764" class="Symbol">to</a> <a id="37767" class="Function">m⊔n≡m⇒n≤m</a>    <a id="37780" class="Comment">-- : ∀ {m n} → m ⊔ n ≡ m → n ≤ m</a>
  <a id="37815" class="Symbol">;</a> <a id="37817" href="Algebra.Construct.NaturalChoice.MaxOp.html#2090" class="Function">x≤x⊔y</a>     <a id="37827" class="Symbol">to</a> <a id="37830" class="Function">m≤m⊔n</a>        <a id="37843" class="Comment">-- : ∀ m n → m ≤ m ⊔ n</a>
  <a id="37868" class="Symbol">;</a> <a id="37870" href="Algebra.Construct.NaturalChoice.MaxOp.html#2114" class="Function">x≤y⊔x</a>     <a id="37880" class="Symbol">to</a> <a id="37883" class="Function">m≤n⊔m</a>        <a id="37896" class="Comment">-- : ∀ m n → m ≤ n ⊔ m</a>
  <a id="37921" class="Symbol">;</a> <a id="37923" href="Algebra.Construct.NaturalChoice.MaxOp.html#2138" class="Function">x≤y⇒x≤y⊔z</a> <a id="37933" class="Symbol">to</a> <a id="37936" class="Function">m≤n⇒m≤n⊔o</a>    <a id="37949" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ n ⊔ o</a>
  <a id="37986" class="Symbol">;</a> <a id="37988" href="Algebra.Construct.NaturalChoice.MaxOp.html#2166" class="Function">x≤y⇒x≤z⊔y</a> <a id="37998" class="Symbol">to</a> <a id="38001" class="Function">m≤n⇒m≤o⊔n</a>    <a id="38014" class="Comment">-- : ∀ {m n} o → m ≤ n → m ≤ o ⊔ n</a>
  <a id="38051" class="Symbol">;</a> <a id="38053" href="Algebra.Construct.NaturalChoice.MaxOp.html#2194" class="Function">x⊔y≤z⇒x≤z</a> <a id="38063" class="Symbol">to</a> <a id="38066" class="Function">m⊔n≤o⇒m≤o</a>    <a id="38079" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → m ≤ o</a>
  <a id="38116" class="Symbol">;</a> <a id="38118" href="Algebra.Construct.NaturalChoice.MaxOp.html#2222" class="Function">x⊔y≤z⇒y≤z</a> <a id="38128" class="Symbol">to</a> <a id="38131" class="Function">m⊔n≤o⇒n≤o</a>    <a id="38144" class="Comment">-- : ∀ m n {o} → m ⊔ n ≤ o → n ≤ o</a>

  <a id="38182" class="Symbol">;</a> <a id="38184" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4491" class="Function">x⊓y≤x⊔y</a>   <a id="38194" class="Symbol">to</a> <a id="38197" class="Function">m⊓n≤m⊔n</a>      <a id="38210" class="Comment">-- : ∀ m n → m ⊓ n ≤ m ⊔ n</a>
  <a id="38239" class="Symbol">)</a>

<a id="38242" class="Keyword">open</a> <a id="38247" href="Data.Nat.Properties.html#34373" class="Module">⊓-⊔-latticeProperties</a> <a id="38269" class="Keyword">public</a>
  <a id="38278" class="Keyword">using</a>
  <a id="38286" class="Symbol">(</a> <a id="38288" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#844" class="Function">⊓-isSemilattice</a>           <a id="38314" class="Comment">-- : IsSemilattice _⊓_</a>
  <a id="38339" class="Symbol">;</a> <a id="38341" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#757" class="Function">⊔-isSemilattice</a>           <a id="38367" class="Comment">-- : IsSemilattice _⊔_</a>
  <a id="38392" class="Symbol">;</a> <a id="38394" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1254" class="Function">⊔-⊓-isLattice</a>             <a id="38420" class="Comment">-- : IsLattice _⊔_ _⊓_</a>
  <a id="38445" class="Symbol">;</a> <a id="38447" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1549" class="Function">⊓-⊔-isLattice</a>             <a id="38473" class="Comment">-- : IsLattice _⊓_ _⊔_</a>
  <a id="38498" class="Symbol">;</a> <a id="38500" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2037" class="Function">⊔-⊓-isDistributiveLattice</a> <a id="38526" class="Comment">-- : IsDistributiveLattice _⊔_ _⊓_</a>
  <a id="38563" class="Symbol">;</a> <a id="38565" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#1844" class="Function">⊓-⊔-isDistributiveLattice</a> <a id="38591" class="Comment">-- : IsDistributiveLattice _⊓_ _⊔_</a>

  <a id="38629" class="Symbol">;</a> <a id="38631" href="Algebra.Lattice.Construct.NaturalChoice.MinOp.html#1037" class="Function">⊓-semilattice</a>             <a id="38657" class="Comment">-- : Semilattice _ _</a>
  <a id="38680" class="Symbol">;</a> <a id="38682" href="Algebra.Lattice.Construct.NaturalChoice.MaxOp.html#807" class="Function">⊔-semilattice</a>             <a id="38708" class="Comment">-- : Semilattice _ _</a>
  <a id="38731" class="Symbol">;</a> <a id="38733" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2315" class="Function">⊔-⊓-lattice</a>               <a id="38759" class="Comment">-- : Lattice _ _</a>
  <a id="38778" class="Symbol">;</a> <a id="38780" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2397" class="Function">⊓-⊔-lattice</a>               <a id="38806" class="Comment">-- : Lattice _ _</a>
  <a id="38825" class="Symbol">;</a> <a id="38827" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2479" class="Function">⊔-⊓-distributiveLattice</a>   <a id="38853" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="38884" class="Symbol">;</a> <a id="38886" href="Algebra.Lattice.Construct.NaturalChoice.MinMaxOp.html#2621" class="Function">⊓-⊔-distributiveLattice</a>   <a id="38912" class="Comment">-- : DistributiveLattice _ _</a>
  <a id="38943" class="Symbol">)</a>

<a id="38946" class="Comment">------------------------------------------------------------------------</a>
<a id="39019" class="Comment">-- Automatically derived properties of _⊓_ and _⊔_</a>

<a id="⊔-identityˡ"></a><a id="39071" href="Data.Nat.Properties.html#39071" class="Function">⊔-identityˡ</a> <a id="39083" class="Symbol">:</a> <a id="39085" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="39098" class="Number">0</a> <a id="39100" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="39104" href="Data.Nat.Properties.html#39071" class="Function">⊔-identityˡ</a> <a id="39116" class="Symbol">_</a> <a id="39118" class="Symbol">=</a> <a id="39120" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identityʳ"></a><a id="39126" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="39138" class="Symbol">:</a> <a id="39140" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="39154" class="Number">0</a> <a id="39156" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="39160" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="39172" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="39180" class="Symbol">=</a> <a id="39182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="39187" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="39199" class="Symbol">(</a><a id="39200" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="39204" href="Data.Nat.Properties.html#39204" class="Bound">n</a><a id="39205" class="Symbol">)</a> <a id="39207" class="Symbol">=</a> <a id="39209" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊔-identity"></a><a id="39215" href="Data.Nat.Properties.html#39215" class="Function">⊔-identity</a> <a id="39226" class="Symbol">:</a> <a id="39228" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="39237" class="Number">0</a> <a id="39239" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="39243" href="Data.Nat.Properties.html#39215" class="Function">⊔-identity</a> <a id="39254" class="Symbol">=</a> <a id="39256" href="Data.Nat.Properties.html#39071" class="Function">⊔-identityˡ</a> <a id="39268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="39270" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a>

<a id="39283" class="Comment">------------------------------------------------------------------------</a>
<a id="39356" class="Comment">-- Structures</a>

<a id="⊔-0-isMonoid"></a><a id="39371" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a> <a id="39384" class="Symbol">:</a> <a id="39386" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="39395" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="39399" class="Number">0</a>
<a id="39401" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a> <a id="39414" class="Symbol">=</a> <a id="39416" class="Keyword">record</a>
  <a id="39425" class="Symbol">{</a> <a id="39427" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="39439" class="Symbol">=</a> <a id="39441" href="Algebra.Construct.NaturalChoice.MaxOp.html#1520" class="Function">⊔-isSemigroup</a>
  <a id="39457" class="Symbol">;</a> <a id="39459" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="39471" class="Symbol">=</a> <a id="39473" href="Data.Nat.Properties.html#39215" class="Function">⊔-identity</a>
  <a id="39486" class="Symbol">}</a>

<a id="⊔-0-isCommutativeMonoid"></a><a id="39489" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a> <a id="39513" class="Symbol">:</a> <a id="39515" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="39535" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="39539" class="Number">0</a>
<a id="39541" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a> <a id="39565" class="Symbol">=</a> <a id="39567" class="Keyword">record</a>
  <a id="39576" class="Symbol">{</a> <a id="39578" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="39587" class="Symbol">=</a> <a id="39589" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a>
  <a id="39604" class="Symbol">;</a> <a id="39606" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="39615" class="Symbol">=</a> <a id="39617" href="Algebra.Construct.NaturalChoice.MaxOp.html#1249" class="Function">⊔-comm</a>
  <a id="39626" class="Symbol">}</a>

<a id="39629" class="Comment">------------------------------------------------------------------------</a>
<a id="39702" class="Comment">-- Bundles</a>

<a id="⊔-0-monoid"></a><a id="39714" href="Data.Nat.Properties.html#39714" class="Function">⊔-0-monoid</a> <a id="39725" class="Symbol">:</a> <a id="39727" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="39734" href="Level.html#521" class="Function">0ℓ</a> <a id="39737" href="Level.html#521" class="Function">0ℓ</a>
<a id="39740" href="Data.Nat.Properties.html#39714" class="Function">⊔-0-monoid</a> <a id="39751" class="Symbol">=</a> <a id="39753" class="Keyword">record</a>
  <a id="39762" class="Symbol">{</a> <a id="39764" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="39773" class="Symbol">=</a> <a id="39775" href="Data.Nat.Properties.html#39371" class="Function">⊔-0-isMonoid</a>
  <a id="39790" class="Symbol">}</a>

<a id="⊔-0-commutativeMonoid"></a><a id="39793" href="Data.Nat.Properties.html#39793" class="Function">⊔-0-commutativeMonoid</a> <a id="39815" class="Symbol">:</a> <a id="39817" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="39835" href="Level.html#521" class="Function">0ℓ</a> <a id="39838" href="Level.html#521" class="Function">0ℓ</a>
<a id="39841" href="Data.Nat.Properties.html#39793" class="Function">⊔-0-commutativeMonoid</a> <a id="39863" class="Symbol">=</a> <a id="39865" class="Keyword">record</a>
  <a id="39874" class="Symbol">{</a> <a id="39876" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="39896" class="Symbol">=</a> <a id="39898" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="39924" class="Symbol">}</a>

<a id="39927" class="Comment">------------------------------------------------------------------------</a>
<a id="40000" class="Comment">-- Other properties of _⊔_ and _≤_/_&lt;_</a>

<a id="mono-≤-distrib-⊔"></a><a id="40040" href="Data.Nat.Properties.html#40040" class="Function">mono-≤-distrib-⊔</a> <a id="40057" class="Symbol">:</a> <a id="40059" class="Symbol">∀</a> <a id="40061" class="Symbol">{</a><a id="40062" href="Data.Nat.Properties.html#40062" class="Bound">f</a><a id="40063" class="Symbol">}</a> <a id="40065" class="Symbol">→</a> <a id="40067" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40069" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40079" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40083" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40085" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40089" class="Symbol">→</a>
                   <a id="40110" class="Symbol">∀</a> <a id="40112" href="Data.Nat.Properties.html#40112" class="Bound">m</a> <a id="40114" href="Data.Nat.Properties.html#40114" class="Bound">n</a> <a id="40116" class="Symbol">→</a> <a id="40118" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40120" class="Symbol">(</a><a id="40121" href="Data.Nat.Properties.html#40112" class="Bound">m</a> <a id="40123" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40125" href="Data.Nat.Properties.html#40114" class="Bound">n</a><a id="40126" class="Symbol">)</a> <a id="40128" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40130" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40132" href="Data.Nat.Properties.html#40112" class="Bound">m</a> <a id="40134" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40136" href="Data.Nat.Properties.html#40062" class="Bound">f</a> <a id="40138" href="Data.Nat.Properties.html#40114" class="Bound">n</a>
<a id="40140" href="Data.Nat.Properties.html#40040" class="Function">mono-≤-distrib-⊔</a> <a id="40157" class="Symbol">{</a><a id="40158" href="Data.Nat.Properties.html#40158" class="Bound">f</a><a id="40159" class="Symbol">}</a> <a id="40161" class="Symbol">=</a> <a id="40163" href="Algebra.Construct.NaturalChoice.MaxOp.html#2422" class="Function">⊓-⊔-properties.mono-≤-distrib-⊔</a> <a id="40195" class="Symbol">(</a><a id="40196" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40201" href="Data.Nat.Properties.html#40158" class="Bound">f</a><a id="40202" class="Symbol">)</a>

<a id="mono-≤-distrib-⊓"></a><a id="40205" href="Data.Nat.Properties.html#40205" class="Function">mono-≤-distrib-⊓</a> <a id="40222" class="Symbol">:</a> <a id="40224" class="Symbol">∀</a> <a id="40226" class="Symbol">{</a><a id="40227" href="Data.Nat.Properties.html#40227" class="Bound">f</a><a id="40228" class="Symbol">}</a> <a id="40230" class="Symbol">→</a> <a id="40232" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40234" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40244" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40248" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40250" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40254" class="Symbol">→</a>
                   <a id="40275" class="Symbol">∀</a> <a id="40277" href="Data.Nat.Properties.html#40277" class="Bound">m</a> <a id="40279" href="Data.Nat.Properties.html#40279" class="Bound">n</a> <a id="40281" class="Symbol">→</a> <a id="40283" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40285" class="Symbol">(</a><a id="40286" href="Data.Nat.Properties.html#40277" class="Bound">m</a> <a id="40288" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40290" href="Data.Nat.Properties.html#40279" class="Bound">n</a><a id="40291" class="Symbol">)</a> <a id="40293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40295" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40297" href="Data.Nat.Properties.html#40277" class="Bound">m</a> <a id="40299" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40301" href="Data.Nat.Properties.html#40227" class="Bound">f</a> <a id="40303" href="Data.Nat.Properties.html#40279" class="Bound">n</a>
<a id="40305" href="Data.Nat.Properties.html#40205" class="Function">mono-≤-distrib-⊓</a> <a id="40322" class="Symbol">{</a><a id="40323" href="Data.Nat.Properties.html#40323" class="Bound">f</a><a id="40324" class="Symbol">}</a> <a id="40326" class="Symbol">=</a> <a id="40328" href="Algebra.Construct.NaturalChoice.MinOp.html#5948" class="Function">⊓-⊔-properties.mono-≤-distrib-⊓</a> <a id="40360" class="Symbol">(</a><a id="40361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40366" href="Data.Nat.Properties.html#40323" class="Bound">f</a><a id="40367" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊓"></a><a id="40370" href="Data.Nat.Properties.html#40370" class="Function">antimono-≤-distrib-⊓</a> <a id="40391" class="Symbol">:</a> <a id="40393" class="Symbol">∀</a> <a id="40395" class="Symbol">{</a><a id="40396" href="Data.Nat.Properties.html#40396" class="Bound">f</a><a id="40397" class="Symbol">}</a> <a id="40399" class="Symbol">→</a> <a id="40401" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40403" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40413" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40417" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40419" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="40423" class="Symbol">→</a>
                       <a id="40448" class="Symbol">∀</a> <a id="40450" href="Data.Nat.Properties.html#40450" class="Bound">m</a> <a id="40452" href="Data.Nat.Properties.html#40452" class="Bound">n</a> <a id="40454" class="Symbol">→</a> <a id="40456" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40458" class="Symbol">(</a><a id="40459" href="Data.Nat.Properties.html#40450" class="Bound">m</a> <a id="40461" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40463" href="Data.Nat.Properties.html#40452" class="Bound">n</a><a id="40464" class="Symbol">)</a> <a id="40466" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40468" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40470" href="Data.Nat.Properties.html#40450" class="Bound">m</a> <a id="40472" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40474" href="Data.Nat.Properties.html#40396" class="Bound">f</a> <a id="40476" href="Data.Nat.Properties.html#40452" class="Bound">n</a>
<a id="40478" href="Data.Nat.Properties.html#40370" class="Function">antimono-≤-distrib-⊓</a> <a id="40499" class="Symbol">{</a><a id="40500" href="Data.Nat.Properties.html#40500" class="Bound">f</a><a id="40501" class="Symbol">}</a> <a id="40503" class="Symbol">=</a> <a id="40505" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#3593" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊓</a> <a id="40541" class="Symbol">(</a><a id="40542" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40547" href="Data.Nat.Properties.html#40500" class="Bound">f</a><a id="40548" class="Symbol">)</a>

<a id="antimono-≤-distrib-⊔"></a><a id="40551" href="Data.Nat.Properties.html#40551" class="Function">antimono-≤-distrib-⊔</a> <a id="40572" class="Symbol">:</a> <a id="40574" class="Symbol">∀</a> <a id="40576" class="Symbol">{</a><a id="40577" href="Data.Nat.Properties.html#40577" class="Bound">f</a><a id="40578" class="Symbol">}</a> <a id="40580" class="Symbol">→</a> <a id="40582" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40584" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="40594" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="40598" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="40600" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="40604" class="Symbol">→</a>
                       <a id="40629" class="Symbol">∀</a> <a id="40631" href="Data.Nat.Properties.html#40631" class="Bound">m</a> <a id="40633" href="Data.Nat.Properties.html#40633" class="Bound">n</a> <a id="40635" class="Symbol">→</a> <a id="40637" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40639" class="Symbol">(</a><a id="40640" href="Data.Nat.Properties.html#40631" class="Bound">m</a> <a id="40642" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40644" href="Data.Nat.Properties.html#40633" class="Bound">n</a><a id="40645" class="Symbol">)</a> <a id="40647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40649" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40651" href="Data.Nat.Properties.html#40631" class="Bound">m</a> <a id="40653" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="40655" href="Data.Nat.Properties.html#40577" class="Bound">f</a> <a id="40657" href="Data.Nat.Properties.html#40633" class="Bound">n</a>
<a id="40659" href="Data.Nat.Properties.html#40551" class="Function">antimono-≤-distrib-⊔</a> <a id="40680" class="Symbol">{</a><a id="40681" href="Data.Nat.Properties.html#40681" class="Bound">f</a><a id="40682" class="Symbol">}</a> <a id="40684" class="Symbol">=</a> <a id="40686" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#4042" class="Function">⊓-⊔-properties.antimono-≤-distrib-⊔</a> <a id="40722" class="Symbol">(</a><a id="40723" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40728" href="Data.Nat.Properties.html#40681" class="Bound">f</a><a id="40729" class="Symbol">)</a>

<a id="m&lt;n⇒m&lt;n⊔o"></a><a id="40732" href="Data.Nat.Properties.html#40732" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="40742" class="Symbol">:</a> <a id="40744" class="Symbol">∀</a> <a id="40746" href="Data.Nat.Properties.html#40746" class="Bound">o</a> <a id="40748" class="Symbol">→</a> <a id="40750" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40752" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40754" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="40756" class="Symbol">→</a> <a id="40758" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40760" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40762" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="40764" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40766" href="Data.Nat.Properties.html#40746" class="Bound">o</a>
<a id="40768" href="Data.Nat.Properties.html#40732" class="Function">m&lt;n⇒m&lt;n⊔o</a> <a id="40778" class="Symbol">=</a> <a id="40780" href="Data.Nat.Properties.html#37936" class="Function">m≤n⇒m≤n⊔o</a>

<a id="m&lt;n⇒m&lt;o⊔n"></a><a id="40791" href="Data.Nat.Properties.html#40791" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="40801" class="Symbol">:</a> <a id="40803" class="Symbol">∀</a> <a id="40805" href="Data.Nat.Properties.html#40805" class="Bound">o</a> <a id="40807" class="Symbol">→</a> <a id="40809" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40811" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40813" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="40815" class="Symbol">→</a> <a id="40817" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="40819" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40821" href="Data.Nat.Properties.html#40805" class="Bound">o</a> <a id="40823" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40825" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="40827" href="Data.Nat.Properties.html#40791" class="Function">m&lt;n⇒m&lt;o⊔n</a> <a id="40837" class="Symbol">=</a> <a id="40839" href="Data.Nat.Properties.html#38001" class="Function">m≤n⇒m≤o⊔n</a>

<a id="m⊔n&lt;o⇒m&lt;o"></a><a id="40850" href="Data.Nat.Properties.html#40850" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="40860" class="Symbol">:</a> <a id="40862" class="Symbol">∀</a> <a id="40864" href="Data.Nat.Properties.html#40864" class="Bound">m</a> <a id="40866" href="Data.Nat.Properties.html#40866" class="Bound">n</a> <a id="40868" class="Symbol">{</a><a id="40869" href="Data.Nat.Properties.html#40869" class="Bound">o</a><a id="40870" class="Symbol">}</a> <a id="40872" class="Symbol">→</a> <a id="40874" href="Data.Nat.Properties.html#40864" class="Bound">m</a> <a id="40876" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40878" href="Data.Nat.Properties.html#40866" class="Bound">n</a> <a id="40880" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40882" href="Data.Nat.Properties.html#40869" class="Bound">o</a> <a id="40884" class="Symbol">→</a> <a id="40886" href="Data.Nat.Properties.html#40864" class="Bound">m</a> <a id="40888" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40890" href="Data.Nat.Properties.html#40869" class="Bound">o</a>
<a id="40892" href="Data.Nat.Properties.html#40850" class="Function">m⊔n&lt;o⇒m&lt;o</a> <a id="40902" href="Data.Nat.Properties.html#40902" class="Bound">m</a> <a id="40904" href="Data.Nat.Properties.html#40904" class="Bound">n</a> <a id="40906" href="Data.Nat.Properties.html#40906" class="Bound">m⊔n&lt;o</a> <a id="40912" class="Symbol">=</a> <a id="40914" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="40924" class="Symbol">(</a><a id="40925" href="Data.Nat.Properties.html#37830" class="Function">m≤m⊔n</a> <a id="40931" href="Data.Nat.Properties.html#40902" class="Bound">m</a> <a id="40933" href="Data.Nat.Properties.html#40904" class="Bound">n</a><a id="40934" class="Symbol">)</a> <a id="40936" href="Data.Nat.Properties.html#40906" class="Bound">m⊔n&lt;o</a>

<a id="m⊔n&lt;o⇒n&lt;o"></a><a id="40943" href="Data.Nat.Properties.html#40943" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="40953" class="Symbol">:</a> <a id="40955" class="Symbol">∀</a> <a id="40957" href="Data.Nat.Properties.html#40957" class="Bound">m</a> <a id="40959" href="Data.Nat.Properties.html#40959" class="Bound">n</a> <a id="40961" class="Symbol">{</a><a id="40962" href="Data.Nat.Properties.html#40962" class="Bound">o</a><a id="40963" class="Symbol">}</a> <a id="40965" class="Symbol">→</a> <a id="40967" href="Data.Nat.Properties.html#40957" class="Bound">m</a> <a id="40969" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="40971" href="Data.Nat.Properties.html#40959" class="Bound">n</a> <a id="40973" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40975" href="Data.Nat.Properties.html#40962" class="Bound">o</a> <a id="40977" class="Symbol">→</a> <a id="40979" href="Data.Nat.Properties.html#40959" class="Bound">n</a> <a id="40981" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="40983" href="Data.Nat.Properties.html#40962" class="Bound">o</a>
<a id="40985" href="Data.Nat.Properties.html#40943" class="Function">m⊔n&lt;o⇒n&lt;o</a> <a id="40995" href="Data.Nat.Properties.html#40995" class="Bound">m</a> <a id="40997" href="Data.Nat.Properties.html#40997" class="Bound">n</a> <a id="40999" href="Data.Nat.Properties.html#40999" class="Bound">m⊔n&lt;o</a> <a id="41005" class="Symbol">=</a> <a id="41007" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="41017" class="Symbol">(</a><a id="41018" href="Data.Nat.Properties.html#37883" class="Function">m≤n⊔m</a> <a id="41024" href="Data.Nat.Properties.html#40995" class="Bound">m</a> <a id="41026" href="Data.Nat.Properties.html#40997" class="Bound">n</a><a id="41027" class="Symbol">)</a> <a id="41029" href="Data.Nat.Properties.html#40999" class="Bound">m⊔n&lt;o</a>

<a id="⊔-mono-&lt;"></a><a id="41036" href="Data.Nat.Properties.html#41036" class="Function">⊔-mono-&lt;</a> <a id="41045" class="Symbol">:</a> <a id="41047" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="41051" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="41062" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="41066" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="41068" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="41072" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="41074" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="41078" href="Data.Nat.Properties.html#41036" class="Function">⊔-mono-&lt;</a> <a id="41087" class="Symbol">=</a> <a id="41089" href="Algebra.Construct.NaturalChoice.MaxOp.html#2334" class="Function">⊔-mono-≤</a>

<a id="⊔-pres-&lt;m"></a><a id="41099" href="Data.Nat.Properties.html#41099" class="Function">⊔-pres-&lt;m</a> <a id="41109" class="Symbol">:</a> <a id="41111" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41113" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="41115" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41117" class="Symbol">→</a> <a id="41119" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="41121" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="41123" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="41125" class="Symbol">→</a> <a id="41127" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="41129" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="41131" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="41133" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="41135" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="41137" href="Data.Nat.Properties.html#41099" class="Function">⊔-pres-&lt;m</a> <a id="41147" class="Symbol">{</a><a id="41148" class="Argument">m</a> <a id="41150" class="Symbol">=</a> <a id="41152" href="Data.Nat.Properties.html#41152" class="Bound">m</a><a id="41153" class="Symbol">}</a> <a id="41155" href="Data.Nat.Properties.html#41155" class="Bound">n&lt;m</a> <a id="41159" href="Data.Nat.Properties.html#41159" class="Bound">o&lt;m</a> <a id="41163" class="Symbol">=</a> <a id="41165" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="41171" class="Symbol">(_</a> <a id="41174" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="41176" class="Symbol">)</a> <a id="41178" class="Symbol">(</a><a id="41179" href="Algebra.Construct.NaturalChoice.MaxOp.html#1165" class="Function">⊔-idem</a> <a id="41186" href="Data.Nat.Properties.html#41152" class="Bound">m</a><a id="41187" class="Symbol">)</a> <a id="41189" class="Symbol">(</a><a id="41190" href="Data.Nat.Properties.html#41036" class="Function">⊔-mono-&lt;</a> <a id="41199" href="Data.Nat.Properties.html#41155" class="Bound">n&lt;m</a> <a id="41203" href="Data.Nat.Properties.html#41159" class="Bound">o&lt;m</a><a id="41206" class="Symbol">)</a>

<a id="41209" class="Comment">------------------------------------------------------------------------</a>
<a id="41282" class="Comment">-- Other properties of _⊔_ and _+_</a>

<a id="+-distribˡ-⊔"></a><a id="41318" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41331" class="Symbol">:</a> <a id="41333" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41337" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="41354" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41358" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41371" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="41379" href="Data.Nat.Properties.html#41379" class="Bound">n</a> <a id="41381" href="Data.Nat.Properties.html#41381" class="Bound">o</a> <a id="41383" class="Symbol">=</a> <a id="41385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41390" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41403" class="Symbol">(</a><a id="41404" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41408" href="Data.Nat.Properties.html#41408" class="Bound">m</a><a id="41409" class="Symbol">)</a> <a id="41411" href="Data.Nat.Properties.html#41411" class="Bound">n</a> <a id="41413" href="Data.Nat.Properties.html#41413" class="Bound">o</a> <a id="41415" class="Symbol">=</a> <a id="41417" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41426" class="Symbol">(</a><a id="41427" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41440" href="Data.Nat.Properties.html#41408" class="Bound">m</a> <a id="41442" href="Data.Nat.Properties.html#41411" class="Bound">n</a> <a id="41444" href="Data.Nat.Properties.html#41413" class="Bound">o</a><a id="41445" class="Symbol">)</a>

<a id="+-distribʳ-⊔"></a><a id="41448" href="Data.Nat.Properties.html#41448" class="Function">+-distribʳ-⊔</a> <a id="41461" class="Symbol">:</a> <a id="41463" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41467" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="41484" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41488" href="Data.Nat.Properties.html#41448" class="Function">+-distribʳ-⊔</a> <a id="41501" class="Symbol">=</a> <a id="41503" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="41522" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="41529" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a>

<a id="+-distrib-⊔"></a><a id="41543" href="Data.Nat.Properties.html#41543" class="Function">+-distrib-⊔</a> <a id="41555" class="Symbol">:</a> <a id="41557" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="41561" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="41577" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41581" href="Data.Nat.Properties.html#41543" class="Function">+-distrib-⊔</a> <a id="41593" class="Symbol">=</a> <a id="41595" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="41608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="41610" href="Data.Nat.Properties.html#41448" class="Function">+-distribʳ-⊔</a>

<a id="m⊔n≤m+n"></a><a id="41624" href="Data.Nat.Properties.html#41624" class="Function">m⊔n≤m+n</a> <a id="41632" class="Symbol">:</a> <a id="41634" class="Symbol">∀</a> <a id="41636" href="Data.Nat.Properties.html#41636" class="Bound">m</a> <a id="41638" href="Data.Nat.Properties.html#41638" class="Bound">n</a> <a id="41640" class="Symbol">→</a> <a id="41642" href="Data.Nat.Properties.html#41636" class="Bound">m</a> <a id="41644" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="41646" href="Data.Nat.Properties.html#41638" class="Bound">n</a> <a id="41648" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="41650" href="Data.Nat.Properties.html#41636" class="Bound">m</a> <a id="41652" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="41654" href="Data.Nat.Properties.html#41638" class="Bound">n</a>
<a id="41656" href="Data.Nat.Properties.html#41624" class="Function">m⊔n≤m+n</a> <a id="41664" href="Data.Nat.Properties.html#41664" class="Bound">m</a> <a id="41666" href="Data.Nat.Properties.html#41666" class="Bound">n</a> <a id="41668" class="Keyword">with</a> <a id="41673" href="Algebra.Construct.NaturalChoice.MaxOp.html#1193" class="Function">⊔-sel</a> <a id="41679" href="Data.Nat.Properties.html#41664" class="Bound">m</a> <a id="41681" href="Data.Nat.Properties.html#41666" class="Bound">n</a>
<a id="41683" class="Symbol">...</a> <a id="41687" class="Symbol">|</a> <a id="41689" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="41694" href="Data.Nat.Properties.html#41694" class="Bound">m⊔n≡m</a> <a id="41700" class="Keyword">rewrite</a> <a id="41708" href="Data.Nat.Properties.html#41694" class="Bound">m⊔n≡m</a> <a id="41714" class="Symbol">=</a> <a id="41716" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="41722" class="Bound">m</a> <a id="41724" class="Bound">n</a>
<a id="41726" class="Symbol">...</a> <a id="41730" class="Symbol">|</a> <a id="41732" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="41737" href="Data.Nat.Properties.html#41737" class="Bound">m⊔n≡n</a> <a id="41743" class="Keyword">rewrite</a> <a id="41751" href="Data.Nat.Properties.html#41737" class="Bound">m⊔n≡n</a> <a id="41757" class="Symbol">=</a> <a id="41759" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="41765" class="Bound">n</a> <a id="41767" class="Bound">m</a>

<a id="41770" class="Comment">------------------------------------------------------------------------</a>
<a id="41843" class="Comment">-- Other properties of _⊔_ and _*_</a>

<a id="*-distribˡ-⊔"></a><a id="41879" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="41892" class="Symbol">:</a> <a id="41894" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="41898" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="41915" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="41919" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="41932" href="Data.Nat.Properties.html#41932" class="Bound">m</a> <a id="41934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="41939" href="Data.Nat.Properties.html#41939" class="Bound">o</a> <a id="41941" class="Symbol">=</a> <a id="41943" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="41947" class="Symbol">(</a><a id="41948" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41953" class="Symbol">(</a><a id="41954" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔</a> <a id="41957" href="Data.Nat.Properties.html#41932" class="Bound">m</a> <a id="41959" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="41961" href="Data.Nat.Properties.html#41939" class="Bound">o</a><a id="41962" class="Symbol">)</a> <a id="41964" class="Symbol">(</a><a id="41965" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="41973" href="Data.Nat.Properties.html#41932" class="Bound">m</a><a id="41974" class="Symbol">))</a>
<a id="41977" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="41990" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="41992" class="Symbol">(</a><a id="41993" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="41997" href="Data.Nat.Properties.html#41997" class="Bound">n</a><a id="41998" class="Symbol">)</a> <a id="42000" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="42005" class="Symbol">=</a> <a id="42007" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="42024" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42026" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42028" class="Symbol">(</a><a id="42029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42033" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42035" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42037" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="42041" class="Symbol">)</a>         <a id="42051" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="42057" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42061" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42065" href="Data.Nat.Properties.html#41997" class="Bound">n</a>                  <a id="42084" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42087" href="Data.Nat.Properties.html#39126" class="Function">⊔-identityʳ</a> <a id="42099" class="Symbol">(</a><a id="42100" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42102" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42104" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42108" href="Data.Nat.Properties.html#41997" class="Bound">n</a><a id="42109" class="Symbol">)</a> <a id="42111" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42115" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42117" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42119" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42123" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42125" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>           <a id="42142" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42145" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42150" class="Symbol">(</a><a id="42151" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42153" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42159" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42161" href="Data.Nat.Base.html#5485" class="Function Operator">⊔_</a><a id="42163" class="Symbol">)</a> <a id="42165" class="Symbol">(</a><a id="42166" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="42174" href="Data.Nat.Properties.html#41990" class="Bound">m</a><a id="42175" class="Symbol">)</a> <a id="42177" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42181" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42183" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42185" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42189" href="Data.Nat.Properties.html#41997" class="Bound">n</a> <a id="42191" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42193" href="Data.Nat.Properties.html#41990" class="Bound">m</a> <a id="42195" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42197" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="42208" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="42210" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="42223" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42225" class="Symbol">(</a><a id="42226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42230" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42231" class="Symbol">)</a> <a id="42233" class="Symbol">(</a><a id="42234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42238" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42239" class="Symbol">)</a> <a id="42241" class="Symbol">=</a> <a id="42243" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="42260" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42262" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42264" class="Symbol">(</a><a id="42265" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42269" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42271" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42277" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42278" class="Symbol">)</a>        <a id="42287" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="42293" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42295" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42297" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42301" class="Symbol">(</a><a id="42302" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42304" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42306" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42307" class="Symbol">)</a>            <a id="42320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42323" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="42329" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42331" class="Symbol">(</a><a id="42332" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42334" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42336" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42337" class="Symbol">)</a> <a id="42339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42343" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42345" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42347" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42349" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42351" class="Symbol">(</a><a id="42352" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42354" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42356" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42357" class="Symbol">)</a>            <a id="42370" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42373" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42378" class="Symbol">(</a><a id="42379" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42381" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="42383" class="Symbol">)</a> <a id="42385" class="Symbol">(</a><a id="42386" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="42399" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42401" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42403" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42404" class="Symbol">)</a> <a id="42406" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42410" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42412" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42414" class="Symbol">(</a><a id="42415" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42417" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42419" href="Data.Nat.Properties.html#42230" class="Bound">n</a> <a id="42421" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42423" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42425" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42427" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42428" class="Symbol">)</a>        <a id="42437" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42440" href="Data.Nat.Properties.html#41318" class="Function">+-distribˡ-⊔</a> <a id="42453" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42455" class="Symbol">(</a><a id="42456" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42458" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42460" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42461" class="Symbol">)</a> <a id="42463" class="Symbol">(</a><a id="42464" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42466" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42468" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42469" class="Symbol">)</a> <a id="42471" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="42475" class="Symbol">(</a><a id="42476" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42478" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42480" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42482" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42484" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42485" class="Symbol">)</a> <a id="42487" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42489" class="Symbol">(</a><a id="42490" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42492" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="42494" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42496" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42498" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42499" class="Symbol">)</a>  <a id="42502" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42505" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="42511" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="42515" class="Symbol">(</a><a id="42516" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="42522" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42524" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42525" class="Symbol">)</a> <a id="42527" class="Symbol">(</a><a id="42528" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="42534" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42536" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42537" class="Symbol">)</a> <a id="42539" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="42543" class="Symbol">(</a><a id="42544" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42548" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42552" href="Data.Nat.Properties.html#42230" class="Bound">n</a><a id="42553" class="Symbol">)</a> <a id="42555" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="42557" class="Symbol">(</a><a id="42558" href="Data.Nat.Properties.html#42223" class="Bound">m</a> <a id="42560" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="42562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="42566" href="Data.Nat.Properties.html#42238" class="Bound">o</a><a id="42567" class="Symbol">)</a>  <a id="42570" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-⊔"></a><a id="42573" href="Data.Nat.Properties.html#42573" class="Function">*-distribʳ-⊔</a> <a id="42586" class="Symbol">:</a> <a id="42588" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="42592" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="42609" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="42613" href="Data.Nat.Properties.html#42573" class="Function">*-distribʳ-⊔</a> <a id="42626" class="Symbol">=</a> <a id="42628" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="42647" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="42654" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a>

<a id="*-distrib-⊔"></a><a id="42668" href="Data.Nat.Properties.html#42668" class="Function">*-distrib-⊔</a> <a id="42680" class="Symbol">:</a> <a id="42682" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="42686" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="42702" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="42706" href="Data.Nat.Properties.html#42668" class="Function">*-distrib-⊔</a> <a id="42718" class="Symbol">=</a> <a id="42720" href="Data.Nat.Properties.html#41879" class="Function">*-distribˡ-⊔</a> <a id="42733" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="42735" href="Data.Nat.Properties.html#42573" class="Function">*-distribʳ-⊔</a>

<a id="42749" class="Comment">------------------------------------------------------------------------</a>
<a id="42822" class="Comment">-- Properties of _⊓_</a>
<a id="42843" class="Comment">------------------------------------------------------------------------</a>

<a id="42917" class="Comment">------------------------------------------------------------------------</a>
<a id="42990" class="Comment">-- Algebraic properties</a>

<a id="⊓-zeroˡ"></a><a id="43015" href="Data.Nat.Properties.html#43015" class="Function">⊓-zeroˡ</a> <a id="43023" class="Symbol">:</a> <a id="43025" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="43034" class="Number">0</a> <a id="43036" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="43040" href="Data.Nat.Properties.html#43015" class="Function">⊓-zeroˡ</a> <a id="43048" class="Symbol">_</a> <a id="43050" class="Symbol">=</a> <a id="43052" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zeroʳ"></a><a id="43058" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="43066" class="Symbol">:</a> <a id="43068" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="43078" class="Number">0</a> <a id="43080" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="43084" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="43092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="43100" class="Symbol">=</a> <a id="43102" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="43107" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="43115" class="Symbol">(</a><a id="43116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="43120" href="Data.Nat.Properties.html#43120" class="Bound">n</a><a id="43121" class="Symbol">)</a> <a id="43123" class="Symbol">=</a> <a id="43125" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⊓-zero"></a><a id="43131" href="Data.Nat.Properties.html#43131" class="Function">⊓-zero</a> <a id="43138" class="Symbol">:</a> <a id="43140" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="43145" class="Number">0</a> <a id="43147" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="43151" href="Data.Nat.Properties.html#43131" class="Function">⊓-zero</a> <a id="43158" class="Symbol">=</a> <a id="43160" href="Data.Nat.Properties.html#43015" class="Function">⊓-zeroˡ</a> <a id="43168" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="43170" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a>

<a id="43179" class="Comment">------------------------------------------------------------------------</a>
<a id="43252" class="Comment">-- Structures</a>

<a id="⊔-⊓-isSemiringWithoutOne"></a><a id="43267" href="Data.Nat.Properties.html#43267" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="43292" class="Symbol">:</a> <a id="43294" href="Algebra.Structures.html#10650" class="Record">IsSemiringWithoutOne</a> <a id="43315" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="43319" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="43323" class="Number">0</a>
<a id="43325" href="Data.Nat.Properties.html#43267" class="Function">⊔-⊓-isSemiringWithoutOne</a> <a id="43350" class="Symbol">=</a> <a id="43352" class="Keyword">record</a>
  <a id="43361" class="Symbol">{</a> <a id="43363" href="Algebra.Structures.html#10726" class="Field">+-isCommutativeMonoid</a> <a id="43385" class="Symbol">=</a> <a id="43387" href="Data.Nat.Properties.html#39489" class="Function">⊔-0-isCommutativeMonoid</a>
  <a id="43413" class="Symbol">;</a> <a id="43415" href="Algebra.Structures.html#10779" class="Field">*-cong</a>                <a id="43437" class="Symbol">=</a> <a id="43439" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="43445" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
  <a id="43451" class="Symbol">;</a> <a id="43453" href="Algebra.Structures.html#10820" class="Field">*-assoc</a>               <a id="43475" class="Symbol">=</a> <a id="43477" href="Algebra.Construct.NaturalChoice.MinOp.html#2597" class="Function">⊓-assoc</a>
  <a id="43487" class="Symbol">;</a> <a id="43489" href="Algebra.Structures.html#10862" class="Field">distrib</a>               <a id="43511" class="Symbol">=</a> <a id="43513" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2022" class="Function">⊓-distrib-⊔</a>
  <a id="43527" class="Symbol">;</a> <a id="43529" href="Algebra.Structures.html#10910" class="Field">zero</a>                  <a id="43551" class="Symbol">=</a> <a id="43553" href="Data.Nat.Properties.html#43131" class="Function">⊓-zero</a>
  <a id="43562" class="Symbol">}</a>

<a id="⊔-⊓-isCommutativeSemiringWithoutOne"></a><a id="43565" href="Data.Nat.Properties.html#43565" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="43603" class="Symbol">:</a> <a id="43605" href="Algebra.Structures.html#12380" class="Record">IsCommutativeSemiringWithoutOne</a> <a id="43637" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="43641" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="43645" class="Number">0</a>
<a id="43647" href="Data.Nat.Properties.html#43565" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a> <a id="43683" class="Symbol">=</a> <a id="43685" class="Keyword">record</a>
  <a id="43694" class="Symbol">{</a> <a id="43696" href="Algebra.Structures.html#12476" class="Field">isSemiringWithoutOne</a> <a id="43717" class="Symbol">=</a> <a id="43719" href="Data.Nat.Properties.html#43267" class="Function">⊔-⊓-isSemiringWithoutOne</a>
  <a id="43746" class="Symbol">;</a> <a id="43748" href="Algebra.Structures.html#12531" class="Field">*-comm</a>               <a id="43769" class="Symbol">=</a> <a id="43771" href="Algebra.Construct.NaturalChoice.MinOp.html#1798" class="Function">⊓-comm</a>
  <a id="43780" class="Symbol">}</a>

<a id="43783" class="Comment">------------------------------------------------------------------------</a>
<a id="43856" class="Comment">-- Bundles</a>

<a id="⊔-⊓-commutativeSemiringWithoutOne"></a><a id="43868" href="Data.Nat.Properties.html#43868" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="43902" class="Symbol">:</a> <a id="43904" href="Algebra.Bundles.html#15685" class="Record">CommutativeSemiringWithoutOne</a> <a id="43934" href="Level.html#521" class="Function">0ℓ</a> <a id="43937" href="Level.html#521" class="Function">0ℓ</a>
<a id="43940" href="Data.Nat.Properties.html#43868" class="Function">⊔-⊓-commutativeSemiringWithoutOne</a> <a id="43974" class="Symbol">=</a> <a id="43976" class="Keyword">record</a>
  <a id="43985" class="Symbol">{</a> <a id="43987" href="Algebra.Bundles.html#16044" class="Field">isCommutativeSemiringWithoutOne</a> <a id="44019" class="Symbol">=</a>
      <a id="44027" href="Data.Nat.Properties.html#43565" class="Function">⊔-⊓-isCommutativeSemiringWithoutOne</a>
  <a id="44065" class="Symbol">}</a>

<a id="44068" class="Comment">------------------------------------------------------------------------</a>
<a id="44141" class="Comment">-- Other properties of _⊓_ and _≤_/_&lt;_</a>

<a id="m&lt;n⇒m⊓o&lt;n"></a><a id="44181" href="Data.Nat.Properties.html#44181" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="44191" class="Symbol">:</a> <a id="44193" class="Symbol">∀</a> <a id="44195" href="Data.Nat.Properties.html#44195" class="Bound">o</a> <a id="44197" class="Symbol">→</a> <a id="44199" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44201" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44203" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44205" class="Symbol">→</a> <a id="44207" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44209" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44211" href="Data.Nat.Properties.html#44195" class="Bound">o</a> <a id="44213" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44215" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="44217" href="Data.Nat.Properties.html#44181" class="Function">m&lt;n⇒m⊓o&lt;n</a> <a id="44227" href="Data.Nat.Properties.html#44227" class="Bound">o</a> <a id="44229" href="Data.Nat.Properties.html#44229" class="Bound">m&lt;n</a> <a id="44233" class="Symbol">=</a> <a id="44235" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="44245" class="Symbol">(</a><a id="44246" href="Data.Nat.Properties.html#37337" class="Function">m⊓n≤m</a> <a id="44252" class="Symbol">_</a> <a id="44254" href="Data.Nat.Properties.html#44227" class="Bound">o</a><a id="44255" class="Symbol">)</a> <a id="44257" href="Data.Nat.Properties.html#44229" class="Bound">m&lt;n</a>

<a id="m&lt;n⇒o⊓m&lt;n"></a><a id="44262" href="Data.Nat.Properties.html#44262" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="44272" class="Symbol">:</a> <a id="44274" class="Symbol">∀</a> <a id="44276" href="Data.Nat.Properties.html#44276" class="Bound">o</a> <a id="44278" class="Symbol">→</a> <a id="44280" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44282" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44284" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44286" class="Symbol">→</a> <a id="44288" href="Data.Nat.Properties.html#44276" class="Bound">o</a> <a id="44290" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44292" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44294" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44296" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="44298" href="Data.Nat.Properties.html#44262" class="Function">m&lt;n⇒o⊓m&lt;n</a> <a id="44308" href="Data.Nat.Properties.html#44308" class="Bound">o</a> <a id="44310" href="Data.Nat.Properties.html#44310" class="Bound">m&lt;n</a> <a id="44314" class="Symbol">=</a> <a id="44316" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="44326" class="Symbol">(</a><a id="44327" href="Data.Nat.Properties.html#37390" class="Function">m⊓n≤n</a> <a id="44333" href="Data.Nat.Properties.html#44308" class="Bound">o</a> <a id="44335" class="Symbol">_)</a> <a id="44338" href="Data.Nat.Properties.html#44310" class="Bound">m&lt;n</a>

<a id="m&lt;n⊓o⇒m&lt;n"></a><a id="44343" href="Data.Nat.Properties.html#44343" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="44353" class="Symbol">:</a> <a id="44355" class="Symbol">∀</a> <a id="44357" href="Data.Nat.Properties.html#44357" class="Bound">n</a> <a id="44359" href="Data.Nat.Properties.html#44359" class="Bound">o</a> <a id="44361" class="Symbol">→</a> <a id="44363" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44365" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44367" href="Data.Nat.Properties.html#44357" class="Bound">n</a> <a id="44369" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44371" href="Data.Nat.Properties.html#44359" class="Bound">o</a> <a id="44373" class="Symbol">→</a> <a id="44375" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44377" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44379" href="Data.Nat.Properties.html#44357" class="Bound">n</a>
<a id="44381" href="Data.Nat.Properties.html#44343" class="Function">m&lt;n⊓o⇒m&lt;n</a> <a id="44391" class="Symbol">=</a> <a id="44393" href="Data.Nat.Properties.html#37573" class="Function">m≤n⊓o⇒m≤n</a>

<a id="m&lt;n⊓o⇒m&lt;o"></a><a id="44404" href="Data.Nat.Properties.html#44404" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="44414" class="Symbol">:</a> <a id="44416" class="Symbol">∀</a> <a id="44418" href="Data.Nat.Properties.html#44418" class="Bound">n</a> <a id="44420" href="Data.Nat.Properties.html#44420" class="Bound">o</a> <a id="44422" class="Symbol">→</a> <a id="44424" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44426" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44428" href="Data.Nat.Properties.html#44418" class="Bound">n</a> <a id="44430" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44432" href="Data.Nat.Properties.html#44420" class="Bound">o</a> <a id="44434" class="Symbol">→</a> <a id="44436" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44438" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44440" href="Data.Nat.Properties.html#44420" class="Bound">o</a>
<a id="44442" href="Data.Nat.Properties.html#44404" class="Function">m&lt;n⊓o⇒m&lt;o</a> <a id="44452" class="Symbol">=</a> <a id="44454" href="Data.Nat.Properties.html#37638" class="Function">m≤n⊓o⇒m≤o</a>

<a id="⊓-mono-&lt;"></a><a id="44465" href="Data.Nat.Properties.html#44465" class="Function">⊓-mono-&lt;</a> <a id="44474" class="Symbol">:</a> <a id="44476" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="44480" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="44491" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="44495" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="44497" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="44501" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="44503" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
<a id="44507" href="Data.Nat.Properties.html#44465" class="Function">⊓-mono-&lt;</a> <a id="44516" class="Symbol">=</a> <a id="44518" href="Algebra.Construct.NaturalChoice.MinOp.html#6717" class="Function">⊓-mono-≤</a>

<a id="⊓-pres-m&lt;"></a><a id="44528" href="Data.Nat.Properties.html#44528" class="Function">⊓-pres-m&lt;</a> <a id="44538" class="Symbol">:</a> <a id="44540" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44542" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44544" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44546" class="Symbol">→</a> <a id="44548" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44550" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44552" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="44554" class="Symbol">→</a> <a id="44556" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="44558" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="44560" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="44562" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="44564" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a>
<a id="44566" href="Data.Nat.Properties.html#44528" class="Function">⊓-pres-m&lt;</a> <a id="44576" class="Symbol">{</a><a id="44577" href="Data.Nat.Properties.html#44577" class="Bound">m</a><a id="44578" class="Symbol">}</a> <a id="44580" href="Data.Nat.Properties.html#44580" class="Bound">m&lt;n</a> <a id="44584" href="Data.Nat.Properties.html#44584" class="Bound">m&lt;o</a> <a id="44588" class="Symbol">=</a> <a id="44590" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="44596" class="Symbol">(</a><a id="44597" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;</a> <a id="44600" class="Symbol">_)</a> <a id="44603" class="Symbol">(</a><a id="44604" href="Algebra.Construct.NaturalChoice.MinOp.html#3232" class="Function">⊓-idem</a> <a id="44611" href="Data.Nat.Properties.html#44577" class="Bound">m</a><a id="44612" class="Symbol">)</a> <a id="44614" class="Symbol">(</a><a id="44615" href="Data.Nat.Properties.html#44465" class="Function">⊓-mono-&lt;</a> <a id="44624" href="Data.Nat.Properties.html#44580" class="Bound">m&lt;n</a> <a id="44628" href="Data.Nat.Properties.html#44584" class="Bound">m&lt;o</a><a id="44631" class="Symbol">)</a>

<a id="44634" class="Comment">------------------------------------------------------------------------</a>
<a id="44707" class="Comment">-- Other properties of _⊓_ and _+_</a>

<a id="+-distribˡ-⊓"></a><a id="44743" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44756" class="Symbol">:</a> <a id="44758" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="44762" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="44779" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="44783" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44796" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="44804" href="Data.Nat.Properties.html#44804" class="Bound">n</a> <a id="44806" href="Data.Nat.Properties.html#44806" class="Bound">o</a> <a id="44808" class="Symbol">=</a> <a id="44810" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="44815" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44828" class="Symbol">(</a><a id="44829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44833" href="Data.Nat.Properties.html#44833" class="Bound">m</a><a id="44834" class="Symbol">)</a> <a id="44836" href="Data.Nat.Properties.html#44836" class="Bound">n</a> <a id="44838" href="Data.Nat.Properties.html#44838" class="Bound">o</a> <a id="44840" class="Symbol">=</a> <a id="44842" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="44851" class="Symbol">(</a><a id="44852" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="44865" href="Data.Nat.Properties.html#44833" class="Bound">m</a> <a id="44867" href="Data.Nat.Properties.html#44836" class="Bound">n</a> <a id="44869" href="Data.Nat.Properties.html#44838" class="Bound">o</a><a id="44870" class="Symbol">)</a>

<a id="+-distribʳ-⊓"></a><a id="44873" href="Data.Nat.Properties.html#44873" class="Function">+-distribʳ-⊓</a> <a id="44886" class="Symbol">:</a> <a id="44888" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="44892" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="44909" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="44913" href="Data.Nat.Properties.html#44873" class="Function">+-distribʳ-⊓</a> <a id="44926" class="Symbol">=</a> <a id="44928" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="44947" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="44954" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a>

<a id="+-distrib-⊓"></a><a id="44968" href="Data.Nat.Properties.html#44968" class="Function">+-distrib-⊓</a> <a id="44980" class="Symbol">:</a> <a id="44982" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="44986" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="45002" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="45006" href="Data.Nat.Properties.html#44968" class="Function">+-distrib-⊓</a> <a id="45018" class="Symbol">=</a> <a id="45020" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="45033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="45035" href="Data.Nat.Properties.html#44873" class="Function">+-distribʳ-⊓</a>

<a id="m⊓n≤m+n"></a><a id="45049" href="Data.Nat.Properties.html#45049" class="Function">m⊓n≤m+n</a> <a id="45057" class="Symbol">:</a> <a id="45059" class="Symbol">∀</a> <a id="45061" href="Data.Nat.Properties.html#45061" class="Bound">m</a> <a id="45063" href="Data.Nat.Properties.html#45063" class="Bound">n</a> <a id="45065" class="Symbol">→</a> <a id="45067" href="Data.Nat.Properties.html#45061" class="Bound">m</a> <a id="45069" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45071" href="Data.Nat.Properties.html#45063" class="Bound">n</a> <a id="45073" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="45075" href="Data.Nat.Properties.html#45061" class="Bound">m</a> <a id="45077" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45079" href="Data.Nat.Properties.html#45063" class="Bound">n</a>
<a id="45081" href="Data.Nat.Properties.html#45049" class="Function">m⊓n≤m+n</a> <a id="45089" href="Data.Nat.Properties.html#45089" class="Bound">m</a> <a id="45091" href="Data.Nat.Properties.html#45091" class="Bound">n</a> <a id="45093" class="Keyword">with</a> <a id="45098" href="Algebra.Construct.NaturalChoice.MinOp.html#3289" class="Function">⊓-sel</a> <a id="45104" href="Data.Nat.Properties.html#45089" class="Bound">m</a> <a id="45106" href="Data.Nat.Properties.html#45091" class="Bound">n</a>
<a id="45108" class="Symbol">...</a> <a id="45112" class="Symbol">|</a> <a id="45114" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="45119" href="Data.Nat.Properties.html#45119" class="Bound">m⊓n≡m</a> <a id="45125" class="Keyword">rewrite</a> <a id="45133" href="Data.Nat.Properties.html#45119" class="Bound">m⊓n≡m</a> <a id="45139" class="Symbol">=</a> <a id="45141" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="45147" class="Bound">m</a> <a id="45149" class="Bound">n</a>
<a id="45151" class="Symbol">...</a> <a id="45155" class="Symbol">|</a> <a id="45157" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="45162" href="Data.Nat.Properties.html#45162" class="Bound">m⊓n≡n</a> <a id="45168" class="Keyword">rewrite</a> <a id="45176" href="Data.Nat.Properties.html#45162" class="Bound">m⊓n≡n</a> <a id="45182" class="Symbol">=</a> <a id="45184" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="45190" class="Bound">n</a> <a id="45192" class="Bound">m</a>

<a id="45195" class="Comment">------------------------------------------------------------------------</a>
<a id="45268" class="Comment">-- Other properties of _⊓_ and _*_</a>

<a id="*-distribˡ-⊓"></a><a id="45304" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45317" class="Symbol">:</a> <a id="45319" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="45323" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="45340" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="45344" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45357" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45359" class="Number">0</a> <a id="45361" href="Data.Nat.Properties.html#45361" class="Bound">o</a> <a id="45363" class="Symbol">=</a> <a id="45365" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45382" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45384" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45386" class="Symbol">(</a><a id="45387" class="Number">0</a> <a id="45389" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45391" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45392" class="Symbol">)</a>               <a id="45408" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45414" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45416" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45418" class="Number">0</a>                     <a id="45440" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45443" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45451" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45453" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45457" class="Number">0</a>                         <a id="45483" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45489" class="Number">0</a> <a id="45491" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45493" class="Symbol">(</a><a id="45494" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45496" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45498" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45499" class="Symbol">)</a>               <a id="45515" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45518" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45523" class="Symbol">(</a><a id="45524" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓</a> <a id="45527" class="Symbol">(</a><a id="45528" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45530" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45532" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45533" class="Symbol">))</a> <a id="45536" class="Symbol">(</a><a id="45537" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45545" href="Data.Nat.Properties.html#45357" class="Bound">m</a><a id="45546" class="Symbol">)</a> <a id="45548" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45552" class="Symbol">(</a><a id="45553" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45555" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45557" class="Number">0</a><a id="45558" class="Symbol">)</a> <a id="45560" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45562" class="Symbol">(</a><a id="45563" href="Data.Nat.Properties.html#45357" class="Bound">m</a> <a id="45565" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45567" href="Data.Nat.Properties.html#45361" class="Bound">o</a><a id="45568" class="Symbol">)</a>         <a id="45578" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="45580" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45593" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45595" class="Symbol">(</a><a id="45596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45600" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45601" class="Symbol">)</a> <a id="45603" class="Number">0</a> <a id="45605" class="Symbol">=</a> <a id="45607" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45624" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45628" class="Symbol">(</a><a id="45629" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45633" href="Data.Nat.Properties.html#45600" class="Bound">n</a> <a id="45635" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45637" class="Number">0</a><a id="45638" class="Symbol">)</a>           <a id="45650" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45656" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45658" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45660" class="Number">0</a>                     <a id="45682" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45685" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45693" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45695" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45699" class="Number">0</a>                         <a id="45725" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45728" href="Data.Nat.Properties.html#43058" class="Function">⊓-zeroʳ</a> <a id="45736" class="Symbol">(</a><a id="45737" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45739" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45741" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45745" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45746" class="Symbol">)</a> <a id="45748" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45752" class="Symbol">(</a><a id="45753" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45755" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45757" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45761" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45762" class="Symbol">)</a> <a id="45764" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45766" class="Number">0</a>           <a id="45778" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45781" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45786" class="Symbol">(</a><a id="45787" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45789" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45795" href="Data.Nat.Properties.html#45600" class="Bound">n</a> <a id="45797" href="Data.Nat.Base.html#5851" class="Function Operator">⊓_</a><a id="45799" class="Symbol">)</a> <a id="45801" class="Symbol">(</a><a id="45802" href="Data.Nat.Properties.html#22334" class="Function">*-zeroʳ</a> <a id="45810" href="Data.Nat.Properties.html#45593" class="Bound">m</a><a id="45811" class="Symbol">)</a> <a id="45813" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="45817" class="Symbol">(</a><a id="45818" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45820" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45822" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45826" href="Data.Nat.Properties.html#45600" class="Bound">n</a><a id="45827" class="Symbol">)</a> <a id="45829" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45831" class="Symbol">(</a><a id="45832" href="Data.Nat.Properties.html#45593" class="Bound">m</a> <a id="45834" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45836" class="Number">0</a><a id="45837" class="Symbol">)</a>     <a id="45843" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="45845" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="45858" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45860" class="Symbol">(</a><a id="45861" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45865" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="45866" class="Symbol">)</a> <a id="45868" class="Symbol">(</a><a id="45869" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45873" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45874" class="Symbol">)</a> <a id="45876" class="Symbol">=</a> <a id="45878" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="45895" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45899" class="Symbol">(</a><a id="45900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45904" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45906" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45908" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45912" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45913" class="Symbol">)</a>       <a id="45921" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="45927" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45929" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45931" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="45935" class="Symbol">(</a><a id="45936" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45938" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45940" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45941" class="Symbol">)</a>           <a id="45953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45956" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="45962" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45964" class="Symbol">(</a><a id="45965" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45967" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45969" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45970" class="Symbol">)</a> <a id="45972" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="45976" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45978" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="45980" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="45982" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="45984" class="Symbol">(</a><a id="45985" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="45987" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="45989" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="45990" class="Symbol">)</a>           <a id="46002" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46005" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46010" class="Symbol">(</a><a id="46011" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46013" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="46015" class="Symbol">)</a> <a id="46017" class="Symbol">(</a><a id="46018" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="46031" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46033" href="Data.Nat.Properties.html#45865" class="Bound">n</a> <a id="46035" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46036" class="Symbol">)</a> <a id="46038" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46042" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46044" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46046" class="Symbol">(</a><a id="46047" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46049" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46051" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46052" class="Symbol">)</a> <a id="46054" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="46056" class="Symbol">(</a><a id="46057" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46061" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46062" class="Symbol">)</a>     <a id="46068" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46071" href="Data.Nat.Properties.html#44743" class="Function">+-distribˡ-⊓</a> <a id="46084" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46086" class="Symbol">(</a><a id="46087" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46091" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46092" class="Symbol">)</a> <a id="46094" class="Symbol">(</a><a id="46095" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46097" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46099" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46100" class="Symbol">)</a> <a id="46102" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46106" class="Symbol">(</a><a id="46107" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46109" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46111" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46113" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46115" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46116" class="Symbol">)</a> <a id="46118" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="46120" class="Symbol">(</a><a id="46121" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46123" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46125" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46127" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46129" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46130" class="Symbol">)</a> <a id="46132" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46135" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="46141" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a> <a id="46145" class="Symbol">(</a><a id="46146" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="46152" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46154" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46155" class="Symbol">)</a> <a id="46157" class="Symbol">(</a><a id="46158" href="Data.Nat.Properties.html#21486" class="Function">*-suc</a> <a id="46164" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46166" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46167" class="Symbol">)</a> <a id="46169" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46173" class="Symbol">(</a><a id="46174" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46176" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46178" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46182" href="Data.Nat.Properties.html#45865" class="Bound">n</a><a id="46183" class="Symbol">)</a> <a id="46185" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="46187" class="Symbol">(</a><a id="46188" href="Data.Nat.Properties.html#45858" class="Bound">m</a> <a id="46190" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="46192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46196" href="Data.Nat.Properties.html#45873" class="Bound">o</a><a id="46197" class="Symbol">)</a> <a id="46199" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-⊓"></a><a id="46202" href="Data.Nat.Properties.html#46202" class="Function">*-distribʳ-⊓</a> <a id="46215" class="Symbol">:</a> <a id="46217" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="46221" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="46238" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="46242" href="Data.Nat.Properties.html#46202" class="Function">*-distribʳ-⊓</a> <a id="46255" class="Symbol">=</a> <a id="46257" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="46276" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="46283" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a>

<a id="*-distrib-⊓"></a><a id="46297" href="Data.Nat.Properties.html#46297" class="Function">*-distrib-⊓</a> <a id="46309" class="Symbol">:</a> <a id="46311" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="46315" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="46331" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="46335" href="Data.Nat.Properties.html#46297" class="Function">*-distrib-⊓</a> <a id="46347" class="Symbol">=</a> <a id="46349" href="Data.Nat.Properties.html#45304" class="Function">*-distribˡ-⊓</a> <a id="46362" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="46364" href="Data.Nat.Properties.html#46202" class="Function">*-distribʳ-⊓</a>

<a id="46378" class="Comment">------------------------------------------------------------------------</a>
<a id="46451" class="Comment">-- Properties of _∸_</a>
<a id="46472" class="Comment">------------------------------------------------------------------------</a>

<a id="0∸n≡0"></a><a id="46546" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="46552" class="Symbol">:</a> <a id="46554" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="46563" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="46568" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="46572" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="46578" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46586" class="Symbol">=</a> <a id="46588" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46593" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="46599" class="Symbol">(</a><a id="46600" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46604" class="Symbol">_)</a> <a id="46607" class="Symbol">=</a> <a id="46609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n∸n≡0"></a><a id="46615" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46621" class="Symbol">:</a> <a id="46623" class="Symbol">∀</a> <a id="46625" href="Data.Nat.Properties.html#46625" class="Bound">n</a> <a id="46627" class="Symbol">→</a> <a id="46629" href="Data.Nat.Properties.html#46625" class="Bound">n</a> <a id="46631" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="46633" href="Data.Nat.Properties.html#46625" class="Bound">n</a> <a id="46635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46637" class="Number">0</a>
<a id="46639" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46645" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46653" class="Symbol">=</a> <a id="46655" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46660" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46666" class="Symbol">(</a><a id="46667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46671" href="Data.Nat.Properties.html#46671" class="Bound">n</a><a id="46672" class="Symbol">)</a> <a id="46674" class="Symbol">=</a> <a id="46676" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="46682" href="Data.Nat.Properties.html#46671" class="Bound">n</a>

<a id="46685" class="Comment">------------------------------------------------------------------------</a>
<a id="46758" class="Comment">-- Properties of _∸_ and pred</a>

<a id="pred[m∸n]≡m∸[1+n]"></a><a id="46789" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46807" class="Symbol">:</a> <a id="46809" class="Symbol">∀</a> <a id="46811" href="Data.Nat.Properties.html#46811" class="Bound">m</a> <a id="46813" href="Data.Nat.Properties.html#46813" class="Bound">n</a> <a id="46815" class="Symbol">→</a> <a id="46817" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="46822" class="Symbol">(</a><a id="46823" href="Data.Nat.Properties.html#46811" class="Bound">m</a> <a id="46825" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="46827" href="Data.Nat.Properties.html#46813" class="Bound">n</a><a id="46828" class="Symbol">)</a> <a id="46830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46832" href="Data.Nat.Properties.html#46811" class="Bound">m</a> <a id="46834" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="46836" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46840" href="Data.Nat.Properties.html#46813" class="Bound">n</a>
<a id="46842" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46860" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46868" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46876" class="Symbol">=</a> <a id="46878" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46883" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46901" class="Symbol">(</a><a id="46902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46906" href="Data.Nat.Properties.html#46906" class="Bound">m</a><a id="46907" class="Symbol">)</a> <a id="46909" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="46917" class="Symbol">=</a> <a id="46919" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46924" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46942" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="46947" class="Symbol">(</a><a id="46948" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46952" href="Data.Nat.Properties.html#46952" class="Bound">n</a><a id="46953" class="Symbol">)</a>    <a id="46958" class="Symbol">=</a> <a id="46960" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46965" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="46983" class="Symbol">(</a><a id="46984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46988" href="Data.Nat.Properties.html#46988" class="Bound">m</a><a id="46989" class="Symbol">)</a> <a id="46991" class="Symbol">(</a><a id="46992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46996" href="Data.Nat.Properties.html#46996" class="Bound">n</a><a id="46997" class="Symbol">)</a> <a id="46999" class="Symbol">=</a> <a id="47001" href="Data.Nat.Properties.html#46789" class="Function">pred[m∸n]≡m∸[1+n]</a> <a id="47019" href="Data.Nat.Properties.html#46988" class="Bound">m</a> <a id="47021" href="Data.Nat.Properties.html#46996" class="Bound">n</a>

<a id="47024" class="Comment">------------------------------------------------------------------------</a>
<a id="47097" class="Comment">-- Properties of _∸_ and _≤_/_&lt;_</a>

<a id="m∸n≤m"></a><a id="47131" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47137" class="Symbol">:</a> <a id="47139" class="Symbol">∀</a> <a id="47141" href="Data.Nat.Properties.html#47141" class="Bound">m</a> <a id="47143" href="Data.Nat.Properties.html#47143" class="Bound">n</a> <a id="47145" class="Symbol">→</a> <a id="47147" href="Data.Nat.Properties.html#47141" class="Bound">m</a> <a id="47149" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47151" href="Data.Nat.Properties.html#47143" class="Bound">n</a> <a id="47153" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47155" href="Data.Nat.Properties.html#47141" class="Bound">m</a>
<a id="47157" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47163" href="Data.Nat.Properties.html#47163" class="Bound">n</a>       <a id="47171" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47179" class="Symbol">=</a> <a id="47181" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="47188" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47194" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47202" class="Symbol">(</a><a id="47203" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47207" href="Data.Nat.Properties.html#47207" class="Bound">n</a><a id="47208" class="Symbol">)</a> <a id="47210" class="Symbol">=</a> <a id="47212" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="47219" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47225" class="Symbol">(</a><a id="47226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47230" href="Data.Nat.Properties.html#47230" class="Bound">m</a><a id="47231" class="Symbol">)</a> <a id="47233" class="Symbol">(</a><a id="47234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47238" href="Data.Nat.Properties.html#47238" class="Bound">n</a><a id="47239" class="Symbol">)</a> <a id="47241" class="Symbol">=</a> <a id="47243" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="47251" class="Symbol">(</a><a id="47252" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47258" href="Data.Nat.Properties.html#47230" class="Bound">m</a> <a id="47260" href="Data.Nat.Properties.html#47238" class="Bound">n</a><a id="47261" class="Symbol">)</a> <a id="47263" class="Symbol">(</a><a id="47264" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="47270" href="Data.Nat.Properties.html#47230" class="Bound">m</a><a id="47271" class="Symbol">)</a>

<a id="m≮m∸n"></a><a id="47274" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47280" class="Symbol">:</a> <a id="47282" class="Symbol">∀</a> <a id="47284" href="Data.Nat.Properties.html#47284" class="Bound">m</a> <a id="47286" href="Data.Nat.Properties.html#47286" class="Bound">n</a> <a id="47288" class="Symbol">→</a> <a id="47290" href="Data.Nat.Properties.html#47284" class="Bound">m</a> <a id="47292" href="Data.Nat.Base.html#2357" class="Function Operator">≮</a> <a id="47294" href="Data.Nat.Properties.html#47284" class="Bound">m</a> <a id="47296" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47298" href="Data.Nat.Properties.html#47286" class="Bound">n</a>
<a id="47300" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47306" href="Data.Nat.Properties.html#47306" class="Bound">m</a>       <a id="47314" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="47322" class="Symbol">=</a> <a id="47324" href="Data.Nat.Properties.html#13258" class="Function">n≮n</a> <a id="47328" href="Data.Nat.Properties.html#47306" class="Bound">m</a>
<a id="47330" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47336" class="Symbol">(</a><a id="47337" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47341" href="Data.Nat.Properties.html#47341" class="Bound">m</a><a id="47342" class="Symbol">)</a> <a id="47344" class="Symbol">(</a><a id="47345" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47349" href="Data.Nat.Properties.html#47349" class="Bound">n</a><a id="47350" class="Symbol">)</a> <a id="47352" class="Symbol">=</a> <a id="47354" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47360" href="Data.Nat.Properties.html#47341" class="Bound">m</a> <a id="47362" href="Data.Nat.Properties.html#47349" class="Bound">n</a> <a id="47364" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="47366" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="47374" class="Symbol">(</a><a id="47375" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="47381" class="Symbol">(</a><a id="47382" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47386" href="Data.Nat.Properties.html#47341" class="Bound">m</a><a id="47387" class="Symbol">))</a>

<a id="1+m≢m∸n"></a><a id="47391" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="47399" class="Symbol">:</a> <a id="47401" class="Symbol">∀</a> <a id="47403" class="Symbol">{</a><a id="47404" href="Data.Nat.Properties.html#47404" class="Bound">m</a><a id="47405" class="Symbol">}</a> <a id="47407" href="Data.Nat.Properties.html#47407" class="Bound">n</a> <a id="47409" class="Symbol">→</a> <a id="47411" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47415" href="Data.Nat.Properties.html#47404" class="Bound">m</a> <a id="47417" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="47419" href="Data.Nat.Properties.html#47404" class="Bound">m</a> <a id="47421" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47423" href="Data.Nat.Properties.html#47407" class="Bound">n</a>
<a id="47425" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="47433" class="Symbol">{</a><a id="47434" href="Data.Nat.Properties.html#47434" class="Bound">m</a><a id="47435" class="Symbol">}</a> <a id="47437" href="Data.Nat.Properties.html#47437" class="Bound">n</a> <a id="47439" href="Data.Nat.Properties.html#47439" class="Bound">eq</a> <a id="47442" class="Symbol">=</a> <a id="47444" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="47450" href="Data.Nat.Properties.html#47434" class="Bound">m</a> <a id="47452" href="Data.Nat.Properties.html#47437" class="Bound">n</a> <a id="47454" class="Symbol">(</a><a id="47455" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="47467" href="Data.Nat.Properties.html#47439" class="Bound">eq</a><a id="47469" class="Symbol">)</a>

<a id="∸-mono"></a><a id="47472" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47479" class="Symbol">:</a> <a id="47481" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a> <a id="47485" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="47496" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="47500" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="47502" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a> <a id="47506" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="47508" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="47512" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47519" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>         <a id="47531" class="Symbol">(</a><a id="47532" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47536" href="Data.Nat.Properties.html#47536" class="Bound">n₁≥n₂</a><a id="47541" class="Symbol">)</a>    <a id="47546" class="Symbol">=</a> <a id="47548" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="47552" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47559" class="Symbol">(</a><a id="47560" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47564" href="Data.Nat.Properties.html#47564" class="Bound">m₁≤m₂</a><a id="47569" class="Symbol">)</a> <a id="47571" class="Symbol">(</a><a id="47572" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47576" href="Data.Nat.Properties.html#47576" class="Bound">n₁≥n₂</a><a id="47581" class="Symbol">)</a>    <a id="47586" class="Symbol">=</a> <a id="47588" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47595" href="Data.Nat.Properties.html#47564" class="Bound">m₁≤m₂</a> <a id="47601" href="Data.Nat.Properties.html#47576" class="Bound">n₁≥n₂</a>
<a id="47607" href="Data.Nat.Properties.html#47472" class="CatchallClause Function">∸-mono</a><a id="47613" class="CatchallClause"> </a><a id="47614" href="Data.Nat.Properties.html#47614" class="CatchallClause Bound">m₁≤m₂</a><a id="47619" class="CatchallClause">       </a><a id="47626" class="CatchallClause Symbol">(</a><a id="47627" href="Data.Nat.Base.html#1720" class="CatchallClause InductiveConstructor">z≤n</a><a id="47630" class="CatchallClause"> </a><a id="47631" class="CatchallClause Symbol">{</a><a id="47632" class="CatchallClause Argument">n</a><a id="47633" class="CatchallClause"> </a><a id="47634" class="CatchallClause Symbol">=</a><a id="47635" class="CatchallClause"> </a><a id="47636" href="Data.Nat.Properties.html#47636" class="CatchallClause Bound">n₁</a><a id="47638" class="CatchallClause Symbol">})</a> <a id="47641" class="Symbol">=</a> <a id="47643" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="47651" class="Symbol">(</a><a id="47652" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="47658" class="Symbol">_</a> <a id="47660" href="Data.Nat.Properties.html#47636" class="Bound">n₁</a><a id="47662" class="Symbol">)</a> <a id="47664" href="Data.Nat.Properties.html#47614" class="Bound">m₁≤m₂</a>

<a id="∸-monoˡ-≤"></a><a id="47671" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="47681" class="Symbol">:</a> <a id="47683" class="Symbol">∀</a> <a id="47685" href="Data.Nat.Properties.html#47685" class="Bound">o</a> <a id="47687" class="Symbol">→</a> <a id="47689" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47691" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47693" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47695" class="Symbol">→</a> <a id="47697" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47699" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47701" href="Data.Nat.Properties.html#47685" class="Bound">o</a> <a id="47703" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47705" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47707" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47709" href="Data.Nat.Properties.html#47685" class="Bound">o</a>
<a id="47711" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="47721" href="Data.Nat.Properties.html#47721" class="Bound">o</a> <a id="47723" href="Data.Nat.Properties.html#47723" class="Bound">m≤n</a> <a id="47727" class="Symbol">=</a> <a id="47729" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47736" class="Symbol">{</a><a id="47737" class="Argument">u</a> <a id="47739" class="Symbol">=</a> <a id="47741" href="Data.Nat.Properties.html#47721" class="Bound">o</a><a id="47742" class="Symbol">}</a> <a id="47744" href="Data.Nat.Properties.html#47723" class="Bound">m≤n</a> <a id="47748" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="∸-monoʳ-≤"></a><a id="47756" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="47766" class="Symbol">:</a> <a id="47768" class="Symbol">∀</a> <a id="47770" href="Data.Nat.Properties.html#47770" class="Bound">o</a> <a id="47772" class="Symbol">→</a> <a id="47774" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47776" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47778" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="47780" class="Symbol">→</a> <a id="47782" href="Data.Nat.Properties.html#47770" class="Bound">o</a> <a id="47784" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47786" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="47788" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="47790" href="Data.Nat.Properties.html#47770" class="Bound">o</a> <a id="47792" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47794" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="47796" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="47806" class="Symbol">_</a> <a id="47808" href="Data.Nat.Properties.html#47808" class="Bound">m≤n</a> <a id="47812" class="Symbol">=</a> <a id="47814" href="Data.Nat.Properties.html#47472" class="Function">∸-mono</a> <a id="47821" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="47828" href="Data.Nat.Properties.html#47808" class="Bound">m≤n</a>

<a id="∸-monoˡ-&lt;"></a><a id="47833" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="47843" class="Symbol">:</a> <a id="47845" class="Symbol">∀</a> <a id="47847" class="Symbol">{</a><a id="47848" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47850" href="Data.Nat.Properties.html#47850" class="Bound">n</a> <a id="47852" href="Data.Nat.Properties.html#47852" class="Bound">o</a><a id="47853" class="Symbol">}</a> <a id="47855" class="Symbol">→</a> <a id="47857" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47859" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47861" href="Data.Nat.Properties.html#47852" class="Bound">o</a> <a id="47863" class="Symbol">→</a> <a id="47865" href="Data.Nat.Properties.html#47850" class="Bound">n</a> <a id="47867" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="47869" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47871" class="Symbol">→</a> <a id="47873" href="Data.Nat.Properties.html#47848" class="Bound">m</a> <a id="47875" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47877" href="Data.Nat.Properties.html#47850" class="Bound">n</a> <a id="47879" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="47881" href="Data.Nat.Properties.html#47852" class="Bound">o</a> <a id="47883" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="47885" href="Data.Nat.Properties.html#47850" class="Bound">n</a>
<a id="47887" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="47897" class="Symbol">{</a><a id="47898" href="Data.Nat.Properties.html#47898" class="Bound">m</a><a id="47899" class="Symbol">}</a>     <a id="47905" class="Symbol">{</a><a id="47906" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47910" class="Symbol">}</a>  <a id="47913" class="Symbol">{</a><a id="47914" href="Data.Nat.Properties.html#47914" class="Bound">o</a><a id="47915" class="Symbol">}</a>     <a id="47921" href="Data.Nat.Properties.html#47921" class="Bound">m&lt;o</a>       <a id="47931" href="Data.Nat.Properties.html#47931" class="Bound">n≤m</a>       <a id="47941" class="Symbol">=</a> <a id="47943" href="Data.Nat.Properties.html#47921" class="Bound">m&lt;o</a>
<a id="47947" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="47957" class="Symbol">{</a><a id="47958" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47962" href="Data.Nat.Properties.html#47962" class="Bound">m</a><a id="47963" class="Symbol">}</a> <a id="47965" class="Symbol">{</a><a id="47966" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47970" href="Data.Nat.Properties.html#47970" class="Bound">n</a><a id="47971" class="Symbol">}</a> <a id="47973" class="Symbol">{</a><a id="47974" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47978" href="Data.Nat.Properties.html#47978" class="Bound">o</a><a id="47979" class="Symbol">}</a> <a id="47981" class="Symbol">(</a><a id="47982" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47986" href="Data.Nat.Properties.html#47986" class="Bound">m&lt;o</a><a id="47989" class="Symbol">)</a> <a id="47991" class="Symbol">(</a><a id="47992" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="47996" href="Data.Nat.Properties.html#47996" class="Bound">n≤m</a><a id="47999" class="Symbol">)</a> <a id="48001" class="Symbol">=</a> <a id="48003" href="Data.Nat.Properties.html#47833" class="Function">∸-monoˡ-&lt;</a> <a id="48013" href="Data.Nat.Properties.html#47986" class="Bound">m&lt;o</a> <a id="48017" href="Data.Nat.Properties.html#47996" class="Bound">n≤m</a>

<a id="∸-monoʳ-&lt;"></a><a id="48022" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48032" class="Symbol">:</a> <a id="48034" class="Symbol">∀</a> <a id="48036" class="Symbol">{</a><a id="48037" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48039" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48041" href="Data.Nat.Properties.html#48041" class="Bound">o</a><a id="48042" class="Symbol">}</a> <a id="48044" class="Symbol">→</a> <a id="48046" href="Data.Nat.Properties.html#48041" class="Bound">o</a> <a id="48048" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48050" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48052" class="Symbol">→</a> <a id="48054" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48056" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48058" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48060" class="Symbol">→</a> <a id="48062" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48064" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48066" href="Data.Nat.Properties.html#48039" class="Bound">n</a> <a id="48068" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48070" href="Data.Nat.Properties.html#48037" class="Bound">m</a> <a id="48072" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48074" href="Data.Nat.Properties.html#48041" class="Bound">o</a>
<a id="48076" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48086" class="Symbol">{</a><a id="48087" class="Argument">n</a> <a id="48089" class="Symbol">=</a> <a id="48091" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48095" href="Data.Nat.Properties.html#48095" class="Bound">n</a><a id="48096" class="Symbol">}</a> <a id="48098" class="Symbol">{</a><a id="48099" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48103" class="Symbol">}</a>  <a id="48106" class="Symbol">(</a><a id="48107" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48111" href="Data.Nat.Properties.html#48111" class="Bound">o&lt;n</a><a id="48114" class="Symbol">)</a> <a id="48116" class="Symbol">(</a><a id="48117" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48121" href="Data.Nat.Properties.html#48121" class="Bound">n&lt;m</a><a id="48124" class="Symbol">)</a> <a id="48126" class="Symbol">=</a> <a id="48128" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48132" class="Symbol">(</a><a id="48133" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="48139" class="Symbol">_</a> <a id="48141" href="Data.Nat.Properties.html#48095" class="Bound">n</a><a id="48142" class="Symbol">)</a>
<a id="48144" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48154" class="Symbol">{</a><a id="48155" class="Argument">n</a> <a id="48157" class="Symbol">=</a> <a id="48159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48163" href="Data.Nat.Properties.html#48163" class="Bound">n</a><a id="48164" class="Symbol">}</a> <a id="48166" class="Symbol">{</a><a id="48167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48171" href="Data.Nat.Properties.html#48171" class="Bound">o</a><a id="48172" class="Symbol">}</a> <a id="48174" class="Symbol">(</a><a id="48175" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48179" href="Data.Nat.Properties.html#48179" class="Bound">o&lt;n</a><a id="48182" class="Symbol">)</a> <a id="48184" class="Symbol">(</a><a id="48185" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48189" href="Data.Nat.Properties.html#48189" class="Bound">n&lt;m</a><a id="48192" class="Symbol">)</a> <a id="48194" class="Symbol">=</a> <a id="48196" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="48206" href="Data.Nat.Properties.html#48179" class="Bound">o&lt;n</a> <a id="48210" href="Data.Nat.Properties.html#48189" class="Bound">n&lt;m</a>

<a id="∸-cancelʳ-≤"></a><a id="48215" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48227" class="Symbol">:</a> <a id="48229" class="Symbol">∀</a> <a id="48231" class="Symbol">{</a><a id="48232" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48234" href="Data.Nat.Properties.html#48234" class="Bound">n</a> <a id="48236" href="Data.Nat.Properties.html#48236" class="Bound">o</a><a id="48237" class="Symbol">}</a> <a id="48239" class="Symbol">→</a> <a id="48241" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48243" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48245" href="Data.Nat.Properties.html#48236" class="Bound">o</a> <a id="48247" class="Symbol">→</a> <a id="48249" href="Data.Nat.Properties.html#48236" class="Bound">o</a> <a id="48251" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48253" href="Data.Nat.Properties.html#48234" class="Bound">n</a> <a id="48255" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48257" href="Data.Nat.Properties.html#48236" class="Bound">o</a> <a id="48259" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48261" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48263" class="Symbol">→</a> <a id="48265" href="Data.Nat.Properties.html#48232" class="Bound">m</a> <a id="48267" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48269" href="Data.Nat.Properties.html#48234" class="Bound">n</a>
<a id="48271" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48283" class="Symbol">{_}</a>     <a id="48291" class="Symbol">{_}</a>     <a id="48299" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48309" class="Symbol">_</a>       <a id="48317" class="Symbol">=</a> <a id="48319" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="48323" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48335" class="Symbol">{</a><a id="48336" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48340" href="Data.Nat.Properties.html#48340" class="Bound">m</a><a id="48341" class="Symbol">}</a> <a id="48343" class="Symbol">{</a><a id="48344" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48348" class="Symbol">}</a>  <a id="48351" class="Symbol">(</a><a id="48352" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48356" class="Symbol">_)</a>   <a id="48361" href="Data.Nat.Properties.html#48361" class="Bound">o&lt;o∸m</a>   <a id="48369" class="Symbol">=</a> <a id="48371" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48385" href="Data.Nat.Properties.html#48361" class="Bound">o&lt;o∸m</a> <a id="48391" class="Symbol">(</a><a id="48392" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="48398" class="Symbol">_</a> <a id="48400" href="Data.Nat.Properties.html#48340" class="Bound">m</a><a id="48401" class="Symbol">)</a>
<a id="48403" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48415" class="Symbol">{</a><a id="48416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48420" href="Data.Nat.Properties.html#48420" class="Bound">m</a><a id="48421" class="Symbol">}</a> <a id="48423" class="Symbol">{</a><a id="48424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48428" href="Data.Nat.Properties.html#48428" class="Bound">n</a><a id="48429" class="Symbol">}</a> <a id="48431" class="Symbol">(</a><a id="48432" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48436" href="Data.Nat.Properties.html#48436" class="Bound">m≤o</a><a id="48439" class="Symbol">)</a> <a id="48441" href="Data.Nat.Properties.html#48441" class="Bound">o∸n&lt;o∸m</a> <a id="48449" class="Symbol">=</a> <a id="48451" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48455" class="Symbol">(</a><a id="48456" href="Data.Nat.Properties.html#48215" class="Function">∸-cancelʳ-≤</a> <a id="48468" href="Data.Nat.Properties.html#48436" class="Bound">m≤o</a> <a id="48472" href="Data.Nat.Properties.html#48441" class="Bound">o∸n&lt;o∸m</a><a id="48479" class="Symbol">)</a>

<a id="∸-cancelʳ-&lt;"></a><a id="48482" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48494" class="Symbol">:</a> <a id="48496" class="Symbol">∀</a> <a id="48498" class="Symbol">{</a><a id="48499" href="Data.Nat.Properties.html#48499" class="Bound">m</a> <a id="48501" href="Data.Nat.Properties.html#48501" class="Bound">n</a> <a id="48503" href="Data.Nat.Properties.html#48503" class="Bound">o</a><a id="48504" class="Symbol">}</a> <a id="48506" class="Symbol">→</a> <a id="48508" href="Data.Nat.Properties.html#48503" class="Bound">o</a> <a id="48510" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48512" href="Data.Nat.Properties.html#48499" class="Bound">m</a> <a id="48514" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48516" href="Data.Nat.Properties.html#48503" class="Bound">o</a> <a id="48518" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48520" href="Data.Nat.Properties.html#48501" class="Bound">n</a> <a id="48522" class="Symbol">→</a> <a id="48524" href="Data.Nat.Properties.html#48501" class="Bound">n</a> <a id="48526" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="48528" href="Data.Nat.Properties.html#48499" class="Bound">m</a>
<a id="48530" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48542" class="Symbol">{</a><a id="48543" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48547" class="Symbol">}</a>  <a id="48550" class="Symbol">{</a><a id="48551" href="Data.Nat.Properties.html#48551" class="Bound">n</a><a id="48552" class="Symbol">}</a>     <a id="48558" class="Symbol">{</a><a id="48559" href="Data.Nat.Properties.html#48559" class="Bound">o</a><a id="48560" class="Symbol">}</a>     <a id="48566" href="Data.Nat.Properties.html#48566" class="Bound">o&lt;o∸n</a>   <a id="48574" class="Symbol">=</a> <a id="48576" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48590" href="Data.Nat.Properties.html#48566" class="Bound">o&lt;o∸n</a> <a id="48596" class="Symbol">(</a><a id="48597" href="Data.Nat.Properties.html#47274" class="Function">m≮m∸n</a> <a id="48603" href="Data.Nat.Properties.html#48559" class="Bound">o</a> <a id="48605" href="Data.Nat.Properties.html#48551" class="Bound">n</a><a id="48606" class="Symbol">)</a>
<a id="48608" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48620" class="Symbol">{</a><a id="48621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48625" href="Data.Nat.Properties.html#48625" class="Bound">m</a><a id="48626" class="Symbol">}</a> <a id="48628" class="Symbol">{</a><a id="48629" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="48633" class="Symbol">}</a>  <a id="48636" class="Symbol">{_}</a>     <a id="48644" href="Data.Nat.Properties.html#48644" class="Bound">o∸n&lt;o∸m</a> <a id="48652" class="Symbol">=</a> <a id="48654" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="48660" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48672" class="Symbol">{</a><a id="48673" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48677" href="Data.Nat.Properties.html#48677" class="Bound">m</a><a id="48678" class="Symbol">}</a> <a id="48680" class="Symbol">{</a><a id="48681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48685" href="Data.Nat.Properties.html#48685" class="Bound">n</a><a id="48686" class="Symbol">}</a> <a id="48688" class="Symbol">{</a><a id="48689" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48693" href="Data.Nat.Properties.html#48693" class="Bound">o</a><a id="48694" class="Symbol">}</a> <a id="48696" href="Data.Nat.Properties.html#48696" class="Bound">o∸n&lt;o∸m</a> <a id="48704" class="Symbol">=</a> <a id="48706" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48710" class="Symbol">(</a><a id="48711" href="Data.Nat.Properties.html#48482" class="Function">∸-cancelʳ-&lt;</a> <a id="48723" href="Data.Nat.Properties.html#48696" class="Bound">o∸n&lt;o∸m</a><a id="48730" class="Symbol">)</a>

<a id="∸-cancelˡ-≡"></a><a id="48733" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48745" class="Symbol">:</a>  <a id="48748" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48750" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48752" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48754" class="Symbol">→</a> <a id="48756" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="48758" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="48760" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48762" class="Symbol">→</a> <a id="48764" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48766" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48768" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48770" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48772" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="48774" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="48776" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="48778" class="Symbol">→</a> <a id="48780" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="48782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48784" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a>
<a id="48786" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48798" class="Symbol">{_}</a>         <a id="48810" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48820" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48830" class="Symbol">_</a>  <a id="48833" class="Symbol">=</a> <a id="48835" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48840" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48852" class="Symbol">{</a><a id="48853" class="Argument">o</a> <a id="48855" class="Symbol">=</a> <a id="48857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48861" href="Data.Nat.Properties.html#48861" class="Bound">o</a><a id="48862" class="Symbol">}</a> <a id="48864" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48874" class="Symbol">(</a><a id="48875" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48879" class="Symbol">_)</a>   <a id="48884" href="Data.Nat.Properties.html#48884" class="Bound">eq</a> <a id="48887" class="Symbol">=</a> <a id="48889" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48903" href="Data.Nat.Properties.html#48884" class="Bound">eq</a> <a id="48906" class="Symbol">(</a><a id="48907" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="48915" href="Data.Nat.Properties.html#48861" class="Bound">o</a><a id="48916" class="Symbol">)</a>
<a id="48918" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="48930" class="Symbol">{</a><a id="48931" class="Argument">n</a> <a id="48933" class="Symbol">=</a> <a id="48935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48939" href="Data.Nat.Properties.html#48939" class="Bound">n</a><a id="48940" class="Symbol">}</a> <a id="48942" class="Symbol">(</a><a id="48943" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="48947" class="Symbol">_)</a>   <a id="48952" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="48962" href="Data.Nat.Properties.html#48962" class="Bound">eq</a> <a id="48965" class="Symbol">=</a> <a id="48967" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="48981" class="Symbol">(</a><a id="48982" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="48986" href="Data.Nat.Properties.html#48962" class="Bound">eq</a><a id="48988" class="Symbol">)</a> <a id="48990" class="Symbol">(</a><a id="48991" href="Data.Nat.Properties.html#47391" class="Function">1+m≢m∸n</a> <a id="48999" href="Data.Nat.Properties.html#48939" class="Bound">n</a><a id="49000" class="Symbol">)</a>
<a id="49002" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="49014" class="Symbol">{_}</a>         <a id="49026" class="Symbol">(</a><a id="49027" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49031" href="Data.Nat.Properties.html#49031" class="Bound">n≤m</a><a id="49034" class="Symbol">)</a> <a id="49036" class="Symbol">(</a><a id="49037" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49041" href="Data.Nat.Properties.html#49041" class="Bound">o≤m</a><a id="49044" class="Symbol">)</a> <a id="49046" href="Data.Nat.Properties.html#49046" class="Bound">eq</a> <a id="49049" class="Symbol">=</a> <a id="49051" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49060" class="Symbol">(</a><a id="49061" href="Data.Nat.Properties.html#48733" class="Function">∸-cancelˡ-≡</a> <a id="49073" href="Data.Nat.Properties.html#49031" class="Bound">n≤m</a> <a id="49077" href="Data.Nat.Properties.html#49041" class="Bound">o≤m</a> <a id="49081" href="Data.Nat.Properties.html#49046" class="Bound">eq</a><a id="49083" class="Symbol">)</a>

<a id="∸-cancelʳ-≡"></a><a id="49086" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a> <a id="49098" class="Symbol">:</a>  <a id="49101" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49103" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49105" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49107" class="Symbol">→</a> <a id="49109" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49111" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49113" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49115" class="Symbol">→</a> <a id="49117" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49119" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49121" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49123" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49125" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49127" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49129" href="Data.Nat.Properties.html#2744" class="Generalizable">o</a> <a id="49131" class="Symbol">→</a> <a id="49133" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49137" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49139" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a>  <a id="49152" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="49162" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>      <a id="49171" href="Data.Nat.Properties.html#49171" class="Bound">eq</a> <a id="49174" class="Symbol">=</a> <a id="49176" href="Data.Nat.Properties.html#49171" class="Bound">eq</a>
<a id="49179" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a> <a id="49191" class="Symbol">(</a><a id="49192" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49196" href="Data.Nat.Properties.html#49196" class="Bound">o≤m</a><a id="49199" class="Symbol">)</a> <a id="49201" class="Symbol">(</a><a id="49202" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49206" href="Data.Nat.Properties.html#49206" class="Bound">o≤n</a><a id="49209" class="Symbol">)</a> <a id="49211" href="Data.Nat.Properties.html#49211" class="Bound">eq</a> <a id="49214" class="Symbol">=</a> <a id="49216" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49225" class="Symbol">(</a><a id="49226" href="Data.Nat.Properties.html#49086" class="Function">∸-cancelʳ-≡</a> <a id="49238" href="Data.Nat.Properties.html#49196" class="Bound">o≤m</a> <a id="49242" href="Data.Nat.Properties.html#49206" class="Bound">o≤n</a> <a id="49246" href="Data.Nat.Properties.html#49211" class="Bound">eq</a><a id="49248" class="Symbol">)</a>

<a id="m∸n≡0⇒m≤n"></a><a id="49251" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49261" class="Symbol">:</a> <a id="49263" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49265" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49267" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49269" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49271" class="Number">0</a> <a id="49273" class="Symbol">→</a> <a id="49275" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49277" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49279" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49281" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49291" class="Symbol">{</a><a id="49292" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49296" class="Symbol">}</a>  <a id="49299" class="Symbol">{_}</a>    <a id="49306" class="Symbol">_</a>   <a id="49310" class="Symbol">=</a> <a id="49312" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="49316" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49326" class="Symbol">{</a><a id="49327" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49331" href="Data.Nat.Properties.html#49331" class="Bound">m</a><a id="49332" class="Symbol">}</a> <a id="49334" class="Symbol">{</a><a id="49335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49339" href="Data.Nat.Properties.html#49339" class="Bound">n</a><a id="49340" class="Symbol">}</a> <a id="49342" href="Data.Nat.Properties.html#49342" class="Bound">eq</a> <a id="49345" class="Symbol">=</a> <a id="49347" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49351" class="Symbol">(</a><a id="49352" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="49362" href="Data.Nat.Properties.html#49342" class="Bound">eq</a><a id="49364" class="Symbol">)</a>

<a id="m≤n⇒m∸n≡0"></a><a id="49367" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49377" class="Symbol">:</a> <a id="49379" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49381" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49383" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49385" class="Symbol">→</a> <a id="49387" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49389" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49391" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49393" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49395" class="Number">0</a>
<a id="49397" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49407" class="Symbol">{</a><a id="49408" class="Argument">n</a> <a id="49410" class="Symbol">=</a> <a id="49412" href="Data.Nat.Properties.html#49412" class="Bound">n</a><a id="49413" class="Symbol">}</a> <a id="49415" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>      <a id="49424" class="Symbol">=</a> <a id="49426" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="49432" href="Data.Nat.Properties.html#49412" class="Bound">n</a>
<a id="49434" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49444" class="Symbol">{_}</a>    <a id="49451" class="Symbol">(</a><a id="49452" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49456" href="Data.Nat.Properties.html#49456" class="Bound">m≤n</a><a id="49459" class="Symbol">)</a> <a id="49461" class="Symbol">=</a> <a id="49463" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49473" href="Data.Nat.Properties.html#49456" class="Bound">m≤n</a>

<a id="m&lt;n⇒0&lt;n∸m"></a><a id="49478" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49488" class="Symbol">:</a> <a id="49490" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49492" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="49494" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49496" class="Symbol">→</a> <a id="49498" class="Number">0</a> <a id="49500" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="49502" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49504" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49506" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="49508" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49518" class="Symbol">{</a><a id="49519" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49523" class="Symbol">}</a>  <a id="49526" class="Symbol">{</a><a id="49527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49531" href="Data.Nat.Properties.html#49531" class="Bound">n</a><a id="49532" class="Symbol">}</a> <a id="49534" class="Symbol">_</a>         <a id="49544" class="Symbol">=</a> <a id="49546" href="Data.Nat.Properties.html#13322" class="Function">0&lt;1+n</a>
<a id="49552" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49562" class="Symbol">{</a><a id="49563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49567" href="Data.Nat.Properties.html#49567" class="Bound">m</a><a id="49568" class="Symbol">}</a> <a id="49570" class="Symbol">{</a><a id="49571" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49575" href="Data.Nat.Properties.html#49575" class="Bound">n</a><a id="49576" class="Symbol">}</a> <a id="49578" class="Symbol">(</a><a id="49579" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49583" href="Data.Nat.Properties.html#49583" class="Bound">m&lt;n</a><a id="49586" class="Symbol">)</a> <a id="49588" class="Symbol">=</a> <a id="49590" href="Data.Nat.Properties.html#49478" class="Function">m&lt;n⇒0&lt;n∸m</a> <a id="49600" href="Data.Nat.Properties.html#49583" class="Bound">m&lt;n</a>

<a id="m∸n≢0⇒n&lt;m"></a><a id="49605" href="Data.Nat.Properties.html#49605" class="Function">m∸n≢0⇒n&lt;m</a> <a id="49615" class="Symbol">:</a> <a id="49617" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49619" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49621" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49623" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="49625" class="Number">0</a> <a id="49627" class="Symbol">→</a> <a id="49629" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49631" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="49633" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="49635" href="Data.Nat.Properties.html#49605" class="Function">m∸n≢0⇒n&lt;m</a> <a id="49645" class="Symbol">{</a><a id="49646" href="Data.Nat.Properties.html#49646" class="Bound">m</a><a id="49647" class="Symbol">}</a> <a id="49649" class="Symbol">{</a><a id="49650" href="Data.Nat.Properties.html#49650" class="Bound">n</a><a id="49651" class="Symbol">}</a> <a id="49653" href="Data.Nat.Properties.html#49653" class="Bound">m∸n≢0</a> <a id="49659" class="Keyword">with</a> <a id="49664" href="Data.Nat.Properties.html#49650" class="Bound">n</a> <a id="49666" href="Data.Nat.Properties.html#11931" class="Function Operator">&lt;?</a> <a id="49669" href="Data.Nat.Properties.html#49646" class="Bound">m</a>
<a id="49671" class="Symbol">...</a> <a id="49675" class="Symbol">|</a> <a id="49677" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="49681" href="Data.Nat.Properties.html#49681" class="Bound">n&lt;m</a> <a id="49685" class="Symbol">=</a> <a id="49687" href="Data.Nat.Properties.html#49681" class="Bound">n&lt;m</a>
<a id="49691" class="Symbol">...</a> <a id="49695" class="Symbol">|</a> <a id="49697" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="49701" href="Data.Nat.Properties.html#49701" class="Bound">n≮m</a> <a id="49705" class="Symbol">=</a> <a id="49707" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="49721" class="Symbol">(</a><a id="49722" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="49732" class="Symbol">(</a><a id="49733" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="49737" href="Data.Nat.Properties.html#49701" class="Bound">n≮m</a><a id="49740" class="Symbol">))</a> <a id="49743" class="Bound">m∸n≢0</a>

<a id="m&gt;n⇒m∸n≢0"></a><a id="49750" href="Data.Nat.Properties.html#49750" class="Function">m&gt;n⇒m∸n≢0</a> <a id="49760" class="Symbol">:</a> <a id="49762" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49764" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="49766" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49768" class="Symbol">→</a> <a id="49770" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49772" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49774" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49776" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="49778" class="Number">0</a>
<a id="49780" href="Data.Nat.Properties.html#49750" class="Function">m&gt;n⇒m∸n≢0</a> <a id="49790" class="Symbol">{</a><a id="49791" class="Argument">n</a> <a id="49793" class="Symbol">=</a> <a id="49795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49799" href="Data.Nat.Properties.html#49799" class="Bound">n</a><a id="49800" class="Symbol">}</a> <a id="49802" class="Symbol">(</a><a id="49803" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49807" href="Data.Nat.Properties.html#49807" class="Bound">m&gt;n</a><a id="49810" class="Symbol">)</a> <a id="49812" class="Symbol">=</a> <a id="49814" href="Data.Nat.Properties.html#49750" class="Function">m&gt;n⇒m∸n≢0</a> <a id="49824" href="Data.Nat.Properties.html#49807" class="Bound">m&gt;n</a>

<a id="m≤n⇒n∸m≤n"></a><a id="49829" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49839" class="Symbol">:</a> <a id="49841" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49843" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49845" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49847" class="Symbol">→</a> <a id="49849" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="49851" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="49853" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="49855" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="49857" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="49859" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49869" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="49879" class="Symbol">=</a> <a id="49881" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="49888" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49898" class="Symbol">(</a><a id="49899" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="49903" href="Data.Nat.Properties.html#49903" class="Bound">m≤n</a><a id="49906" class="Symbol">)</a> <a id="49908" class="Symbol">=</a> <a id="49910" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="49920" class="Symbol">(</a><a id="49921" href="Data.Nat.Properties.html#49829" class="Function">m≤n⇒n∸m≤n</a> <a id="49931" href="Data.Nat.Properties.html#49903" class="Bound">m≤n</a><a id="49934" class="Symbol">)</a>

<a id="49937" class="Comment">------------------------------------------------------------------------</a>
<a id="50010" class="Comment">-- Properties of _∸_ and _+_</a>

<a id="+-∸-comm"></a><a id="50040" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50049" class="Symbol">:</a> <a id="50051" class="Symbol">∀</a> <a id="50053" class="Symbol">{</a><a id="50054" href="Data.Nat.Properties.html#50054" class="Bound">m</a><a id="50055" class="Symbol">}</a> <a id="50057" href="Data.Nat.Properties.html#50057" class="Bound">n</a> <a id="50059" class="Symbol">{</a><a id="50060" href="Data.Nat.Properties.html#50060" class="Bound">o</a><a id="50061" class="Symbol">}</a> <a id="50063" class="Symbol">→</a> <a id="50065" href="Data.Nat.Properties.html#50060" class="Bound">o</a> <a id="50067" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50069" href="Data.Nat.Properties.html#50054" class="Bound">m</a> <a id="50071" class="Symbol">→</a> <a id="50073" class="Symbol">(</a><a id="50074" href="Data.Nat.Properties.html#50054" class="Bound">m</a> <a id="50076" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50078" href="Data.Nat.Properties.html#50057" class="Bound">n</a><a id="50079" class="Symbol">)</a> <a id="50081" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50083" href="Data.Nat.Properties.html#50060" class="Bound">o</a> <a id="50085" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50087" class="Symbol">(</a><a id="50088" href="Data.Nat.Properties.html#50054" class="Bound">m</a> <a id="50090" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50092" href="Data.Nat.Properties.html#50060" class="Bound">o</a><a id="50093" class="Symbol">)</a> <a id="50095" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50097" href="Data.Nat.Properties.html#50057" class="Bound">n</a>
<a id="50099" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50108" class="Symbol">{</a><a id="50109" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50113" class="Symbol">}</a>  <a id="50116" class="Symbol">_</a> <a id="50118" class="Symbol">{</a><a id="50119" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50123" class="Symbol">}</a>  <a id="50126" class="Symbol">_</a>         <a id="50136" class="Symbol">=</a> <a id="50138" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50143" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50152" class="Symbol">{</a><a id="50153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50157" href="Data.Nat.Properties.html#50157" class="Bound">m</a><a id="50158" class="Symbol">}</a> <a id="50160" class="Symbol">_</a> <a id="50162" class="Symbol">{</a><a id="50163" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="50167" class="Symbol">}</a>  <a id="50170" class="Symbol">_</a>         <a id="50180" class="Symbol">=</a> <a id="50182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50187" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50196" class="Symbol">{</a><a id="50197" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50201" href="Data.Nat.Properties.html#50201" class="Bound">m</a><a id="50202" class="Symbol">}</a> <a id="50204" href="Data.Nat.Properties.html#50204" class="Bound">n</a> <a id="50206" class="Symbol">{</a><a id="50207" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50211" href="Data.Nat.Properties.html#50211" class="Bound">o</a><a id="50212" class="Symbol">}</a> <a id="50214" class="Symbol">(</a><a id="50215" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50219" href="Data.Nat.Properties.html#50219" class="Bound">o≤m</a><a id="50222" class="Symbol">)</a> <a id="50224" class="Symbol">=</a> <a id="50226" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="50235" href="Data.Nat.Properties.html#50204" class="Bound">n</a> <a id="50237" href="Data.Nat.Properties.html#50219" class="Bound">o≤m</a>

<a id="∸-+-assoc"></a><a id="50242" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50252" class="Symbol">:</a> <a id="50254" class="Symbol">∀</a> <a id="50256" href="Data.Nat.Properties.html#50256" class="Bound">m</a> <a id="50258" href="Data.Nat.Properties.html#50258" class="Bound">n</a> <a id="50260" href="Data.Nat.Properties.html#50260" class="Bound">o</a> <a id="50262" class="Symbol">→</a> <a id="50264" class="Symbol">(</a><a id="50265" href="Data.Nat.Properties.html#50256" class="Bound">m</a> <a id="50267" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50269" href="Data.Nat.Properties.html#50258" class="Bound">n</a><a id="50270" class="Symbol">)</a> <a id="50272" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50274" href="Data.Nat.Properties.html#50260" class="Bound">o</a> <a id="50276" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50278" href="Data.Nat.Properties.html#50256" class="Bound">m</a> <a id="50280" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50282" class="Symbol">(</a><a id="50283" href="Data.Nat.Properties.html#50258" class="Bound">n</a> <a id="50285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50287" href="Data.Nat.Properties.html#50260" class="Bound">o</a><a id="50288" class="Symbol">)</a>
<a id="50290" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50300" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50305" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50310" href="Data.Nat.Properties.html#50310" class="Bound">o</a> <a id="50312" class="Symbol">=</a> <a id="50314" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50319" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50329" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50334" class="Symbol">(</a><a id="50335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50339" href="Data.Nat.Properties.html#50339" class="Bound">n</a><a id="50340" class="Symbol">)</a> <a id="50342" href="Data.Nat.Properties.html#50342" class="Bound">o</a> <a id="50344" class="Symbol">=</a> <a id="50346" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="50352" href="Data.Nat.Properties.html#50342" class="Bound">o</a>
<a id="50354" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50364" class="Symbol">(</a><a id="50365" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50369" href="Data.Nat.Properties.html#50369" class="Bound">m</a><a id="50370" class="Symbol">)</a> <a id="50372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="50377" href="Data.Nat.Properties.html#50377" class="Bound">o</a> <a id="50379" class="Symbol">=</a> <a id="50381" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="50386" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50396" class="Symbol">(</a><a id="50397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50401" href="Data.Nat.Properties.html#50401" class="Bound">m</a><a id="50402" class="Symbol">)</a> <a id="50404" class="Symbol">(</a><a id="50405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50409" href="Data.Nat.Properties.html#50409" class="Bound">n</a><a id="50410" class="Symbol">)</a> <a id="50412" href="Data.Nat.Properties.html#50412" class="Bound">o</a> <a id="50414" class="Symbol">=</a> <a id="50416" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="50426" href="Data.Nat.Properties.html#50401" class="Bound">m</a> <a id="50428" href="Data.Nat.Properties.html#50409" class="Bound">n</a> <a id="50430" href="Data.Nat.Properties.html#50412" class="Bound">o</a>

<a id="+-∸-assoc"></a><a id="50433" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50443" class="Symbol">:</a> <a id="50445" class="Symbol">∀</a> <a id="50447" href="Data.Nat.Properties.html#50447" class="Bound">m</a> <a id="50449" class="Symbol">{</a><a id="50450" href="Data.Nat.Properties.html#50450" class="Bound">n</a> <a id="50452" href="Data.Nat.Properties.html#50452" class="Bound">o</a><a id="50453" class="Symbol">}</a> <a id="50455" class="Symbol">→</a> <a id="50457" href="Data.Nat.Properties.html#50452" class="Bound">o</a> <a id="50459" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50461" href="Data.Nat.Properties.html#50450" class="Bound">n</a> <a id="50463" class="Symbol">→</a> <a id="50465" class="Symbol">(</a><a id="50466" href="Data.Nat.Properties.html#50447" class="Bound">m</a> <a id="50468" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50470" href="Data.Nat.Properties.html#50450" class="Bound">n</a><a id="50471" class="Symbol">)</a> <a id="50473" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50475" href="Data.Nat.Properties.html#50452" class="Bound">o</a> <a id="50477" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50479" href="Data.Nat.Properties.html#50447" class="Bound">m</a> <a id="50481" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50483" class="Symbol">(</a><a id="50484" href="Data.Nat.Properties.html#50450" class="Bound">n</a> <a id="50486" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50488" href="Data.Nat.Properties.html#50452" class="Bound">o</a><a id="50489" class="Symbol">)</a>
<a id="50491" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50501" href="Data.Nat.Properties.html#50501" class="Bound">m</a> <a id="50503" class="Symbol">(</a><a id="50504" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="50508" class="Symbol">{</a><a id="50509" class="Argument">n</a> <a id="50511" class="Symbol">=</a> <a id="50513" href="Data.Nat.Properties.html#50513" class="Bound">n</a><a id="50514" class="Symbol">})</a>             <a id="50529" class="Symbol">=</a> <a id="50531" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a> <a id="50546" href="Data.Nat.Properties.html#50501" class="Bound">m</a> <a id="50548" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50550" href="Data.Nat.Properties.html#50513" class="Bound">n</a> <a id="50552" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="50554" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50564" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50566" class="Symbol">(</a><a id="50567" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="50571" class="Symbol">{</a><a id="50572" class="Argument">m</a> <a id="50574" class="Symbol">=</a> <a id="50576" href="Data.Nat.Properties.html#50576" class="Bound">o</a><a id="50577" class="Symbol">}</a> <a id="50579" class="Symbol">{</a><a id="50580" class="Argument">n</a> <a id="50582" class="Symbol">=</a> <a id="50584" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50585" class="Symbol">}</a> <a id="50587" href="Data.Nat.Properties.html#50587" class="Bound">o≤n</a><a id="50590" class="Symbol">)</a> <a id="50592" class="Symbol">=</a> <a id="50594" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="50611" class="Symbol">(</a><a id="50612" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50614" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50616" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50620" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50621" class="Symbol">)</a> <a id="50623" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50629" href="Data.Nat.Properties.html#50576" class="Bound">o</a>  <a id="50632" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="50635" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="50640" class="Symbol">(</a><a id="50641" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="50644" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50648" href="Data.Nat.Properties.html#50576" class="Bound">o</a><a id="50649" class="Symbol">)</a> <a id="50651" class="Symbol">(</a><a id="50652" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="50658" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50660" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50661" class="Symbol">)</a> <a id="50663" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="50667" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50671" class="Symbol">(</a><a id="50672" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50674" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50676" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50677" class="Symbol">)</a> <a id="50679" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50681" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50685" href="Data.Nat.Properties.html#50576" class="Bound">o</a>  <a id="50688" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="50694" class="Symbol">(</a><a id="50695" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50697" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50699" href="Data.Nat.Properties.html#50584" class="Bound">n</a><a id="50700" class="Symbol">)</a> <a id="50702" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50704" href="Data.Nat.Properties.html#50576" class="Bound">o</a>          <a id="50715" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="50718" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="50728" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50730" href="Data.Nat.Properties.html#50587" class="Bound">o≤n</a> <a id="50734" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="50738" href="Data.Nat.Properties.html#50564" class="Bound">m</a> <a id="50740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50742" class="Symbol">(</a><a id="50743" href="Data.Nat.Properties.html#50584" class="Bound">n</a> <a id="50745" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50747" href="Data.Nat.Properties.html#50576" class="Bound">o</a><a id="50748" class="Symbol">)</a>          <a id="50759" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m≤n+o⇒m∸n≤o"></a><a id="50762" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50774" class="Symbol">:</a> <a id="50776" class="Symbol">∀</a> <a id="50778" href="Data.Nat.Properties.html#50778" class="Bound">m</a> <a id="50780" href="Data.Nat.Properties.html#50780" class="Bound">n</a> <a id="50782" class="Symbol">{</a><a id="50783" href="Data.Nat.Properties.html#50783" class="Bound">o</a><a id="50784" class="Symbol">}</a> <a id="50786" class="Symbol">→</a> <a id="50788" href="Data.Nat.Properties.html#50778" class="Bound">m</a> <a id="50790" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50792" href="Data.Nat.Properties.html#50780" class="Bound">n</a> <a id="50794" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50796" href="Data.Nat.Properties.html#50783" class="Bound">o</a> <a id="50798" class="Symbol">→</a> <a id="50800" href="Data.Nat.Properties.html#50778" class="Bound">m</a> <a id="50802" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="50804" href="Data.Nat.Properties.html#50780" class="Bound">n</a> <a id="50806" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="50808" href="Data.Nat.Properties.html#50783" class="Bound">o</a>
<a id="50810" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a>      <a id="50827" href="Data.Nat.Properties.html#50827" class="Bound">m</a>  <a id="50830" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="50838" href="Data.Nat.Properties.html#50838" class="Bound">le</a> <a id="50841" class="Symbol">=</a> <a id="50843" href="Data.Nat.Properties.html#50838" class="Bound">le</a>
<a id="50846" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50858" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="50866" class="Symbol">(</a><a id="50867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50871" href="Data.Nat.Properties.html#50871" class="Bound">n</a><a id="50872" class="Symbol">)</a>  <a id="50875" class="Symbol">_</a> <a id="50877" class="Symbol">=</a> <a id="50879" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="50883" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50895" class="Symbol">(</a><a id="50896" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50900" href="Data.Nat.Properties.html#50900" class="Bound">m</a><a id="50901" class="Symbol">)</a> <a id="50903" class="Symbol">(</a><a id="50904" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="50908" href="Data.Nat.Properties.html#50908" class="Bound">n</a><a id="50909" class="Symbol">)</a> <a id="50911" href="Data.Nat.Properties.html#50911" class="Bound">le</a> <a id="50914" class="Symbol">=</a> <a id="50916" href="Data.Nat.Properties.html#50762" class="Function">m≤n+o⇒m∸n≤o</a> <a id="50928" href="Data.Nat.Properties.html#50900" class="Bound">m</a> <a id="50930" href="Data.Nat.Properties.html#50908" class="Bound">n</a> <a id="50932" class="Symbol">(</a><a id="50933" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="50939" href="Data.Nat.Properties.html#50911" class="Bound">le</a><a id="50941" class="Symbol">)</a>

<a id="m&lt;n+o⇒m∸n&lt;o"></a><a id="50944" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="50956" class="Symbol">:</a> <a id="50958" class="Symbol">∀</a> <a id="50960" href="Data.Nat.Properties.html#50960" class="Bound">m</a> <a id="50962" href="Data.Nat.Properties.html#50962" class="Bound">n</a> <a id="50964" class="Symbol">{</a><a id="50965" href="Data.Nat.Properties.html#50965" class="Bound">o</a><a id="50966" class="Symbol">}</a> <a id="50968" class="Symbol">→</a> <a id="50970" class="Symbol">.{{</a><a id="50973" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="50981" href="Data.Nat.Properties.html#50965" class="Bound">o</a><a id="50982" class="Symbol">}}</a> <a id="50985" class="Symbol">→</a> <a id="50987" href="Data.Nat.Properties.html#50960" class="Bound">m</a> <a id="50989" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="50991" href="Data.Nat.Properties.html#50962" class="Bound">n</a> <a id="50993" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="50995" href="Data.Nat.Properties.html#50965" class="Bound">o</a> <a id="50997" class="Symbol">→</a> <a id="50999" href="Data.Nat.Properties.html#50960" class="Bound">m</a> <a id="51001" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51003" href="Data.Nat.Properties.html#50962" class="Bound">n</a> <a id="51005" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="51007" href="Data.Nat.Properties.html#50965" class="Bound">o</a>
<a id="51009" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a>      <a id="51026" href="Data.Nat.Properties.html#51026" class="Bound">m</a>  <a id="51029" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>                <a id="51049" href="Data.Nat.Properties.html#51049" class="Bound">lt</a> <a id="51052" class="Symbol">=</a> <a id="51054" href="Data.Nat.Properties.html#51049" class="Bound">lt</a>
<a id="51057" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="51069" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51077" class="Symbol">(</a><a id="51078" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51082" href="Data.Nat.Properties.html#51082" class="Bound">n</a><a id="51083" class="Symbol">)</a> <a id="51085" class="Symbol">{</a><a id="51086" href="Data.Nat.Properties.html#51086" class="Bound">o</a><a id="51087" class="Symbol">@(</a><a id="51089" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51093" class="Symbol">_)}</a> <a id="51097" href="Data.Nat.Properties.html#51097" class="Bound">lt</a> <a id="51100" class="Symbol">=</a> <a id="51102" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="51106" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="51118" class="Symbol">(</a><a id="51119" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51123" href="Data.Nat.Properties.html#51123" class="Bound">m</a><a id="51124" class="Symbol">)</a> <a id="51126" class="Symbol">(</a><a id="51127" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51131" href="Data.Nat.Properties.html#51131" class="Bound">n</a><a id="51132" class="Symbol">)</a>             <a id="51146" href="Data.Nat.Properties.html#51146" class="Bound">lt</a> <a id="51149" class="Symbol">=</a> <a id="51151" href="Data.Nat.Properties.html#50944" class="Function">m&lt;n+o⇒m∸n&lt;o</a> <a id="51163" href="Data.Nat.Properties.html#51123" class="Bound">m</a> <a id="51165" href="Data.Nat.Properties.html#51131" class="Bound">n</a>  <a id="51168" class="Symbol">(</a><a id="51169" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="51175" href="Data.Nat.Properties.html#51146" class="Bound">lt</a><a id="51177" class="Symbol">)</a>

<a id="m+n≤o⇒m≤o∸n"></a><a id="51180" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51192" class="Symbol">:</a> <a id="51194" class="Symbol">∀</a> <a id="51196" href="Data.Nat.Properties.html#51196" class="Bound">m</a> <a id="51198" class="Symbol">{</a><a id="51199" href="Data.Nat.Properties.html#51199" class="Bound">n</a> <a id="51201" href="Data.Nat.Properties.html#51201" class="Bound">o</a><a id="51202" class="Symbol">}</a> <a id="51204" class="Symbol">→</a> <a id="51206" href="Data.Nat.Properties.html#51196" class="Bound">m</a> <a id="51208" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51210" href="Data.Nat.Properties.html#51199" class="Bound">n</a> <a id="51212" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51214" href="Data.Nat.Properties.html#51201" class="Bound">o</a> <a id="51216" class="Symbol">→</a> <a id="51218" href="Data.Nat.Properties.html#51196" class="Bound">m</a> <a id="51220" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51222" href="Data.Nat.Properties.html#51201" class="Bound">o</a> <a id="51224" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51226" href="Data.Nat.Properties.html#51199" class="Bound">n</a>
<a id="51228" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51240" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51248" href="Data.Nat.Properties.html#51248" class="Bound">le</a>       <a id="51257" class="Symbol">=</a> <a id="51259" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="51263" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51275" class="Symbol">(</a><a id="51276" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51280" href="Data.Nat.Properties.html#51280" class="Bound">m</a><a id="51281" class="Symbol">)</a> <a id="51283" class="Symbol">(</a><a id="51284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51288" href="Data.Nat.Properties.html#51288" class="Bound">le</a><a id="51290" class="Symbol">)</a>
  <a id="51294" class="Keyword">rewrite</a> <a id="51302" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="51312" class="Number">1</a> <a id="51314" class="Symbol">(</a><a id="51315" href="Data.Nat.Properties.html#19787" class="Function">m+n≤o⇒n≤o</a> <a id="51325" href="Data.Nat.Properties.html#51280" class="Bound">m</a> <a id="51327" href="Data.Nat.Properties.html#51288" class="Bound">le</a><a id="51329" class="Symbol">)</a> <a id="51331" class="Symbol">=</a> <a id="51333" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51337" class="Symbol">(</a><a id="51338" href="Data.Nat.Properties.html#51180" class="Function">m+n≤o⇒m≤o∸n</a> <a id="51350" href="Data.Nat.Properties.html#51280" class="Bound">m</a> <a id="51352" href="Data.Nat.Properties.html#51288" class="Bound">le</a><a id="51354" class="Symbol">)</a>

<a id="m≤o∸n⇒m+n≤o"></a><a id="51357" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51369" class="Symbol">:</a> <a id="51371" class="Symbol">∀</a> <a id="51373" href="Data.Nat.Properties.html#51373" class="Bound">m</a> <a id="51375" class="Symbol">{</a><a id="51376" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51378" href="Data.Nat.Properties.html#51378" class="Bound">o</a><a id="51379" class="Symbol">}</a> <a id="51381" class="Symbol">(</a><a id="51382" href="Data.Nat.Properties.html#51382" class="Bound">n≤o</a> <a id="51386" class="Symbol">:</a> <a id="51388" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51390" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51392" href="Data.Nat.Properties.html#51378" class="Bound">o</a><a id="51393" class="Symbol">)</a> <a id="51395" class="Symbol">→</a> <a id="51397" href="Data.Nat.Properties.html#51373" class="Bound">m</a> <a id="51399" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51401" href="Data.Nat.Properties.html#51378" class="Bound">o</a> <a id="51403" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51405" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51407" class="Symbol">→</a> <a id="51409" href="Data.Nat.Properties.html#51373" class="Bound">m</a> <a id="51411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51413" href="Data.Nat.Properties.html#51376" class="Bound">n</a> <a id="51415" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51417" href="Data.Nat.Properties.html#51378" class="Bound">o</a>
<a id="51419" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51431" href="Data.Nat.Properties.html#51431" class="Bound">m</a>         <a id="51441" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="51451" href="Data.Nat.Properties.html#51451" class="Bound">le</a> <a id="51454" class="Keyword">rewrite</a> <a id="51462" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="51474" href="Data.Nat.Properties.html#51431" class="Bound">m</a> <a id="51476" class="Symbol">=</a> <a id="51478" href="Data.Nat.Properties.html#51451" class="Bound">le</a>
<a id="51481" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51493" href="Data.Nat.Properties.html#51493" class="Bound">m</a> <a id="51495" class="Symbol">{</a><a id="51496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51500" href="Data.Nat.Properties.html#51500" class="Bound">n</a><a id="51501" class="Symbol">}</a> <a id="51503" class="Symbol">(</a><a id="51504" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51508" href="Data.Nat.Properties.html#51508" class="Bound">n≤o</a><a id="51511" class="Symbol">)</a> <a id="51513" href="Data.Nat.Properties.html#51513" class="Bound">le</a> <a id="51516" class="Keyword">rewrite</a> <a id="51524" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="51530" href="Data.Nat.Properties.html#51493" class="Bound">m</a> <a id="51532" href="Data.Nat.Properties.html#51500" class="Bound">n</a> <a id="51534" class="Symbol">=</a> <a id="51536" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51540" class="Symbol">(</a><a id="51541" href="Data.Nat.Properties.html#51357" class="Function">m≤o∸n⇒m+n≤o</a> <a id="51553" href="Data.Nat.Properties.html#51493" class="Bound">m</a> <a id="51555" href="Data.Nat.Properties.html#51508" class="Bound">n≤o</a> <a id="51559" href="Data.Nat.Properties.html#51513" class="Bound">le</a><a id="51561" class="Symbol">)</a>

<a id="m≤n+m∸n"></a><a id="51564" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51572" class="Symbol">:</a> <a id="51574" class="Symbol">∀</a> <a id="51576" href="Data.Nat.Properties.html#51576" class="Bound">m</a> <a id="51578" href="Data.Nat.Properties.html#51578" class="Bound">n</a> <a id="51580" class="Symbol">→</a> <a id="51582" href="Data.Nat.Properties.html#51576" class="Bound">m</a> <a id="51584" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51586" href="Data.Nat.Properties.html#51578" class="Bound">n</a> <a id="51588" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51590" class="Symbol">(</a><a id="51591" href="Data.Nat.Properties.html#51576" class="Bound">m</a> <a id="51593" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51595" href="Data.Nat.Properties.html#51578" class="Bound">n</a><a id="51596" class="Symbol">)</a>
<a id="51598" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51606" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51614" href="Data.Nat.Properties.html#51614" class="Bound">n</a>       <a id="51622" class="Symbol">=</a> <a id="51624" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="51628" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51636" class="Symbol">(</a><a id="51637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51641" href="Data.Nat.Properties.html#51641" class="Bound">m</a><a id="51642" class="Symbol">)</a> <a id="51644" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="51652" class="Symbol">=</a> <a id="51654" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="51661" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51669" class="Symbol">(</a><a id="51670" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51674" href="Data.Nat.Properties.html#51674" class="Bound">m</a><a id="51675" class="Symbol">)</a> <a id="51677" class="Symbol">(</a><a id="51678" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51682" href="Data.Nat.Properties.html#51682" class="Bound">n</a><a id="51683" class="Symbol">)</a> <a id="51685" class="Symbol">=</a> <a id="51687" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51691" class="Symbol">(</a><a id="51692" href="Data.Nat.Properties.html#51564" class="Function">m≤n+m∸n</a> <a id="51700" href="Data.Nat.Properties.html#51674" class="Bound">m</a> <a id="51702" href="Data.Nat.Properties.html#51682" class="Bound">n</a><a id="51703" class="Symbol">)</a>

<a id="m+n∸n≡m"></a><a id="51706" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="51714" class="Symbol">:</a> <a id="51716" class="Symbol">∀</a> <a id="51718" href="Data.Nat.Properties.html#51718" class="Bound">m</a> <a id="51720" href="Data.Nat.Properties.html#51720" class="Bound">n</a> <a id="51722" class="Symbol">→</a> <a id="51724" href="Data.Nat.Properties.html#51718" class="Bound">m</a> <a id="51726" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51728" href="Data.Nat.Properties.html#51720" class="Bound">n</a> <a id="51730" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51732" href="Data.Nat.Properties.html#51720" class="Bound">n</a> <a id="51734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51736" href="Data.Nat.Properties.html#51718" class="Bound">m</a>
<a id="51738" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="51746" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51748" href="Data.Nat.Properties.html#51748" class="Bound">n</a> <a id="51750" class="Symbol">=</a> <a id="51752" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="51769" class="Symbol">(</a><a id="51770" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51774" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51775" class="Symbol">)</a> <a id="51777" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51779" href="Data.Nat.Properties.html#51748" class="Bound">n</a>  <a id="51782" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51785" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="51795" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51797" class="Symbol">(</a><a id="51798" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="51805" class="Symbol">{</a><a id="51806" class="Argument">x</a> <a id="51808" class="Symbol">=</a> <a id="51810" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51811" class="Symbol">})</a> <a id="51814" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51818" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51820" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51822" class="Symbol">(</a><a id="51823" href="Data.Nat.Properties.html#51748" class="Bound">n</a> <a id="51825" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51827" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51828" class="Symbol">)</a>  <a id="51831" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51834" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51839" class="Symbol">(</a><a id="51840" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51842" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="51844" class="Symbol">)</a> <a id="51846" class="Symbol">(</a><a id="51847" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="51853" href="Data.Nat.Properties.html#51748" class="Bound">n</a><a id="51854" class="Symbol">)</a> <a id="51856" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51860" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51862" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51864" class="Number">0</a>        <a id="51873" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="51876" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="51888" href="Data.Nat.Properties.html#51746" class="Bound">m</a> <a id="51890" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="51894" href="Data.Nat.Properties.html#51746" class="Bound">m</a>            <a id="51907" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m+n∸m≡n"></a><a id="51910" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="51918" class="Symbol">:</a> <a id="51920" class="Symbol">∀</a> <a id="51922" href="Data.Nat.Properties.html#51922" class="Bound">m</a> <a id="51924" href="Data.Nat.Properties.html#51924" class="Bound">n</a> <a id="51926" class="Symbol">→</a> <a id="51928" href="Data.Nat.Properties.html#51922" class="Bound">m</a> <a id="51930" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="51932" href="Data.Nat.Properties.html#51924" class="Bound">n</a> <a id="51934" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="51936" href="Data.Nat.Properties.html#51922" class="Bound">m</a> <a id="51938" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51940" href="Data.Nat.Properties.html#51924" class="Bound">n</a>
<a id="51942" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="51950" href="Data.Nat.Properties.html#51950" class="Bound">m</a> <a id="51952" href="Data.Nat.Properties.html#51952" class="Bound">n</a> <a id="51954" class="Symbol">=</a> <a id="51956" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="51962" class="Symbol">(</a><a id="51963" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51968" class="Symbol">(</a><a id="51969" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="51972" href="Data.Nat.Properties.html#51950" class="Bound">m</a><a id="51973" class="Symbol">)</a> <a id="51975" class="Symbol">(</a><a id="51976" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="51983" href="Data.Nat.Properties.html#51950" class="Bound">m</a> <a id="51985" href="Data.Nat.Properties.html#51952" class="Bound">n</a><a id="51986" class="Symbol">))</a> <a id="51989" class="Symbol">(</a><a id="51990" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="51998" href="Data.Nat.Properties.html#51952" class="Bound">n</a> <a id="52000" href="Data.Nat.Properties.html#51950" class="Bound">m</a><a id="52001" class="Symbol">)</a>

<a id="m+[n∸m]≡n"></a><a id="52004" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="52014" class="Symbol">:</a> <a id="52016" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="52018" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="52020" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="52022" class="Symbol">→</a> <a id="52024" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="52026" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52028" class="Symbol">(</a><a id="52029" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="52031" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52033" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="52034" class="Symbol">)</a> <a id="52036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="52040" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="52050" class="Symbol">{</a><a id="52051" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52052" class="Symbol">}</a> <a id="52054" class="Symbol">{</a><a id="52055" href="Data.Nat.Properties.html#52055" class="Bound">n</a><a id="52056" class="Symbol">}</a> <a id="52058" href="Data.Nat.Properties.html#52058" class="Bound">m≤n</a> <a id="52062" class="Symbol">=</a> <a id="52064" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52081" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52085" class="Symbol">(</a><a id="52086" href="Data.Nat.Properties.html#52055" class="Bound">n</a> <a id="52088" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52090" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52091" class="Symbol">)</a>  <a id="52094" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52097" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52101" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="52103" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="52113" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52115" href="Data.Nat.Properties.html#52058" class="Bound">m≤n</a> <a id="52119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52123" class="Symbol">(</a><a id="52124" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52126" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52128" href="Data.Nat.Properties.html#52055" class="Bound">n</a><a id="52129" class="Symbol">)</a> <a id="52131" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52133" href="Data.Nat.Properties.html#52051" class="Bound">m</a>  <a id="52136" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52139" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52144" class="Symbol">(</a><a id="52145" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="52148" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52149" class="Symbol">)</a> <a id="52151" class="Symbol">(</a><a id="52152" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="52159" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52161" href="Data.Nat.Properties.html#52055" class="Bound">n</a><a id="52162" class="Symbol">)</a> <a id="52164" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52168" class="Symbol">(</a><a id="52169" href="Data.Nat.Properties.html#52055" class="Bound">n</a> <a id="52171" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52173" href="Data.Nat.Properties.html#52051" class="Bound">m</a><a id="52174" class="Symbol">)</a> <a id="52176" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52178" href="Data.Nat.Properties.html#52051" class="Bound">m</a>  <a id="52181" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52184" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="52192" href="Data.Nat.Properties.html#52055" class="Bound">n</a> <a id="52194" href="Data.Nat.Properties.html#52051" class="Bound">m</a> <a id="52196" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52200" href="Data.Nat.Properties.html#52055" class="Bound">n</a>            <a id="52213" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸n+n≡m"></a><a id="52216" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="52224" class="Symbol">:</a> <a id="52226" class="Symbol">∀</a> <a id="52228" class="Symbol">{</a><a id="52229" href="Data.Nat.Properties.html#52229" class="Bound">m</a> <a id="52231" href="Data.Nat.Properties.html#52231" class="Bound">n</a><a id="52232" class="Symbol">}</a> <a id="52234" class="Symbol">→</a> <a id="52236" href="Data.Nat.Properties.html#52231" class="Bound">n</a> <a id="52238" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="52240" href="Data.Nat.Properties.html#52229" class="Bound">m</a> <a id="52242" class="Symbol">→</a> <a id="52244" class="Symbol">(</a><a id="52245" href="Data.Nat.Properties.html#52229" class="Bound">m</a> <a id="52247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52249" href="Data.Nat.Properties.html#52231" class="Bound">n</a><a id="52250" class="Symbol">)</a> <a id="52252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52254" href="Data.Nat.Properties.html#52231" class="Bound">n</a> <a id="52256" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52258" href="Data.Nat.Properties.html#52229" class="Bound">m</a>
<a id="52260" href="Data.Nat.Properties.html#52216" class="Function">m∸n+n≡m</a> <a id="52268" class="Symbol">{</a><a id="52269" href="Data.Nat.Properties.html#52269" class="Bound">m</a><a id="52270" class="Symbol">}</a> <a id="52272" class="Symbol">{</a><a id="52273" href="Data.Nat.Properties.html#52273" class="Bound">n</a><a id="52274" class="Symbol">}</a> <a id="52276" href="Data.Nat.Properties.html#52276" class="Bound">n≤m</a> <a id="52280" class="Symbol">=</a> <a id="52282" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52299" class="Symbol">(</a><a id="52300" href="Data.Nat.Properties.html#52269" class="Bound">m</a> <a id="52302" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52304" href="Data.Nat.Properties.html#52273" class="Bound">n</a><a id="52305" class="Symbol">)</a> <a id="52307" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52309" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52311" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52314" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52318" class="Symbol">(</a><a id="52319" href="Data.Nat.Properties.html#50040" class="Function">+-∸-comm</a> <a id="52328" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52330" href="Data.Nat.Properties.html#52276" class="Bound">n≤m</a><a id="52333" class="Symbol">)</a> <a id="52335" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52339" class="Symbol">(</a><a id="52340" href="Data.Nat.Properties.html#52269" class="Bound">m</a> <a id="52342" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52344" href="Data.Nat.Properties.html#52273" class="Bound">n</a><a id="52345" class="Symbol">)</a> <a id="52347" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52349" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52351" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52354" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="52362" href="Data.Nat.Properties.html#52269" class="Bound">m</a> <a id="52364" href="Data.Nat.Properties.html#52273" class="Bound">n</a> <a id="52366" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52370" href="Data.Nat.Properties.html#52269" class="Bound">m</a>           <a id="52382" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="m∸[m∸n]≡n"></a><a id="52385" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52395" class="Symbol">:</a> <a id="52397" class="Symbol">∀</a> <a id="52399" class="Symbol">{</a><a id="52400" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52402" href="Data.Nat.Properties.html#52402" class="Bound">n</a><a id="52403" class="Symbol">}</a> <a id="52405" class="Symbol">→</a> <a id="52407" href="Data.Nat.Properties.html#52402" class="Bound">n</a> <a id="52409" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="52411" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52413" class="Symbol">→</a> <a id="52415" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52417" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52419" class="Symbol">(</a><a id="52420" href="Data.Nat.Properties.html#52400" class="Bound">m</a> <a id="52422" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52424" href="Data.Nat.Properties.html#52402" class="Bound">n</a><a id="52425" class="Symbol">)</a> <a id="52427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52429" href="Data.Nat.Properties.html#52402" class="Bound">n</a>
<a id="52431" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52441" class="Symbol">{</a><a id="52442" href="Data.Nat.Properties.html#52442" class="Bound">m</a><a id="52443" class="Symbol">}</a>     <a id="52449" class="Symbol">{_}</a>     <a id="52457" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="52467" class="Symbol">=</a> <a id="52469" href="Data.Nat.Properties.html#46615" class="Function">n∸n≡0</a> <a id="52475" href="Data.Nat.Properties.html#52442" class="Bound">m</a>
<a id="52477" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52487" class="Symbol">{</a><a id="52488" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52492" href="Data.Nat.Properties.html#52492" class="Bound">m</a><a id="52493" class="Symbol">}</a> <a id="52495" class="Symbol">{</a><a id="52496" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52500" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52501" class="Symbol">}</a> <a id="52503" class="Symbol">(</a><a id="52504" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="52508" href="Data.Nat.Properties.html#52508" class="Bound">n≤m</a><a id="52511" class="Symbol">)</a> <a id="52513" class="Symbol">=</a> <a id="52515" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="52532" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52536" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52538" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52540" class="Symbol">(</a><a id="52541" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52543" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52545" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52546" class="Symbol">)</a>   <a id="52550" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52553" href="Data.Nat.Properties.html#50433" class="Function">+-∸-assoc</a> <a id="52563" class="Number">1</a> <a id="52565" class="Symbol">(</a><a id="52566" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="52572" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52574" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52575" class="Symbol">)</a> <a id="52577" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52581" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52585" class="Symbol">(</a><a id="52586" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52588" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52590" class="Symbol">(</a><a id="52591" href="Data.Nat.Properties.html#52492" class="Bound">m</a> <a id="52593" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52595" href="Data.Nat.Properties.html#52500" class="Bound">n</a><a id="52596" class="Symbol">))</a> <a id="52599" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="52602" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52607" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52611" class="Symbol">(</a><a id="52612" href="Data.Nat.Properties.html#52385" class="Function">m∸[m∸n]≡n</a> <a id="52622" href="Data.Nat.Properties.html#52508" class="Bound">n≤m</a><a id="52625" class="Symbol">)</a> <a id="52627" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="52631" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52635" href="Data.Nat.Properties.html#52500" class="Bound">n</a>             <a id="52649" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="[m+n]∸[m+o]≡n∸o"></a><a id="52652" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52668" class="Symbol">:</a> <a id="52670" class="Symbol">∀</a> <a id="52672" href="Data.Nat.Properties.html#52672" class="Bound">m</a> <a id="52674" href="Data.Nat.Properties.html#52674" class="Bound">n</a> <a id="52676" href="Data.Nat.Properties.html#52676" class="Bound">o</a> <a id="52678" class="Symbol">→</a> <a id="52680" class="Symbol">(</a><a id="52681" href="Data.Nat.Properties.html#52672" class="Bound">m</a> <a id="52683" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52685" href="Data.Nat.Properties.html#52674" class="Bound">n</a><a id="52686" class="Symbol">)</a> <a id="52688" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52690" class="Symbol">(</a><a id="52691" href="Data.Nat.Properties.html#52672" class="Bound">m</a> <a id="52693" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="52695" href="Data.Nat.Properties.html#52676" class="Bound">o</a><a id="52696" class="Symbol">)</a> <a id="52698" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52700" href="Data.Nat.Properties.html#52674" class="Bound">n</a> <a id="52702" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="52704" href="Data.Nat.Properties.html#52676" class="Bound">o</a>
<a id="52706" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52722" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52730" href="Data.Nat.Properties.html#52730" class="Bound">n</a> <a id="52732" href="Data.Nat.Properties.html#52732" class="Bound">o</a> <a id="52734" class="Symbol">=</a> <a id="52736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52741" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52757" class="Symbol">(</a><a id="52758" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="52762" href="Data.Nat.Properties.html#52762" class="Bound">m</a><a id="52763" class="Symbol">)</a> <a id="52765" href="Data.Nat.Properties.html#52765" class="Bound">n</a> <a id="52767" href="Data.Nat.Properties.html#52767" class="Bound">o</a> <a id="52769" class="Symbol">=</a> <a id="52771" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="52787" href="Data.Nat.Properties.html#52762" class="Bound">m</a> <a id="52789" href="Data.Nat.Properties.html#52765" class="Bound">n</a> <a id="52791" href="Data.Nat.Properties.html#52767" class="Bound">o</a>

<a id="52794" class="Comment">------------------------------------------------------------------------</a>
<a id="52867" class="Comment">-- Properties of _∸_ and _*_</a>

<a id="*-distribʳ-∸"></a><a id="52897" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="52910" class="Symbol">:</a> <a id="52912" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="52916" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="52933" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="52937" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="52950" href="Data.Nat.Properties.html#52950" class="Bound">m</a>       <a id="52958" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52966" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="52974" class="Symbol">=</a> <a id="52976" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52981" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="52994" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53002" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53010" class="Symbol">(</a><a id="53011" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53015" href="Data.Nat.Properties.html#53015" class="Bound">o</a><a id="53016" class="Symbol">)</a> <a id="53018" class="Symbol">=</a> <a id="53020" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="53024" class="Symbol">(</a><a id="53025" href="Data.Nat.Properties.html#46546" class="Function">0∸n≡0</a> <a id="53031" class="Symbol">(</a><a id="53032" href="Data.Nat.Properties.html#53015" class="Bound">o</a> <a id="53034" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53036" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="53040" class="Symbol">))</a>
<a id="53043" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53056" class="Symbol">(</a><a id="53057" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53061" href="Data.Nat.Properties.html#53061" class="Bound">m</a><a id="53062" class="Symbol">)</a> <a id="53064" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53072" class="Symbol">(</a><a id="53073" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53077" href="Data.Nat.Properties.html#53077" class="Bound">o</a><a id="53078" class="Symbol">)</a> <a id="53080" class="Symbol">=</a> <a id="53082" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53087" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53100" href="Data.Nat.Properties.html#53100" class="Bound">m</a>       <a id="53108" class="Symbol">(</a><a id="53109" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53113" href="Data.Nat.Properties.html#53113" class="Bound">n</a><a id="53114" class="Symbol">)</a> <a id="53116" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53124" class="Symbol">=</a> <a id="53126" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53131" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53144" href="Data.Nat.Properties.html#53144" class="Bound">m</a>       <a id="53152" class="Symbol">(</a><a id="53153" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53157" href="Data.Nat.Properties.html#53157" class="Bound">n</a><a id="53158" class="Symbol">)</a> <a id="53160" class="Symbol">(</a><a id="53161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53165" href="Data.Nat.Properties.html#53165" class="Bound">o</a><a id="53166" class="Symbol">)</a> <a id="53168" class="Symbol">=</a> <a id="53170" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53187" class="Symbol">(</a><a id="53188" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53190" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53192" href="Data.Nat.Properties.html#53165" class="Bound">o</a><a id="53193" class="Symbol">)</a> <a id="53195" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53197" href="Data.Nat.Properties.html#53144" class="Bound">m</a>             <a id="53211" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53214" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a> <a id="53227" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53229" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53231" href="Data.Nat.Properties.html#53165" class="Bound">o</a> <a id="53233" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53237" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53239" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53241" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53243" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53245" href="Data.Nat.Properties.html#53165" class="Bound">o</a> <a id="53247" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53249" href="Data.Nat.Properties.html#53144" class="Bound">m</a>           <a id="53261" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53264" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="53268" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="53270" href="Data.Nat.Properties.html#52652" class="Function">[m+n]∸[m+o]≡n∸o</a> <a id="53286" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53288" class="Symbol">_</a> <a id="53290" class="Symbol">_</a> <a id="53292" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53296" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53298" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53300" href="Data.Nat.Properties.html#53157" class="Bound">n</a> <a id="53302" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53304" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53306" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53308" class="Symbol">(</a><a id="53309" href="Data.Nat.Properties.html#53144" class="Bound">m</a> <a id="53311" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53313" href="Data.Nat.Properties.html#53165" class="Bound">o</a> <a id="53315" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53317" href="Data.Nat.Properties.html#53144" class="Bound">m</a><a id="53318" class="Symbol">)</a> <a id="53320" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-∸"></a><a id="53323" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="53336" class="Symbol">:</a> <a id="53338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="53342" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="53359" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="53363" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="53376" class="Symbol">=</a> <a id="53378" href="Algebra.Consequences.Propositional.html#3462" class="Function">comm∧distrʳ⇒distrˡ</a> <a id="53397" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="53404" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a>

<a id="*-distrib-∸"></a><a id="53418" href="Data.Nat.Properties.html#53418" class="Function">*-distrib-∸</a> <a id="53430" class="Symbol">:</a> <a id="53432" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="53436" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="53452" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a>
<a id="53456" href="Data.Nat.Properties.html#53418" class="Function">*-distrib-∸</a> <a id="53468" class="Symbol">=</a> <a id="53470" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="53483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="53485" href="Data.Nat.Properties.html#52897" class="Function">*-distribʳ-∸</a>

<a id="even≢odd"></a><a id="53499" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53508" class="Symbol">:</a>  <a id="53511" class="Symbol">∀</a> <a id="53513" href="Data.Nat.Properties.html#53513" class="Bound">m</a> <a id="53515" href="Data.Nat.Properties.html#53515" class="Bound">n</a> <a id="53517" class="Symbol">→</a> <a id="53519" class="Number">2</a> <a id="53521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53523" href="Data.Nat.Properties.html#53513" class="Bound">m</a> <a id="53525" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="53527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53531" class="Symbol">(</a><a id="53532" class="Number">2</a> <a id="53534" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53536" href="Data.Nat.Properties.html#53515" class="Bound">n</a><a id="53537" class="Symbol">)</a>
<a id="53539" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53548" class="Symbol">(</a><a id="53549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53553" href="Data.Nat.Properties.html#53553" class="Bound">m</a><a id="53554" class="Symbol">)</a> <a id="53556" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="53564" href="Data.Nat.Properties.html#53564" class="Bound">eq</a> <a id="53567" class="Symbol">=</a> <a id="53569" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="53583" class="Symbol">(</a><a id="53584" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="53598" href="Data.Nat.Properties.html#53564" class="Bound">eq</a><a id="53600" class="Symbol">)</a> <a id="53602" class="Symbol">(</a><a id="53603" href="Data.Nat.Properties.html#18290" class="Function">m+1+n≢0</a> <a id="53611" href="Data.Nat.Properties.html#53553" class="Bound">m</a><a id="53612" class="Symbol">)</a>
<a id="53614" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53623" class="Symbol">(</a><a id="53624" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53628" href="Data.Nat.Properties.html#53628" class="Bound">m</a><a id="53629" class="Symbol">)</a> <a id="53631" class="Symbol">(</a><a id="53632" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53636" href="Data.Nat.Properties.html#53636" class="Bound">n</a><a id="53637" class="Symbol">)</a> <a id="53639" href="Data.Nat.Properties.html#53639" class="Bound">eq</a> <a id="53642" class="Symbol">=</a> <a id="53644" href="Data.Nat.Properties.html#53499" class="Function">even≢odd</a> <a id="53653" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53655" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53657" class="Symbol">(</a><a id="53658" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="53672" class="Symbol">(</a><a id="53673" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="53690" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53694" class="Symbol">(</a><a id="53695" class="Number">2</a> <a id="53697" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53699" href="Data.Nat.Properties.html#53628" class="Bound">m</a><a id="53700" class="Symbol">)</a>         <a id="53710" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53713" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="53717" class="Symbol">(</a><a id="53718" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="53724" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53726" class="Symbol">_)</a> <a id="53729" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53733" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53735" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53741" class="Symbol">(</a><a id="53742" href="Data.Nat.Properties.html#53628" class="Bound">m</a> <a id="53744" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53746" class="Number">0</a><a id="53747" class="Symbol">)</a>     <a id="53753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53756" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="53770" href="Data.Nat.Properties.html#53639" class="Bound">eq</a> <a id="53773" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53781" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53783" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53785" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53789" class="Symbol">(</a><a id="53790" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53792" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53794" class="Number">0</a><a id="53795" class="Symbol">)</a> <a id="53797" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="53800" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="53805" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53809" class="Symbol">(</a><a id="53810" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="53816" href="Data.Nat.Properties.html#53636" class="Bound">n</a> <a id="53818" class="Symbol">_)</a> <a id="53821" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="53825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53829" class="Symbol">(</a><a id="53830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="53834" class="Symbol">(</a><a id="53835" class="Number">2</a> <a id="53837" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="53839" href="Data.Nat.Properties.html#53636" class="Bound">n</a><a id="53840" class="Symbol">))</a>   <a id="53845" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="53846" class="Symbol">))</a>

<a id="53850" class="Comment">------------------------------------------------------------------------</a>
<a id="53923" class="Comment">-- Properties of _∸_ and _⊓_ and _⊔_</a>

<a id="m⊓n+n∸m≡n"></a><a id="53961" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="53971" class="Symbol">:</a> <a id="53973" class="Symbol">∀</a> <a id="53975" href="Data.Nat.Properties.html#53975" class="Bound">m</a> <a id="53977" href="Data.Nat.Properties.html#53977" class="Bound">n</a> <a id="53979" class="Symbol">→</a> <a id="53981" class="Symbol">(</a><a id="53982" href="Data.Nat.Properties.html#53975" class="Bound">m</a> <a id="53984" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="53986" href="Data.Nat.Properties.html#53977" class="Bound">n</a><a id="53987" class="Symbol">)</a> <a id="53989" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="53991" class="Symbol">(</a><a id="53992" href="Data.Nat.Properties.html#53977" class="Bound">n</a> <a id="53994" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="53996" href="Data.Nat.Properties.html#53975" class="Bound">m</a><a id="53997" class="Symbol">)</a> <a id="53999" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54001" href="Data.Nat.Properties.html#53977" class="Bound">n</a>
<a id="54003" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54013" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54021" href="Data.Nat.Properties.html#54021" class="Bound">n</a>       <a id="54029" class="Symbol">=</a> <a id="54031" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54036" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54046" class="Symbol">(</a><a id="54047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54051" href="Data.Nat.Properties.html#54051" class="Bound">m</a><a id="54052" class="Symbol">)</a> <a id="54054" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54062" class="Symbol">=</a> <a id="54064" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54069" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54079" class="Symbol">(</a><a id="54080" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54084" href="Data.Nat.Properties.html#54084" class="Bound">m</a><a id="54085" class="Symbol">)</a> <a id="54087" class="Symbol">(</a><a id="54088" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54092" href="Data.Nat.Properties.html#54092" class="Bound">n</a><a id="54093" class="Symbol">)</a> <a id="54095" class="Symbol">=</a> <a id="54097" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54106" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="54108" href="Data.Nat.Properties.html#53961" class="Function">m⊓n+n∸m≡n</a> <a id="54118" href="Data.Nat.Properties.html#54084" class="Bound">m</a> <a id="54120" href="Data.Nat.Properties.html#54092" class="Bound">n</a>

<a id="[m∸n]⊓[n∸m]≡0"></a><a id="54123" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54137" class="Symbol">:</a> <a id="54139" class="Symbol">∀</a> <a id="54141" href="Data.Nat.Properties.html#54141" class="Bound">m</a> <a id="54143" href="Data.Nat.Properties.html#54143" class="Bound">n</a> <a id="54145" class="Symbol">→</a> <a id="54147" class="Symbol">(</a><a id="54148" href="Data.Nat.Properties.html#54141" class="Bound">m</a> <a id="54150" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54152" href="Data.Nat.Properties.html#54143" class="Bound">n</a><a id="54153" class="Symbol">)</a> <a id="54155" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="54157" class="Symbol">(</a><a id="54158" href="Data.Nat.Properties.html#54143" class="Bound">n</a> <a id="54160" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54162" href="Data.Nat.Properties.html#54141" class="Bound">m</a><a id="54163" class="Symbol">)</a> <a id="54165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54167" class="Number">0</a>
<a id="54169" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54183" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="54188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>       <a id="54199" class="Symbol">=</a> <a id="54201" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54206" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54220" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="54225" class="Symbol">(</a><a id="54226" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54230" href="Data.Nat.Properties.html#54230" class="Bound">n</a><a id="54231" class="Symbol">)</a>    <a id="54236" class="Symbol">=</a> <a id="54238" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54243" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54257" class="Symbol">(</a><a id="54258" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54262" href="Data.Nat.Properties.html#54262" class="Bound">m</a><a id="54263" class="Symbol">)</a> <a id="54265" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="54273" class="Symbol">=</a> <a id="54275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54280" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54294" class="Symbol">(</a><a id="54295" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54299" href="Data.Nat.Properties.html#54299" class="Bound">m</a><a id="54300" class="Symbol">)</a> <a id="54302" class="Symbol">(</a><a id="54303" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54307" href="Data.Nat.Properties.html#54307" class="Bound">n</a><a id="54308" class="Symbol">)</a> <a id="54310" class="Symbol">=</a> <a id="54312" href="Data.Nat.Properties.html#54123" class="Function">[m∸n]⊓[n∸m]≡0</a> <a id="54326" href="Data.Nat.Properties.html#54299" class="Bound">m</a> <a id="54328" href="Data.Nat.Properties.html#54307" class="Bound">n</a>

<a id="∸-distribˡ-⊓-⊔"></a><a id="54331" href="Data.Nat.Properties.html#54331" class="Function">∸-distribˡ-⊓-⊔</a> <a id="54346" class="Symbol">:</a> <a id="54348" class="Symbol">∀</a> <a id="54350" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54352" href="Data.Nat.Properties.html#54352" class="Bound">n</a> <a id="54354" href="Data.Nat.Properties.html#54354" class="Bound">o</a> <a id="54356" class="Symbol">→</a> <a id="54358" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54360" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54362" class="Symbol">(</a><a id="54363" href="Data.Nat.Properties.html#54352" class="Bound">n</a> <a id="54365" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="54367" href="Data.Nat.Properties.html#54354" class="Bound">o</a><a id="54368" class="Symbol">)</a> <a id="54370" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54372" class="Symbol">(</a><a id="54373" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54375" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54377" href="Data.Nat.Properties.html#54352" class="Bound">n</a><a id="54378" class="Symbol">)</a> <a id="54380" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="54382" class="Symbol">(</a><a id="54383" href="Data.Nat.Properties.html#54350" class="Bound">m</a> <a id="54385" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54387" href="Data.Nat.Properties.html#54354" class="Bound">o</a><a id="54388" class="Symbol">)</a>
<a id="54390" href="Data.Nat.Properties.html#54331" class="Function">∸-distribˡ-⊓-⊔</a> <a id="54405" href="Data.Nat.Properties.html#54405" class="Bound">m</a> <a id="54407" href="Data.Nat.Properties.html#54407" class="Bound">n</a> <a id="54409" href="Data.Nat.Properties.html#54409" class="Bound">o</a> <a id="54411" class="Symbol">=</a> <a id="54413" href="Data.Nat.Properties.html#40370" class="Function">antimono-≤-distrib-⊓</a> <a id="54434" class="Symbol">(</a><a id="54435" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="54445" href="Data.Nat.Properties.html#54405" class="Bound">m</a><a id="54446" class="Symbol">)</a> <a id="54448" href="Data.Nat.Properties.html#54407" class="Bound">n</a> <a id="54450" href="Data.Nat.Properties.html#54409" class="Bound">o</a>

<a id="∸-distribʳ-⊓"></a><a id="54453" href="Data.Nat.Properties.html#54453" class="Function">∸-distribʳ-⊓</a> <a id="54466" class="Symbol">:</a> <a id="54468" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a> <a id="54472" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="54489" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a>
<a id="54493" href="Data.Nat.Properties.html#54453" class="Function">∸-distribʳ-⊓</a> <a id="54506" href="Data.Nat.Properties.html#54506" class="Bound">m</a> <a id="54508" href="Data.Nat.Properties.html#54508" class="Bound">n</a> <a id="54510" href="Data.Nat.Properties.html#54510" class="Bound">o</a> <a id="54512" class="Symbol">=</a> <a id="54514" href="Data.Nat.Properties.html#40205" class="Function">mono-≤-distrib-⊓</a> <a id="54531" class="Symbol">(</a><a id="54532" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="54542" href="Data.Nat.Properties.html#54506" class="Bound">m</a><a id="54543" class="Symbol">)</a> <a id="54545" href="Data.Nat.Properties.html#54508" class="Bound">n</a> <a id="54547" href="Data.Nat.Properties.html#54510" class="Bound">o</a>

<a id="∸-distribˡ-⊔-⊓"></a><a id="54550" href="Data.Nat.Properties.html#54550" class="Function">∸-distribˡ-⊔-⊓</a> <a id="54565" class="Symbol">:</a> <a id="54567" class="Symbol">∀</a> <a id="54569" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54571" href="Data.Nat.Properties.html#54571" class="Bound">n</a> <a id="54573" href="Data.Nat.Properties.html#54573" class="Bound">o</a> <a id="54575" class="Symbol">→</a> <a id="54577" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54579" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54581" class="Symbol">(</a><a id="54582" href="Data.Nat.Properties.html#54571" class="Bound">n</a> <a id="54584" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="54586" href="Data.Nat.Properties.html#54573" class="Bound">o</a><a id="54587" class="Symbol">)</a> <a id="54589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54591" class="Symbol">(</a><a id="54592" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54594" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54596" href="Data.Nat.Properties.html#54571" class="Bound">n</a><a id="54597" class="Symbol">)</a> <a id="54599" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="54601" class="Symbol">(</a><a id="54602" href="Data.Nat.Properties.html#54569" class="Bound">m</a> <a id="54604" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="54606" href="Data.Nat.Properties.html#54573" class="Bound">o</a><a id="54607" class="Symbol">)</a>
<a id="54609" href="Data.Nat.Properties.html#54550" class="Function">∸-distribˡ-⊔-⊓</a> <a id="54624" href="Data.Nat.Properties.html#54624" class="Bound">m</a> <a id="54626" href="Data.Nat.Properties.html#54626" class="Bound">n</a> <a id="54628" href="Data.Nat.Properties.html#54628" class="Bound">o</a> <a id="54630" class="Symbol">=</a> <a id="54632" href="Data.Nat.Properties.html#40551" class="Function">antimono-≤-distrib-⊔</a> <a id="54653" class="Symbol">(</a><a id="54654" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="54664" href="Data.Nat.Properties.html#54624" class="Bound">m</a><a id="54665" class="Symbol">)</a> <a id="54667" href="Data.Nat.Properties.html#54626" class="Bound">n</a> <a id="54669" href="Data.Nat.Properties.html#54628" class="Bound">o</a>

<a id="∸-distribʳ-⊔"></a><a id="54672" href="Data.Nat.Properties.html#54672" class="Function">∸-distribʳ-⊔</a> <a id="54685" class="Symbol">:</a> <a id="54687" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a> <a id="54691" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="54708" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>
<a id="54712" href="Data.Nat.Properties.html#54672" class="Function">∸-distribʳ-⊔</a> <a id="54725" href="Data.Nat.Properties.html#54725" class="Bound">m</a> <a id="54727" href="Data.Nat.Properties.html#54727" class="Bound">n</a> <a id="54729" href="Data.Nat.Properties.html#54729" class="Bound">o</a> <a id="54731" class="Symbol">=</a> <a id="54733" href="Data.Nat.Properties.html#40040" class="Function">mono-≤-distrib-⊔</a> <a id="54750" class="Symbol">(</a><a id="54751" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="54761" href="Data.Nat.Properties.html#54725" class="Bound">m</a><a id="54762" class="Symbol">)</a> <a id="54764" href="Data.Nat.Properties.html#54727" class="Bound">n</a> <a id="54766" href="Data.Nat.Properties.html#54729" class="Bound">o</a>

<a id="54769" class="Comment">------------------------------------------------------------------------</a>
<a id="54842" class="Comment">-- Properties of pred</a>
<a id="54864" class="Comment">------------------------------------------------------------------------</a>

<a id="pred[n]≤n"></a><a id="54938" href="Data.Nat.Properties.html#54938" class="Function">pred[n]≤n</a> <a id="54948" class="Symbol">:</a> <a id="54950" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="54955" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="54957" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="54959" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="54961" href="Data.Nat.Properties.html#54938" class="Function">pred[n]≤n</a> <a id="54971" class="Symbol">{</a><a id="54972" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54976" class="Symbol">}</a>  <a id="54979" class="Symbol">=</a> <a id="54981" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="54985" href="Data.Nat.Properties.html#54938" class="Function">pred[n]≤n</a> <a id="54995" class="Symbol">{</a><a id="54996" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55000" href="Data.Nat.Properties.html#55000" class="Bound">n</a><a id="55001" class="Symbol">}</a> <a id="55003" class="Symbol">=</a> <a id="55005" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="55011" href="Data.Nat.Properties.html#55000" class="Bound">n</a>

<a id="≤pred⇒≤"></a><a id="55014" href="Data.Nat.Properties.html#55014" class="Function">≤pred⇒≤</a> <a id="55022" class="Symbol">:</a> <a id="55024" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55026" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55028" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55033" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55035" class="Symbol">→</a> <a id="55037" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55039" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55041" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55043" href="Data.Nat.Properties.html#55014" class="Function">≤pred⇒≤</a> <a id="55051" class="Symbol">{</a><a id="55052" class="Argument">n</a> <a id="55054" class="Symbol">=</a> <a id="55056" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55060" class="Symbol">}</a>  <a id="55063" href="Data.Nat.Properties.html#55063" class="Bound">le</a> <a id="55066" class="Symbol">=</a> <a id="55068" href="Data.Nat.Properties.html#55063" class="Bound">le</a>
<a id="55071" href="Data.Nat.Properties.html#55014" class="Function">≤pred⇒≤</a> <a id="55079" class="Symbol">{</a><a id="55080" class="Argument">n</a> <a id="55082" class="Symbol">=</a> <a id="55084" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55088" href="Data.Nat.Properties.html#55088" class="Bound">n</a><a id="55089" class="Symbol">}</a> <a id="55091" href="Data.Nat.Properties.html#55091" class="Bound">le</a> <a id="55094" class="Symbol">=</a> <a id="55096" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="55106" href="Data.Nat.Properties.html#55091" class="Bound">le</a>

<a id="≤⇒pred≤"></a><a id="55110" href="Data.Nat.Properties.html#55110" class="Function">≤⇒pred≤</a> <a id="55118" class="Symbol">:</a> <a id="55120" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55122" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55124" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55126" class="Symbol">→</a> <a id="55128" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55133" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55135" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55137" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55139" href="Data.Nat.Properties.html#55110" class="Function">≤⇒pred≤</a> <a id="55147" class="Symbol">{</a><a id="55148" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55152" class="Symbol">}</a>  <a id="55155" href="Data.Nat.Properties.html#55155" class="Bound">le</a> <a id="55158" class="Symbol">=</a> <a id="55160" href="Data.Nat.Properties.html#55155" class="Bound">le</a>
<a id="55163" href="Data.Nat.Properties.html#55110" class="Function">≤⇒pred≤</a> <a id="55171" class="Symbol">{</a><a id="55172" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55176" href="Data.Nat.Properties.html#55176" class="Bound">m</a><a id="55177" class="Symbol">}</a> <a id="55179" href="Data.Nat.Properties.html#55179" class="Bound">le</a> <a id="55182" class="Symbol">=</a> <a id="55184" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="55192" class="Symbol">(</a><a id="55193" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="55199" href="Data.Nat.Properties.html#55176" class="Bound">m</a><a id="55200" class="Symbol">)</a> <a id="55202" href="Data.Nat.Properties.html#55179" class="Bound">le</a>

<a id="&lt;⇒≤pred"></a><a id="55206" href="Data.Nat.Properties.html#55206" class="Function">&lt;⇒≤pred</a> <a id="55214" class="Symbol">:</a> <a id="55216" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55218" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55220" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55222" class="Symbol">→</a> <a id="55224" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55226" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55228" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55233" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55235" href="Data.Nat.Properties.html#55206" class="Function">&lt;⇒≤pred</a> <a id="55243" class="Symbol">(</a><a id="55244" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="55248" href="Data.Nat.Properties.html#55248" class="Bound">le</a><a id="55250" class="Symbol">)</a> <a id="55252" class="Symbol">=</a> <a id="55254" href="Data.Nat.Properties.html#55248" class="Bound">le</a>

<a id="suc-pred"></a><a id="55258" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="55267" class="Symbol">:</a> <a id="55269" class="Symbol">∀</a> <a id="55271" href="Data.Nat.Properties.html#55271" class="Bound">n</a> <a id="55273" class="Symbol">.{{</a><a id="55276" href="Data.Nat.Properties.html#55276" class="Bound">_</a> <a id="55278" class="Symbol">:</a> <a id="55280" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="55288" href="Data.Nat.Properties.html#55271" class="Bound">n</a><a id="55289" class="Symbol">}}</a> <a id="55292" class="Symbol">→</a> <a id="55294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55298" class="Symbol">(</a><a id="55299" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55304" href="Data.Nat.Properties.html#55271" class="Bound">n</a><a id="55305" class="Symbol">)</a> <a id="55307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55309" href="Data.Nat.Properties.html#55271" class="Bound">n</a>
<a id="55311" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="55320" class="Symbol">(</a><a id="55321" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55325" href="Data.Nat.Properties.html#55325" class="Bound">n</a><a id="55326" class="Symbol">)</a> <a id="55328" class="Symbol">=</a> <a id="55330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pred-mono-≤"></a><a id="55336" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a> <a id="55348" class="Symbol">:</a> <a id="55350" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55355" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="55365" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="55369" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="55371" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="55375" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a> <a id="55387" class="Symbol">{</a><a id="55388" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55392" class="Symbol">}</a>          <a id="55403" class="Symbol">_</a>   <a id="55407" class="Symbol">=</a> <a id="55409" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="55413" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a> <a id="55425" class="Symbol">{</a><a id="55426" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55430" class="Symbol">_}</a> <a id="55433" class="Symbol">{</a><a id="55434" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55438" class="Symbol">_}</a> <a id="55441" href="Data.Nat.Properties.html#55441" class="Bound">m≤n</a> <a id="55445" class="Symbol">=</a> <a id="55447" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="55453" href="Data.Nat.Properties.html#55441" class="Bound">m≤n</a>

<a id="pred-mono-&lt;"></a><a id="55458" href="Data.Nat.Properties.html#55458" class="Function">pred-mono-&lt;</a> <a id="55470" class="Symbol">:</a> <a id="55472" class="Symbol">.{{</a><a id="55475" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="55483" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="55484" class="Symbol">}}</a> <a id="55487" class="Symbol">→</a> <a id="55489" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55491" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55493" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55495" class="Symbol">→</a> <a id="55497" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55502" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55504" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55506" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55511" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55513" href="Data.Nat.Properties.html#55458" class="Function">pred-mono-&lt;</a> <a id="55525" class="Symbol">{</a><a id="55526" class="Argument">m</a> <a id="55528" class="Symbol">=</a> <a id="55530" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55534" class="Symbol">_}</a> <a id="55537" class="Symbol">{</a><a id="55538" class="Argument">n</a> <a id="55540" class="Symbol">=</a> <a id="55542" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55546" class="Symbol">_}</a> <a id="55549" class="Symbol">=</a> <a id="55551" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a>

<a id="pred-cancel-≤"></a><a id="55558" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55572" class="Symbol">:</a> <a id="55574" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55579" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55581" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55583" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55588" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55590" class="Symbol">→</a> <a id="55592" class="Symbol">(</a><a id="55593" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55597" class="Number">1</a> <a id="55599" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="55601" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55605" class="Number">0</a><a id="55606" class="Symbol">)</a> <a id="55608" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="55610" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55612" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="55614" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55616" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55630" class="Symbol">{</a><a id="55631" class="Argument">m</a> <a id="55633" class="Symbol">=</a> <a id="55635" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55639" class="Symbol">}</a>  <a id="55642" class="Symbol">{</a><a id="55643" class="Argument">n</a> <a id="55645" class="Symbol">=</a> <a id="55647" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55651" class="Symbol">}</a>  <a id="55654" class="Symbol">_</a>  <a id="55657" class="Symbol">=</a> <a id="55659" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55664" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="55668" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55682" class="Symbol">{</a><a id="55683" class="Argument">m</a> <a id="55685" class="Symbol">=</a> <a id="55687" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55691" class="Symbol">}</a>  <a id="55694" class="Symbol">{</a><a id="55695" class="Argument">n</a> <a id="55697" class="Symbol">=</a> <a id="55699" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55703" class="Symbol">_}</a> <a id="55706" class="Symbol">_</a>  <a id="55709" class="Symbol">=</a> <a id="55711" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55716" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="55720" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55734" class="Symbol">{</a><a id="55735" class="Argument">m</a> <a id="55737" class="Symbol">=</a> <a id="55739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55743" class="Symbol">_}</a> <a id="55746" class="Symbol">{</a><a id="55747" class="Argument">n</a> <a id="55749" class="Symbol">=</a> <a id="55751" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55755" class="Symbol">}</a> <a id="55757" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="55761" class="Symbol">=</a> <a id="55763" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="55768" class="Symbol">(</a><a id="55769" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="55774" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="55776" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="55780" class="Symbol">)</a>
<a id="55782" href="Data.Nat.Properties.html#55558" class="Function">pred-cancel-≤</a> <a id="55796" class="Symbol">{</a><a id="55797" class="Argument">m</a> <a id="55799" class="Symbol">=</a> <a id="55801" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55805" class="Symbol">_}</a> <a id="55808" class="Symbol">{</a><a id="55809" class="Argument">n</a> <a id="55811" class="Symbol">=</a> <a id="55813" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55817" class="Symbol">_}</a> <a id="55820" href="Data.Nat.Properties.html#55820" class="Bound">le</a> <a id="55823" class="Symbol">=</a> <a id="55825" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="55830" class="Symbol">(</a><a id="55831" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="55835" href="Data.Nat.Properties.html#55820" class="Bound">le</a><a id="55837" class="Symbol">)</a>

<a id="pred-cancel-&lt;"></a><a id="55840" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="55854" class="Symbol">:</a> <a id="55856" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55861" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55863" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55865" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="55870" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="55872" class="Symbol">→</a> <a id="55874" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="55876" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="55878" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="55880" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="55894" class="Symbol">{</a><a id="55895" class="Argument">m</a> <a id="55897" class="Symbol">=</a> <a id="55899" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="55903" class="Symbol">}</a>  <a id="55906" class="Symbol">{</a><a id="55907" class="Argument">n</a> <a id="55909" class="Symbol">=</a> <a id="55911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55915" class="Symbol">_}</a> <a id="55918" class="Symbol">_</a> <a id="55920" class="Symbol">=</a> <a id="55922" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="55926" href="Data.Nat.Properties.html#55840" class="Function">pred-cancel-&lt;</a> <a id="55940" class="Symbol">{</a><a id="55941" class="Argument">m</a> <a id="55943" class="Symbol">=</a> <a id="55945" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55949" class="Symbol">_}</a> <a id="55952" class="Symbol">{</a><a id="55953" class="Argument">n</a> <a id="55955" class="Symbol">=</a> <a id="55957" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="55961" class="Symbol">_}</a>   <a id="55966" class="Symbol">=</a> <a id="55968" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a>

<a id="pred-injective"></a><a id="55973" href="Data.Nat.Properties.html#55973" class="Function">pred-injective</a> <a id="55988" class="Symbol">:</a> <a id="55990" class="Symbol">.{{</a><a id="55993" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="56001" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a><a id="56002" class="Symbol">}}</a> <a id="56005" class="Symbol">→</a> <a id="56007" class="Symbol">.{{</a><a id="56010" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="56018" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="56019" class="Symbol">}}</a> <a id="56022" class="Symbol">→</a> <a id="56024" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56029" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56033" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56038" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56040" class="Symbol">→</a> <a id="56042" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56046" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56048" href="Data.Nat.Properties.html#55973" class="Function">pred-injective</a> <a id="56063" class="Symbol">{</a><a id="56064" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56068" href="Data.Nat.Properties.html#56068" class="Bound">m</a><a id="56069" class="Symbol">}</a> <a id="56071" class="Symbol">{</a><a id="56072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56076" href="Data.Nat.Properties.html#56076" class="Bound">n</a><a id="56077" class="Symbol">}</a> <a id="56079" class="Symbol">=</a> <a id="56081" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="56086" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a>

<a id="pred-cancel-≡"></a><a id="56091" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56105" class="Symbol">:</a> <a id="56107" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56112" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56116" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="56121" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56123" class="Symbol">→</a> <a id="56125" class="Symbol">((</a><a id="56127" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56129" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56131" class="Number">0</a> <a id="56133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="56135" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56137" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56139" class="Number">1</a><a id="56140" class="Symbol">)</a> <a id="56142" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="56144" class="Symbol">(</a><a id="56145" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56149" class="Number">1</a> <a id="56151" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="56153" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56157" class="Number">0</a><a id="56158" class="Symbol">))</a> <a id="56161" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="56163" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56167" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56169" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56183" class="Symbol">{</a><a id="56184" class="Argument">m</a> <a id="56186" class="Symbol">=</a> <a id="56188" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56192" class="Symbol">}</a>  <a id="56195" class="Symbol">{</a><a id="56196" class="Argument">n</a> <a id="56198" class="Symbol">=</a> <a id="56200" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56204" class="Symbol">}</a>  <a id="56207" class="Symbol">_</a>    <a id="56212" class="Symbol">=</a> <a id="56214" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56219" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56224" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56238" class="Symbol">{</a><a id="56239" class="Argument">m</a> <a id="56241" class="Symbol">=</a> <a id="56243" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56247" class="Symbol">}</a>  <a id="56250" class="Symbol">{</a><a id="56251" class="Argument">n</a> <a id="56253" class="Symbol">=</a> <a id="56255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56259" class="Symbol">_}</a> <a id="56262" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56267" class="Symbol">=</a> <a id="56269" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56274" class="Symbol">(</a><a id="56275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56280" class="Symbol">(</a><a id="56281" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="56288" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="56292" class="Symbol">))</a>
<a id="56295" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56309" class="Symbol">{</a><a id="56310" class="Argument">m</a> <a id="56312" class="Symbol">=</a> <a id="56314" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56318" class="Symbol">_}</a> <a id="56321" class="Symbol">{</a><a id="56322" class="Argument">n</a> <a id="56324" class="Symbol">=</a> <a id="56326" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56330" class="Symbol">}</a>  <a id="56333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56338" class="Symbol">=</a> <a id="56340" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="56345" class="Symbol">(</a><a id="56346" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56351" class="Symbol">(</a><a id="56352" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="56359" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="56363" class="Symbol">))</a>
<a id="56366" href="Data.Nat.Properties.html#56091" class="Function">pred-cancel-≡</a> <a id="56380" class="Symbol">{</a><a id="56381" class="Argument">m</a> <a id="56383" class="Symbol">=</a> <a id="56385" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56389" class="Symbol">_}</a> <a id="56392" class="Symbol">{</a><a id="56393" class="Argument">n</a> <a id="56395" class="Symbol">=</a> <a id="56397" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56401" class="Symbol">_}</a>      <a id="56409" class="Symbol">=</a> <a id="56411" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="56416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="56418" href="Data.Nat.Properties.html#55973" class="Function">pred-injective</a>

<a id="56434" class="Comment">------------------------------------------------------------------------</a>
<a id="56507" class="Comment">-- Properties of ∣_-_∣</a>
<a id="56530" class="Comment">------------------------------------------------------------------------</a>

<a id="56604" class="Comment">------------------------------------------------------------------------</a>
<a id="56677" class="Comment">-- Basic</a>

<a id="m≡n⇒∣m-n∣≡0"></a><a id="56687" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56699" class="Symbol">:</a> <a id="56701" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56703" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56705" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56707" class="Symbol">→</a> <a id="56709" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56711" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56713" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="56715" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56717" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56721" class="Number">0</a>
<a id="56723" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56735" class="Symbol">{</a><a id="56736" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56740" class="Symbol">}</a>  <a id="56743" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56748" class="Symbol">=</a> <a id="56750" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56755" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56767" class="Symbol">{</a><a id="56768" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56772" href="Data.Nat.Properties.html#56772" class="Bound">m</a><a id="56773" class="Symbol">}</a> <a id="56775" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="56780" class="Symbol">=</a> <a id="56782" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="56794" class="Symbol">{</a><a id="56795" href="Data.Nat.Properties.html#56772" class="Bound">m</a><a id="56796" class="Symbol">}</a> <a id="56798" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-n∣≡0⇒m≡n"></a><a id="56804" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56816" class="Symbol">:</a>  <a id="56819" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56821" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56823" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="56825" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56827" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56829" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56831" class="Number">0</a> <a id="56833" class="Symbol">→</a> <a id="56835" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56839" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="56841" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56853" class="Symbol">{</a><a id="56854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56858" class="Symbol">}</a>  <a id="56861" class="Symbol">{</a><a id="56862" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="56866" class="Symbol">}</a>  <a id="56869" href="Data.Nat.Properties.html#56869" class="Bound">eq</a> <a id="56872" class="Symbol">=</a> <a id="56874" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="56879" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56891" class="Symbol">{</a><a id="56892" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56896" href="Data.Nat.Properties.html#56896" class="Bound">m</a><a id="56897" class="Symbol">}</a> <a id="56899" class="Symbol">{</a><a id="56900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56904" href="Data.Nat.Properties.html#56904" class="Bound">n</a><a id="56905" class="Symbol">}</a> <a id="56907" href="Data.Nat.Properties.html#56907" class="Bound">eq</a> <a id="56910" class="Symbol">=</a> <a id="56912" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="56917" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="56921" class="Symbol">(</a><a id="56922" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a> <a id="56934" href="Data.Nat.Properties.html#56907" class="Bound">eq</a><a id="56936" class="Symbol">)</a>

<a id="m≤n⇒∣n-m∣≡n∸m"></a><a id="56939" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56953" class="Symbol">:</a> <a id="56955" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56957" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="56959" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56961" class="Symbol">→</a> <a id="56963" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56965" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56967" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="56969" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="56971" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="56973" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56975" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="56977" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="56979" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="56981" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="56995" class="Symbol">{</a><a id="56996" class="Argument">n</a> <a id="56998" class="Symbol">=</a> <a id="57000" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57004" class="Symbol">}</a>  <a id="57007" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57017" class="Symbol">=</a> <a id="57019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57024" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57038" class="Symbol">{</a><a id="57039" class="Argument">n</a> <a id="57041" class="Symbol">=</a> <a id="57043" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57047" href="Data.Nat.Properties.html#57047" class="Bound">n</a><a id="57048" class="Symbol">}</a> <a id="57050" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57060" class="Symbol">=</a> <a id="57062" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57067" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57081" class="Symbol">{</a><a id="57082" class="Argument">n</a> <a id="57084" class="Symbol">=</a> <a id="57086" class="Symbol">_}</a>     <a id="57093" class="Symbol">(</a><a id="57094" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="57098" href="Data.Nat.Properties.html#57098" class="Bound">m≤n</a><a id="57101" class="Symbol">)</a> <a id="57103" class="Symbol">=</a> <a id="57105" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57119" href="Data.Nat.Properties.html#57098" class="Bound">m≤n</a>

<a id="m≤n⇒∣m-n∣≡n∸m"></a><a id="57124" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57138" class="Symbol">:</a> <a id="57140" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57142" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="57144" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57146" class="Symbol">→</a> <a id="57148" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57150" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57152" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57154" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57156" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57158" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57160" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57162" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57164" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="57166" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57180" class="Symbol">{</a><a id="57181" class="Argument">n</a> <a id="57183" class="Symbol">=</a> <a id="57185" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57189" class="Symbol">}</a>  <a id="57192" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57202" class="Symbol">=</a> <a id="57204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57209" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57223" class="Symbol">{</a><a id="57224" class="Argument">n</a> <a id="57226" class="Symbol">=</a> <a id="57228" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57232" href="Data.Nat.Properties.html#57232" class="Bound">n</a><a id="57233" class="Symbol">}</a> <a id="57235" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="57245" class="Symbol">=</a> <a id="57247" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57252" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57266" class="Symbol">{</a><a id="57267" class="Argument">n</a> <a id="57269" class="Symbol">=</a> <a id="57271" class="Symbol">_}</a>     <a id="57278" class="Symbol">(</a><a id="57279" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="57283" href="Data.Nat.Properties.html#57283" class="Bound">m≤n</a><a id="57286" class="Symbol">)</a> <a id="57288" class="Symbol">=</a> <a id="57290" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="57304" href="Data.Nat.Properties.html#57283" class="Bound">m≤n</a>

<a id="∣m-n∣≡m∸n⇒n≤m"></a><a id="57309" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57323" class="Symbol">:</a> <a id="57325" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57327" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57329" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57331" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57333" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57335" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57337" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="57339" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57341" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57343" class="Symbol">→</a> <a id="57345" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="57347" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="57349" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a>
<a id="57351" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57365" class="Symbol">{</a><a id="57366" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57370" class="Symbol">}</a>  <a id="57373" class="Symbol">{</a><a id="57374" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57378" class="Symbol">}</a>  <a id="57381" href="Data.Nat.Properties.html#57381" class="Bound">eq</a> <a id="57384" class="Symbol">=</a> <a id="57386" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="57390" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57404" class="Symbol">{</a><a id="57405" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57409" href="Data.Nat.Properties.html#57409" class="Bound">m</a><a id="57410" class="Symbol">}</a> <a id="57412" class="Symbol">{</a><a id="57413" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="57417" class="Symbol">}</a>  <a id="57420" href="Data.Nat.Properties.html#57420" class="Bound">eq</a> <a id="57423" class="Symbol">=</a> <a id="57425" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="57429" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57443" class="Symbol">{</a><a id="57444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57448" href="Data.Nat.Properties.html#57448" class="Bound">m</a><a id="57449" class="Symbol">}</a> <a id="57451" class="Symbol">{</a><a id="57452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57456" href="Data.Nat.Properties.html#57456" class="Bound">n</a><a id="57457" class="Symbol">}</a> <a id="57459" href="Data.Nat.Properties.html#57459" class="Bound">eq</a> <a id="57462" class="Symbol">=</a> <a id="57464" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="57468" class="Symbol">(</a><a id="57469" href="Data.Nat.Properties.html#57309" class="Function">∣m-n∣≡m∸n⇒n≤m</a> <a id="57483" href="Data.Nat.Properties.html#57459" class="Bound">eq</a><a id="57485" class="Symbol">)</a>

<a id="∣n-n∣≡0"></a><a id="57488" href="Data.Nat.Properties.html#57488" class="Function">∣n-n∣≡0</a> <a id="57496" class="Symbol">:</a> <a id="57498" class="Symbol">∀</a> <a id="57500" href="Data.Nat.Properties.html#57500" class="Bound">n</a> <a id="57502" class="Symbol">→</a> <a id="57504" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57506" href="Data.Nat.Properties.html#57500" class="Bound">n</a> <a id="57508" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57510" href="Data.Nat.Properties.html#57500" class="Bound">n</a> <a id="57512" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57514" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57516" class="Number">0</a>
<a id="57518" href="Data.Nat.Properties.html#57488" class="Function">∣n-n∣≡0</a> <a id="57526" href="Data.Nat.Properties.html#57526" class="Bound">n</a> <a id="57528" class="Symbol">=</a> <a id="57530" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a> <a id="57542" class="Symbol">{</a><a id="57543" href="Data.Nat.Properties.html#57526" class="Bound">n</a><a id="57544" class="Symbol">}</a> <a id="57546" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣m-m+n∣≡n"></a><a id="57552" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57562" class="Symbol">:</a> <a id="57564" class="Symbol">∀</a> <a id="57566" href="Data.Nat.Properties.html#57566" class="Bound">m</a> <a id="57568" href="Data.Nat.Properties.html#57568" class="Bound">n</a> <a id="57570" class="Symbol">→</a> <a id="57572" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57574" href="Data.Nat.Properties.html#57566" class="Bound">m</a> <a id="57576" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57578" href="Data.Nat.Properties.html#57566" class="Bound">m</a> <a id="57580" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57582" href="Data.Nat.Properties.html#57568" class="Bound">n</a> <a id="57584" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57586" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57588" href="Data.Nat.Properties.html#57568" class="Bound">n</a>
<a id="57590" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57600" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57608" href="Data.Nat.Properties.html#57608" class="Bound">n</a> <a id="57610" class="Symbol">=</a> <a id="57612" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57617" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57627" class="Symbol">(</a><a id="57628" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57632" href="Data.Nat.Properties.html#57632" class="Bound">m</a><a id="57633" class="Symbol">)</a> <a id="57635" href="Data.Nat.Properties.html#57635" class="Bound">n</a> <a id="57637" class="Symbol">=</a> <a id="57639" href="Data.Nat.Properties.html#57552" class="Function">∣m-m+n∣≡n</a> <a id="57649" href="Data.Nat.Properties.html#57632" class="Bound">m</a> <a id="57651" href="Data.Nat.Properties.html#57635" class="Bound">n</a>

<a id="∣m+n-m+o∣≡∣n-o∣"></a><a id="57654" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57670" class="Symbol">:</a> <a id="57672" class="Symbol">∀</a> <a id="57674" href="Data.Nat.Properties.html#57674" class="Bound">m</a> <a id="57676" href="Data.Nat.Properties.html#57676" class="Bound">n</a> <a id="57678" href="Data.Nat.Properties.html#57678" class="Bound">o</a> <a id="57680" class="Symbol">→</a> <a id="57682" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57684" href="Data.Nat.Properties.html#57674" class="Bound">m</a> <a id="57686" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57688" href="Data.Nat.Properties.html#57676" class="Bound">n</a> <a id="57690" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57692" href="Data.Nat.Properties.html#57674" class="Bound">m</a> <a id="57694" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57696" href="Data.Nat.Properties.html#57678" class="Bound">o</a> <a id="57698" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57700" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57702" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57704" href="Data.Nat.Properties.html#57676" class="Bound">n</a> <a id="57706" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57708" href="Data.Nat.Properties.html#57678" class="Bound">o</a> <a id="57710" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="57712" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57728" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="57736" href="Data.Nat.Properties.html#57736" class="Bound">n</a> <a id="57738" href="Data.Nat.Properties.html#57738" class="Bound">o</a> <a id="57740" class="Symbol">=</a> <a id="57742" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="57747" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57763" class="Symbol">(</a><a id="57764" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="57768" href="Data.Nat.Properties.html#57768" class="Bound">m</a><a id="57769" class="Symbol">)</a> <a id="57771" href="Data.Nat.Properties.html#57771" class="Bound">n</a> <a id="57773" href="Data.Nat.Properties.html#57773" class="Bound">o</a> <a id="57775" class="Symbol">=</a> <a id="57777" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a> <a id="57793" href="Data.Nat.Properties.html#57768" class="Bound">m</a> <a id="57795" href="Data.Nat.Properties.html#57771" class="Bound">n</a> <a id="57797" href="Data.Nat.Properties.html#57773" class="Bound">o</a>

<a id="m∸n≤∣m-n∣"></a><a id="57800" href="Data.Nat.Properties.html#57800" class="Function">m∸n≤∣m-n∣</a> <a id="57810" class="Symbol">:</a> <a id="57812" class="Symbol">∀</a> <a id="57814" href="Data.Nat.Properties.html#57814" class="Bound">m</a> <a id="57816" href="Data.Nat.Properties.html#57816" class="Bound">n</a> <a id="57818" class="Symbol">→</a> <a id="57820" href="Data.Nat.Properties.html#57814" class="Bound">m</a> <a id="57822" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57824" href="Data.Nat.Properties.html#57816" class="Bound">n</a> <a id="57826" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="57828" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57830" href="Data.Nat.Properties.html#57814" class="Bound">m</a> <a id="57832" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57834" href="Data.Nat.Properties.html#57816" class="Bound">n</a> <a id="57836" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="57838" href="Data.Nat.Properties.html#57800" class="Function">m∸n≤∣m-n∣</a> <a id="57848" href="Data.Nat.Properties.html#57848" class="Bound">m</a> <a id="57850" href="Data.Nat.Properties.html#57850" class="Bound">n</a> <a id="57852" class="Keyword">with</a> <a id="57857" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="57865" href="Data.Nat.Properties.html#57848" class="Bound">m</a> <a id="57867" href="Data.Nat.Properties.html#57850" class="Bound">n</a>
<a id="57869" class="Symbol">...</a> <a id="57873" class="Symbol">|</a> <a id="57875" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="57880" href="Data.Nat.Properties.html#57880" class="Bound">m≤n</a> <a id="57884" class="Symbol">=</a> <a id="57886" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="57892" class="Symbol">(</a><a id="57893" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="57896" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="57898" class="Bound">m</a> <a id="57900" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="57902" class="Bound">n</a> <a id="57904" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a><a id="57905" class="Symbol">)</a> <a id="57907" class="Symbol">(</a><a id="57908" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="57912" class="Symbol">(</a><a id="57913" href="Data.Nat.Properties.html#49367" class="Function">m≤n⇒m∸n≡0</a> <a id="57923" href="Data.Nat.Properties.html#57880" class="Bound">m≤n</a><a id="57926" class="Symbol">))</a> <a id="57929" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="57933" class="Symbol">...</a> <a id="57937" class="Symbol">|</a> <a id="57939" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="57944" href="Data.Nat.Properties.html#57944" class="Bound">n≤m</a> <a id="57948" class="Symbol">=</a> <a id="57950" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="57956" class="Symbol">(</a><a id="57957" class="Bound">m</a> <a id="57959" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="57961" class="Bound">n</a> <a id="57963" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="57965" class="Symbol">)</a> <a id="57967" class="Symbol">(</a><a id="57968" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="57972" class="Symbol">(</a><a id="57973" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="57987" href="Data.Nat.Properties.html#57944" class="Bound">n≤m</a><a id="57990" class="Symbol">))</a> <a id="57993" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="∣m-n∣≤m⊔n"></a><a id="58001" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58011" class="Symbol">:</a> <a id="58013" class="Symbol">∀</a> <a id="58015" href="Data.Nat.Properties.html#58015" class="Bound">m</a> <a id="58017" href="Data.Nat.Properties.html#58017" class="Bound">n</a> <a id="58019" class="Symbol">→</a> <a id="58021" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58023" href="Data.Nat.Properties.html#58015" class="Bound">m</a> <a id="58025" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58027" href="Data.Nat.Properties.html#58017" class="Bound">n</a> <a id="58029" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58031" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="58033" href="Data.Nat.Properties.html#58015" class="Bound">m</a> <a id="58035" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="58037" href="Data.Nat.Properties.html#58017" class="Bound">n</a>
<a id="58039" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58049" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58057" href="Data.Nat.Properties.html#58057" class="Bound">m</a>       <a id="58065" class="Symbol">=</a> <a id="58067" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="58074" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58084" class="Symbol">(</a><a id="58085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58089" href="Data.Nat.Properties.html#58089" class="Bound">m</a><a id="58090" class="Symbol">)</a> <a id="58092" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58100" class="Symbol">=</a> <a id="58102" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="58109" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58119" class="Symbol">(</a><a id="58120" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58124" href="Data.Nat.Properties.html#58124" class="Bound">m</a><a id="58125" class="Symbol">)</a> <a id="58127" class="Symbol">(</a><a id="58128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58132" href="Data.Nat.Properties.html#58132" class="Bound">n</a><a id="58133" class="Symbol">)</a> <a id="58135" class="Symbol">=</a> <a id="58137" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="58147" class="Symbol">(</a><a id="58148" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="58158" href="Data.Nat.Properties.html#58124" class="Bound">m</a> <a id="58160" href="Data.Nat.Properties.html#58132" class="Bound">n</a><a id="58161" class="Symbol">)</a>

<a id="∣-∣-identityˡ"></a><a id="58164" href="Data.Nat.Properties.html#58164" class="Function">∣-∣-identityˡ</a> <a id="58178" class="Symbol">:</a> <a id="58180" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="58193" class="Number">0</a> <a id="58195" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58201" href="Data.Nat.Properties.html#58164" class="Function">∣-∣-identityˡ</a> <a id="58215" href="Data.Nat.Properties.html#58215" class="Bound">x</a> <a id="58217" class="Symbol">=</a> <a id="58219" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identityʳ"></a><a id="58225" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="58239" class="Symbol">:</a> <a id="58241" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="58255" class="Number">0</a> <a id="58257" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58263" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="58277" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58285" class="Symbol">=</a> <a id="58287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58292" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="58306" class="Symbol">(</a><a id="58307" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58311" href="Data.Nat.Properties.html#58311" class="Bound">x</a><a id="58312" class="Symbol">)</a> <a id="58314" class="Symbol">=</a> <a id="58316" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∣-∣-identity"></a><a id="58322" href="Data.Nat.Properties.html#58322" class="Function">∣-∣-identity</a> <a id="58335" class="Symbol">:</a> <a id="58337" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="58346" class="Number">0</a> <a id="58348" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58354" href="Data.Nat.Properties.html#58322" class="Function">∣-∣-identity</a> <a id="58367" class="Symbol">=</a> <a id="58369" href="Data.Nat.Properties.html#58164" class="Function">∣-∣-identityˡ</a> <a id="58383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="58385" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a>

<a id="∣-∣-comm"></a><a id="58400" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58409" class="Symbol">:</a> <a id="58411" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="58423" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58429" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58438" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58446" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58454" class="Symbol">=</a> <a id="58456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58461" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58470" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58478" class="Symbol">(</a><a id="58479" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58483" href="Data.Nat.Properties.html#58483" class="Bound">n</a><a id="58484" class="Symbol">)</a> <a id="58486" class="Symbol">=</a> <a id="58488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58493" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58502" class="Symbol">(</a><a id="58503" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58507" href="Data.Nat.Properties.html#58507" class="Bound">m</a><a id="58508" class="Symbol">)</a> <a id="58510" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="58518" class="Symbol">=</a> <a id="58520" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="58525" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58534" class="Symbol">(</a><a id="58535" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58539" href="Data.Nat.Properties.html#58539" class="Bound">m</a><a id="58540" class="Symbol">)</a> <a id="58542" class="Symbol">(</a><a id="58543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="58547" href="Data.Nat.Properties.html#58547" class="Bound">n</a><a id="58548" class="Symbol">)</a> <a id="58550" class="Symbol">=</a> <a id="58552" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58561" href="Data.Nat.Properties.html#58539" class="Bound">m</a> <a id="58563" href="Data.Nat.Properties.html#58547" class="Bound">n</a>

<a id="∣m-n∣≡[m∸n]∨[n∸m]"></a><a id="58566" href="Data.Nat.Properties.html#58566" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="58584" class="Symbol">:</a> <a id="58586" class="Symbol">∀</a> <a id="58588" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58590" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58592" class="Symbol">→</a> <a id="58594" class="Symbol">(</a><a id="58595" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58597" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58599" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58601" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58603" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58607" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58609" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="58611" href="Data.Nat.Properties.html#58590" class="Bound">n</a><a id="58612" class="Symbol">)</a> <a id="58614" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="58616" class="Symbol">(</a><a id="58617" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58619" href="Data.Nat.Properties.html#58588" class="Bound">m</a> <a id="58621" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58623" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58625" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58629" href="Data.Nat.Properties.html#58590" class="Bound">n</a> <a id="58631" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="58633" href="Data.Nat.Properties.html#58588" class="Bound">m</a><a id="58634" class="Symbol">)</a>
<a id="58636" href="Data.Nat.Properties.html#58566" class="Function">∣m-n∣≡[m∸n]∨[n∸m]</a> <a id="58654" href="Data.Nat.Properties.html#58654" class="Bound">m</a> <a id="58656" href="Data.Nat.Properties.html#58656" class="Bound">n</a> <a id="58658" class="Keyword">with</a> <a id="58663" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="58671" href="Data.Nat.Properties.html#58654" class="Bound">m</a> <a id="58673" href="Data.Nat.Properties.html#58656" class="Bound">n</a>
<a id="58675" class="Symbol">...</a> <a id="58679" class="Symbol">|</a> <a id="58681" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58686" href="Data.Nat.Properties.html#58686" class="Bound">n≤m</a> <a id="58690" class="Symbol">=</a> <a id="58692" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58697" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="58699" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58713" href="Data.Nat.Properties.html#58686" class="Bound">n≤m</a>
<a id="58717" class="Symbol">...</a> <a id="58721" class="Symbol">|</a> <a id="58723" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="58728" href="Data.Nat.Properties.html#58728" class="Bound">m≤n</a> <a id="58732" class="Symbol">=</a> <a id="58734" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="58739" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="58741" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="58758" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58760" class="Bound">m</a> <a id="58762" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58764" class="Bound">n</a> <a id="58766" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="58771" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58780" class="Bound">m</a> <a id="58782" class="Bound">n</a> <a id="58784" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="58788" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58790" class="Bound">n</a> <a id="58792" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="58794" class="Bound">m</a> <a id="58796" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58798" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="58801" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="58815" href="Data.Nat.Properties.html#58728" class="Bound">m≤n</a> <a id="58819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="58823" class="Bound">n</a> <a id="58825" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="58827" class="Bound">m</a>     <a id="58833" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribˡ-∣-∣"></a><a id="58836" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a> <a id="58851" class="Symbol">:</a> <a id="58853" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="58857" href="Algebra.Definitions.html#3228" class="Function Operator">DistributesOverˡ</a> <a id="58874" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="58880" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a> <a id="58895" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="58897" class="Symbol">=</a> <a id="58899" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="58904" href="Data.Nat.Properties.html#7023" class="Function">≤-total</a> <a id="58912" class="Symbol">(</a><a id="58913" href="Algebra.Consequences.Propositional.html#3602" class="Function">comm⇒sym[distribˡ]</a> <a id="58932" class="Symbol">{</a><a id="58933" class="Argument">_◦_</a> <a id="58937" class="Symbol">=</a> <a id="58939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="58942" class="Symbol">}</a> <a id="58944" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="58953" href="Data.Nat.Properties.html#58895" class="Bound">a</a><a id="58954" class="Symbol">)</a>
  <a id="58958" href="Function.Base.html#3858" class="Function Operator">$′</a> <a id="58961" class="Symbol">λ</a> <a id="58963" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="58965" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="58967" href="Data.Nat.Properties.html#58967" class="Bound">m≤n</a> <a id="58971" class="Symbol">→</a> <a id="58973" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
    <a id="58992" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="58994" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="58996" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="58998" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="59000" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59002" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59004" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>     <a id="59010" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="59013" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="59018" class="Symbol">(</a><a id="59019" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59021" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="59023" class="Symbol">)</a> <a id="59025" class="Symbol">(</a><a id="59026" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59040" href="Data.Nat.Properties.html#58967" class="Bound">m≤n</a><a id="59043" class="Symbol">)</a> <a id="59045" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="59051" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59053" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59055" class="Symbol">(</a><a id="59056" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59058" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="59060" href="Data.Nat.Properties.html#58963" class="Bound">m</a><a id="59061" class="Symbol">)</a>       <a id="59069" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="59072" href="Data.Nat.Properties.html#53323" class="Function">*-distribˡ-∸</a> <a id="59085" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59087" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59089" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="59091" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="59097" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59099" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59101" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59103" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="59105" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59107" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59109" href="Data.Nat.Properties.html#58963" class="Bound">m</a>     <a id="59115" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="59118" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="59132" class="Symbol">(</a><a id="59133" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="59143" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59145" href="Data.Nat.Properties.html#58967" class="Bound">m≤n</a><a id="59148" class="Symbol">)</a> <a id="59150" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="59156" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59158" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59160" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59162" href="Data.Nat.Properties.html#58963" class="Bound">m</a> <a id="59164" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59166" href="Data.Nat.Properties.html#58895" class="Bound">a</a> <a id="59168" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="59170" href="Data.Nat.Properties.html#58965" class="Bound">n</a> <a id="59172" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59174" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="*-distribʳ-∣-∣"></a><a id="59177" href="Data.Nat.Properties.html#59177" class="Function">*-distribʳ-∣-∣</a> <a id="59192" class="Symbol">:</a> <a id="59194" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="59198" href="Algebra.Definitions.html#3347" class="Function Operator">DistributesOverʳ</a> <a id="59215" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="59221" href="Data.Nat.Properties.html#59177" class="Function">*-distribʳ-∣-∣</a> <a id="59236" class="Symbol">=</a> <a id="59238" href="Algebra.Consequences.Propositional.html#3322" class="Function">comm∧distrˡ⇒distrʳ</a> <a id="59257" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="59264" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a>

<a id="*-distrib-∣-∣"></a><a id="59280" href="Data.Nat.Properties.html#59280" class="Function">*-distrib-∣-∣</a> <a id="59294" class="Symbol">:</a> <a id="59296" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a> <a id="59300" href="Algebra.Definitions.html#3466" class="Function Operator">DistributesOver</a> <a id="59316" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="59322" href="Data.Nat.Properties.html#59280" class="Function">*-distrib-∣-∣</a> <a id="59336" class="Symbol">=</a> <a id="59338" href="Data.Nat.Properties.html#58836" class="Function">*-distribˡ-∣-∣</a> <a id="59353" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="59355" href="Data.Nat.Properties.html#59177" class="Function">*-distribʳ-∣-∣</a>

<a id="m≤n+∣n-m∣"></a><a id="59371" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59381" class="Symbol">:</a> <a id="59383" class="Symbol">∀</a> <a id="59385" href="Data.Nat.Properties.html#59385" class="Bound">m</a> <a id="59387" href="Data.Nat.Properties.html#59387" class="Bound">n</a> <a id="59389" class="Symbol">→</a> <a id="59391" href="Data.Nat.Properties.html#59385" class="Bound">m</a> <a id="59393" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="59395" href="Data.Nat.Properties.html#59387" class="Bound">n</a> <a id="59397" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59399" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59401" href="Data.Nat.Properties.html#59387" class="Bound">n</a> <a id="59403" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59405" href="Data.Nat.Properties.html#59385" class="Bound">m</a> <a id="59407" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="59409" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59419" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59427" href="Data.Nat.Properties.html#59427" class="Bound">n</a>       <a id="59435" class="Symbol">=</a> <a id="59437" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="59441" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59451" class="Symbol">(</a><a id="59452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59456" href="Data.Nat.Properties.html#59456" class="Bound">m</a><a id="59457" class="Symbol">)</a> <a id="59459" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59467" class="Symbol">=</a> <a id="59469" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="59476" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59486" class="Symbol">(</a><a id="59487" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59491" href="Data.Nat.Properties.html#59491" class="Bound">m</a><a id="59492" class="Symbol">)</a> <a id="59494" class="Symbol">(</a><a id="59495" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="59499" href="Data.Nat.Properties.html#59499" class="Bound">n</a><a id="59500" class="Symbol">)</a> <a id="59502" class="Symbol">=</a> <a id="59504" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="59508" class="Symbol">(</a><a id="59509" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59519" href="Data.Nat.Properties.html#59491" class="Bound">m</a> <a id="59521" href="Data.Nat.Properties.html#59499" class="Bound">n</a><a id="59522" class="Symbol">)</a>

<a id="m≤n+∣m-n∣"></a><a id="59525" href="Data.Nat.Properties.html#59525" class="Function">m≤n+∣m-n∣</a> <a id="59535" class="Symbol">:</a> <a id="59537" class="Symbol">∀</a> <a id="59539" href="Data.Nat.Properties.html#59539" class="Bound">m</a> <a id="59541" href="Data.Nat.Properties.html#59541" class="Bound">n</a> <a id="59543" class="Symbol">→</a> <a id="59545" href="Data.Nat.Properties.html#59539" class="Bound">m</a> <a id="59547" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="59549" href="Data.Nat.Properties.html#59541" class="Bound">n</a> <a id="59551" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59553" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59555" href="Data.Nat.Properties.html#59539" class="Bound">m</a> <a id="59557" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59559" href="Data.Nat.Properties.html#59541" class="Bound">n</a> <a id="59561" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>
<a id="59563" href="Data.Nat.Properties.html#59525" class="Function">m≤n+∣m-n∣</a> <a id="59573" href="Data.Nat.Properties.html#59573" class="Bound">m</a> <a id="59575" href="Data.Nat.Properties.html#59575" class="Bound">n</a> <a id="59577" class="Symbol">=</a> <a id="59579" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="59585" class="Symbol">(</a><a id="59586" href="Data.Nat.Properties.html#59573" class="Bound">m</a> <a id="59588" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="59590" class="Symbol">)</a> <a id="59592" class="Symbol">(</a><a id="59593" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="59598" class="Symbol">(</a><a id="59599" href="Data.Nat.Properties.html#59575" class="Bound">n</a> <a id="59601" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="59603" class="Symbol">)</a> <a id="59605" class="Symbol">(</a><a id="59606" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a> <a id="59615" href="Data.Nat.Properties.html#59575" class="Bound">n</a> <a id="59617" href="Data.Nat.Properties.html#59573" class="Bound">m</a><a id="59618" class="Symbol">))</a> <a id="59621" class="Symbol">(</a><a id="59622" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59632" href="Data.Nat.Properties.html#59573" class="Bound">m</a> <a id="59634" href="Data.Nat.Properties.html#59575" class="Bound">n</a><a id="59635" class="Symbol">)</a>

<a id="m≤∣m-n∣+n"></a><a id="59638" href="Data.Nat.Properties.html#59638" class="Function">m≤∣m-n∣+n</a> <a id="59648" class="Symbol">:</a> <a id="59650" class="Symbol">∀</a> <a id="59652" href="Data.Nat.Properties.html#59652" class="Bound">m</a> <a id="59654" href="Data.Nat.Properties.html#59654" class="Bound">n</a> <a id="59656" class="Symbol">→</a> <a id="59658" href="Data.Nat.Properties.html#59652" class="Bound">m</a> <a id="59660" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="59662" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59664" href="Data.Nat.Properties.html#59652" class="Bound">m</a> <a id="59666" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59668" href="Data.Nat.Properties.html#59654" class="Bound">n</a> <a id="59670" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59672" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59674" href="Data.Nat.Properties.html#59654" class="Bound">n</a>
<a id="59676" href="Data.Nat.Properties.html#59638" class="Function">m≤∣m-n∣+n</a> <a id="59686" href="Data.Nat.Properties.html#59686" class="Bound">m</a> <a id="59688" href="Data.Nat.Properties.html#59688" class="Bound">n</a> <a id="59690" class="Symbol">=</a> <a id="59692" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="59698" class="Symbol">(</a><a id="59699" href="Data.Nat.Properties.html#59686" class="Bound">m</a> <a id="59701" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="59703" class="Symbol">)</a> <a id="59705" class="Symbol">(</a><a id="59706" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="59713" href="Data.Nat.Properties.html#59688" class="Bound">n</a> <a id="59715" class="Symbol">_)</a> <a id="59718" class="Symbol">(</a><a id="59719" href="Data.Nat.Properties.html#59525" class="Function">m≤n+∣m-n∣</a> <a id="59729" href="Data.Nat.Properties.html#59686" class="Bound">m</a> <a id="59731" href="Data.Nat.Properties.html#59688" class="Bound">n</a><a id="59732" class="Symbol">)</a>

<a id="∣-∣-triangle"></a><a id="59735" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="59748" class="Symbol">:</a> <a id="59750" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="59769" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="59775" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="59788" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="59796" href="Data.Nat.Properties.html#59796" class="Bound">y</a>       <a id="59804" href="Data.Nat.Properties.html#59804" class="Bound">z</a>       <a id="59812" class="Symbol">=</a> <a id="59814" href="Data.Nat.Properties.html#59371" class="Function">m≤n+∣n-m∣</a> <a id="59824" href="Data.Nat.Properties.html#59804" class="Bound">z</a> <a id="59826" href="Data.Nat.Properties.html#59796" class="Bound">y</a>
<a id="59828" href="Data.Nat.Properties.html#59735" class="CatchallClause Function">∣-∣-triangle</a><a id="59840" class="CatchallClause"> </a><a id="59841" href="Data.Nat.Properties.html#59841" class="CatchallClause Bound">x</a><a id="59842" class="CatchallClause">       </a><a id="59849" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a><a id="59853" class="CatchallClause">    </a><a id="59857" href="Data.Nat.Properties.html#59857" class="CatchallClause Bound">z</a>       <a id="59865" class="Symbol">=</a> <a id="59867" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="59875" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="59877" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59879" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="59881" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="59883" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>     <a id="59889" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="59892" href="Data.Nat.Properties.html#58001" class="Function">∣m-n∣≤m⊔n</a> <a id="59902" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59904" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="59906" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="59910" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59912" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="59914" href="Data.Nat.Properties.html#59857" class="Bound">z</a>         <a id="59924" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="59927" href="Data.Nat.Properties.html#41624" class="Function">m⊔n≤m+n</a> <a id="59935" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59937" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="59939" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="59943" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="59945" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59947" href="Data.Nat.Properties.html#59857" class="Bound">z</a>         <a id="59957" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="59960" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="59966" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="59970" class="Symbol">(</a><a id="59971" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="59975" class="Symbol">(</a><a id="59976" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="59990" href="Data.Nat.Properties.html#59841" class="Bound">x</a><a id="59991" class="Symbol">))</a> <a id="59994" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="59999" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="60003" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60005" href="Data.Nat.Properties.html#59841" class="Bound">x</a> <a id="60007" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60009" class="Number">0</a> <a id="60011" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60013" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60015" href="Data.Nat.Properties.html#59857" class="Bound">z</a> <a id="60017" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="60021" class="Keyword">where</a> <a id="60027" class="Keyword">open</a> <a id="60032" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="60044" href="Data.Nat.Properties.html#59735" class="CatchallClause Function">∣-∣-triangle</a><a id="60056" class="CatchallClause"> </a><a id="60057" href="Data.Nat.Properties.html#60057" class="CatchallClause Bound">x</a><a id="60058" class="CatchallClause">       </a><a id="60065" href="Data.Nat.Properties.html#60065" class="CatchallClause Bound">y</a><a id="60066" class="CatchallClause">       </a><a id="60073" href="Agda.Builtin.Nat.html#221" class="CatchallClause InductiveConstructor">zero</a>    <a id="60081" class="Symbol">=</a> <a id="60083" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="60091" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60093" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60095" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60097" class="Number">0</a> <a id="60099" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a>             <a id="60113" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="60116" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="60130" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60132" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="60136" href="Data.Nat.Properties.html#60057" class="Bound">x</a>                     <a id="60158" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="60161" href="Data.Nat.Properties.html#59638" class="Function">m≤∣m-n∣+n</a> <a id="60171" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60173" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60175" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="60179" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60181" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60183" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60185" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60187" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60189" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60191" href="Data.Nat.Properties.html#60065" class="Bound">y</a>         <a id="60201" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="60204" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="60210" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="60214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="60219" class="Symbol">(</a><a id="60220" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="60224" class="Symbol">(</a><a id="60225" href="Data.Nat.Properties.html#58225" class="Function">∣-∣-identityʳ</a> <a id="60239" href="Data.Nat.Properties.html#60065" class="Bound">y</a><a id="60240" class="Symbol">))</a> <a id="60243" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="60247" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60249" href="Data.Nat.Properties.html#60057" class="Bound">x</a> <a id="60251" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60253" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60255" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60257" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="60259" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60261" href="Data.Nat.Properties.html#60065" class="Bound">y</a> <a id="60263" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60265" class="Number">0</a> <a id="60267" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60269" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="60273" class="Keyword">where</a> <a id="60279" class="Keyword">open</a> <a id="60284" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="60296" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="60309" class="Symbol">(</a><a id="60310" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60314" href="Data.Nat.Properties.html#60314" class="Bound">x</a><a id="60315" class="Symbol">)</a> <a id="60317" class="Symbol">(</a><a id="60318" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60322" href="Data.Nat.Properties.html#60322" class="Bound">y</a><a id="60323" class="Symbol">)</a> <a id="60325" class="Symbol">(</a><a id="60326" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="60330" href="Data.Nat.Properties.html#60330" class="Bound">z</a><a id="60331" class="Symbol">)</a> <a id="60333" class="Symbol">=</a> <a id="60335" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a> <a id="60348" href="Data.Nat.Properties.html#60314" class="Bound">x</a> <a id="60350" href="Data.Nat.Properties.html#60322" class="Bound">y</a> <a id="60352" href="Data.Nat.Properties.html#60330" class="Bound">z</a>

<a id="∣-∣≡∣-∣′"></a><a id="60355" href="Data.Nat.Properties.html#60355" class="Function">∣-∣≡∣-∣′</a> <a id="60364" class="Symbol">:</a> <a id="60366" class="Symbol">∀</a> <a id="60368" href="Data.Nat.Properties.html#60368" class="Bound">m</a> <a id="60370" href="Data.Nat.Properties.html#60370" class="Bound">n</a> <a id="60372" class="Symbol">→</a> <a id="60374" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60376" href="Data.Nat.Properties.html#60368" class="Bound">m</a> <a id="60378" href="Data.Nat.Base.html#6633" class="Function Operator">-</a> <a id="60380" href="Data.Nat.Properties.html#60370" class="Bound">n</a> <a id="60382" href="Data.Nat.Base.html#6633" class="Function Operator">∣</a> <a id="60384" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60386" href="Data.Nat.Base.html#6937" class="Function Operator">∣</a> <a id="60388" href="Data.Nat.Properties.html#60368" class="Bound">m</a> <a id="60390" href="Data.Nat.Base.html#6937" class="Function Operator">-</a> <a id="60392" href="Data.Nat.Properties.html#60370" class="Bound">n</a> <a id="60394" href="Data.Nat.Base.html#6937" class="Function Operator">∣′</a>
<a id="60397" href="Data.Nat.Properties.html#60355" class="Function">∣-∣≡∣-∣′</a> <a id="60406" href="Data.Nat.Properties.html#60406" class="Bound">m</a> <a id="60408" href="Data.Nat.Properties.html#60408" class="Bound">n</a> <a id="60410" class="Keyword">with</a> <a id="60415" href="Data.Nat.Properties.html#60406" class="Bound">m</a> <a id="60417" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="60420" href="Data.Nat.Properties.html#60408" class="Bound">n</a> <a id="60422" class="Keyword">in</a> <a id="60425" class="Argument">eq</a>
<a id="60428" class="Symbol">...</a> <a id="60432" class="Symbol">|</a> <a id="60434" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="60440" class="Symbol">=</a> <a id="60442" href="Data.Nat.Properties.html#56939" class="Function">m≤n⇒∣n-m∣≡n∸m</a> <a id="60456" class="Symbol">{</a><a id="60457" class="Bound">n</a><a id="60458" class="Symbol">}</a> <a id="60460" class="Symbol">{</a><a id="60461" class="Bound">m</a><a id="60462" class="Symbol">}</a> <a id="60464" class="Symbol">(</a><a id="60465" href="Data.Nat.Properties.html#10043" class="Function">≮⇒≥</a> <a id="60469" class="Symbol">(λ</a> <a id="60472" href="Data.Nat.Properties.html#60472" class="Bound">m&lt;n</a> <a id="60476" class="Symbol">→</a> <a id="60478" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="60484" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="60486" href="Data.Nat.Properties.html#60425" class="Bound">eq</a> <a id="60489" class="Symbol">(</a><a id="60490" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="60495" href="Data.Nat.Properties.html#60472" class="Bound">m&lt;n</a><a id="60498" class="Symbol">)))</a>
<a id="60502" class="Symbol">...</a> <a id="60506" class="Symbol">|</a> <a id="60508" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="60514" class="Symbol">=</a> <a id="60516" href="Data.Nat.Properties.html#57124" class="Function">m≤n⇒∣m-n∣≡n∸m</a> <a id="60530" class="Symbol">{</a><a id="60531" class="Bound">m</a><a id="60532" class="Symbol">}</a> <a id="60534" class="Symbol">{</a><a id="60535" class="Bound">n</a><a id="60536" class="Symbol">}</a> <a id="60538" class="Symbol">(</a><a id="60539" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="60543" class="Symbol">(</a><a id="60544" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="60549" class="Bound">m</a> <a id="60551" class="Bound">n</a> <a id="60553" class="Symbol">(</a><a id="60554" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="60560" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="60562" class="Symbol">(</a><a id="60563" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="60567" href="Data.Nat.Properties.html#60425" class="Bound">eq</a><a id="60569" class="Symbol">)</a> <a id="60571" class="Symbol">_)))</a>

<a id="60577" class="Comment">------------------------------------------------------------------------</a>
<a id="60650" class="Comment">-- Metric structures</a>

<a id="∣-∣-isProtoMetric"></a><a id="60672" href="Data.Nat.Properties.html#60672" class="Function">∣-∣-isProtoMetric</a> <a id="60690" class="Symbol">:</a> <a id="60692" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="60706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="60710" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="60716" href="Data.Nat.Properties.html#60672" class="Function">∣-∣-isProtoMetric</a> <a id="60734" class="Symbol">=</a> <a id="60736" class="Keyword">record</a>
  <a id="60745" class="Symbol">{</a> <a id="60747" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>  <a id="60763" class="Symbol">=</a> <a id="60765" href="Data.Nat.Properties.html#7535" class="Function">≤-isPartialOrder</a>
  <a id="60784" class="Symbol">;</a> <a id="60786" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a> <a id="60802" class="Symbol">=</a> <a id="60804" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="60820" class="Symbol">;</a> <a id="60822" href="Function.Metric.Structures.html#1192" class="Field">cong</a>            <a id="60838" class="Symbol">=</a> <a id="60840" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="60846" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
  <a id="60854" class="Symbol">;</a> <a id="60856" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>     <a id="60872" class="Symbol">=</a> <a id="60874" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="60880" class="Symbol">}</a>

<a id="∣-∣-isPreMetric"></a><a id="60883" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a> <a id="60899" class="Symbol">:</a> <a id="60901" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="60913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="60917" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="60923" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a> <a id="60939" class="Symbol">=</a> <a id="60941" class="Keyword">record</a>
  <a id="60950" class="Symbol">{</a> <a id="60952" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="60966" class="Symbol">=</a> <a id="60968" href="Data.Nat.Properties.html#60672" class="Function">∣-∣-isProtoMetric</a>
  <a id="60988" class="Symbol">;</a> <a id="60990" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="61004" class="Symbol">=</a> <a id="61006" href="Data.Nat.Properties.html#56687" class="Function">m≡n⇒∣m-n∣≡0</a>
  <a id="61020" class="Symbol">}</a>

<a id="∣-∣-isQuasiSemiMetric"></a><a id="61023" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="61045" class="Symbol">:</a> <a id="61047" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="61065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="61069" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="61075" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a> <a id="61097" class="Symbol">=</a> <a id="61099" class="Keyword">record</a>
  <a id="61108" class="Symbol">{</a> <a id="61110" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="61122" class="Symbol">=</a> <a id="61124" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a>
  <a id="61142" class="Symbol">;</a> <a id="61144" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="61156" class="Symbol">=</a> <a id="61158" href="Data.Nat.Properties.html#56804" class="Function">∣m-n∣≡0⇒m≡n</a>
  <a id="61172" class="Symbol">}</a>

<a id="∣-∣-isSemiMetric"></a><a id="61175" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a> <a id="61192" class="Symbol">:</a> <a id="61194" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="61207" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="61211" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="61217" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a> <a id="61234" class="Symbol">=</a> <a id="61236" class="Keyword">record</a>
  <a id="61245" class="Symbol">{</a> <a id="61247" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="61265" class="Symbol">=</a> <a id="61267" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="61291" class="Symbol">;</a> <a id="61293" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="61311" class="Symbol">=</a> <a id="61313" href="Data.Nat.Properties.html#58400" class="Function">∣-∣-comm</a>
  <a id="61324" class="Symbol">}</a>

<a id="∣-∣-isMetric"></a><a id="61327" href="Data.Nat.Properties.html#61327" class="Function">∣-∣-isMetric</a> <a id="61340" class="Symbol">:</a> <a id="61342" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="61351" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="61355" href="Data.Nat.Base.html#6633" class="Function Operator">∣_-_∣</a>
<a id="61361" href="Data.Nat.Properties.html#61327" class="Function">∣-∣-isMetric</a> <a id="61374" class="Symbol">=</a> <a id="61376" class="Keyword">record</a>
  <a id="61385" class="Symbol">{</a> <a id="61387" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="61400" class="Symbol">=</a> <a id="61402" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a>
  <a id="61421" class="Symbol">;</a> <a id="61423" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="61436" class="Symbol">=</a> <a id="61438" href="Data.Nat.Properties.html#59735" class="Function">∣-∣-triangle</a>
  <a id="61453" class="Symbol">}</a>

<a id="61456" class="Comment">------------------------------------------------------------------------</a>
<a id="61529" class="Comment">-- Metric bundles</a>

<a id="∣-∣-quasiSemiMetric"></a><a id="61548" href="Data.Nat.Properties.html#61548" class="Function">∣-∣-quasiSemiMetric</a> <a id="61568" class="Symbol">:</a> <a id="61570" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="61586" href="Level.html#521" class="Function">0ℓ</a> <a id="61589" href="Level.html#521" class="Function">0ℓ</a>
<a id="61592" href="Data.Nat.Properties.html#61548" class="Function">∣-∣-quasiSemiMetric</a> <a id="61612" class="Symbol">=</a> <a id="61614" class="Keyword">record</a>
  <a id="61623" class="Symbol">{</a> <a id="61625" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="61643" class="Symbol">=</a> <a id="61645" href="Data.Nat.Properties.html#61023" class="Function">∣-∣-isQuasiSemiMetric</a>
  <a id="61669" class="Symbol">}</a>

<a id="∣-∣-semiMetric"></a><a id="61672" href="Data.Nat.Properties.html#61672" class="Function">∣-∣-semiMetric</a> <a id="61687" class="Symbol">:</a> <a id="61689" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="61700" href="Level.html#521" class="Function">0ℓ</a> <a id="61703" href="Level.html#521" class="Function">0ℓ</a>
<a id="61706" href="Data.Nat.Properties.html#61672" class="Function">∣-∣-semiMetric</a> <a id="61721" class="Symbol">=</a> <a id="61723" class="Keyword">record</a>
  <a id="61732" class="Symbol">{</a> <a id="61734" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="61747" class="Symbol">=</a> <a id="61749" href="Data.Nat.Properties.html#61175" class="Function">∣-∣-isSemiMetric</a>
  <a id="61768" class="Symbol">}</a>

<a id="∣-∣-preMetric"></a><a id="61771" href="Data.Nat.Properties.html#61771" class="Function">∣-∣-preMetric</a> <a id="61785" class="Symbol">:</a> <a id="61787" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="61797" href="Level.html#521" class="Function">0ℓ</a> <a id="61800" href="Level.html#521" class="Function">0ℓ</a>
<a id="61803" href="Data.Nat.Properties.html#61771" class="Function">∣-∣-preMetric</a> <a id="61817" class="Symbol">=</a> <a id="61819" class="Keyword">record</a>
  <a id="61828" class="Symbol">{</a> <a id="61830" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="61842" class="Symbol">=</a> <a id="61844" href="Data.Nat.Properties.html#60883" class="Function">∣-∣-isPreMetric</a>
  <a id="61862" class="Symbol">}</a>

<a id="∣-∣-metric"></a><a id="61865" href="Data.Nat.Properties.html#61865" class="Function">∣-∣-metric</a> <a id="61876" class="Symbol">:</a> <a id="61878" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a> <a id="61885" href="Level.html#521" class="Function">0ℓ</a> <a id="61888" href="Level.html#521" class="Function">0ℓ</a>
<a id="61891" href="Data.Nat.Properties.html#61865" class="Function">∣-∣-metric</a> <a id="61902" class="Symbol">=</a> <a id="61904" class="Keyword">record</a>
  <a id="61913" class="Symbol">{</a> <a id="61915" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="61924" class="Symbol">=</a> <a id="61926" href="Data.Nat.Properties.html#61327" class="Function">∣-∣-isMetric</a>
  <a id="61941" class="Symbol">}</a>

<a id="61944" class="Comment">------------------------------------------------------------------------</a>
<a id="62017" class="Comment">-- Properties of ⌊_/2⌋ and ⌈_/2⌉</a>
<a id="62050" class="Comment">------------------------------------------------------------------------</a>

<a id="⌊n/2⌋-mono"></a><a id="62124" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62135" class="Symbol">:</a> <a id="62137" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="62143" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="62153" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="62157" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="62159" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="62163" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62174" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>             <a id="62190" class="Symbol">=</a> <a id="62192" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62196" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62207" class="Symbol">(</a><a id="62208" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62212" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="62215" class="Symbol">)</a>       <a id="62223" class="Symbol">=</a> <a id="62225" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62229" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62240" class="Symbol">(</a><a id="62241" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62245" class="Symbol">(</a><a id="62246" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62250" href="Data.Nat.Properties.html#62250" class="Bound">m≤n</a><a id="62253" class="Symbol">))</a> <a id="62256" class="Symbol">=</a> <a id="62258" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62262" class="Symbol">(</a><a id="62263" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62274" href="Data.Nat.Properties.html#62250" class="Bound">m≤n</a><a id="62277" class="Symbol">)</a>

<a id="⌈n/2⌉-mono"></a><a id="62280" href="Data.Nat.Properties.html#62280" class="Function">⌈n/2⌉-mono</a> <a id="62291" class="Symbol">:</a> <a id="62293" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a> <a id="62299" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="62309" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="62313" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="62315" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="62319" href="Data.Nat.Properties.html#62280" class="Function">⌈n/2⌉-mono</a> <a id="62330" href="Data.Nat.Properties.html#62330" class="Bound">m≤n</a> <a id="62334" class="Symbol">=</a> <a id="62336" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="62347" class="Symbol">(</a><a id="62348" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62352" href="Data.Nat.Properties.html#62330" class="Bound">m≤n</a><a id="62355" class="Symbol">)</a>

<a id="⌊n/2⌋≤⌈n/2⌉"></a><a id="62358" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62370" class="Symbol">:</a> <a id="62372" class="Symbol">∀</a> <a id="62374" href="Data.Nat.Properties.html#62374" class="Bound">n</a> <a id="62376" class="Symbol">→</a> <a id="62378" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62380" href="Data.Nat.Properties.html#62374" class="Bound">n</a> <a id="62382" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62386" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="62388" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="62390" href="Data.Nat.Properties.html#62374" class="Bound">n</a> <a id="62392" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a>
<a id="62396" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62408" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="62422" class="Symbol">=</a> <a id="62424" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62428" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62440" class="Symbol">(</a><a id="62441" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62445" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="62449" class="Symbol">)</a>    <a id="62454" class="Symbol">=</a> <a id="62456" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62460" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62472" class="Symbol">(</a><a id="62473" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62477" class="Symbol">(</a><a id="62478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62482" href="Data.Nat.Properties.html#62482" class="Bound">n</a><a id="62483" class="Symbol">))</a> <a id="62486" class="Symbol">=</a> <a id="62488" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62492" class="Symbol">(</a><a id="62493" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="62505" href="Data.Nat.Properties.html#62482" class="Bound">n</a><a id="62506" class="Symbol">)</a>

<a id="⌊n/2⌋+⌈n/2⌉≡n"></a><a id="62509" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62523" class="Symbol">:</a> <a id="62525" class="Symbol">∀</a> <a id="62527" href="Data.Nat.Properties.html#62527" class="Bound">n</a> <a id="62529" class="Symbol">→</a> <a id="62531" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62533" href="Data.Nat.Properties.html#62527" class="Bound">n</a> <a id="62535" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62539" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62541" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="62543" href="Data.Nat.Properties.html#62527" class="Bound">n</a> <a id="62545" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="62549" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="62551" href="Data.Nat.Properties.html#62527" class="Bound">n</a>
<a id="62553" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62567" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="62575" class="Symbol">=</a> <a id="62577" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="62582" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62596" class="Symbol">(</a><a id="62597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62601" href="Data.Nat.Properties.html#62601" class="Bound">n</a><a id="62602" class="Symbol">)</a> <a id="62604" class="Symbol">=</a> <a id="62606" href="Relation.Binary.Reasoning.Syntax.html#2619" class="Function Operator">begin-equality</a>
  <a id="62623" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62625" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62629" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62631" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62635" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62641" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62643" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62645" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>   <a id="62651" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62654" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="62661" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62663" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62667" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62669" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62673" class="Symbol">(</a><a id="62674" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62678" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62680" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62682" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="62685" class="Symbol">)</a> <a id="62687" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62695" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62697" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62699" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62703" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62705" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62711" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62713" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>   <a id="62719" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="62725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62729" class="Symbol">(</a><a id="62730" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62732" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62734" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62738" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62740" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62746" href="Data.Nat.Properties.html#62601" class="Bound">n</a> <a id="62748" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="62751" class="Symbol">)</a> <a id="62753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62756" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="62761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62765" class="Symbol">(</a><a id="62766" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="62780" href="Data.Nat.Properties.html#62601" class="Bound">n</a><a id="62781" class="Symbol">)</a> <a id="62783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62787" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62791" href="Data.Nat.Properties.html#62601" class="Bound">n</a>                       <a id="62815" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="⌊n/2⌋≤n"></a><a id="62818" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62826" class="Symbol">:</a> <a id="62828" class="Symbol">∀</a> <a id="62830" href="Data.Nat.Properties.html#62830" class="Bound">n</a> <a id="62832" class="Symbol">→</a> <a id="62834" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62836" href="Data.Nat.Properties.html#62830" class="Bound">n</a> <a id="62838" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62842" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="62844" href="Data.Nat.Properties.html#62830" class="Bound">n</a>
<a id="62846" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62854" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="62868" class="Symbol">=</a> <a id="62870" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62874" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62882" class="Symbol">(</a><a id="62883" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62887" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="62891" class="Symbol">)</a>    <a id="62896" class="Symbol">=</a> <a id="62898" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="62902" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62910" class="Symbol">(</a><a id="62911" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62915" class="Symbol">(</a><a id="62916" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62920" href="Data.Nat.Properties.html#62920" class="Bound">n</a><a id="62921" class="Symbol">))</a> <a id="62924" class="Symbol">=</a> <a id="62926" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="62930" class="Symbol">(</a><a id="62931" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="62941" class="Symbol">(</a><a id="62942" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="62950" href="Data.Nat.Properties.html#62920" class="Bound">n</a><a id="62951" class="Symbol">))</a>

<a id="⌊n/2⌋&lt;n"></a><a id="62955" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="62963" class="Symbol">:</a> <a id="62965" class="Symbol">∀</a> <a id="62967" href="Data.Nat.Properties.html#62967" class="Bound">n</a> <a id="62969" class="Symbol">→</a> <a id="62971" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="62973" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62977" href="Data.Nat.Properties.html#62967" class="Bound">n</a> <a id="62979" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="62983" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="62985" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="62989" href="Data.Nat.Properties.html#62967" class="Bound">n</a>
<a id="62991" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="62999" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63007" class="Symbol">=</a> <a id="63009" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>
<a id="63013" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="63021" class="Symbol">(</a><a id="63022" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63026" href="Data.Nat.Properties.html#63026" class="Bound">n</a><a id="63027" class="Symbol">)</a> <a id="63029" class="Symbol">=</a> <a id="63031" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="63035" class="Symbol">(</a><a id="63036" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="63040" class="Symbol">(</a><a id="63041" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="63049" href="Data.Nat.Properties.html#63026" class="Bound">n</a><a id="63050" class="Symbol">))</a>

<a id="n≡⌊n+n/2⌋"></a><a id="63054" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63064" class="Symbol">:</a> <a id="63066" class="Symbol">∀</a> <a id="63068" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63070" class="Symbol">→</a> <a id="63072" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63076" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="63078" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63082" href="Data.Nat.Properties.html#63068" class="Bound">n</a> <a id="63084" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="63088" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63098" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="63112" class="Symbol">=</a> <a id="63114" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63119" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63129" class="Symbol">(</a><a id="63130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63134" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="63138" class="Symbol">)</a>    <a id="63143" class="Symbol">=</a> <a id="63145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63150" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63160" class="Symbol">(</a><a id="63161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63165" href="Data.Nat.Properties.html#63165" class="Bound">n′</a><a id="63167" class="Symbol">@(</a><a id="63169" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63173" href="Data.Nat.Properties.html#63173" class="Bound">n</a><a id="63174" class="Symbol">))</a> <a id="63177" class="Symbol">=</a>
  <a id="63181" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63190" class="Symbol">(</a><a id="63191" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="63197" class="Symbol">(</a><a id="63198" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="63208" class="Symbol">_)</a> <a id="63211" class="Symbol">(</a><a id="63212" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63217" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="63223" class="Symbol">(</a><a id="63224" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="63228" class="Symbol">(</a><a id="63229" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="63235" href="Data.Nat.Properties.html#63173" class="Bound">n</a> <a id="63237" href="Data.Nat.Properties.html#63165" class="Bound">n′</a><a id="63239" class="Symbol">))))</a>

<a id="⌈n/2⌉≤n"></a><a id="63245" href="Data.Nat.Properties.html#63245" class="Function">⌈n/2⌉≤n</a> <a id="63253" class="Symbol">:</a> <a id="63255" class="Symbol">∀</a> <a id="63257" href="Data.Nat.Properties.html#63257" class="Bound">n</a> <a id="63259" class="Symbol">→</a> <a id="63261" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="63263" href="Data.Nat.Properties.html#63257" class="Bound">n</a> <a id="63265" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="63269" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="63271" href="Data.Nat.Properties.html#63257" class="Bound">n</a>
<a id="63273" href="Data.Nat.Properties.html#63245" class="Function">⌈n/2⌉≤n</a> <a id="63281" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63289" class="Symbol">=</a> <a id="63291" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="63295" href="Data.Nat.Properties.html#63245" class="Function">⌈n/2⌉≤n</a> <a id="63303" class="Symbol">(</a><a id="63304" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63308" href="Data.Nat.Properties.html#63308" class="Bound">n</a><a id="63309" class="Symbol">)</a> <a id="63311" class="Symbol">=</a> <a id="63313" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="63317" class="Symbol">(</a><a id="63318" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="63326" href="Data.Nat.Properties.html#63308" class="Bound">n</a><a id="63327" class="Symbol">)</a>

<a id="⌈n/2⌉&lt;n"></a><a id="63330" href="Data.Nat.Properties.html#63330" class="Function">⌈n/2⌉&lt;n</a> <a id="63338" class="Symbol">:</a> <a id="63340" class="Symbol">∀</a> <a id="63342" href="Data.Nat.Properties.html#63342" class="Bound">n</a> <a id="63344" class="Symbol">→</a> <a id="63346" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="63348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63352" class="Symbol">(</a><a id="63353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63357" href="Data.Nat.Properties.html#63342" class="Bound">n</a><a id="63358" class="Symbol">)</a> <a id="63360" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="63364" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="63366" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63370" class="Symbol">(</a><a id="63371" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63375" href="Data.Nat.Properties.html#63342" class="Bound">n</a><a id="63376" class="Symbol">)</a>
<a id="63378" href="Data.Nat.Properties.html#63330" class="Function">⌈n/2⌉&lt;n</a> <a id="63386" href="Data.Nat.Properties.html#63386" class="Bound">n</a> <a id="63388" class="Symbol">=</a> <a id="63390" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="63394" class="Symbol">(</a><a id="63395" href="Data.Nat.Properties.html#62955" class="Function">⌊n/2⌋&lt;n</a> <a id="63403" href="Data.Nat.Properties.html#63386" class="Bound">n</a><a id="63404" class="Symbol">)</a>

<a id="n≡⌈n+n/2⌉"></a><a id="63407" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63417" class="Symbol">:</a> <a id="63419" class="Symbol">∀</a> <a id="63421" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63423" class="Symbol">→</a> <a id="63425" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="63429" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="63431" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="63435" href="Data.Nat.Properties.html#63421" class="Bound">n</a> <a id="63437" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a>
<a id="63441" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63451" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>            <a id="63467" class="Symbol">=</a> <a id="63469" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63474" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63484" class="Symbol">(</a><a id="63485" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63489" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="63493" class="Symbol">)</a>      <a id="63500" class="Symbol">=</a> <a id="63502" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="63507" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63517" class="Symbol">(</a><a id="63518" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63522" href="Data.Nat.Properties.html#63522" class="Bound">n′</a><a id="63524" class="Symbol">@(</a><a id="63526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63530" href="Data.Nat.Properties.html#63530" class="Bound">n</a><a id="63531" class="Symbol">))</a> <a id="63534" class="Symbol">=</a>
  <a id="63538" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63547" class="Symbol">(</a><a id="63548" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="63554" class="Symbol">(</a><a id="63555" href="Data.Nat.Properties.html#63407" class="Function">n≡⌈n+n/2⌉</a> <a id="63565" class="Symbol">_)</a> <a id="63568" class="Symbol">(</a><a id="63569" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="63574" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a> <a id="63580" class="Symbol">(</a><a id="63581" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="63585" class="Symbol">(</a><a id="63586" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="63592" href="Data.Nat.Properties.html#63530" class="Bound">n</a> <a id="63594" href="Data.Nat.Properties.html#63522" class="Bound">n′</a><a id="63596" class="Symbol">))))</a>

<a id="63602" class="Comment">------------------------------------------------------------------------</a>
<a id="63675" class="Comment">-- Properties of !_</a>

<a id="1≤n!"></a><a id="63696" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63701" class="Symbol">:</a> <a id="63703" class="Symbol">∀</a> <a id="63705" href="Data.Nat.Properties.html#63705" class="Bound">n</a> <a id="63707" class="Symbol">→</a> <a id="63709" class="Number">1</a> <a id="63711" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="63713" href="Data.Nat.Properties.html#63705" class="Bound">n</a> <a id="63715" href="Data.Nat.Base.html#7391" class="Function Operator">!</a>
<a id="63717" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63722" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="63730" class="Symbol">=</a> <a id="63732" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
<a id="63739" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63744" class="Symbol">(</a><a id="63745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="63749" href="Data.Nat.Properties.html#63749" class="Bound">n</a><a id="63750" class="Symbol">)</a> <a id="63752" class="Symbol">=</a> <a id="63754" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="63763" class="Symbol">(</a><a id="63764" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="63770" class="Number">1</a> <a id="63772" href="Data.Nat.Properties.html#63749" class="Bound">n</a><a id="63773" class="Symbol">)</a> <a id="63775" class="Symbol">(</a><a id="63776" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63781" href="Data.Nat.Properties.html#63749" class="Bound">n</a><a id="63782" class="Symbol">)</a>

<a id="63785" class="Keyword">infix</a> <a id="63791" class="Number">4</a> <a id="63793" href="Data.Nat.Properties.html#63807" class="Function Operator">_!≢0</a> <a id="63798" href="Data.Nat.Properties.html#63862" class="Function Operator">_!*_!≢0</a>

<a id="_!≢0"></a><a id="63807" href="Data.Nat.Properties.html#63807" class="Function Operator">_!≢0</a> <a id="63812" class="Symbol">:</a> <a id="63814" class="Symbol">∀</a> <a id="63816" href="Data.Nat.Properties.html#63816" class="Bound">n</a> <a id="63818" class="Symbol">→</a> <a id="63820" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="63828" class="Symbol">(</a><a id="63829" href="Data.Nat.Properties.html#63816" class="Bound">n</a> <a id="63831" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="63832" class="Symbol">)</a>
<a id="63834" href="Data.Nat.Properties.html#63834" class="Bound">n</a> <a id="63836" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a> <a id="63840" class="Symbol">=</a> <a id="63842" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="63852" class="Symbol">(</a><a id="63853" href="Data.Nat.Properties.html#63696" class="Function">1≤n!</a> <a id="63858" href="Data.Nat.Properties.html#63834" class="Bound">n</a><a id="63859" class="Symbol">)</a>

<a id="_!*_!≢0"></a><a id="63862" href="Data.Nat.Properties.html#63862" class="Function Operator">_!*_!≢0</a> <a id="63870" class="Symbol">:</a> <a id="63872" class="Symbol">∀</a> <a id="63874" href="Data.Nat.Properties.html#63874" class="Bound">m</a> <a id="63876" href="Data.Nat.Properties.html#63876" class="Bound">n</a> <a id="63878" class="Symbol">→</a> <a id="63880" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="63888" class="Symbol">(</a><a id="63889" href="Data.Nat.Properties.html#63874" class="Bound">m</a> <a id="63891" href="Data.Nat.Base.html#7391" class="Function Operator">!</a> <a id="63893" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="63895" href="Data.Nat.Properties.html#63876" class="Bound">n</a> <a id="63897" href="Data.Nat.Base.html#7391" class="Function Operator">!</a><a id="63898" class="Symbol">)</a>
<a id="63900" href="Data.Nat.Properties.html#63900" class="Bound">m</a> <a id="63902" href="Data.Nat.Properties.html#63862" class="Function Operator">!*</a> <a id="63905" href="Data.Nat.Properties.html#63905" class="Bound">n</a> <a id="63907" href="Data.Nat.Properties.html#63862" class="Function Operator">!≢0</a> <a id="63911" class="Symbol">=</a> <a id="63913" href="Data.Nat.Properties.html#26112" class="Function">m*n≢0</a> <a id="63919" class="Symbol">_</a> <a id="63921" class="Symbol">_</a> <a id="63923" class="Symbol">{{</a><a id="63925" href="Data.Nat.Properties.html#63900" class="Bound">m</a> <a id="63927" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a><a id="63930" class="Symbol">}}</a> <a id="63933" class="Symbol">{{</a><a id="63935" href="Data.Nat.Properties.html#63905" class="Bound">n</a> <a id="63937" href="Data.Nat.Properties.html#63807" class="Function Operator">!≢0</a><a id="63940" class="Symbol">}}</a>

<a id="63944" class="Comment">------------------------------------------------------------------------</a>
<a id="64017" class="Comment">-- Properties of _≤′_ and _&lt;′_</a>

<a id="≤′-trans"></a><a id="64049" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64058" class="Symbol">:</a> <a id="64060" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="64071" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a>
<a id="64076" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64085" href="Data.Nat.Properties.html#64085" class="Bound">m≤n</a> <a id="64089" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>       <a id="64103" class="Symbol">=</a> <a id="64105" href="Data.Nat.Properties.html#64085" class="Bound">m≤n</a>
<a id="64109" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64118" href="Data.Nat.Properties.html#64118" class="Bound">m≤n</a> <a id="64122" class="Symbol">(</a><a id="64123" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64131" href="Data.Nat.Properties.html#64131" class="Bound">n≤o</a><a id="64134" class="Symbol">)</a> <a id="64136" class="Symbol">=</a> <a id="64138" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64146" class="Symbol">(</a><a id="64147" href="Data.Nat.Properties.html#64049" class="Function">≤′-trans</a> <a id="64156" href="Data.Nat.Properties.html#64118" class="Bound">m≤n</a> <a id="64160" href="Data.Nat.Properties.html#64131" class="Bound">n≤o</a><a id="64163" class="Symbol">)</a>

<a id="z≤′n"></a><a id="64166" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a> <a id="64171" class="Symbol">:</a> <a id="64173" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="64178" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64181" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64183" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a> <a id="64188" class="Symbol">{</a><a id="64189" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="64193" class="Symbol">}</a>  <a id="64196" class="Symbol">=</a> <a id="64198" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="64206" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a> <a id="64211" class="Symbol">{</a><a id="64212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64216" href="Data.Nat.Properties.html#64216" class="Bound">n</a><a id="64217" class="Symbol">}</a> <a id="64219" class="Symbol">=</a> <a id="64221" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64229" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a>

<a id="s≤′s"></a><a id="64235" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64240" class="Symbol">:</a> <a id="64242" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64244" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64247" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="64249" class="Symbol">→</a> <a id="64251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64255" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64257" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64260" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64264" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64266" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64271" class="Symbol">(</a><a id="64272" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="64285" href="Data.Nat.Properties.html#64285" class="Bound">m≡n</a><a id="64288" class="Symbol">)</a> <a id="64290" class="Symbol">=</a> <a id="64292" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="64305" class="Symbol">(</a><a id="64306" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="64311" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64315" href="Data.Nat.Properties.html#64285" class="Bound">m≡n</a><a id="64318" class="Symbol">)</a>
<a id="64320" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64325" class="Symbol">(</a><a id="64326" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64334" href="Data.Nat.Properties.html#64334" class="Bound">m≤′n</a><a id="64338" class="Symbol">)</a> <a id="64340" class="Symbol">=</a> <a id="64342" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64350" class="Symbol">(</a><a id="64351" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64356" href="Data.Nat.Properties.html#64334" class="Bound">m≤′n</a><a id="64360" class="Symbol">)</a>

<a id="≤′⇒≤"></a><a id="64363" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64368" class="Symbol">:</a> <a id="64370" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a> <a id="64375" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="64377" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="64381" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64386" class="Symbol">(</a><a id="64387" href="Data.Nat.Base.html#7742" class="InductiveConstructor">≤′-reflexive</a> <a id="64400" href="Data.Nat.Properties.html#64400" class="Bound">m≡n</a><a id="64403" class="Symbol">)</a> <a id="64405" class="Symbol">=</a> <a id="64407" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="64419" href="Data.Nat.Properties.html#64400" class="Bound">m≡n</a>
<a id="64423" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64428" class="Symbol">(</a><a id="64429" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64437" href="Data.Nat.Properties.html#64437" class="Bound">m≤′n</a><a id="64441" class="Symbol">)</a> <a id="64443" class="Symbol">=</a> <a id="64445" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="64455" class="Symbol">(</a><a id="64456" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="64461" href="Data.Nat.Properties.html#64437" class="Bound">m≤′n</a><a id="64465" class="Symbol">)</a>

<a id="≤⇒≤′"></a><a id="64468" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64473" class="Symbol">:</a> <a id="64475" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="64479" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="64481" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a>
<a id="64486" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64491" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="64501" class="Symbol">=</a> <a id="64503" href="Data.Nat.Properties.html#64166" class="Function">z≤′n</a>
<a id="64508" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64513" class="Symbol">(</a><a id="64514" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="64518" href="Data.Nat.Properties.html#64518" class="Bound">m≤n</a><a id="64521" class="Symbol">)</a> <a id="64523" class="Symbol">=</a> <a id="64525" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="64530" class="Symbol">(</a><a id="64531" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="64536" href="Data.Nat.Properties.html#64518" class="Bound">m≤n</a><a id="64539" class="Symbol">)</a>

<a id="≤′-step-injective"></a><a id="64542" href="Data.Nat.Properties.html#64542" class="Function">≤′-step-injective</a> <a id="64560" class="Symbol">:</a> <a id="64562" class="Symbol">{</a><a id="64563" href="Data.Nat.Properties.html#64563" class="Bound">p</a> <a id="64565" href="Data.Nat.Properties.html#64565" class="Bound">q</a> <a id="64567" class="Symbol">:</a> <a id="64569" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64571" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="64574" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="64575" class="Symbol">}</a> <a id="64577" class="Symbol">→</a> <a id="64579" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64587" href="Data.Nat.Properties.html#64563" class="Bound">p</a> <a id="64589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64591" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="64599" href="Data.Nat.Properties.html#64565" class="Bound">q</a> <a id="64601" class="Symbol">→</a> <a id="64603" href="Data.Nat.Properties.html#64563" class="Bound">p</a> <a id="64605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="64607" href="Data.Nat.Properties.html#64565" class="Bound">q</a>
<a id="64609" href="Data.Nat.Properties.html#64542" class="Function">≤′-step-injective</a> <a id="64627" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="64632" class="Symbol">=</a> <a id="64634" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="64640" class="Comment">------------------------------------------------------------------------</a>
<a id="64713" class="Comment">-- Properties of _&lt;′_ and _&lt;_</a>
<a id="64743" class="Comment">------------------------------------------------------------------------</a>

<a id="z&lt;′s"></a><a id="64817" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64822" class="Symbol">:</a> <a id="64824" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="64829" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="64832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64836" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64838" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64843" class="Symbol">{</a><a id="64844" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="64848" class="Symbol">}</a>  <a id="64851" class="Symbol">=</a> <a id="64853" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>
<a id="64861" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64866" class="Symbol">{</a><a id="64867" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64871" href="Data.Nat.Properties.html#64871" class="Bound">n</a><a id="64872" class="Symbol">}</a> <a id="64874" class="Symbol">=</a> <a id="64876" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="64884" class="Symbol">(</a><a id="64885" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a> <a id="64890" class="Symbol">{</a><a id="64891" href="Data.Nat.Properties.html#64871" class="Bound">n</a><a id="64892" class="Symbol">})</a>

<a id="s&lt;′s"></a><a id="64896" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64901" class="Symbol">:</a> <a id="64903" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64905" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="64908" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="64910" class="Symbol">→</a> <a id="64912" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64916" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="64918" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="64921" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="64925" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="64927" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64932" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>        <a id="64947" class="Symbol">=</a> <a id="64949" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>
<a id="64957" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64962" class="Symbol">(</a><a id="64963" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="64971" href="Data.Nat.Properties.html#64971" class="Bound">m&lt;′n</a><a id="64975" class="Symbol">)</a> <a id="64977" class="Symbol">=</a> <a id="64979" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="64987" class="Symbol">(</a><a id="64988" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="64993" href="Data.Nat.Properties.html#64971" class="Bound">m&lt;′n</a><a id="64997" class="Symbol">)</a>

<a id="&lt;⇒&lt;′"></a><a id="65000" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65005" class="Symbol">:</a> <a id="65007" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65009" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65011" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65013" class="Symbol">→</a> <a id="65015" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65017" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="65020" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="65022" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65027" href="Data.Nat.Base.html#1879" class="InductiveConstructor">z&lt;s</a>               <a id="65045" class="Symbol">=</a> <a id="65047" href="Data.Nat.Properties.html#64817" class="Function">z&lt;′s</a>
<a id="65052" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65057" class="Symbol">(</a><a id="65058" href="Data.Nat.Base.html#1919" class="InductiveConstructor">s&lt;s</a> <a id="65062" href="Data.Nat.Properties.html#65062" class="Bound">m&lt;n</a><a id="65065" class="Symbol">@(</a><a id="65067" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="65071" class="Symbol">_))</a> <a id="65075" class="Symbol">=</a> <a id="65077" href="Data.Nat.Properties.html#64896" class="Function">s&lt;′s</a> <a id="65082" class="Symbol">(</a><a id="65083" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65088" href="Data.Nat.Properties.html#65062" class="Bound">m&lt;n</a><a id="65091" class="Symbol">)</a>

<a id="&lt;′⇒&lt;"></a><a id="65094" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65099" class="Symbol">:</a> <a id="65101" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65103" href="Data.Nat.Base.html#7870" class="Function Operator">&lt;′</a> <a id="65106" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65108" class="Symbol">→</a> <a id="65110" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65112" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65114" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="65116" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65121" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>        <a id="65136" class="Symbol">=</a> <a id="65138" href="Data.Nat.Properties.html#13353" class="Function">n&lt;1+n</a> <a id="65144" class="Symbol">_</a>
<a id="65146" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65151" class="Symbol">(</a><a id="65152" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="65160" href="Data.Nat.Properties.html#65160" class="Bound">m&lt;′n</a><a id="65164" class="Symbol">)</a> <a id="65166" class="Symbol">=</a> <a id="65168" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a> <a id="65178" class="Symbol">(</a><a id="65179" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65184" href="Data.Nat.Properties.html#65160" class="Bound">m&lt;′n</a><a id="65188" class="Symbol">)</a>

<a id="m&lt;1+n⇒m&lt;n∨m≡n′"></a><a id="65191" href="Data.Nat.Properties.html#65191" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="65206" class="Symbol">:</a> <a id="65208" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65210" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65212" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65216" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65218" class="Symbol">→</a> <a id="65220" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65222" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="65224" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="65226" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="65228" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="65230" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="65232" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="65234" href="Data.Nat.Properties.html#65191" class="Function">m&lt;1+n⇒m&lt;n∨m≡n′</a> <a id="65249" href="Data.Nat.Properties.html#65249" class="Bound">m&lt;n</a> <a id="65253" class="Keyword">with</a> <a id="65258" href="Data.Nat.Properties.html#65000" class="Function">&lt;⇒&lt;′</a> <a id="65263" href="Data.Nat.Properties.html#65249" class="Bound">m&lt;n</a>
<a id="65267" class="Symbol">...</a> <a id="65271" class="Symbol">|</a> <a id="65273" href="Data.Nat.Base.html#7946" class="InductiveConstructor">&lt;′-base</a>      <a id="65286" class="Symbol">=</a> <a id="65288" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="65293" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="65298" class="Symbol">...</a> <a id="65302" class="Symbol">|</a> <a id="65304" href="Data.Nat.Base.html#7981" class="InductiveConstructor">&lt;′-step</a> <a id="65312" href="Data.Nat.Properties.html#65312" class="Bound">m&lt;′n</a> <a id="65317" class="Symbol">=</a> <a id="65319" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="65324" class="Symbol">(</a><a id="65325" href="Data.Nat.Properties.html#65094" class="Function">&lt;′⇒&lt;</a> <a id="65330" href="Data.Nat.Properties.html#65312" class="Bound">m&lt;′n</a><a id="65334" class="Symbol">)</a>

<a id="65337" class="Comment">------------------------------------------------------------------------</a>
<a id="65410" class="Comment">-- Other properties of _≤′_ and _&lt;′_</a>
<a id="65447" class="Comment">------------------------------------------------------------------------</a>

<a id="65521" class="Keyword">infix</a> <a id="65527" class="Number">4</a> <a id="65529" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a> <a id="65535" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a> <a id="65541" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a> <a id="65547" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a>

<a id="_≤′?_"></a><a id="65554" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a> <a id="65560" class="Symbol">:</a> <a id="65562" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65572" href="Data.Nat.Base.html#7711" class="Datatype Operator">_≤′_</a>
<a id="65577" href="Data.Nat.Properties.html#65577" class="Bound">m</a> <a id="65579" href="Data.Nat.Properties.html#65554" class="Function Operator">≤′?</a> <a id="65583" href="Data.Nat.Properties.html#65583" class="Bound">n</a> <a id="65585" class="Symbol">=</a> <a id="65587" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="65592" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="65597" href="Data.Nat.Properties.html#64363" class="Function">≤′⇒≤</a> <a id="65602" class="Symbol">(</a><a id="65603" href="Data.Nat.Properties.html#65577" class="Bound">m</a> <a id="65605" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="65608" href="Data.Nat.Properties.html#65583" class="Bound">n</a><a id="65609" class="Symbol">)</a>

<a id="_&lt;′?_"></a><a id="65612" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a> <a id="65618" class="Symbol">:</a> <a id="65620" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65630" href="Data.Nat.Base.html#7870" class="Function Operator">_&lt;′_</a>
<a id="65635" href="Data.Nat.Properties.html#65635" class="Bound">m</a> <a id="65637" href="Data.Nat.Properties.html#65612" class="Function Operator">&lt;′?</a> <a id="65641" href="Data.Nat.Properties.html#65641" class="Bound">n</a> <a id="65643" class="Symbol">=</a> <a id="65645" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65649" href="Data.Nat.Properties.html#65635" class="Bound">m</a> <a id="65651" href="Data.Nat.Properties.html#65554" class="Function Operator">≤′?</a> <a id="65655" href="Data.Nat.Properties.html#65641" class="Bound">n</a>

<a id="_≥′?_"></a><a id="65658" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a> <a id="65664" class="Symbol">:</a> <a id="65666" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65676" href="Data.Nat.Base.html#8018" class="Function Operator">_≥′_</a>
<a id="65681" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a> <a id="65687" class="Symbol">=</a> <a id="65689" href="Function.Base.html#1657" class="Function">flip</a> <a id="65694" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a>

<a id="_&gt;′?_"></a><a id="65701" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a> <a id="65707" class="Symbol">:</a> <a id="65709" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="65719" href="Data.Nat.Base.html#8051" class="Function Operator">_&gt;′_</a>
<a id="65724" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a> <a id="65730" class="Symbol">=</a> <a id="65732" href="Function.Base.html#1657" class="Function">flip</a> <a id="65737" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a>

<a id="m≤′m+n"></a><a id="65744" href="Data.Nat.Properties.html#65744" class="Function">m≤′m+n</a> <a id="65751" class="Symbol">:</a> <a id="65753" class="Symbol">∀</a> <a id="65755" href="Data.Nat.Properties.html#65755" class="Bound">m</a> <a id="65757" href="Data.Nat.Properties.html#65757" class="Bound">n</a> <a id="65759" class="Symbol">→</a> <a id="65761" href="Data.Nat.Properties.html#65755" class="Bound">m</a> <a id="65763" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="65766" href="Data.Nat.Properties.html#65755" class="Bound">m</a> <a id="65768" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="65770" href="Data.Nat.Properties.html#65757" class="Bound">n</a>
<a id="65772" href="Data.Nat.Properties.html#65744" class="Function">m≤′m+n</a> <a id="65779" href="Data.Nat.Properties.html#65779" class="Bound">m</a> <a id="65781" href="Data.Nat.Properties.html#65781" class="Bound">n</a> <a id="65783" class="Symbol">=</a> <a id="65785" href="Data.Nat.Properties.html#64468" class="Function">≤⇒≤′</a> <a id="65790" class="Symbol">(</a><a id="65791" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="65797" href="Data.Nat.Properties.html#65779" class="Bound">m</a> <a id="65799" href="Data.Nat.Properties.html#65781" class="Bound">n</a><a id="65800" class="Symbol">)</a>

<a id="n≤′m+n"></a><a id="65803" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65810" class="Symbol">:</a> <a id="65812" class="Symbol">∀</a> <a id="65814" href="Data.Nat.Properties.html#65814" class="Bound">m</a> <a id="65816" href="Data.Nat.Properties.html#65816" class="Bound">n</a> <a id="65818" class="Symbol">→</a> <a id="65820" href="Data.Nat.Properties.html#65816" class="Bound">n</a> <a id="65822" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="65825" href="Data.Nat.Properties.html#65814" class="Bound">m</a> <a id="65827" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="65829" href="Data.Nat.Properties.html#65816" class="Bound">n</a>
<a id="65831" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65838" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="65846" href="Data.Nat.Properties.html#65846" class="Bound">n</a> <a id="65848" class="Symbol">=</a> <a id="65850" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="65858" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65865" class="Symbol">(</a><a id="65866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65870" href="Data.Nat.Properties.html#65870" class="Bound">m</a><a id="65871" class="Symbol">)</a> <a id="65873" href="Data.Nat.Properties.html#65873" class="Bound">n</a> <a id="65875" class="Symbol">=</a> <a id="65877" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="65885" class="Symbol">(</a><a id="65886" href="Data.Nat.Properties.html#65803" class="Function">n≤′m+n</a> <a id="65893" href="Data.Nat.Properties.html#65870" class="Bound">m</a> <a id="65895" href="Data.Nat.Properties.html#65873" class="Bound">n</a><a id="65896" class="Symbol">)</a>

<a id="⌈n/2⌉≤′n"></a><a id="65899" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="65908" class="Symbol">:</a> <a id="65910" class="Symbol">∀</a> <a id="65912" href="Data.Nat.Properties.html#65912" class="Bound">n</a> <a id="65914" class="Symbol">→</a> <a id="65916" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="65918" href="Data.Nat.Properties.html#65912" class="Bound">n</a> <a id="65920" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="65924" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="65927" href="Data.Nat.Properties.html#65912" class="Bound">n</a>
<a id="65929" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="65938" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="65952" class="Symbol">=</a> <a id="65954" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="65962" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="65971" class="Symbol">(</a><a id="65972" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="65976" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="65980" class="Symbol">)</a>    <a id="65985" class="Symbol">=</a> <a id="65987" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="65995" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="66004" class="Symbol">(</a><a id="66005" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66009" class="Symbol">(</a><a id="66010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66014" href="Data.Nat.Properties.html#66014" class="Bound">n</a><a id="66015" class="Symbol">))</a> <a id="66018" class="Symbol">=</a> <a id="66020" href="Data.Nat.Properties.html#64235" class="Function">s≤′s</a> <a id="66025" class="Symbol">(</a><a id="66026" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="66034" class="Symbol">(</a><a id="66035" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="66044" href="Data.Nat.Properties.html#66014" class="Bound">n</a><a id="66045" class="Symbol">))</a>

<a id="⌊n/2⌋≤′n"></a><a id="66049" href="Data.Nat.Properties.html#66049" class="Function">⌊n/2⌋≤′n</a> <a id="66058" class="Symbol">:</a> <a id="66060" class="Symbol">∀</a> <a id="66062" href="Data.Nat.Properties.html#66062" class="Bound">n</a> <a id="66064" class="Symbol">→</a> <a id="66066" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="66068" href="Data.Nat.Properties.html#66062" class="Bound">n</a> <a id="66070" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="66074" href="Data.Nat.Base.html#7711" class="Datatype Operator">≤′</a> <a id="66077" href="Data.Nat.Properties.html#66062" class="Bound">n</a>
<a id="66079" href="Data.Nat.Properties.html#66049" class="Function">⌊n/2⌋≤′n</a> <a id="66088" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="66096" class="Symbol">=</a> <a id="66098" href="Data.Nat.Base.html#7829" class="InductiveConstructor">≤′-refl</a>
<a id="66106" href="Data.Nat.Properties.html#66049" class="Function">⌊n/2⌋≤′n</a> <a id="66115" class="Symbol">(</a><a id="66116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66120" href="Data.Nat.Properties.html#66120" class="Bound">n</a><a id="66121" class="Symbol">)</a> <a id="66123" class="Symbol">=</a> <a id="66125" href="Data.Nat.Base.html#7782" class="InductiveConstructor">≤′-step</a> <a id="66133" class="Symbol">(</a><a id="66134" href="Data.Nat.Properties.html#65899" class="Function">⌈n/2⌉≤′n</a> <a id="66143" href="Data.Nat.Properties.html#66120" class="Bound">n</a><a id="66144" class="Symbol">)</a>

<a id="66147" class="Comment">------------------------------------------------------------------------</a>
<a id="66220" class="Comment">-- Properties of _≤″_ and _&lt;″_</a>
<a id="66251" class="Comment">------------------------------------------------------------------------</a>

<a id="66325" class="Comment">-- equivalence of  _≤″_ to _≤_</a>

<a id="≤⇒≤″"></a><a id="66357" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a> <a id="66362" class="Symbol">:</a> <a id="66364" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="66368" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66370" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a>
<a id="66375" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a> <a id="66380" class="Symbol">=</a> <a id="66382" class="Symbol">(_</a> <a id="66385" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,_</a><a id="66387" class="Symbol">)</a> <a id="66389" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="66391" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a>

<a id="&lt;⇒&lt;″"></a><a id="66402" href="Data.Nat.Properties.html#66402" class="Function">&lt;⇒&lt;″</a> <a id="66407" class="Symbol">:</a> <a id="66409" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="66413" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66415" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a>
<a id="66420" href="Data.Nat.Properties.html#66402" class="Function">&lt;⇒&lt;″</a> <a id="66425" class="Symbol">=</a> <a id="66427" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a>

<a id="≤″⇒≤"></a><a id="66433" href="Data.Nat.Properties.html#66433" class="Function">≤″⇒≤</a> <a id="66438" class="Symbol">:</a> <a id="66440" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a> <a id="66445" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="66447" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="66451" href="Data.Nat.Properties.html#66433" class="Function">≤″⇒≤</a> <a id="66456" class="Symbol">(</a><a id="66457" href="Data.Nat.Properties.html#66457" class="Bound">k</a> <a id="66459" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="66461" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="66465" class="Symbol">)</a> <a id="66467" class="Symbol">=</a> <a id="66469" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="66475" class="Symbol">_</a> <a id="66477" href="Data.Nat.Properties.html#66457" class="Bound">k</a>

<a id="66480" class="Comment">-- equivalence to the old definition of _≤″_</a>

<a id="≤″-proof"></a><a id="66526" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a> <a id="66535" class="Symbol">:</a> <a id="66537" class="Symbol">(</a><a id="66538" href="Data.Nat.Properties.html#66538" class="Bound">le</a> <a id="66541" class="Symbol">:</a> <a id="66543" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66545" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="66548" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="66549" class="Symbol">)</a> <a id="66551" class="Symbol">→</a> <a id="66553" class="Keyword">let</a> <a id="66557" href="Data.Nat.Properties.html#66557" class="Bound">k</a> <a id="66559" class="InductiveConstructor Operator">,</a> <a id="66561" class="Symbol">_</a> <a id="66563" class="Symbol">=</a> <a id="66565" href="Data.Nat.Properties.html#66538" class="Bound">le</a> <a id="66568" class="Keyword">in</a> <a id="66571" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66573" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66575" href="Data.Nat.Properties.html#66557" class="Bound">k</a> <a id="66577" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66579" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="66581" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a> <a id="66590" class="Symbol">(_</a> <a id="66593" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="66595" href="Data.Nat.Properties.html#66595" class="Bound">prf</a><a id="66598" class="Symbol">)</a> <a id="66600" class="Symbol">=</a> <a id="66602" href="Data.Nat.Properties.html#66595" class="Bound">prf</a>

<a id="66607" class="Comment">-- yielding analogous proof for _≤_</a>

<a id="m≤n⇒∃[o]m+o≡n"></a><a id="66644" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="66658" class="Symbol">:</a> <a id="66660" class="Symbol">.(</a><a id="66662" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66664" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="66666" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="66667" class="Symbol">)</a> <a id="66669" class="Symbol">→</a> <a id="66671" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="66673" class="Symbol">λ</a> <a id="66675" href="Data.Nat.Properties.html#66675" class="Bound">k</a> <a id="66677" class="Symbol">→</a> <a id="66679" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="66681" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66683" href="Data.Nat.Properties.html#66675" class="Bound">k</a> <a id="66685" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66687" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="66689" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="66703" href="Data.Nat.Properties.html#66703" class="Bound">m≤n</a> <a id="66707" class="Symbol">=</a> <a id="66709" class="Symbol">_</a> <a id="66711" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="66713" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="66723" class="Symbol">(</a><a id="66724" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="66734" class="Symbol">(_</a> <a id="66737" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="66740" class="Symbol">_)</a> <a id="66743" href="Data.Nat.Properties.html#66703" class="Bound">m≤n</a><a id="66746" class="Symbol">)</a>

<a id="66749" class="Comment">-- whose witness is equal to monus</a>

<a id="guarded-∸≗∸"></a><a id="66785" href="Data.Nat.Properties.html#66785" class="Function">guarded-∸≗∸</a> <a id="66797" class="Symbol">:</a> <a id="66799" class="Symbol">∀</a> <a id="66801" class="Symbol">{</a><a id="66802" href="Data.Nat.Properties.html#66802" class="Bound">m</a> <a id="66804" href="Data.Nat.Properties.html#66804" class="Bound">n</a><a id="66805" class="Symbol">}</a> <a id="66807" class="Symbol">→</a> <a id="66809" class="Symbol">.(</a><a id="66811" href="Data.Nat.Properties.html#66811" class="Bound">m≤n</a> <a id="66815" class="Symbol">:</a> <a id="66817" href="Data.Nat.Properties.html#66802" class="Bound">m</a> <a id="66819" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="66821" href="Data.Nat.Properties.html#66804" class="Bound">n</a><a id="66822" class="Symbol">)</a> <a id="66824" class="Symbol">→</a>
              <a id="66840" class="Keyword">let</a> <a id="66844" href="Data.Nat.Properties.html#66844" class="Bound">k</a> <a id="66846" class="InductiveConstructor Operator">,</a> <a id="66848" class="Symbol">_</a> <a id="66850" class="Symbol">=</a> <a id="66852" href="Data.Nat.Properties.html#66644" class="Function">m≤n⇒∃[o]m+o≡n</a> <a id="66866" href="Data.Nat.Properties.html#66811" class="Bound">m≤n</a> <a id="66870" class="Keyword">in</a> <a id="66873" href="Data.Nat.Properties.html#66844" class="Bound">k</a> <a id="66875" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="66877" href="Data.Nat.Properties.html#66804" class="Bound">n</a> <a id="66879" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="66881" href="Data.Nat.Properties.html#66802" class="Bound">m</a>
<a id="66883" href="Data.Nat.Properties.html#66785" class="Function">guarded-∸≗∸</a> <a id="66895" href="Data.Nat.Properties.html#66895" class="Bound">m≤n</a> <a id="66899" class="Symbol">=</a> <a id="66901" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="66907" class="Comment">-- equivalence of _&lt;″_ to _&lt;ᵇ_</a>

<a id="m&lt;ᵇn⇒1+m+[n-1+m]≡n"></a><a id="66939" href="Data.Nat.Properties.html#66939" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="66958" class="Symbol">:</a> <a id="66960" class="Symbol">∀</a> <a id="66962" href="Data.Nat.Properties.html#66962" class="Bound">m</a> <a id="66964" href="Data.Nat.Properties.html#66964" class="Bound">n</a> <a id="66966" class="Symbol">→</a> <a id="66968" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="66970" class="Symbol">(</a><a id="66971" href="Data.Nat.Properties.html#66962" class="Bound">m</a> <a id="66973" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="66976" href="Data.Nat.Properties.html#66964" class="Bound">n</a><a id="66977" class="Symbol">)</a> <a id="66979" class="Symbol">→</a> <a id="66981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66985" href="Data.Nat.Properties.html#66962" class="Bound">m</a> <a id="66987" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="66989" class="Symbol">(</a><a id="66990" href="Data.Nat.Properties.html#66964" class="Bound">n</a> <a id="66992" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="66994" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="66998" href="Data.Nat.Properties.html#66962" class="Bound">m</a><a id="66999" class="Symbol">)</a> <a id="67001" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="67003" href="Data.Nat.Properties.html#66964" class="Bound">n</a>
<a id="67005" href="Data.Nat.Properties.html#66939" class="Function">m&lt;ᵇn⇒1+m+[n-1+m]≡n</a> <a id="67024" href="Data.Nat.Properties.html#67024" class="Bound">m</a> <a id="67026" href="Data.Nat.Properties.html#67026" class="Bound">n</a> <a id="67028" href="Data.Nat.Properties.html#67028" class="Bound">lt</a> <a id="67031" class="Symbol">=</a> <a id="67033" href="Data.Nat.Properties.html#52004" class="Function">m+[n∸m]≡n</a> <a id="67043" class="Symbol">(</a><a id="67044" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="67049" href="Data.Nat.Properties.html#67024" class="Bound">m</a> <a id="67051" href="Data.Nat.Properties.html#67026" class="Bound">n</a> <a id="67053" href="Data.Nat.Properties.html#67028" class="Bound">lt</a><a id="67055" class="Symbol">)</a>

<a id="m&lt;ᵇ1+m+n"></a><a id="67058" href="Data.Nat.Properties.html#67058" class="Function">m&lt;ᵇ1+m+n</a> <a id="67067" class="Symbol">:</a> <a id="67069" class="Symbol">∀</a> <a id="67071" href="Data.Nat.Properties.html#67071" class="Bound">m</a> <a id="67073" class="Symbol">{</a><a id="67074" href="Data.Nat.Properties.html#67074" class="Bound">n</a><a id="67075" class="Symbol">}</a> <a id="67077" class="Symbol">→</a> <a id="67079" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="67081" class="Symbol">(</a><a id="67082" href="Data.Nat.Properties.html#67071" class="Bound">m</a> <a id="67084" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67087" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67091" class="Symbol">(</a><a id="67092" href="Data.Nat.Properties.html#67071" class="Bound">m</a> <a id="67094" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="67096" href="Data.Nat.Properties.html#67074" class="Bound">n</a><a id="67097" class="Symbol">))</a>
<a id="67100" href="Data.Nat.Properties.html#67058" class="Function">m&lt;ᵇ1+m+n</a> <a id="67109" href="Data.Nat.Properties.html#67109" class="Bound">m</a> <a id="67111" class="Symbol">=</a> <a id="67113" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="67118" class="Symbol">(</a><a id="67119" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="67125" class="Symbol">(</a><a id="67126" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67130" href="Data.Nat.Properties.html#67109" class="Bound">m</a><a id="67131" class="Symbol">)</a> <a id="67133" class="Symbol">_)</a>

<a id="&lt;ᵇ⇒&lt;″"></a><a id="67137" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="67143" class="Symbol">:</a> <a id="67145" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="67147" class="Symbol">(</a><a id="67148" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67150" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67153" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="67154" class="Symbol">)</a> <a id="67156" class="Symbol">→</a> <a id="67158" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="67160" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="67163" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="67165" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="67171" class="Symbol">{</a><a id="67172" href="Data.Nat.Properties.html#67172" class="Bound">m</a><a id="67173" class="Symbol">}</a> <a id="67175" class="Symbol">{</a><a id="67176" href="Data.Nat.Properties.html#67176" class="Bound">n</a><a id="67177" class="Symbol">}</a> <a id="67179" class="Symbol">=</a> <a id="67181" href="Data.Nat.Properties.html#66402" class="Function">&lt;⇒&lt;″</a> <a id="67186" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="67188" class="Symbol">(</a><a id="67189" href="Data.Nat.Properties.html#4897" class="Function">&lt;ᵇ⇒&lt;</a> <a id="67194" href="Data.Nat.Properties.html#67172" class="Bound">m</a> <a id="67196" href="Data.Nat.Properties.html#67176" class="Bound">n</a><a id="67197" class="Symbol">)</a>

<a id="&lt;″⇒&lt;ᵇ"></a><a id="67200" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="67206" class="Symbol">:</a> <a id="67208" class="Symbol">∀</a> <a id="67210" class="Symbol">{</a><a id="67211" href="Data.Nat.Properties.html#67211" class="Bound">m</a> <a id="67213" href="Data.Nat.Properties.html#67213" class="Bound">n</a><a id="67214" class="Symbol">}</a> <a id="67216" class="Symbol">→</a> <a id="67218" href="Data.Nat.Properties.html#67211" class="Bound">m</a> <a id="67220" href="Data.Nat.Base.html#8301" class="Function Operator">&lt;″</a> <a id="67223" href="Data.Nat.Properties.html#67213" class="Bound">n</a> <a id="67225" class="Symbol">→</a> <a id="67227" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="67229" class="Symbol">(</a><a id="67230" href="Data.Nat.Properties.html#67211" class="Bound">m</a> <a id="67232" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67235" href="Data.Nat.Properties.html#67213" class="Bound">n</a><a id="67236" class="Symbol">)</a>
<a id="67238" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="67244" class="Symbol">{</a><a id="67245" href="Data.Nat.Properties.html#67245" class="Bound">m</a><a id="67246" class="Symbol">}</a> <a id="67248" class="Symbol">(</a><a id="67249" href="Data.Nat.Properties.html#67249" class="Bound">k</a> <a id="67251" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67253" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="67257" class="Symbol">)</a> <a id="67259" class="Symbol">=</a> <a id="67261" href="Data.Nat.Properties.html#5009" class="Function">&lt;⇒&lt;ᵇ</a> <a id="67266" class="Symbol">(</a><a id="67267" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="67273" class="Symbol">(</a><a id="67274" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67278" href="Data.Nat.Properties.html#67245" class="Bound">m</a><a id="67279" class="Symbol">)</a> <a id="67281" href="Data.Nat.Properties.html#67249" class="Bound">k</a><a id="67282" class="Symbol">)</a>

<a id="67285" class="Comment">-- NB: we use the builtin function `_&lt;ᵇ_ : (m n : ℕ) → Bool` here so</a>
<a id="67354" class="Comment">-- that the function quickly decides whether to return `yes` or `no`.</a>
<a id="67424" class="Comment">-- It still takes a linear amount of time to generate the proof if it</a>
<a id="67494" class="Comment">-- is inspected. We expect the main benefit to be visible for compiled</a>
<a id="67565" class="Comment">-- code: the backend erases proofs.</a>

<a id="67602" class="Keyword">infix</a> <a id="67608" class="Number">4</a> <a id="67610" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a> <a id="67616" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a> <a id="67622" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a> <a id="67628" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a>

<a id="_&lt;″?_"></a><a id="67635" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a> <a id="67641" class="Symbol">:</a> <a id="67643" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67653" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a>
<a id="67658" href="Data.Nat.Properties.html#67658" class="Bound">m</a> <a id="67660" href="Data.Nat.Properties.html#67635" class="Function Operator">&lt;″?</a> <a id="67664" href="Data.Nat.Properties.html#67664" class="Bound">n</a> <a id="67666" class="Symbol">=</a> <a id="67668" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="67673" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a> <a id="67679" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="67685" class="Symbol">(</a><a id="67686" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="67689" class="Symbol">(</a><a id="67690" href="Data.Nat.Properties.html#67658" class="Bound">m</a> <a id="67692" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="67695" href="Data.Nat.Properties.html#67664" class="Bound">n</a><a id="67696" class="Symbol">))</a>

<a id="_≤″?_"></a><a id="67700" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a> <a id="67706" class="Symbol">:</a> <a id="67708" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67718" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a>
<a id="67723" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="67729" href="Data.Nat.Properties.html#67700" class="Function Operator">≤″?</a> <a id="67733" href="Data.Nat.Properties.html#67733" class="Bound">n</a> <a id="67735" class="Symbol">=</a> <a id="67737" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="67741" class="Symbol">(</a><a id="67742" href="Data.Nat.Properties.html#67733" class="Bound">n</a> <a id="67744" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="67750" class="Symbol">)</a>
<a id="67752" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="67756" href="Data.Nat.Properties.html#67756" class="Bound">m</a> <a id="67758" href="Data.Nat.Properties.html#67700" class="Function Operator">≤″?</a> <a id="67762" href="Data.Nat.Properties.html#67762" class="Bound">n</a> <a id="67764" class="Symbol">=</a> <a id="67766" href="Data.Nat.Properties.html#67756" class="Bound">m</a> <a id="67768" href="Data.Nat.Properties.html#67635" class="Function Operator">&lt;″?</a> <a id="67772" href="Data.Nat.Properties.html#67762" class="Bound">n</a>

<a id="_≥″?_"></a><a id="67775" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a> <a id="67781" class="Symbol">:</a> <a id="67783" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67793" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a>
<a id="67798" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a> <a id="67804" class="Symbol">=</a> <a id="67806" href="Function.Base.html#1657" class="Function">flip</a> <a id="67811" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a>

<a id="_&gt;″?_"></a><a id="67818" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a> <a id="67824" class="Symbol">:</a> <a id="67826" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="67836" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a>
<a id="67841" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a> <a id="67847" class="Symbol">=</a> <a id="67849" href="Function.Base.html#1657" class="Function">flip</a> <a id="67854" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a>

<a id="≤″-irrelevant"></a><a id="67861" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a> <a id="67875" class="Symbol">:</a> <a id="67877" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="67888" href="Data.Nat.Base.html#8253" class="Function Operator">_≤″_</a>
<a id="67893" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a> <a id="67907" class="Symbol">{</a><a id="67908" href="Data.Nat.Properties.html#67908" class="Bound">m</a><a id="67909" class="Symbol">}</a> <a id="67911" class="Symbol">(_</a> <a id="67914" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67916" href="Data.Nat.Properties.html#67916" class="Bound">eq₁</a><a id="67919" class="Symbol">)</a> <a id="67921" class="Symbol">(_</a> <a id="67924" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="67926" href="Data.Nat.Properties.html#67926" class="Bound">eq₂</a><a id="67929" class="Symbol">)</a>
  <a id="67933" class="Keyword">with</a> <a id="67938" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="67945" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="67957" href="Data.Nat.Properties.html#67908" class="Bound">m</a> <a id="67959" class="Symbol">_</a> <a id="67961" class="Symbol">_</a> <a id="67963" class="Symbol">(</a><a id="67964" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="67970" href="Data.Nat.Properties.html#67916" class="Bound">eq₁</a> <a id="67974" class="Symbol">(</a><a id="67975" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="67979" href="Data.Nat.Properties.html#67926" class="Bound">eq₂</a><a id="67982" class="Symbol">))</a>
  <a id="67987" class="Symbol">=</a> <a id="67989" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="67994" class="Symbol">(_</a> <a id="67997" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,_</a><a id="67999" class="Symbol">)</a> <a id="68001" class="Symbol">(</a><a id="68002" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="68015" href="Data.Nat.Properties.html#67916" class="Bound">eq₁</a> <a id="68019" href="Data.Nat.Properties.html#67926" class="Bound">eq₂</a><a id="68022" class="Symbol">)</a>

<a id="&lt;″-irrelevant"></a><a id="68025" href="Data.Nat.Properties.html#68025" class="Function">&lt;″-irrelevant</a> <a id="68039" class="Symbol">:</a> <a id="68041" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="68052" href="Data.Nat.Base.html#8301" class="Function Operator">_&lt;″_</a>
<a id="68057" href="Data.Nat.Properties.html#68025" class="Function">&lt;″-irrelevant</a> <a id="68071" class="Symbol">=</a> <a id="68073" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a>

<a id="&gt;″-irrelevant"></a><a id="68088" href="Data.Nat.Properties.html#68088" class="Function">&gt;″-irrelevant</a> <a id="68102" class="Symbol">:</a> <a id="68104" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="68115" href="Data.Nat.Base.html#8371" class="Function Operator">_&gt;″_</a>
<a id="68120" href="Data.Nat.Properties.html#68088" class="Function">&gt;″-irrelevant</a> <a id="68134" class="Symbol">=</a> <a id="68136" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a>

<a id="≥″-irrelevant"></a><a id="68151" href="Data.Nat.Properties.html#68151" class="Function">≥″-irrelevant</a> <a id="68165" class="Symbol">:</a> <a id="68167" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="68178" href="Data.Nat.Base.html#8338" class="Function Operator">_≥″_</a>
<a id="68183" href="Data.Nat.Properties.html#68151" class="Function">≥″-irrelevant</a> <a id="68197" class="Symbol">=</a> <a id="68199" href="Data.Nat.Properties.html#67861" class="Function">≤″-irrelevant</a>

<a id="68214" class="Comment">------------------------------------------------------------------------</a>
<a id="68287" class="Comment">-- Properties of _≤‴_</a>
<a id="68309" class="Comment">------------------------------------------------------------------------</a>

<a id="≤‴⇒≤″"></a><a id="68383" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68389" class="Symbol">:</a> <a id="68391" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68393" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68396" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68398" class="Symbol">→</a> <a id="68400" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68402" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="68405" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68407" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68413" href="Data.Nat.Base.html#8770" class="InductiveConstructor">≤‴-refl</a>       <a id="68427" class="Symbol">=</a> <a id="68429" class="Symbol">_</a> <a id="68431" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="68433" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="68445" class="Symbol">_</a>
<a id="68447" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68453" class="Symbol">(</a><a id="68454" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="68462" href="Data.Nat.Properties.html#68462" class="Bound">m≤n</a><a id="68465" class="Symbol">)</a> <a id="68467" class="Symbol">=</a> <a id="68469" class="Symbol">_</a> <a id="68471" href="Algebra.Definitions.RawMagma.html#1427" class="InductiveConstructor Operator">,</a> <a id="68473" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="68479" class="Symbol">(</a><a id="68480" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="68486" class="Symbol">_</a> <a id="68488" class="Symbol">_)</a> <a id="68491" class="Symbol">(</a><a id="68492" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a> <a id="68501" class="Symbol">(</a><a id="68502" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a> <a id="68508" href="Data.Nat.Properties.html#68462" class="Bound">m≤n</a><a id="68511" class="Symbol">))</a>

<a id="m≤‴m+k"></a><a id="68515" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68522" class="Symbol">:</a> <a id="68524" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68526" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="68528" href="Data.Nat.Properties.html#2746" class="Generalizable">k</a> <a id="68530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="68532" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68534" class="Symbol">→</a> <a id="68536" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68538" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68541" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68543" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68550" class="Symbol">{</a><a id="68551" class="Argument">k</a> <a id="68553" class="Symbol">=</a> <a id="68555" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="68559" class="Symbol">}</a>  <a id="68562" class="Symbol">=</a> <a id="68564" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="68577" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68579" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="68585" class="Symbol">(</a><a id="68586" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="68590" class="Symbol">(</a><a id="68591" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="68603" class="Symbol">_))</a>
<a id="68607" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68614" class="Symbol">{</a><a id="68615" class="Argument">k</a> <a id="68617" class="Symbol">=</a> <a id="68619" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="68623" class="Symbol">_}</a> <a id="68626" class="Symbol">=</a> <a id="68628" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="68636" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68638" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68645" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68647" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="68653" class="Symbol">(</a><a id="68654" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="68658" class="Symbol">(</a><a id="68659" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="68665" class="Symbol">_</a> <a id="68667" class="Symbol">_))</a>

<a id="≤″⇒≤‴"></a><a id="68672" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="68678" class="Symbol">:</a> <a id="68680" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68682" href="Data.Nat.Base.html#8253" class="Function Operator">≤″</a> <a id="68685" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68687" class="Symbol">→</a> <a id="68689" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68691" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68694" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68696" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="68702" class="Symbol">=</a> <a id="68704" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68711" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68713" href="Data.Nat.Properties.html#66526" class="Function">≤″-proof</a>

<a id="0≤‴n"></a><a id="68723" href="Data.Nat.Properties.html#68723" class="Function">0≤‴n</a> <a id="68728" class="Symbol">:</a> <a id="68730" class="Number">0</a> <a id="68732" href="Data.Nat.Base.html#8617" class="Datatype Operator">≤‴</a> <a id="68735" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68737" href="Data.Nat.Properties.html#68723" class="Function">0≤‴n</a> <a id="68742" class="Symbol">=</a> <a id="68744" href="Data.Nat.Properties.html#68515" class="Function">m≤‴m+k</a> <a id="68751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&lt;ᵇ⇒&lt;‴"></a><a id="68757" href="Data.Nat.Properties.html#68757" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="68763" class="Symbol">:</a> <a id="68765" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="68767" class="Symbol">(</a><a id="68768" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68770" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="68773" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="68774" class="Symbol">)</a> <a id="68776" class="Symbol">→</a> <a id="68778" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68780" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="68783" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="68785" href="Data.Nat.Properties.html#68757" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="68791" class="Symbol">=</a> <a id="68793" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="68799" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68801" href="Data.Nat.Properties.html#67137" class="Function">&lt;ᵇ⇒&lt;″</a>

<a id="&lt;‴⇒&lt;ᵇ"></a><a id="68808" href="Data.Nat.Properties.html#68808" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="68814" class="Symbol">:</a> <a id="68816" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68818" href="Data.Nat.Base.html#8639" class="Function Operator">&lt;‴</a> <a id="68821" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="68823" class="Symbol">→</a> <a id="68825" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="68827" class="Symbol">(</a><a id="68828" href="Data.Nat.Properties.html#2740" class="Generalizable">m</a> <a id="68830" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="68833" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="68834" class="Symbol">)</a>
<a id="68836" href="Data.Nat.Properties.html#68808" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="68842" class="Symbol">=</a> <a id="68844" href="Data.Nat.Properties.html#67200" class="Function">&lt;″⇒&lt;ᵇ</a> <a id="68850" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="68852" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a>

<a id="68859" class="Keyword">infix</a> <a id="68865" class="Number">4</a> <a id="68867" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a> <a id="68873" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a> <a id="68879" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a> <a id="68885" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a>

<a id="_&lt;‴?_"></a><a id="68892" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a> <a id="68898" class="Symbol">:</a> <a id="68900" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="68910" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a>
<a id="68915" href="Data.Nat.Properties.html#68915" class="Bound">m</a> <a id="68917" href="Data.Nat.Properties.html#68892" class="Function Operator">&lt;‴?</a> <a id="68921" href="Data.Nat.Properties.html#68921" class="Bound">n</a> <a id="68923" class="Symbol">=</a> <a id="68925" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="68930" href="Data.Nat.Properties.html#68757" class="Function">&lt;ᵇ⇒&lt;‴</a> <a id="68936" href="Data.Nat.Properties.html#68808" class="Function">&lt;‴⇒&lt;ᵇ</a> <a id="68942" class="Symbol">(</a><a id="68943" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="68946" class="Symbol">(</a><a id="68947" href="Data.Nat.Properties.html#68915" class="Bound">m</a> <a id="68949" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="68952" href="Data.Nat.Properties.html#68921" class="Bound">n</a><a id="68953" class="Symbol">))</a>

<a id="_≤‴?_"></a><a id="68957" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a> <a id="68963" class="Symbol">:</a> <a id="68965" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="68975" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a>
<a id="68980" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="68985" href="Data.Nat.Properties.html#68957" class="Function Operator">≤‴?</a> <a id="68989" href="Data.Nat.Properties.html#68989" class="Bound">n</a> <a id="68991" class="Symbol">=</a> <a id="68993" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="68997" href="Data.Nat.Properties.html#68723" class="Function">0≤‴n</a>
<a id="69002" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="69006" href="Data.Nat.Properties.html#69006" class="Bound">m</a> <a id="69008" href="Data.Nat.Properties.html#68957" class="Function Operator">≤‴?</a> <a id="69012" href="Data.Nat.Properties.html#69012" class="Bound">n</a> <a id="69014" class="Symbol">=</a> <a id="69016" href="Data.Nat.Properties.html#69006" class="Bound">m</a> <a id="69018" href="Data.Nat.Properties.html#68892" class="Function Operator">&lt;‴?</a> <a id="69022" href="Data.Nat.Properties.html#69012" class="Bound">n</a>

<a id="_≥‴?_"></a><a id="69025" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a> <a id="69031" class="Symbol">:</a> <a id="69033" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="69043" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a>
<a id="69048" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a> <a id="69054" class="Symbol">=</a> <a id="69056" href="Function.Base.html#1657" class="Function">flip</a> <a id="69061" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a>

<a id="_&gt;‴?_"></a><a id="69068" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a> <a id="69074" class="Symbol">:</a> <a id="69076" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="69086" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a>
<a id="69091" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a> <a id="69097" class="Symbol">=</a> <a id="69099" href="Function.Base.html#1657" class="Function">flip</a> <a id="69104" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a>

<a id="≤⇒≤‴"></a><a id="69111" href="Data.Nat.Properties.html#69111" class="Function">≤⇒≤‴</a> <a id="69116" class="Symbol">:</a> <a id="69118" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="69122" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="69124" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a>
<a id="69129" href="Data.Nat.Properties.html#69111" class="Function">≤⇒≤‴</a> <a id="69134" class="Symbol">=</a> <a id="69136" href="Data.Nat.Properties.html#68672" class="Function">≤″⇒≤‴</a> <a id="69142" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69144" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a>

<a id="≤‴⇒≤"></a><a id="69150" href="Data.Nat.Properties.html#69150" class="Function">≤‴⇒≤</a> <a id="69155" class="Symbol">:</a> <a id="69157" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a> <a id="69162" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="69164" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
<a id="69168" href="Data.Nat.Properties.html#69150" class="Function">≤‴⇒≤</a> <a id="69173" class="Symbol">=</a> <a id="69175" href="Data.Nat.Properties.html#66433" class="Function">≤″⇒≤</a> <a id="69180" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69182" href="Data.Nat.Properties.html#68383" class="Function">≤‴⇒≤″</a>

<a id="&lt;‴-irrefl"></a><a id="69189" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69199" class="Symbol">:</a> <a id="69201" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="69213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="69217" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a>
<a id="69222" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69232" href="Data.Nat.Properties.html#69232" class="Bound">eq</a> <a id="69235" class="Symbol">=</a> <a id="69237" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="69246" href="Data.Nat.Properties.html#69232" class="Bound">eq</a> <a id="69249" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="69251" href="Data.Nat.Properties.html#69150" class="Function">≤‴⇒≤</a>

<a id="≤‴-irrelevant"></a><a id="69257" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69271" class="Symbol">:</a> <a id="69273" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69284" href="Data.Nat.Base.html#8617" class="Datatype Operator">_≤‴_</a>
<a id="69289" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69303" class="Symbol">(</a><a id="69304" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69317" href="Data.Nat.Properties.html#69317" class="Bound">eq₁</a><a id="69320" class="Symbol">)</a> <a id="69322" class="Symbol">(</a><a id="69323" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69336" href="Data.Nat.Properties.html#69336" class="Bound">eq₂</a><a id="69339" class="Symbol">)</a> <a id="69341" class="Symbol">=</a> <a id="69343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="69348" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69361" class="Symbol">(</a><a id="69362" href="Data.Nat.Properties.html#4169" class="Function">≡-irrelevant</a> <a id="69375" href="Data.Nat.Properties.html#69317" class="Bound">eq₁</a> <a id="69379" href="Data.Nat.Properties.html#69336" class="Bound">eq₂</a><a id="69382" class="Symbol">)</a>
<a id="69384" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69398" class="Symbol">(</a><a id="69399" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69412" href="Data.Nat.Properties.html#69412" class="Bound">eq₁</a><a id="69415" class="Symbol">)</a> <a id="69417" class="Symbol">(</a><a id="69418" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69426" href="Data.Nat.Properties.html#69426" class="Bound">q</a><a id="69427" class="Symbol">)</a>        <a id="69436" class="Keyword">with</a> <a id="69441" class="Symbol">()</a> ← <a id="69446" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69456" href="Data.Nat.Properties.html#69412" class="Bound">eq₁</a> <a id="69460" href="Data.Nat.Properties.html#69426" class="Bound">q</a>
<a id="69462" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69476" class="Symbol">(</a><a id="69477" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69485" href="Data.Nat.Properties.html#69485" class="Bound">p</a><a id="69486" class="Symbol">)</a>        <a id="69495" class="Symbol">(</a><a id="69496" href="Data.Nat.Base.html#8698" class="InductiveConstructor">≤‴-reflexive</a> <a id="69509" href="Data.Nat.Properties.html#69509" class="Bound">eq₂</a><a id="69512" class="Symbol">)</a> <a id="69514" class="Keyword">with</a> <a id="69519" class="Symbol">()</a> ← <a id="69524" href="Data.Nat.Properties.html#69189" class="Function">&lt;‴-irrefl</a> <a id="69534" href="Data.Nat.Properties.html#69509" class="Bound">eq₂</a> <a id="69538" href="Data.Nat.Properties.html#69485" class="Bound">p</a>
<a id="69540" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69554" class="Symbol">(</a><a id="69555" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69563" href="Data.Nat.Properties.html#69563" class="Bound">p</a><a id="69564" class="Symbol">)</a>        <a id="69573" class="Symbol">(</a><a id="69574" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69582" href="Data.Nat.Properties.html#69582" class="Bound">q</a><a id="69583" class="Symbol">)</a>        <a id="69592" class="Symbol">=</a> <a id="69594" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="69599" href="Data.Nat.Base.html#8730" class="InductiveConstructor">≤‴-step</a> <a id="69607" class="Symbol">(</a><a id="69608" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a> <a id="69622" href="Data.Nat.Properties.html#69563" class="Bound">p</a> <a id="69624" href="Data.Nat.Properties.html#69582" class="Bound">q</a><a id="69625" class="Symbol">)</a>

<a id="&lt;‴-irrelevant"></a><a id="69628" href="Data.Nat.Properties.html#69628" class="Function">&lt;‴-irrelevant</a> <a id="69642" class="Symbol">:</a> <a id="69644" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69655" class="Symbol">{</a><a id="69656" class="Argument">A</a> <a id="69658" class="Symbol">=</a> <a id="69660" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="69661" class="Symbol">}</a> <a id="69663" href="Data.Nat.Base.html#8639" class="Function Operator">_&lt;‴_</a>
<a id="69668" href="Data.Nat.Properties.html#69628" class="Function">&lt;‴-irrelevant</a> <a id="69682" class="Symbol">=</a> <a id="69684" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a>

<a id="&gt;‴-irrelevant"></a><a id="69699" href="Data.Nat.Properties.html#69699" class="Function">&gt;‴-irrelevant</a> <a id="69713" class="Symbol">:</a> <a id="69715" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69726" class="Symbol">{</a><a id="69727" class="Argument">A</a> <a id="69729" class="Symbol">=</a> <a id="69731" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="69732" class="Symbol">}</a> <a id="69734" href="Data.Nat.Base.html#8832" class="Function Operator">_&gt;‴_</a>
<a id="69739" href="Data.Nat.Properties.html#69699" class="Function">&gt;‴-irrelevant</a> <a id="69753" class="Symbol">=</a> <a id="69755" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a>

<a id="≥‴-irrelevant"></a><a id="69770" href="Data.Nat.Properties.html#69770" class="Function">≥‴-irrelevant</a> <a id="69784" class="Symbol">:</a> <a id="69786" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="69797" class="Symbol">{</a><a id="69798" class="Argument">A</a> <a id="69800" class="Symbol">=</a> <a id="69802" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="69803" class="Symbol">}</a> <a id="69805" href="Data.Nat.Base.html#8799" class="Function Operator">_≥‴_</a>
<a id="69810" href="Data.Nat.Properties.html#69770" class="Function">≥‴-irrelevant</a> <a id="69824" class="Symbol">=</a> <a id="69826" href="Data.Nat.Properties.html#69257" class="Function">≤‴-irrelevant</a>

<a id="69841" class="Comment">------------------------------------------------------------------------</a>
<a id="69914" class="Comment">-- Other properties</a>
<a id="69934" class="Comment">------------------------------------------------------------------------</a>

<a id="70008" class="Comment">-- If there is an injection from a type to ℕ, then the type has</a>
<a id="70072" class="Comment">-- decidable equality.</a>

<a id="eq?"></a><a id="70096" href="Data.Nat.Properties.html#70096" class="Function">eq?</a> <a id="70100" class="Symbol">:</a> <a id="70102" class="Symbol">∀</a> <a id="70104" class="Symbol">{</a><a id="70105" href="Data.Nat.Properties.html#70105" class="Bound">a</a><a id="70106" class="Symbol">}</a> <a id="70108" class="Symbol">{</a><a id="70109" href="Data.Nat.Properties.html#70109" class="Bound">A</a> <a id="70111" class="Symbol">:</a> <a id="70113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="70117" href="Data.Nat.Properties.html#70105" class="Bound">a</a><a id="70118" class="Symbol">}</a> <a id="70120" class="Symbol">→</a> <a id="70122" href="Data.Nat.Properties.html#70109" class="Bound">A</a> <a id="70124" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="70126" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="70128" class="Symbol">→</a> <a id="70130" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="70148" href="Data.Nat.Properties.html#70109" class="Bound">A</a>
<a id="70150" href="Data.Nat.Properties.html#70096" class="Function">eq?</a> <a id="70154" href="Data.Nat.Properties.html#70154" class="Bound">inj</a> <a id="70158" class="Symbol">=</a> <a id="70160" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="70174" href="Data.Nat.Properties.html#70154" class="Bound">inj</a> <a id="70178" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a>

<a id="70183" class="Comment">-- It&#39;s possible to decide existential and universal predicates up to</a>
<a id="70253" class="Comment">-- a limit.</a>

<a id="70266" class="Keyword">module</a> <a id="70273" href="Data.Nat.Properties.html#70273" class="Module">_</a> <a id="70275" class="Symbol">{</a><a id="70276" href="Data.Nat.Properties.html#70276" class="Bound">p</a><a id="70277" class="Symbol">}</a> <a id="70279" class="Symbol">{</a><a id="70280" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70282" class="Symbol">:</a> <a id="70284" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="70289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="70291" href="Data.Nat.Properties.html#70276" class="Bound">p</a><a id="70292" class="Symbol">}</a> <a id="70294" class="Symbol">(</a><a id="70295" href="Data.Nat.Properties.html#70295" class="Bound">P?</a> <a id="70298" class="Symbol">:</a> <a id="70300" href="Relation.Unary.html#4543" class="Function">U.Decidable</a> <a id="70312" href="Data.Nat.Properties.html#70280" class="Bound">P</a><a id="70313" class="Symbol">)</a> <a id="70315" class="Keyword">where</a>

  <a id="70324" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70333" class="Symbol">:</a> <a id="70335" class="Symbol">∀</a> <a id="70337" href="Data.Nat.Properties.html#70337" class="Bound">v</a> <a id="70339" class="Symbol">→</a> <a id="70341" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="70345" class="Symbol">(</a><a id="70346" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="70348" class="Symbol">λ</a> <a id="70350" href="Data.Nat.Properties.html#70350" class="Bound">n</a> <a id="70352" class="Symbol">→</a> <a id="70354" href="Data.Nat.Properties.html#70350" class="Bound">n</a> <a id="70356" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="70358" href="Data.Nat.Properties.html#70337" class="Bound">v</a> <a id="70360" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="70362" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70364" href="Data.Nat.Properties.html#70350" class="Bound">n</a><a id="70365" class="Symbol">)</a>
  <a id="70369" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70378" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="70386" class="Symbol">=</a> <a id="70388" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70391" class="Symbol">λ</a> <a id="70393" class="Symbol">{(_</a> <a id="70397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70399" class="Symbol">()</a> <a id="70402" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70404" class="Symbol">_)}</a>
  <a id="70410" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70419" class="Symbol">(</a><a id="70420" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70424" href="Data.Nat.Properties.html#70424" class="Bound">v</a><a id="70425" class="Symbol">)</a> <a id="70427" class="Keyword">with</a> <a id="70432" href="Data.Nat.Properties.html#70295" class="Bound">P?</a> <a id="70435" href="Data.Nat.Properties.html#70424" class="Bound">v</a> <a id="70437" class="Symbol">|</a> <a id="70439" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="70448" href="Data.Nat.Properties.html#70424" class="Bound">v</a>
  <a id="70452" class="Symbol">...</a> <a id="70456" class="Symbol">|</a> <a id="70458" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70462" href="Data.Nat.Properties.html#70462" class="Bound">Pv</a> <a id="70465" class="Symbol">|</a> <a id="70467" class="Symbol">_</a>                  <a id="70486" class="Symbol">=</a> <a id="70488" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70492" class="Symbol">(</a><a id="70493" class="Bound">v</a> <a id="70495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70497" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="70504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70506" href="Data.Nat.Properties.html#70462" class="Bound">Pv</a><a id="70508" class="Symbol">)</a>
  <a id="70512" class="CatchallClause Symbol">...</a><a id="70515" class="CatchallClause"> </a><a id="70516" class="CatchallClause Symbol">|</a><a id="70517" class="CatchallClause"> </a><a id="70518" class="CatchallClause Symbol">_</a><a id="70519" class="CatchallClause">      </a><a id="70525" class="CatchallClause Symbol">|</a><a id="70526" class="CatchallClause"> </a><a id="70527" href="Relation.Nullary.Decidable.Core.html#2099" class="CatchallClause InductiveConstructor">yes</a><a id="70530" class="CatchallClause"> </a><a id="70531" class="CatchallClause Symbol">(</a><a id="70532" href="Data.Nat.Properties.html#70532" class="CatchallClause Bound">n</a><a id="70533" class="CatchallClause"> </a><a id="70534" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="70535" class="CatchallClause"> </a><a id="70536" href="Data.Nat.Properties.html#70536" class="CatchallClause Bound">n&lt;v</a><a id="70539" class="CatchallClause"> </a><a id="70540" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="70541" class="CatchallClause"> </a><a id="70542" href="Data.Nat.Properties.html#70542" class="CatchallClause Bound">Pn</a><a id="70544" class="CatchallClause Symbol">)</a> <a id="70546" class="Symbol">=</a> <a id="70548" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70552" class="Symbol">(</a><a id="70553" href="Data.Nat.Properties.html#70532" class="Bound">n</a> <a id="70555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70557" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="70567" href="Data.Nat.Properties.html#70536" class="Bound">n&lt;v</a> <a id="70571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70573" href="Data.Nat.Properties.html#70542" class="Bound">Pn</a><a id="70575" class="Symbol">)</a>
  <a id="70579" class="Symbol">...</a> <a id="70583" class="Symbol">|</a> <a id="70585" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70588" href="Data.Nat.Properties.html#70588" class="Bound">¬Pv</a> <a id="70592" class="Symbol">|</a> <a id="70594" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70597" href="Data.Nat.Properties.html#70597" class="Bound">¬Pn&lt;v</a>           <a id="70613" class="Symbol">=</a> <a id="70615" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70618" href="Data.Nat.Properties.html#70640" class="Function">¬Pn&lt;1+v</a>
    <a id="70630" class="Keyword">where</a>
    <a id="70640" href="Data.Nat.Properties.html#70640" class="Function">¬Pn&lt;1+v</a> <a id="70648" class="Symbol">:</a> <a id="70650" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="70652" class="Symbol">(</a><a id="70653" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="70655" class="Symbol">λ</a> <a id="70657" href="Data.Nat.Properties.html#70657" class="Bound">n</a> <a id="70659" class="Symbol">→</a> <a id="70661" href="Data.Nat.Properties.html#70657" class="Bound">n</a> <a id="70663" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="70665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70669" class="Bound">v</a> <a id="70671" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="70673" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70675" href="Data.Nat.Properties.html#70657" class="Bound">n</a><a id="70676" class="Symbol">)</a>
    <a id="70682" href="Data.Nat.Properties.html#70640" class="Function">¬Pn&lt;1+v</a> <a id="70690" class="Symbol">(</a><a id="70691" href="Data.Nat.Properties.html#70691" class="Bound">n</a> <a id="70693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70695" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="70699" href="Data.Nat.Properties.html#70699" class="Bound">n≤v</a> <a id="70703" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70705" href="Data.Nat.Properties.html#70705" class="Bound">Pn</a><a id="70707" class="Symbol">)</a> <a id="70709" class="Keyword">with</a> <a id="70714" href="Data.Nat.Properties.html#70691" class="Bound">n</a> <a id="70716" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="70718" class="Bound">v</a>
    <a id="70724" class="Symbol">...</a> <a id="70728" class="Symbol">|</a> <a id="70730" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70734" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="70739" class="Symbol">=</a> <a id="70741" href="Data.Nat.Properties.html#70588" class="Bound">¬Pv</a> <a id="70745" class="Bound">Pn</a>
    <a id="70752" class="Symbol">...</a> <a id="70756" class="Symbol">|</a> <a id="70758" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="70762" href="Data.Nat.Properties.html#70762" class="Bound">n≢v</a>  <a id="70767" class="Symbol">=</a> <a id="70769" href="Data.Nat.Properties.html#70597" class="Bound">¬Pn&lt;v</a> <a id="70775" class="Symbol">(</a><a id="70776" class="Bound">n</a> <a id="70778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70780" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="70786" class="Bound">n≤v</a> <a id="70790" href="Data.Nat.Properties.html#70762" class="Bound">n≢v</a> <a id="70794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="70796" class="Bound">Pn</a><a id="70798" class="Symbol">)</a>

  <a id="70803" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70812" class="Symbol">:</a> <a id="70814" class="Symbol">∀</a> <a id="70816" href="Data.Nat.Properties.html#70816" class="Bound">v</a> <a id="70818" class="Symbol">→</a> <a id="70820" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="70824" class="Symbol">(∀</a> <a id="70827" class="Symbol">{</a><a id="70828" href="Data.Nat.Properties.html#70828" class="Bound">n</a><a id="70829" class="Symbol">}</a> <a id="70831" class="Symbol">→</a> <a id="70833" href="Data.Nat.Properties.html#70828" class="Bound">n</a> <a id="70835" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="70837" href="Data.Nat.Properties.html#70816" class="Bound">v</a> <a id="70839" class="Symbol">→</a> <a id="70841" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="70843" href="Data.Nat.Properties.html#70828" class="Bound">n</a><a id="70844" class="Symbol">)</a>
  <a id="70848" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70857" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="70865" class="Symbol">=</a> <a id="70867" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="70871" class="Symbol">λ()</a>
  <a id="70877" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70886" class="Symbol">(</a><a id="70887" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="70891" href="Data.Nat.Properties.html#70891" class="Bound">v</a><a id="70892" class="Symbol">)</a> <a id="70894" class="Keyword">with</a> <a id="70899" href="Data.Nat.Properties.html#70295" class="Bound">P?</a> <a id="70902" href="Data.Nat.Properties.html#70891" class="Bound">v</a> <a id="70904" class="Symbol">|</a> <a id="70906" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a> <a id="70915" href="Data.Nat.Properties.html#70891" class="Bound">v</a>
  <a id="70919" class="Symbol">...</a> <a id="70923" class="Symbol">|</a> <a id="70925" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70928" href="Data.Nat.Properties.html#70928" class="Bound">¬Pv</a> <a id="70932" class="Symbol">|</a> <a id="70934" class="Symbol">_</a>        <a id="70943" class="Symbol">=</a> <a id="70945" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="70948" class="Symbol">λ</a> <a id="70950" href="Data.Nat.Properties.html#70950" class="Bound">prf</a> <a id="70954" class="Symbol">→</a> <a id="70956" href="Data.Nat.Properties.html#70928" class="Bound">¬Pv</a>   <a id="70962" class="Symbol">(</a><a id="70963" href="Data.Nat.Properties.html#70950" class="Bound">prf</a> <a id="70967" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="70973" class="Symbol">)</a>
  <a id="70977" class="CatchallClause Symbol">...</a><a id="70980" class="CatchallClause"> </a><a id="70981" class="CatchallClause Symbol">|</a><a id="70982" class="CatchallClause"> </a><a id="70983" class="CatchallClause Symbol">_</a><a id="70984" class="CatchallClause">      </a><a id="70990" class="CatchallClause Symbol">|</a><a id="70991" class="CatchallClause"> </a><a id="70992" href="Relation.Nullary.Decidable.Core.html#2136" class="CatchallClause InductiveConstructor">no</a><a id="70994" class="CatchallClause"> </a><a id="70995" href="Data.Nat.Properties.html#70995" class="CatchallClause Bound">¬Pn&lt;v</a> <a id="71001" class="Symbol">=</a> <a id="71003" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="71006" class="Symbol">λ</a> <a id="71008" href="Data.Nat.Properties.html#71008" class="Bound">prf</a> <a id="71012" class="Symbol">→</a> <a id="71014" href="Data.Nat.Properties.html#70995" class="Bound">¬Pn&lt;v</a> <a id="71020" class="Symbol">(</a><a id="71021" href="Data.Nat.Properties.html#71008" class="Bound">prf</a> <a id="71025" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="71027" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="71036" class="Symbol">)</a>
  <a id="71040" class="Symbol">...</a> <a id="71044" class="Symbol">|</a> <a id="71046" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71050" href="Data.Nat.Properties.html#71050" class="Bound">Pn</a> <a id="71053" class="Symbol">|</a> <a id="71055" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71059" href="Data.Nat.Properties.html#71059" class="Bound">Pn&lt;v</a> <a id="71064" class="Symbol">=</a> <a id="71066" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71070" href="Data.Nat.Properties.html#71093" class="Function">Pn&lt;1+v</a>
    <a id="71081" class="Keyword">where</a>
      <a id="71093" href="Data.Nat.Properties.html#71093" class="Function">Pn&lt;1+v</a> <a id="71100" class="Symbol">:</a> <a id="71102" class="Symbol">∀</a> <a id="71104" class="Symbol">{</a><a id="71105" href="Data.Nat.Properties.html#71105" class="Bound">n</a><a id="71106" class="Symbol">}</a> <a id="71108" class="Symbol">→</a> <a id="71110" href="Data.Nat.Properties.html#71105" class="Bound">n</a> <a id="71112" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="71114" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="71118" class="Bound">v</a> <a id="71120" class="Symbol">→</a> <a id="71122" href="Data.Nat.Properties.html#70280" class="Bound">P</a> <a id="71124" href="Data.Nat.Properties.html#71105" class="Bound">n</a>
      <a id="71132" href="Data.Nat.Properties.html#71093" class="Function">Pn&lt;1+v</a> <a id="71139" class="Symbol">{</a><a id="71140" href="Data.Nat.Properties.html#71140" class="Bound">n</a><a id="71141" class="Symbol">}</a> <a id="71143" class="Symbol">(</a><a id="71144" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="71148" href="Data.Nat.Properties.html#71148" class="Bound">n≤v</a><a id="71151" class="Symbol">)</a> <a id="71153" class="Keyword">with</a> <a id="71158" href="Data.Nat.Properties.html#71140" class="Bound">n</a> <a id="71160" href="Data.Nat.Properties.html#4093" class="Function Operator">≟</a> <a id="71162" class="Bound">v</a>
      <a id="71170" class="Symbol">...</a> <a id="71174" class="Symbol">|</a> <a id="71176" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="71180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="71185" class="Symbol">=</a> <a id="71187" href="Data.Nat.Properties.html#71050" class="Bound">Pn</a>
      <a id="71196" class="Symbol">...</a> <a id="71200" class="Symbol">|</a> <a id="71202" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="71206" href="Data.Nat.Properties.html#71206" class="Bound">n≢v</a>  <a id="71211" class="Symbol">=</a> <a id="71213" href="Data.Nat.Properties.html#71059" class="Bound">Pn&lt;v</a> <a id="71218" class="Symbol">(</a><a id="71219" href="Data.Nat.Properties.html#10204" class="Function">≤∧≢⇒&lt;</a> <a id="71225" class="Bound">n≤v</a> <a id="71229" href="Data.Nat.Properties.html#71206" class="Bound">n≢v</a><a id="71232" class="Symbol">)</a>



<a id="71237" class="Comment">------------------------------------------------------------------------</a>
<a id="71310" class="Comment">-- DEPRECATED NAMES</a>
<a id="71330" class="Comment">------------------------------------------------------------------------</a>
<a id="71403" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="71474" class="Comment">-- not guaranteed.</a>

<a id="71494" class="Comment">-- Version 1.3</a>

<a id="∀[m≤n⇒m≢o]⇒o&lt;n"></a><a id="71510" href="Data.Nat.Properties.html#71510" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="71525" class="Symbol">:</a> <a id="71527" class="Symbol">∀</a> <a id="71529" href="Data.Nat.Properties.html#71529" class="Bound">n</a> <a id="71531" href="Data.Nat.Properties.html#71531" class="Bound">o</a> <a id="71533" class="Symbol">→</a> <a id="71535" class="Symbol">(∀</a> <a id="71538" class="Symbol">{</a><a id="71539" href="Data.Nat.Properties.html#71539" class="Bound">m</a><a id="71540" class="Symbol">}</a> <a id="71542" class="Symbol">→</a> <a id="71544" href="Data.Nat.Properties.html#71539" class="Bound">m</a> <a id="71546" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="71548" href="Data.Nat.Properties.html#71529" class="Bound">n</a> <a id="71550" class="Symbol">→</a> <a id="71552" href="Data.Nat.Properties.html#71539" class="Bound">m</a> <a id="71554" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="71556" href="Data.Nat.Properties.html#71531" class="Bound">o</a><a id="71557" class="Symbol">)</a> <a id="71559" class="Symbol">→</a> <a id="71561" href="Data.Nat.Properties.html#71529" class="Bound">n</a> <a id="71563" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="71565" href="Data.Nat.Properties.html#71531" class="Bound">o</a>
<a id="71567" href="Data.Nat.Properties.html#71510" class="Function">∀[m≤n⇒m≢o]⇒o&lt;n</a> <a id="71582" class="Symbol">=</a> <a id="71584" href="Data.Nat.Properties.html#14140" class="Function">∀[m≤n⇒m≢o]⇒n&lt;o</a>
<a id="71599" class="Symbol">{-#</a> <a id="71603" class="Keyword">WARNING_ON_USAGE</a> <a id="71620" class="Pragma">∀[m≤n⇒m≢o]⇒o&lt;n</a>
<a id="71635" class="String">&quot;Warning: ∀[m≤n⇒m≢o]⇒o&lt;n was deprecated in v1.3.
Please use ∀[m≤n⇒m≢o]⇒n&lt;o instead.&quot;</a>
<a id="71720" class="Symbol">#-}</a>
<a id="∀[m&lt;n⇒m≢o]⇒o≤n"></a><a id="71724" href="Data.Nat.Properties.html#71724" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="71739" class="Symbol">:</a> <a id="71741" class="Symbol">∀</a> <a id="71743" href="Data.Nat.Properties.html#71743" class="Bound">n</a> <a id="71745" href="Data.Nat.Properties.html#71745" class="Bound">o</a> <a id="71747" class="Symbol">→</a> <a id="71749" class="Symbol">(∀</a> <a id="71752" class="Symbol">{</a><a id="71753" href="Data.Nat.Properties.html#71753" class="Bound">m</a><a id="71754" class="Symbol">}</a> <a id="71756" class="Symbol">→</a> <a id="71758" href="Data.Nat.Properties.html#71753" class="Bound">m</a> <a id="71760" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="71762" href="Data.Nat.Properties.html#71743" class="Bound">n</a> <a id="71764" class="Symbol">→</a> <a id="71766" href="Data.Nat.Properties.html#71753" class="Bound">m</a> <a id="71768" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="71770" href="Data.Nat.Properties.html#71745" class="Bound">o</a><a id="71771" class="Symbol">)</a> <a id="71773" class="Symbol">→</a> <a id="71775" href="Data.Nat.Properties.html#71743" class="Bound">n</a> <a id="71777" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="71779" href="Data.Nat.Properties.html#71745" class="Bound">o</a>
<a id="71781" href="Data.Nat.Properties.html#71724" class="Function">∀[m&lt;n⇒m≢o]⇒o≤n</a> <a id="71796" class="Symbol">=</a> <a id="71798" href="Data.Nat.Properties.html#14467" class="Function">∀[m&lt;n⇒m≢o]⇒n≤o</a>
<a id="71813" class="Symbol">{-#</a> <a id="71817" class="Keyword">WARNING_ON_USAGE</a> <a id="71834" class="Pragma">∀[m&lt;n⇒m≢o]⇒o≤n</a>
<a id="71849" class="String">&quot;Warning: ∀[m&lt;n⇒m≢o]⇒o≤n was deprecated in v1.3.
Please use ∀[m&lt;n⇒m≢o]⇒n≤o instead.&quot;</a>
<a id="71934" class="Symbol">#-}</a>

<a id="71939" class="Comment">-- Version 1.4</a>

<a id="*-+-isSemiring"></a><a id="71955" href="Data.Nat.Properties.html#71955" class="Function">*-+-isSemiring</a> <a id="71970" class="Symbol">=</a> <a id="71972" href="Data.Nat.Properties.html#24142" class="Function">+-*-isSemiring</a>
<a id="71987" class="Symbol">{-#</a> <a id="71991" class="Keyword">WARNING_ON_USAGE</a> <a id="72008" class="Pragma">*-+-isSemiring</a>
<a id="72023" class="String">&quot;Warning: *-+-isSemiring was deprecated in v1.4.
Please use +-*-isSemiring instead.&quot;</a>
<a id="72108" class="Symbol">#-}</a>
<a id="*-+-isCommutativeSemiring"></a><a id="72112" href="Data.Nat.Properties.html#72112" class="Function">*-+-isCommutativeSemiring</a> <a id="72138" class="Symbol">=</a> <a id="72140" href="Data.Nat.Properties.html#24497" class="Function">+-*-isCommutativeSemiring</a>
<a id="72166" class="Symbol">{-#</a> <a id="72170" class="Keyword">WARNING_ON_USAGE</a> <a id="72187" class="Pragma">*-+-isCommutativeSemiring</a>
<a id="72213" class="String">&quot;Warning: *-+-isCommutativeSemiring was deprecated in v1.4.
Please use +-*-isCommutativeSemiring instead.&quot;</a>
<a id="72320" class="Symbol">#-}</a>
<a id="*-+-semiring"></a><a id="72324" href="Data.Nat.Properties.html#72324" class="Function">*-+-semiring</a> <a id="72337" class="Symbol">=</a> <a id="72339" href="Data.Nat.Properties.html#25252" class="Function">+-*-semiring</a>
<a id="72352" class="Symbol">{-#</a> <a id="72356" class="Keyword">WARNING_ON_USAGE</a> <a id="72373" class="Pragma">*-+-semiring</a>
<a id="72386" class="String">&quot;Warning: *-+-semiring was deprecated in v1.4.
Please use +-*-semiring instead.&quot;</a>
<a id="72467" class="Symbol">#-}</a>
<a id="*-+-commutativeSemiring"></a><a id="72471" href="Data.Nat.Properties.html#72471" class="Function">*-+-commutativeSemiring</a> <a id="72495" class="Symbol">=</a> <a id="72497" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a>
<a id="72521" class="Symbol">{-#</a> <a id="72525" class="Keyword">WARNING_ON_USAGE</a> <a id="72542" class="Pragma">*-+-commutativeSemiring</a>
<a id="72566" class="String">&quot;Warning: *-+-commutativeSemiring was deprecated in v1.4.
Please use +-*-commutativeSemiring instead.&quot;</a>
<a id="72669" class="Symbol">#-}</a>

<a id="72674" class="Comment">-- Version 1.6</a>

<a id="∣m+n-m+o∣≡∣n-o|"></a><a id="72690" href="Data.Nat.Properties.html#72690" class="Function">∣m+n-m+o∣≡∣n-o|</a> <a id="72706" class="Symbol">=</a> <a id="72708" href="Data.Nat.Properties.html#57654" class="Function">∣m+n-m+o∣≡∣n-o∣</a>
<a id="72724" class="Symbol">{-#</a> <a id="72728" class="Keyword">WARNING_ON_USAGE</a> <a id="72745" class="Pragma">∣m+n-m+o∣≡∣n-o|</a>
<a id="72761" class="String">&quot;Warning: ∣m+n-m+o∣≡∣n-o| was deprecated in v1.6.
Please use ∣m+n-m+o∣≡∣n-o∣ instead. Note the final is a \\| rather than a |&quot;</a>
<a id="72888" class="Symbol">#-}</a>
<a id="m≤n⇒n⊔m≡n"></a><a id="72892" href="Data.Nat.Properties.html#72892" class="Function">m≤n⇒n⊔m≡n</a> <a id="72902" class="Symbol">=</a> <a id="72904" href="Data.Nat.Properties.html#32944" class="Function">m≥n⇒m⊔n≡m</a>
<a id="72914" class="Symbol">{-#</a> <a id="72918" class="Keyword">WARNING_ON_USAGE</a> <a id="72935" class="Pragma">m≤n⇒n⊔m≡n</a>
<a id="72945" class="String">&quot;Warning: m≤n⇒n⊔m≡n was deprecated in v1.6. Please use m≥n⇒m⊔n≡m instead.&quot;</a>
<a id="73020" class="Symbol">#-}</a>
<a id="m≤n⇒n⊓m≡m"></a><a id="73024" href="Data.Nat.Properties.html#73024" class="Function">m≤n⇒n⊓m≡m</a> <a id="73034" class="Symbol">=</a> <a id="73036" href="Data.Nat.Properties.html#33245" class="Function">m≥n⇒m⊓n≡n</a>
<a id="73046" class="Symbol">{-#</a> <a id="73050" class="Keyword">WARNING_ON_USAGE</a> <a id="73067" class="Pragma">m≤n⇒n⊓m≡m</a>
<a id="73077" class="String">&quot;Warning: m≤n⇒n⊓m≡m was deprecated in v1.6. Please use m≥n⇒m⊓n≡n instead.&quot;</a>
<a id="73152" class="Symbol">#-}</a>
<a id="n⊔m≡m⇒n≤m"></a><a id="73156" href="Data.Nat.Properties.html#73156" class="Function">n⊔m≡m⇒n≤m</a> <a id="73166" class="Symbol">=</a> <a id="73168" href="Data.Nat.Properties.html#37704" class="Function">m⊔n≡n⇒m≤n</a>
<a id="73178" class="Symbol">{-#</a> <a id="73182" class="Keyword">WARNING_ON_USAGE</a> <a id="73199" class="Pragma">n⊔m≡m⇒n≤m</a>
<a id="73209" class="String">&quot;Warning: n⊔m≡m⇒n≤m was deprecated in v1.6. Please use m⊔n≡n⇒m≤n instead.&quot;</a>
<a id="73284" class="Symbol">#-}</a>
<a id="n⊔m≡n⇒m≤n"></a><a id="73288" href="Data.Nat.Properties.html#73288" class="Function">n⊔m≡n⇒m≤n</a> <a id="73298" class="Symbol">=</a> <a id="73300" href="Data.Nat.Properties.html#37767" class="Function">m⊔n≡m⇒n≤m</a>
<a id="73310" class="Symbol">{-#</a> <a id="73314" class="Keyword">WARNING_ON_USAGE</a> <a id="73331" class="Pragma">n⊔m≡n⇒m≤n</a>
<a id="73341" class="String">&quot;Warning: n⊔m≡n⇒m≤n was deprecated in v1.6. Please use m⊔n≡m⇒n≤m instead.&quot;</a>
<a id="73416" class="Symbol">#-}</a>
<a id="n≤m⊔n"></a><a id="73420" href="Data.Nat.Properties.html#73420" class="Function">n≤m⊔n</a> <a id="73426" class="Symbol">=</a> <a id="73428" href="Data.Nat.Properties.html#37883" class="Function">m≤n⊔m</a>
<a id="73434" class="Symbol">{-#</a> <a id="73438" class="Keyword">WARNING_ON_USAGE</a> <a id="73455" class="Pragma">n≤m⊔n</a>
<a id="73461" class="String">&quot;Warning: n≤m⊔n was deprecated in v1.6. Please use m≤n⊔m instead.&quot;</a>
<a id="73528" class="Symbol">#-}</a>
<a id="⊔-least"></a><a id="73532" href="Data.Nat.Properties.html#73532" class="Function">⊔-least</a> <a id="73540" class="Symbol">=</a> <a id="73542" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>
<a id="73548" class="Symbol">{-#</a> <a id="73552" class="Keyword">WARNING_ON_USAGE</a> <a id="73569" class="Pragma">⊔-least</a>
<a id="73577" class="String">&quot;Warning: ⊔-least was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="73646" class="Symbol">#-}</a>
<a id="⊓-greatest"></a><a id="73650" href="Data.Nat.Properties.html#73650" class="Function">⊓-greatest</a> <a id="73661" class="Symbol">=</a> <a id="73663" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>
<a id="73669" class="Symbol">{-#</a> <a id="73673" class="Keyword">WARNING_ON_USAGE</a> <a id="73690" class="Pragma">⊓-greatest</a>
<a id="73701" class="String">&quot;Warning: ⊓-greatest was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="73773" class="Symbol">#-}</a>
<a id="⊔-pres-≤m"></a><a id="73777" href="Data.Nat.Properties.html#73777" class="Function">⊔-pres-≤m</a> <a id="73787" class="Symbol">=</a> <a id="73789" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a>
<a id="73795" class="Symbol">{-#</a> <a id="73799" class="Keyword">WARNING_ON_USAGE</a> <a id="73816" class="Pragma">⊔-pres-≤m</a>
<a id="73826" class="String">&quot;Warning: ⊔-pres-≤m was deprecated in v1.6. Please use ⊔-lub instead.&quot;</a>
<a id="73897" class="Symbol">#-}</a>
<a id="⊓-pres-m≤"></a><a id="73901" href="Data.Nat.Properties.html#73901" class="Function">⊓-pres-m≤</a> <a id="73911" class="Symbol">=</a> <a id="73913" href="Algebra.Construct.NaturalChoice.MinOp.html#7120" class="Function">⊓-glb</a>
<a id="73919" class="Symbol">{-#</a> <a id="73923" class="Keyword">WARNING_ON_USAGE</a> <a id="73940" class="Pragma">⊓-pres-m≤</a>
<a id="73950" class="String">&quot;Warning: ⊓-pres-m≤ was deprecated in v1.6. Please use ⊓-glb instead.&quot;</a>
<a id="74021" class="Symbol">#-}</a>
<a id="⊔-abs-⊓"></a><a id="74025" href="Data.Nat.Properties.html#74025" class="Function">⊔-abs-⊓</a> <a id="74033" class="Symbol">=</a> <a id="74035" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2994" class="Function">⊔-absorbs-⊓</a>
<a id="74047" class="Symbol">{-#</a> <a id="74051" class="Keyword">WARNING_ON_USAGE</a> <a id="74068" class="Pragma">⊔-abs-⊓</a>
<a id="74076" class="String">&quot;Warning: ⊔-abs-⊓ was deprecated in v1.6. Please use ⊔-absorbs-⊓ instead.&quot;</a>
<a id="74151" class="Symbol">#-}</a>
<a id="⊓-abs-⊔"></a><a id="74155" href="Data.Nat.Properties.html#74155" class="Function">⊓-abs-⊔</a> <a id="74163" class="Symbol">=</a> <a id="74165" href="Algebra.Construct.NaturalChoice.MinMaxOp.html#2679" class="Function">⊓-absorbs-⊔</a>
<a id="74177" class="Symbol">{-#</a> <a id="74181" class="Keyword">WARNING_ON_USAGE</a> <a id="74198" class="Pragma">⊓-abs-⊔</a>
<a id="74206" class="String">&quot;Warning: ⊓-abs-⊔ was deprecated in v1.6. Please use ⊓-absorbs-⊔ instead.&quot;</a>
<a id="74281" class="Symbol">#-}</a>

<a id="74286" class="Comment">-- Version 2.0</a>

<a id="suc[pred[n]]≡n"></a><a id="74302" href="Data.Nat.Properties.html#74302" class="Function">suc[pred[n]]≡n</a> <a id="74317" class="Symbol">:</a> <a id="74319" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a> <a id="74321" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="74323" class="Number">0</a> <a id="74325" class="Symbol">→</a> <a id="74327" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="74331" class="Symbol">(</a><a id="74332" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="74337" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a><a id="74338" class="Symbol">)</a> <a id="74340" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="74342" href="Data.Nat.Properties.html#2742" class="Generalizable">n</a>
<a id="74344" href="Data.Nat.Properties.html#74302" class="Function">suc[pred[n]]≡n</a> <a id="74359" class="Symbol">{</a><a id="74360" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="74364" class="Symbol">}</a>  <a id="74367" href="Data.Nat.Properties.html#74367" class="Bound">0≢0</a> <a id="74371" class="Symbol">=</a> <a id="74373" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="74387" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="74392" href="Data.Nat.Properties.html#74367" class="Bound">0≢0</a>
<a id="74396" href="Data.Nat.Properties.html#74302" class="Function">suc[pred[n]]≡n</a> <a id="74411" class="Symbol">{</a><a id="74412" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="74416" href="Data.Nat.Properties.html#74416" class="Bound">n</a><a id="74417" class="Symbol">}</a> <a id="74419" class="Symbol">_</a>   <a id="74423" class="Symbol">=</a> <a id="74425" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="74430" class="Symbol">{-#</a> <a id="74434" class="Keyword">WARNING_ON_USAGE</a> <a id="74451" class="Pragma">suc[pred[n]]≡n</a>
<a id="74466" class="String">&quot;Warning: suc[pred[n]]≡n was deprecated in v2.0. Please use suc-pred instead. Note that the proof now uses instance arguments&quot;</a>
<a id="74593" class="Symbol">#-}</a>

<a id="≤-step"></a><a id="74598" href="Data.Nat.Properties.html#74598" class="Function">≤-step</a> <a id="74605" class="Symbol">=</a> <a id="74607" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a>
<a id="74617" class="Symbol">{-#</a> <a id="74621" class="Keyword">WARNING_ON_USAGE</a> <a id="74638" class="Pragma">≤-step</a>
<a id="74645" class="String">&quot;Warning: ≤-step was deprecated in v2.0. Please use m≤n⇒m≤1+n instead. &quot;</a>
<a id="74718" class="Symbol">#-}</a>

<a id="≤-stepsˡ"></a><a id="74723" href="Data.Nat.Properties.html#74723" class="Function">≤-stepsˡ</a> <a id="74732" class="Symbol">=</a> <a id="74734" href="Data.Nat.Properties.html#19272" class="Function">m≤n⇒m≤o+n</a>
<a id="74744" class="Symbol">{-#</a> <a id="74748" class="Keyword">WARNING_ON_USAGE</a> <a id="74765" class="Pragma">≤-stepsˡ</a>
<a id="74774" class="String">&quot;Warning: ≤-stepsˡ was deprecated in v2.0. Please use m≤n⇒m≤o+n instead. &quot;</a>
<a id="74849" class="Symbol">#-}</a>

<a id="≤-stepsʳ"></a><a id="74854" href="Data.Nat.Properties.html#74854" class="Function">≤-stepsʳ</a> <a id="74863" class="Symbol">=</a> <a id="74865" href="Data.Nat.Properties.html#19389" class="Function">m≤n⇒m≤n+o</a>
<a id="74875" class="Symbol">{-#</a> <a id="74879" class="Keyword">WARNING_ON_USAGE</a> <a id="74896" class="Pragma">≤-stepsʳ</a>
<a id="74905" class="String">&quot;Warning: ≤-stepsʳ was deprecated in v2.0. Please use m≤n⇒m≤n+o instead. &quot;</a>
<a id="74980" class="Symbol">#-}</a>

<a id="&lt;-step"></a><a id="74985" href="Data.Nat.Properties.html#74985" class="Function">&lt;-step</a> <a id="74992" class="Symbol">=</a> <a id="74994" href="Data.Nat.Properties.html#13123" class="Function">m&lt;n⇒m&lt;1+n</a>
<a id="75004" class="Symbol">{-#</a> <a id="75008" class="Keyword">WARNING_ON_USAGE</a> <a id="75025" class="Pragma">&lt;-step</a>
<a id="75032" class="String">&quot;Warning: &lt;-step was deprecated in v2.0. Please use m&lt;n⇒m&lt;1+n instead. &quot;</a>
<a id="75105" class="Symbol">#-}</a>

<a id="pred-mono"></a><a id="75110" href="Data.Nat.Properties.html#75110" class="Function">pred-mono</a> <a id="75120" class="Symbol">=</a> <a id="75122" href="Data.Nat.Properties.html#55336" class="Function">pred-mono-≤</a>
<a id="75134" class="Symbol">{-#</a> <a id="75138" class="Keyword">WARNING_ON_USAGE</a> <a id="75155" class="Pragma">pred-mono</a>
<a id="75165" class="String">&quot;Warning: pred-mono was deprecated in v2.0. Please use pred-mono-≤ instead. &quot;</a>
<a id="75243" class="Symbol">#-}</a>

<a id="75248" class="Comment">{- issue1844/issue1755: raw bundles have moved to `Data.X.Base` -}</a>
<a id="75315" class="Keyword">open</a> <a id="75320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="75334" class="Keyword">public</a>
  <a id="75343" class="Keyword">using</a> <a id="75349" class="Symbol">(</a><a id="75350" href="Data.Nat.Base.html#4649" class="Function">*-rawMagma</a><a id="75360" class="Symbol">;</a> <a id="75362" href="Data.Nat.Base.html#4730" class="Function">*-1-rawMonoid</a><a id="75375" class="Symbol">)</a>

<a id="&lt;-transʳ"></a><a id="75378" href="Data.Nat.Properties.html#75378" class="Function">&lt;-transʳ</a> <a id="75387" class="Symbol">=</a> <a id="75389" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a>
<a id="75399" class="Symbol">{-#</a> <a id="75403" class="Keyword">WARNING_ON_USAGE</a> <a id="75420" class="Pragma">&lt;-transʳ</a>
<a id="75429" class="String">&quot;Warning: &lt;-transʳ was deprecated in v2.0. Please use ≤-&lt;-trans instead. &quot;</a>
<a id="75504" class="Symbol">#-}</a>

<a id="&lt;-transˡ"></a><a id="75509" href="Data.Nat.Properties.html#75509" class="Function">&lt;-transˡ</a> <a id="75518" class="Symbol">=</a> <a id="75520" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a>
<a id="75530" class="Symbol">{-#</a> <a id="75534" class="Keyword">WARNING_ON_USAGE</a> <a id="75551" class="Pragma">&lt;-transˡ</a>
<a id="75560" class="String">&quot;Warning: &lt;-transˡ was deprecated in v2.0. Please use &lt;-≤-trans instead. &quot;</a>
<a id="75635" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Nat.Show.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Show (Data.Nat.Show)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Show</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Showing natural numbers</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Data.Nat.Show.html" class="Module">Data.Nat.Show</a> <a id="273" class="Keyword">where</a>

<a id="280" class="Keyword">open</a> <a id="285" class="Keyword">import</a> <a id="292" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="307" class="Keyword">using</a> <a id="313" class="Symbol">(</a><a id="314" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="317" class="Symbol">)</a>
<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="346" class="Symbol">as</a> <a id="349" class="Module">Char</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Data.Digit.html" class="Module">Data.Digit</a> <a id="390" class="Keyword">using</a> <a id="396" class="Symbol">(</a><a id="397" href="Data.Digit.html#4987" class="Function">showDigit</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Digit.html#2774" class="Function">toDigits</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Digit.html#1669" class="Function">toNatDigits</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="458" class="Symbol">as</a> <a id="461" class="Module">List</a> <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="477" class="Symbol">;</a> <a id="479" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="481" class="Symbol">;</a> <a id="483" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="486" class="Symbol">)</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" class="Keyword">module</a> <a id="534" href="Data.List.Effectful.html#2464" class="Module">TraversableA</a><a id="546" class="Symbol">)</a>
<a id="548" class="Keyword">open</a> <a id="553" class="Keyword">import</a> <a id="560" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="576" class="Symbol">as</a> <a id="579" class="Module">Maybe</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="597" class="Symbol">;</a> <a id="599" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.Maybe.Base.html#2264" class="Function Operator">_&lt;∣&gt;_</a><a id="613" class="Symbol">;</a> <a id="615" href="Data.Maybe.Base.html#2379" class="Function">when</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">import</a> <a id="628" href="Data.Maybe.Effectful.html" class="Module">Data.Maybe.Effectful</a> <a id="649" class="Symbol">as</a> <a id="652" class="Module">Maybe</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Data.Maybe.Effectful.html#953" class="Function">applicative</a><a id="676" class="Symbol">)</a>
<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="699" class="Keyword">using</a> <a id="705" class="Symbol">(</a><a id="706" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="707" class="Symbol">;</a> <a id="709" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Nat.Base.html#1463" class="Primitive Operator">_&lt;ᵇ_</a><a id="719" class="Symbol">;</a> <a id="721" href="Data.Nat.Base.html#1483" class="Function Operator">_≤ᵇ_</a><a id="725" class="Symbol">;</a> <a id="727" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="730" class="Symbol">;</a> <a id="732" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">_*_</a><a id="735" class="Symbol">;</a> <a id="737" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="740" class="Symbol">)</a>
<a id="742" class="Keyword">open</a> <a id="747" class="Keyword">import</a> <a id="754" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Data.String.Base.html#1558" class="Primitive">toList</a><a id="828" class="Symbol">;</a> <a id="830" href="Data.String.Base.html#1591" class="Primitive">fromList</a><a id="838" class="Symbol">;</a> <a id="840" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="846" class="Symbol">)</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Function.Base.html" class="Module">Function.Base</a> <a id="874" class="Keyword">using</a> <a id="880" class="Symbol">(</a><a id="881" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="885" class="Symbol">;</a> <a id="887" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="931" class="Keyword">using</a> <a id="937" class="Symbol">(</a><a id="938" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="942" class="Symbol">)</a>

<a id="945" class="Comment">------------------------------------------------------------------------</a>
<a id="1018" class="Comment">-- Read</a>

<a id="readMaybe"></a><a id="1027" href="Data.Nat.Show.html#1027" class="Function">readMaybe</a> <a id="1037" class="Symbol">:</a> <a id="1039" class="Symbol">∀</a> <a id="1041" href="Data.Nat.Show.html#1041" class="Bound">base</a> <a id="1046" class="Symbol">{</a><a id="1047" href="Data.Nat.Show.html#1047" class="Bound">base≤16</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Data.Nat.Show.html#1041" class="Bound">base</a> <a id="1068" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="1071" class="Number">16</a><a id="1073" class="Symbol">)}</a> <a id="1076" class="Symbol">→</a> <a id="1078" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1085" class="Symbol">→</a> <a id="1087" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1093" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1095" href="Data.Nat.Show.html#1027" class="Function">readMaybe</a> <a id="1105" class="Symbol">_</a> <a id="1107" class="String">&quot;&quot;</a> <a id="1110" class="Symbol">=</a> <a id="1112" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="1120" href="Data.Nat.Show.html#1027" class="Function">readMaybe</a> <a id="1130" href="Data.Nat.Show.html#1130" class="Bound">base</a> <a id="1135" class="Symbol">=</a> <a id="1137" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="1147" href="Data.Nat.Show.html#1256" class="Function">convert</a>
              <a id="1169" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1172" href="Data.List.Effectful.html#2682" class="Function">TraversableA.mapA</a> <a id="1190" href="Data.Maybe.Effectful.html#953" class="Function">Maybe.applicative</a> <a id="1208" href="Data.Nat.Show.html#1437" class="Function">readDigit</a>
              <a id="1232" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1235" href="Data.String.Base.html#1558" class="Primitive">toList</a>

  <a id="1245" class="Keyword">where</a>

    <a id="1256" href="Data.Nat.Show.html#1256" class="Function">convert</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1271" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1281" href="Data.Nat.Show.html#1256" class="Function">convert</a> <a id="1289" class="Symbol">=</a> <a id="1291" href="Data.List.Base.html#4227" class="Function">List.foldl</a> <a id="1302" class="Symbol">(λ</a> <a id="1305" href="Data.Nat.Show.html#1305" class="Bound">acc</a> <a id="1309" href="Data.Nat.Show.html#1309" class="Bound">d</a> <a id="1311" class="Symbol">→</a> <a id="1313" href="Data.Nat.Show.html#1130" class="Bound">base</a> <a id="1318" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1320" href="Data.Nat.Show.html#1305" class="Bound">acc</a> <a id="1324" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1326" href="Data.Nat.Show.html#1309" class="Bound">d</a><a id="1327" class="Symbol">)</a> <a id="1329" class="Number">0</a>

    <a id="1336" href="Data.Nat.Show.html#1336" class="Function">char0</a> <a id="1342" class="Symbol">=</a> <a id="1344" href="Data.Char.Base.html#1187" class="Primitive">Char.toℕ</a> <a id="1353" class="String">&#39;0&#39;</a>
    <a id="1361" href="Data.Nat.Show.html#1361" class="Function">char9</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Data.Char.Base.html#1187" class="Primitive">Char.toℕ</a> <a id="1378" class="String">&#39;9&#39;</a>
    <a id="1386" href="Data.Nat.Show.html#1386" class="Function">chara</a> <a id="1392" class="Symbol">=</a> <a id="1394" href="Data.Char.Base.html#1187" class="Primitive">Char.toℕ</a> <a id="1403" class="String">&#39;a&#39;</a>
    <a id="1411" href="Data.Nat.Show.html#1411" class="Function">charf</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="Data.Char.Base.html#1187" class="Primitive">Char.toℕ</a> <a id="1428" class="String">&#39;f&#39;</a>

    <a id="1437" href="Data.Nat.Show.html#1437" class="Function">readDigit</a> <a id="1447" class="Symbol">:</a> <a id="1449" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1462" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1468" href="Data.Nat.Show.html#1437" class="Function">readDigit</a> <a id="1478" href="Data.Nat.Show.html#1478" class="Bound">c</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="Data.Nat.Show.html#1709" class="Function">digit</a> <a id="1488" href="Data.Maybe.Base.html#2141" class="Function Operator">Maybe.&gt;&gt;=</a> <a id="1498" class="Symbol">λ</a> <a id="1500" href="Data.Nat.Show.html#1500" class="Bound">n</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Data.Nat.Show.html#1500" class="Bound">n</a> <a id="1512" href="Data.Nat.Base.html#1463" class="Primitive Operator">&lt;ᵇ</a> <a id="1515" href="Data.Nat.Show.html#1130" class="Bound">base</a><a id="1519" class="Symbol">)</a> <a id="1521" href="Data.Nat.Show.html#1500" class="Bound">n</a> <a id="1523" class="Keyword">where</a>

      <a id="1536" href="Data.Nat.Show.html#1536" class="Function">charc</a> <a id="1542" class="Symbol">=</a> <a id="1544" href="Data.Char.Base.html#1187" class="Primitive">Char.toℕ</a> <a id="1553" href="Data.Nat.Show.html#1478" class="Bound">c</a>

      <a id="1562" href="Data.Nat.Show.html#1562" class="Function">dec</a> <a id="1566" class="Symbol">=</a> <a id="1568" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="1573" class="Symbol">((</a><a id="1575" href="Data.Nat.Show.html#1336" class="Function">char0</a> <a id="1581" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1584" href="Data.Nat.Show.html#1536" class="Function">charc</a><a id="1589" class="Symbol">)</a> <a id="1591" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Data.Nat.Show.html#1536" class="Function">charc</a> <a id="1600" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1603" href="Data.Nat.Show.html#1361" class="Function">char9</a><a id="1608" class="Symbol">))</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Data.Nat.Show.html#1536" class="Function">charc</a> <a id="1618" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1620" href="Data.Nat.Show.html#1336" class="Function">char0</a><a id="1625" class="Symbol">)</a>
      <a id="1633" href="Data.Nat.Show.html#1633" class="Function">hex</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Data.Maybe.Base.html#2379" class="Function">when</a> <a id="1644" class="Symbol">((</a><a id="1646" href="Data.Nat.Show.html#1386" class="Function">chara</a> <a id="1652" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1655" href="Data.Nat.Show.html#1536" class="Function">charc</a><a id="1660" class="Symbol">)</a> <a id="1662" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Data.Nat.Show.html#1536" class="Function">charc</a> <a id="1671" href="Data.Nat.Base.html#1483" class="Function Operator">≤ᵇ</a> <a id="1674" href="Data.Nat.Show.html#1411" class="Function">charf</a><a id="1679" class="Symbol">))</a> <a id="1682" class="Symbol">(</a><a id="1683" class="Number">10</a> <a id="1686" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1688" href="Data.Nat.Show.html#1536" class="Function">charc</a> <a id="1694" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="1696" href="Data.Nat.Show.html#1386" class="Function">chara</a><a id="1701" class="Symbol">)</a>
      <a id="1709" href="Data.Nat.Show.html#1709" class="Function">digit</a> <a id="1715" class="Symbol">=</a> <a id="1717" href="Data.Nat.Show.html#1562" class="Function">dec</a> <a id="1721" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a> <a id="1725" href="Data.Nat.Show.html#1633" class="Function">hex</a>

<a id="1730" class="Comment">------------------------------------------------------------------------</a>
<a id="1803" class="Comment">-- Show</a>

<a id="1812" class="Comment">-- Decimal notation</a>
<a id="1832" class="Comment">-- Time complexity is O(log₁₀(n))</a>

<a id="toDigitChar"></a><a id="1867" href="Data.Nat.Show.html#1867" class="Function">toDigitChar</a> <a id="1879" class="Symbol">:</a> <a id="1881" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1883" class="Symbol">→</a> <a id="1885" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="1890" href="Data.Nat.Show.html#1867" class="Function">toDigitChar</a> <a id="1902" href="Data.Nat.Show.html#1902" class="Bound">n</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="Data.Char.Base.html#1212" class="Primitive">Char.fromℕ</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Data.Nat.Show.html#1902" class="Bound">n</a> <a id="1920" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1922" href="Data.Char.Base.html#1187" class="Primitive">Char.toℕ</a> <a id="1931" class="String">&#39;0&#39;</a><a id="1934" class="Symbol">)</a>

<a id="toDecimalChars"></a><a id="1937" href="Data.Nat.Show.html#1937" class="Function">toDecimalChars</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1963" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="1968" href="Data.Nat.Show.html#1937" class="Function">toDecimalChars</a> <a id="1983" class="Symbol">=</a> <a id="1985" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="1994" href="Data.Nat.Show.html#1867" class="Function">toDigitChar</a> <a id="2006" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2009" href="Data.Digit.html#1669" class="Function">toNatDigits</a> <a id="2021" class="Number">10</a>

<a id="show"></a><a id="2025" href="Data.Nat.Show.html#2025" class="Function">show</a> <a id="2030" class="Symbol">:</a> <a id="2032" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2034" class="Symbol">→</a> <a id="2036" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2043" href="Data.Nat.Show.html#2025" class="Function">show</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="2059" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2062" href="Data.Nat.Show.html#1937" class="Function">toDecimalChars</a>

<a id="2078" class="Comment">-- Arbitrary base betwen 2 &amp; 16.</a>
<a id="2111" class="Comment">-- Warning: when compiled the time complexity of `showInBase b n` is</a>
<a id="2180" class="Comment">-- O(n) instead of the expected O(log(n)).</a>

<a id="charsInBase"></a><a id="2224" href="Data.Nat.Show.html#2224" class="Function">charsInBase</a> <a id="2236" class="Symbol">:</a> <a id="2238" class="Symbol">(</a><a id="2239" href="Data.Nat.Show.html#2239" class="Bound">base</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2247" class="Symbol">)</a>
              <a id="2263" class="Symbol">{</a><a id="2264" href="Data.Nat.Show.html#2264" class="Bound">base≥2</a> <a id="2271" class="Symbol">:</a> <a id="2273" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2278" class="Symbol">(</a><a id="2279" class="Number">2</a> <a id="2281" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="2284" href="Data.Nat.Show.html#2239" class="Bound">base</a><a id="2288" class="Symbol">)}</a>
              <a id="2305" class="Symbol">{</a><a id="2306" href="Data.Nat.Show.html#2306" class="Bound">base≤16</a> <a id="2314" class="Symbol">:</a> <a id="2316" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.Nat.Show.html#2239" class="Bound">base</a> <a id="2327" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="2330" class="Number">16</a><a id="2332" class="Symbol">)}</a> <a id="2335" class="Symbol">→</a>
              <a id="2351" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2353" class="Symbol">→</a> <a id="2355" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2360" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="2365" href="Data.Nat.Show.html#2224" class="Function">charsInBase</a> <a id="2377" href="Data.Nat.Show.html#2377" class="Bound">base</a> <a id="2382" class="Symbol">{</a><a id="2383" href="Data.Nat.Show.html#2383" class="Bound">base≥2</a><a id="2389" class="Symbol">}</a> <a id="2391" class="Symbol">{</a><a id="2392" href="Data.Nat.Show.html#2392" class="Bound">base≤16</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Symbol">=</a> <a id="2403" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Data.Digit.html#4987" class="Function">showDigit</a> <a id="2423" class="Symbol">{</a><a id="2424" class="Argument">base≤16</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Data.Nat.Show.html#2392" class="Bound">base≤16</a><a id="2441" class="Symbol">})</a>
                                    <a id="2480" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2482" href="Data.List.Base.html#6927" class="Function">List.reverse</a>
                                    <a id="2531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2533" href="Data.Product.Base.html#636" class="Field">proj₁</a>
                                    <a id="2575" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2577" href="Data.Digit.html#2774" class="Function">toDigits</a> <a id="2586" href="Data.Nat.Show.html#2377" class="Bound">base</a> <a id="2591" class="Symbol">{</a><a id="2592" class="Argument">base≥2</a> <a id="2599" class="Symbol">=</a> <a id="2601" href="Data.Nat.Show.html#2383" class="Bound">base≥2</a><a id="2607" class="Symbol">}</a>

<a id="showInBase"></a><a id="2610" href="Data.Nat.Show.html#2610" class="Function">showInBase</a> <a id="2621" class="Symbol">:</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Data.Nat.Show.html#2624" class="Bound">base</a> <a id="2629" class="Symbol">:</a> <a id="2631" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2632" class="Symbol">)</a>
             <a id="2647" class="Symbol">{</a><a id="2648" href="Data.Nat.Show.html#2648" class="Bound">base≥2</a> <a id="2655" class="Symbol">:</a> <a id="2657" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2662" class="Symbol">(</a><a id="2663" class="Number">2</a> <a id="2665" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="2668" href="Data.Nat.Show.html#2624" class="Bound">base</a><a id="2672" class="Symbol">)}</a>
             <a id="2688" class="Symbol">{</a><a id="2689" href="Data.Nat.Show.html#2689" class="Bound">base≤16</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Data.Nat.Show.html#2624" class="Bound">base</a> <a id="2710" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="2713" class="Number">16</a><a id="2715" class="Symbol">)}</a> <a id="2718" class="Symbol">→</a>
             <a id="2733" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2744" href="Data.Nat.Show.html#2610" class="Function">showInBase</a> <a id="2755" href="Data.Nat.Show.html#2755" class="Bound">base</a> <a id="2760" class="Symbol">{</a><a id="2761" href="Data.Nat.Show.html#2761" class="Bound">base≥2</a><a id="2767" class="Symbol">}</a> <a id="2769" class="Symbol">{</a><a id="2770" href="Data.Nat.Show.html#2770" class="Bound">base≤16</a><a id="2777" class="Symbol">}</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Data.String.Base.html#1591" class="Primitive">fromList</a>
                                   <a id="2825" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2827" href="Data.Nat.Show.html#2224" class="Function">charsInBase</a> <a id="2839" href="Data.Nat.Show.html#2755" class="Bound">base</a> <a id="2844" class="Symbol">{</a><a id="2845" href="Data.Nat.Show.html#2761" class="Bound">base≥2</a><a id="2851" class="Symbol">}</a> <a id="2853" class="Symbol">{</a><a id="2854" href="Data.Nat.Show.html#2770" class="Bound">base≤16</a><a id="2861" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Nat.Solver.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Solver (Data.Nat.Solver)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat.Solver</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Automatic solvers for equations over naturals</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Comment">-- See README.Data.Nat for examples of how to use this solver</a>

<a id="292" class="Symbol">{-#</a> <a id="296" class="Keyword">OPTIONS</a> <a id="304" class="Pragma">--cubical-compatible</a> <a id="325" class="Pragma">--safe</a> <a id="332" class="Symbol">#-}</a>

<a id="337" class="Keyword">module</a> <a id="344" href="Data.Nat.Solver.html" class="Module">Data.Nat.Solver</a> <a id="360" class="Keyword">where</a>

<a id="367" class="Keyword">import</a> <a id="374" href="Algebra.Solver.Ring.Simple.html" class="Module">Algebra.Solver.Ring.Simple</a> <a id="401" class="Symbol">as</a> <a id="404" class="Module">Solver</a>
<a id="411" class="Keyword">import</a> <a id="418" href="Algebra.Solver.Ring.AlmostCommutativeRing.html" class="Module">Algebra.Solver.Ring.AlmostCommutativeRing</a> <a id="460" class="Symbol">as</a> <a id="463" class="Module">ACR</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>

<a id="500" class="Comment">------------------------------------------------------------------------</a>
<a id="573" class="Comment">-- A module for automatically solving propositional equivalences</a>
<a id="638" class="Comment">-- containing _+_ and _*_</a>

<a id="665" class="Keyword">module</a> <a id="+-*-Solver"></a><a id="672" href="Data.Nat.Solver.html#672" class="Module">+-*-Solver</a> <a id="683" class="Symbol">=</a>
  <a id="687" href="Algebra.Solver.Ring.Simple.html" class="Module">Solver</a> <a id="694" class="Symbol">(</a><a id="695" href="Algebra.Solver.Ring.AlmostCommutativeRing.html#4514" class="Function">ACR.fromCommutativeSemiring</a> <a id="723" href="Data.Nat.Properties.html#25341" class="Function">+-*-commutativeSemiring</a><a id="746" class="Symbol">)</a> <a id="748" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a></pre></body></html>


==> anc/html/Data.Nat.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Nat (Data.Nat)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Nat</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Natural numbers</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Comment">-- See README.Data.Nat for examples of how to use and reason about</a>
<a id="266" class="Comment">-- naturals.</a>

<a id="280" class="Symbol">{-#</a> <a id="284" class="Keyword">OPTIONS</a> <a id="292" class="Pragma">--cubical-compatible</a> <a id="313" class="Pragma">--safe</a> <a id="320" class="Symbol">#-}</a>

<a id="325" class="Keyword">module</a> <a id="332" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Comment">------------------------------------------------------------------------</a>
<a id="421" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="502" class="Keyword">public</a>

<a id="510" class="Comment">------------------------------------------------------------------------</a>
<a id="583" class="Comment">-- Publicly re-export queries</a>

<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="646" class="Keyword">public</a>
  <a id="655" class="Keyword">using</a>
  <a id="663" class="Comment">-- key values</a>
  <a id="679" class="Symbol">(</a> <a id="681" href="Data.Nat.Properties.html#2926" class="Function">nonZero?</a>
  <a id="692" class="Comment">-- equalities</a>
  <a id="708" class="Symbol">;</a> <a id="710" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a> <a id="714" class="Symbol">;</a> <a id="716" href="Data.Nat.Properties.html#70096" class="Function">eq?</a>
  <a id="722" class="Comment">-- standard orders &amp; their relationship</a>
  <a id="764" class="Symbol">;</a> <a id="766" href="Data.Nat.Properties.html#6918" class="Function Operator">_≤?_</a> <a id="771" class="Symbol">;</a> <a id="773" href="Data.Nat.Properties.html#6984" class="Function Operator">_≥?_</a> <a id="778" class="Symbol">;</a> <a id="780" href="Data.Nat.Properties.html#11931" class="Function Operator">_&lt;?_</a> <a id="785" class="Symbol">;</a> <a id="787" href="Data.Nat.Properties.html#11973" class="Function Operator">_&gt;?_</a>
  <a id="794" class="Symbol">;</a> <a id="796" href="Data.Nat.Properties.html#10506" class="Function">≤-&lt;-connex</a> <a id="807" class="Symbol">;</a> <a id="809" href="Data.Nat.Properties.html#10619" class="Function">≥-&gt;-connex</a> <a id="820" class="Symbol">;</a> <a id="822" href="Data.Nat.Properties.html#10677" class="Function">&lt;-≤-connex</a> <a id="833" class="Symbol">;</a> <a id="835" href="Data.Nat.Properties.html#10742" class="Function">&gt;-≥-connex</a>
  <a id="848" class="Symbol">;</a> <a id="850" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a>
  <a id="858" class="Comment">-- alternative definitions of the orders</a>
  <a id="901" class="Symbol">;</a> <a id="903" href="Data.Nat.Properties.html#65554" class="Function Operator">_≤′?_</a><a id="908" class="Symbol">;</a> <a id="910" href="Data.Nat.Properties.html#65658" class="Function Operator">_≥′?_</a><a id="915" class="Symbol">;</a> <a id="917" href="Data.Nat.Properties.html#65612" class="Function Operator">_&lt;′?_</a><a id="922" class="Symbol">;</a> <a id="924" href="Data.Nat.Properties.html#65701" class="Function Operator">_&gt;′?_</a>
  <a id="932" class="Symbol">;</a> <a id="934" href="Data.Nat.Properties.html#67700" class="Function Operator">_≤″?_</a><a id="939" class="Symbol">;</a> <a id="941" href="Data.Nat.Properties.html#67635" class="Function Operator">_&lt;″?_</a><a id="946" class="Symbol">;</a> <a id="948" href="Data.Nat.Properties.html#67775" class="Function Operator">_≥″?_</a><a id="953" class="Symbol">;</a> <a id="955" href="Data.Nat.Properties.html#67818" class="Function Operator">_&gt;″?_</a>
  <a id="963" class="Symbol">;</a> <a id="965" href="Data.Nat.Properties.html#68892" class="Function Operator">_&lt;‴?_</a><a id="970" class="Symbol">;</a> <a id="972" href="Data.Nat.Properties.html#68957" class="Function Operator">_≤‴?_</a><a id="977" class="Symbol">;</a> <a id="979" href="Data.Nat.Properties.html#69025" class="Function Operator">_≥‴?_</a><a id="984" class="Symbol">;</a> <a id="986" href="Data.Nat.Properties.html#69068" class="Function Operator">_&gt;‴?_</a>
  <a id="994" class="Comment">-- bounded predicates</a>
  <a id="1018" class="Symbol">;</a> <a id="1020" href="Data.Nat.Properties.html#70324" class="Function">anyUpTo?</a> <a id="1029" class="Symbol">;</a> <a id="1031" href="Data.Nat.Properties.html#70803" class="Function">allUpTo?</a>
  <a id="1042" class="Symbol">)</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Deprecated</a>

<a id="1133" class="Comment">-- Version 0.17</a>

<a id="1150" class="Comment">-- Version 2.0</a>

<a id="1166" class="Comment">-- solely for the re-export of this name, formerly in `Data.Nat.Properties.Core`</a>
<a id="1247" class="Keyword">open</a> <a id="1252" class="Keyword">import</a> <a id="1259" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1279" class="Keyword">public</a>
  <a id="1288" class="Keyword">using</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a><a id="1301" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Parity.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Parity.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Parity.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Parity</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Symbol">{-#</a> <a id="194" class="Keyword">OPTIONS</a> <a id="202" class="Pragma">--cubical-compatible</a> <a id="223" class="Pragma">--safe</a> <a id="230" class="Symbol">#-}</a>

<a id="235" class="Keyword">module</a> <a id="242" href="Data.Parity.Base.html" class="Module">Data.Parity.Base</a> <a id="259" class="Keyword">where</a>

<a id="266" class="Keyword">open</a> <a id="271" class="Keyword">import</a> <a id="278" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a>
  <a id="300" class="Keyword">using</a> <a id="306" class="Symbol">(</a><a id="307" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="315" class="Symbol">;</a> <a id="317" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="326" class="Symbol">;</a> <a id="328" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="336" class="Symbol">;</a> <a id="338" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a><a id="353" class="Symbol">;</a> <a id="355" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sign.Base.html#523" class="Datatype">Sign</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a><a id="409" class="Symbol">;</a> <a id="411" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Level.html" class="Module">Level</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#521" class="Function">0ℓ</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="508" class="Symbol">)</a>

<a id="511" class="Comment">------------------------------------------------------------------------</a>
<a id="584" class="Comment">-- Definition</a>

<a id="599" class="Keyword">data</a> <a id="Parity"></a><a id="604" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="611" class="Symbol">:</a> <a id="613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="617" class="Keyword">where</a>
  <a id="Parity.0ℙ"></a><a id="625" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="628" class="Symbol">:</a> <a id="630" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
  <a id="Parity.1ℙ"></a><a id="639" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="642" class="Symbol">:</a> <a id="644" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>

<a id="652" class="Comment">------------------------------------------------------------------------</a>
<a id="725" class="Comment">-- Operations</a>

<a id="740" class="Comment">-- The opposite parity.</a>

<a id="765" class="Keyword">infix</a> <a id="771" class="Number">8</a> <a id="773" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>

<a id="_⁻¹"></a><a id="778" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a> <a id="782" class="Symbol">:</a> <a id="784" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="791" class="Symbol">→</a> <a id="793" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="800" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="803" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="806" class="Symbol">=</a> <a id="808" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="811" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="814" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a> <a id="817" class="Symbol">=</a> <a id="819" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>

<a id="823" class="Comment">-- Addition.</a>

<a id="837" class="Keyword">infixl</a> <a id="844" class="Number">7</a> <a id="846" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>

<a id="_+_"></a><a id="851" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="864" class="Symbol">→</a> <a id="866" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="873" class="Symbol">→</a> <a id="875" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="882" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="885" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="887" href="Data.Parity.Base.html#887" class="Bound">p</a> <a id="889" class="Symbol">=</a> <a id="891" href="Data.Parity.Base.html#887" class="Bound">p</a>
<a id="893" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="896" href="Data.Parity.Base.html#851" class="Function Operator">+</a> <a id="898" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="900" class="Symbol">=</a> <a id="902" href="Data.Parity.Base.html#898" class="Bound">p</a> <a id="904" href="Data.Parity.Base.html#778" class="Function Operator">⁻¹</a>

<a id="908" class="Comment">-- Multiplication.</a>

<a id="928" class="Keyword">infixl</a> <a id="935" class="Number">7</a> <a id="937" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="942" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a> <a id="946" class="Symbol">:</a> <a id="948" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="955" class="Symbol">→</a> <a id="957" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="964" class="Symbol">→</a> <a id="966" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="973" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="976" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="978" href="Data.Parity.Base.html#978" class="Bound">p</a> <a id="980" class="Symbol">=</a> <a id="982" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="985" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="988" href="Data.Parity.Base.html#942" class="Function Operator">*</a> <a id="990" href="Data.Parity.Base.html#990" class="Bound">p</a> <a id="992" class="Symbol">=</a> <a id="994" href="Data.Parity.Base.html#990" class="Bound">p</a>

<a id="997" class="Comment">------------------------------------------------------------------------</a>
<a id="1070" class="Comment">-- Raw Bundles</a>

<a id="+-rawMagma"></a><a id="1086" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1108" href="Level.html#521" class="Function">0ℓ</a> <a id="1111" href="Level.html#521" class="Function">0ℓ</a>
<a id="1114" href="Data.Parity.Base.html#1086" class="Function">+-rawMagma</a> <a id="1125" class="Symbol">=</a> <a id="1127" class="Keyword">record</a>
  <a id="1136" class="Symbol">{</a> <a id="1138" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1150" class="Symbol">;</a> <a id="1152" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1164" class="Symbol">}</a>

<a id="+-0-rawMonoid"></a><a id="1167" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1193" href="Level.html#521" class="Function">0ℓ</a> <a id="1196" href="Level.html#521" class="Function">0ℓ</a>
<a id="1199" href="Data.Parity.Base.html#1167" class="Function">+-0-rawMonoid</a> <a id="1213" class="Symbol">=</a> <a id="1215" class="Keyword">record</a>
  <a id="1224" class="Symbol">{</a> <a id="1226" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1230" class="Symbol">=</a> <a id="1232" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1238" class="Symbol">;</a> <a id="1240" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1244" class="Symbol">=</a> <a id="1246" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1252" class="Symbol">;</a> <a id="1254" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1263" class="Symbol">}</a>

<a id="+-0-rawGroup"></a><a id="1266" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="1290" href="Level.html#521" class="Function">0ℓ</a> <a id="1293" href="Level.html#521" class="Function">0ℓ</a>
<a id="1296" href="Data.Parity.Base.html#1266" class="Function">+-0-rawGroup</a> <a id="1309" class="Symbol">=</a> <a id="1311" class="Keyword">record</a>
  <a id="1320" class="Symbol">{</a> <a id="1322" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="1326" class="Symbol">=</a> <a id="1328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1334" class="Symbol">;</a> <a id="1336" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1348" class="Symbol">;</a> <a id="1350" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Data.Parity.Base.html#778" class="Function Operator">_⁻¹</a>
  <a id="1362" class="Symbol">;</a> <a id="1364" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="1366" class="Symbol">=</a> <a id="1368" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1373" class="Symbol">}</a>

<a id="*-rawMagma"></a><a id="1376" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="1398" href="Level.html#521" class="Function">0ℓ</a> <a id="1401" href="Level.html#521" class="Function">0ℓ</a>
<a id="1404" href="Data.Parity.Base.html#1376" class="Function">*-rawMagma</a> <a id="1415" class="Symbol">=</a> <a id="1417" class="Keyword">record</a>
  <a id="1426" class="Symbol">{</a> <a id="1428" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1440" class="Symbol">;</a> <a id="1442" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="1446" class="Symbol">=</a> <a id="1448" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1454" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="1457" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1471" class="Symbol">:</a> <a id="1473" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1483" href="Level.html#521" class="Function">0ℓ</a> <a id="1486" href="Level.html#521" class="Function">0ℓ</a>
<a id="1489" href="Data.Parity.Base.html#1457" class="Function">*-1-rawMonoid</a> <a id="1503" class="Symbol">=</a> <a id="1505" class="Keyword">record</a>
  <a id="1514" class="Symbol">{</a> <a id="1516" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1528" class="Symbol">;</a> <a id="1530" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1553" class="Symbol">}</a>

<a id="+-*-rawNearSemiring"></a><a id="1556" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Algebra.Bundles.Raw.html#2838" class="Record">RawNearSemiring</a> <a id="1594" href="Level.html#521" class="Function">0ℓ</a> <a id="1597" href="Level.html#521" class="Function">0ℓ</a>
<a id="1600" href="Data.Parity.Base.html#1556" class="Function">+-*-rawNearSemiring</a> <a id="1620" class="Symbol">=</a> <a id="1622" class="Keyword">record</a>
  <a id="1631" class="Symbol">{</a> <a id="1633" href="Algebra.Bundles.Raw.html#2941" class="Field">Carrier</a> <a id="1641" class="Symbol">=</a> <a id="1643" class="Symbol">_</a>
  <a id="1647" class="Symbol">;</a> <a id="1649" href="Algebra.Bundles.Raw.html#2961" class="Field Operator">_≈_</a> <a id="1653" class="Symbol">=</a> <a id="1655" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1661" class="Symbol">;</a> <a id="1663" href="Algebra.Bundles.Raw.html#2989" class="Field Operator">_+_</a> <a id="1667" class="Symbol">=</a> <a id="1669" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1675" class="Symbol">;</a> <a id="1677" href="Algebra.Bundles.Raw.html#3015" class="Field Operator">_*_</a> <a id="1681" class="Symbol">=</a> <a id="1683" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1689" class="Symbol">;</a> <a id="1691" href="Algebra.Bundles.Raw.html#3041" class="Field">0#</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1701" class="Symbol">}</a>

<a id="+-*-rawSemiring"></a><a id="1704" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Algebra.Bundles.Raw.html#3550" class="Record">RawSemiring</a> <a id="1734" href="Level.html#521" class="Function">0ℓ</a> <a id="1737" href="Level.html#521" class="Function">0ℓ</a>
<a id="1740" href="Data.Parity.Base.html#1704" class="Function">+-*-rawSemiring</a> <a id="1756" class="Symbol">=</a> <a id="1758" class="Keyword">record</a>
  <a id="1767" class="Symbol">{</a> <a id="1769" href="Algebra.Bundles.Raw.html#3649" class="Field">Carrier</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">_</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Algebra.Bundles.Raw.html#3669" class="Field Operator">_≈_</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1797" class="Symbol">;</a> <a id="1799" href="Algebra.Bundles.Raw.html#3697" class="Field Operator">_+_</a> <a id="1803" class="Symbol">=</a> <a id="1805" href="Data.Parity.Base.html#851" class="Function Operator">_+_</a>
  <a id="1811" class="Symbol">;</a> <a id="1813" href="Algebra.Bundles.Raw.html#3723" class="Field Operator">_*_</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Data.Parity.Base.html#942" class="Function Operator">_*_</a>
  <a id="1825" class="Symbol">;</a> <a id="1827" href="Algebra.Bundles.Raw.html#3749" class="Field">0#</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
  <a id="1837" class="Symbol">;</a> <a id="1839" href="Algebra.Bundles.Raw.html#3771" class="Field">1#</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a>
  <a id="1849" class="Symbol">}</a>


<a id="1853" class="Comment">------------------------------------------------------------------------</a>
<a id="1926" class="Comment">-- Homomorphisms between Parity and Sign</a>

<a id="toSign"></a><a id="1968" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Data.Parity.Base.html#604" class="Datatype">Parity</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="1991" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="1998" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a> <a id="2001" class="Symbol">=</a> <a id="2003" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="2005" href="Data.Parity.Base.html#1968" class="Function">toSign</a> <a id="2012" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a> <a id="2015" class="Symbol">=</a> <a id="2017" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="fromSign"></a><a id="2020" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2029" class="Symbol">:</a> <a id="2031" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Data.Parity.Base.html#604" class="Datatype">Parity</a>
<a id="2045" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2054" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Data.Parity.Base.html#625" class="InductiveConstructor">0ℙ</a>
<a id="2061" href="Data.Parity.Base.html#2020" class="Function">fromSign</a> <a id="2070" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Data.Parity.Base.html#639" class="InductiveConstructor">1ℙ</a></pre></body></html>


==> anc/html/Data.Product.Algebra.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Algebra (Data.Product.Algebra)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Algebra</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of products</a>
<a id="142" class="Comment">------------------------------------------------------------------------</a>

<a id="216" class="Symbol">{-#</a> <a id="220" class="Keyword">OPTIONS</a> <a id="228" class="Pragma">--cubical-compatible</a> <a id="249" class="Pragma">--safe</a> <a id="256" class="Symbol">#-}</a>

<a id="261" class="Keyword">module</a> <a id="268" href="Data.Product.Algebra.html" class="Module">Data.Product.Algebra</a> <a id="289" class="Keyword">where</a>

<a id="296" class="Keyword">open</a> <a id="301" class="Keyword">import</a> <a id="308" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="338" class="Symbol">;</a> <a id="340" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="349" class="Symbol">;</a> <a id="351" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="357" class="Symbol">;</a> <a id="359" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="376" class="Symbol">;</a> <a id="378" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="397" class="Symbol">)</a>
<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="478" class="Symbol">;</a> <a id="480" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="491" class="Symbol">;</a> <a id="493" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="501" class="Symbol">;</a> <a id="503" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a>
        <a id="531" class="Symbol">;</a> <a id="533" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a><a id="578" class="Symbol">;</a> <a id="580" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="648" class="Symbol">)</a>
<a id="650" class="Keyword">open</a> <a id="655" class="Keyword">import</a> <a id="662" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="685" class="Keyword">using</a> <a id="691" class="Symbol">(</a><a id="692" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="693" class="Symbol">;</a> <a id="695" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="701" class="Symbol">)</a>
<a id="703" class="Keyword">open</a> <a id="708" class="Keyword">import</a> <a id="715" href="Data.Product.Base.html" class="Module">Data.Product.Base</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="795" class="Symbol">as</a> <a id="798" class="Module">Sum</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="812" class="Symbol">;</a> <a id="814" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="824" class="Symbol">;</a> <a id="826" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="832" class="Symbol">)</a>
<a id="834" class="Keyword">open</a> <a id="839" class="Keyword">import</a> <a id="846" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a><a id="891" class="Symbol">)</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="927" class="Keyword">using</a> <a id="933" class="Symbol">(</a><a id="934" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="935" class="Symbol">;</a> <a id="937" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="Function.Base.html" class="Module">Function.Base</a> <a id="967" class="Keyword">using</a> <a id="973" class="Symbol">(</a><a id="974" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="978" class="Symbol">)</a>
<a id="980" class="Keyword">open</a> <a id="985" class="Keyword">import</a> <a id="992" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1009" class="Keyword">using</a> <a id="1015" class="Symbol">(</a><a id="1016" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1035" class="Symbol">)</a>
<a id="1037" class="Keyword">open</a> <a id="1042" class="Keyword">import</a> <a id="1049" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1077" class="Keyword">using</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a><a id="1099" class="Symbol">)</a>
<a id="1101" class="Keyword">open</a> <a id="1106" class="Keyword">import</a> <a id="1113" href="Level.html" class="Module">Level</a> <a id="1119" class="Keyword">using</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1131" class="Symbol">;</a> <a id="1133" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1136" class="Symbol">)</a>
<a id="1138" class="Keyword">open</a> <a id="1143" class="Keyword">import</a> <a id="1150" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1193" class="Keyword">using</a> <a id="1199" class="Symbol">(</a><a id="1200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1203" class="Symbol">;</a> <a id="1205" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="1210" class="Symbol">;</a> <a id="1212" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1217" class="Symbol">)</a>

<a id="1220" class="Keyword">import</a> <a id="1227" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1248" class="Symbol">as</a> <a id="1251" class="Module">FuncDef</a>

<a id="1260" class="Comment">------------------------------------------------------------------------</a>

<a id="1334" class="Keyword">private</a>
  <a id="1344" class="Keyword">variable</a>
    <a id="1357" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a> <a id="1359" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a> <a id="1361" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a> <a id="1363" href="Data.Product.Algebra.html#1363" class="Generalizable">d</a> <a id="1365" href="Data.Product.Algebra.html#1365" class="Generalizable">p</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1379" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1381" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="1383" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a> <a id="1385" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1393" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a>

<a id="1396" class="Comment">------------------------------------------------------------------------</a>
<a id="1469" class="Comment">-- Properties of Σ</a>

<a id="1489" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="1509" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a> <a id="1517" class="Symbol">:</a> <a id="1519" class="Symbol">{</a><a id="1520" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1532" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">{</a><a id="1536" href="Data.Product.Algebra.html#1536" class="Bound">C</a> <a id="1538" class="Symbol">:</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Data.Product.Algebra.html#1541" class="Bound">a</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1552" href="Data.Product.Algebra.html#1541" class="Bound">a</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1560" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a><a id="1561" class="Symbol">}</a> <a id="1563" class="Symbol">→</a>
          <a id="1575" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1580" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1582" href="Data.Product.Algebra.html#1520" class="Bound">B</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1594" href="Data.Product.Algebra.html#1536" class="Bound">C</a><a id="1595" class="Symbol">)</a> <a id="1597" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1599" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1601" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1603" class="Symbol">(λ</a> <a id="1606" href="Data.Product.Algebra.html#1606" class="Bound">a</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1612" class="Symbol">(</a><a id="1613" href="Data.Product.Algebra.html#1520" class="Bound">B</a> <a id="1615" href="Data.Product.Algebra.html#1606" class="Bound">a</a><a id="1616" class="Symbol">)</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Product.Algebra.html#1536" class="Bound">C</a> <a id="1621" href="Data.Product.Algebra.html#1606" class="Bound">a</a><a id="1622" class="Symbol">))</a>
<a id="1625" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1641" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="1648" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="1655" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1661" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

<a id="1668" class="Comment">-- Σ is associative, alternate formulation</a>
<a id="Σ-assoc-alt"></a><a id="1711" href="Data.Product.Algebra.html#1711" class="Function">Σ-assoc-alt</a> <a id="1723" class="Symbol">:</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1738" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">{</a><a id="1742" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1748" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1750" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1752" class="Symbol">→</a> <a id="1754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1758" href="Data.Product.Algebra.html#1361" class="Generalizable">c</a><a id="1759" class="Symbol">}</a> <a id="1761" class="Symbol">→</a>
          <a id="1773" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1778" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1780" href="Data.Product.Algebra.html#1726" class="Bound">B</a><a id="1781" class="Symbol">)</a> <a id="1783" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1785" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1787" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1789" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="1791" class="Symbol">(λ</a> <a id="1794" href="Data.Product.Algebra.html#1794" class="Bound">a</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Data.Product.Algebra.html#1726" class="Bound">B</a> <a id="1803" href="Data.Product.Algebra.html#1794" class="Bound">a</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="1813" href="Data.Product.Algebra.html#1742" class="Bound">C</a> <a id="1815" href="Data.Product.Algebra.html#1794" class="Bound">a</a><a id="1816" class="Symbol">))</a>
<a id="1819" href="Data.Product.Algebra.html#1711" class="Function">Σ-assoc-alt</a> <a id="1831" class="Symbol">=</a> <a id="1833" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1839" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="1854" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="1869" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1875" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

<a id="1882" class="Comment">------------------------------------------------------------------------</a>
<a id="1955" class="Comment">-- Algebraic properties</a>

<a id="1980" class="Comment">-- × is a congruence</a>
<a id="×-cong"></a><a id="2001" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a> <a id="2008" class="Symbol">:</a> <a id="2010" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="2012" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2014" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="2016" class="Symbol">→</a> <a id="2018" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a> <a id="2020" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2022" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a> <a id="2024" class="Symbol">→</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Data.Product.Algebra.html#1379" class="Generalizable">A</a> <a id="2029" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2031" href="Data.Product.Algebra.html#1383" class="Generalizable">C</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.Product.Algebra.html#1381" class="Generalizable">B</a> <a id="2039" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2041" href="Data.Product.Algebra.html#1385" class="Generalizable">D</a><a id="2042" class="Symbol">)</a>
<a id="2044" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a> <a id="2051" href="Data.Product.Algebra.html#2051" class="Bound">i</a> <a id="2053" href="Data.Product.Algebra.html#2053" class="Bound">j</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2068" href="Function.Bundles.html#7392" class="Function">I.to</a> <a id="2073" href="Function.Bundles.html#7392" class="Field">J.to</a><a id="2077" class="Symbol">)</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2084" href="Function.Bundles.html#7416" class="Function">I.from</a> <a id="2091" href="Function.Bundles.html#7416" class="Field">J.from</a><a id="2097" class="Symbol">)</a>
  <a id="2101" class="Symbol">(λ</a> <a id="2104" class="Symbol">{(</a><a id="2106" href="Data.Product.Algebra.html#2106" class="Bound">a</a> <a id="2108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2110" href="Data.Product.Algebra.html#2110" class="Bound">b</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="2145" href="Data.Product.Algebra.html#2106" class="Bound">a</a><a id="2146" class="Symbol">)</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="2168" href="Data.Product.Algebra.html#2110" class="Bound">b</a><a id="2169" class="Symbol">)})</a>
  <a id="2175" class="Symbol">(λ</a> <a id="2178" class="Symbol">{(</a><a id="2180" href="Data.Product.Algebra.html#2180" class="Bound">a</a> <a id="2182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2184" href="Data.Product.Algebra.html#2184" class="Bound">b</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2195" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="2219" href="Data.Product.Algebra.html#2180" class="Bound">a</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="2242" href="Data.Product.Algebra.html#2184" class="Bound">b</a><a id="2243" class="Symbol">)})</a>
  <a id="2249" class="Keyword">where</a> <a id="2255" class="Keyword">module</a> <a id="2262" href="Data.Product.Algebra.html#2262" class="Module">I</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2274" href="Data.Product.Algebra.html#2051" class="Bound">i</a><a id="2275" class="Symbol">;</a> <a id="2277" class="Keyword">module</a> <a id="2284" href="Data.Product.Algebra.html#2284" class="Module">J</a> <a id="2286" class="Symbol">=</a> <a id="2288" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2296" href="Data.Product.Algebra.html#2053" class="Bound">j</a>

<a id="2299" class="Comment">-- × is commutative.</a>
<a id="2320" class="Comment">-- (we don&#39;t use Commutative because it isn&#39;t polymorphic enough)</a>
<a id="×-comm"></a><a id="2386" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a> <a id="2393" class="Symbol">:</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Data.Product.Algebra.html#2396" class="Bound">A</a> <a id="2398" class="Symbol">:</a> <a id="2400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2404" href="Data.Product.Algebra.html#1357" class="Generalizable">a</a><a id="2405" class="Symbol">)</a> <a id="2407" class="Symbol">(</a><a id="2408" href="Data.Product.Algebra.html#2408" class="Bound">B</a> <a id="2410" class="Symbol">:</a> <a id="2412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2416" href="Data.Product.Algebra.html#1359" class="Generalizable">b</a><a id="2417" class="Symbol">)</a> <a id="2419" class="Symbol">→</a> <a id="2421" class="Symbol">(</a><a id="2422" href="Data.Product.Algebra.html#2396" class="Bound">A</a> <a id="2424" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2426" href="Data.Product.Algebra.html#2408" class="Bound">B</a><a id="2427" class="Symbol">)</a> <a id="2429" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Data.Product.Algebra.html#2408" class="Bound">B</a> <a id="2434" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2436" href="Data.Product.Algebra.html#2396" class="Bound">A</a><a id="2437" class="Symbol">)</a>
<a id="2439" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a> <a id="2446" class="Symbol">_</a> <a id="2448" class="Symbol">_</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2458" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2463" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2468" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a> <a id="2484" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a>

<a id="2501" class="Keyword">module</a> <a id="2508" href="Data.Product.Algebra.html#2508" class="Module">_</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a> <a id="2513" class="Symbol">:</a> <a id="2515" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Keyword">where</a>

  <a id="2531" class="Comment">-- × is associative</a>
  <a id="2553" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2575" class="Symbol">{</a><a id="2576" class="Argument">ℓ</a> <a id="2578" class="Symbol">=</a> <a id="2580" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2581" class="Symbol">}</a> <a id="2583" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2587" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2593" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a> <a id="2601" class="Symbol">_</a> <a id="2603" class="Symbol">_</a> <a id="2605" class="Symbol">_</a> <a id="2607" class="Symbol">=</a> <a id="2609" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2615" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="2623" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="2631" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2637" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

  <a id="2646" class="Comment">-- ⊤ is the identity for ×</a>
  <a id="2675" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2687" class="Symbol">:</a> <a id="2689" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2702" class="Symbol">{</a><a id="2703" class="Argument">ℓ</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2708" class="Symbol">}</a> <a id="2710" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2714" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2716" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2722" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2734" class="Symbol">_</a> <a id="2736" class="Symbol">=</a> <a id="2738" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2744" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2750" class="Symbol">(</a><a id="2751" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="2754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="2756" class="Symbol">)</a> <a id="2758" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2764" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

  <a id="2773" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2801" class="Symbol">{</a><a id="2802" class="Argument">ℓ</a> <a id="2804" class="Symbol">=</a> <a id="2806" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2807" class="Symbol">}</a> <a id="2809" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2813" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2815" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2821" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a> <a id="2833" class="Symbol">_</a> <a id="2835" class="Symbol">=</a> <a id="2837" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2843" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2853" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="2855" class="Symbol">)</a> <a id="2857" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2863" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>

  <a id="2872" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a> <a id="2883" class="Symbol">:</a> <a id="2885" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2894" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2898" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2900" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="2906" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a> <a id="2917" class="Symbol">=</a> <a id="2919" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="2931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2933" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a>

  <a id="2948" class="Comment">-- ⊥ is the zero for ×</a>
  <a id="2973" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="2992" class="Symbol">{</a><a id="2993" class="Argument">ℓ</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="2998" class="Symbol">}</a> <a id="3000" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3004" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3006" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3012" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="3020" href="Data.Product.Algebra.html#3020" class="Bound">A</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3030" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3036" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3043" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3050" class="Symbol">λ</a> <a id="3052" class="Symbol">()</a>

  <a id="3058" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a> <a id="3066" class="Symbol">:</a> <a id="3068" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3078" class="Symbol">{</a><a id="3079" class="Argument">ℓ</a> <a id="3081" class="Symbol">=</a> <a id="3083" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3084" class="Symbol">}</a> <a id="3086" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3090" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3092" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3098" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a> <a id="3106" href="Data.Product.Algebra.html#3106" class="Bound">A</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3116" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3122" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3129" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3136" class="Symbol">λ</a> <a id="3138" class="Symbol">()</a>

  <a id="3144" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3158" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3162" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3164" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3170" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="Data.Product.Algebra.html#2973" class="Function">×-zeroˡ</a> <a id="3187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3189" href="Data.Product.Algebra.html#3058" class="Function">×-zeroʳ</a>

  <a id="3200" class="Comment">-- × distributes over ⊎</a>
  <a id="3226" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="3260" class="Symbol">{</a><a id="3261" class="Argument">ℓ</a> <a id="3263" class="Symbol">=</a> <a id="3265" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3266" class="Symbol">}</a> <a id="3268" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3272" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3276" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3282" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3295" class="Symbol">_</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3313" class="Symbol">(</a><a id="3314" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3322" class="Symbol">λ</a> <a id="3324" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3326" class="Symbol">→</a> <a id="3328" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3330" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3335" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3341" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3343" class="Symbol">)</a> <a id="3345" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3347" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3352" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3355" class="Symbol">(</a><a id="3356" href="Data.Product.Algebra.html#3324" class="Bound">x</a> <a id="3358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="3360" class="Symbol">)</a> <a id="3362" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3364" class="Symbol">)</a>
    <a id="3370" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3372" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3377" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3382" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3384" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="3389" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3394" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3401" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3407" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3413" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3415" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3421" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3427" class="Symbol">(</a><a id="3428" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3436" class="Symbol">λ</a> <a id="3438" href="Data.Product.Algebra.html#3438" class="Bound">_</a> <a id="3440" class="Symbol">→</a> <a id="3442" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3448" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3454" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3456" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3462" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3463" class="Symbol">)</a>

  <a id="3468" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="3502" class="Symbol">{</a><a id="3503" class="Argument">ℓ</a> <a id="3505" class="Symbol">=</a> <a id="3507" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3508" class="Symbol">}</a> <a id="3510" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3514" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3518" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3524" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a> <a id="3537" class="Symbol">_</a> <a id="3539" class="Symbol">_</a> <a id="3541" class="Symbol">_</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3555" class="Symbol">(</a><a id="3556" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3564" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3566" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3572" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3577" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3579" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3585" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3590" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="3592" class="Symbol">)</a>
    <a id="3598" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3600" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3605" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3610" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3612" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3617" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3622" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
    <a id="3629" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3635" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3641" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3643" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3649" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
    <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3664" href="Data.Sum.Base.html#811" class="Function Operator">Sum.[</a> <a id="3670" class="Symbol">(λ</a> <a id="3673" href="Data.Product.Algebra.html#3673" class="Bound">_</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="3682" class="Symbol">)</a> <a id="3684" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3686" class="Symbol">(λ</a> <a id="3689" href="Data.Product.Algebra.html#3689" class="Bound">_</a> <a id="3691" class="Symbol">→</a> <a id="3693" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="3698" class="Symbol">)</a> <a id="3700" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="3701" class="Symbol">)</a>

  <a id="3706" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a> <a id="3738" class="Symbol">{</a><a id="3739" class="Argument">ℓ</a> <a id="3741" class="Symbol">=</a> <a id="3743" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3744" class="Symbol">}</a> <a id="3746" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3750" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="3754" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="3760" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a> <a id="3772" class="Symbol">=</a> <a id="3774" href="Data.Product.Algebra.html#3226" class="Function">×-distribˡ-⊎</a> <a id="3787" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3789" href="Data.Product.Algebra.html#3468" class="Function">×-distribʳ-⊎</a>

<a id="3803" class="Comment">------------------------------------------------------------------------</a>
<a id="3876" class="Comment">-- Algebraic structures</a>

  <a id="3903" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a> <a id="3913" class="Symbol">:</a> <a id="3915" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3923" class="Symbol">{</a><a id="3924" class="Argument">ℓ</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="3929" class="Symbol">}</a> <a id="3931" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3935" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="3941" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a> <a id="3951" class="Symbol">=</a> <a id="3953" class="Keyword">record</a>
    <a id="3964" class="Symbol">{</a> <a id="3966" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="3980" class="Symbol">=</a> <a id="3982" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a>
    <a id="4002" class="Symbol">;</a> <a id="4004" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="4018" class="Symbol">=</a> <a id="4020" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a>
    <a id="4031" class="Symbol">}</a>

  <a id="4036" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a> <a id="4050" class="Symbol">:</a> <a id="4052" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="4064" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4068" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
  <a id="4074" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a> <a id="4088" class="Symbol">=</a> <a id="4090" class="Keyword">record</a>
    <a id="4101" class="Symbol">{</a> <a id="4103" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="4111" class="Symbol">=</a> <a id="4113" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a>
    <a id="4127" class="Symbol">;</a> <a id="4129" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="4137" class="Symbol">=</a> <a id="4139" class="Symbol">λ</a> <a id="4141" href="Data.Product.Algebra.html#4141" class="Bound">_</a> <a id="4143" href="Data.Product.Algebra.html#4143" class="Bound">_</a> <a id="4145" href="Data.Product.Algebra.html#4145" class="Bound">_</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Data.Product.Algebra.html#1509" class="Function">Σ-assoc</a>
    <a id="4161" class="Symbol">}</a>

  <a id="4166" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a> <a id="4177" class="Symbol">:</a> <a id="4179" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="4188" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4192" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4196" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4200" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a> <a id="4211" class="Symbol">=</a> <a id="4213" class="Keyword">record</a>
    <a id="4224" class="Symbol">{</a> <a id="4226" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a>
    <a id="4258" class="Symbol">;</a> <a id="4260" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="4272" class="Symbol">=</a> <a id="4274" href="Data.Product.Algebra.html#2675" class="Function">×-identityˡ</a> <a id="4286" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4288" href="Data.Product.Algebra.html#2773" class="Function">×-identityʳ</a>
    <a id="4304" class="Symbol">}</a>

  <a id="4309" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="4353" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4357" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4361" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4365" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
    <a id="4400" class="Symbol">{</a> <a id="4402" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="4411" class="Symbol">=</a> <a id="4413" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a>
    <a id="4428" class="Symbol">;</a> <a id="4430" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="4439" class="Symbol">=</a> <a id="4441" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a>
    <a id="4452" class="Symbol">}</a>

  <a id="4457" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4495" class="Symbol">:</a> <a id="4497" href="Algebra.Structures.html#13120" class="Record">IsSemiringWithoutAnnihilatingZero</a> <a id="4531" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4535" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4539" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4543" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4545" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4549" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a> <a id="4587" class="Symbol">=</a> <a id="4589" class="Keyword">record</a>
    <a id="4600" class="Symbol">{</a> <a id="4602" href="Algebra.Structures.html#13382" class="Field">+-isCommutativeMonoid</a> <a id="4624" class="Symbol">=</a> <a id="4626" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a> <a id="4648" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
    <a id="4654" class="Symbol">;</a> <a id="4656" href="Algebra.Structures.html#13435" class="Field">*-cong</a>                <a id="4678" class="Symbol">=</a> <a id="4680" href="Data.Product.Algebra.html#2001" class="Function">×-cong</a>
    <a id="4691" class="Symbol">;</a> <a id="4693" href="Algebra.Structures.html#13476" class="Field">*-assoc</a>               <a id="4715" class="Symbol">=</a> <a id="4717" href="Data.Product.Algebra.html#2553" class="Function">×-assoc</a>
    <a id="4729" class="Symbol">;</a> <a id="4731" href="Algebra.Structures.html#13518" class="Field">*-identity</a>            <a id="4753" class="Symbol">=</a> <a id="4755" href="Data.Product.Algebra.html#2872" class="Function">×-identity</a>
    <a id="4770" class="Symbol">;</a> <a id="4772" href="Algebra.Structures.html#13560" class="Field">distrib</a>               <a id="4794" class="Symbol">=</a> <a id="4796" href="Data.Product.Algebra.html#3706" class="Function">×-distrib-⊎</a>
    <a id="4812" class="Symbol">}</a>

  <a id="4817" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a> <a id="4832" class="Symbol">:</a> <a id="4834" href="Algebra.Structures.html#14976" class="Record">IsSemiring</a> <a id="4845" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4849" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="4853" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="4857" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4859" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="4863" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a> <a id="4878" class="Symbol">=</a> <a id="4880" class="Keyword">record</a>
    <a id="4891" class="Symbol">{</a> <a id="4893" href="Algebra.Structures.html#15045" class="Field">isSemiringWithoutAnnihilatingZero</a> <a id="4927" class="Symbol">=</a> <a id="4929" href="Data.Product.Algebra.html#4457" class="Function">⊎-×-isSemiringWithoutAnnihilatingZero</a>
    <a id="4971" class="Symbol">;</a> <a id="4973" href="Algebra.Structures.html#15135" class="Field">zero</a>                              <a id="5007" class="Symbol">=</a> <a id="5009" href="Data.Product.Algebra.html#3144" class="Function">×-zero</a>
    <a id="5020" class="Symbol">}</a>

  <a id="5025" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a> <a id="5051" class="Symbol">:</a> <a id="5053" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="5075" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5079" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="5083" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5087" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="5089" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="5093" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a> <a id="5119" class="Symbol">=</a> <a id="5121" class="Keyword">record</a>
    <a id="5132" class="Symbol">{</a> <a id="5134" href="Algebra.Structures.html#15743" class="Field">isSemiring</a> <a id="5145" class="Symbol">=</a> <a id="5147" href="Data.Product.Algebra.html#4817" class="Function">⊎-×-isSemiring</a>
    <a id="5166" class="Symbol">;</a> <a id="5168" href="Algebra.Structures.html#15781" class="Field">*-comm</a>     <a id="5179" class="Symbol">=</a> <a id="5181" href="Data.Product.Algebra.html#2386" class="Function">×-comm</a>
    <a id="5192" class="Symbol">}</a>
<a id="5194" class="Comment">------------------------------------------------------------------------</a>
<a id="5267" class="Comment">-- Algebraic bundles</a>

  <a id="5291" href="Data.Product.Algebra.html#5291" class="Function">×-magma</a> <a id="5299" class="Symbol">:</a> <a id="5301" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5312" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5319" href="Data.Product.Algebra.html#5291" class="Function">×-magma</a> <a id="5327" class="Symbol">=</a> <a id="5329" class="Keyword">record</a>
    <a id="5340" class="Symbol">{</a> <a id="5342" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5350" class="Symbol">=</a> <a id="5352" href="Data.Product.Algebra.html#3903" class="Function">×-isMagma</a>
    <a id="5366" class="Symbol">}</a>

  <a id="5371" href="Data.Product.Algebra.html#5371" class="Function">×-semigroup</a> <a id="5383" class="Symbol">:</a> <a id="5385" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="5395" class="Symbol">(</a><a id="5396" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5400" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5401" class="Symbol">)</a> <a id="5403" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5407" href="Data.Product.Algebra.html#5371" class="Function">×-semigroup</a> <a id="5419" class="Symbol">=</a> <a id="5421" class="Keyword">record</a>
    <a id="5432" class="Symbol">{</a> <a id="5434" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="5446" class="Symbol">=</a> <a id="5448" href="Data.Product.Algebra.html#4036" class="Function">×-isSemigroup</a>
    <a id="5466" class="Symbol">}</a>

  <a id="5471" href="Data.Product.Algebra.html#5471" class="Function">×-monoid</a> <a id="5480" class="Symbol">:</a> <a id="5482" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="5489" class="Symbol">(</a><a id="5490" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5494" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5495" class="Symbol">)</a> <a id="5497" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5501" href="Data.Product.Algebra.html#5471" class="Function">×-monoid</a> <a id="5510" class="Symbol">=</a> <a id="5512" class="Keyword">record</a>
    <a id="5523" class="Symbol">{</a> <a id="5525" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="5534" class="Symbol">=</a> <a id="5536" href="Data.Product.Algebra.html#4166" class="Function">×-isMonoid</a>
    <a id="5551" class="Symbol">}</a>

  <a id="5556" href="Data.Product.Algebra.html#5556" class="Function">×-commutativeMonoid</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5601" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5602" class="Symbol">)</a> <a id="5604" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5608" href="Data.Product.Algebra.html#5556" class="Function">×-commutativeMonoid</a> <a id="5628" class="Symbol">=</a> <a id="5630" class="Keyword">record</a>
    <a id="5641" class="Symbol">{</a> <a id="5643" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="5663" class="Symbol">=</a> <a id="5665" href="Data.Product.Algebra.html#4309" class="Function">×-isCommutativeMonoid</a>
    <a id="5691" class="Symbol">}</a>

  <a id="5696" href="Data.Product.Algebra.html#5696" class="Function">×-⊎-commutativeSemiring</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5747" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a><a id="5748" class="Symbol">)</a> <a id="5750" href="Data.Product.Algebra.html#2511" class="Bound">ℓ</a>
  <a id="5754" href="Data.Product.Algebra.html#5696" class="Function">×-⊎-commutativeSemiring</a> <a id="5778" class="Symbol">=</a> <a id="5780" class="Keyword">record</a>
    <a id="5791" class="Symbol">{</a> <a id="5793" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="5815" class="Symbol">=</a> <a id="5817" href="Data.Product.Algebra.html#5025" class="Function">⊎-×-isCommutativeSemiring</a>
    <a id="5847" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Product.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Product.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="262" class="Keyword">where</a>

<a id="269" class="Keyword">open</a> <a id="274" class="Keyword">import</a> <a id="281" href="Function.Base.html" class="Module">Function.Base</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Level.html" class="Module">Level</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="330" class="Symbol">)</a>

<a id="333" class="Keyword">private</a>
  <a id="343" class="Keyword">variable</a>
    <a id="356" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="358" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="360" href="Data.Product.Base.html#360" class="Generalizable">c</a> <a id="362" href="Data.Product.Base.html#362" class="Generalizable">d</a> <a id="364" href="Data.Product.Base.html#364" class="Generalizable">e</a> <a id="366" href="Data.Product.Base.html#366" class="Generalizable">f</a> <a id="368" href="Data.Product.Base.html#368" class="Generalizable">ℓ</a> <a id="370" href="Data.Product.Base.html#370" class="Generalizable">p</a> <a id="372" href="Data.Product.Base.html#372" class="Generalizable">q</a> <a id="374" href="Data.Product.Base.html#374" class="Generalizable">r</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="388" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="396" href="Data.Product.Base.html#356" class="Generalizable">a</a>
    <a id="402" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="404" class="Symbol">:</a> <a id="406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="410" href="Data.Product.Base.html#358" class="Generalizable">b</a>
    <a id="416" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="418" class="Symbol">:</a> <a id="420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="424" href="Data.Product.Base.html#360" class="Generalizable">c</a>
    <a id="430" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" href="Data.Product.Base.html#362" class="Generalizable">d</a>
    <a id="444" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="446" class="Symbol">:</a> <a id="448" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="452" href="Data.Product.Base.html#364" class="Generalizable">e</a>
    <a id="458" href="Data.Product.Base.html#458" class="Generalizable">F</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Data.Product.Base.html#366" class="Generalizable">f</a>

<a id="469" class="Comment">------------------------------------------------------------------------</a>
<a id="542" class="Comment">-- Definition of dependent products</a>

<a id="579" class="Keyword">open</a> <a id="584" class="Keyword">import</a> <a id="591" href="Agda.Builtin.Sigma.html" class="Module">Agda.Builtin.Sigma</a> <a id="610" class="Keyword">public</a>
  <a id="619" class="Keyword">renaming</a> <a id="628" class="Symbol">(</a><a id="629" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="633" class="Symbol">to</a> <a id="636" class="Field">proj₁</a><a id="641" class="Symbol">;</a> <a id="643" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="647" class="Symbol">to</a> <a id="650" class="Field">proj₂</a><a id="655" class="Symbol">)</a>
  <a id="659" class="Keyword">hiding</a> <a id="666" class="Symbol">(</a><a id="667" class="Keyword">module</a> <a id="674" href="Agda.Builtin.Sigma.html#165" class="Module">Σ</a><a id="675" class="Symbol">)</a>

<a id="678" class="Keyword">module</a> <a id="Σ"></a><a id="685" href="Data.Product.Base.html#685" class="Module">Σ</a> <a id="687" class="Symbol">=</a> <a id="689" href="Agda.Builtin.Sigma.html#165" class="Module">Agda.Builtin.Sigma.Σ</a>
  <a id="712" class="Keyword">renaming</a> <a id="721" class="Symbol">(</a><a id="722" href="Agda.Builtin.Sigma.html#251" class="Field">fst</a> <a id="726" class="Symbol">to</a> <a id="729" class="Field">proj₁</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Sigma.html#263" class="Field">snd</a> <a id="740" class="Symbol">to</a> <a id="743" class="Field">proj₂</a><a id="748" class="Symbol">)</a>

<a id="751" class="Comment">------------------------------------------------------------------------</a>
<a id="824" class="Comment">-- Existential quantifiers</a>

<a id="∃"></a><a id="852" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="854" class="Symbol">:</a> <a id="856" class="Symbol">∀</a> <a id="858" class="Symbol">{</a><a id="859" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="861" class="Symbol">:</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">→</a> <a id="872" class="Symbol">(</a><a id="873" href="Data.Product.Base.html#859" class="Bound">A</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="881" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="882" class="Symbol">)</a> <a id="884" class="Symbol">→</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="890" class="Symbol">(</a><a id="891" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="893" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="895" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="896" class="Symbol">)</a>
<a id="898" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="900" class="Symbol">=</a> <a id="902" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="904" class="Symbol">_</a>

<a id="∃₂"></a><a id="907" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="910" class="Symbol">:</a> <a id="912" class="Symbol">∀</a> <a id="914" class="Symbol">{</a><a id="915" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="923" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">{</a><a id="927" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="929" class="Symbol">:</a> <a id="931" href="Data.Product.Base.html#915" class="Bound">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="940" class="Symbol">}</a>
     <a id="947" class="Symbol">(</a><a id="948" href="Data.Product.Base.html#948" class="Bound">C</a> <a id="950" class="Symbol">:</a> <a id="952" class="Symbol">(</a><a id="953" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="955" class="Symbol">:</a> <a id="957" href="Data.Product.Base.html#915" class="Bound">A</a><a id="958" class="Symbol">)</a> <a id="960" class="Symbol">→</a> <a id="962" href="Data.Product.Base.html#927" class="Bound">B</a> <a id="964" href="Data.Product.Base.html#953" class="Bound">x</a> <a id="966" class="Symbol">→</a> <a id="968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="972" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="973" class="Symbol">)</a> <a id="975" class="Symbol">→</a> <a id="977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="981" class="Symbol">(</a><a id="982" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="984" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="986" href="Data.Product.Base.html#358" class="Generalizable">b</a> <a id="988" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="990" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="991" class="Symbol">)</a>
<a id="993" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="996" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="998" class="Symbol">=</a> <a id="1000" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1002" class="Symbol">λ</a> <a id="1004" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1010" class="Symbol">λ</a> <a id="1012" href="Data.Product.Base.html#1012" class="Bound">b</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Data.Product.Base.html#996" class="Bound">C</a> <a id="1018" href="Data.Product.Base.html#1004" class="Bound">a</a> <a id="1020" href="Data.Product.Base.html#1012" class="Bound">b</a>

<a id="1023" class="Comment">------------------------------------------------------------------------</a>
<a id="1096" class="Comment">-- Syntaxes</a>

<a id="1109" class="Comment">-- The syntax declaration below is attached to Σ-syntax, to make it</a>
<a id="1177" class="Comment">-- easy to import Σ without the special syntax.</a>

<a id="1226" class="Keyword">infix</a> <a id="1232" class="Number">2</a> <a id="1234" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a>

<a id="Σ-syntax"></a><a id="1244" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1253" class="Symbol">:</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Data.Product.Base.html#1256" class="Bound">A</a> <a id="1258" class="Symbol">:</a> <a id="1260" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1264" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Product.Base.html#1256" class="Bound">A</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1278" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1279" class="Symbol">)</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1290" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1292" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1304" class="Symbol">=</a> <a id="1306" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a>

<a id="1309" class="Keyword">syntax</a> <a id="1316" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a> <a id="1325" class="Bound">A</a> <a id="1327" class="Symbol">(λ</a> <a id="1330" class="Bound">x</a> <a id="1332" class="Symbol">→</a> <a id="1334" class="Bound">B</a><a id="1335" class="Symbol">)</a> <a id="1337" class="Symbol">=</a> <a id="1339" class="Function">Σ[</a> <a id="1342" class="Bound">x</a> <a id="1344" class="Function">∈</a> <a id="1346" class="Bound">A</a> <a id="1348" class="Function">]</a> <a id="1350" class="Bound">B</a>

<a id="1353" class="Keyword">infix</a> <a id="1359" class="Number">2</a> <a id="1361" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a>

<a id="∃-syntax"></a><a id="1371" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1380" class="Symbol">:</a> <a id="1382" class="Symbol">∀</a> <a id="1384" class="Symbol">{</a><a id="1385" href="Data.Product.Base.html#1385" class="Bound">A</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1393" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1394" class="Symbol">}</a> <a id="1396" class="Symbol">→</a> <a id="1398" class="Symbol">(</a><a id="1399" href="Data.Product.Base.html#1385" class="Bound">A</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1407" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1419" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1421" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1422" class="Symbol">)</a>
<a id="1424" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Data.Product.Base.html#852" class="Function">∃</a>

<a id="1438" class="Keyword">syntax</a> <a id="1445" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a> <a id="1454" class="Symbol">(λ</a> <a id="1457" class="Bound">x</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Bound">B</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">=</a> <a id="1466" class="Function">∃[</a> <a id="1469" class="Bound">x</a> <a id="1471" class="Function">]</a> <a id="1473" class="Bound">B</a>

<a id="1476" class="Comment">------------------------------------------------------------------------</a>
<a id="1549" class="Comment">-- Definition of non-dependent products</a>

<a id="1590" class="Keyword">infixr</a> <a id="1597" class="Number">4</a> <a id="1599" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a>
<a id="1604" class="Keyword">infixr</a> <a id="1611" class="Number">2</a> <a id="1613" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>

<a id="_×_"></a><a id="1618" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="1622" class="Symbol">:</a> <a id="1624" class="Symbol">∀</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Data.Product.Base.html#1627" class="Bound">A</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1635" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1636" class="Symbol">)</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.Product.Base.html#1639" class="Bound">B</a> <a id="1641" class="Symbol">:</a> <a id="1643" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1647" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">→</a> <a id="1652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1656" class="Symbol">(</a><a id="1657" href="Data.Product.Base.html#356" class="Generalizable">a</a> <a id="1659" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1661" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1662" class="Symbol">)</a>
<a id="1664" href="Data.Product.Base.html#1664" class="Bound">A</a> <a id="1666" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1668" href="Data.Product.Base.html#1668" class="Bound">B</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1675" href="Data.Product.Base.html#1675" class="Bound">x</a> <a id="1677" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1679" href="Data.Product.Base.html#1664" class="Bound">A</a> <a id="1681" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1683" href="Data.Product.Base.html#1668" class="Bound">B</a>

<a id="_,′_"></a><a id="1686" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1695" class="Symbol">→</a> <a id="1697" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="1703" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1705" href="Data.Product.Base.html#402" class="Generalizable">B</a>
<a id="1707" href="Data.Product.Base.html#1686" class="Function Operator">_,′_</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="1719" class="Comment">------------------------------------------------------------------------</a>
<a id="1792" class="Comment">-- Operations over dependent products</a>

<a id="1831" class="Keyword">infix</a>  <a id="1838" class="Number">4</a> <a id="1840" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a>
<a id="1844" class="Keyword">infixr</a> <a id="1851" class="Number">2</a> <a id="1853" href="Data.Product.Base.html#5099" class="Function Operator">_-×-_</a> <a id="1859" href="Data.Product.Base.html#5184" class="Function Operator">_-,-_</a>
<a id="1865" class="Keyword">infixl</a> <a id="1872" class="Number">2</a> <a id="1874" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a>

<a id="1881" class="Comment">-- Sometimes the first component can be inferred.</a>

<a id="-,_"></a><a id="1932" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Data.Product.Base.html#1941" class="Bound">A</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1949" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="1950" class="Symbol">}</a> <a id="1952" class="Symbol">{</a><a id="1953" href="Data.Product.Base.html#1953" class="Bound">B</a> <a id="1955" class="Symbol">:</a> <a id="1957" href="Data.Product.Base.html#1941" class="Bound">A</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1965" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="1966" class="Symbol">}</a> <a id="1968" class="Symbol">{</a><a id="1969" href="Data.Product.Base.html#1969" class="Bound">x</a><a id="1970" class="Symbol">}</a> <a id="1972" class="Symbol">→</a> <a id="1974" href="Data.Product.Base.html#1953" class="Bound">B</a> <a id="1976" href="Data.Product.Base.html#1969" class="Bound">x</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1982" class="Symbol">_</a> <a id="1984" href="Data.Product.Base.html#1953" class="Bound">B</a>
<a id="1986" href="Data.Product.Base.html#1932" class="Function Operator">-,</a> <a id="1989" href="Data.Product.Base.html#1989" class="Bound">y</a> <a id="1991" class="Symbol">=</a> <a id="1993" class="Symbol">_</a> <a id="1995" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1997" href="Data.Product.Base.html#1989" class="Bound">y</a>

<a id="&lt;_,_&gt;"></a><a id="2000" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a> <a id="2006" class="Symbol">:</a> <a id="2008" class="Symbol">∀</a> <a id="2010" class="Symbol">{</a><a id="2011" href="Data.Product.Base.html#2011" class="Bound">A</a> <a id="2013" class="Symbol">:</a> <a id="2015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2019" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2020" class="Symbol">}</a> <a id="2022" class="Symbol">{</a><a id="2023" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Data.Product.Base.html#2011" class="Bound">A</a> <a id="2029" class="Symbol">→</a> <a id="2031" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2035" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2036" class="Symbol">}</a> <a id="2038" class="Symbol">{</a><a id="2039" href="Data.Product.Base.html#2039" class="Bound">C</a> <a id="2041" class="Symbol">:</a> <a id="2043" class="Symbol">∀</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Data.Product.Base.html#2046" class="Bound">x</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2053" href="Data.Product.Base.html#2046" class="Bound">x</a> <a id="2055" class="Symbol">→</a> <a id="2057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2061" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2062" class="Symbol">}</a>
        <a id="2072" class="Symbol">(</a><a id="2073" href="Data.Product.Base.html#2073" class="Bound">f</a> <a id="2075" class="Symbol">:</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Data.Product.Base.html#2078" class="Bound">x</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2083" class="Symbol">)</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2089" href="Data.Product.Base.html#2078" class="Bound">x</a><a id="2090" class="Symbol">)</a> <a id="2092" class="Symbol">→</a> <a id="2094" class="Symbol">((</a><a id="2096" href="Data.Product.Base.html#2096" class="Bound">x</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2101" class="Symbol">)</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Data.Product.Base.html#2039" class="Bound">C</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Data.Product.Base.html#2073" class="Bound">f</a> <a id="2110" href="Data.Product.Base.html#2096" class="Bound">x</a><a id="2111" class="Symbol">))</a> <a id="2114" class="Symbol">→</a>
        <a id="2124" class="Symbol">((</a><a id="2126" href="Data.Product.Base.html#2126" class="Bound">x</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Data.Product.Base.html#2011" class="Bound">A</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Product.Base.html#2023" class="Bound">B</a> <a id="2140" href="Data.Product.Base.html#2126" class="Bound">x</a><a id="2141" class="Symbol">)</a> <a id="2143" href="Data.Product.Base.html#2039" class="Bound">C</a><a id="2144" class="Symbol">)</a>
<a id="2146" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2148" href="Data.Product.Base.html#2148" class="Bound">f</a> <a id="2150" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2152" href="Data.Product.Base.html#2152" class="Bound">g</a> <a id="2154" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="2156" href="Data.Product.Base.html#2156" class="Bound">x</a> <a id="2158" class="Symbol">=</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Data.Product.Base.html#2148" class="Bound">f</a> <a id="2163" href="Data.Product.Base.html#2156" class="Bound">x</a> <a id="2165" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2167" href="Data.Product.Base.html#2152" class="Bound">g</a> <a id="2169" href="Data.Product.Base.html#2156" class="Bound">x</a><a id="2170" class="Symbol">)</a>

<a id="map"></a><a id="2173" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">∀</a> <a id="2181" class="Symbol">{</a><a id="2182" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2184" class="Symbol">:</a> <a id="2186" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2188" class="Symbol">→</a> <a id="2190" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2194" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2195" class="Symbol">}</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Data.Product.Base.html#2198" class="Bound">Q</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2210" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2211" class="Symbol">}</a> <a id="2213" class="Symbol">→</a>
      <a id="2221" class="Symbol">(</a><a id="2222" href="Data.Product.Base.html#2222" class="Bound">f</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2231" class="Symbol">)</a> <a id="2233" class="Symbol">→</a> <a id="2235" class="Symbol">(∀</a> <a id="2238" class="Symbol">{</a><a id="2239" href="Data.Product.Base.html#2239" class="Bound">x</a><a id="2240" class="Symbol">}</a> <a id="2242" class="Symbol">→</a> <a id="2244" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2246" href="Data.Product.Base.html#2239" class="Bound">x</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Data.Product.Base.html#2198" class="Bound">Q</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Data.Product.Base.html#2222" class="Bound">f</a> <a id="2255" href="Data.Product.Base.html#2239" class="Bound">x</a><a id="2256" class="Symbol">))</a> <a id="2259" class="Symbol">→</a>
      <a id="2267" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2269" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2271" href="Data.Product.Base.html#2182" class="Bound">P</a> <a id="2273" class="Symbol">→</a> <a id="2275" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2277" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2279" href="Data.Product.Base.html#2198" class="Bound">Q</a>
<a id="2281" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2285" href="Data.Product.Base.html#2285" class="Bound">f</a> <a id="2287" href="Data.Product.Base.html#2287" class="Bound">g</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2294" href="Data.Product.Base.html#2294" class="Bound">y</a><a id="2295" class="Symbol">)</a> <a id="2297" class="Symbol">=</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Data.Product.Base.html#2285" class="Bound">f</a> <a id="2302" href="Data.Product.Base.html#2290" class="Bound">x</a> <a id="2304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2306" href="Data.Product.Base.html#2287" class="Bound">g</a> <a id="2308" href="Data.Product.Base.html#2294" class="Bound">y</a><a id="2309" class="Symbol">)</a>

<a id="map₁"></a><a id="2312" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">(</a><a id="2320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2322" class="Symbol">→</a> <a id="2324" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="2325" class="Symbol">)</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2331" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2333" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2335" class="Symbol">→</a> <a id="2337" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2339" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2341" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="2343" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="2348" href="Data.Product.Base.html#2348" class="Bound">f</a> <a id="2350" class="Symbol">=</a> <a id="2352" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2356" href="Data.Product.Base.html#2348" class="Bound">f</a> <a id="2358" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="2362" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2367" class="Symbol">:</a> <a id="2369" class="Symbol">∀</a> <a id="2371" class="Symbol">{</a><a id="2372" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2380" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2381" class="Symbol">}</a> <a id="2383" class="Symbol">{</a><a id="2384" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2396" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2397" class="Symbol">}</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Data.Product.Base.html#2400" class="Bound">C</a> <a id="2402" class="Symbol">:</a> <a id="2404" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2406" class="Symbol">→</a> <a id="2408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2412" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="2413" class="Symbol">}</a> <a id="2415" class="Symbol">→</a>
       <a id="2424" class="Symbol">(∀</a> <a id="2427" class="Symbol">{</a><a id="2428" href="Data.Product.Base.html#2428" class="Bound">x</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2435" href="Data.Product.Base.html#2428" class="Bound">x</a> <a id="2437" class="Symbol">→</a> <a id="2439" href="Data.Product.Base.html#2400" class="Bound">C</a> <a id="2441" href="Data.Product.Base.html#2428" class="Bound">x</a><a id="2442" class="Symbol">)</a> <a id="2444" class="Symbol">→</a> <a id="2446" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2448" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2450" href="Data.Product.Base.html#2384" class="Bound">B</a> <a id="2452" class="Symbol">→</a> <a id="2454" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2456" href="Data.Product.Base.html#2372" class="Bound">A</a> <a id="2458" href="Data.Product.Base.html#2400" class="Bound">C</a>
<a id="2460" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="2465" href="Data.Product.Base.html#2465" class="Bound">f</a> <a id="2467" class="Symbol">=</a> <a id="2469" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2473" href="Function.Base.html#704" class="Function">id</a> <a id="2476" href="Data.Product.Base.html#2465" class="Bound">f</a>

<a id="2479" class="Comment">-- A version of map where the output can depend on the input</a>
<a id="dmap"></a><a id="2540" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="2545" class="Symbol">:</a> <a id="2547" class="Symbol">∀</a> <a id="2549" class="Symbol">{</a><a id="2550" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2552" class="Symbol">:</a> <a id="2554" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2562" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2572" class="Symbol">→</a> <a id="2574" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2578" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2579" class="Symbol">}</a> <a id="2581" class="Symbol">{</a><a id="2582" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2584" class="Symbol">:</a> <a id="2586" class="Symbol">∀</a> <a id="2588" class="Symbol">{</a><a id="2589" href="Data.Product.Base.html#2589" class="Bound">a</a><a id="2590" class="Symbol">}</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2596" href="Data.Product.Base.html#2589" class="Bound">a</a> <a id="2598" class="Symbol">→</a> <a id="2600" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2602" href="Data.Product.Base.html#2589" class="Bound">a</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2610" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2611" class="Symbol">}</a> <a id="2613" class="Symbol">→</a>
       <a id="2622" class="Symbol">(</a><a id="2623" href="Data.Product.Base.html#2623" class="Bound">f</a> <a id="2625" class="Symbol">:</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Product.Base.html#2628" class="Bound">a</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="2633" class="Symbol">)</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2639" href="Data.Product.Base.html#2628" class="Bound">a</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">→</a> <a id="2644" class="Symbol">(∀</a> <a id="2647" class="Symbol">{</a><a id="2648" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2649" class="Symbol">}</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Data.Product.Base.html#2652" class="Bound">b</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="Data.Product.Base.html#2566" class="Bound">P</a> <a id="2658" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2659" class="Symbol">)</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2665" href="Data.Product.Base.html#2652" class="Bound">b</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Product.Base.html#2623" class="Bound">f</a> <a id="2670" href="Data.Product.Base.html#2648" class="Bound">a</a><a id="2671" class="Symbol">))</a> <a id="2674" class="Symbol">→</a>
       <a id="2683" class="Symbol">(</a><a id="2684" href="Data.Product.Base.html#2684" class="Bound">(</a><a id="2685" href="Data.Product.Base.html#2685" class="Bound">a</a> <a id="2687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2689" href="Data.Product.Base.html#2689" class="Bound">b</a><a id="2690" href="Data.Product.Base.html#2684" class="Bound">)</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2696" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2698" href="Data.Product.Base.html#2566" class="Bound">P</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">→</a> <a id="2703" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Data.Product.Base.html#2550" class="Bound">B</a> <a id="2708" href="Data.Product.Base.html#2685" class="Bound">a</a><a id="2709" class="Symbol">)</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Data.Product.Base.html#2582" class="Bound">Q</a> <a id="2714" href="Data.Product.Base.html#2689" class="Bound">b</a><a id="2715" class="Symbol">)</a>
<a id="2717" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="2722" href="Data.Product.Base.html#2722" class="Bound">f</a> <a id="2724" href="Data.Product.Base.html#2724" class="Bound">g</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Data.Product.Base.html#2727" class="Bound">x</a> <a id="2729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2731" href="Data.Product.Base.html#2731" class="Bound">y</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Data.Product.Base.html#2722" class="Bound">f</a> <a id="2738" href="Data.Product.Base.html#2727" class="Bound">x</a> <a id="2740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2742" href="Data.Product.Base.html#2724" class="Bound">g</a> <a id="2744" href="Data.Product.Base.html#2731" class="Bound">y</a>

<a id="zip"></a><a id="2747" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2751" class="Symbol">:</a> <a id="2753" class="Symbol">∀</a> <a id="2755" class="Symbol">{</a><a id="2756" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2762" class="Symbol">→</a> <a id="2764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2768" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="2769" class="Symbol">}</a> <a id="2771" class="Symbol">{</a><a id="2772" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2784" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="2785" class="Symbol">}</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Data.Product.Base.html#2788" class="Bound">R</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2800" href="Data.Product.Base.html#374" class="Generalizable">r</a><a id="2801" class="Symbol">}</a> <a id="2803" class="Symbol">→</a>
      <a id="2811" class="Symbol">(</a><a id="2812" href="Data.Product.Base.html#2812" class="Bound Operator">_∙_</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2820" class="Symbol">→</a> <a id="2822" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2824" class="Symbol">→</a> <a id="2826" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Symbol">→</a>
      <a id="2837" class="Symbol">(∀</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2843" href="Data.Product.Base.html#2843" class="Bound">y</a><a id="2844" class="Symbol">}</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2850" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2856" href="Data.Product.Base.html#2843" class="Bound">y</a> <a id="2858" class="Symbol">→</a> <a id="2860" href="Data.Product.Base.html#2788" class="Bound">R</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Product.Base.html#2841" class="Bound">x</a> <a id="2865" href="Data.Product.Base.html#2812" class="Bound Operator">∙</a> <a id="2867" href="Data.Product.Base.html#2843" class="Bound">y</a><a id="2868" class="Symbol">))</a> <a id="2871" class="Symbol">→</a>
      <a id="2879" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2881" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="2883" href="Data.Product.Base.html#2756" class="Bound">P</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2889" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="2891" href="Data.Product.Base.html#2772" class="Bound">Q</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2897" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="2899" href="Data.Product.Base.html#2788" class="Bound">R</a>
<a id="2901" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="2905" href="Data.Product.Base.html#2905" class="Bound Operator">_∙_</a> <a id="2909" href="Data.Product.Base.html#2909" class="Bound Operator">_∘_</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Data.Product.Base.html#2914" class="Bound">a</a> <a id="2916" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2918" href="Data.Product.Base.html#2918" class="Bound">p</a><a id="2919" class="Symbol">)</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Data.Product.Base.html#2922" class="Bound">b</a> <a id="2924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2926" href="Data.Product.Base.html#2926" class="Bound">q</a><a id="2927" class="Symbol">)</a> <a id="2929" class="Symbol">=</a> <a id="2931" class="Symbol">((</a><a id="2933" href="Data.Product.Base.html#2914" class="Bound">a</a> <a id="2935" href="Data.Product.Base.html#2905" class="Bound Operator">∙</a> <a id="2937" href="Data.Product.Base.html#2922" class="Bound">b</a><a id="2938" class="Symbol">)</a> <a id="2940" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2942" class="Symbol">(</a><a id="2943" href="Data.Product.Base.html#2918" class="Bound">p</a> <a id="2945" href="Data.Product.Base.html#2909" class="Bound Operator">∘</a> <a id="2947" href="Data.Product.Base.html#2926" class="Bound">q</a><a id="2948" class="Symbol">))</a>

<a id="curry"></a><a id="2952" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="2958" class="Symbol">:</a> <a id="2960" class="Symbol">∀</a> <a id="2962" class="Symbol">{</a><a id="2963" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2971" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="2972" class="Symbol">}</a> <a id="2974" class="Symbol">{</a><a id="2975" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="2977" class="Symbol">:</a> <a id="2979" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2987" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="2988" class="Symbol">}</a> <a id="2990" class="Symbol">{</a><a id="2991" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="2993" class="Symbol">:</a> <a id="2995" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2997" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="2999" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3007" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">→</a>
        <a id="3020" class="Symbol">((</a><a id="3022" href="Data.Product.Base.html#3022" class="Bound">p</a> <a id="3024" class="Symbol">:</a> <a id="3026" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3028" href="Data.Product.Base.html#2963" class="Bound">A</a> <a id="3030" href="Data.Product.Base.html#2975" class="Bound">B</a><a id="3031" class="Symbol">)</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="3037" href="Data.Product.Base.html#3022" class="Bound">p</a><a id="3038" class="Symbol">)</a> <a id="3040" class="Symbol">→</a>
        <a id="3050" class="Symbol">((</a><a id="3052" href="Data.Product.Base.html#3052" class="Bound">x</a> <a id="3054" class="Symbol">:</a> <a id="3056" href="Data.Product.Base.html#2963" class="Bound">A</a><a id="3057" class="Symbol">)</a> <a id="3059" class="Symbol">→</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Data.Product.Base.html#3062" class="Bound">y</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Data.Product.Base.html#2975" class="Bound">B</a> <a id="3068" href="Data.Product.Base.html#3052" class="Bound">x</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Data.Product.Base.html#2991" class="Bound">C</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Data.Product.Base.html#3052" class="Bound">x</a> <a id="3078" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3080" href="Data.Product.Base.html#3062" class="Bound">y</a><a id="3081" class="Symbol">))</a>
<a id="3084" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3090" href="Data.Product.Base.html#3090" class="Bound">f</a> <a id="3092" href="Data.Product.Base.html#3092" class="Bound">x</a> <a id="3094" href="Data.Product.Base.html#3094" class="Bound">y</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Data.Product.Base.html#3090" class="Bound">f</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Data.Product.Base.html#3092" class="Bound">x</a> <a id="3103" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3105" href="Data.Product.Base.html#3094" class="Bound">y</a><a id="3106" class="Symbol">)</a>

<a id="uncurry"></a><a id="3109" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3117" class="Symbol">:</a> <a id="3119" class="Symbol">∀</a> <a id="3121" class="Symbol">{</a><a id="3122" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3124" class="Symbol">:</a> <a id="3126" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3130" href="Data.Product.Base.html#356" class="Generalizable">a</a><a id="3131" class="Symbol">}</a> <a id="3133" class="Symbol">{</a><a id="3134" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3136" class="Symbol">:</a> <a id="3138" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3140" class="Symbol">→</a> <a id="3142" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3146" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3147" class="Symbol">}</a> <a id="3149" class="Symbol">{</a><a id="3150" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3152" class="Symbol">:</a> <a id="3154" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3156" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3158" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3160" class="Symbol">→</a> <a id="3162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3166" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3167" class="Symbol">}</a> <a id="3169" class="Symbol">→</a>
          <a id="3181" class="Symbol">((</a><a id="3183" href="Data.Product.Base.html#3183" class="Bound">x</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Data.Product.Base.html#3122" class="Bound">A</a><a id="3188" class="Symbol">)</a> <a id="3190" class="Symbol">→</a> <a id="3192" class="Symbol">(</a><a id="3193" href="Data.Product.Base.html#3193" class="Bound">y</a> <a id="3195" class="Symbol">:</a> <a id="3197" href="Data.Product.Base.html#3134" class="Bound">B</a> <a id="3199" href="Data.Product.Base.html#3183" class="Bound">x</a><a id="3200" class="Symbol">)</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Data.Product.Base.html#3183" class="Bound">x</a> <a id="3209" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3211" href="Data.Product.Base.html#3193" class="Bound">y</a><a id="3212" class="Symbol">))</a> <a id="3215" class="Symbol">→</a>
          <a id="3227" class="Symbol">((</a><a id="3229" href="Data.Product.Base.html#3229" class="Bound">p</a> <a id="3231" class="Symbol">:</a> <a id="3233" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3235" href="Data.Product.Base.html#3122" class="Bound">A</a> <a id="3237" href="Data.Product.Base.html#3134" class="Bound">B</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Data.Product.Base.html#3150" class="Bound">C</a> <a id="3244" href="Data.Product.Base.html#3229" class="Bound">p</a><a id="3245" class="Symbol">)</a>
<a id="3247" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3255" href="Data.Product.Base.html#3255" class="Bound">f</a> <a id="3257" class="Symbol">(</a><a id="3258" href="Data.Product.Base.html#3258" class="Bound">x</a> <a id="3260" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3262" href="Data.Product.Base.html#3262" class="Bound">y</a><a id="3263" class="Symbol">)</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Data.Product.Base.html#3255" class="Bound">f</a> <a id="3269" href="Data.Product.Base.html#3258" class="Bound">x</a> <a id="3271" href="Data.Product.Base.html#3262" class="Bound">y</a>

<a id="3274" class="Comment">-- Rewriting dependent products</a>
<a id="assocʳ"></a><a id="3306" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="3313" class="Symbol">:</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3318" class="Symbol">:</a> <a id="3320" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3322" class="Symbol">→</a> <a id="3324" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3328" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3329" class="Symbol">}</a> <a id="3331" class="Symbol">{</a><a id="3332" href="Data.Product.Base.html#3332" class="Bound">C</a> <a id="3334" class="Symbol">:</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Data.Product.Base.html#3337" class="Bound">a</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3348" href="Data.Product.Base.html#3337" class="Bound">a</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3356" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">→</a>
          <a id="3371" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3373" class="Symbol">(</a><a id="3374" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3376" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3378" href="Data.Product.Base.html#3316" class="Bound">B</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3390" href="Data.Product.Base.html#3332" class="Bound">C</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3397" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3399" class="Symbol">(λ</a> <a id="3402" href="Data.Product.Base.html#3402" class="Bound">a</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3408" class="Symbol">(</a><a id="3409" href="Data.Product.Base.html#3316" class="Bound">B</a> <a id="3411" href="Data.Product.Base.html#3402" class="Bound">a</a><a id="3412" class="Symbol">)</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Data.Product.Base.html#3332" class="Bound">C</a> <a id="3417" href="Data.Product.Base.html#3402" class="Bound">a</a><a id="3418" class="Symbol">))</a>
<a id="3421" href="Data.Product.Base.html#3306" class="Function">assocʳ</a> <a id="3428" class="Symbol">((</a><a id="3430" href="Data.Product.Base.html#3430" class="Bound">a</a> <a id="3432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3434" href="Data.Product.Base.html#3434" class="Bound">b</a><a id="3435" class="Symbol">)</a> <a id="3437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3439" href="Data.Product.Base.html#3439" class="Bound">c</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">=</a> <a id="3444" class="Symbol">(</a><a id="3445" href="Data.Product.Base.html#3430" class="Bound">a</a> <a id="3447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3449" class="Symbol">(</a><a id="3450" href="Data.Product.Base.html#3434" class="Bound">b</a> <a id="3452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3454" href="Data.Product.Base.html#3439" class="Bound">c</a><a id="3455" class="Symbol">))</a>

<a id="assocˡ"></a><a id="3459" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="3466" class="Symbol">:</a> <a id="3468" class="Symbol">{</a><a id="3469" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3481" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3482" class="Symbol">}</a> <a id="3484" class="Symbol">{</a><a id="3485" href="Data.Product.Base.html#3485" class="Bound">C</a> <a id="3487" class="Symbol">:</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Data.Product.Base.html#3490" class="Bound">a</a> <a id="3492" class="Symbol">:</a> <a id="3494" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="3495" class="Symbol">)</a> <a id="3497" class="Symbol">→</a> <a id="3499" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3501" href="Data.Product.Base.html#3490" class="Bound">a</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3509" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3510" class="Symbol">}</a> <a id="3512" class="Symbol">→</a>
          <a id="3524" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3526" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3528" class="Symbol">(λ</a> <a id="3531" href="Data.Product.Base.html#3531" class="Bound">a</a> <a id="3533" class="Symbol">→</a> <a id="3535" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Data.Product.Base.html#3469" class="Bound">B</a> <a id="3540" href="Data.Product.Base.html#3531" class="Bound">a</a><a id="3541" class="Symbol">)</a> <a id="3543" class="Symbol">(</a><a id="3544" href="Data.Product.Base.html#3485" class="Bound">C</a> <a id="3546" href="Data.Product.Base.html#3531" class="Bound">a</a><a id="3547" class="Symbol">))</a> <a id="3550" class="Symbol">→</a> <a id="3552" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3557" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3559" href="Data.Product.Base.html#3469" class="Bound">B</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3571" href="Data.Product.Base.html#3485" class="Bound">C</a><a id="3572" class="Symbol">)</a>
<a id="3574" href="Data.Product.Base.html#3459" class="Function">assocˡ</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Data.Product.Base.html#3582" class="Bound">a</a> <a id="3584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Data.Product.Base.html#3587" class="Bound">b</a> <a id="3589" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3591" href="Data.Product.Base.html#3591" class="Bound">c</a><a id="3592" class="Symbol">))</a> <a id="3595" class="Symbol">=</a> <a id="3597" class="Symbol">((</a><a id="3599" href="Data.Product.Base.html#3582" class="Bound">a</a> <a id="3601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3603" href="Data.Product.Base.html#3587" class="Bound">b</a><a id="3604" class="Symbol">)</a> <a id="3606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3608" href="Data.Product.Base.html#3591" class="Bound">c</a><a id="3609" class="Symbol">)</a>

<a id="3612" class="Comment">-- Alternate form of associativity for dependent products</a>
<a id="3670" class="Comment">-- where the C parameter is uncurried.</a>
<a id="assocʳ-curried"></a><a id="3709" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="3724" class="Symbol">:</a> <a id="3726" class="Symbol">{</a><a id="3727" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3739" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3740" class="Symbol">}</a> <a id="3742" class="Symbol">{</a><a id="3743" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3745" class="Symbol">:</a> <a id="3747" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3749" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3751" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3753" class="Symbol">→</a> <a id="3755" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3759" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3760" class="Symbol">}</a> <a id="3762" class="Symbol">→</a>
                 <a id="3781" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3783" class="Symbol">(</a><a id="3784" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3786" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3788" href="Data.Product.Base.html#3727" class="Bound">B</a><a id="3789" class="Symbol">)</a> <a id="3791" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3793" class="Symbol">→</a> <a id="3795" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3797" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3799" class="Symbol">(λ</a> <a id="3802" href="Data.Product.Base.html#3802" class="Bound">a</a> <a id="3804" class="Symbol">→</a> <a id="3806" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Product.Base.html#3727" class="Bound">B</a> <a id="3811" href="Data.Product.Base.html#3802" class="Bound">a</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3821" href="Data.Product.Base.html#3743" class="Bound">C</a> <a id="3823" href="Data.Product.Base.html#3802" class="Bound">a</a><a id="3824" class="Symbol">))</a>
<a id="3827" href="Data.Product.Base.html#3709" class="Function">assocʳ-curried</a> <a id="3842" class="Symbol">((</a><a id="3844" href="Data.Product.Base.html#3844" class="Bound">a</a> <a id="3846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3848" href="Data.Product.Base.html#3848" class="Bound">b</a><a id="3849" class="Symbol">)</a> <a id="3851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3853" href="Data.Product.Base.html#3853" class="Bound">c</a><a id="3854" class="Symbol">)</a> <a id="3856" class="Symbol">=</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Data.Product.Base.html#3844" class="Bound">a</a> <a id="3861" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3863" class="Symbol">(</a><a id="3864" href="Data.Product.Base.html#3848" class="Bound">b</a> <a id="3866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3868" href="Data.Product.Base.html#3853" class="Bound">c</a><a id="3869" class="Symbol">))</a>

<a id="assocˡ-curried"></a><a id="3873" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="3888" class="Symbol">:</a> <a id="3890" class="Symbol">{</a><a id="3891" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3893" class="Symbol">:</a> <a id="3895" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3897" class="Symbol">→</a> <a id="3899" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3903" href="Data.Product.Base.html#358" class="Generalizable">b</a><a id="3904" class="Symbol">}</a> <a id="3906" class="Symbol">{</a><a id="3907" href="Data.Product.Base.html#3907" class="Bound">C</a> <a id="3909" class="Symbol">:</a> <a id="3911" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3913" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3915" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3917" class="Symbol">→</a> <a id="3919" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3923" href="Data.Product.Base.html#360" class="Generalizable">c</a><a id="3924" class="Symbol">}</a> <a id="3926" class="Symbol">→</a>
          <a id="3938" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3940" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3942" class="Symbol">(λ</a> <a id="3945" href="Data.Product.Base.html#3945" class="Bound">a</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Data.Product.Base.html#3891" class="Bound">B</a> <a id="3954" href="Data.Product.Base.html#3945" class="Bound">a</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="3964" href="Data.Product.Base.html#3907" class="Bound">C</a> <a id="3966" href="Data.Product.Base.html#3945" class="Bound">a</a><a id="3967" class="Symbol">))</a> <a id="3970" class="Symbol">→</a> <a id="3972" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3974" class="Symbol">(</a><a id="3975" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3977" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="3979" href="Data.Product.Base.html#3891" class="Bound">B</a><a id="3980" class="Symbol">)</a> <a id="3982" href="Data.Product.Base.html#3907" class="Bound">C</a>
<a id="3984" href="Data.Product.Base.html#3873" class="Function">assocˡ-curried</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Data.Product.Base.html#4000" class="Bound">a</a> <a id="4002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Product.Base.html#4005" class="Bound">b</a> <a id="4007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4009" href="Data.Product.Base.html#4009" class="Bound">c</a><a id="4010" class="Symbol">))</a> <a id="4013" class="Symbol">=</a> <a id="4015" class="Symbol">((</a><a id="4017" href="Data.Product.Base.html#4000" class="Bound">a</a> <a id="4019" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4021" href="Data.Product.Base.html#4005" class="Bound">b</a><a id="4022" class="Symbol">)</a> <a id="4024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4026" href="Data.Product.Base.html#4009" class="Bound">c</a><a id="4027" class="Symbol">)</a>

<a id="4030" class="Comment">------------------------------------------------------------------------</a>
<a id="4103" class="Comment">-- Operations for non-dependent products</a>

<a id="4145" class="Comment">-- Any of the above operations for dependent products will also work for</a>
<a id="4218" class="Comment">-- non-dependent products but sometimes Agda has difficulty inferring</a>
<a id="4288" class="Comment">-- the non-dependency. Primed (′ = \prime) versions of the operations</a>
<a id="4358" class="Comment">-- are therefore provided below that sometimes have better inference</a>
<a id="4427" class="Comment">-- properties.</a>

<a id="zip′"></a><a id="4443" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="4448" class="Symbol">:</a> <a id="4450" class="Symbol">(</a><a id="4451" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4453" class="Symbol">→</a> <a id="4455" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4460" class="Symbol">)</a> <a id="4462" class="Symbol">→</a> <a id="4464" class="Symbol">(</a><a id="4465" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4467" class="Symbol">→</a> <a id="4469" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4471" class="Symbol">→</a> <a id="4473" href="Data.Product.Base.html#458" class="Generalizable">F</a><a id="4474" class="Symbol">)</a> <a id="4476" class="Symbol">→</a> <a id="4478" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4480" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4482" href="Data.Product.Base.html#430" class="Generalizable">D</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4488" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4490" href="Data.Product.Base.html#444" class="Generalizable">E</a> <a id="4492" class="Symbol">→</a> <a id="4494" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="4496" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4498" href="Data.Product.Base.html#458" class="Generalizable">F</a>
<a id="4500" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="4505" href="Data.Product.Base.html#4505" class="Bound">f</a> <a id="4507" href="Data.Product.Base.html#4507" class="Bound">g</a> <a id="4509" class="Symbol">=</a> <a id="4511" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="4515" href="Data.Product.Base.html#4505" class="Bound">f</a> <a id="4517" href="Data.Product.Base.html#4507" class="Bound">g</a>

<a id="curry′"></a><a id="4520" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="4527" class="Symbol">:</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4532" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4534" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4536" class="Symbol">→</a> <a id="4538" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">→</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4546" class="Symbol">→</a> <a id="4548" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4550" class="Symbol">→</a> <a id="4552" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4553" class="Symbol">)</a>
<a id="4555" href="Data.Product.Base.html#4520" class="Function">curry′</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Product.Base.html#2952" class="Function">curry</a>

<a id="uncurry′"></a><a id="4571" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="4580" class="Symbol">:</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4585" class="Symbol">→</a> <a id="4587" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4589" class="Symbol">→</a> <a id="4591" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4592" class="Symbol">)</a> <a id="4594" class="Symbol">→</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4599" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4601" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4603" class="Symbol">→</a> <a id="4605" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4606" class="Symbol">)</a>
<a id="4608" href="Data.Product.Base.html#4571" class="Function">uncurry′</a> <a id="4617" class="Symbol">=</a> <a id="4619" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="map₂′"></a><a id="4628" href="Data.Product.Base.html#4628" class="Function">map₂′</a> <a id="4634" class="Symbol">:</a> <a id="4636" class="Symbol">(</a><a id="4637" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4639" class="Symbol">→</a> <a id="4641" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="4642" class="Symbol">)</a> <a id="4644" class="Symbol">→</a> <a id="4646" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4648" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4650" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4652" class="Symbol">→</a> <a id="4654" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4656" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4658" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="4660" href="Data.Product.Base.html#4628" class="Function">map₂′</a> <a id="4666" href="Data.Product.Base.html#4666" class="Bound">f</a> <a id="4668" class="Symbol">=</a> <a id="4670" href="Data.Product.Base.html#2362" class="Function">map₂</a> <a id="4675" href="Data.Product.Base.html#4666" class="Bound">f</a>

<a id="dmap′"></a><a id="4678" href="Data.Product.Base.html#4678" class="Function">dmap′</a> <a id="4684" class="Symbol">:</a> <a id="4686" class="Symbol">∀</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Data.Product.Base.html#4689" class="Bound">x</a> <a id="4691" href="Data.Product.Base.html#4691" class="Bound">y</a><a id="4692" class="Symbol">}</a> <a id="4694" class="Symbol">{</a><a id="4695" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4697" class="Symbol">:</a> <a id="4699" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4701" class="Symbol">→</a> <a id="4703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4707" href="Data.Product.Base.html#4689" class="Bound">x</a><a id="4708" class="Symbol">}</a> <a id="4710" class="Symbol">{</a><a id="4711" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4723" href="Data.Product.Base.html#4691" class="Bound">y</a><a id="4724" class="Symbol">}</a> <a id="4726" class="Symbol">→</a>
        <a id="4736" class="Symbol">((</a><a id="4738" href="Data.Product.Base.html#4738" class="Bound">a</a> <a id="4740" class="Symbol">:</a> <a id="4742" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4743" class="Symbol">)</a> <a id="4745" class="Symbol">→</a> <a id="4747" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4749" href="Data.Product.Base.html#4738" class="Bound">a</a><a id="4750" class="Symbol">)</a> <a id="4752" class="Symbol">→</a> <a id="4754" class="Symbol">((</a><a id="4756" href="Data.Product.Base.html#4756" class="Bound">b</a> <a id="4758" class="Symbol">:</a> <a id="4760" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4761" class="Symbol">)</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4767" href="Data.Product.Base.html#4756" class="Bound">b</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">→</a>
        <a id="4780" class="Symbol">(</a><a id="4781" href="Data.Product.Base.html#4781" class="Bound">(</a><a id="4782" href="Data.Product.Base.html#4782" class="Bound">a</a> <a id="4784" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4786" href="Data.Product.Base.html#4786" class="Bound">b</a><a id="4787" href="Data.Product.Base.html#4781" class="Bound">)</a> <a id="4789" class="Symbol">:</a> <a id="4791" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4793" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4795" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4796" class="Symbol">)</a> <a id="4798" class="Symbol">→</a> <a id="4800" href="Data.Product.Base.html#4695" class="Bound">X</a> <a id="4802" href="Data.Product.Base.html#4782" class="Bound">a</a> <a id="4804" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4806" href="Data.Product.Base.html#4711" class="Bound">Y</a> <a id="4808" href="Data.Product.Base.html#4786" class="Bound">b</a>
<a id="4810" href="Data.Product.Base.html#4678" class="Function">dmap′</a> <a id="4816" href="Data.Product.Base.html#4816" class="Bound">f</a> <a id="4818" href="Data.Product.Base.html#4818" class="Bound">g</a> <a id="4820" class="Symbol">=</a> <a id="4822" href="Data.Product.Base.html#2540" class="Function">dmap</a> <a id="4827" href="Data.Product.Base.html#4816" class="Bound">f</a> <a id="4829" href="Data.Product.Base.html#4818" class="Bound">g</a>

<a id="_&lt;*&gt;_"></a><a id="4832" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a> <a id="4838" class="Symbol">:</a> <a id="4840" class="Symbol">∀</a> <a id="4842" class="Symbol">{</a><a id="4843" href="Data.Product.Base.html#4843" class="Bound">x</a> <a id="4845" href="Data.Product.Base.html#4845" class="Bound">y</a><a id="4846" class="Symbol">}</a> <a id="4848" class="Symbol">{</a><a id="4849" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4851" class="Symbol">:</a> <a id="4853" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4861" href="Data.Product.Base.html#4843" class="Bound">x</a><a id="4862" class="Symbol">}</a> <a id="4864" class="Symbol">{</a><a id="4865" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4867" class="Symbol">:</a> <a id="4869" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="4871" class="Symbol">→</a> <a id="4873" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4877" href="Data.Product.Base.html#4845" class="Bound">y</a><a id="4878" class="Symbol">}</a> <a id="4880" class="Symbol">→</a>
        <a id="4890" class="Symbol">((</a><a id="4892" href="Data.Product.Base.html#4892" class="Bound">a</a> <a id="4894" class="Symbol">:</a> <a id="4896" href="Data.Product.Base.html#388" class="Generalizable">A</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">→</a> <a id="4901" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4903" href="Data.Product.Base.html#4892" class="Bound">a</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4908" class="Symbol">((</a><a id="4910" href="Data.Product.Base.html#4910" class="Bound">b</a> <a id="4912" class="Symbol">:</a> <a id="4914" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4915" class="Symbol">)</a> <a id="4917" class="Symbol">→</a> <a id="4919" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4921" href="Data.Product.Base.html#4910" class="Bound">b</a><a id="4922" class="Symbol">)</a> <a id="4924" class="Symbol">→</a>
        <a id="4934" class="Symbol">(</a><a id="4935" href="Data.Product.Base.html#4935" class="Bound">(</a><a id="4936" href="Data.Product.Base.html#4936" class="Bound">a</a> <a id="4938" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4940" href="Data.Product.Base.html#4940" class="Bound">b</a><a id="4941" href="Data.Product.Base.html#4935" class="Bound">)</a> <a id="4943" class="Symbol">:</a> <a id="4945" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="4947" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4949" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="4950" class="Symbol">)</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Data.Product.Base.html#4849" class="Bound">X</a> <a id="4956" href="Data.Product.Base.html#4936" class="Bound">a</a> <a id="4958" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4960" href="Data.Product.Base.html#4865" class="Bound">Y</a> <a id="4962" href="Data.Product.Base.html#4940" class="Bound">b</a>
<a id="4964" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a> <a id="4970" class="Symbol">=</a> <a id="4972" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4980" href="Data.Product.Base.html#4678" class="Function">dmap′</a>

<a id="4987" class="Comment">-- Operations that can only be defined for non-dependent products</a>

<a id="swap"></a><a id="5054" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="5059" class="Symbol">:</a> <a id="5061" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5063" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5065" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5067" class="Symbol">→</a> <a id="5069" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5073" href="Data.Product.Base.html#388" class="Generalizable">A</a>
<a id="5075" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="5080" class="Symbol">(</a><a id="5081" href="Data.Product.Base.html#5081" class="Bound">x</a> <a id="5083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5085" href="Data.Product.Base.html#5085" class="Bound">y</a><a id="5086" class="Symbol">)</a> <a id="5088" class="Symbol">=</a> <a id="5090" class="Symbol">(</a><a id="5091" href="Data.Product.Base.html#5085" class="Bound">y</a> <a id="5093" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5095" href="Data.Product.Base.html#5081" class="Bound">x</a><a id="5096" class="Symbol">)</a>

<a id="_-×-_"></a><a id="5099" href="Data.Product.Base.html#5099" class="Function Operator">_-×-_</a> <a id="5105" class="Symbol">:</a> <a id="5107" class="Symbol">(</a><a id="5108" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5110" class="Symbol">→</a> <a id="5112" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5120" href="Data.Product.Base.html#370" class="Generalizable">p</a><a id="5121" class="Symbol">)</a> <a id="5123" class="Symbol">→</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5138" href="Data.Product.Base.html#372" class="Generalizable">q</a><a id="5139" class="Symbol">)</a> <a id="5141" class="Symbol">→</a> <a id="5143" class="Symbol">(</a><a id="5144" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5150" class="Symbol">→</a> <a id="5152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5156" class="Symbol">_)</a>
<a id="5159" href="Data.Product.Base.html#5159" class="Bound">f</a> <a id="5161" href="Data.Product.Base.html#5099" class="Function Operator">-×-</a> <a id="5165" href="Data.Product.Base.html#5165" class="Bound">g</a> <a id="5167" class="Symbol">=</a> <a id="5169" href="Data.Product.Base.html#5159" class="Bound">f</a> <a id="5171" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5174" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5178" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5181" href="Data.Product.Base.html#5165" class="Bound">g</a>

<a id="_-,-_"></a><a id="5184" href="Data.Product.Base.html#5184" class="Function Operator">_-,-_</a> <a id="5190" class="Symbol">:</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5195" class="Symbol">→</a> <a id="5197" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">→</a> <a id="5206" class="Symbol">(</a><a id="5207" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5216" class="Symbol">)</a> <a id="5218" class="Symbol">→</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5231" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5233" href="Data.Product.Base.html#430" class="Generalizable">D</a><a id="5234" class="Symbol">)</a>
<a id="5236" href="Data.Product.Base.html#5236" class="Bound">f</a> <a id="5238" href="Data.Product.Base.html#5184" class="Function Operator">-,-</a> <a id="5242" href="Data.Product.Base.html#5242" class="Bound">g</a> <a id="5244" class="Symbol">=</a> <a id="5246" href="Data.Product.Base.html#5236" class="Bound">f</a> <a id="5248" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="5255" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5258" href="Data.Product.Base.html#5242" class="Bound">g</a>

<a id="5261" class="Comment">-- Rewriting non-dependent products</a>
<a id="assocʳ′"></a><a id="5297" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="5305" class="Symbol">:</a> <a id="5307" class="Symbol">(</a><a id="5308" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5310" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5312" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5313" class="Symbol">)</a> <a id="5315" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5317" href="Data.Product.Base.html#416" class="Generalizable">C</a> <a id="5319" class="Symbol">→</a> <a id="5321" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5323" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5325" class="Symbol">(</a><a id="5326" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5328" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5330" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5331" class="Symbol">)</a>
<a id="5333" href="Data.Product.Base.html#5297" class="Function">assocʳ′</a> <a id="5341" class="Symbol">((</a><a id="5343" href="Data.Product.Base.html#5343" class="Bound">a</a> <a id="5345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5347" href="Data.Product.Base.html#5347" class="Bound">b</a><a id="5348" class="Symbol">)</a> <a id="5350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5352" href="Data.Product.Base.html#5352" class="Bound">c</a><a id="5353" class="Symbol">)</a> <a id="5355" class="Symbol">=</a> <a id="5357" class="Symbol">(</a><a id="5358" href="Data.Product.Base.html#5343" class="Bound">a</a> <a id="5360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5362" class="Symbol">(</a><a id="5363" href="Data.Product.Base.html#5347" class="Bound">b</a> <a id="5365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5367" href="Data.Product.Base.html#5352" class="Bound">c</a><a id="5368" class="Symbol">))</a>

<a id="assocˡ′"></a><a id="5372" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="5380" class="Symbol">:</a> <a id="5382" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5384" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5386" class="Symbol">(</a><a id="5387" href="Data.Product.Base.html#402" class="Generalizable">B</a> <a id="5389" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5391" href="Data.Product.Base.html#416" class="Generalizable">C</a><a id="5392" class="Symbol">)</a> <a id="5394" class="Symbol">→</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Data.Product.Base.html#388" class="Generalizable">A</a> <a id="5399" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5401" href="Data.Product.Base.html#402" class="Generalizable">B</a><a id="5402" class="Symbol">)</a> <a id="5404" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5406" href="Data.Product.Base.html#416" class="Generalizable">C</a>
<a id="5408" href="Data.Product.Base.html#5372" class="Function">assocˡ′</a> <a id="5416" class="Symbol">(</a><a id="5417" href="Data.Product.Base.html#5417" class="Bound">a</a> <a id="5419" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5421" class="Symbol">(</a><a id="5422" href="Data.Product.Base.html#5422" class="Bound">b</a> <a id="5424" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5426" href="Data.Product.Base.html#5426" class="Bound">c</a><a id="5427" class="Symbol">))</a> <a id="5430" class="Symbol">=</a> <a id="5432" class="Symbol">((</a><a id="5434" href="Data.Product.Base.html#5417" class="Bound">a</a> <a id="5436" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5438" href="Data.Product.Base.html#5422" class="Bound">b</a><a id="5439" class="Symbol">)</a> <a id="5441" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5443" href="Data.Product.Base.html#5426" class="Bound">c</a><a id="5444" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Product.Function.Dependent.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.Product.Function.Dependent.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Function.Dependent.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Dependent product combinators for propositional equality</a>
<a id="166" class="Comment">-- preserving functions</a>
<a id="190" class="Comment">------------------------------------------------------------------------</a>

<a id="264" class="Symbol">{-#</a> <a id="268" class="Keyword">OPTIONS</a> <a id="276" class="Pragma">--cubical-compatible</a> <a id="297" class="Pragma">--safe</a> <a id="304" class="Symbol">#-}</a>

<a id="309" class="Keyword">module</a> <a id="316" href="Data.Product.Function.Dependent.Propositional.html" class="Module">Data.Product.Function.Dependent.Propositional</a> <a id="362" class="Keyword">where</a>

<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="399" class="Symbol">as</a> <a id="402" class="Module">Product</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="418" class="Symbol">;</a> <a id="420" href="Data.Product.Base.html#2173" class="Function">map</a><a id="423" class="Symbol">;</a> <a id="425" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="430" class="Symbol">;</a> <a id="432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a><a id="487" class="Symbol">;</a> <a id="489" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a><a id="496" class="Symbol">;</a> <a id="498" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Level.html" class="Module">Level</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="537" class="Symbol">;</a> <a id="539" href="Level.html#521" class="Function">0ℓ</a><a id="541" class="Symbol">)</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
  <a id="588" class="Keyword">using</a> <a id="594" class="Symbol">(</a><a id="595" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a><a id="601" class="Symbol">;</a> <a id="603" class="Keyword">module</a> <a id="610" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a><a id="629" class="Symbol">;</a> <a id="631" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a><a id="642" class="Symbol">;</a>
         <a id="653" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="664" class="Symbol">;</a> <a id="666" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="684" class="Symbol">;</a> <a id="686" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="697" class="Symbol">;</a> <a id="699" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="708" class="Symbol">;</a>
         <a id="719" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="735" class="Symbol">;</a> <a id="737" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="748" class="Symbol">;</a> <a id="750" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="760" class="Symbol">;</a> <a id="762" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="771" class="Symbol">)</a>
<a id="773" class="Keyword">open</a> <a id="778" class="Keyword">import</a> <a id="785" href="Function.Base.html" class="Module">Function.Base</a> <a id="799" class="Keyword">using</a> <a id="805" class="Symbol">(</a><a id="806" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="809" class="Symbol">;</a> <a id="811" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="814" class="Symbol">;</a> <a id="816" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="820" class="Symbol">)</a>
<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a><a id="872" class="Symbol">;</a> <a id="874" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a><a id="877" class="Symbol">;</a> <a id="879" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a><a id="882" class="Symbol">;</a> <a id="884" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a><a id="889" class="Symbol">;</a> <a id="891" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a><a id="894" class="Symbol">;</a> <a id="896" href="Function.Construct.Identity.html#4000" class="Function">refl</a><a id="900" class="Symbol">)</a>
<a id="902" class="Keyword">open</a> <a id="907" class="Keyword">import</a> <a id="914" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="947" class="Keyword">using</a> <a id="953" class="Symbol">(</a><a id="954" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a><a id="957" class="Symbol">;</a> <a id="959" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a><a id="962" class="Symbol">)</a>
<a id="964" class="Keyword">open</a> <a id="969" class="Keyword">import</a> <a id="976" href="Function.Properties.Inverse.HalfAdjointEquivalence.html" class="Module">Function.Properties.Inverse.HalfAdjointEquivalence</a>
  <a id="1029" class="Keyword">using</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">_≃_</a><a id="1044" class="Symbol">;</a> <a id="1046" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a><a id="1049" class="Symbol">)</a>
<a id="1051" class="Keyword">open</a> <a id="1056" class="Keyword">import</a> <a id="1063" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="1101" class="Keyword">using</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a><a id="1126" class="Symbol">;</a> <a id="1128" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a><a id="1157" class="Symbol">)</a>
<a id="1159" class="Keyword">open</a> <a id="1164" class="Keyword">import</a> <a id="1171" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1192" class="Keyword">using</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="1207" class="Symbol">;</a> <a id="1209" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="1217" class="Symbol">;</a> <a id="1219" href="Function.Definitions.html#842" class="Function">Injective</a><a id="1228" class="Symbol">;</a> <a id="1230" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="1248" class="Symbol">)</a>
<a id="1250" class="Keyword">open</a> <a id="1255" class="Keyword">import</a> <a id="1262" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1279" class="Keyword">open</a> <a id="1284" class="Keyword">import</a> <a id="1291" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1334" class="Symbol">as</a> <a id="1337" class="Module">≡</a> <a id="1339" class="Keyword">using</a> <a id="1345" class="Symbol">(</a><a id="1346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1349" class="Symbol">)</a>
<a id="1351" class="Keyword">open</a> <a id="1356" class="Keyword">import</a> <a id="1363" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1412" class="Symbol">as</a> <a id="1415" class="Module">≡</a>
  <a id="1419" class="Keyword">using</a> <a id="1425" class="Symbol">(</a><a id="1426" class="Keyword">module</a> <a id="1433" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1444" class="Symbol">)</a>
<a id="1446" class="Keyword">open</a> <a id="1451" class="Keyword">import</a> <a id="1458" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1486" class="Keyword">using</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a><a id="1498" class="Symbol">;</a> <a id="1500" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a><a id="1505" class="Symbol">)</a>

<a id="1508" class="Keyword">private</a>
  <a id="1518" class="Keyword">variable</a>
    <a id="1531" href="Data.Product.Function.Dependent.Propositional.html#1531" class="Generalizable">i</a> <a id="1533" href="Data.Product.Function.Dependent.Propositional.html#1533" class="Generalizable">a</a> <a id="1535" href="Data.Product.Function.Dependent.Propositional.html#1535" class="Generalizable">b</a> <a id="1537" href="Data.Product.Function.Dependent.Propositional.html#1537" class="Generalizable">c</a> <a id="1539" href="Data.Product.Function.Dependent.Propositional.html#1539" class="Generalizable">d</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1553" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1555" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1563" href="Data.Product.Function.Dependent.Propositional.html#1531" class="Generalizable">i</a>
    <a id="1569" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="1571" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="1573" class="Symbol">:</a> <a id="1575" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1577" class="Symbol">→</a> <a id="1579" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1583" href="Data.Product.Function.Dependent.Propositional.html#1533" class="Generalizable">a</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Functions</a>

<a id="1673" class="Keyword">module</a> <a id="1680" href="Data.Product.Function.Dependent.Propositional.html#1680" class="Module">_</a> <a id="1682" class="Keyword">where</a>
  <a id="1690" class="Keyword">open</a> <a id="1695" href="Function.Bundles.html#2041" class="Module">Func</a>

  <a id="1703" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="1707" class="Symbol">:</a> <a id="1709" class="Symbol">(</a><a id="1710" href="Data.Product.Function.Dependent.Propositional.html#1710" class="Bound">I⟶J</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1718" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1720" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="1721" class="Symbol">)</a> <a id="1723" class="Symbol">→</a>
         <a id="1734" class="Symbol">(∀</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Data.Product.Function.Dependent.Propositional.html#1738" class="Bound">i</a><a id="1739" class="Symbol">}</a> <a id="1741" class="Symbol">→</a> <a id="1743" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="1745" href="Data.Product.Function.Dependent.Propositional.html#1738" class="Bound">i</a> <a id="1747" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1749" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="1751" class="Symbol">(</a><a id="1752" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1755" href="Data.Product.Function.Dependent.Propositional.html#1710" class="Bound">I⟶J</a> <a id="1759" href="Data.Product.Function.Dependent.Propositional.html#1738" class="Bound">i</a><a id="1760" class="Symbol">))</a> <a id="1763" class="Symbol">→</a>
         <a id="1774" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1776" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1778" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="1780" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1782" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1784" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="1786" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="1790" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="1794" href="Data.Product.Function.Dependent.Propositional.html#1794" class="Bound">I⟶J</a> <a id="1798" href="Data.Product.Function.Dependent.Propositional.html#1798" class="Bound">A⟶B</a> <a id="1802" class="Symbol">=</a> <a id="1804" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="1808" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1810" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1822" class="Symbol">(</a><a id="1823" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1826" href="Data.Product.Function.Dependent.Propositional.html#1794" class="Bound">I⟶J</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Symbol">(</a><a id="1832" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1835" href="Data.Product.Function.Dependent.Propositional.html#1798" class="Bound">A⟶B</a><a id="1838" class="Symbol">)</a>

<a id="1841" class="Comment">------------------------------------------------------------------------</a>
<a id="1914" class="Comment">-- Equivalences</a>

<a id="1931" class="Keyword">module</a> <a id="1938" href="Data.Product.Function.Dependent.Propositional.html#1938" class="Module">_</a> <a id="1940" class="Keyword">where</a>
  <a id="1948" class="Keyword">open</a> <a id="1953" href="Function.Bundles.html#2863" class="Module">Surjection</a>

  <a id="1967" href="Data.Product.Function.Dependent.Propositional.html#1967" class="Function">Σ-⇔</a> <a id="1971" class="Symbol">:</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Data.Product.Function.Dependent.Propositional.html#1974" class="Bound">I↠J</a> <a id="1978" class="Symbol">:</a> <a id="1980" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="1982" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1984" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">→</a>
         <a id="1998" class="Symbol">(∀</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Data.Product.Function.Dependent.Propositional.html#2002" class="Bound">i</a><a id="2003" class="Symbol">}</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2009" href="Data.Product.Function.Dependent.Propositional.html#2002" class="Bound">i</a> <a id="2011" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2013" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2019" href="Data.Product.Function.Dependent.Propositional.html#1974" class="Bound">I↠J</a> <a id="2023" href="Data.Product.Function.Dependent.Propositional.html#2002" class="Bound">i</a><a id="2024" class="Symbol">))</a> <a id="2027" class="Symbol">→</a>
         <a id="2038" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2040" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="2042" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2044" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2046" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2048" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="2050" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="2054" href="Data.Product.Function.Dependent.Propositional.html#1967" class="Function">Σ-⇔</a> <a id="2058" class="Symbol">{</a><a id="2059" class="Argument">B</a> <a id="2061" class="Symbol">=</a> <a id="2063" href="Data.Product.Function.Dependent.Propositional.html#2063" class="Bound">B</a><a id="2064" class="Symbol">}</a> <a id="2066" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a> <a id="2070" href="Data.Product.Function.Dependent.Propositional.html#2070" class="Bound">A⇔B</a> <a id="2074" class="Symbol">=</a> <a id="2076" href="Function.Bundles.html#13497" class="Function">mk⇔</a>
    <a id="2084" class="Symbol">(</a><a id="2085" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Function.Bundles.html#2920" class="Field">to</a>  <a id="2094" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a> <a id="2115" href="Data.Product.Function.Dependent.Propositional.html#2070" class="Bound">A⇔B</a><a id="2118" class="Symbol">))</a>
    <a id="2125" class="Symbol">(</a><a id="2126" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2130" class="Symbol">(</a><a id="2131" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="2135" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a><a id="2138" class="Symbol">)</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="2158" href="Data.Product.Function.Dependent.Propositional.html#2070" class="Bound">A⇔B</a> <a id="2162" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2164" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2172" href="Data.Product.Function.Dependent.Propositional.html#2063" class="Bound">B</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2200" href="Data.Product.Function.Dependent.Propositional.html#2066" class="Bound">I↠J</a> <a id="2204" class="Symbol">_)</a> <a id="2207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="2213" class="Symbol">))))</a>

  <a id="2221" class="Comment">-- See also Data.Product.Relation.Binary.Pointwise.Dependent.WithK.↣.</a>

<a id="2292" class="Comment">------------------------------------------------------------------------</a>
<a id="2365" class="Comment">-- Injections</a>

<a id="2380" class="Keyword">module</a> <a id="2387" href="Data.Product.Function.Dependent.Propositional.html#2387" class="Module">_</a> <a id="2389" class="Keyword">where</a>

  <a id="2398" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="2402" class="Symbol">:</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">I↔J</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="2413" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2415" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="2416" class="Symbol">)</a> <a id="2418" class="Symbol">→</a>
         <a id="2429" class="Symbol">(∀</a> <a id="2432" class="Symbol">{</a><a id="2433" href="Data.Product.Function.Dependent.Propositional.html#2433" class="Bound">i</a><a id="2434" class="Symbol">}</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2440" href="Data.Product.Function.Dependent.Propositional.html#2433" class="Bound">i</a> <a id="2442" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2444" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="2458" href="Data.Product.Function.Dependent.Propositional.html#2405" class="Bound">I↔J</a> <a id="2462" href="Data.Product.Function.Dependent.Propositional.html#2433" class="Bound">i</a><a id="2463" class="Symbol">))</a> <a id="2466" class="Symbol">→</a>
         <a id="2477" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2479" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="2481" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="2483" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2485" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2487" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="2489" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="2493" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="2497" class="Symbol">{</a><a id="2498" class="Argument">I</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="Data.Product.Function.Dependent.Propositional.html#2502" class="Bound">I</a><a id="2503" class="Symbol">}</a> <a id="2505" class="Symbol">{</a><a id="2506" class="Argument">J</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Data.Product.Function.Dependent.Propositional.html#2510" class="Bound">J</a><a id="2511" class="Symbol">}</a> <a id="2513" class="Symbol">{</a><a id="2514" class="Argument">A</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a><a id="2519" class="Symbol">}</a> <a id="2521" class="Symbol">{</a><a id="2522" class="Argument">B</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a><a id="2527" class="Symbol">}</a> <a id="2529" href="Data.Product.Function.Dependent.Propositional.html#2529" class="Bound">I↔J</a> <a id="2533" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="2543" href="Data.Product.Function.Dependent.Propositional.html#4597" class="Function">to-injective</a>
    <a id="2560" class="Keyword">where</a>
    <a id="2570" class="Keyword">open</a> <a id="2575" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

    <a id="2594" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="2604" href="Data.Product.Function.Dependent.Propositional.html#2529" class="Bound">I↔J</a>

    <a id="2613" href="Data.Product.Function.Dependent.Propositional.html#2613" class="Function">subst-application′</a> <a id="2632" class="Symbol">:</a>
      <a id="2640" class="Keyword">let</a> <a id="2644" class="Keyword">open</a> <a id="2649" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Module Operator">_≃_</a> <a id="2653" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="2657" class="Keyword">in</a>
      <a id="2666" class="Symbol">{</a><a id="2667" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a> <a id="2670" href="Data.Product.Function.Dependent.Propositional.html#2670" class="Bound">x₂</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Data.Product.Function.Dependent.Propositional.html#2502" class="Bound">I</a><a id="2676" class="Symbol">}</a> <a id="2678" class="Symbol">{</a><a id="2679" href="Data.Product.Function.Dependent.Propositional.html#2679" class="Bound">y</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2695" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a><a id="2697" class="Symbol">))}</a>
      <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Product.Function.Dependent.Propositional.html#2708" class="Bound">g</a> <a id="2710" class="Symbol">:</a> <a id="2712" class="Symbol">∀</a> <a id="2714" href="Data.Product.Function.Dependent.Propositional.html#2714" class="Bound">x</a> <a id="2716" class="Symbol">→</a> <a id="2718" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2730" href="Data.Product.Function.Dependent.Propositional.html#2714" class="Bound">x</a><a id="2731" class="Symbol">))</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2742" href="Data.Product.Function.Dependent.Propositional.html#2714" class="Bound">x</a><a id="2743" class="Symbol">))</a>
      <a id="2752" class="Symbol">(</a><a id="2753" href="Data.Product.Function.Dependent.Propositional.html#2753" class="Bound">eq</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2761" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a> <a id="2764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2766" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="2769" href="Data.Product.Function.Dependent.Propositional.html#2670" class="Bound">x₂</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">→</a>
      <a id="2781" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2789" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2791" href="Data.Product.Function.Dependent.Propositional.html#2753" class="Bound">eq</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Data.Product.Function.Dependent.Propositional.html#2708" class="Bound">g</a> <a id="2797" href="Data.Product.Function.Dependent.Propositional.html#2667" class="Bound">x₁</a> <a id="2800" href="Data.Product.Function.Dependent.Propositional.html#2679" class="Bound">y</a><a id="2801" class="Symbol">)</a> <a id="2803" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2805" href="Data.Product.Function.Dependent.Propositional.html#2708" class="Bound">g</a> <a id="2807" href="Data.Product.Function.Dependent.Propositional.html#2670" class="Bound">x₂</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2819" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="2821" class="Symbol">(</a><a id="2822" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2829" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="2834" href="Data.Product.Function.Dependent.Propositional.html#2753" class="Bound">eq</a><a id="2836" class="Symbol">)</a> <a id="2838" href="Data.Product.Function.Dependent.Propositional.html#2679" class="Bound">y</a><a id="2839" class="Symbol">)</a>
    <a id="2845" href="Data.Product.Function.Dependent.Propositional.html#2613" class="Function">subst-application′</a> <a id="2864" class="Symbol">{</a><a id="2865" href="Data.Product.Function.Dependent.Propositional.html#2865" class="Bound">x₁</a><a id="2867" class="Symbol">}</a> <a id="2869" class="Symbol">{</a><a id="2870" href="Data.Product.Function.Dependent.Propositional.html#2870" class="Bound">x₂</a><a id="2872" class="Symbol">}</a> <a id="2874" class="Symbol">{</a><a id="2875" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="2876" class="Symbol">}</a> <a id="2878" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="2880" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="2883" class="Symbol">=</a>
      <a id="2891" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2899" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2901" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="2907" href="Data.Product.Function.Dependent.Propositional.html#2865" class="Bound">x₁</a> <a id="2910" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="2911" class="Symbol">)</a>                      <a id="2934" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2944" class="Symbol">(</a><a id="2945" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2953" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="2955" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a><a id="2957" class="Symbol">)</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="2966" class="Symbol">(</a><a id="2967" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="2976" class="Symbol">_</a> <a id="2978" class="Symbol">_))</a> <a id="2982" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="2990" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="2998" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3000" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="3003" class="Symbol">(</a><a id="3004" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3011" href="Data.Product.Function.Dependent.Propositional.html#2865" class="Bound">x₁</a><a id="3013" class="Symbol">)</a> <a id="3015" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="3016" class="Symbol">)</a>                <a id="3033" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3036" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">≡.subst-application</a> <a id="3056" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3058" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3061" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a> <a id="3064" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3072" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3075" class="Symbol">(</a><a id="3076" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3079" href="Data.Product.Function.Dependent.Propositional.html#2870" class="Bound">x₂</a><a id="3081" class="Symbol">)</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3092" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3094" class="Symbol">(</a><a id="3095" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3102" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3107" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a><a id="3109" class="Symbol">)</a> <a id="3111" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="3112" class="Symbol">)</a>  <a id="3115" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3118" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="3127" class="Symbol">_</a> <a id="3129" class="Symbol">_</a> <a id="3131" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3139" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3141" href="Data.Product.Function.Dependent.Propositional.html#2870" class="Bound">x₂</a> <a id="3144" class="Symbol">(</a><a id="3145" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3153" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3163" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3168" href="Data.Product.Function.Dependent.Propositional.html#2880" class="Bound">eq</a><a id="3170" class="Symbol">)</a> <a id="3172" href="Data.Product.Function.Dependent.Propositional.html#2875" class="Bound">y</a><a id="3173" class="Symbol">)</a>        <a id="3182" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="3190" class="Keyword">where</a>
      <a id="3202" class="Keyword">open</a> <a id="3207" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Module Operator">_≃_</a> <a id="3211" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a>

      <a id="3222" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3225" class="Symbol">:</a> <a id="3227" class="Symbol">∀</a> <a id="3229" href="Data.Product.Function.Dependent.Propositional.html#3229" class="Bound">x</a> <a id="3231" class="Symbol">→</a> <a id="3233" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3241" href="Data.Product.Function.Dependent.Propositional.html#3229" class="Bound">x</a><a id="3242" class="Symbol">)</a> <a id="3244" class="Symbol">→</a> <a id="3246" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3248" href="Data.Product.Function.Dependent.Propositional.html#3229" class="Bound">x</a>
      <a id="3256" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3259" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a> <a id="3261" class="Symbol">=</a>
        <a id="3271" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3279" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3299" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a><a id="3300" class="Symbol">)</a> <a id="3302" href="Function.Base.html#1134" class="Function Operator">∘</a>
        <a id="3312" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3320" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a><a id="3321" class="Symbol">)</a> <a id="3323" href="Function.Base.html#1134" class="Function Operator">∘</a>
        <a id="3333" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3341" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3350" class="Symbol">(</a><a id="3351" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3358" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3381" href="Data.Product.Function.Dependent.Propositional.html#3259" class="Bound">x</a><a id="3382" class="Symbol">)))</a>

      <a id="3393" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="3402" class="Symbol">:</a> <a id="3404" class="Symbol">∀</a> <a id="3406" href="Data.Product.Function.Dependent.Propositional.html#3406" class="Bound">x</a> <a id="3408" href="Data.Product.Function.Dependent.Propositional.html#3408" class="Bound">y</a> <a id="3410" class="Symbol">→</a> <a id="3412" href="Data.Product.Function.Dependent.Propositional.html#3222" class="Function">g′</a> <a id="3415" class="Symbol">(</a><a id="3416" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3419" href="Data.Product.Function.Dependent.Propositional.html#3406" class="Bound">x</a><a id="3420" class="Symbol">)</a> <a id="3422" href="Data.Product.Function.Dependent.Propositional.html#3408" class="Bound">y</a> <a id="3424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3426" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3428" href="Data.Product.Function.Dependent.Propositional.html#3406" class="Bound">x</a> <a id="3430" href="Data.Product.Function.Dependent.Propositional.html#3408" class="Bound">y</a>
      <a id="3438" href="Data.Product.Function.Dependent.Propositional.html#3393" class="Function">g′-lemma</a> <a id="3447" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a> <a id="3449" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a> <a id="3451" class="Symbol">=</a>
        <a id="3461" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3469" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3471" class="Symbol">(</a><a id="3472" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3489" class="Symbol">(</a><a id="3490" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3493" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3494" class="Symbol">))</a>
          <a id="3507" class="Symbol">(</a><a id="3508" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3520" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3521" class="Symbol">))</a> <a id="3524" href="Function.Base.html#1993" class="Function Operator">$</a>
           <a id="3537" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3545" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3547" class="Symbol">(</a><a id="3548" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3562" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Function">right-inverse-of</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3589" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3590" class="Symbol">))))</a> <a id="3595" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a><a id="3596" class="Symbol">)</a>  <a id="3599" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3602" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3609" class="Symbol">(λ</a> <a id="3612" href="Data.Product.Function.Dependent.Propositional.html#3612" class="Bound">p</a> <a id="3614" class="Symbol">→</a> <a id="3616" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3624" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3626" href="Data.Product.Function.Dependent.Propositional.html#3612" class="Bound">p</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3631" class="Symbol">(</a><a id="3632" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3641" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3642" class="Symbol">))</a>
                                                                                                           <a id="3752" class="Symbol">(</a><a id="3753" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3761" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3778" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3783" href="Data.Product.Function.Dependent.Propositional.html#3612" class="Bound">p</a><a id="3784" class="Symbol">))</a> <a id="3787" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a><a id="3788" class="Symbol">)))</a>
                                                                               <a id="3871" class="Symbol">(</a><a id="3872" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Function">left-right</a> <a id="3890" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3891" class="Symbol">))</a> <a id="3894" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="3904" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3912" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="3914" class="Symbol">(</a><a id="3915" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="3922" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Function">left-inverse-of</a> <a id="3942" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3943" class="Symbol">))</a>
          <a id="3956" class="Symbol">(</a><a id="3957" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="3959" class="Symbol">(</a><a id="3960" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="3969" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="3970" class="Symbol">))</a> <a id="3973" href="Function.Base.html#1993" class="Function Operator">$</a>
           <a id="3986" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3994" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a>
             <a id="4009" class="Symbol">(</a><a id="4010" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4016" class="Symbol">(</a><a id="4017" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4024" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4029" class="Symbol">(</a><a id="4030" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4037" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4040" class="Symbol">(</a><a id="4041" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Function">left-inverse-of</a> <a id="4057" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="4058" class="Symbol">))))</a>
             <a id="4076" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a><a id="4077" class="Symbol">)</a>                                                           <a id="4137" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4140" href="Data.Product.Function.Dependent.Propositional.html#4249" class="Function">lemma</a> <a id="4146" class="Symbol">_</a> <a id="4148" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

        <a id="4159" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="4161" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a> <a id="4163" href="Data.Product.Function.Dependent.Propositional.html#3449" class="Bound">y</a>                                                             <a id="4225" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="4235" class="Keyword">where</a>
        <a id="4249" href="Data.Product.Function.Dependent.Propositional.html#4249" class="Function">lemma</a> <a id="4255" class="Symbol">:</a> <a id="4257" class="Symbol">∀</a> <a id="4259" class="Symbol">{</a><a id="4260" href="Data.Product.Function.Dependent.Propositional.html#4260" class="Bound">x′</a><a id="4262" class="Symbol">}</a> <a id="4264" href="Data.Product.Function.Dependent.Propositional.html#4264" class="Bound">eq</a> <a id="4267" class="Symbol">{</a><a id="4268" href="Data.Product.Function.Dependent.Propositional.html#4268" class="Bound">y</a> <a id="4270" class="Symbol">:</a> <a id="4272" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4284" href="Data.Product.Function.Dependent.Propositional.html#4260" class="Bound">x′</a><a id="4286" class="Symbol">))}</a> <a id="4290" class="Symbol">→</a>
                  <a id="4310" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4318" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="4320" class="Symbol">(</a><a id="4321" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4328" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4331" href="Data.Product.Function.Dependent.Propositional.html#4264" class="Bound">eq</a><a id="4333" class="Symbol">)</a>
                    <a id="4355" class="Symbol">(</a><a id="4356" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4368" href="Data.Product.Function.Dependent.Propositional.html#3447" class="Bound">x</a><a id="4369" class="Symbol">))</a>
                      <a id="4394" class="Symbol">(</a><a id="4395" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4403" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4412" class="Symbol">(</a><a id="4413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4420" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Function">from</a> <a id="4425" class="Symbol">(</a><a id="4426" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4433" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Function">to</a> <a id="4436" href="Data.Product.Function.Dependent.Propositional.html#4264" class="Bound">eq</a><a id="4438" class="Symbol">)))</a> <a id="4442" href="Data.Product.Function.Dependent.Propositional.html#4268" class="Bound">y</a><a id="4443" class="Symbol">))</a> <a id="4446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
                  <a id="4466" href="Data.Product.Function.Dependent.Propositional.html#2878" class="Bound">g</a> <a id="4468" href="Data.Product.Function.Dependent.Propositional.html#4260" class="Bound">x′</a> <a id="4471" href="Data.Product.Function.Dependent.Propositional.html#4268" class="Bound">y</a>
        <a id="4481" href="Data.Product.Function.Dependent.Propositional.html#4249" class="Function">lemma</a> <a id="4487" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="4494" class="Symbol">=</a> <a id="4496" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

    <a id="4508" class="Keyword">open</a> <a id="4513" href="Function.Bundles.html#2413" class="Module">Injection</a>

    <a id="4528" href="Data.Product.Function.Dependent.Propositional.html#4528" class="Function">to′</a> <a id="4532" class="Symbol">:</a> <a id="4534" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4536" href="Data.Product.Function.Dependent.Propositional.html#2502" class="Bound">I</a> <a id="4538" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4540" class="Symbol">→</a> <a id="4542" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4544" href="Data.Product.Function.Dependent.Propositional.html#2510" class="Bound">J</a> <a id="4546" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a>
    <a id="4552" href="Data.Product.Function.Dependent.Propositional.html#4528" class="Function">to′</a> <a id="4556" class="Symbol">=</a> <a id="4558" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="4578" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Function.Bundles.html#2469" class="Field">to</a> <a id="4587" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="4590" class="Symbol">)</a>

    <a id="4597" href="Data.Product.Function.Dependent.Propositional.html#4597" class="Function">to-injective</a> <a id="4610" class="Symbol">:</a> <a id="4612" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="4622" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4626" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4630" href="Data.Product.Function.Dependent.Propositional.html#4528" class="Function">to′</a>
    <a id="4638" href="Data.Product.Function.Dependent.Propositional.html#4597" class="Function">to-injective</a> <a id="4651" class="Symbol">{(</a><a id="4653" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a> <a id="4656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4658" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="4660" class="Symbol">)}</a> <a id="4663" class="Symbol">{(</a><a id="4665" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a> <a id="4668" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4670" href="Data.Product.Function.Dependent.Propositional.html#4670" class="Bound">y₂</a><a id="4672" class="Symbol">)}</a> <a id="4675" class="Symbol">=</a>

      <a id="4684" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="4692" href="Function.Base.html#3645" class="Function Operator">∘′</a>

      <a id="4702" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">_≃_.injective</a> <a id="4721" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="4724" class="Symbol">)</a> <a id="4726" class="Symbol">(λ</a> <a id="4729" class="Symbol">{</a><a id="4730" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="4733" class="Symbol">}</a> <a id="4735" href="Data.Product.Function.Dependent.Propositional.html#4735" class="Bound">eq₂</a> <a id="4739" class="Symbol">→</a> <a id="4741" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="4751" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="4755" class="Symbol">(</a>
              <a id="4771" href="Function.Bundles.html#2469" class="Field">to</a> <a id="4774" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="4787" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">_≃_.injective</a> <a id="4804" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="4808" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="4811" class="Symbol">)</a> <a id="4813" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="4815" class="Symbol">)</a>             <a id="4829" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

              <a id="4848" class="Symbol">(</a><a id="4849" class="Keyword">let</a> <a id="4853" href="Data.Product.Function.Dependent.Propositional.html#4853" class="Bound">eq</a> <a id="4856" class="Symbol">=</a>
                      <a id="4880" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="4916" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="4920" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="4922" class="Symbol">))</a>
                        <a id="4949" class="Symbol">(</a><a id="4950" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="4976" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="4979" class="Symbol">)</a> <a id="4981" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="4984" class="Symbol">)</a>
                          <a id="5012" class="Symbol">(</a><a id="5013" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5042" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5046" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="5048" class="Symbol">)</a>
                            <a id="5078" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="5084" class="Symbol">))</a> <a id="5087" class="Keyword">in</a>
              <a id="5104" href="Function.Bundles.html#2469" class="Field">to</a> <a id="5107" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="5120" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="5122" href="Data.Product.Function.Dependent.Propositional.html#4853" class="Bound">eq</a> <a id="5125" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="5127" class="Symbol">))</a>                                   <a id="5164" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5167" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5174" class="Symbol">(λ</a> <a id="5177" href="Data.Product.Function.Dependent.Propositional.html#5177" class="Bound">p</a> <a id="5179" class="Symbol">→</a> <a id="5181" href="Function.Bundles.html#2469" class="Field">to</a> <a id="5184" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a>
                                                                                             <a id="5281" class="Symbol">(</a><a id="5282" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="5290" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a>
                                                                                               <a id="5387" class="Symbol">(</a><a id="5388" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="5403" class="Symbol">(</a><a id="5404" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5424" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5428" class="Symbol">_))</a>
                                                                                                  <a id="5530" class="Symbol">(</a><a id="5531" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5539" class="Symbol">(</a><a id="5540" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5547" class="Symbol">(</a><a id="5548" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="5557" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="5560" class="Symbol">)</a> <a id="5562" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="5565" class="Symbol">)</a> <a id="5567" href="Data.Product.Function.Dependent.Propositional.html#5177" class="Bound">p</a><a id="5568" class="Symbol">))</a>
                                                                                               <a id="5666" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="5668" class="Symbol">))</a>
                                                                               <a id="5750" class="Symbol">(</a><a id="5751" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">≡.trans-reflʳ</a> <a id="5765" class="Symbol">_)</a> <a id="5768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="5785" class="Symbol">(</a><a id="5786" class="Keyword">let</a> <a id="5790" href="Data.Product.Function.Dependent.Propositional.html#5790" class="Bound">eq</a> <a id="5793" class="Symbol">=</a> <a id="5795" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5803" class="Symbol">(</a><a id="5804" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5831" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5835" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="5837" class="Symbol">))</a>
                          <a id="5866" class="Symbol">(</a><a id="5867" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="5883" class="Symbol">(</a><a id="5884" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="5893" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="5896" class="Symbol">)</a> <a id="5898" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="5901" class="Symbol">)</a>
                            <a id="5931" class="Symbol">(</a><a id="5932" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="5952" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="5956" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="5958" class="Symbol">))</a> <a id="5961" class="Keyword">in</a>
              <a id="5978" href="Function.Bundles.html#2469" class="Field">to</a> <a id="5981" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="5985" class="Symbol">(</a><a id="5986" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="5994" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="5996" href="Data.Product.Function.Dependent.Propositional.html#5790" class="Bound">eq</a> <a id="5999" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="6001" class="Symbol">))</a>                                  <a id="6037" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6040" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6047" class="Symbol">(</a><a id="6048" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6051" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="6054" class="Symbol">)</a>
                                                                               <a id="6135" class="Symbol">(</a><a id="6136" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6142" class="Symbol">(</a><a id="6143" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">≡.subst-subst</a> <a id="6157" class="Symbol">(</a><a id="6158" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6185" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6189" class="Symbol">_))))</a> <a id="6195" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="6212" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6215" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="6219" class="Symbol">((</a><a id="6221" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6229" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="6240" class="Symbol">(</a><a id="6241" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="6258" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="6261" class="Symbol">)</a> <a id="6263" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="6266" class="Symbol">)</a>
                             <a id="6297" class="Symbol">(</a><a id="6298" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6318" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6322" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="6324" class="Symbol">))</a> <a id="6327" href="Function.Base.html#1993" class="Function Operator">$</a>
               <a id="6344" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6352" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6354" class="Symbol">(</a><a id="6355" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6361" class="Symbol">(</a><a id="6362" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6382" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6386" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="6388" class="Symbol">))</a> <a id="6391" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="6393" class="Symbol">))</a>      <a id="6401" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6404" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6411" class="Symbol">(</a><a id="6412" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6415" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="6418" class="Symbol">)</a>
                                                                               <a id="6499" class="Symbol">(</a><a id="6500" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6506" class="Symbol">(</a><a id="6507" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">≡.subst-subst</a> <a id="6521" class="Symbol">(</a><a id="6522" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="6539" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="6542" class="Symbol">)</a> <a id="6544" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="6547" class="Symbol">)))</a> <a id="6551" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="6567" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6570" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="6574" class="Symbol">(</a>
              <a id="6590" class="Symbol">(</a><a id="6591" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6599" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6622" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6626" href="Data.Product.Function.Dependent.Propositional.html#4665" class="Bound">y₁</a><a id="6628" class="Symbol">)</a> <a id="6630" href="Function.Base.html#1993" class="Function Operator">$</a>
               <a id="6647" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6655" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6657" class="Symbol">(</a><a id="6658" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="6665" class="Symbol">(</a><a id="6666" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">_≃_.from</a> <a id="6675" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a><a id="6678" class="Symbol">)</a> <a id="6680" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="6683" class="Symbol">)</a> <a id="6685" href="Function.Base.html#1993" class="Function Operator">$</a>
               <a id="6702" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6710" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6719" class="Symbol">(</a><a id="6720" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="6740" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="6744" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="6746" class="Symbol">))</a> <a id="6749" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="6751" class="Symbol">))</a>      <a id="6759" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6762" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="6768" class="Symbol">(</a><a id="6769" href="Data.Product.Function.Dependent.Propositional.html#2613" class="Function">subst-application′</a>
                                                                                      <a id="6874" class="Symbol">(λ</a> <a id="6877" href="Data.Product.Function.Dependent.Propositional.html#6877" class="Bound">x</a> <a id="6879" href="Data.Product.Function.Dependent.Propositional.html#6879" class="Bound">y</a> <a id="6881" class="Symbol">→</a> <a id="6883" href="Function.Bundles.html#2469" class="Field">to</a> <a id="6886" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a>
                                                                                                 <a id="6987" class="Symbol">(</a><a id="6988" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="6996" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7019" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7023" href="Data.Product.Function.Dependent.Propositional.html#6877" class="Bound">x</a><a id="7024" class="Symbol">)</a> <a id="7026" href="Data.Product.Function.Dependent.Propositional.html#6879" class="Bound">y</a><a id="7027" class="Symbol">))</a>
                                                                                      <a id="7116" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a><a id="7119" class="Symbol">)</a> <a id="7121" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="7137" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7145" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7147" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7151" class="Symbol">(</a><a id="7152" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7155" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7159" href="Function.Base.html#1993" class="Function Operator">$</a>
                 <a id="7178" class="Symbol">(</a><a id="7179" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7187" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7189" class="Symbol">(</a><a id="7190" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7210" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7214" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7216" class="Symbol">)</a> <a id="7218" href="Function.Base.html#1993" class="Function Operator">$</a>
                  <a id="7238" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7246" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7248" class="Symbol">(</a><a id="7249" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="7255" class="Symbol">(</a><a id="7256" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7276" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7280" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7282" class="Symbol">))</a> <a id="7285" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7287" class="Symbol">))</a>  <a id="7291" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7294" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7310" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7312" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7316" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7318" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7321" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a><a id="7324" class="Symbol">)</a>
                                                                               <a id="7405" class="Symbol">(</a><a id="7406" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">≡.subst-subst</a> <a id="7420" class="Symbol">(</a><a id="7421" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="7427" class="Symbol">(</a><a id="7428" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7448" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7452" class="Symbol">_)))</a> <a id="7457" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="7474" class="Symbol">(</a><a id="7475" class="Keyword">let</a> <a id="7479" href="Data.Product.Function.Dependent.Propositional.html#7479" class="Bound">eq</a> <a id="7482" class="Symbol">=</a> <a id="7484" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="7492" class="Symbol">(</a><a id="7493" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7520" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7524" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7526" class="Symbol">))</a>
                          <a id="7555" class="Symbol">(</a><a id="7556" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7576" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7580" href="Data.Product.Function.Dependent.Propositional.html#4653" class="Bound">x₁</a><a id="7582" class="Symbol">)</a> <a id="7584" class="Keyword">in</a>
              <a id="7601" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7609" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7611" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7615" class="Symbol">(</a><a id="7616" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7619" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7623" class="Symbol">(</a><a id="7624" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7632" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7634" href="Data.Product.Function.Dependent.Propositional.html#7479" class="Bound">eq</a> <a id="7637" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7639" class="Symbol">)))</a>                  <a id="7660" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7663" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="7670" class="Symbol">(λ</a> <a id="7673" href="Data.Product.Function.Dependent.Propositional.html#7673" class="Bound">p</a> <a id="7675" class="Symbol">→</a> <a id="7677" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7685" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7687" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7691" class="Symbol">(</a><a id="7692" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7695" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7699" class="Symbol">(</a><a id="7700" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7708" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7710" href="Data.Product.Function.Dependent.Propositional.html#7673" class="Bound">p</a> <a id="7712" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7714" class="Symbol">)))</a>
                                                                              <a id="7796" class="Symbol">(</a><a id="7797" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">≡.trans-symˡ</a> <a id="7810" class="Symbol">(</a><a id="7811" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="7831" href="Data.Product.Function.Dependent.Propositional.html#2594" class="Function">I≃J</a> <a id="7835" class="Symbol">_))</a> <a id="7839" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
              <a id="7855" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7863" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7865" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7869" class="Symbol">(</a><a id="7870" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7873" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7877" class="Symbol">(</a><a id="7878" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7886" href="Data.Product.Function.Dependent.Propositional.html#2518" class="Bound">A</a> <a id="7888" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7895" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7897" class="Symbol">))</a>               <a id="7914" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

              <a id="7933" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="7941" href="Data.Product.Function.Dependent.Propositional.html#2526" class="Bound">B</a> <a id="7943" href="Data.Product.Function.Dependent.Propositional.html#4730" class="Bound">eq₁</a> <a id="7947" class="Symbol">(</a><a id="7948" href="Function.Bundles.html#2469" class="Field">to</a> <a id="7951" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="7955" href="Data.Product.Function.Dependent.Propositional.html#4658" class="Bound">x₂</a><a id="7957" class="Symbol">)</a>                                  <a id="7992" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7995" href="Data.Product.Function.Dependent.Propositional.html#4735" class="Bound">eq₂</a> <a id="7999" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

              <a id="8016" href="Function.Bundles.html#2469" class="Field">to</a> <a id="8019" href="Data.Product.Function.Dependent.Propositional.html#2533" class="Bound">A↣B</a> <a id="8023" href="Data.Product.Function.Dependent.Propositional.html#4670" class="Bound">y₂</a>                                                  <a id="8075" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

        <a id="8086" class="Symbol">))</a> <a id="8089" href="Function.Base.html#1134" class="Function Operator">∘</a>

      <a id="8098" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a>

<a id="8107" class="Comment">------------------------------------------------------------------------</a>
<a id="8180" class="Comment">-- Surjections</a>

<a id="8196" class="Keyword">module</a> <a id="8203" href="Data.Product.Function.Dependent.Propositional.html#8203" class="Module">_</a> <a id="8205" class="Keyword">where</a>
  <a id="8213" class="Keyword">open</a> <a id="8218" href="Function.Bundles.html#2863" class="Module">Surjection</a>

  <a id="8232" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="8236" class="Symbol">:</a> <a id="8238" class="Symbol">(</a><a id="8239" href="Data.Product.Function.Dependent.Propositional.html#8239" class="Bound">I↠J</a> <a id="8243" class="Symbol">:</a> <a id="8245" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="8247" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8249" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="8250" class="Symbol">)</a> <a id="8252" class="Symbol">→</a>
       <a id="8261" class="Symbol">(∀</a> <a id="8264" class="Symbol">{</a><a id="8265" href="Data.Product.Function.Dependent.Propositional.html#8265" class="Bound">x</a><a id="8266" class="Symbol">}</a> <a id="8268" class="Symbol">→</a> <a id="8270" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="8272" href="Data.Product.Function.Dependent.Propositional.html#8265" class="Bound">x</a> <a id="8274" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8276" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="8278" class="Symbol">(</a><a id="8279" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8282" href="Data.Product.Function.Dependent.Propositional.html#8239" class="Bound">I↠J</a> <a id="8286" href="Data.Product.Function.Dependent.Propositional.html#8265" class="Bound">x</a><a id="8287" class="Symbol">))</a> <a id="8290" class="Symbol">→</a>
       <a id="8299" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8301" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="8303" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="8305" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8307" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8309" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="8311" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="8315" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="8319" class="Symbol">{</a><a id="8320" class="Argument">I</a> <a id="8322" class="Symbol">=</a> <a id="8324" href="Data.Product.Function.Dependent.Propositional.html#8324" class="Bound">I</a><a id="8325" class="Symbol">}</a> <a id="8327" class="Symbol">{</a><a id="8328" class="Argument">J</a> <a id="8330" class="Symbol">=</a> <a id="8332" href="Data.Product.Function.Dependent.Propositional.html#8332" class="Bound">J</a><a id="8333" class="Symbol">}</a> <a id="8335" class="Symbol">{</a><a id="8336" class="Argument">A</a> <a id="8338" class="Symbol">=</a> <a id="8340" href="Data.Product.Function.Dependent.Propositional.html#8340" class="Bound">A</a><a id="8341" class="Symbol">}</a> <a id="8343" class="Symbol">{</a><a id="8344" class="Argument">B</a> <a id="8346" class="Symbol">=</a> <a id="8348" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a><a id="8349" class="Symbol">}</a> <a id="8351" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8355" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8359" class="Symbol">=</a>
    <a id="8365" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="8370" href="Data.Product.Function.Dependent.Propositional.html#8645" class="Function">strictlySurjective′</a>
    <a id="8394" class="Keyword">where</a>
    <a id="8404" href="Data.Product.Function.Dependent.Propositional.html#8404" class="Function">to′</a> <a id="8408" class="Symbol">:</a> <a id="8410" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8412" href="Data.Product.Function.Dependent.Propositional.html#8324" class="Bound">I</a> <a id="8414" href="Data.Product.Function.Dependent.Propositional.html#8340" class="Bound">A</a> <a id="8416" class="Symbol">→</a> <a id="8418" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8420" href="Data.Product.Function.Dependent.Propositional.html#8332" class="Bound">J</a> <a id="8422" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a>
    <a id="8428" href="Data.Product.Function.Dependent.Propositional.html#8404" class="Function">to′</a> <a id="8432" class="Symbol">=</a> <a id="8434" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="8438" class="Symbol">(</a><a id="8439" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8442" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a><a id="8445" class="Symbol">)</a> <a id="8447" class="Symbol">(</a><a id="8448" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8451" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a><a id="8454" class="Symbol">)</a>

    <a id="8461" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8470" class="Symbol">:</a> <a id="8472" class="Symbol">∀</a> <a id="8474" class="Symbol">{</a><a id="8475" href="Data.Product.Function.Dependent.Propositional.html#8475" class="Bound">i</a><a id="8476" class="Symbol">}</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8482" href="Data.Product.Function.Dependent.Propositional.html#8475" class="Bound">i</a> <a id="8484" class="Symbol">→</a> <a id="8486" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8488" class="Symbol">(</a><a id="8489" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8492" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="8501" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8505" href="Data.Product.Function.Dependent.Propositional.html#8475" class="Bound">i</a><a id="8506" class="Symbol">))</a>
    <a id="8513" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8522" class="Symbol">=</a> <a id="8524" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8532" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8534" class="Symbol">(</a><a id="8535" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="8541" class="Symbol">(</a><a id="8542" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8549" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8553" class="Symbol">_))</a>

    <a id="8562" href="Data.Product.Function.Dependent.Propositional.html#8562" class="Function">to⁻′</a> <a id="8567" class="Symbol">:</a> <a id="8569" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8571" href="Data.Product.Function.Dependent.Propositional.html#8332" class="Bound">J</a> <a id="8573" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8575" class="Symbol">→</a> <a id="8577" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="8579" href="Data.Product.Function.Dependent.Propositional.html#8324" class="Bound">I</a> <a id="8581" href="Data.Product.Function.Dependent.Propositional.html#8340" class="Bound">A</a>
    <a id="8587" href="Data.Product.Function.Dependent.Propositional.html#8562" class="Function">to⁻′</a> <a id="8592" class="Symbol">=</a> <a id="8594" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="8598" class="Symbol">(</a><a id="8599" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="8603" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a><a id="8606" class="Symbol">)</a> <a id="8608" class="Symbol">(</a><a id="8609" href="Function.Bundles.html#3400" class="Function">Surjection.to⁻</a> <a id="8624" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8628" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8630" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a><a id="8638" class="Symbol">)</a>

    <a id="8645" href="Data.Product.Function.Dependent.Propositional.html#8645" class="Function">strictlySurjective′</a> <a id="8665" class="Symbol">:</a> <a id="8667" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="8686" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8690" href="Data.Product.Function.Dependent.Propositional.html#8404" class="Function">to′</a>
    <a id="8698" href="Data.Product.Function.Dependent.Propositional.html#8645" class="Function">strictlySurjective′</a> <a id="8718" class="Symbol">(</a><a id="8719" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a> <a id="8721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8723" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8724" class="Symbol">)</a> <a id="8726" class="Symbol">=</a> <a id="8728" href="Data.Product.Function.Dependent.Propositional.html#8562" class="Function">to⁻′</a> <a id="8733" class="Symbol">(</a><a id="8734" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a> <a id="8736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8738" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8739" class="Symbol">)</a> <a id="8741" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8743" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a>
      <a id="8757" class="Symbol">(</a> <a id="8759" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8766" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8770" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a>
      <a id="8778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8780" class="Symbol">(</a><a id="8781" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8789" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8791" class="Symbol">(</a><a id="8792" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8799" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8803" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a><a id="8804" class="Symbol">)</a> <a id="8806" class="Symbol">(</a><a id="8807" href="Function.Bundles.html#2920" class="Field">to</a> <a id="8810" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8814" class="Symbol">(</a><a id="8815" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="8819" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8823" class="Symbol">(</a><a id="8824" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8833" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8834" class="Symbol">)))</a> <a id="8838" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8841" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8848" class="Symbol">(</a><a id="8849" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8857" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8859" class="Symbol">_)</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8870" href="Data.Product.Function.Dependent.Propositional.html#8355" class="Bound">A↠B</a> <a id="8874" class="Symbol">_)</a> <a id="8877" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="8888" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="8896" href="Data.Product.Function.Dependent.Propositional.html#8348" class="Bound">B</a> <a id="8898" class="Symbol">(</a><a id="8899" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8906" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8910" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a><a id="8911" class="Symbol">)</a> <a id="8913" class="Symbol">(</a><a id="8914" href="Data.Product.Function.Dependent.Propositional.html#8461" class="Function">backcast</a> <a id="8923" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a><a id="8924" class="Symbol">)</a>                      <a id="8947" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8950" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">≡.subst-subst-sym</a> <a id="8968" class="Symbol">(</a><a id="8969" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="8976" href="Data.Product.Function.Dependent.Propositional.html#8351" class="Bound">I↠J</a> <a id="8980" href="Data.Product.Function.Dependent.Propositional.html#8719" class="Bound">x</a><a id="8981" class="Symbol">)</a> <a id="8983" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="8994" href="Data.Product.Function.Dependent.Propositional.html#8723" class="Bound">y</a>                                                          <a id="9053" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="9054" class="Symbol">)</a>
      <a id="9062" class="Symbol">)</a> <a id="9064" class="Keyword">where</a> <a id="9070" class="Keyword">open</a> <a id="9075" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>


<a id="9091" class="Comment">------------------------------------------------------------------------</a>
<a id="9164" class="Comment">-- Left inverses</a>

<a id="9182" class="Keyword">module</a> <a id="9189" href="Data.Product.Function.Dependent.Propositional.html#9189" class="Module">_</a> <a id="9191" class="Keyword">where</a>
  <a id="9199" class="Keyword">open</a> <a id="9204" href="Function.Bundles.html#5373" class="Module">LeftInverse</a>

  <a id="9219" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="9223" class="Symbol">:</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Data.Product.Function.Dependent.Propositional.html#9226" class="Bound">I↩J</a> <a id="9230" class="Symbol">:</a> <a id="9232" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="9234" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="9236" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="9237" class="Symbol">)</a> <a id="9239" class="Symbol">→</a>
         <a id="9250" class="Symbol">(∀</a> <a id="9253" class="Symbol">{</a><a id="9254" href="Data.Product.Function.Dependent.Propositional.html#9254" class="Bound">i</a><a id="9255" class="Symbol">}</a> <a id="9257" class="Symbol">→</a> <a id="9259" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="9261" href="Data.Product.Function.Dependent.Propositional.html#9254" class="Bound">i</a> <a id="9263" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="9265" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="9267" class="Symbol">(</a><a id="9268" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9271" href="Data.Product.Function.Dependent.Propositional.html#9226" class="Bound">I↩J</a> <a id="9275" href="Data.Product.Function.Dependent.Propositional.html#9254" class="Bound">i</a><a id="9276" class="Symbol">))</a> <a id="9279" class="Symbol">→</a>
         <a id="9290" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9292" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="9294" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="9296" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="9298" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9300" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="9302" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="9306" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="9310" class="Symbol">{</a><a id="9311" class="Argument">I</a> <a id="9313" class="Symbol">=</a> <a id="9315" href="Data.Product.Function.Dependent.Propositional.html#9315" class="Bound">I</a><a id="9316" class="Symbol">}</a> <a id="9318" class="Symbol">{</a><a id="9319" class="Argument">J</a> <a id="9321" class="Symbol">=</a> <a id="9323" href="Data.Product.Function.Dependent.Propositional.html#9323" class="Bound">J</a><a id="9324" class="Symbol">}</a> <a id="9326" class="Symbol">{</a><a id="9327" class="Argument">A</a> <a id="9329" class="Symbol">=</a> <a id="9331" href="Data.Product.Function.Dependent.Propositional.html#9331" class="Bound">A</a><a id="9332" class="Symbol">}</a> <a id="9334" class="Symbol">{</a><a id="9335" class="Argument">B</a> <a id="9337" class="Symbol">=</a> <a id="9339" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a><a id="9340" class="Symbol">}</a> <a id="9342" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9346" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9350" class="Symbol">=</a> <a id="9352" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="9356" class="Symbol">{</a><a id="9357" class="Argument">to</a> <a id="9360" class="Symbol">=</a> <a id="9362" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9366" class="Symbol">}</a> <a id="9368" class="Symbol">{</a><a id="9369" class="Argument">from</a> <a id="9374" class="Symbol">=</a> <a id="9376" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a><a id="9381" class="Symbol">}</a> <a id="9383" href="Data.Product.Function.Dependent.Propositional.html#9643" class="Function">inv</a>
    <a id="9391" class="Keyword">where</a>
    <a id="9401" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9405" class="Symbol">:</a> <a id="9407" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9409" href="Data.Product.Function.Dependent.Propositional.html#9315" class="Bound">I</a> <a id="9411" href="Data.Product.Function.Dependent.Propositional.html#9331" class="Bound">A</a> <a id="9413" class="Symbol">→</a> <a id="9415" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9417" href="Data.Product.Function.Dependent.Propositional.html#9323" class="Bound">J</a> <a id="9419" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a>
    <a id="9425" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9429" class="Symbol">=</a> <a id="9431" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="9435" class="Symbol">(</a><a id="9436" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9439" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a><a id="9442" class="Symbol">)</a> <a id="9444" class="Symbol">(</a><a id="9445" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9448" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a><a id="9451" class="Symbol">)</a>

    <a id="9458" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9467" class="Symbol">:</a> <a id="9469" class="Symbol">∀</a> <a id="9471" class="Symbol">{</a><a id="9472" href="Data.Product.Function.Dependent.Propositional.html#9472" class="Bound">j</a><a id="9473" class="Symbol">}</a> <a id="9475" class="Symbol">→</a> <a id="9477" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9479" href="Data.Product.Function.Dependent.Propositional.html#9472" class="Bound">j</a> <a id="9481" class="Symbol">→</a> <a id="9483" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9489" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9493" class="Symbol">(</a><a id="9494" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9499" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9503" href="Data.Product.Function.Dependent.Propositional.html#9472" class="Bound">j</a><a id="9504" class="Symbol">))</a>
    <a id="9511" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9520" class="Symbol">=</a> <a id="9522" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9530" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9532" class="Symbol">(</a><a id="9533" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="9539" class="Symbol">(</a><a id="9540" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9549" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9553" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9559" class="Symbol">))</a>

    <a id="9567" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a> <a id="9573" class="Symbol">:</a> <a id="9575" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9577" href="Data.Product.Function.Dependent.Propositional.html#9323" class="Bound">J</a> <a id="9579" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9581" class="Symbol">→</a> <a id="9583" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="9585" href="Data.Product.Function.Dependent.Propositional.html#9315" class="Bound">I</a> <a id="9587" href="Data.Product.Function.Dependent.Propositional.html#9331" class="Bound">A</a>
    <a id="9593" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a> <a id="9599" class="Symbol">=</a> <a id="9601" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9611" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a><a id="9614" class="Symbol">)</a> <a id="9616" class="Symbol">(</a><a id="9617" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9622" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9626" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9628" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a><a id="9636" class="Symbol">)</a>

    <a id="9643" href="Data.Product.Function.Dependent.Propositional.html#9643" class="Function">inv</a> <a id="9647" class="Symbol">:</a> <a id="9649" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="9666" href="Data.Product.Function.Dependent.Propositional.html#9401" class="Function">to′</a> <a id="9670" href="Data.Product.Function.Dependent.Propositional.html#9567" class="Function">from′</a>
    <a id="9680" href="Data.Product.Function.Dependent.Propositional.html#9643" class="Function">inv</a> <a id="9684" class="Symbol">{</a><a id="9685" href="Data.Product.Function.Dependent.Propositional.html#9685" class="Bound">j</a> <a id="9687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9689" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a><a id="9690" class="Symbol">}</a> <a id="9692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="9699" class="Symbol">=</a> <a id="9701" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="9709" class="Symbol">(</a><a id="9710" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="9727" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9731" href="Data.Product.Function.Dependent.Propositional.html#9685" class="Bound">j</a>  <a id="9734" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9736" class="Symbol">(</a>
      <a id="9744" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="9758" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9766" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9768" class="Symbol">(</a><a id="9769" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9778" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9788" class="Symbol">)</a> <a id="9790" class="Symbol">(</a><a id="9791" href="Function.Bundles.html#5431" class="Field">to</a> <a id="9794" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Function.Bundles.html#5455" class="Field">from</a> <a id="9804" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9808" class="Symbol">(</a><a id="9809" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9818" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a><a id="9819" class="Symbol">)))</a> <a id="9823" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9826" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="9833" class="Symbol">(</a><a id="9834" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9842" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9844" class="Symbol">_)</a> <a id="9847" class="Symbol">(</a><a id="9848" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9857" href="Data.Product.Function.Dependent.Propositional.html#9346" class="Bound">A↩B</a> <a id="9861" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9867" class="Symbol">)</a> <a id="9869" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="9879" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="9887" href="Data.Product.Function.Dependent.Propositional.html#9339" class="Bound">B</a> <a id="9889" class="Symbol">(</a><a id="9890" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9899" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="9909" class="Symbol">)</a> <a id="9911" class="Symbol">(</a><a id="9912" href="Data.Product.Function.Dependent.Propositional.html#9458" class="Function">backcast</a> <a id="9921" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a><a id="9922" class="Symbol">)</a>                       <a id="9946" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="9949" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">≡.subst-subst-sym</a> <a id="9967" class="Symbol">(</a><a id="9968" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="9977" href="Data.Product.Function.Dependent.Propositional.html#9342" class="Bound">I↩J</a> <a id="9981" class="Symbol">_)</a> <a id="9984" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="9994" href="Data.Product.Function.Dependent.Propositional.html#9689" class="Bound">b</a>                                                                  <a id="10061" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="10062" class="Symbol">))</a> <a id="10065" class="Keyword">where</a> <a id="10071" class="Keyword">open</a> <a id="10076" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

<a id="10091" class="Comment">------------------------------------------------------------------------</a>
<a id="10164" class="Comment">-- Right inverses</a>

<a id="10183" class="Keyword">module</a> <a id="10190" href="Data.Product.Function.Dependent.Propositional.html#10190" class="Module">_</a> <a id="10192" class="Keyword">where</a>
  <a id="10200" class="Keyword">open</a> <a id="10205" href="Function.Bundles.html#6507" class="Module">RightInverse</a>

  <a id="10221" class="Comment">-- the dual to Σ-↩, taking advantage of the proof above by threading</a>
  <a id="10292" class="Comment">-- relevant symmetry proofs through it.</a>
  <a id="10334" href="Data.Product.Function.Dependent.Propositional.html#10334" class="Function">Σ-↪</a> <a id="10338" class="Symbol">:</a> <a id="10340" class="Symbol">(</a><a id="10341" href="Data.Product.Function.Dependent.Propositional.html#10341" class="Bound">I↪J</a> <a id="10345" class="Symbol">:</a> <a id="10347" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10349" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="10351" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="10352" class="Symbol">)</a> <a id="10354" class="Symbol">→</a> <a id="10356" class="Symbol">(∀</a> <a id="10359" class="Symbol">{</a><a id="10360" href="Data.Product.Function.Dependent.Propositional.html#10360" class="Bound">j</a><a id="10361" class="Symbol">}</a> <a id="10363" class="Symbol">→</a> <a id="10365" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10367" class="Symbol">(</a><a id="10368" href="Function.Bundles.html#6590" class="Field">from</a> <a id="10373" href="Data.Product.Function.Dependent.Propositional.html#10341" class="Bound">I↪J</a> <a id="10377" href="Data.Product.Function.Dependent.Propositional.html#10360" class="Bound">j</a><a id="10378" class="Symbol">)</a> <a id="10380" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="10382" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="10384" href="Data.Product.Function.Dependent.Propositional.html#10360" class="Bound">j</a><a id="10385" class="Symbol">)</a> <a id="10387" class="Symbol">→</a> <a id="10389" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10391" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10393" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10395" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="10397" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10399" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="10401" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="10405" href="Data.Product.Function.Dependent.Propositional.html#10334" class="Function">Σ-↪</a> <a id="10409" href="Data.Product.Function.Dependent.Propositional.html#10409" class="Bound">I↪J</a> <a id="10413" href="Data.Product.Function.Dependent.Propositional.html#10413" class="Bound">A↪B</a> <a id="10417" class="Symbol">=</a> <a id="10419" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="10425" class="Symbol">(</a><a id="10426" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="10430" class="Symbol">(</a><a id="10431" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="10437" href="Data.Product.Function.Dependent.Propositional.html#10409" class="Bound">I↪J</a><a id="10440" class="Symbol">)</a> <a id="10442" class="Symbol">(</a><a id="10443" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="10449" href="Data.Product.Function.Dependent.Propositional.html#10413" class="Bound">A↪B</a><a id="10452" class="Symbol">))</a>

<a id="10456" class="Comment">------------------------------------------------------------------------</a>
<a id="10529" class="Comment">-- Inverses</a>

<a id="10542" class="Keyword">module</a> <a id="10549" href="Data.Product.Function.Dependent.Propositional.html#10549" class="Module">_</a> <a id="10551" class="Keyword">where</a>
  <a id="10559" class="Keyword">open</a> <a id="10564" href="Function.Bundles.html#7338" class="Module">Inverse</a>

  <a id="10575" href="Data.Product.Function.Dependent.Propositional.html#10575" class="Function">Σ-↔</a> <a id="10579" class="Symbol">:</a> <a id="10581" class="Symbol">(</a><a id="10582" href="Data.Product.Function.Dependent.Propositional.html#10582" class="Bound">I↔J</a> <a id="10586" class="Symbol">:</a> <a id="10588" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10590" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10592" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="10593" class="Symbol">)</a> <a id="10595" class="Symbol">→</a>
      <a id="10603" class="Symbol">(∀</a> <a id="10606" class="Symbol">{</a><a id="10607" href="Data.Product.Function.Dependent.Propositional.html#10607" class="Bound">x</a><a id="10608" class="Symbol">}</a> <a id="10610" class="Symbol">→</a> <a id="10612" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10614" href="Data.Product.Function.Dependent.Propositional.html#10607" class="Bound">x</a> <a id="10616" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10618" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="10620" class="Symbol">(</a><a id="10621" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10624" href="Data.Product.Function.Dependent.Propositional.html#10582" class="Bound">I↔J</a> <a id="10628" href="Data.Product.Function.Dependent.Propositional.html#10607" class="Bound">x</a><a id="10629" class="Symbol">))</a> <a id="10632" class="Symbol">→</a>
      <a id="10640" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10642" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="10644" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="10646" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10648" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10650" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="10652" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
  <a id="10656" href="Data.Product.Function.Dependent.Propositional.html#10575" class="Function">Σ-↔</a> <a id="10660" class="Symbol">{</a><a id="10661" class="Argument">I</a> <a id="10663" class="Symbol">=</a> <a id="10665" href="Data.Product.Function.Dependent.Propositional.html#10665" class="Bound">I</a><a id="10666" class="Symbol">}</a> <a id="10668" class="Symbol">{</a><a id="10669" class="Argument">J</a> <a id="10671" class="Symbol">=</a> <a id="10673" href="Data.Product.Function.Dependent.Propositional.html#10673" class="Bound">J</a><a id="10674" class="Symbol">}</a> <a id="10676" class="Symbol">{</a><a id="10677" class="Argument">A</a> <a id="10679" class="Symbol">=</a> <a id="10681" href="Data.Product.Function.Dependent.Propositional.html#10681" class="Bound">A</a><a id="10682" class="Symbol">}</a> <a id="10684" class="Symbol">{</a><a id="10685" class="Argument">B</a> <a id="10687" class="Symbol">=</a> <a id="10689" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a><a id="10690" class="Symbol">}</a> <a id="10692" href="Data.Product.Function.Dependent.Propositional.html#10692" class="Bound">I↔J</a> <a id="10696" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="10700" class="Symbol">=</a> <a id="10702" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="10712" class="Symbol">(</a><a id="10713" href="Function.Bundles.html#2920" class="Field">Surjection.to</a> <a id="10727" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a><a id="10738" class="Symbol">)</a>
    <a id="10744" class="Symbol">(</a><a id="10745" href="Function.Bundles.html#3400" class="Function">Surjection.to⁻</a> <a id="10760" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a><a id="10771" class="Symbol">)</a>
    <a id="10777" class="Symbol">(</a><a id="10778" href="Function.Bundles.html#3446" class="Function">Surjection.to∘to⁻</a> <a id="10796" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a><a id="10807" class="Symbol">)</a>
    <a id="10813" href="Data.Product.Function.Dependent.Propositional.html#10967" class="Function">left-inverse-of</a>
    <a id="10833" class="Keyword">where</a>
    <a id="10843" class="Keyword">open</a> <a id="10848" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>

    <a id="10867" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="10871" class="Symbol">=</a> <a id="10873" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="10877" href="Data.Product.Function.Dependent.Propositional.html#10692" class="Bound">I↔J</a>

    <a id="10886" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="10898" class="Symbol">:</a> <a id="10900" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10902" href="Data.Product.Function.Dependent.Propositional.html#10665" class="Bound">I</a> <a id="10904" href="Data.Product.Function.Dependent.Propositional.html#10681" class="Bound">A</a> <a id="10906" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="10908" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="10910" href="Data.Product.Function.Dependent.Propositional.html#10673" class="Bound">J</a> <a id="10912" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a>
    <a id="10918" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="10930" class="Symbol">=</a> <a id="10932" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="10936" class="Symbol">(</a><a id="10937" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="10941" class="Symbol">(</a><a id="10942" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a> <a id="10946" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a><a id="10949" class="Symbol">))</a> <a id="10952" class="Symbol">(</a><a id="10953" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="10957" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a><a id="10960" class="Symbol">)</a>

    <a id="10967" href="Data.Product.Function.Dependent.Propositional.html#10967" class="Function">left-inverse-of</a> <a id="10983" class="Symbol">:</a> <a id="10985" class="Symbol">∀</a> <a id="10987" href="Data.Product.Function.Dependent.Propositional.html#10987" class="Bound">p</a> <a id="10989" class="Symbol">→</a> <a id="10991" href="Function.Bundles.html#3400" class="Function">Surjection.to⁻</a> <a id="11006" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="11018" class="Symbol">(</a><a id="11019" href="Function.Bundles.html#2920" class="Field">Surjection.to</a> <a id="11033" href="Data.Product.Function.Dependent.Propositional.html#10886" class="Function">surjection′</a> <a id="11045" href="Data.Product.Function.Dependent.Propositional.html#10987" class="Bound">p</a><a id="11046" class="Symbol">)</a> <a id="11048" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11050" href="Data.Product.Function.Dependent.Propositional.html#10987" class="Bound">p</a>
    <a id="11056" href="Data.Product.Function.Dependent.Propositional.html#10967" class="Function">left-inverse-of</a> <a id="11072" class="Symbol">(</a><a id="11073" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a> <a id="11075" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11077" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="11078" class="Symbol">)</a> <a id="11080" class="Symbol">=</a> <a id="11082" href="Function.Bundles.html#7392" class="Field">to</a> <a id="11085" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a>
      <a id="11099" class="Symbol">(</a> <a id="11101" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="11121" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11125" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a>
      <a id="11133" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11135" class="Symbol">(</a><a id="11136" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11144" href="Data.Product.Function.Dependent.Propositional.html#10681" class="Bound">A</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="11167" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11171" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11172" class="Symbol">)</a>
           <a id="11185" class="Symbol">(</a><a id="11186" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11191" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a>
              <a id="11209" class="Symbol">(</a><a id="11210" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11218" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11220" class="Symbol">(</a><a id="11221" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="11227" class="Symbol">(</a><a id="11228" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="11249" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                                    <a id="11289" class="Symbol">(</a><a id="11290" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="11297" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11301" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11302" class="Symbol">)))</a>
                 <a id="11323" class="Symbol">(</a><a id="11324" href="Function.Bundles.html#7392" class="Field">to</a> <a id="11327" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="11331" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="11332" class="Symbol">)))</a>                   <a id="11354" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11357" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">≡.subst-application</a> <a id="11377" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11379" class="Symbol">(λ</a> <a id="11382" href="Data.Product.Function.Dependent.Propositional.html#11382" class="Bound">_</a> <a id="11384" class="Symbol">→</a> <a id="11386" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11391" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a><a id="11394" class="Symbol">)</a> <a id="11396" class="Symbol">_</a> <a id="11398" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

         <a id="11410" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11415" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a>
           <a id="11430" class="Symbol">(</a><a id="11431" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11439" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11441" class="Symbol">(</a><a id="11442" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="11449" class="Symbol">(</a><a id="11450" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="11457" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a><a id="11460" class="Symbol">)</a>
                          <a id="11488" class="Symbol">(</a><a id="11489" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">_≃_.left-inverse-of</a> <a id="11509" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11513" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11514" class="Symbol">))</a>
              <a id="11531" class="Symbol">(</a><a id="11532" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11540" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11542" class="Symbol">(</a><a id="11543" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="11549" class="Symbol">(</a><a id="11550" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="11571" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                                    <a id="11611" class="Symbol">(</a><a id="11612" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="11619" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11623" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="11624" class="Symbol">)))</a>
                 <a id="11645" class="Symbol">(</a><a id="11646" href="Function.Bundles.html#7392" class="Field">to</a> <a id="11649" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="11653" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="11654" class="Symbol">)))</a>                   <a id="11676" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11679" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="11686" class="Symbol">(λ</a> <a id="11689" href="Data.Product.Function.Dependent.Propositional.html#11689" class="Bound">eq</a> <a id="11692" class="Symbol">→</a> <a id="11694" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11699" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="11703" class="Symbol">(</a><a id="11704" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11712" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11714" href="Data.Product.Function.Dependent.Propositional.html#11689" class="Bound">eq</a>
                                                                                  <a id="11799" class="Symbol">(</a><a id="11800" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11808" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11810" class="Symbol">(</a><a id="11811" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="11817" class="Symbol">(</a><a id="11818" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="11839" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11843" class="Symbol">_))</a> <a id="11847" class="Symbol">_)))</a>
                                                                   <a id="11919" class="Symbol">(</a><a id="11920" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Field">_≃_.left-right</a> <a id="11935" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="11939" class="Symbol">_)</a> <a id="11942" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
         <a id="11953" href="Function.Bundles.html#7416" class="Field">from</a> <a id="11958" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a>
           <a id="11973" class="Symbol">(</a><a id="11974" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="11982" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="11984" class="Symbol">(</a><a id="11985" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="12006" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                          <a id="12036" class="Symbol">(</a><a id="12037" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="12044" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="12048" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="12049" class="Symbol">))</a>
              <a id="12066" class="Symbol">(</a><a id="12067" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="12075" href="Data.Product.Function.Dependent.Propositional.html#10689" class="Bound">B</a> <a id="12077" class="Symbol">(</a><a id="12078" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="12084" class="Symbol">(</a><a id="12085" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="12106" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a>
                                    <a id="12146" class="Symbol">(</a><a id="12147" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">_≃_.to</a> <a id="12154" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="12158" href="Data.Product.Function.Dependent.Propositional.html#11073" class="Bound">x</a><a id="12159" class="Symbol">)))</a>
                 <a id="12180" class="Symbol">(</a><a id="12181" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12184" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12188" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="12189" class="Symbol">)))</a>                   <a id="12211" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12214" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="12221" class="Symbol">(</a><a id="12222" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12227" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a><a id="12230" class="Symbol">)</a>
                                                                   <a id="12299" class="Symbol">(</a><a id="12300" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">≡.subst-subst-sym</a> <a id="12318" class="Symbol">(</a><a id="12319" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">_≃_.right-inverse-of</a> <a id="12340" href="Data.Product.Function.Dependent.Propositional.html#10867" class="Function">I≃J</a> <a id="12344" class="Symbol">_))</a> <a id="12348" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

         <a id="12360" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12365" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12369" class="Symbol">(</a><a id="12370" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12373" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12377" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a><a id="12378" class="Symbol">)</a>      <a id="12385" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12388" href="Function.Structures.html#3388" class="Function">Inverse.strictlyInverseʳ</a> <a id="12413" href="Data.Product.Function.Dependent.Propositional.html#10696" class="Bound">A↔B</a> <a id="12417" class="Symbol">_</a> <a id="12419" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

         <a id="12431" href="Data.Product.Function.Dependent.Propositional.html#11077" class="Bound">y</a>                                                    <a id="12484" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="12485" class="Symbol">)</a>
      <a id="12493" class="Symbol">)</a>


<a id="12497" class="Keyword">private</a> <a id="12505" class="Keyword">module</a> <a id="12512" href="Data.Product.Function.Dependent.Propositional.html#12512" class="Module">_</a> <a id="12514" class="Keyword">where</a>
  <a id="12522" class="Keyword">open</a> <a id="12527" href="Function.Bundles.html#7338" class="Module">Inverse</a>

  <a id="12538" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="12553" class="Symbol">:</a> <a id="12555" class="Symbol">∀</a> <a id="12557" class="Symbol">{</a><a id="12558" href="Data.Product.Function.Dependent.Propositional.html#12558" class="Bound">k</a><a id="12559" class="Symbol">}</a> <a id="12561" class="Symbol">(</a><a id="12562" href="Data.Product.Function.Dependent.Propositional.html#12562" class="Bound">B</a> <a id="12564" class="Symbol">:</a> <a id="12566" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12574" href="Data.Product.Function.Dependent.Propositional.html#1535" class="Generalizable">b</a><a id="12575" class="Symbol">)</a>
    <a id="12581" class="Symbol">(</a><a id="12582" href="Data.Product.Function.Dependent.Propositional.html#12582" class="Bound">I↔J</a> <a id="12586" class="Symbol">:</a> <a id="12588" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="12592" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="12594" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="12595" class="Symbol">)</a> <a id="12597" class="Symbol">→</a>
    <a id="12603" class="Symbol">(∀</a> <a id="12606" class="Symbol">{</a><a id="12607" href="Data.Product.Function.Dependent.Propositional.html#12607" class="Bound">x</a><a id="12608" class="Symbol">}</a> <a id="12610" class="Symbol">→</a> <a id="12612" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12614" href="Data.Product.Function.Dependent.Propositional.html#12607" class="Bound">x</a> <a id="12616" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="12619" href="Data.Product.Function.Dependent.Propositional.html#12558" class="Bound">k</a> <a id="12621" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="12623" href="Data.Product.Function.Dependent.Propositional.html#12562" class="Bound">B</a> <a id="12625" class="Symbol">(</a><a id="12626" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12629" href="Data.Product.Function.Dependent.Propositional.html#12582" class="Bound">I↔J</a> <a id="12633" href="Data.Product.Function.Dependent.Propositional.html#12607" class="Bound">x</a><a id="12634" class="Symbol">))</a> <a id="12637" class="Symbol">→</a>
    <a id="12643" class="Symbol">∀</a> <a id="12645" class="Symbol">{</a><a id="12646" href="Data.Product.Function.Dependent.Propositional.html#12646" class="Bound">x</a><a id="12647" class="Symbol">}</a> <a id="12649" class="Symbol">→</a> <a id="12651" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12653" class="Symbol">(</a><a id="12654" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12659" href="Data.Product.Function.Dependent.Propositional.html#12582" class="Bound">I↔J</a> <a id="12663" href="Data.Product.Function.Dependent.Propositional.html#12646" class="Bound">x</a><a id="12664" class="Symbol">)</a> <a id="12666" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="12669" href="Data.Product.Function.Dependent.Propositional.html#12558" class="Bound">k</a> <a id="12671" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="12673" href="Data.Product.Function.Dependent.Propositional.html#12562" class="Bound">B</a> <a id="12675" href="Data.Product.Function.Dependent.Propositional.html#12646" class="Bound">x</a>
  <a id="12679" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="12694" class="Symbol">{</a><a id="12695" class="Argument">A</a> <a id="12697" class="Symbol">=</a> <a id="12699" href="Data.Product.Function.Dependent.Propositional.html#12699" class="Bound">A</a><a id="12700" class="Symbol">}</a> <a id="12702" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12704" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12708" href="Data.Product.Function.Dependent.Propositional.html#12708" class="Bound">eq</a> <a id="12711" class="Symbol">{</a><a id="12712" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12713" class="Symbol">}</a> <a id="12715" class="Symbol">=</a>
    <a id="12721" href="Data.Product.Function.Dependent.Propositional.html#12699" class="Bound">A</a> <a id="12723" class="Symbol">(</a><a id="12724" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12729" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12733" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12734" class="Symbol">)</a>           <a id="12746" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="12749" href="Data.Product.Function.Dependent.Propositional.html#12708" class="Bound">eq</a> <a id="12752" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
    <a id="12758" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12760" class="Symbol">(</a><a id="12761" href="Function.Bundles.html#7392" class="Field">to</a> <a id="12764" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12768" class="Symbol">(</a><a id="12769" href="Function.Bundles.html#7416" class="Field">from</a> <a id="12774" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12778" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12779" class="Symbol">))</a> <a id="12782" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">↔⟨</a> <a id="12785" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="12797" class="Symbol">(</a><a id="12798" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="12805" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12807" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="12809" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="12826" href="Data.Product.Function.Dependent.Propositional.html#12704" class="Bound">I↔J</a> <a id="12830" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a><a id="12831" class="Symbol">)</a> <a id="12833" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">⟩</a>
    <a id="12839" href="Data.Product.Function.Dependent.Propositional.html#12702" class="Bound">B</a> <a id="12841" href="Data.Product.Function.Dependent.Propositional.html#12712" class="Bound">x</a>                       <a id="12865" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="12871" class="Keyword">where</a> <a id="12877" class="Keyword">open</a> <a id="12882" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a>


<a id="cong"></a><a id="12904" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="12909" class="Symbol">:</a> <a id="12911" class="Symbol">∀</a> <a id="12913" class="Symbol">{</a><a id="12914" href="Data.Product.Function.Dependent.Propositional.html#12914" class="Bound">k</a><a id="12915" class="Symbol">}</a> <a id="12917" class="Symbol">(</a><a id="12918" href="Data.Product.Function.Dependent.Propositional.html#12918" class="Bound">I↔J</a> <a id="12922" class="Symbol">:</a> <a id="12924" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="12926" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12928" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a><a id="12929" class="Symbol">)</a> <a id="12931" class="Symbol">→</a>
       <a id="12940" class="Symbol">(∀</a> <a id="12943" class="Symbol">{</a><a id="12944" href="Data.Product.Function.Dependent.Propositional.html#12944" class="Bound">x</a><a id="12945" class="Symbol">}</a> <a id="12947" class="Symbol">→</a> <a id="12949" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12951" href="Data.Product.Function.Dependent.Propositional.html#12944" class="Bound">x</a> <a id="12953" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="12956" href="Data.Product.Function.Dependent.Propositional.html#12914" class="Bound">k</a> <a id="12958" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="12960" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="12962" class="Symbol">(</a><a id="12963" href="Function.Bundles.html#7392" class="Field">Inverse.to</a> <a id="12974" href="Data.Product.Function.Dependent.Propositional.html#12918" class="Bound">I↔J</a> <a id="12978" href="Data.Product.Function.Dependent.Propositional.html#12944" class="Bound">x</a><a id="12979" class="Symbol">))</a> <a id="12982" class="Symbol">→</a>
       <a id="12991" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="12993" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="12995" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="12997" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="13000" href="Data.Product.Function.Dependent.Propositional.html#12914" class="Bound">k</a> <a id="13002" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="13004" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13006" href="Data.Product.Function.Dependent.Propositional.html#1555" class="Generalizable">J</a> <a id="13008" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
<a id="13010" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13015" class="Symbol">{</a><a id="13016" class="Argument">k</a> <a id="13018" class="Symbol">=</a> <a id="13020" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="13031" class="Symbol">}</a>                <a id="13048" href="Data.Product.Function.Dependent.Propositional.html#13048" class="Bound">I↔J</a> <a id="13052" href="Data.Product.Function.Dependent.Propositional.html#13052" class="Bound">A⟶B</a> <a id="13056" class="Symbol">=</a> <a id="13058" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="13062" class="Symbol">(</a><a id="13063" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="13067" href="Data.Product.Function.Dependent.Propositional.html#13048" class="Bound">I↔J</a><a id="13070" class="Symbol">)</a> <a id="13072" href="Data.Product.Function.Dependent.Propositional.html#13052" class="Bound">A⟶B</a>
<a id="13076" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13081" class="Symbol">{</a><a id="13082" class="Argument">B</a> <a id="13084" class="Symbol">=</a> <a id="13086" href="Data.Product.Function.Dependent.Propositional.html#13086" class="Bound">B</a><a id="13087" class="Symbol">}</a> <a id="13089" class="Symbol">{</a><a id="13090" class="Argument">k</a> <a id="13092" class="Symbol">=</a> <a id="13094" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="13112" class="Symbol">}</a> <a id="13114" href="Data.Product.Function.Dependent.Propositional.html#13114" class="Bound">I↔J</a> <a id="13118" href="Data.Product.Function.Dependent.Propositional.html#13118" class="Bound">A⟵B</a> <a id="13122" class="Symbol">=</a> <a id="13124" href="Data.Product.Function.Dependent.Propositional.html#1703" class="Function">Σ-⟶</a> <a id="13128" class="Symbol">(</a><a id="13129" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="13133" href="Data.Product.Function.Dependent.Propositional.html#13114" class="Bound">I↔J</a><a id="13136" class="Symbol">)</a> <a id="13138" class="Symbol">(</a><a id="13139" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="13154" class="Symbol">{</a><a id="13155" class="Argument">k</a> <a id="13157" class="Symbol">=</a> <a id="13159" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="13177" class="Symbol">}</a> <a id="13179" href="Data.Product.Function.Dependent.Propositional.html#13086" class="Bound">B</a> <a id="13181" href="Data.Product.Function.Dependent.Propositional.html#13114" class="Bound">I↔J</a> <a id="13185" href="Data.Product.Function.Dependent.Propositional.html#13118" class="Bound">A⟵B</a><a id="13188" class="Symbol">)</a>
<a id="13190" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13195" class="Symbol">{</a><a id="13196" class="Argument">k</a> <a id="13198" class="Symbol">=</a> <a id="13200" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="13211" class="Symbol">}</a>                <a id="13228" href="Data.Product.Function.Dependent.Propositional.html#13228" class="Bound">I↔J</a> <a id="13232" href="Data.Product.Function.Dependent.Propositional.html#13232" class="Bound">A⇔B</a> <a id="13236" class="Symbol">=</a> <a id="13238" href="Data.Product.Function.Dependent.Propositional.html#1967" class="Function">Σ-⇔</a> <a id="13242" class="Symbol">(</a><a id="13243" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="13247" href="Data.Product.Function.Dependent.Propositional.html#13228" class="Bound">I↔J</a><a id="13250" class="Symbol">)</a> <a id="13252" href="Data.Product.Function.Dependent.Propositional.html#13232" class="Bound">A⇔B</a>
<a id="13256" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13261" class="Symbol">{</a><a id="13262" class="Argument">k</a> <a id="13264" class="Symbol">=</a> <a id="13266" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="13275" class="Symbol">}</a>                  <a id="13294" href="Data.Product.Function.Dependent.Propositional.html#13294" class="Bound">I↔J</a> <a id="13298" href="Data.Product.Function.Dependent.Propositional.html#13298" class="Bound">A↣B</a> <a id="13302" class="Symbol">=</a> <a id="13304" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="13308" href="Data.Product.Function.Dependent.Propositional.html#13294" class="Bound">I↔J</a> <a id="13312" href="Data.Product.Function.Dependent.Propositional.html#13298" class="Bound">A↣B</a>
<a id="13316" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13321" class="Symbol">{</a><a id="13322" class="Argument">B</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="Data.Product.Function.Dependent.Propositional.html#13326" class="Bound">B</a><a id="13327" class="Symbol">}</a> <a id="13329" class="Symbol">{</a><a id="13330" class="Argument">k</a> <a id="13332" class="Symbol">=</a> <a id="13334" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="13350" class="Symbol">}</a>   <a id="13354" href="Data.Product.Function.Dependent.Propositional.html#13354" class="Bound">I↔J</a> <a id="13358" href="Data.Product.Function.Dependent.Propositional.html#13358" class="Bound">A↢B</a> <a id="13362" class="Symbol">=</a> <a id="13364" href="Data.Product.Function.Dependent.Propositional.html#2398" class="Function">Σ-↣</a> <a id="13368" class="Symbol">(</a><a id="13369" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="13375" href="Data.Product.Function.Dependent.Propositional.html#13354" class="Bound">I↔J</a><a id="13378" class="Symbol">)</a> <a id="13380" class="Symbol">(</a><a id="13381" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="13396" class="Symbol">{</a><a id="13397" class="Argument">k</a> <a id="13399" class="Symbol">=</a> <a id="13401" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="13417" class="Symbol">}</a> <a id="13419" href="Data.Product.Function.Dependent.Propositional.html#13326" class="Bound">B</a> <a id="13421" href="Data.Product.Function.Dependent.Propositional.html#13354" class="Bound">I↔J</a> <a id="13425" href="Data.Product.Function.Dependent.Propositional.html#13358" class="Bound">A↢B</a><a id="13428" class="Symbol">)</a>
<a id="13430" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13435" class="Symbol">{</a><a id="13436" class="Argument">B</a> <a id="13438" class="Symbol">=</a> <a id="13440" href="Data.Product.Function.Dependent.Propositional.html#13440" class="Bound">B</a><a id="13441" class="Symbol">}</a> <a id="13443" class="Symbol">{</a><a id="13444" class="Argument">k</a> <a id="13446" class="Symbol">=</a> <a id="13448" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="13459" class="Symbol">}</a>        <a id="13468" href="Data.Product.Function.Dependent.Propositional.html#13468" class="Bound">I↔J</a> <a id="13472" href="Data.Product.Function.Dependent.Propositional.html#13472" class="Bound">A↩B</a> <a id="13476" class="Symbol">=</a> <a id="13478" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Data.Product.Function.Dependent.Propositional.html#9219" class="Function">Σ-↩</a> <a id="13487" class="Symbol">(</a><a id="13488" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="13492" class="Symbol">(</a><a id="13493" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="13499" href="Data.Product.Function.Dependent.Propositional.html#13468" class="Bound">I↔J</a><a id="13502" class="Symbol">))</a> <a id="13505" class="Symbol">(</a><a id="13506" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="13510" class="Symbol">(</a><a id="13511" href="Data.Product.Function.Dependent.Propositional.html#12538" class="Function">swap-coercions</a> <a id="13526" class="Symbol">{</a><a id="13527" class="Argument">k</a> <a id="13529" class="Symbol">=</a> <a id="13531" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="13542" class="Symbol">}</a> <a id="13544" href="Data.Product.Function.Dependent.Propositional.html#13440" class="Bound">B</a> <a id="13546" href="Data.Product.Function.Dependent.Propositional.html#13468" class="Bound">I↔J</a> <a id="13550" href="Data.Product.Function.Dependent.Propositional.html#13472" class="Bound">A↩B</a><a id="13553" class="Symbol">)))</a>
<a id="13557" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13562" class="Symbol">{</a><a id="13563" class="Argument">k</a> <a id="13565" class="Symbol">=</a> <a id="13567" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="13577" class="Symbol">}</a>                 <a id="13595" href="Data.Product.Function.Dependent.Propositional.html#13595" class="Bound">I↔J</a> <a id="13599" href="Data.Product.Function.Dependent.Propositional.html#13599" class="Bound">A↠B</a> <a id="13603" class="Symbol">=</a> <a id="13605" href="Data.Product.Function.Dependent.Propositional.html#8232" class="Function">Σ-↠</a> <a id="13609" class="Symbol">(</a><a id="13610" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="13614" href="Data.Product.Function.Dependent.Propositional.html#13595" class="Bound">I↔J</a><a id="13617" class="Symbol">)</a> <a id="13619" href="Data.Product.Function.Dependent.Propositional.html#13599" class="Bound">A↠B</a>
<a id="13623" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13628" class="Symbol">{</a><a id="13629" class="Argument">k</a> <a id="13631" class="Symbol">=</a> <a id="13633" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="13642" class="Symbol">}</a>                  <a id="13661" href="Data.Product.Function.Dependent.Propositional.html#13661" class="Bound">I↔J</a> <a id="13665" href="Data.Product.Function.Dependent.Propositional.html#13665" class="Bound">A↔B</a> <a id="13669" class="Symbol">=</a> <a id="13671" href="Data.Product.Function.Dependent.Propositional.html#10575" class="Function">Σ-↔</a> <a id="13675" href="Data.Product.Function.Dependent.Propositional.html#13661" class="Bound">I↔J</a> <a id="13679" href="Data.Product.Function.Dependent.Propositional.html#13665" class="Bound">A↔B</a>

<a id="congˡ"></a><a id="13684" href="Data.Product.Function.Dependent.Propositional.html#13684" class="Function">congˡ</a> <a id="13690" class="Symbol">:</a> <a id="13692" class="Symbol">∀</a> <a id="13694" class="Symbol">{</a><a id="13695" href="Data.Product.Function.Dependent.Propositional.html#13695" class="Bound">k</a><a id="13696" class="Symbol">}</a> <a id="13698" class="Symbol">→</a> <a id="13700" class="Symbol">(∀</a> <a id="13703" class="Symbol">{</a><a id="13704" href="Data.Product.Function.Dependent.Propositional.html#13704" class="Bound">x</a><a id="13705" class="Symbol">}</a> <a id="13707" class="Symbol">→</a> <a id="13709" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="13711" href="Data.Product.Function.Dependent.Propositional.html#13704" class="Bound">x</a> <a id="13713" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="13716" href="Data.Product.Function.Dependent.Propositional.html#13695" class="Bound">k</a> <a id="13718" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="13720" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a> <a id="13722" href="Data.Product.Function.Dependent.Propositional.html#13704" class="Bound">x</a><a id="13723" class="Symbol">)</a> <a id="13725" class="Symbol">→</a> <a id="13727" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13729" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="13731" href="Data.Product.Function.Dependent.Propositional.html#1569" class="Generalizable">A</a> <a id="13733" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="13736" href="Data.Product.Function.Dependent.Propositional.html#13695" class="Bound">k</a> <a id="13738" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="13740" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="13742" href="Data.Product.Function.Dependent.Propositional.html#1553" class="Generalizable">I</a> <a id="13744" href="Data.Product.Function.Dependent.Propositional.html#1571" class="Generalizable">B</a>
<a id="13746" href="Data.Product.Function.Dependent.Propositional.html#13684" class="Function">congˡ</a> <a id="13752" class="Symbol">=</a> <a id="13754" href="Data.Product.Function.Dependent.Propositional.html#12904" class="Function">cong</a> <a id="13759" class="Symbol">(</a><a id="13760" href="Function.Construct.Identity.html#4000" class="Function">refl</a> <a id="13765" class="Symbol">_)</a></pre></body></html>


==> anc/html/Data.Product.Function.NonDependent.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.Product.Function.NonDependent.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Function.NonDependent.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-dependent product combinators for propositional equality</a>
<a id="170" class="Comment">-- preserving functions</a>
<a id="194" class="Comment">------------------------------------------------------------------------</a>

<a id="268" class="Symbol">{-#</a> <a id="272" class="Keyword">OPTIONS</a> <a id="280" class="Pragma">--cubical-compatible</a> <a id="301" class="Pragma">--safe</a> <a id="308" class="Symbol">#-}</a>

<a id="313" class="Keyword">module</a> <a id="320" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Product.Base.html#2173" class="Function">map</a><a id="421" class="Symbol">)</a>
<a id="423" class="Keyword">open</a> <a id="428" class="Keyword">import</a> <a id="435" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a>
  <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a><a id="554" class="Symbol">;</a> <a id="556" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Function.Base.html" class="Module">Function.Base</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Function.Base.html#704" class="Function">id</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="653" class="Symbol">;</a> <a id="655" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="658" class="Symbol">;</a> <a id="660" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="663" class="Symbol">;</a> <a id="665" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="668" class="Symbol">;</a> <a id="670" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="673" class="Symbol">;</a> <a id="675" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="678" class="Symbol">;</a> <a id="680" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="683" class="Symbol">;</a> <a id="685" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="688" class="Symbol">;</a> <a id="690" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="693" class="Symbol">)</a>
<a id="695" class="Keyword">open</a> <a id="700" class="Keyword">import</a> <a id="707" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="735" class="Symbol">as</a> <a id="738" class="Module">Inv</a>
  <a id="744" class="Keyword">using</a> <a id="750" class="Symbol">(</a><a id="751" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a><a id="770" class="Symbol">;</a> <a id="772" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a><a id="789" class="Symbol">;</a> <a id="791" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a><a id="809" class="Symbol">;</a>
         <a id="820" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a><a id="837" class="Symbol">)</a>
<a id="839" class="Keyword">open</a> <a id="844" class="Keyword">import</a> <a id="851" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
  <a id="884" class="Keyword">using</a> <a id="890" class="Symbol">(</a><a id="891" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a><a id="897" class="Symbol">;</a> <a id="899" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="910" class="Symbol">;</a> <a id="912" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="930" class="Symbol">;</a> <a id="932" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="943" class="Symbol">;</a> <a id="945" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="954" class="Symbol">;</a>
         <a id="965" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="981" class="Symbol">;</a> <a id="983" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="994" class="Symbol">;</a> <a id="996" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="1006" class="Symbol">;</a> <a id="1008" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="1017" class="Symbol">)</a>
<a id="1019" class="Keyword">import</a> <a id="1026" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1057" class="Symbol">as</a> <a id="1060" class="Module">Compose</a>
<a id="1068" class="Keyword">open</a> <a id="1073" class="Keyword">import</a> <a id="1080" href="Level.html" class="Module">Level</a> <a id="1086" class="Keyword">using</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1098" class="Symbol">;</a> <a id="1100" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1103" class="Symbol">)</a>
<a id="1105" class="Keyword">open</a> <a id="1110" class="Keyword">import</a> <a id="1117" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1133" class="Keyword">hiding</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a><a id="1144" class="Symbol">)</a>
<a id="1146" class="Keyword">open</a> <a id="1151" class="Keyword">import</a> <a id="1158" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1207" class="Keyword">using</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1220" class="Symbol">)</a>

<a id="1223" class="Keyword">private</a>
  <a id="1233" class="Keyword">variable</a>
    <a id="1246" href="Data.Product.Function.NonDependent.Propositional.html#1246" class="Generalizable">a</a> <a id="1248" href="Data.Product.Function.NonDependent.Propositional.html#1248" class="Generalizable">b</a> <a id="1250" href="Data.Product.Function.NonDependent.Propositional.html#1250" class="Generalizable">c</a> <a id="1252" href="Data.Product.Function.NonDependent.Propositional.html#1252" class="Generalizable">d</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1266" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="1268" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="1270" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="1272" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="1274" class="Symbol">:</a> <a id="1276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1280" href="Data.Product.Function.NonDependent.Propositional.html#1246" class="Generalizable">a</a>

<a id="1283" class="Comment">------------------------------------------------------------------------</a>
<a id="1356" class="Comment">-- Helper lemma</a>

<a id="1373" class="Keyword">private</a>
  <a id="liftViaInverse"></a><a id="1383" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="1398" class="Symbol">:</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1403" class="Symbol">:</a> <a id="1405" class="Symbol">∀</a> <a id="1407" class="Symbol">{</a><a id="1408" href="Data.Product.Function.NonDependent.Propositional.html#1408" class="Bound">a</a> <a id="1410" href="Data.Product.Function.NonDependent.Propositional.html#1410" class="Bound">b</a> <a id="1412" href="Data.Product.Function.NonDependent.Propositional.html#1412" class="Bound">ℓ₁</a> <a id="1415" href="Data.Product.Function.NonDependent.Propositional.html#1415" class="Bound">ℓ₂</a><a id="1417" class="Symbol">}</a> <a id="1419" class="Symbol">→</a> <a id="1421" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1433" href="Data.Product.Function.NonDependent.Propositional.html#1408" class="Bound">a</a> <a id="1435" href="Data.Product.Function.NonDependent.Propositional.html#1412" class="Bound">ℓ₁</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1447" href="Data.Product.Function.NonDependent.Propositional.html#1410" class="Bound">b</a> <a id="1449" href="Data.Product.Function.NonDependent.Propositional.html#1415" class="Bound">ℓ₂</a><a id="1451" class="Symbol">)</a> <a id="1453" class="Symbol">(</a><a id="1454" href="Data.Product.Function.NonDependent.Propositional.html#1408" class="Bound">a</a> <a id="1456" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1458" href="Data.Product.Function.NonDependent.Propositional.html#1410" class="Bound">b</a> <a id="1460" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1462" href="Data.Product.Function.NonDependent.Propositional.html#1412" class="Bound">ℓ₁</a> <a id="1465" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1467" href="Data.Product.Function.NonDependent.Propositional.html#1415" class="Bound">ℓ₂</a><a id="1469" class="Symbol">)}</a> <a id="1472" class="Symbol">→</a>
                   <a id="1493" class="Symbol">(∀</a> <a id="1496" class="Symbol">{</a><a id="1497" href="Data.Product.Function.NonDependent.Propositional.html#1497" class="Bound">a</a> <a id="1499" href="Data.Product.Function.NonDependent.Propositional.html#1499" class="Bound">b</a> <a id="1501" href="Data.Product.Function.NonDependent.Propositional.html#1501" class="Bound">c</a> <a id="1503" href="Data.Product.Function.NonDependent.Propositional.html#1503" class="Bound">ℓ₁</a> <a id="1506" href="Data.Product.Function.NonDependent.Propositional.html#1506" class="Bound">ℓ₂</a> <a id="1509" href="Data.Product.Function.NonDependent.Propositional.html#1509" class="Bound">ℓ₃</a><a id="1511" class="Symbol">}</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Data.Product.Function.NonDependent.Propositional.html#1514" class="Bound">S</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1525" href="Data.Product.Function.NonDependent.Propositional.html#1497" class="Bound">a</a> <a id="1527" href="Data.Product.Function.NonDependent.Propositional.html#1503" class="Bound">ℓ₁</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Data.Product.Function.NonDependent.Propositional.html#1532" class="Bound">T</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1543" href="Data.Product.Function.NonDependent.Propositional.html#1499" class="Bound">b</a> <a id="1545" href="Data.Product.Function.NonDependent.Propositional.html#1506" class="Bound">ℓ₂</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Data.Product.Function.NonDependent.Propositional.html#1550" class="Bound">U</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1561" href="Data.Product.Function.NonDependent.Propositional.html#1501" class="Bound">c</a> <a id="1563" href="Data.Product.Function.NonDependent.Propositional.html#1509" class="Bound">ℓ₃</a><a id="1565" class="Symbol">}</a> <a id="1567" class="Symbol">→</a> <a id="1569" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1571" href="Data.Product.Function.NonDependent.Propositional.html#1514" class="Bound">S</a> <a id="1573" href="Data.Product.Function.NonDependent.Propositional.html#1532" class="Bound">T</a> <a id="1575" class="Symbol">→</a> <a id="1577" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1579" href="Data.Product.Function.NonDependent.Propositional.html#1532" class="Bound">T</a> <a id="1581" href="Data.Product.Function.NonDependent.Propositional.html#1550" class="Bound">U</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1587" href="Data.Product.Function.NonDependent.Propositional.html#1514" class="Bound">S</a> <a id="1589" href="Data.Product.Function.NonDependent.Propositional.html#1550" class="Bound">U</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a>
                   <a id="1613" class="Symbol">(∀</a> <a id="1616" class="Symbol">{</a><a id="1617" href="Data.Product.Function.NonDependent.Propositional.html#1617" class="Bound">a</a> <a id="1619" href="Data.Product.Function.NonDependent.Propositional.html#1619" class="Bound">b</a> <a id="1621" href="Data.Product.Function.NonDependent.Propositional.html#1621" class="Bound">ℓ₁</a> <a id="1624" href="Data.Product.Function.NonDependent.Propositional.html#1624" class="Bound">ℓ₂</a><a id="1626" class="Symbol">}</a> <a id="1628" class="Symbol">{</a><a id="1629" href="Data.Product.Function.NonDependent.Propositional.html#1629" class="Bound">S</a> <a id="1631" class="Symbol">:</a> <a id="1633" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1640" href="Data.Product.Function.NonDependent.Propositional.html#1617" class="Bound">a</a> <a id="1642" href="Data.Product.Function.NonDependent.Propositional.html#1621" class="Bound">ℓ₁</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">{</a><a id="1647" href="Data.Product.Function.NonDependent.Propositional.html#1647" class="Bound">T</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1658" href="Data.Product.Function.NonDependent.Propositional.html#1619" class="Bound">b</a> <a id="1660" href="Data.Product.Function.NonDependent.Propositional.html#1624" class="Bound">ℓ₂</a><a id="1662" class="Symbol">}</a> <a id="1664" class="Symbol">→</a> <a id="1666" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1674" href="Data.Product.Function.NonDependent.Propositional.html#1629" class="Bound">S</a> <a id="1676" href="Data.Product.Function.NonDependent.Propositional.html#1647" class="Bound">T</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1682" href="Data.Product.Function.NonDependent.Propositional.html#1629" class="Bound">S</a> <a id="1684" href="Data.Product.Function.NonDependent.Propositional.html#1647" class="Bound">T</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">→</a>
                   <a id="1708" class="Symbol">(</a><a id="1709" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1719" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a><a id="1720" class="Symbol">)</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1730" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">→</a> <a id="1735" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1737" class="Symbol">(</a><a id="1738" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1745" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1746" class="Symbol">)</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1756" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1757" class="Symbol">)</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1771" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="1773" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1776" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1783" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1784" class="Symbol">)</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1794" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="1796" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1799" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1806" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1807" class="Symbol">))</a> <a id="1810" class="Symbol">→</a>
                   <a id="1831" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1841" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a><a id="1842" class="Symbol">)</a> <a id="1844" class="Symbol">(</a><a id="1845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1852" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">→</a> <a id="1857" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1867" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1878" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1879" class="Symbol">)</a> <a id="1881" class="Symbol">→</a>
                   <a id="1902" href="Data.Product.Function.NonDependent.Propositional.html#1401" class="Bound">R</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1912" class="Symbol">(</a><a id="1913" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="1915" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1917" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a><a id="1918" class="Symbol">))</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="1932" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1934" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="1935" class="Symbol">))</a>
  <a id="1940" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="1955" href="Data.Product.Function.NonDependent.Propositional.html#1955" class="Bound">trans</a> <a id="1961" href="Data.Product.Function.NonDependent.Propositional.html#1961" class="Bound">inv⇒R</a> <a id="1967" href="Data.Product.Function.NonDependent.Propositional.html#1967" class="Bound">lift</a> <a id="1972" href="Data.Product.Function.NonDependent.Propositional.html#1972" class="Bound">RAC</a> <a id="1976" href="Data.Product.Function.NonDependent.Propositional.html#1976" class="Bound">RBD</a> <a id="1980" class="Symbol">=</a>
    <a id="1986" href="Function.Properties.Inverse.html#3753" class="Function">Inv.transportVia</a> <a id="2003" href="Data.Product.Function.NonDependent.Propositional.html#1955" class="Bound">trans</a> <a id="2009" href="Data.Product.Function.NonDependent.Propositional.html#1961" class="Bound">inv⇒R</a> <a id="2015" class="Symbol">(</a><a id="2016" href="Function.Properties.Inverse.html#1408" class="Function">Inv.sym</a> <a id="2024" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a><a id="2037" class="Symbol">)</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Data.Product.Function.NonDependent.Propositional.html#1967" class="Bound">lift</a> <a id="2045" href="Data.Product.Function.NonDependent.Propositional.html#1972" class="Bound">RAC</a> <a id="2049" href="Data.Product.Function.NonDependent.Propositional.html#1976" class="Bound">RBD</a><a id="2052" class="Symbol">)</a> <a id="2054" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a>

<a id="2069" class="Comment">------------------------------------------------------------------------</a>
<a id="2142" class="Comment">-- Combinators for various function types</a>

<a id="2185" class="Keyword">infixr</a> <a id="2192" class="Number">2</a> <a id="2194" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a> <a id="2200" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a> <a id="2206" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a> <a id="2212" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a> <a id="2218" href="Data.Product.Function.NonDependent.Propositional.html#2711" class="Function Operator">_×-⤖_</a> <a id="2224" href="Data.Product.Function.NonDependent.Propositional.html#2827" class="Function Operator">_×-↩_</a> <a id="2230" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a> <a id="2236" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a>

<a id="_×-⟶_"></a><a id="2243" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a> <a id="2249" class="Symbol">:</a> <a id="2251" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2253" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2255" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2261" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2263" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2265" class="Symbol">→</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2270" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2272" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2273" class="Symbol">)</a> <a id="2275" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2280" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2282" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2283" class="Symbol">)</a>
<a id="2285" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2308" href="Function.Construct.Composition.html#5447" class="Function">Compose.function</a> <a id="2325" href="Function.Properties.Inverse.html#2157" class="Function">Inv.toFunction</a> <a id="2340" href="Data.Product.Function.NonDependent.Setoid.html#1369" class="Function Operator">_×-function_</a>

<a id="_×-⇔_"></a><a id="2354" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a> <a id="2360" class="Symbol">:</a> <a id="2362" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2364" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2366" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2372" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2374" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2376" class="Symbol">→</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2381" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2383" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2393" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2394" class="Symbol">)</a>
<a id="2396" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2419" href="Function.Construct.Composition.html#6614" class="Function">Compose.equivalence</a> <a id="2439" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="2459" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a>

<a id="_×-↣_"></a><a id="2476" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2486" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2488" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2490" class="Symbol">→</a> <a id="2492" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2494" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2496" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2498" class="Symbol">→</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2503" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2505" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2506" class="Symbol">)</a> <a id="2508" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2513" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2515" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2516" class="Symbol">)</a>
<a id="2518" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2541" href="Function.Construct.Composition.html#5645" class="Function">Compose.injection</a> <a id="2559" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2577" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">_×-injection_</a>

<a id="_×-↠_"></a><a id="2592" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a> <a id="2598" class="Symbol">:</a> <a id="2600" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2602" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2604" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2610" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2612" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2614" class="Symbol">→</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2619" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2621" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2626" class="Symbol">(</a><a id="2627" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2629" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2631" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2632" class="Symbol">)</a>
<a id="2634" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2657" href="Function.Construct.Composition.html#5962" class="Function">Compose.surjection</a> <a id="2676" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2695" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">_×-surjection_</a>

<a id="_×-⤖_"></a><a id="2711" href="Data.Product.Function.NonDependent.Propositional.html#2711" class="Function Operator">_×-⤖_</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2721" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2723" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2729" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2731" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2733" class="Symbol">→</a> <a id="2735" class="Symbol">(</a><a id="2736" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2738" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2740" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2741" class="Symbol">)</a> <a id="2743" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2748" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2750" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2751" class="Symbol">)</a>
<a id="2753" href="Data.Product.Function.NonDependent.Propositional.html#2711" class="Function Operator">_×-⤖_</a> <a id="2759" class="Symbol">=</a> <a id="2761" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2776" href="Function.Construct.Composition.html#6297" class="Function">Compose.bijection</a> <a id="2794" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2812" href="Data.Product.Function.NonDependent.Setoid.html#2631" class="Function Operator">_×-bijection_</a>

<a id="_×-↩_"></a><a id="2827" href="Data.Product.Function.NonDependent.Propositional.html#2827" class="Function Operator">_×-↩_</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2837" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2839" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2845" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2847" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2849" class="Symbol">→</a> <a id="2851" class="Symbol">(</a><a id="2852" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2854" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2856" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2857" class="Symbol">)</a> <a id="2859" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2861" class="Symbol">(</a><a id="2862" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2864" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2866" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2867" class="Symbol">)</a>
<a id="2869" href="Data.Product.Function.NonDependent.Propositional.html#2827" class="Function Operator">_×-↩_</a> <a id="2875" class="Symbol">=</a> <a id="2877" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="2892" href="Function.Construct.Composition.html#6993" class="Function">Compose.leftInverse</a> <a id="2912" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a> <a id="2932" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">_×-leftInverse_</a>

<a id="_×-↪_"></a><a id="2949" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a> <a id="2955" class="Symbol">:</a> <a id="2957" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2959" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2961" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="2967" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2969" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="2971" class="Symbol">→</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="2976" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2978" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="2979" class="Symbol">)</a> <a id="2981" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="2986" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2988" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="2989" class="Symbol">)</a>
<a id="2991" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a> <a id="2997" class="Symbol">=</a> <a id="2999" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="3014" href="Function.Construct.Composition.html#7436" class="Function">Compose.rightInverse</a> <a id="3035" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a> <a id="3056" href="Data.Product.Function.NonDependent.Setoid.html#3467" class="Function Operator">_×-rightInverse_</a>

<a id="_×-↔_"></a><a id="3074" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3084" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3086" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3088" class="Symbol">→</a> <a id="3090" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="3092" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3094" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="3096" class="Symbol">→</a> <a id="3098" class="Symbol">(</a><a id="3099" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3101" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3103" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3111" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3113" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="3114" class="Symbol">)</a>
<a id="3116" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a> <a id="3122" class="Symbol">=</a> <a id="3124" href="Data.Product.Function.NonDependent.Propositional.html#1383" class="Function">liftViaInverse</a> <a id="3139" href="Function.Construct.Composition.html#7886" class="Function">Compose.inverse</a> <a id="3155" href="Function.Base.html#704" class="Function">id</a> <a id="3158" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">_×-inverse_</a>

<a id="3171" class="Keyword">infixr</a> <a id="3178" class="Number">2</a> <a id="3180" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a>

<a id="_×-cong_"></a><a id="3190" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3199" class="Symbol">:</a> <a id="3201" class="Symbol">∀</a> <a id="3203" class="Symbol">{</a><a id="3204" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a><a id="3205" class="Symbol">}</a> <a id="3207" class="Symbol">→</a> <a id="3209" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3211" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3214" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a> <a id="3216" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3218" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a> <a id="3224" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3227" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a> <a id="3229" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3231" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a> <a id="3233" class="Symbol">→</a> <a id="3235" class="Symbol">(</a><a id="3236" href="Data.Product.Function.NonDependent.Propositional.html#1266" class="Generalizable">A</a> <a id="3238" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3240" href="Data.Product.Function.NonDependent.Propositional.html#1270" class="Generalizable">C</a><a id="3241" class="Symbol">)</a> <a id="3243" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3246" href="Data.Product.Function.NonDependent.Propositional.html#3204" class="Bound">k</a> <a id="3248" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3250" class="Symbol">(</a><a id="3251" href="Data.Product.Function.NonDependent.Propositional.html#1268" class="Generalizable">B</a> <a id="3253" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3255" href="Data.Product.Function.NonDependent.Propositional.html#1272" class="Generalizable">D</a><a id="3256" class="Symbol">)</a>
<a id="3258" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3267" class="Symbol">{</a><a id="3268" class="Argument">k</a> <a id="3270" class="Symbol">=</a> <a id="3272" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="3283" class="Symbol">}</a>         <a id="3293" class="Symbol">=</a> <a id="3295" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a>
<a id="3301" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3310" class="Symbol">{</a><a id="3311" class="Argument">k</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="3333" class="Symbol">}</a>  <a id="3336" class="Symbol">=</a> <a id="3338" href="Data.Product.Function.NonDependent.Propositional.html#2243" class="Function Operator">_×-⟶_</a>
<a id="3344" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3353" class="Symbol">{</a><a id="3354" class="Argument">k</a> <a id="3356" class="Symbol">=</a> <a id="3358" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="3369" class="Symbol">}</a>         <a id="3379" class="Symbol">=</a> <a id="3381" href="Data.Product.Function.NonDependent.Propositional.html#2354" class="Function Operator">_×-⇔_</a>
<a id="3387" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3396" class="Symbol">{</a><a id="3397" class="Argument">k</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="3410" class="Symbol">}</a>           <a id="3422" class="Symbol">=</a> <a id="3424" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a>
<a id="3430" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3439" class="Symbol">{</a><a id="3440" class="Argument">k</a> <a id="3442" class="Symbol">=</a> <a id="3444" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="3460" class="Symbol">}</a>    <a id="3465" class="Symbol">=</a> <a id="3467" href="Data.Product.Function.NonDependent.Propositional.html#2476" class="Function Operator">_×-↣_</a>
<a id="3473" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3482" class="Symbol">{</a><a id="3483" class="Argument">k</a> <a id="3485" class="Symbol">=</a> <a id="3487" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="3498" class="Symbol">}</a>         <a id="3508" class="Symbol">=</a> <a id="3510" href="Data.Product.Function.NonDependent.Propositional.html#2949" class="Function Operator">_×-↪_</a>
<a id="3516" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3525" class="Symbol">{</a><a id="3526" class="Argument">k</a> <a id="3528" class="Symbol">=</a> <a id="3530" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="3540" class="Symbol">}</a>          <a id="3551" class="Symbol">=</a> <a id="3553" href="Data.Product.Function.NonDependent.Propositional.html#2592" class="Function Operator">_×-↠_</a>
<a id="3559" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a> <a id="3568" class="Symbol">{</a><a id="3569" class="Argument">k</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="3582" class="Symbol">}</a>           <a id="3594" class="Symbol">=</a> <a id="3596" href="Data.Product.Function.NonDependent.Propositional.html#3074" class="Function Operator">_×-↔_</a></pre></body></html>


==> anc/html/Data.Product.Function.NonDependent.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.Product.Function.NonDependent.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Function.NonDependent.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Non-dependent product combinators for setoid equality preserving</a>
<a id="174" class="Comment">-- functions</a>
<a id="187" class="Comment">------------------------------------------------------------------------</a>

<a id="261" class="Symbol">{-#</a> <a id="265" class="Keyword">OPTIONS</a> <a id="273" class="Pragma">--cubical-compatible</a> <a id="294" class="Pragma">--safe</a> <a id="301" class="Symbol">#-}</a>

<a id="306" class="Keyword">module</a> <a id="313" href="Data.Product.Function.NonDependent.Setoid.html" class="Module">Data.Product.Function.NonDependent.Setoid</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="392" class="Symbol">as</a> <a id="395" class="Module">Product</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Level.html" class="Module">Level</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Function.Bundles.html#2041" class="Record">Func</a><a id="605" class="Symbol">;</a> <a id="607" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="618" class="Symbol">;</a> <a id="620" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="629" class="Symbol">;</a> <a id="631" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="641" class="Symbol">;</a> <a id="643" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="652" class="Symbol">;</a> <a id="654" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="665" class="Symbol">;</a>
         <a id="676" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="688" class="Symbol">;</a> <a id="690" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="697" class="Symbol">)</a>

<a id="700" class="Keyword">private</a>
  <a id="710" class="Keyword">variable</a>
    <a id="723" href="Data.Product.Function.NonDependent.Setoid.html#723" class="Generalizable">a₁</a> <a id="726" href="Data.Product.Function.NonDependent.Setoid.html#726" class="Generalizable">a₂</a> <a id="729" href="Data.Product.Function.NonDependent.Setoid.html#729" class="Generalizable">b₁</a> <a id="732" href="Data.Product.Function.NonDependent.Setoid.html#732" class="Generalizable">b₂</a> <a id="735" href="Data.Product.Function.NonDependent.Setoid.html#735" class="Generalizable">c₁</a> <a id="738" href="Data.Product.Function.NonDependent.Setoid.html#738" class="Generalizable">c₂</a> <a id="741" href="Data.Product.Function.NonDependent.Setoid.html#741" class="Generalizable">d₁</a> <a id="744" href="Data.Product.Function.NonDependent.Setoid.html#744" class="Generalizable">d₂</a> <a id="747" class="Symbol">:</a> <a id="749" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="759" href="Data.Product.Function.NonDependent.Setoid.html#759" class="Generalizable">a</a> <a id="761" href="Data.Product.Function.NonDependent.Setoid.html#761" class="Generalizable">ℓ</a> <a id="763" class="Symbol">:</a> <a id="765" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="775" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="777" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="779" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="781" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="783" class="Symbol">:</a> <a id="785" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="792" href="Data.Product.Function.NonDependent.Setoid.html#759" class="Generalizable">a</a> <a id="794" href="Data.Product.Function.NonDependent.Setoid.html#761" class="Generalizable">ℓ</a>

<a id="797" class="Comment">------------------------------------------------------------------------</a>
<a id="870" class="Comment">-- Combinators for equality preserving functions</a>

<a id="proj₁ₛ"></a><a id="920" href="Data.Product.Function.NonDependent.Setoid.html#920" class="Function">proj₁ₛ</a> <a id="927" class="Symbol">:</a> <a id="929" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="934" class="Symbol">(</a><a id="935" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="937" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="940" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a><a id="941" class="Symbol">)</a> <a id="943" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a>
<a id="945" href="Data.Product.Function.NonDependent.Setoid.html#920" class="Function">proj₁ₛ</a> <a id="952" class="Symbol">=</a> <a id="954" class="Keyword">record</a> <a id="961" class="Symbol">{</a> <a id="963" href="Function.Bundles.html#2092" class="Field">to</a> <a id="966" class="Symbol">=</a> <a id="968" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="974" class="Symbol">;</a> <a id="976" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="981" class="Symbol">=</a> <a id="983" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="989" class="Symbol">}</a>

<a id="proj₂ₛ"></a><a id="992" href="Data.Product.Function.NonDependent.Setoid.html#992" class="Function">proj₂ₛ</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1009" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1012" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a><a id="1013" class="Symbol">)</a> <a id="1015" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a>
<a id="1017" href="Data.Product.Function.NonDependent.Setoid.html#992" class="Function">proj₂ₛ</a> <a id="1024" class="Symbol">=</a> <a id="1026" class="Keyword">record</a> <a id="1033" class="Symbol">{</a> <a id="1035" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1038" class="Symbol">=</a> <a id="1040" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1046" class="Symbol">;</a> <a id="1048" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1061" class="Symbol">}</a>

<a id="&lt;_,_&gt;ₛ"></a><a id="1064" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&lt;_,_&gt;ₛ</a> <a id="1071" class="Symbol">:</a> <a id="1073" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1078" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1080" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1082" class="Symbol">→</a> <a id="1084" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1089" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1091" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="1093" class="Symbol">→</a> <a id="1095" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1100" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1105" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1108" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="1109" class="Symbol">)</a>
<a id="1111" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&lt;</a> <a id="1113" href="Data.Product.Function.NonDependent.Setoid.html#1113" class="Bound">f</a> <a id="1115" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">,</a> <a id="1117" href="Data.Product.Function.NonDependent.Setoid.html#1117" class="Bound">g</a> <a id="1119" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&gt;ₛ</a> <a id="1122" class="Symbol">=</a> <a id="1124" class="Keyword">record</a>
  <a id="1133" class="Symbol">{</a> <a id="1135" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1140" class="Symbol">=</a> <a id="1142" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1144" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1149" href="Data.Product.Function.NonDependent.Setoid.html#1113" class="Bound">f</a> <a id="1151" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1153" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1158" href="Data.Product.Function.NonDependent.Setoid.html#1117" class="Bound">g</a> <a id="1160" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1164" class="Symbol">;</a> <a id="1166" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1171" class="Symbol">=</a> <a id="1173" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1175" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1180" href="Data.Product.Function.NonDependent.Setoid.html#1113" class="Bound">f</a> <a id="1182" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1184" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1189" href="Data.Product.Function.NonDependent.Setoid.html#1117" class="Bound">g</a> <a id="1191" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>
  <a id="1195" class="Symbol">}</a> <a id="1197" class="Keyword">where</a> <a id="1203" class="Keyword">open</a> <a id="1208" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="swapₛ"></a><a id="1214" href="Data.Product.Function.NonDependent.Setoid.html#1214" class="Function">swapₛ</a> <a id="1220" class="Symbol">:</a> <a id="1222" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1230" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1233" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1239" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1242" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a><a id="1243" class="Symbol">)</a>
<a id="1245" href="Data.Product.Function.NonDependent.Setoid.html#1214" class="Function">swapₛ</a> <a id="1251" class="Symbol">=</a> <a id="1253" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&lt;</a> <a id="1255" href="Data.Product.Function.NonDependent.Setoid.html#992" class="Function">proj₂ₛ</a> <a id="1262" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">,</a> <a id="1264" href="Data.Product.Function.NonDependent.Setoid.html#920" class="Function">proj₁ₛ</a> <a id="1271" href="Data.Product.Function.NonDependent.Setoid.html#1064" class="Function Operator">&gt;ₛ</a>

<a id="1275" class="Comment">------------------------------------------------------------------------</a>
<a id="1348" class="Comment">-- Function bundles</a>

<a id="_×-function_"></a><a id="1369" href="Data.Product.Function.NonDependent.Setoid.html#1369" class="Function Operator">_×-function_</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1389" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1391" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1400" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="1402" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1411" class="Symbol">(</a><a id="1412" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1414" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1417" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">(</a><a id="1421" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1423" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1426" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Data.Product.Function.NonDependent.Setoid.html#1429" class="Bound">f</a> <a id="1431" href="Data.Product.Function.NonDependent.Setoid.html#1369" class="Function Operator">×-function</a> <a id="1442" href="Data.Product.Function.NonDependent.Setoid.html#1442" class="Bound">g</a> <a id="1444" class="Symbol">=</a> <a id="1446" class="Keyword">record</a>
  <a id="1455" class="Symbol">{</a> <a id="1457" href="Function.Bundles.html#2092" class="Field">to</a>    <a id="1463" class="Symbol">=</a> <a id="1465" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1481" href="Data.Product.Function.NonDependent.Setoid.html#1429" class="Bound">f</a><a id="1482" class="Symbol">)</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1488" href="Data.Product.Function.NonDependent.Setoid.html#1442" class="Bound">g</a><a id="1489" class="Symbol">)</a>
  <a id="1493" class="Symbol">;</a> <a id="1495" href="Function.Bundles.html#2111" class="Field">cong</a>  <a id="1501" class="Symbol">=</a> <a id="1503" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1515" class="Symbol">(</a><a id="1516" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1521" href="Data.Product.Function.NonDependent.Setoid.html#1429" class="Bound">f</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1530" href="Data.Product.Function.NonDependent.Setoid.html#1442" class="Bound">g</a><a id="1531" class="Symbol">)</a>
  <a id="1535" class="Symbol">}</a> <a id="1537" class="Keyword">where</a> <a id="1543" class="Keyword">open</a> <a id="1548" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="1554" class="Keyword">infixr</a> <a id="1561" class="Number">2</a> <a id="1563" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a> <a id="1579" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">_×-injection_</a> <a id="1593" href="Data.Product.Function.NonDependent.Setoid.html#4669" class="Function Operator">_×-left-inverse_</a>

<a id="_×-equivalence_"></a><a id="1611" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a> <a id="1627" class="Symbol">:</a> <a id="1629" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="1641" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1643" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1645" class="Symbol">→</a> <a id="1647" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="1659" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="1661" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="1663" class="Symbol">→</a>
                  <a id="1683" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1698" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1701" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1707" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="1710" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="1711" class="Symbol">)</a>
<a id="1713" href="Data.Product.Function.NonDependent.Setoid.html#1611" class="Function Operator">_×-equivalence_</a> <a id="1729" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a> <a id="1731" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a> <a id="1733" class="Symbol">=</a> <a id="1735" class="Keyword">record</a>
  <a id="1744" class="Symbol">{</a> <a id="1746" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="1756" class="Symbol">=</a> <a id="1758" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1770" class="Symbol">(</a><a id="1771" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1774" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1775" class="Symbol">)</a> <a id="1777" class="Symbol">(</a><a id="1778" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1781" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1782" class="Symbol">)</a>
  <a id="1786" class="Symbol">;</a> <a id="1788" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="1798" class="Symbol">=</a> <a id="1800" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Function.Bundles.html#4832" class="Field">from</a> <a id="1818" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Function.Bundles.html#4832" class="Field">from</a> <a id="1827" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1828" class="Symbol">)</a>
  <a id="1832" class="Symbol">;</a> <a id="1834" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="1844" class="Symbol">=</a> <a id="1846" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1858" class="Symbol">(</a><a id="1859" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="1867" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">(</a><a id="1871" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="1879" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1880" class="Symbol">)</a>
  <a id="1884" class="Symbol">;</a> <a id="1886" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="1896" class="Symbol">=</a> <a id="1898" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="1921" href="Data.Product.Function.NonDependent.Setoid.html#1729" class="Bound">f</a><a id="1922" class="Symbol">)</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="1935" href="Data.Product.Function.NonDependent.Setoid.html#1731" class="Bound">g</a><a id="1936" class="Symbol">)</a>
  <a id="1940" class="Symbol">}</a> <a id="1942" class="Keyword">where</a> <a id="1948" class="Keyword">open</a> <a id="1953" href="Function.Bundles.html#4750" class="Module">Equivalence</a>

<a id="_×-injection_"></a><a id="1966" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">_×-injection_</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="1992" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="1994" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2008" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="2010" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="2012" class="Symbol">→</a>
                <a id="2030" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2043" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2046" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">(</a><a id="2050" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2052" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2055" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="2056" class="Symbol">)</a>
<a id="2058" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a> <a id="2060" href="Data.Product.Function.NonDependent.Setoid.html#1966" class="Function Operator">×-injection</a> <a id="2072" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a> <a id="2074" class="Symbol">=</a> <a id="2076" class="Keyword">record</a>
  <a id="2085" class="Symbol">{</a> <a id="2087" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="2097" class="Symbol">=</a> <a id="2099" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2115" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2122" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a><a id="2123" class="Symbol">)</a>
  <a id="2127" class="Symbol">;</a> <a id="2129" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="2139" class="Symbol">=</a> <a id="2141" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2159" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a><a id="2160" class="Symbol">)</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2168" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a><a id="2169" class="Symbol">)</a>
  <a id="2173" class="Symbol">;</a> <a id="2175" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2199" class="Symbol">(</a><a id="2200" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2210" href="Data.Product.Function.NonDependent.Setoid.html#2058" class="Bound">f</a><a id="2211" class="Symbol">)</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2224" href="Data.Product.Function.NonDependent.Setoid.html#2072" class="Bound">g</a><a id="2225" class="Symbol">)</a>
  <a id="2229" class="Symbol">}</a> <a id="2231" class="Keyword">where</a> <a id="2237" class="Keyword">open</a> <a id="2242" href="Function.Bundles.html#2413" class="Module">Injection</a>

<a id="_×-surjection_"></a><a id="2253" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">_×-surjection_</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2281" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2283" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2285" class="Symbol">→</a> <a id="2287" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2298" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="2300" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="2302" class="Symbol">→</a>
                 <a id="2321" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2335" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2338" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2344" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2347" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="2348" class="Symbol">)</a>
<a id="2350" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a> <a id="2352" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">×-surjection</a> <a id="2365" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a> <a id="2367" class="Symbol">=</a> <a id="2369" class="Keyword">record</a>
  <a id="2378" class="Symbol">{</a> <a id="2380" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="2391" class="Symbol">=</a> <a id="2393" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2405" class="Symbol">(</a><a id="2406" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2409" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a><a id="2410" class="Symbol">)</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2416" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a><a id="2417" class="Symbol">)</a>
  <a id="2421" class="Symbol">;</a> <a id="2423" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="2434" class="Symbol">=</a> <a id="2436" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2454" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a><a id="2455" class="Symbol">)</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2463" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a><a id="2464" class="Symbol">)</a>
  <a id="2468" class="Symbol">;</a> <a id="2470" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2481" class="Symbol">=</a> <a id="2483" class="Symbol">λ</a> <a id="2485" href="Data.Product.Function.NonDependent.Setoid.html#2485" class="Bound">y</a> <a id="2487" class="Symbol">→</a> <a id="2489" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2505" class="Symbol">(λ</a> <a id="2508" href="Data.Product.Function.NonDependent.Setoid.html#2508" class="Bound">ff</a> <a id="2511" href="Data.Product.Function.NonDependent.Setoid.html#2511" class="Bound">gg</a> <a id="2514" href="Data.Product.Function.NonDependent.Setoid.html#2514" class="Bound">x₂</a> <a id="2517" class="Symbol">→</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Data.Product.Function.NonDependent.Setoid.html#2508" class="Bound">ff</a> <a id="2523" class="Symbol">(</a><a id="2524" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2530" href="Data.Product.Function.NonDependent.Setoid.html#2514" class="Bound">x₂</a><a id="2532" class="Symbol">))</a> <a id="2535" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Data.Product.Function.NonDependent.Setoid.html#2511" class="Bound">gg</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2548" href="Data.Product.Function.NonDependent.Setoid.html#2514" class="Bound">x₂</a><a id="2550" class="Symbol">)))</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2566" href="Data.Product.Function.NonDependent.Setoid.html#2350" class="Bound">f</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2575" href="Data.Product.Function.NonDependent.Setoid.html#2485" class="Bound">y</a><a id="2576" class="Symbol">))</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2591" href="Data.Product.Function.NonDependent.Setoid.html#2365" class="Bound">g</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2600" href="Data.Product.Function.NonDependent.Setoid.html#2485" class="Bound">y</a><a id="2601" class="Symbol">))</a>
  <a id="2606" class="Symbol">}</a> <a id="2608" class="Keyword">where</a> <a id="2614" class="Keyword">open</a> <a id="2619" href="Function.Bundles.html#2863" class="Module">Surjection</a>

<a id="_×-bijection_"></a><a id="2631" href="Data.Product.Function.NonDependent.Setoid.html#2631" class="Function Operator">_×-bijection_</a> <a id="2645" class="Symbol">:</a> <a id="2647" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2657" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2659" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2661" class="Symbol">→</a> <a id="2663" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2673" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="2675" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="2677" class="Symbol">→</a>
                <a id="2695" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2705" class="Symbol">(</a><a id="2706" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="2708" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2711" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="2712" class="Symbol">)</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="2717" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="2720" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a> <a id="2725" href="Data.Product.Function.NonDependent.Setoid.html#2631" class="Function Operator">×-bijection</a> <a id="2737" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a> <a id="2739" class="Symbol">=</a> <a id="2741" class="Keyword">record</a>
  <a id="2750" class="Symbol">{</a> <a id="2752" href="Function.Bundles.html#3584" class="Field">to</a>         <a id="2763" class="Symbol">=</a> <a id="2765" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2777" class="Symbol">(</a><a id="2778" href="Function.Bundles.html#3584" class="Field">to</a> <a id="2781" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a><a id="2782" class="Symbol">)</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Function.Bundles.html#3584" class="Field">to</a> <a id="2788" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a><a id="2789" class="Symbol">)</a>
  <a id="2793" class="Symbol">;</a> <a id="2795" href="Function.Bundles.html#3608" class="Field">cong</a>       <a id="2806" class="Symbol">=</a> <a id="2808" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="2826" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a><a id="2827" class="Symbol">)</a> <a id="2829" class="Symbol">(</a><a id="2830" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="2835" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a><a id="2836" class="Symbol">)</a>
  <a id="2840" class="Symbol">;</a> <a id="2842" href="Function.Bundles.html#3649" class="Field">bijective</a>  <a id="2853" class="Symbol">=</a> <a id="2855" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2867" class="Symbol">(</a><a id="2868" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="2878" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a><a id="2879" class="Symbol">)</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="2892" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a><a id="2893" class="Symbol">)</a> <a id="2895" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="2914" class="Symbol">λ</a> <a id="2916" class="Symbol">{</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Data.Product.Function.NonDependent.Setoid.html#2919" class="Bound">y₀</a> <a id="2922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2924" href="Data.Product.Function.NonDependent.Setoid.html#2924" class="Bound">y₁</a><a id="2926" class="Symbol">)</a> <a id="2928" class="Symbol">→</a> <a id="2930" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2946" class="Symbol">(λ</a> <a id="2949" class="Symbol">{</a><a id="2950" href="Data.Product.Function.NonDependent.Setoid.html#2950" class="Bound">ff</a> <a id="2953" href="Data.Product.Function.NonDependent.Setoid.html#2953" class="Bound">gg</a> <a id="2956" class="Symbol">(</a><a id="2957" href="Data.Product.Function.NonDependent.Setoid.html#2957" class="Bound">x₀</a> <a id="2960" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2962" href="Data.Product.Function.NonDependent.Setoid.html#2962" class="Bound">x₁</a><a id="2964" class="Symbol">)</a> <a id="2966" class="Symbol">→</a> <a id="2968" href="Data.Product.Function.NonDependent.Setoid.html#2950" class="Bound">ff</a> <a id="2971" href="Data.Product.Function.NonDependent.Setoid.html#2957" class="Bound">x₀</a> <a id="2974" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2976" href="Data.Product.Function.NonDependent.Setoid.html#2953" class="Bound">gg</a> <a id="2979" href="Data.Product.Function.NonDependent.Setoid.html#2962" class="Bound">x₁</a><a id="2981" class="Symbol">})</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="2996" href="Data.Product.Function.NonDependent.Setoid.html#2723" class="Bound">f</a> <a id="2998" href="Data.Product.Function.NonDependent.Setoid.html#2919" class="Bound">y₀</a><a id="3000" class="Symbol">)</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3014" href="Data.Product.Function.NonDependent.Setoid.html#2737" class="Bound">g</a> <a id="3016" href="Data.Product.Function.NonDependent.Setoid.html#2924" class="Bound">y₁</a><a id="3018" class="Symbol">)}</a>
  <a id="3023" class="Symbol">}</a> <a id="3025" class="Keyword">where</a> <a id="3031" class="Keyword">open</a> <a id="3036" href="Function.Bundles.html#3528" class="Module">Bijection</a>

<a id="_×-leftInverse_"></a><a id="3047" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">_×-leftInverse_</a> <a id="3063" class="Symbol">:</a> <a id="3065" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3077" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3079" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3081" class="Symbol">→</a> <a id="3083" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3095" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="3097" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="3099" class="Symbol">→</a>
                  <a id="3119" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3131" class="Symbol">(</a><a id="3132" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3134" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3137" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="3138" class="Symbol">)</a> <a id="3140" class="Symbol">(</a><a id="3141" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3143" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3146" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="3147" class="Symbol">)</a>
<a id="3149" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a> <a id="3151" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">×-leftInverse</a> <a id="3165" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a> <a id="3167" class="Symbol">=</a> <a id="3169" class="Keyword">record</a>
  <a id="3178" class="Symbol">{</a> <a id="3180" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="3190" class="Symbol">=</a> <a id="3192" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Function.Bundles.html#5431" class="Field">to</a> <a id="3208" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3209" class="Symbol">)</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Function.Bundles.html#5431" class="Field">to</a> <a id="3215" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3216" class="Symbol">)</a>
  <a id="3220" class="Symbol">;</a> <a id="3222" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="3232" class="Symbol">=</a> <a id="3234" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Function.Bundles.html#5455" class="Field">from</a> <a id="3252" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">(</a><a id="3256" href="Function.Bundles.html#5455" class="Field">from</a> <a id="3261" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3262" class="Symbol">)</a>
  <a id="3266" class="Symbol">;</a> <a id="3268" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="3278" class="Symbol">=</a> <a id="3280" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="3301" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3302" class="Symbol">)</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="3313" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3314" class="Symbol">)</a>
  <a id="3318" class="Symbol">;</a> <a id="3320" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3330" class="Symbol">=</a> <a id="3332" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3344" class="Symbol">(</a><a id="3345" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3355" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a><a id="3356" class="Symbol">)</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3369" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a><a id="3370" class="Symbol">)</a>
  <a id="3374" class="Symbol">;</a> <a id="3376" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>   <a id="3387" class="Symbol">=</a> <a id="3389" class="Symbol">λ</a> <a id="3391" href="Data.Product.Function.NonDependent.Setoid.html#3391" class="Bound">x</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="3404" href="Data.Product.Function.NonDependent.Setoid.html#3149" class="Bound">f</a> <a id="3406" class="Symbol">(</a><a id="3407" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3413" href="Data.Product.Function.NonDependent.Setoid.html#3391" class="Bound">x</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3418" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="3427" href="Data.Product.Function.NonDependent.Setoid.html#3165" class="Bound">g</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3436" href="Data.Product.Function.NonDependent.Setoid.html#3391" class="Bound">x</a><a id="3437" class="Symbol">)</a>
  <a id="3441" class="Symbol">}</a> <a id="3443" class="Keyword">where</a> <a id="3449" class="Keyword">open</a> <a id="3454" href="Function.Bundles.html#5373" class="Module">LeftInverse</a>

<a id="_×-rightInverse_"></a><a id="3467" href="Data.Product.Function.NonDependent.Setoid.html#3467" class="Function Operator">_×-rightInverse_</a> <a id="3484" class="Symbol">:</a> <a id="3486" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3499" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3501" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3503" class="Symbol">→</a> <a id="3505" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3518" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="3520" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="3522" class="Symbol">→</a>
                   <a id="3543" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3559" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3562" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="3563" class="Symbol">)</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="3571" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="3572" class="Symbol">)</a>
<a id="3574" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a> <a id="3576" href="Data.Product.Function.NonDependent.Setoid.html#3467" class="Function Operator">×-rightInverse</a> <a id="3591" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a> <a id="3593" class="Symbol">=</a> <a id="3595" class="Keyword">record</a>
  <a id="3604" class="Symbol">{</a> <a id="3606" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="3616" class="Symbol">=</a> <a id="3618" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Function.Bundles.html#6566" class="Field">to</a> <a id="3634" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3635" class="Symbol">)</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Function.Bundles.html#6566" class="Field">to</a> <a id="3641" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3642" class="Symbol">)</a>
  <a id="3646" class="Symbol">;</a> <a id="3648" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="3658" class="Symbol">=</a> <a id="3660" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Function.Bundles.html#6590" class="Field">from</a> <a id="3678" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3679" class="Symbol">)</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Function.Bundles.html#6590" class="Field">from</a> <a id="3687" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3688" class="Symbol">)</a>
  <a id="3692" class="Symbol">;</a> <a id="3694" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="3704" class="Symbol">=</a> <a id="3706" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3718" class="Symbol">(</a><a id="3719" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="3727" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="3739" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3740" class="Symbol">)</a>
  <a id="3744" class="Symbol">;</a> <a id="3746" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3756" class="Symbol">=</a> <a id="3758" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3781" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a><a id="3782" class="Symbol">)</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3795" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a><a id="3796" class="Symbol">)</a>
  <a id="3800" class="Symbol">;</a> <a id="3802" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>   <a id="3813" class="Symbol">=</a> <a id="3815" class="Symbol">λ</a> <a id="3817" href="Data.Product.Function.NonDependent.Setoid.html#3817" class="Bound">x</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="3830" href="Data.Product.Function.NonDependent.Setoid.html#3574" class="Bound">f</a> <a id="3832" class="Symbol">(</a><a id="3833" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3839" href="Data.Product.Function.NonDependent.Setoid.html#3817" class="Bound">x</a><a id="3840" class="Symbol">)</a> <a id="3842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3844" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="3853" href="Data.Product.Function.NonDependent.Setoid.html#3591" class="Bound">g</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3862" href="Data.Product.Function.NonDependent.Setoid.html#3817" class="Bound">x</a><a id="3863" class="Symbol">)</a>
  <a id="3867" class="Symbol">}</a> <a id="3869" class="Keyword">where</a> <a id="3875" class="Keyword">open</a> <a id="3880" href="Function.Bundles.html#6507" class="Module">RightInverse</a>

<a id="3894" class="Keyword">infixr</a> <a id="3901" class="Number">2</a> <a id="3903" href="Data.Product.Function.NonDependent.Setoid.html#2253" class="Function Operator">_×-surjection_</a> <a id="3918" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">_×-inverse_</a>

<a id="_×-inverse_"></a><a id="3931" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">_×-inverse_</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3953" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3955" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="3957" class="Symbol">→</a> <a id="3959" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3967" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a> <a id="3969" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a> <a id="3971" class="Symbol">→</a>
              <a id="3987" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Data.Product.Function.NonDependent.Setoid.html#775" class="Generalizable">A</a> <a id="3998" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="4001" href="Data.Product.Function.NonDependent.Setoid.html#779" class="Generalizable">C</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Data.Product.Function.NonDependent.Setoid.html#777" class="Generalizable">B</a> <a id="4007" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="4010" href="Data.Product.Function.NonDependent.Setoid.html#781" class="Generalizable">D</a><a id="4011" class="Symbol">)</a>
<a id="4013" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a> <a id="4015" href="Data.Product.Function.NonDependent.Setoid.html#3931" class="Function Operator">×-inverse</a> <a id="4025" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a> <a id="4027" class="Symbol">=</a> <a id="4029" class="Keyword">record</a>
  <a id="4038" class="Symbol">{</a> <a id="4040" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="4050" class="Symbol">=</a> <a id="4052" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4068" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4069" class="Symbol">)</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4075" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4076" class="Symbol">)</a>
  <a id="4080" class="Symbol">;</a> <a id="4082" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="4092" class="Symbol">=</a> <a id="4094" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4106" class="Symbol">(</a><a id="4107" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4112" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4113" class="Symbol">)</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4121" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4122" class="Symbol">)</a>
  <a id="4126" class="Symbol">;</a> <a id="4128" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="4138" class="Symbol">=</a> <a id="4140" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4152" class="Symbol">(</a><a id="4153" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="4161" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4162" class="Symbol">)</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="4173" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4174" class="Symbol">)</a>
  <a id="4178" class="Symbol">;</a> <a id="4180" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4190" class="Symbol">=</a> <a id="4192" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4204" class="Symbol">(</a><a id="4205" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4215" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a><a id="4216" class="Symbol">)</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4229" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a><a id="4230" class="Symbol">)</a>
  <a id="4234" class="Symbol">;</a> <a id="4236" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="4246" class="Symbol">=</a> <a id="4248" class="Symbol">(λ</a> <a id="4251" href="Data.Product.Function.NonDependent.Setoid.html#4251" class="Bound">x</a> <a id="4253" class="Symbol">→</a> <a id="4255" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="4264" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a> <a id="4266" class="Symbol">(</a><a id="4267" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4273" href="Data.Product.Function.NonDependent.Setoid.html#4251" class="Bound">x</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4278" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="4287" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a> <a id="4289" class="Symbol">(</a><a id="4290" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4296" href="Data.Product.Function.NonDependent.Setoid.html#4251" class="Bound">x</a><a id="4297" class="Symbol">))</a> <a id="4300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="4318" class="Symbol">(λ</a> <a id="4321" href="Data.Product.Function.NonDependent.Setoid.html#4321" class="Bound">x</a> <a id="4323" class="Symbol">→</a> <a id="4325" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="4334" href="Data.Product.Function.NonDependent.Setoid.html#4013" class="Bound">f</a> <a id="4336" class="Symbol">(</a><a id="4337" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4343" href="Data.Product.Function.NonDependent.Setoid.html#4321" class="Bound">x</a><a id="4344" class="Symbol">)</a> <a id="4346" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4348" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="4357" href="Data.Product.Function.NonDependent.Setoid.html#4025" class="Bound">g</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4366" href="Data.Product.Function.NonDependent.Setoid.html#4321" class="Bound">x</a><a id="4367" class="Symbol">))</a>
  <a id="4372" class="Symbol">}</a> <a id="4374" class="Keyword">where</a> <a id="4380" class="Keyword">open</a> <a id="4385" href="Function.Bundles.html#7338" class="Module">Inverse</a>



<a id="4396" class="Comment">------------------------------------------------------------------------</a>
<a id="4469" class="Comment">-- DEPRECATED NAMES</a>
<a id="4489" class="Comment">------------------------------------------------------------------------</a>
<a id="4562" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4633" class="Comment">-- not guaranteed.</a>

<a id="4653" class="Comment">-- Version 2.0</a>

<a id="_×-left-inverse_"></a><a id="4669" href="Data.Product.Function.NonDependent.Setoid.html#4669" class="Function Operator">_×-left-inverse_</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Data.Product.Function.NonDependent.Setoid.html#3047" class="Function Operator">_×-leftInverse_</a>
<a id="4704" class="Symbol">{-#</a> <a id="4708" class="Keyword">WARNING_ON_USAGE</a> <a id="4725" class="Pragma">_×-left-inverse_</a>
<a id="4742" class="String">&quot;Warning: _×-left-inverse_ was deprecated in v2.0.
Please use _×-leftInverse_ instead.&quot;</a>
<a id="4830" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Product.Nary.NonDependent.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>NonDependent (Data.Product.Nary.NonDependent)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Nary.NonDependent</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Nondependent heterogeneous N-ary products</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.Product.Nary.NonDependent.html" class="Module">Data.Product.Nary.NonDependent</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Comment">------------------------------------------------------------------------</a>
<a id="388" class="Comment">-- Concrete examples can be found in README.Nary. This file&#39;s comments</a>
<a id="459" class="Comment">-- are more focused on the implementation details and the motivations</a>
<a id="529" class="Comment">-- behind the design decisions.</a>
<a id="561" class="Comment">------------------------------------------------------------------------</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Level.html" class="Module">Level</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="665" class="Symbol">)</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="697" class="Symbol">as</a> <a id="700" class="Module">Prod</a>
<a id="705" class="Keyword">import</a> <a id="712" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="736" class="Symbol">as</a> <a id="739" class="Module">Prodₚ</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="781" class="Symbol">)</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="809" class="Keyword">using</a> <a id="815" class="Symbol">(</a><a id="816" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="817" class="Symbol">;</a> <a id="819" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="823" class="Symbol">;</a> <a id="825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="828" class="Symbol">;</a> <a id="830" href="Data.Nat.Base.html#5272" class="Function">pred</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="872" class="Symbol">;</a> <a id="874" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="878" class="Symbol">;</a> <a id="880" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="883" class="Symbol">)</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="912" class="Keyword">using</a> <a id="918" class="Symbol">(</a><a id="919" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="920" class="Symbol">)</a>
<a id="922" class="Keyword">open</a> <a id="927" class="Keyword">import</a> <a id="934" href="Function.Base.html" class="Module">Function.Base</a> <a id="948" class="Keyword">using</a> <a id="954" class="Symbol">(</a><a id="955" href="Function.Base.html#725" class="Function">const</a><a id="960" class="Symbol">;</a> <a id="962" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="966" class="Symbol">;</a> <a id="968" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="971" class="Symbol">)</a>
<a id="973" class="Keyword">open</a> <a id="978" class="Keyword">import</a> <a id="985" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1017" class="Keyword">using</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1027" class="Symbol">;</a> <a id="1029" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1032" class="Symbol">;</a> <a id="1034" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1036" class="Symbol">;</a> <a id="1038" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="1045" class="Symbol">)</a>
<a id="1047" class="Keyword">open</a> <a id="1052" class="Keyword">import</a> <a id="1059" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1080" class="Keyword">using</a> <a id="1086" class="Symbol">(</a><a id="1087" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="1090" class="Symbol">)</a>
<a id="1092" class="Keyword">open</a> <a id="1097" class="Keyword">import</a> <a id="1104" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1147" class="Keyword">using</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1157" class="Symbol">;</a> <a id="1159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1163" class="Symbol">;</a> <a id="1165" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1170" class="Symbol">)</a>

<a id="1173" class="Keyword">open</a> <a id="1178" class="Keyword">import</a> <a id="1185" href="Function.Nary.NonDependent.Base.html" class="Module">Function.Nary.NonDependent.Base</a>

<a id="1218" class="Comment">-- Provided n Levels and a corresponding &quot;vector&quot; of `n` Sets, we can</a>
<a id="1288" class="Comment">-- build a big right-nested product type packing a value for each one</a>
<a id="1358" class="Comment">-- of these Sets.</a>
<a id="1376" class="Comment">-- We have two distinct but equivalent definitions:</a>
<a id="1428" class="Comment">-- the first which is always ⊤-terminated</a>
<a id="1470" class="Comment">-- the other which has a special case for n = 1 because we want our</a>
<a id="1538" class="Comment">-- `(un)curryₙ` functions to work for user-written functions and</a>
<a id="1603" class="Comment">-- products and they rarely are ⊤-terminated.</a>

<a id="Product⊤"></a><a id="1650" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="1659" class="Symbol">:</a> <a id="1661" class="Symbol">∀</a> <a id="1663" href="Data.Product.Nary.NonDependent.html#1663" class="Bound">n</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Data.Product.Nary.NonDependent.html#1666" class="Bound">ls</a><a id="1668" class="Symbol">}</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="1677" href="Data.Product.Nary.NonDependent.html#1663" class="Bound">n</a> <a id="1679" href="Data.Product.Nary.NonDependent.html#1666" class="Bound">ls</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="1691" href="Data.Product.Nary.NonDependent.html#1663" class="Bound">n</a> <a id="1693" href="Data.Product.Nary.NonDependent.html#1666" class="Bound">ls</a><a id="1695" class="Symbol">)</a>
<a id="1697" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="1706" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1714" href="Data.Product.Nary.NonDependent.html#1714" class="Bound">as</a>       <a id="1723" class="Symbol">=</a> <a id="1725" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1727" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1741" href="Data.Product.Nary.NonDependent.html#1741" class="Bound">n</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">(</a><a id="1745" href="Data.Product.Nary.NonDependent.html#1745" class="Bound">a</a> <a id="1747" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1749" href="Data.Product.Nary.NonDependent.html#1749" class="Bound">as</a><a id="1751" class="Symbol">)</a> <a id="1753" class="Symbol">=</a> <a id="1755" href="Data.Product.Nary.NonDependent.html#1745" class="Bound">a</a> <a id="1757" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1759" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="1768" href="Data.Product.Nary.NonDependent.html#1741" class="Bound">n</a> <a id="1770" href="Data.Product.Nary.NonDependent.html#1749" class="Bound">as</a>

<a id="Product"></a><a id="1774" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="1782" class="Symbol">:</a> <a id="1784" class="Symbol">∀</a> <a id="1786" href="Data.Product.Nary.NonDependent.html#1786" class="Bound">n</a> <a id="1788" class="Symbol">{</a><a id="1789" href="Data.Product.Nary.NonDependent.html#1789" class="Bound">ls</a><a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">→</a> <a id="1795" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="1800" href="Data.Product.Nary.NonDependent.html#1786" class="Bound">n</a> <a id="1802" href="Data.Product.Nary.NonDependent.html#1789" class="Bound">ls</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="1814" href="Data.Product.Nary.NonDependent.html#1786" class="Bound">n</a> <a id="1816" href="Data.Product.Nary.NonDependent.html#1789" class="Bound">ls</a><a id="1818" class="Symbol">)</a>
<a id="1820" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="1828" class="Number">0</a>       <a id="1836" class="Symbol">_</a>        <a id="1845" class="Symbol">=</a> <a id="1847" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1849" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="1857" class="Number">1</a>       <a id="1865" class="Symbol">(</a><a id="1866" href="Data.Product.Nary.NonDependent.html#1866" class="Bound">a</a> <a id="1868" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1870" class="Symbol">_)</a>  <a id="1874" class="Symbol">=</a> <a id="1876" href="Data.Product.Nary.NonDependent.html#1866" class="Bound">a</a>
<a id="1878" href="Data.Product.Nary.NonDependent.html#1774" class="CatchallClause Function">Product</a><a id="1885" class="CatchallClause"> </a><a id="1886" class="CatchallClause Symbol">(</a><a id="1887" href="Agda.Builtin.Nat.html#234" class="CatchallClause InductiveConstructor">suc</a><a id="1890" class="CatchallClause"> </a><a id="1891" href="Data.Product.Nary.NonDependent.html#1891" class="CatchallClause Bound">n</a><a id="1892" class="CatchallClause Symbol">)</a><a id="1893" class="CatchallClause"> </a><a id="1894" class="CatchallClause Symbol">(</a><a id="1895" href="Data.Product.Nary.NonDependent.html#1895" class="CatchallClause Bound">a</a><a id="1896" class="CatchallClause"> </a><a id="1897" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="1898" class="CatchallClause"> </a><a id="1899" href="Data.Product.Nary.NonDependent.html#1899" class="CatchallClause Bound">as</a><a id="1901" class="CatchallClause Symbol">)</a> <a id="1903" class="Symbol">=</a> <a id="1905" href="Data.Product.Nary.NonDependent.html#1895" class="Bound">a</a> <a id="1907" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1909" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="1917" href="Data.Product.Nary.NonDependent.html#1891" class="Bound">n</a> <a id="1919" href="Data.Product.Nary.NonDependent.html#1899" class="Bound">as</a>

<a id="1923" class="Comment">-- An n-ary product where every element of the product lives at the same universe level.</a>

<a id="HomoProduct′"></a><a id="2013" href="Data.Product.Nary.NonDependent.html#2013" class="Function">HomoProduct′</a> <a id="2026" class="Symbol">:</a> <a id="2028" class="Symbol">∀</a> <a id="2030" href="Data.Product.Nary.NonDependent.html#2030" class="Bound">n</a> <a id="2032" class="Symbol">{</a><a id="2033" href="Data.Product.Nary.NonDependent.html#2033" class="Bound">a</a><a id="2034" class="Symbol">}</a> <a id="2036" class="Symbol">→</a> <a id="2038" class="Symbol">(</a><a id="2039" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2043" href="Data.Product.Nary.NonDependent.html#2030" class="Bound">n</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2051" href="Data.Product.Nary.NonDependent.html#2033" class="Bound">a</a><a id="2052" class="Symbol">)</a> <a id="2054" class="Symbol">→</a> <a id="2056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Function.Nary.NonDependent.Base.html#3610" class="Function">lconst</a> <a id="2068" href="Data.Product.Nary.NonDependent.html#2030" class="Bound">n</a> <a id="2070" href="Data.Product.Nary.NonDependent.html#2033" class="Bound">a</a><a id="2071" class="Symbol">)</a>
<a id="2073" href="Data.Product.Nary.NonDependent.html#2013" class="Function">HomoProduct′</a> <a id="2086" href="Data.Product.Nary.NonDependent.html#2086" class="Bound">n</a> <a id="2088" href="Data.Product.Nary.NonDependent.html#2088" class="Bound">f</a> <a id="2090" class="Symbol">=</a> <a id="2092" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2100" href="Data.Product.Nary.NonDependent.html#2086" class="Bound">n</a> <a id="2102" class="Symbol">(</a><a id="2103" href="Function.Nary.NonDependent.Base.html#4172" class="Function">stabulate</a> <a id="2113" href="Data.Product.Nary.NonDependent.html#2086" class="Bound">n</a> <a id="2115" class="Symbol">(</a><a id="2116" href="Function.Base.html#725" class="Function">const</a> <a id="2122" class="Symbol">_)</a> <a id="2125" href="Data.Product.Nary.NonDependent.html#2088" class="Bound">f</a><a id="2126" class="Symbol">)</a>

<a id="2129" class="Comment">-- An n-ary product where every element of the product lives in the same type.</a>

<a id="HomoProduct"></a><a id="2209" href="Data.Product.Nary.NonDependent.html#2209" class="Function">HomoProduct</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">∀</a> <a id="2225" href="Data.Product.Nary.NonDependent.html#2225" class="Bound">n</a> <a id="2227" class="Symbol">{</a><a id="2228" href="Data.Product.Nary.NonDependent.html#2228" class="Bound">a</a><a id="2229" class="Symbol">}</a> <a id="2231" class="Symbol">→</a> <a id="2233" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2237" href="Data.Product.Nary.NonDependent.html#2228" class="Bound">a</a> <a id="2239" class="Symbol">→</a> <a id="2241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2245" class="Symbol">(</a><a id="2246" href="Function.Nary.NonDependent.Base.html#3610" class="Function">lconst</a> <a id="2253" href="Data.Product.Nary.NonDependent.html#2225" class="Bound">n</a> <a id="2255" href="Data.Product.Nary.NonDependent.html#2228" class="Bound">a</a><a id="2256" class="Symbol">)</a>
<a id="2258" href="Data.Product.Nary.NonDependent.html#2209" class="Function">HomoProduct</a> <a id="2270" href="Data.Product.Nary.NonDependent.html#2270" class="Bound">n</a> <a id="2272" href="Data.Product.Nary.NonDependent.html#2272" class="Bound">A</a> <a id="2274" class="Symbol">=</a> <a id="2276" href="Data.Product.Nary.NonDependent.html#2013" class="Function">HomoProduct′</a> <a id="2289" href="Data.Product.Nary.NonDependent.html#2270" class="Bound">n</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Function.Base.html#725" class="Function">const</a> <a id="2298" href="Data.Product.Nary.NonDependent.html#2272" class="Bound">A</a><a id="2299" class="Symbol">)</a>

<a id="2302" class="Comment">-- Pointwise lifting of a relation over n-ary products</a>

<a id="Pointwiseₙ"></a><a id="2358" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a> <a id="2369" class="Symbol">:</a> <a id="2371" class="Symbol">(∀</a> <a id="2374" class="Symbol">{</a><a id="2375" href="Data.Product.Nary.NonDependent.html#2375" class="Bound">a</a><a id="2376" class="Symbol">}</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Data.Product.Nary.NonDependent.html#2379" class="Bound">A</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2387" href="Data.Product.Nary.NonDependent.html#2375" class="Bound">a</a><a id="2388" class="Symbol">}</a> <a id="2390" class="Symbol">→</a> <a id="2392" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2396" href="Data.Product.Nary.NonDependent.html#2379" class="Bound">A</a> <a id="2398" href="Data.Product.Nary.NonDependent.html#2375" class="Bound">a</a><a id="2399" class="Symbol">)</a> <a id="2401" class="Symbol">→</a>
             <a id="2416" class="Symbol">∀</a> <a id="2418" href="Data.Product.Nary.NonDependent.html#2418" class="Bound">n</a> <a id="2420" class="Symbol">{</a><a id="2421" href="Data.Product.Nary.NonDependent.html#2421" class="Bound">ls</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">{</a><a id="2426" href="Data.Product.Nary.NonDependent.html#2426" class="Bound">as</a> <a id="2429" class="Symbol">:</a> <a id="2431" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2436" href="Data.Product.Nary.NonDependent.html#2418" class="Bound">n</a> <a id="2438" href="Data.Product.Nary.NonDependent.html#2421" class="Bound">ls</a><a id="2440" class="Symbol">}</a> <a id="2442" class="Symbol">(</a><a id="2443" href="Data.Product.Nary.NonDependent.html#2443" class="Bound">l</a> <a id="2445" href="Data.Product.Nary.NonDependent.html#2445" class="Bound">r</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2457" href="Data.Product.Nary.NonDependent.html#2418" class="Bound">n</a> <a id="2459" href="Data.Product.Nary.NonDependent.html#2426" class="Bound">as</a><a id="2461" class="Symbol">)</a> <a id="2463" class="Symbol">→</a> <a id="2465" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2470" href="Data.Product.Nary.NonDependent.html#2418" class="Bound">n</a> <a id="2472" href="Data.Product.Nary.NonDependent.html#2421" class="Bound">ls</a>
<a id="2475" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a> <a id="2486" href="Data.Product.Nary.NonDependent.html#2486" class="Bound">R</a> <a id="2488" class="Number">0</a>               <a id="2504" href="Data.Product.Nary.NonDependent.html#2504" class="Bound">l</a>       <a id="2512" href="Data.Product.Nary.NonDependent.html#2512" class="Bound">r</a>       <a id="2520" class="Symbol">=</a> <a id="2522" class="Symbol">_</a>
<a id="2524" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a> <a id="2535" href="Data.Product.Nary.NonDependent.html#2535" class="Bound">R</a> <a id="2537" class="Number">1</a>               <a id="2553" href="Data.Product.Nary.NonDependent.html#2553" class="Bound">a</a>       <a id="2561" href="Data.Product.Nary.NonDependent.html#2561" class="Bound">b</a>       <a id="2569" class="Symbol">=</a> <a id="2571" href="Data.Product.Nary.NonDependent.html#2535" class="Bound">R</a> <a id="2573" href="Data.Product.Nary.NonDependent.html#2553" class="Bound">a</a> <a id="2575" href="Data.Product.Nary.NonDependent.html#2561" class="Bound">b</a> <a id="2577" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2579" class="Symbol">_</a>
<a id="2581" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a> <a id="2592" href="Data.Product.Nary.NonDependent.html#2592" class="Bound">R</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2599" href="Data.Product.Nary.NonDependent.html#2599" class="Bound">n</a><a id="2600" class="Symbol">@(</a><a id="2602" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2606" class="Symbol">_))</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Data.Product.Nary.NonDependent.html#2611" class="Bound">a</a> <a id="2613" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2615" href="Data.Product.Nary.NonDependent.html#2615" class="Bound">l</a><a id="2616" class="Symbol">)</a> <a id="2618" class="Symbol">(</a><a id="2619" href="Data.Product.Nary.NonDependent.html#2619" class="Bound">b</a> <a id="2621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2623" href="Data.Product.Nary.NonDependent.html#2623" class="Bound">r</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Data.Product.Nary.NonDependent.html#2592" class="Bound">R</a> <a id="2630" href="Data.Product.Nary.NonDependent.html#2611" class="Bound">a</a> <a id="2632" href="Data.Product.Nary.NonDependent.html#2619" class="Bound">b</a> <a id="2634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2636" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a> <a id="2647" href="Data.Product.Nary.NonDependent.html#2592" class="Bound">R</a> <a id="2649" href="Data.Product.Nary.NonDependent.html#2599" class="Bound">n</a> <a id="2651" href="Data.Product.Nary.NonDependent.html#2615" class="Bound">l</a> <a id="2653" href="Data.Product.Nary.NonDependent.html#2623" class="Bound">r</a>

<a id="2656" class="Comment">-- Pointwise lifting of propositional equality over n-ary products</a>

<a id="Equalₙ"></a><a id="2724" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a> <a id="2731" class="Symbol">:</a> <a id="2733" class="Symbol">∀</a> <a id="2735" href="Data.Product.Nary.NonDependent.html#2735" class="Bound">n</a> <a id="2737" class="Symbol">{</a><a id="2738" href="Data.Product.Nary.NonDependent.html#2738" class="Bound">ls</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">{</a><a id="2743" href="Data.Product.Nary.NonDependent.html#2743" class="Bound">as</a> <a id="2746" class="Symbol">:</a> <a id="2748" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2753" href="Data.Product.Nary.NonDependent.html#2735" class="Bound">n</a> <a id="2755" href="Data.Product.Nary.NonDependent.html#2738" class="Bound">ls</a><a id="2757" class="Symbol">}</a> <a id="2759" class="Symbol">(</a><a id="2760" href="Data.Product.Nary.NonDependent.html#2760" class="Bound">l</a> <a id="2762" href="Data.Product.Nary.NonDependent.html#2762" class="Bound">r</a> <a id="2764" class="Symbol">:</a> <a id="2766" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2774" href="Data.Product.Nary.NonDependent.html#2735" class="Bound">n</a> <a id="2776" href="Data.Product.Nary.NonDependent.html#2743" class="Bound">as</a><a id="2778" class="Symbol">)</a> <a id="2780" class="Symbol">→</a> <a id="2782" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2787" href="Data.Product.Nary.NonDependent.html#2735" class="Bound">n</a> <a id="2789" href="Data.Product.Nary.NonDependent.html#2738" class="Bound">ls</a>
<a id="2792" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a> <a id="2799" class="Symbol">=</a> <a id="2801" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a> <a id="2812" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="2817" class="Comment">------------------------------------------------------------------------</a>
<a id="2890" class="Comment">-- Generic Programs</a>
<a id="2910" class="Comment">------------------------------------------------------------------------</a>

<a id="2984" class="Comment">-- Once we have these type definitions, we can write generic programs</a>
<a id="3054" class="Comment">-- over them. They will typically be split into two or three definitions:</a>

<a id="3129" class="Comment">-- 1. action on the vector of n levels (if any)</a>
<a id="3177" class="Comment">-- 2. action on the corresponding vector of n Sets</a>
<a id="3228" class="Comment">-- 3. actual program, typed thank to the function defined in step 2.</a>

<a id="3298" class="Comment">-- see Relation.Binary.PropositionalEquality for congₙ and substₙ, two</a>
<a id="3369" class="Comment">-- equality-related generic programs.</a>

<a id="3408" class="Comment">------------------------------------------------------------------------</a>
<a id="3481" class="Comment">-- equivalence of Product and Product⊤</a>

<a id="toProduct"></a><a id="3521" href="Data.Product.Nary.NonDependent.html#3521" class="Function">toProduct</a> <a id="3531" class="Symbol">:</a> <a id="3533" class="Symbol">∀</a> <a id="3535" href="Data.Product.Nary.NonDependent.html#3535" class="Bound">n</a> <a id="3537" class="Symbol">{</a><a id="3538" href="Data.Product.Nary.NonDependent.html#3538" class="Bound">ls</a><a id="3540" class="Symbol">}</a> <a id="3542" class="Symbol">{</a><a id="3543" href="Data.Product.Nary.NonDependent.html#3543" class="Bound">as</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="3553" href="Data.Product.Nary.NonDependent.html#3535" class="Bound">n</a> <a id="3555" href="Data.Product.Nary.NonDependent.html#3538" class="Bound">ls</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="3570" href="Data.Product.Nary.NonDependent.html#3535" class="Bound">n</a> <a id="3572" href="Data.Product.Nary.NonDependent.html#3543" class="Bound">as</a> <a id="3575" class="Symbol">→</a> <a id="3577" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="3585" href="Data.Product.Nary.NonDependent.html#3535" class="Bound">n</a> <a id="3587" href="Data.Product.Nary.NonDependent.html#3543" class="Bound">as</a>
<a id="3590" href="Data.Product.Nary.NonDependent.html#3521" class="Function">toProduct</a> <a id="3600" class="Number">0</a>               <a id="3616" class="Symbol">_</a>        <a id="3625" class="Symbol">=</a> <a id="3627" class="Symbol">_</a>
<a id="3629" href="Data.Product.Nary.NonDependent.html#3521" class="Function">toProduct</a> <a id="3639" class="Number">1</a>               <a id="3655" class="Symbol">(</a><a id="3656" href="Data.Product.Nary.NonDependent.html#3656" class="Bound">v</a> <a id="3658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3660" class="Symbol">_)</a>  <a id="3664" class="Symbol">=</a> <a id="3666" href="Data.Product.Nary.NonDependent.html#3656" class="Bound">v</a>
<a id="3668" href="Data.Product.Nary.NonDependent.html#3521" class="Function">toProduct</a> <a id="3678" class="Symbol">(</a><a id="3679" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3683" href="Data.Product.Nary.NonDependent.html#3683" class="Bound">n</a><a id="3684" class="Symbol">@(</a><a id="3686" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3690" class="Symbol">_))</a> <a id="3694" class="Symbol">(</a><a id="3695" href="Data.Product.Nary.NonDependent.html#3695" class="Bound">v</a> <a id="3697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3699" href="Data.Product.Nary.NonDependent.html#3699" class="Bound">vs</a><a id="3701" class="Symbol">)</a> <a id="3703" class="Symbol">=</a> <a id="3705" href="Data.Product.Nary.NonDependent.html#3695" class="Bound">v</a> <a id="3707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3709" href="Data.Product.Nary.NonDependent.html#3521" class="Function">toProduct</a> <a id="3719" href="Data.Product.Nary.NonDependent.html#3683" class="Bound">n</a> <a id="3721" href="Data.Product.Nary.NonDependent.html#3699" class="Bound">vs</a>

<a id="toProduct⊤"></a><a id="3725" href="Data.Product.Nary.NonDependent.html#3725" class="Function">toProduct⊤</a> <a id="3736" class="Symbol">:</a> <a id="3738" class="Symbol">∀</a> <a id="3740" href="Data.Product.Nary.NonDependent.html#3740" class="Bound">n</a> <a id="3742" class="Symbol">{</a><a id="3743" href="Data.Product.Nary.NonDependent.html#3743" class="Bound">ls</a><a id="3745" class="Symbol">}</a> <a id="3747" class="Symbol">{</a><a id="3748" href="Data.Product.Nary.NonDependent.html#3748" class="Bound">as</a> <a id="3751" class="Symbol">:</a> <a id="3753" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="3758" href="Data.Product.Nary.NonDependent.html#3740" class="Bound">n</a> <a id="3760" href="Data.Product.Nary.NonDependent.html#3743" class="Bound">ls</a><a id="3762" class="Symbol">}</a> <a id="3764" class="Symbol">→</a> <a id="3766" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="3774" href="Data.Product.Nary.NonDependent.html#3740" class="Bound">n</a> <a id="3776" href="Data.Product.Nary.NonDependent.html#3748" class="Bound">as</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="3790" href="Data.Product.Nary.NonDependent.html#3740" class="Bound">n</a> <a id="3792" href="Data.Product.Nary.NonDependent.html#3748" class="Bound">as</a>
<a id="3795" href="Data.Product.Nary.NonDependent.html#3725" class="Function">toProduct⊤</a> <a id="3806" class="Number">0</a>               <a id="3822" class="Symbol">_</a>        <a id="3831" class="Symbol">=</a> <a id="3833" class="Symbol">_</a>
<a id="3835" href="Data.Product.Nary.NonDependent.html#3725" class="Function">toProduct⊤</a> <a id="3846" class="Number">1</a>               <a id="3862" href="Data.Product.Nary.NonDependent.html#3862" class="Bound">v</a>        <a id="3871" class="Symbol">=</a> <a id="3873" href="Data.Product.Nary.NonDependent.html#3862" class="Bound">v</a> <a id="3875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3877" class="Symbol">_</a>
<a id="3879" href="Data.Product.Nary.NonDependent.html#3725" class="Function">toProduct⊤</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3895" href="Data.Product.Nary.NonDependent.html#3895" class="Bound">n</a><a id="3896" class="Symbol">@(</a><a id="3898" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3902" class="Symbol">_))</a> <a id="3906" class="Symbol">(</a><a id="3907" href="Data.Product.Nary.NonDependent.html#3907" class="Bound">v</a> <a id="3909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3911" href="Data.Product.Nary.NonDependent.html#3911" class="Bound">vs</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Data.Product.Nary.NonDependent.html#3907" class="Bound">v</a> <a id="3919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3921" href="Data.Product.Nary.NonDependent.html#3725" class="Function">toProduct⊤</a> <a id="3932" href="Data.Product.Nary.NonDependent.html#3895" class="Bound">n</a> <a id="3934" href="Data.Product.Nary.NonDependent.html#3911" class="Bound">vs</a>

<a id="3938" class="Comment">------------------------------------------------------------------------</a>
<a id="4011" class="Comment">-- (un)curry</a>

<a id="4025" class="Comment">-- We start by defining `curryₙ` and `uncurryₙ` converting back and forth</a>
<a id="4099" class="Comment">-- between `A₁ → ⋯ → Aₙ → B` and `(A₁ × ⋯ × Aₙ) → B` by induction on `n`.</a>

<a id="curryₙ"></a><a id="4174" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a> <a id="4181" class="Symbol">:</a> <a id="4183" class="Symbol">∀</a> <a id="4185" href="Data.Product.Nary.NonDependent.html#4185" class="Bound">n</a> <a id="4187" class="Symbol">{</a><a id="4188" href="Data.Product.Nary.NonDependent.html#4188" class="Bound">ls</a><a id="4190" class="Symbol">}</a> <a id="4192" class="Symbol">{</a><a id="4193" href="Data.Product.Nary.NonDependent.html#4193" class="Bound">as</a> <a id="4196" class="Symbol">:</a> <a id="4198" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4203" href="Data.Product.Nary.NonDependent.html#4185" class="Bound">n</a> <a id="4205" href="Data.Product.Nary.NonDependent.html#4188" class="Bound">ls</a><a id="4207" class="Symbol">}</a> <a id="4209" class="Symbol">{</a><a id="4210" href="Data.Product.Nary.NonDependent.html#4210" class="Bound">r</a><a id="4211" class="Symbol">}</a> <a id="4213" class="Symbol">{</a><a id="4214" href="Data.Product.Nary.NonDependent.html#4214" class="Bound">b</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4222" href="Data.Product.Nary.NonDependent.html#4210" class="Bound">r</a><a id="4223" class="Symbol">}</a> <a id="4225" class="Symbol">→</a>
         <a id="4236" class="Symbol">(</a><a id="4237" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="4245" href="Data.Product.Nary.NonDependent.html#4185" class="Bound">n</a> <a id="4247" href="Data.Product.Nary.NonDependent.html#4193" class="Bound">as</a> <a id="4250" class="Symbol">→</a> <a id="4252" href="Data.Product.Nary.NonDependent.html#4214" class="Bound">b</a><a id="4253" class="Symbol">)</a> <a id="4255" class="Symbol">→</a> <a id="4257" href="Data.Product.Nary.NonDependent.html#4193" class="Bound">as</a> <a id="4260" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4262" href="Data.Product.Nary.NonDependent.html#4214" class="Bound">b</a>
<a id="4264" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a> <a id="4271" class="Number">0</a>               <a id="4287" href="Data.Product.Nary.NonDependent.html#4287" class="Bound">f</a> <a id="4289" class="Symbol">=</a> <a id="4291" href="Data.Product.Nary.NonDependent.html#4287" class="Bound">f</a> <a id="4293" class="Symbol">_</a>
<a id="4295" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a> <a id="4302" class="Number">1</a>               <a id="4318" href="Data.Product.Nary.NonDependent.html#4318" class="Bound">f</a> <a id="4320" class="Symbol">=</a> <a id="4322" href="Data.Product.Nary.NonDependent.html#4318" class="Bound">f</a>
<a id="4324" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4336" href="Data.Product.Nary.NonDependent.html#4336" class="Bound">n</a><a id="4337" class="Symbol">@(</a><a id="4339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4343" class="Symbol">_))</a> <a id="4347" href="Data.Product.Nary.NonDependent.html#4347" class="Bound">f</a> <a id="4349" class="Symbol">=</a> <a id="4351" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a> <a id="4358" href="Data.Product.Nary.NonDependent.html#4336" class="Bound">n</a> <a id="4360" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4363" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4369" href="Data.Product.Nary.NonDependent.html#4347" class="Bound">f</a>

<a id="uncurryₙ"></a><a id="4372" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="4381" class="Symbol">:</a> <a id="4383" class="Symbol">∀</a> <a id="4385" href="Data.Product.Nary.NonDependent.html#4385" class="Bound">n</a> <a id="4387" class="Symbol">{</a><a id="4388" href="Data.Product.Nary.NonDependent.html#4388" class="Bound">ls</a><a id="4390" class="Symbol">}</a> <a id="4392" class="Symbol">{</a><a id="4393" href="Data.Product.Nary.NonDependent.html#4393" class="Bound">as</a> <a id="4396" class="Symbol">:</a> <a id="4398" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4403" href="Data.Product.Nary.NonDependent.html#4385" class="Bound">n</a> <a id="4405" href="Data.Product.Nary.NonDependent.html#4388" class="Bound">ls</a><a id="4407" class="Symbol">}</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Data.Product.Nary.NonDependent.html#4410" class="Bound">r</a><a id="4411" class="Symbol">}</a> <a id="4413" class="Symbol">{</a><a id="4414" href="Data.Product.Nary.NonDependent.html#4414" class="Bound">b</a> <a id="4416" class="Symbol">:</a> <a id="4418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4422" href="Data.Product.Nary.NonDependent.html#4410" class="Bound">r</a><a id="4423" class="Symbol">}</a> <a id="4425" class="Symbol">→</a>
           <a id="4438" href="Data.Product.Nary.NonDependent.html#4393" class="Bound">as</a> <a id="4441" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4443" href="Data.Product.Nary.NonDependent.html#4414" class="Bound">b</a> <a id="4445" class="Symbol">→</a> <a id="4447" class="Symbol">(</a><a id="4448" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="4456" href="Data.Product.Nary.NonDependent.html#4385" class="Bound">n</a> <a id="4458" href="Data.Product.Nary.NonDependent.html#4393" class="Bound">as</a> <a id="4461" class="Symbol">→</a> <a id="4463" href="Data.Product.Nary.NonDependent.html#4414" class="Bound">b</a><a id="4464" class="Symbol">)</a>
<a id="4466" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="4475" class="Number">0</a>               <a id="4491" href="Data.Product.Nary.NonDependent.html#4491" class="Bound">f</a> <a id="4493" class="Symbol">=</a> <a id="4495" href="Function.Base.html#725" class="Function">const</a> <a id="4501" href="Data.Product.Nary.NonDependent.html#4491" class="Bound">f</a>
<a id="4503" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="4512" class="Number">1</a>               <a id="4528" href="Data.Product.Nary.NonDependent.html#4528" class="Bound">f</a> <a id="4530" class="Symbol">=</a> <a id="4532" href="Data.Product.Nary.NonDependent.html#4528" class="Bound">f</a>
<a id="4534" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4548" href="Data.Product.Nary.NonDependent.html#4548" class="Bound">n</a><a id="4549" class="Symbol">@(</a><a id="4551" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4555" class="Symbol">_))</a> <a id="4559" href="Data.Product.Nary.NonDependent.html#4559" class="Bound">f</a> <a id="4561" class="Symbol">=</a> <a id="4563" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="4581" href="Data.Product.Nary.NonDependent.html#4548" class="Bound">n</a> <a id="4583" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4586" href="Data.Product.Nary.NonDependent.html#4559" class="Bound">f</a><a id="4587" class="Symbol">)</a>

<a id="4590" class="Comment">-- Variants for Product⊤</a>

<a id="curry⊤ₙ"></a><a id="4616" href="Data.Product.Nary.NonDependent.html#4616" class="Function">curry⊤ₙ</a> <a id="4624" class="Symbol">:</a> <a id="4626" class="Symbol">∀</a> <a id="4628" href="Data.Product.Nary.NonDependent.html#4628" class="Bound">n</a> <a id="4630" class="Symbol">{</a><a id="4631" href="Data.Product.Nary.NonDependent.html#4631" class="Bound">ls</a><a id="4633" class="Symbol">}</a> <a id="4635" class="Symbol">{</a><a id="4636" href="Data.Product.Nary.NonDependent.html#4636" class="Bound">as</a> <a id="4639" class="Symbol">:</a> <a id="4641" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4646" href="Data.Product.Nary.NonDependent.html#4628" class="Bound">n</a> <a id="4648" href="Data.Product.Nary.NonDependent.html#4631" class="Bound">ls</a><a id="4650" class="Symbol">}</a> <a id="4652" class="Symbol">{</a><a id="4653" href="Data.Product.Nary.NonDependent.html#4653" class="Bound">r</a><a id="4654" class="Symbol">}</a> <a id="4656" class="Symbol">{</a><a id="4657" href="Data.Product.Nary.NonDependent.html#4657" class="Bound">b</a> <a id="4659" class="Symbol">:</a> <a id="4661" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4665" href="Data.Product.Nary.NonDependent.html#4653" class="Bound">r</a><a id="4666" class="Symbol">}</a> <a id="4668" class="Symbol">→</a>
          <a id="4680" class="Symbol">(</a><a id="4681" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="4690" href="Data.Product.Nary.NonDependent.html#4628" class="Bound">n</a> <a id="4692" href="Data.Product.Nary.NonDependent.html#4636" class="Bound">as</a> <a id="4695" class="Symbol">→</a> <a id="4697" href="Data.Product.Nary.NonDependent.html#4657" class="Bound">b</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Data.Product.Nary.NonDependent.html#4636" class="Bound">as</a> <a id="4705" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4707" href="Data.Product.Nary.NonDependent.html#4657" class="Bound">b</a>
<a id="4709" href="Data.Product.Nary.NonDependent.html#4616" class="Function">curry⊤ₙ</a> <a id="4717" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4725" href="Data.Product.Nary.NonDependent.html#4725" class="Bound">f</a> <a id="4727" class="Symbol">=</a> <a id="4729" href="Data.Product.Nary.NonDependent.html#4725" class="Bound">f</a> <a id="4731" class="Symbol">_</a>
<a id="4733" href="Data.Product.Nary.NonDependent.html#4616" class="Function">curry⊤ₙ</a> <a id="4741" class="Symbol">(</a><a id="4742" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4746" href="Data.Product.Nary.NonDependent.html#4746" class="Bound">n</a><a id="4747" class="Symbol">)</a> <a id="4749" href="Data.Product.Nary.NonDependent.html#4749" class="Bound">f</a> <a id="4751" class="Symbol">=</a> <a id="4753" href="Data.Product.Nary.NonDependent.html#4616" class="Function">curry⊤ₙ</a> <a id="4761" href="Data.Product.Nary.NonDependent.html#4746" class="Bound">n</a> <a id="4763" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4766" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4772" href="Data.Product.Nary.NonDependent.html#4749" class="Bound">f</a>

<a id="uncurry⊤ₙ"></a><a id="4775" href="Data.Product.Nary.NonDependent.html#4775" class="Function">uncurry⊤ₙ</a> <a id="4785" class="Symbol">:</a> <a id="4787" class="Symbol">∀</a> <a id="4789" href="Data.Product.Nary.NonDependent.html#4789" class="Bound">n</a> <a id="4791" class="Symbol">{</a><a id="4792" href="Data.Product.Nary.NonDependent.html#4792" class="Bound">ls</a><a id="4794" class="Symbol">}</a> <a id="4796" class="Symbol">{</a><a id="4797" href="Data.Product.Nary.NonDependent.html#4797" class="Bound">as</a> <a id="4800" class="Symbol">:</a> <a id="4802" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4807" href="Data.Product.Nary.NonDependent.html#4789" class="Bound">n</a> <a id="4809" href="Data.Product.Nary.NonDependent.html#4792" class="Bound">ls</a><a id="4811" class="Symbol">}</a> <a id="4813" class="Symbol">{</a><a id="4814" href="Data.Product.Nary.NonDependent.html#4814" class="Bound">r</a><a id="4815" class="Symbol">}</a> <a id="4817" class="Symbol">{</a><a id="4818" href="Data.Product.Nary.NonDependent.html#4818" class="Bound">b</a> <a id="4820" class="Symbol">:</a> <a id="4822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4826" href="Data.Product.Nary.NonDependent.html#4814" class="Bound">r</a><a id="4827" class="Symbol">}</a> <a id="4829" class="Symbol">→</a>
            <a id="4843" href="Data.Product.Nary.NonDependent.html#4797" class="Bound">as</a> <a id="4846" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4848" href="Data.Product.Nary.NonDependent.html#4818" class="Bound">b</a> <a id="4850" class="Symbol">→</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="4862" href="Data.Product.Nary.NonDependent.html#4789" class="Bound">n</a> <a id="4864" href="Data.Product.Nary.NonDependent.html#4797" class="Bound">as</a> <a id="4867" class="Symbol">→</a> <a id="4869" href="Data.Product.Nary.NonDependent.html#4818" class="Bound">b</a><a id="4870" class="Symbol">)</a>
<a id="4872" href="Data.Product.Nary.NonDependent.html#4775" class="Function">uncurry⊤ₙ</a> <a id="4882" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4890" href="Data.Product.Nary.NonDependent.html#4890" class="Bound">f</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="Function.Base.html#725" class="Function">const</a> <a id="4900" href="Data.Product.Nary.NonDependent.html#4890" class="Bound">f</a>
<a id="4902" href="Data.Product.Nary.NonDependent.html#4775" class="Function">uncurry⊤ₙ</a> <a id="4912" class="Symbol">(</a><a id="4913" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4917" href="Data.Product.Nary.NonDependent.html#4917" class="Bound">n</a><a id="4918" class="Symbol">)</a> <a id="4920" href="Data.Product.Nary.NonDependent.html#4920" class="Bound">f</a> <a id="4922" class="Symbol">=</a> <a id="4924" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4932" class="Symbol">(</a><a id="4933" href="Data.Product.Nary.NonDependent.html#4775" class="Function">uncurry⊤ₙ</a> <a id="4943" href="Data.Product.Nary.NonDependent.html#4917" class="Bound">n</a> <a id="4945" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4948" href="Data.Product.Nary.NonDependent.html#4920" class="Bound">f</a><a id="4949" class="Symbol">)</a>

<a id="4952" class="Comment">------------------------------------------------------------------------</a>
<a id="5025" class="Comment">-- decidability</a>

<a id="Product⊤-dec"></a><a id="5042" href="Data.Product.Nary.NonDependent.html#5042" class="Function">Product⊤-dec</a> <a id="5055" class="Symbol">:</a> <a id="5057" class="Symbol">∀</a> <a id="5059" href="Data.Product.Nary.NonDependent.html#5059" class="Bound">n</a> <a id="5061" class="Symbol">{</a><a id="5062" href="Data.Product.Nary.NonDependent.html#5062" class="Bound">ls</a><a id="5064" class="Symbol">}</a> <a id="5066" class="Symbol">{</a><a id="5067" href="Data.Product.Nary.NonDependent.html#5067" class="Bound">as</a> <a id="5070" class="Symbol">:</a> <a id="5072" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5077" href="Data.Product.Nary.NonDependent.html#5059" class="Bound">n</a> <a id="5079" href="Data.Product.Nary.NonDependent.html#5062" class="Bound">ls</a><a id="5081" class="Symbol">}</a> <a id="5083" class="Symbol">→</a> <a id="5085" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="5094" href="Data.Product.Nary.NonDependent.html#5059" class="Bound">n</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5101" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">&lt;$&gt;</a> <a id="5105" href="Data.Product.Nary.NonDependent.html#5067" class="Bound">as</a><a id="5107" class="Symbol">)</a> <a id="5109" class="Symbol">→</a> <a id="5111" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="5125" href="Data.Product.Nary.NonDependent.html#5059" class="Bound">n</a> <a id="5127" href="Data.Product.Nary.NonDependent.html#5067" class="Bound">as</a><a id="5129" class="Symbol">)</a>
<a id="5131" href="Data.Product.Nary.NonDependent.html#5042" class="Function">Product⊤-dec</a> <a id="5144" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5152" class="Symbol">_</a>          <a id="5163" class="Symbol">=</a> <a id="5165" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5169" class="Symbol">_</a>
<a id="5171" href="Data.Product.Nary.NonDependent.html#5042" class="Function">Product⊤-dec</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5189" href="Data.Product.Nary.NonDependent.html#5189" class="Bound">n</a><a id="5190" class="Symbol">)</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Data.Product.Nary.NonDependent.html#5193" class="Bound">p?</a> <a id="5196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5198" href="Data.Product.Nary.NonDependent.html#5198" class="Bound">ps?</a><a id="5201" class="Symbol">)</a> <a id="5203" class="Symbol">=</a> <a id="5205" href="Data.Product.Nary.NonDependent.html#5193" class="Bound">p?</a> <a id="5208" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="5214" href="Data.Product.Nary.NonDependent.html#5042" class="Function">Product⊤-dec</a> <a id="5227" href="Data.Product.Nary.NonDependent.html#5189" class="Bound">n</a> <a id="5229" href="Data.Product.Nary.NonDependent.html#5198" class="Bound">ps?</a>

<a id="Product-dec"></a><a id="5234" href="Data.Product.Nary.NonDependent.html#5234" class="Function">Product-dec</a> <a id="5246" class="Symbol">:</a> <a id="5248" class="Symbol">∀</a> <a id="5250" href="Data.Product.Nary.NonDependent.html#5250" class="Bound">n</a> <a id="5252" class="Symbol">{</a><a id="5253" href="Data.Product.Nary.NonDependent.html#5253" class="Bound">ls</a><a id="5255" class="Symbol">}</a> <a id="5257" class="Symbol">{</a><a id="5258" href="Data.Product.Nary.NonDependent.html#5258" class="Bound">as</a> <a id="5261" class="Symbol">:</a> <a id="5263" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5268" href="Data.Product.Nary.NonDependent.html#5250" class="Bound">n</a> <a id="5270" href="Data.Product.Nary.NonDependent.html#5253" class="Bound">ls</a><a id="5272" class="Symbol">}</a> <a id="5274" class="Symbol">→</a> <a id="5276" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="5284" href="Data.Product.Nary.NonDependent.html#5250" class="Bound">n</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5291" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">&lt;$&gt;</a> <a id="5295" href="Data.Product.Nary.NonDependent.html#5258" class="Bound">as</a><a id="5297" class="Symbol">)</a> <a id="5299" class="Symbol">→</a> <a id="5301" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5305" class="Symbol">(</a><a id="5306" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="5314" href="Data.Product.Nary.NonDependent.html#5250" class="Bound">n</a> <a id="5316" href="Data.Product.Nary.NonDependent.html#5258" class="Bound">as</a><a id="5318" class="Symbol">)</a>
<a id="5320" href="Data.Product.Nary.NonDependent.html#5234" class="Function">Product-dec</a> <a id="5332" class="Number">0</a>               <a id="5348" class="Symbol">_</a>          <a id="5359" class="Symbol">=</a> <a id="5361" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5365" class="Symbol">_</a>
<a id="5367" href="Data.Product.Nary.NonDependent.html#5234" class="Function">Product-dec</a> <a id="5379" class="Number">1</a>               <a id="5395" href="Data.Product.Nary.NonDependent.html#5395" class="Bound">p?</a>         <a id="5406" class="Symbol">=</a> <a id="5408" href="Data.Product.Nary.NonDependent.html#5395" class="Bound">p?</a>
<a id="5411" href="Data.Product.Nary.NonDependent.html#5234" class="Function">Product-dec</a> <a id="5423" class="Symbol">(</a><a id="5424" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5428" href="Data.Product.Nary.NonDependent.html#5428" class="Bound">n</a><a id="5429" class="Symbol">@(</a><a id="5431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5435" class="Symbol">_))</a> <a id="5439" class="Symbol">(</a><a id="5440" href="Data.Product.Nary.NonDependent.html#5440" class="Bound">p?</a> <a id="5443" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5445" href="Data.Product.Nary.NonDependent.html#5445" class="Bound">ps?</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">=</a> <a id="5452" href="Data.Product.Nary.NonDependent.html#5440" class="Bound">p?</a> <a id="5455" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="5461" href="Data.Product.Nary.NonDependent.html#5234" class="Function">Product-dec</a> <a id="5473" href="Data.Product.Nary.NonDependent.html#5428" class="Bound">n</a> <a id="5475" href="Data.Product.Nary.NonDependent.html#5445" class="Bound">ps?</a>

<a id="5480" class="Comment">------------------------------------------------------------------------</a>
<a id="5553" class="Comment">-- pointwise liftings</a>

<a id="toEqualₙ"></a><a id="5576" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a> <a id="5585" class="Symbol">:</a> <a id="5587" class="Symbol">∀</a> <a id="5589" href="Data.Product.Nary.NonDependent.html#5589" class="Bound">n</a> <a id="5591" class="Symbol">{</a><a id="5592" href="Data.Product.Nary.NonDependent.html#5592" class="Bound">ls</a><a id="5594" class="Symbol">}</a> <a id="5596" class="Symbol">{</a><a id="5597" href="Data.Product.Nary.NonDependent.html#5597" class="Bound">as</a> <a id="5600" class="Symbol">:</a> <a id="5602" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5607" href="Data.Product.Nary.NonDependent.html#5589" class="Bound">n</a> <a id="5609" href="Data.Product.Nary.NonDependent.html#5592" class="Bound">ls</a><a id="5611" class="Symbol">}</a> <a id="5613" class="Symbol">{</a><a id="5614" href="Data.Product.Nary.NonDependent.html#5614" class="Bound">l</a> <a id="5616" href="Data.Product.Nary.NonDependent.html#5616" class="Bound">r</a> <a id="5618" class="Symbol">:</a> <a id="5620" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="5628" href="Data.Product.Nary.NonDependent.html#5589" class="Bound">n</a> <a id="5630" href="Data.Product.Nary.NonDependent.html#5597" class="Bound">as</a><a id="5632" class="Symbol">}</a> <a id="5634" class="Symbol">→</a>
           <a id="5647" href="Data.Product.Nary.NonDependent.html#5614" class="Bound">l</a> <a id="5649" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5651" href="Data.Product.Nary.NonDependent.html#5616" class="Bound">r</a> <a id="5653" class="Symbol">→</a> <a id="5655" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="5663" href="Data.Product.Nary.NonDependent.html#5589" class="Bound">n</a> <a id="5665" class="Symbol">(</a><a id="5666" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a> <a id="5673" href="Data.Product.Nary.NonDependent.html#5589" class="Bound">n</a> <a id="5675" href="Data.Product.Nary.NonDependent.html#5614" class="Bound">l</a> <a id="5677" href="Data.Product.Nary.NonDependent.html#5616" class="Bound">r</a><a id="5678" class="Symbol">)</a>
<a id="5680" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a> <a id="5689" class="Number">0</a>               <a id="5705" href="Data.Product.Nary.NonDependent.html#5705" class="Bound">eq</a> <a id="5708" class="Symbol">=</a> <a id="5710" class="Symbol">_</a>
<a id="5712" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a> <a id="5721" class="Number">1</a>               <a id="5737" href="Data.Product.Nary.NonDependent.html#5737" class="Bound">eq</a> <a id="5740" class="Symbol">=</a> <a id="5742" href="Data.Product.Nary.NonDependent.html#5737" class="Bound">eq</a>
<a id="5745" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a> <a id="5754" class="Symbol">(</a><a id="5755" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5759" href="Data.Product.Nary.NonDependent.html#5759" class="Bound">n</a><a id="5760" class="Symbol">@(</a><a id="5762" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5766" class="Symbol">_))</a> <a id="5770" href="Data.Product.Nary.NonDependent.html#5770" class="Bound">eq</a> <a id="5773" class="Symbol">=</a> <a id="5775" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="5785" class="Symbol">(</a><a id="5786" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a> <a id="5795" href="Data.Product.Nary.NonDependent.html#5759" class="Bound">n</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Data.Product.Properties.html#1945" class="Function">Prodₚ.,-injective</a> <a id="5817" href="Data.Product.Nary.NonDependent.html#5770" class="Bound">eq</a><a id="5819" class="Symbol">)</a>

<a id="fromEqualₙ"></a><a id="5822" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a> <a id="5833" class="Symbol">:</a> <a id="5835" class="Symbol">∀</a> <a id="5837" href="Data.Product.Nary.NonDependent.html#5837" class="Bound">n</a> <a id="5839" class="Symbol">{</a><a id="5840" href="Data.Product.Nary.NonDependent.html#5840" class="Bound">ls</a><a id="5842" class="Symbol">}</a> <a id="5844" class="Symbol">{</a><a id="5845" href="Data.Product.Nary.NonDependent.html#5845" class="Bound">as</a> <a id="5848" class="Symbol">:</a> <a id="5850" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5855" href="Data.Product.Nary.NonDependent.html#5837" class="Bound">n</a> <a id="5857" href="Data.Product.Nary.NonDependent.html#5840" class="Bound">ls</a><a id="5859" class="Symbol">}</a> <a id="5861" class="Symbol">{</a><a id="5862" href="Data.Product.Nary.NonDependent.html#5862" class="Bound">l</a> <a id="5864" href="Data.Product.Nary.NonDependent.html#5864" class="Bound">r</a> <a id="5866" class="Symbol">:</a> <a id="5868" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="5876" href="Data.Product.Nary.NonDependent.html#5837" class="Bound">n</a> <a id="5878" href="Data.Product.Nary.NonDependent.html#5845" class="Bound">as</a><a id="5880" class="Symbol">}</a> <a id="5882" class="Symbol">→</a>
             <a id="5897" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="5905" href="Data.Product.Nary.NonDependent.html#5837" class="Bound">n</a> <a id="5907" class="Symbol">(</a><a id="5908" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a> <a id="5915" href="Data.Product.Nary.NonDependent.html#5837" class="Bound">n</a> <a id="5917" href="Data.Product.Nary.NonDependent.html#5862" class="Bound">l</a> <a id="5919" href="Data.Product.Nary.NonDependent.html#5864" class="Bound">r</a><a id="5920" class="Symbol">)</a> <a id="5922" class="Symbol">→</a> <a id="5924" href="Data.Product.Nary.NonDependent.html#5862" class="Bound">l</a> <a id="5926" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5928" href="Data.Product.Nary.NonDependent.html#5864" class="Bound">r</a>
<a id="5930" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a> <a id="5941" class="Number">0</a>               <a id="5957" href="Data.Product.Nary.NonDependent.html#5957" class="Bound">eq</a> <a id="5960" class="Symbol">=</a> <a id="5962" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5967" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a> <a id="5978" class="Number">1</a>               <a id="5994" href="Data.Product.Nary.NonDependent.html#5994" class="Bound">eq</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Data.Product.Nary.NonDependent.html#5994" class="Bound">eq</a>
<a id="6002" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6018" href="Data.Product.Nary.NonDependent.html#6018" class="Bound">n</a><a id="6019" class="Symbol">@(</a><a id="6021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6025" class="Symbol">_))</a> <a id="6029" href="Data.Product.Nary.NonDependent.html#6029" class="Bound">eq</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6042" class="Symbol">(</a><a id="6043" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="6052" class="Symbol">)</a> <a id="6054" class="Symbol">(</a><a id="6055" href="Data.Product.Base.html#2362" class="Function">Prod.map₂</a> <a id="6065" class="Symbol">(</a><a id="6066" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a> <a id="6077" href="Data.Product.Nary.NonDependent.html#6018" class="Bound">n</a><a id="6078" class="Symbol">)</a> <a id="6080" href="Data.Product.Nary.NonDependent.html#6029" class="Bound">eq</a><a id="6082" class="Symbol">)</a>

<a id="6085" class="Comment">------------------------------------------------------------------------</a>
<a id="6158" class="Comment">-- projection of the k-th component</a>

<a id="6195" class="Comment">-- To know at which Set level the k-th projection out of an n-ary</a>
<a id="6261" class="Comment">-- product lives, we need to extract said level, by induction on k.</a>

<a id="Levelₙ"></a><a id="6330" href="Data.Product.Nary.NonDependent.html#6330" class="Function">Levelₙ</a> <a id="6337" class="Symbol">:</a> <a id="6339" class="Symbol">∀</a> <a id="6341" class="Symbol">{</a><a id="6342" href="Data.Product.Nary.NonDependent.html#6342" class="Bound">n</a><a id="6343" class="Symbol">}</a> <a id="6345" class="Symbol">→</a> <a id="6347" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="6354" href="Data.Product.Nary.NonDependent.html#6342" class="Bound">n</a> <a id="6356" class="Symbol">→</a> <a id="6358" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6362" href="Data.Product.Nary.NonDependent.html#6342" class="Bound">n</a> <a id="6364" class="Symbol">→</a> <a id="6366" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="6372" href="Data.Product.Nary.NonDependent.html#6330" class="Function">Levelₙ</a> <a id="6379" class="Symbol">(</a><a id="6380" href="Data.Product.Nary.NonDependent.html#6380" class="Bound">l</a> <a id="6382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6384" class="Symbol">_)</a>  <a id="6388" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6396" class="Symbol">=</a> <a id="6398" href="Data.Product.Nary.NonDependent.html#6380" class="Bound">l</a>
<a id="6400" href="Data.Product.Nary.NonDependent.html#6330" class="Function">Levelₙ</a> <a id="6407" class="Symbol">(_</a> <a id="6410" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6412" href="Data.Product.Nary.NonDependent.html#6412" class="Bound">ls</a><a id="6414" class="Symbol">)</a> <a id="6416" class="Symbol">(</a><a id="6417" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6421" href="Data.Product.Nary.NonDependent.html#6421" class="Bound">k</a><a id="6422" class="Symbol">)</a> <a id="6424" class="Symbol">=</a> <a id="6426" href="Data.Product.Nary.NonDependent.html#6330" class="Function">Levelₙ</a> <a id="6433" href="Data.Product.Nary.NonDependent.html#6412" class="Bound">ls</a> <a id="6436" href="Data.Product.Nary.NonDependent.html#6421" class="Bound">k</a>

<a id="6439" class="Comment">-- Once we have the Sets used in the product, we can extract the one we</a>
<a id="6511" class="Comment">-- are interested in, once more by induction on k.</a>

<a id="Projₙ"></a><a id="6563" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="6569" class="Symbol">:</a> <a id="6571" class="Symbol">∀</a> <a id="6573" class="Symbol">{</a><a id="6574" href="Data.Product.Nary.NonDependent.html#6574" class="Bound">n</a> <a id="6576" href="Data.Product.Nary.NonDependent.html#6576" class="Bound">ls</a><a id="6578" class="Symbol">}</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="6587" href="Data.Product.Nary.NonDependent.html#6574" class="Bound">n</a> <a id="6589" href="Data.Product.Nary.NonDependent.html#6576" class="Bound">ls</a> <a id="6592" class="Symbol">→</a> <a id="6594" class="Symbol">∀</a> <a id="6596" href="Data.Product.Nary.NonDependent.html#6596" class="Bound">k</a> <a id="6598" class="Symbol">→</a> <a id="6600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Data.Product.Nary.NonDependent.html#6330" class="Function">Levelₙ</a> <a id="6612" href="Data.Product.Nary.NonDependent.html#6576" class="Bound">ls</a> <a id="6615" href="Data.Product.Nary.NonDependent.html#6596" class="Bound">k</a><a id="6616" class="Symbol">)</a>
<a id="6618" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Data.Product.Nary.NonDependent.html#6625" class="Bound">a</a> <a id="6627" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6629" class="Symbol">_)</a>  <a id="6633" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="6641" class="Symbol">=</a> <a id="6643" href="Data.Product.Nary.NonDependent.html#6625" class="Bound">a</a>
<a id="6645" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="6651" class="Symbol">(_</a> <a id="6654" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6656" href="Data.Product.Nary.NonDependent.html#6656" class="Bound">as</a><a id="6658" class="Symbol">)</a> <a id="6660" class="Symbol">(</a><a id="6661" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="6665" href="Data.Product.Nary.NonDependent.html#6665" class="Bound">k</a><a id="6666" class="Symbol">)</a> <a id="6668" class="Symbol">=</a> <a id="6670" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="6676" href="Data.Product.Nary.NonDependent.html#6656" class="Bound">as</a> <a id="6679" href="Data.Product.Nary.NonDependent.html#6665" class="Bound">k</a>

<a id="6682" class="Comment">-- Finally, provided a Product of these sets, we can extract the k-th</a>
<a id="6752" class="Comment">-- value. `projₙ` takes both `n` and `k` explicitly because we expect</a>
<a id="6822" class="Comment">-- the user will be using a concrete `k` (potentially manufactured</a>
<a id="6889" class="Comment">-- using `Data.Fin`&#39;s `#_`) and it will not be possible to infer `n`</a>
<a id="6958" class="Comment">-- from it.</a>

<a id="projₙ"></a><a id="6971" href="Data.Product.Nary.NonDependent.html#6971" class="Function">projₙ</a> <a id="6977" class="Symbol">:</a> <a id="6979" class="Symbol">∀</a> <a id="6981" href="Data.Product.Nary.NonDependent.html#6981" class="Bound">n</a> <a id="6983" class="Symbol">{</a><a id="6984" href="Data.Product.Nary.NonDependent.html#6984" class="Bound">ls</a><a id="6986" class="Symbol">}</a> <a id="6988" class="Symbol">{</a><a id="6989" href="Data.Product.Nary.NonDependent.html#6989" class="Bound">as</a> <a id="6992" class="Symbol">:</a> <a id="6994" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="6999" href="Data.Product.Nary.NonDependent.html#6981" class="Bound">n</a> <a id="7001" href="Data.Product.Nary.NonDependent.html#6984" class="Bound">ls</a><a id="7003" class="Symbol">}</a> <a id="7005" href="Data.Product.Nary.NonDependent.html#7005" class="Bound">k</a> <a id="7007" class="Symbol">→</a> <a id="7009" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="7017" href="Data.Product.Nary.NonDependent.html#6981" class="Bound">n</a> <a id="7019" href="Data.Product.Nary.NonDependent.html#6989" class="Bound">as</a> <a id="7022" class="Symbol">→</a> <a id="7024" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="7030" href="Data.Product.Nary.NonDependent.html#6989" class="Bound">as</a> <a id="7033" href="Data.Product.Nary.NonDependent.html#7005" class="Bound">k</a>
<a id="7035" href="Data.Product.Nary.NonDependent.html#6971" class="Function">projₙ</a> <a id="7041" class="Number">1</a>               <a id="7057" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7065" href="Data.Product.Nary.NonDependent.html#7065" class="Bound">v</a>        <a id="7074" class="Symbol">=</a> <a id="7076" href="Data.Product.Nary.NonDependent.html#7065" class="Bound">v</a>
<a id="7078" href="Data.Product.Nary.NonDependent.html#6971" class="Function">projₙ</a> <a id="7084" class="Symbol">(</a><a id="7085" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7089" href="Data.Product.Nary.NonDependent.html#7089" class="Bound">n</a><a id="7090" class="Symbol">@(</a><a id="7092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7096" class="Symbol">_))</a> <a id="7100" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7108" class="Symbol">(</a><a id="7109" href="Data.Product.Nary.NonDependent.html#7109" class="Bound">v</a> <a id="7111" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7113" class="Symbol">_)</a>  <a id="7117" class="Symbol">=</a> <a id="7119" href="Data.Product.Nary.NonDependent.html#7109" class="Bound">v</a>
<a id="7121" href="Data.Product.Nary.NonDependent.html#6971" class="Function">projₙ</a> <a id="7127" class="Symbol">(</a><a id="7128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7132" href="Data.Product.Nary.NonDependent.html#7132" class="Bound">n</a><a id="7133" class="Symbol">@(</a><a id="7135" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7139" class="Symbol">_))</a> <a id="7143" class="Symbol">(</a><a id="7144" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7148" href="Data.Product.Nary.NonDependent.html#7148" class="Bound">k</a><a id="7149" class="Symbol">)</a> <a id="7151" class="Symbol">(_</a> <a id="7154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7156" href="Data.Product.Nary.NonDependent.html#7156" class="Bound">vs</a><a id="7158" class="Symbol">)</a> <a id="7160" class="Symbol">=</a> <a id="7162" href="Data.Product.Nary.NonDependent.html#6971" class="Function">projₙ</a> <a id="7168" href="Data.Product.Nary.NonDependent.html#7132" class="Bound">n</a> <a id="7170" href="Data.Product.Nary.NonDependent.html#7148" class="Bound">k</a> <a id="7172" href="Data.Product.Nary.NonDependent.html#7156" class="Bound">vs</a>

<a id="7176" class="Comment">------------------------------------------------------------------------</a>
<a id="7249" class="Comment">-- zip</a>

<a id="zipWith"></a><a id="7257" href="Data.Product.Nary.NonDependent.html#7257" class="Function">zipWith</a> <a id="7265" class="Symbol">:</a> <a id="7267" class="Symbol">∀</a> <a id="7269" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7271" class="Symbol">{</a><a id="7272" href="Data.Product.Nary.NonDependent.html#7272" class="Bound">lsa</a> <a id="7276" href="Data.Product.Nary.NonDependent.html#7276" class="Bound">lsb</a> <a id="7280" href="Data.Product.Nary.NonDependent.html#7280" class="Bound">lsc</a><a id="7283" class="Symbol">}</a>
          <a id="7295" class="Symbol">{</a><a id="7296" href="Data.Product.Nary.NonDependent.html#7296" class="Bound">as</a> <a id="7299" class="Symbol">:</a> <a id="7301" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="7306" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7308" href="Data.Product.Nary.NonDependent.html#7272" class="Bound">lsa</a><a id="7311" class="Symbol">}</a> <a id="7313" class="Symbol">{</a><a id="7314" href="Data.Product.Nary.NonDependent.html#7314" class="Bound">bs</a> <a id="7317" class="Symbol">:</a> <a id="7319" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="7324" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7326" href="Data.Product.Nary.NonDependent.html#7276" class="Bound">lsb</a><a id="7329" class="Symbol">}</a> <a id="7331" class="Symbol">{</a><a id="7332" href="Data.Product.Nary.NonDependent.html#7332" class="Bound">cs</a> <a id="7335" class="Symbol">:</a> <a id="7337" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="7342" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7344" href="Data.Product.Nary.NonDependent.html#7280" class="Bound">lsc</a><a id="7347" class="Symbol">}</a> <a id="7349" class="Symbol">→</a>
          <a id="7361" class="Symbol">(∀</a> <a id="7364" href="Data.Product.Nary.NonDependent.html#7364" class="Bound">k</a> <a id="7366" class="Symbol">→</a> <a id="7368" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="7374" href="Data.Product.Nary.NonDependent.html#7296" class="Bound">as</a> <a id="7377" href="Data.Product.Nary.NonDependent.html#7364" class="Bound">k</a> <a id="7379" class="Symbol">→</a> <a id="7381" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="7387" href="Data.Product.Nary.NonDependent.html#7314" class="Bound">bs</a> <a id="7390" href="Data.Product.Nary.NonDependent.html#7364" class="Bound">k</a> <a id="7392" class="Symbol">→</a> <a id="7394" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="7400" href="Data.Product.Nary.NonDependent.html#7332" class="Bound">cs</a> <a id="7403" href="Data.Product.Nary.NonDependent.html#7364" class="Bound">k</a><a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">→</a>
          <a id="7418" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="7426" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7428" href="Data.Product.Nary.NonDependent.html#7296" class="Bound">as</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="7441" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7443" href="Data.Product.Nary.NonDependent.html#7314" class="Bound">bs</a> <a id="7446" class="Symbol">→</a> <a id="7448" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="7456" href="Data.Product.Nary.NonDependent.html#7269" class="Bound">n</a> <a id="7458" href="Data.Product.Nary.NonDependent.html#7332" class="Bound">cs</a>
<a id="7461" href="Data.Product.Nary.NonDependent.html#7257" class="Function">zipWith</a> <a id="7469" class="Number">0</a>               <a id="7485" href="Data.Product.Nary.NonDependent.html#7485" class="Bound">f</a> <a id="7487" class="Symbol">_</a>        <a id="7496" class="Symbol">_</a>        <a id="7505" class="Symbol">=</a> <a id="7507" class="Symbol">_</a>
<a id="7509" href="Data.Product.Nary.NonDependent.html#7257" class="Function">zipWith</a> <a id="7517" class="Number">1</a>               <a id="7533" href="Data.Product.Nary.NonDependent.html#7533" class="Bound">f</a> <a id="7535" href="Data.Product.Nary.NonDependent.html#7535" class="Bound">v</a>        <a id="7544" href="Data.Product.Nary.NonDependent.html#7544" class="Bound">w</a>        <a id="7553" class="Symbol">=</a> <a id="7555" href="Data.Product.Nary.NonDependent.html#7533" class="Bound">f</a> <a id="7557" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="7562" href="Data.Product.Nary.NonDependent.html#7535" class="Bound">v</a> <a id="7564" href="Data.Product.Nary.NonDependent.html#7544" class="Bound">w</a>
<a id="7566" href="Data.Product.Nary.NonDependent.html#7257" class="Function">zipWith</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7579" href="Data.Product.Nary.NonDependent.html#7579" class="Bound">n</a><a id="7580" class="Symbol">@(</a><a id="7582" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7586" class="Symbol">_))</a> <a id="7590" href="Data.Product.Nary.NonDependent.html#7590" class="Bound">f</a> <a id="7592" class="Symbol">(</a><a id="7593" href="Data.Product.Nary.NonDependent.html#7593" class="Bound">v</a> <a id="7595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7597" href="Data.Product.Nary.NonDependent.html#7597" class="Bound">vs</a><a id="7599" class="Symbol">)</a> <a id="7601" class="Symbol">(</a><a id="7602" href="Data.Product.Nary.NonDependent.html#7602" class="Bound">w</a> <a id="7604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7606" href="Data.Product.Nary.NonDependent.html#7606" class="Bound">ws</a><a id="7608" class="Symbol">)</a> <a id="7610" class="Symbol">=</a>
  <a id="7614" href="Data.Product.Nary.NonDependent.html#7590" class="Bound">f</a> <a id="7616" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="7621" href="Data.Product.Nary.NonDependent.html#7593" class="Bound">v</a> <a id="7623" href="Data.Product.Nary.NonDependent.html#7602" class="Bound">w</a> <a id="7625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7627" href="Data.Product.Nary.NonDependent.html#7257" class="Function">zipWith</a> <a id="7635" href="Data.Product.Nary.NonDependent.html#7579" class="Bound">n</a> <a id="7637" class="Symbol">(λ</a> <a id="7640" href="Data.Product.Nary.NonDependent.html#7640" class="Bound">k</a> <a id="7642" class="Symbol">→</a> <a id="7644" href="Data.Product.Nary.NonDependent.html#7590" class="Bound">f</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7651" href="Data.Product.Nary.NonDependent.html#7640" class="Bound">k</a><a id="7652" class="Symbol">))</a> <a id="7655" href="Data.Product.Nary.NonDependent.html#7597" class="Bound">vs</a> <a id="7658" href="Data.Product.Nary.NonDependent.html#7606" class="Bound">ws</a>

<a id="7662" class="Comment">------------------------------------------------------------------------</a>
<a id="7735" class="Comment">-- removal of the k-th component</a>

<a id="Levelₙ⁻"></a><a id="7769" href="Data.Product.Nary.NonDependent.html#7769" class="Function">Levelₙ⁻</a> <a id="7777" class="Symbol">:</a> <a id="7779" class="Symbol">∀</a> <a id="7781" class="Symbol">{</a><a id="7782" href="Data.Product.Nary.NonDependent.html#7782" class="Bound">n</a><a id="7783" class="Symbol">}</a> <a id="7785" class="Symbol">→</a> <a id="7787" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="7794" href="Data.Product.Nary.NonDependent.html#7782" class="Bound">n</a> <a id="7796" class="Symbol">→</a> <a id="7798" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7802" href="Data.Product.Nary.NonDependent.html#7782" class="Bound">n</a> <a id="7804" class="Symbol">→</a> <a id="7806" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="7813" class="Symbol">(</a><a id="7814" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="7819" href="Data.Product.Nary.NonDependent.html#7782" class="Bound">n</a><a id="7820" class="Symbol">)</a>
<a id="7822" href="Data.Product.Nary.NonDependent.html#7769" class="Function">Levelₙ⁻</a>               <a id="7844" class="Symbol">(_</a> <a id="7847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7849" href="Data.Product.Nary.NonDependent.html#7849" class="Bound">ls</a><a id="7851" class="Symbol">)</a> <a id="7853" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7861" class="Symbol">=</a> <a id="7863" href="Data.Product.Nary.NonDependent.html#7849" class="Bound">ls</a>
<a id="7866" href="Data.Product.Nary.NonDependent.html#7769" class="Function">Levelₙ⁻</a> <a id="7874" class="Symbol">{</a><a id="7875" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7879" class="Symbol">(</a><a id="7880" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7884" class="Symbol">_)}</a> <a id="7888" class="Symbol">(</a><a id="7889" href="Data.Product.Nary.NonDependent.html#7889" class="Bound">l</a> <a id="7891" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7893" href="Data.Product.Nary.NonDependent.html#7893" class="Bound">ls</a><a id="7895" class="Symbol">)</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7902" href="Data.Product.Nary.NonDependent.html#7902" class="Bound">k</a><a id="7903" class="Symbol">)</a> <a id="7905" class="Symbol">=</a> <a id="7907" href="Data.Product.Nary.NonDependent.html#7889" class="Bound">l</a> <a id="7909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7911" href="Data.Product.Nary.NonDependent.html#7769" class="Function">Levelₙ⁻</a> <a id="7919" href="Data.Product.Nary.NonDependent.html#7893" class="Bound">ls</a> <a id="7922" href="Data.Product.Nary.NonDependent.html#7902" class="Bound">k</a>

<a id="Removeₙ"></a><a id="7925" href="Data.Product.Nary.NonDependent.html#7925" class="Function">Removeₙ</a> <a id="7933" class="Symbol">:</a> <a id="7935" class="Symbol">∀</a> <a id="7937" class="Symbol">{</a><a id="7938" href="Data.Product.Nary.NonDependent.html#7938" class="Bound">n</a> <a id="7940" href="Data.Product.Nary.NonDependent.html#7940" class="Bound">ls</a><a id="7942" class="Symbol">}</a> <a id="7944" class="Symbol">→</a> <a id="7946" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="7951" href="Data.Product.Nary.NonDependent.html#7938" class="Bound">n</a> <a id="7953" href="Data.Product.Nary.NonDependent.html#7940" class="Bound">ls</a> <a id="7956" class="Symbol">→</a> <a id="7958" class="Symbol">∀</a> <a id="7960" href="Data.Product.Nary.NonDependent.html#7960" class="Bound">k</a> <a id="7962" class="Symbol">→</a> <a id="7964" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="7969" class="Symbol">(</a><a id="7970" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="7975" href="Data.Product.Nary.NonDependent.html#7938" class="Bound">n</a><a id="7976" class="Symbol">)</a> <a id="7978" class="Symbol">(</a><a id="7979" href="Data.Product.Nary.NonDependent.html#7769" class="Function">Levelₙ⁻</a> <a id="7987" href="Data.Product.Nary.NonDependent.html#7940" class="Bound">ls</a> <a id="7990" href="Data.Product.Nary.NonDependent.html#7960" class="Bound">k</a><a id="7991" class="Symbol">)</a>
<a id="7993" href="Data.Product.Nary.NonDependent.html#7925" class="Function">Removeₙ</a>               <a id="8015" class="Symbol">(_</a> <a id="8018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8020" href="Data.Product.Nary.NonDependent.html#8020" class="Bound">as</a><a id="8022" class="Symbol">)</a> <a id="8024" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8032" class="Symbol">=</a> <a id="8034" href="Data.Product.Nary.NonDependent.html#8020" class="Bound">as</a>
<a id="8037" href="Data.Product.Nary.NonDependent.html#7925" class="Function">Removeₙ</a> <a id="8045" class="Symbol">{</a><a id="8046" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8050" class="Symbol">(</a><a id="8051" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8055" class="Symbol">_)}</a> <a id="8059" class="Symbol">(</a><a id="8060" href="Data.Product.Nary.NonDependent.html#8060" class="Bound">a</a> <a id="8062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8064" href="Data.Product.Nary.NonDependent.html#8064" class="Bound">as</a><a id="8066" class="Symbol">)</a> <a id="8068" class="Symbol">(</a><a id="8069" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8073" href="Data.Product.Nary.NonDependent.html#8073" class="Bound">k</a><a id="8074" class="Symbol">)</a> <a id="8076" class="Symbol">=</a> <a id="8078" href="Data.Product.Nary.NonDependent.html#8060" class="Bound">a</a> <a id="8080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8082" href="Data.Product.Nary.NonDependent.html#7925" class="Function">Removeₙ</a> <a id="8090" href="Data.Product.Nary.NonDependent.html#8064" class="Bound">as</a> <a id="8093" href="Data.Product.Nary.NonDependent.html#8073" class="Bound">k</a>

<a id="removeₙ"></a><a id="8096" href="Data.Product.Nary.NonDependent.html#8096" class="Function">removeₙ</a> <a id="8104" class="Symbol">:</a> <a id="8106" class="Symbol">∀</a> <a id="8108" href="Data.Product.Nary.NonDependent.html#8108" class="Bound">n</a> <a id="8110" class="Symbol">{</a><a id="8111" href="Data.Product.Nary.NonDependent.html#8111" class="Bound">ls</a><a id="8113" class="Symbol">}</a> <a id="8115" class="Symbol">{</a><a id="8116" href="Data.Product.Nary.NonDependent.html#8116" class="Bound">as</a> <a id="8119" class="Symbol">:</a> <a id="8121" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="8126" href="Data.Product.Nary.NonDependent.html#8108" class="Bound">n</a> <a id="8128" href="Data.Product.Nary.NonDependent.html#8111" class="Bound">ls</a><a id="8130" class="Symbol">}</a> <a id="8132" href="Data.Product.Nary.NonDependent.html#8132" class="Bound">k</a> <a id="8134" class="Symbol">→</a>
          <a id="8146" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="8154" href="Data.Product.Nary.NonDependent.html#8108" class="Bound">n</a> <a id="8156" href="Data.Product.Nary.NonDependent.html#8116" class="Bound">as</a> <a id="8159" class="Symbol">→</a> <a id="8161" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="8169" class="Symbol">(</a><a id="8170" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="8175" href="Data.Product.Nary.NonDependent.html#8108" class="Bound">n</a><a id="8176" class="Symbol">)</a> <a id="8178" class="Symbol">(</a><a id="8179" href="Data.Product.Nary.NonDependent.html#7925" class="Function">Removeₙ</a> <a id="8187" href="Data.Product.Nary.NonDependent.html#8116" class="Bound">as</a> <a id="8190" href="Data.Product.Nary.NonDependent.html#8132" class="Bound">k</a><a id="8191" class="Symbol">)</a>
<a id="8193" href="Data.Product.Nary.NonDependent.html#8096" class="Function">removeₙ</a> <a id="8201" class="Symbol">(</a><a id="8202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8206" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8210" class="Symbol">)</a>          <a id="8221" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8229" class="Symbol">_</a>        <a id="8238" class="Symbol">=</a> <a id="8240" class="Symbol">_</a>
<a id="8242" href="Data.Product.Nary.NonDependent.html#8096" class="Function">removeₙ</a> <a id="8250" class="Symbol">(</a><a id="8251" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8255" class="Symbol">(</a><a id="8256" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8260" class="Symbol">_))</a>       <a id="8270" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8278" class="Symbol">(_</a> <a id="8281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8283" href="Data.Product.Nary.NonDependent.html#8283" class="Bound">vs</a><a id="8285" class="Symbol">)</a> <a id="8287" class="Symbol">=</a> <a id="8289" href="Data.Product.Nary.NonDependent.html#8283" class="Bound">vs</a>
<a id="8292" href="Data.Product.Nary.NonDependent.html#8096" class="Function">removeₙ</a> <a id="8300" class="Symbol">(</a><a id="8301" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8305" class="Symbol">(</a><a id="8306" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8310" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8314" class="Symbol">))</a>    <a id="8320" class="Symbol">(</a><a id="8321" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8325" href="Data.Product.Nary.NonDependent.html#8325" class="Bound">k</a><a id="8326" class="Symbol">)</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Data.Product.Nary.NonDependent.html#8329" class="Bound">v</a> <a id="8331" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8333" class="Symbol">_)</a>  <a id="8337" class="Symbol">=</a> <a id="8339" href="Data.Product.Nary.NonDependent.html#8329" class="Bound">v</a>
<a id="8341" href="Data.Product.Nary.NonDependent.html#8096" class="Function">removeₙ</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8354" class="Symbol">(</a><a id="8355" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8359" class="Symbol">(</a><a id="8360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8364" class="Symbol">_)))</a> <a id="8369" class="Symbol">(</a><a id="8370" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8374" href="Data.Product.Nary.NonDependent.html#8374" class="Bound">k</a><a id="8375" class="Symbol">)</a> <a id="8377" class="Symbol">(</a><a id="8378" href="Data.Product.Nary.NonDependent.html#8378" class="Bound">v</a> <a id="8380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8382" href="Data.Product.Nary.NonDependent.html#8382" class="Bound">vs</a><a id="8384" class="Symbol">)</a> <a id="8386" class="Symbol">=</a> <a id="8388" href="Data.Product.Nary.NonDependent.html#8378" class="Bound">v</a> <a id="8390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8392" href="Data.Product.Nary.NonDependent.html#8096" class="Function">removeₙ</a> <a id="8400" class="Symbol">_</a> <a id="8402" href="Data.Product.Nary.NonDependent.html#8374" class="Bound">k</a> <a id="8404" href="Data.Product.Nary.NonDependent.html#8382" class="Bound">vs</a>

<a id="8408" class="Comment">------------------------------------------------------------------------</a>
<a id="8481" class="Comment">-- insertion of a k-th component</a>

<a id="Levelₙ⁺"></a><a id="8515" href="Data.Product.Nary.NonDependent.html#8515" class="Function">Levelₙ⁺</a> <a id="8523" class="Symbol">:</a> <a id="8525" class="Symbol">∀</a> <a id="8527" class="Symbol">{</a><a id="8528" href="Data.Product.Nary.NonDependent.html#8528" class="Bound">n</a><a id="8529" class="Symbol">}</a> <a id="8531" class="Symbol">→</a> <a id="8533" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="8540" href="Data.Product.Nary.NonDependent.html#8528" class="Bound">n</a> <a id="8542" class="Symbol">→</a> <a id="8544" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8548" class="Symbol">(</a><a id="8549" class="InductiveConstructor">suc</a> <a id="8553" href="Data.Product.Nary.NonDependent.html#8528" class="Bound">n</a><a id="8554" class="Symbol">)</a> <a id="8556" class="Symbol">→</a> <a id="8558" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="8564" class="Symbol">→</a> <a id="8566" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="8573" class="Symbol">(</a><a id="8574" class="InductiveConstructor">suc</a> <a id="8578" href="Data.Product.Nary.NonDependent.html#8528" class="Bound">n</a><a id="8579" class="Symbol">)</a>
<a id="8581" href="Data.Product.Nary.NonDependent.html#8515" class="Function">Levelₙ⁺</a>         <a id="8597" href="Data.Product.Nary.NonDependent.html#8597" class="Bound">ls</a>       <a id="8606" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8614" href="Data.Product.Nary.NonDependent.html#8614" class="Bound">l⁺</a> <a id="8617" class="Symbol">=</a> <a id="8619" href="Data.Product.Nary.NonDependent.html#8614" class="Bound">l⁺</a> <a id="8622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8624" href="Data.Product.Nary.NonDependent.html#8597" class="Bound">ls</a>
<a id="8627" href="Data.Product.Nary.NonDependent.html#8515" class="Function">Levelₙ⁺</a> <a id="8635" class="Symbol">{</a><a id="8636" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8640" class="Symbol">_}</a> <a id="8643" class="Symbol">(</a><a id="8644" href="Data.Product.Nary.NonDependent.html#8644" class="Bound">l</a> <a id="8646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8648" href="Data.Product.Nary.NonDependent.html#8648" class="Bound">ls</a><a id="8650" class="Symbol">)</a> <a id="8652" class="Symbol">(</a><a id="8653" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8657" href="Data.Product.Nary.NonDependent.html#8657" class="Bound">k</a><a id="8658" class="Symbol">)</a> <a id="8660" href="Data.Product.Nary.NonDependent.html#8660" class="Bound">l⁺</a> <a id="8663" class="Symbol">=</a> <a id="8665" href="Data.Product.Nary.NonDependent.html#8644" class="Bound">l</a> <a id="8667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8669" href="Data.Product.Nary.NonDependent.html#8515" class="Function">Levelₙ⁺</a> <a id="8677" href="Data.Product.Nary.NonDependent.html#8648" class="Bound">ls</a> <a id="8680" href="Data.Product.Nary.NonDependent.html#8657" class="Bound">k</a> <a id="8682" href="Data.Product.Nary.NonDependent.html#8660" class="Bound">l⁺</a>

<a id="Insertₙ"></a><a id="8686" href="Data.Product.Nary.NonDependent.html#8686" class="Function">Insertₙ</a> <a id="8694" class="Symbol">:</a> <a id="8696" class="Symbol">∀</a> <a id="8698" class="Symbol">{</a><a id="8699" href="Data.Product.Nary.NonDependent.html#8699" class="Bound">n</a> <a id="8701" href="Data.Product.Nary.NonDependent.html#8701" class="Bound">ls</a> <a id="8704" href="Data.Product.Nary.NonDependent.html#8704" class="Bound">l⁺</a><a id="8706" class="Symbol">}</a> <a id="8708" class="Symbol">→</a> <a id="8710" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="8715" href="Data.Product.Nary.NonDependent.html#8699" class="Bound">n</a> <a id="8717" href="Data.Product.Nary.NonDependent.html#8701" class="Bound">ls</a> <a id="8720" class="Symbol">→</a> <a id="8722" class="Symbol">∀</a> <a id="8724" href="Data.Product.Nary.NonDependent.html#8724" class="Bound">k</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Data.Product.Nary.NonDependent.html#8727" class="Bound">a⁺</a> <a id="8730" class="Symbol">:</a> <a id="8732" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8736" href="Data.Product.Nary.NonDependent.html#8704" class="Bound">l⁺</a><a id="8738" class="Symbol">)</a> <a id="8740" class="Symbol">→</a> <a id="8742" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="8747" class="Symbol">(</a><a id="8748" class="InductiveConstructor">suc</a> <a id="8752" href="Data.Product.Nary.NonDependent.html#8699" class="Bound">n</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Symbol">(</a><a id="8756" href="Data.Product.Nary.NonDependent.html#8515" class="Function">Levelₙ⁺</a> <a id="8764" href="Data.Product.Nary.NonDependent.html#8701" class="Bound">ls</a> <a id="8767" href="Data.Product.Nary.NonDependent.html#8724" class="Bound">k</a> <a id="8769" href="Data.Product.Nary.NonDependent.html#8704" class="Bound">l⁺</a><a id="8771" class="Symbol">)</a>
<a id="8773" href="Data.Product.Nary.NonDependent.html#8686" class="Function">Insertₙ</a>         <a id="8789" href="Data.Product.Nary.NonDependent.html#8789" class="Bound">as</a>       <a id="8798" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8806" href="Data.Product.Nary.NonDependent.html#8806" class="Bound">a⁺</a> <a id="8809" class="Symbol">=</a> <a id="8811" href="Data.Product.Nary.NonDependent.html#8806" class="Bound">a⁺</a> <a id="8814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8816" href="Data.Product.Nary.NonDependent.html#8789" class="Bound">as</a>
<a id="8819" href="Data.Product.Nary.NonDependent.html#8686" class="Function">Insertₙ</a> <a id="8827" class="Symbol">{</a><a id="8828" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8832" class="Symbol">_}</a> <a id="8835" class="Symbol">(</a><a id="8836" href="Data.Product.Nary.NonDependent.html#8836" class="Bound">a</a> <a id="8838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8840" href="Data.Product.Nary.NonDependent.html#8840" class="Bound">as</a><a id="8842" class="Symbol">)</a> <a id="8844" class="Symbol">(</a><a id="8845" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8849" href="Data.Product.Nary.NonDependent.html#8849" class="Bound">k</a><a id="8850" class="Symbol">)</a> <a id="8852" href="Data.Product.Nary.NonDependent.html#8852" class="Bound">a⁺</a> <a id="8855" class="Symbol">=</a> <a id="8857" href="Data.Product.Nary.NonDependent.html#8836" class="Bound">a</a> <a id="8859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8861" href="Data.Product.Nary.NonDependent.html#8686" class="Function">Insertₙ</a> <a id="8869" href="Data.Product.Nary.NonDependent.html#8840" class="Bound">as</a> <a id="8872" href="Data.Product.Nary.NonDependent.html#8849" class="Bound">k</a> <a id="8874" href="Data.Product.Nary.NonDependent.html#8852" class="Bound">a⁺</a>

<a id="insertₙ"></a><a id="8878" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="8886" class="Symbol">:</a> <a id="8888" class="Symbol">∀</a> <a id="8890" href="Data.Product.Nary.NonDependent.html#8890" class="Bound">n</a> <a id="8892" class="Symbol">{</a><a id="8893" href="Data.Product.Nary.NonDependent.html#8893" class="Bound">ls</a> <a id="8896" href="Data.Product.Nary.NonDependent.html#8896" class="Bound">l⁺</a><a id="8898" class="Symbol">}</a> <a id="8900" class="Symbol">{</a><a id="8901" href="Data.Product.Nary.NonDependent.html#8901" class="Bound">as</a> <a id="8904" class="Symbol">:</a> <a id="8906" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="8911" href="Data.Product.Nary.NonDependent.html#8890" class="Bound">n</a> <a id="8913" href="Data.Product.Nary.NonDependent.html#8893" class="Bound">ls</a><a id="8915" class="Symbol">}</a> <a id="8917" class="Symbol">{</a><a id="8918" href="Data.Product.Nary.NonDependent.html#8918" class="Bound">a⁺</a> <a id="8921" class="Symbol">:</a> <a id="8923" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8927" href="Data.Product.Nary.NonDependent.html#8896" class="Bound">l⁺</a><a id="8929" class="Symbol">}</a> <a id="8931" href="Data.Product.Nary.NonDependent.html#8931" class="Bound">k</a> <a id="8933" class="Symbol">(</a><a id="8934" href="Data.Product.Nary.NonDependent.html#8934" class="Bound">v⁺</a> <a id="8937" class="Symbol">:</a> <a id="8939" href="Data.Product.Nary.NonDependent.html#8918" class="Bound">a⁺</a><a id="8941" class="Symbol">)</a> <a id="8943" class="Symbol">→</a>
          <a id="8955" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="8963" href="Data.Product.Nary.NonDependent.html#8890" class="Bound">n</a> <a id="8965" href="Data.Product.Nary.NonDependent.html#8901" class="Bound">as</a> <a id="8968" class="Symbol">→</a> <a id="8970" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="8978" class="Symbol">(</a><a id="8979" class="InductiveConstructor">suc</a> <a id="8983" href="Data.Product.Nary.NonDependent.html#8890" class="Bound">n</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">(</a><a id="8987" href="Data.Product.Nary.NonDependent.html#8686" class="Function">Insertₙ</a> <a id="8995" href="Data.Product.Nary.NonDependent.html#8901" class="Bound">as</a> <a id="8998" href="Data.Product.Nary.NonDependent.html#8931" class="Bound">k</a> <a id="9000" href="Data.Product.Nary.NonDependent.html#8918" class="Bound">a⁺</a><a id="9002" class="Symbol">)</a>
<a id="9004" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="9012" class="Number">0</a>               <a id="9028" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9036" href="Data.Product.Nary.NonDependent.html#9036" class="Bound">v⁺</a> <a id="9039" href="Data.Product.Nary.NonDependent.html#9039" class="Bound">vs</a>       <a id="9048" class="Symbol">=</a> <a id="9050" href="Data.Product.Nary.NonDependent.html#9036" class="Bound">v⁺</a>
<a id="9053" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9066" href="Data.Product.Nary.NonDependent.html#9066" class="Bound">n</a><a id="9067" class="Symbol">)</a>         <a id="9077" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9085" href="Data.Product.Nary.NonDependent.html#9085" class="Bound">v⁺</a> <a id="9088" href="Data.Product.Nary.NonDependent.html#9088" class="Bound">vs</a>       <a id="9097" class="Symbol">=</a> <a id="9099" href="Data.Product.Nary.NonDependent.html#9085" class="Bound">v⁺</a> <a id="9102" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9104" href="Data.Product.Nary.NonDependent.html#9088" class="Bound">vs</a>
<a id="9107" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="9115" class="Number">1</a>               <a id="9131" class="Symbol">(</a><a id="9132" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9136" href="Data.Product.Nary.NonDependent.html#9136" class="Bound">k</a><a id="9137" class="Symbol">)</a> <a id="9139" href="Data.Product.Nary.NonDependent.html#9139" class="Bound">v⁺</a> <a id="9142" href="Data.Product.Nary.NonDependent.html#9142" class="Bound">vs</a>       <a id="9151" class="Symbol">=</a> <a id="9153" href="Data.Product.Nary.NonDependent.html#9142" class="Bound">vs</a> <a id="9156" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9158" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="9166" class="Number">0</a> <a id="9168" href="Data.Product.Nary.NonDependent.html#9136" class="Bound">k</a> <a id="9170" href="Data.Product.Nary.NonDependent.html#9139" class="Bound">v⁺</a> <a id="9173" class="Symbol">_</a>
<a id="9175" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="9183" class="Symbol">(</a><a id="9184" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9188" href="Data.Product.Nary.NonDependent.html#9188" class="Bound">n</a><a id="9189" class="Symbol">@(</a><a id="9191" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9195" class="Symbol">_))</a> <a id="9199" class="Symbol">(</a><a id="9200" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9204" href="Data.Product.Nary.NonDependent.html#9204" class="Bound">k</a><a id="9205" class="Symbol">)</a> <a id="9207" href="Data.Product.Nary.NonDependent.html#9207" class="Bound">v⁺</a> <a id="9210" class="Symbol">(</a><a id="9211" href="Data.Product.Nary.NonDependent.html#9211" class="Bound">v</a> <a id="9213" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9215" href="Data.Product.Nary.NonDependent.html#9215" class="Bound">vs</a><a id="9217" class="Symbol">)</a> <a id="9219" class="Symbol">=</a> <a id="9221" href="Data.Product.Nary.NonDependent.html#9211" class="Bound">v</a> <a id="9223" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9225" href="Data.Product.Nary.NonDependent.html#8878" class="Function">insertₙ</a> <a id="9233" href="Data.Product.Nary.NonDependent.html#9188" class="Bound">n</a> <a id="9235" href="Data.Product.Nary.NonDependent.html#9204" class="Bound">k</a> <a id="9237" href="Data.Product.Nary.NonDependent.html#9207" class="Bound">v⁺</a> <a id="9240" href="Data.Product.Nary.NonDependent.html#9215" class="Bound">vs</a>

<a id="9244" class="Comment">------------------------------------------------------------------------</a>
<a id="9317" class="Comment">-- update of a k-th component</a>

<a id="Levelₙᵘ"></a><a id="9348" href="Data.Product.Nary.NonDependent.html#9348" class="Function">Levelₙᵘ</a> <a id="9356" class="Symbol">:</a> <a id="9358" class="Symbol">∀</a> <a id="9360" class="Symbol">{</a><a id="9361" href="Data.Product.Nary.NonDependent.html#9361" class="Bound">n</a><a id="9362" class="Symbol">}</a> <a id="9364" class="Symbol">→</a> <a id="9366" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="9373" href="Data.Product.Nary.NonDependent.html#9361" class="Bound">n</a> <a id="9375" class="Symbol">→</a> <a id="9377" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9381" href="Data.Product.Nary.NonDependent.html#9361" class="Bound">n</a> <a id="9383" class="Symbol">→</a> <a id="9385" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="9391" class="Symbol">→</a> <a id="9393" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="9400" href="Data.Product.Nary.NonDependent.html#9361" class="Bound">n</a>
<a id="9402" href="Data.Product.Nary.NonDependent.html#9348" class="Function">Levelₙᵘ</a> <a id="9410" class="Symbol">(_</a> <a id="9413" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9415" href="Data.Product.Nary.NonDependent.html#9415" class="Bound">ls</a><a id="9417" class="Symbol">)</a> <a id="9419" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9427" href="Data.Product.Nary.NonDependent.html#9427" class="Bound">lᵘ</a> <a id="9430" class="Symbol">=</a> <a id="9432" href="Data.Product.Nary.NonDependent.html#9427" class="Bound">lᵘ</a> <a id="9435" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9437" href="Data.Product.Nary.NonDependent.html#9415" class="Bound">ls</a>
<a id="9440" href="Data.Product.Nary.NonDependent.html#9348" class="Function">Levelₙᵘ</a> <a id="9448" class="Symbol">(</a><a id="9449" href="Data.Product.Nary.NonDependent.html#9449" class="Bound">l</a> <a id="9451" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9453" href="Data.Product.Nary.NonDependent.html#9453" class="Bound">ls</a><a id="9455" class="Symbol">)</a> <a id="9457" class="Symbol">(</a><a id="9458" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9462" href="Data.Product.Nary.NonDependent.html#9462" class="Bound">k</a><a id="9463" class="Symbol">)</a> <a id="9465" href="Data.Product.Nary.NonDependent.html#9465" class="Bound">lᵘ</a> <a id="9468" class="Symbol">=</a> <a id="9470" href="Data.Product.Nary.NonDependent.html#9449" class="Bound">l</a> <a id="9472" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9474" href="Data.Product.Nary.NonDependent.html#9348" class="Function">Levelₙᵘ</a> <a id="9482" href="Data.Product.Nary.NonDependent.html#9453" class="Bound">ls</a> <a id="9485" href="Data.Product.Nary.NonDependent.html#9462" class="Bound">k</a> <a id="9487" href="Data.Product.Nary.NonDependent.html#9465" class="Bound">lᵘ</a>

<a id="Updateₙ"></a><a id="9491" href="Data.Product.Nary.NonDependent.html#9491" class="Function">Updateₙ</a> <a id="9499" class="Symbol">:</a> <a id="9501" class="Symbol">∀</a> <a id="9503" class="Symbol">{</a><a id="9504" href="Data.Product.Nary.NonDependent.html#9504" class="Bound">n</a> <a id="9506" href="Data.Product.Nary.NonDependent.html#9506" class="Bound">ls</a> <a id="9509" href="Data.Product.Nary.NonDependent.html#9509" class="Bound">lᵘ</a><a id="9511" class="Symbol">}</a> <a id="9513" class="Symbol">(</a><a id="9514" href="Data.Product.Nary.NonDependent.html#9514" class="Bound">as</a> <a id="9517" class="Symbol">:</a> <a id="9519" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="9524" href="Data.Product.Nary.NonDependent.html#9504" class="Bound">n</a> <a id="9526" href="Data.Product.Nary.NonDependent.html#9506" class="Bound">ls</a><a id="9528" class="Symbol">)</a> <a id="9530" href="Data.Product.Nary.NonDependent.html#9530" class="Bound">k</a> <a id="9532" class="Symbol">(</a><a id="9533" href="Data.Product.Nary.NonDependent.html#9533" class="Bound">aᵘ</a> <a id="9536" class="Symbol">:</a> <a id="9538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9542" href="Data.Product.Nary.NonDependent.html#9509" class="Bound">lᵘ</a><a id="9544" class="Symbol">)</a> <a id="9546" class="Symbol">→</a> <a id="9548" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="9553" href="Data.Product.Nary.NonDependent.html#9504" class="Bound">n</a> <a id="9555" class="Symbol">(</a><a id="9556" href="Data.Product.Nary.NonDependent.html#9348" class="Function">Levelₙᵘ</a> <a id="9564" href="Data.Product.Nary.NonDependent.html#9506" class="Bound">ls</a> <a id="9567" href="Data.Product.Nary.NonDependent.html#9530" class="Bound">k</a> <a id="9569" href="Data.Product.Nary.NonDependent.html#9509" class="Bound">lᵘ</a><a id="9571" class="Symbol">)</a>
<a id="9573" href="Data.Product.Nary.NonDependent.html#9491" class="Function">Updateₙ</a> <a id="9581" class="Symbol">(_</a> <a id="9584" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9586" href="Data.Product.Nary.NonDependent.html#9586" class="Bound">as</a><a id="9588" class="Symbol">)</a> <a id="9590" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9598" href="Data.Product.Nary.NonDependent.html#9598" class="Bound">aᵘ</a> <a id="9601" class="Symbol">=</a> <a id="9603" href="Data.Product.Nary.NonDependent.html#9598" class="Bound">aᵘ</a> <a id="9606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9608" href="Data.Product.Nary.NonDependent.html#9586" class="Bound">as</a>
<a id="9611" href="Data.Product.Nary.NonDependent.html#9491" class="Function">Updateₙ</a> <a id="9619" class="Symbol">(</a><a id="9620" href="Data.Product.Nary.NonDependent.html#9620" class="Bound">a</a> <a id="9622" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9624" href="Data.Product.Nary.NonDependent.html#9624" class="Bound">as</a><a id="9626" class="Symbol">)</a> <a id="9628" class="Symbol">(</a><a id="9629" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9633" href="Data.Product.Nary.NonDependent.html#9633" class="Bound">k</a><a id="9634" class="Symbol">)</a> <a id="9636" href="Data.Product.Nary.NonDependent.html#9636" class="Bound">aᵘ</a> <a id="9639" class="Symbol">=</a> <a id="9641" href="Data.Product.Nary.NonDependent.html#9620" class="Bound">a</a> <a id="9643" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9645" href="Data.Product.Nary.NonDependent.html#9491" class="Function">Updateₙ</a> <a id="9653" href="Data.Product.Nary.NonDependent.html#9624" class="Bound">as</a> <a id="9656" href="Data.Product.Nary.NonDependent.html#9633" class="Bound">k</a> <a id="9658" href="Data.Product.Nary.NonDependent.html#9636" class="Bound">aᵘ</a>

<a id="updateₙ"></a><a id="9662" href="Data.Product.Nary.NonDependent.html#9662" class="Function">updateₙ</a> <a id="9670" class="Symbol">:</a> <a id="9672" class="Symbol">∀</a> <a id="9674" href="Data.Product.Nary.NonDependent.html#9674" class="Bound">n</a> <a id="9676" class="Symbol">{</a><a id="9677" href="Data.Product.Nary.NonDependent.html#9677" class="Bound">ls</a> <a id="9680" href="Data.Product.Nary.NonDependent.html#9680" class="Bound">lᵘ</a><a id="9682" class="Symbol">}</a> <a id="9684" class="Symbol">{</a><a id="9685" href="Data.Product.Nary.NonDependent.html#9685" class="Bound">as</a> <a id="9688" class="Symbol">:</a> <a id="9690" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="9695" href="Data.Product.Nary.NonDependent.html#9674" class="Bound">n</a> <a id="9697" href="Data.Product.Nary.NonDependent.html#9677" class="Bound">ls</a><a id="9699" class="Symbol">}</a> <a id="9701" href="Data.Product.Nary.NonDependent.html#9701" class="Bound">k</a> <a id="9703" class="Symbol">{</a><a id="9704" href="Data.Product.Nary.NonDependent.html#9704" class="Bound">aᵘ</a> <a id="9707" class="Symbol">:</a> <a id="9709" class="Symbol">_</a> <a id="9711" class="Symbol">→</a> <a id="9713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9717" href="Data.Product.Nary.NonDependent.html#9680" class="Bound">lᵘ</a><a id="9719" class="Symbol">}</a> <a id="9721" class="Symbol">(</a><a id="9722" href="Data.Product.Nary.NonDependent.html#9722" class="Bound">f</a> <a id="9724" class="Symbol">:</a> <a id="9726" class="Symbol">∀</a> <a id="9728" href="Data.Product.Nary.NonDependent.html#9728" class="Bound">v</a> <a id="9730" class="Symbol">→</a> <a id="9732" href="Data.Product.Nary.NonDependent.html#9704" class="Bound">aᵘ</a> <a id="9735" href="Data.Product.Nary.NonDependent.html#9728" class="Bound">v</a><a id="9736" class="Symbol">)</a>
          <a id="9748" class="Symbol">(</a><a id="9749" href="Data.Product.Nary.NonDependent.html#9749" class="Bound">vs</a> <a id="9752" class="Symbol">:</a> <a id="9754" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="9762" href="Data.Product.Nary.NonDependent.html#9674" class="Bound">n</a> <a id="9764" href="Data.Product.Nary.NonDependent.html#9685" class="Bound">as</a><a id="9766" class="Symbol">)</a> <a id="9768" class="Symbol">→</a> <a id="9770" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="9778" href="Data.Product.Nary.NonDependent.html#9674" class="Bound">n</a> <a id="9780" class="Symbol">(</a><a id="9781" href="Data.Product.Nary.NonDependent.html#9491" class="Function">Updateₙ</a> <a id="9789" href="Data.Product.Nary.NonDependent.html#9685" class="Bound">as</a> <a id="9792" href="Data.Product.Nary.NonDependent.html#9701" class="Bound">k</a> <a id="9794" class="Symbol">(</a><a id="9795" href="Data.Product.Nary.NonDependent.html#9704" class="Bound">aᵘ</a> <a id="9798" class="Symbol">(</a><a id="9799" href="Data.Product.Nary.NonDependent.html#6971" class="Function">projₙ</a> <a id="9805" href="Data.Product.Nary.NonDependent.html#9674" class="Bound">n</a> <a id="9807" href="Data.Product.Nary.NonDependent.html#9701" class="Bound">k</a> <a id="9809" href="Data.Product.Nary.NonDependent.html#9749" class="Bound">vs</a><a id="9811" class="Symbol">)))</a>
<a id="9815" href="Data.Product.Nary.NonDependent.html#9662" class="Function">updateₙ</a> <a id="9823" class="Number">1</a>               <a id="9839" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9847" href="Data.Product.Nary.NonDependent.html#9847" class="Bound">f</a> <a id="9849" href="Data.Product.Nary.NonDependent.html#9849" class="Bound">v</a>        <a id="9858" class="Symbol">=</a> <a id="9860" href="Data.Product.Nary.NonDependent.html#9847" class="Bound">f</a> <a id="9862" href="Data.Product.Nary.NonDependent.html#9849" class="Bound">v</a>
<a id="9864" href="Data.Product.Nary.NonDependent.html#9662" class="Function">updateₙ</a> <a id="9872" class="Symbol">(</a><a id="9873" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9877" class="Symbol">(</a><a id="9878" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9882" class="Symbol">_))</a>   <a id="9888" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9896" href="Data.Product.Nary.NonDependent.html#9896" class="Bound">f</a> <a id="9898" class="Symbol">(</a><a id="9899" href="Data.Product.Nary.NonDependent.html#9899" class="Bound">v</a> <a id="9901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9903" href="Data.Product.Nary.NonDependent.html#9903" class="Bound">vs</a><a id="9905" class="Symbol">)</a> <a id="9907" class="Symbol">=</a> <a id="9909" href="Data.Product.Nary.NonDependent.html#9896" class="Bound">f</a> <a id="9911" href="Data.Product.Nary.NonDependent.html#9899" class="Bound">v</a> <a id="9913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9915" href="Data.Product.Nary.NonDependent.html#9903" class="Bound">vs</a>
<a id="9918" href="Data.Product.Nary.NonDependent.html#9662" class="Function">updateₙ</a> <a id="9926" class="Symbol">(</a><a id="9927" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9931" href="Data.Product.Nary.NonDependent.html#9931" class="Bound">n</a><a id="9932" class="Symbol">@(</a><a id="9934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9938" class="Symbol">_))</a> <a id="9942" class="Symbol">(</a><a id="9943" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9947" href="Data.Product.Nary.NonDependent.html#9947" class="Bound">k</a><a id="9948" class="Symbol">)</a> <a id="9950" href="Data.Product.Nary.NonDependent.html#9950" class="Bound">f</a> <a id="9952" class="Symbol">(</a><a id="9953" href="Data.Product.Nary.NonDependent.html#9953" class="Bound">v</a> <a id="9955" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9957" href="Data.Product.Nary.NonDependent.html#9957" class="Bound">vs</a><a id="9959" class="Symbol">)</a> <a id="9961" class="Symbol">=</a> <a id="9963" href="Data.Product.Nary.NonDependent.html#9953" class="Bound">v</a> <a id="9965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9967" href="Data.Product.Nary.NonDependent.html#9662" class="Function">updateₙ</a> <a id="9975" href="Data.Product.Nary.NonDependent.html#9931" class="Bound">n</a> <a id="9977" href="Data.Product.Nary.NonDependent.html#9947" class="Bound">k</a> <a id="9979" href="Data.Product.Nary.NonDependent.html#9950" class="Bound">f</a> <a id="9981" href="Data.Product.Nary.NonDependent.html#9957" class="Bound">vs</a>

<a id="updateₙ′"></a><a id="9985" href="Data.Product.Nary.NonDependent.html#9985" class="Function">updateₙ′</a> <a id="9994" class="Symbol">:</a> <a id="9996" class="Symbol">∀</a> <a id="9998" href="Data.Product.Nary.NonDependent.html#9998" class="Bound">n</a> <a id="10000" class="Symbol">{</a><a id="10001" href="Data.Product.Nary.NonDependent.html#10001" class="Bound">ls</a> <a id="10004" href="Data.Product.Nary.NonDependent.html#10004" class="Bound">lᵘ</a><a id="10006" class="Symbol">}</a> <a id="10008" class="Symbol">{</a><a id="10009" href="Data.Product.Nary.NonDependent.html#10009" class="Bound">as</a> <a id="10012" class="Symbol">:</a> <a id="10014" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="10019" href="Data.Product.Nary.NonDependent.html#9998" class="Bound">n</a> <a id="10021" href="Data.Product.Nary.NonDependent.html#10001" class="Bound">ls</a><a id="10023" class="Symbol">}</a> <a id="10025" href="Data.Product.Nary.NonDependent.html#10025" class="Bound">k</a> <a id="10027" class="Symbol">{</a><a id="10028" href="Data.Product.Nary.NonDependent.html#10028" class="Bound">aᵘ</a> <a id="10031" class="Symbol">:</a> <a id="10033" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10037" href="Data.Product.Nary.NonDependent.html#10004" class="Bound">lᵘ</a><a id="10039" class="Symbol">}</a> <a id="10041" class="Symbol">(</a><a id="10042" href="Data.Product.Nary.NonDependent.html#10042" class="Bound">f</a> <a id="10044" class="Symbol">:</a> <a id="10046" href="Data.Product.Nary.NonDependent.html#6563" class="Function">Projₙ</a> <a id="10052" href="Data.Product.Nary.NonDependent.html#10009" class="Bound">as</a> <a id="10055" href="Data.Product.Nary.NonDependent.html#10025" class="Bound">k</a> <a id="10057" class="Symbol">→</a> <a id="10059" href="Data.Product.Nary.NonDependent.html#10028" class="Bound">aᵘ</a><a id="10061" class="Symbol">)</a> <a id="10063" class="Symbol">→</a>
           <a id="10076" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="10084" href="Data.Product.Nary.NonDependent.html#9998" class="Bound">n</a> <a id="10086" href="Data.Product.Nary.NonDependent.html#10009" class="Bound">as</a> <a id="10089" class="Symbol">→</a> <a id="10091" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="10099" href="Data.Product.Nary.NonDependent.html#9998" class="Bound">n</a> <a id="10101" class="Symbol">(</a><a id="10102" href="Data.Product.Nary.NonDependent.html#9491" class="Function">Updateₙ</a> <a id="10110" href="Data.Product.Nary.NonDependent.html#10009" class="Bound">as</a> <a id="10113" href="Data.Product.Nary.NonDependent.html#10025" class="Bound">k</a> <a id="10115" href="Data.Product.Nary.NonDependent.html#10028" class="Bound">aᵘ</a><a id="10117" class="Symbol">)</a>
<a id="10119" href="Data.Product.Nary.NonDependent.html#9985" class="Function">updateₙ′</a> <a id="10128" href="Data.Product.Nary.NonDependent.html#10128" class="Bound">n</a> <a id="10130" href="Data.Product.Nary.NonDependent.html#10130" class="Bound">k</a> <a id="10132" class="Symbol">=</a> <a id="10134" href="Data.Product.Nary.NonDependent.html#9662" class="Function">updateₙ</a> <a id="10142" href="Data.Product.Nary.NonDependent.html#10128" class="Bound">n</a> <a id="10144" href="Data.Product.Nary.NonDependent.html#10130" class="Bound">k</a>

<a id="10147" class="Comment">------------------------------------------------------------------------</a>
<a id="10220" class="Comment">-- DEPRECATED NAMES</a>
<a id="10240" class="Comment">------------------------------------------------------------------------</a>
<a id="10313" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="10384" class="Comment">-- not guaranteed.</a>

<a id="10404" class="Comment">-- Version 2.3</a>

<a id="Allₙ"></a><a id="10420" href="Data.Product.Nary.NonDependent.html#10420" class="Function">Allₙ</a> <a id="10425" class="Symbol">=</a> <a id="10427" href="Data.Product.Nary.NonDependent.html#2358" class="Function">Pointwiseₙ</a>
<a id="10438" class="Symbol">{-#</a> <a id="10442" class="Keyword">WARNING_ON_USAGE</a> <a id="10459" class="Pragma">Allₙ</a>
<a id="10464" class="String">&quot;Warning: Allₙ was deprecated in v2.3. Please use Pointwiseₙ instead.&quot;</a>
<a id="10535" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Product.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Product.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of products</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="282" class="Keyword">where</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a><a id="344" class="Symbol">;</a> <a id="346" class="Keyword">module</a> <a id="353" href="Axiom.UniquenessOfIdentityProofs.html#2320" class="Module">Decidable⇒UIP</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="408" class="Symbol">;</a> <a id="410" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.Product.Base.html#2173" class="Function">map</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="427" class="Symbol">;</a> <a id="429" href="Data.Product.Base.html#852" class="Function">∃</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Function.Base.html" class="Module">Function.Base</a> <a id="462" class="Keyword">using</a> <a id="468" class="Symbol">(</a><a id="469" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="472" class="Symbol">;</a> <a id="474" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="477" class="Symbol">;</a> <a id="479" href="Function.Base.html#704" class="Function">id</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="522" class="Symbol">;</a> <a id="524" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="529" class="Symbol">)</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Level.html" class="Module">Level</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="627" class="Symbol">)</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="686" class="Keyword">using</a> <a id="692" class="Symbol">(</a><a id="693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="696" class="Symbol">;</a> <a id="698" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="702" class="Symbol">;</a> <a id="704" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="727" class="Symbol">;</a> <a id="729" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="775" class="Symbol">as</a> <a id="778" class="Module">Dec</a> <a id="782" class="Keyword">using</a> <a id="788" class="Symbol">(</a><a id="789" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="792" class="Symbol">;</a> <a id="794" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="797" class="Symbol">;</a> <a id="799" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="801" class="Symbol">)</a>

<a id="804" class="Keyword">private</a>
  <a id="814" class="Keyword">variable</a>
    <a id="827" href="Data.Product.Properties.html#827" class="Generalizable">a</a> <a id="829" href="Data.Product.Properties.html#829" class="Generalizable">b</a> <a id="831" href="Data.Product.Properties.html#831" class="Generalizable">c</a> <a id="833" href="Data.Product.Properties.html#833" class="Generalizable">d</a> <a id="835" href="Data.Product.Properties.html#835" class="Generalizable">ℓ</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="849" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="857" href="Data.Product.Properties.html#827" class="Generalizable">a</a>
    <a id="863" href="Data.Product.Properties.html#863" class="Generalizable">B</a> <a id="865" class="Symbol">:</a> <a id="867" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="871" href="Data.Product.Properties.html#829" class="Generalizable">b</a>
    <a id="877" href="Data.Product.Properties.html#877" class="Generalizable">C</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="885" href="Data.Product.Properties.html#831" class="Generalizable">c</a>
    <a id="891" href="Data.Product.Properties.html#891" class="Generalizable">D</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="899" href="Data.Product.Properties.html#833" class="Generalizable">d</a>

<a id="902" class="Comment">------------------------------------------------------------------------</a>
<a id="975" class="Comment">-- Equality (dependent)</a>

<a id="1000" class="Keyword">module</a> <a id="1007" href="Data.Product.Properties.html#1007" class="Module">_</a> <a id="1009" class="Symbol">{</a><a id="1010" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Data.Product.Properties.html#829" class="Generalizable">b</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Keyword">where</a>

  <a id="1034" href="Data.Product.Properties.html#1034" class="Function">,-injectiveˡ</a> <a id="1047" class="Symbol">:</a> <a id="1049" class="Symbol">∀</a> <a id="1051" class="Symbol">{</a><a id="1052" href="Data.Product.Properties.html#1052" class="Bound">a</a> <a id="1054" href="Data.Product.Properties.html#1054" class="Bound">c</a><a id="1055" class="Symbol">}</a> <a id="1057" class="Symbol">{</a><a id="1058" href="Data.Product.Properties.html#1058" class="Bound">b</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1064" href="Data.Product.Properties.html#1052" class="Bound">a</a><a id="1065" class="Symbol">}</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Data.Product.Properties.html#1068" class="Bound">d</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1074" href="Data.Product.Properties.html#1054" class="Bound">c</a><a id="1075" class="Symbol">}</a> <a id="1077" class="Symbol">→</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Data.Product.Properties.html#1052" class="Bound">a</a> <a id="1082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1084" href="Data.Product.Properties.html#1058" class="Bound">b</a><a id="1085" class="Symbol">)</a> <a id="1087" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.Product.Properties.html#1054" class="Bound">c</a> <a id="1092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1094" href="Data.Product.Properties.html#1068" class="Bound">d</a><a id="1095" class="Symbol">)</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Data.Product.Properties.html#1052" class="Bound">a</a> <a id="1101" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1103" href="Data.Product.Properties.html#1054" class="Bound">c</a>
  <a id="1107" href="Data.Product.Properties.html#1034" class="Function">,-injectiveˡ</a> <a id="1120" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1125" class="Symbol">=</a> <a id="1127" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1135" href="Data.Product.Properties.html#1135" class="Function">,-injectiveʳ-≡</a> <a id="1150" class="Symbol">:</a> <a id="1152" class="Symbol">∀</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Data.Product.Properties.html#1155" class="Bound">a</a> <a id="1157" href="Data.Product.Properties.html#1157" class="Bound">b</a><a id="1158" class="Symbol">}</a> <a id="1160" class="Symbol">{</a><a id="1161" href="Data.Product.Properties.html#1161" class="Bound">c</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1167" href="Data.Product.Properties.html#1155" class="Bound">a</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Data.Product.Properties.html#1171" class="Bound">d</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1177" href="Data.Product.Properties.html#1157" class="Bound">b</a><a id="1178" class="Symbol">}</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1186" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Data.Product.Properties.html#1155" class="Bound">a</a> <a id="1193" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1195" href="Data.Product.Properties.html#1161" class="Bound">c</a><a id="1196" class="Symbol">)</a> <a id="1198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Data.Product.Properties.html#1157" class="Bound">b</a> <a id="1203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1205" href="Data.Product.Properties.html#1171" class="Bound">d</a><a id="1206" class="Symbol">)</a> <a id="1208" class="Symbol">→</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Data.Product.Properties.html#1211" class="Bound">q</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Data.Product.Properties.html#1155" class="Bound">a</a> <a id="1217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1219" href="Data.Product.Properties.html#1157" class="Bound">b</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1230" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1232" href="Data.Product.Properties.html#1211" class="Bound">q</a> <a id="1234" href="Data.Product.Properties.html#1161" class="Bound">c</a> <a id="1236" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1238" href="Data.Product.Properties.html#1171" class="Bound">d</a>
  <a id="1242" href="Data.Product.Properties.html#1135" class="Function">,-injectiveʳ-≡</a> <a id="1257" class="Symbol">{</a><a id="1258" class="Argument">c</a> <a id="1260" class="Symbol">=</a> <a id="1262" href="Data.Product.Properties.html#1262" class="Bound">c</a><a id="1263" class="Symbol">}</a> <a id="1265" href="Data.Product.Properties.html#1265" class="Bound">u</a> <a id="1267" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1272" href="Data.Product.Properties.html#1272" class="Bound">q</a> <a id="1274" class="Symbol">=</a> <a id="1276" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1281" class="Symbol">(λ</a> <a id="1284" href="Data.Product.Properties.html#1284" class="Bound">x</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1294" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1296" href="Data.Product.Properties.html#1284" class="Bound">x</a> <a id="1298" href="Data.Product.Properties.html#1262" class="Bound">c</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Data.Product.Properties.html#1265" class="Bound">u</a> <a id="1304" href="Data.Product.Properties.html#1272" class="Bound">q</a> <a id="1306" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1310" class="Symbol">)</a>

  <a id="1315" href="Data.Product.Properties.html#1315" class="Function">,-injectiveʳ-UIP</a> <a id="1332" class="Symbol">:</a> <a id="1334" class="Symbol">∀</a> <a id="1336" class="Symbol">{</a><a id="1337" href="Data.Product.Properties.html#1337" class="Bound">a</a><a id="1338" class="Symbol">}</a> <a id="1340" class="Symbol">{</a><a id="1341" href="Data.Product.Properties.html#1341" class="Bound">b</a> <a id="1343" href="Data.Product.Properties.html#1343" class="Bound">c</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1349" href="Data.Product.Properties.html#1337" class="Bound">a</a><a id="1350" class="Symbol">}</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Axiom.UniquenessOfIdentityProofs.html#1081" class="Function">UIP</a> <a id="1358" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1360" class="Symbol">→</a> <a id="1362" class="Symbol">(</a><a id="1363" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1365" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1367" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1369" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Data.Product.Properties.html#1337" class="Bound">a</a> <a id="1374" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1376" href="Data.Product.Properties.html#1341" class="Bound">b</a><a id="1377" class="Symbol">))</a> <a id="1380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Data.Product.Properties.html#1337" class="Bound">a</a> <a id="1385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1387" href="Data.Product.Properties.html#1343" class="Bound">c</a><a id="1388" class="Symbol">)</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Data.Product.Properties.html#1341" class="Bound">b</a> <a id="1394" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1396" href="Data.Product.Properties.html#1343" class="Bound">c</a>
  <a id="1400" href="Data.Product.Properties.html#1315" class="Function">,-injectiveʳ-UIP</a> <a id="1417" href="Data.Product.Properties.html#1417" class="Bound">u</a> <a id="1419" href="Data.Product.Properties.html#1419" class="Bound">p</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Data.Product.Properties.html#1135" class="Function">,-injectiveʳ-≡</a> <a id="1438" href="Data.Product.Properties.html#1417" class="Bound">u</a> <a id="1440" href="Data.Product.Properties.html#1419" class="Bound">p</a> <a id="1442" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1450" href="Data.Product.Properties.html#1450" class="Function">≡-dec</a> <a id="1456" class="Symbol">:</a> <a id="1458" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1476" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1478" class="Symbol">→</a> <a id="1480" class="Symbol">(∀</a> <a id="1483" class="Symbol">{</a><a id="1484" href="Data.Product.Properties.html#1484" class="Bound">a</a><a id="1485" class="Symbol">}</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1507" class="Symbol">(</a><a id="1508" href="Data.Product.Properties.html#1010" class="Bound">B</a> <a id="1510" href="Data.Product.Properties.html#1484" class="Bound">a</a><a id="1511" class="Symbol">))</a> <a id="1514" class="Symbol">→</a>
          <a id="1526" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1547" href="Data.Product.Properties.html#1014" class="Bound">A</a> <a id="1549" href="Data.Product.Properties.html#1010" class="Bound">B</a><a id="1550" class="Symbol">)</a>
  <a id="1554" href="Data.Product.Properties.html#1450" class="Function">≡-dec</a> <a id="1560" href="Data.Product.Properties.html#1560" class="Bound">dec₁</a> <a id="1565" href="Data.Product.Properties.html#1565" class="Bound">dec₂</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Data.Product.Properties.html#1571" class="Bound">a</a> <a id="1573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1575" href="Data.Product.Properties.html#1575" class="Bound">x</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Symbol">(</a><a id="1579" href="Data.Product.Properties.html#1579" class="Bound">b</a> <a id="1581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1583" href="Data.Product.Properties.html#1583" class="Bound">y</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Keyword">with</a> <a id="1591" href="Data.Product.Properties.html#1560" class="Bound">dec₁</a> <a id="1596" href="Data.Product.Properties.html#1571" class="Bound">a</a> <a id="1598" href="Data.Product.Properties.html#1579" class="Bound">b</a>
  <a id="1602" class="Symbol">...</a> <a id="1606" class="Symbol">|</a> <a id="1608" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1611" href="Data.Product.Properties.html#1611" class="Bound">[a≢b]</a> <a id="1617" class="Symbol">=</a> <a id="1619" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Data.Product.Properties.html#1611" class="Bound">[a≢b]</a> <a id="1629" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1631" href="Data.Product.Properties.html#1034" class="Function">,-injectiveˡ</a><a id="1643" class="Symbol">)</a>
  <a id="1647" class="Symbol">...</a> <a id="1651" class="Symbol">|</a> <a id="1653" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1657" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="1673" class="Symbol">(</a><a id="1674" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1679" class="Symbol">(</a><a id="1680" class="Bound">a</a> <a id="1682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="1684" class="Symbol">))</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Data.Product.Properties.html#1315" class="Function">,-injectiveʳ-UIP</a> <a id="1705" class="Symbol">(</a><a id="1706" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="1733" class="Bound">dec₁</a><a id="1737" class="Symbol">))</a> <a id="1740" class="Symbol">(</a><a id="1741" class="Bound">dec₂</a> <a id="1746" class="Bound">x</a> <a id="1748" class="Bound">y</a><a id="1749" class="Symbol">)</a>

<a id="1752" class="Comment">------------------------------------------------------------------------</a>
<a id="1825" class="Comment">-- Equality (non-dependent)</a>

<a id=",-injectiveʳ"></a><a id="1854" href="Data.Product.Properties.html#1854" class="Function">,-injectiveʳ</a> <a id="1867" class="Symbol">:</a> <a id="1869" class="Symbol">∀</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Data.Product.Properties.html#1872" class="Bound">a</a> <a id="1874" href="Data.Product.Properties.html#1874" class="Bound">c</a> <a id="1876" class="Symbol">:</a> <a id="1878" href="Data.Product.Properties.html#849" class="Generalizable">A</a><a id="1879" class="Symbol">}</a> <a id="1881" class="Symbol">{</a><a id="1882" href="Data.Product.Properties.html#1882" class="Bound">b</a> <a id="1884" href="Data.Product.Properties.html#1884" class="Bound">d</a> <a id="1886" class="Symbol">:</a> <a id="1888" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="1889" class="Symbol">}</a> <a id="1891" class="Symbol">→</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Data.Product.Properties.html#1872" class="Bound">a</a> <a id="1896" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1898" href="Data.Product.Properties.html#1882" class="Bound">b</a><a id="1899" class="Symbol">)</a> <a id="1901" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Data.Product.Properties.html#1874" class="Bound">c</a> <a id="1906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1908" href="Data.Product.Properties.html#1884" class="Bound">d</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Data.Product.Properties.html#1882" class="Bound">b</a> <a id="1915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1917" href="Data.Product.Properties.html#1884" class="Bound">d</a>
<a id="1919" href="Data.Product.Properties.html#1854" class="Function">,-injectiveʳ</a> <a id="1932" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1937" class="Symbol">=</a> <a id="1939" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id=",-injective"></a><a id="1945" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="1957" class="Symbol">:</a> <a id="1959" class="Symbol">∀</a> <a id="1961" class="Symbol">{</a><a id="1962" href="Data.Product.Properties.html#1962" class="Bound">a</a> <a id="1964" href="Data.Product.Properties.html#1964" class="Bound">c</a> <a id="1966" class="Symbol">:</a> <a id="1968" href="Data.Product.Properties.html#849" class="Generalizable">A</a><a id="1969" class="Symbol">}</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Data.Product.Properties.html#1972" class="Bound">b</a> <a id="1974" href="Data.Product.Properties.html#1974" class="Bound">d</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">→</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Data.Product.Properties.html#1962" class="Bound">a</a> <a id="1986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1988" href="Data.Product.Properties.html#1972" class="Bound">b</a><a id="1989" class="Symbol">)</a> <a id="1991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Data.Product.Properties.html#1964" class="Bound">c</a> <a id="1996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1998" href="Data.Product.Properties.html#1974" class="Bound">d</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Data.Product.Properties.html#1962" class="Bound">a</a> <a id="2005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2007" href="Data.Product.Properties.html#1964" class="Bound">c</a> <a id="2009" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2011" href="Data.Product.Properties.html#1972" class="Bound">b</a> <a id="2013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2015" href="Data.Product.Properties.html#1974" class="Bound">d</a>
<a id="2017" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="2029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2041" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2043" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-cong"></a><a id="2049" href="Data.Product.Properties.html#2049" class="Function">map-cong</a> <a id="2058" class="Symbol">:</a> <a id="2060" class="Symbol">∀</a> <a id="2062" class="Symbol">{</a><a id="2063" href="Data.Product.Properties.html#2063" class="Bound">f</a> <a id="2065" href="Data.Product.Properties.html#2065" class="Bound">g</a> <a id="2067" class="Symbol">:</a> <a id="2069" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="2071" class="Symbol">→</a> <a id="2073" href="Data.Product.Properties.html#877" class="Generalizable">C</a><a id="2074" class="Symbol">}</a> <a id="2076" class="Symbol">{</a><a id="2077" href="Data.Product.Properties.html#2077" class="Bound">h</a> <a id="2079" href="Data.Product.Properties.html#2079" class="Bound">i</a> <a id="2081" class="Symbol">:</a> <a id="2083" href="Data.Product.Properties.html#863" class="Generalizable">B</a> <a id="2085" class="Symbol">→</a> <a id="2087" href="Data.Product.Properties.html#891" class="Generalizable">D</a><a id="2088" class="Symbol">}</a> <a id="2090" class="Symbol">→</a> <a id="2092" href="Data.Product.Properties.html#2063" class="Bound">f</a> <a id="2094" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2096" href="Data.Product.Properties.html#2065" class="Bound">g</a> <a id="2098" class="Symbol">→</a> <a id="2100" href="Data.Product.Properties.html#2077" class="Bound">h</a> <a id="2102" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2104" href="Data.Product.Properties.html#2079" class="Bound">i</a> <a id="2106" class="Symbol">→</a> <a id="2108" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2112" href="Data.Product.Properties.html#2063" class="Bound">f</a> <a id="2114" href="Data.Product.Properties.html#2077" class="Bound">h</a> <a id="2116" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2118" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2122" href="Data.Product.Properties.html#2065" class="Bound">g</a> <a id="2124" href="Data.Product.Properties.html#2079" class="Bound">i</a>
<a id="2126" href="Data.Product.Properties.html#2049" class="Function">map-cong</a> <a id="2135" href="Data.Product.Properties.html#2135" class="Bound">f≗g</a> <a id="2139" href="Data.Product.Properties.html#2139" class="Bound">h≗i</a> <a id="2143" class="Symbol">(</a><a id="2144" href="Data.Product.Properties.html#2144" class="Bound">x</a> <a id="2146" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2148" href="Data.Product.Properties.html#2148" class="Bound">y</a><a id="2149" class="Symbol">)</a> <a id="2151" class="Symbol">=</a> <a id="2153" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Data.Product.Properties.html#2135" class="Bound">f≗g</a> <a id="2168" href="Data.Product.Properties.html#2144" class="Bound">x</a><a id="2169" class="Symbol">)</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Data.Product.Properties.html#2139" class="Bound">h≗i</a> <a id="2176" href="Data.Product.Properties.html#2148" class="Bound">y</a><a id="2177" class="Symbol">)</a>

<a id="2180" class="Comment">-- The following properties are definitionally true (because of η)</a>
<a id="2247" class="Comment">-- but for symmetry with ⊎ it is convenient to define and name them.</a>

<a id="swap-involutive"></a><a id="2317" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2340" class="Symbol">{</a><a id="2341" class="Argument">A</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Data.Product.Properties.html#849" class="Generalizable">A</a><a id="2346" class="Symbol">}</a> <a id="2348" class="Symbol">{</a><a id="2349" class="Argument">B</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="2354" class="Symbol">}</a> <a id="2356" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2358" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="2363" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2365" href="Function.Base.html#704" class="Function">id</a>
<a id="2368" href="Data.Product.Properties.html#2317" class="Function">swap-involutive</a> <a id="2384" class="Symbol">_</a> <a id="2386" class="Symbol">=</a> <a id="2388" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2394" class="Comment">------------------------------------------------------------------------</a>
<a id="2467" class="Comment">-- Equality between pairs can be expressed as a pair of equalities</a>

<a id="2535" class="Keyword">module</a> <a id="2542" href="Data.Product.Properties.html#2542" class="Module">_</a> <a id="2544" class="Symbol">{</a><a id="2545" href="Data.Product.Properties.html#2545" class="Bound">A</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2553" href="Data.Product.Properties.html#827" class="Generalizable">a</a><a id="2554" class="Symbol">}</a> <a id="2556" class="Symbol">{</a><a id="2557" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2559" class="Symbol">:</a> <a id="2561" href="Data.Product.Properties.html#2545" class="Bound">A</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2569" href="Data.Product.Properties.html#829" class="Generalizable">b</a><a id="2570" class="Symbol">}</a> <a id="2572" class="Symbol">{</a><a id="2573" href="Data.Product.Properties.html#2573" class="Bound">p₁</a><a id="2575" class="Symbol">@(</a><a id="2577" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2580" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2582" href="Data.Product.Properties.html#2582" class="Bound">b₁</a><a id="2584" class="Symbol">)</a> <a id="2586" href="Data.Product.Properties.html#2586" class="Bound">p₂</a><a id="2588" class="Symbol">@(</a><a id="2590" href="Data.Product.Properties.html#2590" class="Bound">a₂</a> <a id="2593" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2595" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2597" class="Symbol">)</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2603" href="Data.Product.Properties.html#2545" class="Bound">A</a> <a id="2605" href="Data.Product.Properties.html#2557" class="Bound">B</a><a id="2606" class="Symbol">}</a> <a id="2608" class="Keyword">where</a>
  <a id="2616" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="2624" class="Symbol">:</a> <a id="2626" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2634" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="2636" class="Symbol">)</a> <a id="2638" class="Symbol">(λ</a> <a id="2641" href="Data.Product.Properties.html#2641" class="Bound">p</a> <a id="2643" class="Symbol">→</a> <a id="2645" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2651" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2653" href="Data.Product.Properties.html#2641" class="Bound">p</a> <a id="2655" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="2658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2660" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="2669" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2671" href="Data.Product.Properties.html#2586" class="Bound">p₂</a>
  <a id="2676" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2692" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">=</a> <a id="2700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2708" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="2721" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2723" href="Data.Product.Properties.html#2586" class="Bound">p₂</a> <a id="2726" class="Symbol">→</a> <a id="2728" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2734" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2736" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">(λ</a> <a id="2743" href="Data.Product.Properties.html#2743" class="Bound">p</a> <a id="2745" class="Symbol">→</a> <a id="2747" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2753" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2755" href="Data.Product.Properties.html#2743" class="Bound">p</a> <a id="2757" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="2760" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2762" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2764" class="Symbol">)</a>
  <a id="2768" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="2776" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2788" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2790" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2798" class="Keyword">private</a>
    <a id="2810" href="Data.Product.Properties.html#2810" class="Function">left-inverse-of</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.Product.Properties.html#2829" class="Bound">p</a> <a id="2831" class="Symbol">:</a> <a id="2833" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="2839" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2841" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="2843" class="Symbol">)</a> <a id="2845" class="Symbol">(λ</a> <a id="2848" href="Data.Product.Properties.html#2848" class="Bound">x</a> <a id="2850" class="Symbol">→</a> <a id="2852" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2858" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="2860" href="Data.Product.Properties.html#2848" class="Bound">x</a> <a id="2862" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="2865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2867" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="2869" class="Symbol">))</a> <a id="2872" class="Symbol">→</a>
                      <a id="2896" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="2913" href="Data.Product.Properties.html#2829" class="Bound">p</a><a id="2914" class="Symbol">)</a> <a id="2916" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2918" href="Data.Product.Properties.html#2829" class="Bound">p</a>
    <a id="2924" href="Data.Product.Properties.html#2810" class="Function">left-inverse-of</a> <a id="2940" class="Symbol">(</a><a id="2941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2946" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2948" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2952" class="Symbol">)</a> <a id="2954" class="Symbol">=</a> <a id="2956" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="2966" href="Data.Product.Properties.html#2966" class="Function">right-inverse-of</a> <a id="2983" class="Symbol">:</a> <a id="2985" class="Symbol">(</a><a id="2986" href="Data.Product.Properties.html#2986" class="Bound">p</a> <a id="2988" class="Symbol">:</a> <a id="2990" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="2993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2995" href="Data.Product.Properties.html#2586" class="Bound">p₂</a><a id="2997" class="Symbol">)</a> <a id="2999" class="Symbol">→</a> <a id="3001" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="3018" href="Data.Product.Properties.html#2986" class="Bound">p</a><a id="3019" class="Symbol">)</a> <a id="3021" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3023" href="Data.Product.Properties.html#2986" class="Bound">p</a>
    <a id="3029" href="Data.Product.Properties.html#2966" class="Function">right-inverse-of</a> <a id="3046" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3051" class="Symbol">=</a> <a id="3053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3061" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a> <a id="3069" class="Symbol">:</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3074" class="Symbol">λ</a> <a id="3076" class="Symbol">(</a><a id="3077" href="Data.Product.Properties.html#3077" class="Bound">p</a> <a id="3079" class="Symbol">:</a> <a id="3081" href="Data.Product.Properties.html#2577" class="Bound">a₁</a> <a id="3084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3086" href="Data.Product.Properties.html#2590" class="Bound">a₂</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3098" href="Data.Product.Properties.html#2557" class="Bound">B</a> <a id="3100" href="Data.Product.Properties.html#3077" class="Bound">p</a> <a id="3102" href="Data.Product.Properties.html#2582" class="Bound">b₁</a> <a id="3105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3107" href="Data.Product.Properties.html#2595" class="Bound">b₂</a><a id="3109" class="Symbol">)</a> <a id="3111" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3113" href="Data.Product.Properties.html#2573" class="Bound">p₁</a> <a id="3116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3118" href="Data.Product.Properties.html#2586" class="Bound">p₂</a>
  <a id="3123" href="Data.Product.Properties.html#3061" class="Function">Σ-≡,≡↔≡</a> <a id="3131" class="Symbol">=</a> <a id="3133" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3139" href="Data.Product.Properties.html#2616" class="Function">Σ-≡,≡→≡</a> <a id="3147" href="Data.Product.Properties.html#2708" class="Function">Σ-≡,≡←≡</a> <a id="3155" href="Data.Product.Properties.html#2966" class="Function">right-inverse-of</a> <a id="3172" href="Data.Product.Properties.html#2810" class="Function">left-inverse-of</a>

<a id="3189" class="Comment">-- the non-dependent case. Proofs are exactly as above, and straightforward.</a>
<a id="3266" class="Keyword">module</a> <a id="3273" href="Data.Product.Properties.html#3273" class="Module">_</a> <a id="3275" class="Symbol">{</a><a id="3276" href="Data.Product.Properties.html#3276" class="Bound">p₁</a><a id="3278" class="Symbol">@(</a><a id="3280" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3283" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3285" href="Data.Product.Properties.html#3285" class="Bound">b₁</a><a id="3287" class="Symbol">)</a> <a id="3289" href="Data.Product.Properties.html#3289" class="Bound">p₂</a><a id="3291" class="Symbol">@(</a><a id="3293" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3296" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3298" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">:</a> <a id="3304" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="3306" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3308" href="Data.Product.Properties.html#863" class="Generalizable">B</a><a id="3309" class="Symbol">}</a> <a id="3311" class="Keyword">where</a>
  <a id="3319" href="Data.Product.Properties.html#3319" class="Function">×-≡,≡→≡</a> <a id="3327" class="Symbol">:</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3333" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3335" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3338" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3340" href="Data.Product.Properties.html#3285" class="Bound">b₁</a> <a id="3343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3345" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3347" class="Symbol">)</a> <a id="3349" class="Symbol">→</a> <a id="3351" href="Data.Product.Properties.html#3276" class="Bound">p₁</a> <a id="3354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3356" href="Data.Product.Properties.html#3289" class="Bound">p₂</a>
  <a id="3361" href="Data.Product.Properties.html#3319" class="Function">×-≡,≡→≡</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3381" class="Symbol">)</a> <a id="3383" class="Symbol">=</a> <a id="3385" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3393" href="Data.Product.Properties.html#3393" class="Function">×-≡,≡←≡</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Data.Product.Properties.html#3276" class="Bound">p₁</a> <a id="3406" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3408" href="Data.Product.Properties.html#3289" class="Bound">p₂</a> <a id="3411" class="Symbol">→</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3417" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3419" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3422" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3424" href="Data.Product.Properties.html#3285" class="Bound">b₁</a> <a id="3427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3429" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3431" class="Symbol">)</a>
  <a id="3435" href="Data.Product.Properties.html#3393" class="Function">×-≡,≡←≡</a> <a id="3443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3448" class="Symbol">=</a> <a id="3450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3457" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3465" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a> <a id="3473" class="Symbol">:</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Data.Product.Properties.html#3280" class="Bound">a₁</a> <a id="3479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3481" href="Data.Product.Properties.html#3293" class="Bound">a₂</a> <a id="3484" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3486" href="Data.Product.Properties.html#3285" class="Bound">b₁</a> <a id="3489" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3491" href="Data.Product.Properties.html#3298" class="Bound">b₂</a><a id="3493" class="Symbol">)</a> <a id="3495" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3497" href="Data.Product.Properties.html#3276" class="Bound">p₁</a> <a id="3500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3502" href="Data.Product.Properties.html#3289" class="Bound">p₂</a>
  <a id="3507" href="Data.Product.Properties.html#3465" class="Function">×-≡,≡↔≡</a> <a id="3515" class="Symbol">=</a> <a id="3517" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="3527" href="Data.Product.Properties.html#3319" class="Function">×-≡,≡→≡</a>
    <a id="3539" href="Data.Product.Properties.html#3393" class="Function">×-≡,≡←≡</a>
    <a id="3551" class="Symbol">(λ</a> <a id="3554" class="Symbol">{</a> <a id="3556" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>          <a id="3570" class="Symbol">→</a> <a id="3572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3584" class="Symbol">})</a>
    <a id="3591" class="Symbol">(λ</a> <a id="3594" class="Symbol">{</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3602" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3604" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3608" class="Symbol">)</a> <a id="3610" class="Symbol">→</a> <a id="3612" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>        <a id="3624" class="Symbol">})</a>

<a id="3628" class="Comment">------------------------------------------------------------------------</a>
<a id="3701" class="Comment">-- The order of ∃₂ can be swapped</a>

<a id="∃∃↔∃∃"></a><a id="3736" href="Data.Product.Properties.html#3736" class="Function">∃∃↔∃∃</a> <a id="3742" class="Symbol">:</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Data.Product.Properties.html#3745" class="Bound">R</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Data.Product.Properties.html#849" class="Generalizable">A</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Data.Product.Properties.html#863" class="Generalizable">B</a> <a id="3755" class="Symbol">→</a> <a id="3757" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3761" href="Data.Product.Properties.html#835" class="Generalizable">ℓ</a><a id="3762" class="Symbol">)</a> <a id="3764" class="Symbol">→</a> <a id="3766" class="Symbol">(</a><a id="3767" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3770" class="Symbol">λ</a> <a id="3772" href="Data.Product.Properties.html#3772" class="Bound">x</a> <a id="3774" href="Data.Product.Properties.html#3774" class="Bound">y</a> <a id="3776" class="Symbol">→</a> <a id="3778" href="Data.Product.Properties.html#3745" class="Bound">R</a> <a id="3780" href="Data.Product.Properties.html#3772" class="Bound">x</a> <a id="3782" href="Data.Product.Properties.html#3774" class="Bound">y</a><a id="3783" class="Symbol">)</a> <a id="3785" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3791" class="Symbol">λ</a> <a id="3793" href="Data.Product.Properties.html#3793" class="Bound">y</a> <a id="3795" href="Data.Product.Properties.html#3795" class="Bound">x</a> <a id="3797" class="Symbol">→</a> <a id="3799" href="Data.Product.Properties.html#3745" class="Bound">R</a> <a id="3801" href="Data.Product.Properties.html#3795" class="Bound">x</a> <a id="3803" href="Data.Product.Properties.html#3793" class="Bound">y</a><a id="3804" class="Symbol">)</a>
<a id="3806" href="Data.Product.Properties.html#3736" class="Function">∃∃↔∃∃</a> <a id="3812" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3814" class="Symbol">=</a> <a id="3816" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3822" href="Data.Product.Properties.html#3852" class="Function">to</a> <a id="3825" href="Data.Product.Properties.html#3935" class="Function">from</a> <a id="3830" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="3836" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a>
  <a id="3844" class="Keyword">where</a>
  <a id="3852" href="Data.Product.Properties.html#3852" class="Function">to</a> <a id="3855" class="Symbol">:</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3861" class="Symbol">λ</a> <a id="3863" href="Data.Product.Properties.html#3863" class="Bound">x</a> <a id="3865" href="Data.Product.Properties.html#3865" class="Bound">y</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3871" href="Data.Product.Properties.html#3863" class="Bound">x</a> <a id="3873" href="Data.Product.Properties.html#3865" class="Bound">y</a><a id="3874" class="Symbol">)</a> <a id="3876" class="Symbol">→</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3882" class="Symbol">λ</a> <a id="3884" href="Data.Product.Properties.html#3884" class="Bound">y</a> <a id="3886" href="Data.Product.Properties.html#3886" class="Bound">x</a> <a id="3888" class="Symbol">→</a> <a id="3890" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3892" href="Data.Product.Properties.html#3886" class="Bound">x</a> <a id="3894" href="Data.Product.Properties.html#3884" class="Bound">y</a><a id="3895" class="Symbol">)</a>
  <a id="3899" href="Data.Product.Properties.html#3852" class="Function">to</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Data.Product.Properties.html#3903" class="Bound">x</a> <a id="3905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3907" href="Data.Product.Properties.html#3907" class="Bound">y</a> <a id="3909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3911" href="Data.Product.Properties.html#3911" class="Bound">Rxy</a><a id="3914" class="Symbol">)</a> <a id="3916" class="Symbol">=</a> <a id="3918" class="Symbol">(</a><a id="3919" href="Data.Product.Properties.html#3907" class="Bound">y</a> <a id="3921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3923" href="Data.Product.Properties.html#3903" class="Bound">x</a> <a id="3925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3927" href="Data.Product.Properties.html#3911" class="Bound">Rxy</a><a id="3930" class="Symbol">)</a>

  <a id="3935" href="Data.Product.Properties.html#3935" class="Function">from</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">(</a><a id="3943" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3946" class="Symbol">λ</a> <a id="3948" href="Data.Product.Properties.html#3948" class="Bound">y</a> <a id="3950" href="Data.Product.Properties.html#3950" class="Bound">x</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3956" href="Data.Product.Properties.html#3950" class="Bound">x</a> <a id="3958" href="Data.Product.Properties.html#3948" class="Bound">y</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">→</a> <a id="3963" class="Symbol">(</a><a id="3964" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="3967" class="Symbol">λ</a> <a id="3969" href="Data.Product.Properties.html#3969" class="Bound">x</a> <a id="3971" href="Data.Product.Properties.html#3971" class="Bound">y</a> <a id="3973" class="Symbol">→</a> <a id="3975" href="Data.Product.Properties.html#3812" class="Bound">R</a> <a id="3977" href="Data.Product.Properties.html#3969" class="Bound">x</a> <a id="3979" href="Data.Product.Properties.html#3971" class="Bound">y</a><a id="3980" class="Symbol">)</a>
  <a id="3984" href="Data.Product.Properties.html#3935" class="Function">from</a> <a id="3989" class="Symbol">(</a><a id="3990" href="Data.Product.Properties.html#3990" class="Bound">y</a> <a id="3992" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3994" href="Data.Product.Properties.html#3994" class="Bound">x</a> <a id="3996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3998" href="Data.Product.Properties.html#3998" class="Bound">Rxy</a><a id="4001" class="Symbol">)</a> <a id="4003" class="Symbol">=</a> <a id="4005" class="Symbol">(</a><a id="4006" href="Data.Product.Properties.html#3994" class="Bound">x</a> <a id="4008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4010" href="Data.Product.Properties.html#3990" class="Bound">y</a> <a id="4012" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4014" href="Data.Product.Properties.html#3998" class="Bound">Rxy</a><a id="4017" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Product.Relation.Binary.Pointwise.NonDependent.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>NonDependent (Data.Product.Relation.Binary.Pointwise.NonDependent)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Relation.Binary.Pointwise.NonDependent</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise products of binary relations</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html" class="Module">Data.Product.Relation.Binary.Pointwise.NonDependent</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="363" class="Symbol">as</a> <a id="366" class="Module">Product</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="400" class="Keyword">using</a> <a id="406" class="Symbol">(</a><a id="407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Level.html" class="Module">Level</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="449" class="Symbol">;</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="454" class="Symbol">;</a> <a id="456" href="Level.html#521" class="Function">0ℓ</a><a id="458" class="Symbol">)</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Function.Base.html" class="Module">Function.Base</a> <a id="486" class="Keyword">using</a> <a id="492" class="Symbol">(</a><a id="493" href="Function.Base.html#704" class="Function">id</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="581" class="Keyword">using</a> <a id="587" class="Symbol">(</a><a id="588" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="640" class="Symbol">;</a> <a id="642" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="645" class="Symbol">;</a> <a id="647" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="703" class="Symbol">;</a> <a id="705" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="724" class="Symbol">;</a> <a id="726" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="751" class="Symbol">)</a>
<a id="753" class="Keyword">open</a> <a id="758" class="Keyword">import</a> <a id="765" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
<a id="832" class="Keyword">open</a> <a id="837" class="Keyword">import</a> <a id="844" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="887" class="Symbol">as</a> <a id="890" class="Module">≡</a> <a id="892" class="Keyword">using</a> <a id="898" class="Symbol">(</a><a id="899" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="902" class="Symbol">)</a>
<a id="904" class="Keyword">import</a> <a id="911" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="960" class="Symbol">as</a> <a id="963" class="Module">≡</a>

<a id="966" class="Keyword">private</a>
  <a id="976" class="Keyword">variable</a>
    <a id="989" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="991" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="993" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="996" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="1002" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="1005" class="Symbol">:</a> <a id="1007" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1017" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1019" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a> <a id="1021" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1021" class="Generalizable">C</a> <a id="1023" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1023" class="Generalizable">D</a> <a id="1025" class="Symbol">:</a> <a id="1027" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1031" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a>
    <a id="1037" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1039" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1041" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1044" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1053" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1055" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a>

<a id="1059" class="Comment">------------------------------------------------------------------------</a>
<a id="1132" class="Comment">-- Definition</a>

<a id="Pointwise"></a><a id="1147" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1163" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1165" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a> <a id="1167" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="1170" class="Symbol">→</a> <a id="1172" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1176" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1021" class="Generalizable">C</a> <a id="1178" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1023" class="Generalizable">D</a> <a id="1180" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="1192" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1194" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1021" class="Generalizable">C</a><a id="1195" class="Symbol">)</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a> <a id="1200" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1202" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1023" class="Generalizable">D</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">(</a><a id="1206" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="1209" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1211" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a><a id="1213" class="Symbol">)</a>
<a id="1215" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1225" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1225" class="Bound">R</a> <a id="1227" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1227" class="Bound">S</a> <a id="1229" class="Symbol">(</a><a id="1230" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1230" class="Bound">a</a> <a id="1232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1234" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1234" class="Bound">c</a><a id="1235" class="Symbol">)</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1238" class="Bound">b</a> <a id="1240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1242" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1242" class="Bound">d</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">=</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1225" class="Bound">R</a> <a id="1250" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1230" class="Bound">a</a> <a id="1252" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1238" class="Bound">b</a><a id="1253" class="Symbol">)</a> <a id="1255" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1227" class="Bound">S</a> <a id="1260" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1234" class="Bound">c</a> <a id="1262" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1242" class="Bound">d</a><a id="1263" class="Symbol">)</a>

<a id="1266" class="Comment">------------------------------------------------------------------------</a>
<a id="1339" class="Comment">-- Pointwise preserves many relational properties</a>

<a id="×-reflexive"></a><a id="1390" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1390" class="Function">×-reflexive</a> <a id="1402" class="Symbol">:</a> <a id="1404" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1407" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1409" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1411" class="Symbol">→</a> <a id="1413" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1416" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1418" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1420" class="Symbol">→</a> <a id="1422" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1432" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1435" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1438" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1440" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1450" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1452" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a>
<a id="1454" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1390" class="Function">×-reflexive</a> <a id="1466" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1466" class="Bound">refl₁</a> <a id="1472" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1472" class="Bound">refl₂</a> <a id="1478" class="Symbol">=</a> <a id="1480" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="1492" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1466" class="Bound">refl₁</a> <a id="1498" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1472" class="Bound">refl₂</a>

<a id="×-refl"></a><a id="1505" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1505" class="Function">×-refl</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1524" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1538" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1540" class="Symbol">→</a> <a id="1542" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1563" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1565" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1566" class="Symbol">)</a>
<a id="1568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1505" class="Function">×-refl</a> <a id="1575" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1575" class="Bound">refl₁</a> <a id="1581" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1581" class="Bound">refl₂</a> <a id="1587" class="Symbol">=</a> <a id="1589" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1575" class="Bound">refl₁</a> <a id="1595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1597" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1581" class="Bound">refl₂</a>

<a id="×-irreflexive₁"></a><a id="1604" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1604" class="Function">×-irreflexive₁</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1633" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1636" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1638" class="Symbol">→</a>
                 <a id="1657" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1680" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1683" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1698" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1700" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1701" class="Symbol">)</a>
<a id="1703" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1604" class="Function">×-irreflexive₁</a> <a id="1718" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1718" class="Bound">ir</a> <a id="1721" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1721" class="Bound">x≈y</a> <a id="1725" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1725" class="Bound">x&lt;y</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1718" class="Bound">ir</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1741" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1721" class="Bound">x≈y</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">(</a><a id="1747" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1753" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1725" class="Bound">x&lt;y</a><a id="1756" class="Symbol">)</a>

<a id="×-irreflexive₂"></a><a id="1759" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1759" class="Function">×-irreflexive₂</a> <a id="1774" class="Symbol">:</a> <a id="1776" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1788" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="1791" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1793" class="Symbol">→</a>
                 <a id="1812" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1824" class="Symbol">(</a><a id="1825" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1835" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="1838" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1853" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1855" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1856" class="Symbol">)</a>
<a id="1858" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1759" class="Function">×-irreflexive₂</a> <a id="1873" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1873" class="Bound">ir</a> <a id="1876" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1876" class="Bound">x≈y</a> <a id="1880" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1880" class="Bound">x&lt;y</a> <a id="1884" class="Symbol">=</a> <a id="1886" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1873" class="Bound">ir</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1896" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1876" class="Bound">x≈y</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1908" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1880" class="Bound">x&lt;y</a><a id="1911" class="Symbol">)</a>

<a id="×-symmetric"></a><a id="1914" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1914" class="Function">×-symmetric</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1938" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1952" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="1954" class="Symbol">→</a> <a id="1956" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="1977" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="1979" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="1980" class="Symbol">)</a>
<a id="1982" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1914" class="Function">×-symmetric</a> <a id="1994" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1994" class="Bound">sym₁</a> <a id="1999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1999" class="Bound">sym₂</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2018" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1994" class="Bound">sym₁</a> <a id="2023" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1999" class="Bound">sym₂</a>

<a id="×-transitive"></a><a id="2029" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="2042" class="Symbol">:</a> <a id="2044" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2055" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2070" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2085" class="Symbol">(</a><a id="2086" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2098" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2099" class="Symbol">)</a>
<a id="2101" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="2114" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2114" class="Bound">trans₁</a> <a id="2121" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2121" class="Bound">trans₂</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2142" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2114" class="Bound">trans₁</a> <a id="2149" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2121" class="Bound">trans₂</a>

<a id="×-antisymmetric"></a><a id="2157" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2157" class="Function">×-antisymmetric</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2189" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2192" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2210" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2213" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2215" class="Symbol">→</a>
                  <a id="2235" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2249" class="Symbol">(</a><a id="2250" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2260" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2263" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="2265" class="Symbol">)</a> <a id="2267" class="Symbol">(</a><a id="2268" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2278" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2280" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2281" class="Symbol">)</a>
<a id="2283" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2157" class="Function">×-antisymmetric</a> <a id="2299" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2299" class="Bound">antisym₁</a> <a id="2308" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2308" class="Bound">antisym₂</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2331" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2299" class="Bound">antisym₁</a> <a id="2340" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2308" class="Bound">antisym₂</a>

<a id="×-asymmetric₁"></a><a id="2350" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2350" class="Function">×-asymmetric₁</a> <a id="2364" class="Symbol">:</a> <a id="2366" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2377" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2379" class="Symbol">→</a> <a id="2381" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2392" class="Symbol">(</a><a id="2393" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2403" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2405" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2406" class="Symbol">)</a>
<a id="2408" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2350" class="Function">×-asymmetric₁</a> <a id="2422" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2422" class="Bound">asym₁</a> <a id="2428" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2428" class="Bound">x&lt;y</a> <a id="2432" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2432" class="Bound">y&lt;x</a> <a id="2436" class="Symbol">=</a> <a id="2438" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2422" class="Bound">asym₁</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2451" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2428" class="Bound">x&lt;y</a><a id="2454" class="Symbol">)</a> <a id="2456" class="Symbol">(</a><a id="2457" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2463" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2432" class="Bound">y&lt;x</a><a id="2466" class="Symbol">)</a>

<a id="×-asymmetric₂"></a><a id="2469" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2469" class="Function">×-asymmetric₂</a> <a id="2483" class="Symbol">:</a> <a id="2485" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2496" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2498" class="Symbol">→</a> <a id="2500" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2522" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2524" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2525" class="Symbol">)</a>
<a id="2527" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2469" class="Function">×-asymmetric₂</a> <a id="2541" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2541" class="Bound">asym₂</a> <a id="2547" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2547" class="Bound">x&lt;y</a> <a id="2551" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2551" class="Bound">y&lt;x</a> <a id="2555" class="Symbol">=</a> <a id="2557" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2541" class="Bound">asym₂</a> <a id="2563" class="Symbol">(</a><a id="2564" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2570" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2547" class="Bound">x&lt;y</a><a id="2573" class="Symbol">)</a> <a id="2575" class="Symbol">(</a><a id="2576" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2582" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2551" class="Bound">y&lt;x</a><a id="2585" class="Symbol">)</a>

<a id="×-respectsʳ"></a><a id="2588" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2588" class="Function">×-respectsʳ</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2604" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2614" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2617" class="Symbol">→</a> <a id="2619" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2621" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2631" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2634" class="Symbol">→</a>
             <a id="2649" class="Symbol">(</a><a id="2650" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2660" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2662" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2663" class="Symbol">)</a> <a id="2665" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2675" class="Symbol">(</a><a id="2676" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2686" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2689" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="2691" class="Symbol">)</a>
<a id="2693" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2588" class="Function">×-respectsʳ</a> <a id="2705" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2705" class="Bound">resp₁</a> <a id="2711" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2711" class="Bound">resp₂</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2731" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2705" class="Bound">resp₁</a> <a id="2737" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2711" class="Bound">resp₂</a>

<a id="×-respectsˡ"></a><a id="2744" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2744" class="Function">×-respectsˡ</a> <a id="2756" class="Symbol">:</a> <a id="2758" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2760" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2770" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2777" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2787" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2790" class="Symbol">→</a>
             <a id="2805" class="Symbol">(</a><a id="2806" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2816" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2818" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2819" class="Symbol">)</a> <a id="2821" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2842" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2845" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="2847" class="Symbol">)</a>
<a id="2849" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2744" class="Function">×-respectsˡ</a> <a id="2861" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2861" class="Bound">resp₁</a> <a id="2867" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2867" class="Bound">resp₂</a> <a id="2873" class="Symbol">=</a> <a id="2875" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="2887" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2861" class="Bound">resp₁</a> <a id="2893" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2867" class="Bound">resp₂</a>

<a id="×-respects₂"></a><a id="2900" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2900" class="Function">×-respects₂</a> <a id="2912" class="Symbol">:</a> <a id="2914" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2916" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2926" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="2929" class="Symbol">→</a> <a id="2931" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="2933" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2943" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="2946" class="Symbol">→</a>
              <a id="2962" class="Symbol">(</a><a id="2963" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2973" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="2975" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="2976" class="Symbol">)</a> <a id="2978" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="2999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="3002" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="3004" class="Symbol">)</a>
<a id="3006" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2900" class="Function">×-respects₂</a> <a id="3018" class="Symbol">=</a> <a id="3020" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="3032" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2588" class="Function">×-respectsʳ</a> <a id="3044" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2744" class="Function">×-respectsˡ</a>

<a id="×-total"></a><a id="3057" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3057" class="Function">×-total</a> <a id="3065" class="Symbol">:</a> <a id="3067" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3077" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3087" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3097" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="3099" class="Symbol">→</a> <a id="3101" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="3118" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3120" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="3121" class="Symbol">)</a>
<a id="3123" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3057" class="Function">×-total</a> <a id="3131" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3131" class="Bound">sym₁</a> <a id="3136" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3136" class="Bound">total₁</a> <a id="3143" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3143" class="Bound">total₂</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3151" class="Bound">x₁</a> <a id="3154" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3156" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3156" class="Bound">x₂</a><a id="3158" class="Symbol">)</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3161" class="Bound">y₁</a> <a id="3164" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3166" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3166" class="Bound">y₂</a><a id="3168" class="Symbol">)</a>
  <a id="3172" class="Keyword">with</a> <a id="3177" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3136" class="Bound">total₁</a> <a id="3184" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3151" class="Bound">x₁</a> <a id="3187" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3161" class="Bound">y₁</a> <a id="3190" class="Symbol">|</a> <a id="3192" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3143" class="Bound">total₂</a> <a id="3199" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3156" class="Bound">x₂</a> <a id="3202" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3166" class="Bound">y₂</a>
<a id="3205" class="Symbol">...</a> <a id="3209" class="Symbol">|</a> <a id="3211" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3216" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3216" class="Bound">x₁∼y₁</a> <a id="3222" class="Symbol">|</a> <a id="3224" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3229" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3229" class="Bound">x₂∼y₂</a> <a id="3235" class="Symbol">=</a> <a id="3237" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3242" class="Symbol">(</a>     <a id="3248" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3216" class="Bound">x₁∼y₁</a> <a id="3254" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3256" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3229" class="Bound">x₂∼y₂</a><a id="3261" class="Symbol">)</a>
<a id="3263" class="Symbol">...</a> <a id="3267" class="Symbol">|</a> <a id="3269" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3274" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3274" class="Bound">x₁∼y₁</a> <a id="3280" class="Symbol">|</a> <a id="3282" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3287" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3287" class="Bound">y₂∼x₂</a> <a id="3293" class="Symbol">=</a> <a id="3295" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3300" class="Symbol">(</a><a id="3301" class="Bound">sym₁</a> <a id="3306" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3274" class="Bound">x₁∼y₁</a> <a id="3312" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3314" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3287" class="Bound">y₂∼x₂</a><a id="3319" class="Symbol">)</a>
<a id="3321" class="Symbol">...</a> <a id="3325" class="Symbol">|</a> <a id="3327" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3332" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3332" class="Bound">y₁∼x₁</a> <a id="3338" class="Symbol">|</a> <a id="3340" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3345" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3345" class="Bound">y₂∼x₂</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3358" class="Symbol">(</a>     <a id="3364" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3332" class="Bound">y₁∼x₁</a> <a id="3370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3372" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3345" class="Bound">y₂∼x₂</a><a id="3377" class="Symbol">)</a>
<a id="3379" class="Symbol">...</a> <a id="3383" class="Symbol">|</a> <a id="3385" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3390" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3390" class="Bound">y₁∼x₁</a> <a id="3396" class="Symbol">|</a> <a id="3398" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3403" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3403" class="Bound">x₂∼y₂</a> <a id="3409" class="Symbol">=</a> <a id="3411" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3416" class="Symbol">(</a><a id="3417" class="Bound">sym₁</a> <a id="3422" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3390" class="Bound">y₁∼x₁</a> <a id="3428" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3430" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3403" class="Bound">x₂∼y₂</a><a id="3435" class="Symbol">)</a>

<a id="×-decidable"></a><a id="3438" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3438" class="Function">×-decidable</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3462" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3464" class="Symbol">→</a> <a id="3466" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3476" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="3478" class="Symbol">→</a> <a id="3480" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3490" class="Symbol">(</a><a id="3491" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="3501" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3503" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="3504" class="Symbol">)</a>
<a id="3506" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3438" class="Function">×-decidable</a> <a id="3518" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3518" class="Bound Operator">_≟₁_</a> <a id="3523" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3523" class="Bound Operator">_≟₂_</a> <a id="3528" class="Symbol">(</a><a id="3529" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3529" class="Bound">x₁</a> <a id="3532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3534" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3534" class="Bound">x₂</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3539" class="Bound">y₁</a> <a id="3542" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3544" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3544" class="Bound">y₂</a><a id="3546" class="Symbol">)</a> <a id="3548" class="Symbol">=</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3529" class="Bound">x₁</a> <a id="3554" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3518" class="Bound Operator">≟₁</a> <a id="3557" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3539" class="Bound">y₁</a><a id="3559" class="Symbol">)</a> <a id="3561" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3534" class="Bound">x₂</a> <a id="3571" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3523" class="Bound Operator">≟₂</a> <a id="3574" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3544" class="Bound">y₂</a><a id="3576" class="Symbol">)</a>

<a id="3579" class="Comment">------------------------------------------------------------------------</a>
<a id="3652" class="Comment">-- Structures can also be combined.</a>

<a id="3689" class="Comment">-- Some collections of properties which are preserved by ×-Rel.</a>

<a id="×-isEquivalence"></a><a id="3754" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a> <a id="3770" class="Symbol">:</a> <a id="3772" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3786" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3788" class="Symbol">→</a> <a id="3790" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3804" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="3806" class="Symbol">→</a>
                  <a id="3826" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="3851" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="3853" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="3854" class="Symbol">)</a>
<a id="3856" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a> <a id="3872" class="Symbol">{</a><a id="3873" class="Argument">R</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">{</a><a id="3881" class="Argument">S</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="3886" class="Symbol">}</a> <a id="3888" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a> <a id="3892" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a> <a id="3896" class="Symbol">=</a> <a id="3898" class="Keyword">record</a>
  <a id="3907" class="Symbol">{</a> <a id="3909" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3915" class="Symbol">=</a> <a id="3917" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1505" class="Function">×-refl</a> <a id="3924" class="Symbol">{</a><a id="3925" class="Argument">R</a> <a id="3927" class="Symbol">=</a> <a id="3929" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="3930" class="Symbol">}</a> <a id="3932" class="Symbol">{</a><a id="3933" class="Argument">S</a> <a id="3935" class="Symbol">=</a> <a id="3937" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">(</a><a id="3941" href="Relation.Binary.Structures.html#1641" class="Field">refl</a> <a id="3946" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a><a id="3949" class="Symbol">)</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Relation.Binary.Structures.html#1641" class="Field">refl</a> <a id="3957" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a><a id="3960" class="Symbol">)</a>
  <a id="3964" class="Symbol">;</a> <a id="3966" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3972" class="Symbol">=</a> <a id="3974" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1914" class="Function">×-symmetric</a> <a id="3986" class="Symbol">{</a><a id="3987" class="Argument">R</a> <a id="3989" class="Symbol">=</a> <a id="3991" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="3992" class="Symbol">}</a> <a id="3994" class="Symbol">{</a><a id="3995" class="Argument">S</a> <a id="3997" class="Symbol">=</a> <a id="3999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="4000" class="Symbol">}</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Relation.Binary.Structures.html#1667" class="Field">sym</a> <a id="4007" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a><a id="4010" class="Symbol">)</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Relation.Binary.Structures.html#1667" class="Field">sym</a> <a id="4017" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a><a id="4020" class="Symbol">)</a>
  <a id="4024" class="Symbol">;</a> <a id="4026" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4032" class="Symbol">=</a> <a id="4034" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="4047" class="Symbol">{</a><a id="4048" class="Argument">R</a> <a id="4050" class="Symbol">=</a> <a id="4052" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3877" class="Bound">R</a><a id="4053" class="Symbol">}</a> <a id="4055" class="Symbol">{</a><a id="4056" class="Argument">S</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3885" class="Bound">S</a><a id="4061" class="Symbol">}</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4070" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3888" class="Bound">eq₁</a><a id="4073" class="Symbol">)</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="4082" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3892" class="Bound">eq₂</a><a id="4085" class="Symbol">)</a>
  <a id="4089" class="Symbol">}</a> <a id="4091" class="Keyword">where</a> <a id="4097" class="Keyword">open</a> <a id="4102" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a>

<a id="×-isDecEquivalence"></a><a id="4117" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4117" class="Function">×-isDecEquivalence</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4155" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4176" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="4178" class="Symbol">→</a>
                     <a id="4201" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="4218" class="Symbol">(</a><a id="4219" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="4229" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4231" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="4232" class="Symbol">)</a>
<a id="4234" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4117" class="Function">×-isDecEquivalence</a> <a id="4253" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4253" class="Bound">eq₁</a> <a id="4257" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4257" class="Bound">eq₂</a> <a id="4261" class="Symbol">=</a> <a id="4263" class="Keyword">record</a>
  <a id="4272" class="Symbol">{</a> <a id="4274" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a>
                      <a id="4328" class="Symbol">(</a><a id="4329" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4343" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4253" class="Bound">eq₁</a><a id="4346" class="Symbol">)</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="4363" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4257" class="Bound">eq₂</a><a id="4366" class="Symbol">)</a>
  <a id="4370" class="Symbol">;</a> <a id="4372" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="4386" class="Symbol">=</a> <a id="4388" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3438" class="Function">×-decidable</a> <a id="4400" class="Symbol">(</a><a id="4401" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="4405" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4253" class="Bound">eq₁</a><a id="4408" class="Symbol">)</a> <a id="4410" class="Symbol">(</a><a id="4411" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="4415" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4257" class="Bound">eq₂</a><a id="4418" class="Symbol">)</a>
  <a id="4422" class="Symbol">}</a> <a id="4424" class="Keyword">where</a> <a id="4430" class="Keyword">open</a> <a id="4435" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a>

<a id="×-isPreorder"></a><a id="4453" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4479" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="4482" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4497" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="4500" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="4502" class="Symbol">→</a>
               <a id="4519" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="4541" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="4544" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="4559" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4561" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="4562" class="Symbol">)</a>
<a id="4564" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="4577" class="Symbol">{</a><a id="4578" class="Argument">R</a> <a id="4580" class="Symbol">=</a> <a id="4582" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4582" class="Bound">R</a><a id="4583" class="Symbol">}</a> <a id="4585" class="Symbol">{</a><a id="4586" class="Argument">S</a> <a id="4588" class="Symbol">=</a> <a id="4590" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4590" class="Bound">S</a><a id="4591" class="Symbol">}</a> <a id="4593" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a> <a id="4598" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a> <a id="4603" class="Symbol">=</a> <a id="4605" class="Keyword">record</a>
  <a id="4614" class="Symbol">{</a> <a id="4616" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4630" class="Symbol">=</a> <a id="4632" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a>
                      <a id="4670" class="Symbol">(</a><a id="4671" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4685" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a><a id="4689" class="Symbol">)</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4706" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a><a id="4710" class="Symbol">)</a>
  <a id="4714" class="Symbol">;</a> <a id="4716" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4730" class="Symbol">=</a> <a id="4732" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1390" class="Function">×-reflexive</a> <a id="4744" class="Symbol">{</a><a id="4745" class="Argument">R</a> <a id="4747" class="Symbol">=</a> <a id="4749" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4582" class="Bound">R</a><a id="4750" class="Symbol">}</a> <a id="4752" class="Symbol">{</a><a id="4753" class="Argument">S</a> <a id="4755" class="Symbol">=</a> <a id="4757" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4590" class="Bound">S</a><a id="4758" class="Symbol">}</a>
                      <a id="4782" class="Symbol">(</a><a id="4783" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="4793" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a><a id="4797" class="Symbol">)</a> <a id="4799" class="Symbol">(</a><a id="4800" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="4810" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a><a id="4814" class="Symbol">)</a>
  <a id="4818" class="Symbol">;</a> <a id="4820" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4834" class="Symbol">=</a> <a id="4836" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="4849" class="Symbol">{</a><a id="4850" class="Argument">R</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4582" class="Bound">R</a><a id="4855" class="Symbol">}</a> <a id="4857" class="Symbol">{</a><a id="4858" class="Argument">S</a> <a id="4860" class="Symbol">=</a> <a id="4862" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4590" class="Bound">S</a><a id="4863" class="Symbol">}</a>
                      <a id="4887" class="Symbol">(</a><a id="4888" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="4894" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4593" class="Bound">pre₁</a><a id="4898" class="Symbol">)</a> <a id="4900" class="Symbol">(</a><a id="4901" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="4907" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4598" class="Bound">pre₂</a><a id="4911" class="Symbol">)</a>
  <a id="4915" class="Symbol">}</a> <a id="4917" class="Keyword">where</a> <a id="4923" class="Keyword">open</a> <a id="4928" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a>

<a id="×-isPartialOrder"></a><a id="4940" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4940" class="Function">×-isPartialOrder</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4974" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="4977" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="4979" class="Symbol">→</a> <a id="4981" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4996" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="4999" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="5001" class="Symbol">→</a>
                   <a id="5022" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="5037" class="Symbol">(</a><a id="5038" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5048" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="5051" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="5053" class="Symbol">)</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5066" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="5068" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="5069" class="Symbol">)</a>
<a id="5071" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4940" class="Function">×-isPartialOrder</a> <a id="5088" class="Symbol">{</a><a id="5089" class="Argument">R</a> <a id="5091" class="Symbol">=</a> <a id="5093" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5093" class="Bound">R</a><a id="5094" class="Symbol">}</a> <a id="5096" class="Symbol">{</a><a id="5097" class="Argument">S</a> <a id="5099" class="Symbol">=</a> <a id="5101" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5101" class="Bound">S</a><a id="5102" class="Symbol">}</a> <a id="5104" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5104" class="Bound">po₁</a> <a id="5108" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5108" class="Bound">po₂</a> <a id="5112" class="Symbol">=</a> <a id="5114" class="Keyword">record</a>
  <a id="5123" class="Symbol">{</a> <a id="5125" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5136" class="Symbol">=</a> <a id="5138" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="5151" class="Symbol">(</a><a id="5152" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5163" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5104" class="Bound">po₁</a><a id="5166" class="Symbol">)</a> <a id="5168" class="Symbol">(</a><a id="5169" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="5180" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5108" class="Bound">po₂</a><a id="5183" class="Symbol">)</a>
  <a id="5187" class="Symbol">;</a> <a id="5189" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="5200" class="Symbol">=</a> <a id="5202" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2157" class="Function">×-antisymmetric</a> <a id="5218" class="Symbol">{</a><a id="5219" class="Argument">R</a> <a id="5221" class="Symbol">=</a> <a id="5223" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5093" class="Bound">R</a><a id="5224" class="Symbol">}</a> <a id="5226" class="Symbol">{</a><a id="5227" class="Argument">S</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5101" class="Bound">S</a><a id="5232" class="Symbol">}</a>
                   <a id="5253" class="Symbol">(</a><a id="5254" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a> <a id="5262" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5104" class="Bound">po₁</a><a id="5265" class="Symbol">)</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a> <a id="5276" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5108" class="Bound">po₂</a><a id="5279" class="Symbol">)</a>
  <a id="5283" class="Symbol">}</a> <a id="5285" class="Keyword">where</a> <a id="5291" class="Keyword">open</a> <a id="5296" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a>

<a id="×-isStrictPartialOrder"></a><a id="5312" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5312" class="Function">×-isStrictPartialOrder</a> <a id="5335" class="Symbol">:</a> <a id="5337" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5358" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="5361" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="5363" class="Symbol">→</a>
                         <a id="5390" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5411" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a> <a id="5414" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a> <a id="5416" class="Symbol">→</a>
                         <a id="5443" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5464" class="Symbol">(</a><a id="5465" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5475" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1041" class="Generalizable">≈₁</a> <a id="5478" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1044" class="Generalizable">≈₂</a><a id="5480" class="Symbol">)</a> <a id="5482" class="Symbol">(</a><a id="5483" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="5493" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1037" class="Generalizable">R</a> <a id="5495" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1039" class="Generalizable">S</a><a id="5496" class="Symbol">)</a>
<a id="5498" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5312" class="Function">×-isStrictPartialOrder</a> <a id="5521" class="Symbol">{</a><a id="5522" class="Argument">R</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5526" class="Bound">R</a><a id="5527" class="Symbol">}</a> <a id="5529" class="Symbol">{</a><a id="5530" class="Argument">≈₂</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5535" class="Bound">≈₂</a><a id="5537" class="Symbol">}</a> <a id="5539" class="Symbol">{</a><a id="5540" class="Argument">S</a> <a id="5542" class="Symbol">=</a> <a id="5544" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5544" class="Bound">S</a><a id="5545" class="Symbol">}</a> <a id="5547" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a> <a id="5552" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a> <a id="5557" class="Symbol">=</a> <a id="5559" class="Keyword">record</a>
  <a id="5568" class="Symbol">{</a> <a id="5570" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5584" class="Symbol">=</a> <a id="5586" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a>
                      <a id="5624" class="Symbol">(</a><a id="5625" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5639" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5643" class="Symbol">)</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5660" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a><a id="5664" class="Symbol">)</a>
  <a id="5668" class="Symbol">;</a> <a id="5670" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5684" class="Symbol">=</a> <a id="5686" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1604" class="Function">×-irreflexive₁</a> <a id="5701" class="Symbol">{</a><a id="5702" class="Argument">R</a> <a id="5704" class="Symbol">=</a> <a id="5706" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5526" class="Bound">R</a><a id="5707" class="Symbol">}</a> <a id="5709" class="Symbol">{</a><a id="5710" class="Argument">≈₂</a> <a id="5713" class="Symbol">=</a> <a id="5715" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5535" class="Bound">≈₂</a><a id="5717" class="Symbol">}</a> <a id="5719" class="Symbol">{</a><a id="5720" class="Argument">S</a> <a id="5722" class="Symbol">=</a> <a id="5724" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5544" class="Bound">S</a><a id="5725" class="Symbol">}</a>
                      <a id="5749" class="Symbol">(</a><a id="5750" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="5757" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5761" class="Symbol">)</a>
  <a id="5765" class="Symbol">;</a> <a id="5767" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5781" class="Symbol">=</a> <a id="5783" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2029" class="Function">×-transitive</a> <a id="5796" class="Symbol">{</a><a id="5797" class="Argument">R</a> <a id="5799" class="Symbol">=</a> <a id="5801" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5526" class="Bound">R</a><a id="5802" class="Symbol">}</a> <a id="5804" class="Symbol">{</a><a id="5805" class="Argument">S</a> <a id="5807" class="Symbol">=</a> <a id="5809" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5544" class="Bound">S</a><a id="5810" class="Symbol">}</a>
                      <a id="5834" class="Symbol">(</a><a id="5835" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5841" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5845" class="Symbol">)</a> <a id="5847" class="Symbol">(</a><a id="5848" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a><a id="5858" class="Symbol">)</a>
  <a id="5862" class="Symbol">;</a> <a id="5864" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5878" class="Symbol">=</a> <a id="5880" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#2900" class="Function">×-respects₂</a> <a id="5892" class="Symbol">(</a><a id="5893" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="5902" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5547" class="Bound">spo₁</a><a id="5906" class="Symbol">)</a> <a id="5908" class="Symbol">(</a><a id="5909" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="5918" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5552" class="Bound">spo₂</a><a id="5922" class="Symbol">)</a>
  <a id="5926" class="Symbol">}</a> <a id="5928" class="Keyword">where</a> <a id="5934" class="Keyword">open</a> <a id="5939" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a>

<a id="5961" class="Comment">------------------------------------------------------------------------</a>
<a id="6034" class="Comment">-- Bundles</a>

<a id="×-setoid"></a><a id="6046" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6046" class="Function">×-setoid</a> <a id="6055" class="Symbol">:</a> <a id="6057" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6064" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6066" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6069" class="Symbol">→</a> <a id="6071" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6078" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6080" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6083" class="Symbol">→</a> <a id="6085" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6092" class="Symbol">_</a> <a id="6094" class="Symbol">_</a>
<a id="6096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6046" class="Function">×-setoid</a> <a id="6105" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6105" class="Bound">s₁</a> <a id="6108" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6108" class="Bound">s₂</a> <a id="6111" class="Symbol">=</a> <a id="6113" class="Keyword">record</a>
  <a id="6122" class="Symbol">{</a> <a id="6124" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6138" class="Symbol">=</a>
      <a id="6146" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#3754" class="Function">×-isEquivalence</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6177" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6105" class="Bound">s₁</a><a id="6179" class="Symbol">)</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6196" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6108" class="Bound">s₂</a><a id="6198" class="Symbol">)</a>
  <a id="6202" class="Symbol">}</a> <a id="6204" class="Keyword">where</a> <a id="6210" class="Keyword">open</a> <a id="6215" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

<a id="×-decSetoid"></a><a id="6223" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6223" class="Function">×-decSetoid</a> <a id="6235" class="Symbol">:</a> <a id="6237" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6247" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6249" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6264" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6266" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6269" class="Symbol">→</a> <a id="6271" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6281" class="Symbol">_</a> <a id="6283" class="Symbol">_</a>
<a id="6285" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6223" class="Function">×-decSetoid</a> <a id="6297" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6297" class="Bound">s₁</a> <a id="6300" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6300" class="Bound">s₂</a> <a id="6303" class="Symbol">=</a> <a id="6305" class="Keyword">record</a>
  <a id="6314" class="Symbol">{</a> <a id="6316" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6333" class="Symbol">=</a>
      <a id="6341" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4117" class="Function">×-isDecEquivalence</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6378" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6297" class="Bound">s₁</a><a id="6380" class="Symbol">)</a> <a id="6382" class="Symbol">(</a><a id="6383" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6400" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6300" class="Bound">s₂</a><a id="6402" class="Symbol">)</a>
  <a id="6406" class="Symbol">}</a> <a id="6408" class="Keyword">where</a> <a id="6414" class="Keyword">open</a> <a id="6419" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a>

<a id="×-preorder"></a><a id="6430" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6430" class="Function">×-preorder</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6452" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6454" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6457" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6460" class="Symbol">→</a> <a id="6462" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6471" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6473" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="6476" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="6479" class="Symbol">→</a> <a id="6481" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6490" class="Symbol">_</a> <a id="6492" class="Symbol">_</a> <a id="6494" class="Symbol">_</a>
<a id="6496" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6430" class="Function">×-preorder</a> <a id="6507" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6507" class="Bound">p₁</a> <a id="6510" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6510" class="Bound">p₂</a> <a id="6513" class="Symbol">=</a> <a id="6515" class="Keyword">record</a>
  <a id="6524" class="Symbol">{</a> <a id="6526" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6537" class="Symbol">=</a> <a id="6539" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4453" class="Function">×-isPreorder</a> <a id="6552" class="Symbol">(</a><a id="6553" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6564" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6507" class="Bound">p₁</a><a id="6566" class="Symbol">)</a> <a id="6568" class="Symbol">(</a><a id="6569" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6580" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6510" class="Bound">p₂</a><a id="6582" class="Symbol">)</a>
  <a id="6586" class="Symbol">}</a> <a id="6588" class="Keyword">where</a> <a id="6594" class="Keyword">open</a> <a id="6599" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a>

<a id="×-poset"></a><a id="6609" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6609" class="Function">×-poset</a> <a id="6617" class="Symbol">:</a> <a id="6619" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6625" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6627" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6630" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6633" class="Symbol">→</a> <a id="6635" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6641" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6643" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="6646" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="6649" class="Symbol">→</a> <a id="6651" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6657" class="Symbol">_</a> <a id="6659" class="Symbol">_</a> <a id="6661" class="Symbol">_</a>
<a id="6663" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6609" class="Function">×-poset</a> <a id="6671" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6671" class="Bound">s₁</a> <a id="6674" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6674" class="Bound">s₂</a> <a id="6677" class="Symbol">=</a> <a id="6679" class="Keyword">record</a>
  <a id="6688" class="Symbol">{</a> <a id="6690" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6705" class="Symbol">=</a> <a id="6707" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#4940" class="Function">×-isPartialOrder</a> <a id="6724" class="Symbol">(</a><a id="6725" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6740" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6671" class="Bound">s₁</a><a id="6742" class="Symbol">)</a>
                     <a id="6765" class="Symbol">(</a><a id="6766" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6781" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6674" class="Bound">s₂</a><a id="6783" class="Symbol">)</a>
  <a id="6787" class="Symbol">}</a> <a id="6789" class="Keyword">where</a> <a id="6795" class="Keyword">open</a> <a id="6800" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a>

<a id="×-strictPartialOrder"></a><a id="6807" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6807" class="Function">×-strictPartialOrder</a> <a id="6828" class="Symbol">:</a> <a id="6830" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6849" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="6851" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="6854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="6857" class="Symbol">→</a>
                       <a id="6882" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6901" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="6903" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#999" class="Generalizable">ℓ₃</a> <a id="6906" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1002" class="Generalizable">ℓ₄</a> <a id="6909" class="Symbol">→</a>
                       <a id="6934" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6953" class="Symbol">_</a> <a id="6955" class="Symbol">_</a> <a id="6957" class="Symbol">_</a>
<a id="6959" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6807" class="Function">×-strictPartialOrder</a> <a id="6980" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6980" class="Bound">s₁</a> <a id="6983" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6983" class="Bound">s₂</a> <a id="6986" class="Symbol">=</a> <a id="6988" class="Keyword">record</a>
  <a id="6997" class="Symbol">{</a> <a id="6999" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7020" class="Symbol">=</a> <a id="7022" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#5312" class="Function">×-isStrictPartialOrder</a>
                             <a id="7074" class="Symbol">(</a><a id="7075" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7096" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6980" class="Bound">s₁</a><a id="7098" class="Symbol">)</a>
                             <a id="7129" class="Symbol">(</a><a id="7130" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7151" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6983" class="Bound">s₂</a><a id="7153" class="Symbol">)</a>
  <a id="7157" class="Symbol">}</a> <a id="7159" class="Keyword">where</a> <a id="7165" class="Keyword">open</a> <a id="7170" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a>

<a id="7190" class="Comment">------------------------------------------------------------------------</a>
<a id="7263" class="Comment">-- Additional notation</a>

<a id="7287" class="Comment">-- Infix combining setoids</a>
<a id="7314" class="Keyword">infix</a> <a id="7320" class="Number">4</a> <a id="7322" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a>
<a id="_×ₛ_"></a><a id="7327" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a> <a id="7332" class="Symbol">:</a> <a id="7334" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7341" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#989" class="Generalizable">a</a> <a id="7343" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#993" class="Generalizable">ℓ₁</a> <a id="7346" class="Symbol">→</a> <a id="7348" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7355" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#991" class="Generalizable">b</a> <a id="7357" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#996" class="Generalizable">ℓ₂</a> <a id="7360" class="Symbol">→</a> <a id="7362" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7369" class="Symbol">_</a> <a id="7371" class="Symbol">_</a>
<a id="7373" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">_×ₛ_</a> <a id="7378" class="Symbol">=</a> <a id="7380" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#6046" class="Function">×-setoid</a>

<a id="7390" class="Comment">------------------------------------------------------------------------</a>
<a id="7463" class="Comment">-- The propositional equality setoid over products can be</a>
<a id="7521" class="Comment">-- decomposed using ×-Rel</a>

<a id="≡×≡⇒≡"></a><a id="7548" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a> <a id="7554" class="Symbol">:</a> <a id="7556" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="7566" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7570" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7574" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7580" class="Symbol">{</a><a id="7581" class="Argument">A</a> <a id="7583" class="Symbol">=</a> <a id="7585" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7587" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7589" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7590" class="Symbol">}</a>
<a id="7592" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7608" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7614" class="Symbol">)</a> <a id="7616" class="Symbol">=</a> <a id="7618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="≡⇒≡×≡"></a><a id="7626" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7638" class="Symbol">{</a><a id="7639" class="Argument">A</a> <a id="7641" class="Symbol">=</a> <a id="7643" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7645" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7647" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7648" class="Symbol">}</a> <a id="7650" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7652" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1147" class="Function">Pointwise</a> <a id="7662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="7670" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a> <a id="7676" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7683" class="Symbol">=</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a><a id="7701" class="Symbol">)</a>

<a id="Pointwise-≡↔≡"></a><a id="7704" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a> <a id="7718" class="Symbol">:</a> <a id="7720" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7728" class="Symbol">(</a><a id="7729" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7738" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7740" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7327" class="Function Operator">×ₛ</a> <a id="7743" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7752" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7753" class="Symbol">)</a> <a id="7755" class="Symbol">(</a><a id="7756" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="7765" class="Symbol">(</a><a id="7766" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1017" class="Generalizable">A</a> <a id="7768" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7770" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#1019" class="Generalizable">B</a><a id="7771" class="Symbol">))</a>
<a id="7774" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7704" class="Function">Pointwise-≡↔≡</a> <a id="7788" class="Symbol">=</a> <a id="7790" class="Keyword">record</a>
  <a id="7799" class="Symbol">{</a> <a id="7801" href="Function.Bundles.html#7392" class="Field">to</a>         <a id="7812" class="Symbol">=</a> <a id="7814" href="Function.Base.html#704" class="Function">id</a>
  <a id="7819" class="Symbol">;</a> <a id="7821" href="Function.Bundles.html#7416" class="Field">from</a>       <a id="7832" class="Symbol">=</a> <a id="7834" href="Function.Base.html#704" class="Function">id</a>
  <a id="7839" class="Symbol">;</a> <a id="7841" href="Function.Bundles.html#7440" class="Field">to-cong</a>    <a id="7852" class="Symbol">=</a> <a id="7854" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a>
  <a id="7862" class="Symbol">;</a> <a id="7864" href="Function.Bundles.html#7481" class="Field">from-cong</a>  <a id="7875" class="Symbol">=</a> <a id="7877" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a>
  <a id="7885" class="Symbol">;</a> <a id="7887" href="Function.Bundles.html#7524" class="Field">inverse</a>    <a id="7898" class="Symbol">=</a> <a id="7900" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7548" class="Function">≡×≡⇒≡</a> <a id="7906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7908" href="Data.Product.Relation.Binary.Pointwise.NonDependent.html#7626" class="Function">≡⇒≡×≡</a>
  <a id="7916" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Product.Relation.Unary.All.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>All (Data.Product.Relation.Unary.All)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product.Relation.Unary.All</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Lifting of two predicates</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Data.Product.Relation.Unary.All.html" class="Module">Data.Product.Relation.Unary.All</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Level.html" class="Module">Level</a> <a id="318" class="Keyword">using</a> <a id="324" class="Symbol">(</a><a id="325" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="335" class="Symbol">)</a>
<a id="337" class="Keyword">open</a> <a id="342" class="Keyword">import</a> <a id="349" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="377" class="Symbol">;</a> <a id="379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="382" class="Symbol">)</a>

<a id="385" class="Keyword">private</a>
  <a id="395" class="Keyword">variable</a>
    <a id="408" href="Data.Product.Relation.Unary.All.html#408" class="Generalizable">a</a> <a id="410" href="Data.Product.Relation.Unary.All.html#410" class="Generalizable">b</a> <a id="412" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a> <a id="414" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a> <a id="416" class="Symbol">:</a> <a id="418" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="428" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="430" class="Symbol">:</a> <a id="432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="436" href="Data.Product.Relation.Unary.All.html#408" class="Generalizable">a</a>
    <a id="442" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="444" class="Symbol">:</a> <a id="446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="450" href="Data.Product.Relation.Unary.All.html#410" class="Generalizable">b</a>

<a id="All"></a><a id="453" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a> <a id="457" class="Symbol">:</a> <a id="459" class="Symbol">(</a><a id="460" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="462" class="Symbol">→</a> <a id="464" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="468" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a><a id="469" class="Symbol">)</a> <a id="471" class="Symbol">→</a> <a id="473" class="Symbol">(</a><a id="474" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">→</a> <a id="487" class="Symbol">(</a><a id="488" href="Data.Product.Relation.Unary.All.html#428" class="Generalizable">A</a> <a id="490" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="492" href="Data.Product.Relation.Unary.All.html#442" class="Generalizable">B</a> <a id="494" class="Symbol">→</a> <a id="496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="500" class="Symbol">(</a><a id="501" href="Data.Product.Relation.Unary.All.html#412" class="Generalizable">p</a> <a id="503" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="505" href="Data.Product.Relation.Unary.All.html#414" class="Generalizable">q</a><a id="506" class="Symbol">))</a>
<a id="509" href="Data.Product.Relation.Unary.All.html#453" class="Function">All</a> <a id="513" href="Data.Product.Relation.Unary.All.html#513" class="Bound">P</a> <a id="515" href="Data.Product.Relation.Unary.All.html#515" class="Bound">Q</a> <a id="517" class="Symbol">(</a><a id="518" href="Data.Product.Relation.Unary.All.html#518" class="Bound">a</a> <a id="520" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="522" href="Data.Product.Relation.Unary.All.html#522" class="Bound">b</a><a id="523" class="Symbol">)</a> <a id="525" class="Symbol">=</a> <a id="527" href="Data.Product.Relation.Unary.All.html#513" class="Bound">P</a> <a id="529" href="Data.Product.Relation.Unary.All.html#518" class="Bound">a</a> <a id="531" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="533" href="Data.Product.Relation.Unary.All.html#515" class="Bound">Q</a> <a id="535" href="Data.Product.Relation.Unary.All.html#522" class="Bound">b</a></pre></body></html>


==> anc/html/Data.Product.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Product (Data.Product)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Product</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Products</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Symbol">{-#</a> <a id="196" class="Keyword">OPTIONS</a> <a id="204" class="Pragma">--cubical-compatible</a> <a id="225" class="Pragma">--safe</a> <a id="232" class="Symbol">#-}</a>

<a id="237" class="Keyword">module</a> <a id="244" href="Data.Product.html" class="Module">Data.Product</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Level.html" class="Module">Level</a> <a id="282" class="Keyword">using</a> <a id="288" class="Symbol">(</a><a id="289" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="294" class="Symbol">;</a> <a id="296" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="299" class="Symbol">)</a>
<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="353" class="Symbol">)</a>

<a id="356" class="Keyword">private</a>
  <a id="366" class="Keyword">variable</a>
    <a id="379" href="Data.Product.html#379" class="Generalizable">a</a> <a id="381" href="Data.Product.html#381" class="Generalizable">b</a> <a id="383" href="Data.Product.html#383" class="Generalizable">c</a> <a id="385" href="Data.Product.html#385" class="Generalizable">ℓ</a> <a id="387" href="Data.Product.html#387" class="Generalizable">p</a> <a id="389" href="Data.Product.html#389" class="Generalizable">q</a> <a id="391" href="Data.Product.html#391" class="Generalizable">r</a> <a id="393" href="Data.Product.html#393" class="Generalizable">s</a> <a id="395" class="Symbol">:</a> <a id="397" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="407" href="Data.Product.html#407" class="Generalizable">A</a> <a id="409" href="Data.Product.html#409" class="Generalizable">B</a> <a id="411" href="Data.Product.html#411" class="Generalizable">C</a> <a id="413" class="Symbol">:</a> <a id="415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="419" href="Data.Product.html#379" class="Generalizable">a</a>

<a id="422" class="Comment">------------------------------------------------------------------------</a>
<a id="495" class="Comment">-- Definition of dependent products</a>

<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="562" class="Keyword">public</a>

<a id="570" class="Comment">-- These are here as they are not &#39;basic&#39; but instead &quot;very dependent&quot;,</a>
<a id="642" class="Comment">-- i.e. the result type depends on the full input &#39;point&#39; (x , y).</a>
<a id="map-Σ"></a><a id="709" href="Data.Product.html#709" class="Function">map-Σ</a> <a id="715" class="Symbol">:</a> <a id="717" class="Symbol">{</a><a id="718" href="Data.Product.html#718" class="Bound">B</a> <a id="720" class="Symbol">:</a> <a id="722" href="Data.Product.html#407" class="Generalizable">A</a> <a id="724" class="Symbol">→</a> <a id="726" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="730" href="Data.Product.html#381" class="Generalizable">b</a><a id="731" class="Symbol">}</a> <a id="733" class="Symbol">{</a><a id="734" href="Data.Product.html#734" class="Bound">P</a> <a id="736" class="Symbol">:</a> <a id="738" href="Data.Product.html#407" class="Generalizable">A</a> <a id="740" class="Symbol">→</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="746" href="Data.Product.html#387" class="Generalizable">p</a><a id="747" class="Symbol">}</a> <a id="749" class="Symbol">{</a><a id="750" href="Data.Product.html#750" class="Bound">Q</a> <a id="752" class="Symbol">:</a> <a id="754" class="Symbol">{</a><a id="755" href="Data.Product.html#755" class="Bound">x</a> <a id="757" class="Symbol">:</a> <a id="759" href="Data.Product.html#407" class="Generalizable">A</a><a id="760" class="Symbol">}</a> <a id="762" class="Symbol">→</a> <a id="764" href="Data.Product.html#734" class="Bound">P</a> <a id="766" href="Data.Product.html#755" class="Bound">x</a> <a id="768" class="Symbol">→</a> <a id="770" href="Data.Product.html#718" class="Bound">B</a> <a id="772" href="Data.Product.html#755" class="Bound">x</a> <a id="774" class="Symbol">→</a> <a id="776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="780" href="Data.Product.html#389" class="Generalizable">q</a><a id="781" class="Symbol">}</a> <a id="783" class="Symbol">→</a>
   <a id="788" class="Symbol">(</a><a id="789" href="Data.Product.html#789" class="Bound">f</a> <a id="791" class="Symbol">:</a> <a id="793" class="Symbol">(</a><a id="794" href="Data.Product.html#794" class="Bound">x</a> <a id="796" class="Symbol">:</a> <a id="798" href="Data.Product.html#407" class="Generalizable">A</a><a id="799" class="Symbol">)</a> <a id="801" class="Symbol">→</a> <a id="803" href="Data.Product.html#718" class="Bound">B</a> <a id="805" href="Data.Product.html#794" class="Bound">x</a><a id="806" class="Symbol">)</a> <a id="808" class="Symbol">→</a> <a id="810" class="Symbol">(∀</a> <a id="813" class="Symbol">{</a><a id="814" href="Data.Product.html#814" class="Bound">x</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" class="Symbol">(</a><a id="820" href="Data.Product.html#820" class="Bound">y</a> <a id="822" class="Symbol">:</a> <a id="824" href="Data.Product.html#734" class="Bound">P</a> <a id="826" href="Data.Product.html#814" class="Bound">x</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">→</a> <a id="831" href="Data.Product.html#750" class="Bound">Q</a> <a id="833" href="Data.Product.html#820" class="Bound">y</a> <a id="835" class="Symbol">(</a><a id="836" href="Data.Product.html#789" class="Bound">f</a> <a id="838" href="Data.Product.html#814" class="Bound">x</a><a id="839" class="Symbol">))</a> <a id="842" class="Symbol">→</a>
   <a id="847" class="Symbol">(</a><a id="848" href="Data.Product.html#848" class="Bound">(</a><a id="849" href="Data.Product.html#849" class="Bound">x</a> <a id="851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="853" href="Data.Product.html#853" class="Bound">y</a><a id="854" href="Data.Product.html#848" class="Bound">)</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="860" href="Data.Product.html#407" class="Generalizable">A</a> <a id="862" href="Data.Product.html#734" class="Bound">P</a><a id="863" class="Symbol">)</a> <a id="865" class="Symbol">→</a> <a id="867" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Product.html#718" class="Bound">B</a> <a id="872" href="Data.Product.html#849" class="Bound">x</a><a id="873" class="Symbol">)</a> <a id="875" class="Symbol">(</a><a id="876" href="Data.Product.html#750" class="Bound">Q</a> <a id="878" href="Data.Product.html#853" class="Bound">y</a><a id="879" class="Symbol">)</a>
<a id="881" href="Data.Product.html#709" class="Function">map-Σ</a> <a id="887" href="Data.Product.html#887" class="Bound">f</a> <a id="889" href="Data.Product.html#889" class="Bound">g</a> <a id="891" class="Symbol">(</a><a id="892" href="Data.Product.html#892" class="Bound">x</a> <a id="894" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="896" href="Data.Product.html#896" class="Bound">y</a><a id="897" class="Symbol">)</a> <a id="899" class="Symbol">=</a> <a id="901" class="Symbol">(</a><a id="902" href="Data.Product.html#887" class="Bound">f</a> <a id="904" href="Data.Product.html#892" class="Bound">x</a> <a id="906" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="908" href="Data.Product.html#889" class="Bound">g</a> <a id="910" href="Data.Product.html#896" class="Bound">y</a><a id="911" class="Symbol">)</a>

<a id="914" class="Comment">-- This is a &quot;non-dependent&quot; version of map-Σ whereby the input is actually</a>
<a id="990" class="Comment">-- a pair (i.e. _×_ ) but the output type still depends on the input &#39;point&#39; (x , y).</a>
<a id="map-Σ′"></a><a id="1076" href="Data.Product.html#1076" class="Function">map-Σ′</a> <a id="1083" class="Symbol">:</a> <a id="1085" class="Symbol">{</a><a id="1086" href="Data.Product.html#1086" class="Bound">B</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1092" class="Symbol">→</a> <a id="1094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1098" href="Data.Product.html#381" class="Generalizable">b</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">{</a><a id="1102" href="Data.Product.html#1102" class="Bound">P</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1110" href="Data.Product.html#387" class="Generalizable">p</a><a id="1111" class="Symbol">}</a> <a id="1113" class="Symbol">{</a><a id="1114" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Data.Product.html#1102" class="Bound">P</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1126" href="Data.Product.html#389" class="Generalizable">q</a><a id="1127" class="Symbol">}</a> <a id="1129" class="Symbol">→</a>
  <a id="1133" class="Symbol">(</a><a id="1134" href="Data.Product.html#1134" class="Bound">f</a> <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">(</a><a id="1139" href="Data.Product.html#1139" class="Bound">x</a> <a id="1141" class="Symbol">:</a> <a id="1143" href="Data.Product.html#407" class="Generalizable">A</a><a id="1144" class="Symbol">)</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Data.Product.html#1086" class="Bound">B</a> <a id="1150" href="Data.Product.html#1139" class="Bound">x</a><a id="1151" class="Symbol">)</a> <a id="1153" class="Symbol">→</a> <a id="1155" class="Symbol">((</a><a id="1157" href="Data.Product.html#1157" class="Bound">x</a> <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Product.html#1102" class="Bound">P</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1168" href="Data.Product.html#1157" class="Bound">x</a><a id="1169" class="Symbol">)</a> <a id="1171" class="Symbol">→</a> <a id="1173" class="Symbol">(</a><a id="1174" href="Data.Product.html#1174" class="Bound">(</a><a id="1175" href="Data.Product.html#1175" class="Bound">x</a> <a id="1177" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1179" href="Data.Product.html#1179" class="Bound">y</a><a id="1180" href="Data.Product.html#1174" class="Bound">)</a> <a id="1182" class="Symbol">:</a> <a id="1184" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1186" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1188" href="Data.Product.html#1102" class="Bound">P</a><a id="1189" class="Symbol">)</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Data.Product.html#1086" class="Bound">B</a> <a id="1195" href="Data.Product.html#1175" class="Bound">x</a> <a id="1197" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1199" href="Data.Product.html#1114" class="Bound">Q</a> <a id="1201" href="Data.Product.html#1179" class="Bound">y</a>
<a id="1203" href="Data.Product.html#1076" class="Function">map-Σ′</a> <a id="1210" href="Data.Product.html#1210" class="Bound">f</a> <a id="1212" href="Data.Product.html#1212" class="Bound">g</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Data.Product.html#1215" class="Bound">x</a> <a id="1217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1219" href="Data.Product.html#1219" class="Bound">y</a><a id="1220" class="Symbol">)</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Symbol">(</a><a id="1225" href="Data.Product.html#1210" class="Bound">f</a> <a id="1227" href="Data.Product.html#1215" class="Bound">x</a> <a id="1229" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1231" href="Data.Product.html#1212" class="Bound">g</a> <a id="1233" href="Data.Product.html#1219" class="Bound">y</a><a id="1234" class="Symbol">)</a>

<a id="1237" class="Comment">-- This is a generic zipWith for Σ where different functions are applied to each</a>
<a id="1318" class="Comment">-- component pair, and recombined.</a>
<a id="zipWith"></a><a id="1353" href="Data.Product.html#1353" class="Function">zipWith</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Data.Product.html#1364" class="Bound">P</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1376" href="Data.Product.html#387" class="Generalizable">p</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="Data.Product.html#1380" class="Bound">Q</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1392" href="Data.Product.html#389" class="Generalizable">q</a><a id="1393" class="Symbol">}</a> <a id="1395" class="Symbol">{</a><a id="1396" href="Data.Product.html#1396" class="Bound">R</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Data.Product.html#411" class="Generalizable">C</a> <a id="1402" class="Symbol">→</a> <a id="1404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1408" href="Data.Product.html#391" class="Generalizable">r</a><a id="1409" class="Symbol">}</a> <a id="1411" class="Symbol">{</a><a id="1412" href="Data.Product.html#1412" class="Bound">S</a> <a id="1414" class="Symbol">:</a> <a id="1416" class="Symbol">(</a><a id="1417" href="Data.Product.html#1417" class="Bound">x</a> <a id="1419" class="Symbol">:</a> <a id="1421" href="Data.Product.html#411" class="Generalizable">C</a><a id="1422" class="Symbol">)</a> <a id="1424" class="Symbol">→</a> <a id="1426" href="Data.Product.html#1396" class="Bound">R</a> <a id="1428" href="Data.Product.html#1417" class="Bound">x</a> <a id="1430" class="Symbol">→</a> <a id="1432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1436" href="Data.Product.html#393" class="Generalizable">s</a><a id="1437" class="Symbol">}</a>
  <a id="1441" class="Symbol">(</a><a id="1442" href="Data.Product.html#1442" class="Bound Operator">_∙_</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1450" class="Symbol">→</a> <a id="1452" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.Product.html#411" class="Generalizable">C</a><a id="1457" class="Symbol">)</a> <a id="1459" class="Symbol">→</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Data.Product.html#1462" class="Bound Operator">_∘_</a> <a id="1466" class="Symbol">:</a> <a id="1468" class="Symbol">∀</a> <a id="1470" class="Symbol">{</a><a id="1471" href="Data.Product.html#1471" class="Bound">x</a> <a id="1473" href="Data.Product.html#1473" class="Bound">y</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">→</a> <a id="1478" href="Data.Product.html#1364" class="Bound">P</a> <a id="1480" href="Data.Product.html#1471" class="Bound">x</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="Data.Product.html#1380" class="Bound">Q</a> <a id="1486" href="Data.Product.html#1473" class="Bound">y</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Data.Product.html#1396" class="Bound">R</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Product.html#1471" class="Bound">x</a> <a id="1495" href="Data.Product.html#1442" class="Bound Operator">∙</a> <a id="1497" href="Data.Product.html#1473" class="Bound">y</a><a id="1498" class="Symbol">))</a> <a id="1501" class="Symbol">→</a>
  <a id="1505" class="Symbol">(</a><a id="1506" href="Data.Product.html#1506" class="Bound Operator">_*_</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Data.Product.html#1513" class="Bound">x</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Data.Product.html#411" class="Generalizable">C</a><a id="1518" class="Symbol">)</a> <a id="1520" class="Symbol">→</a> <a id="1522" class="Symbol">(</a><a id="1523" href="Data.Product.html#1523" class="Bound">y</a> <a id="1525" class="Symbol">:</a> <a id="1527" href="Data.Product.html#1396" class="Bound">R</a> <a id="1529" href="Data.Product.html#1513" class="Bound">x</a><a id="1530" class="Symbol">)</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Data.Product.html#1412" class="Bound">S</a> <a id="1536" href="Data.Product.html#1513" class="Bound">x</a> <a id="1538" href="Data.Product.html#1523" class="Bound">y</a><a id="1539" class="Symbol">)</a> <a id="1541" class="Symbol">→</a>
  <a id="1545" class="Symbol">(</a><a id="1546" href="Data.Product.html#1546" class="Bound">(</a><a id="1547" href="Data.Product.html#1547" class="Bound">a</a> <a id="1549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1551" href="Data.Product.html#1551" class="Bound">p</a><a id="1552" href="Data.Product.html#1546" class="Bound">)</a> <a id="1554" class="Symbol">:</a> <a id="1556" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1558" href="Data.Product.html#407" class="Generalizable">A</a> <a id="1560" href="Data.Product.html#1364" class="Bound">P</a><a id="1561" class="Symbol">)</a> <a id="1563" class="Symbol">→</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Data.Product.html#1566" class="Bound">(</a><a id="1567" href="Data.Product.html#1567" class="Bound">b</a> <a id="1569" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1571" href="Data.Product.html#1571" class="Bound">q</a><a id="1572" href="Data.Product.html#1566" class="Bound">)</a> <a id="1574" class="Symbol">:</a> <a id="1576" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1578" href="Data.Product.html#409" class="Generalizable">B</a> <a id="1580" href="Data.Product.html#1380" class="Bound">Q</a><a id="1581" class="Symbol">)</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Data.Product.html#1412" class="Bound">S</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Data.Product.html#1547" class="Bound">a</a> <a id="1590" href="Data.Product.html#1442" class="Bound Operator">∙</a> <a id="1592" href="Data.Product.html#1567" class="Bound">b</a><a id="1593" class="Symbol">)</a> <a id="1595" class="Symbol">(</a><a id="1596" href="Data.Product.html#1551" class="Bound">p</a> <a id="1598" href="Data.Product.html#1462" class="Bound Operator">∘</a> <a id="1600" href="Data.Product.html#1571" class="Bound">q</a><a id="1601" class="Symbol">)</a>
<a id="1603" href="Data.Product.html#1353" class="Function">zipWith</a> <a id="1611" href="Data.Product.html#1611" class="Bound Operator">_∙_</a> <a id="1615" href="Data.Product.html#1615" class="Bound Operator">_∘_</a> <a id="1619" href="Data.Product.html#1619" class="Bound Operator">_*_</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Data.Product.html#1624" class="Bound">a</a> <a id="1626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1628" href="Data.Product.html#1628" class="Bound">p</a><a id="1629" class="Symbol">)</a> <a id="1631" class="Symbol">(</a><a id="1632" href="Data.Product.html#1632" class="Bound">b</a> <a id="1634" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1636" href="Data.Product.html#1636" class="Bound">q</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">=</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Data.Product.html#1624" class="Bound">a</a> <a id="1644" href="Data.Product.html#1611" class="Bound Operator">∙</a> <a id="1646" href="Data.Product.html#1632" class="Bound">b</a><a id="1647" class="Symbol">)</a> <a id="1649" href="Data.Product.html#1619" class="Bound Operator">*</a> <a id="1651" class="Symbol">(</a><a id="1652" href="Data.Product.html#1628" class="Bound">p</a> <a id="1654" href="Data.Product.html#1615" class="Bound Operator">∘</a> <a id="1656" href="Data.Product.html#1636" class="Bound">q</a><a id="1657" class="Symbol">)</a>

<a id="1660" class="Comment">------------------------------------------------------------------------</a>
<a id="1733" class="Comment">-- Negation of existential quantifier</a>

<a id="∄"></a><a id="1772" href="Data.Product.html#1772" class="Function">∄</a> <a id="1774" class="Symbol">:</a> <a id="1776" class="Symbol">∀</a> <a id="1778" class="Symbol">{</a><a id="1779" href="Data.Product.html#1779" class="Bound">A</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1787" href="Data.Product.html#379" class="Generalizable">a</a><a id="1788" class="Symbol">}</a> <a id="1790" class="Symbol">→</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.Product.html#1779" class="Bound">A</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1801" href="Data.Product.html#381" class="Generalizable">b</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1810" class="Symbol">(</a><a id="1811" href="Data.Product.html#379" class="Generalizable">a</a> <a id="1813" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1815" href="Data.Product.html#381" class="Generalizable">b</a><a id="1816" class="Symbol">)</a>
<a id="1818" href="Data.Product.html#1772" class="Function">∄</a> <a id="1820" href="Data.Product.html#1820" class="Bound">P</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1826" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1828" href="Data.Product.html#1820" class="Bound">P</a>

<a id="1831" class="Comment">-- Unique existence (parametrised by an underlying equality).</a>

<a id="∃!"></a><a id="1894" href="Data.Product.html#1894" class="Function">∃!</a> <a id="1897" class="Symbol">:</a> <a id="1899" class="Symbol">{</a><a id="1900" href="Data.Product.html#1900" class="Bound">A</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1908" href="Data.Product.html#379" class="Generalizable">a</a><a id="1909" class="Symbol">}</a> <a id="1911" class="Symbol">→</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Data.Product.html#1900" class="Bound">A</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Data.Product.html#1900" class="Bound">A</a> <a id="1920" class="Symbol">→</a> <a id="1922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1926" href="Data.Product.html#385" class="Generalizable">ℓ</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">→</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Data.Product.html#1900" class="Bound">A</a> <a id="1934" class="Symbol">→</a> <a id="1936" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1940" href="Data.Product.html#381" class="Generalizable">b</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">→</a> <a id="1945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.Product.html#379" class="Generalizable">a</a> <a id="1952" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1954" href="Data.Product.html#381" class="Generalizable">b</a> <a id="1956" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1958" href="Data.Product.html#385" class="Generalizable">ℓ</a><a id="1959" class="Symbol">)</a>
<a id="1961" href="Data.Product.html#1894" class="Function">∃!</a> <a id="1964" href="Data.Product.html#1964" class="Bound Operator">_≈_</a> <a id="1968" href="Data.Product.html#1968" class="Bound">B</a> <a id="1970" class="Symbol">=</a> <a id="1972" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1974" class="Symbol">λ</a> <a id="1976" href="Data.Product.html#1976" class="Bound">x</a> <a id="1978" class="Symbol">→</a> <a id="1980" href="Data.Product.html#1968" class="Bound">B</a> <a id="1982" href="Data.Product.html#1976" class="Bound">x</a> <a id="1984" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1986" class="Symbol">(∀</a> <a id="1989" class="Symbol">{</a><a id="1990" href="Data.Product.html#1990" class="Bound">y</a><a id="1991" class="Symbol">}</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Data.Product.html#1968" class="Bound">B</a> <a id="1997" href="Data.Product.html#1990" class="Bound">y</a> <a id="1999" class="Symbol">→</a> <a id="2001" href="Data.Product.html#1976" class="Bound">x</a> <a id="2003" href="Data.Product.html#1964" class="Bound Operator">≈</a> <a id="2005" href="Data.Product.html#1990" class="Bound">y</a><a id="2006" class="Symbol">)</a>

<a id="2009" class="Comment">-- Syntax</a>

<a id="2020" class="Keyword">infix</a> <a id="2026" class="Number">2</a> <a id="2028" href="Data.Product.html#2038" class="Function">∄-syntax</a>

<a id="∄-syntax"></a><a id="2038" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2047" class="Symbol">:</a> <a id="2049" class="Symbol">∀</a> <a id="2051" class="Symbol">{</a><a id="2052" href="Data.Product.html#2052" class="Bound">A</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2060" href="Data.Product.html#379" class="Generalizable">a</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Data.Product.html#2052" class="Bound">A</a> <a id="2068" class="Symbol">→</a> <a id="2070" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2074" href="Data.Product.html#381" class="Generalizable">b</a><a id="2075" class="Symbol">)</a> <a id="2077" class="Symbol">→</a> <a id="2079" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2083" class="Symbol">(</a><a id="2084" href="Data.Product.html#379" class="Generalizable">a</a> <a id="2086" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2088" href="Data.Product.html#381" class="Generalizable">b</a><a id="2089" class="Symbol">)</a>
<a id="2091" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2100" class="Symbol">=</a> <a id="2102" href="Data.Product.html#1772" class="Function">∄</a>

<a id="2105" class="Keyword">syntax</a> <a id="2112" href="Data.Product.html#2038" class="Function">∄-syntax</a> <a id="2121" class="Symbol">(λ</a> <a id="2124" class="Bound">x</a> <a id="2126" class="Symbol">→</a> <a id="2128" class="Bound">B</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">=</a> <a id="2133" class="Function">∄[</a> <a id="2136" class="Bound">x</a> <a id="2138" class="Function">]</a> <a id="2140" class="Bound">B</a></pre></body></html>


==> anc/html/Data.Sign.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Sign.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sign.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Signs</a>
<a id="115" class="Comment">------------------------------------------------------------------------</a>

<a id="189" class="Symbol">{-#</a> <a id="193" class="Keyword">OPTIONS</a> <a id="201" class="Pragma">--cubical-compatible</a> <a id="222" class="Pragma">--safe</a> <a id="229" class="Symbol">#-}</a>

<a id="234" class="Keyword">module</a> <a id="241" href="Data.Sign.Base.html" class="Module">Data.Sign.Base</a> <a id="256" class="Keyword">where</a>

<a id="263" class="Keyword">open</a> <a id="268" class="Keyword">import</a> <a id="275" href="Algebra.Bundles.Raw.html" class="Module">Algebra.Bundles.Raw</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a><a id="310" class="Symbol">;</a> <a id="312" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a><a id="321" class="Symbol">;</a> <a id="323" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Level.html#521" class="Function">0ℓ</a><a id="360" class="Symbol">)</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="427" class="Symbol">)</a>

<a id="430" class="Comment">------------------------------------------------------------------------</a>
<a id="503" class="Comment">-- Definition</a>

<a id="518" class="Keyword">data</a> <a id="Sign"></a><a id="523" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" class="Keyword">where</a>
  <a id="Sign.-"></a><a id="542" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="544" class="Symbol">:</a> <a id="546" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
  <a id="Sign.+"></a><a id="553" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="555" class="Symbol">:</a> <a id="557" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>

<a id="563" class="Comment">------------------------------------------------------------------------</a>
<a id="636" class="Comment">-- Operations</a>

<a id="651" class="Comment">-- The opposite sign.</a>

<a id="opposite"></a><a id="674" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="683" class="Symbol">:</a> <a id="685" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="697" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="706" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="708" class="Symbol">=</a> <a id="710" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
<a id="712" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="721" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="723" class="Symbol">=</a> <a id="725" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a>

<a id="728" class="Comment">-- &quot;Multiplication&quot;.</a>

<a id="750" class="Keyword">infixl</a> <a id="757" class="Number">7</a> <a id="759" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>

<a id="_*_"></a><a id="764" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a> <a id="768" class="Symbol">:</a> <a id="770" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="775" class="Symbol">→</a> <a id="777" href="Data.Sign.Base.html#523" class="Datatype">Sign</a> <a id="782" class="Symbol">→</a> <a id="784" href="Data.Sign.Base.html#523" class="Datatype">Sign</a>
<a id="789" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a> <a id="791" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="793" href="Data.Sign.Base.html#793" class="Bound">s₂</a> <a id="796" class="Symbol">=</a> <a id="798" href="Data.Sign.Base.html#793" class="Bound">s₂</a>
<a id="801" href="Data.Sign.Base.html#542" class="InductiveConstructor">-</a> <a id="803" href="Data.Sign.Base.html#764" class="Function Operator">*</a> <a id="805" href="Data.Sign.Base.html#805" class="Bound">s₂</a> <a id="808" class="Symbol">=</a> <a id="810" href="Data.Sign.Base.html#674" class="Function">opposite</a> <a id="819" href="Data.Sign.Base.html#805" class="Bound">s₂</a>

<a id="823" class="Comment">------------------------------------------------------------------------</a>
<a id="896" class="Comment">-- Raw Bundles</a>

<a id="*-rawMagma"></a><a id="912" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="923" class="Symbol">:</a> <a id="925" href="Algebra.Bundles.Raw.html#1205" class="Record">RawMagma</a> <a id="934" href="Level.html#521" class="Function">0ℓ</a> <a id="937" href="Level.html#521" class="Function">0ℓ</a>
<a id="940" href="Data.Sign.Base.html#912" class="Function">*-rawMagma</a> <a id="951" class="Symbol">=</a> <a id="953" class="Keyword">record</a>
  <a id="962" class="Symbol">{</a> <a id="964" href="Algebra.Bundles.Raw.html#1306" class="Field Operator">_≈_</a> <a id="968" class="Symbol">=</a> <a id="970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="976" class="Symbol">;</a> <a id="978" href="Algebra.Bundles.Raw.html#1334" class="Field Operator">_∙_</a> <a id="982" class="Symbol">=</a> <a id="984" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="990" class="Symbol">}</a>

<a id="*-1-rawMonoid"></a><a id="993" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Algebra.Bundles.Raw.html#1721" class="Record">RawMonoid</a> <a id="1019" href="Level.html#521" class="Function">0ℓ</a> <a id="1022" href="Level.html#521" class="Function">0ℓ</a>
<a id="1025" href="Data.Sign.Base.html#993" class="Function">*-1-rawMonoid</a> <a id="1039" class="Symbol">=</a> <a id="1041" class="Keyword">record</a>
  <a id="1050" class="Symbol">{</a> <a id="1052" href="Algebra.Bundles.Raw.html#1823" class="Field Operator">_≈_</a> <a id="1056" class="Symbol">=</a> <a id="1058" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1064" class="Symbol">;</a> <a id="1066" href="Algebra.Bundles.Raw.html#1851" class="Field Operator">_∙_</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1078" class="Symbol">;</a> <a id="1080" href="Algebra.Bundles.Raw.html#1877" class="Field">ε</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1088" class="Symbol">}</a>

<a id="*-1-rawGroup"></a><a id="1091" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1104" class="Symbol">:</a> <a id="1106" href="Algebra.Bundles.Raw.html#2254" class="Record">RawGroup</a> <a id="1115" href="Level.html#521" class="Function">0ℓ</a> <a id="1118" href="Level.html#521" class="Function">0ℓ</a>
<a id="1121" href="Data.Sign.Base.html#1091" class="Function">*-1-rawGroup</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
  <a id="1145" class="Symbol">{</a> <a id="1147" href="Algebra.Bundles.Raw.html#2370" class="Field Operator">_≈_</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="1159" class="Symbol">;</a> <a id="1161" href="Algebra.Bundles.Raw.html#2398" class="Field Operator">_∙_</a> <a id="1165" class="Symbol">=</a> <a id="1167" href="Data.Sign.Base.html#764" class="Function Operator">_*_</a>
  <a id="1173" class="Symbol">;</a> <a id="1175" href="Algebra.Bundles.Raw.html#2446" class="Field Operator">_⁻¹</a> <a id="1179" class="Symbol">=</a> <a id="1181" href="Data.Sign.Base.html#674" class="Function">opposite</a>
  <a id="1192" class="Symbol">;</a> <a id="1194" href="Algebra.Bundles.Raw.html#2424" class="Field">ε</a> <a id="1196" class="Symbol">=</a> <a id="1198" href="Data.Sign.Base.html#553" class="InductiveConstructor">+</a>
  <a id="1202" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.String.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.String.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.String.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Strings: builtin type and basic operations</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Keyword">open</a> <a id="307" class="Keyword">import</a> <a id="314" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="329" class="Keyword">using</a> <a id="335" class="Symbol">(</a><a id="336" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="340" class="Symbol">;</a> <a id="342" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="346" class="Symbol">;</a> <a id="348" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="353" class="Symbol">;</a> <a id="355" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="368" class="Symbol">)</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="397" class="Symbol">as</a> <a id="400" class="Module">Char</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="445" class="Symbol">as</a> <a id="448" class="Module">List</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="469" class="Symbol">;</a> <a id="471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="474" class="Symbol">;</a> <a id="476" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.List.NonEmpty.Base.html" class="Module">Data.List.NonEmpty.Base</a> <a id="516" class="Symbol">as</a> <a id="519" class="Module">NE</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Data.List.Relation.Binary.Pointwise.Base.html" class="Module">Data.List.Relation.Binary.Pointwise.Base</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Data.List.Relation.Binary.Lex.Core.html" class="Module">Data.List.Relation.Binary.Lex.Core</a> <a id="654" class="Keyword">using</a> <a id="660" class="Symbol">(</a><a id="661" href="Data.List.Relation.Binary.Lex.Core.html#1517" class="Function">Lex-&lt;</a><a id="666" class="Symbol">;</a> <a id="668" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="703" class="Symbol">as</a> <a id="706" class="Module">Maybe</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="724" class="Symbol">)</a>
<a id="726" class="Keyword">open</a> <a id="731" class="Keyword">import</a> <a id="738" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="752" class="Keyword">using</a> <a id="758" class="Symbol">(</a><a id="759" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="760" class="Symbol">;</a> <a id="762" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="765" class="Symbol">;</a> <a id="767" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a><a id="772" class="Symbol">;</a> <a id="774" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a><a id="779" class="Symbol">;</a> <a id="781" href="Data.Nat.Base.html#1289" class="Primitive Operator">_≡ᵇ_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="829" class="Symbol">;</a> <a id="831" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="836" class="Symbol">)</a>
<a id="838" class="Keyword">open</a> <a id="843" class="Keyword">import</a> <a id="850" href="Function.Base.html" class="Module">Function.Base</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="875" class="Symbol">;</a> <a id="877" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="881" class="Symbol">;</a> <a id="883" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="886" class="Symbol">)</a>
<a id="888" class="Keyword">open</a> <a id="893" class="Keyword">import</a> <a id="900" href="Level.html" class="Module">Level</a> <a id="906" class="Keyword">using</a> <a id="912" class="Symbol">(</a><a id="913" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="918" class="Symbol">;</a> <a id="920" href="Level.html#521" class="Function">0ℓ</a><a id="922" class="Symbol">)</a>
<a id="924" class="Keyword">open</a> <a id="929" class="Keyword">import</a> <a id="936" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="957" class="Keyword">using</a> <a id="963" class="Symbol">(</a><a id="964" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="967" class="Symbol">)</a>
<a id="969" class="Keyword">open</a> <a id="974" class="Keyword">import</a> <a id="981" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1024" class="Keyword">using</a> <a id="1030" class="Symbol">(</a><a id="1031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1034" class="Symbol">;</a> <a id="1036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1040" class="Symbol">)</a>
<a id="1042" class="Keyword">open</a> <a id="1047" class="Keyword">import</a> <a id="1054" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1069" class="Keyword">using</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1080" class="Symbol">;</a> <a id="1082" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1091" class="Symbol">)</a>
<a id="1093" class="Keyword">open</a> <a id="1098" class="Keyword">import</a> <a id="1105" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1137" class="Keyword">using</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1148" class="Symbol">;</a> <a id="1150" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="1152" class="Symbol">)</a>

<a id="1155" class="Comment">------------------------------------------------------------------------</a>
<a id="1228" class="Comment">-- From Agda.Builtin: type and renamed primitives</a>

<a id="1279" class="Comment">-- Note that we do not re-export primStringAppend because we want to</a>
<a id="1348" class="Comment">-- give it an infix definition and be able to assign it a level.</a>

<a id="1414" class="Keyword">import</a> <a id="1421" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="1441" class="Symbol">as</a> <a id="1444" class="Module">String</a>

<a id="1452" class="Keyword">open</a> <a id="1457" href="Agda.Builtin.String.html" class="Module">String</a> <a id="1464" class="Keyword">public</a> <a id="1471" class="Keyword">using</a> <a id="1477" class="Symbol">(</a> <a id="1479" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1486" class="Symbol">)</a>
  <a id="1490" class="Keyword">renaming</a>
  <a id="1501" class="Symbol">(</a> <a id="1503" href="Agda.Builtin.String.html#391" class="Primitive">primStringUncons</a>   <a id="1522" class="Symbol">to</a> <a id="1525" class="Primitive">uncons</a>
  <a id="1534" class="Symbol">;</a> <a id="1536" href="Agda.Builtin.String.html#453" class="Primitive">primStringToList</a>   <a id="1555" class="Symbol">to</a> <a id="1558" class="Primitive">toList</a>
  <a id="1567" class="Symbol">;</a> <a id="1569" href="Agda.Builtin.String.html#495" class="Primitive">primStringFromList</a> <a id="1588" class="Symbol">to</a> <a id="1591" class="Primitive">fromList</a>
  <a id="1602" class="Symbol">;</a> <a id="1604" href="Agda.Builtin.String.html#668" class="Primitive">primShowString</a>     <a id="1623" class="Symbol">to</a> <a id="1626" class="Primitive">show</a>
  <a id="1633" class="Symbol">)</a>

<a id="1636" class="Comment">------------------------------------------------------------------------</a>
<a id="1709" class="Comment">-- Relations</a>

<a id="1723" class="Comment">-- Pointwise equality on Strings</a>

<a id="1757" class="Keyword">infix</a> <a id="1763" class="Number">4</a> <a id="1765" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="_≈_"></a><a id="1769" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="1773" class="Symbol">:</a> <a id="1775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1779" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1786" href="Level.html#521" class="Function">0ℓ</a>
<a id="1789" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="1793" class="Symbol">=</a> <a id="1795" href="Data.List.Relation.Binary.Pointwise.Base.html#884" class="Datatype">Pointwise</a> <a id="1805" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1809" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1812" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="1820" class="Comment">-- Lexicographic ordering on Strings</a>

<a id="1858" class="Keyword">infix</a> <a id="1864" class="Number">4</a> <a id="1866" href="Data.String.Base.html#1870" class="Function Operator">_&lt;_</a>
<a id="_&lt;_"></a><a id="1870" href="Data.String.Base.html#1870" class="Function Operator">_&lt;_</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1880" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1887" href="Level.html#521" class="Function">0ℓ</a>
<a id="1890" href="Data.String.Base.html#1870" class="Function Operator">_&lt;_</a> <a id="1894" class="Symbol">=</a> <a id="1896" href="Data.List.Relation.Binary.Lex.Core.html#1517" class="Function">Lex-&lt;</a> <a id="1902" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1906" href="Data.Char.Base.html#1479" class="Function Operator">Char._&lt;_</a> <a id="1915" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1918" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="1926" class="Keyword">infix</a> <a id="1932" class="Number">4</a> <a id="1934" href="Data.String.Base.html#1938" class="Function Operator">_≤_</a>
<a id="_≤_"></a><a id="1938" href="Data.String.Base.html#1938" class="Function Operator">_≤_</a> <a id="1942" class="Symbol">:</a> <a id="1944" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1948" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1955" href="Level.html#521" class="Function">0ℓ</a>
<a id="1958" href="Data.String.Base.html#1938" class="Function Operator">_≤_</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Data.List.Relation.Binary.Lex.Core.html#1623" class="Function">Lex-≤</a> <a id="1970" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1974" href="Data.Char.Base.html#1479" class="Function Operator">Char._&lt;_</a> <a id="1983" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1986" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="1994" class="Comment">------------------------------------------------------------------------</a>
<a id="2067" class="Comment">-- Operations</a>

<a id="2082" class="Comment">-- List-like operations</a>

<a id="head"></a><a id="2107" href="Data.String.Base.html#2107" class="Function">head</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2129" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="2134" href="Data.String.Base.html#2107" class="Function">head</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="2151" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2157" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2160" href="Data.String.Base.html#1525" class="Primitive">uncons</a>

<a id="tail"></a><a id="2168" href="Data.String.Base.html#2168" class="Function">tail</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2190" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2197" href="Data.String.Base.html#2168" class="Function">tail</a> <a id="2202" class="Symbol">=</a> <a id="2204" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="2214" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2220" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2223" href="Data.String.Base.html#1525" class="Primitive">uncons</a>

<a id="2231" class="Comment">-- Additional conversion functions</a>

<a id="fromChar"></a><a id="2267" href="Data.String.Base.html#2267" class="Function">fromChar</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2283" class="Symbol">→</a> <a id="2285" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2292" href="Data.String.Base.html#2267" class="Function">fromChar</a> <a id="2301" class="Symbol">=</a> <a id="2303" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="2312" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2315" href="Data.List.Base.html#4907" class="Function Operator">[_]</a>

<a id="fromList⁺"></a><a id="2320" href="Data.String.Base.html#2320" class="Function">fromList⁺</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2338" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2343" class="Symbol">→</a> <a id="2345" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2352" href="Data.String.Base.html#2320" class="Function">fromList⁺</a> <a id="2362" class="Symbol">=</a> <a id="2364" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="2373" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2376" href="Data.List.NonEmpty.Base.html#1800" class="Function">NE.toList</a>

<a id="2387" class="Comment">-- List-like functions</a>

<a id="2411" class="Keyword">infixr</a> <a id="2418" class="Number">5</a> <a id="2420" href="Data.String.Base.html#2425" class="Function Operator">_++_</a>
<a id="_++_"></a><a id="2425" href="Data.String.Base.html#2425" class="Function Operator">_++_</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2439" class="Symbol">→</a> <a id="2441" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2448" class="Symbol">→</a> <a id="2450" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2457" href="Data.String.Base.html#2425" class="Function Operator">_++_</a> <a id="2462" class="Symbol">=</a> <a id="2464" href="Agda.Builtin.String.html#537" class="Primitive">String.primStringAppend</a>

<a id="length"></a><a id="2489" href="Data.String.Base.html#2489" class="Function">length</a> <a id="2496" class="Symbol">:</a> <a id="2498" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2505" class="Symbol">→</a> <a id="2507" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2509" href="Data.String.Base.html#2489" class="Function">length</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="2530" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2532" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="replicate"></a><a id="2540" href="Data.String.Base.html#2540" class="Function">replicate</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2554" class="Symbol">→</a> <a id="2556" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2570" href="Data.String.Base.html#2540" class="Function">replicate</a> <a id="2580" href="Data.String.Base.html#2580" class="Bound">n</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="2593" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2595" href="Data.List.Base.html#5021" class="Function">List.replicate</a> <a id="2610" href="Data.String.Base.html#2580" class="Bound">n</a>

<a id="concat"></a><a id="2613" href="Data.String.Base.html#2613" class="Function">concat</a> <a id="2620" class="Symbol">:</a> <a id="2622" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2627" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2634" class="Symbol">→</a> <a id="2636" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2643" href="Data.String.Base.html#2613" class="Function">concat</a> <a id="2650" class="Symbol">=</a> <a id="2652" href="Data.List.Base.html#4126" class="Function">List.foldr</a> <a id="2663" href="Data.String.Base.html#2425" class="Function Operator">_++_</a> <a id="2668" class="String">&quot;&quot;</a>

<a id="intersperse"></a><a id="2672" href="Data.String.Base.html#2672" class="Function">intersperse</a> <a id="2684" class="Symbol">:</a> <a id="2686" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2693" class="Symbol">→</a> <a id="2695" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2700" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2707" class="Symbol">→</a> <a id="2709" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2716" href="Data.String.Base.html#2672" class="Function">intersperse</a> <a id="2728" href="Data.String.Base.html#2728" class="Bound">sep</a> <a id="2732" class="Symbol">=</a> <a id="2734" href="Data.String.Base.html#2613" class="Function">concat</a> <a id="2741" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2744" class="Symbol">(</a><a id="2745" href="Data.List.Base.html#1797" class="Function">List.intersperse</a> <a id="2762" href="Data.String.Base.html#2728" class="Bound">sep</a><a id="2765" class="Symbol">)</a>

<a id="unwords"></a><a id="2768" href="Data.String.Base.html#2768" class="Function">unwords</a> <a id="2776" class="Symbol">:</a> <a id="2778" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2783" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2790" class="Symbol">→</a> <a id="2792" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2799" href="Data.String.Base.html#2768" class="Function">unwords</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Data.String.Base.html#2672" class="Function">intersperse</a> <a id="2821" class="String">&quot; &quot;</a>

<a id="unlines"></a><a id="2826" href="Data.String.Base.html#2826" class="Function">unlines</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2841" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2848" class="Symbol">→</a> <a id="2850" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2857" href="Data.String.Base.html#2826" class="Function">unlines</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Data.String.Base.html#2672" class="Function">intersperse</a> <a id="2879" class="String">&quot;\n&quot;</a>

<a id="between"></a><a id="2885" href="Data.String.Base.html#2885" class="Function">between</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2902" class="Symbol">→</a> <a id="2904" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2920" class="Symbol">→</a> <a id="2922" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2929" href="Data.String.Base.html#2885" class="Function">between</a> <a id="2937" href="Data.String.Base.html#2937" class="Bound">left</a> <a id="2942" href="Data.String.Base.html#2942" class="Bound">right</a> <a id="2948" href="Data.String.Base.html#2948" class="Bound">middle</a> <a id="2955" class="Symbol">=</a> <a id="2957" href="Data.String.Base.html#2937" class="Bound">left</a> <a id="2962" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="2965" href="Data.String.Base.html#2948" class="Bound">middle</a> <a id="2972" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="2975" href="Data.String.Base.html#2942" class="Bound">right</a>

<a id="parens"></a><a id="2982" href="Data.String.Base.html#2982" class="Function">parens</a> <a id="2989" class="Symbol">:</a> <a id="2991" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2998" class="Symbol">→</a> <a id="3000" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="3007" href="Data.String.Base.html#2982" class="Function">parens</a> <a id="3014" class="Symbol">=</a> <a id="3016" href="Data.String.Base.html#2885" class="Function">between</a> <a id="3024" class="String">&quot;(&quot;</a> <a id="3028" class="String">&quot;)&quot;</a>

<a id="braces"></a><a id="3033" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3049" class="Symbol">→</a> <a id="3051" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="3058" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="3065" class="Symbol">=</a> <a id="3067" href="Data.String.Base.html#2885" class="Function">between</a> <a id="3075" class="String">&quot;{&quot;</a> <a id="3079" class="String">&quot;}&quot;</a>

<a id="3084" class="Comment">-- append that also introduces spaces, if necessary</a>
<a id="3136" class="Keyword">infixr</a> <a id="3143" class="Number">5</a> <a id="3145" href="Data.String.Base.html#3151" class="Function Operator">_&lt;+&gt;_</a>
<a id="_&lt;+&gt;_"></a><a id="3151" href="Data.String.Base.html#3151" class="Function Operator">_&lt;+&gt;_</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3166" class="Symbol">→</a> <a id="3168" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="3184" class="String">&quot;&quot;</a> <a id="3187" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3191" href="Data.String.Base.html#3191" class="Bound">b</a> <a id="3193" class="Symbol">=</a> <a id="3195" href="Data.String.Base.html#3191" class="Bound">b</a>
<a id="3197" href="Data.String.Base.html#3197" class="Bound">a</a> <a id="3199" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3203" class="String">&quot;&quot;</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Data.String.Base.html#3197" class="Bound">a</a>
<a id="3210" href="Data.String.Base.html#3210" class="Bound">a</a> <a id="3212" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3216" href="Data.String.Base.html#3216" class="Bound">b</a> <a id="3218" class="Symbol">=</a> <a id="3220" href="Data.String.Base.html#3210" class="Bound">a</a> <a id="3222" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3225" class="String">&quot; &quot;</a> <a id="3229" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3232" href="Data.String.Base.html#3216" class="Bound">b</a>

<a id="3235" class="Comment">------------------------------------------------------------------------</a>
<a id="3308" class="Comment">-- Padding</a>

<a id="3320" class="Comment">-- Each one of the padding functions should verify the following</a>
<a id="3385" class="Comment">-- invariant:</a>
<a id="3399" class="Comment">--   If length str ≤ n then length (padLeft c n str) ≡ n</a>
<a id="3456" class="Comment">--   and otherwise padLeft c n str ≡ str.</a>

<a id="3499" class="Comment">-- Appending an empty string is expensive (append for Haskell&#39;s</a>
<a id="3563" class="Comment">-- Text creates a fresh Text value in which both contents are</a>
<a id="3625" class="Comment">-- copied) so we precompute `n ∸ length str` and check whether</a>
<a id="3688" class="Comment">-- it is equal to 0.</a>

<a id="padLeft"></a><a id="3710" href="Data.String.Base.html#3710" class="Function">padLeft</a> <a id="3718" class="Symbol">:</a> <a id="3720" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3725" class="Symbol">→</a> <a id="3727" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="3747" href="Data.String.Base.html#3710" class="Function">padLeft</a> <a id="3755" href="Data.String.Base.html#3755" class="Bound">c</a> <a id="3757" href="Data.String.Base.html#3757" class="Bound">n</a> <a id="3759" href="Data.String.Base.html#3759" class="Bound">str</a> <a id="3763" class="Symbol">=</a>
  <a id="3767" class="Keyword">let</a> <a id="3771" href="Data.String.Base.html#3771" class="Bound">l</a> <a id="3773" class="Symbol">=</a> <a id="3775" href="Data.String.Base.html#3757" class="Bound">n</a> <a id="3777" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3779" href="Data.String.Base.html#2489" class="Function">length</a> <a id="3786" href="Data.String.Base.html#3759" class="Bound">str</a> <a id="3790" class="Keyword">in</a>
  <a id="3795" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3798" href="Data.String.Base.html#3771" class="Bound">l</a> <a id="3800" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3803" class="Number">0</a> <a id="3805" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3810" href="Data.String.Base.html#3759" class="Bound">str</a> <a id="3814" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3819" href="Data.String.Base.html#2540" class="Function">replicate</a> <a id="3829" href="Data.String.Base.html#3771" class="Bound">l</a> <a id="3831" href="Data.String.Base.html#3755" class="Bound">c</a> <a id="3833" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3836" href="Data.String.Base.html#3759" class="Bound">str</a>

<a id="padRight"></a><a id="3841" href="Data.String.Base.html#3841" class="Function">padRight</a> <a id="3850" class="Symbol">:</a> <a id="3852" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3870" class="Symbol">→</a> <a id="3872" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="3879" href="Data.String.Base.html#3841" class="Function">padRight</a> <a id="3888" href="Data.String.Base.html#3888" class="Bound">c</a> <a id="3890" href="Data.String.Base.html#3890" class="Bound">n</a> <a id="3892" href="Data.String.Base.html#3892" class="Bound">str</a> <a id="3896" class="Symbol">=</a>
  <a id="3900" class="Keyword">let</a> <a id="3904" href="Data.String.Base.html#3904" class="Bound">l</a> <a id="3906" class="Symbol">=</a> <a id="3908" href="Data.String.Base.html#3890" class="Bound">n</a> <a id="3910" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3912" href="Data.String.Base.html#2489" class="Function">length</a> <a id="3919" href="Data.String.Base.html#3892" class="Bound">str</a> <a id="3923" class="Keyword">in</a>
  <a id="3928" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3931" href="Data.String.Base.html#3904" class="Bound">l</a> <a id="3933" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="3936" class="Number">0</a> <a id="3938" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3943" href="Data.String.Base.html#3892" class="Bound">str</a> <a id="3947" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3952" href="Data.String.Base.html#3892" class="Bound">str</a> <a id="3956" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3959" href="Data.String.Base.html#2540" class="Function">replicate</a> <a id="3969" href="Data.String.Base.html#3904" class="Bound">l</a> <a id="3971" href="Data.String.Base.html#3888" class="Bound">c</a>

<a id="padBoth"></a><a id="3974" href="Data.String.Base.html#3974" class="Function">padBoth</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3989" class="Symbol">→</a> <a id="3991" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3996" class="Symbol">→</a> <a id="3998" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4000" class="Symbol">→</a> <a id="4002" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4009" class="Symbol">→</a> <a id="4011" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="4018" href="Data.String.Base.html#3974" class="Function">padBoth</a> <a id="4026" href="Data.String.Base.html#4026" class="Bound">cₗ</a> <a id="4029" href="Data.String.Base.html#4029" class="Bound">cᵣ</a> <a id="4032" href="Data.String.Base.html#4032" class="Bound">n</a> <a id="4034" href="Data.String.Base.html#4034" class="Bound">str</a> <a id="4038" class="Symbol">=</a>
  <a id="4042" class="Keyword">let</a> <a id="4046" href="Data.String.Base.html#4046" class="Bound">l</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Data.String.Base.html#4032" class="Bound">n</a> <a id="4052" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4054" href="Data.String.Base.html#2489" class="Function">length</a> <a id="4061" href="Data.String.Base.html#4034" class="Bound">str</a> <a id="4065" class="Keyword">in</a>
  <a id="4070" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="4073" href="Data.String.Base.html#4046" class="Bound">l</a> <a id="4075" href="Data.Nat.Base.html#1289" class="Primitive Operator">≡ᵇ</a> <a id="4078" class="Number">0</a> <a id="4080" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="4085" href="Data.String.Base.html#4034" class="Bound">str</a> <a id="4089" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="4094" href="Data.String.Base.html#2540" class="Function">replicate</a> <a id="4104" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4106" href="Data.String.Base.html#4046" class="Bound">l</a> <a id="4108" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="4112" href="Data.String.Base.html#4026" class="Bound">cₗ</a> <a id="4115" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="4118" href="Data.String.Base.html#4034" class="Bound">str</a> <a id="4122" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="4125" href="Data.String.Base.html#2540" class="Function">replicate</a> <a id="4135" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="4137" href="Data.String.Base.html#4046" class="Bound">l</a> <a id="4139" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="4143" href="Data.String.Base.html#4029" class="Bound">cᵣ</a>

<a id="4147" class="Comment">------------------------------------------------------------------------</a>
<a id="4220" class="Comment">-- Alignment</a>

<a id="4234" class="Comment">-- We can align a String left, center or right in a column of a given</a>
<a id="4304" class="Comment">-- width by padding it with whitespace.</a>

<a id="4345" class="Keyword">data</a> <a id="Alignment"></a><a id="4350" href="Data.String.Base.html#4350" class="Datatype">Alignment</a> <a id="4360" class="Symbol">:</a> <a id="4362" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4366" class="Keyword">where</a>
  <a id="Alignment.Left"></a><a id="4374" href="Data.String.Base.html#4374" class="InductiveConstructor">Left</a> <a id="Alignment.Center"></a><a id="4379" href="Data.String.Base.html#4379" class="InductiveConstructor">Center</a> <a id="Alignment.Right"></a><a id="4386" href="Data.String.Base.html#4386" class="InductiveConstructor">Right</a> <a id="4392" class="Symbol">:</a> <a id="4394" href="Data.String.Base.html#4350" class="Datatype">Alignment</a>

<a id="fromAlignment"></a><a id="4405" href="Data.String.Base.html#4405" class="Function">fromAlignment</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Data.String.Base.html#4350" class="Datatype">Alignment</a> <a id="4431" class="Symbol">→</a> <a id="4433" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4435" class="Symbol">→</a> <a id="4437" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4444" class="Symbol">→</a> <a id="4446" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="4453" href="Data.String.Base.html#4405" class="Function">fromAlignment</a> <a id="4467" href="Data.String.Base.html#4374" class="InductiveConstructor">Left</a>   <a id="4474" class="Symbol">=</a> <a id="4476" href="Data.String.Base.html#3841" class="Function">padRight</a> <a id="4485" class="String">&#39; &#39;</a>
<a id="4489" href="Data.String.Base.html#4405" class="Function">fromAlignment</a> <a id="4503" href="Data.String.Base.html#4379" class="InductiveConstructor">Center</a> <a id="4510" class="Symbol">=</a> <a id="4512" href="Data.String.Base.html#3974" class="Function">padBoth</a> <a id="4520" class="String">&#39; &#39;</a> <a id="4524" class="String">&#39; &#39;</a>
<a id="4528" href="Data.String.Base.html#4405" class="Function">fromAlignment</a> <a id="4542" href="Data.String.Base.html#4386" class="InductiveConstructor">Right</a>  <a id="4549" class="Symbol">=</a> <a id="4551" href="Data.String.Base.html#3710" class="Function">padLeft</a> <a id="4559" class="String">&#39; &#39;</a>

<a id="4564" class="Comment">------------------------------------------------------------------------</a>
<a id="4637" class="Comment">-- Splitting strings</a>

<a id="wordsBy"></a><a id="4659" href="Data.String.Base.html#4659" class="Function">wordsBy</a> <a id="4667" class="Symbol">:</a> <a id="4669" class="Symbol">∀</a> <a id="4671" class="Symbol">{</a><a id="4672" href="Data.String.Base.html#4672" class="Bound">p</a><a id="4673" class="Symbol">}</a> <a id="4675" class="Symbol">{</a><a id="4676" href="Data.String.Base.html#4676" class="Bound">P</a> <a id="4678" class="Symbol">:</a> <a id="4680" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4685" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="4690" href="Data.String.Base.html#4672" class="Bound">p</a><a id="4691" class="Symbol">}</a> <a id="4693" class="Symbol">→</a> <a id="4695" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4705" href="Data.String.Base.html#4676" class="Bound">P</a> <a id="4707" class="Symbol">→</a> <a id="4709" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4716" class="Symbol">→</a> <a id="4718" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4723" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="4730" href="Data.String.Base.html#4659" class="Function">wordsBy</a> <a id="4738" href="Data.String.Base.html#4738" class="Bound">P?</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="4752" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="4761" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4763" href="Data.List.Base.html#12301" class="Function">List.wordsBy</a> <a id="4776" href="Data.String.Base.html#4738" class="Bound">P?</a> <a id="4779" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4781" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="wordsByᵇ"></a><a id="4789" href="Data.String.Base.html#4789" class="Function">wordsByᵇ</a> <a id="4798" class="Symbol">:</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="4806" class="Symbol">→</a> <a id="4808" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="4812" class="Symbol">)</a> <a id="4814" class="Symbol">→</a> <a id="4816" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4823" class="Symbol">→</a> <a id="4825" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4830" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="4837" href="Data.String.Base.html#4789" class="Function">wordsByᵇ</a> <a id="4846" href="Data.String.Base.html#4846" class="Bound">p</a> <a id="4848" class="Symbol">=</a> <a id="4850" href="Data.String.Base.html#4659" class="Function">wordsBy</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="4862" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4864" href="Data.String.Base.html#4846" class="Bound">p</a><a id="4865" class="Symbol">)</a>

<a id="words"></a><a id="4868" href="Data.String.Base.html#4868" class="Function">words</a> <a id="4874" class="Symbol">:</a> <a id="4876" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4883" class="Symbol">→</a> <a id="4885" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4890" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="4897" href="Data.String.Base.html#4868" class="Function">words</a> <a id="4903" class="Symbol">=</a> <a id="4905" href="Data.String.Base.html#4789" class="Function">wordsByᵇ</a> <a id="4914" href="Data.Char.Base.html#946" class="Primitive">Char.isSpace</a>

<a id="4928" class="Comment">-- `words` ignores contiguous whitespace</a>
<a id="4969" href="Data.String.Base.html#4969" class="Function">_</a> <a id="4971" class="Symbol">:</a> <a id="4973" href="Data.String.Base.html#4868" class="Function">words</a> <a id="4979" class="String">&quot; abc  b   &quot;</a> <a id="4992" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4994" class="String">&quot;abc&quot;</a> <a id="5000" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5002" class="String">&quot;b&quot;</a> <a id="5006" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5008" class="InductiveConstructor">[]</a>
<a id="5011" class="Symbol">_</a> <a id="5013" class="Symbol">=</a> <a id="5015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="linesBy"></a><a id="5021" href="Data.String.Base.html#5021" class="Function">linesBy</a> <a id="5029" class="Symbol">:</a> <a id="5031" class="Symbol">∀</a> <a id="5033" class="Symbol">{</a><a id="5034" href="Data.String.Base.html#5034" class="Bound">p</a><a id="5035" class="Symbol">}</a> <a id="5037" class="Symbol">{</a><a id="5038" href="Data.String.Base.html#5038" class="Bound">P</a> <a id="5040" class="Symbol">:</a> <a id="5042" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5047" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="5052" href="Data.String.Base.html#5034" class="Bound">p</a><a id="5053" class="Symbol">}</a> <a id="5055" class="Symbol">→</a> <a id="5057" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="5067" href="Data.String.Base.html#5038" class="Bound">P</a> <a id="5069" class="Symbol">→</a> <a id="5071" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5078" class="Symbol">→</a> <a id="5080" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5085" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="5092" href="Data.String.Base.html#5021" class="Function">linesBy</a> <a id="5100" href="Data.String.Base.html#5100" class="Bound">P?</a> <a id="5103" class="Symbol">=</a> <a id="5105" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5114" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="5123" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5125" href="Data.List.Base.html#11645" class="Function">List.linesBy</a> <a id="5138" href="Data.String.Base.html#5100" class="Bound">P?</a> <a id="5141" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5143" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="linesByᵇ"></a><a id="5151" href="Data.String.Base.html#5151" class="Function">linesByᵇ</a> <a id="5160" class="Symbol">:</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="5168" class="Symbol">→</a> <a id="5170" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5174" class="Symbol">)</a> <a id="5176" class="Symbol">→</a> <a id="5178" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5185" class="Symbol">→</a> <a id="5187" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5192" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="5199" href="Data.String.Base.html#5151" class="Function">linesByᵇ</a> <a id="5208" href="Data.String.Base.html#5208" class="Bound">p</a> <a id="5210" class="Symbol">=</a> <a id="5212" href="Data.String.Base.html#5021" class="Function">linesBy</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="5224" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5226" href="Data.String.Base.html#5208" class="Bound">p</a><a id="5227" class="Symbol">)</a>

<a id="lines"></a><a id="5230" href="Data.String.Base.html#5230" class="Function">lines</a> <a id="5236" class="Symbol">:</a> <a id="5238" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5245" class="Symbol">→</a> <a id="5247" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5252" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="5259" href="Data.String.Base.html#5230" class="Function">lines</a> <a id="5265" class="Symbol">=</a> <a id="5267" href="Data.String.Base.html#5151" class="Function">linesByᵇ</a> <a id="5276" class="Symbol">(</a><a id="5277" class="String">&#39;\n&#39;</a> <a id="5282" href="Data.Char.Base.html#1413" class="Function Operator">Char.≈ᵇ_</a><a id="5290" class="Symbol">)</a>

<a id="5293" class="Comment">-- `lines` preserves empty lines</a>
<a id="5326" href="Data.String.Base.html#5326" class="Function">_</a> <a id="5328" class="Symbol">:</a> <a id="5330" href="Data.String.Base.html#5230" class="Function">lines</a> <a id="5336" class="String">&quot;\nabc\n\nb\n\n\n&quot;</a> <a id="5355" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5357" class="String">&quot;&quot;</a> <a id="5360" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5362" class="String">&quot;abc&quot;</a> <a id="5368" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5370" class="String">&quot;&quot;</a> <a id="5373" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5375" class="String">&quot;b&quot;</a> <a id="5379" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5381" class="String">&quot;&quot;</a> <a id="5384" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5386" class="String">&quot;&quot;</a> <a id="5389" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5391" class="InductiveConstructor">[]</a>
<a id="5394" class="Symbol">_</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map"></a><a id="5404" href="Data.String.Base.html#5404" class="Function">map</a> <a id="5408" class="Symbol">:</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="5416" class="Symbol">→</a> <a id="5418" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="5422" class="Symbol">)</a> <a id="5424" class="Symbol">→</a> <a id="5426" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5433" class="Symbol">→</a> <a id="5435" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="5442" href="Data.String.Base.html#5404" class="Function">map</a> <a id="5446" href="Data.String.Base.html#5446" class="Bound">f</a> <a id="5448" class="Symbol">=</a> <a id="5450" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="5459" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5461" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="5470" href="Data.String.Base.html#5446" class="Bound">f</a> <a id="5472" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5474" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="5482" href="Data.String.Base.html#5482" class="Function">_</a> <a id="5484" class="Symbol">:</a> <a id="5486" href="Data.String.Base.html#5404" class="Function">map</a> <a id="5490" href="Data.Char.Base.html#1115" class="Primitive">Char.toUpper</a> <a id="5503" class="String">&quot;abc&quot;</a> <a id="5509" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5511" class="String">&quot;ABC&quot;</a>
<a id="5517" class="Symbol">_</a> <a id="5519" class="Symbol">=</a> <a id="5521" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a></pre></body></html>


==> anc/html/Data.String.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.String.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.String.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of operations on strings</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Data.String.Properties.html" class="Module">Data.String.Properties</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">import</a> <a id="348" href="Data.Char.Properties.html" class="Module">Data.Char.Properties</a> <a id="369" class="Symbol">as</a> <a id="372" class="Module">Char</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="420" class="Symbol">as</a> <a id="423" class="Module">Pointwise</a>
<a id="433" class="Keyword">import</a> <a id="440" href="Data.List.Relation.Binary.Lex.Strict.html" class="Module">Data.List.Relation.Binary.Lex.Strict</a> <a id="477" class="Symbol">as</a> <a id="480" class="Module">StrictLex</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Data.String.Base.html" class="Module">Data.String.Base</a>
<a id="519" class="Keyword">open</a> <a id="524" class="Keyword">import</a> <a id="531" href="Function.Base.html" class="Module">Function.Base</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="555" class="Symbol">;</a> <a id="557" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="601" class="Keyword">using</a> <a id="607" class="Symbol">(</a><a id="608" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="611" class="Symbol">;</a> <a id="613" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="615" class="Symbol">)</a>
<a id="617" class="Keyword">open</a> <a id="622" class="Keyword">import</a> <a id="629" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="656" class="Keyword">using</a> <a id="662" class="Symbol">(</a><a id="663" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="667" class="Symbol">;</a> <a id="669" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="759" class="Keyword">using</a> <a id="765" class="Symbol">(</a><a id="766" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="772" class="Symbol">;</a> <a id="774" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="783" class="Symbol">;</a> <a id="785" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="803" class="Symbol">;</a> <a id="805" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a>
        <a id="830" class="Symbol">;</a> <a id="832" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="845" class="Symbol">;</a> <a id="847" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="898" class="Keyword">using</a> <a id="904" class="Symbol">(</a><a id="905" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="918" class="Symbol">;</a> <a id="920" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="936" class="Symbol">;</a> <a id="938" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a>
        <a id="967" class="Symbol">;</a> <a id="969" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="987" class="Symbol">;</a> <a id="989" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="1006" class="Symbol">;</a> <a id="1008" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="1023" class="Symbol">)</a>
<a id="1025" class="Keyword">open</a> <a id="1030" class="Keyword">import</a> <a id="1037" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1067" class="Keyword">using</a> <a id="1073" class="Symbol">(</a><a id="1074" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1083" class="Symbol">;</a> <a id="1085" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1106" class="Symbol">;</a> <a id="1108" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a><a id="1120" class="Symbol">;</a> <a id="1122" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a>
        <a id="1140" class="Symbol">;</a> <a id="1142" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1159" class="Symbol">)</a>
<a id="1161" class="Keyword">open</a> <a id="1166" class="Keyword">import</a> <a id="1173" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="1216" class="Keyword">import</a> <a id="1223" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="1252" class="Symbol">as</a> <a id="1255" class="Module">On</a>
<a id="1258" class="Keyword">import</a> <a id="1265" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1314" class="Symbol">as</a> <a id="1317" class="Module">PropEq</a>

<a id="1325" class="Comment">------------------------------------------------------------------------</a>
<a id="1398" class="Comment">-- Primitive properties</a>

<a id="1423" class="Keyword">open</a> <a id="1428" class="Keyword">import</a> <a id="1435" href="Agda.Builtin.String.Properties.html" class="Module">Agda.Builtin.String.Properties</a> <a id="1466" class="Keyword">public</a>
  <a id="1475" class="Keyword">renaming</a> <a id="1484" class="Symbol">(</a> <a id="1486" href="Agda.Builtin.String.Properties.html#222" class="Primitive">primStringToListInjective</a> <a id="1512" class="Symbol">to</a> <a id="1515" class="Primitive">toList-injective</a><a id="1531" class="Symbol">)</a>

<a id="1534" class="Comment">------------------------------------------------------------------------</a>
<a id="1607" class="Comment">-- Properties of _≈_</a>

<a id="≈⇒≡"></a><a id="1629" href="Data.String.Properties.html#1629" class="Function">≈⇒≡</a> <a id="1633" class="Symbol">:</a> <a id="1635" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="1639" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1645" href="Data.String.Properties.html#1629" class="Function">≈⇒≡</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Data.String.Properties.html#1515" class="Primitive">toList-injective</a> <a id="1668" class="Symbol">_</a> <a id="1670" class="Symbol">_</a>
    <a id="1676" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1678" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">Pointwise.Pointwise-≡⇒≡</a>

<a id="≈-reflexive"></a><a id="1703" href="Data.String.Properties.html#1703" class="Function">≈-reflexive</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1721" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1723" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="1727" href="Data.String.Properties.html#1703" class="Function">≈-reflexive</a> <a id="1739" class="Symbol">=</a> <a id="1741" href="Data.List.Relation.Binary.Pointwise.html#10290" class="Function">Pointwise.≡⇒Pointwise-≡</a>
            <a id="1777" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1779" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1784" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="≈-refl"></a><a id="1792" href="Data.String.Properties.html#1792" class="Function">≈-refl</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1811" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="1815" href="Data.String.Properties.html#1792" class="Function">≈-refl</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Data.String.Properties.html#1823" class="Bound">x</a><a id="1824" class="Symbol">}</a> <a id="1826" class="Symbol">=</a> <a id="1828" href="Data.String.Properties.html#1703" class="Function">≈-reflexive</a> <a id="1840" class="Symbol">{</a><a id="1841" href="Data.String.Properties.html#1823" class="Bound">x</a><a id="1842" class="Symbol">}</a> <a id="1844" class="Symbol">{</a><a id="1845" href="Data.String.Properties.html#1823" class="Bound">x</a><a id="1846" class="Symbol">}</a> <a id="1848" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≈-sym"></a><a id="1854" href="Data.String.Properties.html#1854" class="Function">≈-sym</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1872" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="1876" href="Data.String.Properties.html#1854" class="Function">≈-sym</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.List.Relation.Binary.Pointwise.Properties.html#1302" class="Function">Pointwise.symmetric</a> <a id="1904" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>

<a id="≈-trans"></a><a id="1909" href="Data.String.Properties.html#1909" class="Function">≈-trans</a> <a id="1917" class="Symbol">:</a> <a id="1919" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1930" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="1934" href="Data.String.Properties.html#1909" class="Function">≈-trans</a> <a id="1942" class="Symbol">=</a> <a id="1944" href="Data.List.Relation.Binary.Pointwise.Properties.html#1450" class="Function">Pointwise.transitive</a> <a id="1965" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>

<a id="≈-subst"></a><a id="1972" href="Data.String.Properties.html#1972" class="Function">≈-subst</a> <a id="1980" class="Symbol">:</a> <a id="1982" class="Symbol">∀</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Data.String.Properties.html#1985" class="Bound">ℓ</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2003" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="2007" href="Data.String.Properties.html#1985" class="Bound">ℓ</a>
<a id="2009" href="Data.String.Properties.html#1972" class="Function">≈-subst</a> <a id="2017" href="Data.String.Properties.html#2017" class="Bound">P</a> <a id="2019" href="Data.String.Properties.html#2019" class="Bound">x≈y</a> <a id="2023" href="Data.String.Properties.html#2023" class="Bound">p</a> <a id="2025" class="Symbol">=</a> <a id="2027" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2033" href="Data.String.Properties.html#2017" class="Bound">P</a> <a id="2035" class="Symbol">(</a><a id="2036" href="Data.String.Properties.html#1629" class="Function">≈⇒≡</a> <a id="2040" href="Data.String.Properties.html#2019" class="Bound">x≈y</a><a id="2043" class="Symbol">)</a> <a id="2045" href="Data.String.Properties.html#2023" class="Bound">p</a>

<a id="2048" class="Keyword">infix</a> <a id="2054" class="Number">4</a> <a id="2056" href="Data.String.Properties.html#2061" class="Function Operator">_≈?_</a>
<a id="_≈?_"></a><a id="2061" href="Data.String.Properties.html#2061" class="Function Operator">_≈?_</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2078" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="2082" href="Data.String.Properties.html#2082" class="Bound">x</a> <a id="2084" href="Data.String.Properties.html#2061" class="Function Operator">≈?</a> <a id="2087" href="Data.String.Properties.html#2087" class="Bound">y</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Data.List.Relation.Binary.Pointwise.Properties.html#2424" class="Function">Pointwise.decidable</a> <a id="2111" href="Data.Char.Properties.html#2550" class="Function Operator">Char._≟_</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="2128" href="Data.String.Properties.html#2082" class="Bound">x</a><a id="2129" class="Symbol">)</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="2139" href="Data.String.Properties.html#2087" class="Bound">y</a><a id="2140" class="Symbol">)</a>

<a id="≈-isEquivalence"></a><a id="2143" href="Data.String.Properties.html#2143" class="Function">≈-isEquivalence</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2175" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="2179" href="Data.String.Properties.html#2143" class="Function">≈-isEquivalence</a> <a id="2195" class="Symbol">=</a> <a id="2197" class="Keyword">record</a>
  <a id="2206" class="Symbol">{</a> <a id="2208" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2214" class="Symbol">=</a> <a id="2216" class="Symbol">λ</a> <a id="2218" class="Symbol">{</a><a id="2219" href="Data.String.Properties.html#2219" class="Bound">i</a><a id="2220" class="Symbol">}</a> <a id="2222" class="Symbol">→</a> <a id="2224" href="Data.String.Properties.html#1792" class="Function">≈-refl</a> <a id="2231" class="Symbol">{</a><a id="2232" href="Data.String.Properties.html#2219" class="Bound">i</a><a id="2233" class="Symbol">}</a>
  <a id="2237" class="Symbol">;</a> <a id="2239" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2245" class="Symbol">=</a> <a id="2247" class="Symbol">λ</a> <a id="2249" class="Symbol">{</a><a id="2250" href="Data.String.Properties.html#2250" class="Bound">i</a> <a id="2252" href="Data.String.Properties.html#2252" class="Bound">j</a><a id="2253" class="Symbol">}</a> <a id="2255" class="Symbol">→</a> <a id="2257" href="Data.String.Properties.html#1854" class="Function">≈-sym</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Data.String.Properties.html#2250" class="Bound">i</a><a id="2265" class="Symbol">}</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Data.String.Properties.html#2252" class="Bound">j</a><a id="2269" class="Symbol">}</a>
  <a id="2273" class="Symbol">;</a> <a id="2275" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2281" class="Symbol">=</a> <a id="2283" class="Symbol">λ</a> <a id="2285" class="Symbol">{</a><a id="2286" href="Data.String.Properties.html#2286" class="Bound">i</a> <a id="2288" href="Data.String.Properties.html#2288" class="Bound">j</a> <a id="2290" href="Data.String.Properties.html#2290" class="Bound">k</a><a id="2291" class="Symbol">}</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Data.String.Properties.html#1909" class="Function">≈-trans</a> <a id="2303" class="Symbol">{</a><a id="2304" href="Data.String.Properties.html#2286" class="Bound">i</a><a id="2305" class="Symbol">}</a> <a id="2307" class="Symbol">{</a><a id="2308" href="Data.String.Properties.html#2288" class="Bound">j</a><a id="2309" class="Symbol">}</a> <a id="2311" class="Symbol">{</a><a id="2312" href="Data.String.Properties.html#2290" class="Bound">k</a><a id="2313" class="Symbol">}</a>
  <a id="2317" class="Symbol">}</a>

<a id="≈-setoid"></a><a id="2320" href="Data.String.Properties.html#2320" class="Function">≈-setoid</a> <a id="2329" class="Symbol">:</a> <a id="2331" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2338" class="Symbol">_</a> <a id="2340" class="Symbol">_</a>
<a id="2342" href="Data.String.Properties.html#2320" class="Function">≈-setoid</a> <a id="2351" class="Symbol">=</a> <a id="2353" class="Keyword">record</a>
  <a id="2362" class="Symbol">{</a> <a id="2364" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Data.String.Properties.html#2143" class="Function">≈-isEquivalence</a>
  <a id="2398" class="Symbol">}</a>

<a id="≈-isDecEquivalence"></a><a id="2401" href="Data.String.Properties.html#2401" class="Function">≈-isDecEquivalence</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="2439" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a>
<a id="2443" href="Data.String.Properties.html#2401" class="Function">≈-isDecEquivalence</a> <a id="2462" class="Symbol">=</a> <a id="2464" class="Keyword">record</a>
  <a id="2473" class="Symbol">{</a> <a id="2475" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Data.String.Properties.html#2143" class="Function">≈-isEquivalence</a>
  <a id="2509" class="Symbol">;</a> <a id="2511" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2525" class="Symbol">=</a> <a id="2527" href="Data.String.Properties.html#2061" class="Function Operator">_≈?_</a>
  <a id="2534" class="Symbol">}</a>

<a id="≈-decSetoid"></a><a id="2537" href="Data.String.Properties.html#2537" class="Function">≈-decSetoid</a> <a id="2549" class="Symbol">:</a> <a id="2551" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2561" class="Symbol">_</a> <a id="2563" class="Symbol">_</a>
<a id="2565" href="Data.String.Properties.html#2537" class="Function">≈-decSetoid</a> <a id="2577" class="Symbol">=</a> <a id="2579" class="Keyword">record</a>
  <a id="2588" class="Symbol">{</a> <a id="2590" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="2607" class="Symbol">=</a> <a id="2609" href="Data.String.Properties.html#2401" class="Function">≈-isDecEquivalence</a>
  <a id="2630" class="Symbol">}</a>

<a id="2633" class="Comment">------------------------------------------------------------------------</a>
<a id="2706" class="Comment">-- Properties of _≡_</a>

<a id="2728" class="Keyword">infix</a> <a id="2734" class="Number">4</a> <a id="2736" href="Data.String.Properties.html#2741" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="2741" href="Data.String.Properties.html#2741" class="Function Operator">_≟_</a> <a id="2745" class="Symbol">:</a> <a id="2747" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2765" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2772" href="Data.String.Properties.html#2772" class="Bound">x</a> <a id="2774" href="Data.String.Properties.html#2741" class="Function Operator">≟</a> <a id="2776" href="Data.String.Properties.html#2776" class="Bound">y</a> <a id="2778" class="Symbol">=</a> <a id="2780" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2785" href="Data.String.Properties.html#1629" class="Function">≈⇒≡</a> <a id="2789" href="Data.String.Properties.html#1703" class="Function">≈-reflexive</a> <a id="2801" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2803" href="Data.String.Properties.html#2772" class="Bound">x</a> <a id="2805" href="Data.String.Properties.html#2061" class="Function Operator">≈?</a> <a id="2808" href="Data.String.Properties.html#2776" class="Bound">y</a>

<a id="≡-setoid"></a><a id="2811" href="Data.String.Properties.html#2811" class="Function">≡-setoid</a> <a id="2820" class="Symbol">:</a> <a id="2822" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2829" class="Symbol">_</a> <a id="2831" class="Symbol">_</a>
<a id="2833" href="Data.String.Properties.html#2811" class="Function">≡-setoid</a> <a id="2842" class="Symbol">=</a> <a id="2844" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">PropEq.setoid</a> <a id="2858" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="≡-decSetoid"></a><a id="2866" href="Data.String.Properties.html#2866" class="Function">≡-decSetoid</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2890" class="Symbol">_</a> <a id="2892" class="Symbol">_</a>
<a id="2894" href="Data.String.Properties.html#2866" class="Function">≡-decSetoid</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">PropEq.decSetoid</a> <a id="2925" href="Data.String.Properties.html#2741" class="Function Operator">_≟_</a>

<a id="2930" class="Comment">------------------------------------------------------------------------</a>
<a id="3003" class="Comment">-- Properties of _&lt;_</a>

<a id="3025" class="Keyword">infix</a> <a id="3031" class="Number">4</a> <a id="3033" href="Data.String.Properties.html#3038" class="Function Operator">_&lt;?_</a>
<a id="_&lt;?_"></a><a id="3038" href="Data.String.Properties.html#3038" class="Function Operator">_&lt;?_</a> <a id="3043" class="Symbol">:</a> <a id="3045" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3055" href="Data.String.Base.html#1870" class="Function Operator">_&lt;_</a>
<a id="3059" href="Data.String.Properties.html#3059" class="Bound">x</a> <a id="3061" href="Data.String.Properties.html#3038" class="Function Operator">&lt;?</a> <a id="3064" href="Data.String.Properties.html#3064" class="Bound">y</a> <a id="3066" class="Symbol">=</a> <a id="3068" href="Data.List.Relation.Binary.Lex.Strict.html#3978" class="Function">StrictLex.&lt;-decidable</a> <a id="3090" href="Data.Char.Properties.html#2550" class="Function Operator">Char._≟_</a> <a id="3099" href="Data.Char.Properties.html#3578" class="Function Operator">Char._&lt;?_</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="3117" href="Data.String.Properties.html#3059" class="Bound">x</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="3128" href="Data.String.Properties.html#3064" class="Bound">y</a><a id="3129" class="Symbol">)</a>

<a id="&lt;-isStrictPartialOrder-≈"></a><a id="3132" href="Data.String.Properties.html#3132" class="Function">&lt;-isStrictPartialOrder-≈</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="3180" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="3184" href="Data.String.Base.html#1870" class="Function Operator">_&lt;_</a>
<a id="3188" href="Data.String.Properties.html#3132" class="Function">&lt;-isStrictPartialOrder-≈</a> <a id="3213" class="Symbol">=</a>
  <a id="3217" href="Relation.Binary.Construct.On.html#4594" class="Function">On.isStrictPartialOrder</a>
    <a id="3245" href="Data.String.Base.html#1558" class="Primitive">toList</a>
    <a id="3256" class="Symbol">(</a><a id="3257" href="Data.List.Relation.Binary.Lex.Strict.html#4212" class="Function">StrictLex.&lt;-isStrictPartialOrder</a> <a id="3290" href="Data.Char.Properties.html#4087" class="Function">Char.&lt;-isStrictPartialOrder</a><a id="3317" class="Symbol">)</a>

<a id="&lt;-isStrictTotalOrder-≈"></a><a id="3320" href="Data.String.Properties.html#3320" class="Function">&lt;-isStrictTotalOrder-≈</a> <a id="3343" class="Symbol">:</a> <a id="3345" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="3364" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="3368" href="Data.String.Base.html#1870" class="Function Operator">_&lt;_</a>
<a id="3372" href="Data.String.Properties.html#3320" class="Function">&lt;-isStrictTotalOrder-≈</a> <a id="3395" class="Symbol">=</a>
  <a id="3399" href="Relation.Binary.Construct.On.html#5563" class="Function">On.isStrictTotalOrder</a>
    <a id="3425" href="Data.String.Base.html#1558" class="Primitive">toList</a>
    <a id="3436" class="Symbol">(</a><a id="3437" href="Data.List.Relation.Binary.Lex.Strict.html#4653" class="Function">StrictLex.&lt;-isStrictTotalOrder</a> <a id="3468" href="Data.Char.Properties.html#4389" class="Function">Char.&lt;-isStrictTotalOrder</a><a id="3493" class="Symbol">)</a>

<a id="&lt;-strictPartialOrder-≈"></a><a id="3496" href="Data.String.Properties.html#3496" class="Function">&lt;-strictPartialOrder-≈</a> <a id="3519" class="Symbol">:</a> <a id="3521" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="3540" class="Symbol">_</a> <a id="3542" class="Symbol">_</a> <a id="3544" class="Symbol">_</a>
<a id="3546" href="Data.String.Properties.html#3496" class="Function">&lt;-strictPartialOrder-≈</a> <a id="3569" class="Symbol">=</a>
  <a id="3573" href="Relation.Binary.Construct.On.html#6901" class="Function">On.strictPartialOrder</a>
    <a id="3599" class="Symbol">(</a><a id="3600" href="Data.List.Relation.Binary.Lex.Strict.html#4971" class="Function">StrictLex.&lt;-strictPartialOrder</a> <a id="3631" href="Data.Char.Properties.html#4557" class="Function">Char.&lt;-strictPartialOrder</a><a id="3656" class="Symbol">)</a>
    <a id="3662" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="&lt;-strictTotalOrder-≈"></a><a id="3670" href="Data.String.Properties.html#3670" class="Function">&lt;-strictTotalOrder-≈</a> <a id="3691" class="Symbol">:</a> <a id="3693" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="3710" class="Symbol">_</a> <a id="3712" class="Symbol">_</a> <a id="3714" class="Symbol">_</a>
<a id="3716" href="Data.String.Properties.html#3670" class="Function">&lt;-strictTotalOrder-≈</a> <a id="3737" class="Symbol">=</a>
  <a id="3741" href="Relation.Binary.Construct.On.html#7637" class="Function">On.strictTotalOrder</a>
    <a id="3765" class="Symbol">(</a><a id="3766" href="Data.List.Relation.Binary.Lex.Strict.html#5229" class="Function">StrictLex.&lt;-strictTotalOrder</a> <a id="3795" href="Data.Char.Properties.html#4690" class="Function">Char.&lt;-strictTotalOrder</a><a id="3818" class="Symbol">)</a>
    <a id="3824" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="≤-isDecPartialOrder-≈"></a><a id="3832" href="Data.String.Properties.html#3832" class="Function">≤-isDecPartialOrder-≈</a> <a id="3854" class="Symbol">:</a> <a id="3856" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="3874" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="3878" href="Data.String.Base.html#1938" class="Function Operator">_≤_</a>
<a id="3882" href="Data.String.Properties.html#3832" class="Function">≤-isDecPartialOrder-≈</a> <a id="3904" class="Symbol">=</a>
  <a id="3908" href="Relation.Binary.Construct.On.html#4261" class="Function">On.isDecPartialOrder</a>
    <a id="3933" href="Data.String.Base.html#1558" class="Primitive">toList</a>
    <a id="3944" class="Symbol">(</a><a id="3945" href="Data.List.Relation.Binary.Lex.Strict.html#7747" class="Function">StrictLex.≤-isDecPartialOrder</a> <a id="3975" href="Data.Char.Properties.html#4389" class="Function">Char.&lt;-isStrictTotalOrder</a><a id="4000" class="Symbol">)</a>

<a id="≤-isDecTotalOrder-≈"></a><a id="4003" href="Data.String.Properties.html#4003" class="Function">≤-isDecTotalOrder-≈</a> <a id="4023" class="Symbol">:</a> <a id="4025" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4041" href="Data.String.Base.html#1769" class="Function Operator">_≈_</a> <a id="4045" href="Data.String.Base.html#1938" class="Function Operator">_≤_</a>
<a id="4049" href="Data.String.Properties.html#4003" class="Function">≤-isDecTotalOrder-≈</a> <a id="4069" class="Symbol">=</a>
  <a id="4073" href="Relation.Binary.Construct.On.html#5252" class="Function">On.isDecTotalOrder</a>
    <a id="4096" href="Data.String.Base.html#1558" class="Primitive">toList</a>
    <a id="4107" class="Symbol">(</a><a id="4108" href="Data.List.Relation.Binary.Lex.Strict.html#8355" class="Function">StrictLex.≤-isDecTotalOrder</a> <a id="4136" href="Data.Char.Properties.html#4389" class="Function">Char.&lt;-isStrictTotalOrder</a><a id="4161" class="Symbol">)</a>

<a id="≤-decTotalOrder-≈"></a><a id="4164" href="Data.String.Properties.html#4164" class="Function">≤-decTotalOrder-≈</a> <a id="4182" class="Symbol">:</a>  <a id="4185" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="4199" class="Symbol">_</a> <a id="4201" class="Symbol">_</a> <a id="4203" class="Symbol">_</a>
<a id="4205" href="Data.String.Properties.html#4164" class="Function">≤-decTotalOrder-≈</a> <a id="4223" class="Symbol">=</a>
  <a id="4227" href="Relation.Binary.Construct.On.html#7401" class="Function">On.decTotalOrder</a>
    <a id="4248" class="Symbol">(</a><a id="4249" href="Data.List.Relation.Binary.Lex.Strict.html#9247" class="Function">StrictLex.≤-decTotalOrder</a> <a id="4275" href="Data.Char.Properties.html#4690" class="Function">Char.&lt;-strictTotalOrder</a><a id="4298" class="Symbol">)</a>
    <a id="4304" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="≤-decPoset-≈"></a><a id="4312" href="Data.String.Properties.html#4312" class="Function">≤-decPoset-≈</a> <a id="4325" class="Symbol">:</a> <a id="4327" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="4336" class="Symbol">_</a> <a id="4338" class="Symbol">_</a> <a id="4340" class="Symbol">_</a>
<a id="4342" href="Data.String.Properties.html#4312" class="Function">≤-decPoset-≈</a> <a id="4355" class="Symbol">=</a>
  <a id="4359" href="Relation.Binary.Construct.On.html#6693" class="Function">On.decPoset</a>
    <a id="4375" class="Symbol">(</a><a id="4376" href="Data.List.Relation.Binary.Lex.Strict.html#9040" class="Function">StrictLex.≤-decPoset</a> <a id="4397" href="Data.Char.Properties.html#4690" class="Function">Char.&lt;-strictTotalOrder</a><a id="4420" class="Symbol">)</a>
    <a id="4426" href="Data.String.Base.html#1558" class="Primitive">toList</a>

<a id="4434" class="Comment">------------------------------------------------------------------------</a>
<a id="4507" class="Comment">-- Alternative Boolean equality test.</a>
<a id="4545" class="Comment">--</a>
<a id="4548" class="Comment">-- Why is the definition _==_ = primStringEquality not used? One</a>
<a id="4613" class="Comment">-- reason is that the present definition can sometimes improve type</a>
<a id="4681" class="Comment">-- inference, at least with the version of Agda that is current at the</a>
<a id="4752" class="Comment">-- time of writing: see unit-test below.</a>

<a id="4794" class="Keyword">infix</a> <a id="4800" class="Number">4</a> <a id="4802" href="Data.String.Properties.html#4807" class="Function Operator">_==_</a>
<a id="_==_"></a><a id="4807" href="Data.String.Properties.html#4807" class="Function Operator">_==_</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4821" class="Symbol">→</a> <a id="4823" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="4830" class="Symbol">→</a> <a id="4832" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4837" href="Data.String.Properties.html#4837" class="Bound">s₁</a> <a id="4840" href="Data.String.Properties.html#4807" class="Function Operator">==</a> <a id="4843" href="Data.String.Properties.html#4843" class="Bound">s₂</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4854" class="Symbol">(</a><a id="4855" href="Data.String.Properties.html#4837" class="Bound">s₁</a> <a id="4858" href="Data.String.Properties.html#2741" class="Function Operator">≟</a> <a id="4860" href="Data.String.Properties.html#4843" class="Bound">s₂</a><a id="4862" class="Symbol">)</a>

<a id="4865" class="Keyword">private</a>

  <a id="4876" class="Comment">-- The following unit test does not type-check (at the time of</a>
  <a id="4941" class="Comment">-- writing) if _==_ is replaced by primStringEquality.</a>

  <a id="4999" class="Keyword">data</a> <a id="P"></a><a id="5004" href="Data.String.Properties.html#5004" class="Datatype">P</a> <a id="5006" class="Symbol">:</a> <a id="5008" class="Symbol">(</a><a id="5009" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5016" class="Symbol">→</a> <a id="5018" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="5022" class="Symbol">)</a> <a id="5024" class="Symbol">→</a> <a id="5026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5030" class="Keyword">where</a>
    <a id="P.p"></a><a id="5040" href="Data.String.Properties.html#5040" class="InductiveConstructor">p</a> <a id="5042" class="Symbol">:</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Data.String.Properties.html#5045" class="Bound">c</a> <a id="5047" class="Symbol">:</a> <a id="5049" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="5055" class="Symbol">)</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Data.String.Properties.html#5004" class="Datatype">P</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Data.String.Properties.html#4807" class="Function Operator">_==_</a> <a id="5067" href="Data.String.Properties.html#5045" class="Bound">c</a><a id="5068" class="Symbol">)</a>

  <a id="unit-test"></a><a id="5073" href="Data.String.Properties.html#5073" class="Function">unit-test</a> <a id="5083" class="Symbol">:</a> <a id="5085" href="Data.String.Properties.html#5004" class="Datatype">P</a> <a id="5087" class="Symbol">(</a><a id="5088" href="Data.String.Properties.html#4807" class="Function Operator">_==_</a> <a id="5093" class="String">&quot;&quot;</a><a id="5095" class="Symbol">)</a>
  <a id="5099" href="Data.String.Properties.html#5073" class="Function">unit-test</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Data.String.Properties.html#5040" class="InductiveConstructor">p</a> <a id="5113" class="Symbol">_</a></pre></body></html>


==> anc/html/Data.String.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>String (Data.String)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.String</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Strings</a>
<a id="117" class="Comment">------------------------------------------------------------------------</a>

<a id="191" class="Symbol">{-#</a> <a id="195" class="Keyword">OPTIONS</a> <a id="203" class="Pragma">--cubical-compatible</a> <a id="224" class="Pragma">--safe</a> <a id="231" class="Symbol">#-}</a>

<a id="236" class="Keyword">module</a> <a id="243" href="Data.String.html" class="Module">Data.String</a> <a id="255" class="Keyword">where</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="289" class="Keyword">using</a> <a id="295" class="Symbol">(</a><a id="296" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="309" class="Symbol">)</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="338" class="Symbol">as</a> <a id="341" class="Module">Char</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="357" class="Symbol">)</a>
<a id="359" class="Keyword">open</a> <a id="364" class="Keyword">import</a> <a id="371" href="Function.Base.html" class="Module">Function.Base</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="395" class="Symbol">;</a> <a id="397" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">ℕ</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">import</a> <a id="450" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="470" class="Symbol">as</a> <a id="473" class="Module">ℕ</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="502" class="Symbol">as</a> <a id="505" class="Module">List</a> <a id="510" class="Keyword">using</a> <a id="516" class="Symbol">(</a><a id="517" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Data.List.Extrema.html" class="Module">Data.List.Extrema</a> <a id="553" href="Data.Nat.Properties.html#8323" class="Function">ℕ.≤-totalOrder</a>
<a id="568" class="Keyword">open</a> <a id="573" class="Keyword">import</a> <a id="580" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">Vec</a> <a id="601" class="Keyword">using</a> <a id="607" class="Symbol">(</a><a id="608" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="611" class="Symbol">)</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="640" class="Symbol">as</a> <a id="643" class="Module">Char</a> <a id="648" class="Keyword">using</a> <a id="654" class="Symbol">(</a><a id="655" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">import</a> <a id="668" href="Data.Char.Properties.html" class="Module">Data.Char.Properties</a> <a id="689" class="Symbol">as</a> <a id="692" class="Module">Char</a> <a id="697" class="Keyword">using</a> <a id="703" class="Symbol">(</a><a id="704" href="Data.Char.Properties.html#2550" class="Function Operator">_≟_</a><a id="707" class="Symbol">)</a>
<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="753" class="Keyword">using</a> <a id="759" class="Symbol">(</a><a id="760" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="764" class="Symbol">)</a>

<a id="767" class="Keyword">open</a> <a id="772" class="Keyword">import</a> <a id="779" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="817" href="Data.Char.Properties.html#2550" class="Function Operator">Char._≟_</a>


<a id="828" class="Comment">------------------------------------------------------------------------</a>
<a id="901" class="Comment">-- Re-export contents of base, and decidability of equality</a>

<a id="962" class="Keyword">open</a> <a id="967" class="Keyword">import</a> <a id="974" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="991" class="Keyword">public</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Data.String.Properties.html" class="Module">Data.String.Properties</a> <a id="1033" class="Keyword">using</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Data.String.Properties.html#2061" class="Function Operator">_≈?_</a><a id="1044" class="Symbol">;</a> <a id="1046" href="Data.String.Properties.html#2741" class="Function Operator">_≟_</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Data.String.Properties.html#3038" class="Function Operator">_&lt;?_</a><a id="1055" class="Symbol">;</a> <a id="1057" href="Data.String.Properties.html#4807" class="Function Operator">_==_</a><a id="1061" class="Symbol">)</a> <a id="1063" class="Keyword">public</a>

<a id="1071" class="Comment">------------------------------------------------------------------------</a>
<a id="1144" class="Comment">-- Conversion functions</a>

<a id="toVec"></a><a id="1169" href="Data.String.html#1169" class="Function">toVec</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Data.String.html#1178" class="Bound">s</a> <a id="1180" class="Symbol">:</a> <a id="1182" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1196" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.String.Base.html#2489" class="Function">length</a> <a id="1209" href="Data.String.html#1178" class="Bound">s</a><a id="1210" class="Symbol">)</a>
<a id="1212" href="Data.String.html#1169" class="Function">toVec</a> <a id="1218" href="Data.String.html#1218" class="Bound">s</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="Data.Vec.Base.html#8496" class="Function">Vec.fromList</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="1243" href="Data.String.html#1218" class="Bound">s</a><a id="1244" class="Symbol">)</a>

<a id="fromVec"></a><a id="1247" href="Data.String.html#1247" class="Function">fromVec</a> <a id="1255" class="Symbol">:</a> <a id="1257" class="Symbol">∀</a> <a id="1259" class="Symbol">{</a><a id="1260" href="Data.String.html#1260" class="Bound">n</a><a id="1261" class="Symbol">}</a> <a id="1263" class="Symbol">→</a> <a id="1265" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1269" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1274" href="Data.String.html#1260" class="Bound">n</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="1285" href="Data.String.html#1247" class="Function">fromVec</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="1304" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1306" href="Data.Vec.Base.html#8402" class="Function">Vec.toList</a>


<a id="1319" class="Comment">-- enclose string with parens if it contains a space character</a>
<a id="parensIfSpace"></a><a id="1382" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="1414" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="1428" href="Data.String.html#1428" class="Bound">s</a> <a id="1430" class="Symbol">=</a> <a id="1432" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1435" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1440" class="Symbol">(</a><a id="1441" class="String">&#39; &#39;</a> <a id="1445" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="1448" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="1455" href="Data.String.html#1428" class="Bound">s</a><a id="1456" class="Symbol">)</a> <a id="1458" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1463" href="Data.String.Base.html#2982" class="Function">parens</a> <a id="1470" href="Data.String.html#1428" class="Bound">s</a> <a id="1472" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1477" href="Data.String.html#1428" class="Bound">s</a>


<a id="1481" class="Comment">------------------------------------------------------------------------</a>
<a id="1554" class="Comment">-- Rectangle</a>

<a id="1568" class="Comment">-- Build a rectangular column by:</a>
<a id="1602" class="Comment">-- Given a vector of cells and a padding function for each one</a>
<a id="1665" class="Comment">-- Compute the max of the widths, and pad the strings accordingly.</a>

<a id="rectangle"></a><a id="1733" href="Data.String.html#1733" class="Function">rectangle</a> <a id="1743" class="Symbol">:</a> <a id="1745" class="Symbol">∀</a> <a id="1747" class="Symbol">{</a><a id="1748" href="Data.String.html#1748" class="Bound">n</a><a id="1749" class="Symbol">}</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1760" class="Symbol">→</a> <a id="1762" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="1777" class="Symbol">)</a> <a id="1779" href="Data.String.html#1748" class="Bound">n</a> <a id="1781" class="Symbol">→</a>
            <a id="1795" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1799" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1806" href="Data.String.html#1748" class="Bound">n</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1814" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1821" href="Data.String.html#1748" class="Bound">n</a>
<a id="1823" href="Data.String.html#1733" class="Function">rectangle</a> <a id="1833" href="Data.String.html#1833" class="Bound">pads</a> <a id="1838" href="Data.String.html#1838" class="Bound">cells</a> <a id="1844" class="Symbol">=</a> <a id="1846" href="Data.Vec.Base.html#3745" class="Function">Vec.zipWith</a> <a id="1858" class="Symbol">(λ</a> <a id="1861" href="Data.String.html#1861" class="Bound">p</a> <a id="1863" href="Data.String.html#1863" class="Bound">c</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Data.String.html#1861" class="Bound">p</a> <a id="1869" href="Data.String.html#1943" class="Function">width</a> <a id="1875" href="Data.String.html#1863" class="Bound">c</a><a id="1876" class="Symbol">)</a> <a id="1878" href="Data.String.html#1833" class="Bound">pads</a> <a id="1883" href="Data.String.html#1838" class="Bound">cells</a> <a id="1889" class="Keyword">where</a>

  <a id="1898" href="Data.String.html#1898" class="Function">sizes</a> <a id="1904" class="Symbol">=</a> <a id="1906" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="1915" href="Data.String.Base.html#2489" class="Function">length</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Data.Vec.Base.html#8402" class="Function">Vec.toList</a> <a id="1934" href="Data.String.html#1838" class="Bound">cells</a><a id="1939" class="Symbol">)</a>
  <a id="1943" href="Data.String.html#1943" class="Function">width</a> <a id="1949" class="Symbol">=</a> <a id="1951" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="1955" class="Number">0</a> <a id="1957" href="Data.String.html#1898" class="Function">sizes</a>

<a id="1964" class="Comment">-- Special cases for left, center, and right alignment</a>

<a id="rectangleˡ"></a><a id="2020" href="Data.String.html#2020" class="Function">rectangleˡ</a> <a id="2031" class="Symbol">:</a> <a id="2033" class="Symbol">∀</a> <a id="2035" class="Symbol">{</a><a id="2036" href="Data.String.html#2036" class="Bound">n</a><a id="2037" class="Symbol">}</a> <a id="2039" class="Symbol">→</a> <a id="2041" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2052" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2059" href="Data.String.html#2036" class="Bound">n</a> <a id="2061" class="Symbol">→</a> <a id="2063" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2067" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2074" href="Data.String.html#2036" class="Bound">n</a>
<a id="2076" href="Data.String.html#2020" class="Function">rectangleˡ</a> <a id="2087" href="Data.String.html#2087" class="Bound">c</a> <a id="2089" class="Symbol">=</a> <a id="2091" href="Data.String.html#1733" class="Function">rectangle</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2116" class="Symbol">_</a> <a id="2118" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2120" href="Data.String.Base.html#3710" class="Function">padLeft</a> <a id="2128" href="Data.String.html#2087" class="Bound">c</a><a id="2129" class="Symbol">)</a>

<a id="rectangleʳ"></a><a id="2132" href="Data.String.html#2132" class="Function">rectangleʳ</a> <a id="2143" class="Symbol">:</a> <a id="2145" class="Symbol">∀</a> <a id="2147" class="Symbol">{</a><a id="2148" href="Data.String.html#2148" class="Bound">n</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2164" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2171" href="Data.String.html#2148" class="Bound">n</a> <a id="2173" class="Symbol">→</a> <a id="2175" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2179" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2186" href="Data.String.html#2148" class="Bound">n</a>
<a id="2188" href="Data.String.html#2132" class="Function">rectangleʳ</a> <a id="2199" href="Data.String.html#2199" class="Bound">c</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Data.String.html#1733" class="Function">rectangle</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2228" class="Symbol">_</a> <a id="2230" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2232" href="Data.String.Base.html#3841" class="Function">padRight</a> <a id="2241" href="Data.String.html#2199" class="Bound">c</a><a id="2242" class="Symbol">)</a>

<a id="rectangleᶜ"></a><a id="2245" href="Data.String.html#2245" class="Function">rectangleᶜ</a> <a id="2256" class="Symbol">:</a> <a id="2258" class="Symbol">∀</a> <a id="2260" class="Symbol">{</a><a id="2261" href="Data.String.html#2261" class="Bound">n</a><a id="2262" class="Symbol">}</a> <a id="2264" class="Symbol">→</a> <a id="2266" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2278" class="Symbol">→</a> <a id="2280" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2284" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2291" href="Data.String.html#2261" class="Bound">n</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2299" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2306" href="Data.String.html#2261" class="Bound">n</a>
<a id="2308" href="Data.String.html#2245" class="Function">rectangleᶜ</a> <a id="2319" href="Data.String.html#2319" class="Bound">cₗ</a> <a id="2322" href="Data.String.html#2322" class="Bound">cᵣ</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Data.String.html#1733" class="Function">rectangle</a> <a id="2337" class="Symbol">(</a><a id="2338" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2352" class="Symbol">_</a> <a id="2354" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2356" href="Data.String.Base.html#3974" class="Function">padBoth</a> <a id="2364" href="Data.String.html#2319" class="Bound">cₗ</a> <a id="2367" href="Data.String.html#2322" class="Bound">cᵣ</a><a id="2369" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Sum.Algebra.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Algebra (Data.Sum.Algebra)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Algebra</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Algebraic properties of sums (disjoint unions)</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Data.Sum.Algebra.html" class="Module">Data.Sum.Algebra</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a>
  <a id="336" class="Keyword">using</a> <a id="342" class="Symbol">(</a><a id="343" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="348" class="Symbol">;</a> <a id="350" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="359" class="Symbol">;</a> <a id="361" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="367" class="Symbol">;</a> <a id="369" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="440" class="Symbol">;</a> <a id="442" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a><a id="454" class="Symbol">;</a> <a id="456" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a><a id="469" class="Symbol">;</a> <a id="471" href="Algebra.Definitions.html#1864" class="Function">Identity</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Algebra.Structures.html" class="Module">Algebra.Structures</a>
  <a id="514" class="Keyword">using</a> <a id="520" class="Symbol">(</a><a id="521" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="528" class="Symbol">;</a> <a id="530" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="541" class="Symbol">;</a> <a id="543" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="551" class="Symbol">;</a> <a id="553" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="649" class="Keyword">using</a> <a id="655" class="Symbol">(</a><a id="656" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="687" class="Keyword">using</a> <a id="693" class="Symbol">(</a><a id="694" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="697" class="Symbol">;</a> <a id="699" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="703" class="Symbol">;</a> <a id="705" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="709" class="Symbol">;</a> <a id="711" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="714" class="Symbol">;</a> <a id="716" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="721" class="Symbol">;</a> <a id="723" href="Data.Sum.Base.html#1185" class="Function">swap</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a><a id="735" class="Symbol">;</a> <a id="737" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a><a id="743" class="Symbol">)</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a><a id="799" class="Symbol">)</a>
<a id="801" class="Keyword">open</a> <a id="806" class="Keyword">import</a> <a id="813" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="840" class="Keyword">using</a> <a id="846" class="Symbol">(</a><a id="847" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="848" class="Symbol">;</a> <a id="850" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="852" class="Symbol">)</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Function.Base.html" class="Module">Function.Base</a> <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Function.Base.html#704" class="Function">id</a><a id="889" class="Symbol">;</a> <a id="891" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="936" class="Keyword">using</a> <a id="942" class="Symbol">(</a><a id="943" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a><a id="958" class="Symbol">)</a>
<a id="960" class="Keyword">open</a> <a id="965" class="Keyword">import</a> <a id="972" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="989" class="Keyword">using</a> <a id="995" class="Symbol">(</a><a id="996" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="999" class="Symbol">;</a> <a id="1001" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="1008" class="Symbol">;</a> <a id="1010" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1015" class="Symbol">)</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Level.html" class="Module">Level</a> <a id="1035" class="Keyword">using</a> <a id="1041" class="Symbol">(</a><a id="1042" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1047" class="Symbol">;</a> <a id="1049" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1052" class="Symbol">)</a>
<a id="1054" class="Keyword">open</a> <a id="1059" class="Keyword">import</a> <a id="1066" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1111" class="Keyword">using</a> <a id="1117" class="Symbol">(</a><a id="1118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1121" class="Symbol">;</a> <a id="1123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1127" class="Symbol">;</a> <a id="1129" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1133" class="Symbol">;</a> <a id="1135" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a><a id="1140" class="Symbol">)</a>

<a id="1143" class="Keyword">import</a> <a id="1150" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="1171" class="Symbol">as</a> <a id="1174" class="Module">FuncDef</a>

<a id="1183" class="Comment">------------------------------------------------------------------------</a>
<a id="1256" class="Comment">-- Setup</a>

<a id="1266" class="Keyword">private</a>
  <a id="1276" class="Keyword">variable</a>
    <a id="1289" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a> <a id="1291" href="Data.Sum.Algebra.html#1291" class="Generalizable">b</a> <a id="1293" href="Data.Sum.Algebra.html#1293" class="Generalizable">c</a> <a id="1295" href="Data.Sum.Algebra.html#1295" class="Generalizable">d</a> <a id="1297" class="Symbol">:</a> <a id="1299" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1309" href="Data.Sum.Algebra.html#1309" class="Generalizable">A</a> <a id="1311" href="Data.Sum.Algebra.html#1311" class="Generalizable">B</a> <a id="1313" href="Data.Sum.Algebra.html#1313" class="Generalizable">C</a> <a id="1315" href="Data.Sum.Algebra.html#1315" class="Generalizable">D</a> <a id="1317" class="Symbol">:</a> <a id="1319" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1323" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a>

  <a id="♯"></a><a id="1328" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="1330" class="Symbol">:</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Data.Sum.Algebra.html#1333" class="Bound">B</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="1339" class="Symbol">{</a><a id="1340" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a><a id="1341" class="Symbol">}</a> <a id="1343" class="Symbol">→</a> <a id="1345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1349" href="Data.Sum.Algebra.html#1291" class="Generalizable">b</a><a id="1350" class="Symbol">}</a> <a id="1352" class="Symbol">→</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Data.Sum.Algebra.html#1355" class="Bound">w</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="1360" class="Symbol">)</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Data.Sum.Algebra.html#1333" class="Bound">B</a> <a id="1366" href="Data.Sum.Algebra.html#1355" class="Bound">w</a>
  <a id="1370" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="1372" class="Symbol">()</a>

<a id="1376" class="Comment">------------------------------------------------------------------------</a>
<a id="1449" class="Comment">-- Algebraic properties</a>

<a id="⊎-cong"></a><a id="1474" href="Data.Sum.Algebra.html#1474" class="Function">⊎-cong</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Data.Sum.Algebra.html#1309" class="Generalizable">A</a> <a id="1485" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1487" href="Data.Sum.Algebra.html#1311" class="Generalizable">B</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Sum.Algebra.html#1313" class="Generalizable">C</a> <a id="1493" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1495" href="Data.Sum.Algebra.html#1315" class="Generalizable">D</a> <a id="1497" class="Symbol">→</a> <a id="1499" class="Symbol">(</a><a id="1500" href="Data.Sum.Algebra.html#1309" class="Generalizable">A</a> <a id="1502" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1504" href="Data.Sum.Algebra.html#1313" class="Generalizable">C</a><a id="1505" class="Symbol">)</a> <a id="1507" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Data.Sum.Algebra.html#1311" class="Generalizable">B</a> <a id="1512" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1514" href="Data.Sum.Algebra.html#1315" class="Generalizable">D</a><a id="1515" class="Symbol">)</a>
<a id="1517" href="Data.Sum.Algebra.html#1474" class="Function">⊎-cong</a> <a id="1524" href="Data.Sum.Algebra.html#1524" class="Bound">i</a> <a id="1526" href="Data.Sum.Algebra.html#1526" class="Bound">j</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1541" href="Function.Bundles.html#7392" class="Function">I.to</a> <a id="1546" href="Function.Bundles.html#7392" class="Field">J.to</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1557" href="Function.Bundles.html#7416" class="Function">I.from</a> <a id="1564" href="Function.Bundles.html#7416" class="Field">J.from</a><a id="1570" class="Symbol">)</a>
  <a id="1574" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1576" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1581" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1586" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1588" href="Function.Structures.html#2875" class="Function">I.strictlyInverseˡ</a> <a id="1607" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1609" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1614" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1619" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1621" href="Function.Structures.html#2875" class="Function">J.strictlyInverseˡ</a> <a id="1640" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1644" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1646" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1651" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1656" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1658" href="Function.Structures.html#3388" class="Function">I.strictlyInverseʳ</a> <a id="1677" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1679" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1684" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1691" href="Function.Structures.html#3388" class="Function">J.strictlyInverseʳ</a> <a id="1710" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1714" class="Keyword">where</a> <a id="1720" class="Keyword">module</a> <a id="1727" href="Data.Sum.Algebra.html#1727" class="Module">I</a> <a id="1729" class="Symbol">=</a> <a id="1731" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="1739" href="Data.Sum.Algebra.html#1524" class="Bound">i</a><a id="1740" class="Symbol">;</a> <a id="1742" class="Keyword">module</a> <a id="1749" href="Data.Sum.Algebra.html#1749" class="Module">J</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="1761" href="Data.Sum.Algebra.html#1526" class="Bound">j</a>

<a id="1764" class="Comment">-- ⊎ is commutative.</a>
<a id="1785" class="Comment">-- We don&#39;t use Commutative because it isn&#39;t polymorphic enough.</a>
<a id="⊎-comm"></a><a id="1850" href="Data.Sum.Algebra.html#1850" class="Function">⊎-comm</a> <a id="1857" class="Symbol">:</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Data.Sum.Algebra.html#1860" class="Bound">A</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1868" href="Data.Sum.Algebra.html#1289" class="Generalizable">a</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Sum.Algebra.html#1872" class="Bound">B</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1880" href="Data.Sum.Algebra.html#1291" class="Generalizable">b</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Symbol">→</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.Sum.Algebra.html#1860" class="Bound">A</a> <a id="1888" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1890" href="Data.Sum.Algebra.html#1872" class="Bound">B</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Data.Sum.Algebra.html#1872" class="Bound">B</a> <a id="1898" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1900" href="Data.Sum.Algebra.html#1860" class="Bound">A</a><a id="1901" class="Symbol">)</a>
<a id="1903" href="Data.Sum.Algebra.html#1850" class="Function">⊎-comm</a> <a id="1910" class="Symbol">_</a> <a id="1912" class="Symbol">_</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1922" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1927" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1932" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1948" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="1965" class="Keyword">module</a> <a id="1972" href="Data.Sum.Algebra.html#1972" class="Module">_</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Keyword">where</a>

  <a id="1995" class="Comment">-- ⊎ is associative</a>
  <a id="2017" href="Data.Sum.Algebra.html#2017" class="Function">⊎-assoc</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="2039" class="Symbol">{</a><a id="2040" class="Argument">ℓ</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2045" class="Symbol">}</a> <a id="2047" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2051" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2057" href="Data.Sum.Algebra.html#2017" class="Function">⊎-assoc</a> <a id="2065" class="Symbol">_</a> <a id="2067" class="Symbol">_</a> <a id="2069" class="Symbol">_</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2079" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2086" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a>
    <a id="2097" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2105" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2107" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2109" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2115" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2117" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2123" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2125" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2127" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2129" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2131" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2137" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2139" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2145" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2147" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2149" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2155" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2160" class="Comment">-- ⊥ is an identity for ⊎</a>
  <a id="2188" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2200" class="Symbol">:</a> <a id="2202" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="2215" class="Symbol">{</a><a id="2216" class="Argument">ℓ</a> <a id="2218" class="Symbol">=</a> <a id="2220" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2221" class="Symbol">}</a> <a id="2223" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2227" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2229" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2235" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2247" href="Data.Sum.Algebra.html#2247" class="Bound">A</a> <a id="2249" class="Symbol">=</a> <a id="2251" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2257" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2259" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2261" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2263" href="Function.Base.html#704" class="Function">id</a> <a id="2266" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2268" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2273" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2279" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2281" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2283" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2285" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2291" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2296" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="2324" class="Symbol">{</a><a id="2325" class="Argument">ℓ</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2330" class="Symbol">}</a> <a id="2332" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2336" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2338" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2344" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a> <a id="2356" class="Symbol">_</a> <a id="2358" class="Symbol">=</a> <a id="2360" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2366" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2368" href="Function.Base.html#704" class="Function">id</a> <a id="2371" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2373" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2375" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2377" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2382" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2388" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2390" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="2396" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2398" href="Data.Sum.Algebra.html#1328" class="Function">♯</a> <a id="2400" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

  <a id="2405" href="Data.Sum.Algebra.html#2405" class="Function">⊎-identity</a> <a id="2416" class="Symbol">:</a> <a id="2418" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2427" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2431" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2433" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2439" href="Data.Sum.Algebra.html#2405" class="Function">⊎-identity</a> <a id="2450" class="Symbol">=</a> <a id="2452" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2464" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2466" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a>

<a id="2479" class="Comment">------------------------------------------------------------------------</a>
<a id="2552" class="Comment">-- Algebraic structures</a>

  <a id="2579" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2599" class="Symbol">{</a><a id="2600" class="Argument">ℓ</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="2605" class="Symbol">}</a> <a id="2607" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2611" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2617" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a> <a id="2627" class="Symbol">=</a> <a id="2629" class="Keyword">record</a>
    <a id="2640" class="Symbol">{</a> <a id="2642" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a>
    <a id="2678" class="Symbol">;</a> <a id="2680" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="2694" class="Symbol">=</a> <a id="2696" href="Data.Sum.Algebra.html#1474" class="Function">⊎-cong</a>
    <a id="2707" class="Symbol">}</a>

  <a id="2712" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a> <a id="2726" class="Symbol">:</a> <a id="2728" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2740" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2744" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
  <a id="2750" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a> <a id="2764" class="Symbol">=</a> <a id="2766" class="Keyword">record</a>
    <a id="2777" class="Symbol">{</a> <a id="2779" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="2787" class="Symbol">=</a> <a id="2789" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a>
    <a id="2803" class="Symbol">;</a> <a id="2805" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="2813" class="Symbol">=</a> <a id="2815" href="Data.Sum.Algebra.html#2017" class="Function">⊎-assoc</a>
    <a id="2827" class="Symbol">}</a>

  <a id="2832" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="2854" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2858" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="2862" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
  <a id="2866" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a> <a id="2877" class="Symbol">=</a> <a id="2879" class="Keyword">record</a>
    <a id="2890" class="Symbol">{</a> <a id="2892" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a>
    <a id="2924" class="Symbol">;</a> <a id="2926" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="2938" class="Symbol">=</a> <a id="2940" href="Data.Sum.Algebra.html#2188" class="Function">⊎-identityˡ</a> <a id="2952" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2954" href="Data.Sum.Algebra.html#2296" class="Function">⊎-identityʳ</a>
    <a id="2970" class="Symbol">}</a>

  <a id="2975" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="3019" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3023" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="3027" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
  <a id="3031" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a> <a id="3053" class="Symbol">=</a> <a id="3055" class="Keyword">record</a>
    <a id="3066" class="Symbol">{</a> <a id="3068" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a>
    <a id="3094" class="Symbol">;</a> <a id="3096" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="3105" class="Symbol">=</a> <a id="3107" href="Data.Sum.Algebra.html#1850" class="Function">⊎-comm</a>
    <a id="3118" class="Symbol">}</a>

<a id="3121" class="Comment">------------------------------------------------------------------------</a>
<a id="3194" class="Comment">-- Algebraic bundles</a>

  <a id="3218" href="Data.Sum.Algebra.html#3218" class="Function">⊎-magma</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3239" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3240" class="Symbol">)</a> <a id="3242" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3246" href="Data.Sum.Algebra.html#3218" class="Function">⊎-magma</a> <a id="3254" class="Symbol">=</a> <a id="3256" class="Keyword">record</a>
    <a id="3267" class="Symbol">{</a> <a id="3269" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="3277" class="Symbol">=</a> <a id="3279" href="Data.Sum.Algebra.html#2579" class="Function">⊎-isMagma</a>
    <a id="3293" class="Symbol">}</a>

  <a id="3298" href="Data.Sum.Algebra.html#3298" class="Function">⊎-semigroup</a> <a id="3310" class="Symbol">:</a> <a id="3312" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3327" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3328" class="Symbol">)</a> <a id="3330" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3334" href="Data.Sum.Algebra.html#3298" class="Function">⊎-semigroup</a> <a id="3346" class="Symbol">=</a> <a id="3348" class="Keyword">record</a>
    <a id="3359" class="Symbol">{</a> <a id="3361" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="3373" class="Symbol">=</a> <a id="3375" href="Data.Sum.Algebra.html#2712" class="Function">⊎-isSemigroup</a>
    <a id="3393" class="Symbol">}</a>

  <a id="3398" href="Data.Sum.Algebra.html#3398" class="Function">⊎-monoid</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3421" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3422" class="Symbol">)</a> <a id="3424" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3428" href="Data.Sum.Algebra.html#3398" class="Function">⊎-monoid</a> <a id="3437" class="Symbol">=</a> <a id="3439" class="Keyword">record</a>
    <a id="3450" class="Symbol">{</a> <a id="3452" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="3461" class="Symbol">=</a> <a id="3463" href="Data.Sum.Algebra.html#2832" class="Function">⊎-isMonoid</a>
    <a id="3478" class="Symbol">}</a>

  <a id="3483" href="Data.Sum.Algebra.html#3483" class="Function">⊎-commutativeMonoid</a> <a id="3503" class="Symbol">:</a> <a id="3505" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="3523" class="Symbol">(</a><a id="3524" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3528" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a><a id="3529" class="Symbol">)</a> <a id="3531" href="Data.Sum.Algebra.html#1975" class="Bound">ℓ</a>
  <a id="3535" href="Data.Sum.Algebra.html#3483" class="Function">⊎-commutativeMonoid</a> <a id="3555" class="Symbol">=</a> <a id="3557" class="Keyword">record</a>
    <a id="3568" class="Symbol">{</a> <a id="3570" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="3590" class="Symbol">=</a> <a id="3592" href="Data.Sum.Algebra.html#2975" class="Function">⊎-isCommutativeMonoid</a>
    <a id="3618" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Sum.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Sum.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sums (disjoint unions)</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="272" class="Keyword">where</a>

<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="306" class="Keyword">using</a> <a id="312" class="Symbol">(</a><a id="313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="317" class="Symbol">;</a> <a id="319" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="324" class="Symbol">)</a>
<a id="326" class="Keyword">open</a> <a id="331" class="Keyword">import</a> <a id="338" href="Function.Base.html" class="Module">Function.Base</a> <a id="352" class="Keyword">using</a> <a id="358" class="Symbol">(</a><a id="359" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="362" class="Symbol">;</a> <a id="364" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="368" class="Symbol">;</a> <a id="370" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a> <a id="378" class="Symbol">;</a> <a id="380" href="Function.Base.html#704" class="Function">id</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Level.html" class="Module">Level</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="414" class="Symbol">;</a> <a id="416" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="419" class="Symbol">)</a>

<a id="422" class="Keyword">private</a>
  <a id="432" class="Keyword">variable</a>
    <a id="445" href="Data.Sum.Base.html#445" class="Generalizable">a</a> <a id="447" href="Data.Sum.Base.html#447" class="Generalizable">b</a> <a id="449" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="451" href="Data.Sum.Base.html#451" class="Generalizable">d</a> <a id="453" class="Symbol">:</a> <a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="465" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="467" class="Symbol">:</a> <a id="469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="473" href="Data.Sum.Base.html#445" class="Generalizable">a</a>
    <a id="479" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="481" class="Symbol">:</a> <a id="483" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="487" href="Data.Sum.Base.html#447" class="Generalizable">b</a>
    <a id="493" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="495" class="Symbol">:</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Data.Sum.Base.html#449" class="Generalizable">c</a>
    <a id="507" href="Data.Sum.Base.html#507" class="Generalizable">D</a> <a id="509" class="Symbol">:</a> <a id="511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="515" href="Data.Sum.Base.html#451" class="Generalizable">d</a>

<a id="518" class="Comment">------------------------------------------------------------------------</a>
<a id="591" class="Comment">-- Definition</a>

<a id="606" class="Keyword">infixr</a> <a id="613" class="Number">1</a> <a id="615" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>

<a id="620" class="Keyword">data</a> <a id="_⊎_"></a><a id="625" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="629" class="Symbol">(</a><a id="630" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="638" href="Data.Sum.Base.html#445" class="Generalizable">a</a><a id="639" class="Symbol">)</a> <a id="641" class="Symbol">(</a><a id="642" href="Data.Sum.Base.html#642" class="Bound">B</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="650" href="Data.Sum.Base.html#447" class="Generalizable">b</a><a id="651" class="Symbol">)</a> <a id="653" class="Symbol">:</a> <a id="655" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.Sum.Base.html#638" class="Bound">a</a> <a id="662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="664" href="Data.Sum.Base.html#650" class="Bound">b</a><a id="665" class="Symbol">)</a> <a id="667" class="Keyword">where</a>
  <a id="_⊎_.inj₁"></a><a id="675" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="680" class="Symbol">:</a> <a id="682" class="Symbol">(</a><a id="683" href="Data.Sum.Base.html#683" class="Bound">x</a> <a id="685" class="Symbol">:</a> <a id="687" href="Data.Sum.Base.html#630" class="Bound">A</a><a id="688" class="Symbol">)</a> <a id="690" class="Symbol">→</a> <a id="692" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="694" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="696" href="Data.Sum.Base.html#642" class="Bound">B</a>
  <a id="_⊎_.inj₂"></a><a id="700" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="705" class="Symbol">:</a> <a id="707" class="Symbol">(</a><a id="708" href="Data.Sum.Base.html#708" class="Bound">y</a> <a id="710" class="Symbol">:</a> <a id="712" href="Data.Sum.Base.html#642" class="Bound">B</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Data.Sum.Base.html#630" class="Bound">A</a> <a id="719" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="721" href="Data.Sum.Base.html#642" class="Bound">B</a>

<a id="724" class="Comment">------------------------------------------------------------------------</a>
<a id="797" class="Comment">-- Functions</a>

<a id="[_,_]"></a><a id="811" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a> <a id="817" class="Symbol">:</a> <a id="819" class="Symbol">∀</a> <a id="821" class="Symbol">{</a><a id="822" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="838" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="839" class="Symbol">}</a> <a id="841" class="Symbol">→</a>
        <a id="851" class="Symbol">((</a><a id="853" href="Data.Sum.Base.html#853" class="Bound">x</a> <a id="855" class="Symbol">:</a> <a id="857" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="864" class="Symbol">(</a><a id="865" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="870" href="Data.Sum.Base.html#853" class="Bound">x</a><a id="871" class="Symbol">))</a> <a id="874" class="Symbol">→</a> <a id="876" class="Symbol">((</a><a id="878" href="Data.Sum.Base.html#878" class="Bound">x</a> <a id="880" class="Symbol">:</a> <a id="882" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">→</a> <a id="887" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="889" class="Symbol">(</a><a id="890" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="895" href="Data.Sum.Base.html#878" class="Bound">x</a><a id="896" class="Symbol">))</a> <a id="899" class="Symbol">→</a>
        <a id="909" class="Symbol">((</a><a id="911" href="Data.Sum.Base.html#911" class="Bound">x</a> <a id="913" class="Symbol">:</a> <a id="915" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="917" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="919" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.Sum.Base.html#822" class="Bound">C</a> <a id="926" href="Data.Sum.Base.html#911" class="Bound">x</a><a id="927" class="Symbol">)</a>
<a id="929" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="931" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="933" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="935" href="Data.Sum.Base.html#935" class="Bound">g</a> <a id="937" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="939" class="Symbol">(</a><a id="940" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="945" href="Data.Sum.Base.html#945" class="Bound">x</a><a id="946" class="Symbol">)</a> <a id="948" class="Symbol">=</a> <a id="950" href="Data.Sum.Base.html#931" class="Bound">f</a> <a id="952" href="Data.Sum.Base.html#945" class="Bound">x</a>
<a id="954" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="956" href="Data.Sum.Base.html#956" class="Bound">f</a> <a id="958" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="960" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="962" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="964" class="Symbol">(</a><a id="965" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="970" href="Data.Sum.Base.html#970" class="Bound">y</a><a id="971" class="Symbol">)</a> <a id="973" class="Symbol">=</a> <a id="975" href="Data.Sum.Base.html#960" class="Bound">g</a> <a id="977" href="Data.Sum.Base.html#970" class="Bound">y</a>

<a id="[_,_]′"></a><a id="980" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="987" class="Symbol">:</a> <a id="989" class="Symbol">(</a><a id="990" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">→</a> <a id="999" class="Symbol">(</a><a id="1000" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">→</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1012" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1014" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1016" class="Symbol">→</a> <a id="1018" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1019" class="Symbol">)</a>
<a id="1021" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a> <a id="1028" class="Symbol">=</a> <a id="1030" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="fromInj₁"></a><a id="1037" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1051" class="Symbol">→</a> <a id="1053" href="Data.Sum.Base.html#465" class="Generalizable">A</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1060" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1062" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1068" href="Data.Sum.Base.html#1037" class="Function">fromInj₁</a> <a id="1077" class="Symbol">=</a> <a id="1079" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1081" href="Function.Base.html#704" class="Function">id</a> <a id="1084" href="Data.Sum.Base.html#980" class="Function Operator">,_]′</a>

<a id="fromInj₂"></a><a id="1090" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1099" class="Symbol">:</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1107" class="Symbol">)</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1113" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1115" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.Sum.Base.html#479" class="Generalizable">B</a>
<a id="1121" href="Data.Sum.Base.html#1090" class="Function">fromInj₂</a> <a id="1130" class="Symbol">=</a> <a id="1132" href="Data.Sum.Base.html#980" class="Function Operator">[_,</a> <a id="1136" href="Function.Base.html#704" class="Function">id</a> <a id="1139" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="reduce"></a><a id="1143" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1154" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1156" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1158" class="Symbol">→</a> <a id="1160" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1162" href="Data.Sum.Base.html#1143" class="Function">reduce</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1173" href="Function.Base.html#704" class="Function">id</a> <a id="1176" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1178" href="Function.Base.html#704" class="Function">id</a> <a id="1181" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="swap"></a><a id="1185" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1194" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1196" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1202" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1204" href="Data.Sum.Base.html#465" class="Generalizable">A</a>
<a id="1206" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1217" href="Data.Sum.Base.html#1217" class="Bound">x</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">=</a> <a id="1222" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1227" href="Data.Sum.Base.html#1217" class="Bound">x</a>
<a id="1229" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1240" href="Data.Sum.Base.html#1240" class="Bound">x</a><a id="1241" class="Symbol">)</a> <a id="1243" class="Symbol">=</a> <a id="1245" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1250" href="Data.Sum.Base.html#1240" class="Bound">x</a>

<a id="map"></a><a id="1253" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1257" class="Symbol">:</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1265" class="Symbol">)</a> <a id="1267" class="Symbol">→</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1275" class="Symbol">)</a> <a id="1277" class="Symbol">→</a> <a id="1279" class="Symbol">(</a><a id="1280" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1282" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1284" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1290" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1292" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1293" class="Symbol">)</a>
<a id="1295" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1299" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1301" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1303" class="Symbol">=</a> <a id="1305" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1307" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1312" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1314" href="Data.Sum.Base.html#1299" class="Bound">f</a> <a id="1316" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1325" href="Data.Sum.Base.html#1301" class="Bound">g</a> <a id="1327" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="map₁"></a><a id="1331" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">(</a><a id="1339" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1341" class="Symbol">→</a> <a id="1343" href="Data.Sum.Base.html#493" class="Generalizable">C</a><a id="1344" class="Symbol">)</a> <a id="1346" class="Symbol">→</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1351" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1353" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1359" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1361" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1362" class="Symbol">)</a>
<a id="1364" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1369" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1371" class="Symbol">=</a> <a id="1373" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1377" href="Data.Sum.Base.html#1369" class="Bound">f</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1383" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1388" class="Symbol">:</a> <a id="1390" class="Symbol">(</a><a id="1391" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1393" class="Symbol">→</a> <a id="1395" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">→</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1403" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1405" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1407" class="Symbol">→</a> <a id="1409" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1411" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1413" href="Data.Sum.Base.html#507" class="Generalizable">D</a><a id="1414" class="Symbol">)</a>
<a id="1416" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1427" href="Function.Base.html#704" class="Function">id</a>

<a id="assocʳ"></a><a id="1431" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1438" class="Symbol">:</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1443" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1445" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1446" class="Symbol">)</a> <a id="1448" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1450" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1456" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1458" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1460" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1462" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1464" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1475" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1480" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1485" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1487" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1492" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1495" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1500" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="assocˡ"></a><a id="1504" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1515" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1517" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1519" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1521" href="Data.Sum.Base.html#493" class="Generalizable">C</a> <a id="1523" class="Symbol">→</a> <a id="1525" class="Symbol">(</a><a id="1526" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1528" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1530" href="Data.Sum.Base.html#479" class="Generalizable">B</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1535" href="Data.Sum.Base.html#493" class="Generalizable">C</a>
<a id="1537" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="1544" class="Symbol">=</a> <a id="1546" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1548" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1553" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1556" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1561" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1563" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="1568" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1573" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="1577" class="Keyword">infixr</a> <a id="1584" class="Number">1</a> <a id="1586" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a>
<a id="_-⊎-_"></a><a id="1592" href="Data.Sum.Base.html#1592" class="Function Operator">_-⊎-_</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1603" class="Symbol">→</a> <a id="1605" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1607" class="Symbol">→</a> <a id="1609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1613" href="Data.Sum.Base.html#449" class="Generalizable">c</a><a id="1614" class="Symbol">)</a> <a id="1616" class="Symbol">→</a> <a id="1618" class="Symbol">(</a><a id="1619" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">→</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Data.Sum.Base.html#465" class="Generalizable">A</a> <a id="1639" class="Symbol">→</a> <a id="1641" href="Data.Sum.Base.html#479" class="Generalizable">B</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Data.Sum.Base.html#449" class="Generalizable">c</a> <a id="1652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1654" href="Data.Sum.Base.html#451" class="Generalizable">d</a><a id="1655" class="Symbol">))</a>
<a id="1658" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1660" href="Data.Sum.Base.html#1592" class="Function Operator">-⊎-</a> <a id="1664" href="Data.Sum.Base.html#1664" class="Bound">g</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Data.Sum.Base.html#1658" class="Bound">f</a> <a id="1670" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="1673" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="1677" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="1680" href="Data.Sum.Base.html#1664" class="Bound">g</a></pre></body></html>


==> anc/html/Data.Sum.Effectful.Left.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Left (Data.Sum.Effectful.Left)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Effectful.Left</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An effectful view of the Sum type (Left-biased)</a>
<a id="157" class="Comment">------------------------------------------------------------------------</a>

<a id="231" class="Symbol">{-#</a> <a id="235" class="Keyword">OPTIONS</a> <a id="243" class="Pragma">--cubical-compatible</a> <a id="264" class="Pragma">--safe</a> <a id="271" class="Symbol">#-}</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Level.html" class="Module">Level</a>

<a id="295" class="Keyword">module</a> <a id="302" href="Data.Sum.Effectful.Left.html" class="Module">Data.Sum.Effectful.Left</a> <a id="326" class="Symbol">{</a><a id="327" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a><a id="328" class="Symbol">}</a> <a id="330" class="Symbol">(</a><a id="331" href="Data.Sum.Effectful.Left.html#331" class="Bound">A</a> <a id="333" class="Symbol">:</a> <a id="335" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="339" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a><a id="340" class="Symbol">)</a> <a id="342" class="Symbol">(</a><a id="343" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a> <a id="345" class="Symbol">:</a> <a id="347" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="352" class="Symbol">)</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="387" class="Keyword">using</a> <a id="393" class="Symbol">(</a><a id="394" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="399" class="Symbol">;</a> <a id="401" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="406" class="Symbol">;</a> <a id="408" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="412" class="Symbol">;</a> <a id="414" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="417" class="Symbol">;</a> <a id="419" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="540" class="Keyword">using</a> <a id="546" class="Symbol">(</a><a id="547" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
  <a id="592" class="Keyword">using</a> <a id="598" class="Symbol">(</a><a id="599" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="613" class="Symbol">;</a> <a id="615" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="633" class="Symbol">;</a> <a id="635" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="649" class="Symbol">)</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="691" class="Symbol">;</a> <a id="693" class="Keyword">module</a> <a id="700" href="Effect.Monad.html#1616" class="Module">Join</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Function.Base.html" class="Module">Function.Base</a> <a id="732" class="Keyword">using</a> <a id="738" class="Symbol">(</a><a id="739" href="Function.Base.html#725" class="Function">const</a><a id="744" class="Symbol">;</a> <a id="746" href="Function.Base.html#1657" class="Function">flip</a><a id="750" class="Symbol">;</a> <a id="752" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="755" class="Symbol">;</a> <a id="757" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="761" class="Symbol">;</a> <a id="763" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="766" class="Symbol">;</a> <a id="768" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a><a id="773" class="Symbol">)</a>

<a id="776" class="Comment">-- To minimize the universe level of the RawFunctor, we require that</a>
<a id="845" class="Comment">-- elements of B are &quot;lifted&quot; to a copy of B at a higher universe level</a>
<a id="917" class="Comment">-- (a ⊔ b). See the examples for how this is done.</a>

<a id="969" class="Comment">------------------------------------------------------------------------</a>
<a id="1042" class="Comment">-- Left-biased monad instance for _⊎_</a>

<a id="Sumₗ"></a><a id="1081" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1092" class="Symbol">(</a><a id="1093" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="1095" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1097" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="1098" class="Symbol">)</a> <a id="1100" class="Symbol">→</a> <a id="1102" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="1109" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1111" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="1112" class="Symbol">)</a>
<a id="1114" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="1119" href="Data.Sum.Effectful.Left.html#1119" class="Bound">B</a> <a id="1121" class="Symbol">=</a> <a id="1123" href="Data.Sum.Effectful.Left.html#331" class="Bound">A</a> <a id="1125" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1127" href="Data.Sum.Effectful.Left.html#1119" class="Bound">B</a>

<a id="functor"></a><a id="1130" href="Data.Sum.Effectful.Left.html#1130" class="Function">functor</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1151" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1156" href="Data.Sum.Effectful.Left.html#1130" class="Function">functor</a> <a id="1164" class="Symbol">=</a> <a id="1166" class="Keyword">record</a> <a id="1173" class="Symbol">{</a> <a id="1175" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1181" class="Symbol">=</a> <a id="1183" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1188" class="Symbol">}</a>

<a id="applicative"></a><a id="1191" href="Data.Sum.Effectful.Left.html#1191" class="Function">applicative</a> <a id="1203" class="Symbol">:</a> <a id="1205" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1220" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1225" href="Data.Sum.Effectful.Left.html#1191" class="Function">applicative</a> <a id="1237" class="Symbol">=</a> <a id="1239" class="Keyword">record</a>
  <a id="1248" class="Symbol">{</a> <a id="1250" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1261" class="Symbol">=</a> <a id="1263" href="Data.Sum.Effectful.Left.html#1130" class="Function">functor</a>
  <a id="1273" class="Symbol">;</a> <a id="1275" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>
  <a id="1289" class="Symbol">;</a> <a id="1291" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1297" class="Symbol">=</a> <a id="1299" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1301" href="Function.Base.html#725" class="Function">const</a> <a id="1307" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1309" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1314" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1316" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="1321" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="1326" class="Symbol">}</a>

<a id="empty"></a><a id="1329" href="Data.Sum.Effectful.Left.html#1329" class="Function">empty</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Data.Sum.Effectful.Left.html#331" class="Bound">A</a> <a id="1339" class="Symbol">→</a> <a id="1341" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="1350" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1355" href="Data.Sum.Effectful.Left.html#1329" class="Function">empty</a> <a id="1361" href="Data.Sum.Effectful.Left.html#1361" class="Bound">a</a> <a id="1363" class="Symbol">=</a> <a id="1365" class="Keyword">record</a> <a id="1372" class="Symbol">{</a> <a id="1374" href="Effect.Empty.html#475" class="Field">empty</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1387" href="Data.Sum.Effectful.Left.html#1361" class="Bound">a</a> <a id="1389" class="Symbol">}</a>

<a id="choice"></a><a id="1392" href="Data.Sum.Effectful.Left.html#1392" class="Function">choice</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="1411" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1416" href="Data.Sum.Effectful.Left.html#1392" class="Function">choice</a> <a id="1423" class="Symbol">=</a> <a id="1425" class="Keyword">record</a> <a id="1432" class="Symbol">{</a> <a id="1434" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1444" href="Function.Base.html#1657" class="Function">flip</a> <a id="1449" href="Function.Base.html#725" class="Function">const</a> <a id="1455" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1457" href="Function.Base.html#725" class="Function">const</a> <a id="1463" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1465" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1470" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="1473" class="Symbol">}</a>

<a id="applicativeZero"></a><a id="1476" href="Data.Sum.Effectful.Left.html#1476" class="Function">applicativeZero</a> <a id="1492" class="Symbol">:</a> <a id="1494" href="Data.Sum.Effectful.Left.html#331" class="Bound">A</a> <a id="1496" class="Symbol">→</a> <a id="1498" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="1517" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1522" href="Data.Sum.Effectful.Left.html#1476" class="Function">applicativeZero</a> <a id="1538" href="Data.Sum.Effectful.Left.html#1538" class="Bound">a</a> <a id="1540" class="Symbol">=</a> <a id="1542" class="Keyword">record</a>
  <a id="1551" class="Symbol">{</a> <a id="1553" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="1568" class="Symbol">=</a> <a id="1570" href="Data.Sum.Effectful.Left.html#1191" class="Function">applicative</a>
  <a id="1584" class="Symbol">;</a> <a id="1586" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="1595" class="Symbol">=</a> <a id="1597" href="Data.Sum.Effectful.Left.html#1329" class="Function">empty</a> <a id="1603" href="Data.Sum.Effectful.Left.html#1538" class="Bound">a</a>
  <a id="1607" class="Symbol">}</a>

<a id="alternative"></a><a id="1610" href="Data.Sum.Effectful.Left.html#1610" class="Function">alternative</a> <a id="1622" class="Symbol">:</a> <a id="1624" href="Data.Sum.Effectful.Left.html#331" class="Bound">A</a> <a id="1626" class="Symbol">→</a> <a id="1628" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="1643" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1648" href="Data.Sum.Effectful.Left.html#1610" class="Function">alternative</a> <a id="1660" href="Data.Sum.Effectful.Left.html#1660" class="Bound">a</a> <a id="1662" class="Symbol">=</a> <a id="1664" class="Keyword">record</a>
  <a id="1673" class="Symbol">{</a> <a id="1675" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="1694" class="Symbol">=</a> <a id="1696" href="Data.Sum.Effectful.Left.html#1476" class="Function">applicativeZero</a> <a id="1712" href="Data.Sum.Effectful.Left.html#1660" class="Bound">a</a>
  <a id="1716" class="Symbol">;</a> <a id="1718" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="1728" class="Symbol">=</a> <a id="1730" href="Data.Sum.Effectful.Left.html#1392" class="Function">choice</a>
  <a id="1739" class="Symbol">}</a>

<a id="monad"></a><a id="1742" href="Data.Sum.Effectful.Left.html#1742" class="Function">monad</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1759" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a>
<a id="1764" href="Data.Sum.Effectful.Left.html#1742" class="Function">monad</a> <a id="1770" class="Symbol">=</a> <a id="1772" class="Keyword">record</a>
  <a id="1781" class="Symbol">{</a> <a id="1783" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1798" class="Symbol">=</a> <a id="1800" href="Data.Sum.Effectful.Left.html#1191" class="Function">applicative</a>
  <a id="1814" class="Symbol">;</a> <a id="1816" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="1822" class="Symbol">=</a> <a id="1824" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1826" href="Function.Base.html#725" class="Function">const</a> <a id="1832" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1835" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1840" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1842" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a> <a id="1848" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="1853" class="Symbol">}</a>

<a id="join"></a><a id="1856" href="Data.Sum.Effectful.Left.html#1856" class="Function">join</a> <a id="1861" class="Symbol">:</a> <a id="1863" class="Symbol">{</a><a id="1864" href="Data.Sum.Effectful.Left.html#1864" class="Bound">B</a> <a id="1866" class="Symbol">:</a> <a id="1868" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="1875" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1877" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="1878" class="Symbol">)}</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="1894" href="Data.Sum.Effectful.Left.html#1864" class="Bound">B</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="1904" href="Data.Sum.Effectful.Left.html#1864" class="Bound">B</a>
<a id="1906" href="Data.Sum.Effectful.Left.html#1856" class="Function">join</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Effect.Monad.html#1685" class="Function">Join.join</a> <a id="1923" href="Data.Sum.Effectful.Left.html#1742" class="Function">monad</a>

<a id="1930" class="Comment">------------------------------------------------------------------------</a>
<a id="2003" class="Comment">-- Get access to other monadic functions</a>

<a id="2045" class="Keyword">module</a> <a id="TraversableA"></a><a id="2052" href="Data.Sum.Effectful.Left.html#2052" class="Module">TraversableA</a> <a id="2065" class="Symbol">{</a><a id="2066" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a><a id="2067" class="Symbol">}</a> <a id="2069" class="Symbol">(</a><a id="2070" href="Data.Sum.Effectful.Left.html#2070" class="Bound">App</a> <a id="2074" class="Symbol">:</a> <a id="2076" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2091" class="Symbol">{</a><a id="2092" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="2094" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2096" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="2102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2104" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="2105" class="Symbol">}</a> <a id="2107" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a><a id="2108" class="Symbol">)</a> <a id="2110" class="Keyword">where</a>

  <a id="2119" class="Keyword">open</a> <a id="2124" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2139" href="Data.Sum.Effectful.Left.html#2070" class="Bound">App</a>

  <a id="TraversableA.sequenceA"></a><a id="2146" href="Data.Sum.Effectful.Left.html#2146" class="Function">sequenceA</a> <a id="2156" class="Symbol">:</a> <a id="2158" class="Symbol">∀</a> <a id="2160" class="Symbol">{</a><a id="2161" href="Data.Sum.Effectful.Left.html#2161" class="Bound">A</a><a id="2162" class="Symbol">}</a> <a id="2164" class="Symbol">→</a> <a id="2166" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="2171" class="Symbol">(</a><a id="2172" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a> <a id="2174" href="Data.Sum.Effectful.Left.html#2161" class="Bound">A</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a> <a id="2181" class="Symbol">(</a><a id="2182" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="2187" href="Data.Sum.Effectful.Left.html#2161" class="Bound">A</a><a id="2188" class="Symbol">)</a>
  <a id="2192" href="Data.Sum.Effectful.Left.html#2146" class="Function">sequenceA</a> <a id="2202" class="Symbol">(</a><a id="2203" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2208" href="Data.Sum.Effectful.Left.html#2208" class="Bound">a</a><a id="2209" class="Symbol">)</a> <a id="2211" class="Symbol">=</a> <a id="2213" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2224" href="Data.Sum.Effectful.Left.html#2208" class="Bound">a</a><a id="2225" class="Symbol">)</a>
  <a id="2229" href="Data.Sum.Effectful.Left.html#2146" class="Function">sequenceA</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2245" href="Data.Sum.Effectful.Left.html#2245" class="Bound">x</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2255" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2259" href="Data.Sum.Effectful.Left.html#2245" class="Bound">x</a>

  <a id="TraversableA.mapA"></a><a id="2264" href="Data.Sum.Effectful.Left.html#2264" class="Function">mapA</a> <a id="2269" class="Symbol">:</a> <a id="2271" class="Symbol">∀</a> <a id="2273" class="Symbol">{</a><a id="2274" href="Data.Sum.Effectful.Left.html#2274" class="Bound">A</a> <a id="2276" href="Data.Sum.Effectful.Left.html#2276" class="Bound">B</a><a id="2277" class="Symbol">}</a> <a id="2279" class="Symbol">→</a> <a id="2281" class="Symbol">(</a><a id="2282" href="Data.Sum.Effectful.Left.html#2274" class="Bound">A</a> <a id="2284" class="Symbol">→</a> <a id="2286" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a> <a id="2288" href="Data.Sum.Effectful.Left.html#2276" class="Bound">B</a><a id="2289" class="Symbol">)</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="2298" href="Data.Sum.Effectful.Left.html#2274" class="Bound">A</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="2310" href="Data.Sum.Effectful.Left.html#2276" class="Bound">B</a><a id="2311" class="Symbol">)</a>
  <a id="2315" href="Data.Sum.Effectful.Left.html#2264" class="Function">mapA</a> <a id="2320" href="Data.Sum.Effectful.Left.html#2320" class="Bound">f</a> <a id="2322" class="Symbol">=</a> <a id="2324" href="Data.Sum.Effectful.Left.html#2146" class="Function">sequenceA</a> <a id="2334" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2336" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2341" href="Data.Sum.Effectful.Left.html#2320" class="Bound">f</a>

  <a id="TraversableA.forA"></a><a id="2346" href="Data.Sum.Effectful.Left.html#2346" class="Function">forA</a> <a id="2351" class="Symbol">:</a> <a id="2353" class="Symbol">∀</a> <a id="2355" class="Symbol">{</a><a id="2356" href="Data.Sum.Effectful.Left.html#2356" class="Bound">A</a> <a id="2358" href="Data.Sum.Effectful.Left.html#2358" class="Bound">B</a><a id="2359" class="Symbol">}</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="2368" href="Data.Sum.Effectful.Left.html#2356" class="Bound">A</a> <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">(</a><a id="2373" href="Data.Sum.Effectful.Left.html#2356" class="Bound">A</a> <a id="2375" class="Symbol">→</a> <a id="2377" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a> <a id="2379" href="Data.Sum.Effectful.Left.html#2358" class="Bound">B</a><a id="2380" class="Symbol">)</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Data.Sum.Effectful.Left.html#2066" class="Bound">F</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Data.Sum.Effectful.Left.html#1081" class="Function">Sumₗ</a> <a id="2392" href="Data.Sum.Effectful.Left.html#2358" class="Bound">B</a><a id="2393" class="Symbol">)</a>
  <a id="2397" href="Data.Sum.Effectful.Left.html#2346" class="Function">forA</a> <a id="2402" class="Symbol">=</a> <a id="2404" href="Function.Base.html#1657" class="Function">flip</a> <a id="2409" href="Data.Sum.Effectful.Left.html#2264" class="Function">mapA</a>

<a id="2415" class="Keyword">module</a> <a id="TraversableM"></a><a id="2422" href="Data.Sum.Effectful.Left.html#2422" class="Module">TraversableM</a> <a id="2435" class="Symbol">{</a><a id="2436" href="Data.Sum.Effectful.Left.html#2436" class="Bound">M</a><a id="2437" class="Symbol">}</a> <a id="2439" class="Symbol">(</a><a id="2440" href="Data.Sum.Effectful.Left.html#2440" class="Bound">Mon</a> <a id="2444" class="Symbol">:</a> <a id="2446" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2455" class="Symbol">{</a><a id="2456" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="2458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2460" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="2461" class="Symbol">}</a> <a id="2463" class="Symbol">{</a><a id="2464" href="Data.Sum.Effectful.Left.html#327" class="Bound">a</a> <a id="2466" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2468" href="Data.Sum.Effectful.Left.html#343" class="Bound">b</a><a id="2469" class="Symbol">}</a> <a id="2471" href="Data.Sum.Effectful.Left.html#2436" class="Bound">M</a><a id="2472" class="Symbol">)</a> <a id="2474" class="Keyword">where</a>

  <a id="2483" class="Keyword">open</a> <a id="2488" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2497" href="Data.Sum.Effectful.Left.html#2440" class="Bound">Mon</a>

  <a id="2504" class="Keyword">open</a> <a id="2509" href="Data.Sum.Effectful.Left.html#2052" class="Module">TraversableA</a> <a id="2522" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="2537" class="Keyword">public</a>
    <a id="2548" class="Keyword">renaming</a>
    <a id="2561" class="Symbol">(</a> <a id="2563" href="Data.Sum.Effectful.Left.html#2146" class="Function">sequenceA</a> <a id="2573" class="Symbol">to</a> <a id="2576" class="Function">sequenceM</a>
    <a id="2590" class="Symbol">;</a> <a id="2592" href="Data.Sum.Effectful.Left.html#2264" class="Function">mapA</a>      <a id="2602" class="Symbol">to</a> <a id="2605" class="Function">mapM</a>
    <a id="2614" class="Symbol">;</a> <a id="2616" href="Data.Sum.Effectful.Left.html#2346" class="Function">forA</a>      <a id="2626" class="Symbol">to</a> <a id="2629" class="Function">forM</a>
    <a id="2638" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Sum.Function.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Data.Sum.Function.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Function.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sum combinators for propositional equality preserving functions</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="331" class="Keyword">where</a>

<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="374" class="Symbol">)</a>
<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Data.Sum.Function.Setoid.html" class="Module">Data.Sum.Function.Setoid</a>
  <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">_⊎-function_</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a><a id="451" class="Symbol">;</a> <a id="453" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a>
        <a id="491" class="Symbol">;</a> <a id="493" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a><a id="508" class="Symbol">;</a> <a id="510" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">_⊎-rightInverse_</a><a id="526" class="Symbol">;</a> <a id="528" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">_⊎-bijection_</a><a id="541" class="Symbol">;</a> <a id="543" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a><a id="623" class="Symbol">;</a> <a id="625" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="674" class="Symbol">as</a> <a id="677" class="Module">Compose</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
  <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a><a id="743" class="Symbol">;</a> <a id="745" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="776" class="Symbol">;</a> <a id="778" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="789" class="Symbol">;</a> <a id="791" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="800" class="Symbol">;</a>
    <a id="806" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="822" class="Symbol">;</a> <a id="824" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="835" class="Symbol">;</a> <a id="837" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="847" class="Symbol">;</a> <a id="849" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Function.Base.html" class="Module">Function.Base</a> <a id="886" class="Keyword">using</a> <a id="892" class="Symbol">(</a><a id="893" href="Function.Base.html#704" class="Function">id</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="928" class="Keyword">using</a> <a id="934" class="Symbol">(</a><a id="935" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="942" class="Symbol">;</a> <a id="944" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="947" class="Symbol">;</a> <a id="949" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="952" class="Symbol">;</a> <a id="954" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="957" class="Symbol">;</a> <a id="959" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="962" class="Symbol">;</a> <a id="964" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="967" class="Symbol">;</a> <a id="969" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="972" class="Symbol">;</a> <a id="974" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="977" class="Symbol">;</a> <a id="979" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="982" class="Symbol">)</a>
<a id="984" class="Keyword">open</a> <a id="989" class="Keyword">import</a> <a id="996" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="1024" class="Symbol">as</a> <a id="1027" class="Module">Inv</a>
  <a id="1033" class="Keyword">using</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a><a id="1059" class="Symbol">;</a> <a id="1061" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a><a id="1078" class="Symbol">;</a> <a id="1080" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a>
        <a id="1106" class="Symbol">;</a> <a id="1108" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="Level.html" class="Module">Level</a> <a id="1146" class="Keyword">using</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1158" class="Symbol">;</a> <a id="1160" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1163" class="Symbol">)</a>
<a id="1165" class="Keyword">open</a> <a id="1170" class="Keyword">import</a> <a id="1177" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1198" class="Keyword">using</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="1208" class="Symbol">)</a>
<a id="1210" class="Keyword">open</a> <a id="1215" class="Keyword">import</a> <a id="1222" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1246" class="Keyword">using</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1259" class="Symbol">)</a>
<a id="1261" class="Keyword">open</a> <a id="1266" class="Keyword">import</a> <a id="1273" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1322" class="Keyword">using</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1335" class="Symbol">)</a>

<a id="1338" class="Keyword">private</a>
  <a id="1348" class="Keyword">variable</a>
    <a id="1361" href="Data.Sum.Function.Propositional.html#1361" class="Generalizable">a</a> <a id="1363" href="Data.Sum.Function.Propositional.html#1363" class="Generalizable">b</a> <a id="1365" href="Data.Sum.Function.Propositional.html#1365" class="Generalizable">c</a> <a id="1367" href="Data.Sum.Function.Propositional.html#1367" class="Generalizable">d</a> <a id="1369" class="Symbol">:</a> <a id="1371" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1381" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="1383" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="1385" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="1387" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1395" href="Data.Sum.Function.Propositional.html#1361" class="Generalizable">a</a>


<a id="1399" class="Comment">------------------------------------------------------------------------</a>
<a id="1472" class="Comment">-- Helper lemma</a>

<a id="1489" class="Keyword">private</a>
  <a id="liftViaInverse"></a><a id="1499" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="1514" class="Symbol">:</a> <a id="1516" class="Symbol">{</a><a id="1517" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">∀</a> <a id="1523" class="Symbol">{</a><a id="1524" href="Data.Sum.Function.Propositional.html#1524" class="Bound">a</a> <a id="1526" href="Data.Sum.Function.Propositional.html#1526" class="Bound">b</a> <a id="1528" href="Data.Sum.Function.Propositional.html#1528" class="Bound">ℓ₁</a> <a id="1531" href="Data.Sum.Function.Propositional.html#1531" class="Bound">ℓ₂</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1549" href="Data.Sum.Function.Propositional.html#1524" class="Bound">a</a> <a id="1551" href="Data.Sum.Function.Propositional.html#1528" class="Bound">ℓ₁</a><a id="1553" class="Symbol">)</a> <a id="1555" class="Symbol">(</a><a id="1556" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1563" href="Data.Sum.Function.Propositional.html#1526" class="Bound">b</a> <a id="1565" href="Data.Sum.Function.Propositional.html#1531" class="Bound">ℓ₂</a><a id="1567" class="Symbol">)</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Data.Sum.Function.Propositional.html#1524" class="Bound">a</a> <a id="1572" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1574" href="Data.Sum.Function.Propositional.html#1526" class="Bound">b</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Data.Sum.Function.Propositional.html#1528" class="Bound">ℓ₁</a> <a id="1581" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1583" href="Data.Sum.Function.Propositional.html#1531" class="Bound">ℓ₂</a><a id="1585" class="Symbol">)}</a> <a id="1588" class="Symbol">→</a>
                   <a id="1609" class="Symbol">(∀</a> <a id="1612" class="Symbol">{</a><a id="1613" href="Data.Sum.Function.Propositional.html#1613" class="Bound">a</a> <a id="1615" href="Data.Sum.Function.Propositional.html#1615" class="Bound">b</a> <a id="1617" href="Data.Sum.Function.Propositional.html#1617" class="Bound">c</a> <a id="1619" href="Data.Sum.Function.Propositional.html#1619" class="Bound">ℓ₁</a> <a id="1622" href="Data.Sum.Function.Propositional.html#1622" class="Bound">ℓ₂</a> <a id="1625" href="Data.Sum.Function.Propositional.html#1625" class="Bound">ℓ₃</a><a id="1627" class="Symbol">}</a> <a id="1629" class="Symbol">{</a><a id="1630" href="Data.Sum.Function.Propositional.html#1630" class="Bound">S</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1641" href="Data.Sum.Function.Propositional.html#1613" class="Bound">a</a> <a id="1643" href="Data.Sum.Function.Propositional.html#1619" class="Bound">ℓ₁</a><a id="1645" class="Symbol">}</a> <a id="1647" class="Symbol">{</a><a id="1648" href="Data.Sum.Function.Propositional.html#1648" class="Bound">T</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1659" href="Data.Sum.Function.Propositional.html#1615" class="Bound">b</a> <a id="1661" href="Data.Sum.Function.Propositional.html#1622" class="Bound">ℓ₂</a><a id="1663" class="Symbol">}</a> <a id="1665" class="Symbol">{</a><a id="1666" href="Data.Sum.Function.Propositional.html#1666" class="Bound">U</a> <a id="1668" class="Symbol">:</a> <a id="1670" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1677" href="Data.Sum.Function.Propositional.html#1617" class="Bound">c</a> <a id="1679" href="Data.Sum.Function.Propositional.html#1625" class="Bound">ℓ₃</a><a id="1681" class="Symbol">}</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1687" href="Data.Sum.Function.Propositional.html#1630" class="Bound">S</a> <a id="1689" href="Data.Sum.Function.Propositional.html#1648" class="Bound">T</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1695" href="Data.Sum.Function.Propositional.html#1648" class="Bound">T</a> <a id="1697" href="Data.Sum.Function.Propositional.html#1666" class="Bound">U</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1703" href="Data.Sum.Function.Propositional.html#1630" class="Bound">S</a> <a id="1705" href="Data.Sum.Function.Propositional.html#1666" class="Bound">U</a><a id="1706" class="Symbol">)</a> <a id="1708" class="Symbol">→</a>
                   <a id="1729" class="Symbol">(∀</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Data.Sum.Function.Propositional.html#1733" class="Bound">a</a> <a id="1735" href="Data.Sum.Function.Propositional.html#1735" class="Bound">b</a> <a id="1737" href="Data.Sum.Function.Propositional.html#1737" class="Bound">ℓ₁</a> <a id="1740" href="Data.Sum.Function.Propositional.html#1740" class="Bound">ℓ₂</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Data.Sum.Function.Propositional.html#1745" class="Bound">S</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1756" href="Data.Sum.Function.Propositional.html#1733" class="Bound">a</a> <a id="1758" href="Data.Sum.Function.Propositional.html#1737" class="Bound">ℓ₁</a><a id="1760" class="Symbol">}</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Data.Sum.Function.Propositional.html#1763" class="Bound">T</a> <a id="1765" class="Symbol">:</a> <a id="1767" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1774" href="Data.Sum.Function.Propositional.html#1735" class="Bound">b</a> <a id="1776" href="Data.Sum.Function.Propositional.html#1740" class="Bound">ℓ₂</a><a id="1778" class="Symbol">}</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1790" href="Data.Sum.Function.Propositional.html#1745" class="Bound">S</a> <a id="1792" href="Data.Sum.Function.Propositional.html#1763" class="Bound">T</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1798" href="Data.Sum.Function.Propositional.html#1745" class="Bound">S</a> <a id="1800" href="Data.Sum.Function.Propositional.html#1763" class="Bound">T</a><a id="1801" class="Symbol">)</a> <a id="1803" class="Symbol">→</a>
                   <a id="1824" class="Symbol">(</a><a id="1825" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1827" class="Symbol">(</a><a id="1828" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1835" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a><a id="1836" class="Symbol">)</a> <a id="1838" class="Symbol">(</a><a id="1839" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1846" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="1847" class="Symbol">)</a> <a id="1849" class="Symbol">→</a> <a id="1851" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1861" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1872" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="1873" class="Symbol">)</a> <a id="1875" class="Symbol">→</a> <a id="1877" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1887" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="1889" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1892" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1899" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="1900" class="Symbol">)</a> <a id="1902" class="Symbol">(</a><a id="1903" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1910" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="1912" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1915" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1922" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="1923" class="Symbol">))</a> <a id="1926" class="Symbol">→</a>
                   <a id="1947" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1957" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a><a id="1958" class="Symbol">)</a> <a id="1960" class="Symbol">(</a><a id="1961" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1968" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a> <a id="1973" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1983" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="1984" class="Symbol">)</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1994" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">→</a>
                   <a id="2018" href="Data.Sum.Function.Propositional.html#1517" class="Bound">R</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2028" class="Symbol">(</a><a id="2029" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2031" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2033" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a><a id="2034" class="Symbol">))</a> <a id="2037" class="Symbol">(</a><a id="2038" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2048" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2050" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2051" class="Symbol">))</a>
  <a id="2056" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2071" href="Data.Sum.Function.Propositional.html#2071" class="Bound">trans</a> <a id="2077" href="Data.Sum.Function.Propositional.html#2077" class="Bound">inv⇒R</a> <a id="2083" href="Data.Sum.Function.Propositional.html#2083" class="Bound">lift</a> <a id="2088" href="Data.Sum.Function.Propositional.html#2088" class="Bound">RAC</a> <a id="2092" href="Data.Sum.Function.Propositional.html#2092" class="Bound">RBD</a> <a id="2096" class="Symbol">=</a>
    <a id="2102" href="Function.Properties.Inverse.html#3753" class="Function">Inv.transportVia</a> <a id="2119" href="Data.Sum.Function.Propositional.html#2071" class="Bound">trans</a> <a id="2125" href="Data.Sum.Function.Propositional.html#2077" class="Bound">inv⇒R</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Function.Properties.Inverse.html#1408" class="Function">Inv.sym</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="2155" class="Symbol">_</a> <a id="2157" class="Symbol">_))</a> <a id="2161" class="Symbol">(</a><a id="2162" href="Data.Sum.Function.Propositional.html#2083" class="Bound">lift</a> <a id="2167" href="Data.Sum.Function.Propositional.html#2088" class="Bound">RAC</a> <a id="2171" href="Data.Sum.Function.Propositional.html#2092" class="Bound">RBD</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">(</a><a id="2177" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="2191" class="Symbol">_</a> <a id="2193" class="Symbol">_)</a>

<a id="2197" class="Comment">------------------------------------------------------------------------</a>
<a id="2270" class="Comment">-- Combinators for various function types</a>

<a id="2313" class="Keyword">infixr</a> <a id="2320" class="Number">1</a> <a id="2322" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a> <a id="2328" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a> <a id="2334" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a> <a id="2340" href="Data.Sum.Function.Propositional.html#2828" class="Function Operator">_⊎-↩_</a> <a id="2346" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a> <a id="2352" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a>

<a id="_⊎-⟶_"></a><a id="2359" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a> <a id="2365" class="Symbol">:</a> <a id="2367" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2369" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2371" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2373" class="Symbol">→</a> <a id="2375" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2377" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2379" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2381" class="Symbol">→</a> <a id="2383" class="Symbol">(</a><a id="2384" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2386" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2388" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2389" class="Symbol">)</a> <a id="2391" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2396" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2398" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2399" class="Symbol">)</a>
<a id="2401" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a> <a id="2407" class="Symbol">=</a> <a id="2409" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2424" href="Function.Construct.Composition.html#5447" class="Function">Compose.function</a> <a id="2441" href="Function.Properties.Inverse.html#2157" class="Function">Inv.toFunction</a> <a id="2456" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">_⊎-function_</a>


<a id="_⊎-⇔_"></a><a id="2471" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a> <a id="2477" class="Symbol">:</a> <a id="2479" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2481" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2483" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2489" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2491" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2493" class="Symbol">→</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2498" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2500" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2501" class="Symbol">)</a> <a id="2503" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2508" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2510" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2511" class="Symbol">)</a>
<a id="2513" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a> <a id="2519" class="Symbol">=</a> <a id="2521" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2536" href="Function.Construct.Composition.html#6614" class="Function">Compose.equivalence</a> <a id="2556" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="2576" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a>

<a id="_⊎-↣_"></a><a id="2593" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a> <a id="2599" class="Symbol">:</a> <a id="2601" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2603" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2605" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2611" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2613" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2615" class="Symbol">→</a> <a id="2617" class="Symbol">(</a><a id="2618" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2620" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2622" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2630" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2632" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2633" class="Symbol">)</a>
<a id="2635" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a> <a id="2641" class="Symbol">=</a> <a id="2643" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2658" href="Function.Construct.Composition.html#5645" class="Function">Compose.injection</a> <a id="2676" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2694" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a>

<a id="_⊎-↠_"></a><a id="2709" href="Data.Sum.Function.Propositional.html#2709" class="Function Operator">_⊎-↠_</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2719" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2721" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2723" class="Symbol">→</a> <a id="2725" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2727" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2729" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">(</a><a id="2734" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2736" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2738" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2739" class="Symbol">)</a> <a id="2741" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2746" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2748" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2749" class="Symbol">)</a>
<a id="2751" href="Data.Sum.Function.Propositional.html#2709" class="Function Operator">_⊎-↠_</a> <a id="2757" class="Symbol">=</a> <a id="2759" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2774" href="Function.Construct.Composition.html#5962" class="Function">Compose.surjection</a> <a id="2793" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2812" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a>

<a id="_⊎-↩_"></a><a id="2828" href="Data.Sum.Function.Propositional.html#2828" class="Function Operator">_⊎-↩_</a> <a id="2834" class="Symbol">:</a> <a id="2836" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2838" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2840" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2846" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2848" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2850" class="Symbol">→</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2855" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2857" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2858" class="Symbol">)</a> <a id="2860" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2865" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2867" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2868" class="Symbol">)</a>
<a id="2870" href="Data.Sum.Function.Propositional.html#2828" class="Function Operator">_⊎-↩_</a> <a id="2876" class="Symbol">=</a> <a id="2878" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="2893" href="Function.Construct.Composition.html#6993" class="Function">Compose.leftInverse</a> <a id="2913" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a> <a id="2933" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a>

<a id="_⊎-↪_"></a><a id="2950" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a> <a id="2956" class="Symbol">:</a> <a id="2958" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2960" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2962" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="2968" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2970" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="2972" class="Symbol">→</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="2977" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2979" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="2980" class="Symbol">)</a> <a id="2982" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="2987" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2989" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="2990" class="Symbol">)</a>
<a id="2992" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="3015" href="Function.Construct.Composition.html#7436" class="Function">Compose.rightInverse</a> <a id="3036" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a> <a id="3057" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">_⊎-rightInverse_</a>

<a id="_⊎-⤖_"></a><a id="3075" href="Data.Sum.Function.Propositional.html#3075" class="Function Operator">_⊎-⤖_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3085" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3087" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3089" class="Symbol">→</a> <a id="3091" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="3093" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3095" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="3097" class="Symbol">→</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3102" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3104" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="3105" class="Symbol">)</a> <a id="3107" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3112" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3114" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="3115" class="Symbol">)</a>
<a id="3117" href="Data.Sum.Function.Propositional.html#3075" class="Function Operator">_⊎-⤖_</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="3140" href="Function.Construct.Composition.html#6297" class="Function">Compose.bijection</a> <a id="3158" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="3176" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">_⊎-bijection_</a>

<a id="_⊎-↔_"></a><a id="3191" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a> <a id="3197" class="Symbol">:</a> <a id="3199" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3201" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3203" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="3209" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3211" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="3213" class="Symbol">→</a> <a id="3215" class="Symbol">(</a><a id="3216" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3218" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3220" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="3221" class="Symbol">)</a> <a id="3223" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3225" class="Symbol">(</a><a id="3226" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3228" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3230" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="3231" class="Symbol">)</a>
<a id="3233" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a> <a id="3239" class="Symbol">=</a> <a id="3241" href="Data.Sum.Function.Propositional.html#1499" class="Function">liftViaInverse</a> <a id="3256" href="Function.Construct.Composition.html#7886" class="Function">Compose.inverse</a> <a id="3272" href="Function.Base.html#704" class="Function">id</a> <a id="3275" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a>

<a id="3288" class="Keyword">infixr</a> <a id="3295" class="Number">1</a> <a id="3297" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a>

<a id="_⊎-cong_"></a><a id="3307" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3316" class="Symbol">:</a> <a id="3318" class="Symbol">∀</a> <a id="3320" class="Symbol">{</a><a id="3321" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a><a id="3322" class="Symbol">}</a> <a id="3324" class="Symbol">→</a> <a id="3326" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3328" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3331" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a> <a id="3333" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3335" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3337" class="Symbol">→</a> <a id="3339" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a> <a id="3341" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3344" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a> <a id="3346" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3348" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a> <a id="3350" class="Symbol">→</a> <a id="3352" class="Symbol">(</a><a id="3353" href="Data.Sum.Function.Propositional.html#1381" class="Generalizable">A</a> <a id="3355" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3357" href="Data.Sum.Function.Propositional.html#1385" class="Generalizable">C</a><a id="3358" class="Symbol">)</a> <a id="3360" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3363" href="Data.Sum.Function.Propositional.html#3321" class="Bound">k</a> <a id="3365" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Data.Sum.Function.Propositional.html#1383" class="Generalizable">B</a> <a id="3370" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3372" href="Data.Sum.Function.Propositional.html#1387" class="Generalizable">D</a><a id="3373" class="Symbol">)</a>
<a id="3375" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3384" class="Symbol">{</a><a id="3385" class="Argument">k</a> <a id="3387" class="Symbol">=</a> <a id="3389" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="3400" class="Symbol">}</a>         <a id="3410" class="Symbol">=</a> <a id="3412" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a>
<a id="3418" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3427" class="Symbol">{</a><a id="3428" class="Argument">k</a> <a id="3430" class="Symbol">=</a> <a id="3432" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="3450" class="Symbol">}</a>  <a id="3453" class="Symbol">=</a> <a id="3455" href="Data.Sum.Function.Propositional.html#2359" class="Function Operator">_⊎-⟶_</a>
<a id="3461" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3470" class="Symbol">{</a><a id="3471" class="Argument">k</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="3486" class="Symbol">}</a>         <a id="3496" class="Symbol">=</a> <a id="3498" href="Data.Sum.Function.Propositional.html#2471" class="Function Operator">_⊎-⇔_</a>
<a id="3504" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3513" class="Symbol">{</a><a id="3514" class="Argument">k</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="3527" class="Symbol">}</a>           <a id="3539" class="Symbol">=</a> <a id="3541" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a>
<a id="3547" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3556" class="Symbol">{</a><a id="3557" class="Argument">k</a> <a id="3559" class="Symbol">=</a> <a id="3561" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="3577" class="Symbol">}</a>    <a id="3582" class="Symbol">=</a> <a id="3584" href="Data.Sum.Function.Propositional.html#2593" class="Function Operator">_⊎-↣_</a>
<a id="3590" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3599" class="Symbol">{</a><a id="3600" class="Argument">k</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="3615" class="Symbol">}</a>         <a id="3625" class="Symbol">=</a> <a id="3627" href="Data.Sum.Function.Propositional.html#2950" class="Function Operator">_⊎-↪_</a>
<a id="3633" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3642" class="Symbol">{</a><a id="3643" class="Argument">k</a> <a id="3645" class="Symbol">=</a> <a id="3647" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="3657" class="Symbol">}</a>          <a id="3668" class="Symbol">=</a> <a id="3670" href="Data.Sum.Function.Propositional.html#2709" class="Function Operator">_⊎-↠_</a>
<a id="3676" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a> <a id="3685" class="Symbol">{</a><a id="3686" class="Argument">k</a> <a id="3688" class="Symbol">=</a> <a id="3690" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="3699" class="Symbol">}</a>           <a id="3711" class="Symbol">=</a> <a id="3713" href="Data.Sum.Function.Propositional.html#3191" class="Function Operator">_⊎-↔_</a></pre></body></html>


==> anc/html/Data.Sum.Function.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Data.Sum.Function.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Function.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sum combinators for setoid equality preserving functions</a>
<a id="166" class="Comment">------------------------------------------------------------------------</a>

<a id="240" class="Symbol">{-#</a> <a id="244" class="Keyword">OPTIONS</a> <a id="252" class="Pragma">--cubical-compatible</a> <a id="273" class="Pragma">--safe</a> <a id="280" class="Symbol">#-}</a>

<a id="285" class="Keyword">module</a> <a id="292" href="Data.Sum.Function.Setoid.html" class="Module">Data.Sum.Function.Setoid</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="354" class="Symbol">as</a> <a id="357" class="Module">Product</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="403" class="Symbol">as</a> <a id="406" class="Module">Sum</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Pointwise</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="564" class="Symbol">)</a>
<a id="566" class="Keyword">open</a> <a id="571" class="Keyword">import</a> <a id="578" href="Function.Base.html" class="Module">Function.Base</a> <a id="592" class="Keyword">using</a> <a id="598" class="Symbol">(</a><a id="599" href="Function.Base.html#704" class="Function">id</a><a id="601" class="Symbol">;</a> <a id="603" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Function.Bundles.html#2041" class="Record">Func</a><a id="650" class="Symbol">;</a> <a id="652" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="663" class="Symbol">;</a> <a id="665" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="674" class="Symbol">;</a> <a id="676" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="686" class="Symbol">;</a> <a id="688" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="697" class="Symbol">;</a> <a id="699" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>
        <a id="719" class="Symbol">;</a> <a id="721" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="733" class="Symbol">;</a> <a id="735" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Function.Definitions.html#842" class="Function">Injective</a><a id="795" class="Symbol">;</a> <a id="797" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="807" class="Symbol">;</a> <a id="809" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="818" class="Symbol">;</a> <a id="820" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="838" class="Symbol">)</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Level.html" class="Module">Level</a> <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="870" class="Symbol">;</a> <a id="872" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="875" class="Symbol">)</a>

<a id="878" class="Keyword">private</a>
  <a id="888" class="Keyword">variable</a>
    <a id="901" href="Data.Sum.Function.Setoid.html#901" class="Generalizable">a₁</a> <a id="904" href="Data.Sum.Function.Setoid.html#904" class="Generalizable">a₂</a> <a id="907" href="Data.Sum.Function.Setoid.html#907" class="Generalizable">b₁</a> <a id="910" href="Data.Sum.Function.Setoid.html#910" class="Generalizable">b₂</a> <a id="913" href="Data.Sum.Function.Setoid.html#913" class="Generalizable">c₁</a> <a id="916" href="Data.Sum.Function.Setoid.html#916" class="Generalizable">c₂</a> <a id="919" href="Data.Sum.Function.Setoid.html#919" class="Generalizable">d₁</a> <a id="922" href="Data.Sum.Function.Setoid.html#922" class="Generalizable">d₂</a> <a id="925" class="Symbol">:</a> <a id="927" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="937" href="Data.Sum.Function.Setoid.html#937" class="Generalizable">a</a> <a id="939" href="Data.Sum.Function.Setoid.html#939" class="Generalizable">ℓ</a> <a id="941" class="Symbol">:</a> <a id="943" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="953" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="955" href="Data.Sum.Function.Setoid.html#955" class="Generalizable">B</a> <a id="957" href="Data.Sum.Function.Setoid.html#957" class="Generalizable">C</a> <a id="959" href="Data.Sum.Function.Setoid.html#959" class="Generalizable">D</a> <a id="961" class="Symbol">:</a> <a id="963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="967" href="Data.Sum.Function.Setoid.html#937" class="Generalizable">a</a>
    <a id="973" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="976" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="979" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a> <a id="982" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a> <a id="985" class="Symbol">:</a> <a id="987" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="991" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="993" href="Data.Sum.Function.Setoid.html#939" class="Generalizable">ℓ</a>
    <a id="999" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1001" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1003" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="1005" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="1007" class="Symbol">:</a> <a id="1009" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1016" href="Data.Sum.Function.Setoid.html#937" class="Generalizable">a</a> <a id="1018" href="Data.Sum.Function.Setoid.html#939" class="Generalizable">ℓ</a>

<a id="1021" class="Comment">------------------------------------------------------------------------</a>
<a id="1094" class="Comment">-- Combinators for equality preserving functions</a>

<a id="inj₁ₛ"></a><a id="1144" href="Data.Sum.Function.Setoid.html#1144" class="Function">inj₁ₛ</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1157" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1162" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1165" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1166" class="Symbol">)</a>
<a id="1168" href="Data.Sum.Function.Setoid.html#1144" class="Function">inj₁ₛ</a> <a id="1174" class="Symbol">=</a> <a id="1176" class="Keyword">record</a> <a id="1183" class="Symbol">{</a> <a id="1185" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1195" class="Symbol">;</a> <a id="1197" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1209" class="Symbol">}</a>

<a id="inj₂ₛ"></a><a id="1212" href="Data.Sum.Function.Setoid.html#1212" class="Function">inj₂ₛ</a> <a id="1218" class="Symbol">:</a> <a id="1220" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1225" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1227" class="Symbol">(</a><a id="1228" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1230" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1233" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1234" class="Symbol">)</a>
<a id="1236" href="Data.Sum.Function.Setoid.html#1212" class="Function">inj₂ₛ</a> <a id="1242" class="Symbol">=</a> <a id="1244" class="Keyword">record</a> <a id="1251" class="Symbol">{</a> <a id="1253" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1256" class="Symbol">=</a> <a id="1258" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1263" class="Symbol">;</a> <a id="1265" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1277" class="Symbol">}</a>

<a id="[_,_]ₛ"></a><a id="1280" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">[_,_]ₛ</a> <a id="1287" class="Symbol">:</a> <a id="1289" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1294" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1296" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1305" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1307" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1319" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1322" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1323" class="Symbol">)</a> <a id="1325" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a>
<a id="1327" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">[</a> <a id="1329" href="Data.Sum.Function.Setoid.html#1329" class="Bound">f</a> <a id="1331" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">,</a> <a id="1333" href="Data.Sum.Function.Setoid.html#1333" class="Bound">g</a> <a id="1335" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">]ₛ</a> <a id="1338" class="Symbol">=</a> <a id="1340" class="Keyword">record</a>
  <a id="1349" class="Symbol">{</a> <a id="1351" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="1356" class="Symbol">=</a> <a id="1358" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1360" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1363" href="Data.Sum.Function.Setoid.html#1329" class="Bound">f</a> <a id="1365" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1367" href="Function.Bundles.html#2092" class="Field">to</a> <a id="1370" href="Data.Sum.Function.Setoid.html#1333" class="Bound">g</a> <a id="1372" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="1376" class="Symbol">;</a> <a id="1378" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Symbol">λ</a> <a id="1387" class="Keyword">where</a>
    <a id="1397" class="Symbol">(</a><a id="1398" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1403" href="Data.Sum.Function.Setoid.html#1403" class="Bound">x∼₁y</a><a id="1407" class="Symbol">)</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1416" href="Data.Sum.Function.Setoid.html#1329" class="Bound">f</a> <a id="1418" href="Data.Sum.Function.Setoid.html#1403" class="Bound">x∼₁y</a>
    <a id="1427" class="Symbol">(</a><a id="1428" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1433" href="Data.Sum.Function.Setoid.html#1433" class="Bound">x∼₂y</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">→</a> <a id="1441" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="1446" href="Data.Sum.Function.Setoid.html#1333" class="Bound">g</a> <a id="1448" href="Data.Sum.Function.Setoid.html#1433" class="Bound">x∼₂y</a>
  <a id="1455" class="Symbol">}</a> <a id="1457" class="Keyword">where</a> <a id="1463" class="Keyword">open</a> <a id="1468" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="swapₛ"></a><a id="1474" href="Data.Sum.Function.Setoid.html#1474" class="Function">swapₛ</a> <a id="1480" class="Symbol">:</a> <a id="1482" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1487" class="Symbol">(</a><a id="1488" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="1490" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1493" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a><a id="1494" class="Symbol">)</a> <a id="1496" class="Symbol">(</a><a id="1497" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="1499" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="1502" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a><a id="1503" class="Symbol">)</a>
<a id="1505" href="Data.Sum.Function.Setoid.html#1474" class="Function">swapₛ</a> <a id="1511" class="Symbol">=</a> <a id="1513" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">[</a> <a id="1515" href="Data.Sum.Function.Setoid.html#1212" class="Function">inj₂ₛ</a> <a id="1521" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">,</a> <a id="1523" href="Data.Sum.Function.Setoid.html#1144" class="Function">inj₁ₛ</a> <a id="1529" href="Data.Sum.Function.Setoid.html#1280" class="Function Operator">]ₛ</a>

<a id="1533" class="Comment">------------------------------------------------------------------------</a>
<a id="1606" class="Comment">-- Definitions</a>

<a id="⊎-injective"></a><a id="1622" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="1634" class="Symbol">:</a> <a id="1636" class="Symbol">∀</a> <a id="1638" class="Symbol">{</a><a id="1639" href="Data.Sum.Function.Setoid.html#1639" class="Bound">f</a> <a id="1641" href="Data.Sum.Function.Setoid.html#1641" class="Bound">g</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">→</a>
              <a id="1660" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1670" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="1673" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="1676" href="Data.Sum.Function.Setoid.html#1639" class="Bound">f</a> <a id="1678" class="Symbol">→</a>
              <a id="1694" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1704" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a> <a id="1707" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a> <a id="1710" href="Data.Sum.Function.Setoid.html#1641" class="Bound">g</a> <a id="1712" class="Symbol">→</a>
              <a id="1728" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1738" class="Symbol">(</a><a id="1739" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1749" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="1752" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1767" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="1770" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1783" href="Data.Sum.Function.Setoid.html#1639" class="Bound">f</a> <a id="1785" href="Data.Sum.Function.Setoid.html#1641" class="Bound">g</a><a id="1786" class="Symbol">)</a>
<a id="1788" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="1800" href="Data.Sum.Function.Setoid.html#1800" class="Bound">f-inj</a> <a id="1806" href="Data.Sum.Function.Setoid.html#1806" class="Bound">g-inj</a> <a id="1812" class="Symbol">{</a><a id="1813" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1818" href="Data.Sum.Function.Setoid.html#1818" class="Bound">x</a><a id="1819" class="Symbol">}</a> <a id="1821" class="Symbol">{</a><a id="1822" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1827" href="Data.Sum.Function.Setoid.html#1827" class="Bound">y</a><a id="1828" class="Symbol">}</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1836" href="Data.Sum.Function.Setoid.html#1836" class="Bound">x∼₁y</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">=</a> <a id="1844" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1849" class="Symbol">(</a><a id="1850" href="Data.Sum.Function.Setoid.html#1800" class="Bound">f-inj</a> <a id="1856" href="Data.Sum.Function.Setoid.html#1836" class="Bound">x∼₁y</a><a id="1860" class="Symbol">)</a>
<a id="1862" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="1874" href="Data.Sum.Function.Setoid.html#1874" class="Bound">f-inj</a> <a id="1880" href="Data.Sum.Function.Setoid.html#1880" class="Bound">g-inj</a> <a id="1886" class="Symbol">{</a><a id="1887" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1892" href="Data.Sum.Function.Setoid.html#1892" class="Bound">x</a><a id="1893" class="Symbol">}</a> <a id="1895" class="Symbol">{</a><a id="1896" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1901" href="Data.Sum.Function.Setoid.html#1901" class="Bound">y</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">(</a><a id="1905" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1910" href="Data.Sum.Function.Setoid.html#1910" class="Bound">x∼₂y</a><a id="1914" class="Symbol">)</a> <a id="1916" class="Symbol">=</a> <a id="1918" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Data.Sum.Function.Setoid.html#1880" class="Bound">g-inj</a> <a id="1930" href="Data.Sum.Function.Setoid.html#1910" class="Bound">x∼₂y</a><a id="1934" class="Symbol">)</a>

<a id="⊎-strictlySurjective"></a><a id="1937" href="Data.Sum.Function.Setoid.html#1937" class="Function">⊎-strictlySurjective</a> <a id="1958" class="Symbol">:</a> <a id="1960" class="Symbol">∀</a> <a id="1962" class="Symbol">{</a><a id="1963" href="Data.Sum.Function.Setoid.html#1963" class="Bound">f</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Data.Sum.Function.Setoid.html#955" class="Generalizable">B</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Data.Sum.Function.Setoid.html#1975" class="Bound">g</a> <a id="1977" class="Symbol">:</a> <a id="1979" href="Data.Sum.Function.Setoid.html#957" class="Generalizable">C</a> <a id="1981" class="Symbol">→</a> <a id="1983" href="Data.Sum.Function.Setoid.html#959" class="Generalizable">D</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">→</a>
              <a id="2002" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2021" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2024" href="Data.Sum.Function.Setoid.html#1963" class="Bound">f</a> <a id="2026" class="Symbol">→</a>
              <a id="2042" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2061" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="2064" href="Data.Sum.Function.Setoid.html#1975" class="Bound">g</a> <a id="2066" class="Symbol">→</a>
              <a id="2082" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2101" class="Symbol">(</a><a id="2102" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2112" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2115" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a><a id="2117" class="Symbol">)</a> <a id="2119" class="Symbol">(</a><a id="2120" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2128" href="Data.Sum.Function.Setoid.html#1963" class="Bound">f</a> <a id="2130" href="Data.Sum.Function.Setoid.html#1975" class="Bound">g</a><a id="2131" class="Symbol">)</a>
<a id="2133" href="Data.Sum.Function.Setoid.html#1937" class="Function">⊎-strictlySurjective</a> <a id="2154" href="Data.Sum.Function.Setoid.html#2154" class="Bound">f-sur</a> <a id="2160" href="Data.Sum.Function.Setoid.html#2160" class="Bound">g-sur</a> <a id="2166" class="Symbol">=</a>
  <a id="2170" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2172" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2184" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2189" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2194" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2196" href="Data.Sum.Function.Setoid.html#2154" class="Bound">f-sur</a>
  <a id="2204" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2206" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2218" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2223" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2228" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2230" href="Data.Sum.Function.Setoid.html#2160" class="Bound">g-sur</a>
  <a id="2238" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-surjective"></a><a id="2241" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">∀</a> <a id="2258" class="Symbol">{</a><a id="2259" href="Data.Sum.Function.Setoid.html#2259" class="Bound">f</a> <a id="2261" class="Symbol">:</a> <a id="2263" href="Data.Sum.Function.Setoid.html#953" class="Generalizable">A</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Data.Sum.Function.Setoid.html#955" class="Generalizable">B</a><a id="2268" class="Symbol">}</a> <a id="2270" class="Symbol">{</a><a id="2271" href="Data.Sum.Function.Setoid.html#2271" class="Bound">g</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Data.Sum.Function.Setoid.html#957" class="Generalizable">C</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Data.Sum.Function.Setoid.html#959" class="Generalizable">D</a><a id="2280" class="Symbol">}</a> <a id="2282" class="Symbol">→</a>
              <a id="2298" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2309" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2312" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="2315" href="Data.Sum.Function.Setoid.html#2259" class="Bound">f</a> <a id="2317" class="Symbol">→</a>
              <a id="2333" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2344" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a> <a id="2347" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a> <a id="2350" href="Data.Sum.Function.Setoid.html#2271" class="Bound">g</a> <a id="2352" class="Symbol">→</a>
              <a id="2368" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2390" href="Data.Sum.Function.Setoid.html#973" class="Generalizable">≈₁</a> <a id="2393" href="Data.Sum.Function.Setoid.html#979" class="Generalizable">≈₃</a><a id="2395" class="Symbol">)</a> <a id="2397" class="Symbol">(</a><a id="2398" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2408" href="Data.Sum.Function.Setoid.html#976" class="Generalizable">≈₂</a> <a id="2411" href="Data.Sum.Function.Setoid.html#982" class="Generalizable">≈₄</a><a id="2413" class="Symbol">)</a> <a id="2415" class="Symbol">(</a><a id="2416" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2424" href="Data.Sum.Function.Setoid.html#2259" class="Bound">f</a> <a id="2426" href="Data.Sum.Function.Setoid.html#2271" class="Bound">g</a><a id="2427" class="Symbol">)</a>
<a id="2429" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="2442" href="Data.Sum.Function.Setoid.html#2442" class="Bound">f-sur</a> <a id="2448" href="Data.Sum.Function.Setoid.html#2448" class="Bound">g-sur</a> <a id="2454" class="Symbol">=</a>
  <a id="2458" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2460" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2472" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2477" class="Symbol">(λ</a> <a id="2480" class="Symbol">{</a> <a id="2482" href="Data.Sum.Function.Setoid.html#2482" class="Bound">fwd</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2492" href="Data.Sum.Function.Setoid.html#2492" class="Bound">x</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2502" class="Symbol">(</a><a id="2503" href="Data.Sum.Function.Setoid.html#2482" class="Bound">fwd</a> <a id="2507" href="Data.Sum.Function.Setoid.html#2492" class="Bound">x</a><a id="2508" class="Symbol">)})</a> <a id="2512" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2514" href="Data.Sum.Function.Setoid.html#2442" class="Bound">f-sur</a>
  <a id="2522" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2524" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="2536" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2541" class="Symbol">(λ</a> <a id="2544" class="Symbol">{</a> <a id="2546" href="Data.Sum.Function.Setoid.html#2546" class="Bound">fwd</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2556" href="Data.Sum.Function.Setoid.html#2556" class="Bound">y</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Data.Sum.Function.Setoid.html#2546" class="Bound">fwd</a> <a id="2571" href="Data.Sum.Function.Setoid.html#2556" class="Bound">y</a><a id="2572" class="Symbol">)})</a> <a id="2576" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2578" href="Data.Sum.Function.Setoid.html#2448" class="Bound">g-sur</a>
  <a id="2586" href="Data.Sum.Base.html#811" class="Function Operator">]</a>


<a id="2590" class="Keyword">infixr</a> <a id="2597" class="Number">1</a> <a id="2599" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a> <a id="2615" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a> <a id="2629" href="Data.Sum.Function.Setoid.html#6347" class="Function Operator">_⊎-left-inverse_</a>

<a id="2647" class="Comment">------------------------------------------------------------------------</a>
<a id="2720" class="Comment">-- Function bundles</a>

<a id="_⊎-function_"></a><a id="2741" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">_⊎-function_</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2761" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="2763" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="2765" class="Symbol">→</a> <a id="2767" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2772" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="2774" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="2786" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="2789" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">(</a><a id="2793" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="2795" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="2798" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="2799" class="Symbol">)</a>
<a id="2801" href="Data.Sum.Function.Setoid.html#2801" class="Bound">S→T</a> <a id="2805" href="Data.Sum.Function.Setoid.html#2741" class="Function Operator">⊎-function</a> <a id="2816" href="Data.Sum.Function.Setoid.html#2816" class="Bound">U→V</a> <a id="2820" class="Symbol">=</a> <a id="2822" class="Keyword">record</a>
  <a id="2831" class="Symbol">{</a> <a id="2833" href="Function.Bundles.html#2092" class="Field">to</a>    <a id="2839" class="Symbol">=</a> <a id="2841" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2853" href="Data.Sum.Function.Setoid.html#2801" class="Bound">S→T</a><a id="2856" class="Symbol">)</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2862" href="Data.Sum.Function.Setoid.html#2816" class="Bound">U→V</a><a id="2865" class="Symbol">)</a>
  <a id="2869" class="Symbol">;</a> <a id="2871" href="Function.Bundles.html#2111" class="Field">cong</a>  <a id="2877" class="Symbol">=</a> <a id="2879" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2899" href="Data.Sum.Function.Setoid.html#2801" class="Bound">S→T</a><a id="2902" class="Symbol">)</a> <a id="2904" class="Symbol">(</a><a id="2905" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2910" href="Data.Sum.Function.Setoid.html#2816" class="Bound">U→V</a><a id="2913" class="Symbol">)</a>
  <a id="2917" class="Symbol">}</a> <a id="2919" class="Keyword">where</a> <a id="2925" class="Keyword">open</a> <a id="2930" href="Function.Bundles.html#2041" class="Module">Func</a>

<a id="_⊎-equivalence_"></a><a id="2936" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">_⊎-equivalence_</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="2966" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="2968" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="2970" class="Symbol">→</a> <a id="2972" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="2984" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="2986" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="2988" class="Symbol">→</a>
                  <a id="3008" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3023" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3026" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3032" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3035" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="3036" class="Symbol">)</a>
<a id="3038" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a> <a id="3042" href="Data.Sum.Function.Setoid.html#2936" class="Function Operator">⊎-equivalence</a> <a id="3056" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a> <a id="3060" class="Symbol">=</a> <a id="3062" class="Keyword">record</a>
  <a id="3071" class="Symbol">{</a> <a id="3073" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3083" class="Symbol">=</a> <a id="3085" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Function.Bundles.html#4808" class="Field">to</a> <a id="3097" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3100" class="Symbol">)</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Function.Bundles.html#4808" class="Field">to</a> <a id="3106" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3109" class="Symbol">)</a>
  <a id="3113" class="Symbol">;</a> <a id="3115" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3125" class="Symbol">=</a> <a id="3127" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3135" class="Symbol">(</a><a id="3136" href="Function.Bundles.html#4832" class="Field">from</a> <a id="3141" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3144" class="Symbol">)</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Function.Bundles.html#4832" class="Field">from</a> <a id="3152" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3155" class="Symbol">)</a>
  <a id="3159" class="Symbol">;</a> <a id="3161" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3171" class="Symbol">=</a> <a id="3173" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="3196" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Function.Bundles.html#4856" class="Field">to-cong</a> <a id="3210" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3213" class="Symbol">)</a>
  <a id="3217" class="Symbol">;</a> <a id="3219" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3256" href="Data.Sum.Function.Setoid.html#3038" class="Bound">S⇔T</a><a id="3259" class="Symbol">)</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3272" href="Data.Sum.Function.Setoid.html#3056" class="Bound">U⇔V</a><a id="3275" class="Symbol">)</a>
  <a id="3279" class="Symbol">}</a> <a id="3281" class="Keyword">where</a> <a id="3287" class="Keyword">open</a> <a id="3292" href="Function.Bundles.html#4750" class="Module">Equivalence</a>

<a id="_⊎-injection_"></a><a id="3305" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">_⊎-injection_</a> <a id="3319" class="Symbol">:</a> <a id="3321" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3331" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3333" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3335" class="Symbol">→</a> <a id="3337" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3347" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="3349" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="3351" class="Symbol">→</a>
                <a id="3369" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3379" class="Symbol">(</a><a id="3380" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3382" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3385" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="3386" class="Symbol">)</a> <a id="3388" class="Symbol">(</a><a id="3389" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3391" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3394" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="3395" class="Symbol">)</a>
<a id="3397" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a> <a id="3401" href="Data.Sum.Function.Setoid.html#3305" class="Function Operator">⊎-injection</a> <a id="3413" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a> <a id="3417" class="Symbol">=</a> <a id="3419" class="Keyword">record</a>
  <a id="3428" class="Symbol">{</a> <a id="3430" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="3440" class="Symbol">=</a> <a id="3442" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Function.Bundles.html#2469" class="Field">to</a> <a id="3454" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a><a id="3457" class="Symbol">)</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Function.Bundles.html#2469" class="Field">to</a> <a id="3463" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a><a id="3466" class="Symbol">)</a>
  <a id="3470" class="Symbol">;</a> <a id="3472" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3482" class="Symbol">=</a> <a id="3484" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3498" class="Symbol">(</a><a id="3499" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="3504" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a><a id="3507" class="Symbol">)</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="3515" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a><a id="3518" class="Symbol">)</a>
  <a id="3522" class="Symbol">;</a> <a id="3524" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3534" class="Symbol">=</a> <a id="3536" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3559" href="Data.Sum.Function.Setoid.html#3397" class="Bound">S↣T</a><a id="3562" class="Symbol">)</a> <a id="3564" class="Symbol">(</a><a id="3565" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3575" href="Data.Sum.Function.Setoid.html#3413" class="Bound">U↣V</a><a id="3578" class="Symbol">)</a>
  <a id="3582" class="Symbol">}</a> <a id="3584" class="Keyword">where</a> <a id="3590" class="Keyword">open</a> <a id="3595" href="Function.Bundles.html#2413" class="Module">Injection</a>

<a id="3606" class="Keyword">infixr</a> <a id="3613" class="Number">1</a> <a id="3615" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a> <a id="3630" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a>
<a id="_⊎-surjection_"></a><a id="3642" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">_⊎-surjection_</a> <a id="3657" class="Symbol">:</a> <a id="3659" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3670" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3672" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3674" class="Symbol">→</a> <a id="3676" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3687" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="3689" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="3691" class="Symbol">→</a>
                 <a id="3710" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3721" class="Symbol">(</a><a id="3722" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3724" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3727" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="3733" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="3736" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="3737" class="Symbol">)</a>
<a id="3739" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a> <a id="3743" href="Data.Sum.Function.Setoid.html#3642" class="Function Operator">⊎-surjection</a> <a id="3756" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a> <a id="3760" class="Symbol">=</a> <a id="3762" class="Keyword">record</a>
  <a id="3771" class="Symbol">{</a> <a id="3773" href="Function.Bundles.html#2920" class="Field">to</a>              <a id="3789" class="Symbol">=</a> <a id="3791" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3799" class="Symbol">(</a><a id="3800" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3803" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3812" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a><a id="3815" class="Symbol">)</a>
  <a id="3819" class="Symbol">;</a> <a id="3821" href="Function.Bundles.html#2945" class="Field">cong</a>            <a id="3837" class="Symbol">=</a> <a id="3839" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="3853" class="Symbol">(</a><a id="3854" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="3859" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a><a id="3862" class="Symbol">)</a> <a id="3864" class="Symbol">(</a><a id="3865" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="3870" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a><a id="3873" class="Symbol">)</a>
  <a id="3877" class="Symbol">;</a> <a id="3879" href="Function.Bundles.html#2987" class="Field">surjective</a>      <a id="3895" class="Symbol">=</a> <a id="3897" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3922" href="Data.Sum.Function.Setoid.html#3739" class="Bound">S↠T</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">(</a><a id="3928" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3939" href="Data.Sum.Function.Setoid.html#3756" class="Bound">U↠V</a><a id="3942" class="Symbol">)</a>
  <a id="3946" class="Symbol">}</a> <a id="3948" class="Keyword">where</a> <a id="3954" class="Keyword">open</a> <a id="3959" href="Function.Bundles.html#2863" class="Module">Surjection</a>

<a id="_⊎-bijection_"></a><a id="3971" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">_⊎-bijection_</a> <a id="3985" class="Symbol">:</a> <a id="3987" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3997" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="3999" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4013" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="4015" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="4017" class="Symbol">→</a>
                 <a id="4036" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4046" class="Symbol">(</a><a id="4047" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4049" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4052" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="4053" class="Symbol">)</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4058" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4061" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="4062" class="Symbol">)</a>
<a id="4064" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a> <a id="4068" href="Data.Sum.Function.Setoid.html#3971" class="Function Operator">⊎-bijection</a> <a id="4080" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a> <a id="4084" class="Symbol">=</a> <a id="4086" class="Keyword">record</a>
  <a id="4095" class="Symbol">{</a> <a id="4097" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="4107" class="Symbol">=</a> <a id="4109" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Function.Bundles.html#3584" class="Field">to</a> <a id="4121" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4124" class="Symbol">)</a> <a id="4126" class="Symbol">(</a><a id="4127" href="Function.Bundles.html#3584" class="Field">to</a> <a id="4130" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4133" class="Symbol">)</a>
  <a id="4137" class="Symbol">;</a> <a id="4139" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="4149" class="Symbol">=</a> <a id="4151" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="4165" class="Symbol">(</a><a id="4166" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="4171" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4174" class="Symbol">)</a> <a id="4176" class="Symbol">(</a><a id="4177" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="4182" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4185" class="Symbol">)</a>
  <a id="4189" class="Symbol">;</a> <a id="4191" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Data.Sum.Function.Setoid.html#1622" class="Function">⊎-injective</a> <a id="4215" class="Symbol">(</a><a id="4216" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="4226" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4229" class="Symbol">)</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="4242" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4245" class="Symbol">)</a> <a id="4247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="4265" href="Data.Sum.Function.Setoid.html#2241" class="Function">⊎-surjective</a> <a id="4278" class="Symbol">(</a><a id="4279" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="4290" href="Data.Sum.Function.Setoid.html#4064" class="Bound">S⤖T</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="4307" href="Data.Sum.Function.Setoid.html#4080" class="Bound">U⤖V</a><a id="4310" class="Symbol">)</a>
  <a id="4314" class="Symbol">}</a> <a id="4316" class="Keyword">where</a> <a id="4322" class="Keyword">open</a> <a id="4327" href="Function.Bundles.html#3528" class="Module">Bijection</a>

<a id="_⊎-leftInverse_"></a><a id="4338" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a> <a id="4354" class="Symbol">:</a> <a id="4356" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="4368" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4370" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4372" class="Symbol">→</a> <a id="4374" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="4386" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="4388" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="4390" class="Symbol">→</a>
                  <a id="4410" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4425" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4428" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="4429" class="Symbol">)</a> <a id="4431" class="Symbol">(</a><a id="4432" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4434" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4437" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="4438" class="Symbol">)</a>
<a id="4440" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a> <a id="4444" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">⊎-leftInverse</a> <a id="4458" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a> <a id="4462" class="Symbol">=</a> <a id="4464" class="Keyword">record</a>
  <a id="4473" class="Symbol">{</a> <a id="4475" href="Function.Bundles.html#5431" class="Field">to</a>              <a id="4491" class="Symbol">=</a> <a id="4493" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Function.Bundles.html#5431" class="Field">to</a> <a id="4505" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4508" class="Symbol">)</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Function.Bundles.html#5431" class="Field">to</a> <a id="4514" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4517" class="Symbol">)</a>
  <a id="4521" class="Symbol">;</a> <a id="4523" href="Function.Bundles.html#5455" class="Field">from</a>            <a id="4539" class="Symbol">=</a> <a id="4541" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Function.Bundles.html#5455" class="Field">from</a> <a id="4555" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Symbol">(</a><a id="4561" href="Function.Bundles.html#5455" class="Field">from</a> <a id="4566" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4569" class="Symbol">)</a>
  <a id="4573" class="Symbol">;</a> <a id="4575" href="Function.Bundles.html#5479" class="Field">to-cong</a>         <a id="4591" class="Symbol">=</a> <a id="4593" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="4616" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4619" class="Symbol">)</a> <a id="4621" class="Symbol">(</a><a id="4622" href="Function.Bundles.html#5479" class="Field">to-cong</a> <a id="4630" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4633" class="Symbol">)</a>
  <a id="4637" class="Symbol">;</a> <a id="4639" href="Function.Bundles.html#5520" class="Field">from-cong</a>       <a id="4655" class="Symbol">=</a> <a id="4657" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="4671" class="Symbol">(</a><a id="4672" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="4682" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a><a id="4685" class="Symbol">)</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="4698" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a><a id="4701" class="Symbol">)</a>
  <a id="4705" class="Symbol">;</a> <a id="4707" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>        <a id="4723" class="Symbol">=</a> <a id="4725" class="Symbol">λ</a> <a id="4727" class="Symbol">{</a> <a id="4729" class="Symbol">{</a><a id="4730" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4735" class="Symbol">_}</a> <a id="4738" class="Symbol">{</a><a id="4739" class="DottedPattern Symbol">.(</a><a id="4741" href="Data.Sum.Base.html#675" class="DottedPattern InductiveConstructor">inj₁</a> <a id="4746" class="DottedPattern Symbol">_)</a><a id="4748" class="Symbol">}</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4756" href="Data.Sum.Function.Setoid.html#4756" class="Bound">x</a><a id="4757" class="Symbol">)</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4766" class="Symbol">(</a><a id="4767" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="4776" href="Data.Sum.Function.Setoid.html#4440" class="Bound">S↩T</a> <a id="4780" href="Data.Sum.Function.Setoid.html#4756" class="Bound">x</a><a id="4781" class="Symbol">)</a>
                        <a id="4807" class="Symbol">;</a> <a id="4809" class="Symbol">{</a><a id="4810" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4815" class="Symbol">_}</a> <a id="4818" class="Symbol">{</a><a id="4819" class="DottedPattern Symbol">.(</a><a id="4821" href="Data.Sum.Base.html#700" class="DottedPattern InductiveConstructor">inj₂</a> <a id="4826" class="DottedPattern Symbol">_)</a><a id="4828" class="Symbol">}</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4836" href="Data.Sum.Function.Setoid.html#4836" class="Bound">x</a><a id="4837" class="Symbol">)</a> <a id="4839" class="Symbol">→</a> <a id="4841" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4846" class="Symbol">(</a><a id="4847" href="Function.Bundles.html#5563" class="Field">inverseˡ</a> <a id="4856" href="Data.Sum.Function.Setoid.html#4458" class="Bound">U↩V</a> <a id="4860" href="Data.Sum.Function.Setoid.html#4836" class="Bound">x</a><a id="4861" class="Symbol">)}</a>
  <a id="4866" class="Symbol">}</a> <a id="4868" class="Keyword">where</a> <a id="4874" class="Keyword">open</a> <a id="4879" href="Function.Bundles.html#5373" class="Module">LeftInverse</a>

<a id="_⊎-rightInverse_"></a><a id="4892" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">_⊎-rightInverse_</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="4924" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4926" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4928" class="Symbol">→</a> <a id="4930" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="4943" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="4945" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="4947" class="Symbol">→</a>
                   <a id="4968" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="4981" class="Symbol">(</a><a id="4982" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="4984" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4987" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">(</a><a id="4991" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="4993" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="4996" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="4997" class="Symbol">)</a>
<a id="4999" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a> <a id="5003" href="Data.Sum.Function.Setoid.html#4892" class="Function Operator">⊎-rightInverse</a> <a id="5018" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a> <a id="5022" class="Symbol">=</a> <a id="5024" class="Keyword">record</a>
  <a id="5033" class="Symbol">{</a> <a id="5035" href="Function.Bundles.html#6566" class="Field">to</a>              <a id="5051" class="Symbol">=</a> <a id="5053" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Function.Bundles.html#6566" class="Field">to</a> <a id="5065" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5068" class="Symbol">)</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Function.Bundles.html#6566" class="Field">to</a> <a id="5074" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5077" class="Symbol">)</a>
  <a id="5081" class="Symbol">;</a> <a id="5083" href="Function.Bundles.html#6590" class="Field">from</a>            <a id="5099" class="Symbol">=</a> <a id="5101" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5109" class="Symbol">(</a><a id="5110" href="Function.Bundles.html#6590" class="Field">from</a> <a id="5115" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Function.Bundles.html#6590" class="Field">from</a> <a id="5126" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5129" class="Symbol">)</a>
  <a id="5133" class="Symbol">;</a> <a id="5135" href="Function.Bundles.html#6614" class="Field">to-cong</a>         <a id="5151" class="Symbol">=</a> <a id="5153" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="5176" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5179" class="Symbol">)</a> <a id="5181" class="Symbol">(</a><a id="5182" href="Function.Bundles.html#6614" class="Field">to-cong</a> <a id="5190" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5193" class="Symbol">)</a>
  <a id="5197" class="Symbol">;</a> <a id="5199" href="Function.Bundles.html#6655" class="Field">from-cong</a>       <a id="5215" class="Symbol">=</a> <a id="5217" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5231" class="Symbol">(</a><a id="5232" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="5242" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a><a id="5245" class="Symbol">)</a> <a id="5247" class="Symbol">(</a><a id="5248" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="5258" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a><a id="5261" class="Symbol">)</a>
  <a id="5265" class="Symbol">;</a> <a id="5267" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>        <a id="5283" class="Symbol">=</a> <a id="5285" class="Symbol">λ</a> <a id="5287" class="Symbol">{</a> <a id="5289" class="Symbol">{</a><a id="5290" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5295" class="Symbol">_}</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5304" href="Data.Sum.Function.Setoid.html#5304" class="Bound">x</a><a id="5305" class="Symbol">)</a> <a id="5307" class="Symbol">→</a> <a id="5309" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5314" class="Symbol">(</a><a id="5315" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="5324" href="Data.Sum.Function.Setoid.html#4999" class="Bound">S↪T</a> <a id="5328" href="Data.Sum.Function.Setoid.html#5304" class="Bound">x</a><a id="5329" class="Symbol">)</a>
                        <a id="5355" class="Symbol">;</a> <a id="5357" class="Symbol">{</a><a id="5358" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5363" class="Symbol">_}</a> <a id="5366" class="Symbol">(</a><a id="5367" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5372" href="Data.Sum.Function.Setoid.html#5372" class="Bound">x</a><a id="5373" class="Symbol">)</a> <a id="5375" class="Symbol">→</a> <a id="5377" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5382" class="Symbol">(</a><a id="5383" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="5392" href="Data.Sum.Function.Setoid.html#5018" class="Bound">U↪V</a> <a id="5396" href="Data.Sum.Function.Setoid.html#5372" class="Bound">x</a><a id="5397" class="Symbol">)</a>
                        <a id="5423" class="Symbol">}</a>
  <a id="5427" class="Symbol">}</a> <a id="5429" class="Keyword">where</a> <a id="5435" class="Keyword">open</a> <a id="5440" href="Function.Bundles.html#6507" class="Module">RightInverse</a>

<a id="_⊎-inverse_"></a><a id="5454" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">_⊎-inverse_</a> <a id="5466" class="Symbol">:</a> <a id="5468" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="5476" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="5478" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="5480" class="Symbol">→</a> <a id="5482" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="5490" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a> <a id="5492" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a> <a id="5494" class="Symbol">→</a>
              <a id="5510" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="5518" class="Symbol">(</a><a id="5519" href="Data.Sum.Function.Setoid.html#999" class="Generalizable">S</a> <a id="5521" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="5524" href="Data.Sum.Function.Setoid.html#1003" class="Generalizable">U</a><a id="5525" class="Symbol">)</a> <a id="5527" class="Symbol">(</a><a id="5528" href="Data.Sum.Function.Setoid.html#1001" class="Generalizable">T</a> <a id="5530" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="5533" href="Data.Sum.Function.Setoid.html#1005" class="Generalizable">V</a><a id="5534" class="Symbol">)</a>
<a id="5536" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a> <a id="5540" href="Data.Sum.Function.Setoid.html#5454" class="Function Operator">⊎-inverse</a> <a id="5550" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a> <a id="5554" class="Symbol">=</a> <a id="5556" class="Keyword">record</a>
  <a id="5565" class="Symbol">{</a> <a id="5567" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="5577" class="Symbol">=</a> <a id="5579" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5587" class="Symbol">(</a><a id="5588" href="Function.Bundles.html#7392" class="Field">to</a> <a id="5591" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5594" class="Symbol">)</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Function.Bundles.html#7392" class="Field">to</a> <a id="5600" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5603" class="Symbol">)</a>
  <a id="5607" class="Symbol">;</a> <a id="5609" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="5619" class="Symbol">=</a> <a id="5621" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="5629" class="Symbol">(</a><a id="5630" href="Function.Bundles.html#7416" class="Field">from</a> <a id="5635" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5638" class="Symbol">)</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Function.Bundles.html#7416" class="Field">from</a> <a id="5646" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5649" class="Symbol">)</a>
  <a id="5653" class="Symbol">;</a> <a id="5655" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="5665" class="Symbol">=</a> <a id="5667" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5681" class="Symbol">(</a><a id="5682" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="5690" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5693" class="Symbol">)</a> <a id="5695" class="Symbol">(</a><a id="5696" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="5704" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5707" class="Symbol">)</a>
  <a id="5711" class="Symbol">;</a> <a id="5713" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="5723" class="Symbol">=</a> <a id="5725" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">Pointwise.map</a> <a id="5739" class="Symbol">(</a><a id="5740" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="5750" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a><a id="5753" class="Symbol">)</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="5766" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a><a id="5769" class="Symbol">)</a>
  <a id="5773" class="Symbol">;</a> <a id="5775" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="5785" class="Symbol">=</a> <a id="5787" class="Symbol">(λ</a> <a id="5790" class="Symbol">{</a> <a id="5792" class="Symbol">{</a><a id="5793" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5798" class="Symbol">_}</a> <a id="5801" class="Symbol">(</a><a id="5802" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5807" href="Data.Sum.Function.Setoid.html#5807" class="Bound">x</a><a id="5808" class="Symbol">)</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5817" class="Symbol">(</a><a id="5818" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="5827" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a> <a id="5831" href="Data.Sum.Function.Setoid.html#5807" class="Bound">x</a><a id="5832" class="Symbol">)</a>
                   <a id="5853" class="Symbol">;</a> <a id="5855" class="Symbol">{</a><a id="5856" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5861" class="Symbol">_}</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5870" href="Data.Sum.Function.Setoid.html#5870" class="Bound">x</a><a id="5871" class="Symbol">)</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="5890" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a> <a id="5894" href="Data.Sum.Function.Setoid.html#5870" class="Bound">x</a><a id="5895" class="Symbol">)})</a> <a id="5899" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="5918" class="Symbol">λ</a> <a id="5920" class="Symbol">{</a> <a id="5922" class="Symbol">{</a><a id="5923" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5928" class="Symbol">_}</a> <a id="5931" class="Symbol">(</a><a id="5932" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5937" href="Data.Sum.Function.Setoid.html#5937" class="Bound">x</a><a id="5938" class="Symbol">)</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="5947" class="Symbol">(</a><a id="5948" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="5957" href="Data.Sum.Function.Setoid.html#5536" class="Bound">S↔T</a> <a id="5961" href="Data.Sum.Function.Setoid.html#5937" class="Bound">x</a><a id="5962" class="Symbol">)</a>
                   <a id="5983" class="Symbol">;</a> <a id="5985" class="Symbol">{</a><a id="5986" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5991" class="Symbol">_}</a> <a id="5994" class="Symbol">(</a><a id="5995" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="6000" href="Data.Sum.Function.Setoid.html#6000" class="Bound">x</a><a id="6001" class="Symbol">)</a> <a id="6003" class="Symbol">→</a> <a id="6005" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="6010" class="Symbol">(</a><a id="6011" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="6020" href="Data.Sum.Function.Setoid.html#5550" class="Bound">U↔V</a> <a id="6024" href="Data.Sum.Function.Setoid.html#6000" class="Bound">x</a><a id="6025" class="Symbol">)</a>
                   <a id="6046" class="Symbol">}</a>
  <a id="6050" class="Symbol">}</a> <a id="6052" class="Keyword">where</a> <a id="6058" class="Keyword">open</a> <a id="6063" href="Function.Bundles.html#7338" class="Module">Inverse</a>



<a id="6074" class="Comment">------------------------------------------------------------------------</a>
<a id="6147" class="Comment">-- DEPRECATED NAMES</a>
<a id="6167" class="Comment">------------------------------------------------------------------------</a>
<a id="6240" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6311" class="Comment">-- not guaranteed.</a>

<a id="6331" class="Comment">-- Version 2.0</a>

<a id="_⊎-left-inverse_"></a><a id="6347" href="Data.Sum.Function.Setoid.html#6347" class="Function Operator">_⊎-left-inverse_</a> <a id="6364" class="Symbol">=</a> <a id="6366" href="Data.Sum.Function.Setoid.html#4338" class="Function Operator">_⊎-leftInverse_</a>
<a id="6382" class="Symbol">{-#</a> <a id="6386" class="Keyword">WARNING_ON_USAGE</a> <a id="6403" class="Pragma">_⊎-left-inverse_</a>
<a id="6420" class="String">&quot;Warning: _⊎-left-inverse_ was deprecated in v2.0.
Please use _⊎-leftInverse_ instead.&quot;</a>
<a id="6508" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Sum.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Sum.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of sums (disjoint unions)</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Level.html" class="Module">Level</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="329" class="Symbol">)</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="367" class="Symbol">;</a> <a id="369" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Sum.Base.html#1185" class="Function">swap</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="397" class="Symbol">;</a>
  <a id="401" href="Data.Sum.Base.html#1331" class="Function">map₁</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Sum.Base.html#1383" class="Function">map₂</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a><a id="419" class="Symbol">;</a> <a id="421" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a><a id="427" class="Symbol">)</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Function.Base.html" class="Module">Function.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="465" class="Symbol">;</a> <a id="467" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="470" class="Symbol">;</a> <a id="472" href="Function.Base.html#704" class="Function">id</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="517" class="Symbol">;</a> <a id="519" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="522" class="Symbol">)</a>
<a id="524" class="Keyword">open</a> <a id="529" class="Keyword">import</a> <a id="536" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="647" class="Keyword">using</a> <a id="653" class="Symbol">(</a><a id="654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="657" class="Symbol">;</a> <a id="659" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="662" class="Symbol">;</a> <a id="664" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="668" class="Symbol">;</a> <a id="670" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="730" class="Symbol">;</a> <a id="732" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="734" class="Symbol">;</a> <a id="736" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="740" class="Symbol">)</a>

<a id="743" class="Keyword">private</a>
  <a id="753" class="Keyword">variable</a>
    <a id="766" href="Data.Sum.Properties.html#766" class="Generalizable">a</a> <a id="768" href="Data.Sum.Properties.html#768" class="Generalizable">b</a> <a id="770" href="Data.Sum.Properties.html#770" class="Generalizable">c</a> <a id="772" href="Data.Sum.Properties.html#772" class="Generalizable">d</a> <a id="774" href="Data.Sum.Properties.html#774" class="Generalizable">e</a> <a id="776" href="Data.Sum.Properties.html#776" class="Generalizable">f</a> <a id="778" class="Symbol">:</a> <a id="780" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="790" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Data.Sum.Properties.html#766" class="Generalizable">a</a>
    <a id="804" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Data.Sum.Properties.html#768" class="Generalizable">b</a>
    <a id="818" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="820" class="Symbol">:</a> <a id="822" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="826" href="Data.Sum.Properties.html#770" class="Generalizable">c</a>
    <a id="832" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="834" class="Symbol">:</a> <a id="836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="840" href="Data.Sum.Properties.html#772" class="Generalizable">d</a>
    <a id="846" href="Data.Sum.Properties.html#846" class="Generalizable">E</a> <a id="848" class="Symbol">:</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Data.Sum.Properties.html#774" class="Generalizable">e</a>
    <a id="860" href="Data.Sum.Properties.html#860" class="Generalizable">F</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" href="Data.Sum.Properties.html#776" class="Generalizable">f</a>

<a id="inj₁-injective"></a><a id="871" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="886" class="Symbol">:</a> <a id="888" class="Symbol">∀</a> <a id="890" class="Symbol">{</a><a id="891" href="Data.Sum.Properties.html#891" class="Bound">x</a> <a id="893" href="Data.Sum.Properties.html#893" class="Bound">y</a><a id="894" class="Symbol">}</a> <a id="896" class="Symbol">→</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="901" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="903" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="905" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="907" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="912" href="Data.Sum.Properties.html#891" class="Bound">x</a><a id="913" class="Symbol">)</a> <a id="915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="917" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="922" href="Data.Sum.Properties.html#893" class="Bound">y</a> <a id="924" class="Symbol">→</a> <a id="926" href="Data.Sum.Properties.html#891" class="Bound">x</a> <a id="928" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="930" href="Data.Sum.Properties.html#893" class="Bound">y</a>
<a id="932" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="947" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="952" class="Symbol">=</a> <a id="954" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="inj₂-injective"></a><a id="960" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="975" class="Symbol">:</a> <a id="977" class="Symbol">∀</a> <a id="979" class="Symbol">{</a><a id="980" href="Data.Sum.Properties.html#980" class="Bound">x</a> <a id="982" href="Data.Sum.Properties.html#982" class="Bound">y</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" class="Symbol">(</a><a id="988" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="990" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="992" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="994" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="996" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1001" href="Data.Sum.Properties.html#980" class="Bound">x</a><a id="1002" class="Symbol">)</a> <a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1006" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1011" href="Data.Sum.Properties.html#982" class="Bound">y</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Data.Sum.Properties.html#980" class="Bound">x</a> <a id="1017" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1019" href="Data.Sum.Properties.html#982" class="Bound">y</a>
<a id="1021" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="1036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1041" class="Symbol">=</a> <a id="1043" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1049" class="Keyword">module</a> <a id="1056" href="Data.Sum.Properties.html#1056" class="Module">_</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Data.Sum.Properties.html#1059" class="Bound">dec₁</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1084" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1085" class="Symbol">)</a>
         <a id="1096" class="Symbol">(</a><a id="1097" href="Data.Sum.Properties.html#1097" class="Bound">dec₂</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1122" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Keyword">where</a>

  <a id="1134" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Data.Sum.Properties.html#1084" class="Bound">A</a> <a id="1163" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1165" href="Data.Sum.Properties.html#1122" class="Bound">B</a><a id="1166" class="Symbol">)</a>
  <a id="1170" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1176" class="Symbol">(</a><a id="1177" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1182" href="Data.Sum.Properties.html#1182" class="Bound">x</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1191" href="Data.Sum.Properties.html#1191" class="Bound">y</a><a id="1192" class="Symbol">)</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1207" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="1211" class="Symbol">)</a> <a id="1213" href="Data.Sum.Properties.html#871" class="Function">inj₁-injective</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Data.Sum.Properties.html#1059" class="Bound">dec₁</a> <a id="1234" href="Data.Sum.Properties.html#1182" class="Bound">x</a> <a id="1236" href="Data.Sum.Properties.html#1191" class="Bound">y</a><a id="1237" class="Symbol">)</a>
  <a id="1241" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1253" href="Data.Sum.Properties.html#1253" class="Bound">x</a><a id="1254" class="Symbol">)</a> <a id="1256" class="Symbol">(</a><a id="1257" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1262" href="Data.Sum.Properties.html#1262" class="Bound">y</a><a id="1263" class="Symbol">)</a> <a id="1265" class="Symbol">=</a> <a id="1267" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1270" class="Symbol">λ()</a>
  <a id="1276" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1288" href="Data.Sum.Properties.html#1288" class="Bound">x</a><a id="1289" class="Symbol">)</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1297" href="Data.Sum.Properties.html#1297" class="Bound">y</a><a id="1298" class="Symbol">)</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1305" class="Symbol">λ()</a>
  <a id="1311" href="Data.Sum.Properties.html#1134" class="Function">≡-dec</a> <a id="1317" class="Symbol">(</a><a id="1318" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1323" href="Data.Sum.Properties.html#1323" class="Bound">x</a><a id="1324" class="Symbol">)</a> <a id="1326" class="Symbol">(</a><a id="1327" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1332" href="Data.Sum.Properties.html#1332" class="Bound">y</a><a id="1333" class="Symbol">)</a> <a id="1335" class="Symbol">=</a> <a id="1337" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1348" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="1352" class="Symbol">)</a> <a id="1354" href="Data.Sum.Properties.html#960" class="Function">inj₂-injective</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Data.Sum.Properties.html#1097" class="Bound">dec₂</a> <a id="1375" href="Data.Sum.Properties.html#1323" class="Bound">x</a> <a id="1377" href="Data.Sum.Properties.html#1332" class="Bound">y</a><a id="1378" class="Symbol">)</a>

<a id="swap-involutive"></a><a id="1381" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1404" class="Symbol">{</a><a id="1405" class="Argument">A</a> <a id="1407" class="Symbol">=</a> <a id="1409" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1410" class="Symbol">}</a> <a id="1412" class="Symbol">{</a><a id="1413" class="Argument">B</a> <a id="1415" class="Symbol">=</a> <a id="1417" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1418" class="Symbol">}</a> <a id="1420" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1422" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1427" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1429" href="Function.Base.html#704" class="Function">id</a>
<a id="1432" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1448" class="Symbol">=</a> <a id="1450" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1452" class="Symbol">(λ</a> <a id="1455" href="Data.Sum.Properties.html#1455" class="Bound">_</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1463" class="Symbol">)</a> <a id="1465" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1467" class="Symbol">(λ</a> <a id="1470" href="Data.Sum.Properties.html#1470" class="Bound">_</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="swap-↔"></a><a id="1483" href="Data.Sum.Properties.html#1483" class="Function">swap-↔</a> <a id="1490" class="Symbol">:</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1495" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1497" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1498" class="Symbol">)</a> <a id="1500" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="1505" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1507" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1508" class="Symbol">)</a>
<a id="1510" href="Data.Sum.Properties.html#1483" class="Function">swap-↔</a> <a id="1517" class="Symbol">=</a> <a id="1519" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1525" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1530" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="1535" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="1551" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="map-id"></a><a id="1568" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1575" class="Symbol">:</a> <a id="1577" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1581" class="Symbol">{</a><a id="1582" class="Argument">A</a> <a id="1584" class="Symbol">=</a> <a id="1586" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">{</a><a id="1590" class="Argument">B</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1595" class="Symbol">}</a> <a id="1597" href="Function.Base.html#704" class="Function">id</a> <a id="1600" href="Function.Base.html#704" class="Function">id</a> <a id="1603" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1605" href="Function.Base.html#704" class="Function">id</a>
<a id="1608" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1621" class="Symbol">_)</a> <a id="1624" class="Symbol">=</a> <a id="1626" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1631" href="Data.Sum.Properties.html#1568" class="Function">map-id</a> <a id="1638" class="Symbol">(</a><a id="1639" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1644" class="Symbol">_)</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-∘"></a><a id="1655" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1661" class="Symbol">:</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1666" class="Symbol">:</a> <a id="1668" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1673" class="Symbol">)</a>
              <a id="1689" class="Symbol">{</a><a id="1690" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1692" class="Symbol">:</a> <a id="1694" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1699" class="Symbol">}</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1704" class="Symbol">:</a> <a id="1706" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="1711" class="Symbol">}</a> <a id="1713" class="Symbol">→</a>
              <a id="1729" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1731" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1733" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1735" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1737" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1739" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1741" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1743" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1745" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1747" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1749" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1751" href="Data.Sum.Properties.html#1690" class="Bound">g</a> <a id="1753" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1755" href="Data.Sum.Properties.html#1664" class="Bound">f</a> <a id="1757" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1759" href="Data.Sum.Properties.html#1702" class="Bound">h</a> <a id="1761" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1763" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1769" class="Symbol">_</a> <a id="1771" class="Symbol">(</a><a id="1772" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1777" class="Symbol">_)</a> <a id="1780" class="Symbol">=</a> <a id="1782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1787" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a> <a id="1793" class="Symbol">_</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1801" class="Symbol">_)</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-map"></a><a id="1812" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1820" class="Symbol">:</a> <a id="1822" class="Symbol">{</a><a id="1823" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1825" class="Symbol">:</a> <a id="1827" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="1832" class="Symbol">}</a>  <a id="1835" class="Symbol">{</a><a id="1836" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1838" class="Symbol">:</a> <a id="1840" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="1845" class="Symbol">}</a>
          <a id="1857" class="Symbol">{</a><a id="1858" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="1868" class="Symbol">}</a> <a id="1870" class="Symbol">{</a><a id="1871" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">→</a>
          <a id="1895" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1897" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1900" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1902" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1905" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1907" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1909" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="1913" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1915" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1917" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="1919" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1921" href="Data.Sum.Properties.html#1858" class="Bound">f′</a> <a id="1924" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1926" href="Data.Sum.Properties.html#1823" class="Bound">f</a> <a id="1928" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1930" href="Data.Sum.Properties.html#1871" class="Bound">g′</a> <a id="1933" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1935" href="Data.Sum.Properties.html#1836" class="Bound">g</a> <a id="1937" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="1939" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1953" class="Symbol">_)</a> <a id="1956" class="Symbol">=</a> <a id="1958" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1963" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="1971" class="Symbol">(</a><a id="1972" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1977" class="Symbol">_)</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-map"></a><a id="1988" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="1996" class="Symbol">:</a> <a id="1998" class="Symbol">{</a><a id="1999" href="Data.Sum.Properties.html#1999" class="Bound">f</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2008" class="Symbol">}</a>  <a id="2011" class="Symbol">{</a><a id="2012" href="Data.Sum.Properties.html#2012" class="Bound">g</a> <a id="2014" class="Symbol">:</a> <a id="2016" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2018" class="Symbol">→</a> <a id="2020" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2021" class="Symbol">}</a>
              <a id="2037" class="Symbol">{</a><a id="2038" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2045" class="Symbol">→</a> <a id="2047" href="Data.Sum.Properties.html#846" class="Generalizable">E</a><a id="2048" class="Symbol">}</a> <a id="2050" class="Symbol">{</a><a id="2051" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Data.Sum.Properties.html#832" class="Generalizable">D</a> <a id="2058" class="Symbol">→</a> <a id="2060" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">→</a>
              <a id="2079" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2083" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2086" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2089" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2091" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2095" href="Data.Sum.Properties.html#1999" class="Bound">f</a> <a id="2097" href="Data.Sum.Properties.html#2012" class="Bound">g</a> <a id="2099" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2101" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Data.Sum.Properties.html#2038" class="Bound">f′</a> <a id="2109" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2111" href="Data.Sum.Properties.html#1999" class="Bound">f</a><a id="2112" class="Symbol">)</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.Sum.Properties.html#2051" class="Bound">g′</a> <a id="2118" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2120" href="Data.Sum.Properties.html#2012" class="Bound">g</a><a id="2121" class="Symbol">)</a>
<a id="2123" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2137" class="Symbol">_)</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2147" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2161" class="Symbol">_)</a> <a id="2164" class="Symbol">=</a> <a id="2166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map₁₂-map₂₁"></a><a id="2172" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2184" class="Symbol">:</a> <a id="2186" class="Symbol">{</a><a id="2187" href="Data.Sum.Properties.html#2187" class="Bound">f</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2193" class="Symbol">→</a> <a id="2195" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2196" class="Symbol">}</a> <a id="2198" class="Symbol">{</a><a id="2199" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2201" class="Symbol">:</a> <a id="2203" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2205" class="Symbol">→</a> <a id="2207" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2208" class="Symbol">}</a> <a id="2210" class="Symbol">→</a>
                <a id="2228" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2233" href="Data.Sum.Properties.html#2187" class="Bound">f</a> <a id="2235" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2237" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2242" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2244" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2246" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="2251" href="Data.Sum.Properties.html#2199" class="Bound">g</a> <a id="2253" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2255" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="2260" href="Data.Sum.Properties.html#2187" class="Bound">f</a>
<a id="2262" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2280" class="Symbol">_)</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2290" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2308" class="Symbol">_)</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocˡ"></a><a id="2319" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2330" class="Symbol">:</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="2342" class="Symbol">)</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Data.Sum.Properties.html#2345" class="Bound">g</a> <a id="2347" class="Symbol">:</a> <a id="2349" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2351" class="Symbol">→</a> <a id="2353" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Data.Sum.Properties.html#2357" class="Bound">h</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2363" class="Symbol">→</a> <a id="2365" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a>
  <a id="2372" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2381" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2383" href="Data.Sum.Properties.html#2345" class="Bound">g</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Data.Sum.Properties.html#2357" class="Bound">h</a> <a id="2388" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2390" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2397" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2399" href="Data.Sum.Base.html#1504" class="Function">assocˡ</a> <a id="2406" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2408" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2412" href="Data.Sum.Properties.html#2333" class="Bound">f</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2419" href="Data.Sum.Properties.html#2345" class="Bound">g</a> <a id="2421" href="Data.Sum.Properties.html#2357" class="Bound">h</a><a id="2422" class="Symbol">)</a>
<a id="2424" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2435" class="Symbol">_</a> <a id="2437" class="Symbol">_</a> <a id="2439" class="Symbol">_</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a>       <a id="2453" href="Data.Sum.Properties.html#2453" class="Bound">x</a> <a id="2455" class="Symbol">)</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2464" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2475" class="Symbol">_</a> <a id="2477" class="Symbol">_</a> <a id="2479" class="Symbol">_</a> <a id="2481" class="Symbol">(</a><a id="2482" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2487" class="Symbol">(</a><a id="2488" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2493" href="Data.Sum.Properties.html#2493" class="Bound">y</a><a id="2494" class="Symbol">))</a> <a id="2497" class="Symbol">=</a> <a id="2499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2504" href="Data.Sum.Properties.html#2319" class="Function">map-assocˡ</a> <a id="2515" class="Symbol">_</a> <a id="2517" class="Symbol">_</a> <a id="2519" class="Symbol">_</a> <a id="2521" class="Symbol">(</a><a id="2522" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2527" class="Symbol">(</a><a id="2528" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2533" href="Data.Sum.Properties.html#2533" class="Bound">z</a><a id="2534" class="Symbol">))</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-assocʳ"></a><a id="2545" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2556" class="Symbol">:</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2565" class="Symbol">→</a> <a id="2567" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Data.Sum.Properties.html#2571" class="Bound">g</a> <a id="2573" class="Symbol">:</a> <a id="2575" href="Data.Sum.Properties.html#804" class="Generalizable">B</a> <a id="2577" class="Symbol">→</a> <a id="2579" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Data.Sum.Properties.html#2583" class="Bound">h</a> <a id="2585" class="Symbol">:</a> <a id="2587" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Data.Sum.Properties.html#860" class="Generalizable">F</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">→</a>
  <a id="2598" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2602" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2609" href="Data.Sum.Properties.html#2571" class="Bound">g</a> <a id="2611" href="Data.Sum.Properties.html#2583" class="Bound">h</a><a id="2612" class="Symbol">)</a> <a id="2614" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2616" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2623" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2625" href="Data.Sum.Base.html#1431" class="Function">assocʳ</a> <a id="2632" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2634" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2643" href="Data.Sum.Properties.html#2559" class="Bound">f</a> <a id="2645" href="Data.Sum.Properties.html#2571" class="Bound">g</a><a id="2646" class="Symbol">)</a> <a id="2648" href="Data.Sum.Properties.html#2583" class="Bound">h</a>
<a id="2650" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2661" class="Symbol">_</a> <a id="2663" class="Symbol">_</a> <a id="2665" class="Symbol">_</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2673" class="Symbol">(</a><a id="2674" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2679" href="Data.Sum.Properties.html#2679" class="Bound">x</a><a id="2680" class="Symbol">))</a> <a id="2683" class="Symbol">=</a> <a id="2685" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2690" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2701" class="Symbol">_</a> <a id="2703" class="Symbol">_</a> <a id="2705" class="Symbol">_</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2713" class="Symbol">(</a><a id="2714" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2719" href="Data.Sum.Properties.html#2719" class="Bound">y</a><a id="2720" class="Symbol">))</a> <a id="2723" class="Symbol">=</a> <a id="2725" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2730" href="Data.Sum.Properties.html#2545" class="Function">map-assocʳ</a> <a id="2741" class="Symbol">_</a> <a id="2743" class="Symbol">_</a> <a id="2745" class="Symbol">_</a> <a id="2747" class="Symbol">(</a><a id="2748" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>       <a id="2759" href="Data.Sum.Properties.html#2759" class="Bound">z</a> <a id="2761" class="Symbol">)</a> <a id="2763" class="Symbol">=</a> <a id="2765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[,]-cong"></a><a id="2771" href="Data.Sum.Properties.html#2771" class="Function">[,]-cong</a> <a id="2780" class="Symbol">:</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2785" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2788" class="Symbol">:</a> <a id="2790" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2792" class="Symbol">→</a> <a id="2794" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2795" class="Symbol">}</a> <a id="2797" class="Symbol">{</a><a id="2798" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2800" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2803" class="Symbol">:</a> <a id="2805" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2807" class="Symbol">→</a> <a id="2809" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2810" class="Symbol">}</a> <a id="2812" class="Symbol">→</a>
           <a id="2825" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2827" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2829" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2832" class="Symbol">→</a> <a id="2834" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2836" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2838" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2841" class="Symbol">→</a>
           <a id="2854" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2856" href="Data.Sum.Properties.html#2783" class="Bound">f</a> <a id="2858" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2860" href="Data.Sum.Properties.html#2798" class="Bound">g</a> <a id="2862" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2864" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2866" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2868" href="Data.Sum.Properties.html#2785" class="Bound">f′</a> <a id="2871" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2873" href="Data.Sum.Properties.html#2800" class="Bound">g′</a> <a id="2876" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2878" href="Data.Sum.Properties.html#2771" class="Function">[,]-cong</a> <a id="2887" class="Symbol">=</a> <a id="2889" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="[-,]-cong"></a><a id="2896" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="2906" class="Symbol">:</a> <a id="2908" class="Symbol">{</a><a id="2909" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2911" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2914" class="Symbol">:</a> <a id="2916" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="2918" class="Symbol">→</a> <a id="2920" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2921" class="Symbol">}</a> <a id="2923" class="Symbol">{</a><a id="2924" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2926" class="Symbol">:</a> <a id="2928" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="2933" class="Symbol">}</a> <a id="2935" class="Symbol">→</a>
            <a id="2949" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2951" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2953" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2956" class="Symbol">→</a>
            <a id="2970" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2972" href="Data.Sum.Properties.html#2909" class="Bound">f</a> <a id="2974" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2976" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2978" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2980" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="2982" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2984" href="Data.Sum.Properties.html#2911" class="Bound">f′</a> <a id="2987" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2989" href="Data.Sum.Properties.html#2924" class="Bound">g</a> <a id="2991" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="2993" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="Data.Sum.Base.html#811" class="Function Operator">[_,</a> <a id="3009" class="Symbol">(λ</a> <a id="3012" href="Data.Sum.Properties.html#3012" class="Bound">_</a> <a id="3014" class="Symbol">→</a> <a id="3016" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3020" class="Symbol">)</a> <a id="3022" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="[,-]-cong"></a><a id="3025" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3035" class="Symbol">:</a> <a id="3037" class="Symbol">{</a><a id="3038" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3040" class="Symbol">:</a> <a id="3042" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3047" class="Symbol">}</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3052" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3055" class="Symbol">:</a> <a id="3057" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3059" class="Symbol">→</a> <a id="3061" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3062" class="Symbol">}</a> <a id="3064" class="Symbol">→</a>
            <a id="3078" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3080" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3082" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3085" class="Symbol">→</a>
            <a id="3099" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3101" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3103" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3105" href="Data.Sum.Properties.html#3050" class="Bound">g</a> <a id="3107" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3109" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3111" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3113" href="Data.Sum.Properties.html#3038" class="Bound">f</a> <a id="3115" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3117" href="Data.Sum.Properties.html#3052" class="Bound">g′</a> <a id="3120" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
<a id="3122" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3136" class="Symbol">(λ</a> <a id="3139" href="Data.Sum.Properties.html#3139" class="Bound">_</a> <a id="3141" class="Symbol">→</a> <a id="3143" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3147" class="Symbol">)</a> <a id="3149" href="Data.Sum.Base.html#811" class="Function Operator">,_]</a>

<a id="map-cong"></a><a id="3154" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3163" class="Symbol">:</a> <a id="3165" class="Symbol">{</a><a id="3166" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3168" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3175" class="Symbol">→</a> <a id="3177" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3178" class="Symbol">}</a> <a id="3180" class="Symbol">{</a><a id="3181" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3183" href="Data.Sum.Properties.html#3183" class="Bound">g′</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="3193" class="Symbol">}</a> <a id="3195" class="Symbol">→</a>
           <a id="3208" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3210" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3212" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3215" class="Symbol">→</a> <a id="3217" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3221" href="Data.Sum.Properties.html#3183" class="Bound">g′</a> <a id="3224" class="Symbol">→</a>
           <a id="3237" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3241" href="Data.Sum.Properties.html#3166" class="Bound">f</a> <a id="3243" href="Data.Sum.Properties.html#3181" class="Bound">g</a> <a id="3245" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3247" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="3251" href="Data.Sum.Properties.html#3168" class="Bound">f′</a> <a id="3254" href="Data.Sum.Properties.html#3183" class="Bound">g′</a>
<a id="3257" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3266" href="Data.Sum.Properties.html#3266" class="Bound">f≗f′</a> <a id="3271" href="Data.Sum.Properties.html#3271" class="Bound">g≗g′</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3282" href="Data.Sum.Properties.html#3282" class="Bound">x</a><a id="3283" class="Symbol">)</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3292" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3297" class="Symbol">(</a><a id="3298" href="Data.Sum.Properties.html#3266" class="Bound">f≗f′</a> <a id="3303" href="Data.Sum.Properties.html#3282" class="Bound">x</a><a id="3304" class="Symbol">)</a>
<a id="3306" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="3315" href="Data.Sum.Properties.html#3315" class="Bound">f≗f′</a> <a id="3320" href="Data.Sum.Properties.html#3320" class="Bound">g≗g′</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3331" href="Data.Sum.Properties.html#3331" class="Bound">x</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">=</a> <a id="3336" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3341" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Data.Sum.Properties.html#3320" class="Bound">g≗g′</a> <a id="3352" href="Data.Sum.Properties.html#3331" class="Bound">x</a><a id="3353" class="Symbol">)</a>

<a id="map₁-cong"></a><a id="3356" href="Data.Sum.Properties.html#3356" class="Function">map₁-cong</a> <a id="3366" class="Symbol">:</a> <a id="3368" class="Symbol">{</a><a id="3369" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3371" href="Data.Sum.Properties.html#3371" class="Bound">f′</a> <a id="3374" class="Symbol">:</a> <a id="3376" href="Data.Sum.Properties.html#790" class="Generalizable">A</a> <a id="3378" class="Symbol">→</a> <a id="3380" href="Data.Sum.Properties.html#804" class="Generalizable">B</a><a id="3381" class="Symbol">}</a> <a id="3383" class="Symbol">→</a>
            <a id="3397" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3399" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3401" href="Data.Sum.Properties.html#3371" class="Bound">f′</a> <a id="3404" class="Symbol">→</a>
            <a id="3418" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3423" class="Symbol">{</a><a id="3424" class="Argument">B</a> <a id="3426" class="Symbol">=</a> <a id="3428" href="Data.Sum.Properties.html#818" class="Generalizable">C</a><a id="3429" class="Symbol">}</a> <a id="3431" href="Data.Sum.Properties.html#3369" class="Bound">f</a> <a id="3433" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3435" href="Data.Sum.Base.html#1331" class="Function">map₁</a> <a id="3440" href="Data.Sum.Properties.html#3371" class="Bound">f′</a>
<a id="3443" href="Data.Sum.Properties.html#3356" class="Function">map₁-cong</a> <a id="3453" href="Data.Sum.Properties.html#3453" class="Bound">f≗f′</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Data.Sum.Properties.html#2896" class="Function">[-,]-cong</a> <a id="3470" class="Symbol">((</a><a id="3472" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3477" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="3481" class="Symbol">)</a> <a id="3483" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3485" href="Data.Sum.Properties.html#3453" class="Bound">f≗f′</a><a id="3489" class="Symbol">)</a>

<a id="map₂-cong"></a><a id="3492" href="Data.Sum.Properties.html#3492" class="Function">map₂-cong</a> <a id="3502" class="Symbol">:</a> <a id="3504" class="Symbol">{</a><a id="3505" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3507" href="Data.Sum.Properties.html#3507" class="Bound">g′</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Data.Sum.Properties.html#818" class="Generalizable">C</a> <a id="3514" class="Symbol">→</a> <a id="3516" href="Data.Sum.Properties.html#832" class="Generalizable">D</a><a id="3517" class="Symbol">}</a> <a id="3519" class="Symbol">→</a>
            <a id="3533" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3535" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3537" href="Data.Sum.Properties.html#3507" class="Bound">g′</a> <a id="3540" class="Symbol">→</a>
            <a id="3554" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">A</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Data.Sum.Properties.html#790" class="Generalizable">A</a><a id="3565" class="Symbol">}</a> <a id="3567" href="Data.Sum.Properties.html#3505" class="Bound">g</a> <a id="3569" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3571" href="Data.Sum.Base.html#1383" class="Function">map₂</a> <a id="3576" href="Data.Sum.Properties.html#3507" class="Bound">g′</a>
<a id="3579" href="Data.Sum.Properties.html#3492" class="Function">map₂-cong</a> <a id="3589" href="Data.Sum.Properties.html#3589" class="Bound">g≗g′</a> <a id="3594" class="Symbol">=</a> <a id="3596" href="Data.Sum.Properties.html#3025" class="Function">[,-]-cong</a> <a id="3606" class="Symbol">((</a><a id="3608" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3613" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="3617" class="Symbol">)</a> <a id="3619" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3621" href="Data.Sum.Properties.html#3589" class="Bound">g≗g′</a><a id="3625" class="Symbol">)</a>

<a id="3628" class="Comment">------------------------------------------------------------------------</a>
<a id="3701" class="Comment">-- DEPRECATED NAMES</a>
<a id="3721" class="Comment">------------------------------------------------------------------------</a>
<a id="3794" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3865" class="Comment">-- not guaranteed.</a>

<a id="3885" class="Comment">-- Version 2.0</a>

<a id="[,]-∘-distr"></a><a id="3901" href="Data.Sum.Properties.html#3901" class="Function">[,]-∘-distr</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="Data.Sum.Properties.html#1655" class="Function">[,]-∘</a>
<a id="3921" class="Symbol">{-#</a> <a id="3925" class="Keyword">WARNING_ON_USAGE</a> <a id="3942" class="Pragma">[,]-∘-distr</a>
<a id="3954" class="String">&quot;Warning: [,]-∘-distr was deprecated in v2.0.
Please use [,]-∘ instead.&quot;</a>
<a id="4027" class="Symbol">#-}</a>

<a id="[,]-map-commute"></a><a id="4032" href="Data.Sum.Properties.html#4032" class="Function">[,]-map-commute</a> <a id="4048" class="Symbol">=</a> <a id="4050" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a>
<a id="4058" class="Symbol">{-#</a> <a id="4062" class="Keyword">WARNING_ON_USAGE</a> <a id="4079" class="Pragma">[,]-map-commute</a>
<a id="4095" class="String">&quot;Warning: [,]-map-commute was deprecated in v2.0.
Please use [,]-map instead.&quot;</a>
<a id="4174" class="Symbol">#-}</a>

<a id="map-commute"></a><a id="4179" href="Data.Sum.Properties.html#4179" class="Function">map-commute</a> <a id="4191" class="Symbol">=</a> <a id="4193" href="Data.Sum.Properties.html#1988" class="Function">map-map</a>
<a id="4201" class="Symbol">{-#</a> <a id="4205" class="Keyword">WARNING_ON_USAGE</a> <a id="4222" class="Pragma">map-commute</a>
<a id="4234" class="String">&quot;Warning: map-commute was deprecated in v2.0.
Please use map-map instead.&quot;</a>
<a id="4309" class="Symbol">#-}</a>

<a id="map₁₂-commute"></a><a id="4314" href="Data.Sum.Properties.html#4314" class="Function">map₁₂-commute</a> <a id="4328" class="Symbol">=</a> <a id="4330" href="Data.Sum.Properties.html#2172" class="Function">map₁₂-map₂₁</a>
<a id="4342" class="Symbol">{-#</a> <a id="4346" class="Keyword">WARNING_ON_USAGE</a> <a id="4363" class="Pragma">map₁₂-commute</a>
<a id="4377" class="String">&quot;Warning: map₁₂-commute was deprecated in v2.0.
Please use map₁₂-map₂₁ instead.&quot;</a>
<a id="4458" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Sum.Relation.Binary.Pointwise.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Pointwise (Data.Sum.Relation.Binary.Pointwise)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum.Relation.Binary.Pointwise</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Pointwise sum</a>
<a id="123" class="Comment">------------------------------------------------------------------------</a>

<a id="197" class="Symbol">{-#</a> <a id="201" class="Keyword">OPTIONS</a> <a id="209" class="Pragma">--cubical-compatible</a> <a id="230" class="Pragma">--safe</a> <a id="237" class="Symbol">#-}</a>

<a id="242" class="Keyword">module</a> <a id="249" href="Data.Sum.Relation.Binary.Pointwise.html" class="Module">Data.Sum.Relation.Binary.Pointwise</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="321" class="Keyword">using</a> <a id="327" class="Symbol">(</a><a id="328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="331" class="Symbol">)</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="359" class="Symbol">as</a> <a id="362" class="Module">Sum</a> <a id="366" class="Keyword">using</a> <a id="372" class="Symbol">(</a><a id="373" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="376" class="Symbol">;</a> <a id="378" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="382" class="Symbol">;</a> <a id="384" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Level.html" class="Module">Level</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Base.html" class="Module">Function.Base</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Function.Base.html#725" class="Function">const</a><a id="499" class="Symbol">;</a> <a id="501" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="504" class="Symbol">;</a> <a id="506" href="Function.Base.html#704" class="Function">id</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="553" class="Symbol">;</a> <a id="555" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="558" class="Symbol">)</a>
<a id="560" class="Keyword">open</a> <a id="565" class="Keyword">import</a> <a id="572" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="604" class="Symbol">as</a> <a id="607" class="Module">Dec</a> <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="621" class="Symbol">;</a> <a id="623" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="625" class="Symbol">;</a> <a id="627" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">≡</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="843" class="Symbol">as</a> <a id="846" class="Module">≡</a>

<a id="849" class="Keyword">private</a>
  <a id="859" class="Keyword">variable</a>
    <a id="872" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="874" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="876" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="878" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="880" href="Data.Sum.Relation.Binary.Pointwise.html#880" class="Generalizable">ℓ₁</a> <a id="883" href="Data.Sum.Relation.Binary.Pointwise.html#883" class="Generalizable">ℓ₂</a> <a id="886" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a> <a id="889" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="903" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="905" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a> <a id="907" href="Data.Sum.Relation.Binary.Pointwise.html#907" class="Generalizable">C</a> <a id="909" href="Data.Sum.Relation.Binary.Pointwise.html#909" class="Generalizable">D</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a>
    <a id="923" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="925" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="927" href="Data.Sum.Relation.Binary.Pointwise.html#927" class="Generalizable">T</a> <a id="929" href="Data.Sum.Relation.Binary.Pointwise.html#929" class="Generalizable">U</a> <a id="931" class="Symbol">:</a> <a id="933" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="937" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="939" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a> <a id="941" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a>
    <a id="947" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="950" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="953" class="Symbol">:</a> <a id="955" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="959" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="961" href="Data.Sum.Relation.Binary.Pointwise.html#889" class="Generalizable">ℓ</a>

<a id="964" class="Comment">------------------------------------------------------------------------</a>
<a id="1037" class="Comment">-- Definition</a>

<a id="1052" class="Keyword">data</a> <a id="Pointwise"></a><a id="1057" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1067" class="Symbol">{</a><a id="1068" href="Data.Sum.Relation.Binary.Pointwise.html#1068" class="Bound">A</a> <a id="1070" class="Symbol">:</a> <a id="1072" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1076" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a><a id="1077" class="Symbol">}</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Data.Sum.Relation.Binary.Pointwise.html#1080" class="Bound">B</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1088" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a><a id="1089" class="Symbol">}</a> <a id="1091" class="Symbol">{</a><a id="1092" href="Data.Sum.Relation.Binary.Pointwise.html#1092" class="Bound">C</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a><a id="1101" class="Symbol">}</a> <a id="1103" class="Symbol">{</a><a id="1104" href="Data.Sum.Relation.Binary.Pointwise.html#1104" class="Bound">D</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1112" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a><a id="1113" class="Symbol">}</a>
               <a id="1130" class="Symbol">(</a><a id="1131" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1139" href="Data.Sum.Relation.Binary.Pointwise.html#1068" class="Bound">A</a> <a id="1141" href="Data.Sum.Relation.Binary.Pointwise.html#1092" class="Bound">C</a> <a id="1143" href="Data.Sum.Relation.Binary.Pointwise.html#880" class="Generalizable">ℓ₁</a><a id="1145" class="Symbol">)</a> <a id="1147" class="Symbol">(</a><a id="1148" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1156" href="Data.Sum.Relation.Binary.Pointwise.html#1080" class="Bound">B</a> <a id="1158" href="Data.Sum.Relation.Binary.Pointwise.html#1104" class="Bound">D</a> <a id="1160" href="Data.Sum.Relation.Binary.Pointwise.html#883" class="Generalizable">ℓ₂</a><a id="1162" class="Symbol">)</a>
               <a id="1179" class="Symbol">:</a> <a id="1181" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1185" class="Symbol">(</a><a id="1186" href="Data.Sum.Relation.Binary.Pointwise.html#1068" class="Bound">A</a> <a id="1188" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1190" href="Data.Sum.Relation.Binary.Pointwise.html#1080" class="Bound">B</a><a id="1191" class="Symbol">)</a> <a id="1193" class="Symbol">(</a><a id="1194" href="Data.Sum.Relation.Binary.Pointwise.html#1092" class="Bound">C</a> <a id="1196" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1198" href="Data.Sum.Relation.Binary.Pointwise.html#1104" class="Bound">D</a><a id="1199" class="Symbol">)</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.Sum.Relation.Binary.Pointwise.html#1076" class="Bound">a</a> <a id="1204" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1206" href="Data.Sum.Relation.Binary.Pointwise.html#1088" class="Bound">b</a> <a id="1208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1210" href="Data.Sum.Relation.Binary.Pointwise.html#1100" class="Bound">c</a> <a id="1212" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1214" href="Data.Sum.Relation.Binary.Pointwise.html#1112" class="Bound">d</a> <a id="1216" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1218" href="Data.Sum.Relation.Binary.Pointwise.html#1143" class="Bound">ℓ₁</a> <a id="1221" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1223" href="Data.Sum.Relation.Binary.Pointwise.html#1160" class="Bound">ℓ₂</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Keyword">where</a>
  <a id="Pointwise.inj₁"></a><a id="1235" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1240" class="Symbol">:</a> <a id="1242" class="Symbol">∀</a> <a id="1244" class="Symbol">{</a><a id="1245" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">a</a> <a id="1247" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">c</a><a id="1248" class="Symbol">}</a> <a id="1250" class="Symbol">→</a> <a id="1252" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1254" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">a</a> <a id="1256" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">c</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1270" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1272" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1274" class="Symbol">(</a><a id="1275" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1280" href="Data.Sum.Relation.Binary.Pointwise.html#1245" class="Bound">a</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1289" href="Data.Sum.Relation.Binary.Pointwise.html#1247" class="Bound">c</a><a id="1290" class="Symbol">)</a>
  <a id="Pointwise.inj₂"></a><a id="1294" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1299" class="Symbol">:</a> <a id="1301" class="Symbol">∀</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Data.Sum.Relation.Binary.Pointwise.html#1304" class="Bound">b</a> <a id="1306" href="Data.Sum.Relation.Binary.Pointwise.html#1306" class="Bound">d</a><a id="1307" class="Symbol">}</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1313" href="Data.Sum.Relation.Binary.Pointwise.html#1304" class="Bound">b</a> <a id="1315" href="Data.Sum.Relation.Binary.Pointwise.html#1306" class="Bound">d</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1329" href="Data.Sum.Relation.Binary.Pointwise.html#1131" class="Bound">R</a> <a id="1331" href="Data.Sum.Relation.Binary.Pointwise.html#1148" class="Bound">S</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1339" href="Data.Sum.Relation.Binary.Pointwise.html#1304" class="Bound">b</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1348" href="Data.Sum.Relation.Binary.Pointwise.html#1306" class="Bound">d</a><a id="1349" class="Symbol">)</a>

<a id="1352" class="Comment">----------------------------------------------------------------------</a>
<a id="1423" class="Comment">-- Functions</a>

<a id="map"></a><a id="1437" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">map</a> <a id="1441" class="Symbol">:</a> <a id="1443" class="Symbol">∀</a> <a id="1445" class="Symbol">{</a><a id="1446" href="Data.Sum.Relation.Binary.Pointwise.html#1446" class="Bound">f</a> <a id="1448" class="Symbol">:</a> <a id="1450" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Data.Sum.Relation.Binary.Pointwise.html#907" class="Generalizable">C</a><a id="1455" class="Symbol">}</a> <a id="1457" class="Symbol">{</a><a id="1458" href="Data.Sum.Relation.Binary.Pointwise.html#1458" class="Bound">g</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Data.Sum.Relation.Binary.Pointwise.html#909" class="Generalizable">D</a><a id="1467" class="Symbol">}</a> <a id="1469" class="Symbol">→</a>
      <a id="1477" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1479" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1482" href="Data.Sum.Relation.Binary.Pointwise.html#1446" class="Bound">f</a> <a id="1484" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1487" href="Data.Sum.Relation.Binary.Pointwise.html#927" class="Generalizable">T</a> <a id="1489" class="Symbol">→</a> <a id="1491" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1493" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1496" href="Data.Sum.Relation.Binary.Pointwise.html#1458" class="Bound">g</a> <a id="1498" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1501" href="Data.Sum.Relation.Binary.Pointwise.html#929" class="Generalizable">U</a> <a id="1503" class="Symbol">→</a>
      <a id="1511" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1521" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1523" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1525" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1528" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="1536" href="Data.Sum.Relation.Binary.Pointwise.html#1446" class="Bound">f</a> <a id="1538" href="Data.Sum.Relation.Binary.Pointwise.html#1458" class="Bound">g</a> <a id="1540" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1543" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1553" href="Data.Sum.Relation.Binary.Pointwise.html#927" class="Generalizable">T</a> <a id="1555" href="Data.Sum.Relation.Binary.Pointwise.html#929" class="Generalizable">U</a>
<a id="1557" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">map</a> <a id="1561" href="Data.Sum.Relation.Binary.Pointwise.html#1561" class="Bound">R⇒T</a> <a id="1565" class="Symbol">_</a> <a id="1567" class="Symbol">(</a><a id="1568" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1573" href="Data.Sum.Relation.Binary.Pointwise.html#1573" class="Bound">x</a><a id="1574" class="Symbol">)</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1583" class="Symbol">(</a><a id="1584" href="Data.Sum.Relation.Binary.Pointwise.html#1561" class="Bound">R⇒T</a> <a id="1588" href="Data.Sum.Relation.Binary.Pointwise.html#1573" class="Bound">x</a><a id="1589" class="Symbol">)</a>
<a id="1591" href="Data.Sum.Relation.Binary.Pointwise.html#1437" class="Function">map</a> <a id="1595" class="Symbol">_</a> <a id="1597" href="Data.Sum.Relation.Binary.Pointwise.html#1597" class="Bound">S⇒U</a> <a id="1601" class="Symbol">(</a><a id="1602" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1607" href="Data.Sum.Relation.Binary.Pointwise.html#1607" class="Bound">x</a><a id="1608" class="Symbol">)</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Data.Sum.Relation.Binary.Pointwise.html#1597" class="Bound">S⇒U</a> <a id="1622" href="Data.Sum.Relation.Binary.Pointwise.html#1607" class="Bound">x</a><a id="1623" class="Symbol">)</a>

<a id="1626" class="Comment">------------------------------------------------------------------------</a>
<a id="1699" class="Comment">-- Relational properties</a>

<a id="drop-inj₁"></a><a id="1725" href="Data.Sum.Relation.Binary.Pointwise.html#1725" class="Function">drop-inj₁</a> <a id="1735" class="Symbol">:</a> <a id="1737" class="Symbol">∀</a> <a id="1739" class="Symbol">{</a><a id="1740" href="Data.Sum.Relation.Binary.Pointwise.html#1740" class="Bound">x</a> <a id="1742" href="Data.Sum.Relation.Binary.Pointwise.html#1742" class="Bound">y</a><a id="1743" class="Symbol">}</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1757" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1759" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1761" class="Symbol">(</a><a id="1762" class="InductiveConstructor">inj₁</a> <a id="1767" href="Data.Sum.Relation.Binary.Pointwise.html#1740" class="Bound">x</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">(</a><a id="1771" class="InductiveConstructor">inj₁</a> <a id="1776" href="Data.Sum.Relation.Binary.Pointwise.html#1742" class="Bound">y</a><a id="1777" class="Symbol">)</a> <a id="1779" class="Symbol">→</a> <a id="1781" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1783" href="Data.Sum.Relation.Binary.Pointwise.html#1740" class="Bound">x</a> <a id="1785" href="Data.Sum.Relation.Binary.Pointwise.html#1742" class="Bound">y</a>
<a id="1787" href="Data.Sum.Relation.Binary.Pointwise.html#1725" class="Function">drop-inj₁</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1803" href="Data.Sum.Relation.Binary.Pointwise.html#1803" class="Bound">x</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">=</a> <a id="1808" href="Data.Sum.Relation.Binary.Pointwise.html#1803" class="Bound">x</a>

<a id="drop-inj₂"></a><a id="1811" href="Data.Sum.Relation.Binary.Pointwise.html#1811" class="Function">drop-inj₂</a> <a id="1821" class="Symbol">:</a> <a id="1823" class="Symbol">∀</a> <a id="1825" class="Symbol">{</a><a id="1826" href="Data.Sum.Relation.Binary.Pointwise.html#1826" class="Bound">x</a> <a id="1828" href="Data.Sum.Relation.Binary.Pointwise.html#1828" class="Bound">y</a><a id="1829" class="Symbol">}</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1843" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1845" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1847" class="Symbol">(</a><a id="1848" class="InductiveConstructor">inj₂</a> <a id="1853" href="Data.Sum.Relation.Binary.Pointwise.html#1826" class="Bound">x</a><a id="1854" class="Symbol">)</a> <a id="1856" class="Symbol">(</a><a id="1857" class="InductiveConstructor">inj₂</a> <a id="1862" href="Data.Sum.Relation.Binary.Pointwise.html#1828" class="Bound">y</a><a id="1863" class="Symbol">)</a> <a id="1865" class="Symbol">→</a> <a id="1867" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1869" href="Data.Sum.Relation.Binary.Pointwise.html#1826" class="Bound">x</a> <a id="1871" href="Data.Sum.Relation.Binary.Pointwise.html#1828" class="Bound">y</a>
<a id="1873" href="Data.Sum.Relation.Binary.Pointwise.html#1811" class="Function">drop-inj₂</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="1889" href="Data.Sum.Relation.Binary.Pointwise.html#1889" class="Bound">x</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Data.Sum.Relation.Binary.Pointwise.html#1889" class="Bound">x</a>

<a id="⊎-refl"></a><a id="1897" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="1904" class="Symbol">:</a> <a id="1906" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1916" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1930" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1944" class="Symbol">(</a><a id="1945" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="1955" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="1957" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="1958" class="Symbol">)</a>
<a id="1960" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="1967" href="Data.Sum.Relation.Binary.Pointwise.html#1967" class="Bound">refl₁</a> <a id="1973" href="Data.Sum.Relation.Binary.Pointwise.html#1973" class="Bound">refl₂</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1985" href="Data.Sum.Relation.Binary.Pointwise.html#1985" class="Bound">x</a><a id="1986" class="Symbol">}</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="1995" href="Data.Sum.Relation.Binary.Pointwise.html#1967" class="Bound">refl₁</a>
<a id="2001" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="2008" href="Data.Sum.Relation.Binary.Pointwise.html#2008" class="Bound">refl₁</a> <a id="2014" href="Data.Sum.Relation.Binary.Pointwise.html#2014" class="Bound">refl₂</a> <a id="2020" class="Symbol">{</a><a id="2021" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2026" href="Data.Sum.Relation.Binary.Pointwise.html#2026" class="Bound">y</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2036" href="Data.Sum.Relation.Binary.Pointwise.html#2014" class="Bound">refl₂</a>

<a id="⊎-symmetric"></a><a id="2043" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2067" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2069" class="Symbol">→</a> <a id="2071" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2081" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2083" class="Symbol">→</a>
              <a id="2099" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2120" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2122" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2123" class="Symbol">)</a>
<a id="2125" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a> <a id="2137" href="Data.Sum.Relation.Binary.Pointwise.html#2137" class="Bound">sym₁</a> <a id="2142" href="Data.Sum.Relation.Binary.Pointwise.html#2142" class="Bound">sym₂</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2153" href="Data.Sum.Relation.Binary.Pointwise.html#2153" class="Bound">x</a><a id="2154" class="Symbol">)</a> <a id="2156" class="Symbol">=</a> <a id="2158" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Data.Sum.Relation.Binary.Pointwise.html#2137" class="Bound">sym₁</a> <a id="2169" href="Data.Sum.Relation.Binary.Pointwise.html#2153" class="Bound">x</a><a id="2170" class="Symbol">)</a>
<a id="2172" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a> <a id="2184" href="Data.Sum.Relation.Binary.Pointwise.html#2184" class="Bound">sym₁</a> <a id="2189" href="Data.Sum.Relation.Binary.Pointwise.html#2189" class="Bound">sym₂</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2200" href="Data.Sum.Relation.Binary.Pointwise.html#2200" class="Bound">x</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Data.Sum.Relation.Binary.Pointwise.html#2189" class="Bound">sym₂</a> <a id="2216" href="Data.Sum.Relation.Binary.Pointwise.html#2200" class="Bound">x</a><a id="2217" class="Symbol">)</a>

<a id="⊎-transitive"></a><a id="2220" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="2233" class="Symbol">:</a> <a id="2235" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2246" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2261" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2263" class="Symbol">→</a>
               <a id="2280" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2291" class="Symbol">(</a><a id="2292" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2302" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2304" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2305" class="Symbol">)</a>
<a id="2307" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="2320" href="Data.Sum.Relation.Binary.Pointwise.html#2320" class="Bound">trans₁</a> <a id="2327" href="Data.Sum.Relation.Binary.Pointwise.html#2327" class="Bound">trans₂</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2340" href="Data.Sum.Relation.Binary.Pointwise.html#2340" class="Bound">x</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2349" href="Data.Sum.Relation.Binary.Pointwise.html#2349" class="Bound">y</a><a id="2350" class="Symbol">)</a> <a id="2352" class="Symbol">=</a> <a id="2354" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2359" class="Symbol">(</a><a id="2360" href="Data.Sum.Relation.Binary.Pointwise.html#2320" class="Bound">trans₁</a> <a id="2367" href="Data.Sum.Relation.Binary.Pointwise.html#2340" class="Bound">x</a> <a id="2369" href="Data.Sum.Relation.Binary.Pointwise.html#2349" class="Bound">y</a><a id="2370" class="Symbol">)</a>
<a id="2372" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="2385" href="Data.Sum.Relation.Binary.Pointwise.html#2385" class="Bound">trans₁</a> <a id="2392" href="Data.Sum.Relation.Binary.Pointwise.html#2392" class="Bound">trans₂</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2405" href="Data.Sum.Relation.Binary.Pointwise.html#2405" class="Bound">x</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2414" href="Data.Sum.Relation.Binary.Pointwise.html#2414" class="Bound">y</a><a id="2415" class="Symbol">)</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Data.Sum.Relation.Binary.Pointwise.html#2392" class="Bound">trans₂</a> <a id="2432" href="Data.Sum.Relation.Binary.Pointwise.html#2405" class="Bound">x</a> <a id="2434" href="Data.Sum.Relation.Binary.Pointwise.html#2414" class="Bound">y</a><a id="2435" class="Symbol">)</a>

<a id="⊎-asymmetric"></a><a id="2438" href="Data.Sum.Relation.Binary.Pointwise.html#2438" class="Function">⊎-asymmetric</a> <a id="2451" class="Symbol">:</a> <a id="2453" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2464" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2466" class="Symbol">→</a> <a id="2468" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2479" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2481" class="Symbol">→</a>
               <a id="2498" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2520" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2522" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2523" class="Symbol">)</a>
<a id="2525" href="Data.Sum.Relation.Binary.Pointwise.html#2438" class="Function">⊎-asymmetric</a> <a id="2538" href="Data.Sum.Relation.Binary.Pointwise.html#2538" class="Bound">asym₁</a> <a id="2544" href="Data.Sum.Relation.Binary.Pointwise.html#2544" class="Bound">asym₂</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2556" href="Data.Sum.Relation.Binary.Pointwise.html#2556" class="Bound">x</a><a id="2557" class="Symbol">)</a> <a id="2559" class="Symbol">=</a> <a id="2561" class="Symbol">λ</a> <a id="2563" class="Symbol">{</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2571" href="Data.Sum.Relation.Binary.Pointwise.html#2571" class="Bound">y</a><a id="2572" class="Symbol">)</a> <a id="2574" class="Symbol">→</a> <a id="2576" href="Data.Sum.Relation.Binary.Pointwise.html#2538" class="Bound">asym₁</a> <a id="2582" href="Data.Sum.Relation.Binary.Pointwise.html#2556" class="Bound">x</a> <a id="2584" href="Data.Sum.Relation.Binary.Pointwise.html#2571" class="Bound">y</a> <a id="2586" class="Symbol">}</a>
<a id="2588" href="Data.Sum.Relation.Binary.Pointwise.html#2438" class="Function">⊎-asymmetric</a> <a id="2601" href="Data.Sum.Relation.Binary.Pointwise.html#2601" class="Bound">asym₁</a> <a id="2607" href="Data.Sum.Relation.Binary.Pointwise.html#2607" class="Bound">asym₂</a> <a id="2613" class="Symbol">(</a><a id="2614" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2619" href="Data.Sum.Relation.Binary.Pointwise.html#2619" class="Bound">x</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">=</a> <a id="2624" class="Symbol">λ</a> <a id="2626" class="Symbol">{</a> <a id="2628" class="Symbol">(</a><a id="2629" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2634" href="Data.Sum.Relation.Binary.Pointwise.html#2634" class="Bound">y</a><a id="2635" class="Symbol">)</a> <a id="2637" class="Symbol">→</a> <a id="2639" href="Data.Sum.Relation.Binary.Pointwise.html#2607" class="Bound">asym₂</a> <a id="2645" href="Data.Sum.Relation.Binary.Pointwise.html#2619" class="Bound">x</a> <a id="2647" href="Data.Sum.Relation.Binary.Pointwise.html#2634" class="Bound">y</a> <a id="2649" class="Symbol">}</a>

<a id="⊎-substitutive"></a><a id="2652" href="Data.Sum.Relation.Binary.Pointwise.html#2652" class="Function">⊎-substitutive</a> <a id="2667" class="Symbol">:</a> <a id="2669" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2682" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2684" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a> <a id="2687" class="Symbol">→</a> <a id="2689" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2702" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2704" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a> <a id="2707" class="Symbol">→</a>
                 <a id="2726" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2739" class="Symbol">(</a><a id="2740" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2750" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2752" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2753" class="Symbol">)</a> <a id="2755" href="Data.Sum.Relation.Binary.Pointwise.html#886" class="Generalizable">ℓ₃</a>
<a id="2758" href="Data.Sum.Relation.Binary.Pointwise.html#2652" class="Function">⊎-substitutive</a> <a id="2773" href="Data.Sum.Relation.Binary.Pointwise.html#2773" class="Bound">subst₁</a> <a id="2780" href="Data.Sum.Relation.Binary.Pointwise.html#2780" class="Bound">subst₂</a> <a id="2787" href="Data.Sum.Relation.Binary.Pointwise.html#2787" class="Bound">P</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="2795" href="Data.Sum.Relation.Binary.Pointwise.html#2795" class="Bound">x</a><a id="2796" class="Symbol">)</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Data.Sum.Relation.Binary.Pointwise.html#2773" class="Bound">subst₁</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Data.Sum.Relation.Binary.Pointwise.html#2787" class="Bound">P</a> <a id="2810" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2812" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="2816" class="Symbol">)</a> <a id="2818" href="Data.Sum.Relation.Binary.Pointwise.html#2795" class="Bound">x</a>
<a id="2820" href="Data.Sum.Relation.Binary.Pointwise.html#2652" class="Function">⊎-substitutive</a> <a id="2835" href="Data.Sum.Relation.Binary.Pointwise.html#2835" class="Bound">subst₁</a> <a id="2842" href="Data.Sum.Relation.Binary.Pointwise.html#2842" class="Bound">subst₂</a> <a id="2849" href="Data.Sum.Relation.Binary.Pointwise.html#2849" class="Bound">P</a> <a id="2851" class="Symbol">(</a><a id="2852" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="2857" href="Data.Sum.Relation.Binary.Pointwise.html#2857" class="Bound">x</a><a id="2858" class="Symbol">)</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Data.Sum.Relation.Binary.Pointwise.html#2842" class="Bound">subst₂</a> <a id="2869" class="Symbol">(</a><a id="2870" href="Data.Sum.Relation.Binary.Pointwise.html#2849" class="Bound">P</a> <a id="2872" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2874" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="2878" class="Symbol">)</a> <a id="2880" href="Data.Sum.Relation.Binary.Pointwise.html#2857" class="Bound">x</a>

<a id="⊎-decidable"></a><a id="2883" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="2895" class="Symbol">:</a> <a id="2897" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2907" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2921" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="2923" class="Symbol">→</a> <a id="2925" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2935" class="Symbol">(</a><a id="2936" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="2946" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="2948" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="2949" class="Symbol">)</a>
<a id="2951" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="2963" href="Data.Sum.Relation.Binary.Pointwise.html#2963" class="Bound Operator">_≟₁_</a> <a id="2968" href="Data.Sum.Relation.Binary.Pointwise.html#2968" class="Bound Operator">_≟₂_</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2979" href="Data.Sum.Relation.Binary.Pointwise.html#2979" class="Bound">x</a><a id="2980" class="Symbol">)</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2988" href="Data.Sum.Relation.Binary.Pointwise.html#2988" class="Bound">y</a><a id="2989" class="Symbol">)</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="3002" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3007" href="Data.Sum.Relation.Binary.Pointwise.html#1725" class="Function">drop-inj₁</a> <a id="3017" class="Symbol">(</a><a id="3018" href="Data.Sum.Relation.Binary.Pointwise.html#2979" class="Bound">x</a> <a id="3020" href="Data.Sum.Relation.Binary.Pointwise.html#2963" class="Bound Operator">≟₁</a> <a id="3023" href="Data.Sum.Relation.Binary.Pointwise.html#2988" class="Bound">y</a><a id="3024" class="Symbol">)</a>
<a id="3026" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="3038" href="Data.Sum.Relation.Binary.Pointwise.html#3038" class="Bound Operator">_≟₁_</a> <a id="3043" href="Data.Sum.Relation.Binary.Pointwise.html#3043" class="Bound Operator">_≟₂_</a> <a id="3048" class="Symbol">(</a><a id="3049" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3054" href="Data.Sum.Relation.Binary.Pointwise.html#3054" class="Bound">x</a><a id="3055" class="Symbol">)</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3063" href="Data.Sum.Relation.Binary.Pointwise.html#3063" class="Bound">y</a><a id="3064" class="Symbol">)</a> <a id="3066" class="Symbol">=</a> <a id="3068" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3071" class="Symbol">λ()</a>
<a id="3075" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="3087" href="Data.Sum.Relation.Binary.Pointwise.html#3087" class="Bound Operator">_≟₁_</a> <a id="3092" href="Data.Sum.Relation.Binary.Pointwise.html#3092" class="Bound Operator">_≟₂_</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3103" href="Data.Sum.Relation.Binary.Pointwise.html#3103" class="Bound">x</a><a id="3104" class="Symbol">)</a> <a id="3106" class="Symbol">(</a><a id="3107" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3112" href="Data.Sum.Relation.Binary.Pointwise.html#3112" class="Bound">y</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">=</a> <a id="3117" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3120" class="Symbol">λ()</a>
<a id="3124" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="3136" href="Data.Sum.Relation.Binary.Pointwise.html#3136" class="Bound Operator">_≟₁_</a> <a id="3141" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Bound Operator">_≟₂_</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3152" href="Data.Sum.Relation.Binary.Pointwise.html#3152" class="Bound">x</a><a id="3153" class="Symbol">)</a> <a id="3155" class="Symbol">(</a><a id="3156" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3161" href="Data.Sum.Relation.Binary.Pointwise.html#3161" class="Bound">y</a><a id="3162" class="Symbol">)</a> <a id="3164" class="Symbol">=</a> <a id="3166" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">Dec.map′</a> <a id="3175" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3180" href="Data.Sum.Relation.Binary.Pointwise.html#1811" class="Function">drop-inj₂</a> <a id="3190" class="Symbol">(</a><a id="3191" href="Data.Sum.Relation.Binary.Pointwise.html#3152" class="Bound">x</a> <a id="3193" href="Data.Sum.Relation.Binary.Pointwise.html#3141" class="Bound Operator">≟₂</a> <a id="3196" href="Data.Sum.Relation.Binary.Pointwise.html#3161" class="Bound">y</a><a id="3197" class="Symbol">)</a>

<a id="⊎-reflexive"></a><a id="3200" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="3212" class="Symbol">:</a> <a id="3214" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3217" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3219" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3221" class="Symbol">→</a> <a id="3223" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="3226" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3228" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="3230" class="Symbol">→</a>
              <a id="3246" class="Symbol">(</a><a id="3247" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3257" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3260" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="3262" class="Symbol">)</a> <a id="3264" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3277" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3279" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="3280" class="Symbol">)</a>
<a id="3282" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="3294" href="Data.Sum.Relation.Binary.Pointwise.html#3294" class="Bound">refl₁</a> <a id="3300" href="Data.Sum.Relation.Binary.Pointwise.html#3300" class="Bound">refl₂</a> <a id="3306" class="Symbol">(</a><a id="3307" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3312" href="Data.Sum.Relation.Binary.Pointwise.html#3312" class="Bound">x</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Data.Sum.Relation.Binary.Pointwise.html#3294" class="Bound">refl₁</a> <a id="3329" href="Data.Sum.Relation.Binary.Pointwise.html#3312" class="Bound">x</a><a id="3330" class="Symbol">)</a>
<a id="3332" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="3344" href="Data.Sum.Relation.Binary.Pointwise.html#3344" class="Bound">refl₁</a> <a id="3350" href="Data.Sum.Relation.Binary.Pointwise.html#3350" class="Bound">refl₂</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3362" href="Data.Sum.Relation.Binary.Pointwise.html#3362" class="Bound">x</a><a id="3363" class="Symbol">)</a> <a id="3365" class="Symbol">=</a> <a id="3367" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Data.Sum.Relation.Binary.Pointwise.html#3350" class="Bound">refl₂</a> <a id="3379" href="Data.Sum.Relation.Binary.Pointwise.html#3362" class="Bound">x</a><a id="3380" class="Symbol">)</a>

<a id="⊎-irreflexive"></a><a id="3383" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="3397" class="Symbol">:</a> <a id="3399" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3411" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3414" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3430" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="3433" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="3435" class="Symbol">→</a>
                <a id="3453" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3465" class="Symbol">(</a><a id="3466" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3476" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3479" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">(</a><a id="3484" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3494" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="3496" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="3497" class="Symbol">)</a>
<a id="3499" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="3513" href="Data.Sum.Relation.Binary.Pointwise.html#3513" class="Bound">irrefl₁</a> <a id="3521" href="Data.Sum.Relation.Binary.Pointwise.html#3521" class="Bound">irrefl₂</a> <a id="3529" class="Symbol">(</a><a id="3530" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3535" href="Data.Sum.Relation.Binary.Pointwise.html#3535" class="Bound">x</a><a id="3536" class="Symbol">)</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3544" href="Data.Sum.Relation.Binary.Pointwise.html#3544" class="Bound">y</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">=</a> <a id="3549" href="Data.Sum.Relation.Binary.Pointwise.html#3513" class="Bound">irrefl₁</a> <a id="3557" href="Data.Sum.Relation.Binary.Pointwise.html#3535" class="Bound">x</a> <a id="3559" href="Data.Sum.Relation.Binary.Pointwise.html#3544" class="Bound">y</a>
<a id="3561" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="3575" href="Data.Sum.Relation.Binary.Pointwise.html#3575" class="Bound">irrefl₁</a> <a id="3583" href="Data.Sum.Relation.Binary.Pointwise.html#3583" class="Bound">irrefl₂</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3597" href="Data.Sum.Relation.Binary.Pointwise.html#3597" class="Bound">x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="3606" href="Data.Sum.Relation.Binary.Pointwise.html#3606" class="Bound">y</a><a id="3607" class="Symbol">)</a> <a id="3609" class="Symbol">=</a> <a id="3611" href="Data.Sum.Relation.Binary.Pointwise.html#3583" class="Bound">irrefl₂</a> <a id="3619" href="Data.Sum.Relation.Binary.Pointwise.html#3597" class="Bound">x</a> <a id="3621" href="Data.Sum.Relation.Binary.Pointwise.html#3606" class="Bound">y</a>

<a id="⊎-wellFounded"></a><a id="3624" href="Data.Sum.Relation.Binary.Pointwise.html#3624" class="Function">⊎-wellFounded</a> <a id="3638" class="Symbol">:</a> <a id="3640" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3652" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3669" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="3672" class="Symbol">→</a> <a id="3674" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3697" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="3700" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="3702" class="Symbol">)</a>
<a id="3704" href="Data.Sum.Relation.Binary.Pointwise.html#3624" class="Function">⊎-wellFounded</a> <a id="3718" class="Symbol">{</a><a id="3719" class="Argument">≈₁</a> <a id="3722" class="Symbol">=</a> <a id="3724" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Symbol">{</a><a id="3729" class="Argument">≈₂</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3736" class="Symbol">}</a> <a id="3738" href="Data.Sum.Relation.Binary.Pointwise.html#3738" class="Bound">wf₁</a> <a id="3742" href="Data.Sum.Relation.Binary.Pointwise.html#3742" class="Bound">wf₂</a> <a id="3746" href="Data.Sum.Relation.Binary.Pointwise.html#3746" class="Bound">x</a> <a id="3748" class="Symbol">=</a> <a id="3750" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a> <a id="3761" href="Data.Sum.Relation.Binary.Pointwise.html#3746" class="Bound">x</a><a id="3762" class="Symbol">)</a>
  <a id="3766" class="Keyword">where</a>
  <a id="3774" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="3781" class="Symbol">:</a> <a id="3783" class="Symbol">∀</a> <a id="3785" class="Symbol">{</a><a id="3786" href="Data.Sum.Relation.Binary.Pointwise.html#3786" class="Bound">x</a><a id="3787" class="Symbol">}</a> <a id="3789" class="Symbol">→</a> <a id="3791" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3795" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3798" href="Data.Sum.Relation.Binary.Pointwise.html#3786" class="Bound">x</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3808" class="Symbol">(</a><a id="3809" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3819" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3822" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3824" class="Symbol">)</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3842" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3845" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3847" class="Symbol">))</a> <a id="3850" class="Symbol">(</a><a id="3851" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3856" href="Data.Sum.Relation.Binary.Pointwise.html#3786" class="Bound">x</a><a id="3857" class="Symbol">)</a>
  <a id="3861" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="3868" class="Symbol">(</a><a id="3869" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3873" href="Data.Sum.Relation.Binary.Pointwise.html#3873" class="Bound">rec</a><a id="3876" class="Symbol">)</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="3884" href="Data.Sum.Relation.Binary.Pointwise.html#3884" class="Bound">x≈₁y</a><a id="3888" class="Symbol">)</a> <a id="3890" class="Symbol">=</a> <a id="3892" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="3904" class="Symbol">(</a><a id="3905" href="Data.Sum.Relation.Binary.Pointwise.html#3873" class="Bound">rec</a> <a id="3909" href="Data.Sum.Relation.Binary.Pointwise.html#3884" class="Bound">x≈₁y</a><a id="3913" class="Symbol">))</a>

  <a id="3919" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="3926" class="Symbol">:</a> <a id="3928" class="Symbol">∀</a> <a id="3930" class="Symbol">{</a><a id="3931" href="Data.Sum.Relation.Binary.Pointwise.html#3931" class="Bound">x</a><a id="3932" class="Symbol">}</a> <a id="3934" class="Symbol">→</a> <a id="3936" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3940" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a> <a id="3943" href="Data.Sum.Relation.Binary.Pointwise.html#3931" class="Bound">x</a> <a id="3945" class="Symbol">→</a> <a id="3947" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3953" class="Symbol">(</a><a id="3954" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3964" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3967" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3969" class="Symbol">)</a> <a id="3971" class="Symbol">(</a><a id="3972" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="3976" class="Symbol">(</a><a id="3977" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="3987" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="3990" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="3992" class="Symbol">))</a> <a id="3995" class="Symbol">(</a><a id="3996" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4001" href="Data.Sum.Relation.Binary.Pointwise.html#3931" class="Bound">x</a><a id="4002" class="Symbol">)</a>
  <a id="4006" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4018" href="Data.Sum.Relation.Binary.Pointwise.html#4018" class="Bound">rec</a><a id="4021" class="Symbol">)</a> <a id="4023" class="Symbol">(</a><a id="4024" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4029" href="Data.Sum.Relation.Binary.Pointwise.html#4029" class="Bound">x≈₂y</a><a id="4033" class="Symbol">)</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Data.Sum.Relation.Binary.Pointwise.html#4018" class="Bound">rec</a> <a id="4054" href="Data.Sum.Relation.Binary.Pointwise.html#4029" class="Bound">x≈₂y</a><a id="4058" class="Symbol">))</a>
  
  <a id="4066" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a>  <a id="4073" class="Symbol">:</a> <a id="4075" class="Symbol">∀</a> <a id="4077" href="Data.Sum.Relation.Binary.Pointwise.html#4077" class="Bound">x</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4098" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="4101" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="4103" class="Symbol">)</a> <a id="4105" class="Symbol">(</a><a id="4106" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4121" href="Data.Sum.Relation.Binary.Pointwise.html#3724" class="Bound">≈₁</a> <a id="4124" href="Data.Sum.Relation.Binary.Pointwise.html#3734" class="Bound">≈₂</a><a id="4126" class="Symbol">))</a> <a id="4129" href="Data.Sum.Relation.Binary.Pointwise.html#4077" class="Bound">x</a>
  <a id="4133" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4145" href="Data.Sum.Relation.Binary.Pointwise.html#4145" class="Bound">x</a><a id="4146" class="Symbol">)</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Data.Sum.Relation.Binary.Pointwise.html#3774" class="Function">⊎-acc₁</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Data.Sum.Relation.Binary.Pointwise.html#3738" class="Bound">wf₁</a> <a id="4162" href="Data.Sum.Relation.Binary.Pointwise.html#4145" class="Bound">x</a><a id="4163" class="Symbol">)</a>
  <a id="4167" href="Data.Sum.Relation.Binary.Pointwise.html#4066" class="Function">⊎-acc</a> <a id="4173" class="Symbol">(</a><a id="4174" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4179" href="Data.Sum.Relation.Binary.Pointwise.html#4179" class="Bound">x</a><a id="4180" class="Symbol">)</a> <a id="4182" class="Symbol">=</a> <a id="4184" href="Data.Sum.Relation.Binary.Pointwise.html#3919" class="Function">⊎-acc₂</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Data.Sum.Relation.Binary.Pointwise.html#3742" class="Bound">wf₂</a> <a id="4196" href="Data.Sum.Relation.Binary.Pointwise.html#4179" class="Bound">x</a><a id="4197" class="Symbol">)</a>

<a id="⊎-antisymmetric"></a><a id="4200" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="4216" class="Symbol">:</a> <a id="4218" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4232" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4235" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4253" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4256" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4258" class="Symbol">→</a>
                  <a id="4278" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4303" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4306" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="4308" class="Symbol">)</a> <a id="4310" class="Symbol">(</a><a id="4311" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4321" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4323" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="4324" class="Symbol">)</a>
<a id="4326" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="4342" href="Data.Sum.Relation.Binary.Pointwise.html#4342" class="Bound">antisym₁</a> <a id="4351" href="Data.Sum.Relation.Binary.Pointwise.html#4351" class="Bound">antisym₂</a> <a id="4360" class="Symbol">(</a><a id="4361" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4366" href="Data.Sum.Relation.Binary.Pointwise.html#4366" class="Bound">x</a><a id="4367" class="Symbol">)</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4375" href="Data.Sum.Relation.Binary.Pointwise.html#4375" class="Bound">y</a><a id="4376" class="Symbol">)</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4385" class="Symbol">(</a><a id="4386" href="Data.Sum.Relation.Binary.Pointwise.html#4342" class="Bound">antisym₁</a> <a id="4395" href="Data.Sum.Relation.Binary.Pointwise.html#4366" class="Bound">x</a> <a id="4397" href="Data.Sum.Relation.Binary.Pointwise.html#4375" class="Bound">y</a><a id="4398" class="Symbol">)</a>
<a id="4400" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="4416" href="Data.Sum.Relation.Binary.Pointwise.html#4416" class="Bound">antisym₁</a> <a id="4425" href="Data.Sum.Relation.Binary.Pointwise.html#4425" class="Bound">antisym₂</a> <a id="4434" class="Symbol">(</a><a id="4435" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4440" href="Data.Sum.Relation.Binary.Pointwise.html#4440" class="Bound">x</a><a id="4441" class="Symbol">)</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4449" href="Data.Sum.Relation.Binary.Pointwise.html#4449" class="Bound">y</a><a id="4450" class="Symbol">)</a> <a id="4452" class="Symbol">=</a> <a id="4454" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4459" class="Symbol">(</a><a id="4460" href="Data.Sum.Relation.Binary.Pointwise.html#4425" class="Bound">antisym₂</a> <a id="4469" href="Data.Sum.Relation.Binary.Pointwise.html#4440" class="Bound">x</a> <a id="4471" href="Data.Sum.Relation.Binary.Pointwise.html#4449" class="Bound">y</a><a id="4472" class="Symbol">)</a>

<a id="⊎-respectsˡ"></a><a id="4475" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4491" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="4501" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4504" class="Symbol">→</a> <a id="4506" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4508" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="4518" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4521" class="Symbol">→</a>
              <a id="4537" class="Symbol">(</a><a id="4538" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4548" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4550" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="4551" class="Symbol">)</a> <a id="4553" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="4563" class="Symbol">(</a><a id="4564" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4574" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4577" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="4579" class="Symbol">)</a>
<a id="4581" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="4593" href="Data.Sum.Relation.Binary.Pointwise.html#4593" class="Bound">resp₁</a> <a id="4599" href="Data.Sum.Relation.Binary.Pointwise.html#4599" class="Bound">resp₂</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4611" href="Data.Sum.Relation.Binary.Pointwise.html#4611" class="Bound">x</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4620" href="Data.Sum.Relation.Binary.Pointwise.html#4620" class="Bound">y</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">=</a> <a id="4625" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4630" class="Symbol">(</a><a id="4631" href="Data.Sum.Relation.Binary.Pointwise.html#4593" class="Bound">resp₁</a> <a id="4637" href="Data.Sum.Relation.Binary.Pointwise.html#4611" class="Bound">x</a> <a id="4639" href="Data.Sum.Relation.Binary.Pointwise.html#4620" class="Bound">y</a><a id="4640" class="Symbol">)</a>
<a id="4642" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="4654" href="Data.Sum.Relation.Binary.Pointwise.html#4654" class="Bound">resp₁</a> <a id="4660" href="Data.Sum.Relation.Binary.Pointwise.html#4660" class="Bound">resp₂</a> <a id="4666" class="Symbol">(</a><a id="4667" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4672" href="Data.Sum.Relation.Binary.Pointwise.html#4672" class="Bound">x</a><a id="4673" class="Symbol">)</a> <a id="4675" class="Symbol">(</a><a id="4676" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4681" href="Data.Sum.Relation.Binary.Pointwise.html#4681" class="Bound">y</a><a id="4682" class="Symbol">)</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4691" class="Symbol">(</a><a id="4692" href="Data.Sum.Relation.Binary.Pointwise.html#4660" class="Bound">resp₂</a> <a id="4698" href="Data.Sum.Relation.Binary.Pointwise.html#4672" class="Bound">x</a> <a id="4700" href="Data.Sum.Relation.Binary.Pointwise.html#4681" class="Bound">y</a><a id="4701" class="Symbol">)</a>

<a id="⊎-respectsʳ"></a><a id="4704" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="4716" class="Symbol">:</a> <a id="4718" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4720" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="4730" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4737" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="4747" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4750" class="Symbol">→</a>
              <a id="4766" class="Symbol">(</a><a id="4767" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4777" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4779" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="4780" class="Symbol">)</a> <a id="4782" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="4792" class="Symbol">(</a><a id="4793" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="4803" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4806" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="4808" class="Symbol">)</a>
<a id="4810" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="4822" href="Data.Sum.Relation.Binary.Pointwise.html#4822" class="Bound">resp₁</a> <a id="4828" href="Data.Sum.Relation.Binary.Pointwise.html#4828" class="Bound">resp₂</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4840" href="Data.Sum.Relation.Binary.Pointwise.html#4840" class="Bound">x</a><a id="4841" class="Symbol">)</a> <a id="4843" class="Symbol">(</a><a id="4844" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4849" href="Data.Sum.Relation.Binary.Pointwise.html#4849" class="Bound">y</a><a id="4850" class="Symbol">)</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="4859" class="Symbol">(</a><a id="4860" href="Data.Sum.Relation.Binary.Pointwise.html#4822" class="Bound">resp₁</a> <a id="4866" href="Data.Sum.Relation.Binary.Pointwise.html#4840" class="Bound">x</a> <a id="4868" href="Data.Sum.Relation.Binary.Pointwise.html#4849" class="Bound">y</a><a id="4869" class="Symbol">)</a>
<a id="4871" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="4883" href="Data.Sum.Relation.Binary.Pointwise.html#4883" class="Bound">resp₁</a> <a id="4889" href="Data.Sum.Relation.Binary.Pointwise.html#4889" class="Bound">resp₂</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4901" href="Data.Sum.Relation.Binary.Pointwise.html#4901" class="Bound">x</a><a id="4902" class="Symbol">)</a> <a id="4904" class="Symbol">(</a><a id="4905" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4910" href="Data.Sum.Relation.Binary.Pointwise.html#4910" class="Bound">y</a><a id="4911" class="Symbol">)</a> <a id="4913" class="Symbol">=</a> <a id="4915" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="4920" class="Symbol">(</a><a id="4921" href="Data.Sum.Relation.Binary.Pointwise.html#4889" class="Bound">resp₂</a> <a id="4927" href="Data.Sum.Relation.Binary.Pointwise.html#4901" class="Bound">x</a> <a id="4929" href="Data.Sum.Relation.Binary.Pointwise.html#4910" class="Bound">y</a><a id="4930" class="Symbol">)</a>

<a id="⊎-respects₂"></a><a id="4933" href="Data.Sum.Relation.Binary.Pointwise.html#4933" class="Function">⊎-respects₂</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="4949" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4959" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="4962" class="Symbol">→</a> <a id="4964" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="4966" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4976" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="4979" class="Symbol">→</a>
              <a id="4995" class="Symbol">(</a><a id="4996" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5006" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="5008" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="5009" class="Symbol">)</a> <a id="5011" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5021" class="Symbol">(</a><a id="5022" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5032" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5035" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5037" class="Symbol">)</a>
<a id="5039" href="Data.Sum.Relation.Binary.Pointwise.html#4933" class="Function">⊎-respects₂</a> <a id="5051" class="Symbol">(</a><a id="5052" href="Data.Sum.Relation.Binary.Pointwise.html#5052" class="Bound">r₁</a> <a id="5055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5057" href="Data.Sum.Relation.Binary.Pointwise.html#5057" class="Bound">l₁</a><a id="5059" class="Symbol">)</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Data.Sum.Relation.Binary.Pointwise.html#5062" class="Bound">r₂</a> <a id="5065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5067" href="Data.Sum.Relation.Binary.Pointwise.html#5067" class="Bound">l₂</a><a id="5069" class="Symbol">)</a> <a id="5071" class="Symbol">=</a> <a id="5073" href="Data.Sum.Relation.Binary.Pointwise.html#4704" class="Function">⊎-respectsʳ</a> <a id="5085" href="Data.Sum.Relation.Binary.Pointwise.html#5052" class="Bound">r₁</a> <a id="5088" href="Data.Sum.Relation.Binary.Pointwise.html#5062" class="Bound">r₂</a> <a id="5091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5093" href="Data.Sum.Relation.Binary.Pointwise.html#4475" class="Function">⊎-respectsˡ</a> <a id="5105" href="Data.Sum.Relation.Binary.Pointwise.html#5057" class="Bound">l₁</a> <a id="5108" href="Data.Sum.Relation.Binary.Pointwise.html#5067" class="Bound">l₂</a>

<a id="5112" class="Comment">------------------------------------------------------------------------</a>
<a id="5185" class="Comment">-- Structures</a>

<a id="⊎-isEquivalence"></a><a id="5200" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="5216" class="Symbol">:</a> <a id="5218" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5232" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5235" class="Symbol">→</a> <a id="5237" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5251" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="5254" class="Symbol">→</a>
                  <a id="5274" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5288" class="Symbol">(</a><a id="5289" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5299" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5302" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5304" class="Symbol">)</a>
<a id="5306" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="5322" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a> <a id="5326" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a> <a id="5330" class="Symbol">=</a> <a id="5332" class="Keyword">record</a>
  <a id="5341" class="Symbol">{</a> <a id="5343" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5349" class="Symbol">=</a> <a id="5351" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a>       <a id="5364" class="Symbol">(</a><a id="5365" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5371" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a><a id="5374" class="Symbol">)</a> <a id="5376" class="Symbol">(</a><a id="5377" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5383" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a><a id="5386" class="Symbol">)</a>
  <a id="5390" class="Symbol">;</a> <a id="5392" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5398" class="Symbol">=</a> <a id="5400" href="Data.Sum.Relation.Binary.Pointwise.html#2043" class="Function">⊎-symmetric</a>  <a id="5413" class="Symbol">(</a><a id="5414" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5420" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a><a id="5423" class="Symbol">)</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5432" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a><a id="5435" class="Symbol">)</a>
  <a id="5439" class="Symbol">;</a> <a id="5441" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5447" class="Symbol">=</a> <a id="5449" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="5462" class="Symbol">(</a><a id="5463" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5469" href="Data.Sum.Relation.Binary.Pointwise.html#5322" class="Bound">eq₁</a><a id="5472" class="Symbol">)</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5481" href="Data.Sum.Relation.Binary.Pointwise.html#5326" class="Bound">eq₂</a><a id="5484" class="Symbol">)</a>
  <a id="5488" class="Symbol">}</a> <a id="5490" class="Keyword">where</a> <a id="5496" class="Keyword">open</a> <a id="5501" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a>

<a id="⊎-isDecEquivalence"></a><a id="5516" href="Data.Sum.Relation.Binary.Pointwise.html#5516" class="Function">⊎-isDecEquivalence</a> <a id="5535" class="Symbol">:</a> <a id="5537" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5554" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5557" class="Symbol">→</a> <a id="5559" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5576" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="5579" class="Symbol">→</a>
                     <a id="5602" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5619" class="Symbol">(</a><a id="5620" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5630" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5633" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5635" class="Symbol">)</a>
<a id="5637" href="Data.Sum.Relation.Binary.Pointwise.html#5516" class="Function">⊎-isDecEquivalence</a> <a id="5656" href="Data.Sum.Relation.Binary.Pointwise.html#5656" class="Bound">eq₁</a> <a id="5660" href="Data.Sum.Relation.Binary.Pointwise.html#5660" class="Bound">eq₂</a> <a id="5664" class="Symbol">=</a> <a id="5666" class="Keyword">record</a>
  <a id="5675" class="Symbol">{</a> <a id="5677" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5691" class="Symbol">=</a>
      <a id="5699" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5730" href="Data.Sum.Relation.Binary.Pointwise.html#5656" class="Bound">eq₁</a><a id="5733" class="Symbol">)</a> <a id="5735" class="Symbol">(</a><a id="5736" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5750" href="Data.Sum.Relation.Binary.Pointwise.html#5660" class="Bound">eq₂</a><a id="5753" class="Symbol">)</a>
  <a id="5757" class="Symbol">;</a> <a id="5759" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5773" class="Symbol">=</a> <a id="5775" href="Data.Sum.Relation.Binary.Pointwise.html#2883" class="Function">⊎-decidable</a> <a id="5787" class="Symbol">(</a><a id="5788" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="5792" href="Data.Sum.Relation.Binary.Pointwise.html#5656" class="Bound">eq₁</a><a id="5795" class="Symbol">)</a> <a id="5797" class="Symbol">(</a><a id="5798" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a> <a id="5802" href="Data.Sum.Relation.Binary.Pointwise.html#5660" class="Bound">eq₂</a><a id="5805" class="Symbol">)</a>
  <a id="5809" class="Symbol">}</a> <a id="5811" class="Keyword">where</a> <a id="5817" class="Keyword">open</a> <a id="5822" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a>

<a id="⊎-isPreorder"></a><a id="5840" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="5853" class="Symbol">:</a> <a id="5855" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5866" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5869" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="5871" class="Symbol">→</a> <a id="5873" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5884" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="5887" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="5889" class="Symbol">→</a>
               <a id="5906" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="5917" class="Symbol">(</a><a id="5918" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5928" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="5931" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="5933" class="Symbol">)</a> <a id="5935" class="Symbol">(</a><a id="5936" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="5946" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="5948" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="5949" class="Symbol">)</a>
<a id="5951" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="5964" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a> <a id="5969" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a> <a id="5974" class="Symbol">=</a> <a id="5976" class="Keyword">record</a>
  <a id="5985" class="Symbol">{</a> <a id="5987" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="6001" class="Symbol">=</a>
      <a id="6009" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="6025" class="Symbol">(</a><a id="6026" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="6040" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a><a id="6044" class="Symbol">)</a> <a id="6046" class="Symbol">(</a><a id="6047" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="6061" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a><a id="6065" class="Symbol">)</a>
  <a id="6069" class="Symbol">;</a> <a id="6071" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="6085" class="Symbol">=</a> <a id="6087" href="Data.Sum.Relation.Binary.Pointwise.html#3200" class="Function">⊎-reflexive</a> <a id="6099" class="Symbol">(</a><a id="6100" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="6110" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a><a id="6114" class="Symbol">)</a> <a id="6116" class="Symbol">(</a><a id="6117" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="6127" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a><a id="6131" class="Symbol">)</a>
  <a id="6135" class="Symbol">;</a> <a id="6137" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="6151" class="Symbol">=</a> <a id="6153" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a> <a id="6166" class="Symbol">(</a><a id="6167" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="6173" href="Data.Sum.Relation.Binary.Pointwise.html#5964" class="Bound">pre₁</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">(</a><a id="6180" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="6186" href="Data.Sum.Relation.Binary.Pointwise.html#5969" class="Bound">pre₂</a><a id="6190" class="Symbol">)</a>
  <a id="6194" class="Symbol">}</a> <a id="6196" class="Keyword">where</a> <a id="6202" class="Keyword">open</a> <a id="6207" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a>

<a id="⊎-isPartialOrder"></a><a id="6219" href="Data.Sum.Relation.Binary.Pointwise.html#6219" class="Function">⊎-isPartialOrder</a> <a id="6236" class="Symbol">:</a> <a id="6238" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6253" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6256" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6258" class="Symbol">→</a> <a id="6260" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6275" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="6278" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="6280" class="Symbol">→</a>
                   <a id="6301" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
                     <a id="6337" class="Symbol">(</a><a id="6338" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6348" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6351" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="6353" class="Symbol">)</a> <a id="6355" class="Symbol">(</a><a id="6356" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6366" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6368" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="6369" class="Symbol">)</a>
<a id="6371" href="Data.Sum.Relation.Binary.Pointwise.html#6219" class="Function">⊎-isPartialOrder</a> <a id="6388" href="Data.Sum.Relation.Binary.Pointwise.html#6388" class="Bound">po₁</a> <a id="6392" href="Data.Sum.Relation.Binary.Pointwise.html#6392" class="Bound">po₂</a> <a id="6396" class="Symbol">=</a> <a id="6398" class="Keyword">record</a>
  <a id="6407" class="Symbol">{</a> <a id="6409" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="6420" class="Symbol">=</a> <a id="6422" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="6435" class="Symbol">(</a><a id="6436" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="6447" href="Data.Sum.Relation.Binary.Pointwise.html#6388" class="Bound">po₁</a><a id="6450" class="Symbol">)</a> <a id="6452" class="Symbol">(</a><a id="6453" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="6464" href="Data.Sum.Relation.Binary.Pointwise.html#6392" class="Bound">po₂</a><a id="6467" class="Symbol">)</a>
  <a id="6471" class="Symbol">;</a> <a id="6473" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="6484" class="Symbol">=</a> <a id="6486" href="Data.Sum.Relation.Binary.Pointwise.html#4200" class="Function">⊎-antisymmetric</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a> <a id="6511" href="Data.Sum.Relation.Binary.Pointwise.html#6388" class="Bound">po₁</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="6528" href="Data.Sum.Relation.Binary.Pointwise.html#6392" class="Bound">po₂</a><a id="6531" class="Symbol">)</a>
  <a id="6535" class="Symbol">}</a> <a id="6537" class="Keyword">where</a> <a id="6543" class="Keyword">open</a> <a id="6548" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a>

<a id="⊎-isStrictPartialOrder"></a><a id="6564" href="Data.Sum.Relation.Binary.Pointwise.html#6564" class="Function">⊎-isStrictPartialOrder</a> <a id="6587" class="Symbol">:</a> <a id="6589" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6610" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6613" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6615" class="Symbol">→</a>
                         <a id="6642" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6663" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a> <a id="6666" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a> <a id="6668" class="Symbol">→</a>
                         <a id="6695" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a>
                           <a id="6743" class="Symbol">(</a><a id="6744" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6754" href="Data.Sum.Relation.Binary.Pointwise.html#947" class="Generalizable">≈₁</a> <a id="6757" href="Data.Sum.Relation.Binary.Pointwise.html#950" class="Generalizable">≈₂</a><a id="6759" class="Symbol">)</a> <a id="6761" class="Symbol">(</a><a id="6762" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="6772" href="Data.Sum.Relation.Binary.Pointwise.html#923" class="Generalizable">R</a> <a id="6774" href="Data.Sum.Relation.Binary.Pointwise.html#925" class="Generalizable">S</a><a id="6775" class="Symbol">)</a>
<a id="6777" href="Data.Sum.Relation.Binary.Pointwise.html#6564" class="Function">⊎-isStrictPartialOrder</a> <a id="6800" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a> <a id="6805" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a> <a id="6810" class="Symbol">=</a> <a id="6812" class="Keyword">record</a>
  <a id="6821" class="Symbol">{</a> <a id="6823" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="6837" class="Symbol">=</a>
      <a id="6845" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="6861" class="Symbol">(</a><a id="6862" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="6876" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="6880" class="Symbol">)</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="6897" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="6901" class="Symbol">)</a>
  <a id="6905" class="Symbol">;</a> <a id="6907" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="6921" class="Symbol">=</a> <a id="6923" href="Data.Sum.Relation.Binary.Pointwise.html#3383" class="Function">⊎-irreflexive</a> <a id="6937" class="Symbol">(</a><a id="6938" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>   <a id="6947" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="6951" class="Symbol">)</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>   <a id="6963" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="6967" class="Symbol">)</a>
  <a id="6971" class="Symbol">;</a> <a id="6973" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="6987" class="Symbol">=</a> <a id="6989" href="Data.Sum.Relation.Binary.Pointwise.html#2220" class="Function">⊎-transitive</a>  <a id="7003" class="Symbol">(</a><a id="7004" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>    <a id="7013" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="7017" class="Symbol">)</a> <a id="7019" class="Symbol">(</a><a id="7020" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>    <a id="7029" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="7033" class="Symbol">)</a>
  <a id="7037" class="Symbol">;</a> <a id="7039" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="7053" class="Symbol">=</a> <a id="7055" href="Data.Sum.Relation.Binary.Pointwise.html#4933" class="Function">⊎-respects₂</a>   <a id="7069" class="Symbol">(</a><a id="7070" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="7079" href="Data.Sum.Relation.Binary.Pointwise.html#6800" class="Bound">spo₁</a><a id="7083" class="Symbol">)</a> <a id="7085" class="Symbol">(</a><a id="7086" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="7095" href="Data.Sum.Relation.Binary.Pointwise.html#6805" class="Bound">spo₂</a><a id="7099" class="Symbol">)</a>
  <a id="7103" class="Symbol">}</a> <a id="7105" class="Keyword">where</a> <a id="7111" class="Keyword">open</a> <a id="7116" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a>

<a id="7138" class="Comment">------------------------------------------------------------------------</a>
<a id="7211" class="Comment">-- Bundles</a>

<a id="⊎-setoid"></a><a id="7223" href="Data.Sum.Relation.Binary.Pointwise.html#7223" class="Function">⊎-setoid</a> <a id="7232" class="Symbol">:</a> <a id="7234" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7241" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7243" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7245" class="Symbol">→</a> <a id="7247" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7254" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7256" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="7258" class="Symbol">→</a> <a id="7260" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="7267" class="Symbol">_</a> <a id="7269" class="Symbol">_</a>
<a id="7271" href="Data.Sum.Relation.Binary.Pointwise.html#7223" class="Function">⊎-setoid</a> <a id="7280" href="Data.Sum.Relation.Binary.Pointwise.html#7280" class="Bound">s₁</a> <a id="7283" href="Data.Sum.Relation.Binary.Pointwise.html#7283" class="Bound">s₂</a> <a id="7286" class="Symbol">=</a> <a id="7288" class="Keyword">record</a>
  <a id="7297" class="Symbol">{</a> <a id="7299" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7313" class="Symbol">=</a>
      <a id="7321" href="Data.Sum.Relation.Binary.Pointwise.html#5200" class="Function">⊎-isEquivalence</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7352" href="Data.Sum.Relation.Binary.Pointwise.html#7280" class="Bound">s₁</a><a id="7354" class="Symbol">)</a> <a id="7356" class="Symbol">(</a><a id="7357" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="7371" href="Data.Sum.Relation.Binary.Pointwise.html#7283" class="Bound">s₂</a><a id="7373" class="Symbol">)</a>
  <a id="7377" class="Symbol">}</a> <a id="7379" class="Keyword">where</a> <a id="7385" class="Keyword">open</a> <a id="7390" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

<a id="⊎-decSetoid"></a><a id="7398" href="Data.Sum.Relation.Binary.Pointwise.html#7398" class="Function">⊎-decSetoid</a> <a id="7410" class="Symbol">:</a> <a id="7412" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7422" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7424" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7426" class="Symbol">→</a> <a id="7428" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7438" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7440" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="7442" class="Symbol">→</a> <a id="7444" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7454" class="Symbol">_</a> <a id="7456" class="Symbol">_</a>
<a id="7458" href="Data.Sum.Relation.Binary.Pointwise.html#7398" class="Function">⊎-decSetoid</a> <a id="7470" href="Data.Sum.Relation.Binary.Pointwise.html#7470" class="Bound">ds₁</a> <a id="7474" href="Data.Sum.Relation.Binary.Pointwise.html#7474" class="Bound">ds₂</a> <a id="7478" class="Symbol">=</a> <a id="7480" class="Keyword">record</a>
  <a id="7489" class="Symbol">{</a> <a id="7491" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7508" class="Symbol">=</a>
      <a id="7516" href="Data.Sum.Relation.Binary.Pointwise.html#5516" class="Function">⊎-isDecEquivalence</a> <a id="7535" class="Symbol">(</a><a id="7536" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7553" href="Data.Sum.Relation.Binary.Pointwise.html#7470" class="Bound">ds₁</a><a id="7556" class="Symbol">)</a> <a id="7558" class="Symbol">(</a><a id="7559" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7576" href="Data.Sum.Relation.Binary.Pointwise.html#7474" class="Bound">ds₂</a><a id="7579" class="Symbol">)</a>
  <a id="7583" class="Symbol">}</a> <a id="7585" class="Keyword">where</a> <a id="7591" class="Keyword">open</a> <a id="7596" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a>

<a id="⊎-preorder"></a><a id="7607" href="Data.Sum.Relation.Binary.Pointwise.html#7607" class="Function">⊎-preorder</a> <a id="7618" class="Symbol">:</a> <a id="7620" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="7629" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7631" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7633" href="Data.Sum.Relation.Binary.Pointwise.html#880" class="Generalizable">ℓ₁</a> <a id="7636" class="Symbol">→</a> <a id="7638" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="7647" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7649" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="7651" href="Data.Sum.Relation.Binary.Pointwise.html#883" class="Generalizable">ℓ₂</a> <a id="7654" class="Symbol">→</a> <a id="7656" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="7665" class="Symbol">_</a> <a id="7667" class="Symbol">_</a> <a id="7669" class="Symbol">_</a>
<a id="7671" href="Data.Sum.Relation.Binary.Pointwise.html#7607" class="Function">⊎-preorder</a> <a id="7682" href="Data.Sum.Relation.Binary.Pointwise.html#7682" class="Bound">p₁</a> <a id="7685" href="Data.Sum.Relation.Binary.Pointwise.html#7685" class="Bound">p₂</a> <a id="7688" class="Symbol">=</a> <a id="7690" class="Keyword">record</a>
  <a id="7699" class="Symbol">{</a> <a id="7701" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>   <a id="7714" class="Symbol">=</a>
      <a id="7722" href="Data.Sum.Relation.Binary.Pointwise.html#5840" class="Function">⊎-isPreorder</a> <a id="7735" class="Symbol">(</a><a id="7736" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="7747" href="Data.Sum.Relation.Binary.Pointwise.html#7682" class="Bound">p₁</a><a id="7749" class="Symbol">)</a> <a id="7751" class="Symbol">(</a><a id="7752" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="7763" href="Data.Sum.Relation.Binary.Pointwise.html#7685" class="Bound">p₂</a><a id="7765" class="Symbol">)</a>
  <a id="7769" class="Symbol">}</a> <a id="7771" class="Keyword">where</a> <a id="7777" class="Keyword">open</a> <a id="7782" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a>

<a id="⊎-poset"></a><a id="7792" href="Data.Sum.Relation.Binary.Pointwise.html#7792" class="Function">⊎-poset</a> <a id="7800" class="Symbol">:</a> <a id="7802" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7808" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7810" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7812" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7814" class="Symbol">→</a> <a id="7816" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7822" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="7824" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="7826" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="7828" class="Symbol">→</a> <a id="7830" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7836" class="Symbol">_</a> <a id="7838" class="Symbol">_</a> <a id="7840" class="Symbol">_</a>
<a id="7842" href="Data.Sum.Relation.Binary.Pointwise.html#7792" class="Function">⊎-poset</a> <a id="7850" href="Data.Sum.Relation.Binary.Pointwise.html#7850" class="Bound">po₁</a> <a id="7854" href="Data.Sum.Relation.Binary.Pointwise.html#7854" class="Bound">po₂</a> <a id="7858" class="Symbol">=</a> <a id="7860" class="Keyword">record</a>
  <a id="7869" class="Symbol">{</a> <a id="7871" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7886" class="Symbol">=</a>
      <a id="7894" href="Data.Sum.Relation.Binary.Pointwise.html#6219" class="Function">⊎-isPartialOrder</a> <a id="7911" class="Symbol">(</a><a id="7912" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7927" href="Data.Sum.Relation.Binary.Pointwise.html#7850" class="Bound">po₁</a><a id="7930" class="Symbol">)</a> <a id="7932" class="Symbol">(</a><a id="7933" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7948" href="Data.Sum.Relation.Binary.Pointwise.html#7854" class="Bound">po₂</a><a id="7951" class="Symbol">)</a>
  <a id="7955" class="Symbol">}</a> <a id="7957" class="Keyword">where</a> <a id="7963" class="Keyword">open</a> <a id="7968" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a>

<a id="7975" class="Comment">------------------------------------------------------------------------</a>
<a id="8048" class="Comment">-- Additional notation</a>

<a id="8072" class="Comment">-- Infix combining setoids</a>
<a id="8099" class="Keyword">infix</a> <a id="8105" class="Number">4</a> <a id="8107" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a>
<a id="_⊎ₛ_"></a><a id="8112" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a> <a id="8117" class="Symbol">:</a> <a id="8119" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8126" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a> <a id="8128" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a> <a id="8130" class="Symbol">→</a> <a id="8132" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8139" href="Data.Sum.Relation.Binary.Pointwise.html#876" class="Generalizable">c</a> <a id="8141" href="Data.Sum.Relation.Binary.Pointwise.html#878" class="Generalizable">d</a> <a id="8143" class="Symbol">→</a> <a id="8145" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8152" class="Symbol">_</a> <a id="8154" class="Symbol">_</a>
<a id="8156" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">_⊎ₛ_</a> <a id="8161" class="Symbol">=</a> <a id="8163" href="Data.Sum.Relation.Binary.Pointwise.html#7223" class="Function">⊎-setoid</a>

<a id="8173" class="Comment">------------------------------------------------------------------------</a>
<a id="8246" class="Comment">-- The propositional equality setoid over products can be</a>
<a id="8304" class="Comment">-- decomposed using Pointwise</a>

<a id="Pointwise-≡⇒≡"></a><a id="8335" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8349" class="Symbol">:</a> <a id="8351" class="Symbol">(</a><a id="8352" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="8362" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="8369" class="Symbol">)</a> <a id="8371" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8373" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8377" class="Symbol">{</a><a id="8378" class="Argument">A</a> <a id="8380" class="Symbol">=</a> <a id="8382" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="8384" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8386" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a><a id="8387" class="Symbol">}</a>
<a id="8389" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8403" class="Symbol">(</a><a id="8404" href="Data.Sum.Relation.Binary.Pointwise.html#1235" class="InductiveConstructor">inj₁</a> <a id="8409" href="Data.Sum.Relation.Binary.Pointwise.html#8409" class="Bound">x</a><a id="8410" class="Symbol">)</a> <a id="8412" class="Symbol">=</a> <a id="8414" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8421" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8426" href="Data.Sum.Relation.Binary.Pointwise.html#8409" class="Bound">x</a>
<a id="8428" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8442" class="Symbol">(</a><a id="8443" href="Data.Sum.Relation.Binary.Pointwise.html#1294" class="InductiveConstructor">inj₂</a> <a id="8448" href="Data.Sum.Relation.Binary.Pointwise.html#8448" class="Bound">x</a><a id="8449" class="Symbol">)</a> <a id="8451" class="Symbol">=</a> <a id="8453" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="8460" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8465" href="Data.Sum.Relation.Binary.Pointwise.html#8448" class="Bound">x</a>

<a id="≡⇒Pointwise-≡"></a><a id="8468" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a> <a id="8482" class="Symbol">:</a> <a id="8484" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8488" class="Symbol">{</a><a id="8489" class="Argument">A</a> <a id="8491" class="Symbol">=</a> <a id="8493" href="Data.Sum.Relation.Binary.Pointwise.html#903" class="Generalizable">A</a> <a id="8495" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8497" href="Data.Sum.Relation.Binary.Pointwise.html#905" class="Generalizable">B</a><a id="8498" class="Symbol">}</a> <a id="8500" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="8502" class="Symbol">(</a><a id="8503" href="Data.Sum.Relation.Binary.Pointwise.html#1057" class="Datatype">Pointwise</a> <a id="8513" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="8517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="8520" class="Symbol">)</a>
<a id="8522" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a> <a id="8536" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="8543" class="Symbol">=</a> <a id="8545" href="Data.Sum.Relation.Binary.Pointwise.html#1897" class="Function">⊎-refl</a> <a id="8552" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="8559" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>

<a id="Pointwise-≡↔≡"></a><a id="8567" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="8581" class="Symbol">:</a> <a id="8583" class="Symbol">(</a><a id="8584" href="Data.Sum.Relation.Binary.Pointwise.html#8584" class="Bound">A</a> <a id="8586" class="Symbol">:</a> <a id="8588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8592" href="Data.Sum.Relation.Binary.Pointwise.html#872" class="Generalizable">a</a><a id="8593" class="Symbol">)</a> <a id="8595" class="Symbol">(</a><a id="8596" href="Data.Sum.Relation.Binary.Pointwise.html#8596" class="Bound">B</a> <a id="8598" class="Symbol">:</a> <a id="8600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8604" href="Data.Sum.Relation.Binary.Pointwise.html#874" class="Generalizable">b</a><a id="8605" class="Symbol">)</a> <a id="8607" class="Symbol">→</a>
                 <a id="8626" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="8634" class="Symbol">(</a><a id="8635" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8644" href="Data.Sum.Relation.Binary.Pointwise.html#8584" class="Bound">A</a> <a id="8646" href="Data.Sum.Relation.Binary.Pointwise.html#8112" class="Function Operator">⊎ₛ</a> <a id="8649" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8658" href="Data.Sum.Relation.Binary.Pointwise.html#8596" class="Bound">B</a><a id="8659" class="Symbol">)</a> <a id="8661" class="Symbol">(</a><a id="8662" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="8671" class="Symbol">(</a><a id="8672" href="Data.Sum.Relation.Binary.Pointwise.html#8584" class="Bound">A</a> <a id="8674" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8676" href="Data.Sum.Relation.Binary.Pointwise.html#8596" class="Bound">B</a><a id="8677" class="Symbol">))</a>
<a id="8680" href="Data.Sum.Relation.Binary.Pointwise.html#8567" class="Function">Pointwise-≡↔≡</a> <a id="8694" class="Symbol">_</a> <a id="8696" class="Symbol">_</a> <a id="8698" class="Symbol">=</a> <a id="8700" class="Keyword">record</a>
  <a id="8709" class="Symbol">{</a> <a id="8711" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="8721" class="Symbol">=</a> <a id="8723" href="Function.Base.html#704" class="Function">id</a>
  <a id="8728" class="Symbol">;</a> <a id="8730" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="8740" class="Symbol">=</a> <a id="8742" href="Function.Base.html#704" class="Function">id</a>
  <a id="8747" class="Symbol">;</a> <a id="8749" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="8759" class="Symbol">=</a> <a id="8761" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a>
  <a id="8777" class="Symbol">;</a> <a id="8779" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="8789" class="Symbol">=</a> <a id="8791" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a>
  <a id="8807" class="Symbol">;</a> <a id="8809" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="8819" class="Symbol">=</a> <a id="8821" href="Data.Sum.Relation.Binary.Pointwise.html#8335" class="Function">Pointwise-≡⇒≡</a> <a id="8835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8837" href="Data.Sum.Relation.Binary.Pointwise.html#8468" class="Function">≡⇒Pointwise-≡</a>
  <a id="8853" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Sum.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Sum (Data.Sum)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Sum</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Sums (disjoint unions)</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="267" class="Keyword">where</a>

<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="321" class="Symbol">;</a> <a id="323" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="325" class="Symbol">)</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="355" class="Keyword">using</a> <a id="361" class="Symbol">(</a><a id="362" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="367" class="Symbol">;</a> <a id="369" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="382" class="Symbol">)</a>
<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Level.html" class="Module">Level</a>
<a id="402" class="Keyword">import</a> <a id="409" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="441" class="Symbol">as</a> <a id="444" class="Module">Dec</a>

<a id="449" class="Keyword">private</a>
  <a id="459" class="Keyword">variable</a>
    <a id="472" href="Data.Sum.html#472" class="Generalizable">a</a> <a id="474" href="Data.Sum.html#474" class="Generalizable">b</a> <a id="476" class="Symbol">:</a> <a id="478" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="488" href="Data.Sum.html#488" class="Generalizable">A</a> <a id="490" href="Data.Sum.html#490" class="Generalizable">B</a> <a id="492" class="Symbol">:</a> <a id="494" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="498" href="Data.Sum.html#472" class="Generalizable">a</a>

<a id="501" class="Comment">------------------------------------------------------------------------</a>
<a id="574" class="Comment">-- Re-export content from base module</a>

<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="639" class="Keyword">public</a>

<a id="647" class="Comment">------------------------------------------------------------------------</a>
<a id="720" class="Comment">-- Additional functions</a>

<a id="745" class="Keyword">module</a> <a id="752" href="Data.Sum.html#752" class="Module">_</a> <a id="754" class="Symbol">{</a><a id="755" href="Data.Sum.html#755" class="Bound">A</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" href="Data.Sum.html#472" class="Generalizable">a</a><a id="764" class="Symbol">}</a> <a id="766" class="Symbol">{</a><a id="767" href="Data.Sum.html#767" class="Bound">B</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="775" href="Data.Sum.html#474" class="Generalizable">b</a><a id="776" class="Symbol">}</a> <a id="778" class="Keyword">where</a>

  <a id="787" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="794" class="Symbol">:</a> <a id="796" href="Data.Sum.html#755" class="Bound">A</a> <a id="798" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="800" href="Data.Sum.html#767" class="Bound">B</a> <a id="802" class="Symbol">→</a> <a id="804" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="810" href="Data.Sum.html#755" class="Bound">A</a>
  <a id="814" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="821" class="Symbol">(</a><a id="822" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="827" href="Data.Sum.html#827" class="Bound">x</a><a id="828" class="Symbol">)</a> <a id="830" class="Symbol">=</a> <a id="832" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="837" href="Data.Sum.html#827" class="Bound">x</a>
  <a id="841" href="Data.Sum.html#787" class="Function">isInj₁</a> <a id="848" class="Symbol">(</a><a id="849" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="854" href="Data.Sum.html#854" class="Bound">y</a><a id="855" class="Symbol">)</a> <a id="857" class="Symbol">=</a> <a id="859" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="870" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="877" class="Symbol">:</a> <a id="879" href="Data.Sum.html#755" class="Bound">A</a> <a id="881" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="883" href="Data.Sum.html#767" class="Bound">B</a> <a id="885" class="Symbol">→</a> <a id="887" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="893" href="Data.Sum.html#767" class="Bound">B</a>
  <a id="897" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="904" class="Symbol">(</a><a id="905" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="910" href="Data.Sum.html#910" class="Bound">x</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">=</a> <a id="915" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="925" href="Data.Sum.html#870" class="Function">isInj₂</a> <a id="932" class="Symbol">(</a><a id="933" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="938" href="Data.Sum.html#938" class="Bound">y</a><a id="939" class="Symbol">)</a> <a id="941" class="Symbol">=</a> <a id="943" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="948" href="Data.Sum.html#938" class="Bound">y</a>

  <a id="953" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="963" class="Symbol">:</a> <a id="965" href="Data.Sum.html#755" class="Bound">A</a> <a id="967" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="969" href="Data.Sum.html#767" class="Bound">B</a> <a id="971" class="Symbol">→</a> <a id="973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="977" href="Data.Sum.html#763" class="Bound">a</a>
  <a id="981" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="991" class="Symbol">(</a><a id="992" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="997" class="Symbol">_)</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Data.Sum.html#755" class="Bound">A</a>
  <a id="1006" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="1016" class="Symbol">(</a><a id="1017" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1022" class="Symbol">_)</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

  <a id="1032" href="Data.Sum.html#1032" class="Function">from-inj₁</a> <a id="1042" class="Symbol">:</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Data.Sum.html#1045" class="Bound">x</a> <a id="1047" class="Symbol">:</a> <a id="1049" href="Data.Sum.html#755" class="Bound">A</a> <a id="1051" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1053" href="Data.Sum.html#767" class="Bound">B</a><a id="1054" class="Symbol">)</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Data.Sum.html#953" class="Function">From-inj₁</a> <a id="1068" href="Data.Sum.html#1045" class="Bound">x</a>
  <a id="1072" href="Data.Sum.html#1032" class="Function">from-inj₁</a> <a id="1082" class="Symbol">(</a><a id="1083" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1088" href="Data.Sum.html#1088" class="Bound">x</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Data.Sum.html#1088" class="Bound">x</a>
  <a id="1097" href="Data.Sum.html#1032" class="Function">from-inj₁</a> <a id="1107" class="Symbol">(</a><a id="1108" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1113" class="Symbol">_)</a> <a id="1116" class="Symbol">=</a> <a id="1118" class="Symbol">_</a>

  <a id="1123" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Data.Sum.html#755" class="Bound">A</a> <a id="1137" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1139" href="Data.Sum.html#767" class="Bound">B</a> <a id="1141" class="Symbol">→</a> <a id="1143" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1147" href="Data.Sum.html#775" class="Bound">b</a>
  <a id="1151" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1161" class="Symbol">(</a><a id="1162" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1167" class="Symbol">_)</a> <a id="1170" class="Symbol">=</a> <a id="1172" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1176" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1186" class="Symbol">(</a><a id="1187" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1192" class="Symbol">_)</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="Data.Sum.html#767" class="Bound">B</a>

  <a id="1202" href="Data.Sum.html#1202" class="Function">from-inj₂</a> <a id="1212" class="Symbol">:</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Data.Sum.html#1215" class="Bound">x</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Data.Sum.html#755" class="Bound">A</a> <a id="1221" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1223" href="Data.Sum.html#767" class="Bound">B</a><a id="1224" class="Symbol">)</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="Data.Sum.html#1123" class="Function">From-inj₂</a> <a id="1238" href="Data.Sum.html#1215" class="Bound">x</a>
  <a id="1242" href="Data.Sum.html#1202" class="Function">from-inj₂</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1258" class="Symbol">_)</a> <a id="1261" class="Symbol">=</a> <a id="1263" class="Symbol">_</a>
  <a id="1267" href="Data.Sum.html#1202" class="Function">from-inj₂</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1283" href="Data.Sum.html#1283" class="Bound">x</a><a id="1284" class="Symbol">)</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Data.Sum.html#1283" class="Bound">x</a>

<a id="1291" class="Comment">------------------------------------------------------------------------</a>
<a id="1364" class="Comment">-- DEPRECATED NAMES</a>
<a id="1384" class="Comment">------------------------------------------------------------------------</a>
<a id="1457" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1528" class="Comment">-- not guaranteed.</a>

<a id="1548" class="Comment">-- Version 2.1</a>

<a id="1564" class="Keyword">open</a> <a id="1569" href="Relation.Nullary.Decidable.Core.html" class="Module">Dec</a> <a id="1573" class="Keyword">public</a> <a id="1580" class="Keyword">using</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Relation.Nullary.Decidable.Core.html#7813" class="Function">fromDec</a><a id="1594" class="Symbol">;</a> <a id="1596" href="Relation.Nullary.Decidable.Core.html#7964" class="Function">toDec</a><a id="1601" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.These.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.These.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.These.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An either-or-both data type, basic type and operations</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Symbol">{-#</a> <a id="242" class="Keyword">OPTIONS</a> <a id="250" class="Pragma">--cubical-compatible</a> <a id="271" class="Pragma">--safe</a> <a id="278" class="Symbol">#-}</a>

<a id="283" class="Keyword">module</a> <a id="290" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Level.html" class="Module">Level</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="343" class="Symbol">;</a> <a id="345" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="348" class="Symbol">)</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Function.Base.html" class="Module">Function.Base</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Function.Base.html#704" class="Function">id</a><a id="431" class="Symbol">;</a> <a id="433" href="Function.Base.html#1657" class="Function">flip</a><a id="437" class="Symbol">)</a>

<a id="440" class="Keyword">private</a>
  <a id="450" class="Keyword">variable</a>
    <a id="463" href="Data.These.Base.html#463" class="Generalizable">a</a> <a id="465" href="Data.These.Base.html#465" class="Generalizable">b</a> <a id="467" href="Data.These.Base.html#467" class="Generalizable">c</a> <a id="469" href="Data.These.Base.html#469" class="Generalizable">d</a> <a id="471" href="Data.These.Base.html#471" class="Generalizable">e</a> <a id="473" href="Data.These.Base.html#473" class="Generalizable">f</a> <a id="475" class="Symbol">:</a> <a id="477" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="487" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="495" href="Data.These.Base.html#463" class="Generalizable">a</a>
    <a id="501" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="503" class="Symbol">:</a> <a id="505" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="509" href="Data.These.Base.html#465" class="Generalizable">b</a>
    <a id="515" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="517" class="Symbol">:</a> <a id="519" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="523" href="Data.These.Base.html#467" class="Generalizable">c</a>
    <a id="529" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" href="Data.These.Base.html#469" class="Generalizable">d</a>
    <a id="543" href="Data.These.Base.html#543" class="Generalizable">E</a> <a id="545" class="Symbol">:</a> <a id="547" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="551" href="Data.These.Base.html#471" class="Generalizable">e</a>
    <a id="557" href="Data.These.Base.html#557" class="Generalizable">F</a> <a id="559" class="Symbol">:</a> <a id="561" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="565" href="Data.These.Base.html#473" class="Generalizable">f</a>

<a id="568" class="Keyword">data</a> <a id="These"></a><a id="573" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="579" class="Symbol">{</a><a id="580" href="Data.These.Base.html#580" class="Bound">a</a> <a id="582" href="Data.These.Base.html#582" class="Bound">b</a><a id="583" class="Symbol">}</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.These.Base.html#586" class="Bound">A</a> <a id="588" class="Symbol">:</a> <a id="590" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="594" href="Data.These.Base.html#580" class="Bound">a</a><a id="595" class="Symbol">)</a> <a id="597" class="Symbol">(</a><a id="598" href="Data.These.Base.html#598" class="Bound">B</a> <a id="600" class="Symbol">:</a> <a id="602" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="606" href="Data.These.Base.html#582" class="Bound">b</a><a id="607" class="Symbol">)</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" class="Symbol">(</a><a id="616" href="Data.These.Base.html#580" class="Bound">a</a> <a id="618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="620" href="Data.These.Base.html#582" class="Bound">b</a><a id="621" class="Symbol">)</a> <a id="623" class="Keyword">where</a>
  <a id="These.this"></a><a id="631" href="Data.These.Base.html#631" class="InductiveConstructor">this</a>  <a id="637" class="Symbol">:</a> <a id="639" href="Data.These.Base.html#586" class="Bound">A</a>     <a id="645" class="Symbol">→</a> <a id="647" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="653" href="Data.These.Base.html#586" class="Bound">A</a> <a id="655" href="Data.These.Base.html#598" class="Bound">B</a>
  <a id="These.that"></a><a id="659" href="Data.These.Base.html#659" class="InductiveConstructor">that</a>  <a id="665" class="Symbol">:</a>     <a id="671" href="Data.These.Base.html#598" class="Bound">B</a> <a id="673" class="Symbol">→</a> <a id="675" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="681" href="Data.These.Base.html#586" class="Bound">A</a> <a id="683" href="Data.These.Base.html#598" class="Bound">B</a>
  <a id="These.these"></a><a id="687" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="693" class="Symbol">:</a> <a id="695" href="Data.These.Base.html#586" class="Bound">A</a> <a id="697" class="Symbol">→</a> <a id="699" href="Data.These.Base.html#598" class="Bound">B</a> <a id="701" class="Symbol">→</a> <a id="703" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="709" href="Data.These.Base.html#586" class="Bound">A</a> <a id="711" href="Data.These.Base.html#598" class="Bound">B</a>

<a id="714" class="Comment">------------------------------------------------------------------------</a>
<a id="787" class="Comment">-- Operations</a>

<a id="802" class="Comment">-- injection</a>

<a id="fromSum"></a><a id="816" href="Data.These.Base.html#816" class="Function">fromSum</a> <a id="824" class="Symbol">:</a> <a id="826" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="828" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="830" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="832" class="Symbol">→</a> <a id="834" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="840" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="842" href="Data.These.Base.html#501" class="Generalizable">B</a>
<a id="844" href="Data.These.Base.html#816" class="Function">fromSum</a> <a id="852" class="Symbol">=</a> <a id="854" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="856" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="861" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="863" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="868" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>

<a id="872" class="Comment">-- map</a>

<a id="map"></a><a id="880" href="Data.These.Base.html#880" class="Function">map</a> <a id="884" class="Symbol">:</a> <a id="886" class="Symbol">(</a><a id="887" href="Data.These.Base.html#887" class="Bound">f</a> <a id="889" class="Symbol">:</a> <a id="891" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="893" class="Symbol">→</a> <a id="895" href="Data.These.Base.html#501" class="Generalizable">B</a><a id="896" class="Symbol">)</a> <a id="898" class="Symbol">(</a><a id="899" href="Data.These.Base.html#899" class="Bound">g</a> <a id="901" class="Symbol">:</a> <a id="903" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="905" class="Symbol">→</a> <a id="907" href="Data.These.Base.html#529" class="Generalizable">D</a><a id="908" class="Symbol">)</a> <a id="910" class="Symbol">→</a> <a id="912" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="918" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="920" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="922" class="Symbol">→</a> <a id="924" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="930" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="932" href="Data.These.Base.html#529" class="Generalizable">D</a>
<a id="934" href="Data.These.Base.html#880" class="Function">map</a> <a id="938" href="Data.These.Base.html#938" class="Bound">f</a> <a id="940" href="Data.These.Base.html#940" class="Bound">g</a> <a id="942" class="Symbol">(</a><a id="943" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="948" href="Data.These.Base.html#948" class="Bound">a</a><a id="949" class="Symbol">)</a>    <a id="954" class="Symbol">=</a> <a id="956" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="961" class="Symbol">(</a><a id="962" href="Data.These.Base.html#938" class="Bound">f</a> <a id="964" href="Data.These.Base.html#948" class="Bound">a</a><a id="965" class="Symbol">)</a>
<a id="967" href="Data.These.Base.html#880" class="Function">map</a> <a id="971" href="Data.These.Base.html#971" class="Bound">f</a> <a id="973" href="Data.These.Base.html#973" class="Bound">g</a> <a id="975" class="Symbol">(</a><a id="976" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="981" href="Data.These.Base.html#981" class="Bound">b</a><a id="982" class="Symbol">)</a>    <a id="987" class="Symbol">=</a> <a id="989" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="994" class="Symbol">(</a><a id="995" href="Data.These.Base.html#973" class="Bound">g</a> <a id="997" href="Data.These.Base.html#981" class="Bound">b</a><a id="998" class="Symbol">)</a>
<a id="1000" href="Data.These.Base.html#880" class="Function">map</a> <a id="1004" href="Data.These.Base.html#1004" class="Bound">f</a> <a id="1006" href="Data.These.Base.html#1006" class="Bound">g</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1015" href="Data.These.Base.html#1015" class="Bound">a</a> <a id="1017" href="Data.These.Base.html#1017" class="Bound">b</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">=</a> <a id="1022" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Data.These.Base.html#1004" class="Bound">f</a> <a id="1031" href="Data.These.Base.html#1015" class="Bound">a</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">(</a><a id="1035" href="Data.These.Base.html#1006" class="Bound">g</a> <a id="1037" href="Data.These.Base.html#1017" class="Bound">b</a><a id="1038" class="Symbol">)</a>

<a id="map₁"></a><a id="1041" href="Data.These.Base.html#1041" class="Function">map₁</a> <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Data.These.Base.html#1049" class="Bound">f</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Data.These.Base.html#501" class="Generalizable">B</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1068" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1070" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1080" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1082" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1084" href="Data.These.Base.html#1041" class="Function">map₁</a> <a id="1089" href="Data.These.Base.html#1089" class="Bound">f</a> <a id="1091" class="Symbol">=</a> <a id="1093" href="Data.These.Base.html#880" class="Function">map</a> <a id="1097" href="Data.These.Base.html#1089" class="Bound">f</a> <a id="1099" href="Function.Base.html#704" class="Function">id</a>

<a id="map₂"></a><a id="1103" href="Data.These.Base.html#1103" class="Function">map₂</a> <a id="1108" class="Symbol">:</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Data.These.Base.html#1111" class="Bound">g</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1120" class="Symbol">)</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1130" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1132" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1142" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1144" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1146" href="Data.These.Base.html#1103" class="Function">map₂</a> <a id="1151" class="Symbol">=</a> <a id="1153" href="Data.These.Base.html#880" class="Function">map</a> <a id="1157" href="Function.Base.html#704" class="Function">id</a>

<a id="1161" class="Comment">-- fold</a>

<a id="fold"></a><a id="1170" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1175" class="Symbol">:</a> <a id="1177" class="Symbol">(</a><a id="1178" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1180" class="Symbol">→</a> <a id="1182" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">→</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1190" class="Symbol">→</a> <a id="1192" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1193" class="Symbol">)</a> <a id="1195" class="Symbol">→</a> <a id="1197" class="Symbol">(</a><a id="1198" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1200" class="Symbol">→</a> <a id="1202" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">→</a> <a id="1211" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1217" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1219" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1225" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1230" href="Data.These.Base.html#1230" class="Bound">l</a> <a id="1232" href="Data.These.Base.html#1232" class="Bound">r</a> <a id="1234" href="Data.These.Base.html#1234" class="Bound">lr</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1243" href="Data.These.Base.html#1243" class="Bound">a</a><a id="1244" class="Symbol">)</a>    <a id="1249" class="Symbol">=</a> <a id="1251" href="Data.These.Base.html#1230" class="Bound">l</a> <a id="1253" href="Data.These.Base.html#1243" class="Bound">a</a>
<a id="1255" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1260" href="Data.These.Base.html#1260" class="Bound">l</a> <a id="1262" href="Data.These.Base.html#1262" class="Bound">r</a> <a id="1264" href="Data.These.Base.html#1264" class="Bound">lr</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1273" href="Data.These.Base.html#1273" class="Bound">b</a><a id="1274" class="Symbol">)</a>    <a id="1279" class="Symbol">=</a> <a id="1281" href="Data.These.Base.html#1262" class="Bound">r</a> <a id="1283" href="Data.These.Base.html#1273" class="Bound">b</a>
<a id="1285" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1290" href="Data.These.Base.html#1290" class="Bound">l</a> <a id="1292" href="Data.These.Base.html#1292" class="Bound">r</a> <a id="1294" href="Data.These.Base.html#1294" class="Bound">lr</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1304" href="Data.These.Base.html#1304" class="Bound">a</a> <a id="1306" href="Data.These.Base.html#1306" class="Bound">b</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">=</a> <a id="1311" href="Data.These.Base.html#1294" class="Bound">lr</a> <a id="1314" href="Data.These.Base.html#1304" class="Bound">a</a> <a id="1316" href="Data.These.Base.html#1306" class="Bound">b</a>

<a id="foldWithDefaults"></a><a id="1319" href="Data.These.Base.html#1319" class="Function">foldWithDefaults</a> <a id="1336" class="Symbol">:</a> <a id="1338" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1344" class="Symbol">→</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1349" class="Symbol">→</a> <a id="1351" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="1356" class="Symbol">)</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1366" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1368" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Data.These.Base.html#515" class="Generalizable">C</a>
<a id="1374" href="Data.These.Base.html#1319" class="Function">foldWithDefaults</a> <a id="1391" href="Data.These.Base.html#1391" class="Bound">a</a> <a id="1393" href="Data.These.Base.html#1393" class="Bound">b</a> <a id="1395" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Function.Base.html#1657" class="Function">flip</a> <a id="1411" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1414" href="Data.These.Base.html#1393" class="Bound">b</a><a id="1415" class="Symbol">)</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Data.These.Base.html#1395" class="Bound">lr</a> <a id="1421" href="Data.These.Base.html#1391" class="Bound">a</a><a id="1422" class="Symbol">)</a> <a id="1424" href="Data.These.Base.html#1395" class="Bound">lr</a>

<a id="1428" class="Comment">-- swap</a>

<a id="swap"></a><a id="1437" href="Data.These.Base.html#1437" class="Function">swap</a> <a id="1442" class="Symbol">:</a> <a id="1444" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1450" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1452" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1454" class="Symbol">→</a> <a id="1456" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1462" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1464" href="Data.These.Base.html#487" class="Generalizable">A</a>
<a id="1466" href="Data.These.Base.html#1437" class="Function">swap</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Data.These.Base.html#1170" class="Function">fold</a> <a id="1478" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1483" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Function.Base.html#1657" class="Function">flip</a> <a id="1494" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="1499" class="Symbol">)</a>

<a id="1502" class="Comment">-- align</a>

<a id="alignWith"></a><a id="1512" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1522" class="Symbol">:</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1531" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1533" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1535" class="Symbol">→</a> <a id="1537" href="Data.These.Base.html#543" class="Generalizable">E</a><a id="1538" class="Symbol">)</a> <a id="1540" class="Symbol">→</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1549" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1551" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="1553" class="Symbol">→</a> <a id="1555" href="Data.These.Base.html#557" class="Generalizable">F</a><a id="1556" class="Symbol">)</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1566" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="1568" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="1570" class="Symbol">→</a> <a id="1572" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1578" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="1580" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="1582" class="Symbol">→</a> <a id="1584" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="1590" href="Data.These.Base.html#543" class="Generalizable">E</a> <a id="1592" href="Data.These.Base.html#557" class="Generalizable">F</a>
<a id="1594" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1604" href="Data.These.Base.html#1604" class="Bound">f</a> <a id="1606" href="Data.These.Base.html#1606" class="Bound">g</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1614" href="Data.These.Base.html#1614" class="Bound">a</a><a id="1615" class="Symbol">)</a>    <a id="1620" class="Symbol">(</a><a id="1621" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1626" href="Data.These.Base.html#1626" class="Bound">c</a><a id="1627" class="Symbol">)</a>    <a id="1632" class="Symbol">=</a> <a id="1634" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Data.These.Base.html#1604" class="Bound">f</a> <a id="1642" class="Symbol">(</a><a id="1643" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1649" href="Data.These.Base.html#1614" class="Bound">a</a> <a id="1651" href="Data.These.Base.html#1626" class="Bound">c</a><a id="1652" class="Symbol">))</a>
<a id="1655" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1665" href="Data.These.Base.html#1665" class="Bound">f</a> <a id="1667" href="Data.These.Base.html#1667" class="Bound">g</a> <a id="1669" class="Symbol">(</a><a id="1670" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1675" href="Data.These.Base.html#1675" class="Bound">a</a><a id="1676" class="Symbol">)</a>    <a id="1681" class="Symbol">(</a><a id="1682" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1687" href="Data.These.Base.html#1687" class="Bound">d</a><a id="1688" class="Symbol">)</a>    <a id="1693" class="Symbol">=</a> <a id="1695" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1701" class="Symbol">(</a><a id="1702" href="Data.These.Base.html#1665" class="Bound">f</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1710" href="Data.These.Base.html#1675" class="Bound">a</a><a id="1711" class="Symbol">))</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Data.These.Base.html#1667" class="Bound">g</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1723" href="Data.These.Base.html#1687" class="Bound">d</a><a id="1724" class="Symbol">))</a>
<a id="1727" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1737" href="Data.These.Base.html#1737" class="Bound">f</a> <a id="1739" href="Data.These.Base.html#1739" class="Bound">g</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1747" href="Data.These.Base.html#1747" class="Bound">a</a><a id="1748" class="Symbol">)</a>    <a id="1753" class="Symbol">(</a><a id="1754" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1760" href="Data.These.Base.html#1760" class="Bound">c</a> <a id="1762" href="Data.These.Base.html#1762" class="Bound">d</a><a id="1763" class="Symbol">)</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Data.These.Base.html#1737" class="Bound">f</a> <a id="1776" class="Symbol">(</a><a id="1777" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1783" href="Data.These.Base.html#1747" class="Bound">a</a> <a id="1785" href="Data.These.Base.html#1760" class="Bound">c</a><a id="1786" class="Symbol">))</a> <a id="1789" class="Symbol">(</a><a id="1790" href="Data.These.Base.html#1739" class="Bound">g</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1798" href="Data.These.Base.html#1762" class="Bound">d</a><a id="1799" class="Symbol">))</a>
<a id="1802" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1812" href="Data.These.Base.html#1812" class="Bound">f</a> <a id="1814" href="Data.These.Base.html#1814" class="Bound">g</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1822" href="Data.These.Base.html#1822" class="Bound">b</a><a id="1823" class="Symbol">)</a>    <a id="1828" class="Symbol">(</a><a id="1829" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1834" href="Data.These.Base.html#1834" class="Bound">c</a><a id="1835" class="Symbol">)</a>    <a id="1840" class="Symbol">=</a> <a id="1842" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Data.These.Base.html#1812" class="Bound">f</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1857" href="Data.These.Base.html#1834" class="Bound">c</a><a id="1858" class="Symbol">))</a> <a id="1861" class="Symbol">(</a><a id="1862" href="Data.These.Base.html#1814" class="Bound">g</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="1870" href="Data.These.Base.html#1822" class="Bound">b</a><a id="1871" class="Symbol">))</a>
<a id="1874" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1884" href="Data.These.Base.html#1884" class="Bound">f</a> <a id="1886" href="Data.These.Base.html#1886" class="Bound">g</a> <a id="1888" class="Symbol">(</a><a id="1889" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1894" href="Data.These.Base.html#1894" class="Bound">b</a><a id="1895" class="Symbol">)</a>    <a id="1900" class="Symbol">(</a><a id="1901" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1906" href="Data.These.Base.html#1906" class="Bound">d</a><a id="1907" class="Symbol">)</a>    <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1919" class="Symbol">(</a><a id="1920" href="Data.These.Base.html#1886" class="Bound">g</a> <a id="1922" class="Symbol">(</a><a id="1923" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1929" href="Data.These.Base.html#1894" class="Bound">b</a> <a id="1931" href="Data.These.Base.html#1906" class="Bound">d</a><a id="1932" class="Symbol">))</a>
<a id="1935" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="1945" href="Data.These.Base.html#1945" class="Bound">f</a> <a id="1947" href="Data.These.Base.html#1947" class="Bound">g</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1955" href="Data.These.Base.html#1955" class="Bound">b</a><a id="1956" class="Symbol">)</a>    <a id="1961" class="Symbol">(</a><a id="1962" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1968" href="Data.These.Base.html#1968" class="Bound">c</a> <a id="1970" href="Data.These.Base.html#1970" class="Bound">d</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="1981" class="Symbol">(</a><a id="1982" href="Data.These.Base.html#1945" class="Bound">f</a> <a id="1984" class="Symbol">(</a><a id="1985" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="1990" href="Data.These.Base.html#1968" class="Bound">c</a><a id="1991" class="Symbol">))</a> <a id="1994" class="Symbol">(</a><a id="1995" href="Data.These.Base.html#1947" class="Bound">g</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2004" href="Data.These.Base.html#1955" class="Bound">b</a> <a id="2006" href="Data.These.Base.html#1970" class="Bound">d</a><a id="2007" class="Symbol">))</a>
<a id="2010" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2020" href="Data.These.Base.html#2020" class="Bound">f</a> <a id="2022" href="Data.These.Base.html#2022" class="Bound">g</a> <a id="2024" class="Symbol">(</a><a id="2025" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2031" href="Data.These.Base.html#2031" class="Bound">a</a> <a id="2033" href="Data.These.Base.html#2033" class="Bound">b</a><a id="2034" class="Symbol">)</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2042" href="Data.These.Base.html#2042" class="Bound">c</a><a id="2043" class="Symbol">)</a>    <a id="2048" class="Symbol">=</a> <a id="2050" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Data.These.Base.html#2020" class="Bound">f</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2066" href="Data.These.Base.html#2031" class="Bound">a</a> <a id="2068" href="Data.These.Base.html#2042" class="Bound">c</a><a id="2069" class="Symbol">))</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Data.These.Base.html#2022" class="Bound">g</a> <a id="2075" class="Symbol">(</a><a id="2076" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2081" href="Data.These.Base.html#2033" class="Bound">b</a><a id="2082" class="Symbol">))</a>
<a id="2085" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2095" href="Data.These.Base.html#2095" class="Bound">f</a> <a id="2097" href="Data.These.Base.html#2097" class="Bound">g</a> <a id="2099" class="Symbol">(</a><a id="2100" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2106" href="Data.These.Base.html#2106" class="Bound">a</a> <a id="2108" href="Data.These.Base.html#2108" class="Bound">b</a><a id="2109" class="Symbol">)</a> <a id="2111" class="Symbol">(</a><a id="2112" href="Data.These.Base.html#659" class="InductiveConstructor">that</a> <a id="2117" href="Data.These.Base.html#2117" class="Bound">d</a><a id="2118" class="Symbol">)</a>    <a id="2123" class="Symbol">=</a> <a id="2125" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2131" class="Symbol">(</a><a id="2132" href="Data.These.Base.html#2095" class="Bound">f</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Data.These.Base.html#631" class="InductiveConstructor">this</a> <a id="2140" href="Data.These.Base.html#2106" class="Bound">a</a><a id="2141" class="Symbol">))</a> <a id="2144" class="Symbol">(</a><a id="2145" href="Data.These.Base.html#2097" class="Bound">g</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2154" href="Data.These.Base.html#2108" class="Bound">b</a> <a id="2156" href="Data.These.Base.html#2117" class="Bound">d</a><a id="2157" class="Symbol">))</a>
<a id="2160" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2170" href="Data.These.Base.html#2170" class="Bound">f</a> <a id="2172" href="Data.These.Base.html#2172" class="Bound">g</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2181" href="Data.These.Base.html#2181" class="Bound">a</a> <a id="2183" href="Data.These.Base.html#2183" class="Bound">b</a><a id="2184" class="Symbol">)</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2193" href="Data.These.Base.html#2193" class="Bound">c</a> <a id="2195" href="Data.These.Base.html#2195" class="Bound">d</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">=</a> <a id="2200" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Data.These.Base.html#2170" class="Bound">f</a> <a id="2209" class="Symbol">(</a><a id="2210" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2216" href="Data.These.Base.html#2181" class="Bound">a</a> <a id="2218" href="Data.These.Base.html#2193" class="Bound">c</a><a id="2219" class="Symbol">))</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Data.These.Base.html#2172" class="Bound">g</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="2232" href="Data.These.Base.html#2183" class="Bound">b</a> <a id="2234" href="Data.These.Base.html#2195" class="Bound">d</a><a id="2235" class="Symbol">))</a>

<a id="align"></a><a id="2239" href="Data.These.Base.html#2239" class="Function">align</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2253" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="2255" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="2257" class="Symbol">→</a> <a id="2259" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2265" href="Data.These.Base.html#515" class="Generalizable">C</a> <a id="2267" href="Data.These.Base.html#529" class="Generalizable">D</a> <a id="2269" class="Symbol">→</a> <a id="2271" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2284" href="Data.These.Base.html#487" class="Generalizable">A</a> <a id="2286" href="Data.These.Base.html#515" class="Generalizable">C</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="2296" href="Data.These.Base.html#501" class="Generalizable">B</a> <a id="2298" href="Data.These.Base.html#529" class="Generalizable">D</a><a id="2299" class="Symbol">)</a>
<a id="2301" href="Data.These.Base.html#2239" class="Function">align</a> <a id="2307" class="Symbol">=</a> <a id="2309" href="Data.These.Base.html#1512" class="Function">alignWith</a> <a id="2319" href="Function.Base.html#704" class="Function">id</a> <a id="2322" href="Function.Base.html#704" class="Function">id</a></pre></body></html>


==> anc/html/Data.Unit.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Unit.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Unit.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type and the total relation on unit</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="295" class="Keyword">where</a>

<a id="302" class="Comment">------------------------------------------------------------------------</a>
<a id="375" class="Comment">-- A unit type defined as a record type</a>

<a id="416" class="Comment">-- Note that by default the unit type is not universe polymorphic as it</a>
<a id="488" class="Comment">-- often results in unsolved metas. See `Data.Unit.Polymorphic` for a</a>
<a id="558" class="Comment">-- universe polymorphic variant.</a>

<a id="592" class="Comment">-- Note also that the name of this type is &quot;\top&quot;, not T.</a>

<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Agda.Builtin.Unit.html" class="Module">Agda.Builtin.Unit</a> <a id="681" class="Keyword">public</a>
  <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="698" class="Symbol">;</a> <a id="700" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="702" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Unit.Polymorphic.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Unit.Polymorphic.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Unit.Polymorphic.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A universe polymorphic unit type, as a Lift of the Level 0 one.</a>
<a id="173" class="Comment">------------------------------------------------------------------------</a>

<a id="247" class="Symbol">{-#</a> <a id="251" class="Keyword">OPTIONS</a> <a id="259" class="Pragma">--cubical-compatible</a> <a id="280" class="Pragma">--safe</a> <a id="287" class="Symbol">#-}</a>

<a id="292" class="Keyword">module</a> <a id="299" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Level.html" class="Module">Level</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="363" class="Symbol">;</a> <a id="365" href="Level.html#409" class="Record">Lift</a><a id="369" class="Symbol">;</a> <a id="371" href="Level.html#466" class="InductiveConstructor">lift</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="399" class="Symbol">as</a> <a id="402" class="Module">⊤</a>

<a id="405" class="Comment">------------------------------------------------------------------------</a>
<a id="478" class="Comment">-- A unit type defined as a synonym</a>

<a id="⊤"></a><a id="515" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="517" class="Symbol">:</a> <a id="519" class="Symbol">{</a><a id="520" href="Data.Unit.Polymorphic.Base.html#520" class="Bound">ℓ</a> <a id="522" class="Symbol">:</a> <a id="524" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="529" class="Symbol">}</a> <a id="531" class="Symbol">→</a> <a id="533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="537" href="Data.Unit.Polymorphic.Base.html#520" class="Bound">ℓ</a>
<a id="539" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="541" class="Symbol">{</a><a id="542" href="Data.Unit.Polymorphic.Base.html#542" class="Bound">ℓ</a><a id="543" class="Symbol">}</a> <a id="545" class="Symbol">=</a> <a id="547" href="Level.html#409" class="Record">Lift</a> <a id="552" href="Data.Unit.Polymorphic.Base.html#542" class="Bound">ℓ</a> <a id="554" href="Agda.Builtin.Unit.html#175" class="Record">⊤.⊤</a>

<a id="tt"></a><a id="559" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="562" class="Symbol">:</a> <a id="564" class="Symbol">{</a><a id="565" href="Data.Unit.Polymorphic.Base.html#565" class="Bound">ℓ</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="574" class="Symbol">}</a> <a id="576" class="Symbol">→</a> <a id="578" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="580" class="Symbol">{</a><a id="581" href="Data.Unit.Polymorphic.Base.html#565" class="Bound">ℓ</a><a id="582" class="Symbol">}</a>
<a id="584" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a> <a id="587" class="Symbol">=</a> <a id="589" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="594" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">⊤.tt</a></pre></body></html>


==> anc/html/Data.Unit.Polymorphic.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Unit.Polymorphic.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Unit.Polymorphic.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the polymorphic unit type</a>
<a id="149" class="Comment">-- Defines Decidable Equality and Decidable Ordering as well</a>
<a id="210" class="Comment">------------------------------------------------------------------------</a>

<a id="284" class="Symbol">{-#</a> <a id="288" class="Keyword">OPTIONS</a> <a id="296" class="Pragma">--cubical-compatible</a> <a id="317" class="Pragma">--safe</a> <a id="324" class="Symbol">#-}</a>

<a id="329" class="Keyword">module</a> <a id="336" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="369" class="Keyword">where</a>

<a id="376" class="Keyword">open</a> <a id="381" class="Keyword">import</a> <a id="388" href="Level.html" class="Module">Level</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="406" class="Symbol">)</a>
<a id="408" class="Keyword">open</a> <a id="413" class="Keyword">import</a> <a id="420" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="447" class="Symbol">;</a> <a id="449" href="Function.Bundles.html#14546" class="Function">mk↔</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="484" class="Keyword">using</a> <a id="490" class="Symbol">(</a><a id="491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="562" class="Keyword">renaming</a> <a id="571" class="Symbol">(</a><a id="572" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="574" class="Symbol">to</a> <a id="577" class="Record">⊤*</a><a id="579" class="Symbol">)</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="620" class="Keyword">using</a> <a id="626" class="Symbol">(</a><a id="627" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="628" class="Symbol">;</a> <a id="630" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="673" class="Keyword">using</a> <a id="679" class="Symbol">(</a><a id="680" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="683" class="Symbol">)</a>
<a id="685" class="Keyword">open</a> <a id="690" class="Keyword">import</a> <a id="697" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="736" class="Symbol">;</a> <a id="738" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="747" class="Symbol">;</a> <a id="749" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="757" class="Symbol">;</a> <a id="759" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="764" class="Symbol">;</a> <a id="766" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="776" class="Symbol">;</a> <a id="778" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="791" class="Symbol">)</a>
<a id="793" class="Keyword">open</a> <a id="798" class="Keyword">import</a> <a id="805" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="851" class="Symbol">;</a> <a id="853" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="881" class="Symbol">;</a> <a id="883" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="966" class="Symbol">;</a> <a id="968" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="981" class="Symbol">;</a> <a id="983" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" class="Keyword">import</a> <a id="1002" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1047" class="Keyword">using</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1070" class="Symbol">)</a>
<a id="1072" class="Keyword">open</a> <a id="1077" class="Keyword">import</a> <a id="1084" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1135" class="Keyword">using</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="1151" class="Symbol">;</a> <a id="1153" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1159" class="Symbol">;</a> <a id="1161" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="1174" class="Symbol">)</a>

<a id="1177" class="Keyword">private</a>
  <a id="1187" class="Keyword">variable</a>
    <a id="1200" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a> <a id="1202" class="Symbol">:</a> <a id="1204" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1211" class="Comment">------------------------------------------------------------------------</a>
<a id="1284" class="Comment">-- Equality</a>
<a id="1296" class="Comment">------------------------------------------------------------------------</a>

<a id="1370" class="Keyword">infix</a> <a id="1376" class="Number">4</a> <a id="1378" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1383" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a> <a id="1387" class="Symbol">:</a> <a id="1389" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1410" class="Symbol">{</a><a id="1411" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1412" class="Symbol">})</a>
<a id="1415" class="Symbol">_</a> <a id="1417" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">≟</a> <a id="1419" class="Symbol">_</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1427" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1433" href="Data.Unit.Polymorphic.Properties.html#1433" class="Function">≡-setoid</a> <a id="1442" class="Symbol">:</a> <a id="1444" class="Symbol">∀</a> <a id="1446" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1457" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a> <a id="1459" href="Data.Unit.Polymorphic.Properties.html#1446" class="Bound">ℓ</a>
<a id="1461" href="Data.Unit.Polymorphic.Properties.html#1433" class="Function">≡-setoid</a> <a id="1470" class="Symbol">_</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1481" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

<a id="≡-decSetoid"></a><a id="1484" href="Data.Unit.Polymorphic.Properties.html#1484" class="Function">≡-decSetoid</a> <a id="1496" class="Symbol">:</a> <a id="1498" class="Symbol">∀</a> <a id="1500" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1514" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a> <a id="1516" href="Data.Unit.Polymorphic.Properties.html#1500" class="Bound">ℓ</a>
<a id="1518" href="Data.Unit.Polymorphic.Properties.html#1484" class="Function">≡-decSetoid</a> <a id="1530" class="Symbol">_</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="1544" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>

<a id="1549" class="Comment">------------------------------------------------------------------------</a>
<a id="1622" class="Comment">-- Ordering</a>
<a id="1634" class="Comment">------------------------------------------------------------------------</a>

<a id="≡-total"></a><a id="1708" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">A</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1731" class="Symbol">{</a><a id="1732" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1733" class="Symbol">}}</a> <a id="1736" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1740" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a> <a id="1748" class="Symbol">_</a> <a id="1750" class="Symbol">_</a> <a id="1752" class="Symbol">=</a> <a id="1754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1759" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1765" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a> <a id="1775" class="Symbol">:</a> <a id="1777" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1791" class="Symbol">{</a><a id="1792" class="Argument">A</a> <a id="1794" class="Symbol">=</a> <a id="1796" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1798" class="Symbol">{</a><a id="1799" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="1800" class="Symbol">}}</a> <a id="1803" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1807" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1811" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a> <a id="1821" href="Data.Unit.Polymorphic.Properties.html#1821" class="Bound">p</a> <a id="1823" class="Symbol">_</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Data.Unit.Polymorphic.Properties.html#1821" class="Bound">p</a>

<a id="1830" class="Comment">------------------------------------------------------------------------</a>
<a id="1903" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1918" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="1931" class="Symbol">:</a> <a id="1933" class="Symbol">∀</a> <a id="1935" href="Data.Unit.Polymorphic.Properties.html#1935" class="Bound">ℓ</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1950" class="Symbol">{</a><a id="1951" href="Data.Unit.Polymorphic.Properties.html#1935" class="Bound">ℓ</a><a id="1952" class="Symbol">}</a> <a id="1954" class="Symbol">{_}</a> <a id="1958" class="Symbol">{</a><a id="1959" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="1960" class="Symbol">}</a> <a id="1962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1966" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1970" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="1983" href="Data.Unit.Polymorphic.Properties.html#1983" class="Bound">ℓ</a> <a id="1985" class="Symbol">=</a> <a id="1987" class="Keyword">record</a>
  <a id="1996" class="Symbol">{</a> <a id="1998" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="2030" class="Symbol">;</a> <a id="2032" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2046" class="Symbol">=</a> <a id="2048" class="Symbol">λ</a> <a id="2050" href="Data.Unit.Polymorphic.Properties.html#2050" class="Bound">x</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Data.Unit.Polymorphic.Properties.html#2050" class="Bound">x</a>
  <a id="2058" class="Symbol">;</a> <a id="2060" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2074" class="Symbol">=</a> <a id="2076" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="2084" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="2087" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2104" class="Symbol">:</a> <a id="2106" class="Symbol">∀</a> <a id="2108" href="Data.Unit.Polymorphic.Properties.html#2108" class="Bound">ℓ</a> <a id="2110" class="Symbol">→</a> <a id="2112" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2127" class="Symbol">{</a><a id="2128" href="Data.Unit.Polymorphic.Properties.html#2108" class="Bound">ℓ</a><a id="2129" class="Symbol">}</a> <a id="2131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2139" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2156" href="Data.Unit.Polymorphic.Properties.html#2156" class="Bound">ℓ</a> <a id="2158" class="Symbol">=</a> <a id="2160" class="Keyword">record</a>
  <a id="2169" class="Symbol">{</a> <a id="2171" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="2182" class="Symbol">=</a> <a id="2184" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="2197" href="Data.Unit.Polymorphic.Properties.html#2156" class="Bound">ℓ</a>
  <a id="2201" class="Symbol">;</a> <a id="2203" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="2214" class="Symbol">=</a> <a id="2216" href="Data.Unit.Polymorphic.Properties.html#1765" class="Function">≡-antisym</a>
  <a id="2228" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="2231" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2246" class="Symbol">:</a> <a id="2248" class="Symbol">∀</a> <a id="2250" href="Data.Unit.Polymorphic.Properties.html#2250" class="Bound">ℓ</a> <a id="2252" class="Symbol">→</a> <a id="2254" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="2267" class="Symbol">{</a><a id="2268" href="Data.Unit.Polymorphic.Properties.html#2250" class="Bound">ℓ</a><a id="2269" class="Symbol">}</a> <a id="2271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2279" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2294" href="Data.Unit.Polymorphic.Properties.html#2294" class="Bound">ℓ</a> <a id="2296" class="Symbol">=</a> <a id="2298" class="Keyword">record</a>
  <a id="2307" class="Symbol">{</a> <a id="2309" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="2324" class="Symbol">=</a> <a id="2326" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2343" href="Data.Unit.Polymorphic.Properties.html#2294" class="Bound">ℓ</a>
  <a id="2347" class="Symbol">;</a> <a id="2349" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="2364" class="Symbol">=</a> <a id="2366" href="Data.Unit.Polymorphic.Properties.html#1708" class="Function">≡-total</a>
  <a id="2376" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2379" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" href="Data.Unit.Polymorphic.Properties.html#2401" class="Bound">ℓ</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="2421" class="Symbol">{</a><a id="2422" href="Data.Unit.Polymorphic.Properties.html#2401" class="Bound">ℓ</a><a id="2423" class="Symbol">}</a> <a id="2425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2433" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="2451" href="Data.Unit.Polymorphic.Properties.html#2451" class="Bound">ℓ</a> <a id="2453" class="Symbol">=</a> <a id="2455" class="Keyword">record</a>
  <a id="2464" class="Symbol">{</a> <a id="2466" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2496" href="Data.Unit.Polymorphic.Properties.html#2451" class="Bound">ℓ</a>
  <a id="2500" class="Symbol">;</a> <a id="2502" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="2515" class="Symbol">=</a> <a id="2517" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>
  <a id="2523" class="Symbol">;</a> <a id="2525" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="2538" class="Symbol">=</a> <a id="2540" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a>
  <a id="2546" class="Symbol">}</a>

<a id="2549" class="Comment">------------------------------------------------------------------------</a>
<a id="2622" class="Comment">-- Bundles</a>

<a id="≡-preorder"></a><a id="2634" href="Data.Unit.Polymorphic.Properties.html#2634" class="Function">≡-preorder</a> <a id="2645" class="Symbol">:</a> <a id="2647" class="Symbol">∀</a> <a id="2649" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2651" class="Symbol">→</a> <a id="2653" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="2662" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2664" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a> <a id="2666" href="Data.Unit.Polymorphic.Properties.html#2649" class="Bound">ℓ</a>
<a id="2668" href="Data.Unit.Polymorphic.Properties.html#2634" class="Function">≡-preorder</a> <a id="2679" href="Data.Unit.Polymorphic.Properties.html#2679" class="Bound">ℓ</a> <a id="2681" class="Symbol">=</a> <a id="2683" class="Keyword">record</a>
  <a id="2692" class="Symbol">{</a> <a id="2694" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2705" class="Symbol">=</a> <a id="2707" href="Data.Unit.Polymorphic.Properties.html#1918" class="Function">≡-isPreorder</a> <a id="2720" href="Data.Unit.Polymorphic.Properties.html#2679" class="Bound">ℓ</a>
  <a id="2724" class="Symbol">}</a>

<a id="≡-poset"></a><a id="2727" href="Data.Unit.Polymorphic.Properties.html#2727" class="Function">≡-poset</a> <a id="2735" class="Symbol">:</a> <a id="2737" class="Symbol">∀</a> <a id="2739" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2749" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2751" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a> <a id="2753" href="Data.Unit.Polymorphic.Properties.html#2739" class="Bound">ℓ</a>
<a id="2755" href="Data.Unit.Polymorphic.Properties.html#2727" class="Function">≡-poset</a> <a id="2763" href="Data.Unit.Polymorphic.Properties.html#2763" class="Bound">ℓ</a> <a id="2765" class="Symbol">=</a> <a id="2767" class="Keyword">record</a>
  <a id="2776" class="Symbol">{</a> <a id="2778" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Data.Unit.Polymorphic.Properties.html#2087" class="Function">≡-isPartialOrder</a> <a id="2812" href="Data.Unit.Polymorphic.Properties.html#2763" class="Bound">ℓ</a>
  <a id="2816" class="Symbol">}</a>

<a id="≡-totalOrder"></a><a id="2819" href="Data.Unit.Polymorphic.Properties.html#2819" class="Function">≡-totalOrder</a> <a id="2832" class="Symbol">:</a> <a id="2834" class="Symbol">∀</a> <a id="2836" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="2851" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2853" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a> <a id="2855" href="Data.Unit.Polymorphic.Properties.html#2836" class="Bound">ℓ</a>
<a id="2857" href="Data.Unit.Polymorphic.Properties.html#2819" class="Function">≡-totalOrder</a> <a id="2870" href="Data.Unit.Polymorphic.Properties.html#2870" class="Bound">ℓ</a> <a id="2872" class="Symbol">=</a> <a id="2874" class="Keyword">record</a>
  <a id="2883" class="Symbol">{</a> <a id="2885" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Data.Unit.Polymorphic.Properties.html#2231" class="Function">≡-isTotalOrder</a> <a id="2915" href="Data.Unit.Polymorphic.Properties.html#2870" class="Bound">ℓ</a>
  <a id="2919" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2922" href="Data.Unit.Polymorphic.Properties.html#2922" class="Function">≡-decTotalOrder</a> <a id="2938" class="Symbol">:</a> <a id="2940" class="Symbol">∀</a> <a id="2942" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2944" class="Symbol">→</a> <a id="2946" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="2960" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2962" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a> <a id="2964" href="Data.Unit.Polymorphic.Properties.html#2942" class="Bound">ℓ</a>
<a id="2966" href="Data.Unit.Polymorphic.Properties.html#2922" class="Function">≡-decTotalOrder</a> <a id="2982" href="Data.Unit.Polymorphic.Properties.html#2982" class="Bound">ℓ</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Keyword">record</a>
  <a id="2995" class="Symbol">{</a> <a id="2997" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="3013" class="Symbol">=</a> <a id="3015" href="Data.Unit.Polymorphic.Properties.html#2379" class="Function">≡-isDecTotalOrder</a> <a id="3033" href="Data.Unit.Polymorphic.Properties.html#2982" class="Bound">ℓ</a>
  <a id="3037" class="Symbol">}</a>

<a id="⊤↔⊤*"></a><a id="3040" href="Data.Unit.Polymorphic.Properties.html#3040" class="Function">⊤↔⊤*</a> <a id="3045" class="Symbol">:</a> <a id="3047" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Data.Unit.Polymorphic.Properties.html#1200" class="Generalizable">ℓ</a><a id="3051" class="Symbol">}</a> <a id="3053" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3055" href="Data.Unit.Polymorphic.Properties.html#577" class="Record">⊤*</a>
<a id="3058" href="Data.Unit.Polymorphic.Properties.html#3040" class="Function">⊤↔⊤*</a> <a id="3063" class="Symbol">=</a> <a id="3065" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="3069" class="Symbol">((λ</a> <a id="3073" href="Data.Unit.Polymorphic.Properties.html#3073" class="Bound">_</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3081" class="Symbol">)</a> <a id="3083" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3085" class="Symbol">(λ</a> <a id="3088" href="Data.Unit.Polymorphic.Properties.html#3088" class="Bound">_</a> <a id="3090" class="Symbol">→</a> <a id="3092" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3096" class="Symbol">))</a></pre></body></html>


==> anc/html/Data.Unit.Polymorphic.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Polymorphic (Data.Unit.Polymorphic)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Unit.Polymorphic</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The universe polymorphic unit type and the total relation on unit</a>
<a id="175" class="Comment">------------------------------------------------------------------------</a>

<a id="249" class="Symbol">{-#</a> <a id="253" class="Keyword">OPTIONS</a> <a id="261" class="Pragma">--cubical-compatible</a> <a id="282" class="Pragma">--safe</a> <a id="289" class="Symbol">#-}</a>

<a id="294" class="Keyword">module</a> <a id="301" href="Data.Unit.Polymorphic.html" class="Module">Data.Unit.Polymorphic</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Comment">------------------------------------------------------------------------</a>
<a id="403" class="Comment">-- Re-export contents of Base module</a>

<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="480" class="Keyword">public</a>

<a id="488" class="Comment">------------------------------------------------------------------------</a>
<a id="561" class="Comment">-- Re-export query operations</a>

<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Data.Unit.Polymorphic.Properties.html" class="Module">Data.Unit.Polymorphic.Properties</a> <a id="637" class="Keyword">public</a> <a id="644" class="Keyword">using</a> <a id="650" class="Symbol">(</a><a id="651" href="Data.Unit.Polymorphic.Properties.html#1383" class="Function Operator">_≟_</a><a id="654" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Unit.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Unit.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Unit.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the unit type</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="328" class="Symbol">)</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="357" class="Keyword">using</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Level.html" class="Module">Level</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Level.html#521" class="Function">0ℓ</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="447" class="Symbol">;</a> <a id="449" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="458" class="Symbol">;</a> <a id="460" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="465" class="Symbol">;</a> <a id="467" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="540" class="Symbol">;</a> <a id="542" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="556" class="Symbol">;</a> <a id="558" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="570" class="Symbol">;</a> <a id="572" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="655" class="Symbol">;</a> <a id="657" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="662" class="Symbol">;</a> <a id="664" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="677" class="Symbol">)</a>
<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="736" class="Keyword">using</a> <a id="742" class="Symbol">(</a><a id="743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="746" class="Symbol">;</a> <a id="748" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="752" class="Symbol">;</a> <a id="754" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="863" class="Symbol">)</a>
<a id="865" class="Keyword">open</a> <a id="870" class="Keyword">import</a> <a id="877" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="909" class="Keyword">using</a> <a id="915" class="Symbol">(</a><a id="916" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="919" class="Symbol">)</a>
<a id="921" class="Keyword">open</a> <a id="926" class="Keyword">import</a> <a id="933" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="961" class="Keyword">using</a> <a id="967" class="Symbol">(</a><a id="968" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="978" class="Symbol">)</a>


<a id="982" class="Comment">------------------------------------------------------------------------</a>
<a id="1055" class="Comment">-- Irrelevancy</a>

<a id="⊤-irrelevant"></a><a id="1071" href="Data.Unit.Properties.html#1071" class="Function">⊤-irrelevant</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1097" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1099" href="Data.Unit.Properties.html#1071" class="Function">⊤-irrelevant</a> <a id="1112" class="Symbol">_</a> <a id="1114" class="Symbol">_</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1124" class="Comment">------------------------------------------------------------------------</a>
<a id="1197" class="Comment">-- Equality</a>

<a id="1210" class="Keyword">infix</a> <a id="1216" class="Number">4</a> <a id="1218" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1223" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a> <a id="1227" class="Symbol">:</a> <a id="1229" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1247" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="1249" class="Symbol">_</a> <a id="1251" href="Data.Unit.Properties.html#1223" class="Function Operator">≟</a> <a id="1253" class="Symbol">_</a> <a id="1255" class="Symbol">=</a> <a id="1257" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1261" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-setoid"></a><a id="1267" href="Data.Unit.Properties.html#1267" class="Function">≡-setoid</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1285" href="Level.html#521" class="Function">0ℓ</a> <a id="1288" href="Level.html#521" class="Function">0ℓ</a>
<a id="1291" href="Data.Unit.Properties.html#1267" class="Function">≡-setoid</a> <a id="1300" class="Symbol">=</a> <a id="1302" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1309" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="≡-decSetoid"></a><a id="1312" href="Data.Unit.Properties.html#1312" class="Function">≡-decSetoid</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1336" href="Level.html#521" class="Function">0ℓ</a> <a id="1339" href="Level.html#521" class="Function">0ℓ</a>
<a id="1342" href="Data.Unit.Properties.html#1312" class="Function">≡-decSetoid</a> <a id="1354" class="Symbol">=</a> <a id="1356" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="1366" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>

<a id="1371" class="Comment">------------------------------------------------------------------------</a>
<a id="1444" class="Comment">-- Relational properties</a>

<a id="≡-total"></a><a id="1470" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1486" class="Symbol">{</a><a id="1487" class="Argument">A</a> <a id="1489" class="Symbol">=</a> <a id="1491" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1492" class="Symbol">}</a> <a id="1494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1498" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a> <a id="1506" class="Symbol">_</a> <a id="1508" class="Symbol">_</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1517" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-antisym"></a><a id="1523" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1549" class="Symbol">{</a><a id="1550" class="Argument">A</a> <a id="1552" class="Symbol">=</a> <a id="1554" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1555" class="Symbol">}</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1565" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a> <a id="1575" href="Data.Unit.Properties.html#1575" class="Bound">eq</a> <a id="1578" class="Symbol">_</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Data.Unit.Properties.html#1575" class="Bound">eq</a>

<a id="1586" class="Comment">------------------------------------------------------------------------</a>
<a id="1659" class="Comment">-- Structures</a>

<a id="≡-isPreorder"></a><a id="1674" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a> <a id="1687" class="Symbol">:</a> <a id="1689" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1700" class="Symbol">{</a><a id="1701" class="Argument">A</a> <a id="1703" class="Symbol">=</a> <a id="1705" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1706" class="Symbol">}</a> <a id="1708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1716" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a> <a id="1729" class="Symbol">=</a> <a id="1731" class="Keyword">record</a>
  <a id="1740" class="Symbol">{</a> <a id="1742" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1756" class="Symbol">=</a> <a id="1758" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="1774" class="Symbol">;</a> <a id="1776" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1790" class="Symbol">=</a> <a id="1792" class="Symbol">λ</a> <a id="1794" href="Data.Unit.Properties.html#1794" class="Bound">x</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Data.Unit.Properties.html#1794" class="Bound">x</a>
  <a id="1802" class="Symbol">;</a> <a id="1804" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1818" class="Symbol">=</a> <a id="1820" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="1828" class="Symbol">}</a>

<a id="≡-isPartialOrder"></a><a id="1831" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1865" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1869" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1873" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a> <a id="1890" class="Symbol">=</a> <a id="1892" class="Keyword">record</a>
  <a id="1901" class="Symbol">{</a> <a id="1903" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Data.Unit.Properties.html#1674" class="Function">≡-isPreorder</a>
  <a id="1931" class="Symbol">;</a> <a id="1933" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="1944" class="Symbol">=</a> <a id="1946" href="Data.Unit.Properties.html#1523" class="Function">≡-antisym</a>
  <a id="1958" class="Symbol">}</a>

<a id="≡-isTotalOrder"></a><a id="1961" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a> <a id="1976" class="Symbol">:</a> <a id="1978" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="1991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1999" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a> <a id="2014" class="Symbol">=</a> <a id="2016" class="Keyword">record</a>
  <a id="2025" class="Symbol">{</a> <a id="2027" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="2042" class="Symbol">=</a> <a id="2044" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a>
  <a id="2063" class="Symbol">;</a> <a id="2065" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="2080" class="Symbol">=</a> <a id="2082" href="Data.Unit.Properties.html#1470" class="Function">≡-total</a>
  <a id="2092" class="Symbol">}</a>

<a id="≡-isDecTotalOrder"></a><a id="2095" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a> <a id="2113" class="Symbol">:</a> <a id="2115" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="2131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2139" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a> <a id="2157" class="Symbol">=</a> <a id="2159" class="Keyword">record</a>
  <a id="2168" class="Symbol">{</a> <a id="2170" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="2183" class="Symbol">=</a> <a id="2185" href="Data.Unit.Properties.html#1961" class="Function">≡-isTotalOrder</a>
  <a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="2217" class="Symbol">=</a> <a id="2219" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>
  <a id="2225" class="Symbol">;</a> <a id="2227" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="2240" class="Symbol">=</a> <a id="2242" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a>
  <a id="2248" class="Symbol">}</a>

<a id="2251" class="Comment">------------------------------------------------------------------------</a>
<a id="2324" class="Comment">-- Bundles</a>

<a id="≡-poset"></a><a id="2336" href="Data.Unit.Properties.html#2336" class="Function">≡-poset</a> <a id="2344" class="Symbol">:</a> <a id="2346" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2352" href="Level.html#521" class="Function">0ℓ</a> <a id="2355" href="Level.html#521" class="Function">0ℓ</a> <a id="2358" href="Level.html#521" class="Function">0ℓ</a>
<a id="2361" href="Data.Unit.Properties.html#2336" class="Function">≡-poset</a> <a id="2369" class="Symbol">=</a> <a id="2371" class="Keyword">record</a>
  <a id="2380" class="Symbol">{</a> <a id="2382" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2397" class="Symbol">=</a> <a id="2399" href="Data.Unit.Properties.html#1831" class="Function">≡-isPartialOrder</a>
  <a id="2418" class="Symbol">}</a>

<a id="≡-decTotalOrder"></a><a id="2421" href="Data.Unit.Properties.html#2421" class="Function">≡-decTotalOrder</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="2453" href="Level.html#521" class="Function">0ℓ</a> <a id="2456" href="Level.html#521" class="Function">0ℓ</a> <a id="2459" href="Level.html#521" class="Function">0ℓ</a>
<a id="2462" href="Data.Unit.Properties.html#2421" class="Function">≡-decTotalOrder</a> <a id="2478" class="Symbol">=</a> <a id="2480" class="Keyword">record</a>
  <a id="2489" class="Symbol">{</a> <a id="2491" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Data.Unit.Properties.html#2095" class="Function">≡-isDecTotalOrder</a>
  <a id="2529" class="Symbol">}</a></pre></body></html>


==> anc/html/Data.Unit.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Unit (Data.Unit)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Unit</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The unit type, Level-monomorphic version</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="286" class="Keyword">where</a>

<a id="293" class="Comment">------------------------------------------------------------------------</a>
<a id="366" class="Comment">-- Re-export contents of base module</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="431" class="Keyword">public</a>

<a id="439" class="Comment">------------------------------------------------------------------------</a>
<a id="512" class="Comment">-- Re-export query operations</a>

<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Data.Unit.Properties.html" class="Module">Data.Unit.Properties</a> <a id="576" class="Keyword">public</a>
  <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Data.Unit.Properties.html#1223" class="Function Operator">_≟_</a><a id="595" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Vec.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Vec.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors, basic types and operations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="319" class="Keyword">using</a> <a id="325" class="Symbol">(</a><a id="326" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="330" class="Symbol">;</a> <a id="332" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="343" class="Symbol">;</a> <a id="345" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="412" class="Keyword">using</a> <a id="418" class="Symbol">(</a><a id="419" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="422" class="Symbol">;</a> <a id="424" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="428" class="Symbol">;</a> <a id="430" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="462" class="Symbol">as</a> <a id="465" class="Module">List</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#852" class="Function">∃</a><a id="532" class="Symbol">;</a> <a id="534" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="536" class="Symbol">;</a> <a id="538" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="541" class="Symbol">;</a> <a id="543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="553" class="Symbol">;</a> <a id="555" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="590" class="Symbol">as</a> <a id="593" class="Module">These</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Data.These.Base.html#573" class="Datatype">These</a><a id="611" class="Symbol">;</a> <a id="613" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="617" class="Symbol">;</a> <a id="619" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="623" class="Symbol">;</a> <a id="625" href="Data.These.Base.html#687" class="InductiveConstructor">these</a><a id="630" class="Symbol">)</a>
<a id="632" class="Keyword">open</a> <a id="637" class="Keyword">import</a> <a id="644" href="Function.Base.html" class="Module">Function.Base</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Function.Base.html#725" class="Function">const</a><a id="670" class="Symbol">;</a> <a id="672" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="676" class="Symbol">;</a> <a id="678" href="Function.Base.html#704" class="Function">id</a><a id="680" class="Symbol">;</a> <a id="682" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="685" class="Symbol">;</a> <a id="687" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">open</a> <a id="697" class="Keyword">import</a> <a id="704" href="Level.html" class="Module">Level</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="789" class="Symbol">;</a> <a id="791" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="802" class="Symbol">;</a> <a id="804" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="854" class="Keyword">using</a> <a id="860" class="Symbol">(</a><a id="861" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="865" class="Symbol">;</a> <a id="867" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a><a id="869" class="Symbol">)</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="898" class="Keyword">using</a> <a id="904" class="Symbol">(</a><a id="905" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="909" class="Symbol">;</a> <a id="911" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="920" class="Symbol">)</a>

<a id="923" class="Keyword">private</a>
  <a id="933" class="Keyword">variable</a>
    <a id="946" href="Data.Vec.Base.html#946" class="Generalizable">a</a> <a id="948" href="Data.Vec.Base.html#948" class="Generalizable">b</a> <a id="950" href="Data.Vec.Base.html#950" class="Generalizable">c</a> <a id="952" href="Data.Vec.Base.html#952" class="Generalizable">p</a> <a id="954" class="Symbol">:</a> <a id="956" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="966" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="968" class="Symbol">:</a> <a id="970" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="974" href="Data.Vec.Base.html#946" class="Generalizable">a</a>
    <a id="980" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="982" class="Symbol">:</a> <a id="984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="988" href="Data.Vec.Base.html#948" class="Generalizable">b</a>
    <a id="994" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1002" href="Data.Vec.Base.html#950" class="Generalizable">c</a>
    <a id="1008" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="1010" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1017" class="Comment">------------------------------------------------------------------------</a>
<a id="1090" class="Comment">-- Types</a>

<a id="1100" class="Keyword">infixr</a> <a id="1107" class="Number">5</a> <a id="1109" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a>

<a id="1114" class="Keyword">data</a> <a id="Vec"></a><a id="1119" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1123" class="Symbol">(</a><a id="1124" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1132" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="1133" class="Symbol">)</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1139" class="Symbol">→</a> <a id="1141" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1145" href="Data.Vec.Base.html#1132" class="Bound">a</a> <a id="1147" class="Keyword">where</a>
  <a id="Vec.[]"></a><a id="1155" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>  <a id="1159" class="Symbol">:</a> <a id="1161" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1165" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1167" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
  <a id="Vec._∷_"></a><a id="1174" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Vec.Base.html#1183" class="Bound">x</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Data.Vec.Base.html#1124" class="Bound">A</a><a id="1188" class="Symbol">)</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Data.Vec.Base.html#1191" class="Bound">xs</a> <a id="1194" class="Symbol">:</a> <a id="1196" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1200" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1202" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1203" class="Symbol">)</a> <a id="1205" class="Symbol">→</a> <a id="1207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1211" href="Data.Vec.Base.html#1124" class="Bound">A</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1218" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1219" class="Symbol">)</a>

<a id="1222" class="Keyword">infix</a> <a id="1228" class="Number">4</a> <a id="1230" href="Data.Vec.Base.html#1243" class="Datatype Operator">_[_]=_</a>

<a id="1238" class="Keyword">data</a> <a id="_[_]=_"></a><a id="1243" href="Data.Vec.Base.html#1243" class="Datatype Operator">_[_]=_</a> <a id="1250" class="Symbol">{</a><a id="1251" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1253" class="Symbol">:</a> <a id="1255" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1259" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="1260" class="Symbol">}</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1268" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1270" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1278" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1290" href="Data.Vec.Base.html#1259" class="Bound">a</a> <a id="1292" class="Keyword">where</a>
  <a id="_[_]=_.here"></a><a id="1300" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>  <a id="1306" class="Symbol">:</a> <a id="1308" class="Symbol">∀</a>     <a id="1314" class="Symbol">{</a><a id="1315" href="Data.Vec.Base.html#1315" class="Bound">x</a><a id="1316" class="Symbol">}</a>   <a id="1320" class="Symbol">{</a><a id="1321" href="Data.Vec.Base.html#1321" class="Bound">xs</a> <a id="1324" class="Symbol">:</a> <a id="1326" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1330" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1332" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1333" class="Symbol">}</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Data.Vec.Base.html#1315" class="Bound">x</a> <a id="1339" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1341" href="Data.Vec.Base.html#1321" class="Bound">xs</a> <a id="1344" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1346" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="1351" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1354" href="Data.Vec.Base.html#1315" class="Bound">x</a>
  <a id="_[_]=_.there"></a><a id="1358" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="1364" class="Symbol">:</a> <a id="1366" class="Symbol">∀</a> <a id="1368" class="Symbol">{</a><a id="1369" href="Data.Vec.Base.html#1369" class="Bound">i</a><a id="1370" class="Symbol">}</a> <a id="1372" class="Symbol">{</a><a id="1373" href="Data.Vec.Base.html#1373" class="Bound">x</a> <a id="1375" href="Data.Vec.Base.html#1375" class="Bound">y</a><a id="1376" class="Symbol">}</a> <a id="1378" class="Symbol">{</a><a id="1379" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1388" href="Data.Vec.Base.html#1251" class="Bound">A</a> <a id="1390" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1391" class="Symbol">}</a>
    <a id="1397" class="Symbol">(</a><a id="1398" href="Data.Vec.Base.html#1398" class="Bound">xs[i]=x</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1411" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1413" href="Data.Vec.Base.html#1369" class="Bound">i</a> <a id="1415" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1418" href="Data.Vec.Base.html#1373" class="Bound">x</a><a id="1419" class="Symbol">)</a> <a id="1421" class="Symbol">→</a> <a id="1423" href="Data.Vec.Base.html#1375" class="Bound">y</a> <a id="1425" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1427" href="Data.Vec.Base.html#1379" class="Bound">xs</a> <a id="1430" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="1432" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1436" href="Data.Vec.Base.html#1369" class="Bound">i</a> <a id="1438" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="1441" href="Data.Vec.Base.html#1373" class="Bound">x</a>

<a id="1444" class="Comment">------------------------------------------------------------------------</a>
<a id="1517" class="Comment">-- Basic operations</a>

<a id="length"></a><a id="1538" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1551" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1553" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1559" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="1566" class="Symbol">{</a><a id="1567" class="Argument">n</a> <a id="1569" class="Symbol">=</a> <a id="1571" href="Data.Vec.Base.html#1571" class="Bound">n</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">_</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Data.Vec.Base.html#1571" class="Bound">n</a>

<a id="head"></a><a id="1581" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="1586" class="Symbol">:</a> <a id="1588" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1592" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1594" class="Symbol">(</a><a id="1595" class="Number">1</a> <a id="1597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1599" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1600" class="Symbol">)</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="1606" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Data.Vec.Base.html#1612" class="Bound">x</a> <a id="1614" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1616" href="Data.Vec.Base.html#1616" class="Bound">xs</a><a id="1618" class="Symbol">)</a> <a id="1620" class="Symbol">=</a> <a id="1622" href="Data.Vec.Base.html#1612" class="Bound">x</a>

<a id="tail"></a><a id="1625" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1636" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1638" class="Symbol">(</a><a id="1639" class="Number">1</a> <a id="1641" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1643" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1644" class="Symbol">)</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1652" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1654" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="1656" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Data.Vec.Base.html#1662" class="Bound">x</a> <a id="1664" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1666" href="Data.Vec.Base.html#1666" class="Bound">xs</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">=</a> <a id="1672" href="Data.Vec.Base.html#1666" class="Bound">xs</a>

<a id="lookup"></a><a id="1676" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1683" class="Symbol">:</a> <a id="1685" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1689" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1691" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1699" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="1705" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Data.Vec.Base.html#1713" class="Bound">x</a> <a id="1715" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1717" href="Data.Vec.Base.html#1717" class="Bound">xs</a><a id="1719" class="Symbol">)</a> <a id="1721" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1729" class="Symbol">=</a> <a id="1731" href="Data.Vec.Base.html#1713" class="Bound">x</a>
<a id="1733" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1740" class="Symbol">(</a><a id="1741" href="Data.Vec.Base.html#1741" class="Bound">x</a> <a id="1743" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1745" href="Data.Vec.Base.html#1745" class="Bound">xs</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1754" href="Data.Vec.Base.html#1754" class="Bound">i</a><a id="1755" class="Symbol">)</a> <a id="1757" class="Symbol">=</a> <a id="1759" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="1766" href="Data.Vec.Base.html#1745" class="Bound">xs</a> <a id="1769" href="Data.Vec.Base.html#1754" class="Bound">i</a>

<a id="iterate"></a><a id="1772" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1785" class="Symbol">→</a> <a id="1787" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="1788" class="Symbol">)</a> <a id="1790" class="Symbol">→</a> <a id="1792" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">∀</a> <a id="1798" href="Data.Vec.Base.html#1798" class="Bound">n</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1806" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1808" href="Data.Vec.Base.html#1798" class="Bound">n</a>
<a id="1810" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1818" href="Data.Vec.Base.html#1818" class="Bound">s</a> <a id="1820" href="Data.Vec.Base.html#1820" class="Bound">z</a> <a id="1822" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1830" class="Symbol">=</a> <a id="1832" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="1835" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1843" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1845" href="Data.Vec.Base.html#1845" class="Bound">z</a> <a id="1847" class="Symbol">(</a><a id="1848" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1852" href="Data.Vec.Base.html#1852" class="Bound">n</a><a id="1853" class="Symbol">)</a> <a id="1855" class="Symbol">=</a> <a id="1857" href="Data.Vec.Base.html#1845" class="Bound">z</a> <a id="1859" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1861" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="1869" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Vec.Base.html#1843" class="Bound">s</a> <a id="1874" href="Data.Vec.Base.html#1845" class="Bound">z</a><a id="1875" class="Symbol">)</a> <a id="1877" href="Data.Vec.Base.html#1852" class="Bound">n</a>

<a id="insertAt"></a><a id="1880" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1889" class="Symbol">:</a> <a id="1891" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1895" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1897" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1905" class="Symbol">(</a><a id="1906" class="InductiveConstructor">suc</a> <a id="1910" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1911" class="Symbol">)</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1923" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="1925" class="Symbol">(</a><a id="1926" class="InductiveConstructor">suc</a> <a id="1930" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="1931" class="Symbol">)</a>
<a id="1933" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1942" href="Data.Vec.Base.html#1942" class="Bound">xs</a>       <a id="1951" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="1960" href="Data.Vec.Base.html#1960" class="Bound">v</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Data.Vec.Base.html#1960" class="Bound">v</a> <a id="1966" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1968" href="Data.Vec.Base.html#1942" class="Bound">xs</a>
<a id="1971" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="1980" class="Symbol">(</a><a id="1981" href="Data.Vec.Base.html#1981" class="Bound">x</a> <a id="1983" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1985" href="Data.Vec.Base.html#1985" class="Bound">xs</a><a id="1987" class="Symbol">)</a> <a id="1989" class="Symbol">(</a><a id="1990" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1994" href="Data.Vec.Base.html#1994" class="Bound">i</a><a id="1995" class="Symbol">)</a>  <a id="1998" href="Data.Vec.Base.html#1998" class="Bound">v</a> <a id="2000" class="Symbol">=</a> <a id="2002" href="Data.Vec.Base.html#1981" class="Bound">x</a> <a id="2004" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2006" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="2015" href="Data.Vec.Base.html#1985" class="Bound">xs</a> <a id="2018" href="Data.Vec.Base.html#1994" class="Bound">i</a> <a id="2020" href="Data.Vec.Base.html#1998" class="Bound">v</a>

<a id="removeAt"></a><a id="2023" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2032" class="Symbol">:</a> <a id="2034" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2038" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2040" class="Symbol">(</a><a id="2041" class="InductiveConstructor">suc</a> <a id="2045" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2046" class="Symbol">)</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2054" class="Symbol">(</a><a id="2055" class="InductiveConstructor">suc</a> <a id="2059" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2068" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2070" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2072" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2081" class="Symbol">(</a><a id="2082" href="Data.Vec.Base.html#2082" class="Bound">x</a> <a id="2084" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2086" href="Data.Vec.Base.html#2086" class="Bound">xs</a><a id="2088" class="Symbol">)</a>         <a id="2098" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2106" class="Symbol">=</a> <a id="2108" href="Data.Vec.Base.html#2086" class="Bound">xs</a>
<a id="2111" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Data.Vec.Base.html#2121" class="Bound">x</a> <a id="2123" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2125" href="Data.Vec.Base.html#2125" class="Bound">xs</a><a id="2127" class="Symbol">@(_</a> <a id="2131" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2133" class="Symbol">_))</a> <a id="2137" class="Symbol">(</a><a id="2138" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2142" href="Data.Vec.Base.html#2142" class="Bound">i</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">=</a> <a id="2147" href="Data.Vec.Base.html#2121" class="Bound">x</a> <a id="2149" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2151" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="2160" href="Data.Vec.Base.html#2125" class="Bound">xs</a> <a id="2163" href="Data.Vec.Base.html#2142" class="Bound">i</a>

<a id="updateAt"></a><a id="2166" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2175" class="Symbol">:</a> <a id="2177" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2181" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2183" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2185" class="Symbol">→</a> <a id="2187" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2193" class="Symbol">→</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2198" class="Symbol">→</a> <a id="2200" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="2201" class="Symbol">)</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2209" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2211" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2213" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Data.Vec.Base.html#2223" class="Bound">x</a> <a id="2225" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2227" href="Data.Vec.Base.html#2227" class="Bound">xs</a><a id="2229" class="Symbol">)</a> <a id="2231" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2239" href="Data.Vec.Base.html#2239" class="Bound">f</a> <a id="2241" class="Symbol">=</a> <a id="2243" href="Data.Vec.Base.html#2239" class="Bound">f</a> <a id="2245" href="Data.Vec.Base.html#2223" class="Bound">x</a> <a id="2247" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2249" href="Data.Vec.Base.html#2227" class="Bound">xs</a>
<a id="2252" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Data.Vec.Base.html#2262" class="Bound">x</a> <a id="2264" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2266" href="Data.Vec.Base.html#2266" class="Bound">xs</a><a id="2268" class="Symbol">)</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2275" href="Data.Vec.Base.html#2275" class="Bound">i</a><a id="2276" class="Symbol">)</a> <a id="2278" href="Data.Vec.Base.html#2278" class="Bound">f</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Data.Vec.Base.html#2262" class="Bound">x</a>   <a id="2286" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2288" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2297" href="Data.Vec.Base.html#2266" class="Bound">xs</a> <a id="2300" href="Data.Vec.Base.html#2275" class="Bound">i</a> <a id="2302" href="Data.Vec.Base.html#2278" class="Bound">f</a>

<a id="2305" class="Comment">-- xs [ i ]%= f  modifies the i-th element of xs according to f</a>

<a id="2370" class="Keyword">infixl</a> <a id="2377" class="Number">6</a> <a id="2379" href="Data.Vec.Base.html#2395" class="Function Operator">_[_]%=_</a> <a id="2387" href="Data.Vec.Base.html#2531" class="Function Operator">_[_]≔_</a>

<a id="_[_]%=_"></a><a id="2395" href="Data.Vec.Base.html#2395" class="Function Operator">_[_]%=_</a> <a id="2403" class="Symbol">:</a> <a id="2405" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2409" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2411" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2413" class="Symbol">→</a> <a id="2415" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2419" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2421" class="Symbol">→</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2437" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2439" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2441" href="Data.Vec.Base.html#2441" class="Bound">xs</a> <a id="2444" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="2446" href="Data.Vec.Base.html#2446" class="Bound">i</a> <a id="2448" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="2452" href="Data.Vec.Base.html#2452" class="Bound">f</a> <a id="2454" class="Symbol">=</a> <a id="2456" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="2465" href="Data.Vec.Base.html#2441" class="Bound">xs</a> <a id="2468" href="Data.Vec.Base.html#2446" class="Bound">i</a> <a id="2470" href="Data.Vec.Base.html#2452" class="Bound">f</a>

<a id="2473" class="Comment">-- xs [ i ]≔ y  overwrites the i-th element of xs with y</a>

<a id="_[_]≔_"></a><a id="2531" href="Data.Vec.Base.html#2531" class="Function Operator">_[_]≔_</a> <a id="2538" class="Symbol">:</a> <a id="2540" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2544" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2546" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2548" class="Symbol">→</a> <a id="2550" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2554" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2566" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2568" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2570" href="Data.Vec.Base.html#2570" class="Bound">xs</a> <a id="2573" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="2575" href="Data.Vec.Base.html#2575" class="Bound">i</a> <a id="2577" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="2580" href="Data.Vec.Base.html#2580" class="Bound">y</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Data.Vec.Base.html#2570" class="Bound">xs</a> <a id="2587" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="2589" href="Data.Vec.Base.html#2575" class="Bound">i</a> <a id="2591" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="2595" href="Function.Base.html#725" class="Function">const</a> <a id="2601" href="Data.Vec.Base.html#2580" class="Bound">y</a>

<a id="2604" class="Comment">------------------------------------------------------------------------</a>
<a id="2677" class="Comment">-- Operations for transforming vectors</a>

<a id="2717" class="Comment">-- See README.Data.Vec.Relation.Binary.Equality.Cast for the reasoning</a>
<a id="2788" class="Comment">-- system of `cast`-ed equality.</a>
<a id="cast"></a><a id="2821" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">.(</a><a id="2830" href="Data.Vec.Base.html#2830" class="Bound">eq</a> <a id="2833" class="Symbol">:</a> <a id="2835" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="2837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2839" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="2840" class="Symbol">)</a> <a id="2842" class="Symbol">→</a> <a id="2844" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2848" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2850" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="2852" class="Symbol">→</a> <a id="2854" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2858" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2860" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2862" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2867" class="Symbol">{</a><a id="2868" class="Argument">n</a> <a id="2870" class="Symbol">=</a> <a id="2872" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2876" class="Symbol">}</a>  <a id="2879" href="Data.Vec.Base.html#2879" class="Bound">eq</a> <a id="2882" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="2891" class="Symbol">=</a> <a id="2893" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="2896" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2901" class="Symbol">{</a><a id="2902" class="Argument">n</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2910" class="Symbol">_}</a> <a id="2913" href="Data.Vec.Base.html#2913" class="Bound">eq</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Data.Vec.Base.html#2917" class="Bound">x</a> <a id="2919" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2921" href="Data.Vec.Base.html#2921" class="Bound">xs</a><a id="2923" class="Symbol">)</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Data.Vec.Base.html#2917" class="Bound">x</a> <a id="2929" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2931" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2942" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="2947" href="Data.Vec.Base.html#2913" class="Bound">eq</a><a id="2949" class="Symbol">)</a> <a id="2951" href="Data.Vec.Base.html#2921" class="Bound">xs</a>

<a id="map"></a><a id="2955" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="2959" class="Symbol">:</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2964" class="Symbol">→</a> <a id="2966" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="2967" class="Symbol">)</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2975" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="2977" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="2979" class="Symbol">→</a> <a id="2981" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2985" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="2987" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="2989" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="2993" href="Data.Vec.Base.html#2993" class="Bound">f</a> <a id="2995" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3004" class="Symbol">=</a> <a id="3006" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3009" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3013" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Data.Vec.Base.html#3016" class="Bound">x</a> <a id="3018" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3020" href="Data.Vec.Base.html#3020" class="Bound">xs</a><a id="3022" class="Symbol">)</a> <a id="3024" class="Symbol">=</a> <a id="3026" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3028" href="Data.Vec.Base.html#3016" class="Bound">x</a> <a id="3030" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3032" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3036" href="Data.Vec.Base.html#3013" class="Bound">f</a> <a id="3038" href="Data.Vec.Base.html#3020" class="Bound">xs</a>

<a id="3042" class="Comment">-- Concatenation.</a>

<a id="3061" class="Keyword">infixr</a> <a id="3068" class="Number">5</a> <a id="3070" href="Data.Vec.Base.html#3076" class="Function Operator">_++_</a>

<a id="_++_"></a><a id="3076" href="Data.Vec.Base.html#3076" class="Function Operator">_++_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3087" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3089" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3097" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3099" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3107" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3112" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3114" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3115" class="Symbol">)</a>
<a id="3117" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3126" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3129" href="Data.Vec.Base.html#3129" class="Bound">ys</a> <a id="3132" class="Symbol">=</a> <a id="3134" href="Data.Vec.Base.html#3129" class="Bound">ys</a>
<a id="3137" class="Symbol">(</a><a id="3138" href="Data.Vec.Base.html#3138" class="Bound">x</a> <a id="3140" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3142" href="Data.Vec.Base.html#3142" class="Bound">xs</a><a id="3144" class="Symbol">)</a> <a id="3146" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3149" href="Data.Vec.Base.html#3149" class="Bound">ys</a> <a id="3152" class="Symbol">=</a> <a id="3154" href="Data.Vec.Base.html#3138" class="Bound">x</a> <a id="3156" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Data.Vec.Base.html#3142" class="Bound">xs</a> <a id="3162" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3165" href="Data.Vec.Base.html#3149" class="Bound">ys</a><a id="3167" class="Symbol">)</a>

<a id="concat"></a><a id="3170" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3183" class="Symbol">(</a><a id="3184" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3188" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3190" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="3191" class="Symbol">)</a> <a id="3193" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3195" class="Symbol">→</a> <a id="3197" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3201" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3203" class="Symbol">(</a><a id="3204" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3206" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3208" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="3209" class="Symbol">)</a>
<a id="3211" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3218" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="3229" class="Symbol">=</a> <a id="3231" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3234" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3241" class="Symbol">(</a><a id="3242" href="Data.Vec.Base.html#3242" class="Bound">xs</a> <a id="3245" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3247" href="Data.Vec.Base.html#3247" class="Bound">xss</a><a id="3250" class="Symbol">)</a> <a id="3252" class="Symbol">=</a> <a id="3254" href="Data.Vec.Base.html#3242" class="Bound">xs</a> <a id="3257" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="3260" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="3267" href="Data.Vec.Base.html#3247" class="Bound">xss</a>

<a id="3272" class="Comment">-- Align, Restrict, and Zip.</a>

<a id="alignWith"></a><a id="3302" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3312" class="Symbol">:</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3321" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3323" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">→</a> <a id="3332" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3336" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3338" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3346" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3348" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3350" class="Symbol">→</a> <a id="3352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3356" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3361" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="3363" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3364" class="Symbol">)</a>
<a id="3366" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3376" href="Data.Vec.Base.html#3376" class="Bound">f</a> <a id="3378" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="3389" href="Data.Vec.Base.html#3389" class="Bound">bs</a>       <a id="3398" class="Symbol">=</a> <a id="3400" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Data.Vec.Base.html#3376" class="Bound">f</a> <a id="3407" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3410" href="Data.These.Base.html#659" class="InductiveConstructor">that</a><a id="3414" class="Symbol">)</a> <a id="3416" href="Data.Vec.Base.html#3389" class="Bound">bs</a>
<a id="3419" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3429" href="Data.Vec.Base.html#3429" class="Bound">f</a> <a id="3431" href="Data.Vec.Base.html#3431" class="Bound">as</a><a id="3433" class="Symbol">@(_</a> <a id="3437" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3439" class="Symbol">_)</a> <a id="3442" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3451" class="Symbol">=</a> <a id="3453" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Data.Vec.Base.html#3429" class="Bound">f</a> <a id="3460" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3463" href="Data.These.Base.html#631" class="InductiveConstructor">this</a><a id="3467" class="Symbol">)</a> <a id="3469" href="Data.Vec.Base.html#3431" class="Bound">as</a>
<a id="3472" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3482" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3484" class="Symbol">(</a><a id="3485" href="Data.Vec.Base.html#3485" class="Bound">a</a> <a id="3487" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3489" href="Data.Vec.Base.html#3489" class="Bound">as</a><a id="3491" class="Symbol">)</a>   <a id="3495" class="Symbol">(</a><a id="3496" href="Data.Vec.Base.html#3496" class="Bound">b</a> <a id="3498" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3500" href="Data.Vec.Base.html#3500" class="Bound">bs</a><a id="3502" class="Symbol">)</a> <a id="3504" class="Symbol">=</a> <a id="3506" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Data.These.Base.html#687" class="InductiveConstructor">these</a> <a id="3515" href="Data.Vec.Base.html#3485" class="Bound">a</a> <a id="3517" href="Data.Vec.Base.html#3496" class="Bound">b</a><a id="3518" class="Symbol">)</a> <a id="3520" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3522" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="3532" href="Data.Vec.Base.html#3482" class="Bound">f</a> <a id="3534" href="Data.Vec.Base.html#3489" class="Bound">as</a> <a id="3537" href="Data.Vec.Base.html#3500" class="Bound">bs</a>

<a id="restrictWith"></a><a id="3541" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3554" class="Symbol">:</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3559" class="Symbol">→</a> <a id="3561" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3563" class="Symbol">→</a> <a id="3565" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3566" class="Symbol">)</a> <a id="3568" class="Symbol">→</a> <a id="3570" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3574" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3576" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3584" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3586" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3594" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="3599" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="3601" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="3602" class="Symbol">)</a>
<a id="3604" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3617" href="Data.Vec.Base.html#3617" class="Bound">f</a> <a id="3619" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3628" href="Data.Vec.Base.html#3628" class="Bound">bs</a>       <a id="3637" class="Symbol">=</a> <a id="3639" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3642" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3655" href="Data.Vec.Base.html#3655" class="Bound">f</a> <a id="3657" class="Symbol">(_</a> <a id="3660" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3662" class="Symbol">_)</a>  <a id="3666" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3675" class="Symbol">=</a> <a id="3677" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3680" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3693" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Data.Vec.Base.html#3696" class="Bound">a</a> <a id="3698" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3700" href="Data.Vec.Base.html#3700" class="Bound">as</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">(</a><a id="3705" href="Data.Vec.Base.html#3705" class="Bound">b</a> <a id="3707" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3709" href="Data.Vec.Base.html#3709" class="Bound">bs</a><a id="3711" class="Symbol">)</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3717" href="Data.Vec.Base.html#3696" class="Bound">a</a> <a id="3719" href="Data.Vec.Base.html#3705" class="Bound">b</a> <a id="3721" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3723" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="3736" href="Data.Vec.Base.html#3693" class="Bound">f</a> <a id="3738" href="Data.Vec.Base.html#3700" class="Bound">as</a> <a id="3741" href="Data.Vec.Base.html#3709" class="Bound">bs</a>

<a id="zipWith"></a><a id="3745" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3753" class="Symbol">:</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3758" class="Symbol">→</a> <a id="3760" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3765" class="Symbol">)</a> <a id="3767" class="Symbol">→</a> <a id="3769" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3773" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3775" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3777" class="Symbol">→</a> <a id="3779" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3783" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3785" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3793" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3795" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="3797" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3805" href="Data.Vec.Base.html#3805" class="Bound">f</a> <a id="3807" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3816" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3825" class="Symbol">=</a> <a id="3827" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3830" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3838" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Data.Vec.Base.html#3841" class="Bound">x</a> <a id="3843" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3845" href="Data.Vec.Base.html#3845" class="Bound">xs</a><a id="3847" class="Symbol">)</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Data.Vec.Base.html#3850" class="Bound">y</a> <a id="3852" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3854" href="Data.Vec.Base.html#3854" class="Bound">ys</a><a id="3856" class="Symbol">)</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3862" href="Data.Vec.Base.html#3841" class="Bound">x</a> <a id="3864" href="Data.Vec.Base.html#3850" class="Bound">y</a> <a id="3866" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3868" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3876" href="Data.Vec.Base.html#3838" class="Bound">f</a> <a id="3878" href="Data.Vec.Base.html#3845" class="Bound">xs</a> <a id="3881" href="Data.Vec.Base.html#3854" class="Bound">ys</a>

<a id="unzipWith"></a><a id="3885" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3895" class="Symbol">:</a> <a id="3897" class="Symbol">(</a><a id="3898" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3900" class="Symbol">→</a> <a id="3902" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3904" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3906" href="Data.Vec.Base.html#994" class="Generalizable">C</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">→</a> <a id="3911" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3915" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="3917" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3919" class="Symbol">→</a> <a id="3921" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3925" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="3927" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="3929" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3931" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3935" href="Data.Vec.Base.html#994" class="Generalizable">C</a> <a id="3937" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="3939" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3949" href="Data.Vec.Base.html#3949" class="Bound">f</a> <a id="3951" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3960" class="Symbol">=</a> <a id="3962" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="3965" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3967" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="3970" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="3980" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Data.Vec.Base.html#3983" class="Bound">a</a> <a id="3985" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3987" href="Data.Vec.Base.html#3987" class="Bound">as</a><a id="3989" class="Symbol">)</a> <a id="3991" class="Symbol">=</a> <a id="3993" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="4005" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4009" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4013" class="Symbol">(</a><a id="4014" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="4016" href="Data.Vec.Base.html#3983" class="Bound">a</a><a id="4017" class="Symbol">)</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="4030" href="Data.Vec.Base.html#3980" class="Bound">f</a> <a id="4032" href="Data.Vec.Base.html#3987" class="Bound">as</a><a id="4034" class="Symbol">)</a>

<a id="align"></a><a id="4037" href="Data.Vec.Base.html#4037" class="Function">align</a> <a id="4043" class="Symbol">:</a> <a id="4045" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4049" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4051" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4053" class="Symbol">→</a> <a id="4055" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4059" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4061" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4063" class="Symbol">→</a> <a id="4065" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4069" class="Symbol">(</a><a id="4070" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4076" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4078" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4079" class="Symbol">)</a> <a id="4081" class="Symbol">(</a><a id="4082" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4084" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="4086" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4087" class="Symbol">)</a>
<a id="4089" href="Data.Vec.Base.html#4037" class="Function">align</a> <a id="4095" class="Symbol">=</a> <a id="4097" href="Data.Vec.Base.html#3302" class="Function">alignWith</a> <a id="4107" href="Function.Base.html#704" class="Function">id</a>

<a id="restrict"></a><a id="4111" href="Data.Vec.Base.html#4111" class="Function">restrict</a> <a id="4120" class="Symbol">:</a> <a id="4122" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4126" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4128" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4136" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4138" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4140" class="Symbol">→</a> <a id="4142" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4149" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4151" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4152" class="Symbol">)</a> <a id="4154" class="Symbol">(</a><a id="4155" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4157" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="4159" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4160" class="Symbol">)</a>
<a id="4162" href="Data.Vec.Base.html#4111" class="Function">restrict</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Data.Vec.Base.html#3541" class="Function">restrictWith</a> <a id="4186" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="zip"></a><a id="4191" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="4195" class="Symbol">:</a> <a id="4197" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4201" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4203" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4205" class="Symbol">→</a> <a id="4207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4211" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4213" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4215" class="Symbol">→</a> <a id="4217" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4221" class="Symbol">(</a><a id="4222" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4224" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4226" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4227" class="Symbol">)</a> <a id="4229" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4231" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="4235" class="Symbol">=</a> <a id="4237" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="4245" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unzip"></a><a id="4250" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="4256" class="Symbol">:</a> <a id="4258" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4265" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4267" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4268" class="Symbol">)</a> <a id="4270" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4272" class="Symbol">→</a> <a id="4274" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4278" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4280" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4282" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4284" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4288" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4290" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4292" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="4298" class="Symbol">=</a> <a id="4300" href="Data.Vec.Base.html#3885" class="Function">unzipWith</a> <a id="4310" href="Function.Base.html#704" class="Function">id</a>

<a id="4314" class="Comment">-- Interleaving.</a>

<a id="4332" class="Keyword">infixr</a> <a id="4339" class="Number">5</a> <a id="4341" href="Data.Vec.Base.html#4346" class="Function Operator">_⋎_</a>

<a id="_⋎_"></a><a id="4346" href="Data.Vec.Base.html#4346" class="Function Operator">_⋎_</a> <a id="4350" class="Symbol">:</a> <a id="4352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4356" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4358" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4366" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4368" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4370" class="Symbol">→</a> <a id="4372" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4376" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4378" class="Symbol">(</a><a id="4379" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4381" href="Data.Nat.Base.html#5417" class="Function Operator">+⋎</a> <a id="4384" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4385" class="Symbol">)</a>
<a id="4387" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4396" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4398" href="Data.Vec.Base.html#4398" class="Bound">ys</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Data.Vec.Base.html#4398" class="Bound">ys</a>
<a id="4406" class="Symbol">(</a><a id="4407" href="Data.Vec.Base.html#4407" class="Bound">x</a> <a id="4409" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4411" href="Data.Vec.Base.html#4411" class="Bound">xs</a><a id="4413" class="Symbol">)</a> <a id="4415" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4417" href="Data.Vec.Base.html#4417" class="Bound">ys</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Data.Vec.Base.html#4407" class="Bound">x</a> <a id="4424" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Data.Vec.Base.html#4417" class="Bound">ys</a> <a id="4430" href="Data.Vec.Base.html#4346" class="Function Operator">⋎</a> <a id="4432" href="Data.Vec.Base.html#4411" class="Bound">xs</a><a id="4434" class="Symbol">)</a>

<a id="4437" class="Comment">-- Pointwise application</a>

<a id="4463" class="Keyword">infixl</a> <a id="4470" class="Number">4</a> <a id="4472" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a>

<a id="_⊛_"></a><a id="4477" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4493" class="Symbol">)</a> <a id="4495" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4497" class="Symbol">→</a> <a id="4499" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4503" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4505" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4507" class="Symbol">→</a> <a id="4509" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4513" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4515" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4517" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4526" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4528" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4537" class="Symbol">=</a> <a id="4539" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="4542" class="Symbol">(</a><a id="4543" href="Data.Vec.Base.html#4543" class="Bound">f</a> <a id="4545" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4547" href="Data.Vec.Base.html#4547" class="Bound">fs</a><a id="4549" class="Symbol">)</a> <a id="4551" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Data.Vec.Base.html#4554" class="Bound">x</a> <a id="4556" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4558" href="Data.Vec.Base.html#4558" class="Bound">xs</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">=</a> <a id="4564" href="Data.Vec.Base.html#4543" class="Bound">f</a> <a id="4566" href="Data.Vec.Base.html#4554" class="Bound">x</a> <a id="4568" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4570" class="Symbol">(</a><a id="4571" href="Data.Vec.Base.html#4547" class="Bound">fs</a> <a id="4574" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="4576" href="Data.Vec.Base.html#4558" class="Bound">xs</a><a id="4578" class="Symbol">)</a>

<a id="4581" class="Comment">-- Multiplication</a>

<a id="4600" class="Keyword">module</a> <a id="CartesianBind"></a><a id="4607" href="Data.Vec.Base.html#4607" class="Module">CartesianBind</a> <a id="4621" class="Keyword">where</a>
  <a id="4629" class="Keyword">infixl</a> <a id="4636" class="Number">1</a> <a id="4638" href="Data.Vec.Base.html#4647" class="Function Operator">_&gt;&gt;=_</a>

  <a id="CartesianBind._&gt;&gt;=_"></a><a id="4647" href="Data.Vec.Base.html#4647" class="Function Operator">_&gt;&gt;=_</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4659" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4661" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4663" class="Symbol">→</a> <a id="4665" class="Symbol">(</a><a id="4666" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4668" class="Symbol">→</a> <a id="4670" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4674" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4676" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4677" class="Symbol">)</a> <a id="4679" class="Symbol">→</a> <a id="4681" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4685" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4690" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4692" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4693" class="Symbol">)</a>
  <a id="4697" href="Data.Vec.Base.html#4697" class="Bound">xs</a> <a id="4700" href="Data.Vec.Base.html#4647" class="Function Operator">&gt;&gt;=</a> <a id="4704" href="Data.Vec.Base.html#4704" class="Bound">f</a> <a id="4706" class="Symbol">=</a> <a id="4708" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="4715" class="Symbol">(</a><a id="4716" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4720" href="Data.Vec.Base.html#4704" class="Bound">f</a> <a id="4722" href="Data.Vec.Base.html#4697" class="Bound">xs</a><a id="4724" class="Symbol">)</a>

<a id="4727" class="Keyword">infixl</a> <a id="4734" class="Number">4</a> <a id="4736" href="Data.Vec.Base.html#4742" class="Function Operator">_⊛*_</a>

<a id="_⊛*_"></a><a id="4742" href="Data.Vec.Base.html#4742" class="Function Operator">_⊛*_</a> <a id="4747" class="Symbol">:</a> <a id="4749" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4759" class="Symbol">)</a> <a id="4761" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4763" class="Symbol">→</a> <a id="4765" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4769" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4771" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4779" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4784" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4786" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4787" class="Symbol">)</a>
<a id="4789" href="Data.Vec.Base.html#4789" class="Bound">fs</a> <a id="4792" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="4795" href="Data.Vec.Base.html#4795" class="Bound">xs</a> <a id="4798" class="Symbol">=</a> <a id="4800" href="Data.Vec.Base.html#4789" class="Bound">fs</a> <a id="4803" href="Data.Vec.Base.html#4647" class="Function Operator">CartesianBind.&gt;&gt;=</a> <a id="4821" class="Symbol">λ</a> <a id="4823" href="Data.Vec.Base.html#4823" class="Bound">f</a> <a id="4825" class="Symbol">→</a> <a id="4827" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4831" href="Data.Vec.Base.html#4823" class="Bound">f</a> <a id="4833" href="Data.Vec.Base.html#4795" class="Bound">xs</a>

<a id="allPairs"></a><a id="4837" href="Data.Vec.Base.html#4837" class="Function">allPairs</a> <a id="4846" class="Symbol">:</a> <a id="4848" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4852" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4854" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4856" class="Symbol">→</a> <a id="4858" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4862" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="4864" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4866" class="Symbol">→</a> <a id="4868" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4875" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4877" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="4878" class="Symbol">)</a> <a id="4880" class="Symbol">(</a><a id="4881" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="4883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4885" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4886" class="Symbol">)</a>
<a id="4888" href="Data.Vec.Base.html#4837" class="Function">allPairs</a> <a id="4897" href="Data.Vec.Base.html#4897" class="Bound">xs</a> <a id="4900" href="Data.Vec.Base.html#4900" class="Bound">ys</a> <a id="4903" class="Symbol">=</a> <a id="4905" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4909" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="4913" href="Data.Vec.Base.html#4897" class="Bound">xs</a> <a id="4916" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="4919" href="Data.Vec.Base.html#4900" class="Bound">ys</a>

<a id="4923" class="Comment">-- Diagonal</a>

<a id="diagonal"></a><a id="4936" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4951" class="Symbol">(</a><a id="4952" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4956" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4958" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="4959" class="Symbol">)</a> <a id="4961" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="4963" class="Symbol">→</a> <a id="4965" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4969" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="4971" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="4973" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4982" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="4985" class="Symbol">=</a> <a id="4987" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="4990" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="4999" class="Symbol">(</a><a id="5000" href="Data.Vec.Base.html#5000" class="Bound">xs</a> <a id="5003" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5005" href="Data.Vec.Base.html#5005" class="Bound">xss</a><a id="5008" class="Symbol">)</a> <a id="5010" class="Symbol">=</a> <a id="5012" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="5017" href="Data.Vec.Base.html#5000" class="Bound">xs</a> <a id="5020" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5022" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="5036" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="5041" href="Data.Vec.Base.html#5005" class="Bound">xss</a><a id="5044" class="Symbol">)</a>

<a id="5047" class="Keyword">module</a> <a id="DiagonalBind"></a><a id="5054" href="Data.Vec.Base.html#5054" class="Module">DiagonalBind</a> <a id="5067" class="Keyword">where</a>
  <a id="5075" class="Keyword">infixl</a> <a id="5082" class="Number">1</a> <a id="5084" href="Data.Vec.Base.html#5093" class="Function Operator">_&gt;&gt;=_</a>

  <a id="DiagonalBind._&gt;&gt;=_"></a><a id="5093" href="Data.Vec.Base.html#5093" class="Function Operator">_&gt;&gt;=_</a> <a id="5099" class="Symbol">:</a> <a id="5101" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5105" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5107" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5109" class="Symbol">→</a> <a id="5111" class="Symbol">(</a><a id="5112" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5114" class="Symbol">→</a> <a id="5116" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5120" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5122" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="5123" class="Symbol">)</a> <a id="5125" class="Symbol">→</a> <a id="5127" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5131" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5133" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
  <a id="5137" href="Data.Vec.Base.html#5137" class="Bound">xs</a> <a id="5140" href="Data.Vec.Base.html#5093" class="Function Operator">&gt;&gt;=</a> <a id="5144" href="Data.Vec.Base.html#5144" class="Bound">f</a> <a id="5146" class="Symbol">=</a> <a id="5148" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="5162" href="Data.Vec.Base.html#5144" class="Bound">f</a> <a id="5164" href="Data.Vec.Base.html#5137" class="Bound">xs</a><a id="5166" class="Symbol">)</a>


<a id="5170" class="Comment">------------------------------------------------------------------------</a>
<a id="5243" class="Comment">-- Operations for reducing vectors</a>

<a id="5279" class="Comment">-- Dependent folds</a>

<a id="5299" class="Keyword">module</a> <a id="5306" href="Data.Vec.Base.html#5306" class="Module">_</a> <a id="5308" class="Symbol">(</a><a id="5309" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5311" class="Symbol">:</a> <a id="5313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5317" href="Data.Vec.Base.html#946" class="Generalizable">a</a><a id="5318" class="Symbol">)</a> <a id="5320" class="Symbol">(</a><a id="5321" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5323" class="Symbol">:</a> <a id="5325" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5333" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5334" class="Symbol">)</a> <a id="5336" class="Keyword">where</a>

  <a id="5345" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="5353" class="Symbol">=</a> <a id="5355" class="Symbol">∀</a> <a id="5357" class="Symbol">{</a><a id="5358" href="Data.Vec.Base.html#5358" class="Bound">n</a><a id="5359" class="Symbol">}</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5369" href="Data.Vec.Base.html#5358" class="Bound">n</a> <a id="5371" class="Symbol">→</a> <a id="5373" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5380" href="Data.Vec.Base.html#5358" class="Bound">n</a><a id="5381" class="Symbol">)</a>
  <a id="5385" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="5393" class="Symbol">=</a> <a id="5395" class="Symbol">∀</a> <a id="5397" class="Symbol">{</a><a id="5398" href="Data.Vec.Base.html#5398" class="Bound">n</a><a id="5399" class="Symbol">}</a> <a id="5401" class="Symbol">→</a> <a id="5403" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5405" href="Data.Vec.Base.html#5398" class="Bound">n</a> <a id="5407" class="Symbol">→</a> <a id="5409" href="Data.Vec.Base.html#5309" class="Bound">A</a> <a id="5411" class="Symbol">→</a> <a id="5413" href="Data.Vec.Base.html#5321" class="Bound">B</a> <a id="5415" class="Symbol">(</a><a id="5416" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5420" href="Data.Vec.Base.html#5398" class="Bound">n</a><a id="5421" class="Symbol">)</a>

<a id="foldr"></a><a id="5424" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5430" class="Symbol">:</a> <a id="5432" class="Symbol">∀</a> <a id="5434" class="Symbol">(</a><a id="5435" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5437" class="Symbol">:</a> <a id="5439" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5441" class="Symbol">→</a> <a id="5443" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5447" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5448" class="Symbol">)</a> <a id="5450" class="Symbol">→</a> <a id="5452" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="5460" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5462" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5464" class="Symbol">→</a> <a id="5466" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5468" class="InductiveConstructor">zero</a> <a id="5473" class="Symbol">→</a> <a id="5475" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5479" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5481" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5483" class="Symbol">→</a> <a id="5485" href="Data.Vec.Base.html#5435" class="Bound">B</a> <a id="5487" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="5489" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5495" href="Data.Vec.Base.html#5495" class="Bound">B</a> <a id="5497" href="Data.Vec.Base.html#5497" class="Bound Operator">_⊕_</a> <a id="5501" href="Data.Vec.Base.html#5501" class="Bound">e</a> <a id="5503" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5512" class="Symbol">=</a> <a id="5514" href="Data.Vec.Base.html#5501" class="Bound">e</a>
<a id="5516" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5522" href="Data.Vec.Base.html#5522" class="Bound">B</a> <a id="5524" href="Data.Vec.Base.html#5524" class="Bound Operator">_⊕_</a> <a id="5528" href="Data.Vec.Base.html#5528" class="Bound">e</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Data.Vec.Base.html#5531" class="Bound">x</a> <a id="5533" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5535" href="Data.Vec.Base.html#5535" class="Bound">xs</a><a id="5537" class="Symbol">)</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="Data.Vec.Base.html#5531" class="Bound">x</a> <a id="5543" href="Data.Vec.Base.html#5524" class="Bound Operator">⊕</a> <a id="5545" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5551" href="Data.Vec.Base.html#5522" class="Bound">B</a> <a id="5553" href="Data.Vec.Base.html#5524" class="Bound Operator">_⊕_</a> <a id="5557" href="Data.Vec.Base.html#5528" class="Bound">e</a> <a id="5559" href="Data.Vec.Base.html#5535" class="Bound">xs</a>

<a id="foldl"></a><a id="5563" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5569" class="Symbol">:</a> <a id="5571" class="Symbol">∀</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5576" class="Symbol">:</a> <a id="5578" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5580" class="Symbol">→</a> <a id="5582" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5586" href="Data.Vec.Base.html#948" class="Generalizable">b</a><a id="5587" class="Symbol">)</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="5599" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5601" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5607" class="InductiveConstructor">zero</a> <a id="5612" class="Symbol">→</a> <a id="5614" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5618" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5620" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5622" class="Symbol">→</a> <a id="5624" href="Data.Vec.Base.html#5574" class="Bound">B</a> <a id="5626" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="5628" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5634" href="Data.Vec.Base.html#5634" class="Bound">B</a> <a id="5636" href="Data.Vec.Base.html#5636" class="Bound Operator">_⊕_</a> <a id="5640" href="Data.Vec.Base.html#5640" class="Bound">e</a> <a id="5642" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5651" class="Symbol">=</a> <a id="5653" href="Data.Vec.Base.html#5640" class="Bound">e</a>
<a id="5655" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5661" href="Data.Vec.Base.html#5661" class="Bound">B</a> <a id="5663" href="Data.Vec.Base.html#5663" class="Bound Operator">_⊕_</a> <a id="5667" href="Data.Vec.Base.html#5667" class="Bound">e</a> <a id="5669" class="Symbol">(</a><a id="5670" href="Data.Vec.Base.html#5670" class="Bound">x</a> <a id="5672" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5674" href="Data.Vec.Base.html#5674" class="Bound">xs</a><a id="5676" class="Symbol">)</a> <a id="5678" class="Symbol">=</a> <a id="5680" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5686" class="Symbol">(</a><a id="5687" href="Data.Vec.Base.html#5661" class="Bound">B</a> <a id="5689" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5691" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="5694" class="Symbol">)</a> <a id="5696" href="Data.Vec.Base.html#5663" class="Bound Operator">_⊕_</a> <a id="5700" class="Symbol">(</a><a id="5701" href="Data.Vec.Base.html#5667" class="Bound">e</a> <a id="5703" href="Data.Vec.Base.html#5663" class="Bound Operator">⊕</a> <a id="5705" href="Data.Vec.Base.html#5670" class="Bound">x</a><a id="5706" class="Symbol">)</a> <a id="5708" href="Data.Vec.Base.html#5674" class="Bound">xs</a>

<a id="5712" class="Comment">-- Non-dependent folds</a>

<a id="foldr′"></a><a id="5736" href="Data.Vec.Base.html#5736" class="Function">foldr′</a> <a id="5743" class="Symbol">:</a> <a id="5745" class="Symbol">(</a><a id="5746" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5748" class="Symbol">→</a> <a id="5750" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5752" class="Symbol">→</a> <a id="5754" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="5755" class="Symbol">)</a> <a id="5757" class="Symbol">→</a> <a id="5759" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5761" class="Symbol">→</a> <a id="5763" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5767" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5769" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5771" class="Symbol">→</a> <a id="5773" href="Data.Vec.Base.html#980" class="Generalizable">B</a>
<a id="5775" href="Data.Vec.Base.html#5736" class="Function">foldr′</a> <a id="5782" href="Data.Vec.Base.html#5782" class="Bound Operator">_⊕_</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="5794" class="Symbol">_</a> <a id="5796" href="Data.Vec.Base.html#5782" class="Bound Operator">_⊕_</a>

<a id="foldl′"></a><a id="5801" href="Data.Vec.Base.html#5801" class="Function">foldl′</a> <a id="5808" class="Symbol">:</a> <a id="5810" class="Symbol">(</a><a id="5811" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5813" class="Symbol">→</a> <a id="5815" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5817" class="Symbol">→</a> <a id="5819" href="Data.Vec.Base.html#980" class="Generalizable">B</a><a id="5820" class="Symbol">)</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Data.Vec.Base.html#980" class="Generalizable">B</a> <a id="5826" class="Symbol">→</a> <a id="5828" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5832" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5834" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="5836" class="Symbol">→</a> <a id="5838" href="Data.Vec.Base.html#980" class="Generalizable">B</a>
<a id="5840" href="Data.Vec.Base.html#5801" class="Function">foldl′</a> <a id="5847" href="Data.Vec.Base.html#5847" class="Bound Operator">_⊕_</a> <a id="5851" class="Symbol">=</a> <a id="5853" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="5859" class="Symbol">_</a> <a id="5861" href="Data.Vec.Base.html#5847" class="Bound Operator">_⊕_</a>

<a id="5866" class="Comment">-- Non-empty folds</a>

<a id="foldr₁"></a><a id="5886" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5893" class="Symbol">:</a> <a id="5895" class="Symbol">(</a><a id="5896" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5898" class="Symbol">→</a> <a id="5900" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5902" class="Symbol">→</a> <a id="5904" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="5905" class="Symbol">)</a> <a id="5907" class="Symbol">→</a> <a id="5909" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5913" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="5915" class="Symbol">(</a><a id="5916" class="InductiveConstructor">suc</a> <a id="5920" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="5921" class="Symbol">)</a> <a id="5923" class="Symbol">→</a> <a id="5925" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="5927" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5934" href="Data.Vec.Base.html#5934" class="Bound Operator">_⊕_</a> <a id="5938" class="Symbol">(</a><a id="5939" href="Data.Vec.Base.html#5939" class="Bound">x</a> <a id="5941" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5943" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="5945" class="Symbol">)</a>     <a id="5951" class="Symbol">=</a> <a id="5953" href="Data.Vec.Base.html#5939" class="Bound">x</a>
<a id="5955" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5962" href="Data.Vec.Base.html#5962" class="Bound Operator">_⊕_</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Data.Vec.Base.html#5967" class="Bound">x</a> <a id="5969" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5971" href="Data.Vec.Base.html#5971" class="Bound">y</a> <a id="5973" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5975" href="Data.Vec.Base.html#5975" class="Bound">ys</a><a id="5977" class="Symbol">)</a> <a id="5979" class="Symbol">=</a> <a id="5981" href="Data.Vec.Base.html#5967" class="Bound">x</a> <a id="5983" href="Data.Vec.Base.html#5962" class="Bound Operator">⊕</a> <a id="5985" href="Data.Vec.Base.html#5886" class="Function">foldr₁</a> <a id="5992" href="Data.Vec.Base.html#5962" class="Bound Operator">_⊕_</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Data.Vec.Base.html#5971" class="Bound">y</a> <a id="5999" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6001" href="Data.Vec.Base.html#5975" class="Bound">ys</a><a id="6003" class="Symbol">)</a>

<a id="foldl₁"></a><a id="6006" href="Data.Vec.Base.html#6006" class="Function">foldl₁</a> <a id="6013" class="Symbol">:</a> <a id="6015" class="Symbol">(</a><a id="6016" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6018" class="Symbol">→</a> <a id="6020" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="6025" class="Symbol">)</a> <a id="6027" class="Symbol">→</a> <a id="6029" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6033" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6035" class="Symbol">(</a><a id="6036" class="InductiveConstructor">suc</a> <a id="6040" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="6041" class="Symbol">)</a> <a id="6043" class="Symbol">→</a> <a id="6045" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="6047" href="Data.Vec.Base.html#6006" class="Function">foldl₁</a> <a id="6054" href="Data.Vec.Base.html#6054" class="Bound Operator">_⊕_</a> <a id="6058" class="Symbol">(</a><a id="6059" href="Data.Vec.Base.html#6059" class="Bound">x</a> <a id="6061" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6063" href="Data.Vec.Base.html#6063" class="Bound">xs</a><a id="6065" class="Symbol">)</a> <a id="6067" class="Symbol">=</a> <a id="6069" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="6075" class="Symbol">_</a> <a id="6077" href="Data.Vec.Base.html#6054" class="Bound Operator">_⊕_</a> <a id="6081" href="Data.Vec.Base.html#6059" class="Bound">x</a> <a id="6083" href="Data.Vec.Base.html#6063" class="Bound">xs</a>

<a id="6087" class="Comment">-- Special folds</a>

<a id="sum"></a><a id="6105" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="6109" class="Symbol">:</a> <a id="6111" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6117" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6119" class="Symbol">→</a> <a id="6121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6123" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="6127" class="Symbol">=</a> <a id="6129" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="6135" class="Symbol">_</a> <a id="6137" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="6141" class="Number">0</a>

<a id="count"></a><a id="6144" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6150" class="Symbol">:</a> <a id="6152" class="Symbol">∀</a> <a id="6154" class="Symbol">{</a><a id="6155" href="Data.Vec.Base.html#6155" class="Bound">P</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6164" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6166" href="Data.Vec.Base.html#952" class="Generalizable">p</a><a id="6167" class="Symbol">}</a> <a id="6169" class="Symbol">→</a> <a id="6171" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6181" href="Data.Vec.Base.html#6155" class="Bound">P</a> <a id="6183" class="Symbol">→</a> <a id="6185" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6189" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6191" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6197" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6203" href="Data.Vec.Base.html#6203" class="Bound">P?</a> <a id="6206" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="6215" class="Symbol">=</a> <a id="6217" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>
<a id="6222" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6228" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6231" class="Symbol">(</a><a id="6232" href="Data.Vec.Base.html#6232" class="Bound">x</a> <a id="6234" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6236" href="Data.Vec.Base.html#6236" class="Bound">xs</a><a id="6238" class="Symbol">)</a> <a id="6240" class="Symbol">=</a> <a id="6242" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="6245" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6250" class="Symbol">(</a><a id="6251" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6254" href="Data.Vec.Base.html#6232" class="Bound">x</a><a id="6255" class="Symbol">)</a> <a id="6257" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="6262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6266" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="6271" href="Function.Base.html#704" class="Function">id</a> <a id="6274" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="6276" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6282" href="Data.Vec.Base.html#6228" class="Bound">P?</a> <a id="6285" href="Data.Vec.Base.html#6236" class="Bound">xs</a>

<a id="countᵇ"></a><a id="6289" href="Data.Vec.Base.html#6289" class="Function">countᵇ</a> <a id="6296" class="Symbol">:</a> <a id="6298" class="Symbol">(</a><a id="6299" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6301" class="Symbol">→</a> <a id="6303" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="6307" class="Symbol">)</a> <a id="6309" class="Symbol">→</a> <a id="6311" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6315" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6317" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="6323" href="Data.Vec.Base.html#6289" class="Function">countᵇ</a> <a id="6330" href="Data.Vec.Base.html#6330" class="Bound">p</a> <a id="6332" class="Symbol">=</a> <a id="6334" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="6340" class="Symbol">(</a><a id="6341" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="6344" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6346" href="Data.Vec.Base.html#6330" class="Bound">p</a><a id="6347" class="Symbol">)</a>

<a id="6350" class="Comment">------------------------------------------------------------------------</a>
<a id="6423" class="Comment">-- Operations for building vectors</a>

<a id="[_]"></a><a id="6459" href="Data.Vec.Base.html#6459" class="Function Operator">[_]</a> <a id="6463" class="Symbol">:</a> <a id="6465" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6473" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6475" class="Number">1</a>
<a id="6477" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="6479" href="Data.Vec.Base.html#6479" class="Bound">x</a> <a id="6481" href="Data.Vec.Base.html#6459" class="Function Operator">]</a> <a id="6483" class="Symbol">=</a> <a id="6485" href="Data.Vec.Base.html#6479" class="Bound">x</a> <a id="6487" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6489" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="replicate"></a><a id="6493" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6503" class="Symbol">:</a> <a id="6505" class="Symbol">(</a><a id="6506" href="Data.Vec.Base.html#6506" class="Bound">n</a> <a id="6508" class="Symbol">:</a> <a id="6510" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6511" class="Symbol">)</a> <a id="6513" class="Symbol">→</a> <a id="6515" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6517" class="Symbol">→</a> <a id="6519" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6523" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6525" href="Data.Vec.Base.html#6506" class="Bound">n</a>
<a id="6527" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6537" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6545" href="Data.Vec.Base.html#6545" class="Bound">x</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="6552" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6562" class="Symbol">(</a><a id="6563" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6567" href="Data.Vec.Base.html#6567" class="Bound">n</a><a id="6568" class="Symbol">)</a> <a id="6570" href="Data.Vec.Base.html#6570" class="Bound">x</a> <a id="6572" class="Symbol">=</a> <a id="6574" href="Data.Vec.Base.html#6570" class="Bound">x</a> <a id="6576" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6578" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6588" href="Data.Vec.Base.html#6567" class="Bound">n</a> <a id="6590" href="Data.Vec.Base.html#6570" class="Bound">x</a>

<a id="tabulate"></a><a id="6593" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6602" class="Symbol">:</a> <a id="6604" class="Symbol">(</a><a id="6605" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6609" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="6614" class="Symbol">)</a> <a id="6616" class="Symbol">→</a> <a id="6618" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6622" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6624" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="6626" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6635" class="Symbol">{</a><a id="6636" class="Argument">n</a> <a id="6638" class="Symbol">=</a> <a id="6640" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="6644" class="Symbol">}</a>  <a id="6647" href="Data.Vec.Base.html#6647" class="Bound">f</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="6654" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6663" class="Symbol">{</a><a id="6664" class="Argument">n</a> <a id="6666" class="Symbol">=</a> <a id="6668" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6672" href="Data.Vec.Base.html#6672" class="Bound">n</a><a id="6673" class="Symbol">}</a> <a id="6675" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6677" class="Symbol">=</a> <a id="6679" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6681" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="6686" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6688" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6697" class="Symbol">(</a><a id="6698" href="Data.Vec.Base.html#6675" class="Bound">f</a> <a id="6700" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6702" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="6705" class="Symbol">)</a>

<a id="allFin"></a><a id="6708" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="6715" class="Symbol">:</a> <a id="6717" class="Symbol">∀</a> <a id="6719" href="Data.Vec.Base.html#6719" class="Bound">n</a> <a id="6721" class="Symbol">→</a> <a id="6723" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6727" class="Symbol">(</a><a id="6728" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6732" href="Data.Vec.Base.html#6719" class="Bound">n</a><a id="6733" class="Symbol">)</a> <a id="6735" href="Data.Vec.Base.html#6719" class="Bound">n</a>
<a id="6737" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="6744" class="Symbol">_</a> <a id="6746" class="Symbol">=</a> <a id="6748" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="6757" href="Function.Base.html#704" class="Function">id</a>

<a id="6761" class="Comment">------------------------------------------------------------------------</a>
<a id="6834" class="Comment">-- Operations for dividing vectors</a>

<a id="splitAt"></a><a id="6870" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="6878" class="Symbol">:</a> <a id="6880" class="Symbol">∀</a> <a id="6882" href="Data.Vec.Base.html#6882" class="Bound">m</a> <a id="6884" class="Symbol">{</a><a id="6885" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6886" class="Symbol">}</a> <a id="6888" class="Symbol">(</a><a id="6889" href="Data.Vec.Base.html#6889" class="Bound">xs</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6898" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6900" class="Symbol">(</a><a id="6901" href="Data.Vec.Base.html#6882" class="Bound">m</a> <a id="6903" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6905" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6906" class="Symbol">))</a> <a id="6909" class="Symbol">→</a>
          <a id="6921" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="6924" class="Symbol">λ</a> <a id="6926" class="Symbol">(</a><a id="6927" href="Data.Vec.Base.html#6927" class="Bound">ys</a> <a id="6930" class="Symbol">:</a> <a id="6932" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6936" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6938" href="Data.Vec.Base.html#6882" class="Bound">m</a><a id="6939" class="Symbol">)</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Data.Vec.Base.html#6942" class="Bound">zs</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6951" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="6953" href="Data.Vec.Base.html#6885" class="Bound">n</a><a id="6954" class="Symbol">)</a> <a id="6956" class="Symbol">→</a> <a id="6958" href="Data.Vec.Base.html#6889" class="Bound">xs</a> <a id="6961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6963" href="Data.Vec.Base.html#6927" class="Bound">ys</a> <a id="6966" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="6969" href="Data.Vec.Base.html#6942" class="Bound">zs</a>
<a id="6972" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="6980" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6988" href="Data.Vec.Base.html#6988" class="Bound">xs</a>                <a id="7006" class="Symbol">=</a> <a id="7008" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7013" href="Data.Vec.Base.html#6988" class="Bound">xs</a> <a id="7016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7023" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7031" class="Symbol">(</a><a id="7032" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7036" href="Data.Vec.Base.html#7036" class="Bound">m</a><a id="7037" class="Symbol">)</a> <a id="7039" class="Symbol">(</a><a id="7040" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7042" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7044" href="Data.Vec.Base.html#7044" class="Bound">xs</a><a id="7046" class="Symbol">)</a> <a id="7048" class="Symbol">=</a>
  <a id="7052" class="Keyword">let</a> <a id="7056" href="Data.Vec.Base.html#7056" class="Bound">ys</a> <a id="7059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7061" href="Data.Vec.Base.html#7061" class="Bound">zs</a> <a id="7064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7066" href="Data.Vec.Base.html#7066" class="Bound">eq</a> <a id="7069" class="Symbol">=</a> <a id="7071" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7079" href="Data.Vec.Base.html#7036" class="Bound">m</a> <a id="7081" href="Data.Vec.Base.html#7044" class="Bound">xs</a> <a id="7084" class="Keyword">in</a> <a id="7087" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7089" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7091" href="Data.Vec.Base.html#7056" class="Bound">ys</a> <a id="7094" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7096" href="Data.Vec.Base.html#7061" class="Bound">zs</a> <a id="7099" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7101" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7106" class="Symbol">(</a><a id="7107" href="Data.Vec.Base.html#7040" class="Bound">x</a> <a id="7109" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7111" class="Symbol">)</a> <a id="7113" href="Data.Vec.Base.html#7066" class="Bound">eq</a>

<a id="take"></a><a id="7117" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="7122" class="Symbol">:</a> <a id="7124" class="Symbol">∀</a> <a id="7126" href="Data.Vec.Base.html#7126" class="Bound">m</a> <a id="7128" class="Symbol">{</a><a id="7129" href="Data.Vec.Base.html#7129" class="Bound">n</a><a id="7130" class="Symbol">}</a> <a id="7132" class="Symbol">→</a> <a id="7134" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7138" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Data.Vec.Base.html#7126" class="Bound">m</a> <a id="7143" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7145" href="Data.Vec.Base.html#7129" class="Bound">n</a><a id="7146" class="Symbol">)</a> <a id="7148" class="Symbol">→</a> <a id="7150" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7154" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7156" href="Data.Vec.Base.html#7126" class="Bound">m</a>
<a id="7158" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="7163" href="Data.Vec.Base.html#7163" class="Bound">m</a> <a id="7165" href="Data.Vec.Base.html#7165" class="Bound">xs</a> <a id="7168" class="Symbol">=</a> <a id="7170" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7176" class="Symbol">(</a><a id="7177" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7185" href="Data.Vec.Base.html#7163" class="Bound">m</a> <a id="7187" href="Data.Vec.Base.html#7165" class="Bound">xs</a><a id="7189" class="Symbol">)</a>

<a id="drop"></a><a id="7192" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="7197" class="Symbol">:</a> <a id="7199" class="Symbol">∀</a> <a id="7201" href="Data.Vec.Base.html#7201" class="Bound">m</a> <a id="7203" class="Symbol">{</a><a id="7204" href="Data.Vec.Base.html#7204" class="Bound">n</a><a id="7205" class="Symbol">}</a> <a id="7207" class="Symbol">→</a> <a id="7209" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7213" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7215" class="Symbol">(</a><a id="7216" href="Data.Vec.Base.html#7201" class="Bound">m</a> <a id="7218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7220" href="Data.Vec.Base.html#7204" class="Bound">n</a><a id="7221" class="Symbol">)</a> <a id="7223" class="Symbol">→</a> <a id="7225" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7229" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7231" href="Data.Vec.Base.html#7204" class="Bound">n</a>
<a id="7233" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="7238" href="Data.Vec.Base.html#7238" class="Bound">m</a> <a id="7240" href="Data.Vec.Base.html#7240" class="Bound">xs</a> <a id="7243" class="Symbol">=</a> <a id="7245" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7251" class="Symbol">(</a><a id="7252" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7267" href="Data.Vec.Base.html#7238" class="Bound">m</a> <a id="7269" href="Data.Vec.Base.html#7240" class="Bound">xs</a><a id="7271" class="Symbol">))</a>

<a id="group"></a><a id="7275" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7281" class="Symbol">:</a> <a id="7283" class="Symbol">∀</a> <a id="7285" href="Data.Vec.Base.html#7285" class="Bound">n</a> <a id="7287" href="Data.Vec.Base.html#7287" class="Bound">k</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Data.Vec.Base.html#7290" class="Bound">xs</a> <a id="7293" class="Symbol">:</a> <a id="7295" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7299" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7301" class="Symbol">(</a><a id="7302" href="Data.Vec.Base.html#7285" class="Bound">n</a> <a id="7304" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7306" href="Data.Vec.Base.html#7287" class="Bound">k</a><a id="7307" class="Symbol">))</a> <a id="7310" class="Symbol">→</a>
        <a id="7320" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7322" class="Symbol">λ</a> <a id="7324" class="Symbol">(</a><a id="7325" href="Data.Vec.Base.html#7325" class="Bound">xss</a> <a id="7329" class="Symbol">:</a> <a id="7331" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7335" class="Symbol">(</a><a id="7336" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7340" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7342" href="Data.Vec.Base.html#7287" class="Bound">k</a><a id="7343" class="Symbol">)</a> <a id="7345" href="Data.Vec.Base.html#7285" class="Bound">n</a><a id="7346" class="Symbol">)</a> <a id="7348" class="Symbol">→</a> <a id="7350" href="Data.Vec.Base.html#7290" class="Bound">xs</a> <a id="7353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7355" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="7362" href="Data.Vec.Base.html#7325" class="Bound">xss</a>
<a id="7366" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7372" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="7380" href="Data.Vec.Base.html#7380" class="Bound">k</a> <a id="7382" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>                  <a id="7402" class="Symbol">=</a> <a id="7404" class="Symbol">(</a><a id="7405" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7414" class="Symbol">)</a>
<a id="7416" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7427" href="Data.Vec.Base.html#7427" class="Bound">n</a><a id="7428" class="Symbol">)</a> <a id="7430" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7432" href="Data.Vec.Base.html#7432" class="Bound">xs</a>  <a id="7436" class="Symbol">=</a>
  <a id="7440" class="Keyword">let</a> <a id="7444" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7449" href="Data.Vec.Base.html#7449" class="Bound">zs</a> <a id="7452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7454" href="Data.Vec.Base.html#7454" class="Bound">eq-split</a> <a id="7463" class="Symbol">=</a> <a id="7465" href="Data.Vec.Base.html#6870" class="Function">splitAt</a> <a id="7473" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7475" href="Data.Vec.Base.html#7432" class="Bound">xs</a> <a id="7478" class="Keyword">in</a>
  <a id="7483" class="Keyword">let</a> <a id="7487" href="Data.Vec.Base.html#7487" class="Bound">zss</a> <a id="7491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7493" href="Data.Vec.Base.html#7493" class="Bound">eq-group</a>     <a id="7506" class="Symbol">=</a> <a id="7508" href="Data.Vec.Base.html#7275" class="Function">group</a> <a id="7514" href="Data.Vec.Base.html#7427" class="Bound">n</a> <a id="7516" href="Data.Vec.Base.html#7430" class="Bound">k</a> <a id="7518" href="Data.Vec.Base.html#7449" class="Bound">zs</a> <a id="7521" class="Keyword">in</a>
   <a id="7527" class="Symbol">(</a><a id="7528" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7531" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7533" href="Data.Vec.Base.html#7487" class="Bound">zss</a><a id="7536" class="Symbol">)</a> <a id="7538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7540" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7546" href="Data.Vec.Base.html#7454" class="Bound">eq-split</a> <a id="7555" class="Symbol">(</a><a id="7556" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Data.Vec.Base.html#7444" class="Bound">ys</a> <a id="7565" href="Data.Vec.Base.html#3076" class="Function Operator">++_</a><a id="7568" class="Symbol">)</a> <a id="7570" href="Data.Vec.Base.html#7493" class="Bound">eq-group</a><a id="7578" class="Symbol">)</a>

<a id="split"></a><a id="7581" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7587" class="Symbol">:</a> <a id="7589" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7593" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7595" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7597" class="Symbol">→</a> <a id="7599" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7603" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7605" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="7607" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7609" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="7613" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7615" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7619" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7621" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="7623" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="7625" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="7629" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7635" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>           <a id="7648" class="Symbol">=</a> <a id="7650" class="Symbol">(</a><a id="7651" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>     <a id="7658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7660" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7662" class="Symbol">)</a>
<a id="7664" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7670" class="Symbol">(</a><a id="7671" href="Data.Vec.Base.html#7671" class="Bound">x</a> <a id="7673" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7675" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7677" class="Symbol">)</a>     <a id="7683" class="Symbol">=</a> <a id="7685" class="Symbol">(</a><a id="7686" href="Data.Vec.Base.html#7671" class="Bound">x</a> <a id="7688" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7690" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="7693" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7695" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="7697" class="Symbol">)</a>
<a id="7699" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7705" class="Symbol">(</a><a id="7706" href="Data.Vec.Base.html#7706" class="Bound">x</a> <a id="7708" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7710" href="Data.Vec.Base.html#7710" class="Bound">y</a> <a id="7712" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7714" href="Data.Vec.Base.html#7714" class="Bound">xs</a><a id="7716" class="Symbol">)</a> <a id="7718" class="Symbol">=</a> <a id="7720" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Data.Vec.Base.html#7706" class="Bound">x</a> <a id="7735" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7737" class="Symbol">)</a> <a id="7739" class="Symbol">(</a><a id="7740" href="Data.Vec.Base.html#7710" class="Bound">y</a> <a id="7742" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7744" class="Symbol">)</a> <a id="7746" class="Symbol">(</a><a id="7747" href="Data.Vec.Base.html#7581" class="Function">split</a> <a id="7753" href="Data.Vec.Base.html#7714" class="Bound">xs</a><a id="7755" class="Symbol">)</a>

<a id="uncons"></a><a id="7758" href="Data.Vec.Base.html#7758" class="Function">uncons</a> <a id="7765" class="Symbol">:</a> <a id="7767" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7771" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7773" class="Symbol">(</a><a id="7774" class="InductiveConstructor">suc</a> <a id="7778" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="7779" class="Symbol">)</a> <a id="7781" class="Symbol">→</a> <a id="7783" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7785" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7787" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7791" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="7793" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="7795" href="Data.Vec.Base.html#7758" class="Function">uncons</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Data.Vec.Base.html#7803" class="Bound">x</a> <a id="7805" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7807" href="Data.Vec.Base.html#7807" class="Bound">xs</a><a id="7809" class="Symbol">)</a> <a id="7811" class="Symbol">=</a> <a id="7813" href="Data.Vec.Base.html#7803" class="Bound">x</a> <a id="7815" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7817" href="Data.Vec.Base.html#7807" class="Bound">xs</a>

<a id="7821" class="Comment">------------------------------------------------------------------------</a>
<a id="7894" class="Comment">-- Operations involving ≤</a>

<a id="7921" class="Comment">-- Take the first &#39;m&#39; elements of a vector.</a>
<a id="truncate"></a><a id="7965" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="7974" class="Symbol">:</a> <a id="7976" class="Symbol">∀</a> <a id="7978" class="Symbol">{</a><a id="7979" href="Data.Vec.Base.html#7979" class="Bound">m</a> <a id="7981" href="Data.Vec.Base.html#7981" class="Bound">n</a><a id="7982" class="Symbol">}</a> <a id="7984" class="Symbol">→</a> <a id="7986" href="Data.Vec.Base.html#7979" class="Bound">m</a> <a id="7988" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7990" href="Data.Vec.Base.html#7981" class="Bound">n</a> <a id="7992" class="Symbol">→</a> <a id="7994" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7998" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8000" href="Data.Vec.Base.html#7981" class="Bound">n</a> <a id="8002" class="Symbol">→</a> <a id="8004" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8008" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8010" href="Data.Vec.Base.html#7979" class="Bound">m</a>
<a id="8012" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8021" class="Symbol">{</a><a id="8022" class="Argument">m</a> <a id="8024" class="Symbol">=</a> <a id="8026" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="8030" class="Symbol">}</a> <a id="8032" class="Symbol">_</a> <a id="8034" class="Symbol">_</a>    <a id="8039" class="Symbol">=</a> <a id="8041" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="8044" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8058" href="Data.Vec.Base.html#8058" class="Bound">le</a><a id="8060" class="Symbol">)</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Data.Vec.Base.html#8063" class="Bound">x</a> <a id="8065" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8067" href="Data.Vec.Base.html#8067" class="Bound">xs</a><a id="8069" class="Symbol">)</a> <a id="8071" class="Symbol">=</a> <a id="8073" href="Data.Vec.Base.html#8063" class="Bound">x</a> <a id="8075" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8077" class="Symbol">(</a><a id="8078" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8087" href="Data.Vec.Base.html#8058" class="Bound">le</a> <a id="8090" href="Data.Vec.Base.html#8067" class="Bound">xs</a><a id="8092" class="Symbol">)</a>

<a id="8095" class="Comment">-- Pad out a vector with extra elements.</a>
<a id="padRight"></a><a id="8136" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8145" class="Symbol">:</a> <a id="8147" class="Symbol">∀</a> <a id="8149" class="Symbol">{</a><a id="8150" href="Data.Vec.Base.html#8150" class="Bound">m</a> <a id="8152" href="Data.Vec.Base.html#8152" class="Bound">n</a><a id="8153" class="Symbol">}</a> <a id="8155" class="Symbol">→</a> <a id="8157" href="Data.Vec.Base.html#8150" class="Bound">m</a> <a id="8159" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8161" href="Data.Vec.Base.html#8152" class="Bound">n</a> <a id="8163" class="Symbol">→</a> <a id="8165" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8167" class="Symbol">→</a> <a id="8169" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8173" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8175" href="Data.Vec.Base.html#8150" class="Bound">m</a> <a id="8177" class="Symbol">→</a> <a id="8179" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8183" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8185" href="Data.Vec.Base.html#8152" class="Bound">n</a>
<a id="8187" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8196" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>      <a id="8205" href="Data.Vec.Base.html#8205" class="Bound">a</a> <a id="8207" href="Data.Vec.Base.html#8207" class="Bound">xs</a>       <a id="8216" class="Symbol">=</a> <a id="8218" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="8228" class="Symbol">_</a> <a id="8230" href="Data.Vec.Base.html#8205" class="Bound">a</a>
<a id="8232" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8241" class="Symbol">(</a><a id="8242" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8246" href="Data.Vec.Base.html#8246" class="Bound">le</a><a id="8248" class="Symbol">)</a> <a id="8250" href="Data.Vec.Base.html#8250" class="Bound">a</a> <a id="8252" class="Symbol">(</a><a id="8253" href="Data.Vec.Base.html#8253" class="Bound">x</a> <a id="8255" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8257" href="Data.Vec.Base.html#8257" class="Bound">xs</a><a id="8259" class="Symbol">)</a> <a id="8261" class="Symbol">=</a> <a id="8263" href="Data.Vec.Base.html#8253" class="Bound">x</a> <a id="8265" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8267" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="8276" href="Data.Vec.Base.html#8246" class="Bound">le</a> <a id="8279" href="Data.Vec.Base.html#8250" class="Bound">a</a> <a id="8281" href="Data.Vec.Base.html#8257" class="Bound">xs</a>

<a id="8285" class="Comment">------------------------------------------------------------------------</a>
<a id="8358" class="Comment">-- Operations for converting between lists</a>

<a id="toList"></a><a id="8402" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8409" class="Symbol">:</a> <a id="8411" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8415" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8417" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8419" class="Symbol">→</a> <a id="8421" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8426" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="8428" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8435" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8444" class="Symbol">=</a> <a id="8446" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>
<a id="8454" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8461" class="Symbol">(</a><a id="8462" href="Data.Vec.Base.html#8462" class="Bound">x</a> <a id="8464" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8466" href="Data.Vec.Base.html#8466" class="Bound">xs</a><a id="8468" class="Symbol">)</a> <a id="8470" class="Symbol">=</a> <a id="8472" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8481" href="Data.Vec.Base.html#8462" class="Bound">x</a> <a id="8483" class="Symbol">(</a><a id="8484" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="8491" href="Data.Vec.Base.html#8466" class="Bound">xs</a><a id="8493" class="Symbol">)</a>

<a id="fromList"></a><a id="8496" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8505" class="Symbol">:</a> <a id="8507" class="Symbol">(</a><a id="8508" href="Data.Vec.Base.html#8508" class="Bound">xs</a> <a id="8511" class="Symbol">:</a> <a id="8513" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8518" href="Data.Vec.Base.html#966" class="Generalizable">A</a><a id="8519" class="Symbol">)</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8527" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8529" class="Symbol">(</a><a id="8530" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="8542" href="Data.Vec.Base.html#8508" class="Bound">xs</a><a id="8544" class="Symbol">)</a>
<a id="8546" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8555" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>         <a id="8571" class="Symbol">=</a> <a id="8573" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="8576" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8585" class="Symbol">(</a><a id="8586" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List._∷_</a> <a id="8595" href="Data.Vec.Base.html#8595" class="Bound">x</a> <a id="8597" href="Data.Vec.Base.html#8597" class="Bound">xs</a><a id="8599" class="Symbol">)</a> <a id="8601" class="Symbol">=</a> <a id="8603" href="Data.Vec.Base.html#8595" class="Bound">x</a> <a id="8605" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8607" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="8616" href="Data.Vec.Base.html#8597" class="Bound">xs</a>

<a id="8620" class="Comment">------------------------------------------------------------------------</a>
<a id="8693" class="Comment">-- Operations for reversing vectors</a>

<a id="8730" class="Comment">-- snoc</a>

<a id="8739" class="Keyword">infixl</a> <a id="8746" class="Number">5</a> <a id="8748" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ_</a>

<a id="_∷ʳ_"></a><a id="8754" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ_</a> <a id="8759" class="Symbol">:</a> <a id="8761" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8765" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8767" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8769" class="Symbol">→</a> <a id="8771" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8773" class="Symbol">→</a> <a id="8775" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8779" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8781" class="Symbol">(</a><a id="8782" class="InductiveConstructor">suc</a> <a id="8786" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="8787" class="Symbol">)</a>
<a id="8789" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="8798" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="8801" href="Data.Vec.Base.html#8801" class="Bound">y</a> <a id="8803" class="Symbol">=</a> <a id="8805" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="8807" href="Data.Vec.Base.html#8801" class="Bound">y</a> <a id="8809" href="Data.Vec.Base.html#6459" class="Function Operator">]</a>
<a id="8811" class="Symbol">(</a><a id="8812" href="Data.Vec.Base.html#8812" class="Bound">x</a> <a id="8814" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8816" href="Data.Vec.Base.html#8816" class="Bound">xs</a><a id="8818" class="Symbol">)</a> <a id="8820" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="8823" href="Data.Vec.Base.html#8823" class="Bound">y</a> <a id="8825" class="Symbol">=</a> <a id="8827" href="Data.Vec.Base.html#8812" class="Bound">x</a> <a id="8829" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8831" class="Symbol">(</a><a id="8832" href="Data.Vec.Base.html#8816" class="Bound">xs</a> <a id="8835" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="8838" href="Data.Vec.Base.html#8823" class="Bound">y</a><a id="8839" class="Symbol">)</a>

<a id="8842" class="Comment">-- vanilla reverse</a>

<a id="reverse"></a><a id="8862" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8876" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8878" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8880" class="Symbol">→</a> <a id="8882" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8886" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8888" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="8890" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="8898" class="Symbol">=</a> <a id="8900" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="8906" class="Symbol">(</a><a id="8907" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8911" class="Symbol">_)</a> <a id="8914" class="Symbol">(λ</a> <a id="8917" href="Data.Vec.Base.html#8917" class="Bound">rev</a> <a id="8921" href="Data.Vec.Base.html#8921" class="Bound">x</a> <a id="8923" class="Symbol">→</a> <a id="8925" href="Data.Vec.Base.html#8921" class="Bound">x</a> <a id="8927" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8929" href="Data.Vec.Base.html#8917" class="Bound">rev</a><a id="8932" class="Symbol">)</a> <a id="8934" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>

<a id="8938" class="Comment">-- reverse-append</a>

<a id="8957" class="Keyword">infix</a> <a id="8963" class="Number">5</a> <a id="8965" href="Data.Vec.Base.html#8972" class="Function Operator">_ʳ++_</a>

<a id="_ʳ++_"></a><a id="8972" href="Data.Vec.Base.html#8972" class="Function Operator">_ʳ++_</a> <a id="8978" class="Symbol">:</a> <a id="8980" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8984" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8986" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="8988" class="Symbol">→</a> <a id="8990" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8994" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="8996" href="Data.Vec.Base.html#1010" class="Generalizable">n</a> <a id="8998" class="Symbol">→</a> <a id="9000" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9004" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9006" class="Symbol">(</a><a id="9007" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9009" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9011" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9012" class="Symbol">)</a>
<a id="9014" href="Data.Vec.Base.html#9014" class="Bound">xs</a> <a id="9017" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="9021" href="Data.Vec.Base.html#9021" class="Bound">ys</a> <a id="9024" class="Symbol">=</a> <a id="9026" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9037" class="Symbol">_</a> <a id="9039" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9041" class="Symbol">(</a><a id="9042" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="9045" class="Symbol">_))</a> <a id="9049" class="Symbol">(λ</a> <a id="9052" href="Data.Vec.Base.html#9052" class="Bound">rev</a> <a id="9056" href="Data.Vec.Base.html#9056" class="Bound">x</a> <a id="9058" class="Symbol">→</a> <a id="9060" href="Data.Vec.Base.html#9056" class="Bound">x</a> <a id="9062" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9064" href="Data.Vec.Base.html#9052" class="Bound">rev</a><a id="9067" class="Symbol">)</a> <a id="9069" href="Data.Vec.Base.html#9021" class="Bound">ys</a> <a id="9072" href="Data.Vec.Base.html#9014" class="Bound">xs</a>

<a id="9076" class="Comment">-- init and last</a>

<a id="initLast"></a><a id="9094" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9103" class="Symbol">:</a> <a id="9105" class="Symbol">∀</a> <a id="9107" class="Symbol">(</a><a id="9108" href="Data.Vec.Base.html#9108" class="Bound">xs</a> <a id="9111" class="Symbol">:</a> <a id="9113" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9117" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9119" class="Symbol">(</a><a id="9120" class="Number">1</a> <a id="9122" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9124" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9125" class="Symbol">))</a> <a id="9128" class="Symbol">→</a> <a id="9130" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9133" class="Symbol">λ</a> <a id="9135" href="Data.Vec.Base.html#9135" class="Bound">ys</a> <a id="9138" href="Data.Vec.Base.html#9138" class="Bound">y</a> <a id="9140" class="Symbol">→</a> <a id="9142" href="Data.Vec.Base.html#9108" class="Bound">xs</a> <a id="9145" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9147" href="Data.Vec.Base.html#9135" class="Bound">ys</a> <a id="9150" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="9153" href="Data.Vec.Base.html#9138" class="Bound">y</a>
<a id="9155" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9164" class="Symbol">{</a><a id="9165" class="Argument">n</a> <a id="9167" class="Symbol">=</a> <a id="9169" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="9173" class="Symbol">}</a>  <a id="9176" class="Symbol">(</a><a id="9177" href="Data.Vec.Base.html#9177" class="Bound">x</a> <a id="9179" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9181" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="9183" class="Symbol">)</a> <a id="9185" class="Symbol">=</a> <a id="9187" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="9190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9192" href="Data.Vec.Base.html#9177" class="Bound">x</a> <a id="9194" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9196" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="9201" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9210" class="Symbol">{</a><a id="9211" class="Argument">n</a> <a id="9213" class="Symbol">=</a> <a id="9215" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9219" href="Data.Vec.Base.html#9219" class="Bound">n</a><a id="9220" class="Symbol">}</a> <a id="9222" class="Symbol">(</a><a id="9223" href="Data.Vec.Base.html#9223" class="Bound">x</a> <a id="9225" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9227" href="Data.Vec.Base.html#9227" class="Bound">xs</a><a id="9229" class="Symbol">)</a> <a id="9231" class="Symbol">=</a>
  <a id="9235" class="Keyword">let</a> <a id="9239" href="Data.Vec.Base.html#9239" class="Bound">ys</a> <a id="9242" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9244" href="Data.Vec.Base.html#9244" class="Bound">y</a> <a id="9246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9248" href="Data.Vec.Base.html#9248" class="Bound">eq</a> <a id="9251" class="Symbol">=</a> <a id="9253" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9262" href="Data.Vec.Base.html#9227" class="Bound">xs</a> <a id="9265" class="Keyword">in</a>
  <a id="9270" href="Data.Vec.Base.html#9223" class="Bound">x</a> <a id="9272" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9274" href="Data.Vec.Base.html#9239" class="Bound">ys</a> <a id="9277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9279" href="Data.Vec.Base.html#9244" class="Bound">y</a> <a id="9281" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9283" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9288" class="Symbol">(</a><a id="9289" href="Data.Vec.Base.html#9223" class="Bound">x</a> <a id="9291" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="9293" class="Symbol">)</a> <a id="9295" href="Data.Vec.Base.html#9248" class="Bound">eq</a>

<a id="init"></a><a id="9299" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="9304" class="Symbol">:</a> <a id="9306" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9310" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9312" class="Symbol">(</a><a id="9313" class="Number">1</a> <a id="9315" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9317" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9318" class="Symbol">)</a> <a id="9320" class="Symbol">→</a> <a id="9322" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9326" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9328" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="9330" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="9335" href="Data.Vec.Base.html#9335" class="Bound">xs</a> <a id="9338" class="Symbol">=</a> <a id="9340" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9346" class="Symbol">(</a><a id="9347" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9356" href="Data.Vec.Base.html#9335" class="Bound">xs</a><a id="9358" class="Symbol">)</a>

<a id="last"></a><a id="9361" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="9366" class="Symbol">:</a> <a id="9368" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9372" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9374" class="Symbol">(</a><a id="9375" class="Number">1</a> <a id="9377" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9379" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9380" class="Symbol">)</a> <a id="9382" class="Symbol">→</a> <a id="9384" href="Data.Vec.Base.html#966" class="Generalizable">A</a>
<a id="9386" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="9391" href="Data.Vec.Base.html#9391" class="Bound">xs</a> <a id="9394" class="Symbol">=</a> <a id="9396" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9402" class="Symbol">(</a><a id="9403" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9409" class="Symbol">(</a><a id="9410" href="Data.Vec.Base.html#9094" class="Function">initLast</a> <a id="9419" href="Data.Vec.Base.html#9391" class="Bound">xs</a><a id="9421" class="Symbol">))</a>

<a id="9425" class="Comment">------------------------------------------------------------------------</a>
<a id="9498" class="Comment">-- Other operations</a>

<a id="transpose"></a><a id="9519" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9535" class="Symbol">(</a><a id="9536" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9540" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9542" href="Data.Vec.Base.html#1010" class="Generalizable">n</a><a id="9543" class="Symbol">)</a> <a id="9545" href="Data.Vec.Base.html#1008" class="Generalizable">m</a> <a id="9547" class="Symbol">→</a> <a id="9549" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9553" class="Symbol">(</a><a id="9554" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9558" href="Data.Vec.Base.html#966" class="Generalizable">A</a> <a id="9560" href="Data.Vec.Base.html#1008" class="Generalizable">m</a><a id="9561" class="Symbol">)</a> <a id="9563" href="Data.Vec.Base.html#1010" class="Generalizable">n</a>
<a id="9565" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9575" class="Symbol">{</a><a id="9576" class="Argument">n</a> <a id="9578" class="Symbol">=</a> <a id="9580" href="Data.Vec.Base.html#9580" class="Bound">n</a><a id="9581" class="Symbol">}</a> <a id="9583" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>          <a id="9595" class="Symbol">=</a> <a id="9597" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="9607" href="Data.Vec.Base.html#9580" class="Bound">n</a> <a id="9609" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="9612" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9622" class="Symbol">{</a><a id="9623" class="Argument">n</a> <a id="9625" class="Symbol">=</a> <a id="9627" href="Data.Vec.Base.html#9627" class="Bound">n</a><a id="9628" class="Symbol">}</a> <a id="9630" class="Symbol">(</a><a id="9631" href="Data.Vec.Base.html#9631" class="Bound">as</a> <a id="9634" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9636" href="Data.Vec.Base.html#9636" class="Bound">ass</a><a id="9639" class="Symbol">)</a> <a id="9641" class="Symbol">=</a> <a id="9643" class="Symbol">((</a><a id="9645" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="9655" href="Data.Vec.Base.html#9627" class="Bound">n</a> <a id="9657" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="9660" class="Symbol">)</a> <a id="9662" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="9664" href="Data.Vec.Base.html#9631" class="Bound">as</a><a id="9666" class="Symbol">)</a> <a id="9668" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="9670" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="9680" href="Data.Vec.Base.html#9636" class="Bound">ass</a>

<a id="9685" class="Comment">------------------------------------------------------------------------</a>
<a id="9758" class="Comment">-- DEPRECATED</a>
<a id="9772" class="Comment">------------------------------------------------------------------------</a>
<a id="9845" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9916" class="Comment">-- not guaranteed.</a>

<a id="9936" class="Comment">-- Version 2.0</a>

<a id="remove"></a><a id="9952" href="Data.Vec.Base.html#9952" class="Function">remove</a> <a id="9959" class="Symbol">=</a> <a id="9961" href="Data.Vec.Base.html#2023" class="Function">removeAt</a>
<a id="9970" class="Symbol">{-#</a> <a id="9974" class="Keyword">WARNING_ON_USAGE</a> <a id="9991" class="Pragma">remove</a>
<a id="9998" class="String">&quot;Warning: remove was deprecated in v2.0.
Please use removeAt instead.&quot;</a>
<a id="10069" class="Symbol">#-}</a>
<a id="insert"></a><a id="10073" href="Data.Vec.Base.html#10073" class="Function">insert</a> <a id="10080" class="Symbol">=</a> <a id="10082" href="Data.Vec.Base.html#1880" class="Function">insertAt</a>
<a id="10091" class="Symbol">{-#</a> <a id="10095" class="Keyword">WARNING_ON_USAGE</a> <a id="10112" class="Pragma">insert</a>
<a id="10119" class="String">&quot;Warning: insert was deprecated in v2.0.
Please use insertAt instead.&quot;</a>
<a id="10190" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Vec.Bounded.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Vec.Bounded.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec.Bounded.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bounded vectors, basic types and operations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Symbol">{-#</a> <a id="231" class="Keyword">OPTIONS</a> <a id="239" class="Pragma">--cubical-compatible</a> <a id="260" class="Pragma">--safe</a> <a id="267" class="Symbol">#-}</a>

<a id="272" class="Keyword">module</a> <a id="279" href="Data.Vec.Bounded.Base.html" class="Module">Data.Vec.Bounded.Base</a> <a id="301" class="Keyword">where</a>

<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">ℕ</a>
  <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="349" class="Symbol">;</a> <a id="351" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="354" class="Symbol">;</a> <a id="356" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="360" class="Symbol">;</a> <a id="362" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="365" class="Symbol">;</a> <a id="367" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸_</a><a id="370" class="Symbol">;</a> <a id="372" href="Data.Nat.Base.html#5851" class="Function Operator">_⊓_</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="380" class="Symbol">;</a> <a id="382" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="385" class="Symbol">;</a> <a id="387" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Nat.Base.html#6491" class="Function Operator">⌈_/2⌉</a><a id="399" class="Symbol">;</a> <a id="401" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="409" class="Symbol">;</a> <a id="411" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">import</a> <a id="425" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="445" class="Symbol">as</a> <a id="448" class="Module">ℕ</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="477" class="Symbol">as</a> <a id="480" class="Module">List</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="539" class="Symbol">as</a> <a id="542" class="Module">All</a> <a id="546" class="Keyword">using</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">import</a> <a id="565" href="Data.List.Relation.Unary.All.Properties.html" class="Module">Data.List.Relation.Unary.All.Properties</a> <a id="605" class="Symbol">as</a> <a id="608" class="Module">All</a>
<a id="612" class="Keyword">open</a> <a id="617" class="Keyword">import</a> <a id="624" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="706" class="Keyword">using</a> <a id="712" class="Symbol">(</a><a id="713" href="Data.Product.Base.html#852" class="Function">∃</a><a id="714" class="Symbol">;</a> <a id="716" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="724" class="Symbol">;</a> <a id="726" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="731" class="Symbol">;</a> <a id="733" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="766" class="Symbol">as</a> <a id="769" class="Module">Vec</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="783" class="Symbol">)</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Data.These.Base.html" class="Module">Data.These.Base</a> <a id="813" class="Symbol">as</a> <a id="816" class="Module">These</a> <a id="822" class="Keyword">using</a> <a id="828" class="Symbol">(</a><a id="829" href="Data.These.Base.html#573" class="Datatype">These</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Function.Base.html" class="Module">Function.Base</a> <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="872" class="Symbol">;</a> <a id="874" href="Function.Base.html#704" class="Function">id</a><a id="876" class="Symbol">;</a> <a id="878" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="881" class="Symbol">)</a>
<a id="883" class="Keyword">open</a> <a id="888" class="Keyword">import</a> <a id="895" href="Level.html" class="Module">Level</a> <a id="901" class="Keyword">using</a> <a id="907" class="Symbol">(</a><a id="908" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="913" class="Symbol">)</a>
<a id="915" class="Keyword">open</a> <a id="920" class="Keyword">import</a> <a id="927" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="959" class="Keyword">using</a> <a id="965" class="Symbol">(</a><a id="966" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="975" class="Symbol">)</a>
<a id="977" class="Keyword">open</a> <a id="982" class="Keyword">import</a> <a id="989" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1032" class="Symbol">as</a> <a id="1035" class="Module">≡</a> <a id="1037" class="Keyword">using</a> <a id="1043" class="Symbol">(</a><a id="1044" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1047" class="Symbol">;</a> <a id="1049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1053" class="Symbol">)</a>
<a id="1055" class="Keyword">open</a> <a id="1060" class="Keyword">import</a> <a id="1067" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1118" class="Keyword">using</a> <a id="1124" class="Symbol">(</a><a id="1125" class="Keyword">module</a> <a id="1132" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1143" class="Symbol">)</a>

<a id="1146" class="Keyword">open</a> <a id="1151" class="Keyword">import</a> <a id="1158" href="Data.List.Extrema.html" class="Module">Data.List.Extrema</a> <a id="1176" href="Data.Nat.Properties.html#8323" class="Function">ℕ.≤-totalOrder</a>

<a id="1192" class="Keyword">private</a>
  <a id="1202" class="Keyword">variable</a>
    <a id="1215" href="Data.Vec.Bounded.Base.html#1215" class="Generalizable">a</a> <a id="1217" href="Data.Vec.Bounded.Base.html#1217" class="Generalizable">b</a> <a id="1219" href="Data.Vec.Bounded.Base.html#1219" class="Generalizable">c</a> <a id="1221" href="Data.Vec.Bounded.Base.html#1221" class="Generalizable">p</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1235" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1237" class="Symbol">:</a> <a id="1239" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1243" href="Data.Vec.Bounded.Base.html#1215" class="Generalizable">a</a>
    <a id="1249" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1257" href="Data.Vec.Bounded.Base.html#1217" class="Generalizable">b</a>
    <a id="1263" href="Data.Vec.Bounded.Base.html#1263" class="Generalizable">C</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1271" href="Data.Vec.Bounded.Base.html#1219" class="Generalizable">c</a>
    <a id="1277" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="1279" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="1281" class="Symbol">:</a> <a id="1283" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1286" class="Comment">------------------------------------------------------------------------</a>
<a id="1359" class="Comment">-- Types</a>

<a id="1369" class="Keyword">infix</a> <a id="1375" class="Number">4</a> <a id="1377" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">_,_</a>
<a id="1381" class="Keyword">record</a> <a id="Vec≤"></a><a id="1388" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1393" class="Symbol">(</a><a id="1394" href="Data.Vec.Bounded.Base.html#1394" class="Bound">A</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1402" href="Data.Vec.Bounded.Base.html#1215" class="Generalizable">a</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Data.Vec.Bounded.Base.html#1406" class="Bound">n</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1419" href="Data.Vec.Bounded.Base.html#1402" class="Bound">a</a> <a id="1421" class="Keyword">where</a>
  <a id="1429" class="Keyword">constructor</a> <a id="_,_"></a><a id="1441" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">_,_</a>
  <a id="1447" class="Keyword">field</a> <a id="1453" class="Symbol">{</a><a id="Vec≤.length"></a><a id="1454" href="Data.Vec.Bounded.Base.html#1454" class="Field">length</a><a id="1460" class="Symbol">}</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="Vec≤.vec"></a><a id="1474" href="Data.Vec.Bounded.Base.html#1474" class="Field">vec</a>      <a id="1483" class="Symbol">:</a> <a id="1485" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1489" href="Data.Vec.Bounded.Base.html#1394" class="Bound">A</a> <a id="1491" href="Data.Vec.Bounded.Base.html#1454" class="Field">length</a>
        <a id="1506" class="Symbol">.</a><a id="Vec≤.bound"></a><a id="1507" href="Data.Vec.Bounded.Base.html#1507" class="Field">bound</a>   <a id="1515" class="Symbol">:</a> <a id="1517" href="Data.Vec.Bounded.Base.html#1454" class="Field">length</a> <a id="1524" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1526" href="Data.Vec.Bounded.Base.html#1406" class="Bound">n</a>

<a id="1529" class="Comment">-- projection to recompute irrelevant field</a>
<a id="isBounded"></a><a id="1573" href="Data.Vec.Bounded.Base.html#1573" class="Function">isBounded</a> <a id="1583" class="Symbol">:</a> <a id="1585" class="Symbol">(</a><a id="1586" href="Data.Vec.Bounded.Base.html#1586" class="Bound">as</a> <a id="1589" class="Symbol">:</a> <a id="1591" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1596" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1598" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Data.Vec.Bounded.Base.html#1454" class="Field">Vec≤.length</a> <a id="1615" href="Data.Vec.Bounded.Base.html#1586" class="Bound">as</a> <a id="1618" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1620" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="1622" href="Data.Vec.Bounded.Base.html#1573" class="Function">isBounded</a> <a id="1632" href="Data.Vec.Bounded.Base.html#1632" class="Bound">as</a><a id="1634" class="Symbol">@(_</a> <a id="1638" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="1640" href="Data.Vec.Bounded.Base.html#1640" class="Bound">m≤n</a><a id="1643" class="Symbol">)</a> <a id="1645" class="Symbol">=</a> <a id="1647" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="1657" class="Symbol">(_</a> <a id="1660" href="Data.Nat.Properties.html#6918" class="Function Operator">ℕ.≤?</a> <a id="1665" class="Symbol">_)</a> <a id="1668" href="Data.Vec.Bounded.Base.html#1640" class="Bound">m≤n</a>

<a id="1673" class="Comment">------------------------------------------------------------------------</a>
<a id="1746" class="Comment">-- Conversion functions</a>

<a id="toVec"></a><a id="1771" href="Data.Vec.Bounded.Base.html#1771" class="Function">toVec</a> <a id="1777" class="Symbol">:</a> <a id="1779" class="Symbol">(</a><a id="1780" href="Data.Vec.Bounded.Base.html#1780" class="Bound">as</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1790" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1792" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1801" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1803" class="Symbol">(</a><a id="1804" href="Data.Vec.Bounded.Base.html#1454" class="Field">Vec≤.length</a> <a id="1816" href="Data.Vec.Bounded.Base.html#1780" class="Bound">as</a><a id="1818" class="Symbol">)</a>
<a id="1820" href="Data.Vec.Bounded.Base.html#1771" class="Function">toVec</a> <a id="1826" href="Data.Vec.Bounded.Base.html#1826" class="Bound">as</a><a id="1828" class="Symbol">@(</a><a id="1830" href="Data.Vec.Bounded.Base.html#1830" class="Bound">vs</a> <a id="1833" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="1835" class="Symbol">_)</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Data.Vec.Bounded.Base.html#1830" class="Bound">vs</a>

<a id="fromVec"></a><a id="1844" href="Data.Vec.Bounded.Base.html#1844" class="Function">fromVec</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1858" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1860" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1869" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1871" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="1873" href="Data.Vec.Bounded.Base.html#1844" class="Function">fromVec</a> <a id="1881" href="Data.Vec.Bounded.Base.html#1881" class="Bound">v</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Data.Vec.Bounded.Base.html#1881" class="Bound">v</a> <a id="1887" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="1889" href="Data.Nat.Properties.html#6161" class="Function">ℕ.≤-refl</a>

<a id="padRight"></a><a id="1899" href="Data.Vec.Bounded.Base.html#1899" class="Function">padRight</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1912" class="Symbol">→</a> <a id="1914" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1919" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1921" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1929" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="1931" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="1933" href="Data.Vec.Bounded.Base.html#1899" class="Function">padRight</a> <a id="1942" href="Data.Vec.Bounded.Base.html#1942" class="Bound">a</a> <a id="1944" href="Data.Vec.Bounded.Base.html#1944" class="Bound">as</a><a id="1946" class="Symbol">@(</a><a id="1948" href="Data.Vec.Bounded.Base.html#1948" class="Bound">vs</a> <a id="1951" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="1953" href="Data.Vec.Bounded.Base.html#1953" class="Bound">m≤n</a><a id="1956" class="Symbol">)</a>
  <a id="1960" class="Keyword">with</a> <a id="1965" href="Data.Vec.Bounded.Base.html#1965" class="Bound">k</a> <a id="1967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1969" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="1976" href="Data.Nat.Properties.html#66644" class="Function">ℕ.m≤n⇒∃[o]m+o≡n</a> <a id="1992" href="Data.Vec.Bounded.Base.html#1953" class="Bound">m≤n</a>
  <a id="1998" class="Symbol">=</a> <a id="2000" href="Data.Vec.Bounded.Base.html#1948" class="Bound">vs</a> <a id="2003" href="Data.Vec.Base.html#3076" class="Function Operator">Vec.++</a> <a id="2010" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2024" href="Data.Vec.Bounded.Base.html#1965" class="Bound">k</a> <a id="2026" href="Data.Vec.Bounded.Base.html#1942" class="Bound">a</a>

<a id="padLeft"></a><a id="2029" href="Data.Vec.Bounded.Base.html#2029" class="Function">padLeft</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2041" class="Symbol">→</a> <a id="2043" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="2048" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2050" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="2052" class="Symbol">→</a> <a id="2054" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2058" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2060" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="2062" href="Data.Vec.Bounded.Base.html#2029" class="Function">padLeft</a> <a id="2070" href="Data.Vec.Bounded.Base.html#2070" class="Bound">a</a> <a id="2072" class="Keyword">record</a> <a id="2079" class="Symbol">{</a> <a id="2081" href="Data.Vec.Bounded.Base.html#1454" class="Field">length</a> <a id="2088" class="Symbol">=</a> <a id="2090" href="Data.Vec.Bounded.Base.html#2090" class="Bound">m</a> <a id="2092" class="Symbol">;</a> <a id="2094" href="Data.Vec.Bounded.Base.html#1474" class="Field">vec</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Data.Vec.Bounded.Base.html#2100" class="Bound">vs</a> <a id="2103" class="Symbol">;</a> <a id="2105" href="Data.Vec.Bounded.Base.html#1507" class="Field">bound</a> <a id="2111" class="Symbol">=</a> <a id="2113" href="Data.Vec.Bounded.Base.html#2113" class="Bound">m≤n</a> <a id="2117" class="Symbol">}</a>
  <a id="2121" class="Keyword">with</a> <a id="2126" href="Data.Vec.Bounded.Base.html#2126" class="Bound">k</a> <a id="2128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="2137" href="Data.Nat.Properties.html#66644" class="Function">ℕ.m≤n⇒∃[o]m+o≡n</a> <a id="2153" href="Data.Vec.Bounded.Base.html#2113" class="Bound">m≤n</a>
  <a id="2159" class="Keyword">rewrite</a> <a id="2167" href="Data.Nat.Properties.html#15956" class="Function">ℕ.+-comm</a> <a id="2176" href="Data.Vec.Bounded.Base.html#2090" class="Bound">m</a> <a id="2178" href="Data.Vec.Bounded.Base.html#2126" class="Bound">k</a>
  <a id="2182" class="Symbol">=</a> <a id="2184" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2198" href="Data.Vec.Bounded.Base.html#2126" class="Bound">k</a> <a id="2200" href="Data.Vec.Bounded.Base.html#2070" class="Bound">a</a> <a id="2202" href="Data.Vec.Base.html#3076" class="Function Operator">Vec.++</a> <a id="2209" href="Data.Vec.Bounded.Base.html#2100" class="Bound">vs</a>

<a id="2213" class="Keyword">private</a>
  <a id="split"></a><a id="2223" href="Data.Vec.Bounded.Base.html#2223" class="Function">split</a> <a id="2229" class="Symbol">:</a> <a id="2231" class="Symbol">∀</a> <a id="2233" href="Data.Vec.Bounded.Base.html#2233" class="Bound">m</a> <a id="2235" href="Data.Vec.Bounded.Base.html#2235" class="Bound">k</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Data.Vec.Bounded.Base.html#2233" class="Bound">m</a> <a id="2241" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2243" href="Data.Vec.Bounded.Base.html#2235" class="Bound">k</a> <a id="2245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2247" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2249" href="Data.Vec.Bounded.Base.html#2235" class="Bound">k</a> <a id="2251" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2255" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Data.Vec.Bounded.Base.html#2233" class="Bound">m</a> <a id="2260" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2262" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2264" href="Data.Vec.Bounded.Base.html#2235" class="Bound">k</a> <a id="2266" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2269" class="Symbol">)</a>
  <a id="2273" href="Data.Vec.Bounded.Base.html#2223" class="Function">split</a> <a id="2279" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2281" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2283" class="Symbol">=</a> <a id="2285" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2295" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2297" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2299" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a>                   <a id="2319" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2322" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2332" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2334" class="Symbol">)</a> <a id="2336" class="Symbol">(</a><a id="2337" href="Data.Nat.Properties.html#62509" class="Function">ℕ.⌊n/2⌋+⌈n/2⌉≡n</a> <a id="2353" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a><a id="2354" class="Symbol">)</a> <a id="2356" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="2362" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2364" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2369" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2371" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2377" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2379" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2381" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2389" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2399" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2401" class="Symbol">)</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Data.Nat.Properties.html#15956" class="Function">ℕ.+-comm</a> <a id="2413" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2415" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2417" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2421" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2423" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2425" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2428" class="Symbol">)</a> <a id="2430" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2436" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2438" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2443" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2445" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="2449" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2451" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2453" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2455" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2458" class="Symbol">)</a> <a id="2460" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2463" href="Data.Nat.Properties.html#15623" class="Function">ℕ.+-assoc</a> <a id="2473" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2475" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2477" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2479" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="2483" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2485" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2487" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2491" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="2497" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2499" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2501" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2503" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2505" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="2509" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2511" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2513" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2515" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>   <a id="2521" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2524" href="Data.Nat.Properties.html#15956" class="Function">ℕ.+-comm</a> <a id="2533" class="Symbol">_</a> <a id="2535" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2537" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2539" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2543" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2549" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2551" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2553" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2557" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Data.Vec.Bounded.Base.html#2279" class="Bound">m</a> <a id="2562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2564" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2566" href="Data.Vec.Bounded.Base.html#2281" class="Bound">k</a> <a id="2568" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2571" class="Symbol">)</a> <a id="2573" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2579" class="Keyword">where</a> <a id="2585" class="Keyword">open</a> <a id="2590" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="padBoth"></a><a id="2603" href="Data.Vec.Bounded.Base.html#2603" class="Function">padBoth</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2615" class="Symbol">→</a> <a id="2617" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="2626" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2628" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="2630" class="Symbol">→</a> <a id="2632" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2636" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2638" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="2640" href="Data.Vec.Bounded.Base.html#2603" class="Function">padBoth</a> <a id="2648" href="Data.Vec.Bounded.Base.html#2648" class="Bound">aₗ</a> <a id="2651" href="Data.Vec.Bounded.Base.html#2651" class="Bound">aᵣ</a> <a id="2654" class="Keyword">record</a> <a id="2661" class="Symbol">{</a> <a id="2663" href="Data.Vec.Bounded.Base.html#1454" class="Field">length</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Data.Vec.Bounded.Base.html#2672" class="Bound">m</a> <a id="2674" class="Symbol">;</a> <a id="2676" href="Data.Vec.Bounded.Base.html#1474" class="Field">vec</a> <a id="2680" class="Symbol">=</a> <a id="2682" href="Data.Vec.Bounded.Base.html#2682" class="Bound">vs</a> <a id="2685" class="Symbol">;</a> <a id="2687" href="Data.Vec.Bounded.Base.html#1507" class="Field">bound</a> <a id="2693" class="Symbol">=</a> <a id="2695" href="Data.Vec.Bounded.Base.html#2695" class="Bound">m≤n</a> <a id="2699" class="Symbol">}</a>
  <a id="2703" class="Keyword">with</a> <a id="2708" href="Data.Vec.Bounded.Base.html#2708" class="Bound">k</a> <a id="2710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="2719" href="Data.Nat.Properties.html#66644" class="Function">ℕ.m≤n⇒∃[o]m+o≡n</a> <a id="2735" href="Data.Vec.Bounded.Base.html#2695" class="Bound">m≤n</a>
  <a id="2741" class="Keyword">rewrite</a> <a id="2749" href="Data.Vec.Bounded.Base.html#2223" class="Function">split</a> <a id="2755" href="Data.Vec.Bounded.Base.html#2672" class="Bound">m</a> <a id="2757" href="Data.Vec.Bounded.Base.html#2708" class="Bound">k</a>
  <a id="2761" class="Symbol">=</a> <a id="2763" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2777" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2779" href="Data.Vec.Bounded.Base.html#2708" class="Bound">k</a> <a id="2781" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2785" href="Data.Vec.Bounded.Base.html#2648" class="Bound">aₗ</a>
      <a id="2794" href="Data.Vec.Base.html#3076" class="Function Operator">Vec.++</a> <a id="2801" href="Data.Vec.Bounded.Base.html#2682" class="Bound">vs</a>
      <a id="2810" href="Data.Vec.Base.html#3076" class="Function Operator">Vec.++</a> <a id="2817" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="2831" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2833" href="Data.Vec.Bounded.Base.html#2708" class="Bound">k</a> <a id="2835" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="2839" href="Data.Vec.Bounded.Base.html#2651" class="Bound">aᵣ</a>


<a id="fromList"></a><a id="2844" href="Data.Vec.Bounded.Base.html#2844" class="Function">fromList</a> <a id="2853" class="Symbol">:</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Data.Vec.Bounded.Base.html#2856" class="Bound">as</a> <a id="2859" class="Symbol">:</a> <a id="2861" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2866" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a><a id="2867" class="Symbol">)</a> <a id="2869" class="Symbol">→</a> <a id="2871" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="2876" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="2891" href="Data.Vec.Bounded.Base.html#2856" class="Bound">as</a><a id="2893" class="Symbol">)</a>
<a id="2895" href="Data.Vec.Bounded.Base.html#2844" class="Function">fromList</a> <a id="2904" class="Symbol">=</a> <a id="2906" href="Data.Vec.Bounded.Base.html#1844" class="Function">fromVec</a> <a id="2914" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2916" href="Data.Vec.Base.html#8496" class="Function">Vec.fromList</a>

<a id="toList"></a><a id="2930" href="Data.Vec.Bounded.Base.html#2930" class="Function">toList</a> <a id="2937" class="Symbol">:</a> <a id="2939" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="2944" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="2946" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="2948" class="Symbol">→</a> <a id="2950" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2955" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a>
<a id="2957" href="Data.Vec.Bounded.Base.html#2930" class="Function">toList</a> <a id="2964" class="Symbol">=</a> <a id="2966" href="Data.Vec.Base.html#8402" class="Function">Vec.toList</a> <a id="2977" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2979" href="Data.Vec.Bounded.Base.html#1771" class="Function">toVec</a>

<a id="2986" class="Comment">------------------------------------------------------------------------</a>
<a id="3059" class="Comment">-- Creating new Vec≤ vectors</a>

<a id="replicate"></a><a id="3089" href="Data.Vec.Bounded.Base.html#3089" class="Function">replicate</a> <a id="3099" class="Symbol">:</a> <a id="3101" class="Symbol">.(</a><a id="3103" href="Data.Vec.Bounded.Base.html#3103" class="Bound">m≤n</a> <a id="3107" class="Symbol">:</a> <a id="3109" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="3111" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3113" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a><a id="3114" class="Symbol">)</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3127" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3129" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3131" href="Data.Vec.Bounded.Base.html#3089" class="Function">replicate</a> <a id="3141" href="Data.Vec.Bounded.Base.html#3141" class="Bound">m≤n</a> <a id="3145" href="Data.Vec.Bounded.Base.html#3145" class="Bound">a</a> <a id="3147" class="Symbol">=</a> <a id="3149" href="Data.Vec.Base.html#6493" class="Function">Vec.replicate</a> <a id="3163" class="Symbol">_</a> <a id="3165" href="Data.Vec.Bounded.Base.html#3145" class="Bound">a</a> <a id="3167" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3169" href="Data.Vec.Bounded.Base.html#3141" class="Bound">m≤n</a>

<a id="[]"></a><a id="3174" href="Data.Vec.Bounded.Base.html#3174" class="Function">[]</a> <a id="3177" class="Symbol">:</a> <a id="3179" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3184" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3186" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3188" href="Data.Vec.Bounded.Base.html#3174" class="Function">[]</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Data.Vec.Base.html#1155" class="InductiveConstructor">Vec.[]</a> <a id="3200" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3202" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>

<a id="3207" class="Keyword">infixr</a> <a id="3214" class="Number">5</a> <a id="3216" href="Data.Vec.Bounded.Base.html#3220" class="Function Operator">_∷_</a>
<a id="_∷_"></a><a id="3220" href="Data.Vec.Bounded.Base.html#3220" class="Function Operator">_∷_</a> <a id="3224" class="Symbol">:</a> <a id="3226" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3235" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3237" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3239" class="Symbol">→</a> <a id="3241" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3246" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3253" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a><a id="3254" class="Symbol">)</a>
<a id="3256" href="Data.Vec.Bounded.Base.html#3256" class="Bound">a</a> <a id="3258" href="Data.Vec.Bounded.Base.html#3220" class="Function Operator">∷</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Data.Vec.Bounded.Base.html#3261" class="Bound">as</a> <a id="3264" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3266" href="Data.Vec.Bounded.Base.html#3266" class="Bound">p</a><a id="3267" class="Symbol">)</a> <a id="3269" class="Symbol">=</a> <a id="3271" href="Data.Vec.Bounded.Base.html#3256" class="Bound">a</a> <a id="3273" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">Vec.∷</a> <a id="3279" href="Data.Vec.Bounded.Base.html#3261" class="Bound">as</a> <a id="3282" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3284" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3288" href="Data.Vec.Bounded.Base.html#3266" class="Bound">p</a>

<a id="3291" class="Comment">------------------------------------------------------------------------</a>
<a id="3364" class="Comment">-- Modifying Vec≤ vectors</a>

<a id="≤-cast"></a><a id="3391" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a> <a id="3398" class="Symbol">:</a> <a id="3400" class="Symbol">.(</a><a id="3402" href="Data.Vec.Bounded.Base.html#3402" class="Bound">m≤n</a> <a id="3406" class="Symbol">:</a> <a id="3408" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="3410" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3412" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a><a id="3413" class="Symbol">)</a> <a id="3415" class="Symbol">→</a> <a id="3417" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3422" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3424" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3433" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3435" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3437" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a> <a id="3444" href="Data.Vec.Bounded.Base.html#3444" class="Bound">m≤n</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Data.Vec.Bounded.Base.html#3449" class="Bound">v</a> <a id="3451" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3453" href="Data.Vec.Bounded.Base.html#3453" class="Bound">p</a><a id="3454" class="Symbol">)</a> <a id="3456" class="Symbol">=</a> <a id="3458" href="Data.Vec.Bounded.Base.html#3449" class="Bound">v</a> <a id="3460" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3462" href="Data.Nat.Properties.html#6344" class="Function">ℕ.≤-trans</a> <a id="3472" href="Data.Vec.Bounded.Base.html#3453" class="Bound">p</a> <a id="3474" href="Data.Vec.Bounded.Base.html#3444" class="Bound">m≤n</a>

<a id="≡-cast"></a><a id="3479" href="Data.Vec.Bounded.Base.html#3479" class="Function">≡-cast</a> <a id="3486" class="Symbol">:</a> <a id="3488" class="Symbol">.(</a><a id="3490" href="Data.Vec.Bounded.Base.html#3490" class="Bound">eq</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="3497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3499" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a><a id="3500" class="Symbol">)</a> <a id="3502" class="Symbol">→</a> <a id="3504" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3509" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3511" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3520" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3522" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3524" href="Data.Vec.Bounded.Base.html#3479" class="Function">≡-cast</a> <a id="3531" href="Data.Vec.Bounded.Base.html#3531" class="Bound">m≡n</a> <a id="3535" class="Symbol">=</a> <a id="3537" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Data.Nat.Properties.html#6055" class="Function">ℕ.≤-reflexive</a> <a id="3559" href="Data.Vec.Bounded.Base.html#3531" class="Bound">m≡n</a><a id="3562" class="Symbol">)</a>

<a id="map"></a><a id="3565" href="Data.Vec.Bounded.Base.html#3565" class="Function">map</a> <a id="3569" class="Symbol">:</a> <a id="3571" class="Symbol">(</a><a id="3572" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3574" class="Symbol">→</a> <a id="3576" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a><a id="3577" class="Symbol">)</a> <a id="3579" class="Symbol">→</a> <a id="3581" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3586" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3588" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3590" class="Symbol">→</a> <a id="3592" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3597" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="3599" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3601" href="Data.Vec.Bounded.Base.html#3565" class="Function">map</a> <a id="3605" href="Data.Vec.Bounded.Base.html#3605" class="Bound">f</a> <a id="3607" class="Symbol">(</a><a id="3608" href="Data.Vec.Bounded.Base.html#3608" class="Bound">v</a> <a id="3610" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3612" href="Data.Vec.Bounded.Base.html#3612" class="Bound">p</a><a id="3613" class="Symbol">)</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Data.Vec.Base.html#2955" class="Function">Vec.map</a> <a id="3625" href="Data.Vec.Bounded.Base.html#3605" class="Bound">f</a> <a id="3627" href="Data.Vec.Bounded.Base.html#3608" class="Bound">v</a> <a id="3629" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3631" href="Data.Vec.Bounded.Base.html#3612" class="Bound">p</a>

<a id="reverse"></a><a id="3634" href="Data.Vec.Bounded.Base.html#3634" class="Function">reverse</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3649" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3651" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3653" class="Symbol">→</a> <a id="3655" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3660" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3662" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3664" href="Data.Vec.Bounded.Base.html#3634" class="Function">reverse</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Data.Vec.Bounded.Base.html#3673" class="Bound">v</a> <a id="3675" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3677" href="Data.Vec.Bounded.Base.html#3677" class="Bound">p</a><a id="3678" class="Symbol">)</a> <a id="3680" class="Symbol">=</a> <a id="3682" href="Data.Vec.Base.html#8862" class="Function">Vec.reverse</a> <a id="3694" href="Data.Vec.Bounded.Base.html#3673" class="Bound">v</a> <a id="3696" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3698" href="Data.Vec.Bounded.Base.html#3677" class="Bound">p</a>

<a id="3701" class="Comment">-- Align and Zip.</a>

<a id="alignWith"></a><a id="3720" href="Data.Vec.Bounded.Base.html#3720" class="Function">alignWith</a> <a id="3730" class="Symbol">:</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="3739" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3741" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="Data.Vec.Bounded.Base.html#1263" class="Generalizable">C</a><a id="3746" class="Symbol">)</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3755" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3757" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3759" class="Symbol">→</a> <a id="3761" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3766" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="3768" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3777" href="Data.Vec.Bounded.Base.html#1263" class="Generalizable">C</a> <a id="3779" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3781" href="Data.Vec.Bounded.Base.html#3720" class="Function">alignWith</a> <a id="3791" href="Data.Vec.Bounded.Base.html#3791" class="Bound">f</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Data.Vec.Bounded.Base.html#3794" class="Bound">as</a> <a id="3797" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3799" href="Data.Vec.Bounded.Base.html#3799" class="Bound">p</a><a id="3800" class="Symbol">)</a> <a id="3802" class="Symbol">(</a><a id="3803" href="Data.Vec.Bounded.Base.html#3803" class="Bound">bs</a> <a id="3806" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3808" href="Data.Vec.Bounded.Base.html#3808" class="Bound">q</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Symbol">=</a> <a id="3813" href="Data.Vec.Base.html#3302" class="Function">Vec.alignWith</a> <a id="3827" href="Data.Vec.Bounded.Base.html#3791" class="Bound">f</a> <a id="3829" href="Data.Vec.Bounded.Base.html#3794" class="Bound">as</a> <a id="3832" href="Data.Vec.Bounded.Base.html#3803" class="Bound">bs</a> <a id="3835" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3837" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">ℕ.⊔-lub</a> <a id="3845" href="Data.Vec.Bounded.Base.html#3799" class="Bound">p</a> <a id="3847" href="Data.Vec.Bounded.Base.html#3808" class="Bound">q</a>

<a id="zipWith"></a><a id="3850" href="Data.Vec.Bounded.Base.html#3850" class="Function">zipWith</a> <a id="3858" class="Symbol">:</a> <a id="3860" class="Symbol">(</a><a id="3861" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3863" class="Symbol">→</a> <a id="3865" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="3867" class="Symbol">→</a> <a id="3869" href="Data.Vec.Bounded.Base.html#1263" class="Generalizable">C</a><a id="3870" class="Symbol">)</a> <a id="3872" class="Symbol">→</a> <a id="3874" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3879" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3881" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3883" class="Symbol">→</a> <a id="3885" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3890" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="3892" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3894" class="Symbol">→</a> <a id="3896" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3901" href="Data.Vec.Bounded.Base.html#1263" class="Generalizable">C</a> <a id="3903" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="3905" href="Data.Vec.Bounded.Base.html#3850" class="Function">zipWith</a> <a id="3913" href="Data.Vec.Bounded.Base.html#3913" class="Bound">f</a> <a id="3915" class="Symbol">(</a><a id="3916" href="Data.Vec.Bounded.Base.html#3916" class="Bound">as</a> <a id="3919" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3921" href="Data.Vec.Bounded.Base.html#3921" class="Bound">p</a><a id="3922" class="Symbol">)</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Data.Vec.Bounded.Base.html#3925" class="Bound">bs</a> <a id="3928" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3930" href="Data.Vec.Bounded.Base.html#3930" class="Bound">q</a><a id="3931" class="Symbol">)</a> <a id="3933" class="Symbol">=</a> <a id="3935" href="Data.Vec.Base.html#3541" class="Function">Vec.restrictWith</a> <a id="3952" href="Data.Vec.Bounded.Base.html#3913" class="Bound">f</a> <a id="3954" href="Data.Vec.Bounded.Base.html#3916" class="Bound">as</a> <a id="3957" href="Data.Vec.Bounded.Base.html#3925" class="Bound">bs</a> <a id="3960" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="3962" href="Data.Nat.Properties.html#37443" class="Function">ℕ.m≤n⇒m⊓o≤n</a> <a id="3974" class="Symbol">_</a> <a id="3976" href="Data.Vec.Bounded.Base.html#3921" class="Bound">p</a>

<a id="zip"></a><a id="3979" href="Data.Vec.Bounded.Base.html#3979" class="Function">zip</a> <a id="3983" class="Symbol">:</a> <a id="3985" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="3990" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="3992" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="3994" class="Symbol">→</a> <a id="3996" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4001" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="4003" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="4005" class="Symbol">→</a> <a id="4007" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4015" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4017" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a><a id="4018" class="Symbol">)</a> <a id="4020" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="4022" href="Data.Vec.Bounded.Base.html#3979" class="Function">zip</a> <a id="4026" class="Symbol">=</a> <a id="4028" href="Data.Vec.Bounded.Base.html#3850" class="Function">zipWith</a> <a id="4036" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="align"></a><a id="4041" href="Data.Vec.Bounded.Base.html#4041" class="Function">align</a> <a id="4047" class="Symbol">:</a> <a id="4049" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4054" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4056" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="4058" class="Symbol">→</a> <a id="4060" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4065" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a> <a id="4067" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a> <a id="4069" class="Symbol">→</a> <a id="4071" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Data.These.Base.html#573" class="Datatype">These</a> <a id="4083" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4085" href="Data.Vec.Bounded.Base.html#1249" class="Generalizable">B</a><a id="4086" class="Symbol">)</a> <a id="4088" href="Data.Vec.Bounded.Base.html#1279" class="Generalizable">n</a>
<a id="4090" href="Data.Vec.Bounded.Base.html#4041" class="Function">align</a> <a id="4096" class="Symbol">=</a> <a id="4098" href="Data.Vec.Bounded.Base.html#3720" class="Function">alignWith</a> <a id="4108" href="Function.Base.html#704" class="Function">id</a>

<a id="4112" class="Comment">-- take and drop</a>

<a id="take"></a><a id="4130" href="Data.Vec.Bounded.Base.html#4130" class="Function">take</a> <a id="4135" class="Symbol">:</a> <a id="4137" class="Symbol">∀</a> <a id="4139" href="Data.Vec.Bounded.Base.html#4139" class="Bound">n</a> <a id="4141" class="Symbol">→</a> <a id="4143" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4148" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4150" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="4152" class="Symbol">→</a> <a id="4154" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4159" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4161" class="Symbol">(</a><a id="4162" href="Data.Vec.Bounded.Base.html#4139" class="Bound">n</a> <a id="4164" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="4166" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a><a id="4167" class="Symbol">)</a>
<a id="4169" href="Data.Vec.Bounded.Base.html#4130" class="Function">take</a>             <a id="4186" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4194" class="Symbol">_</a>                <a id="4211" class="Symbol">=</a> <a id="4213" href="Data.Vec.Bounded.Base.html#3174" class="Function">[]</a>
<a id="4216" href="Data.Vec.Bounded.Base.html#4130" class="Function">take</a>             <a id="4233" class="Symbol">(</a><a id="4234" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4238" href="Data.Vec.Bounded.Base.html#4238" class="Bound">n</a><a id="4239" class="Symbol">)</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Data.Vec.Base.html#1155" class="InductiveConstructor">Vec.[]</a> <a id="4249" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="4251" href="Data.Vec.Bounded.Base.html#4251" class="Bound">p</a><a id="4252" class="Symbol">)</a>     <a id="4258" class="Symbol">=</a> <a id="4260" href="Data.Vec.Bounded.Base.html#3174" class="Function">[]</a>
<a id="4263" href="Data.Vec.Bounded.Base.html#4130" class="Function">take</a> <a id="4268" class="Symbol">{</a><a id="4269" class="Argument">m</a> <a id="4271" class="Symbol">=</a> <a id="4273" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4277" href="Data.Vec.Bounded.Base.html#4277" class="Bound">m</a><a id="4278" class="Symbol">}</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4285" href="Data.Vec.Bounded.Base.html#4285" class="Bound">n</a><a id="4286" class="Symbol">)</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Data.Vec.Bounded.Base.html#4289" class="Bound">a</a> <a id="4291" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">Vec.∷</a> <a id="4297" href="Data.Vec.Bounded.Base.html#4297" class="Bound">as</a> <a id="4300" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="4302" href="Data.Vec.Bounded.Base.html#4302" class="Bound">p</a><a id="4303" class="Symbol">)</a> <a id="4305" class="Symbol">=</a> <a id="4307" href="Data.Vec.Bounded.Base.html#4289" class="Bound">a</a> <a id="4309" href="Data.Vec.Bounded.Base.html#3220" class="Function Operator">∷</a> <a id="4311" href="Data.Vec.Bounded.Base.html#4130" class="Function">take</a> <a id="4316" href="Data.Vec.Bounded.Base.html#4285" class="Bound">n</a> <a id="4318" class="Symbol">(</a><a id="4319" href="Data.Vec.Bounded.Base.html#4297" class="Bound">as</a> <a id="4322" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="4324" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="4330" href="Data.Vec.Bounded.Base.html#4302" class="Bound">p</a><a id="4331" class="Symbol">)</a>

<a id="drop"></a><a id="4334" href="Data.Vec.Bounded.Base.html#4334" class="Function">drop</a> <a id="4339" class="Symbol">:</a> <a id="4341" class="Symbol">∀</a> <a id="4343" href="Data.Vec.Bounded.Base.html#4343" class="Bound">n</a> <a id="4345" class="Symbol">→</a> <a id="4347" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4352" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4354" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4363" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a> <a id="4365" class="Symbol">(</a><a id="4366" href="Data.Vec.Bounded.Base.html#1277" class="Generalizable">m</a> <a id="4368" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4370" href="Data.Vec.Bounded.Base.html#4343" class="Bound">n</a><a id="4371" class="Symbol">)</a>
<a id="4373" href="Data.Vec.Bounded.Base.html#4334" class="Function">drop</a>             <a id="4390" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4398" href="Data.Vec.Bounded.Base.html#4398" class="Bound">v</a>                <a id="4415" class="Symbol">=</a> <a id="4417" href="Data.Vec.Bounded.Base.html#4398" class="Bound">v</a>
<a id="4419" href="Data.Vec.Bounded.Base.html#4334" class="Function">drop</a>             <a id="4436" class="Symbol">(</a><a id="4437" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4441" href="Data.Vec.Bounded.Base.html#4441" class="Bound">n</a><a id="4442" class="Symbol">)</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Data.Vec.Base.html#1155" class="InductiveConstructor">Vec.[]</a> <a id="4452" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="4454" href="Data.Vec.Bounded.Base.html#4454" class="Bound">p</a><a id="4455" class="Symbol">)</a>     <a id="4461" class="Symbol">=</a> <a id="4463" href="Data.Vec.Bounded.Base.html#3174" class="Function">[]</a>
<a id="4466" href="Data.Vec.Bounded.Base.html#4334" class="Function">drop</a> <a id="4471" class="Symbol">{</a><a id="4472" class="Argument">m</a> <a id="4474" class="Symbol">=</a> <a id="4476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4480" href="Data.Vec.Bounded.Base.html#4480" class="Bound">m</a><a id="4481" class="Symbol">}</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4488" href="Data.Vec.Bounded.Base.html#4488" class="Bound">n</a><a id="4489" class="Symbol">)</a> <a id="4491" class="Symbol">(</a><a id="4492" href="Data.Vec.Bounded.Base.html#4492" class="Bound">a</a> <a id="4494" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">Vec.∷</a> <a id="4500" href="Data.Vec.Bounded.Base.html#4500" class="Bound">as</a> <a id="4503" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="4505" href="Data.Vec.Bounded.Base.html#4505" class="Bound">p</a><a id="4506" class="Symbol">)</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Data.Vec.Bounded.Base.html#4334" class="Function">drop</a> <a id="4515" href="Data.Vec.Bounded.Base.html#4488" class="Bound">n</a> <a id="4517" class="Symbol">(</a><a id="4518" href="Data.Vec.Bounded.Base.html#4500" class="Bound">as</a> <a id="4521" href="Data.Vec.Bounded.Base.html#1441" class="InductiveConstructor Operator">,</a> <a id="4523" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="4529" href="Data.Vec.Bounded.Base.html#4505" class="Bound">p</a><a id="4530" class="Symbol">)</a>

<a id="4533" class="Comment">------------------------------------------------------------------------</a>
<a id="4606" class="Comment">-- Lifting a collection of bounded vectors to the same size</a>

<a id="rectangle"></a><a id="4667" href="Data.Vec.Bounded.Base.html#4667" class="Function">rectangle</a> <a id="4677" class="Symbol">:</a> <a id="4679" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4684" class="Symbol">(</a><a id="4685" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4693" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a><a id="4694" class="Symbol">))</a> <a id="4697" class="Symbol">→</a> <a id="4699" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4701" class="Symbol">(</a><a id="4702" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4707" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4709" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4714" href="Data.Vec.Bounded.Base.html#1235" class="Generalizable">A</a><a id="4715" class="Symbol">)</a>
<a id="4717" href="Data.Vec.Bounded.Base.html#4667" class="Function">rectangle</a> <a id="4727" class="Symbol">{</a><a id="4728" class="Argument">A</a> <a id="4730" class="Symbol">=</a> <a id="4732" href="Data.Vec.Bounded.Base.html#4732" class="Bound">A</a><a id="4733" class="Symbol">}</a> <a id="4735" href="Data.Vec.Bounded.Base.html#4735" class="Bound">rows</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Data.Vec.Bounded.Base.html#4796" class="Function">width</a> <a id="4748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4750" href="Data.Vec.Bounded.Base.html#4897" class="Function">padded</a> <a id="4757" class="Keyword">where</a>

  <a id="4766" href="Data.Vec.Bounded.Base.html#4766" class="Function">sizes</a> <a id="4772" class="Symbol">=</a> <a id="4774" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="4783" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4789" href="Data.Vec.Bounded.Base.html#4735" class="Bound">rows</a>
  <a id="4796" href="Data.Vec.Bounded.Base.html#4796" class="Function">width</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Data.List.Extrema.html#1869" class="Function">max</a> <a id="4808" class="Number">0</a> <a id="4810" href="Data.Vec.Bounded.Base.html#4766" class="Function">sizes</a>

  <a id="4819" href="Data.Vec.Bounded.Base.html#4819" class="Function">all≤</a> <a id="4824" class="Symbol">:</a> <a id="4826" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4830" class="Symbol">(λ</a> <a id="4833" href="Data.Vec.Bounded.Base.html#4833" class="Bound">v</a> <a id="4835" class="Symbol">→</a> <a id="4837" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4843" href="Data.Vec.Bounded.Base.html#4833" class="Bound">v</a> <a id="4845" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4847" href="Data.Vec.Bounded.Base.html#4796" class="Function">width</a><a id="4852" class="Symbol">)</a> <a id="4854" href="Data.Vec.Bounded.Base.html#4735" class="Bound">rows</a>
  <a id="4861" href="Data.Vec.Bounded.Base.html#4819" class="Function">all≤</a> <a id="4866" class="Symbol">=</a> <a id="4868" href="Data.List.Relation.Unary.All.Properties.html#12048" class="Function">All.map⁻</a> <a id="4877" class="Symbol">(</a><a id="4878" href="Data.List.Extrema.html#8488" class="Function">xs≤max</a> <a id="4885" class="Number">0</a> <a id="4887" href="Data.Vec.Bounded.Base.html#4766" class="Function">sizes</a><a id="4892" class="Symbol">)</a>

  <a id="4897" href="Data.Vec.Bounded.Base.html#4897" class="Function">padded</a> <a id="4904" class="Symbol">:</a> <a id="4906" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4911" class="Symbol">(</a><a id="4912" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="4917" href="Data.Vec.Bounded.Base.html#4732" class="Bound">A</a> <a id="4919" href="Data.Vec.Bounded.Base.html#4796" class="Function">width</a><a id="4924" class="Symbol">)</a>
  <a id="4928" href="Data.Vec.Bounded.Base.html#4897" class="Function">padded</a> <a id="4935" class="Symbol">=</a> <a id="4937" href="Data.List.Membership.Setoid.html#1153" class="Function">mapWith∈</a> <a id="4946" href="Data.Vec.Bounded.Base.html#4735" class="Bound">rows</a> <a id="4951" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4953" class="Symbol">λ</a> <a id="4955" class="Symbol">{</a><a id="4956" href="Data.Vec.Bounded.Base.html#4956" class="Bound">x</a><a id="4957" class="Symbol">}</a> <a id="4959" href="Data.Vec.Bounded.Base.html#4959" class="Bound">x∈rows</a> <a id="4966" class="Symbol">→</a>
    <a id="4972" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a> <a id="4979" class="Symbol">(</a><a id="4980" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="4991" href="Data.Vec.Bounded.Base.html#4819" class="Function">all≤</a> <a id="4996" href="Data.Vec.Bounded.Base.html#4959" class="Bound">x∈rows</a><a id="5002" class="Symbol">)</a> <a id="5004" class="Symbol">(</a><a id="5005" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5011" href="Data.Vec.Bounded.Base.html#4956" class="Bound">x</a><a id="5012" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Vec.Functional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Functional (Data.Vec.Functional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec.Functional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors defined as functions from a finite set to a type.</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Comment">-- This implementation is designed for reasoning about fixed-size</a>
<a id="307" class="Comment">-- vectors where ease of retrieval of elements is prioritised.</a>

<a id="371" class="Comment">-- See `Data.Vec` for an alternative implementation using inductive</a>
<a id="439" class="Comment">-- data-types, which is more suitable for reasoning about vectors that</a>
<a id="510" class="Comment">-- will grow or shrink in size.</a>

<a id="543" class="Symbol">{-#</a> <a id="547" class="Keyword">OPTIONS</a> <a id="555" class="Pragma">--cubical-compatible</a> <a id="576" class="Pragma">--safe</a> <a id="583" class="Symbol">#-}</a>

<a id="588" class="Keyword">module</a> <a id="595" href="Data.Vec.Functional.html" class="Module">Data.Vec.Functional</a> <a id="615" class="Keyword">where</a>

<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a>
<a id="648" class="Keyword">open</a> <a id="653" class="Keyword">import</a> <a id="660" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="675" class="Symbol">as</a> <a id="678" class="Module">L</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="719" class="Symbol">as</a> <a id="722" class="Module">ℕ</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="732" class="Symbol">;</a> <a id="734" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="738" class="Symbol">;</a> <a id="740" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="743" class="Symbol">;</a> <a id="745" href="Data.Nat.Base.html#3266" class="Record">NonZero</a><a id="752" class="Symbol">;</a> <a id="754" href="Data.Nat.Base.html#5272" class="Function">pred</a><a id="758" class="Symbol">)</a>
<a id="760" class="Keyword">open</a> <a id="765" class="Keyword">import</a> <a id="772" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="790" class="Keyword">using</a> <a id="796" class="Symbol">(</a><a id="797" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="798" class="Symbol">;</a> <a id="800" href="Data.Product.Base.html#852" class="Function">∃</a><a id="801" class="Symbol">;</a> <a id="803" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="806" class="Symbol">;</a> <a id="808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="811" class="Symbol">;</a> <a id="813" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="818" class="Symbol">;</a> <a id="820" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="825" class="Symbol">;</a> <a id="827" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="862" class="Keyword">using</a> <a id="868" class="Symbol">(</a><a id="869" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="872" class="Symbol">;</a> <a id="874" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="878" class="Symbol">;</a> <a id="880" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="884" class="Symbol">;</a> <a id="886" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="891" class="Symbol">)</a>
<a id="893" class="Keyword">open</a> <a id="898" class="Keyword">import</a> <a id="905" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="919" class="Symbol">as</a> <a id="922" class="Module">V</a> <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Function.Base.html" class="Module">Function.Base</a> <a id="962" class="Keyword">using</a> <a id="968" class="Symbol">(</a><a id="969" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="972" class="Symbol">;</a> <a id="974" href="Function.Base.html#725" class="Function">const</a><a id="979" class="Symbol">;</a> <a id="981" href="Function.Base.html#1657" class="Function">flip</a><a id="985" class="Symbol">;</a> <a id="987" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a><a id="990" class="Symbol">;</a> <a id="992" href="Function.Base.html#704" class="Function">id</a><a id="994" class="Symbol">)</a>
<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Level.html" class="Module">Level</a> <a id="1014" class="Keyword">using</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1026" class="Symbol">)</a>

<a id="1029" class="Keyword">infixr</a> <a id="1036" class="Number">5</a> <a id="1038" href="Data.Vec.Functional.html#1714" class="Function Operator">_∷_</a> <a id="1042" href="Data.Vec.Functional.html#2889" class="Function Operator">_++_</a>
<a id="1047" class="Keyword">infixl</a> <a id="1054" class="Number">4</a> <a id="1056" href="Data.Vec.Functional.html#3459" class="Function Operator">_⊛_</a>
<a id="1060" class="Keyword">infixl</a> <a id="1067" class="Number">1</a> <a id="1069" href="Data.Vec.Functional.html#3519" class="Function Operator">_&gt;&gt;=_</a>

<a id="1076" class="Keyword">private</a>
  <a id="1086" class="Keyword">variable</a>
    <a id="1099" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a> <a id="1101" href="Data.Vec.Functional.html#1101" class="Generalizable">b</a> <a id="1103" href="Data.Vec.Functional.html#1103" class="Generalizable">c</a> <a id="1105" class="Symbol">:</a> <a id="1107" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1117" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1119" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="1121" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1129" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a>
    <a id="1135" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="1137" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1139" class="Symbol">:</a> <a id="1141" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1144" class="Comment">------------------------------------------------------------------------</a>
<a id="1217" class="Comment">-- Definition</a>

<a id="Vector"></a><a id="1232" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1245" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a> <a id="1247" class="Symbol">→</a> <a id="1249" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1257" href="Data.Vec.Functional.html#1099" class="Generalizable">a</a>
<a id="1259" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1266" href="Data.Vec.Functional.html#1266" class="Bound">A</a> <a id="1268" href="Data.Vec.Functional.html#1268" class="Bound">n</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1276" href="Data.Vec.Functional.html#1268" class="Bound">n</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Data.Vec.Functional.html#1266" class="Bound">A</a>

<a id="1283" class="Comment">------------------------------------------------------------------------</a>
<a id="1356" class="Comment">-- Conversion</a>

<a id="toVec"></a><a id="1371" href="Data.Vec.Functional.html#1371" class="Function">toVec</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1386" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1388" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1396" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1398" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1400" href="Data.Vec.Functional.html#1371" class="Function">toVec</a> <a id="1406" class="Symbol">=</a> <a id="1408" href="Data.Vec.Base.html#6593" class="Function">V.tabulate</a>

<a id="fromVec"></a><a id="1420" href="Data.Vec.Functional.html#1420" class="Function">fromVec</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1434" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1436" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1447" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1449" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1451" href="Data.Vec.Functional.html#1420" class="Function">fromVec</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Data.Vec.Base.html#1676" class="Function">V.lookup</a>

<a id="toList"></a><a id="1471" href="Data.Vec.Functional.html#1471" class="Function">toList</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1487" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1489" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1491" class="Symbol">→</a> <a id="1493" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1498" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a>
<a id="1500" href="Data.Vec.Functional.html#1471" class="Function">toList</a> <a id="1507" class="Symbol">=</a> <a id="1509" href="Data.List.Base.html#6139" class="Function">L.tabulate</a>

<a id="fromList"></a><a id="1521" href="Data.Vec.Functional.html#1521" class="Function">fromList</a> <a id="1530" class="Symbol">:</a> <a id="1532" class="Symbol">∀</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Data.Vec.Functional.html#1535" class="Bound">xs</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1545" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a><a id="1546" class="Symbol">)</a> <a id="1548" class="Symbol">→</a> <a id="1550" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1557" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="1569" href="Data.Vec.Functional.html#1535" class="Bound">xs</a><a id="1571" class="Symbol">)</a>
<a id="1573" href="Data.Vec.Functional.html#1521" class="Function">fromList</a> <a id="1582" class="Symbol">=</a> <a id="1584" href="Data.List.Base.html#6263" class="Function">L.lookup</a>

<a id="1594" class="Comment">------------------------------------------------------------------------</a>
<a id="1667" class="Comment">-- Basic operations</a>

<a id="[]"></a><a id="1688" href="Data.Vec.Functional.html#1688" class="Function">[]</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1700" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1702" class="InductiveConstructor">zero</a>
<a id="1707" href="Data.Vec.Functional.html#1688" class="Function">[]</a> <a id="1710" class="Symbol">()</a>

<a id="_∷_"></a><a id="1714" href="Data.Vec.Functional.html#1714" class="Function Operator">_∷_</a> <a id="1718" class="Symbol">:</a> <a id="1720" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1722" class="Symbol">→</a> <a id="1724" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1731" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1733" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1744" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1746" class="Symbol">(</a><a id="1747" class="InductiveConstructor">suc</a> <a id="1751" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1752" class="Symbol">)</a>
<a id="1754" class="Symbol">(</a><a id="1755" href="Data.Vec.Functional.html#1755" class="Bound">x</a> <a id="1757" href="Data.Vec.Functional.html#1714" class="Function Operator">∷</a> <a id="1759" href="Data.Vec.Functional.html#1759" class="Bound">xs</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="1771" class="Symbol">=</a> <a id="1773" href="Data.Vec.Functional.html#1755" class="Bound">x</a>
<a id="1775" class="Symbol">(</a><a id="1776" href="Data.Vec.Functional.html#1776" class="Bound">x</a> <a id="1778" href="Data.Vec.Functional.html#1714" class="Function Operator">∷</a> <a id="1780" href="Data.Vec.Functional.html#1780" class="Bound">xs</a><a id="1782" class="Symbol">)</a> <a id="1784" class="Symbol">(</a><a id="1785" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="1789" href="Data.Vec.Functional.html#1789" class="Bound">i</a><a id="1790" class="Symbol">)</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="Data.Vec.Functional.html#1780" class="Bound">xs</a> <a id="1797" href="Data.Vec.Functional.html#1789" class="Bound">i</a>

<a id="length"></a><a id="1800" href="Data.Vec.Functional.html#1800" class="Function">length</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1816" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1818" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="1820" class="Symbol">→</a> <a id="1822" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1824" href="Data.Vec.Functional.html#1800" class="Function">length</a> <a id="1831" class="Symbol">{</a><a id="1832" class="Argument">n</a> <a id="1834" class="Symbol">=</a> <a id="1836" href="Data.Vec.Functional.html#1836" class="Bound">n</a><a id="1837" class="Symbol">}</a> <a id="1839" class="Symbol">_</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Data.Vec.Functional.html#1836" class="Bound">n</a>

<a id="head"></a><a id="1846" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="1851" class="Symbol">:</a> <a id="1853" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1860" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1862" class="Symbol">(</a><a id="1863" class="InductiveConstructor">suc</a> <a id="1867" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1868" class="Symbol">)</a> <a id="1870" class="Symbol">→</a> <a id="1872" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a>
<a id="1874" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="1879" href="Data.Vec.Functional.html#1879" class="Bound">xs</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Data.Vec.Functional.html#1879" class="Bound">xs</a> <a id="1887" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>

<a id="tail"></a><a id="1893" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1907" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1909" class="Symbol">(</a><a id="1910" class="InductiveConstructor">suc</a> <a id="1914" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1915" class="Symbol">)</a> <a id="1917" class="Symbol">→</a> <a id="1919" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1926" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1928" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1930" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="1935" href="Data.Vec.Functional.html#1935" class="Bound">xs</a> <a id="1938" class="Symbol">=</a> <a id="1940" href="Data.Vec.Functional.html#1935" class="Bound">xs</a> <a id="1943" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1945" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a>

<a id="uncons"></a><a id="1950" href="Data.Vec.Functional.html#1950" class="Function">uncons</a> <a id="1957" class="Symbol">:</a> <a id="1959" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1966" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1968" class="Symbol">(</a><a id="1969" class="InductiveConstructor">suc</a> <a id="1973" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="1974" class="Symbol">)</a> <a id="1976" class="Symbol">→</a> <a id="1978" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1980" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1982" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="1989" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="1991" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="1993" href="Data.Vec.Functional.html#1950" class="Function">uncons</a> <a id="2000" href="Data.Vec.Functional.html#2000" class="Bound">xs</a> <a id="2003" class="Symbol">=</a> <a id="2005" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2010" href="Data.Vec.Functional.html#2000" class="Bound">xs</a> <a id="2013" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2015" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="2020" href="Data.Vec.Functional.html#2000" class="Bound">xs</a>

<a id="replicate"></a><a id="2024" href="Data.Vec.Functional.html#2024" class="Function">replicate</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Data.Vec.Functional.html#2037" class="Bound">n</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2048" class="Symbol">→</a> <a id="2050" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2057" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2059" href="Data.Vec.Functional.html#2037" class="Bound">n</a>
<a id="2061" href="Data.Vec.Functional.html#2024" class="Function">replicate</a> <a id="2071" href="Data.Vec.Functional.html#2071" class="Bound">n</a> <a id="2073" class="Symbol">=</a> <a id="2075" href="Function.Base.html#725" class="Function">const</a>

<a id="insertAt"></a><a id="2082" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2100" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2102" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2110" class="Symbol">(</a><a id="2111" class="InductiveConstructor">suc</a> <a id="2115" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2131" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2133" class="Symbol">(</a><a id="2134" class="InductiveConstructor">suc</a> <a id="2138" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2139" class="Symbol">)</a>
<a id="2141" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2150" class="Symbol">{</a><a id="2151" class="Argument">n</a> <a id="2153" class="Symbol">=</a> <a id="2155" href="Data.Vec.Functional.html#2155" class="Bound">n</a><a id="2156" class="Symbol">}</a>     <a id="2162" href="Data.Vec.Functional.html#2162" class="Bound">xs</a> <a id="2165" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2173" href="Data.Vec.Functional.html#2173" class="Bound">v</a> <a id="2175" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2183" class="Symbol">=</a> <a id="2185" href="Data.Vec.Functional.html#2173" class="Bound">v</a>
<a id="2187" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2196" class="Symbol">{</a><a id="2197" class="Argument">n</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Data.Vec.Functional.html#2201" class="Bound">n</a><a id="2202" class="Symbol">}</a>     <a id="2208" href="Data.Vec.Functional.html#2208" class="Bound">xs</a> <a id="2211" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2219" href="Data.Vec.Functional.html#2219" class="Bound">v</a> <a id="2221" class="Symbol">(</a><a id="2222" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2226" href="Data.Vec.Functional.html#2226" class="Bound">j</a><a id="2227" class="Symbol">)</a> <a id="2229" class="Symbol">=</a> <a id="2231" href="Data.Vec.Functional.html#2208" class="Bound">xs</a> <a id="2234" href="Data.Vec.Functional.html#2226" class="Bound">j</a>
<a id="2236" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2245" class="Symbol">{</a><a id="2246" class="Argument">n</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2254" href="Data.Vec.Functional.html#2254" class="Bound">n</a><a id="2255" class="Symbol">}</a> <a id="2257" href="Data.Vec.Functional.html#2257" class="Bound">xs</a> <a id="2260" class="Symbol">(</a><a id="2261" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2265" href="Data.Vec.Functional.html#2265" class="Bound">i</a><a id="2266" class="Symbol">)</a> <a id="2268" href="Data.Vec.Functional.html#2268" class="Bound">v</a> <a id="2270" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2278" class="Symbol">=</a> <a id="2280" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2285" href="Data.Vec.Functional.html#2257" class="Bound">xs</a>
<a id="2288" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2297" class="Symbol">{</a><a id="2298" class="Argument">n</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2306" href="Data.Vec.Functional.html#2306" class="Bound">n</a><a id="2307" class="Symbol">}</a> <a id="2309" href="Data.Vec.Functional.html#2309" class="Bound">xs</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2317" href="Data.Vec.Functional.html#2317" class="Bound">i</a><a id="2318" class="Symbol">)</a> <a id="2320" href="Data.Vec.Functional.html#2320" class="Bound">v</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2327" href="Data.Vec.Functional.html#2327" class="Bound">j</a><a id="2328" class="Symbol">)</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="2347" href="Data.Vec.Functional.html#2309" class="Bound">xs</a><a id="2349" class="Symbol">)</a> <a id="2351" href="Data.Vec.Functional.html#2317" class="Bound">i</a> <a id="2353" href="Data.Vec.Functional.html#2320" class="Bound">v</a> <a id="2355" href="Data.Vec.Functional.html#2327" class="Bound">j</a>

<a id="removeAt"></a><a id="2358" href="Data.Vec.Functional.html#2358" class="Function">removeAt</a> <a id="2367" class="Symbol">:</a> <a id="2369" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2376" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2378" class="Symbol">(</a><a id="2379" class="InductiveConstructor">suc</a> <a id="2383" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2384" class="Symbol">)</a> <a id="2386" class="Symbol">→</a> <a id="2388" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2392" class="Symbol">(</a><a id="2393" class="InductiveConstructor">suc</a> <a id="2397" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2398" class="Symbol">)</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2409" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2411" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="2413" href="Data.Vec.Functional.html#2358" class="Function">removeAt</a> <a id="2422" href="Data.Vec.Functional.html#2422" class="Bound">t</a> <a id="2424" href="Data.Vec.Functional.html#2424" class="Bound">i</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Data.Vec.Functional.html#2422" class="Bound">t</a> <a id="2430" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2432" href="Data.Fin.Base.html#7283" class="Function">punchIn</a> <a id="2440" href="Data.Vec.Functional.html#2424" class="Bound">i</a>

<a id="updateAt"></a><a id="2443" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2452" class="Symbol">:</a> <a id="2454" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2461" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2463" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2465" class="Symbol">→</a> <a id="2467" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2471" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2473" class="Symbol">→</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2478" class="Symbol">→</a> <a id="2480" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a><a id="2481" class="Symbol">)</a> <a id="2483" class="Symbol">→</a> <a id="2485" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2492" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2494" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="2496" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2505" class="Symbol">{</a><a id="2506" class="Argument">n</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2514" href="Data.Vec.Functional.html#2514" class="Bound">n</a><a id="2515" class="Symbol">}</a> <a id="2517" href="Data.Vec.Functional.html#2517" class="Bound">xs</a> <a id="2520" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2528" href="Data.Vec.Functional.html#2528" class="Bound">f</a> <a id="2530" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2538" class="Symbol">=</a> <a id="2540" href="Data.Vec.Functional.html#2528" class="Bound">f</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2548" href="Data.Vec.Functional.html#2517" class="Bound">xs</a><a id="2550" class="Symbol">)</a>
<a id="2552" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2561" class="Symbol">{</a><a id="2562" class="Argument">n</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2570" href="Data.Vec.Functional.html#2570" class="Bound">n</a><a id="2571" class="Symbol">}</a> <a id="2573" href="Data.Vec.Functional.html#2573" class="Bound">xs</a> <a id="2576" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2584" href="Data.Vec.Functional.html#2584" class="Bound">f</a> <a id="2586" class="Symbol">(</a><a id="2587" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2591" href="Data.Vec.Functional.html#2591" class="Bound">j</a><a id="2592" class="Symbol">)</a> <a id="2594" class="Symbol">=</a> <a id="2596" href="Data.Vec.Functional.html#2573" class="Bound">xs</a> <a id="2599" class="Symbol">(</a><a id="2600" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2604" href="Data.Vec.Functional.html#2591" class="Bound">j</a><a id="2605" class="Symbol">)</a>
<a id="2607" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2616" class="Symbol">{</a><a id="2617" class="Argument">n</a> <a id="2619" class="Symbol">=</a> <a id="2621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2625" href="Data.Vec.Functional.html#2625" class="Bound">n</a><a id="2626" class="Symbol">}</a> <a id="2628" href="Data.Vec.Functional.html#2628" class="Bound">xs</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2636" href="Data.Vec.Functional.html#2636" class="Bound">i</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Data.Vec.Functional.html#2639" class="Bound">f</a> <a id="2641" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="2649" class="Symbol">=</a> <a id="2651" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="2656" href="Data.Vec.Functional.html#2628" class="Bound">xs</a>
<a id="2659" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2668" class="Symbol">{</a><a id="2669" class="Argument">n</a> <a id="2671" class="Symbol">=</a> <a id="2673" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2677" href="Data.Vec.Functional.html#2677" class="Bound">n</a><a id="2678" class="Symbol">}</a> <a id="2680" href="Data.Vec.Functional.html#2680" class="Bound">xs</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2688" href="Data.Vec.Functional.html#2688" class="Bound">i</a><a id="2689" class="Symbol">)</a> <a id="2691" href="Data.Vec.Functional.html#2691" class="Bound">f</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="2698" href="Data.Vec.Functional.html#2698" class="Bound">j</a><a id="2699" class="Symbol">)</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Data.Vec.Functional.html#2443" class="Function">updateAt</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="2718" href="Data.Vec.Functional.html#2680" class="Bound">xs</a><a id="2720" class="Symbol">)</a> <a id="2722" href="Data.Vec.Functional.html#2688" class="Bound">i</a> <a id="2724" href="Data.Vec.Functional.html#2691" class="Bound">f</a> <a id="2726" href="Data.Vec.Functional.html#2698" class="Bound">j</a>

<a id="2729" class="Comment">------------------------------------------------------------------------</a>
<a id="2802" class="Comment">-- Transformations</a>

<a id="map"></a><a id="2822" href="Data.Vec.Functional.html#2822" class="Function">map</a> <a id="2826" class="Symbol">:</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2831" class="Symbol">→</a> <a id="2833" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">→</a> <a id="2838" class="Symbol">∀</a> <a id="2840" class="Symbol">{</a><a id="2841" href="Data.Vec.Functional.html#2841" class="Bound">n</a><a id="2842" class="Symbol">}</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2853" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2855" href="Data.Vec.Functional.html#2841" class="Bound">n</a> <a id="2857" class="Symbol">→</a> <a id="2859" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2866" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="2868" href="Data.Vec.Functional.html#2841" class="Bound">n</a>
<a id="2870" href="Data.Vec.Functional.html#2822" class="Function">map</a> <a id="2874" href="Data.Vec.Functional.html#2874" class="Bound">f</a> <a id="2876" href="Data.Vec.Functional.html#2876" class="Bound">xs</a> <a id="2879" class="Symbol">=</a> <a id="2881" href="Data.Vec.Functional.html#2874" class="Bound">f</a> <a id="2883" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2885" href="Data.Vec.Functional.html#2876" class="Bound">xs</a>

<a id="_++_"></a><a id="2889" href="Data.Vec.Functional.html#2889" class="Function Operator">_++_</a> <a id="2894" class="Symbol">:</a> <a id="2896" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2903" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2905" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="2907" class="Symbol">→</a> <a id="2909" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2916" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2918" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="2920" class="Symbol">→</a> <a id="2922" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="2929" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="2931" class="Symbol">(</a><a id="2932" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="2934" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="2938" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="2939" class="Symbol">)</a>
<a id="2941" href="Data.Vec.Functional.html#2889" class="Function Operator">_++_</a> <a id="2946" class="Symbol">{</a><a id="2947" class="Argument">m</a> <a id="2949" class="Symbol">=</a> <a id="2951" href="Data.Vec.Functional.html#2951" class="Bound">m</a><a id="2952" class="Symbol">}</a> <a id="2954" href="Data.Vec.Functional.html#2954" class="Bound">xs</a> <a id="2957" href="Data.Vec.Functional.html#2957" class="Bound">ys</a> <a id="2960" href="Data.Vec.Functional.html#2960" class="Bound">i</a> <a id="2962" class="Symbol">=</a> <a id="2964" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2966" href="Data.Vec.Functional.html#2954" class="Bound">xs</a> <a id="2969" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2971" href="Data.Vec.Functional.html#2957" class="Bound">ys</a> <a id="2974" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Data.Fin.Base.html#3938" class="Function">splitAt</a> <a id="2985" href="Data.Vec.Functional.html#2951" class="Bound">m</a> <a id="2987" href="Data.Vec.Functional.html#2960" class="Bound">i</a><a id="2988" class="Symbol">)</a>

<a id="concat"></a><a id="2991" href="Data.Vec.Functional.html#2991" class="Function">concat</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3015" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3017" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a><a id="3018" class="Symbol">)</a> <a id="3020" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3022" class="Symbol">→</a> <a id="3024" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3031" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="3040" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a><a id="3041" class="Symbol">)</a>
<a id="3043" href="Data.Vec.Functional.html#2991" class="Function">concat</a> <a id="3050" class="Symbol">{</a><a id="3051" class="Argument">m</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Data.Vec.Functional.html#3055" class="Bound">m</a><a id="3056" class="Symbol">}</a> <a id="3058" href="Data.Vec.Functional.html#3058" class="Bound">xss</a> <a id="3062" href="Data.Vec.Functional.html#3062" class="Bound">i</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3074" class="Symbol">(</a><a id="3075" href="Function.Base.html#1657" class="Function">flip</a> <a id="3080" href="Data.Vec.Functional.html#3058" class="Bound">xss</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Data.Fin.Base.html#4294" class="Function">quotRem</a> <a id="3094" href="Data.Vec.Functional.html#3055" class="Bound">m</a> <a id="3096" href="Data.Vec.Functional.html#3062" class="Bound">i</a><a id="3097" class="Symbol">)</a>

<a id="foldr"></a><a id="3100" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3106" class="Symbol">:</a> <a id="3108" class="Symbol">(</a><a id="3109" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3115" class="Symbol">→</a> <a id="3117" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3124" class="Symbol">→</a> <a id="3126" class="Symbol">∀</a> <a id="3128" class="Symbol">{</a><a id="3129" href="Data.Vec.Functional.html#3129" class="Bound">n</a><a id="3130" class="Symbol">}</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3141" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3143" href="Data.Vec.Functional.html#3129" class="Bound">n</a> <a id="3145" class="Symbol">→</a> <a id="3147" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a>
<a id="3149" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3155" href="Data.Vec.Functional.html#3155" class="Bound">f</a> <a id="3157" href="Data.Vec.Functional.html#3157" class="Bound">z</a> <a id="3159" class="Symbol">{</a><a id="3160" class="Argument">n</a> <a id="3162" class="Symbol">=</a> <a id="3164" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3168" class="Symbol">}</a>  <a id="3171" href="Data.Vec.Functional.html#3171" class="Bound">xs</a> <a id="3174" class="Symbol">=</a> <a id="3176" href="Data.Vec.Functional.html#3157" class="Bound">z</a>
<a id="3178" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3184" href="Data.Vec.Functional.html#3184" class="Bound">f</a> <a id="3186" href="Data.Vec.Functional.html#3186" class="Bound">z</a> <a id="3188" class="Symbol">{</a><a id="3189" class="Argument">n</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3197" href="Data.Vec.Functional.html#3197" class="Bound">n</a><a id="3198" class="Symbol">}</a> <a id="3200" href="Data.Vec.Functional.html#3200" class="Bound">xs</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Data.Vec.Functional.html#3184" class="Bound">f</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="3213" href="Data.Vec.Functional.html#3200" class="Bound">xs</a><a id="3215" class="Symbol">)</a> <a id="3217" class="Symbol">(</a><a id="3218" href="Data.Vec.Functional.html#3100" class="Function">foldr</a> <a id="3224" href="Data.Vec.Functional.html#3184" class="Bound">f</a> <a id="3226" href="Data.Vec.Functional.html#3186" class="Bound">z</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="3234" href="Data.Vec.Functional.html#3200" class="Bound">xs</a><a id="3236" class="Symbol">))</a>

<a id="foldl"></a><a id="3240" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3246" class="Symbol">:</a> <a id="3248" class="Symbol">(</a><a id="3249" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3258" class="Symbol">)</a> <a id="3260" class="Symbol">→</a> <a id="3262" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3264" class="Symbol">→</a> <a id="3266" class="Symbol">∀</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Data.Vec.Functional.html#3269" class="Bound">n</a><a id="3270" class="Symbol">}</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3281" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3283" href="Data.Vec.Functional.html#3269" class="Bound">n</a> <a id="3285" class="Symbol">→</a> <a id="3287" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a>
<a id="3289" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3295" href="Data.Vec.Functional.html#3295" class="Bound">f</a> <a id="3297" href="Data.Vec.Functional.html#3297" class="Bound">z</a> <a id="3299" class="Symbol">{</a><a id="3300" class="Argument">n</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3308" class="Symbol">}</a>  <a id="3311" href="Data.Vec.Functional.html#3311" class="Bound">xs</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Data.Vec.Functional.html#3297" class="Bound">z</a>
<a id="3318" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3324" href="Data.Vec.Functional.html#3324" class="Bound">f</a> <a id="3326" href="Data.Vec.Functional.html#3326" class="Bound">z</a> <a id="3328" class="Symbol">{</a><a id="3329" class="Argument">n</a> <a id="3331" class="Symbol">=</a> <a id="3333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3337" href="Data.Vec.Functional.html#3337" class="Bound">n</a><a id="3338" class="Symbol">}</a> <a id="3340" href="Data.Vec.Functional.html#3340" class="Bound">xs</a> <a id="3343" class="Symbol">=</a> <a id="3345" href="Data.Vec.Functional.html#3240" class="Function">foldl</a> <a id="3351" href="Data.Vec.Functional.html#3324" class="Bound">f</a> <a id="3353" class="Symbol">(</a><a id="3354" href="Data.Vec.Functional.html#3324" class="Bound">f</a> <a id="3356" href="Data.Vec.Functional.html#3326" class="Bound">z</a> <a id="3358" class="Symbol">(</a><a id="3359" href="Data.Vec.Functional.html#1846" class="Function">head</a> <a id="3364" href="Data.Vec.Functional.html#3340" class="Bound">xs</a><a id="3366" class="Symbol">))</a> <a id="3369" class="Symbol">(</a><a id="3370" href="Data.Vec.Functional.html#1893" class="Function">tail</a> <a id="3375" href="Data.Vec.Functional.html#3340" class="Bound">xs</a><a id="3377" class="Symbol">)</a>

<a id="rearrange"></a><a id="3380" href="Data.Vec.Functional.html#3380" class="Function">rearrange</a> <a id="3390" class="Symbol">:</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3397" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3405" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="3406" class="Symbol">)</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3417" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3419" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3421" class="Symbol">→</a> <a id="3423" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3430" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3432" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a>
<a id="3434" href="Data.Vec.Functional.html#3380" class="Function">rearrange</a> <a id="3444" href="Data.Vec.Functional.html#3444" class="Bound">r</a> <a id="3446" href="Data.Vec.Functional.html#3446" class="Bound">xs</a> <a id="3449" class="Symbol">=</a> <a id="3451" href="Data.Vec.Functional.html#3446" class="Bound">xs</a> <a id="3454" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3456" href="Data.Vec.Functional.html#3444" class="Bound">r</a>

<a id="_⊛_"></a><a id="3459" href="Data.Vec.Functional.html#3459" class="Function Operator">_⊛_</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3478" class="Symbol">)</a> <a id="3480" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3491" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3493" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3495" class="Symbol">→</a> <a id="3497" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3504" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3506" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3508" href="Data.Vec.Functional.html#3459" class="Function Operator">_⊛_</a> <a id="3512" class="Symbol">=</a> <a id="3514" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a>

<a id="_&gt;&gt;=_"></a><a id="3519" href="Data.Vec.Functional.html#3519" class="Function Operator">_&gt;&gt;=_</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3534" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3536" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="3538" class="Symbol">→</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3543" class="Symbol">→</a> <a id="3545" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3552" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3554" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="3555" class="Symbol">)</a> <a id="3557" class="Symbol">→</a> <a id="3559" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3566" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3568" class="Symbol">(</a><a id="3569" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="3571" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">ℕ.*</a> <a id="3575" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="3576" class="Symbol">)</a>
<a id="3578" href="Data.Vec.Functional.html#3578" class="Bound">xs</a> <a id="3581" href="Data.Vec.Functional.html#3519" class="Function Operator">&gt;&gt;=</a> <a id="3585" href="Data.Vec.Functional.html#3585" class="Bound">f</a> <a id="3587" class="Symbol">=</a> <a id="3589" href="Data.Vec.Functional.html#2991" class="Function">concat</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Data.Vec.Functional.html#2822" class="Function">map</a> <a id="3601" href="Data.Vec.Functional.html#3585" class="Bound">f</a> <a id="3603" href="Data.Vec.Functional.html#3578" class="Bound">xs</a><a id="3605" class="Symbol">)</a>

<a id="zipWith"></a><a id="3608" href="Data.Vec.Functional.html#3608" class="Function">zipWith</a> <a id="3616" class="Symbol">:</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3625" class="Symbol">→</a> <a id="3627" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a><a id="3628" class="Symbol">)</a> <a id="3630" class="Symbol">→</a> <a id="3632" class="Symbol">∀</a> <a id="3634" class="Symbol">{</a><a id="3635" href="Data.Vec.Functional.html#3635" class="Bound">n</a><a id="3636" class="Symbol">}</a> <a id="3638" class="Symbol">→</a> <a id="3640" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3647" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3649" href="Data.Vec.Functional.html#3635" class="Bound">n</a> <a id="3651" class="Symbol">→</a> <a id="3653" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3660" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3662" href="Data.Vec.Functional.html#3635" class="Bound">n</a> <a id="3664" class="Symbol">→</a> <a id="3666" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3673" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a> <a id="3675" href="Data.Vec.Functional.html#3635" class="Bound">n</a>
<a id="3677" href="Data.Vec.Functional.html#3608" class="Function">zipWith</a> <a id="3685" href="Data.Vec.Functional.html#3685" class="Bound">f</a> <a id="3687" href="Data.Vec.Functional.html#3687" class="Bound">xs</a> <a id="3690" href="Data.Vec.Functional.html#3690" class="Bound">ys</a> <a id="3693" href="Data.Vec.Functional.html#3693" class="Bound">i</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Data.Vec.Functional.html#3685" class="Bound">f</a> <a id="3699" class="Symbol">(</a><a id="3700" href="Data.Vec.Functional.html#3687" class="Bound">xs</a> <a id="3703" href="Data.Vec.Functional.html#3693" class="Bound">i</a><a id="3704" class="Symbol">)</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Data.Vec.Functional.html#3690" class="Bound">ys</a> <a id="3710" href="Data.Vec.Functional.html#3693" class="Bound">i</a><a id="3711" class="Symbol">)</a>

<a id="unzipWith"></a><a id="3714" href="Data.Vec.Functional.html#3714" class="Function">unzipWith</a> <a id="3724" class="Symbol">:</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3729" class="Symbol">→</a> <a id="3731" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3733" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3735" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a><a id="3736" class="Symbol">)</a> <a id="3738" class="Symbol">→</a> <a id="3740" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3747" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3749" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3751" class="Symbol">→</a> <a id="3753" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3760" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3762" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3764" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3766" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3773" href="Data.Vec.Functional.html#1121" class="Generalizable">C</a> <a id="3775" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3777" href="Data.Vec.Functional.html#3714" class="Function">unzipWith</a> <a id="3787" href="Data.Vec.Functional.html#3787" class="Bound">f</a> <a id="3789" href="Data.Vec.Functional.html#3789" class="Bound">xs</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3800" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3802" href="Data.Vec.Functional.html#3787" class="Bound">f</a> <a id="3804" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3806" href="Data.Vec.Functional.html#3789" class="Bound">xs</a> <a id="3809" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3811" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3817" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3819" href="Data.Vec.Functional.html#3787" class="Bound">f</a> <a id="3821" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3823" href="Data.Vec.Functional.html#3789" class="Bound">xs</a>

<a id="zip"></a><a id="3827" href="Data.Vec.Functional.html#3827" class="Function">zip</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3840" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3842" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3853" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3855" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3857" class="Symbol">→</a> <a id="3859" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3866" class="Symbol">(</a><a id="3867" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3869" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3871" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3872" class="Symbol">)</a> <a id="3874" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3876" href="Data.Vec.Functional.html#3827" class="Function">zip</a> <a id="3880" class="Symbol">=</a> <a id="3882" href="Data.Vec.Functional.html#3608" class="Function">zipWith</a> <a id="3890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="unzip"></a><a id="3895" href="Data.Vec.Functional.html#3895" class="Function">unzip</a> <a id="3901" class="Symbol">:</a> <a id="3903" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3910" class="Symbol">(</a><a id="3911" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3913" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3915" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a><a id="3916" class="Symbol">)</a> <a id="3918" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3920" class="Symbol">→</a> <a id="3922" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3929" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3931" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="3933" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3935" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3942" href="Data.Vec.Functional.html#1119" class="Generalizable">B</a> <a id="3944" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="3946" href="Data.Vec.Functional.html#3895" class="Function">unzip</a> <a id="3952" class="Symbol">=</a> <a id="3954" href="Data.Vec.Functional.html#3714" class="Function">unzipWith</a> <a id="3964" href="Function.Base.html#704" class="Function">id</a>

<a id="take"></a><a id="3968" href="Data.Vec.Functional.html#3968" class="Function">take</a> <a id="3973" class="Symbol">:</a> <a id="3975" class="Symbol">∀</a> <a id="3977" href="Data.Vec.Functional.html#3977" class="Bound">m</a> <a id="3979" class="Symbol">{</a><a id="3980" href="Data.Vec.Functional.html#3980" class="Bound">n</a><a id="3981" class="Symbol">}</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="3992" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="3994" class="Symbol">(</a><a id="3995" href="Data.Vec.Functional.html#3977" class="Bound">m</a> <a id="3997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4001" href="Data.Vec.Functional.html#3980" class="Bound">n</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4013" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4015" href="Data.Vec.Functional.html#3977" class="Bound">m</a>
<a id="4017" href="Data.Vec.Functional.html#3968" class="Function">take</a> <a id="4022" class="Symbol">_</a> <a id="4024" class="Symbol">{</a><a id="4025" class="Argument">n</a> <a id="4027" class="Symbol">=</a> <a id="4029" href="Data.Vec.Functional.html#4029" class="Bound">n</a><a id="4030" class="Symbol">}</a> <a id="4032" href="Data.Vec.Functional.html#4032" class="Bound">xs</a> <a id="4035" class="Symbol">=</a> <a id="4037" href="Data.Vec.Functional.html#4032" class="Bound">xs</a> <a id="4040" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ</a> <a id="4047" href="Data.Vec.Functional.html#4029" class="Bound">n</a><a id="4048" class="Symbol">)</a>

<a id="drop"></a><a id="4051" href="Data.Vec.Functional.html#4051" class="Function">drop</a> <a id="4056" class="Symbol">:</a> <a id="4058" class="Symbol">∀</a> <a id="4060" href="Data.Vec.Functional.html#4060" class="Bound">m</a> <a id="4062" class="Symbol">{</a><a id="4063" href="Data.Vec.Functional.html#4063" class="Bound">n</a><a id="4064" class="Symbol">}</a> <a id="4066" class="Symbol">→</a> <a id="4068" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4075" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Data.Vec.Functional.html#4060" class="Bound">m</a> <a id="4080" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">ℕ.+</a> <a id="4084" href="Data.Vec.Functional.html#4063" class="Bound">n</a><a id="4085" class="Symbol">)</a> <a id="4087" class="Symbol">→</a> <a id="4089" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4096" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4098" href="Data.Vec.Functional.html#4063" class="Bound">n</a>
<a id="4100" href="Data.Vec.Functional.html#4051" class="Function">drop</a> <a id="4105" href="Data.Vec.Functional.html#4105" class="Bound">m</a> <a id="4107" href="Data.Vec.Functional.html#4107" class="Bound">xs</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Data.Vec.Functional.html#4107" class="Bound">xs</a> <a id="4115" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4117" class="Symbol">(</a><a id="4118" href="Data.Vec.Functional.html#4105" class="Bound">m</a> <a id="4120" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ_</a><a id="4123" class="Symbol">)</a>

<a id="reverse"></a><a id="4126" href="Data.Vec.Functional.html#4126" class="Function">reverse</a> <a id="4134" class="Symbol">:</a> <a id="4136" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4143" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4145" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a> <a id="4147" class="Symbol">→</a> <a id="4149" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4156" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4158" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4160" href="Data.Vec.Functional.html#4126" class="Function">reverse</a> <a id="4168" href="Data.Vec.Functional.html#4168" class="Bound">xs</a> <a id="4171" class="Symbol">=</a> <a id="4173" href="Data.Vec.Functional.html#4168" class="Bound">xs</a> <a id="4176" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4178" href="Data.Fin.Base.html#6686" class="Function">opposite</a>

<a id="init"></a><a id="4188" href="Data.Vec.Functional.html#4188" class="Function">init</a> <a id="4193" class="Symbol">:</a> <a id="4195" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4202" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4204" class="Symbol">(</a><a id="4205" class="InductiveConstructor">suc</a> <a id="4209" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4210" class="Symbol">)</a> <a id="4212" class="Symbol">→</a> <a id="4214" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4221" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4223" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4225" href="Data.Vec.Functional.html#4188" class="Function">init</a> <a id="4230" href="Data.Vec.Functional.html#4230" class="Bound">xs</a> <a id="4233" class="Symbol">=</a> <a id="4235" href="Data.Vec.Functional.html#4230" class="Bound">xs</a> <a id="4238" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4240" href="Data.Fin.Base.html#3055" class="Function">inject₁</a>

<a id="last"></a><a id="4249" href="Data.Vec.Functional.html#4249" class="Function">last</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4263" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4265" class="Symbol">(</a><a id="4266" class="InductiveConstructor">suc</a> <a id="4270" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4271" class="Symbol">)</a> <a id="4273" class="Symbol">→</a> <a id="4275" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a>
<a id="4277" href="Data.Vec.Functional.html#4249" class="Function">last</a> <a id="4282" class="Symbol">{</a><a id="4283" class="Argument">n</a> <a id="4285" class="Symbol">=</a> <a id="4287" href="Data.Vec.Functional.html#4287" class="Bound">n</a><a id="4288" class="Symbol">}</a> <a id="4290" href="Data.Vec.Functional.html#4290" class="Bound">xs</a> <a id="4293" class="Symbol">=</a> <a id="4295" href="Data.Vec.Functional.html#4290" class="Bound">xs</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Data.Fin.Base.html#1825" class="Function">fromℕ</a> <a id="4305" href="Data.Vec.Functional.html#4287" class="Bound">n</a><a id="4306" class="Symbol">)</a>

<a id="transpose"></a><a id="4309" href="Data.Vec.Functional.html#4309" class="Function">transpose</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4328" class="Symbol">(</a><a id="4329" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4336" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4338" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4339" class="Symbol">)</a> <a id="4341" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a> <a id="4343" class="Symbol">→</a> <a id="4345" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4360" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4362" href="Data.Vec.Functional.html#1135" class="Generalizable">m</a><a id="4363" class="Symbol">)</a> <a id="4365" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4367" href="Data.Vec.Functional.html#4309" class="Function">transpose</a> <a id="4377" class="Symbol">=</a> <a id="4379" href="Function.Base.html#1657" class="Function">flip</a>

<a id="4385" class="Comment">------------------------------------------------------------------------</a>
<a id="4458" class="Comment">-- DEPRECATED</a>
<a id="4472" class="Comment">------------------------------------------------------------------------</a>
<a id="4545" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4616" class="Comment">-- not guaranteed.</a>

<a id="4636" class="Comment">-- Version 2.0</a>

<a id="remove"></a><a id="4652" href="Data.Vec.Functional.html#4652" class="Function">remove</a> <a id="4659" class="Symbol">:</a> <a id="4661" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4665" class="Symbol">(</a><a id="4666" class="InductiveConstructor">suc</a> <a id="4670" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4671" class="Symbol">)</a> <a id="4673" class="Symbol">→</a> <a id="4675" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4682" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4684" class="Symbol">(</a><a id="4685" class="InductiveConstructor">suc</a> <a id="4689" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a><a id="4690" class="Symbol">)</a> <a id="4692" class="Symbol">→</a> <a id="4694" href="Data.Vec.Functional.html#1232" class="Function">Vector</a> <a id="4701" href="Data.Vec.Functional.html#1117" class="Generalizable">A</a> <a id="4703" href="Data.Vec.Functional.html#1137" class="Generalizable">n</a>
<a id="4705" href="Data.Vec.Functional.html#4652" class="Function">remove</a> <a id="4712" class="Symbol">=</a> <a id="4714" href="Function.Base.html#1657" class="Function">flip</a> <a id="4719" href="Data.Vec.Functional.html#2358" class="Function">removeAt</a>
<a id="4728" class="Symbol">{-#</a> <a id="4732" class="Keyword">WARNING_ON_USAGE</a> <a id="4749" class="Pragma">remove</a>
<a id="4756" class="String">&quot;Warning: remove was deprecated in v2.0.
Please use removeAt instead.
NOTE: argument order has been flipped.&quot;</a>
<a id="4866" class="Symbol">#-}</a>
<a id="insert"></a><a id="4870" href="Data.Vec.Functional.html#4870" class="Function">insert</a> <a id="4877" class="Symbol">=</a> <a id="4879" href="Data.Vec.Functional.html#2082" class="Function">insertAt</a>
<a id="4888" class="Symbol">{-#</a> <a id="4892" class="Keyword">WARNING_ON_USAGE</a> <a id="4909" class="Pragma">insert</a>
<a id="4916" class="String">&quot;Warning: insert was deprecated in v2.0.
Please use insertAt instead.&quot;</a>
<a id="4987" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Vec.N-ary.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>N-ary (Data.Vec.N-ary)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec.N-ary</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Code for converting Vec A n → B to and from n-ary functions</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Data.Vec.N-ary.html" class="Module">Data.Vec.N-ary</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="364" class="Keyword">using</a> <a id="370" class="Symbol">(</a><a id="371" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="385" class="Symbol">)</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="426" class="Symbol">;</a> <a id="428" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="435" class="Symbol">;</a> <a id="437" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="470" class="Keyword">hiding</a> <a id="477" class="Symbol">(</a><a id="478" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="513" class="Symbol">as</a> <a id="516" class="Module">Product</a> <a id="524" class="Keyword">using</a> <a id="530" class="Symbol">(</a><a id="531" href="Data.Product.Base.html#852" class="Function">∃</a><a id="532" class="Symbol">;</a> <a id="534" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="565" class="Keyword">using</a> <a id="571" class="Symbol">(</a><a id="572" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="575" class="Symbol">;</a> <a id="577" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="579" class="Symbol">;</a> <a id="581" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="584" class="Symbol">;</a> <a id="586" href="Data.Vec.Base.html#1581" class="Function">head</a><a id="590" class="Symbol">;</a> <a id="592" href="Data.Vec.Base.html#1625" class="Function">tail</a><a id="596" class="Symbol">)</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Function.Base.html" class="Module">Function.Base</a> <a id="624" class="Keyword">using</a> <a id="630" class="Symbol">(</a><a id="631" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="634" class="Symbol">;</a> <a id="636" href="Function.Base.html#704" class="Function">id</a><a id="638" class="Symbol">;</a> <a id="640" href="Function.Base.html#1657" class="Function">flip</a><a id="644" class="Symbol">;</a> <a id="646" href="Function.Base.html#762" class="Function">constᵣ</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="683" class="Keyword">using</a> <a id="689" class="Symbol">(</a><a id="690" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="698" class="Symbol">)</a>
<a id="700" class="Keyword">open</a> <a id="705" class="Keyword">import</a> <a id="712" href="Level.html" class="Module">Level</a> <a id="718" class="Keyword">using</a> <a id="724" class="Symbol">(</a><a id="725" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="730" class="Symbol">;</a> <a id="732" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="735" class="Symbol">)</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="770" class="Keyword">using</a> <a id="776" class="Symbol">(</a><a id="777" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="780" class="Symbol">)</a>
<a id="782" class="Keyword">open</a> <a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="837" class="Keyword">using</a> <a id="843" class="Symbol">(</a><a id="844" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="847" class="Symbol">;</a> <a id="849" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="853" class="Symbol">;</a> <a id="855" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="859" class="Symbol">)</a>

<a id="862" class="Keyword">private</a>
  <a id="872" class="Keyword">variable</a>
    <a id="885" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a> <a id="887" href="Data.Vec.N-ary.html#887" class="Generalizable">b</a> <a id="889" href="Data.Vec.N-ary.html#889" class="Generalizable">c</a> <a id="891" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="893" href="Data.Vec.N-ary.html#893" class="Generalizable">ℓ₁</a> <a id="896" href="Data.Vec.N-ary.html#896" class="Generalizable">ℓ₂</a> <a id="899" class="Symbol">:</a> <a id="901" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="911" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="919" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a>
    <a id="925" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a> <a id="927" class="Symbol">:</a> <a id="929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="933" href="Data.Vec.N-ary.html#887" class="Generalizable">b</a>
    <a id="939" href="Data.Vec.N-ary.html#939" class="Generalizable">C</a> <a id="941" class="Symbol">:</a> <a id="943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="947" href="Data.Vec.N-ary.html#889" class="Generalizable">c</a>

<a id="950" class="Comment">------------------------------------------------------------------------</a>
<a id="1023" class="Comment">-- N-ary functions</a>

<a id="N-ary-level"></a><a id="1043" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1055" class="Symbol">:</a> <a id="1057" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1063" class="Symbol">→</a> <a id="1065" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="1071" class="Symbol">→</a> <a id="1073" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1075" class="Symbol">→</a> <a id="1077" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="1083" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1095" href="Data.Vec.N-ary.html#1095" class="Bound">ℓ₁</a> <a id="1098" href="Data.Vec.N-ary.html#1098" class="Bound">ℓ₂</a> <a id="1101" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1109" class="Symbol">=</a> <a id="1111" href="Data.Vec.N-ary.html#1098" class="Bound">ℓ₂</a>
<a id="1114" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1126" href="Data.Vec.N-ary.html#1126" class="Bound">ℓ₁</a> <a id="1129" href="Data.Vec.N-ary.html#1129" class="Bound">ℓ₂</a> <a id="1132" class="Symbol">(</a><a id="1133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1137" href="Data.Vec.N-ary.html#1137" class="Bound">n</a><a id="1138" class="Symbol">)</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Data.Vec.N-ary.html#1126" class="Bound">ℓ₁</a> <a id="1145" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1147" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1159" href="Data.Vec.N-ary.html#1126" class="Bound">ℓ₁</a> <a id="1162" href="Data.Vec.N-ary.html#1129" class="Bound">ℓ₂</a> <a id="1165" href="Data.Vec.N-ary.html#1137" class="Bound">n</a>

<a id="N-ary"></a><a id="1168" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1174" class="Symbol">:</a> <a id="1176" class="Symbol">∀</a> <a id="1178" class="Symbol">(</a><a id="1179" href="Data.Vec.N-ary.html#1179" class="Bound">n</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" href="Data.Vec.N-ary.html#893" class="Generalizable">ℓ₁</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1201" href="Data.Vec.N-ary.html#896" class="Generalizable">ℓ₂</a> <a id="1204" class="Symbol">→</a> <a id="1206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1223" href="Data.Vec.N-ary.html#893" class="Generalizable">ℓ₁</a> <a id="1226" href="Data.Vec.N-ary.html#896" class="Generalizable">ℓ₂</a> <a id="1229" href="Data.Vec.N-ary.html#1179" class="Bound">n</a><a id="1230" class="Symbol">)</a>
<a id="1232" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1238" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1246" href="Data.Vec.N-ary.html#1246" class="Bound">A</a> <a id="1248" href="Data.Vec.N-ary.html#1248" class="Bound">B</a> <a id="1250" class="Symbol">=</a> <a id="1252" href="Data.Vec.N-ary.html#1248" class="Bound">B</a>
<a id="1254" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1265" href="Data.Vec.N-ary.html#1265" class="Bound">n</a><a id="1266" class="Symbol">)</a> <a id="1268" href="Data.Vec.N-ary.html#1268" class="Bound">A</a> <a id="1270" href="Data.Vec.N-ary.html#1270" class="Bound">B</a> <a id="1272" class="Symbol">=</a> <a id="1274" href="Data.Vec.N-ary.html#1268" class="Bound">A</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1284" href="Data.Vec.N-ary.html#1265" class="Bound">n</a> <a id="1286" href="Data.Vec.N-ary.html#1268" class="Bound">A</a> <a id="1288" href="Data.Vec.N-ary.html#1270" class="Bound">B</a>

<a id="1291" class="Comment">------------------------------------------------------------------------</a>
<a id="1364" class="Comment">-- Conversion</a>

<a id="curryⁿ"></a><a id="1379" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="1386" class="Symbol">:</a> <a id="1388" class="Symbol">∀</a> <a id="1390" class="Symbol">{</a><a id="1391" href="Data.Vec.N-ary.html#1391" class="Bound">n</a><a id="1392" class="Symbol">}</a> <a id="1394" class="Symbol">→</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1401" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="1403" href="Data.Vec.N-ary.html#1391" class="Bound">n</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="1408" class="Symbol">)</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1418" href="Data.Vec.N-ary.html#1391" class="Bound">n</a> <a id="1420" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="1422" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a>
<a id="1424" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="1431" class="Symbol">{</a><a id="1432" class="Argument">n</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1440" class="Symbol">}</a>  <a id="1443" href="Data.Vec.N-ary.html#1443" class="Bound">f</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Data.Vec.N-ary.html#1443" class="Bound">f</a> <a id="1449" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="1452" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="1459" class="Symbol">{</a><a id="1460" class="Argument">n</a> <a id="1462" class="Symbol">=</a> <a id="1464" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1468" href="Data.Vec.N-ary.html#1468" class="Bound">n</a><a id="1469" class="Symbol">}</a> <a id="1471" href="Data.Vec.N-ary.html#1471" class="Bound">f</a> <a id="1473" class="Symbol">=</a> <a id="1475" class="Symbol">λ</a> <a id="1477" href="Data.Vec.N-ary.html#1477" class="Bound">x</a> <a id="1479" class="Symbol">→</a> <a id="1481" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Data.Vec.N-ary.html#1471" class="Bound">f</a> <a id="1491" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1493" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="1497" href="Data.Vec.N-ary.html#1477" class="Bound">x</a><a id="1498" class="Symbol">)</a>

<a id="1501" class="Keyword">infix</a> <a id="1507" class="Number">-1</a> <a id="1510" href="Data.Vec.N-ary.html#1516" class="Function Operator">_$ⁿ_</a>

<a id="_$ⁿ_"></a><a id="1516" href="Data.Vec.N-ary.html#1516" class="Function Operator">_$ⁿ_</a> <a id="1521" class="Symbol">:</a> <a id="1523" class="Symbol">∀</a> <a id="1525" class="Symbol">{</a><a id="1526" href="Data.Vec.N-ary.html#1526" class="Bound">n</a><a id="1527" class="Symbol">}</a> <a id="1529" class="Symbol">→</a> <a id="1531" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1537" href="Data.Vec.N-ary.html#1526" class="Bound">n</a> <a id="1539" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="1541" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a> <a id="1543" class="Symbol">→</a> <a id="1545" class="Symbol">(</a><a id="1546" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1550" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="1552" href="Data.Vec.N-ary.html#1526" class="Bound">n</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="1557" class="Symbol">)</a>
<a id="1559" href="Data.Vec.N-ary.html#1559" class="Bound">f</a> <a id="1561" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="1564" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="1573" class="Symbol">=</a> <a id="1575" href="Data.Vec.N-ary.html#1559" class="Bound">f</a>
<a id="1577" href="Data.Vec.N-ary.html#1577" class="Bound">f</a> <a id="1579" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="1582" class="Symbol">(</a><a id="1583" href="Data.Vec.N-ary.html#1583" class="Bound">x</a> <a id="1585" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1587" href="Data.Vec.N-ary.html#1587" class="Bound">xs</a><a id="1589" class="Symbol">)</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Data.Vec.N-ary.html#1577" class="Bound">f</a> <a id="1595" href="Data.Vec.N-ary.html#1583" class="Bound">x</a> <a id="1597" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="1600" href="Data.Vec.N-ary.html#1587" class="Bound">xs</a>

<a id="1604" class="Comment">------------------------------------------------------------------------</a>
<a id="1677" class="Comment">-- Quantifiers</a>

<a id="1693" class="Keyword">module</a> <a id="1700" href="Data.Vec.N-ary.html#1700" class="Module">_</a> <a id="1702" class="Symbol">{</a><a id="1703" href="Data.Vec.N-ary.html#1703" class="Bound">A</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1711" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a><a id="1712" class="Symbol">}</a> <a id="1714" class="Keyword">where</a>

  <a id="1723" class="Comment">-- Universal quantifier.</a>

  <a id="1751" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="1754" class="Symbol">:</a> <a id="1756" class="Symbol">∀</a> <a id="1758" href="Data.Vec.N-ary.html#1758" class="Bound">n</a> <a id="1760" class="Symbol">→</a> <a id="1762" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1768" href="Data.Vec.N-ary.html#1758" class="Bound">n</a> <a id="1770" href="Data.Vec.N-ary.html#1703" class="Bound">A</a> <a id="1772" class="Symbol">(</a><a id="1773" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1777" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="1778" class="Symbol">)</a> <a id="1780" class="Symbol">→</a> <a id="1782" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1799" href="Data.Vec.N-ary.html#1711" class="Bound">a</a> <a id="1801" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="1803" href="Data.Vec.N-ary.html#1758" class="Bound">n</a><a id="1804" class="Symbol">)</a>
  <a id="1808" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="1811" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1819" href="Data.Vec.N-ary.html#1819" class="Bound">P</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Data.Vec.N-ary.html#1819" class="Bound">P</a>
  <a id="1827" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="1830" class="Symbol">(</a><a id="1831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1835" href="Data.Vec.N-ary.html#1835" class="Bound">n</a><a id="1836" class="Symbol">)</a> <a id="1838" href="Data.Vec.N-ary.html#1838" class="Bound">P</a> <a id="1840" class="Symbol">=</a> <a id="1842" class="Symbol">∀</a> <a id="1844" href="Data.Vec.N-ary.html#1844" class="Bound">x</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="1851" href="Data.Vec.N-ary.html#1835" class="Bound">n</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Data.Vec.N-ary.html#1838" class="Bound">P</a> <a id="1856" href="Data.Vec.N-ary.html#1844" class="Bound">x</a><a id="1857" class="Symbol">)</a>

  <a id="1862" class="Comment">-- Universal quantifier with implicit (hidden) arguments.</a>

  <a id="1923" href="Data.Vec.N-ary.html#1923" class="Function">∀ⁿʰ</a> <a id="1927" class="Symbol">:</a> <a id="1929" class="Symbol">∀</a> <a id="1931" href="Data.Vec.N-ary.html#1931" class="Bound">n</a> <a id="1933" class="Symbol">→</a> <a id="1935" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="1941" href="Data.Vec.N-ary.html#1931" class="Bound">n</a> <a id="1943" href="Data.Vec.N-ary.html#1703" class="Bound">A</a> <a id="1945" class="Symbol">(</a><a id="1946" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1950" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="1951" class="Symbol">)</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="1972" href="Data.Vec.N-ary.html#1711" class="Bound">a</a> <a id="1974" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="1976" href="Data.Vec.N-ary.html#1931" class="Bound">n</a><a id="1977" class="Symbol">)</a>
  <a id="1981" href="Data.Vec.N-ary.html#1923" class="Function">∀ⁿʰ</a> <a id="1985" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="1993" href="Data.Vec.N-ary.html#1993" class="Bound">P</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="Data.Vec.N-ary.html#1993" class="Bound">P</a>
  <a id="2001" href="Data.Vec.N-ary.html#1923" class="Function">∀ⁿʰ</a> <a id="2005" class="Symbol">(</a><a id="2006" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2010" href="Data.Vec.N-ary.html#2010" class="Bound">n</a><a id="2011" class="Symbol">)</a> <a id="2013" href="Data.Vec.N-ary.html#2013" class="Bound">P</a> <a id="2015" class="Symbol">=</a> <a id="2017" class="Symbol">∀</a> <a id="2019" class="Symbol">{</a><a id="2020" href="Data.Vec.N-ary.html#2020" class="Bound">x</a><a id="2021" class="Symbol">}</a> <a id="2023" class="Symbol">→</a> <a id="2025" href="Data.Vec.N-ary.html#1923" class="Function">∀ⁿʰ</a> <a id="2029" href="Data.Vec.N-ary.html#2010" class="Bound">n</a> <a id="2031" class="Symbol">(</a><a id="2032" href="Data.Vec.N-ary.html#2013" class="Bound">P</a> <a id="2034" href="Data.Vec.N-ary.html#2020" class="Bound">x</a><a id="2035" class="Symbol">)</a>

  <a id="2040" class="Comment">-- Existential quantifier.</a>

  <a id="2070" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="2073" class="Symbol">:</a> <a id="2075" class="Symbol">∀</a> <a id="2077" href="Data.Vec.N-ary.html#2077" class="Bound">n</a> <a id="2079" class="Symbol">→</a> <a id="2081" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2087" href="Data.Vec.N-ary.html#2077" class="Bound">n</a> <a id="2089" href="Data.Vec.N-ary.html#1703" class="Bound">A</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2096" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="2097" class="Symbol">)</a> <a id="2099" class="Symbol">→</a> <a id="2101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="2118" href="Data.Vec.N-ary.html#1711" class="Bound">a</a> <a id="2120" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="2122" href="Data.Vec.N-ary.html#2077" class="Bound">n</a><a id="2123" class="Symbol">)</a>
  <a id="2127" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="2130" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2138" href="Data.Vec.N-ary.html#2138" class="Bound">P</a> <a id="2140" class="Symbol">=</a> <a id="2142" href="Data.Vec.N-ary.html#2138" class="Bound">P</a>
  <a id="2146" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2154" href="Data.Vec.N-ary.html#2154" class="Bound">n</a><a id="2155" class="Symbol">)</a> <a id="2157" href="Data.Vec.N-ary.html#2157" class="Bound">P</a> <a id="2159" class="Symbol">=</a> <a id="2161" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="2163" class="Symbol">λ</a> <a id="2165" href="Data.Vec.N-ary.html#2165" class="Bound">x</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="2172" href="Data.Vec.N-ary.html#2154" class="Bound">n</a> <a id="2174" class="Symbol">(</a><a id="2175" href="Data.Vec.N-ary.html#2157" class="Bound">P</a> <a id="2177" href="Data.Vec.N-ary.html#2165" class="Bound">x</a><a id="2178" class="Symbol">)</a>

<a id="2181" class="Comment">------------------------------------------------------------------------</a>
<a id="2254" class="Comment">-- N-ary function equality</a>

<a id="Eq"></a><a id="2282" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="2285" class="Symbol">:</a> <a id="2287" class="Symbol">∀</a> <a id="2289" class="Symbol">{</a><a id="2290" href="Data.Vec.N-ary.html#2290" class="Bound">A</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2298" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a><a id="2299" class="Symbol">}</a> <a id="2301" class="Symbol">{</a><a id="2302" href="Data.Vec.N-ary.html#2302" class="Bound">B</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2310" href="Data.Vec.N-ary.html#887" class="Generalizable">b</a><a id="2311" class="Symbol">}</a> <a id="2313" class="Symbol">{</a><a id="2314" href="Data.Vec.N-ary.html#2314" class="Bound">C</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2322" href="Data.Vec.N-ary.html#889" class="Generalizable">c</a><a id="2323" class="Symbol">}</a> <a id="2325" href="Data.Vec.N-ary.html#2325" class="Bound">n</a> <a id="2327" class="Symbol">→</a>
     <a id="2334" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2338" href="Data.Vec.N-ary.html#2302" class="Bound">B</a> <a id="2340" href="Data.Vec.N-ary.html#2314" class="Bound">C</a> <a id="2342" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="2344" class="Symbol">→</a> <a id="2346" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2357" href="Data.Vec.N-ary.html#2325" class="Bound">n</a> <a id="2359" href="Data.Vec.N-ary.html#2290" class="Bound">A</a> <a id="2361" href="Data.Vec.N-ary.html#2302" class="Bound">B</a><a id="2362" class="Symbol">)</a> <a id="2364" class="Symbol">(</a><a id="2365" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2371" href="Data.Vec.N-ary.html#2325" class="Bound">n</a> <a id="2373" href="Data.Vec.N-ary.html#2290" class="Bound">A</a> <a id="2375" href="Data.Vec.N-ary.html#2314" class="Bound">C</a><a id="2376" class="Symbol">)</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="2391" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a> <a id="2393" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="2395" href="Data.Vec.N-ary.html#2325" class="Bound">n</a><a id="2396" class="Symbol">)</a>
<a id="2398" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="2401" href="Data.Vec.N-ary.html#2401" class="Bound">n</a> <a id="2403" href="Data.Vec.N-ary.html#2403" class="Bound Operator">_∼_</a> <a id="2407" href="Data.Vec.N-ary.html#2407" class="Bound">f</a> <a id="2409" href="Data.Vec.N-ary.html#2409" class="Bound">g</a> <a id="2411" class="Symbol">=</a> <a id="2413" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="2416" href="Data.Vec.N-ary.html#2401" class="Bound">n</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2426" class="Symbol">{</a><a id="2427" class="Argument">n</a> <a id="2429" class="Symbol">=</a> <a id="2431" href="Data.Vec.N-ary.html#2401" class="Bound">n</a><a id="2432" class="Symbol">}</a> <a id="2434" class="Symbol">λ</a> <a id="2436" href="Data.Vec.N-ary.html#2436" class="Bound">xs</a> <a id="2439" class="Symbol">→</a> <a id="2441" class="Symbol">(</a><a id="2442" href="Data.Vec.N-ary.html#2407" class="Bound">f</a> <a id="2444" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="2447" href="Data.Vec.N-ary.html#2436" class="Bound">xs</a><a id="2449" class="Symbol">)</a> <a id="2451" href="Data.Vec.N-ary.html#2403" class="Bound Operator">∼</a> <a id="2453" class="Symbol">(</a><a id="2454" href="Data.Vec.N-ary.html#2409" class="Bound">g</a> <a id="2456" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="2459" href="Data.Vec.N-ary.html#2436" class="Bound">xs</a><a id="2461" class="Symbol">))</a>

<a id="2465" class="Comment">-- A variant where all the arguments are implicit (hidden).</a>

<a id="Eqʰ"></a><a id="2526" href="Data.Vec.N-ary.html#2526" class="Function">Eqʰ</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">∀</a> <a id="2534" class="Symbol">{</a><a id="2535" href="Data.Vec.N-ary.html#2535" class="Bound">A</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2543" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a><a id="2544" class="Symbol">}</a> <a id="2546" class="Symbol">{</a><a id="2547" href="Data.Vec.N-ary.html#2547" class="Bound">B</a> <a id="2549" class="Symbol">:</a> <a id="2551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2555" href="Data.Vec.N-ary.html#887" class="Generalizable">b</a><a id="2556" class="Symbol">}</a> <a id="2558" class="Symbol">{</a><a id="2559" href="Data.Vec.N-ary.html#2559" class="Bound">C</a> <a id="2561" class="Symbol">:</a> <a id="2563" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2567" href="Data.Vec.N-ary.html#889" class="Generalizable">c</a><a id="2568" class="Symbol">}</a> <a id="2570" href="Data.Vec.N-ary.html#2570" class="Bound">n</a> <a id="2572" class="Symbol">→</a>
      <a id="2580" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2584" href="Data.Vec.N-ary.html#2547" class="Bound">B</a> <a id="2586" href="Data.Vec.N-ary.html#2559" class="Bound">C</a> <a id="2588" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="2590" class="Symbol">→</a> <a id="2592" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2596" class="Symbol">(</a><a id="2597" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2603" href="Data.Vec.N-ary.html#2570" class="Bound">n</a> <a id="2605" href="Data.Vec.N-ary.html#2535" class="Bound">A</a> <a id="2607" href="Data.Vec.N-ary.html#2547" class="Bound">B</a><a id="2608" class="Symbol">)</a> <a id="2610" class="Symbol">(</a><a id="2611" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2617" href="Data.Vec.N-ary.html#2570" class="Bound">n</a> <a id="2619" href="Data.Vec.N-ary.html#2535" class="Bound">A</a> <a id="2621" href="Data.Vec.N-ary.html#2559" class="Bound">C</a><a id="2622" class="Symbol">)</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Data.Vec.N-ary.html#1043" class="Function">N-ary-level</a> <a id="2637" href="Data.Vec.N-ary.html#885" class="Generalizable">a</a> <a id="2639" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a> <a id="2641" href="Data.Vec.N-ary.html#2570" class="Bound">n</a><a id="2642" class="Symbol">)</a>
<a id="2644" href="Data.Vec.N-ary.html#2526" class="Function">Eqʰ</a> <a id="2648" href="Data.Vec.N-ary.html#2648" class="Bound">n</a> <a id="2650" href="Data.Vec.N-ary.html#2650" class="Bound Operator">_∼_</a> <a id="2654" href="Data.Vec.N-ary.html#2654" class="Bound">f</a> <a id="2656" href="Data.Vec.N-ary.html#2656" class="Bound">g</a> <a id="2658" class="Symbol">=</a> <a id="2660" href="Data.Vec.N-ary.html#1923" class="Function">∀ⁿʰ</a> <a id="2664" href="Data.Vec.N-ary.html#2648" class="Bound">n</a> <a id="2666" class="Symbol">(</a><a id="2667" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2674" class="Symbol">{</a><a id="2675" class="Argument">n</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Data.Vec.N-ary.html#2648" class="Bound">n</a><a id="2680" class="Symbol">}</a> <a id="2682" class="Symbol">λ</a> <a id="2684" href="Data.Vec.N-ary.html#2684" class="Bound">xs</a> <a id="2687" class="Symbol">→</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Data.Vec.N-ary.html#2654" class="Bound">f</a> <a id="2692" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="2695" href="Data.Vec.N-ary.html#2684" class="Bound">xs</a><a id="2697" class="Symbol">)</a> <a id="2699" href="Data.Vec.N-ary.html#2650" class="Bound Operator">∼</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.Vec.N-ary.html#2656" class="Bound">g</a> <a id="2704" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="2707" href="Data.Vec.N-ary.html#2684" class="Bound">xs</a><a id="2709" class="Symbol">))</a>

<a id="2713" class="Comment">------------------------------------------------------------------------</a>
<a id="2786" class="Comment">-- Some lemmas</a>

<a id="2802" class="Comment">-- The functions curryⁿ and _$ⁿ_ are inverses.</a>

<a id="left-inverse"></a><a id="2850" href="Data.Vec.N-ary.html#2850" class="Function">left-inverse</a> <a id="2863" class="Symbol">:</a> <a id="2865" class="Symbol">∀</a> <a id="2867" class="Symbol">{</a><a id="2868" href="Data.Vec.N-ary.html#2868" class="Bound">n</a><a id="2869" class="Symbol">}</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Data.Vec.N-ary.html#2872" class="Bound">f</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2880" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="2882" href="Data.Vec.N-ary.html#2868" class="Bound">n</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="2887" class="Symbol">)</a> <a id="2889" class="Symbol">→</a>
               <a id="2906" class="Symbol">∀</a> <a id="2908" href="Data.Vec.N-ary.html#2908" class="Bound">xs</a> <a id="2911" class="Symbol">→</a> <a id="2913" class="Symbol">(</a><a id="2914" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2921" href="Data.Vec.N-ary.html#2872" class="Bound">f</a> <a id="2923" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="2926" href="Data.Vec.N-ary.html#2908" class="Bound">xs</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2932" href="Data.Vec.N-ary.html#2872" class="Bound">f</a> <a id="2934" href="Data.Vec.N-ary.html#2908" class="Bound">xs</a>
<a id="2937" href="Data.Vec.N-ary.html#2850" class="Function">left-inverse</a> <a id="2950" href="Data.Vec.N-ary.html#2950" class="Bound">f</a> <a id="2952" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="2961" class="Symbol">=</a> <a id="2963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2968" href="Data.Vec.N-ary.html#2850" class="Function">left-inverse</a> <a id="2981" href="Data.Vec.N-ary.html#2981" class="Bound">f</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Data.Vec.N-ary.html#2984" class="Bound">x</a> <a id="2986" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2988" href="Data.Vec.N-ary.html#2988" class="Bound">xs</a><a id="2990" class="Symbol">)</a> <a id="2992" class="Symbol">=</a> <a id="2994" href="Data.Vec.N-ary.html#2850" class="Function">left-inverse</a> <a id="3007" class="Symbol">(</a><a id="3008" href="Data.Vec.N-ary.html#2981" class="Bound">f</a> <a id="3010" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3012" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="3016" href="Data.Vec.N-ary.html#2984" class="Bound">x</a><a id="3017" class="Symbol">)</a> <a id="3019" href="Data.Vec.N-ary.html#2988" class="Bound">xs</a>

<a id="right-inverse"></a><a id="3023" href="Data.Vec.N-ary.html#3023" class="Function">right-inverse</a> <a id="3037" class="Symbol">:</a> <a id="3039" class="Symbol">∀</a> <a id="3041" href="Data.Vec.N-ary.html#3041" class="Bound">n</a> <a id="3043" class="Symbol">(</a><a id="3044" href="Data.Vec.N-ary.html#3044" class="Bound">f</a> <a id="3046" class="Symbol">:</a> <a id="3048" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3054" href="Data.Vec.N-ary.html#3041" class="Bound">n</a> <a id="3056" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="3058" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="3059" class="Symbol">)</a> <a id="3061" class="Symbol">→</a>
                <a id="3079" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="3082" href="Data.Vec.N-ary.html#3041" class="Bound">n</a> <a id="3084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Data.Vec.N-ary.html#1516" class="Function Operator">_$ⁿ_</a> <a id="3102" class="Symbol">{</a><a id="3103" class="Argument">n</a> <a id="3105" class="Symbol">=</a> <a id="3107" href="Data.Vec.N-ary.html#3041" class="Bound">n</a><a id="3108" class="Symbol">}</a> <a id="3110" href="Data.Vec.N-ary.html#3044" class="Bound">f</a><a id="3111" class="Symbol">))</a> <a id="3114" href="Data.Vec.N-ary.html#3044" class="Bound">f</a>
<a id="3116" href="Data.Vec.N-ary.html#3023" class="Function">right-inverse</a> <a id="3130" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3138" href="Data.Vec.N-ary.html#3138" class="Bound">f</a> <a id="3140" class="Symbol">=</a> <a id="3142" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3147" href="Data.Vec.N-ary.html#3023" class="Function">right-inverse</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3166" href="Data.Vec.N-ary.html#3166" class="Bound">n</a><a id="3167" class="Symbol">)</a> <a id="3169" href="Data.Vec.N-ary.html#3169" class="Bound">f</a> <a id="3171" class="Symbol">=</a> <a id="3173" class="Symbol">λ</a> <a id="3175" href="Data.Vec.N-ary.html#3175" class="Bound">x</a> <a id="3177" class="Symbol">→</a> <a id="3179" href="Data.Vec.N-ary.html#3023" class="Function">right-inverse</a> <a id="3193" href="Data.Vec.N-ary.html#3166" class="Bound">n</a> <a id="3195" class="Symbol">(</a><a id="3196" href="Data.Vec.N-ary.html#3169" class="Bound">f</a> <a id="3198" href="Data.Vec.N-ary.html#3175" class="Bound">x</a><a id="3199" class="Symbol">)</a>

<a id="3202" class="Comment">-- ∀ⁿ can be expressed in an &quot;uncurried&quot; way.</a>

<a id="uncurry-∀ⁿ"></a><a id="3249" href="Data.Vec.N-ary.html#3249" class="Function">uncurry-∀ⁿ</a> <a id="3260" class="Symbol">:</a> <a id="3262" class="Symbol">∀</a> <a id="3264" href="Data.Vec.N-ary.html#3264" class="Bound">n</a> <a id="3266" class="Symbol">{</a><a id="3267" href="Data.Vec.N-ary.html#3267" class="Bound">P</a> <a id="3269" class="Symbol">:</a> <a id="3271" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3277" href="Data.Vec.N-ary.html#3264" class="Bound">n</a> <a id="3279" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="3281" class="Symbol">(</a><a id="3282" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3286" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="3287" class="Symbol">)}</a> <a id="3290" class="Symbol">→</a>
             <a id="3305" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="3308" href="Data.Vec.N-ary.html#3264" class="Bound">n</a> <a id="3310" href="Data.Vec.N-ary.html#3267" class="Bound">P</a> <a id="3312" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3314" class="Symbol">(∀</a> <a id="3317" class="Symbol">(</a><a id="3318" href="Data.Vec.N-ary.html#3318" class="Bound">xs</a> <a id="3321" class="Symbol">:</a> <a id="3323" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3327" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="3329" href="Data.Vec.N-ary.html#3264" class="Bound">n</a><a id="3330" class="Symbol">)</a> <a id="3332" class="Symbol">→</a> <a id="3334" href="Data.Vec.N-ary.html#3267" class="Bound">P</a> <a id="3336" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="3339" href="Data.Vec.N-ary.html#3318" class="Bound">xs</a><a id="3341" class="Symbol">)</a>
<a id="3343" href="Data.Vec.N-ary.html#3249" class="Function">uncurry-∀ⁿ</a> <a id="3354" class="Symbol">{</a><a id="3355" href="Data.Vec.N-ary.html#3355" class="Bound">a</a><a id="3356" class="Symbol">}</a> <a id="3358" class="Symbol">{</a><a id="3359" href="Data.Vec.N-ary.html#3359" class="Bound">A</a><a id="3360" class="Symbol">}</a> <a id="3362" class="Symbol">{</a><a id="3363" href="Data.Vec.N-ary.html#3363" class="Bound">ℓ</a><a id="3364" class="Symbol">}</a> <a id="3366" href="Data.Vec.N-ary.html#3366" class="Bound">n</a> <a id="3368" class="Symbol">=</a> <a id="3370" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Data.Vec.N-ary.html#3396" class="Function">⇒</a> <a id="3377" href="Data.Vec.N-ary.html#3366" class="Bound">n</a><a id="3378" class="Symbol">)</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Data.Vec.N-ary.html#3542" class="Function">⇐</a> <a id="3383" href="Data.Vec.N-ary.html#3366" class="Bound">n</a><a id="3384" class="Symbol">)</a>
  <a id="3388" class="Keyword">where</a>
  <a id="3396" href="Data.Vec.N-ary.html#3396" class="Function">⇒</a> <a id="3398" class="Symbol">:</a> <a id="3400" class="Symbol">∀</a> <a id="3402" href="Data.Vec.N-ary.html#3402" class="Bound">n</a> <a id="3404" class="Symbol">{</a><a id="3405" href="Data.Vec.N-ary.html#3405" class="Bound">P</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3415" href="Data.Vec.N-ary.html#3402" class="Bound">n</a> <a id="3417" href="Data.Vec.N-ary.html#3359" class="Bound">A</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3424" href="Data.Vec.N-ary.html#3363" class="Bound">ℓ</a><a id="3425" class="Symbol">)}</a> <a id="3428" class="Symbol">→</a>
      <a id="3436" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="3439" href="Data.Vec.N-ary.html#3402" class="Bound">n</a> <a id="3441" href="Data.Vec.N-ary.html#3405" class="Bound">P</a> <a id="3443" class="Symbol">→</a> <a id="3445" class="Symbol">(∀</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Data.Vec.N-ary.html#3449" class="Bound">xs</a> <a id="3452" class="Symbol">:</a> <a id="3454" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3458" href="Data.Vec.N-ary.html#3359" class="Bound">A</a> <a id="3460" href="Data.Vec.N-ary.html#3402" class="Bound">n</a><a id="3461" class="Symbol">)</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Data.Vec.N-ary.html#3405" class="Bound">P</a> <a id="3467" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="3470" href="Data.Vec.N-ary.html#3449" class="Bound">xs</a><a id="3472" class="Symbol">)</a>
  <a id="3476" href="Data.Vec.N-ary.html#3396" class="Function">⇒</a> <a id="3478" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3486" href="Data.Vec.N-ary.html#3486" class="Bound">p</a> <a id="3488" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="3497" class="Symbol">=</a> <a id="3499" href="Data.Vec.N-ary.html#3486" class="Bound">p</a>
  <a id="3503" href="Data.Vec.N-ary.html#3396" class="Function">⇒</a> <a id="3505" class="Symbol">(</a><a id="3506" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3510" href="Data.Vec.N-ary.html#3510" class="Bound">n</a><a id="3511" class="Symbol">)</a> <a id="3513" href="Data.Vec.N-ary.html#3513" class="Bound">p</a> <a id="3515" class="Symbol">(</a><a id="3516" href="Data.Vec.N-ary.html#3516" class="Bound">x</a> <a id="3518" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3520" href="Data.Vec.N-ary.html#3520" class="Bound">xs</a><a id="3522" class="Symbol">)</a> <a id="3524" class="Symbol">=</a> <a id="3526" href="Data.Vec.N-ary.html#3396" class="Function">⇒</a> <a id="3528" href="Data.Vec.N-ary.html#3510" class="Bound">n</a> <a id="3530" class="Symbol">(</a><a id="3531" href="Data.Vec.N-ary.html#3513" class="Bound">p</a> <a id="3533" href="Data.Vec.N-ary.html#3516" class="Bound">x</a><a id="3534" class="Symbol">)</a> <a id="3536" href="Data.Vec.N-ary.html#3520" class="Bound">xs</a>

  <a id="3542" href="Data.Vec.N-ary.html#3542" class="Function">⇐</a> <a id="3544" class="Symbol">:</a> <a id="3546" class="Symbol">∀</a> <a id="3548" href="Data.Vec.N-ary.html#3548" class="Bound">n</a> <a id="3550" class="Symbol">{</a><a id="3551" href="Data.Vec.N-ary.html#3551" class="Bound">P</a> <a id="3553" class="Symbol">:</a> <a id="3555" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3561" href="Data.Vec.N-ary.html#3548" class="Bound">n</a> <a id="3563" href="Data.Vec.N-ary.html#3359" class="Bound">A</a> <a id="3565" class="Symbol">(</a><a id="3566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3570" href="Data.Vec.N-ary.html#3363" class="Bound">ℓ</a><a id="3571" class="Symbol">)}</a> <a id="3574" class="Symbol">→</a>
      <a id="3582" class="Symbol">(∀</a> <a id="3585" class="Symbol">(</a><a id="3586" href="Data.Vec.N-ary.html#3586" class="Bound">xs</a> <a id="3589" class="Symbol">:</a> <a id="3591" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3595" href="Data.Vec.N-ary.html#3359" class="Bound">A</a> <a id="3597" href="Data.Vec.N-ary.html#3548" class="Bound">n</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Data.Vec.N-ary.html#3551" class="Bound">P</a> <a id="3604" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="3607" href="Data.Vec.N-ary.html#3586" class="Bound">xs</a><a id="3609" class="Symbol">)</a> <a id="3611" class="Symbol">→</a> <a id="3613" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="3616" href="Data.Vec.N-ary.html#3548" class="Bound">n</a> <a id="3618" href="Data.Vec.N-ary.html#3551" class="Bound">P</a>
  <a id="3622" href="Data.Vec.N-ary.html#3542" class="Function">⇐</a> <a id="3624" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3632" href="Data.Vec.N-ary.html#3632" class="Bound">p</a> <a id="3634" class="Symbol">=</a> <a id="3636" href="Data.Vec.N-ary.html#3632" class="Bound">p</a> <a id="3638" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
  <a id="3643" href="Data.Vec.N-ary.html#3542" class="Function">⇐</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3650" href="Data.Vec.N-ary.html#3650" class="Bound">n</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Data.Vec.N-ary.html#3653" class="Bound">p</a> <a id="3655" class="Symbol">=</a> <a id="3657" class="Symbol">λ</a> <a id="3659" href="Data.Vec.N-ary.html#3659" class="Bound">x</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="Data.Vec.N-ary.html#3542" class="Function">⇐</a> <a id="3665" href="Data.Vec.N-ary.html#3650" class="Bound">n</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Data.Vec.N-ary.html#3653" class="Bound">p</a> <a id="3670" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3672" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="3676" href="Data.Vec.N-ary.html#3659" class="Bound">x</a><a id="3677" class="Symbol">)</a>

<a id="3680" class="Comment">-- ∃ⁿ can be expressed in an &quot;uncurried&quot; way.</a>

<a id="uncurry-∃ⁿ"></a><a id="3727" href="Data.Vec.N-ary.html#3727" class="Function">uncurry-∃ⁿ</a> <a id="3738" class="Symbol">:</a> <a id="3740" class="Symbol">∀</a> <a id="3742" href="Data.Vec.N-ary.html#3742" class="Bound">n</a> <a id="3744" class="Symbol">{</a><a id="3745" href="Data.Vec.N-ary.html#3745" class="Bound">P</a> <a id="3747" class="Symbol">:</a> <a id="3749" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3755" href="Data.Vec.N-ary.html#3742" class="Bound">n</a> <a id="3757" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="3759" class="Symbol">(</a><a id="3760" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3764" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="3765" class="Symbol">)}</a> <a id="3768" class="Symbol">→</a>
             <a id="3783" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="3786" href="Data.Vec.N-ary.html#3742" class="Bound">n</a> <a id="3788" href="Data.Vec.N-ary.html#3745" class="Bound">P</a> <a id="3790" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3792" class="Symbol">(</a><a id="3793" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3795" class="Symbol">λ</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Data.Vec.N-ary.html#3798" class="Bound">xs</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3807" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="3809" href="Data.Vec.N-ary.html#3742" class="Bound">n</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">→</a> <a id="3814" href="Data.Vec.N-ary.html#3745" class="Bound">P</a> <a id="3816" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="3819" href="Data.Vec.N-ary.html#3798" class="Bound">xs</a><a id="3821" class="Symbol">)</a>
<a id="3823" href="Data.Vec.N-ary.html#3727" class="Function">uncurry-∃ⁿ</a> <a id="3834" class="Symbol">{</a><a id="3835" href="Data.Vec.N-ary.html#3835" class="Bound">a</a><a id="3836" class="Symbol">}</a> <a id="3838" class="Symbol">{</a><a id="3839" href="Data.Vec.N-ary.html#3839" class="Bound">A</a><a id="3840" class="Symbol">}</a> <a id="3842" class="Symbol">{</a><a id="3843" href="Data.Vec.N-ary.html#3843" class="Bound">ℓ</a><a id="3844" class="Symbol">}</a> <a id="3846" href="Data.Vec.N-ary.html#3846" class="Bound">n</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="3854" class="Symbol">(</a><a id="3855" href="Data.Vec.N-ary.html#3876" class="Function">⇒</a> <a id="3857" href="Data.Vec.N-ary.html#3846" class="Bound">n</a><a id="3858" class="Symbol">)</a> <a id="3860" class="Symbol">(</a><a id="3861" href="Data.Vec.N-ary.html#4043" class="Function">⇐</a> <a id="3863" href="Data.Vec.N-ary.html#3846" class="Bound">n</a><a id="3864" class="Symbol">)</a>
  <a id="3868" class="Keyword">where</a>
  <a id="3876" href="Data.Vec.N-ary.html#3876" class="Function">⇒</a> <a id="3878" class="Symbol">:</a> <a id="3880" class="Symbol">∀</a> <a id="3882" href="Data.Vec.N-ary.html#3882" class="Bound">n</a> <a id="3884" class="Symbol">{</a><a id="3885" href="Data.Vec.N-ary.html#3885" class="Bound">P</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3895" href="Data.Vec.N-ary.html#3882" class="Bound">n</a> <a id="3897" href="Data.Vec.N-ary.html#3839" class="Bound">A</a> <a id="3899" class="Symbol">(</a><a id="3900" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3904" href="Data.Vec.N-ary.html#3843" class="Bound">ℓ</a><a id="3905" class="Symbol">)}</a> <a id="3908" class="Symbol">→</a>
      <a id="3916" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="3919" href="Data.Vec.N-ary.html#3882" class="Bound">n</a> <a id="3921" href="Data.Vec.N-ary.html#3885" class="Bound">P</a> <a id="3923" class="Symbol">→</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3928" class="Symbol">λ</a> <a id="3930" class="Symbol">(</a><a id="3931" href="Data.Vec.N-ary.html#3931" class="Bound">xs</a> <a id="3934" class="Symbol">:</a> <a id="3936" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3940" href="Data.Vec.N-ary.html#3839" class="Bound">A</a> <a id="3942" href="Data.Vec.N-ary.html#3882" class="Bound">n</a><a id="3943" class="Symbol">)</a> <a id="3945" class="Symbol">→</a> <a id="3947" href="Data.Vec.N-ary.html#3885" class="Bound">P</a> <a id="3949" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="3952" href="Data.Vec.N-ary.html#3931" class="Bound">xs</a><a id="3954" class="Symbol">)</a>
  <a id="3958" href="Data.Vec.N-ary.html#3876" class="Function">⇒</a> <a id="3960" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3968" href="Data.Vec.N-ary.html#3968" class="Bound">p</a>       <a id="3976" class="Symbol">=</a> <a id="3978" class="Symbol">(</a><a id="3979" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="3982" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3984" href="Data.Vec.N-ary.html#3968" class="Bound">p</a><a id="3985" class="Symbol">)</a>
  <a id="3989" href="Data.Vec.N-ary.html#3876" class="Function">⇒</a> <a id="3991" class="Symbol">(</a><a id="3992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3996" href="Data.Vec.N-ary.html#3996" class="Bound">n</a><a id="3997" class="Symbol">)</a> <a id="3999" class="Symbol">(</a><a id="4000" href="Data.Vec.N-ary.html#4000" class="Bound">x</a> <a id="4002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4004" href="Data.Vec.N-ary.html#4004" class="Bound">p</a><a id="4005" class="Symbol">)</a> <a id="4007" class="Symbol">=</a> <a id="4009" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="4021" class="Symbol">(</a><a id="4022" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4026" href="Data.Vec.N-ary.html#4000" class="Bound">x</a><a id="4027" class="Symbol">)</a> <a id="4029" href="Function.Base.html#704" class="Function">id</a> <a id="4032" class="Symbol">(</a><a id="4033" href="Data.Vec.N-ary.html#3876" class="Function">⇒</a> <a id="4035" href="Data.Vec.N-ary.html#3996" class="Bound">n</a> <a id="4037" href="Data.Vec.N-ary.html#4004" class="Bound">p</a><a id="4038" class="Symbol">)</a>

  <a id="4043" href="Data.Vec.N-ary.html#4043" class="Function">⇐</a> <a id="4045" class="Symbol">:</a> <a id="4047" class="Symbol">∀</a> <a id="4049" href="Data.Vec.N-ary.html#4049" class="Bound">n</a> <a id="4051" class="Symbol">{</a><a id="4052" href="Data.Vec.N-ary.html#4052" class="Bound">P</a> <a id="4054" class="Symbol">:</a> <a id="4056" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="4062" href="Data.Vec.N-ary.html#4049" class="Bound">n</a> <a id="4064" href="Data.Vec.N-ary.html#3839" class="Bound">A</a> <a id="4066" class="Symbol">(</a><a id="4067" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4071" href="Data.Vec.N-ary.html#3843" class="Bound">ℓ</a><a id="4072" class="Symbol">)}</a> <a id="4075" class="Symbol">→</a>
      <a id="4083" class="Symbol">(</a><a id="4084" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4086" class="Symbol">λ</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Data.Vec.N-ary.html#4089" class="Bound">xs</a> <a id="4092" class="Symbol">:</a> <a id="4094" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4098" href="Data.Vec.N-ary.html#3839" class="Bound">A</a> <a id="4100" href="Data.Vec.N-ary.html#4049" class="Bound">n</a><a id="4101" class="Symbol">)</a> <a id="4103" class="Symbol">→</a> <a id="4105" href="Data.Vec.N-ary.html#4052" class="Bound">P</a> <a id="4107" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="4110" href="Data.Vec.N-ary.html#4089" class="Bound">xs</a><a id="4112" class="Symbol">)</a> <a id="4114" class="Symbol">→</a> <a id="4116" href="Data.Vec.N-ary.html#2070" class="Function">∃ⁿ</a> <a id="4119" href="Data.Vec.N-ary.html#4049" class="Bound">n</a> <a id="4121" href="Data.Vec.N-ary.html#4052" class="Bound">P</a>
  <a id="4125" href="Data.Vec.N-ary.html#4043" class="Function">⇐</a> <a id="4127" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4135" class="Symbol">(</a><a id="4136" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="4139" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4141" href="Data.Vec.N-ary.html#4141" class="Bound">p</a><a id="4142" class="Symbol">)</a>     <a id="4148" class="Symbol">=</a> <a id="4150" href="Data.Vec.N-ary.html#4141" class="Bound">p</a>
  <a id="4154" href="Data.Vec.N-ary.html#4043" class="Function">⇐</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4161" href="Data.Vec.N-ary.html#4161" class="Bound">n</a><a id="4162" class="Symbol">)</a> <a id="4164" class="Symbol">(</a><a id="4165" href="Data.Vec.N-ary.html#4165" class="Bound">x</a> <a id="4167" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4169" href="Data.Vec.N-ary.html#4169" class="Bound">xs</a> <a id="4172" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4174" href="Data.Vec.N-ary.html#4174" class="Bound">p</a><a id="4175" class="Symbol">)</a> <a id="4177" class="Symbol">=</a> <a id="4179" class="Symbol">(</a><a id="4180" href="Data.Vec.N-ary.html#4165" class="Bound">x</a> <a id="4182" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4184" href="Data.Vec.N-ary.html#4043" class="Function">⇐</a> <a id="4186" href="Data.Vec.N-ary.html#4161" class="Bound">n</a> <a id="4188" class="Symbol">(</a><a id="4189" href="Data.Vec.N-ary.html#4169" class="Bound">xs</a> <a id="4192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4194" href="Data.Vec.N-ary.html#4174" class="Bound">p</a><a id="4195" class="Symbol">))</a>

<a id="4199" class="Comment">-- Conversion preserves equality.</a>

<a id="4234" class="Keyword">module</a> <a id="4241" href="Data.Vec.N-ary.html#4241" class="Module">_</a> <a id="4243" class="Symbol">(</a><a id="4244" href="Data.Vec.N-ary.html#4244" class="Bound Operator">_∼_</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="4254" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a> <a id="4256" href="Data.Vec.N-ary.html#939" class="Generalizable">C</a> <a id="4258" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="4259" class="Symbol">)</a> <a id="4261" class="Keyword">where</a>

  <a id="4270" href="Data.Vec.N-ary.html#4270" class="Function">curryⁿ-cong</a> <a id="4282" class="Symbol">:</a> <a id="4284" class="Symbol">∀</a> <a id="4286" class="Symbol">{</a><a id="4287" href="Data.Vec.N-ary.html#4287" class="Bound">n</a><a id="4288" class="Symbol">}</a> <a id="4290" class="Symbol">(</a><a id="4291" href="Data.Vec.N-ary.html#4291" class="Bound">f</a> <a id="4293" class="Symbol">:</a> <a id="4295" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4299" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4301" href="Data.Vec.N-ary.html#4287" class="Bound">n</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Data.Vec.N-ary.html#4254" class="Bound">B</a><a id="4306" class="Symbol">)</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Data.Vec.N-ary.html#4309" class="Bound">g</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4317" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4319" href="Data.Vec.N-ary.html#4287" class="Bound">n</a> <a id="4321" class="Symbol">→</a> <a id="4323" href="Data.Vec.N-ary.html#4256" class="Bound">C</a><a id="4324" class="Symbol">)</a> <a id="4326" class="Symbol">→</a>
                <a id="4344" class="Symbol">(∀</a> <a id="4347" href="Data.Vec.N-ary.html#4347" class="Bound">xs</a> <a id="4350" class="Symbol">→</a> <a id="4352" href="Data.Vec.N-ary.html#4291" class="Bound">f</a> <a id="4354" href="Data.Vec.N-ary.html#4347" class="Bound">xs</a> <a id="4357" href="Data.Vec.N-ary.html#4244" class="Bound Operator">∼</a> <a id="4359" href="Data.Vec.N-ary.html#4309" class="Bound">g</a> <a id="4361" href="Data.Vec.N-ary.html#4347" class="Bound">xs</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">→</a>
                <a id="4383" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="4386" href="Data.Vec.N-ary.html#4287" class="Bound">n</a> <a id="4388" href="Data.Vec.N-ary.html#4244" class="Bound Operator">_∼_</a> <a id="4392" class="Symbol">(</a><a id="4393" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="4400" href="Data.Vec.N-ary.html#4291" class="Bound">f</a><a id="4401" class="Symbol">)</a> <a id="4403" class="Symbol">(</a><a id="4404" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="4411" href="Data.Vec.N-ary.html#4309" class="Bound">g</a><a id="4412" class="Symbol">)</a>
  <a id="4416" href="Data.Vec.N-ary.html#4270" class="Function">curryⁿ-cong</a> <a id="4428" class="Symbol">{</a><a id="4429" class="Argument">n</a> <a id="4431" class="Symbol">=</a> <a id="4433" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4437" class="Symbol">}</a>  <a id="4440" href="Data.Vec.N-ary.html#4440" class="Bound">f</a> <a id="4442" href="Data.Vec.N-ary.html#4442" class="Bound">g</a> <a id="4444" href="Data.Vec.N-ary.html#4444" class="Bound">hyp</a> <a id="4448" class="Symbol">=</a> <a id="4450" href="Data.Vec.N-ary.html#4444" class="Bound">hyp</a> <a id="4454" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
  <a id="4459" href="Data.Vec.N-ary.html#4270" class="Function">curryⁿ-cong</a> <a id="4471" class="Symbol">{</a><a id="4472" class="Argument">n</a> <a id="4474" class="Symbol">=</a> <a id="4476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4480" href="Data.Vec.N-ary.html#4480" class="Bound">n</a><a id="4481" class="Symbol">}</a> <a id="4483" href="Data.Vec.N-ary.html#4483" class="Bound">f</a> <a id="4485" href="Data.Vec.N-ary.html#4485" class="Bound">g</a> <a id="4487" href="Data.Vec.N-ary.html#4487" class="Bound">hyp</a> <a id="4491" class="Symbol">=</a> <a id="4493" class="Symbol">λ</a> <a id="4495" href="Data.Vec.N-ary.html#4495" class="Bound">x</a> <a id="4497" class="Symbol">→</a>
    <a id="4503" href="Data.Vec.N-ary.html#4270" class="Function">curryⁿ-cong</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Data.Vec.N-ary.html#4483" class="Bound">f</a> <a id="4518" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4520" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4524" href="Data.Vec.N-ary.html#4495" class="Bound">x</a><a id="4525" class="Symbol">)</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Data.Vec.N-ary.html#4485" class="Bound">g</a> <a id="4530" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4532" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4536" href="Data.Vec.N-ary.html#4495" class="Bound">x</a><a id="4537" class="Symbol">)</a> <a id="4539" class="Symbol">(λ</a> <a id="4542" href="Data.Vec.N-ary.html#4542" class="Bound">xs</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Data.Vec.N-ary.html#4487" class="Bound">hyp</a> <a id="4551" class="Symbol">(</a><a id="4552" href="Data.Vec.N-ary.html#4495" class="Bound">x</a> <a id="4554" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4556" href="Data.Vec.N-ary.html#4542" class="Bound">xs</a><a id="4558" class="Symbol">))</a>

  <a id="4564" href="Data.Vec.N-ary.html#4564" class="Function">curryⁿ-cong⁻¹</a> <a id="4578" class="Symbol">:</a> <a id="4580" class="Symbol">∀</a> <a id="4582" class="Symbol">{</a><a id="4583" href="Data.Vec.N-ary.html#4583" class="Bound">n</a><a id="4584" class="Symbol">}</a> <a id="4586" class="Symbol">(</a><a id="4587" href="Data.Vec.N-ary.html#4587" class="Bound">f</a> <a id="4589" class="Symbol">:</a> <a id="4591" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4595" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4597" href="Data.Vec.N-ary.html#4583" class="Bound">n</a> <a id="4599" class="Symbol">→</a> <a id="4601" href="Data.Vec.N-ary.html#4254" class="Bound">B</a><a id="4602" class="Symbol">)</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Data.Vec.N-ary.html#4605" class="Bound">g</a> <a id="4607" class="Symbol">:</a> <a id="4609" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4613" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4615" href="Data.Vec.N-ary.html#4583" class="Bound">n</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Data.Vec.N-ary.html#4256" class="Bound">C</a><a id="4620" class="Symbol">)</a> <a id="4622" class="Symbol">→</a>
                  <a id="4642" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="4645" href="Data.Vec.N-ary.html#4583" class="Bound">n</a> <a id="4647" href="Data.Vec.N-ary.html#4244" class="Bound Operator">_∼_</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="4659" href="Data.Vec.N-ary.html#4587" class="Bound">f</a><a id="4660" class="Symbol">)</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="4670" href="Data.Vec.N-ary.html#4605" class="Bound">g</a><a id="4671" class="Symbol">)</a> <a id="4673" class="Symbol">→</a>
                  <a id="4693" class="Symbol">∀</a> <a id="4695" href="Data.Vec.N-ary.html#4695" class="Bound">xs</a> <a id="4698" class="Symbol">→</a> <a id="4700" href="Data.Vec.N-ary.html#4587" class="Bound">f</a> <a id="4702" href="Data.Vec.N-ary.html#4695" class="Bound">xs</a> <a id="4705" href="Data.Vec.N-ary.html#4244" class="Bound Operator">∼</a> <a id="4707" href="Data.Vec.N-ary.html#4605" class="Bound">g</a> <a id="4709" href="Data.Vec.N-ary.html#4695" class="Bound">xs</a>
  <a id="4714" href="Data.Vec.N-ary.html#4564" class="Function">curryⁿ-cong⁻¹</a> <a id="4728" href="Data.Vec.N-ary.html#4728" class="Bound">f</a> <a id="4730" href="Data.Vec.N-ary.html#4730" class="Bound">g</a> <a id="4732" href="Data.Vec.N-ary.html#4732" class="Bound">hyp</a> <a id="4736" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="4745" class="Symbol">=</a> <a id="4747" href="Data.Vec.N-ary.html#4732" class="Bound">hyp</a>
  <a id="4753" href="Data.Vec.N-ary.html#4564" class="Function">curryⁿ-cong⁻¹</a> <a id="4767" href="Data.Vec.N-ary.html#4767" class="Bound">f</a> <a id="4769" href="Data.Vec.N-ary.html#4769" class="Bound">g</a> <a id="4771" href="Data.Vec.N-ary.html#4771" class="Bound">hyp</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Data.Vec.N-ary.html#4776" class="Bound">x</a> <a id="4778" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4780" href="Data.Vec.N-ary.html#4780" class="Bound">xs</a><a id="4782" class="Symbol">)</a> <a id="4784" class="Symbol">=</a>
    <a id="4790" href="Data.Vec.N-ary.html#4564" class="Function">curryⁿ-cong⁻¹</a> <a id="4804" class="Symbol">(</a><a id="4805" href="Data.Vec.N-ary.html#4767" class="Bound">f</a> <a id="4807" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4809" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4813" href="Data.Vec.N-ary.html#4776" class="Bound">x</a><a id="4814" class="Symbol">)</a> <a id="4816" class="Symbol">(</a><a id="4817" href="Data.Vec.N-ary.html#4769" class="Bound">g</a> <a id="4819" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4821" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="4825" href="Data.Vec.N-ary.html#4776" class="Bound">x</a><a id="4826" class="Symbol">)</a> <a id="4828" class="Symbol">(</a><a id="4829" href="Data.Vec.N-ary.html#4771" class="Bound">hyp</a> <a id="4833" href="Data.Vec.N-ary.html#4776" class="Bound">x</a><a id="4834" class="Symbol">)</a> <a id="4836" href="Data.Vec.N-ary.html#4780" class="Bound">xs</a>

  <a id="4842" href="Data.Vec.N-ary.html#4842" class="Function">appⁿ-cong</a> <a id="4852" class="Symbol">:</a> <a id="4854" class="Symbol">∀</a> <a id="4856" class="Symbol">{</a><a id="4857" href="Data.Vec.N-ary.html#4857" class="Bound">n</a><a id="4858" class="Symbol">}</a> <a id="4860" class="Symbol">(</a><a id="4861" href="Data.Vec.N-ary.html#4861" class="Bound">f</a> <a id="4863" class="Symbol">:</a> <a id="4865" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="4871" href="Data.Vec.N-ary.html#4857" class="Bound">n</a> <a id="4873" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4875" href="Data.Vec.N-ary.html#4254" class="Bound">B</a><a id="4876" class="Symbol">)</a> <a id="4878" class="Symbol">(</a><a id="4879" href="Data.Vec.N-ary.html#4879" class="Bound">g</a> <a id="4881" class="Symbol">:</a> <a id="4883" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="4889" href="Data.Vec.N-ary.html#4857" class="Bound">n</a> <a id="4891" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4893" href="Data.Vec.N-ary.html#4256" class="Bound">C</a><a id="4894" class="Symbol">)</a> <a id="4896" class="Symbol">→</a>
              <a id="4912" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="4915" href="Data.Vec.N-ary.html#4857" class="Bound">n</a> <a id="4917" href="Data.Vec.N-ary.html#4244" class="Bound Operator">_∼_</a> <a id="4921" href="Data.Vec.N-ary.html#4861" class="Bound">f</a> <a id="4923" href="Data.Vec.N-ary.html#4879" class="Bound">g</a> <a id="4925" class="Symbol">→</a>
              <a id="4941" class="Symbol">(</a><a id="4942" href="Data.Vec.N-ary.html#4942" class="Bound">xs</a> <a id="4945" class="Symbol">:</a> <a id="4947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4951" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="4953" href="Data.Vec.N-ary.html#4857" class="Bound">n</a><a id="4954" class="Symbol">)</a> <a id="4956" class="Symbol">→</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Data.Vec.N-ary.html#4861" class="Bound">f</a> <a id="4961" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="4964" href="Data.Vec.N-ary.html#4942" class="Bound">xs</a><a id="4966" class="Symbol">)</a> <a id="4968" href="Data.Vec.N-ary.html#4244" class="Bound Operator">∼</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Data.Vec.N-ary.html#4879" class="Bound">g</a> <a id="4973" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="4976" href="Data.Vec.N-ary.html#4942" class="Bound">xs</a><a id="4978" class="Symbol">)</a>
  <a id="4982" href="Data.Vec.N-ary.html#4842" class="Function">appⁿ-cong</a> <a id="4992" href="Data.Vec.N-ary.html#4992" class="Bound">f</a> <a id="4994" href="Data.Vec.N-ary.html#4994" class="Bound">g</a> <a id="4996" href="Data.Vec.N-ary.html#4996" class="Bound">hyp</a> <a id="5000" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5009" class="Symbol">=</a> <a id="5011" href="Data.Vec.N-ary.html#4996" class="Bound">hyp</a>
  <a id="5017" href="Data.Vec.N-ary.html#4842" class="Function">appⁿ-cong</a> <a id="5027" href="Data.Vec.N-ary.html#5027" class="Bound">f</a> <a id="5029" href="Data.Vec.N-ary.html#5029" class="Bound">g</a> <a id="5031" href="Data.Vec.N-ary.html#5031" class="Bound">hyp</a> <a id="5035" class="Symbol">(</a><a id="5036" href="Data.Vec.N-ary.html#5036" class="Bound">x</a> <a id="5038" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5040" href="Data.Vec.N-ary.html#5040" class="Bound">xs</a><a id="5042" class="Symbol">)</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="Data.Vec.N-ary.html#4842" class="Function">appⁿ-cong</a> <a id="5056" class="Symbol">(</a><a id="5057" href="Data.Vec.N-ary.html#5027" class="Bound">f</a> <a id="5059" href="Data.Vec.N-ary.html#5036" class="Bound">x</a><a id="5060" class="Symbol">)</a> <a id="5062" class="Symbol">(</a><a id="5063" href="Data.Vec.N-ary.html#5029" class="Bound">g</a> <a id="5065" href="Data.Vec.N-ary.html#5036" class="Bound">x</a><a id="5066" class="Symbol">)</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Data.Vec.N-ary.html#5031" class="Bound">hyp</a> <a id="5073" href="Data.Vec.N-ary.html#5036" class="Bound">x</a><a id="5074" class="Symbol">)</a> <a id="5076" href="Data.Vec.N-ary.html#5040" class="Bound">xs</a>

  <a id="5082" href="Data.Vec.N-ary.html#5082" class="Function">appⁿ-cong⁻¹</a> <a id="5094" class="Symbol">:</a> <a id="5096" class="Symbol">∀</a> <a id="5098" class="Symbol">{</a><a id="5099" href="Data.Vec.N-ary.html#5099" class="Bound">n</a><a id="5100" class="Symbol">}</a> <a id="5102" class="Symbol">(</a><a id="5103" href="Data.Vec.N-ary.html#5103" class="Bound">f</a> <a id="5105" class="Symbol">:</a> <a id="5107" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5113" href="Data.Vec.N-ary.html#5099" class="Bound">n</a> <a id="5115" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5117" href="Data.Vec.N-ary.html#4254" class="Bound">B</a><a id="5118" class="Symbol">)</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Data.Vec.N-ary.html#5121" class="Bound">g</a> <a id="5123" class="Symbol">:</a> <a id="5125" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5131" href="Data.Vec.N-ary.html#5099" class="Bound">n</a> <a id="5133" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5135" href="Data.Vec.N-ary.html#4256" class="Bound">C</a><a id="5136" class="Symbol">)</a> <a id="5138" class="Symbol">→</a>
                <a id="5156" class="Symbol">((</a><a id="5158" href="Data.Vec.N-ary.html#5158" class="Bound">xs</a> <a id="5161" class="Symbol">:</a> <a id="5163" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5167" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5169" href="Data.Vec.N-ary.html#5099" class="Bound">n</a><a id="5170" class="Symbol">)</a> <a id="5172" class="Symbol">→</a> <a id="5174" class="Symbol">(</a><a id="5175" href="Data.Vec.N-ary.html#5103" class="Bound">f</a> <a id="5177" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="5180" href="Data.Vec.N-ary.html#5158" class="Bound">xs</a><a id="5182" class="Symbol">)</a> <a id="5184" href="Data.Vec.N-ary.html#4244" class="Bound Operator">∼</a> <a id="5186" class="Symbol">(</a><a id="5187" href="Data.Vec.N-ary.html#5121" class="Bound">g</a> <a id="5189" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="5192" href="Data.Vec.N-ary.html#5158" class="Bound">xs</a><a id="5194" class="Symbol">))</a> <a id="5197" class="Symbol">→</a>
                <a id="5215" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="5218" href="Data.Vec.N-ary.html#5099" class="Bound">n</a> <a id="5220" href="Data.Vec.N-ary.html#4244" class="Bound Operator">_∼_</a> <a id="5224" href="Data.Vec.N-ary.html#5103" class="Bound">f</a> <a id="5226" href="Data.Vec.N-ary.html#5121" class="Bound">g</a>
  <a id="5230" href="Data.Vec.N-ary.html#5082" class="Function">appⁿ-cong⁻¹</a> <a id="5242" class="Symbol">{</a><a id="5243" class="Argument">n</a> <a id="5245" class="Symbol">=</a> <a id="5247" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5251" class="Symbol">}</a>  <a id="5254" href="Data.Vec.N-ary.html#5254" class="Bound">f</a> <a id="5256" href="Data.Vec.N-ary.html#5256" class="Bound">g</a> <a id="5258" href="Data.Vec.N-ary.html#5258" class="Bound">hyp</a> <a id="5262" class="Symbol">=</a> <a id="5264" href="Data.Vec.N-ary.html#5258" class="Bound">hyp</a> <a id="5268" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
  <a id="5273" href="Data.Vec.N-ary.html#5082" class="Function">appⁿ-cong⁻¹</a> <a id="5285" class="Symbol">{</a><a id="5286" class="Argument">n</a> <a id="5288" class="Symbol">=</a> <a id="5290" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5294" href="Data.Vec.N-ary.html#5294" class="Bound">n</a><a id="5295" class="Symbol">}</a> <a id="5297" href="Data.Vec.N-ary.html#5297" class="Bound">f</a> <a id="5299" href="Data.Vec.N-ary.html#5299" class="Bound">g</a> <a id="5301" href="Data.Vec.N-ary.html#5301" class="Bound">hyp</a> <a id="5305" class="Symbol">=</a> <a id="5307" class="Symbol">λ</a> <a id="5309" href="Data.Vec.N-ary.html#5309" class="Bound">x</a> <a id="5311" class="Symbol">→</a>
    <a id="5317" href="Data.Vec.N-ary.html#5082" class="Function">appⁿ-cong⁻¹</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Data.Vec.N-ary.html#5297" class="Bound">f</a> <a id="5332" href="Data.Vec.N-ary.html#5309" class="Bound">x</a><a id="5333" class="Symbol">)</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Data.Vec.N-ary.html#5299" class="Bound">g</a> <a id="5338" href="Data.Vec.N-ary.html#5309" class="Bound">x</a><a id="5339" class="Symbol">)</a> <a id="5341" class="Symbol">(λ</a> <a id="5344" href="Data.Vec.N-ary.html#5344" class="Bound">xs</a> <a id="5347" class="Symbol">→</a> <a id="5349" href="Data.Vec.N-ary.html#5301" class="Bound">hyp</a> <a id="5353" class="Symbol">(</a><a id="5354" href="Data.Vec.N-ary.html#5309" class="Bound">x</a> <a id="5356" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5358" href="Data.Vec.N-ary.html#5344" class="Bound">xs</a><a id="5360" class="Symbol">))</a>

<a id="5364" class="Comment">-- Eq and Eqʰ are equivalent.</a>

<a id="Eq-to-Eqʰ"></a><a id="5395" href="Data.Vec.N-ary.html#5395" class="Function">Eq-to-Eqʰ</a> <a id="5405" class="Symbol">:</a> <a id="5407" class="Symbol">∀</a> <a id="5409" href="Data.Vec.N-ary.html#5409" class="Bound">n</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Data.Vec.N-ary.html#5412" class="Bound Operator">_∼_</a> <a id="5416" class="Symbol">:</a> <a id="5418" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5422" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a> <a id="5424" href="Data.Vec.N-ary.html#939" class="Generalizable">C</a> <a id="5426" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="5427" class="Symbol">)</a> <a id="5429" class="Symbol">{</a><a id="5430" href="Data.Vec.N-ary.html#5430" class="Bound">f</a> <a id="5432" class="Symbol">:</a> <a id="5434" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5440" href="Data.Vec.N-ary.html#5409" class="Bound">n</a> <a id="5442" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5444" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="5445" class="Symbol">}</a> <a id="5447" class="Symbol">{</a><a id="5448" href="Data.Vec.N-ary.html#5448" class="Bound">g</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5458" href="Data.Vec.N-ary.html#5409" class="Bound">n</a> <a id="5460" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5462" href="Data.Vec.N-ary.html#939" class="Generalizable">C</a><a id="5463" class="Symbol">}</a> <a id="5465" class="Symbol">→</a>
            <a id="5479" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="5482" href="Data.Vec.N-ary.html#5409" class="Bound">n</a> <a id="5484" href="Data.Vec.N-ary.html#5412" class="Bound Operator">_∼_</a> <a id="5488" href="Data.Vec.N-ary.html#5430" class="Bound">f</a> <a id="5490" href="Data.Vec.N-ary.html#5448" class="Bound">g</a> <a id="5492" class="Symbol">→</a> <a id="5494" href="Data.Vec.N-ary.html#2526" class="Function">Eqʰ</a> <a id="5498" href="Data.Vec.N-ary.html#5409" class="Bound">n</a> <a id="5500" href="Data.Vec.N-ary.html#5412" class="Bound Operator">_∼_</a> <a id="5504" href="Data.Vec.N-ary.html#5430" class="Bound">f</a> <a id="5506" href="Data.Vec.N-ary.html#5448" class="Bound">g</a>
<a id="5508" href="Data.Vec.N-ary.html#5395" class="Function">Eq-to-Eqʰ</a> <a id="5518" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5526" href="Data.Vec.N-ary.html#5526" class="Bound Operator">_∼_</a> <a id="5530" href="Data.Vec.N-ary.html#5530" class="Bound">eq</a> <a id="5533" class="Symbol">=</a> <a id="5535" href="Data.Vec.N-ary.html#5530" class="Bound">eq</a>
<a id="5538" href="Data.Vec.N-ary.html#5395" class="Function">Eq-to-Eqʰ</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5553" href="Data.Vec.N-ary.html#5553" class="Bound">n</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Data.Vec.N-ary.html#5556" class="Bound Operator">_∼_</a> <a id="5560" href="Data.Vec.N-ary.html#5560" class="Bound">eq</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Data.Vec.N-ary.html#5395" class="Function">Eq-to-Eqʰ</a> <a id="5575" href="Data.Vec.N-ary.html#5553" class="Bound">n</a> <a id="5577" href="Data.Vec.N-ary.html#5556" class="Bound Operator">_∼_</a> <a id="5581" class="Symbol">(</a><a id="5582" href="Data.Vec.N-ary.html#5560" class="Bound">eq</a> <a id="5585" class="Symbol">_)</a>

<a id="Eqʰ-to-Eq"></a><a id="5589" href="Data.Vec.N-ary.html#5589" class="Function">Eqʰ-to-Eq</a> <a id="5599" class="Symbol">:</a> <a id="5601" class="Symbol">∀</a> <a id="5603" href="Data.Vec.N-ary.html#5603" class="Bound">n</a> <a id="5605" class="Symbol">(</a><a id="5606" href="Data.Vec.N-ary.html#5606" class="Bound Operator">_∼_</a> <a id="5610" class="Symbol">:</a> <a id="5612" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5616" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a> <a id="5618" href="Data.Vec.N-ary.html#939" class="Generalizable">C</a> <a id="5620" href="Data.Vec.N-ary.html#891" class="Generalizable">ℓ</a><a id="5621" class="Symbol">)</a> <a id="5623" class="Symbol">{</a><a id="5624" href="Data.Vec.N-ary.html#5624" class="Bound">f</a> <a id="5626" class="Symbol">:</a> <a id="5628" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5634" href="Data.Vec.N-ary.html#5603" class="Bound">n</a> <a id="5636" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5638" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="5639" class="Symbol">}</a> <a id="5641" class="Symbol">{</a><a id="5642" href="Data.Vec.N-ary.html#5642" class="Bound">g</a> <a id="5644" class="Symbol">:</a> <a id="5646" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5652" href="Data.Vec.N-ary.html#5603" class="Bound">n</a> <a id="5654" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5656" href="Data.Vec.N-ary.html#939" class="Generalizable">C</a><a id="5657" class="Symbol">}</a> <a id="5659" class="Symbol">→</a>
            <a id="5673" href="Data.Vec.N-ary.html#2526" class="Function">Eqʰ</a> <a id="5677" href="Data.Vec.N-ary.html#5603" class="Bound">n</a> <a id="5679" href="Data.Vec.N-ary.html#5606" class="Bound Operator">_∼_</a> <a id="5683" href="Data.Vec.N-ary.html#5624" class="Bound">f</a> <a id="5685" href="Data.Vec.N-ary.html#5642" class="Bound">g</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a> <a id="5692" href="Data.Vec.N-ary.html#5603" class="Bound">n</a> <a id="5694" href="Data.Vec.N-ary.html#5606" class="Bound Operator">_∼_</a> <a id="5698" href="Data.Vec.N-ary.html#5624" class="Bound">f</a> <a id="5700" href="Data.Vec.N-ary.html#5642" class="Bound">g</a>
<a id="5702" href="Data.Vec.N-ary.html#5589" class="Function">Eqʰ-to-Eq</a> <a id="5712" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5720" href="Data.Vec.N-ary.html#5720" class="Bound Operator">_∼_</a> <a id="5724" href="Data.Vec.N-ary.html#5724" class="Bound">eq</a> <a id="5727" class="Symbol">=</a> <a id="5729" href="Data.Vec.N-ary.html#5724" class="Bound">eq</a>
<a id="5732" href="Data.Vec.N-ary.html#5589" class="Function">Eqʰ-to-Eq</a> <a id="5742" class="Symbol">(</a><a id="5743" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5747" href="Data.Vec.N-ary.html#5747" class="Bound">n</a><a id="5748" class="Symbol">)</a> <a id="5750" href="Data.Vec.N-ary.html#5750" class="Bound Operator">_∼_</a> <a id="5754" href="Data.Vec.N-ary.html#5754" class="Bound">eq</a> <a id="5757" class="Symbol">=</a> <a id="5759" class="Symbol">λ</a> <a id="5761" href="Data.Vec.N-ary.html#5761" class="Bound">_</a> <a id="5763" class="Symbol">→</a> <a id="5765" href="Data.Vec.N-ary.html#5589" class="Function">Eqʰ-to-Eq</a> <a id="5775" href="Data.Vec.N-ary.html#5747" class="Bound">n</a> <a id="5777" href="Data.Vec.N-ary.html#5750" class="Bound Operator">_∼_</a> <a id="5781" href="Data.Vec.N-ary.html#5754" class="Bound">eq</a>

<a id="5785" class="Keyword">module</a> <a id="5792" href="Data.Vec.N-ary.html#5792" class="Module">_</a> <a id="5794" class="Symbol">(</a><a id="5795" href="Data.Vec.N-ary.html#5795" class="Bound">ext</a> <a id="5799" class="Symbol">:</a> <a id="5801" class="Symbol">∀</a> <a id="5803" class="Symbol">{</a><a id="5804" href="Data.Vec.N-ary.html#5804" class="Bound">a</a> <a id="5806" href="Data.Vec.N-ary.html#5806" class="Bound">b</a><a id="5807" class="Symbol">}</a> <a id="5809" class="Symbol">→</a> <a id="5811" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="5826" href="Data.Vec.N-ary.html#5804" class="Bound">a</a> <a id="5828" href="Data.Vec.N-ary.html#5806" class="Bound">b</a><a id="5829" class="Symbol">)</a> <a id="5831" class="Keyword">where</a>

  <a id="5840" href="Data.Vec.N-ary.html#5840" class="Function">Vec↔N-ary</a> <a id="5850" class="Symbol">:</a> <a id="5852" class="Symbol">∀</a> <a id="5854" href="Data.Vec.N-ary.html#5854" class="Bound">n</a> <a id="5856" class="Symbol">→</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5863" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5865" href="Data.Vec.N-ary.html#5854" class="Bound">n</a> <a id="5867" class="Symbol">→</a> <a id="5869" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a><a id="5870" class="Symbol">)</a> <a id="5872" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5874" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="5880" href="Data.Vec.N-ary.html#5854" class="Bound">n</a> <a id="5882" href="Data.Vec.N-ary.html#911" class="Generalizable">A</a> <a id="5884" href="Data.Vec.N-ary.html#925" class="Generalizable">B</a>
  <a id="5888" href="Data.Vec.N-ary.html#5840" class="Function">Vec↔N-ary</a> <a id="5898" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5903" class="Symbol">=</a> <a id="5905" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="5911" class="Symbol">(λ</a> <a id="5914" href="Data.Vec.N-ary.html#5914" class="Bound">vxs</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Data.Vec.N-ary.html#5914" class="Bound">vxs</a> <a id="5924" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="5926" class="Symbol">)</a> <a id="5928" class="Symbol">(</a><a id="5929" href="Function.Base.html#1657" class="Function">flip</a> <a id="5934" href="Function.Base.html#762" class="Function">constᵣ</a><a id="5940" class="Symbol">)</a> <a id="5942" class="Symbol">(λ</a> <a id="5945" href="Data.Vec.N-ary.html#5945" class="Bound">_</a> <a id="5947" class="Symbol">→</a> <a id="5949" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5953" class="Symbol">)</a>
    <a id="5959" class="Symbol">(λ</a> <a id="5962" href="Data.Vec.N-ary.html#5962" class="Bound">vxs</a> <a id="5966" class="Symbol">→</a> <a id="5968" href="Data.Vec.N-ary.html#5795" class="Bound">ext</a> <a id="5972" class="Symbol">λ</a> <a id="5974" class="Keyword">where</a> <a id="5980" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="5983" class="Symbol">→</a> <a id="5985" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5989" class="Symbol">)</a>
  <a id="5993" href="Data.Vec.N-ary.html#5840" class="Function">Vec↔N-ary</a> <a id="6003" class="Symbol">(</a><a id="6004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6008" href="Data.Vec.N-ary.html#6008" class="Bound">n</a><a id="6009" class="Symbol">)</a> <a id="6011" class="Symbol">=</a> <a id="6013" class="Keyword">let</a> <a id="6017" class="Keyword">open</a> <a id="6022" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="6030" class="Symbol">(</a><a id="6031" href="Data.Vec.N-ary.html#5840" class="Function">Vec↔N-ary</a> <a id="6041" href="Data.Vec.N-ary.html#6008" class="Bound">n</a><a id="6042" class="Symbol">)</a> <a id="6044" class="Keyword">in</a>
    <a id="6051" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="6057" class="Symbol">(λ</a> <a id="6060" href="Data.Vec.N-ary.html#6060" class="Bound">vxs</a> <a id="6064" href="Data.Vec.N-ary.html#6064" class="Bound">x</a> <a id="6066" class="Symbol">→</a> <a id="6068" href="Function.Bundles.html#7392" class="Function">to</a> <a id="6071" class="Symbol">λ</a> <a id="6073" href="Data.Vec.N-ary.html#6073" class="Bound">xs</a> <a id="6076" class="Symbol">→</a> <a id="6078" href="Data.Vec.N-ary.html#6060" class="Bound">vxs</a> <a id="6082" class="Symbol">(</a><a id="6083" href="Data.Vec.N-ary.html#6064" class="Bound">x</a> <a id="6085" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6087" href="Data.Vec.N-ary.html#6073" class="Bound">xs</a><a id="6089" class="Symbol">))</a>
    <a id="6096" class="Symbol">(λ</a> <a id="6099" href="Data.Vec.N-ary.html#6099" class="Bound">any</a> <a id="6103" href="Data.Vec.N-ary.html#6103" class="Bound">xs</a> <a id="6106" class="Symbol">→</a> <a id="6108" href="Function.Bundles.html#7416" class="Function">from</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Data.Vec.N-ary.html#6099" class="Bound">any</a> <a id="6118" class="Symbol">(</a><a id="6119" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="6124" href="Data.Vec.N-ary.html#6103" class="Bound">xs</a><a id="6126" class="Symbol">))</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="6135" href="Data.Vec.N-ary.html#6103" class="Bound">xs</a><a id="6137" class="Symbol">))</a>
    <a id="6144" class="Symbol">(λ</a> <a id="6147" href="Data.Vec.N-ary.html#6147" class="Bound">any</a> <a id="6151" class="Symbol">→</a> <a id="6153" href="Data.Vec.N-ary.html#5795" class="Bound">ext</a> <a id="6157" class="Symbol">λ</a> <a id="6159" href="Data.Vec.N-ary.html#6159" class="Bound">x</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="6180" class="Symbol">_)</a>
    <a id="6187" class="Symbol">(λ</a> <a id="6190" href="Data.Vec.N-ary.html#6190" class="Bound">vxs</a> <a id="6194" class="Symbol">→</a> <a id="6196" href="Data.Vec.N-ary.html#5795" class="Bound">ext</a> <a id="6200" class="Symbol">λ</a> <a id="6202" class="Keyword">where</a> <a id="6208" class="Symbol">(</a><a id="6209" href="Data.Vec.N-ary.html#6209" class="Bound">x</a> <a id="6211" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6213" href="Data.Vec.N-ary.html#6213" class="Bound">xs</a><a id="6215" class="Symbol">)</a> <a id="6217" class="Symbol">→</a> <a id="6219" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6224" class="Symbol">(λ</a> <a id="6227" href="Data.Vec.N-ary.html#6227" class="Bound">f</a> <a id="6229" class="Symbol">→</a> <a id="6231" href="Data.Vec.N-ary.html#6227" class="Bound">f</a> <a id="6233" href="Data.Vec.N-ary.html#6213" class="Bound">xs</a><a id="6235" class="Symbol">)</a> <a id="6237" class="Symbol">(</a><a id="6238" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="6255" class="Symbol">(λ</a> <a id="6258" href="Data.Vec.N-ary.html#6258" class="Bound">ys</a> <a id="6261" class="Symbol">→</a> <a id="6263" href="Data.Vec.N-ary.html#6190" class="Bound">vxs</a> <a id="6267" class="Symbol">(</a><a id="6268" href="Data.Vec.N-ary.html#6209" class="Bound">x</a> <a id="6270" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6272" href="Data.Vec.N-ary.html#6258" class="Bound">ys</a><a id="6274" class="Symbol">))))</a></pre></body></html>


==> anc/html/Data.Vec.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Vec.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some Vec-related properties</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Data.Vec.Properties.html" class="Module">Data.Vec.Properties</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="360" class="Symbol">;</a> <a id="362" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="395" class="Symbol">as</a> <a id="398" class="Module">Fin</a>
  <a id="404" class="Keyword">using</a> <a id="410" class="Symbol">(</a><a id="411" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="414" class="Symbol">;</a> <a id="416" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="420" class="Symbol">;</a> <a id="422" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="425" class="Symbol">;</a> <a id="427" href="Data.Fin.Base.html#1240" class="Function">toℕ</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.Fin.Base.html#1931" class="Function">fromℕ&lt;</a><a id="438" class="Symbol">;</a> <a id="440" href="Data.Fin.Base.html#2333" class="Function Operator">_↑ˡ_</a><a id="444" class="Symbol">;</a> <a id="446" href="Data.Fin.Base.html#2500" class="Function Operator">_↑ʳ_</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="479" class="Symbol">as</a> <a id="482" class="Module">List</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="498" class="Symbol">)</a>
<a id="500" class="Keyword">import</a> <a id="507" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="528" class="Symbol">as</a> <a id="531" class="Module">List</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
  <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="572" class="Symbol">;</a> <a id="574" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="578" class="Symbol">;</a> <a id="580" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="583" class="Symbol">;</a> <a id="585" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="588" class="Symbol">;</a> <a id="590" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="593" class="Symbol">;</a> <a id="595" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="598" class="Symbol">;</a> <a id="600" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="603" class="Symbol">;</a> <a id="605" href="Data.Nat.Base.html#5272" class="Function">pred</a><a id="609" class="Symbol">;</a> <a id="611" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a><a id="616" class="Symbol">;</a> <a id="618" href="Data.Nat.Base.html#2265" class="Function Operator">_≥_</a><a id="621" class="Symbol">;</a> <a id="623" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a><a id="628" class="Symbol">;</a> <a id="630" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
  <a id="669" class="Keyword">using</a> <a id="675" class="Symbol">(</a><a id="676" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a><a id="683" class="Symbol">;</a> <a id="685" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a><a id="694" class="Symbol">;</a> <a id="696" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a><a id="701" class="Symbol">;</a> <a id="703" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="709" class="Symbol">;</a> <a id="711" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a><a id="718" class="Symbol">;</a> <a id="720" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a><a id="732" class="Symbol">;</a> <a id="734" href="Data.Nat.Properties.html#66357" class="Function">≤⇒≤″</a>
        <a id="747" class="Symbol">;</a> <a id="749" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a><a id="762" class="Symbol">;</a> <a id="764" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a><a id="770" class="Symbol">;</a> <a id="772" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a><a id="777" class="Symbol">;</a> <a id="779" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="822" class="Symbol">as</a> <a id="825" class="Module">Product</a>
  <a id="835" class="Keyword">using</a> <a id="841" class="Symbol">(</a><a id="842" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="845" class="Symbol">;</a> <a id="847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="850" class="Symbol">;</a> <a id="852" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="857" class="Symbol">;</a> <a id="859" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="864" class="Symbol">;</a> <a id="866" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="871" class="Symbol">;</a> <a id="873" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="880" class="Symbol">)</a>
<a id="882" class="Keyword">open</a> <a id="887" class="Keyword">import</a> <a id="894" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="908" class="Keyword">using</a> <a id="914" class="Symbol">(</a><a id="915" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="921" class="Symbol">)</a>
<a id="923" class="Keyword">open</a> <a id="928" class="Keyword">import</a> <a id="935" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="955" class="Keyword">using</a> <a id="961" class="Symbol">(</a><a id="962" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a><a id="969" class="Symbol">)</a>
<a id="971" class="Keyword">open</a> <a id="976" class="Keyword">import</a> <a id="983" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a>
<a id="997" class="Keyword">open</a> <a id="1002" class="Keyword">import</a> <a id="1009" href="Data.Vec.Relation.Binary.Equality.Cast.html" class="Module">Data.Vec.Relation.Binary.Equality.Cast</a> <a id="1048" class="Symbol">as</a> <a id="1051" class="Module">VecCast</a>
  <a id="1061" class="Keyword">using</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[_]_</a><a id="1074" class="Symbol">;</a> <a id="1076" href="Data.Vec.Relation.Binary.Equality.Cast.html#1914" class="Function">≈-sym</a><a id="1081" class="Symbol">;</a> <a id="1083" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a><a id="1090" class="Symbol">;</a> <a id="1092" class="Keyword">module</a> <a id="1099" href="Data.Vec.Relation.Binary.Equality.Cast.html#3134" class="Module">CastReasoning</a><a id="1112" class="Symbol">)</a>
<a id="1114" class="Keyword">open</a> <a id="1119" class="Keyword">import</a> <a id="1126" href="Function.Base.html" class="Module">Function.Base</a> <a id="1140" class="Keyword">using</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="1150" class="Symbol">;</a> <a id="1152" href="Function.Base.html#704" class="Function">id</a><a id="1154" class="Symbol">;</a> <a id="1156" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1159" class="Symbol">;</a> <a id="1161" href="Function.Base.html#725" class="Function">const</a><a id="1166" class="Symbol">;</a> <a id="1168" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a><a id="1171" class="Symbol">;</a> <a id="1173" href="Function.Base.html#1657" class="Function">flip</a><a id="1177" class="Symbol">)</a>
<a id="1179" class="Keyword">open</a> <a id="1184" class="Keyword">import</a> <a id="1191" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="1208" class="Keyword">using</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="1225" class="Symbol">)</a>
<a id="1227" class="Keyword">open</a> <a id="1232" class="Keyword">import</a> <a id="1239" href="Level.html" class="Module">Level</a> <a id="1245" class="Keyword">using</a> <a id="1251" class="Symbol">(</a><a id="1252" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1257" class="Symbol">)</a>
<a id="1259" class="Keyword">open</a> <a id="1264" class="Keyword">import</a> <a id="1271" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1299" class="Keyword">using</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1323" class="Symbol">)</a>
<a id="1325" class="Keyword">open</a> <a id="1330" class="Keyword">import</a> <a id="1337" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="1382" class="Keyword">using</a> <a id="1388" class="Symbol">(</a><a id="1389" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1392" class="Symbol">;</a> <a id="1394" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="1397" class="Symbol">;</a> <a id="1399" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="1402" class="Symbol">;</a> <a id="1404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1408" class="Symbol">;</a> <a id="1410" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1413" class="Symbol">;</a> <a id="1415" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1420" class="Symbol">;</a> <a id="1422" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1426" class="Symbol">;</a> <a id="1428" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1433" class="Symbol">;</a> <a id="1435" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1440" class="Symbol">)</a>
<a id="1442" class="Keyword">open</a> <a id="1447" class="Keyword">import</a> <a id="1454" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1505" class="Keyword">using</a> <a id="1511" class="Symbol">(</a><a id="1512" class="Keyword">module</a> <a id="1519" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1530" class="Symbol">)</a>
<a id="1532" class="Keyword">open</a> <a id="1537" class="Keyword">import</a> <a id="1544" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1559" class="Keyword">using</a> <a id="1565" class="Symbol">(</a><a id="1566" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1570" class="Symbol">;</a> <a id="1572" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1581" class="Symbol">)</a>
<a id="1583" class="Keyword">open</a> <a id="1588" class="Keyword">import</a> <a id="1595" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="1629" class="Keyword">using</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1639" class="Symbol">;</a> <a id="1641" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1645" class="Symbol">;</a> <a id="1647" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1650" class="Symbol">;</a> <a id="1652" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="1659" class="Symbol">;</a> <a id="1661" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="1665" class="Symbol">)</a>
<a id="1667" class="Keyword">open</a> <a id="1672" class="Keyword">import</a> <a id="1679" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1710" class="Keyword">using</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1730" class="Symbol">)</a>
<a id="1732" class="Keyword">import</a> <a id="1739" href="Data.Nat.GeneralisedArithmetic.html" class="Module">Data.Nat.GeneralisedArithmetic</a> <a id="1770" class="Symbol">as</a> <a id="1773" class="Module">ℕ</a>

<a id="1776" class="Keyword">private</a>
  <a id="m+n+o≡n+[m+o]"></a><a id="1786" href="Data.Vec.Properties.html#1786" class="Function">m+n+o≡n+[m+o]</a> <a id="1800" class="Symbol">:</a> <a id="1802" class="Symbol">∀</a> <a id="1804" href="Data.Vec.Properties.html#1804" class="Bound">m</a> <a id="1806" href="Data.Vec.Properties.html#1806" class="Bound">n</a> <a id="1808" href="Data.Vec.Properties.html#1808" class="Bound">o</a> <a id="1810" class="Symbol">→</a> <a id="1812" href="Data.Vec.Properties.html#1804" class="Bound">m</a> <a id="1814" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1816" href="Data.Vec.Properties.html#1806" class="Bound">n</a> <a id="1818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1820" href="Data.Vec.Properties.html#1808" class="Bound">o</a> <a id="1822" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1824" href="Data.Vec.Properties.html#1806" class="Bound">n</a> <a id="1826" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Data.Vec.Properties.html#1804" class="Bound">m</a> <a id="1831" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1833" href="Data.Vec.Properties.html#1808" class="Bound">o</a><a id="1834" class="Symbol">)</a>
  <a id="1838" href="Data.Vec.Properties.html#1786" class="Function">m+n+o≡n+[m+o]</a> <a id="1852" href="Data.Vec.Properties.html#1852" class="Bound">m</a> <a id="1854" href="Data.Vec.Properties.html#1854" class="Bound">n</a> <a id="1856" href="Data.Vec.Properties.html#1856" class="Bound">o</a> <a id="1858" class="Symbol">=</a> <a id="1860" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1866" class="Symbol">(</a><a id="1867" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1872" class="Symbol">(</a><a id="1873" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="1876" href="Data.Vec.Properties.html#1856" class="Bound">o</a><a id="1877" class="Symbol">)</a> <a id="1879" class="Symbol">(</a><a id="1880" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="1887" href="Data.Vec.Properties.html#1852" class="Bound">m</a> <a id="1889" href="Data.Vec.Properties.html#1854" class="Bound">n</a><a id="1890" class="Symbol">))</a> <a id="1893" class="Symbol">(</a><a id="1894" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="1902" href="Data.Vec.Properties.html#1854" class="Bound">n</a> <a id="1904" href="Data.Vec.Properties.html#1852" class="Bound">m</a> <a id="1906" href="Data.Vec.Properties.html#1856" class="Bound">o</a><a id="1907" class="Symbol">)</a>

<a id="1910" class="Keyword">private</a>
  <a id="1920" class="Keyword">variable</a>
    <a id="1933" href="Data.Vec.Properties.html#1933" class="Generalizable">a</a> <a id="1935" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a> <a id="1937" href="Data.Vec.Properties.html#1937" class="Generalizable">c</a> <a id="1939" href="Data.Vec.Properties.html#1939" class="Generalizable">d</a> <a id="1941" href="Data.Vec.Properties.html#1941" class="Generalizable">p</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1955" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="1957" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="1959" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="1961" href="Data.Vec.Properties.html#1961" class="Generalizable">D</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1969" href="Data.Vec.Properties.html#1933" class="Generalizable">a</a>
    <a id="1975" href="Data.Vec.Properties.html#1975" class="Generalizable">w</a> <a id="1977" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="1979" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="1981" href="Data.Vec.Properties.html#1981" class="Generalizable">z</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a>
    <a id="1991" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="1993" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="1995" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2005" href="Data.Vec.Properties.html#2005" class="Generalizable">ws</a> <a id="2008" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="2011" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="2014" href="Data.Vec.Properties.html#2014" class="Generalizable">zs</a> <a id="2017" class="Symbol">:</a> <a id="2019" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2023" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="2025" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a>

<a id="2028" class="Comment">------------------------------------------------------------------------</a>
<a id="2101" class="Comment">-- Properties of toList</a>

<a id="toList-injective"></a><a id="2126" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="2143" class="Symbol">:</a> <a id="2145" class="Symbol">.(</a><a id="2147" href="Data.Vec.Properties.html#2147" class="Bound">m≡n</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="2155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2157" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="2158" class="Symbol">)</a> <a id="2160" class="Symbol">→</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Data.Vec.Properties.html#2163" class="Bound">xs</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2172" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="2174" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="2175" class="Symbol">)</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Data.Vec.Properties.html#2178" class="Bound">ys</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2187" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="2189" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a>
                  <a id="2212" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="2219" href="Data.Vec.Properties.html#2163" class="Bound">xs</a> <a id="2222" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2224" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="2231" href="Data.Vec.Properties.html#2178" class="Bound">ys</a> <a id="2234" class="Symbol">→</a> <a id="2236" href="Data.Vec.Properties.html#2163" class="Bound">xs</a> <a id="2239" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="2242" href="Data.Vec.Properties.html#2147" class="Bound">m≡n</a> <a id="2246" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="2248" href="Data.Vec.Properties.html#2178" class="Bound">ys</a>
<a id="2251" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="2268" href="Data.Vec.Properties.html#2268" class="Bound">m≡n</a> <a id="2272" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="2275" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="2278" href="Data.Vec.Properties.html#2278" class="Bound">xs=ys</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2291" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="2308" href="Data.Vec.Properties.html#2308" class="Bound">m≡n</a> <a id="2312" class="Symbol">(</a><a id="2313" href="Data.Vec.Properties.html#2313" class="Bound">x</a> <a id="2315" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2317" href="Data.Vec.Properties.html#2317" class="Bound">xs</a><a id="2319" class="Symbol">)</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Data.Vec.Properties.html#2322" class="Bound">y</a> <a id="2324" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2326" href="Data.Vec.Properties.html#2326" class="Bound">ys</a><a id="2328" class="Symbol">)</a> <a id="2330" href="Data.Vec.Properties.html#2330" class="Bound">xs=ys</a> <a id="2336" class="Symbol">=</a>
  <a id="2340" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2346" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="2350" class="Symbol">(</a><a id="2351" href="Data.List.Properties.html#2946" class="Function">List.∷-injectiveˡ</a> <a id="2369" href="Data.Vec.Properties.html#2330" class="Bound">xs=ys</a><a id="2374" class="Symbol">)</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="2394" class="Symbol">(</a><a id="2395" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2400" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="2405" href="Data.Vec.Properties.html#2308" class="Bound">m≡n</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Data.Vec.Properties.html#2317" class="Bound">xs</a> <a id="2413" href="Data.Vec.Properties.html#2326" class="Bound">ys</a> <a id="2416" class="Symbol">(</a><a id="2417" href="Data.List.Properties.html#3016" class="Function">List.∷-injectiveʳ</a> <a id="2435" href="Data.Vec.Properties.html#2330" class="Bound">xs=ys</a><a id="2440" class="Symbol">))</a>

<a id="2444" class="Comment">------------------------------------------------------------------------</a>
<a id="2517" class="Comment">-- Properties of propositional equality over vectors</a>

<a id="∷-injectiveˡ"></a><a id="2571" href="Data.Vec.Properties.html#2571" class="Function">∷-injectiveˡ</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="2588" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2590" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="2593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2595" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="2597" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2599" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="2602" class="Symbol">→</a> <a id="2604" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="2606" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2608" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a>
<a id="2610" href="Data.Vec.Properties.html#2571" class="Function">∷-injectiveˡ</a> <a id="2623" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2628" class="Symbol">=</a> <a id="2630" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-injectiveʳ"></a><a id="2636" href="Data.Vec.Properties.html#2636" class="Function">∷-injectiveʳ</a> <a id="2649" class="Symbol">:</a> <a id="2651" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="2653" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2655" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="2658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2660" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="2662" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2664" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="2667" class="Symbol">→</a> <a id="2669" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="2672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2674" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a>
<a id="2677" href="Data.Vec.Properties.html#2636" class="Function">∷-injectiveʳ</a> <a id="2690" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2695" class="Symbol">=</a> <a id="2697" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∷-injective"></a><a id="2703" href="Data.Vec.Properties.html#2703" class="Function">∷-injective</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="2719" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2721" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="2724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2726" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="2728" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2730" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="2733" class="Symbol">→</a> <a id="2735" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="2737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2739" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="2741" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2743" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="2746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2748" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a>
<a id="2751" href="Data.Vec.Properties.html#2703" class="Function">∷-injective</a> <a id="2763" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2768" class="Symbol">=</a> <a id="2770" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2777" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡-dec"></a><a id="2783" href="Data.Vec.Properties.html#2783" class="Function">≡-dec</a> <a id="2789" class="Symbol">:</a> <a id="2791" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2809" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2831" class="Symbol">(</a><a id="2832" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2836" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="2838" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="2839" class="Symbol">)</a>
<a id="2841" href="Data.Vec.Properties.html#2783" class="Function">≡-dec</a> <a id="2847" href="Data.Vec.Properties.html#2847" class="Bound Operator">_≟_</a> <a id="2851" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="2860" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="2869" class="Symbol">=</a> <a id="2871" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2875" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2880" href="Data.Vec.Properties.html#2783" class="Function">≡-dec</a> <a id="2886" href="Data.Vec.Properties.html#2886" class="Bound Operator">_≟_</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Data.Vec.Properties.html#2891" class="Bound">x</a> <a id="2893" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2895" href="Data.Vec.Properties.html#2895" class="Bound">xs</a><a id="2897" class="Symbol">)</a> <a id="2899" class="Symbol">(</a><a id="2900" href="Data.Vec.Properties.html#2900" class="Bound">y</a> <a id="2902" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2904" href="Data.Vec.Properties.html#2904" class="Bound">ys</a><a id="2906" class="Symbol">)</a> <a id="2908" class="Symbol">=</a> <a id="2910" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2915" class="Symbol">(</a><a id="2916" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2931" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="2934" class="Symbol">))</a>
  <a id="2939" href="Data.Vec.Properties.html#2703" class="Function">∷-injective</a> <a id="2951" class="Symbol">(</a><a id="2952" href="Data.Vec.Properties.html#2891" class="Bound">x</a> <a id="2954" href="Data.Vec.Properties.html#2886" class="Bound Operator">≟</a> <a id="2956" href="Data.Vec.Properties.html#2900" class="Bound">y</a> <a id="2958" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="2964" href="Data.Vec.Properties.html#2783" class="Function">≡-dec</a> <a id="2970" href="Data.Vec.Properties.html#2886" class="Bound Operator">_≟_</a> <a id="2974" href="Data.Vec.Properties.html#2895" class="Bound">xs</a> <a id="2977" href="Data.Vec.Properties.html#2904" class="Bound">ys</a><a id="2979" class="Symbol">)</a>

<a id="2982" class="Comment">------------------------------------------------------------------------</a>
<a id="3055" class="Comment">-- _[_]=_</a>

<a id="[]=-injective"></a><a id="3066" href="Data.Vec.Properties.html#3066" class="Function">[]=-injective</a> <a id="3080" class="Symbol">:</a> <a id="3082" class="Symbol">∀</a> <a id="3084" class="Symbol">{</a><a id="3085" href="Data.Vec.Properties.html#3085" class="Bound">i</a><a id="3086" class="Symbol">}</a> <a id="3088" class="Symbol">→</a> <a id="3090" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="3093" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="3095" href="Data.Vec.Properties.html#3085" class="Bound">i</a> <a id="3097" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="3100" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="3107" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="3109" href="Data.Vec.Properties.html#3085" class="Bound">i</a> <a id="3111" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="3114" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="3120" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3122" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a>
<a id="3124" href="Data.Vec.Properties.html#3066" class="Function">[]=-injective</a> <a id="3138" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>          <a id="3152" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>          <a id="3166" class="Symbol">=</a> <a id="3168" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3173" href="Data.Vec.Properties.html#3066" class="Function">[]=-injective</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="3194" href="Data.Vec.Properties.html#3194" class="Bound">xsᵢ≡x</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">(</a><a id="3202" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="3208" href="Data.Vec.Properties.html#3208" class="Bound">xsᵢ≡y</a><a id="3213" class="Symbol">)</a> <a id="3215" class="Symbol">=</a> <a id="3217" href="Data.Vec.Properties.html#3066" class="Function">[]=-injective</a> <a id="3231" href="Data.Vec.Properties.html#3194" class="Bound">xsᵢ≡x</a> <a id="3237" href="Data.Vec.Properties.html#3208" class="Bound">xsᵢ≡y</a>

<a id="3244" class="Comment">-- See also Data.Vec.Properties.WithK.[]=-irrelevant.</a>

<a id="3299" class="Comment">------------------------------------------------------------------------</a>
<a id="3372" class="Comment">-- take</a>

<a id="unfold-take"></a><a id="3381" href="Data.Vec.Properties.html#3381" class="Function">unfold-take</a> <a id="3393" class="Symbol">:</a> <a id="3395" class="Symbol">∀</a> <a id="3397" href="Data.Vec.Properties.html#3397" class="Bound">n</a> <a id="3399" href="Data.Vec.Properties.html#3399" class="Bound">x</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Data.Vec.Properties.html#3402" class="Bound">xs</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3411" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="3413" class="Symbol">(</a><a id="3414" href="Data.Vec.Properties.html#3397" class="Bound">n</a> <a id="3416" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3418" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="3419" class="Symbol">))</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3429" class="Symbol">(</a><a id="3430" class="InductiveConstructor">suc</a> <a id="3434" href="Data.Vec.Properties.html#3397" class="Bound">n</a><a id="3435" class="Symbol">)</a> <a id="3437" class="Symbol">(</a><a id="3438" href="Data.Vec.Properties.html#3399" class="Bound">x</a> <a id="3440" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3442" href="Data.Vec.Properties.html#3402" class="Bound">xs</a><a id="3444" class="Symbol">)</a> <a id="3446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3448" href="Data.Vec.Properties.html#3399" class="Bound">x</a> <a id="3450" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3452" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3457" href="Data.Vec.Properties.html#3397" class="Bound">n</a> <a id="3459" href="Data.Vec.Properties.html#3402" class="Bound">xs</a>
<a id="3462" href="Data.Vec.Properties.html#3381" class="Function">unfold-take</a> <a id="3474" href="Data.Vec.Properties.html#3474" class="Bound">n</a> <a id="3476" href="Data.Vec.Properties.html#3476" class="Bound">x</a> <a id="3478" href="Data.Vec.Properties.html#3478" class="Bound">xs</a> <a id="3481" class="Symbol">=</a> <a id="3483" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="take-zipWith"></a><a id="3489" href="Data.Vec.Properties.html#3489" class="Function">take-zipWith</a> <a id="3502" class="Symbol">:</a> <a id="3504" class="Symbol">∀</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Data.Vec.Properties.html#3507" class="Bound">f</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="3513" class="Symbol">→</a> <a id="3515" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">→</a>
               <a id="3539" class="Symbol">(</a><a id="3540" href="Data.Vec.Properties.html#3540" class="Bound">xs</a> <a id="3543" class="Symbol">:</a> <a id="3545" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3549" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="3551" class="Symbol">(</a><a id="3552" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="3554" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3556" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="3557" class="Symbol">))</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Data.Vec.Properties.html#3561" class="Bound">ys</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3570" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="3572" class="Symbol">(</a><a id="3573" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="3575" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3577" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="3578" class="Symbol">))</a> <a id="3581" class="Symbol">→</a>
               <a id="3598" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3603" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3614" href="Data.Vec.Properties.html#3507" class="Bound">f</a> <a id="3616" href="Data.Vec.Properties.html#3540" class="Bound">xs</a> <a id="3619" href="Data.Vec.Properties.html#3561" class="Bound">ys</a><a id="3621" class="Symbol">)</a> <a id="3623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3625" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="3633" href="Data.Vec.Properties.html#3507" class="Bound">f</a> <a id="3635" class="Symbol">(</a><a id="3636" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3641" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="3643" href="Data.Vec.Properties.html#3540" class="Bound">xs</a><a id="3645" class="Symbol">)</a> <a id="3647" class="Symbol">(</a><a id="3648" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3653" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="3655" href="Data.Vec.Properties.html#3561" class="Bound">ys</a><a id="3657" class="Symbol">)</a>
<a id="3659" href="Data.Vec.Properties.html#3489" class="Function">take-zipWith</a> <a id="3672" class="Symbol">{</a><a id="3673" class="Argument">m</a> <a id="3675" class="Symbol">=</a> <a id="3677" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3681" class="Symbol">}</a>  <a id="3684" href="Data.Vec.Properties.html#3684" class="Bound">f</a> <a id="3686" href="Data.Vec.Properties.html#3686" class="Bound">xs</a>       <a id="3695" href="Data.Vec.Properties.html#3695" class="Bound">ys</a>       <a id="3704" class="Symbol">=</a> <a id="3706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3711" href="Data.Vec.Properties.html#3489" class="Function">take-zipWith</a> <a id="3724" class="Symbol">{</a><a id="3725" class="Argument">m</a> <a id="3727" class="Symbol">=</a> <a id="3729" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3733" href="Data.Vec.Properties.html#3733" class="Bound">m</a><a id="3734" class="Symbol">}</a> <a id="3736" href="Data.Vec.Properties.html#3736" class="Bound">f</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Data.Vec.Properties.html#3739" class="Bound">x</a> <a id="3741" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3743" href="Data.Vec.Properties.html#3743" class="Bound">xs</a><a id="3745" class="Symbol">)</a> <a id="3747" class="Symbol">(</a><a id="3748" href="Data.Vec.Properties.html#3748" class="Bound">y</a> <a id="3750" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3752" href="Data.Vec.Properties.html#3752" class="Bound">ys</a><a id="3754" class="Symbol">)</a> <a id="3756" class="Symbol">=</a> <a id="3758" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Data.Vec.Properties.html#3736" class="Bound">f</a> <a id="3766" href="Data.Vec.Properties.html#3739" class="Bound">x</a> <a id="3768" href="Data.Vec.Properties.html#3748" class="Bound">y</a> <a id="3770" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="3772" class="Symbol">)</a> <a id="3774" class="Symbol">(</a><a id="3775" href="Data.Vec.Properties.html#3489" class="Function">take-zipWith</a> <a id="3788" href="Data.Vec.Properties.html#3736" class="Bound">f</a> <a id="3790" href="Data.Vec.Properties.html#3743" class="Bound">xs</a> <a id="3793" href="Data.Vec.Properties.html#3752" class="Bound">ys</a><a id="3795" class="Symbol">)</a>

<a id="take-map"></a><a id="3798" href="Data.Vec.Properties.html#3798" class="Function">take-map</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">∀</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Data.Vec.Properties.html#3812" class="Bound">f</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="3818" class="Symbol">→</a> <a id="3820" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="3821" class="Symbol">)</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Data.Vec.Properties.html#3824" class="Bound">m</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3829" class="Symbol">)</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Data.Vec.Properties.html#3832" class="Bound">xs</a> <a id="3835" class="Symbol">:</a> <a id="3837" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3841" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Data.Vec.Properties.html#3824" class="Bound">m</a> <a id="3846" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3848" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="3849" class="Symbol">))</a> <a id="3852" class="Symbol">→</a>
           <a id="3865" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3870" href="Data.Vec.Properties.html#3824" class="Bound">m</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3877" href="Data.Vec.Properties.html#3812" class="Bound">f</a> <a id="3879" href="Data.Vec.Properties.html#3832" class="Bound">xs</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3885" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="3889" href="Data.Vec.Properties.html#3812" class="Bound">f</a> <a id="3891" class="Symbol">(</a><a id="3892" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="3897" href="Data.Vec.Properties.html#3824" class="Bound">m</a> <a id="3899" href="Data.Vec.Properties.html#3832" class="Bound">xs</a><a id="3901" class="Symbol">)</a>
<a id="3903" href="Data.Vec.Properties.html#3798" class="Function">take-map</a> <a id="3912" href="Data.Vec.Properties.html#3912" class="Bound">f</a> <a id="3914" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3922" href="Data.Vec.Properties.html#3922" class="Bound">xs</a>       <a id="3931" class="Symbol">=</a> <a id="3933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3938" href="Data.Vec.Properties.html#3798" class="Function">take-map</a> <a id="3947" href="Data.Vec.Properties.html#3947" class="Bound">f</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3954" href="Data.Vec.Properties.html#3954" class="Bound">m</a><a id="3955" class="Symbol">)</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Data.Vec.Properties.html#3958" class="Bound">x</a> <a id="3960" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="3962" href="Data.Vec.Properties.html#3962" class="Bound">xs</a><a id="3964" class="Symbol">)</a> <a id="3966" class="Symbol">=</a> <a id="3968" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3973" class="Symbol">(</a><a id="3974" href="Data.Vec.Properties.html#3947" class="Bound">f</a> <a id="3976" href="Data.Vec.Properties.html#3958" class="Bound">x</a> <a id="3978" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="3980" class="Symbol">)</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Data.Vec.Properties.html#3798" class="Function">take-map</a> <a id="3992" href="Data.Vec.Properties.html#3947" class="Bound">f</a> <a id="3994" href="Data.Vec.Properties.html#3954" class="Bound">m</a> <a id="3996" href="Data.Vec.Properties.html#3962" class="Bound">xs</a><a id="3998" class="Symbol">)</a>

<a id="4001" class="Comment">------------------------------------------------------------------------</a>
<a id="4074" class="Comment">-- drop</a>

<a id="unfold-drop"></a><a id="4083" href="Data.Vec.Properties.html#4083" class="Function">unfold-drop</a> <a id="4095" class="Symbol">:</a> <a id="4097" class="Symbol">∀</a> <a id="4099" href="Data.Vec.Properties.html#4099" class="Bound">n</a> <a id="4101" href="Data.Vec.Properties.html#4101" class="Bound">x</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Data.Vec.Properties.html#4104" class="Bound">xs</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4113" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="4115" class="Symbol">(</a><a id="4116" href="Data.Vec.Properties.html#4099" class="Bound">n</a> <a id="4118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4120" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="4121" class="Symbol">))</a> <a id="4124" class="Symbol">→</a>
              <a id="4140" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4145" class="Symbol">(</a><a id="4146" class="InductiveConstructor">suc</a> <a id="4150" href="Data.Vec.Properties.html#4099" class="Bound">n</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Data.Vec.Properties.html#4101" class="Bound">x</a> <a id="4156" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4158" href="Data.Vec.Properties.html#4104" class="Bound">xs</a><a id="4160" class="Symbol">)</a> <a id="4162" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4164" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4169" href="Data.Vec.Properties.html#4099" class="Bound">n</a> <a id="4171" href="Data.Vec.Properties.html#4104" class="Bound">xs</a>
<a id="4174" href="Data.Vec.Properties.html#4083" class="Function">unfold-drop</a> <a id="4186" href="Data.Vec.Properties.html#4186" class="Bound">n</a> <a id="4188" href="Data.Vec.Properties.html#4188" class="Bound">x</a> <a id="4190" href="Data.Vec.Properties.html#4190" class="Bound">xs</a> <a id="4193" class="Symbol">=</a> <a id="4195" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="drop-zipWith"></a><a id="4201" href="Data.Vec.Properties.html#4201" class="Function">drop-zipWith</a> <a id="4214" class="Symbol">:</a> <a id="4216" class="Symbol">(</a><a id="4217" href="Data.Vec.Properties.html#4217" class="Bound">f</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="4223" class="Symbol">→</a> <a id="4225" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="4230" class="Symbol">)</a> <a id="4232" class="Symbol">→</a>
               <a id="4249" class="Symbol">(</a><a id="4250" href="Data.Vec.Properties.html#4250" class="Bound">xs</a> <a id="4253" class="Symbol">:</a> <a id="4255" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4259" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="4261" class="Symbol">(</a><a id="4262" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="4264" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4266" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="4267" class="Symbol">))</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Data.Vec.Properties.html#4271" class="Bound">ys</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4280" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="4282" class="Symbol">(</a><a id="4283" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="4285" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4287" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="4288" class="Symbol">))</a> <a id="4291" class="Symbol">→</a>
               <a id="4308" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4313" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="4315" class="Symbol">(</a><a id="4316" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="4324" href="Data.Vec.Properties.html#4217" class="Bound">f</a> <a id="4326" href="Data.Vec.Properties.html#4250" class="Bound">xs</a> <a id="4329" href="Data.Vec.Properties.html#4271" class="Bound">ys</a><a id="4331" class="Symbol">)</a> <a id="4333" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4335" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="4343" href="Data.Vec.Properties.html#4217" class="Bound">f</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4351" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="4353" href="Data.Vec.Properties.html#4250" class="Bound">xs</a><a id="4355" class="Symbol">)</a> <a id="4357" class="Symbol">(</a><a id="4358" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4363" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="4365" href="Data.Vec.Properties.html#4271" class="Bound">ys</a><a id="4367" class="Symbol">)</a>
<a id="4369" href="Data.Vec.Properties.html#4201" class="Function">drop-zipWith</a> <a id="4382" class="Symbol">{</a><a id="4383" class="Argument">m</a> <a id="4385" class="Symbol">=</a> <a id="4387" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4391" class="Symbol">}</a>  <a id="4394" href="Data.Vec.Properties.html#4394" class="Bound">f</a>   <a id="4398" href="Data.Vec.Properties.html#4398" class="Bound">xs</a>       <a id="4407" href="Data.Vec.Properties.html#4407" class="Bound">ys</a>     <a id="4414" class="Symbol">=</a> <a id="4416" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4421" href="Data.Vec.Properties.html#4201" class="Function">drop-zipWith</a> <a id="4434" class="Symbol">{</a><a id="4435" class="Argument">m</a> <a id="4437" class="Symbol">=</a> <a id="4439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4443" href="Data.Vec.Properties.html#4443" class="Bound">m</a><a id="4444" class="Symbol">}</a> <a id="4446" href="Data.Vec.Properties.html#4446" class="Bound">f</a> <a id="4448" class="Symbol">(</a><a id="4449" href="Data.Vec.Properties.html#4449" class="Bound">x</a> <a id="4451" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4453" href="Data.Vec.Properties.html#4453" class="Bound">xs</a><a id="4455" class="Symbol">)</a> <a id="4457" class="Symbol">(</a><a id="4458" href="Data.Vec.Properties.html#4458" class="Bound">y</a> <a id="4460" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4462" href="Data.Vec.Properties.html#4462" class="Bound">ys</a><a id="4464" class="Symbol">)</a> <a id="4466" class="Symbol">=</a> <a id="4468" href="Data.Vec.Properties.html#4201" class="Function">drop-zipWith</a> <a id="4481" href="Data.Vec.Properties.html#4446" class="Bound">f</a> <a id="4483" href="Data.Vec.Properties.html#4453" class="Bound">xs</a> <a id="4486" href="Data.Vec.Properties.html#4462" class="Bound">ys</a>

<a id="drop-map"></a><a id="4490" href="Data.Vec.Properties.html#4490" class="Function">drop-map</a> <a id="4499" class="Symbol">:</a> <a id="4501" class="Symbol">∀</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Data.Vec.Properties.html#4504" class="Bound">f</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="4510" class="Symbol">→</a> <a id="4512" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="4513" class="Symbol">)</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Data.Vec.Properties.html#4516" class="Bound">m</a> <a id="4518" class="Symbol">:</a> <a id="4520" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4521" class="Symbol">)</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Data.Vec.Properties.html#4524" class="Bound">xs</a> <a id="4527" class="Symbol">:</a> <a id="4529" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4533" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Data.Vec.Properties.html#4516" class="Bound">m</a> <a id="4538" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4540" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="4541" class="Symbol">))</a> <a id="4544" class="Symbol">→</a>
           <a id="4557" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4562" href="Data.Vec.Properties.html#4516" class="Bound">m</a> <a id="4564" class="Symbol">(</a><a id="4565" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4569" href="Data.Vec.Properties.html#4504" class="Bound">f</a> <a id="4571" href="Data.Vec.Properties.html#4524" class="Bound">xs</a><a id="4573" class="Symbol">)</a> <a id="4575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4577" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="4581" href="Data.Vec.Properties.html#4504" class="Bound">f</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4589" href="Data.Vec.Properties.html#4516" class="Bound">m</a> <a id="4591" href="Data.Vec.Properties.html#4524" class="Bound">xs</a><a id="4593" class="Symbol">)</a>
<a id="4595" href="Data.Vec.Properties.html#4490" class="Function">drop-map</a> <a id="4604" href="Data.Vec.Properties.html#4604" class="Bound">f</a> <a id="4606" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4614" href="Data.Vec.Properties.html#4614" class="Bound">xs</a>       <a id="4623" class="Symbol">=</a> <a id="4625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4630" href="Data.Vec.Properties.html#4490" class="Function">drop-map</a> <a id="4639" href="Data.Vec.Properties.html#4639" class="Bound">f</a> <a id="4641" class="Symbol">(</a><a id="4642" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4646" href="Data.Vec.Properties.html#4646" class="Bound">m</a><a id="4647" class="Symbol">)</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Data.Vec.Properties.html#4650" class="Bound">x</a> <a id="4652" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4654" href="Data.Vec.Properties.html#4654" class="Bound">xs</a><a id="4656" class="Symbol">)</a> <a id="4658" class="Symbol">=</a> <a id="4660" href="Data.Vec.Properties.html#4490" class="Function">drop-map</a> <a id="4669" href="Data.Vec.Properties.html#4639" class="Bound">f</a> <a id="4671" href="Data.Vec.Properties.html#4646" class="Bound">m</a> <a id="4673" href="Data.Vec.Properties.html#4654" class="Bound">xs</a>

<a id="4677" class="Comment">------------------------------------------------------------------------</a>
<a id="4750" class="Comment">-- take and drop together</a>

<a id="take++drop≡id"></a><a id="4777" href="Data.Vec.Properties.html#4777" class="Function">take++drop≡id</a> <a id="4791" class="Symbol">:</a> <a id="4793" class="Symbol">∀</a> <a id="4795" class="Symbol">(</a><a id="4796" href="Data.Vec.Properties.html#4796" class="Bound">m</a> <a id="4798" class="Symbol">:</a> <a id="4800" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4801" class="Symbol">)</a> <a id="4803" class="Symbol">(</a><a id="4804" href="Data.Vec.Properties.html#4804" class="Bound">xs</a> <a id="4807" class="Symbol">:</a> <a id="4809" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4813" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="4815" class="Symbol">(</a><a id="4816" href="Data.Vec.Properties.html#4796" class="Bound">m</a> <a id="4818" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4820" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="4821" class="Symbol">))</a> <a id="4824" class="Symbol">→</a> <a id="4826" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="4831" href="Data.Vec.Properties.html#4796" class="Bound">m</a> <a id="4833" href="Data.Vec.Properties.html#4804" class="Bound">xs</a> <a id="4836" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="4839" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="4844" href="Data.Vec.Properties.html#4796" class="Bound">m</a> <a id="4846" href="Data.Vec.Properties.html#4804" class="Bound">xs</a> <a id="4849" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4851" href="Data.Vec.Properties.html#4804" class="Bound">xs</a>
<a id="4854" href="Data.Vec.Properties.html#4777" class="Function">take++drop≡id</a> <a id="4868" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4876" href="Data.Vec.Properties.html#4876" class="Bound">xs</a>       <a id="4885" class="Symbol">=</a> <a id="4887" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4892" href="Data.Vec.Properties.html#4777" class="Function">take++drop≡id</a> <a id="4906" class="Symbol">(</a><a id="4907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4911" href="Data.Vec.Properties.html#4911" class="Bound">m</a><a id="4912" class="Symbol">)</a> <a id="4914" class="Symbol">(</a><a id="4915" href="Data.Vec.Properties.html#4915" class="Bound">x</a> <a id="4917" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="4919" href="Data.Vec.Properties.html#4919" class="Bound">xs</a><a id="4921" class="Symbol">)</a> <a id="4923" class="Symbol">=</a> <a id="4925" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4930" class="Symbol">(</a><a id="4931" href="Data.Vec.Properties.html#4915" class="Bound">x</a> <a id="4933" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="4935" class="Symbol">)</a> <a id="4937" class="Symbol">(</a><a id="4938" href="Data.Vec.Properties.html#4777" class="Function">take++drop≡id</a> <a id="4952" href="Data.Vec.Properties.html#4911" class="Bound">m</a> <a id="4954" href="Data.Vec.Properties.html#4919" class="Bound">xs</a><a id="4956" class="Symbol">)</a>

<a id="4959" class="Comment">------------------------------------------------------------------------</a>
<a id="5032" class="Comment">-- truncate</a>

<a id="truncate-refl"></a><a id="5045" href="Data.Vec.Properties.html#5045" class="Function">truncate-refl</a> <a id="5059" class="Symbol">:</a> <a id="5061" class="Symbol">(</a><a id="5062" href="Data.Vec.Properties.html#5062" class="Bound">xs</a> <a id="5065" class="Symbol">:</a> <a id="5067" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5071" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="5073" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5074" class="Symbol">)</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5087" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="5094" href="Data.Vec.Properties.html#5062" class="Bound">xs</a> <a id="5097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5099" href="Data.Vec.Properties.html#5062" class="Bound">xs</a>
<a id="5102" href="Data.Vec.Properties.html#5045" class="Function">truncate-refl</a> <a id="5116" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="5125" class="Symbol">=</a> <a id="5127" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5132" href="Data.Vec.Properties.html#5045" class="Function">truncate-refl</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Data.Vec.Properties.html#5147" class="Bound">x</a> <a id="5149" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5151" href="Data.Vec.Properties.html#5151" class="Bound">xs</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">=</a> <a id="5157" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Data.Vec.Properties.html#5147" class="Bound">x</a> <a id="5165" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="5167" class="Symbol">)</a> <a id="5169" class="Symbol">(</a><a id="5170" href="Data.Vec.Properties.html#5045" class="Function">truncate-refl</a> <a id="5184" href="Data.Vec.Properties.html#5151" class="Bound">xs</a><a id="5186" class="Symbol">)</a>

<a id="truncate-trans"></a><a id="5189" href="Data.Vec.Properties.html#5189" class="Function">truncate-trans</a> <a id="5204" class="Symbol">:</a> <a id="5206" class="Symbol">∀</a> <a id="5208" class="Symbol">{</a><a id="5209" href="Data.Vec.Properties.html#5209" class="Bound">p</a><a id="5210" class="Symbol">}</a> <a id="5212" class="Symbol">(</a><a id="5213" href="Data.Vec.Properties.html#5213" class="Bound">m≤n</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="5221" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5223" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5224" class="Symbol">)</a> <a id="5226" class="Symbol">(</a><a id="5227" href="Data.Vec.Properties.html#5227" class="Bound">n≤p</a> <a id="5231" class="Symbol">:</a> <a id="5233" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="5235" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5237" href="Data.Vec.Properties.html#5209" class="Bound">p</a><a id="5238" class="Symbol">)</a> <a id="5240" class="Symbol">(</a><a id="5241" href="Data.Vec.Properties.html#5241" class="Bound">xs</a> <a id="5244" class="Symbol">:</a> <a id="5246" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5250" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="5252" href="Data.Vec.Properties.html#5209" class="Bound">p</a><a id="5253" class="Symbol">)</a> <a id="5255" class="Symbol">→</a>
                 <a id="5274" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5283" class="Symbol">(</a><a id="5284" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="5292" href="Data.Vec.Properties.html#5213" class="Bound">m≤n</a> <a id="5296" href="Data.Vec.Properties.html#5227" class="Bound">n≤p</a><a id="5299" class="Symbol">)</a> <a id="5301" href="Data.Vec.Properties.html#5241" class="Bound">xs</a> <a id="5304" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5306" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5315" href="Data.Vec.Properties.html#5213" class="Bound">m≤n</a> <a id="5319" class="Symbol">(</a><a id="5320" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5329" href="Data.Vec.Properties.html#5227" class="Bound">n≤p</a> <a id="5333" href="Data.Vec.Properties.html#5241" class="Bound">xs</a><a id="5335" class="Symbol">)</a>
<a id="5337" href="Data.Vec.Properties.html#5189" class="Function">truncate-trans</a> <a id="5352" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="5362" href="Data.Vec.Properties.html#5362" class="Bound">n≤p</a>       <a id="5372" href="Data.Vec.Properties.html#5372" class="Bound">xs</a> <a id="5375" class="Symbol">=</a> <a id="5377" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5382" href="Data.Vec.Properties.html#5189" class="Function">truncate-trans</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5402" href="Data.Vec.Properties.html#5402" class="Bound">m≤n</a><a id="5405" class="Symbol">)</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5412" href="Data.Vec.Properties.html#5412" class="Bound">n≤p</a><a id="5415" class="Symbol">)</a> <a id="5417" class="Symbol">(</a><a id="5418" href="Data.Vec.Properties.html#5418" class="Bound">x</a> <a id="5420" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5422" href="Data.Vec.Properties.html#5422" class="Bound">xs</a><a id="5424" class="Symbol">)</a> <a id="5426" class="Symbol">=</a> <a id="5428" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Data.Vec.Properties.html#5418" class="Bound">x</a> <a id="5436" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Data.Vec.Properties.html#5189" class="Function">truncate-trans</a> <a id="5456" href="Data.Vec.Properties.html#5402" class="Bound">m≤n</a> <a id="5460" href="Data.Vec.Properties.html#5412" class="Bound">n≤p</a> <a id="5464" href="Data.Vec.Properties.html#5422" class="Bound">xs</a><a id="5466" class="Symbol">)</a>

<a id="truncate-irrelevant"></a><a id="5469" href="Data.Vec.Properties.html#5469" class="Function">truncate-irrelevant</a> <a id="5489" class="Symbol">:</a> <a id="5491" class="Symbol">(</a><a id="5492" href="Data.Vec.Properties.html#5492" class="Bound">m≤n₁</a> <a id="5497" href="Data.Vec.Properties.html#5497" class="Bound">m≤n₂</a> <a id="5502" class="Symbol">:</a> <a id="5504" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="5506" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5508" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5509" class="Symbol">)</a> <a id="5511" class="Symbol">→</a> <a id="5513" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5522" class="Symbol">{</a><a id="5523" class="Argument">A</a> <a id="5525" class="Symbol">=</a> <a id="5527" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="5528" class="Symbol">}</a> <a id="5530" href="Data.Vec.Properties.html#5492" class="Bound">m≤n₁</a> <a id="5535" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="5537" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5546" href="Data.Vec.Properties.html#5497" class="Bound">m≤n₂</a>
<a id="5551" href="Data.Vec.Properties.html#5469" class="Function">truncate-irrelevant</a> <a id="5571" href="Data.Vec.Properties.html#5571" class="Bound">m≤n₁</a> <a id="5576" href="Data.Vec.Properties.html#5576" class="Bound">m≤n₂</a> <a id="5581" href="Data.Vec.Properties.html#5581" class="Bound">xs</a> <a id="5584" class="Symbol">=</a> <a id="5586" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5591" class="Symbol">(λ</a> <a id="5594" href="Data.Vec.Properties.html#5594" class="Bound">m≤n</a> <a id="5598" class="Symbol">→</a> <a id="5600" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5609" href="Data.Vec.Properties.html#5594" class="Bound">m≤n</a> <a id="5613" href="Data.Vec.Properties.html#5581" class="Bound">xs</a><a id="5615" class="Symbol">)</a> <a id="5617" class="Symbol">(</a><a id="5618" href="Data.Nat.Properties.html#6456" class="Function">≤-irrelevant</a> <a id="5631" href="Data.Vec.Properties.html#5571" class="Bound">m≤n₁</a> <a id="5636" href="Data.Vec.Properties.html#5576" class="Bound">m≤n₂</a><a id="5640" class="Symbol">)</a>

<a id="truncate≡take"></a><a id="5643" href="Data.Vec.Properties.html#5643" class="Function">truncate≡take</a> <a id="5657" class="Symbol">:</a> <a id="5659" class="Symbol">(</a><a id="5660" href="Data.Vec.Properties.html#5660" class="Bound">m≤n</a> <a id="5664" class="Symbol">:</a> <a id="5666" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="5668" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5670" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5671" class="Symbol">)</a> <a id="5673" class="Symbol">(</a><a id="5674" href="Data.Vec.Properties.html#5674" class="Bound">xs</a> <a id="5677" class="Symbol">:</a> <a id="5679" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5683" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="5685" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5686" class="Symbol">)</a> <a id="5688" class="Symbol">.(</a><a id="5690" href="Data.Vec.Properties.html#5690" class="Bound">eq</a> <a id="5693" class="Symbol">:</a> <a id="5695" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="5697" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5699" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="5701" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5703" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="5704" class="Symbol">)</a> <a id="5706" class="Symbol">→</a>
                <a id="5724" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5733" href="Data.Vec.Properties.html#5660" class="Bound">m≤n</a> <a id="5737" href="Data.Vec.Properties.html#5674" class="Bound">xs</a> <a id="5740" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5742" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="5747" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="5749" class="Symbol">(</a><a id="5750" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="5755" href="Data.Vec.Properties.html#5690" class="Bound">eq</a> <a id="5758" href="Data.Vec.Properties.html#5674" class="Bound">xs</a><a id="5760" class="Symbol">)</a>
<a id="5762" href="Data.Vec.Properties.html#5643" class="Function">truncate≡take</a> <a id="5776" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="5786" class="Symbol">_</a>        <a id="5795" href="Data.Vec.Properties.html#5795" class="Bound">eq</a> <a id="5798" class="Symbol">=</a> <a id="5800" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5805" href="Data.Vec.Properties.html#5643" class="Function">truncate≡take</a> <a id="5819" class="Symbol">(</a><a id="5820" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5824" href="Data.Vec.Properties.html#5824" class="Bound">m≤n</a><a id="5827" class="Symbol">)</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Data.Vec.Properties.html#5830" class="Bound">x</a> <a id="5832" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="5834" href="Data.Vec.Properties.html#5834" class="Bound">xs</a><a id="5836" class="Symbol">)</a> <a id="5838" href="Data.Vec.Properties.html#5838" class="Bound">eq</a> <a id="5841" class="Symbol">=</a> <a id="5843" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5848" class="Symbol">(</a><a id="5849" href="Data.Vec.Properties.html#5830" class="Bound">x</a> <a id="5851" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="5853" class="Symbol">)</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Data.Vec.Properties.html#5643" class="Function">truncate≡take</a> <a id="5870" href="Data.Vec.Properties.html#5824" class="Bound">m≤n</a> <a id="5874" href="Data.Vec.Properties.html#5834" class="Bound">xs</a> <a id="5877" class="Symbol">(</a><a id="5878" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="5892" href="Data.Vec.Properties.html#5838" class="Bound">eq</a><a id="5894" class="Symbol">))</a>

<a id="take≡truncate"></a><a id="5898" href="Data.Vec.Properties.html#5898" class="Function">take≡truncate</a> <a id="5912" class="Symbol">:</a> <a id="5914" class="Symbol">∀</a> <a id="5916" href="Data.Vec.Properties.html#5916" class="Bound">m</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Data.Vec.Properties.html#5919" class="Bound">xs</a> <a id="5922" class="Symbol">:</a> <a id="5924" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="5928" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="5930" class="Symbol">(</a><a id="5931" href="Data.Vec.Properties.html#5916" class="Bound">m</a> <a id="5933" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5935" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5936" class="Symbol">))</a> <a id="5939" class="Symbol">→</a>
                <a id="5957" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="5962" href="Data.Vec.Properties.html#5916" class="Bound">m</a> <a id="5964" href="Data.Vec.Properties.html#5919" class="Bound">xs</a> <a id="5967" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5969" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="5985" href="Data.Vec.Properties.html#5916" class="Bound">m</a> <a id="5987" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="5988" class="Symbol">)</a> <a id="5990" href="Data.Vec.Properties.html#5919" class="Bound">xs</a>
<a id="5993" href="Data.Vec.Properties.html#5898" class="Function">take≡truncate</a> <a id="6007" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="6015" class="Symbol">_</a>        <a id="6024" class="Symbol">=</a> <a id="6026" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6031" href="Data.Vec.Properties.html#5898" class="Function">take≡truncate</a> <a id="6045" class="Symbol">(</a><a id="6046" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6050" href="Data.Vec.Properties.html#6050" class="Bound">m</a><a id="6051" class="Symbol">)</a> <a id="6053" class="Symbol">(</a><a id="6054" href="Data.Vec.Properties.html#6054" class="Bound">x</a> <a id="6056" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6058" href="Data.Vec.Properties.html#6058" class="Bound">xs</a><a id="6060" class="Symbol">)</a> <a id="6062" class="Symbol">=</a> <a id="6064" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6069" class="Symbol">(</a><a id="6070" href="Data.Vec.Properties.html#6054" class="Bound">x</a> <a id="6072" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="6074" class="Symbol">)</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Data.Vec.Properties.html#5898" class="Function">take≡truncate</a> <a id="6091" href="Data.Vec.Properties.html#6050" class="Bound">m</a> <a id="6093" href="Data.Vec.Properties.html#6058" class="Bound">xs</a><a id="6095" class="Symbol">)</a>

<a id="6098" class="Comment">------------------------------------------------------------------------</a>
<a id="6171" class="Comment">-- pad</a>

<a id="padRight-refl"></a><a id="6179" href="Data.Vec.Properties.html#6179" class="Function">padRight-refl</a> <a id="6193" class="Symbol">:</a> <a id="6195" class="Symbol">(</a><a id="6196" href="Data.Vec.Properties.html#6196" class="Bound">a</a> <a id="6198" class="Symbol">:</a> <a id="6200" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="6201" class="Symbol">)</a> <a id="6203" class="Symbol">(</a><a id="6204" href="Data.Vec.Properties.html#6204" class="Bound">xs</a> <a id="6207" class="Symbol">:</a> <a id="6209" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6213" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="6215" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="6216" class="Symbol">)</a> <a id="6218" class="Symbol">→</a> <a id="6220" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="6229" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a> <a id="6236" href="Data.Vec.Properties.html#6196" class="Bound">a</a> <a id="6238" href="Data.Vec.Properties.html#6204" class="Bound">xs</a> <a id="6241" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6243" href="Data.Vec.Properties.html#6204" class="Bound">xs</a>
<a id="6246" href="Data.Vec.Properties.html#6179" class="Function">padRight-refl</a> <a id="6260" href="Data.Vec.Properties.html#6260" class="Bound">a</a> <a id="6262" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="6271" class="Symbol">=</a> <a id="6273" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6278" href="Data.Vec.Properties.html#6179" class="Function">padRight-refl</a> <a id="6292" href="Data.Vec.Properties.html#6292" class="Bound">a</a> <a id="6294" class="Symbol">(</a><a id="6295" href="Data.Vec.Properties.html#6295" class="Bound">x</a> <a id="6297" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6299" href="Data.Vec.Properties.html#6299" class="Bound">xs</a><a id="6301" class="Symbol">)</a> <a id="6303" class="Symbol">=</a> <a id="6305" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Data.Vec.Properties.html#6295" class="Bound">x</a> <a id="6313" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="6315" class="Symbol">)</a> <a id="6317" class="Symbol">(</a><a id="6318" href="Data.Vec.Properties.html#6179" class="Function">padRight-refl</a> <a id="6332" href="Data.Vec.Properties.html#6292" class="Bound">a</a> <a id="6334" href="Data.Vec.Properties.html#6299" class="Bound">xs</a><a id="6336" class="Symbol">)</a>

<a id="padRight-replicate"></a><a id="6339" href="Data.Vec.Properties.html#6339" class="Function">padRight-replicate</a> <a id="6358" class="Symbol">:</a> <a id="6360" class="Symbol">(</a><a id="6361" href="Data.Vec.Properties.html#6361" class="Bound">m≤n</a> <a id="6365" class="Symbol">:</a> <a id="6367" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="6369" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6371" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="6372" class="Symbol">)</a> <a id="6374" class="Symbol">(</a><a id="6375" href="Data.Vec.Properties.html#6375" class="Bound">a</a> <a id="6377" class="Symbol">:</a> <a id="6379" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="6380" class="Symbol">)</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6394" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="6396" href="Data.Vec.Properties.html#6375" class="Bound">a</a> <a id="6398" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6400" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="6409" href="Data.Vec.Properties.html#6361" class="Bound">m≤n</a> <a id="6413" href="Data.Vec.Properties.html#6375" class="Bound">a</a> <a id="6415" class="Symbol">(</a><a id="6416" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="6426" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="6428" href="Data.Vec.Properties.html#6375" class="Bound">a</a><a id="6429" class="Symbol">)</a>
<a id="6431" href="Data.Vec.Properties.html#6339" class="Function">padRight-replicate</a> <a id="6450" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6460" href="Data.Vec.Properties.html#6460" class="Bound">a</a> <a id="6462" class="Symbol">=</a> <a id="6464" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6469" href="Data.Vec.Properties.html#6339" class="Function">padRight-replicate</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6493" href="Data.Vec.Properties.html#6493" class="Bound">m≤n</a><a id="6496" class="Symbol">)</a> <a id="6498" href="Data.Vec.Properties.html#6498" class="Bound">a</a> <a id="6500" class="Symbol">=</a> <a id="6502" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Data.Vec.Properties.html#6498" class="Bound">a</a> <a id="6510" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="6512" class="Symbol">)</a> <a id="6514" class="Symbol">(</a><a id="6515" href="Data.Vec.Properties.html#6339" class="Function">padRight-replicate</a> <a id="6534" href="Data.Vec.Properties.html#6493" class="Bound">m≤n</a> <a id="6538" href="Data.Vec.Properties.html#6498" class="Bound">a</a><a id="6539" class="Symbol">)</a>

<a id="padRight-trans"></a><a id="6542" href="Data.Vec.Properties.html#6542" class="Function">padRight-trans</a> <a id="6557" class="Symbol">:</a> <a id="6559" class="Symbol">∀</a> <a id="6561" class="Symbol">{</a><a id="6562" href="Data.Vec.Properties.html#6562" class="Bound">p</a><a id="6563" class="Symbol">}</a> <a id="6565" class="Symbol">(</a><a id="6566" href="Data.Vec.Properties.html#6566" class="Bound">m≤n</a> <a id="6570" class="Symbol">:</a> <a id="6572" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="6574" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6576" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="6577" class="Symbol">)</a> <a id="6579" class="Symbol">(</a><a id="6580" href="Data.Vec.Properties.html#6580" class="Bound">n≤p</a> <a id="6584" class="Symbol">:</a> <a id="6586" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="6588" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6590" href="Data.Vec.Properties.html#6562" class="Bound">p</a><a id="6591" class="Symbol">)</a> <a id="6593" class="Symbol">(</a><a id="6594" href="Data.Vec.Properties.html#6594" class="Bound">a</a> <a id="6596" class="Symbol">:</a> <a id="6598" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="6599" class="Symbol">)</a> <a id="6601" class="Symbol">(</a><a id="6602" href="Data.Vec.Properties.html#6602" class="Bound">xs</a> <a id="6605" class="Symbol">:</a> <a id="6607" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="6611" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="6613" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="6614" class="Symbol">)</a> <a id="6616" class="Symbol">→</a>
            <a id="6630" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="6639" class="Symbol">(</a><a id="6640" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6648" href="Data.Vec.Properties.html#6566" class="Bound">m≤n</a> <a id="6652" href="Data.Vec.Properties.html#6580" class="Bound">n≤p</a><a id="6655" class="Symbol">)</a> <a id="6657" href="Data.Vec.Properties.html#6594" class="Bound">a</a> <a id="6659" href="Data.Vec.Properties.html#6602" class="Bound">xs</a> <a id="6662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6664" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="6673" href="Data.Vec.Properties.html#6580" class="Bound">n≤p</a> <a id="6677" href="Data.Vec.Properties.html#6594" class="Bound">a</a> <a id="6679" class="Symbol">(</a><a id="6680" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="6689" href="Data.Vec.Properties.html#6566" class="Bound">m≤n</a> <a id="6693" href="Data.Vec.Properties.html#6594" class="Bound">a</a> <a id="6695" href="Data.Vec.Properties.html#6602" class="Bound">xs</a><a id="6697" class="Symbol">)</a>
<a id="6699" href="Data.Vec.Properties.html#6542" class="Function">padRight-trans</a> <a id="6714" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="6724" href="Data.Vec.Properties.html#6724" class="Bound">n≤p</a>       <a id="6734" href="Data.Vec.Properties.html#6734" class="Bound">a</a> <a id="6736" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="6745" class="Symbol">=</a> <a id="6747" href="Data.Vec.Properties.html#6339" class="Function">padRight-replicate</a> <a id="6766" href="Data.Vec.Properties.html#6724" class="Bound">n≤p</a> <a id="6770" href="Data.Vec.Properties.html#6734" class="Bound">a</a>
<a id="6772" href="Data.Vec.Properties.html#6542" class="Function">padRight-trans</a> <a id="6787" class="Symbol">(</a><a id="6788" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6792" href="Data.Vec.Properties.html#6792" class="Bound">m≤n</a><a id="6795" class="Symbol">)</a> <a id="6797" class="Symbol">(</a><a id="6798" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6802" href="Data.Vec.Properties.html#6802" class="Bound">n≤p</a><a id="6805" class="Symbol">)</a> <a id="6807" href="Data.Vec.Properties.html#6807" class="Bound">a</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Data.Vec.Properties.html#6810" class="Bound">x</a> <a id="6812" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="6814" href="Data.Vec.Properties.html#6814" class="Bound">xs</a><a id="6816" class="Symbol">)</a> <a id="6818" class="Symbol">=</a> <a id="6820" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6825" class="Symbol">(</a><a id="6826" href="Data.Vec.Properties.html#6810" class="Bound">x</a> <a id="6828" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">(</a><a id="6833" href="Data.Vec.Properties.html#6542" class="Function">padRight-trans</a> <a id="6848" href="Data.Vec.Properties.html#6792" class="Bound">m≤n</a> <a id="6852" href="Data.Vec.Properties.html#6802" class="Bound">n≤p</a> <a id="6856" href="Data.Vec.Properties.html#6807" class="Bound">a</a> <a id="6858" href="Data.Vec.Properties.html#6814" class="Bound">xs</a><a id="6860" class="Symbol">)</a>

<a id="6863" class="Comment">------------------------------------------------------------------------</a>
<a id="6936" class="Comment">-- truncate and padRight together</a>

<a id="truncate-padRight"></a><a id="6971" href="Data.Vec.Properties.html#6971" class="Function">truncate-padRight</a> <a id="6989" class="Symbol">:</a> <a id="6991" class="Symbol">(</a><a id="6992" href="Data.Vec.Properties.html#6992" class="Bound">m≤n</a> <a id="6996" class="Symbol">:</a> <a id="6998" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="7000" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7002" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="7003" class="Symbol">)</a> <a id="7005" class="Symbol">(</a><a id="7006" href="Data.Vec.Properties.html#7006" class="Bound">a</a> <a id="7008" class="Symbol">:</a> <a id="7010" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="7011" class="Symbol">)</a> <a id="7013" class="Symbol">(</a><a id="7014" href="Data.Vec.Properties.html#7014" class="Bound">xs</a> <a id="7017" class="Symbol">:</a> <a id="7019" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="7023" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="7025" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="7026" class="Symbol">)</a> <a id="7028" class="Symbol">→</a>
                    <a id="7050" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="7059" href="Data.Vec.Properties.html#6992" class="Bound">m≤n</a> <a id="7063" class="Symbol">(</a><a id="7064" href="Data.Vec.Base.html#8136" class="Function">padRight</a> <a id="7073" href="Data.Vec.Properties.html#6992" class="Bound">m≤n</a> <a id="7077" href="Data.Vec.Properties.html#7006" class="Bound">a</a> <a id="7079" href="Data.Vec.Properties.html#7014" class="Bound">xs</a><a id="7081" class="Symbol">)</a> <a id="7083" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7085" href="Data.Vec.Properties.html#7014" class="Bound">xs</a>
<a id="7088" href="Data.Vec.Properties.html#6971" class="Function">truncate-padRight</a> <a id="7106" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="7116" href="Data.Vec.Properties.html#7116" class="Bound">a</a> <a id="7118" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="7127" class="Symbol">=</a> <a id="7129" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7134" href="Data.Vec.Properties.html#6971" class="Function">truncate-padRight</a> <a id="7152" class="Symbol">(</a><a id="7153" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7157" href="Data.Vec.Properties.html#7157" class="Bound">m≤n</a><a id="7160" class="Symbol">)</a> <a id="7162" href="Data.Vec.Properties.html#7162" class="Bound">a</a> <a id="7164" class="Symbol">(</a><a id="7165" href="Data.Vec.Properties.html#7165" class="Bound">x</a> <a id="7167" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7169" href="Data.Vec.Properties.html#7169" class="Bound">xs</a><a id="7171" class="Symbol">)</a> <a id="7173" class="Symbol">=</a> <a id="7175" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7180" class="Symbol">(</a><a id="7181" href="Data.Vec.Properties.html#7165" class="Bound">x</a> <a id="7183" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="7185" class="Symbol">)</a> <a id="7187" class="Symbol">(</a><a id="7188" href="Data.Vec.Properties.html#6971" class="Function">truncate-padRight</a> <a id="7206" href="Data.Vec.Properties.html#7157" class="Bound">m≤n</a> <a id="7210" href="Data.Vec.Properties.html#7162" class="Bound">a</a> <a id="7212" href="Data.Vec.Properties.html#7169" class="Bound">xs</a><a id="7214" class="Symbol">)</a>

<a id="7217" class="Comment">------------------------------------------------------------------------</a>
<a id="7290" class="Comment">-- lookup</a>

<a id="[]=⇒lookup"></a><a id="7301" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="7312" class="Symbol">:</a> <a id="7314" class="Symbol">∀</a> <a id="7316" class="Symbol">{</a><a id="7317" href="Data.Vec.Properties.html#7317" class="Bound">i</a><a id="7318" class="Symbol">}</a> <a id="7320" class="Symbol">→</a> <a id="7322" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="7325" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="7327" href="Data.Vec.Properties.html#7317" class="Bound">i</a> <a id="7329" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="7332" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="7334" class="Symbol">→</a> <a id="7336" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="7343" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="7346" href="Data.Vec.Properties.html#7317" class="Bound">i</a> <a id="7348" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7350" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="7352" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="7363" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>            <a id="7379" class="Symbol">=</a> <a id="7381" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="7386" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="7397" class="Symbol">(</a><a id="7398" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="7404" href="Data.Vec.Properties.html#7404" class="Bound">xs[i]=x</a><a id="7411" class="Symbol">)</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="7426" href="Data.Vec.Properties.html#7404" class="Bound">xs[i]=x</a>

<a id="lookup⇒[]="></a><a id="7435" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="7446" class="Symbol">:</a> <a id="7448" class="Symbol">∀</a> <a id="7450" class="Symbol">(</a><a id="7451" href="Data.Vec.Properties.html#7451" class="Bound">i</a> <a id="7453" class="Symbol">:</a> <a id="7455" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="7459" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="7460" class="Symbol">)</a> <a id="7462" href="Data.Vec.Properties.html#7462" class="Bound">xs</a> <a id="7465" class="Symbol">→</a> <a id="7467" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="7474" href="Data.Vec.Properties.html#7462" class="Bound">xs</a> <a id="7477" href="Data.Vec.Properties.html#7451" class="Bound">i</a> <a id="7479" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7481" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="7483" class="Symbol">→</a> <a id="7485" href="Data.Vec.Properties.html#7462" class="Bound">xs</a> <a id="7488" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="7490" href="Data.Vec.Properties.html#7451" class="Bound">i</a> <a id="7492" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="7495" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="7497" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="7508" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="7516" class="Symbol">(_</a> <a id="7519" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7521" class="Symbol">_)</a>  <a id="7525" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7530" class="Symbol">=</a> <a id="7532" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>
<a id="7537" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="7548" class="Symbol">(</a><a id="7549" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="7553" href="Data.Vec.Properties.html#7553" class="Bound">i</a><a id="7554" class="Symbol">)</a> <a id="7556" class="Symbol">(_</a> <a id="7559" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="7561" href="Data.Vec.Properties.html#7561" class="Bound">xs</a><a id="7563" class="Symbol">)</a> <a id="7565" href="Data.Vec.Properties.html#7565" class="Bound">p</a>    <a id="7570" class="Symbol">=</a> <a id="7572" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="7578" class="Symbol">(</a><a id="7579" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="7590" href="Data.Vec.Properties.html#7553" class="Bound">i</a> <a id="7592" href="Data.Vec.Properties.html#7561" class="Bound">xs</a> <a id="7595" href="Data.Vec.Properties.html#7565" class="Bound">p</a><a id="7596" class="Symbol">)</a>

<a id="[]=↔lookup"></a><a id="7599" href="Data.Vec.Properties.html#7599" class="Function">[]=↔lookup</a> <a id="7610" class="Symbol">:</a> <a id="7612" class="Symbol">∀</a> <a id="7614" class="Symbol">{</a><a id="7615" href="Data.Vec.Properties.html#7615" class="Bound">i</a><a id="7616" class="Symbol">}</a> <a id="7618" class="Symbol">→</a> <a id="7620" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="7623" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="7625" href="Data.Vec.Properties.html#7615" class="Bound">i</a> <a id="7627" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="7630" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="7632" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="7634" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="7641" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="7644" href="Data.Vec.Properties.html#7615" class="Bound">i</a> <a id="7646" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7648" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="7650" href="Data.Vec.Properties.html#7599" class="Function">[]=↔lookup</a> <a id="7661" class="Symbol">{</a><a id="7662" class="Argument">xs</a> <a id="7665" class="Symbol">=</a> <a id="7667" href="Data.Vec.Properties.html#7667" class="Bound">ys</a><a id="7669" class="Symbol">}</a> <a id="7671" class="Symbol">{</a><a id="7672" class="Argument">i</a> <a id="7674" class="Symbol">=</a> <a id="7676" href="Data.Vec.Properties.html#7676" class="Bound">i</a><a id="7677" class="Symbol">}</a> <a id="7679" class="Symbol">=</a>
  <a id="7683" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="7689" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="7712" href="Data.Vec.Properties.html#7676" class="Bound">i</a> <a id="7714" href="Data.Vec.Properties.html#7667" class="Bound">ys</a><a id="7716" class="Symbol">)</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Data.Vec.Properties.html#8006" class="Function">[]=⇒lookup∘lookup⇒[]=</a> <a id="7741" class="Symbol">_</a> <a id="7743" href="Data.Vec.Properties.html#7676" class="Bound">i</a><a id="7744" class="Symbol">)</a> <a id="7746" href="Data.Vec.Properties.html#7778" class="Function">lookup⇒[]=∘[]=⇒lookup</a>
  <a id="7770" class="Keyword">where</a>
  <a id="7778" href="Data.Vec.Properties.html#7778" class="Function">lookup⇒[]=∘[]=⇒lookup</a> <a id="7800" class="Symbol">:</a> <a id="7802" class="Symbol">∀</a> <a id="7804" class="Symbol">{</a><a id="7805" href="Data.Vec.Properties.html#7805" class="Bound">i</a><a id="7806" class="Symbol">}</a> <a id="7808" class="Symbol">(</a><a id="7809" href="Data.Vec.Properties.html#7809" class="Bound">p</a> <a id="7811" class="Symbol">:</a> <a id="7813" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="7816" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="7818" href="Data.Vec.Properties.html#7805" class="Bound">i</a> <a id="7820" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="7823" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="7824" class="Symbol">)</a> <a id="7826" class="Symbol">→</a>
                          <a id="7854" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="7865" href="Data.Vec.Properties.html#7805" class="Bound">i</a> <a id="7867" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="7870" class="Symbol">(</a><a id="7871" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="7882" href="Data.Vec.Properties.html#7809" class="Bound">p</a><a id="7883" class="Symbol">)</a> <a id="7885" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7887" href="Data.Vec.Properties.html#7809" class="Bound">p</a>
  <a id="7891" href="Data.Vec.Properties.html#7778" class="Function">lookup⇒[]=∘[]=⇒lookup</a> <a id="7913" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>      <a id="7923" class="Symbol">=</a> <a id="7925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7932" href="Data.Vec.Properties.html#7778" class="Function">lookup⇒[]=∘[]=⇒lookup</a> <a id="7954" class="Symbol">(</a><a id="7955" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="7961" href="Data.Vec.Properties.html#7961" class="Bound">p</a><a id="7962" class="Symbol">)</a> <a id="7964" class="Symbol">=</a> <a id="7966" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7971" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="7977" class="Symbol">(</a><a id="7978" href="Data.Vec.Properties.html#7778" class="Function">lookup⇒[]=∘[]=⇒lookup</a> <a id="8000" href="Data.Vec.Properties.html#7961" class="Bound">p</a><a id="8001" class="Symbol">)</a>

  <a id="8006" href="Data.Vec.Properties.html#8006" class="Function">[]=⇒lookup∘lookup⇒[]=</a> <a id="8028" class="Symbol">:</a> <a id="8030" class="Symbol">∀</a> <a id="8032" href="Data.Vec.Properties.html#8032" class="Bound">xs</a> <a id="8035" class="Symbol">(</a><a id="8036" href="Data.Vec.Properties.html#8036" class="Bound">i</a> <a id="8038" class="Symbol">:</a> <a id="8040" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8044" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="8045" class="Symbol">)</a> <a id="8047" class="Symbol">(</a><a id="8048" href="Data.Vec.Properties.html#8048" class="Bound">p</a> <a id="8050" class="Symbol">:</a> <a id="8052" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8059" href="Data.Vec.Properties.html#8032" class="Bound">xs</a> <a id="8062" href="Data.Vec.Properties.html#8036" class="Bound">i</a> <a id="8064" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8066" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="8067" class="Symbol">)</a> <a id="8069" class="Symbol">→</a>
                          <a id="8097" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="8108" class="Symbol">(</a><a id="8109" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="8120" href="Data.Vec.Properties.html#8036" class="Bound">i</a> <a id="8122" href="Data.Vec.Properties.html#8032" class="Bound">xs</a> <a id="8125" href="Data.Vec.Properties.html#8048" class="Bound">p</a><a id="8126" class="Symbol">)</a> <a id="8128" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8130" href="Data.Vec.Properties.html#8048" class="Bound">p</a>
  <a id="8134" href="Data.Vec.Properties.html#8006" class="Function">[]=⇒lookup∘lookup⇒[]=</a> <a id="8156" class="Symbol">(</a><a id="8157" href="Data.Vec.Properties.html#8157" class="Bound">x</a> <a id="8159" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8161" href="Data.Vec.Properties.html#8161" class="Bound">xs</a><a id="8163" class="Symbol">)</a> <a id="8165" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8178" class="Symbol">=</a> <a id="8180" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="8187" href="Data.Vec.Properties.html#8006" class="Function">[]=⇒lookup∘lookup⇒[]=</a> <a id="8209" class="Symbol">(</a><a id="8210" href="Data.Vec.Properties.html#8210" class="Bound">x</a> <a id="8212" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8214" href="Data.Vec.Properties.html#8214" class="Bound">xs</a><a id="8216" class="Symbol">)</a> <a id="8218" class="Symbol">(</a><a id="8219" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8223" href="Data.Vec.Properties.html#8223" class="Bound">i</a><a id="8224" class="Symbol">)</a> <a id="8226" href="Data.Vec.Properties.html#8226" class="Bound">p</a>    <a id="8231" class="Symbol">=</a> <a id="8233" href="Data.Vec.Properties.html#8006" class="Function">[]=⇒lookup∘lookup⇒[]=</a> <a id="8255" href="Data.Vec.Properties.html#8214" class="Bound">xs</a> <a id="8258" href="Data.Vec.Properties.html#8223" class="Bound">i</a> <a id="8260" href="Data.Vec.Properties.html#8226" class="Bound">p</a>

<a id="lookup-truncate"></a><a id="8263" href="Data.Vec.Properties.html#8263" class="Function">lookup-truncate</a> <a id="8279" class="Symbol">:</a> <a id="8281" class="Symbol">(</a><a id="8282" href="Data.Vec.Properties.html#8282" class="Bound">m≤n</a> <a id="8286" class="Symbol">:</a> <a id="8288" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="8290" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8292" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">(</a><a id="8296" href="Data.Vec.Properties.html#8296" class="Bound">xs</a> <a id="8299" class="Symbol">:</a> <a id="8301" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8305" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="8307" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="8308" class="Symbol">)</a> <a id="8310" class="Symbol">(</a><a id="8311" href="Data.Vec.Properties.html#8311" class="Bound">i</a> <a id="8313" class="Symbol">:</a> <a id="8315" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8319" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="8320" class="Symbol">)</a> <a id="8322" class="Symbol">→</a>
                  <a id="8342" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8359" href="Data.Vec.Properties.html#8282" class="Bound">m≤n</a> <a id="8363" href="Data.Vec.Properties.html#8296" class="Bound">xs</a><a id="8365" class="Symbol">)</a> <a id="8367" href="Data.Vec.Properties.html#8311" class="Bound">i</a> <a id="8369" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8371" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8378" href="Data.Vec.Properties.html#8296" class="Bound">xs</a> <a id="8381" class="Symbol">(</a><a id="8382" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="8394" href="Data.Vec.Properties.html#8311" class="Bound">i</a> <a id="8396" href="Data.Vec.Properties.html#8282" class="Bound">m≤n</a><a id="8399" class="Symbol">)</a>
<a id="8401" href="Data.Vec.Properties.html#8263" class="Function">lookup-truncate</a> <a id="8417" class="Symbol">(</a><a id="8418" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8422" href="Data.Vec.Properties.html#8422" class="Bound">m≤m+n</a><a id="8427" class="Symbol">)</a> <a id="8429" class="Symbol">(_</a> <a id="8432" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8434" class="Symbol">_)</a>  <a id="8438" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="8446" class="Symbol">=</a> <a id="8448" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="8453" href="Data.Vec.Properties.html#8263" class="Function">lookup-truncate</a> <a id="8469" class="Symbol">(</a><a id="8470" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="8474" href="Data.Vec.Properties.html#8474" class="Bound">m≤m+n</a><a id="8479" class="Symbol">)</a> <a id="8481" class="Symbol">(_</a> <a id="8484" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="8486" href="Data.Vec.Properties.html#8486" class="Bound">xs</a><a id="8488" class="Symbol">)</a> <a id="8490" class="Symbol">(</a><a id="8491" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="8495" href="Data.Vec.Properties.html#8495" class="Bound">i</a><a id="8496" class="Symbol">)</a> <a id="8498" class="Symbol">=</a> <a id="8500" href="Data.Vec.Properties.html#8263" class="Function">lookup-truncate</a> <a id="8516" href="Data.Vec.Properties.html#8474" class="Bound">m≤m+n</a> <a id="8522" href="Data.Vec.Properties.html#8486" class="Bound">xs</a> <a id="8525" href="Data.Vec.Properties.html#8495" class="Bound">i</a>

<a id="lookup-take-inject≤"></a><a id="8528" href="Data.Vec.Properties.html#8528" class="Function">lookup-take-inject≤</a> <a id="8548" class="Symbol">:</a> <a id="8550" class="Symbol">(</a><a id="8551" href="Data.Vec.Properties.html#8551" class="Bound">xs</a> <a id="8554" class="Symbol">:</a> <a id="8556" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8560" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="8562" class="Symbol">(</a><a id="8563" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="8565" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8567" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="8568" class="Symbol">))</a> <a id="8571" class="Symbol">(</a><a id="8572" href="Data.Vec.Properties.html#8572" class="Bound">i</a> <a id="8574" class="Symbol">:</a> <a id="8576" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="8580" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="8581" class="Symbol">)</a> <a id="8583" class="Symbol">→</a>
                      <a id="8607" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8614" class="Symbol">(</a><a id="8615" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="8620" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="8622" href="Data.Vec.Properties.html#8551" class="Bound">xs</a><a id="8624" class="Symbol">)</a> <a id="8626" href="Data.Vec.Properties.html#8572" class="Bound">i</a> <a id="8628" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8630" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8637" href="Data.Vec.Properties.html#8551" class="Bound">xs</a> <a id="8640" class="Symbol">(</a><a id="8641" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="8653" href="Data.Vec.Properties.html#8572" class="Bound">i</a> <a id="8655" class="Symbol">(</a><a id="8656" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="8662" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="8664" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="8665" class="Symbol">))</a>
<a id="8668" href="Data.Vec.Properties.html#8528" class="Function">lookup-take-inject≤</a> <a id="8688" class="Symbol">{</a><a id="8689" class="Argument">m</a> <a id="8691" class="Symbol">=</a> <a id="8693" href="Data.Vec.Properties.html#8693" class="Bound">m</a><a id="8694" class="Symbol">}</a> <a id="8696" class="Symbol">{</a><a id="8697" class="Argument">n</a> <a id="8699" class="Symbol">=</a> <a id="8701" href="Data.Vec.Properties.html#8701" class="Bound">n</a><a id="8702" class="Symbol">}</a> <a id="8704" href="Data.Vec.Properties.html#8704" class="Bound">xs</a> <a id="8707" href="Data.Vec.Properties.html#8707" class="Bound">i</a> <a id="8709" class="Symbol">=</a> <a id="8711" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="8719" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8726" class="Symbol">(</a><a id="8727" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="8732" class="Symbol">_</a> <a id="8734" href="Data.Vec.Properties.html#8704" class="Bound">xs</a><a id="8736" class="Symbol">)</a> <a id="8738" href="Data.Vec.Properties.html#8707" class="Bound">i</a>
    <a id="8744" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8747" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8752" class="Symbol">(λ</a> <a id="8755" href="Data.Vec.Properties.html#8755" class="Bound">ys</a> <a id="8758" class="Symbol">→</a> <a id="8760" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8767" href="Data.Vec.Properties.html#8755" class="Bound">ys</a> <a id="8770" href="Data.Vec.Properties.html#8707" class="Bound">i</a><a id="8771" class="Symbol">)</a> <a id="8773" class="Symbol">(</a><a id="8774" href="Data.Vec.Properties.html#5898" class="Function">take≡truncate</a> <a id="8788" href="Data.Vec.Properties.html#8693" class="Bound">m</a> <a id="8790" href="Data.Vec.Properties.html#8704" class="Bound">xs</a><a id="8792" class="Symbol">)</a> <a id="8794" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8798" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8805" class="Symbol">(</a><a id="8806" href="Data.Vec.Base.html#7965" class="Function">truncate</a> <a id="8815" class="Symbol">_</a> <a id="8817" href="Data.Vec.Properties.html#8704" class="Bound">xs</a><a id="8819" class="Symbol">)</a> <a id="8821" href="Data.Vec.Properties.html#8707" class="Bound">i</a>
    <a id="8827" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8830" href="Data.Vec.Properties.html#8263" class="Function">lookup-truncate</a> <a id="8846" class="Symbol">(</a><a id="8847" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="8853" href="Data.Vec.Properties.html#8693" class="Bound">m</a> <a id="8855" href="Data.Vec.Properties.html#8701" class="Bound">n</a><a id="8856" class="Symbol">)</a> <a id="8858" href="Data.Vec.Properties.html#8704" class="Bound">xs</a> <a id="8861" href="Data.Vec.Properties.html#8707" class="Bound">i</a> <a id="8863" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="8867" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="8874" href="Data.Vec.Properties.html#8704" class="Bound">xs</a> <a id="8877" class="Symbol">(</a><a id="8878" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="8890" href="Data.Vec.Properties.html#8707" class="Bound">i</a> <a id="8892" class="Symbol">(</a><a id="8893" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="8899" href="Data.Vec.Properties.html#8693" class="Bound">m</a> <a id="8901" href="Data.Vec.Properties.html#8701" class="Bound">n</a><a id="8902" class="Symbol">))</a>
    <a id="8909" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="8911" class="Keyword">where</a> <a id="8917" class="Keyword">open</a> <a id="8922" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="8935" class="Comment">------------------------------------------------------------------------</a>
<a id="9008" class="Comment">-- updateAt (_[_]%=_)</a>

<a id="9031" class="Comment">-- (+) updateAt i actually updates the element at index i.</a>

<a id="updateAt-updates"></a><a id="9091" href="Data.Vec.Properties.html#9091" class="Function">updateAt-updates</a> <a id="9108" class="Symbol">:</a> <a id="9110" class="Symbol">∀</a> <a id="9112" class="Symbol">(</a><a id="9113" href="Data.Vec.Properties.html#9113" class="Bound">i</a> <a id="9115" class="Symbol">:</a> <a id="9117" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9121" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="9122" class="Symbol">)</a> <a id="9124" class="Symbol">{</a><a id="9125" href="Data.Vec.Properties.html#9125" class="Bound">f</a> <a id="9127" class="Symbol">:</a> <a id="9129" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="9131" class="Symbol">→</a> <a id="9133" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="9134" class="Symbol">}</a> <a id="9136" class="Symbol">(</a><a id="9137" href="Data.Vec.Properties.html#9137" class="Bound">xs</a> <a id="9140" class="Symbol">:</a> <a id="9142" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9146" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="9148" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="9149" class="Symbol">)</a> <a id="9151" class="Symbol">→</a>
                   <a id="9172" href="Data.Vec.Properties.html#9137" class="Bound">xs</a> <a id="9175" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="9177" href="Data.Vec.Properties.html#9113" class="Bound">i</a> <a id="9179" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="9182" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="9184" class="Symbol">→</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="9196" href="Data.Vec.Properties.html#9137" class="Bound">xs</a> <a id="9199" href="Data.Vec.Properties.html#9113" class="Bound">i</a> <a id="9201" href="Data.Vec.Properties.html#9125" class="Bound">f</a><a id="9202" class="Symbol">)</a> <a id="9204" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="9206" href="Data.Vec.Properties.html#9113" class="Bound">i</a> <a id="9208" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="9211" href="Data.Vec.Properties.html#9125" class="Bound">f</a> <a id="9213" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="9215" href="Data.Vec.Properties.html#9091" class="Function">updateAt-updates</a> <a id="9232" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9240" class="Symbol">(</a><a id="9241" href="Data.Vec.Properties.html#9241" class="Bound">x</a> <a id="9243" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9245" href="Data.Vec.Properties.html#9245" class="Bound">xs</a><a id="9247" class="Symbol">)</a> <a id="9249" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>        <a id="9261" class="Symbol">=</a> <a id="9263" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>
<a id="9268" href="Data.Vec.Properties.html#9091" class="Function">updateAt-updates</a> <a id="9285" class="Symbol">(</a><a id="9286" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9290" href="Data.Vec.Properties.html#9290" class="Bound">i</a><a id="9291" class="Symbol">)</a> <a id="9293" class="Symbol">(</a><a id="9294" href="Data.Vec.Properties.html#9294" class="Bound">x</a> <a id="9296" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9298" href="Data.Vec.Properties.html#9298" class="Bound">xs</a><a id="9300" class="Symbol">)</a> <a id="9302" class="Symbol">(</a><a id="9303" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="9309" href="Data.Vec.Properties.html#9309" class="Bound">loc</a><a id="9312" class="Symbol">)</a> <a id="9314" class="Symbol">=</a> <a id="9316" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Data.Vec.Properties.html#9091" class="Function">updateAt-updates</a> <a id="9340" href="Data.Vec.Properties.html#9290" class="Bound">i</a> <a id="9342" href="Data.Vec.Properties.html#9298" class="Bound">xs</a> <a id="9345" href="Data.Vec.Properties.html#9309" class="Bound">loc</a><a id="9348" class="Symbol">)</a>

<a id="9351" class="Comment">-- (-) updateAt i does not touch the elements at other indices.</a>

<a id="updateAt-minimal"></a><a id="9416" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="9433" class="Symbol">:</a> <a id="9435" class="Symbol">∀</a> <a id="9437" class="Symbol">(</a><a id="9438" href="Data.Vec.Properties.html#9438" class="Bound">i</a> <a id="9440" href="Data.Vec.Properties.html#9440" class="Bound">j</a> <a id="9442" class="Symbol">:</a> <a id="9444" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="9448" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="9449" class="Symbol">)</a> <a id="9451" class="Symbol">{</a><a id="9452" href="Data.Vec.Properties.html#9452" class="Bound">f</a> <a id="9454" class="Symbol">:</a> <a id="9456" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="9458" class="Symbol">→</a> <a id="9460" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="9461" class="Symbol">}</a> <a id="9463" class="Symbol">(</a><a id="9464" href="Data.Vec.Properties.html#9464" class="Bound">xs</a> <a id="9467" class="Symbol">:</a> <a id="9469" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="9473" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="9475" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="9476" class="Symbol">)</a> <a id="9478" class="Symbol">→</a>
                   <a id="9499" href="Data.Vec.Properties.html#9438" class="Bound">i</a> <a id="9501" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="9503" href="Data.Vec.Properties.html#9440" class="Bound">j</a> <a id="9505" class="Symbol">→</a> <a id="9507" href="Data.Vec.Properties.html#9464" class="Bound">xs</a> <a id="9510" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="9512" href="Data.Vec.Properties.html#9438" class="Bound">i</a> <a id="9514" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="9517" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="9519" class="Symbol">→</a> <a id="9521" class="Symbol">(</a><a id="9522" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="9531" href="Data.Vec.Properties.html#9464" class="Bound">xs</a> <a id="9534" href="Data.Vec.Properties.html#9440" class="Bound">j</a> <a id="9536" href="Data.Vec.Properties.html#9452" class="Bound">f</a><a id="9537" class="Symbol">)</a> <a id="9539" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="9541" href="Data.Vec.Properties.html#9438" class="Bound">i</a> <a id="9543" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="9546" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="9548" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="9565" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9573" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9581" class="Symbol">(</a><a id="9582" href="Data.Vec.Properties.html#9582" class="Bound">x</a> <a id="9584" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9586" href="Data.Vec.Properties.html#9586" class="Bound">xs</a><a id="9588" class="Symbol">)</a> <a id="9590" href="Data.Vec.Properties.html#9590" class="Bound">0≢0</a> <a id="9594" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>        <a id="9606" class="Symbol">=</a> <a id="9608" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="9622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9627" href="Data.Vec.Properties.html#9590" class="Bound">0≢0</a>
<a id="9631" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="9648" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9656" class="Symbol">(</a><a id="9657" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9661" href="Data.Vec.Properties.html#9661" class="Bound">j</a><a id="9662" class="Symbol">)</a> <a id="9664" class="Symbol">(</a><a id="9665" href="Data.Vec.Properties.html#9665" class="Bound">x</a> <a id="9667" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9669" href="Data.Vec.Properties.html#9669" class="Bound">xs</a><a id="9671" class="Symbol">)</a> <a id="9673" class="Symbol">_</a>   <a id="9677" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>        <a id="9689" class="Symbol">=</a> <a id="9691" href="Data.Vec.Base.html#1300" class="InductiveConstructor">here</a>
<a id="9696" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="9713" class="Symbol">(</a><a id="9714" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9718" href="Data.Vec.Properties.html#9718" class="Bound">i</a><a id="9719" class="Symbol">)</a> <a id="9721" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="9729" class="Symbol">(</a><a id="9730" href="Data.Vec.Properties.html#9730" class="Bound">x</a> <a id="9732" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9734" href="Data.Vec.Properties.html#9734" class="Bound">xs</a><a id="9736" class="Symbol">)</a> <a id="9738" class="Symbol">_</a>   <a id="9742" class="Symbol">(</a><a id="9743" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="9749" href="Data.Vec.Properties.html#9749" class="Bound">loc</a><a id="9752" class="Symbol">)</a> <a id="9754" class="Symbol">=</a> <a id="9756" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="9762" href="Data.Vec.Properties.html#9749" class="Bound">loc</a>
<a id="9766" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="9783" class="Symbol">(</a><a id="9784" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9788" href="Data.Vec.Properties.html#9788" class="Bound">i</a><a id="9789" class="Symbol">)</a> <a id="9791" class="Symbol">(</a><a id="9792" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="9796" href="Data.Vec.Properties.html#9796" class="Bound">j</a><a id="9797" class="Symbol">)</a> <a id="9799" class="Symbol">(</a><a id="9800" href="Data.Vec.Properties.html#9800" class="Bound">x</a> <a id="9802" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="9804" href="Data.Vec.Properties.html#9804" class="Bound">xs</a><a id="9806" class="Symbol">)</a> <a id="9808" href="Data.Vec.Properties.html#9808" class="Bound">i≢j</a> <a id="9812" class="Symbol">(</a><a id="9813" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="9819" href="Data.Vec.Properties.html#9819" class="Bound">loc</a><a id="9822" class="Symbol">)</a> <a id="9824" class="Symbol">=</a>
  <a id="9828" href="Data.Vec.Base.html#1358" class="InductiveConstructor">there</a> <a id="9834" class="Symbol">(</a><a id="9835" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="9852" href="Data.Vec.Properties.html#9788" class="Bound">i</a> <a id="9854" href="Data.Vec.Properties.html#9796" class="Bound">j</a> <a id="9856" href="Data.Vec.Properties.html#9804" class="Bound">xs</a> <a id="9859" class="Symbol">(</a><a id="9860" href="Data.Vec.Properties.html#9808" class="Bound">i≢j</a> <a id="9864" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9866" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="9871" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="9874" class="Symbol">)</a> <a id="9876" href="Data.Vec.Properties.html#9819" class="Bound">loc</a><a id="9879" class="Symbol">)</a>

<a id="9882" class="Comment">-- The other properties are consequences of (+) and (-).</a>
<a id="9939" class="Comment">-- We spell the most natural properties out.</a>
<a id="9984" class="Comment">-- Direct inductive proofs are in most cases easier than just using</a>
<a id="10052" class="Comment">-- the defining properties.</a>

<a id="10081" class="Comment">-- In the explanations, we make use of shorthand  f = g ↾ x</a>
<a id="10141" class="Comment">-- meaning that f and g agree locally at point x, i.e.  f x ≡ g x.</a>

<a id="10209" class="Comment">-- updateAt i  is a morphism from the monoid of endofunctions  A → A</a>
<a id="10278" class="Comment">-- to the monoid of endofunctions  Vec A n → Vec A n</a>

<a id="10332" class="Comment">-- 1a. local identity:  f = id ↾ (lookup xs i)</a>
<a id="10379" class="Comment">--             implies  updateAt i f = id ↾ xs</a>

<a id="updateAt-id-local"></a><a id="10427" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a> <a id="10445" class="Symbol">:</a> <a id="10447" class="Symbol">∀</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Data.Vec.Properties.html#10450" class="Bound">i</a> <a id="10452" class="Symbol">:</a> <a id="10454" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10458" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="10459" class="Symbol">)</a> <a id="10461" class="Symbol">{</a><a id="10462" href="Data.Vec.Properties.html#10462" class="Bound">f</a> <a id="10464" class="Symbol">:</a> <a id="10466" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="10468" class="Symbol">→</a> <a id="10470" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="10471" class="Symbol">}</a> <a id="10473" class="Symbol">(</a><a id="10474" href="Data.Vec.Properties.html#10474" class="Bound">xs</a> <a id="10477" class="Symbol">:</a> <a id="10479" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="10483" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="10485" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="10486" class="Symbol">)</a> <a id="10488" class="Symbol">→</a>
                    <a id="10510" href="Data.Vec.Properties.html#10462" class="Bound">f</a> <a id="10512" class="Symbol">(</a><a id="10513" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="10520" href="Data.Vec.Properties.html#10474" class="Bound">xs</a> <a id="10523" href="Data.Vec.Properties.html#10450" class="Bound">i</a><a id="10524" class="Symbol">)</a> <a id="10526" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10528" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="10535" href="Data.Vec.Properties.html#10474" class="Bound">xs</a> <a id="10538" href="Data.Vec.Properties.html#10450" class="Bound">i</a> <a id="10540" class="Symbol">→</a>
                    <a id="10562" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="10571" href="Data.Vec.Properties.html#10474" class="Bound">xs</a> <a id="10574" href="Data.Vec.Properties.html#10450" class="Bound">i</a> <a id="10576" href="Data.Vec.Properties.html#10462" class="Bound">f</a> <a id="10578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10580" href="Data.Vec.Properties.html#10474" class="Bound">xs</a>
<a id="10583" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a> <a id="10601" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="10609" class="Symbol">(</a><a id="10610" href="Data.Vec.Properties.html#10610" class="Bound">x</a> <a id="10612" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10614" href="Data.Vec.Properties.html#10614" class="Bound">xs</a><a id="10616" class="Symbol">)</a> <a id="10618" href="Data.Vec.Properties.html#10618" class="Bound">eq</a> <a id="10621" class="Symbol">=</a> <a id="10623" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10628" class="Symbol">(</a><a id="10629" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷</a> <a id="10632" href="Data.Vec.Properties.html#10614" class="Bound">xs</a><a id="10634" class="Symbol">)</a> <a id="10636" href="Data.Vec.Properties.html#10618" class="Bound">eq</a>
<a id="10639" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a> <a id="10657" class="Symbol">(</a><a id="10658" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="10662" href="Data.Vec.Properties.html#10662" class="Bound">i</a><a id="10663" class="Symbol">)</a> <a id="10665" class="Symbol">(</a><a id="10666" href="Data.Vec.Properties.html#10666" class="Bound">x</a> <a id="10668" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="10670" href="Data.Vec.Properties.html#10670" class="Bound">xs</a><a id="10672" class="Symbol">)</a> <a id="10674" href="Data.Vec.Properties.html#10674" class="Bound">eq</a> <a id="10677" class="Symbol">=</a> <a id="10679" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10684" class="Symbol">(</a><a id="10685" href="Data.Vec.Properties.html#10666" class="Bound">x</a> <a id="10687" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="10689" class="Symbol">)</a> <a id="10691" class="Symbol">(</a><a id="10692" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a> <a id="10710" href="Data.Vec.Properties.html#10662" class="Bound">i</a> <a id="10712" href="Data.Vec.Properties.html#10670" class="Bound">xs</a> <a id="10715" href="Data.Vec.Properties.html#10674" class="Bound">eq</a><a id="10717" class="Symbol">)</a>

<a id="10720" class="Comment">-- 1b. identity:  updateAt i id ≗ id</a>

<a id="updateAt-id"></a><a id="10758" href="Data.Vec.Properties.html#10758" class="Function">updateAt-id</a> <a id="10770" class="Symbol">:</a> <a id="10772" class="Symbol">∀</a> <a id="10774" class="Symbol">(</a><a id="10775" href="Data.Vec.Properties.html#10775" class="Bound">i</a> <a id="10777" class="Symbol">:</a> <a id="10779" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="10783" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="10784" class="Symbol">)</a> <a id="10786" class="Symbol">(</a><a id="10787" href="Data.Vec.Properties.html#10787" class="Bound">xs</a> <a id="10790" class="Symbol">:</a> <a id="10792" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="10796" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="10798" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="10799" class="Symbol">)</a> <a id="10801" class="Symbol">→</a> <a id="10803" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="10812" href="Data.Vec.Properties.html#10787" class="Bound">xs</a> <a id="10815" href="Data.Vec.Properties.html#10775" class="Bound">i</a> <a id="10817" href="Function.Base.html#704" class="Function">id</a> <a id="10820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10822" href="Data.Vec.Properties.html#10787" class="Bound">xs</a>
<a id="10825" href="Data.Vec.Properties.html#10758" class="Function">updateAt-id</a> <a id="10837" href="Data.Vec.Properties.html#10837" class="Bound">i</a> <a id="10839" href="Data.Vec.Properties.html#10839" class="Bound">xs</a> <a id="10842" class="Symbol">=</a> <a id="10844" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a> <a id="10862" href="Data.Vec.Properties.html#10837" class="Bound">i</a> <a id="10864" href="Data.Vec.Properties.html#10839" class="Bound">xs</a> <a id="10867" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="10873" class="Comment">-- 2a. local composition:  f ∘ g = h ↾ (lookup xs i)</a>
<a id="10926" class="Comment">--                implies  updateAt i f ∘ updateAt i g = updateAt i h ↾ xs</a>

<a id="updateAt-updateAt-local"></a><a id="11002" href="Data.Vec.Properties.html#11002" class="Function">updateAt-updateAt-local</a> <a id="11026" class="Symbol">:</a> <a id="11028" class="Symbol">∀</a> <a id="11030" class="Symbol">(</a><a id="11031" href="Data.Vec.Properties.html#11031" class="Bound">i</a> <a id="11033" class="Symbol">:</a> <a id="11035" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11039" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="11040" class="Symbol">)</a> <a id="11042" class="Symbol">{</a><a id="11043" href="Data.Vec.Properties.html#11043" class="Bound">f</a> <a id="11045" href="Data.Vec.Properties.html#11045" class="Bound">g</a> <a id="11047" href="Data.Vec.Properties.html#11047" class="Bound">h</a> <a id="11049" class="Symbol">:</a> <a id="11051" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="11053" class="Symbol">→</a> <a id="11055" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="11056" class="Symbol">}</a> <a id="11058" class="Symbol">(</a><a id="11059" href="Data.Vec.Properties.html#11059" class="Bound">xs</a> <a id="11062" class="Symbol">:</a> <a id="11064" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="11068" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="11070" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="11071" class="Symbol">)</a> <a id="11073" class="Symbol">→</a>
                          <a id="11101" href="Data.Vec.Properties.html#11043" class="Bound">f</a> <a id="11103" class="Symbol">(</a><a id="11104" href="Data.Vec.Properties.html#11045" class="Bound">g</a> <a id="11106" class="Symbol">(</a><a id="11107" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="11114" href="Data.Vec.Properties.html#11059" class="Bound">xs</a> <a id="11117" href="Data.Vec.Properties.html#11031" class="Bound">i</a><a id="11118" class="Symbol">))</a> <a id="11121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11123" href="Data.Vec.Properties.html#11047" class="Bound">h</a> <a id="11125" class="Symbol">(</a><a id="11126" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="11133" href="Data.Vec.Properties.html#11059" class="Bound">xs</a> <a id="11136" href="Data.Vec.Properties.html#11031" class="Bound">i</a><a id="11137" class="Symbol">)</a> <a id="11139" class="Symbol">→</a>
                          <a id="11167" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11186" href="Data.Vec.Properties.html#11059" class="Bound">xs</a> <a id="11189" href="Data.Vec.Properties.html#11031" class="Bound">i</a> <a id="11191" href="Data.Vec.Properties.html#11045" class="Bound">g</a><a id="11192" class="Symbol">)</a> <a id="11194" href="Data.Vec.Properties.html#11031" class="Bound">i</a> <a id="11196" href="Data.Vec.Properties.html#11043" class="Bound">f</a> <a id="11198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11200" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11209" href="Data.Vec.Properties.html#11059" class="Bound">xs</a> <a id="11212" href="Data.Vec.Properties.html#11031" class="Bound">i</a> <a id="11214" href="Data.Vec.Properties.html#11047" class="Bound">h</a>
<a id="11216" href="Data.Vec.Properties.html#11002" class="Function">updateAt-updateAt-local</a> <a id="11240" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="11248" class="Symbol">(</a><a id="11249" href="Data.Vec.Properties.html#11249" class="Bound">x</a> <a id="11251" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11253" href="Data.Vec.Properties.html#11253" class="Bound">xs</a><a id="11255" class="Symbol">)</a> <a id="11257" href="Data.Vec.Properties.html#11257" class="Bound">fg=h</a> <a id="11262" class="Symbol">=</a> <a id="11264" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11269" class="Symbol">(</a><a id="11270" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷</a> <a id="11273" href="Data.Vec.Properties.html#11253" class="Bound">xs</a><a id="11275" class="Symbol">)</a> <a id="11277" href="Data.Vec.Properties.html#11257" class="Bound">fg=h</a>
<a id="11282" href="Data.Vec.Properties.html#11002" class="Function">updateAt-updateAt-local</a> <a id="11306" class="Symbol">(</a><a id="11307" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="11311" href="Data.Vec.Properties.html#11311" class="Bound">i</a><a id="11312" class="Symbol">)</a> <a id="11314" class="Symbol">(</a><a id="11315" href="Data.Vec.Properties.html#11315" class="Bound">x</a> <a id="11317" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="11319" href="Data.Vec.Properties.html#11319" class="Bound">xs</a><a id="11321" class="Symbol">)</a> <a id="11323" href="Data.Vec.Properties.html#11323" class="Bound">fg=h</a> <a id="11328" class="Symbol">=</a> <a id="11330" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11335" class="Symbol">(</a><a id="11336" href="Data.Vec.Properties.html#11315" class="Bound">x</a> <a id="11338" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="11340" class="Symbol">)</a> <a id="11342" class="Symbol">(</a><a id="11343" href="Data.Vec.Properties.html#11002" class="Function">updateAt-updateAt-local</a> <a id="11367" href="Data.Vec.Properties.html#11311" class="Bound">i</a> <a id="11369" href="Data.Vec.Properties.html#11319" class="Bound">xs</a> <a id="11372" href="Data.Vec.Properties.html#11323" class="Bound">fg=h</a><a id="11376" class="Symbol">)</a>

<a id="11379" class="Comment">-- 2b. composition:  updateAt i f ∘ updateAt i g ≗ updateAt i (f ∘ g)</a>

<a id="updateAt-updateAt"></a><a id="11450" href="Data.Vec.Properties.html#11450" class="Function">updateAt-updateAt</a> <a id="11468" class="Symbol">:</a> <a id="11470" class="Symbol">∀</a> <a id="11472" class="Symbol">(</a><a id="11473" href="Data.Vec.Properties.html#11473" class="Bound">i</a> <a id="11475" class="Symbol">:</a> <a id="11477" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11481" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="11482" class="Symbol">)</a> <a id="11484" class="Symbol">{</a><a id="11485" href="Data.Vec.Properties.html#11485" class="Bound">f</a> <a id="11487" href="Data.Vec.Properties.html#11487" class="Bound">g</a> <a id="11489" class="Symbol">:</a> <a id="11491" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="11493" class="Symbol">→</a> <a id="11495" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="11496" class="Symbol">}</a> <a id="11498" class="Symbol">(</a><a id="11499" href="Data.Vec.Properties.html#11499" class="Bound">xs</a> <a id="11502" class="Symbol">:</a> <a id="11504" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="11508" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="11510" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="11511" class="Symbol">)</a> <a id="11513" class="Symbol">→</a>
                    <a id="11535" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11544" class="Symbol">(</a><a id="11545" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11554" href="Data.Vec.Properties.html#11499" class="Bound">xs</a> <a id="11557" href="Data.Vec.Properties.html#11473" class="Bound">i</a> <a id="11559" href="Data.Vec.Properties.html#11487" class="Bound">g</a><a id="11560" class="Symbol">)</a> <a id="11562" href="Data.Vec.Properties.html#11473" class="Bound">i</a> <a id="11564" href="Data.Vec.Properties.html#11485" class="Bound">f</a> <a id="11566" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11568" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11577" href="Data.Vec.Properties.html#11499" class="Bound">xs</a> <a id="11580" href="Data.Vec.Properties.html#11473" class="Bound">i</a> <a id="11582" class="Symbol">(</a><a id="11583" href="Data.Vec.Properties.html#11485" class="Bound">f</a> <a id="11585" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="11587" href="Data.Vec.Properties.html#11487" class="Bound">g</a><a id="11588" class="Symbol">)</a>
<a id="11590" href="Data.Vec.Properties.html#11450" class="Function">updateAt-updateAt</a> <a id="11608" href="Data.Vec.Properties.html#11608" class="Bound">i</a> <a id="11610" href="Data.Vec.Properties.html#11610" class="Bound">xs</a> <a id="11613" class="Symbol">=</a> <a id="11615" href="Data.Vec.Properties.html#11002" class="Function">updateAt-updateAt-local</a> <a id="11639" href="Data.Vec.Properties.html#11608" class="Bound">i</a> <a id="11641" href="Data.Vec.Properties.html#11610" class="Bound">xs</a> <a id="11644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="11650" class="Comment">-- 3. congruence:  updateAt i  is a congruence wrt. extensional equality.</a>

<a id="11725" class="Comment">-- 3a.  If    f = g ↾ (lookup xs i)</a>
<a id="11761" class="Comment">--      then  updateAt i f = updateAt i g ↾ xs</a>

<a id="updateAt-cong-local"></a><a id="11809" href="Data.Vec.Properties.html#11809" class="Function">updateAt-cong-local</a> <a id="11829" class="Symbol">:</a> <a id="11831" class="Symbol">∀</a> <a id="11833" class="Symbol">(</a><a id="11834" href="Data.Vec.Properties.html#11834" class="Bound">i</a> <a id="11836" class="Symbol">:</a> <a id="11838" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="11842" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="11843" class="Symbol">)</a> <a id="11845" class="Symbol">{</a><a id="11846" href="Data.Vec.Properties.html#11846" class="Bound">f</a> <a id="11848" href="Data.Vec.Properties.html#11848" class="Bound">g</a> <a id="11850" class="Symbol">:</a> <a id="11852" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="11854" class="Symbol">→</a> <a id="11856" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="11857" class="Symbol">}</a> <a id="11859" class="Symbol">(</a><a id="11860" href="Data.Vec.Properties.html#11860" class="Bound">xs</a> <a id="11863" class="Symbol">:</a> <a id="11865" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="11869" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="11871" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="11872" class="Symbol">)</a> <a id="11874" class="Symbol">→</a>
                      <a id="11898" href="Data.Vec.Properties.html#11846" class="Bound">f</a> <a id="11900" class="Symbol">(</a><a id="11901" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="11908" href="Data.Vec.Properties.html#11860" class="Bound">xs</a> <a id="11911" href="Data.Vec.Properties.html#11834" class="Bound">i</a><a id="11912" class="Symbol">)</a> <a id="11914" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11916" href="Data.Vec.Properties.html#11848" class="Bound">g</a> <a id="11918" class="Symbol">(</a><a id="11919" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="11926" href="Data.Vec.Properties.html#11860" class="Bound">xs</a> <a id="11929" href="Data.Vec.Properties.html#11834" class="Bound">i</a><a id="11930" class="Symbol">)</a> <a id="11932" class="Symbol">→</a>
                      <a id="11956" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11965" href="Data.Vec.Properties.html#11860" class="Bound">xs</a> <a id="11968" href="Data.Vec.Properties.html#11834" class="Bound">i</a> <a id="11970" href="Data.Vec.Properties.html#11846" class="Bound">f</a> <a id="11972" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11974" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="11983" href="Data.Vec.Properties.html#11860" class="Bound">xs</a> <a id="11986" href="Data.Vec.Properties.html#11834" class="Bound">i</a> <a id="11988" href="Data.Vec.Properties.html#11848" class="Bound">g</a>
<a id="11990" href="Data.Vec.Properties.html#11809" class="Function">updateAt-cong-local</a> <a id="12010" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12018" class="Symbol">(</a><a id="12019" href="Data.Vec.Properties.html#12019" class="Bound">x</a> <a id="12021" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12023" href="Data.Vec.Properties.html#12023" class="Bound">xs</a><a id="12025" class="Symbol">)</a> <a id="12027" href="Data.Vec.Properties.html#12027" class="Bound">f=g</a> <a id="12031" class="Symbol">=</a> <a id="12033" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12038" class="Symbol">(</a><a id="12039" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷</a> <a id="12042" href="Data.Vec.Properties.html#12023" class="Bound">xs</a><a id="12044" class="Symbol">)</a> <a id="12046" href="Data.Vec.Properties.html#12027" class="Bound">f=g</a>
<a id="12050" href="Data.Vec.Properties.html#11809" class="Function">updateAt-cong-local</a> <a id="12070" class="Symbol">(</a><a id="12071" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12075" href="Data.Vec.Properties.html#12075" class="Bound">i</a><a id="12076" class="Symbol">)</a> <a id="12078" class="Symbol">(</a><a id="12079" href="Data.Vec.Properties.html#12079" class="Bound">x</a> <a id="12081" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12083" href="Data.Vec.Properties.html#12083" class="Bound">xs</a><a id="12085" class="Symbol">)</a> <a id="12087" href="Data.Vec.Properties.html#12087" class="Bound">f=g</a> <a id="12091" class="Symbol">=</a> <a id="12093" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12098" class="Symbol">(</a><a id="12099" href="Data.Vec.Properties.html#12079" class="Bound">x</a> <a id="12101" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="12103" class="Symbol">)</a> <a id="12105" class="Symbol">(</a><a id="12106" href="Data.Vec.Properties.html#11809" class="Function">updateAt-cong-local</a> <a id="12126" href="Data.Vec.Properties.html#12075" class="Bound">i</a> <a id="12128" href="Data.Vec.Properties.html#12083" class="Bound">xs</a> <a id="12131" href="Data.Vec.Properties.html#12087" class="Bound">f=g</a><a id="12134" class="Symbol">)</a>

<a id="12137" class="Comment">-- 3b. congruence:  f ≗ g → updateAt i f ≗ updateAt i g</a>

<a id="updateAt-cong"></a><a id="12194" href="Data.Vec.Properties.html#12194" class="Function">updateAt-cong</a> <a id="12208" class="Symbol">:</a> <a id="12210" class="Symbol">∀</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Data.Vec.Properties.html#12213" class="Bound">i</a> <a id="12215" class="Symbol">:</a> <a id="12217" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="12221" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="12222" class="Symbol">)</a> <a id="12224" class="Symbol">{</a><a id="12225" href="Data.Vec.Properties.html#12225" class="Bound">f</a> <a id="12227" href="Data.Vec.Properties.html#12227" class="Bound">g</a> <a id="12229" class="Symbol">:</a> <a id="12231" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="12233" class="Symbol">→</a> <a id="12235" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="12236" class="Symbol">}</a> <a id="12238" class="Symbol">→</a> <a id="12240" href="Data.Vec.Properties.html#12225" class="Bound">f</a> <a id="12242" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="12244" href="Data.Vec.Properties.html#12227" class="Bound">g</a> <a id="12246" class="Symbol">→</a> <a id="12248" class="Symbol">(</a><a id="12249" href="Data.Vec.Properties.html#12249" class="Bound">xs</a> <a id="12252" class="Symbol">:</a> <a id="12254" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="12258" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="12260" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="12261" class="Symbol">)</a> <a id="12263" class="Symbol">→</a>
                <a id="12281" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="12290" href="Data.Vec.Properties.html#12249" class="Bound">xs</a> <a id="12293" href="Data.Vec.Properties.html#12213" class="Bound">i</a> <a id="12295" href="Data.Vec.Properties.html#12225" class="Bound">f</a> <a id="12297" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12299" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="12308" href="Data.Vec.Properties.html#12249" class="Bound">xs</a> <a id="12311" href="Data.Vec.Properties.html#12213" class="Bound">i</a> <a id="12313" href="Data.Vec.Properties.html#12227" class="Bound">g</a>
<a id="12315" href="Data.Vec.Properties.html#12194" class="Function">updateAt-cong</a> <a id="12329" href="Data.Vec.Properties.html#12329" class="Bound">i</a> <a id="12331" href="Data.Vec.Properties.html#12331" class="Bound">f≗g</a> <a id="12335" href="Data.Vec.Properties.html#12335" class="Bound">xs</a> <a id="12338" class="Symbol">=</a> <a id="12340" href="Data.Vec.Properties.html#11809" class="Function">updateAt-cong-local</a> <a id="12360" href="Data.Vec.Properties.html#12329" class="Bound">i</a> <a id="12362" href="Data.Vec.Properties.html#12335" class="Bound">xs</a> <a id="12365" class="Symbol">(</a><a id="12366" href="Data.Vec.Properties.html#12331" class="Bound">f≗g</a> <a id="12370" class="Symbol">(</a><a id="12371" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="12378" href="Data.Vec.Properties.html#12335" class="Bound">xs</a> <a id="12381" href="Data.Vec.Properties.html#12329" class="Bound">i</a><a id="12382" class="Symbol">))</a>

<a id="12386" class="Comment">-- The order of updates at different indices i ≢ j does not matter.</a>

<a id="12455" class="Comment">-- This a consequence of updateAt-updates and updateAt-minimal</a>
<a id="12518" class="Comment">-- but easier to prove inductively.</a>

<a id="updateAt-commutes"></a><a id="12555" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="12573" class="Symbol">:</a> <a id="12575" class="Symbol">∀</a> <a id="12577" class="Symbol">(</a><a id="12578" href="Data.Vec.Properties.html#12578" class="Bound">i</a> <a id="12580" href="Data.Vec.Properties.html#12580" class="Bound">j</a> <a id="12582" class="Symbol">:</a> <a id="12584" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="12588" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="12589" class="Symbol">)</a> <a id="12591" class="Symbol">{</a><a id="12592" href="Data.Vec.Properties.html#12592" class="Bound">f</a> <a id="12594" href="Data.Vec.Properties.html#12594" class="Bound">g</a> <a id="12596" class="Symbol">:</a> <a id="12598" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="12600" class="Symbol">→</a> <a id="12602" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="12603" class="Symbol">}</a> <a id="12605" class="Symbol">→</a> <a id="12607" href="Data.Vec.Properties.html#12578" class="Bound">i</a> <a id="12609" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="12611" href="Data.Vec.Properties.html#12580" class="Bound">j</a> <a id="12613" class="Symbol">→</a> <a id="12615" class="Symbol">(</a><a id="12616" href="Data.Vec.Properties.html#12616" class="Bound">xs</a> <a id="12619" class="Symbol">:</a> <a id="12621" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="12625" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="12627" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="12628" class="Symbol">)</a> <a id="12630" class="Symbol">→</a>
                    <a id="12652" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="12661" class="Symbol">(</a><a id="12662" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="12671" href="Data.Vec.Properties.html#12616" class="Bound">xs</a> <a id="12674" href="Data.Vec.Properties.html#12580" class="Bound">j</a> <a id="12676" href="Data.Vec.Properties.html#12594" class="Bound">g</a><a id="12677" class="Symbol">)</a> <a id="12679" href="Data.Vec.Properties.html#12578" class="Bound">i</a> <a id="12681" href="Data.Vec.Properties.html#12592" class="Bound">f</a> <a id="12683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12685" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="12694" class="Symbol">(</a><a id="12695" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="12704" href="Data.Vec.Properties.html#12616" class="Bound">xs</a> <a id="12707" href="Data.Vec.Properties.html#12578" class="Bound">i</a> <a id="12709" href="Data.Vec.Properties.html#12592" class="Bound">f</a><a id="12710" class="Symbol">)</a> <a id="12712" href="Data.Vec.Properties.html#12580" class="Bound">j</a> <a id="12714" href="Data.Vec.Properties.html#12594" class="Bound">g</a>
<a id="12716" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="12734" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12742" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12750" href="Data.Vec.Properties.html#12750" class="Bound">0≢0</a> <a id="12754" class="Symbol">(</a><a id="12755" href="Data.Vec.Properties.html#12755" class="Bound">x</a> <a id="12757" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12759" href="Data.Vec.Properties.html#12759" class="Bound">xs</a><a id="12761" class="Symbol">)</a> <a id="12763" class="Symbol">=</a> <a id="12765" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="12779" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12784" href="Data.Vec.Properties.html#12750" class="Bound">0≢0</a>
<a id="12788" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="12806" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12814" class="Symbol">(</a><a id="12815" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12819" href="Data.Vec.Properties.html#12819" class="Bound">j</a><a id="12820" class="Symbol">)</a> <a id="12822" href="Data.Vec.Properties.html#12822" class="Bound">i≢j</a> <a id="12826" class="Symbol">(</a><a id="12827" href="Data.Vec.Properties.html#12827" class="Bound">x</a> <a id="12829" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12831" href="Data.Vec.Properties.html#12831" class="Bound">xs</a><a id="12833" class="Symbol">)</a> <a id="12835" class="Symbol">=</a> <a id="12837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12842" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="12860" class="Symbol">(</a><a id="12861" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12865" href="Data.Vec.Properties.html#12865" class="Bound">i</a><a id="12866" class="Symbol">)</a> <a id="12868" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="12876" href="Data.Vec.Properties.html#12876" class="Bound">i≢j</a> <a id="12880" class="Symbol">(</a><a id="12881" href="Data.Vec.Properties.html#12881" class="Bound">x</a> <a id="12883" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12885" href="Data.Vec.Properties.html#12885" class="Bound">xs</a><a id="12887" class="Symbol">)</a> <a id="12889" class="Symbol">=</a> <a id="12891" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="12896" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="12914" class="Symbol">(</a><a id="12915" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12919" href="Data.Vec.Properties.html#12919" class="Bound">i</a><a id="12920" class="Symbol">)</a> <a id="12922" class="Symbol">(</a><a id="12923" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="12927" href="Data.Vec.Properties.html#12927" class="Bound">j</a><a id="12928" class="Symbol">)</a> <a id="12930" href="Data.Vec.Properties.html#12930" class="Bound">i≢j</a> <a id="12934" class="Symbol">(</a><a id="12935" href="Data.Vec.Properties.html#12935" class="Bound">x</a> <a id="12937" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="12939" href="Data.Vec.Properties.html#12939" class="Bound">xs</a><a id="12941" class="Symbol">)</a> <a id="12943" class="Symbol">=</a>
   <a id="12948" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12953" class="Symbol">(</a><a id="12954" href="Data.Vec.Properties.html#12935" class="Bound">x</a> <a id="12956" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="12958" class="Symbol">)</a> <a id="12960" class="Symbol">(</a><a id="12961" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="12979" href="Data.Vec.Properties.html#12919" class="Bound">i</a> <a id="12981" href="Data.Vec.Properties.html#12927" class="Bound">j</a> <a id="12983" class="Symbol">(</a><a id="12984" href="Data.Vec.Properties.html#12930" class="Bound">i≢j</a> <a id="12988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="12990" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12995" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="12998" class="Symbol">)</a> <a id="13000" href="Data.Vec.Properties.html#12939" class="Bound">xs</a><a id="13002" class="Symbol">)</a>

<a id="13005" class="Comment">-- lookup after updateAt reduces.</a>

<a id="13040" class="Comment">-- For same index this is an easy consequence of updateAt-updates</a>
<a id="13106" class="Comment">-- using []=↔lookup.</a>

<a id="lookup∘updateAt"></a><a id="13128" href="Data.Vec.Properties.html#13128" class="Function">lookup∘updateAt</a> <a id="13144" class="Symbol">:</a> <a id="13146" class="Symbol">∀</a> <a id="13148" class="Symbol">(</a><a id="13149" href="Data.Vec.Properties.html#13149" class="Bound">i</a> <a id="13151" class="Symbol">:</a> <a id="13153" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13157" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="13158" class="Symbol">)</a> <a id="13160" class="Symbol">{</a><a id="13161" href="Data.Vec.Properties.html#13161" class="Bound">f</a> <a id="13163" class="Symbol">:</a> <a id="13165" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="13167" class="Symbol">→</a> <a id="13169" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="13170" class="Symbol">}</a> <a id="13172" href="Data.Vec.Properties.html#13172" class="Bound">xs</a> <a id="13175" class="Symbol">→</a>
                  <a id="13195" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="13202" class="Symbol">(</a><a id="13203" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="13212" href="Data.Vec.Properties.html#13172" class="Bound">xs</a> <a id="13215" href="Data.Vec.Properties.html#13149" class="Bound">i</a> <a id="13217" href="Data.Vec.Properties.html#13161" class="Bound">f</a><a id="13218" class="Symbol">)</a> <a id="13220" href="Data.Vec.Properties.html#13149" class="Bound">i</a> <a id="13222" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13224" href="Data.Vec.Properties.html#13161" class="Bound">f</a> <a id="13226" class="Symbol">(</a><a id="13227" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="13234" href="Data.Vec.Properties.html#13172" class="Bound">xs</a> <a id="13237" href="Data.Vec.Properties.html#13149" class="Bound">i</a><a id="13238" class="Symbol">)</a>
<a id="13240" href="Data.Vec.Properties.html#13128" class="Function">lookup∘updateAt</a> <a id="13256" href="Data.Vec.Properties.html#13256" class="Bound">i</a> <a id="13258" href="Data.Vec.Properties.html#13258" class="Bound">xs</a> <a id="13261" class="Symbol">=</a>
  <a id="13265" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="13276" class="Symbol">(</a><a id="13277" href="Data.Vec.Properties.html#9091" class="Function">updateAt-updates</a> <a id="13294" href="Data.Vec.Properties.html#13256" class="Bound">i</a> <a id="13296" href="Data.Vec.Properties.html#13258" class="Bound">xs</a> <a id="13299" class="Symbol">(</a><a id="13300" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="13311" href="Data.Vec.Properties.html#13256" class="Bound">i</a> <a id="13313" class="Symbol">_</a> <a id="13315" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="13319" class="Symbol">))</a>

<a id="13323" class="Comment">-- For different indices it easily follows from updateAt-minimal.</a>

<a id="lookup∘updateAt′"></a><a id="13390" href="Data.Vec.Properties.html#13390" class="Function">lookup∘updateAt′</a> <a id="13407" class="Symbol">:</a> <a id="13409" class="Symbol">∀</a> <a id="13411" class="Symbol">(</a><a id="13412" href="Data.Vec.Properties.html#13412" class="Bound">i</a> <a id="13414" href="Data.Vec.Properties.html#13414" class="Bound">j</a> <a id="13416" class="Symbol">:</a> <a id="13418" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13422" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="13423" class="Symbol">)</a> <a id="13425" class="Symbol">{</a><a id="13426" href="Data.Vec.Properties.html#13426" class="Bound">f</a> <a id="13428" class="Symbol">:</a> <a id="13430" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="13432" class="Symbol">→</a> <a id="13434" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="13435" class="Symbol">}</a> <a id="13437" class="Symbol">→</a> <a id="13439" href="Data.Vec.Properties.html#13412" class="Bound">i</a> <a id="13441" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13443" href="Data.Vec.Properties.html#13414" class="Bound">j</a> <a id="13445" class="Symbol">→</a> <a id="13447" class="Symbol">∀</a> <a id="13449" href="Data.Vec.Properties.html#13449" class="Bound">xs</a> <a id="13452" class="Symbol">→</a>
                   <a id="13473" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="13480" class="Symbol">(</a><a id="13481" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="13490" href="Data.Vec.Properties.html#13449" class="Bound">xs</a> <a id="13493" href="Data.Vec.Properties.html#13414" class="Bound">j</a> <a id="13495" href="Data.Vec.Properties.html#13426" class="Bound">f</a><a id="13496" class="Symbol">)</a> <a id="13498" href="Data.Vec.Properties.html#13412" class="Bound">i</a> <a id="13500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13502" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="13509" href="Data.Vec.Properties.html#13449" class="Bound">xs</a> <a id="13512" href="Data.Vec.Properties.html#13412" class="Bound">i</a>
<a id="13514" href="Data.Vec.Properties.html#13390" class="Function">lookup∘updateAt′</a> <a id="13531" href="Data.Vec.Properties.html#13531" class="Bound">i</a> <a id="13533" href="Data.Vec.Properties.html#13533" class="Bound">j</a> <a id="13535" href="Data.Vec.Properties.html#13535" class="Bound">xs</a> <a id="13538" href="Data.Vec.Properties.html#13538" class="Bound">i≢j</a> <a id="13542" class="Symbol">=</a>
  <a id="13546" href="Data.Vec.Properties.html#7301" class="Function">[]=⇒lookup</a> <a id="13557" class="Symbol">(</a><a id="13558" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="13575" href="Data.Vec.Properties.html#13531" class="Bound">i</a> <a id="13577" href="Data.Vec.Properties.html#13533" class="Bound">j</a> <a id="13579" href="Data.Vec.Properties.html#13538" class="Bound">i≢j</a> <a id="13583" href="Data.Vec.Properties.html#13535" class="Bound">xs</a> <a id="13586" class="Symbol">(</a><a id="13587" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="13598" href="Data.Vec.Properties.html#13531" class="Bound">i</a> <a id="13600" class="Symbol">_</a> <a id="13602" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="13606" class="Symbol">))</a>

<a id="13610" class="Comment">-- Aliases for notation _[_]%=_</a>

<a id="[]%=-id"></a><a id="13643" href="Data.Vec.Properties.html#13643" class="Function">[]%=-id</a> <a id="13651" class="Symbol">:</a> <a id="13653" class="Symbol">∀</a> <a id="13655" class="Symbol">(</a><a id="13656" href="Data.Vec.Properties.html#13656" class="Bound">xs</a> <a id="13659" class="Symbol">:</a> <a id="13661" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="13665" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="13667" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="13668" class="Symbol">)</a> <a id="13670" class="Symbol">(</a><a id="13671" href="Data.Vec.Properties.html#13671" class="Bound">i</a> <a id="13673" class="Symbol">:</a> <a id="13675" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13679" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="13680" class="Symbol">)</a> <a id="13682" class="Symbol">→</a> <a id="13684" href="Data.Vec.Properties.html#13656" class="Bound">xs</a> <a id="13687" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="13689" href="Data.Vec.Properties.html#13671" class="Bound">i</a> <a id="13691" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="13695" href="Function.Base.html#704" class="Function">id</a> <a id="13698" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13700" href="Data.Vec.Properties.html#13656" class="Bound">xs</a>
<a id="13703" href="Data.Vec.Properties.html#13643" class="Function">[]%=-id</a> <a id="13711" href="Data.Vec.Properties.html#13711" class="Bound">xs</a> <a id="13714" href="Data.Vec.Properties.html#13714" class="Bound">i</a> <a id="13716" class="Symbol">=</a> <a id="13718" href="Data.Vec.Properties.html#10758" class="Function">updateAt-id</a> <a id="13730" href="Data.Vec.Properties.html#13714" class="Bound">i</a> <a id="13732" href="Data.Vec.Properties.html#13711" class="Bound">xs</a>

<a id="[]%=-∘"></a><a id="13736" href="Data.Vec.Properties.html#13736" class="Function">[]%=-∘</a> <a id="13743" class="Symbol">:</a> <a id="13745" class="Symbol">∀</a> <a id="13747" class="Symbol">(</a><a id="13748" href="Data.Vec.Properties.html#13748" class="Bound">xs</a> <a id="13751" class="Symbol">:</a> <a id="13753" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="13757" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="13759" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="13760" class="Symbol">)</a> <a id="13762" class="Symbol">(</a><a id="13763" href="Data.Vec.Properties.html#13763" class="Bound">i</a> <a id="13765" class="Symbol">:</a> <a id="13767" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="13771" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="13772" class="Symbol">)</a> <a id="13774" class="Symbol">{</a><a id="13775" href="Data.Vec.Properties.html#13775" class="Bound">f</a> <a id="13777" href="Data.Vec.Properties.html#13777" class="Bound">g</a> <a id="13779" class="Symbol">:</a> <a id="13781" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="13783" class="Symbol">→</a> <a id="13785" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="13786" class="Symbol">}</a> <a id="13788" class="Symbol">→</a>
      <a id="13796" href="Data.Vec.Properties.html#13748" class="Bound">xs</a> <a id="13799" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="13801" href="Data.Vec.Properties.html#13763" class="Bound">i</a> <a id="13803" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="13807" href="Data.Vec.Properties.html#13775" class="Bound">f</a>
         <a id="13818" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="13820" href="Data.Vec.Properties.html#13763" class="Bound">i</a> <a id="13822" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="13826" href="Data.Vec.Properties.html#13777" class="Bound">g</a>
    <a id="13832" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13834" href="Data.Vec.Properties.html#13748" class="Bound">xs</a> <a id="13837" href="Data.Vec.Base.html#2395" class="Function Operator">[</a> <a id="13839" href="Data.Vec.Properties.html#13763" class="Bound">i</a> <a id="13841" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="13845" href="Data.Vec.Properties.html#13777" class="Bound">g</a> <a id="13847" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="13849" href="Data.Vec.Properties.html#13775" class="Bound">f</a>
<a id="13851" href="Data.Vec.Properties.html#13736" class="Function">[]%=-∘</a> <a id="13858" href="Data.Vec.Properties.html#13858" class="Bound">xs</a> <a id="13861" href="Data.Vec.Properties.html#13861" class="Bound">i</a> <a id="13863" class="Symbol">=</a> <a id="13865" href="Data.Vec.Properties.html#11450" class="Function">updateAt-updateAt</a> <a id="13883" href="Data.Vec.Properties.html#13861" class="Bound">i</a> <a id="13885" href="Data.Vec.Properties.html#13858" class="Bound">xs</a>


<a id="13890" class="Comment">------------------------------------------------------------------------</a>
<a id="13963" class="Comment">-- _[_]≔_ (update)</a>
<a id="13982" class="Comment">--</a>
<a id="13985" class="Comment">-- _[_]≔_ is defined in terms of updateAt, and all of its properties</a>
<a id="14054" class="Comment">-- are special cases of the ones for updateAt.</a>

<a id="[]≔-idempotent"></a><a id="14102" href="Data.Vec.Properties.html#14102" class="Function">[]≔-idempotent</a> <a id="14117" class="Symbol">:</a> <a id="14119" class="Symbol">∀</a> <a id="14121" class="Symbol">(</a><a id="14122" href="Data.Vec.Properties.html#14122" class="Bound">xs</a> <a id="14125" class="Symbol">:</a> <a id="14127" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14131" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14133" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14134" class="Symbol">)</a> <a id="14136" class="Symbol">(</a><a id="14137" href="Data.Vec.Properties.html#14137" class="Bound">i</a> <a id="14139" class="Symbol">:</a> <a id="14141" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14145" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14146" class="Symbol">)</a> <a id="14148" class="Symbol">→</a>
                  <a id="14168" class="Symbol">(</a><a id="14169" href="Data.Vec.Properties.html#14122" class="Bound">xs</a> <a id="14172" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14174" href="Data.Vec.Properties.html#14137" class="Bound">i</a> <a id="14176" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14179" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="14180" class="Symbol">)</a> <a id="14182" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14184" href="Data.Vec.Properties.html#14137" class="Bound">i</a> <a id="14186" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14189" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="14191" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14193" href="Data.Vec.Properties.html#14122" class="Bound">xs</a> <a id="14196" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14198" href="Data.Vec.Properties.html#14137" class="Bound">i</a> <a id="14200" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14203" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a>
<a id="14205" href="Data.Vec.Properties.html#14102" class="Function">[]≔-idempotent</a> <a id="14220" href="Data.Vec.Properties.html#14220" class="Bound">xs</a> <a id="14223" href="Data.Vec.Properties.html#14223" class="Bound">i</a> <a id="14225" class="Symbol">=</a> <a id="14227" href="Data.Vec.Properties.html#11450" class="Function">updateAt-updateAt</a> <a id="14245" href="Data.Vec.Properties.html#14223" class="Bound">i</a> <a id="14247" href="Data.Vec.Properties.html#14220" class="Bound">xs</a>

<a id="[]≔-commutes"></a><a id="14251" href="Data.Vec.Properties.html#14251" class="Function">[]≔-commutes</a> <a id="14264" class="Symbol">:</a> <a id="14266" class="Symbol">∀</a> <a id="14268" class="Symbol">(</a><a id="14269" href="Data.Vec.Properties.html#14269" class="Bound">xs</a> <a id="14272" class="Symbol">:</a> <a id="14274" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14278" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14280" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14281" class="Symbol">)</a> <a id="14283" class="Symbol">(</a><a id="14284" href="Data.Vec.Properties.html#14284" class="Bound">i</a> <a id="14286" href="Data.Vec.Properties.html#14286" class="Bound">j</a> <a id="14288" class="Symbol">:</a> <a id="14290" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14294" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14295" class="Symbol">)</a> <a id="14297" class="Symbol">→</a> <a id="14299" href="Data.Vec.Properties.html#14284" class="Bound">i</a> <a id="14301" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14303" href="Data.Vec.Properties.html#14286" class="Bound">j</a> <a id="14305" class="Symbol">→</a>
                <a id="14323" class="Symbol">(</a><a id="14324" href="Data.Vec.Properties.html#14269" class="Bound">xs</a> <a id="14327" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14329" href="Data.Vec.Properties.html#14284" class="Bound">i</a> <a id="14331" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14334" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="14335" class="Symbol">)</a> <a id="14337" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14339" href="Data.Vec.Properties.html#14286" class="Bound">j</a> <a id="14341" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14344" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="14346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14348" class="Symbol">(</a><a id="14349" href="Data.Vec.Properties.html#14269" class="Bound">xs</a> <a id="14352" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14354" href="Data.Vec.Properties.html#14286" class="Bound">j</a> <a id="14356" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14359" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a><a id="14360" class="Symbol">)</a> <a id="14362" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14364" href="Data.Vec.Properties.html#14284" class="Bound">i</a> <a id="14366" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14369" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="14371" href="Data.Vec.Properties.html#14251" class="Function">[]≔-commutes</a> <a id="14384" href="Data.Vec.Properties.html#14384" class="Bound">xs</a> <a id="14387" href="Data.Vec.Properties.html#14387" class="Bound">i</a> <a id="14389" href="Data.Vec.Properties.html#14389" class="Bound">j</a> <a id="14391" href="Data.Vec.Properties.html#14391" class="Bound">i≢j</a> <a id="14395" class="Symbol">=</a> <a id="14397" href="Data.Vec.Properties.html#12555" class="Function">updateAt-commutes</a> <a id="14415" href="Data.Vec.Properties.html#14389" class="Bound">j</a> <a id="14417" href="Data.Vec.Properties.html#14387" class="Bound">i</a> <a id="14419" class="Symbol">(</a><a id="14420" href="Data.Vec.Properties.html#14391" class="Bound">i≢j</a> <a id="14424" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14426" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="14429" class="Symbol">)</a> <a id="14431" href="Data.Vec.Properties.html#14384" class="Bound">xs</a>

<a id="[]≔-updates"></a><a id="14435" href="Data.Vec.Properties.html#14435" class="Function">[]≔-updates</a> <a id="14447" class="Symbol">:</a> <a id="14449" class="Symbol">∀</a> <a id="14451" class="Symbol">(</a><a id="14452" href="Data.Vec.Properties.html#14452" class="Bound">xs</a> <a id="14455" class="Symbol">:</a> <a id="14457" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14461" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14463" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14464" class="Symbol">)</a> <a id="14466" class="Symbol">(</a><a id="14467" href="Data.Vec.Properties.html#14467" class="Bound">i</a> <a id="14469" class="Symbol">:</a> <a id="14471" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14475" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14476" class="Symbol">)</a> <a id="14478" class="Symbol">→</a> <a id="14480" class="Symbol">(</a><a id="14481" href="Data.Vec.Properties.html#14452" class="Bound">xs</a> <a id="14484" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14486" href="Data.Vec.Properties.html#14467" class="Bound">i</a> <a id="14488" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14491" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="14492" class="Symbol">)</a> <a id="14494" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="14496" href="Data.Vec.Properties.html#14467" class="Bound">i</a> <a id="14498" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="14501" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="14503" href="Data.Vec.Properties.html#14435" class="Function">[]≔-updates</a> <a id="14515" href="Data.Vec.Properties.html#14515" class="Bound">xs</a> <a id="14518" href="Data.Vec.Properties.html#14518" class="Bound">i</a> <a id="14520" class="Symbol">=</a> <a id="14522" href="Data.Vec.Properties.html#9091" class="Function">updateAt-updates</a> <a id="14539" href="Data.Vec.Properties.html#14518" class="Bound">i</a> <a id="14541" href="Data.Vec.Properties.html#14515" class="Bound">xs</a> <a id="14544" class="Symbol">(</a><a id="14545" href="Data.Vec.Properties.html#7435" class="Function">lookup⇒[]=</a> <a id="14556" href="Data.Vec.Properties.html#14518" class="Bound">i</a> <a id="14558" href="Data.Vec.Properties.html#14515" class="Bound">xs</a> <a id="14561" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="14565" class="Symbol">)</a>

<a id="[]≔-minimal"></a><a id="14568" href="Data.Vec.Properties.html#14568" class="Function">[]≔-minimal</a> <a id="14580" class="Symbol">:</a> <a id="14582" class="Symbol">∀</a> <a id="14584" class="Symbol">(</a><a id="14585" href="Data.Vec.Properties.html#14585" class="Bound">xs</a> <a id="14588" class="Symbol">:</a> <a id="14590" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14594" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14596" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14597" class="Symbol">)</a> <a id="14599" class="Symbol">(</a><a id="14600" href="Data.Vec.Properties.html#14600" class="Bound">i</a> <a id="14602" href="Data.Vec.Properties.html#14602" class="Bound">j</a> <a id="14604" class="Symbol">:</a> <a id="14606" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14610" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14611" class="Symbol">)</a> <a id="14613" class="Symbol">→</a> <a id="14615" href="Data.Vec.Properties.html#14600" class="Bound">i</a> <a id="14617" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14619" href="Data.Vec.Properties.html#14602" class="Bound">j</a> <a id="14621" class="Symbol">→</a>
              <a id="14637" href="Data.Vec.Properties.html#14585" class="Bound">xs</a> <a id="14640" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="14642" href="Data.Vec.Properties.html#14600" class="Bound">i</a> <a id="14644" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="14647" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="14649" class="Symbol">→</a> <a id="14651" class="Symbol">(</a><a id="14652" href="Data.Vec.Properties.html#14585" class="Bound">xs</a> <a id="14655" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14657" href="Data.Vec.Properties.html#14602" class="Bound">j</a> <a id="14659" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14662" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a><a id="14663" class="Symbol">)</a> <a id="14665" href="Data.Vec.Base.html#1243" class="Datatype Operator">[</a> <a id="14667" href="Data.Vec.Properties.html#14600" class="Bound">i</a> <a id="14669" href="Data.Vec.Base.html#1243" class="Datatype Operator">]=</a> <a id="14672" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="14674" href="Data.Vec.Properties.html#14568" class="Function">[]≔-minimal</a> <a id="14686" href="Data.Vec.Properties.html#14686" class="Bound">xs</a> <a id="14689" href="Data.Vec.Properties.html#14689" class="Bound">i</a> <a id="14691" href="Data.Vec.Properties.html#14691" class="Bound">j</a> <a id="14693" href="Data.Vec.Properties.html#14693" class="Bound">i≢j</a> <a id="14697" href="Data.Vec.Properties.html#14697" class="Bound">loc</a> <a id="14701" class="Symbol">=</a> <a id="14703" href="Data.Vec.Properties.html#9416" class="Function">updateAt-minimal</a> <a id="14720" href="Data.Vec.Properties.html#14689" class="Bound">i</a> <a id="14722" href="Data.Vec.Properties.html#14691" class="Bound">j</a> <a id="14724" href="Data.Vec.Properties.html#14686" class="Bound">xs</a> <a id="14727" href="Data.Vec.Properties.html#14693" class="Bound">i≢j</a> <a id="14731" href="Data.Vec.Properties.html#14697" class="Bound">loc</a>

<a id="[]≔-lookup"></a><a id="14736" href="Data.Vec.Properties.html#14736" class="Function">[]≔-lookup</a> <a id="14747" class="Symbol">:</a> <a id="14749" class="Symbol">∀</a> <a id="14751" class="Symbol">(</a><a id="14752" href="Data.Vec.Properties.html#14752" class="Bound">xs</a> <a id="14755" class="Symbol">:</a> <a id="14757" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14761" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14763" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14764" class="Symbol">)</a> <a id="14766" class="Symbol">(</a><a id="14767" href="Data.Vec.Properties.html#14767" class="Bound">i</a> <a id="14769" class="Symbol">:</a> <a id="14771" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="14775" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14776" class="Symbol">)</a> <a id="14778" class="Symbol">→</a> <a id="14780" href="Data.Vec.Properties.html#14752" class="Bound">xs</a> <a id="14783" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14785" href="Data.Vec.Properties.html#14767" class="Bound">i</a> <a id="14787" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14790" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="14797" href="Data.Vec.Properties.html#14752" class="Bound">xs</a> <a id="14800" href="Data.Vec.Properties.html#14767" class="Bound">i</a> <a id="14802" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14804" href="Data.Vec.Properties.html#14752" class="Bound">xs</a>
<a id="14807" href="Data.Vec.Properties.html#14736" class="Function">[]≔-lookup</a> <a id="14818" href="Data.Vec.Properties.html#14818" class="Bound">xs</a> <a id="14821" href="Data.Vec.Properties.html#14821" class="Bound">i</a> <a id="14823" class="Symbol">=</a> <a id="14825" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a> <a id="14843" href="Data.Vec.Properties.html#14821" class="Bound">i</a> <a id="14845" href="Data.Vec.Properties.html#14818" class="Bound">xs</a> <a id="14848" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="[]≔-++-↑ˡ"></a><a id="14854" href="Data.Vec.Properties.html#14854" class="Function">[]≔-++-↑ˡ</a> <a id="14864" class="Symbol">:</a> <a id="14866" class="Symbol">∀</a> <a id="14868" class="Symbol">(</a><a id="14869" href="Data.Vec.Properties.html#14869" class="Bound">xs</a> <a id="14872" class="Symbol">:</a> <a id="14874" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14878" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14880" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="14881" class="Symbol">)</a> <a id="14883" class="Symbol">(</a><a id="14884" href="Data.Vec.Properties.html#14884" class="Bound">ys</a> <a id="14887" class="Symbol">:</a> <a id="14889" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="14893" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="14895" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="14896" class="Symbol">)</a> <a id="14898" href="Data.Vec.Properties.html#14898" class="Bound">i</a> <a id="14900" class="Symbol">→</a>
            <a id="14914" class="Symbol">(</a><a id="14915" href="Data.Vec.Properties.html#14869" class="Bound">xs</a> <a id="14918" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="14921" href="Data.Vec.Properties.html#14884" class="Bound">ys</a><a id="14923" class="Symbol">)</a> <a id="14925" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14927" href="Data.Vec.Properties.html#14898" class="Bound">i</a> <a id="14929" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="14932" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="14934" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14937" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="14939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14941" class="Symbol">(</a><a id="14942" href="Data.Vec.Properties.html#14869" class="Bound">xs</a> <a id="14945" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="14947" href="Data.Vec.Properties.html#14898" class="Bound">i</a> <a id="14949" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="14952" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="14953" class="Symbol">)</a> <a id="14955" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="14958" href="Data.Vec.Properties.html#14884" class="Bound">ys</a>
<a id="14961" href="Data.Vec.Properties.html#14854" class="Function">[]≔-++-↑ˡ</a> <a id="14971" class="Symbol">(</a><a id="14972" href="Data.Vec.Properties.html#14972" class="Bound">x</a> <a id="14974" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="14976" href="Data.Vec.Properties.html#14976" class="Bound">xs</a><a id="14978" class="Symbol">)</a> <a id="14980" href="Data.Vec.Properties.html#14980" class="Bound">ys</a> <a id="14983" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="14991" class="Symbol">=</a> <a id="14993" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14998" href="Data.Vec.Properties.html#14854" class="Function">[]≔-++-↑ˡ</a> <a id="15008" class="Symbol">(</a><a id="15009" href="Data.Vec.Properties.html#15009" class="Bound">x</a> <a id="15011" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15013" href="Data.Vec.Properties.html#15013" class="Bound">xs</a><a id="15015" class="Symbol">)</a> <a id="15017" href="Data.Vec.Properties.html#15017" class="Bound">ys</a> <a id="15020" class="Symbol">(</a><a id="15021" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="15025" href="Data.Vec.Properties.html#15025" class="Bound">i</a><a id="15026" class="Symbol">)</a> <a id="15028" class="Symbol">=</a>
  <a id="15032" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15037" class="Symbol">(</a><a id="15038" href="Data.Vec.Properties.html#15009" class="Bound">x</a> <a id="15040" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="15042" class="Symbol">)</a> <a id="15044" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15046" href="Data.Vec.Properties.html#14854" class="Function">[]≔-++-↑ˡ</a> <a id="15056" href="Data.Vec.Properties.html#15013" class="Bound">xs</a> <a id="15059" href="Data.Vec.Properties.html#15017" class="Bound">ys</a> <a id="15062" href="Data.Vec.Properties.html#15025" class="Bound">i</a>

<a id="[]≔-++-↑ʳ"></a><a id="15065" href="Data.Vec.Properties.html#15065" class="Function">[]≔-++-↑ʳ</a> <a id="15075" class="Symbol">:</a> <a id="15077" class="Symbol">∀</a> <a id="15079" class="Symbol">(</a><a id="15080" href="Data.Vec.Properties.html#15080" class="Bound">xs</a> <a id="15083" class="Symbol">:</a> <a id="15085" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15089" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15091" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="15092" class="Symbol">)</a> <a id="15094" class="Symbol">(</a><a id="15095" href="Data.Vec.Properties.html#15095" class="Bound">ys</a> <a id="15098" class="Symbol">:</a> <a id="15100" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15104" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15106" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15107" class="Symbol">)</a> <a id="15109" href="Data.Vec.Properties.html#15109" class="Bound">i</a> <a id="15111" class="Symbol">→</a>
            <a id="15125" class="Symbol">(</a><a id="15126" href="Data.Vec.Properties.html#15080" class="Bound">xs</a> <a id="15129" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="15132" href="Data.Vec.Properties.html#15095" class="Bound">ys</a><a id="15134" class="Symbol">)</a> <a id="15136" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="15138" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="15140" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="15143" href="Data.Vec.Properties.html#15109" class="Bound">i</a> <a id="15145" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="15148" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="15150" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15152" href="Data.Vec.Properties.html#15080" class="Bound">xs</a> <a id="15155" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="15158" class="Symbol">(</a><a id="15159" href="Data.Vec.Properties.html#15095" class="Bound">ys</a> <a id="15162" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="15164" href="Data.Vec.Properties.html#15109" class="Bound">i</a> <a id="15166" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="15169" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a><a id="15170" class="Symbol">)</a>
<a id="15172" href="Data.Vec.Properties.html#15065" class="Function">[]≔-++-↑ʳ</a> <a id="15182" class="Symbol">{</a><a id="15183" class="Argument">m</a> <a id="15185" class="Symbol">=</a> <a id="15187" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="15191" class="Symbol">}</a>     <a id="15197" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>    <a id="15203" class="Symbol">(</a><a id="15204" href="Data.Vec.Properties.html#15204" class="Bound">y</a> <a id="15206" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15208" href="Data.Vec.Properties.html#15208" class="Bound">ys</a><a id="15210" class="Symbol">)</a> <a id="15212" href="Data.Vec.Properties.html#15212" class="Bound">i</a> <a id="15214" class="Symbol">=</a> <a id="15216" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="15221" href="Data.Vec.Properties.html#15065" class="Function">[]≔-++-↑ʳ</a> <a id="15231" class="Symbol">{</a><a id="15232" class="Argument">m</a> <a id="15234" class="Symbol">=</a> <a id="15236" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="15240" href="Data.Vec.Properties.html#15240" class="Bound">n</a><a id="15241" class="Symbol">}</a> <a id="15243" class="Symbol">(</a><a id="15244" href="Data.Vec.Properties.html#15244" class="Bound">x</a> <a id="15246" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15248" href="Data.Vec.Properties.html#15248" class="Bound">xs</a><a id="15250" class="Symbol">)</a> <a id="15252" class="Symbol">(</a><a id="15253" href="Data.Vec.Properties.html#15253" class="Bound">y</a> <a id="15255" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15257" href="Data.Vec.Properties.html#15257" class="Bound">ys</a><a id="15259" class="Symbol">)</a> <a id="15261" href="Data.Vec.Properties.html#15261" class="Bound">i</a> <a id="15263" class="Symbol">=</a> <a id="15265" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15270" class="Symbol">(</a><a id="15271" href="Data.Vec.Properties.html#15244" class="Bound">x</a> <a id="15273" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="15275" class="Symbol">)</a> <a id="15277" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="15279" href="Data.Vec.Properties.html#15065" class="Function">[]≔-++-↑ʳ</a> <a id="15289" href="Data.Vec.Properties.html#15248" class="Bound">xs</a> <a id="15292" class="Symbol">(</a><a id="15293" href="Data.Vec.Properties.html#15253" class="Bound">y</a> <a id="15295" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="15297" href="Data.Vec.Properties.html#15257" class="Bound">ys</a><a id="15299" class="Symbol">)</a> <a id="15301" href="Data.Vec.Properties.html#15261" class="Bound">i</a>

<a id="lookup∘update"></a><a id="15304" href="Data.Vec.Properties.html#15304" class="Function">lookup∘update</a> <a id="15318" class="Symbol">:</a> <a id="15320" class="Symbol">∀</a> <a id="15322" class="Symbol">(</a><a id="15323" href="Data.Vec.Properties.html#15323" class="Bound">i</a> <a id="15325" class="Symbol">:</a> <a id="15327" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="15331" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15332" class="Symbol">)</a> <a id="15334" class="Symbol">(</a><a id="15335" href="Data.Vec.Properties.html#15335" class="Bound">xs</a> <a id="15338" class="Symbol">:</a> <a id="15340" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15344" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15346" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15347" class="Symbol">)</a> <a id="15349" href="Data.Vec.Properties.html#15349" class="Bound">x</a> <a id="15351" class="Symbol">→</a>
                <a id="15369" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="15376" class="Symbol">(</a><a id="15377" href="Data.Vec.Properties.html#15335" class="Bound">xs</a> <a id="15380" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="15382" href="Data.Vec.Properties.html#15323" class="Bound">i</a> <a id="15384" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="15387" href="Data.Vec.Properties.html#15349" class="Bound">x</a><a id="15388" class="Symbol">)</a> <a id="15390" href="Data.Vec.Properties.html#15323" class="Bound">i</a> <a id="15392" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15394" href="Data.Vec.Properties.html#15349" class="Bound">x</a>
<a id="15396" href="Data.Vec.Properties.html#15304" class="Function">lookup∘update</a> <a id="15410" href="Data.Vec.Properties.html#15410" class="Bound">i</a> <a id="15412" href="Data.Vec.Properties.html#15412" class="Bound">xs</a> <a id="15415" href="Data.Vec.Properties.html#15415" class="Bound">x</a> <a id="15417" class="Symbol">=</a> <a id="15419" href="Data.Vec.Properties.html#13128" class="Function">lookup∘updateAt</a> <a id="15435" href="Data.Vec.Properties.html#15410" class="Bound">i</a> <a id="15437" href="Data.Vec.Properties.html#15412" class="Bound">xs</a>

<a id="lookup∘update′"></a><a id="15441" href="Data.Vec.Properties.html#15441" class="Function">lookup∘update′</a> <a id="15456" class="Symbol">:</a> <a id="15458" class="Symbol">∀</a> <a id="15460" class="Symbol">{</a><a id="15461" href="Data.Vec.Properties.html#15461" class="Bound">i</a> <a id="15463" href="Data.Vec.Properties.html#15463" class="Bound">j</a><a id="15464" class="Symbol">}</a> <a id="15466" class="Symbol">→</a> <a id="15468" href="Data.Vec.Properties.html#15461" class="Bound">i</a> <a id="15470" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="15472" href="Data.Vec.Properties.html#15463" class="Bound">j</a> <a id="15474" class="Symbol">→</a> <a id="15476" class="Symbol">∀</a> <a id="15478" class="Symbol">(</a><a id="15479" href="Data.Vec.Properties.html#15479" class="Bound">xs</a> <a id="15482" class="Symbol">:</a> <a id="15484" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15488" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15490" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15491" class="Symbol">)</a> <a id="15493" href="Data.Vec.Properties.html#15493" class="Bound">y</a> <a id="15495" class="Symbol">→</a>
                 <a id="15514" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="15521" class="Symbol">(</a><a id="15522" href="Data.Vec.Properties.html#15479" class="Bound">xs</a> <a id="15525" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="15527" href="Data.Vec.Properties.html#15463" class="Bound">j</a> <a id="15529" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="15532" href="Data.Vec.Properties.html#15493" class="Bound">y</a><a id="15533" class="Symbol">)</a> <a id="15535" href="Data.Vec.Properties.html#15461" class="Bound">i</a> <a id="15537" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15539" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="15546" href="Data.Vec.Properties.html#15479" class="Bound">xs</a> <a id="15549" href="Data.Vec.Properties.html#15461" class="Bound">i</a>
<a id="15551" href="Data.Vec.Properties.html#15441" class="Function">lookup∘update′</a> <a id="15566" class="Symbol">{</a><a id="15567" class="Argument">i</a> <a id="15569" class="Symbol">=</a> <a id="15571" href="Data.Vec.Properties.html#15571" class="Bound">i</a><a id="15572" class="Symbol">}</a> <a id="15574" class="Symbol">{</a><a id="15575" href="Data.Vec.Properties.html#15575" class="Bound">j</a><a id="15576" class="Symbol">}</a> <a id="15578" href="Data.Vec.Properties.html#15578" class="Bound">i≢j</a> <a id="15582" href="Data.Vec.Properties.html#15582" class="Bound">xs</a> <a id="15585" href="Data.Vec.Properties.html#15585" class="Bound">y</a> <a id="15587" class="Symbol">=</a> <a id="15589" href="Data.Vec.Properties.html#13390" class="Function">lookup∘updateAt′</a> <a id="15606" href="Data.Vec.Properties.html#15571" class="Bound">i</a> <a id="15608" href="Data.Vec.Properties.html#15575" class="Bound">j</a> <a id="15610" href="Data.Vec.Properties.html#15578" class="Bound">i≢j</a> <a id="15614" href="Data.Vec.Properties.html#15582" class="Bound">xs</a>

<a id="15618" class="Comment">------------------------------------------------------------------------</a>
<a id="15691" class="Comment">-- cast</a>

<a id="15700" class="Keyword">open</a> <a id="15705" href="Data.Vec.Relation.Binary.Equality.Cast.html" class="Module">VecCast</a> <a id="15713" class="Keyword">public</a>
  <a id="15722" class="Keyword">using</a> <a id="15728" class="Symbol">(</a><a id="15729" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a><a id="15739" class="Symbol">;</a> <a id="15741" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a><a id="15751" class="Symbol">)</a>

<a id="subst-is-cast"></a><a id="15754" href="Data.Vec.Properties.html#15754" class="Function">subst-is-cast</a> <a id="15768" class="Symbol">:</a> <a id="15770" class="Symbol">(</a><a id="15771" href="Data.Vec.Properties.html#15771" class="Bound">eq</a> <a id="15774" class="Symbol">:</a> <a id="15776" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="15778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15780" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15781" class="Symbol">)</a> <a id="15783" class="Symbol">(</a><a id="15784" href="Data.Vec.Properties.html#15784" class="Bound">xs</a> <a id="15787" class="Symbol">:</a> <a id="15789" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15793" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15795" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="15796" class="Symbol">)</a> <a id="15798" class="Symbol">→</a> <a id="15800" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="15806" class="Symbol">(</a><a id="15807" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15811" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="15812" class="Symbol">)</a> <a id="15814" href="Data.Vec.Properties.html#15771" class="Bound">eq</a> <a id="15817" href="Data.Vec.Properties.html#15784" class="Bound">xs</a> <a id="15820" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15822" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="15827" href="Data.Vec.Properties.html#15771" class="Bound">eq</a> <a id="15830" href="Data.Vec.Properties.html#15784" class="Bound">xs</a>
<a id="15833" href="Data.Vec.Properties.html#15754" class="Function">subst-is-cast</a> <a id="15847" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15852" href="Data.Vec.Properties.html#15852" class="Bound">xs</a> <a id="15855" class="Symbol">=</a> <a id="15857" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="15861" class="Symbol">(</a><a id="15862" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="15873" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15878" href="Data.Vec.Properties.html#15852" class="Bound">xs</a><a id="15880" class="Symbol">)</a>

<a id="cast-sym"></a><a id="15883" href="Data.Vec.Properties.html#15883" class="Function">cast-sym</a> <a id="15892" class="Symbol">:</a> <a id="15894" class="Symbol">.(</a><a id="15896" href="Data.Vec.Properties.html#15896" class="Bound">eq</a> <a id="15899" class="Symbol">:</a> <a id="15901" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="15903" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15905" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15906" class="Symbol">)</a> <a id="15908" class="Symbol">{</a><a id="15909" href="Data.Vec.Properties.html#15909" class="Bound">xs</a> <a id="15912" class="Symbol">:</a> <a id="15914" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15918" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15920" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="15921" class="Symbol">}</a> <a id="15923" class="Symbol">{</a><a id="15924" href="Data.Vec.Properties.html#15924" class="Bound">ys</a> <a id="15927" class="Symbol">:</a> <a id="15929" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="15933" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="15935" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="15936" class="Symbol">}</a> <a id="15938" class="Symbol">→</a>
           <a id="15951" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="15956" href="Data.Vec.Properties.html#15896" class="Bound">eq</a> <a id="15959" href="Data.Vec.Properties.html#15909" class="Bound">xs</a> <a id="15962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15964" href="Data.Vec.Properties.html#15924" class="Bound">ys</a> <a id="15967" class="Symbol">→</a> <a id="15969" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="15974" class="Symbol">(</a><a id="15975" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="15979" href="Data.Vec.Properties.html#15896" class="Bound">eq</a><a id="15981" class="Symbol">)</a> <a id="15983" href="Data.Vec.Properties.html#15924" class="Bound">ys</a> <a id="15986" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15988" href="Data.Vec.Properties.html#15909" class="Bound">xs</a>
<a id="15991" href="Data.Vec.Properties.html#15883" class="Function">cast-sym</a> <a id="16000" href="Data.Vec.Properties.html#16000" class="Bound">eq</a> <a id="16003" class="Symbol">{</a><a id="16004" class="Argument">xs</a> <a id="16007" class="Symbol">=</a> <a id="16009" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="16011" class="Symbol">}</a>     <a id="16017" class="Symbol">{</a><a id="16018" class="Argument">ys</a> <a id="16021" class="Symbol">=</a> <a id="16023" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="16025" class="Symbol">}</a>     <a id="16031" class="Symbol">_</a> <a id="16033" class="Symbol">=</a> <a id="16035" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16040" href="Data.Vec.Properties.html#15883" class="Function">cast-sym</a> <a id="16049" href="Data.Vec.Properties.html#16049" class="Bound">eq</a> <a id="16052" class="Symbol">{</a><a id="16053" class="Argument">xs</a> <a id="16056" class="Symbol">=</a> <a id="16058" href="Data.Vec.Properties.html#16058" class="Bound">x</a> <a id="16060" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16062" href="Data.Vec.Properties.html#16062" class="Bound">xs</a><a id="16064" class="Symbol">}</a> <a id="16066" class="Symbol">{</a><a id="16067" class="Argument">ys</a> <a id="16070" class="Symbol">=</a> <a id="16072" href="Data.Vec.Properties.html#16072" class="Bound">y</a> <a id="16074" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16076" href="Data.Vec.Properties.html#16076" class="Bound">ys</a><a id="16078" class="Symbol">}</a> <a id="16080" href="Data.Vec.Properties.html#16080" class="Bound">xxs[eq]≡yys</a> <a id="16092" class="Symbol">=</a>
  <a id="16096" class="Keyword">let</a> <a id="16100" href="Data.Vec.Properties.html#16100" class="Bound">x≡y</a> <a id="16104" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16106" href="Data.Vec.Properties.html#16106" class="Bound">xs[eq]≡ys</a> <a id="16116" class="Symbol">=</a> <a id="16118" href="Data.Vec.Properties.html#2703" class="Function">∷-injective</a> <a id="16130" href="Data.Vec.Properties.html#16080" class="Bound">xxs[eq]≡yys</a>
  <a id="16144" class="Keyword">in</a> <a id="16147" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16153" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="16157" class="Symbol">(</a><a id="16158" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16162" href="Data.Vec.Properties.html#16100" class="Bound">x≡y</a><a id="16165" class="Symbol">)</a> <a id="16167" class="Symbol">(</a><a id="16168" href="Data.Vec.Properties.html#15883" class="Function">cast-sym</a> <a id="16177" class="Symbol">(</a><a id="16178" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="16192" href="Data.Vec.Properties.html#16049" class="Bound">eq</a><a id="16194" class="Symbol">)</a> <a id="16196" href="Data.Vec.Properties.html#16106" class="Bound">xs[eq]≡ys</a><a id="16205" class="Symbol">)</a>

<a id="16208" class="Comment">------------------------------------------------------------------------</a>
<a id="16281" class="Comment">-- map</a>

<a id="map-id"></a><a id="16289" href="Data.Vec.Properties.html#16289" class="Function">map-id</a> <a id="16296" class="Symbol">:</a> <a id="16298" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16302" href="Function.Base.html#704" class="Function">id</a> <a id="16305" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16307" href="Function.Base.html#704" class="Function">id</a> <a id="16310" class="Symbol">{</a><a id="16311" class="Argument">A</a> <a id="16313" class="Symbol">=</a> <a id="16315" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="16319" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16321" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="16322" class="Symbol">}</a>
<a id="16324" href="Data.Vec.Properties.html#16289" class="Function">map-id</a> <a id="16331" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="16340" class="Symbol">=</a> <a id="16342" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16347" href="Data.Vec.Properties.html#16289" class="Function">map-id</a> <a id="16354" class="Symbol">(</a><a id="16355" href="Data.Vec.Properties.html#16355" class="Bound">x</a> <a id="16357" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16359" href="Data.Vec.Properties.html#16359" class="Bound">xs</a><a id="16361" class="Symbol">)</a> <a id="16363" class="Symbol">=</a> <a id="16365" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16370" class="Symbol">(</a><a id="16371" href="Data.Vec.Properties.html#16355" class="Bound">x</a> <a id="16373" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="16375" class="Symbol">)</a> <a id="16377" class="Symbol">(</a><a id="16378" href="Data.Vec.Properties.html#16289" class="Function">map-id</a> <a id="16385" href="Data.Vec.Properties.html#16359" class="Bound">xs</a><a id="16387" class="Symbol">)</a>

<a id="map-const"></a><a id="16390" href="Data.Vec.Properties.html#16390" class="Function">map-const</a> <a id="16400" class="Symbol">:</a> <a id="16402" class="Symbol">∀</a> <a id="16404" class="Symbol">(</a><a id="16405" href="Data.Vec.Properties.html#16405" class="Bound">xs</a> <a id="16408" class="Symbol">:</a> <a id="16410" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="16414" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16416" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="16417" class="Symbol">)</a> <a id="16419" class="Symbol">(</a><a id="16420" href="Data.Vec.Properties.html#16420" class="Bound">y</a> <a id="16422" class="Symbol">:</a> <a id="16424" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="16425" class="Symbol">)</a> <a id="16427" class="Symbol">→</a> <a id="16429" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16433" class="Symbol">(</a><a id="16434" href="Function.Base.html#725" class="Function">const</a> <a id="16440" href="Data.Vec.Properties.html#16420" class="Bound">y</a><a id="16441" class="Symbol">)</a> <a id="16443" href="Data.Vec.Properties.html#16405" class="Bound">xs</a> <a id="16446" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16448" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="16458" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="16460" href="Data.Vec.Properties.html#16420" class="Bound">y</a>
<a id="16462" href="Data.Vec.Properties.html#16390" class="Function">map-const</a> <a id="16472" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="16481" class="Symbol">_</a> <a id="16483" class="Symbol">=</a> <a id="16485" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16490" href="Data.Vec.Properties.html#16390" class="Function">map-const</a> <a id="16500" class="Symbol">(_</a> <a id="16503" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16505" href="Data.Vec.Properties.html#16505" class="Bound">xs</a><a id="16507" class="Symbol">)</a> <a id="16509" href="Data.Vec.Properties.html#16509" class="Bound">y</a> <a id="16511" class="Symbol">=</a> <a id="16513" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16518" class="Symbol">(</a><a id="16519" href="Data.Vec.Properties.html#16509" class="Bound">y</a> <a id="16521" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="16523" class="Symbol">)</a> <a id="16525" class="Symbol">(</a><a id="16526" href="Data.Vec.Properties.html#16390" class="Function">map-const</a> <a id="16536" href="Data.Vec.Properties.html#16505" class="Bound">xs</a> <a id="16539" href="Data.Vec.Properties.html#16509" class="Bound">y</a><a id="16540" class="Symbol">)</a>

<a id="map-cast"></a><a id="16543" href="Data.Vec.Properties.html#16543" class="Function">map-cast</a> <a id="16552" class="Symbol">:</a> <a id="16554" class="Symbol">(</a><a id="16555" href="Data.Vec.Properties.html#16555" class="Bound">f</a> <a id="16557" class="Symbol">:</a> <a id="16559" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16561" class="Symbol">→</a> <a id="16563" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="16564" class="Symbol">)</a> <a id="16566" class="Symbol">.(</a><a id="16568" href="Data.Vec.Properties.html#16568" class="Bound">eq</a> <a id="16571" class="Symbol">:</a> <a id="16573" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="16575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16577" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="16578" class="Symbol">)</a> <a id="16580" class="Symbol">(</a><a id="16581" href="Data.Vec.Properties.html#16581" class="Bound">xs</a> <a id="16584" class="Symbol">:</a> <a id="16586" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="16590" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16592" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="16593" class="Symbol">)</a> <a id="16595" class="Symbol">→</a>
           <a id="16608" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16612" href="Data.Vec.Properties.html#16555" class="Bound">f</a> <a id="16614" class="Symbol">(</a><a id="16615" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="16620" href="Data.Vec.Properties.html#16568" class="Bound">eq</a> <a id="16623" href="Data.Vec.Properties.html#16581" class="Bound">xs</a><a id="16625" class="Symbol">)</a> <a id="16627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16629" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="16634" href="Data.Vec.Properties.html#16568" class="Bound">eq</a> <a id="16637" class="Symbol">(</a><a id="16638" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16642" href="Data.Vec.Properties.html#16555" class="Bound">f</a> <a id="16644" href="Data.Vec.Properties.html#16581" class="Bound">xs</a><a id="16646" class="Symbol">)</a>
<a id="16648" href="Data.Vec.Properties.html#16543" class="Function">map-cast</a> <a id="16657" href="Data.Vec.Properties.html#16657" class="Bound">f</a> <a id="16659" class="Symbol">_</a> <a id="16661" class="Symbol">_</a> <a id="16663" class="Symbol">=</a> <a id="16665" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="16669" class="Symbol">(</a><a id="16670" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="16678" class="Symbol">(</a><a id="16679" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16683" href="Data.Vec.Properties.html#16657" class="Bound">f</a><a id="16684" class="Symbol">)</a> <a id="16686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="16690" class="Symbol">)</a>

<a id="map-++"></a><a id="16693" href="Data.Vec.Properties.html#16693" class="Function">map-++</a> <a id="16700" class="Symbol">:</a> <a id="16702" class="Symbol">∀</a> <a id="16704" class="Symbol">(</a><a id="16705" href="Data.Vec.Properties.html#16705" class="Bound">f</a> <a id="16707" class="Symbol">:</a> <a id="16709" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16711" class="Symbol">→</a> <a id="16713" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="16714" class="Symbol">)</a> <a id="16716" class="Symbol">(</a><a id="16717" href="Data.Vec.Properties.html#16717" class="Bound">xs</a> <a id="16720" class="Symbol">:</a> <a id="16722" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="16726" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16728" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="16729" class="Symbol">)</a> <a id="16731" class="Symbol">(</a><a id="16732" href="Data.Vec.Properties.html#16732" class="Bound">ys</a> <a id="16735" class="Symbol">:</a> <a id="16737" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="16741" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16743" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="16744" class="Symbol">)</a> <a id="16746" class="Symbol">→</a>
         <a id="16757" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16761" href="Data.Vec.Properties.html#16705" class="Bound">f</a> <a id="16763" class="Symbol">(</a><a id="16764" href="Data.Vec.Properties.html#16717" class="Bound">xs</a> <a id="16767" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="16770" href="Data.Vec.Properties.html#16732" class="Bound">ys</a><a id="16772" class="Symbol">)</a> <a id="16774" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16776" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16780" href="Data.Vec.Properties.html#16705" class="Bound">f</a> <a id="16782" href="Data.Vec.Properties.html#16717" class="Bound">xs</a> <a id="16785" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="16788" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16792" href="Data.Vec.Properties.html#16705" class="Bound">f</a> <a id="16794" href="Data.Vec.Properties.html#16732" class="Bound">ys</a>
<a id="16797" href="Data.Vec.Properties.html#16693" class="Function">map-++</a> <a id="16804" href="Data.Vec.Properties.html#16804" class="Bound">f</a> <a id="16806" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="16815" href="Data.Vec.Properties.html#16815" class="Bound">ys</a> <a id="16818" class="Symbol">=</a> <a id="16820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16825" href="Data.Vec.Properties.html#16693" class="Function">map-++</a> <a id="16832" href="Data.Vec.Properties.html#16832" class="Bound">f</a> <a id="16834" class="Symbol">(</a><a id="16835" href="Data.Vec.Properties.html#16835" class="Bound">x</a> <a id="16837" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16839" href="Data.Vec.Properties.html#16839" class="Bound">xs</a><a id="16841" class="Symbol">)</a> <a id="16843" href="Data.Vec.Properties.html#16843" class="Bound">ys</a> <a id="16846" class="Symbol">=</a> <a id="16848" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16853" class="Symbol">(</a><a id="16854" href="Data.Vec.Properties.html#16832" class="Bound">f</a> <a id="16856" href="Data.Vec.Properties.html#16835" class="Bound">x</a> <a id="16858" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="16860" class="Symbol">)</a> <a id="16862" class="Symbol">(</a><a id="16863" href="Data.Vec.Properties.html#16693" class="Function">map-++</a> <a id="16870" href="Data.Vec.Properties.html#16832" class="Bound">f</a> <a id="16872" href="Data.Vec.Properties.html#16839" class="Bound">xs</a> <a id="16875" href="Data.Vec.Properties.html#16843" class="Bound">ys</a><a id="16877" class="Symbol">)</a>

<a id="map-cong"></a><a id="16880" href="Data.Vec.Properties.html#16880" class="Function">map-cong</a> <a id="16889" class="Symbol">:</a> <a id="16891" class="Symbol">∀</a> <a id="16893" class="Symbol">{</a><a id="16894" href="Data.Vec.Properties.html#16894" class="Bound">f</a> <a id="16896" href="Data.Vec.Properties.html#16896" class="Bound">g</a> <a id="16898" class="Symbol">:</a> <a id="16900" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="16902" class="Symbol">→</a> <a id="16904" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="16905" class="Symbol">}</a> <a id="16907" class="Symbol">→</a> <a id="16909" href="Data.Vec.Properties.html#16894" class="Bound">f</a> <a id="16911" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16913" href="Data.Vec.Properties.html#16896" class="Bound">g</a> <a id="16915" class="Symbol">→</a> <a id="16917" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16921" class="Symbol">{</a><a id="16922" class="Argument">n</a> <a id="16924" class="Symbol">=</a> <a id="16926" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="16927" class="Symbol">}</a> <a id="16929" href="Data.Vec.Properties.html#16894" class="Bound">f</a> <a id="16931" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="16933" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="16937" href="Data.Vec.Properties.html#16896" class="Bound">g</a>
<a id="16939" href="Data.Vec.Properties.html#16880" class="Function">map-cong</a> <a id="16948" href="Data.Vec.Properties.html#16948" class="Bound">f≗g</a> <a id="16952" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="16961" class="Symbol">=</a> <a id="16963" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="16968" href="Data.Vec.Properties.html#16880" class="Function">map-cong</a> <a id="16977" href="Data.Vec.Properties.html#16977" class="Bound">f≗g</a> <a id="16981" class="Symbol">(</a><a id="16982" href="Data.Vec.Properties.html#16982" class="Bound">x</a> <a id="16984" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="16986" href="Data.Vec.Properties.html#16986" class="Bound">xs</a><a id="16988" class="Symbol">)</a> <a id="16990" class="Symbol">=</a> <a id="16992" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16998" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="17002" class="Symbol">(</a><a id="17003" href="Data.Vec.Properties.html#16977" class="Bound">f≗g</a> <a id="17007" href="Data.Vec.Properties.html#16982" class="Bound">x</a><a id="17008" class="Symbol">)</a> <a id="17010" class="Symbol">(</a><a id="17011" href="Data.Vec.Properties.html#16880" class="Function">map-cong</a> <a id="17020" href="Data.Vec.Properties.html#16977" class="Bound">f≗g</a> <a id="17024" href="Data.Vec.Properties.html#16986" class="Bound">xs</a><a id="17026" class="Symbol">)</a>

<a id="map-∘"></a><a id="17029" href="Data.Vec.Properties.html#17029" class="Function">map-∘</a> <a id="17035" class="Symbol">:</a> <a id="17037" class="Symbol">∀</a> <a id="17039" class="Symbol">(</a><a id="17040" href="Data.Vec.Properties.html#17040" class="Bound">f</a> <a id="17042" class="Symbol">:</a> <a id="17044" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="17046" class="Symbol">→</a> <a id="17048" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="17049" class="Symbol">)</a> <a id="17051" class="Symbol">(</a><a id="17052" href="Data.Vec.Properties.html#17052" class="Bound">g</a> <a id="17054" class="Symbol">:</a> <a id="17056" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17058" class="Symbol">→</a> <a id="17060" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="17061" class="Symbol">)</a> <a id="17063" class="Symbol">→</a>
        <a id="17073" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17077" class="Symbol">{</a><a id="17078" class="Argument">n</a> <a id="17080" class="Symbol">=</a> <a id="17082" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17083" class="Symbol">}</a> <a id="17085" class="Symbol">(</a><a id="17086" href="Data.Vec.Properties.html#17040" class="Bound">f</a> <a id="17088" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17090" href="Data.Vec.Properties.html#17052" class="Bound">g</a><a id="17091" class="Symbol">)</a> <a id="17093" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="17095" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17099" href="Data.Vec.Properties.html#17040" class="Bound">f</a> <a id="17101" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="17103" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17107" href="Data.Vec.Properties.html#17052" class="Bound">g</a>
<a id="17109" href="Data.Vec.Properties.html#17029" class="Function">map-∘</a> <a id="17115" href="Data.Vec.Properties.html#17115" class="Bound">f</a> <a id="17117" href="Data.Vec.Properties.html#17117" class="Bound">g</a> <a id="17119" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="17128" class="Symbol">=</a> <a id="17130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17135" href="Data.Vec.Properties.html#17029" class="Function">map-∘</a> <a id="17141" href="Data.Vec.Properties.html#17141" class="Bound">f</a> <a id="17143" href="Data.Vec.Properties.html#17143" class="Bound">g</a> <a id="17145" class="Symbol">(</a><a id="17146" href="Data.Vec.Properties.html#17146" class="Bound">x</a> <a id="17148" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17150" href="Data.Vec.Properties.html#17150" class="Bound">xs</a><a id="17152" class="Symbol">)</a> <a id="17154" class="Symbol">=</a> <a id="17156" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17161" class="Symbol">(</a><a id="17162" href="Data.Vec.Properties.html#17141" class="Bound">f</a> <a id="17164" class="Symbol">(</a><a id="17165" href="Data.Vec.Properties.html#17143" class="Bound">g</a> <a id="17167" href="Data.Vec.Properties.html#17146" class="Bound">x</a><a id="17168" class="Symbol">)</a> <a id="17170" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="17172" class="Symbol">)</a> <a id="17174" class="Symbol">(</a><a id="17175" href="Data.Vec.Properties.html#17029" class="Function">map-∘</a> <a id="17181" href="Data.Vec.Properties.html#17141" class="Bound">f</a> <a id="17183" href="Data.Vec.Properties.html#17143" class="Bound">g</a> <a id="17185" href="Data.Vec.Properties.html#17150" class="Bound">xs</a><a id="17187" class="Symbol">)</a>

<a id="lookup-map"></a><a id="17190" href="Data.Vec.Properties.html#17190" class="Function">lookup-map</a> <a id="17201" class="Symbol">:</a> <a id="17203" class="Symbol">∀</a> <a id="17205" class="Symbol">(</a><a id="17206" href="Data.Vec.Properties.html#17206" class="Bound">i</a> <a id="17208" class="Symbol">:</a> <a id="17210" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="17214" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17215" class="Symbol">)</a> <a id="17217" class="Symbol">(</a><a id="17218" href="Data.Vec.Properties.html#17218" class="Bound">f</a> <a id="17220" class="Symbol">:</a> <a id="17222" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17224" class="Symbol">→</a> <a id="17226" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="17227" class="Symbol">)</a> <a id="17229" class="Symbol">(</a><a id="17230" href="Data.Vec.Properties.html#17230" class="Bound">xs</a> <a id="17233" class="Symbol">:</a> <a id="17235" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="17239" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17241" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17242" class="Symbol">)</a> <a id="17244" class="Symbol">→</a>
             <a id="17259" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="17266" class="Symbol">(</a><a id="17267" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17271" href="Data.Vec.Properties.html#17218" class="Bound">f</a> <a id="17273" href="Data.Vec.Properties.html#17230" class="Bound">xs</a><a id="17275" class="Symbol">)</a> <a id="17277" href="Data.Vec.Properties.html#17206" class="Bound">i</a> <a id="17279" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17281" href="Data.Vec.Properties.html#17218" class="Bound">f</a> <a id="17283" class="Symbol">(</a><a id="17284" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="17291" href="Data.Vec.Properties.html#17230" class="Bound">xs</a> <a id="17294" href="Data.Vec.Properties.html#17206" class="Bound">i</a><a id="17295" class="Symbol">)</a>
<a id="17297" href="Data.Vec.Properties.html#17190" class="Function">lookup-map</a> <a id="17308" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="17316" href="Data.Vec.Properties.html#17316" class="Bound">f</a> <a id="17318" class="Symbol">(</a><a id="17319" href="Data.Vec.Properties.html#17319" class="Bound">x</a> <a id="17321" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17323" href="Data.Vec.Properties.html#17323" class="Bound">xs</a><a id="17325" class="Symbol">)</a> <a id="17327" class="Symbol">=</a> <a id="17329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17334" href="Data.Vec.Properties.html#17190" class="Function">lookup-map</a> <a id="17345" class="Symbol">(</a><a id="17346" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17350" href="Data.Vec.Properties.html#17350" class="Bound">i</a><a id="17351" class="Symbol">)</a> <a id="17353" href="Data.Vec.Properties.html#17353" class="Bound">f</a> <a id="17355" class="Symbol">(</a><a id="17356" href="Data.Vec.Properties.html#17356" class="Bound">x</a> <a id="17358" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17360" href="Data.Vec.Properties.html#17360" class="Bound">xs</a><a id="17362" class="Symbol">)</a> <a id="17364" class="Symbol">=</a> <a id="17366" href="Data.Vec.Properties.html#17190" class="Function">lookup-map</a> <a id="17377" href="Data.Vec.Properties.html#17350" class="Bound">i</a> <a id="17379" href="Data.Vec.Properties.html#17353" class="Bound">f</a> <a id="17381" href="Data.Vec.Properties.html#17360" class="Bound">xs</a>

<a id="map-updateAt"></a><a id="17385" href="Data.Vec.Properties.html#17385" class="Function">map-updateAt</a> <a id="17398" class="Symbol">:</a> <a id="17400" class="Symbol">∀</a> <a id="17402" class="Symbol">{</a><a id="17403" href="Data.Vec.Properties.html#17403" class="Bound">f</a> <a id="17405" class="Symbol">:</a> <a id="17407" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17409" class="Symbol">→</a> <a id="17411" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="17412" class="Symbol">}</a> <a id="17414" class="Symbol">{</a><a id="17415" href="Data.Vec.Properties.html#17415" class="Bound">g</a> <a id="17417" class="Symbol">:</a> <a id="17419" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17421" class="Symbol">→</a> <a id="17423" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="17424" class="Symbol">}</a> <a id="17426" class="Symbol">{</a><a id="17427" href="Data.Vec.Properties.html#17427" class="Bound">h</a> <a id="17429" class="Symbol">:</a> <a id="17431" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="17433" class="Symbol">→</a> <a id="17435" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="17436" class="Symbol">}</a>
               <a id="17453" class="Symbol">(</a><a id="17454" href="Data.Vec.Properties.html#17454" class="Bound">xs</a> <a id="17457" class="Symbol">:</a> <a id="17459" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="17463" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17465" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17466" class="Symbol">)</a> <a id="17468" class="Symbol">(</a><a id="17469" href="Data.Vec.Properties.html#17469" class="Bound">i</a> <a id="17471" class="Symbol">:</a> <a id="17473" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="17477" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17478" class="Symbol">)</a> <a id="17480" class="Symbol">→</a>
               <a id="17497" href="Data.Vec.Properties.html#17403" class="Bound">f</a> <a id="17499" class="Symbol">(</a><a id="17500" href="Data.Vec.Properties.html#17415" class="Bound">g</a> <a id="17502" class="Symbol">(</a><a id="17503" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="17510" href="Data.Vec.Properties.html#17454" class="Bound">xs</a> <a id="17513" href="Data.Vec.Properties.html#17469" class="Bound">i</a><a id="17514" class="Symbol">))</a> <a id="17517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17519" href="Data.Vec.Properties.html#17427" class="Bound">h</a> <a id="17521" class="Symbol">(</a><a id="17522" href="Data.Vec.Properties.html#17403" class="Bound">f</a> <a id="17524" class="Symbol">(</a><a id="17525" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="17532" href="Data.Vec.Properties.html#17454" class="Bound">xs</a> <a id="17535" href="Data.Vec.Properties.html#17469" class="Bound">i</a><a id="17536" class="Symbol">))</a> <a id="17539" class="Symbol">→</a>
               <a id="17556" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17560" href="Data.Vec.Properties.html#17403" class="Bound">f</a> <a id="17562" class="Symbol">(</a><a id="17563" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="17572" href="Data.Vec.Properties.html#17454" class="Bound">xs</a> <a id="17575" href="Data.Vec.Properties.html#17469" class="Bound">i</a> <a id="17577" href="Data.Vec.Properties.html#17415" class="Bound">g</a><a id="17578" class="Symbol">)</a> <a id="17580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17582" href="Data.Vec.Base.html#2166" class="Function">updateAt</a> <a id="17591" class="Symbol">(</a><a id="17592" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17596" href="Data.Vec.Properties.html#17403" class="Bound">f</a> <a id="17598" href="Data.Vec.Properties.html#17454" class="Bound">xs</a><a id="17600" class="Symbol">)</a> <a id="17602" href="Data.Vec.Properties.html#17469" class="Bound">i</a> <a id="17604" href="Data.Vec.Properties.html#17427" class="Bound">h</a>
<a id="17606" href="Data.Vec.Properties.html#17385" class="Function">map-updateAt</a> <a id="17619" class="Symbol">(</a><a id="17620" href="Data.Vec.Properties.html#17620" class="Bound">x</a> <a id="17622" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17624" href="Data.Vec.Properties.html#17624" class="Bound">xs</a><a id="17626" class="Symbol">)</a> <a id="17628" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="17636" href="Data.Vec.Properties.html#17636" class="Bound">eq</a> <a id="17639" class="Symbol">=</a> <a id="17641" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17646" class="Symbol">(</a><a id="17647" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷</a> <a id="17650" class="Symbol">_)</a> <a id="17653" href="Data.Vec.Properties.html#17636" class="Bound">eq</a>
<a id="17656" href="Data.Vec.Properties.html#17385" class="Function">map-updateAt</a> <a id="17669" class="Symbol">(</a><a id="17670" href="Data.Vec.Properties.html#17670" class="Bound">x</a> <a id="17672" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17674" href="Data.Vec.Properties.html#17674" class="Bound">xs</a><a id="17676" class="Symbol">)</a> <a id="17678" class="Symbol">(</a><a id="17679" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="17683" href="Data.Vec.Properties.html#17683" class="Bound">i</a><a id="17684" class="Symbol">)</a> <a id="17686" href="Data.Vec.Properties.html#17686" class="Bound">eq</a> <a id="17689" class="Symbol">=</a> <a id="17691" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17696" class="Symbol">(_</a> <a id="17699" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="17701" class="Symbol">)</a> <a id="17703" class="Symbol">(</a><a id="17704" href="Data.Vec.Properties.html#17385" class="Function">map-updateAt</a> <a id="17717" href="Data.Vec.Properties.html#17674" class="Bound">xs</a> <a id="17720" href="Data.Vec.Properties.html#17683" class="Bound">i</a> <a id="17722" href="Data.Vec.Properties.html#17686" class="Bound">eq</a><a id="17724" class="Symbol">)</a>

<a id="map-insertAt"></a><a id="17727" href="Data.Vec.Properties.html#17727" class="Function">map-insertAt</a> <a id="17740" class="Symbol">:</a> <a id="17742" class="Symbol">∀</a> <a id="17744" class="Symbol">(</a><a id="17745" href="Data.Vec.Properties.html#17745" class="Bound">f</a> <a id="17747" class="Symbol">:</a> <a id="17749" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17751" class="Symbol">→</a> <a id="17753" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="17754" class="Symbol">)</a> <a id="17756" class="Symbol">(</a><a id="17757" href="Data.Vec.Properties.html#17757" class="Bound">x</a> <a id="17759" class="Symbol">:</a> <a id="17761" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="17762" class="Symbol">)</a> <a id="17764" class="Symbol">(</a><a id="17765" href="Data.Vec.Properties.html#17765" class="Bound">xs</a> <a id="17768" class="Symbol">:</a> <a id="17770" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="17774" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="17776" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17777" class="Symbol">)</a> <a id="17779" class="Symbol">(</a><a id="17780" href="Data.Vec.Properties.html#17780" class="Bound">i</a> <a id="17782" class="Symbol">:</a> <a id="17784" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="17788" class="Symbol">(</a><a id="17789" class="InductiveConstructor">suc</a> <a id="17793" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="17794" class="Symbol">))</a> <a id="17797" class="Symbol">→</a>
             <a id="17812" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17816" href="Data.Vec.Properties.html#17745" class="Bound">f</a> <a id="17818" class="Symbol">(</a><a id="17819" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="17828" href="Data.Vec.Properties.html#17765" class="Bound">xs</a> <a id="17831" href="Data.Vec.Properties.html#17780" class="Bound">i</a> <a id="17833" href="Data.Vec.Properties.html#17757" class="Bound">x</a><a id="17834" class="Symbol">)</a> <a id="17836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17838" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="17847" class="Symbol">(</a><a id="17848" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="17852" href="Data.Vec.Properties.html#17745" class="Bound">f</a> <a id="17854" href="Data.Vec.Properties.html#17765" class="Bound">xs</a><a id="17856" class="Symbol">)</a> <a id="17858" href="Data.Vec.Properties.html#17780" class="Bound">i</a> <a id="17860" class="Symbol">(</a><a id="17861" href="Data.Vec.Properties.html#17745" class="Bound">f</a> <a id="17863" href="Data.Vec.Properties.html#17757" class="Bound">x</a><a id="17864" class="Symbol">)</a>
<a id="17866" href="Data.Vec.Properties.html#17727" class="Function">map-insertAt</a> <a id="17879" href="Data.Vec.Properties.html#17879" class="Bound">f</a> <a id="17881" class="Symbol">_</a> <a id="17883" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>        <a id="17893" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="17902" class="Symbol">=</a> <a id="17904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17909" href="Data.Vec.Properties.html#17727" class="Function">map-insertAt</a> <a id="17922" href="Data.Vec.Properties.html#17922" class="Bound">f</a> <a id="17924" class="Symbol">_</a> <a id="17926" class="Symbol">(</a><a id="17927" href="Data.Vec.Properties.html#17927" class="Bound">x&#39;</a> <a id="17930" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17932" href="Data.Vec.Properties.html#17932" class="Bound">xs</a><a id="17934" class="Symbol">)</a> <a id="17936" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="17945" class="Symbol">=</a> <a id="17947" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="17952" href="Data.Vec.Properties.html#17727" class="Function">map-insertAt</a> <a id="17965" href="Data.Vec.Properties.html#17965" class="Bound">f</a> <a id="17967" href="Data.Vec.Properties.html#17967" class="Bound">x</a> <a id="17969" class="Symbol">(</a><a id="17970" href="Data.Vec.Properties.html#17970" class="Bound">x&#39;</a> <a id="17973" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="17975" href="Data.Vec.Properties.html#17975" class="Bound">xs</a><a id="17977" class="Symbol">)</a> <a id="17979" class="Symbol">(</a><a id="17980" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="17988" href="Data.Vec.Properties.html#17988" class="Bound">i</a><a id="17989" class="Symbol">)</a> <a id="17991" class="Symbol">=</a> <a id="17993" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="17998" class="Symbol">(_</a> <a id="18001" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="18003" class="Symbol">)</a> <a id="18005" class="Symbol">(</a><a id="18006" href="Data.Vec.Properties.html#17727" class="Function">map-insertAt</a> <a id="18019" href="Data.Vec.Properties.html#17965" class="Bound">f</a> <a id="18021" href="Data.Vec.Properties.html#17967" class="Bound">x</a> <a id="18023" href="Data.Vec.Properties.html#17975" class="Bound">xs</a> <a id="18026" href="Data.Vec.Properties.html#17988" class="Bound">i</a><a id="18027" class="Symbol">)</a>

<a id="map-[]≔"></a><a id="18030" href="Data.Vec.Properties.html#18030" class="Function">map-[]≔</a> <a id="18038" class="Symbol">:</a> <a id="18040" class="Symbol">∀</a> <a id="18042" class="Symbol">(</a><a id="18043" href="Data.Vec.Properties.html#18043" class="Bound">f</a> <a id="18045" class="Symbol">:</a> <a id="18047" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18049" class="Symbol">→</a> <a id="18051" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="18052" class="Symbol">)</a> <a id="18054" class="Symbol">(</a><a id="18055" href="Data.Vec.Properties.html#18055" class="Bound">xs</a> <a id="18058" class="Symbol">:</a> <a id="18060" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="18064" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18066" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="18067" class="Symbol">)</a> <a id="18069" class="Symbol">(</a><a id="18070" href="Data.Vec.Properties.html#18070" class="Bound">i</a> <a id="18072" class="Symbol">:</a> <a id="18074" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="18078" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="18079" class="Symbol">)</a> <a id="18081" class="Symbol">→</a>
          <a id="18093" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18097" href="Data.Vec.Properties.html#18043" class="Bound">f</a> <a id="18099" class="Symbol">(</a><a id="18100" href="Data.Vec.Properties.html#18055" class="Bound">xs</a> <a id="18103" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="18105" href="Data.Vec.Properties.html#18070" class="Bound">i</a> <a id="18107" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="18110" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a><a id="18111" class="Symbol">)</a> <a id="18113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18115" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18119" href="Data.Vec.Properties.html#18043" class="Bound">f</a> <a id="18121" href="Data.Vec.Properties.html#18055" class="Bound">xs</a> <a id="18124" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="18126" href="Data.Vec.Properties.html#18070" class="Bound">i</a> <a id="18128" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="18131" href="Data.Vec.Properties.html#18043" class="Bound">f</a> <a id="18133" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a>
<a id="18135" href="Data.Vec.Properties.html#18030" class="Function">map-[]≔</a> <a id="18143" href="Data.Vec.Properties.html#18143" class="Bound">f</a> <a id="18145" href="Data.Vec.Properties.html#18145" class="Bound">xs</a> <a id="18148" href="Data.Vec.Properties.html#18148" class="Bound">i</a> <a id="18150" class="Symbol">=</a> <a id="18152" href="Data.Vec.Properties.html#17385" class="Function">map-updateAt</a> <a id="18165" href="Data.Vec.Properties.html#18145" class="Bound">xs</a> <a id="18168" href="Data.Vec.Properties.html#18148" class="Bound">i</a> <a id="18170" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="map-⊛"></a><a id="18176" href="Data.Vec.Properties.html#18176" class="Function">map-⊛</a> <a id="18182" class="Symbol">:</a> <a id="18184" class="Symbol">∀</a> <a id="18186" class="Symbol">(</a><a id="18187" href="Data.Vec.Properties.html#18187" class="Bound">f</a> <a id="18189" class="Symbol">:</a> <a id="18191" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18193" class="Symbol">→</a> <a id="18195" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="18197" class="Symbol">→</a> <a id="18199" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="18200" class="Symbol">)</a> <a id="18202" class="Symbol">(</a><a id="18203" href="Data.Vec.Properties.html#18203" class="Bound">g</a> <a id="18205" class="Symbol">:</a> <a id="18207" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18209" class="Symbol">→</a> <a id="18211" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="18212" class="Symbol">)</a> <a id="18214" class="Symbol">(</a><a id="18215" href="Data.Vec.Properties.html#18215" class="Bound">xs</a> <a id="18218" class="Symbol">:</a> <a id="18220" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="18224" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18226" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="18227" class="Symbol">)</a> <a id="18229" class="Symbol">→</a>
        <a id="18239" class="Symbol">(</a><a id="18240" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18244" href="Data.Vec.Properties.html#18187" class="Bound">f</a> <a id="18246" href="Data.Vec.Properties.html#18215" class="Bound">xs</a> <a id="18249" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="18251" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18255" href="Data.Vec.Properties.html#18203" class="Bound">g</a> <a id="18257" href="Data.Vec.Properties.html#18215" class="Bound">xs</a><a id="18259" class="Symbol">)</a> <a id="18261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18263" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18267" class="Symbol">(</a><a id="18268" href="Data.Vec.Properties.html#18187" class="Bound">f</a> <a id="18270" href="Function.Base.html#2413" class="Function Operator">ˢ</a> <a id="18272" href="Data.Vec.Properties.html#18203" class="Bound">g</a><a id="18273" class="Symbol">)</a> <a id="18275" href="Data.Vec.Properties.html#18215" class="Bound">xs</a>
<a id="18278" href="Data.Vec.Properties.html#18176" class="Function">map-⊛</a> <a id="18284" href="Data.Vec.Properties.html#18284" class="Bound">f</a> <a id="18286" href="Data.Vec.Properties.html#18286" class="Bound">g</a> <a id="18288" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="18297" class="Symbol">=</a> <a id="18299" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18304" href="Data.Vec.Properties.html#18176" class="Function">map-⊛</a> <a id="18310" href="Data.Vec.Properties.html#18310" class="Bound">f</a> <a id="18312" href="Data.Vec.Properties.html#18312" class="Bound">g</a> <a id="18314" class="Symbol">(</a><a id="18315" href="Data.Vec.Properties.html#18315" class="Bound">x</a> <a id="18317" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18319" href="Data.Vec.Properties.html#18319" class="Bound">xs</a><a id="18321" class="Symbol">)</a> <a id="18323" class="Symbol">=</a> <a id="18325" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18330" class="Symbol">(</a><a id="18331" href="Data.Vec.Properties.html#18310" class="Bound">f</a> <a id="18333" href="Data.Vec.Properties.html#18315" class="Bound">x</a> <a id="18335" class="Symbol">(</a><a id="18336" href="Data.Vec.Properties.html#18312" class="Bound">g</a> <a id="18338" href="Data.Vec.Properties.html#18315" class="Bound">x</a><a id="18339" class="Symbol">)</a> <a id="18341" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="18343" class="Symbol">)</a> <a id="18345" class="Symbol">(</a><a id="18346" href="Data.Vec.Properties.html#18176" class="Function">map-⊛</a> <a id="18352" href="Data.Vec.Properties.html#18310" class="Bound">f</a> <a id="18354" href="Data.Vec.Properties.html#18312" class="Bound">g</a> <a id="18356" href="Data.Vec.Properties.html#18319" class="Bound">xs</a><a id="18358" class="Symbol">)</a>

<a id="map-concat"></a><a id="18361" href="Data.Vec.Properties.html#18361" class="Function">map-concat</a> <a id="18372" class="Symbol">:</a> <a id="18374" class="Symbol">(</a><a id="18375" href="Data.Vec.Properties.html#18375" class="Bound">f</a> <a id="18377" class="Symbol">:</a> <a id="18379" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18381" class="Symbol">→</a> <a id="18383" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="18384" class="Symbol">)</a> <a id="18386" class="Symbol">(</a><a id="18387" href="Data.Vec.Properties.html#18387" class="Bound">xss</a> <a id="18391" class="Symbol">:</a> <a id="18393" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="18397" class="Symbol">(</a><a id="18398" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="18402" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18404" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="18405" class="Symbol">)</a> <a id="18407" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="18408" class="Symbol">)</a> <a id="18410" class="Symbol">→</a>
             <a id="18425" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18429" href="Data.Vec.Properties.html#18375" class="Bound">f</a> <a id="18431" class="Symbol">(</a><a id="18432" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18439" href="Data.Vec.Properties.html#18387" class="Bound">xss</a><a id="18442" class="Symbol">)</a> <a id="18444" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18446" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18453" class="Symbol">(</a><a id="18454" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18458" class="Symbol">(</a><a id="18459" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18463" href="Data.Vec.Properties.html#18375" class="Bound">f</a><a id="18464" class="Symbol">)</a> <a id="18466" href="Data.Vec.Properties.html#18387" class="Bound">xss</a><a id="18469" class="Symbol">)</a>
<a id="18471" href="Data.Vec.Properties.html#18361" class="Function">map-concat</a> <a id="18482" href="Data.Vec.Properties.html#18482" class="Bound">f</a> <a id="18484" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="18487" class="Symbol">=</a> <a id="18489" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18494" href="Data.Vec.Properties.html#18361" class="Function">map-concat</a> <a id="18505" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18507" class="Symbol">(</a><a id="18508" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18511" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18513" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18516" class="Symbol">)</a> <a id="18518" class="Symbol">=</a> <a id="18520" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="18528" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18532" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18534" class="Symbol">(</a><a id="18535" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18542" class="Symbol">(</a><a id="18543" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18546" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18548" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18551" class="Symbol">))</a>
    <a id="18558" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="18564" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18568" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18570" class="Symbol">(</a><a id="18571" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18574" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="18577" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18584" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18587" class="Symbol">)</a>
    <a id="18593" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18596" href="Data.Vec.Properties.html#16693" class="Function">map-++</a> <a id="18603" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18605" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18608" class="Symbol">(</a><a id="18609" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18616" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18619" class="Symbol">)</a> <a id="18621" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18625" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18629" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18631" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18634" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="18637" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18641" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18643" class="Symbol">(</a><a id="18644" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18651" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18654" class="Symbol">)</a>
    <a id="18660" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="18663" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18668" class="Symbol">(</a><a id="18669" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18673" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18675" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18678" href="Data.Vec.Base.html#3076" class="Function Operator">++_</a><a id="18681" class="Symbol">)</a> <a id="18683" class="Symbol">(</a><a id="18684" href="Data.Vec.Properties.html#18361" class="Function">map-concat</a> <a id="18695" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18697" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18700" class="Symbol">)</a> <a id="18702" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="18706" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18710" href="Data.Vec.Properties.html#18505" class="Bound">f</a> <a id="18712" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18715" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="18718" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18725" class="Symbol">(</a><a id="18726" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18730" class="Symbol">(</a><a id="18731" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18735" href="Data.Vec.Properties.html#18505" class="Bound">f</a><a id="18736" class="Symbol">)</a> <a id="18738" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18741" class="Symbol">)</a>
    <a id="18747" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="18753" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="18760" class="Symbol">(</a><a id="18761" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18765" class="Symbol">(</a><a id="18766" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18770" href="Data.Vec.Properties.html#18505" class="Bound">f</a><a id="18771" class="Symbol">)</a> <a id="18773" class="Symbol">(</a><a id="18774" href="Data.Vec.Properties.html#18508" class="Bound">xs</a> <a id="18777" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18779" href="Data.Vec.Properties.html#18513" class="Bound">xss</a><a id="18782" class="Symbol">))</a>
    <a id="18789" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="18791" class="Keyword">where</a> <a id="18797" class="Keyword">open</a> <a id="18802" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="toList-map"></a><a id="18815" href="Data.Vec.Properties.html#18815" class="Function">toList-map</a> <a id="18826" class="Symbol">:</a> <a id="18828" class="Symbol">∀</a> <a id="18830" class="Symbol">(</a><a id="18831" href="Data.Vec.Properties.html#18831" class="Bound">f</a> <a id="18833" class="Symbol">:</a> <a id="18835" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18837" class="Symbol">→</a> <a id="18839" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="18840" class="Symbol">)</a> <a id="18842" class="Symbol">(</a><a id="18843" href="Data.Vec.Properties.html#18843" class="Bound">xs</a> <a id="18846" class="Symbol">:</a> <a id="18848" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="18852" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="18854" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="18855" class="Symbol">)</a> <a id="18857" class="Symbol">→</a>
             <a id="18872" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="18879" class="Symbol">(</a><a id="18880" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="18884" href="Data.Vec.Properties.html#18831" class="Bound">f</a> <a id="18886" href="Data.Vec.Properties.html#18843" class="Bound">xs</a><a id="18888" class="Symbol">)</a> <a id="18890" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18892" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="18901" href="Data.Vec.Properties.html#18831" class="Bound">f</a> <a id="18903" class="Symbol">(</a><a id="18904" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="18911" href="Data.Vec.Properties.html#18843" class="Bound">xs</a><a id="18913" class="Symbol">)</a>
<a id="18915" href="Data.Vec.Properties.html#18815" class="Function">toList-map</a> <a id="18926" href="Data.Vec.Properties.html#18926" class="Bound">f</a> <a id="18928" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="18931" class="Symbol">=</a> <a id="18933" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18938" href="Data.Vec.Properties.html#18815" class="Function">toList-map</a> <a id="18949" href="Data.Vec.Properties.html#18949" class="Bound">f</a> <a id="18951" class="Symbol">(</a><a id="18952" href="Data.Vec.Properties.html#18952" class="Bound">x</a> <a id="18954" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="18956" href="Data.Vec.Properties.html#18956" class="Bound">xs</a><a id="18958" class="Symbol">)</a> <a id="18960" class="Symbol">=</a> <a id="18962" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="18967" class="Symbol">(</a><a id="18968" href="Data.Vec.Properties.html#18949" class="Bound">f</a> <a id="18970" href="Data.Vec.Properties.html#18952" class="Bound">x</a> <a id="18972" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="18979" class="Symbol">)</a> <a id="18981" class="Symbol">(</a><a id="18982" href="Data.Vec.Properties.html#18815" class="Function">toList-map</a> <a id="18993" href="Data.Vec.Properties.html#18949" class="Bound">f</a> <a id="18995" href="Data.Vec.Properties.html#18956" class="Bound">xs</a><a id="18997" class="Symbol">)</a>

<a id="19000" class="Comment">------------------------------------------------------------------------</a>
<a id="19073" class="Comment">-- _++_</a>

<a id="19082" class="Comment">-- See also Data.Vec.Properties.WithK.++-assoc.</a>

<a id="++-injectiveˡ"></a><a id="19131" href="Data.Vec.Properties.html#19131" class="Function">++-injectiveˡ</a> <a id="19145" class="Symbol">:</a> <a id="19147" class="Symbol">∀</a> <a id="19149" class="Symbol">{</a><a id="19150" href="Data.Vec.Properties.html#19150" class="Bound">n</a><a id="19151" class="Symbol">}</a> <a id="19153" class="Symbol">(</a><a id="19154" href="Data.Vec.Properties.html#19154" class="Bound">ws</a> <a id="19157" href="Data.Vec.Properties.html#19157" class="Bound">xs</a> <a id="19160" class="Symbol">:</a> <a id="19162" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="19166" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="19168" href="Data.Vec.Properties.html#19150" class="Bound">n</a><a id="19169" class="Symbol">)</a> <a id="19171" class="Symbol">→</a> <a id="19173" href="Data.Vec.Properties.html#19154" class="Bound">ws</a> <a id="19176" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19179" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="19182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19184" href="Data.Vec.Properties.html#19157" class="Bound">xs</a> <a id="19187" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19190" href="Data.Vec.Properties.html#2014" class="Generalizable">zs</a> <a id="19193" class="Symbol">→</a> <a id="19195" href="Data.Vec.Properties.html#19154" class="Bound">ws</a> <a id="19198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19200" href="Data.Vec.Properties.html#19157" class="Bound">xs</a>
<a id="19203" href="Data.Vec.Properties.html#19131" class="Function">++-injectiveˡ</a> <a id="19217" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="19226" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="19237" class="Symbol">_</a>  <a id="19240" class="Symbol">=</a> <a id="19242" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="19247" href="Data.Vec.Properties.html#19131" class="Function">++-injectiveˡ</a> <a id="19261" class="Symbol">(_</a> <a id="19264" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="19266" href="Data.Vec.Properties.html#19266" class="Bound">ws</a><a id="19268" class="Symbol">)</a> <a id="19270" class="Symbol">(_</a> <a id="19273" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="19275" href="Data.Vec.Properties.html#19275" class="Bound">xs</a><a id="19277" class="Symbol">)</a> <a id="19279" href="Data.Vec.Properties.html#19279" class="Bound">eq</a> <a id="19282" class="Symbol">=</a>
  <a id="19286" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="19292" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="19296" class="Symbol">(</a><a id="19297" href="Data.Vec.Properties.html#2571" class="Function">∷-injectiveˡ</a> <a id="19310" href="Data.Vec.Properties.html#19279" class="Bound">eq</a><a id="19312" class="Symbol">)</a> <a id="19314" class="Symbol">(</a><a id="19315" href="Data.Vec.Properties.html#19131" class="Function">++-injectiveˡ</a> <a id="19329" class="Symbol">_</a> <a id="19331" class="Symbol">_</a> <a id="19333" class="Symbol">(</a><a id="19334" href="Data.Vec.Properties.html#2636" class="Function">∷-injectiveʳ</a> <a id="19347" href="Data.Vec.Properties.html#19279" class="Bound">eq</a><a id="19349" class="Symbol">))</a>

<a id="++-injectiveʳ"></a><a id="19353" href="Data.Vec.Properties.html#19353" class="Function">++-injectiveʳ</a> <a id="19367" class="Symbol">:</a> <a id="19369" class="Symbol">∀</a> <a id="19371" class="Symbol">{</a><a id="19372" href="Data.Vec.Properties.html#19372" class="Bound">n</a><a id="19373" class="Symbol">}</a> <a id="19375" class="Symbol">(</a><a id="19376" href="Data.Vec.Properties.html#19376" class="Bound">ws</a> <a id="19379" href="Data.Vec.Properties.html#19379" class="Bound">xs</a> <a id="19382" class="Symbol">:</a> <a id="19384" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="19388" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="19390" href="Data.Vec.Properties.html#19372" class="Bound">n</a><a id="19391" class="Symbol">)</a> <a id="19393" class="Symbol">→</a> <a id="19395" href="Data.Vec.Properties.html#19376" class="Bound">ws</a> <a id="19398" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19401" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="19404" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19406" href="Data.Vec.Properties.html#19379" class="Bound">xs</a> <a id="19409" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19412" href="Data.Vec.Properties.html#2014" class="Generalizable">zs</a> <a id="19415" class="Symbol">→</a> <a id="19417" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="19420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19422" href="Data.Vec.Properties.html#2014" class="Generalizable">zs</a>
<a id="19425" href="Data.Vec.Properties.html#19353" class="Function">++-injectiveʳ</a> <a id="19439" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="19448" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="19459" href="Data.Vec.Properties.html#19459" class="Bound">eq</a> <a id="19462" class="Symbol">=</a> <a id="19464" href="Data.Vec.Properties.html#19459" class="Bound">eq</a>
<a id="19467" href="Data.Vec.Properties.html#19353" class="Function">++-injectiveʳ</a> <a id="19481" class="Symbol">(</a><a id="19482" href="Data.Vec.Properties.html#19482" class="Bound">x</a> <a id="19484" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="19486" href="Data.Vec.Properties.html#19486" class="Bound">ws</a><a id="19488" class="Symbol">)</a> <a id="19490" class="Symbol">(</a><a id="19491" href="Data.Vec.Properties.html#19491" class="Bound">x′</a> <a id="19494" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="19496" href="Data.Vec.Properties.html#19496" class="Bound">xs</a><a id="19498" class="Symbol">)</a> <a id="19500" href="Data.Vec.Properties.html#19500" class="Bound">eq</a> <a id="19503" class="Symbol">=</a>
  <a id="19507" href="Data.Vec.Properties.html#19353" class="Function">++-injectiveʳ</a> <a id="19521" href="Data.Vec.Properties.html#19486" class="Bound">ws</a> <a id="19524" href="Data.Vec.Properties.html#19496" class="Bound">xs</a> <a id="19527" class="Symbol">(</a><a id="19528" href="Data.Vec.Properties.html#2636" class="Function">∷-injectiveʳ</a> <a id="19541" href="Data.Vec.Properties.html#19500" class="Bound">eq</a><a id="19543" class="Symbol">)</a>

<a id="++-injective"></a><a id="19546" href="Data.Vec.Properties.html#19546" class="Function">++-injective</a>  <a id="19560" class="Symbol">:</a> <a id="19562" class="Symbol">∀</a> <a id="19564" class="Symbol">(</a><a id="19565" href="Data.Vec.Properties.html#19565" class="Bound">ws</a> <a id="19568" href="Data.Vec.Properties.html#19568" class="Bound">xs</a> <a id="19571" class="Symbol">:</a> <a id="19573" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="19577" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="19579" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="19580" class="Symbol">)</a> <a id="19582" class="Symbol">→</a>
                <a id="19600" href="Data.Vec.Properties.html#19565" class="Bound">ws</a> <a id="19603" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19606" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="19609" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19611" href="Data.Vec.Properties.html#19568" class="Bound">xs</a> <a id="19614" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19617" href="Data.Vec.Properties.html#2014" class="Generalizable">zs</a> <a id="19620" class="Symbol">→</a> <a id="19622" href="Data.Vec.Properties.html#19565" class="Bound">ws</a> <a id="19625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19627" href="Data.Vec.Properties.html#19568" class="Bound">xs</a> <a id="19630" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="19632" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="19635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19637" href="Data.Vec.Properties.html#2014" class="Generalizable">zs</a>
<a id="19640" href="Data.Vec.Properties.html#19546" class="Function">++-injective</a> <a id="19653" href="Data.Vec.Properties.html#19653" class="Bound">ws</a> <a id="19656" href="Data.Vec.Properties.html#19656" class="Bound">xs</a> <a id="19659" href="Data.Vec.Properties.html#19659" class="Bound">eq</a> <a id="19662" class="Symbol">=</a>
  <a id="19666" class="Symbol">(</a><a id="19667" href="Data.Vec.Properties.html#19131" class="Function">++-injectiveˡ</a> <a id="19681" href="Data.Vec.Properties.html#19653" class="Bound">ws</a> <a id="19684" href="Data.Vec.Properties.html#19656" class="Bound">xs</a> <a id="19687" href="Data.Vec.Properties.html#19659" class="Bound">eq</a> <a id="19690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19692" href="Data.Vec.Properties.html#19353" class="Function">++-injectiveʳ</a> <a id="19706" href="Data.Vec.Properties.html#19653" class="Bound">ws</a> <a id="19709" href="Data.Vec.Properties.html#19656" class="Bound">xs</a> <a id="19712" href="Data.Vec.Properties.html#19659" class="Bound">eq</a><a id="19714" class="Symbol">)</a>

<a id="++-assoc-eqFree"></a><a id="19717" href="Data.Vec.Properties.html#19717" class="Function">++-assoc-eqFree</a> <a id="19733" class="Symbol">:</a> <a id="19735" class="Symbol">∀</a> <a id="19737" class="Symbol">(</a><a id="19738" href="Data.Vec.Properties.html#19738" class="Bound">xs</a> <a id="19741" class="Symbol">:</a> <a id="19743" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="19747" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="19749" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="19750" class="Symbol">)</a> <a id="19752" class="Symbol">(</a><a id="19753" href="Data.Vec.Properties.html#19753" class="Bound">ys</a> <a id="19756" class="Symbol">:</a> <a id="19758" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="19762" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="19764" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="19765" class="Symbol">)</a> <a id="19767" class="Symbol">(</a><a id="19768" href="Data.Vec.Properties.html#19768" class="Bound">zs</a> <a id="19771" class="Symbol">:</a> <a id="19773" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="19777" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="19779" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="19780" class="Symbol">)</a> <a id="19782" class="Symbol">→</a> <a id="19784" class="Keyword">let</a> <a id="19788" href="Data.Vec.Properties.html#19788" class="Bound">eq</a> <a id="19791" class="Symbol">=</a> <a id="19793" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="19801" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="19803" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="19805" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="19807" class="Keyword">in</a>
                  <a id="19828" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="19833" href="Data.Vec.Properties.html#19788" class="Bound">eq</a> <a id="19836" class="Symbol">((</a><a id="19838" href="Data.Vec.Properties.html#19738" class="Bound">xs</a> <a id="19841" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19844" href="Data.Vec.Properties.html#19753" class="Bound">ys</a><a id="19846" class="Symbol">)</a> <a id="19848" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19851" href="Data.Vec.Properties.html#19768" class="Bound">zs</a><a id="19853" class="Symbol">)</a> <a id="19855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19857" href="Data.Vec.Properties.html#19738" class="Bound">xs</a> <a id="19860" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19863" class="Symbol">(</a><a id="19864" href="Data.Vec.Properties.html#19753" class="Bound">ys</a> <a id="19867" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19870" href="Data.Vec.Properties.html#19768" class="Bound">zs</a><a id="19872" class="Symbol">)</a>
<a id="19874" href="Data.Vec.Properties.html#19717" class="Function">++-assoc-eqFree</a> <a id="19890" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="19899" href="Data.Vec.Properties.html#19899" class="Bound">ys</a> <a id="19902" href="Data.Vec.Properties.html#19902" class="Bound">zs</a> <a id="19905" class="Symbol">=</a> <a id="19907" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="19918" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="19923" class="Symbol">(</a><a id="19924" href="Data.Vec.Properties.html#19899" class="Bound">ys</a> <a id="19927" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="19930" href="Data.Vec.Properties.html#19902" class="Bound">zs</a><a id="19932" class="Symbol">)</a>
<a id="19934" href="Data.Vec.Properties.html#19717" class="Function">++-assoc-eqFree</a> <a id="19950" class="Symbol">(</a><a id="19951" href="Data.Vec.Properties.html#19951" class="Bound">x</a> <a id="19953" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="19955" href="Data.Vec.Properties.html#19955" class="Bound">xs</a><a id="19957" class="Symbol">)</a> <a id="19959" href="Data.Vec.Properties.html#19959" class="Bound">ys</a> <a id="19962" href="Data.Vec.Properties.html#19962" class="Bound">zs</a> <a id="19965" class="Symbol">=</a> <a id="19967" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19972" class="Symbol">(</a><a id="19973" href="Data.Vec.Properties.html#19951" class="Bound">x</a> <a id="19975" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="19977" class="Symbol">)</a> <a id="19979" class="Symbol">(</a><a id="19980" href="Data.Vec.Properties.html#19717" class="Function">++-assoc-eqFree</a> <a id="19996" href="Data.Vec.Properties.html#19955" class="Bound">xs</a> <a id="19999" href="Data.Vec.Properties.html#19959" class="Bound">ys</a> <a id="20002" href="Data.Vec.Properties.html#19962" class="Bound">zs</a><a id="20004" class="Symbol">)</a>

<a id="++-identityʳ-eqFree"></a><a id="20007" href="Data.Vec.Properties.html#20007" class="Function">++-identityʳ-eqFree</a> <a id="20027" class="Symbol">:</a> <a id="20029" class="Symbol">∀</a> <a id="20031" class="Symbol">(</a><a id="20032" href="Data.Vec.Properties.html#20032" class="Bound">xs</a> <a id="20035" class="Symbol">:</a> <a id="20037" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20041" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20043" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20044" class="Symbol">)</a> <a id="20046" class="Symbol">→</a> <a id="20048" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="20053" class="Symbol">(</a><a id="20054" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="20066" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20067" class="Symbol">)</a> <a id="20069" class="Symbol">(</a><a id="20070" href="Data.Vec.Properties.html#20032" class="Bound">xs</a> <a id="20073" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20076" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="20078" class="Symbol">)</a> <a id="20080" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20082" href="Data.Vec.Properties.html#20032" class="Bound">xs</a>
<a id="20085" href="Data.Vec.Properties.html#20007" class="Function">++-identityʳ-eqFree</a> <a id="20105" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="20114" class="Symbol">=</a> <a id="20116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20121" href="Data.Vec.Properties.html#20007" class="Function">++-identityʳ-eqFree</a> <a id="20141" class="Symbol">(</a><a id="20142" href="Data.Vec.Properties.html#20142" class="Bound">x</a> <a id="20144" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="20146" href="Data.Vec.Properties.html#20146" class="Bound">xs</a><a id="20148" class="Symbol">)</a> <a id="20150" class="Symbol">=</a> <a id="20152" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20157" class="Symbol">(</a><a id="20158" href="Data.Vec.Properties.html#20142" class="Bound">x</a> <a id="20160" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="20162" class="Symbol">)</a> <a id="20164" class="Symbol">(</a><a id="20165" href="Data.Vec.Properties.html#20007" class="Function">++-identityʳ-eqFree</a> <a id="20185" href="Data.Vec.Properties.html#20146" class="Bound">xs</a><a id="20187" class="Symbol">)</a>

<a id="cast-++ˡ"></a><a id="20190" href="Data.Vec.Properties.html#20190" class="Function">cast-++ˡ</a> <a id="20199" class="Symbol">:</a> <a id="20201" class="Symbol">∀</a> <a id="20203" class="Symbol">.(</a><a id="20205" href="Data.Vec.Properties.html#20205" class="Bound">eq</a> <a id="20208" class="Symbol">:</a> <a id="20210" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="20212" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20214" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="20215" class="Symbol">)</a> <a id="20217" class="Symbol">(</a><a id="20218" href="Data.Vec.Properties.html#20218" class="Bound">xs</a> <a id="20221" class="Symbol">:</a> <a id="20223" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20227" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20229" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="20230" class="Symbol">)</a> <a id="20232" class="Symbol">{</a><a id="20233" href="Data.Vec.Properties.html#20233" class="Bound">ys</a> <a id="20236" class="Symbol">:</a> <a id="20238" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20242" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20244" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20245" class="Symbol">}</a> <a id="20247" class="Symbol">→</a>
           <a id="20260" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="20265" class="Symbol">(</a><a id="20266" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20271" class="Symbol">(</a><a id="20272" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="20275" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20276" class="Symbol">)</a> <a id="20278" href="Data.Vec.Properties.html#20205" class="Bound">eq</a><a id="20280" class="Symbol">)</a> <a id="20282" class="Symbol">(</a><a id="20283" href="Data.Vec.Properties.html#20218" class="Bound">xs</a> <a id="20286" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20289" href="Data.Vec.Properties.html#20233" class="Bound">ys</a><a id="20291" class="Symbol">)</a> <a id="20293" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20295" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="20300" href="Data.Vec.Properties.html#20205" class="Bound">eq</a> <a id="20303" href="Data.Vec.Properties.html#20218" class="Bound">xs</a> <a id="20306" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20309" href="Data.Vec.Properties.html#20233" class="Bound">ys</a>
<a id="20312" href="Data.Vec.Properties.html#20190" class="Function">cast-++ˡ</a> <a id="20321" class="Symbol">_</a> <a id="20323" class="Symbol">_</a> <a id="20325" class="Symbol">{</a><a id="20326" href="Data.Vec.Properties.html#20326" class="Bound">ys</a><a id="20328" class="Symbol">}</a> <a id="20330" class="Symbol">=</a> <a id="20332" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="20340" class="Symbol">(</a><a id="20341" href="Data.Vec.Base.html#3076" class="Function Operator">_++</a> <a id="20345" href="Data.Vec.Properties.html#20326" class="Bound">ys</a><a id="20347" class="Symbol">)</a> <a id="20349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cast-++ʳ"></a><a id="20355" href="Data.Vec.Properties.html#20355" class="Function">cast-++ʳ</a> <a id="20364" class="Symbol">:</a> <a id="20366" class="Symbol">∀</a> <a id="20368" class="Symbol">.(</a><a id="20370" href="Data.Vec.Properties.html#20370" class="Bound">eq</a> <a id="20373" class="Symbol">:</a> <a id="20375" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="20377" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20379" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="20380" class="Symbol">)</a> <a id="20382" class="Symbol">(</a><a id="20383" href="Data.Vec.Properties.html#20383" class="Bound">xs</a> <a id="20386" class="Symbol">:</a> <a id="20388" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20392" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20394" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="20395" class="Symbol">)</a> <a id="20397" class="Symbol">{</a><a id="20398" href="Data.Vec.Properties.html#20398" class="Bound">ys</a> <a id="20401" class="Symbol">:</a> <a id="20403" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20407" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20409" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20410" class="Symbol">}</a> <a id="20412" class="Symbol">→</a>
           <a id="20425" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="20430" class="Symbol">(</a><a id="20431" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="20436" class="Symbol">(</a><a id="20437" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="20439" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="20441" class="Symbol">)</a> <a id="20443" href="Data.Vec.Properties.html#20370" class="Bound">eq</a><a id="20445" class="Symbol">)</a> <a id="20447" class="Symbol">(</a><a id="20448" href="Data.Vec.Properties.html#20383" class="Bound">xs</a> <a id="20451" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20454" href="Data.Vec.Properties.html#20398" class="Bound">ys</a><a id="20456" class="Symbol">)</a> <a id="20458" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20460" href="Data.Vec.Properties.html#20383" class="Bound">xs</a> <a id="20463" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20466" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="20471" href="Data.Vec.Properties.html#20370" class="Bound">eq</a> <a id="20474" href="Data.Vec.Properties.html#20398" class="Bound">ys</a>
<a id="20477" href="Data.Vec.Properties.html#20355" class="Function">cast-++ʳ</a> <a id="20486" class="Symbol">_</a> <a id="20488" href="Data.Vec.Properties.html#20488" class="Bound">xs</a> <a id="20491" class="Symbol">=</a> <a id="20493" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="20501" class="Symbol">(</a><a id="20502" href="Data.Vec.Properties.html#20488" class="Bound">xs</a> <a id="20505" href="Data.Vec.Base.html#3076" class="Function Operator">++_</a><a id="20508" class="Symbol">)</a> <a id="20510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="lookup-++-&lt;"></a><a id="20516" href="Data.Vec.Properties.html#20516" class="Function">lookup-++-&lt;</a> <a id="20528" class="Symbol">:</a> <a id="20530" class="Symbol">∀</a> <a id="20532" class="Symbol">(</a><a id="20533" href="Data.Vec.Properties.html#20533" class="Bound">xs</a> <a id="20536" class="Symbol">:</a> <a id="20538" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20542" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20544" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="20545" class="Symbol">)</a> <a id="20547" class="Symbol">(</a><a id="20548" href="Data.Vec.Properties.html#20548" class="Bound">ys</a> <a id="20551" class="Symbol">:</a> <a id="20553" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20557" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20559" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20560" class="Symbol">)</a> <a id="20562" class="Symbol">→</a>
              <a id="20578" class="Symbol">∀</a> <a id="20580" href="Data.Vec.Properties.html#20580" class="Bound">i</a> <a id="20582" class="Symbol">(</a><a id="20583" href="Data.Vec.Properties.html#20583" class="Bound">i&lt;m</a> <a id="20587" class="Symbol">:</a> <a id="20589" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="20593" href="Data.Vec.Properties.html#20580" class="Bound">i</a> <a id="20595" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="20597" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="20598" class="Symbol">)</a> <a id="20600" class="Symbol">→</a>
              <a id="20616" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="20623" class="Symbol">(</a><a id="20624" href="Data.Vec.Properties.html#20533" class="Bound">xs</a> <a id="20627" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20630" href="Data.Vec.Properties.html#20548" class="Bound">ys</a><a id="20632" class="Symbol">)</a> <a id="20634" href="Data.Vec.Properties.html#20580" class="Bound">i</a>  <a id="20637" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20639" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="20646" href="Data.Vec.Properties.html#20533" class="Bound">xs</a> <a id="20649" class="Symbol">(</a><a id="20650" href="Data.Fin.Base.html#1931" class="Function">Fin.fromℕ&lt;</a> <a id="20661" href="Data.Vec.Properties.html#20583" class="Bound">i&lt;m</a><a id="20664" class="Symbol">)</a>
<a id="20666" href="Data.Vec.Properties.html#20516" class="Function">lookup-++-&lt;</a> <a id="20678" class="Symbol">(</a><a id="20679" href="Data.Vec.Properties.html#20679" class="Bound">x</a> <a id="20681" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="20683" href="Data.Vec.Properties.html#20683" class="Bound">xs</a><a id="20685" class="Symbol">)</a> <a id="20687" href="Data.Vec.Properties.html#20687" class="Bound">ys</a> <a id="20690" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="20698" class="Symbol">_</a>     <a id="20704" class="Symbol">=</a> <a id="20706" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20711" href="Data.Vec.Properties.html#20516" class="Function">lookup-++-&lt;</a> <a id="20723" class="Symbol">(</a><a id="20724" href="Data.Vec.Properties.html#20724" class="Bound">x</a> <a id="20726" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="20728" href="Data.Vec.Properties.html#20728" class="Bound">xs</a><a id="20730" class="Symbol">)</a> <a id="20732" href="Data.Vec.Properties.html#20732" class="Bound">ys</a> <a id="20735" class="Symbol">(</a><a id="20736" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="20740" href="Data.Vec.Properties.html#20740" class="Bound">i</a><a id="20741" class="Symbol">)</a> <a id="20743" href="Data.Vec.Properties.html#20743" class="Bound">si&lt;sm</a> <a id="20749" class="Symbol">=</a> <a id="20751" href="Data.Vec.Properties.html#20516" class="Function">lookup-++-&lt;</a> <a id="20763" href="Data.Vec.Properties.html#20728" class="Bound">xs</a> <a id="20766" href="Data.Vec.Properties.html#20732" class="Bound">ys</a> <a id="20769" href="Data.Vec.Properties.html#20740" class="Bound">i</a> <a id="20771" class="Symbol">(</a><a id="20772" href="Data.Nat.Base.html#2091" class="Function">s&lt;s⁻¹</a> <a id="20778" href="Data.Vec.Properties.html#20743" class="Bound">si&lt;sm</a><a id="20783" class="Symbol">)</a>

<a id="lookup-++-≥"></a><a id="20786" href="Data.Vec.Properties.html#20786" class="Function">lookup-++-≥</a> <a id="20798" class="Symbol">:</a> <a id="20800" class="Symbol">∀</a> <a id="20802" class="Symbol">(</a><a id="20803" href="Data.Vec.Properties.html#20803" class="Bound">xs</a> <a id="20806" class="Symbol">:</a> <a id="20808" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20812" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20814" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="20815" class="Symbol">)</a> <a id="20817" class="Symbol">(</a><a id="20818" href="Data.Vec.Properties.html#20818" class="Bound">ys</a> <a id="20821" class="Symbol">:</a> <a id="20823" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="20827" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="20829" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="20830" class="Symbol">)</a> <a id="20832" class="Symbol">→</a>
              <a id="20848" class="Symbol">∀</a> <a id="20850" href="Data.Vec.Properties.html#20850" class="Bound">i</a> <a id="20852" class="Symbol">(</a><a id="20853" href="Data.Vec.Properties.html#20853" class="Bound">i≥m</a> <a id="20857" class="Symbol">:</a> <a id="20859" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="20863" href="Data.Vec.Properties.html#20850" class="Bound">i</a> <a id="20865" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="20867" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="20868" class="Symbol">)</a> <a id="20870" class="Symbol">→</a>
              <a id="20886" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="20893" class="Symbol">(</a><a id="20894" href="Data.Vec.Properties.html#20803" class="Bound">xs</a> <a id="20897" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="20900" href="Data.Vec.Properties.html#20818" class="Bound">ys</a><a id="20902" class="Symbol">)</a> <a id="20904" href="Data.Vec.Properties.html#20850" class="Bound">i</a> <a id="20906" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20908" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="20915" href="Data.Vec.Properties.html#20818" class="Bound">ys</a> <a id="20918" class="Symbol">(</a><a id="20919" href="Data.Fin.Base.html#2614" class="Function">Fin.reduce≥</a> <a id="20931" href="Data.Vec.Properties.html#20850" class="Bound">i</a> <a id="20933" href="Data.Vec.Properties.html#20853" class="Bound">i≥m</a><a id="20936" class="Symbol">)</a>
<a id="20938" href="Data.Vec.Properties.html#20786" class="Function">lookup-++-≥</a> <a id="20950" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="20959" href="Data.Vec.Properties.html#20959" class="Bound">ys</a> <a id="20962" href="Data.Vec.Properties.html#20962" class="Bound">i</a>       <a id="20970" class="Symbol">_</a>     <a id="20976" class="Symbol">=</a> <a id="20978" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="20983" href="Data.Vec.Properties.html#20786" class="Function">lookup-++-≥</a> <a id="20995" class="Symbol">(</a><a id="20996" href="Data.Vec.Properties.html#20996" class="Bound">x</a> <a id="20998" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21000" href="Data.Vec.Properties.html#21000" class="Bound">xs</a><a id="21002" class="Symbol">)</a> <a id="21004" href="Data.Vec.Properties.html#21004" class="Bound">ys</a> <a id="21007" class="Symbol">(</a><a id="21008" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21012" href="Data.Vec.Properties.html#21012" class="Bound">i</a><a id="21013" class="Symbol">)</a> <a id="21015" href="Data.Vec.Properties.html#21015" class="Bound">si≥sm</a> <a id="21021" class="Symbol">=</a> <a id="21023" href="Data.Vec.Properties.html#20786" class="Function">lookup-++-≥</a> <a id="21035" href="Data.Vec.Properties.html#21000" class="Bound">xs</a> <a id="21038" href="Data.Vec.Properties.html#21004" class="Bound">ys</a> <a id="21041" href="Data.Vec.Properties.html#21012" class="Bound">i</a> <a id="21043" class="Symbol">(</a><a id="21044" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="21050" href="Data.Vec.Properties.html#21015" class="Bound">si≥sm</a><a id="21055" class="Symbol">)</a>

<a id="lookup-++ˡ"></a><a id="21058" href="Data.Vec.Properties.html#21058" class="Function">lookup-++ˡ</a> <a id="21069" class="Symbol">:</a> <a id="21071" class="Symbol">∀</a> <a id="21073" class="Symbol">(</a><a id="21074" href="Data.Vec.Properties.html#21074" class="Bound">xs</a> <a id="21077" class="Symbol">:</a> <a id="21079" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21083" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21085" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="21086" class="Symbol">)</a> <a id="21088" class="Symbol">(</a><a id="21089" href="Data.Vec.Properties.html#21089" class="Bound">ys</a> <a id="21092" class="Symbol">:</a> <a id="21094" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21098" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21100" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="21101" class="Symbol">)</a> <a id="21103" href="Data.Vec.Properties.html#21103" class="Bound">i</a> <a id="21105" class="Symbol">→</a>
             <a id="21120" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21127" class="Symbol">(</a><a id="21128" href="Data.Vec.Properties.html#21074" class="Bound">xs</a> <a id="21131" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="21134" href="Data.Vec.Properties.html#21089" class="Bound">ys</a><a id="21136" class="Symbol">)</a> <a id="21138" class="Symbol">(</a><a id="21139" href="Data.Vec.Properties.html#21103" class="Bound">i</a> <a id="21141" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="21144" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="21145" class="Symbol">)</a> <a id="21147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21149" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21156" href="Data.Vec.Properties.html#21074" class="Bound">xs</a> <a id="21159" href="Data.Vec.Properties.html#21103" class="Bound">i</a>
<a id="21161" href="Data.Vec.Properties.html#21058" class="Function">lookup-++ˡ</a> <a id="21172" class="Symbol">(</a><a id="21173" href="Data.Vec.Properties.html#21173" class="Bound">x</a> <a id="21175" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21177" href="Data.Vec.Properties.html#21177" class="Bound">xs</a><a id="21179" class="Symbol">)</a> <a id="21181" href="Data.Vec.Properties.html#21181" class="Bound">ys</a> <a id="21184" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21192" class="Symbol">=</a> <a id="21194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21199" href="Data.Vec.Properties.html#21058" class="Function">lookup-++ˡ</a> <a id="21210" class="Symbol">(</a><a id="21211" href="Data.Vec.Properties.html#21211" class="Bound">x</a> <a id="21213" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21215" href="Data.Vec.Properties.html#21215" class="Bound">xs</a><a id="21217" class="Symbol">)</a> <a id="21219" href="Data.Vec.Properties.html#21219" class="Bound">ys</a> <a id="21222" class="Symbol">(</a><a id="21223" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21227" href="Data.Vec.Properties.html#21227" class="Bound">i</a><a id="21228" class="Symbol">)</a> <a id="21230" class="Symbol">=</a> <a id="21232" href="Data.Vec.Properties.html#21058" class="Function">lookup-++ˡ</a> <a id="21243" href="Data.Vec.Properties.html#21215" class="Bound">xs</a> <a id="21246" href="Data.Vec.Properties.html#21219" class="Bound">ys</a> <a id="21249" href="Data.Vec.Properties.html#21227" class="Bound">i</a>

<a id="lookup-++ʳ"></a><a id="21252" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="21263" class="Symbol">:</a> <a id="21265" class="Symbol">∀</a> <a id="21267" class="Symbol">(</a><a id="21268" href="Data.Vec.Properties.html#21268" class="Bound">xs</a> <a id="21271" class="Symbol">:</a> <a id="21273" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21277" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21279" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="21280" class="Symbol">)</a> <a id="21282" class="Symbol">(</a><a id="21283" href="Data.Vec.Properties.html#21283" class="Bound">ys</a> <a id="21286" class="Symbol">:</a> <a id="21288" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21292" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21294" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="21295" class="Symbol">)</a> <a id="21297" href="Data.Vec.Properties.html#21297" class="Bound">i</a> <a id="21299" class="Symbol">→</a>
             <a id="21314" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21321" class="Symbol">(</a><a id="21322" href="Data.Vec.Properties.html#21268" class="Bound">xs</a> <a id="21325" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="21328" href="Data.Vec.Properties.html#21283" class="Bound">ys</a><a id="21330" class="Symbol">)</a> <a id="21332" class="Symbol">(</a><a id="21333" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="21335" href="Data.Fin.Base.html#2500" class="Function Operator">↑ʳ</a> <a id="21338" href="Data.Vec.Properties.html#21297" class="Bound">i</a><a id="21339" class="Symbol">)</a> <a id="21341" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21343" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21350" href="Data.Vec.Properties.html#21283" class="Bound">ys</a> <a id="21353" href="Data.Vec.Properties.html#21297" class="Bound">i</a>
<a id="21355" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="21366" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="21375" href="Data.Vec.Properties.html#21375" class="Bound">ys</a>       <a id="21384" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21392" class="Symbol">=</a> <a id="21394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21399" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="21410" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="21419" class="Symbol">(</a><a id="21420" href="Data.Vec.Properties.html#21420" class="Bound">y</a> <a id="21422" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21424" href="Data.Vec.Properties.html#21424" class="Bound">xs</a><a id="21426" class="Symbol">)</a> <a id="21428" class="Symbol">(</a><a id="21429" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21433" href="Data.Vec.Properties.html#21433" class="Bound">i</a><a id="21434" class="Symbol">)</a> <a id="21436" class="Symbol">=</a> <a id="21438" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="21449" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="21452" href="Data.Vec.Properties.html#21424" class="Bound">xs</a> <a id="21455" href="Data.Vec.Properties.html#21433" class="Bound">i</a>
<a id="21457" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="21468" class="Symbol">(</a><a id="21469" href="Data.Vec.Properties.html#21469" class="Bound">x</a> <a id="21471" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21473" href="Data.Vec.Properties.html#21473" class="Bound">xs</a><a id="21475" class="Symbol">)</a> <a id="21477" href="Data.Vec.Properties.html#21477" class="Bound">ys</a>       <a id="21486" href="Data.Vec.Properties.html#21486" class="Bound">i</a>       <a id="21494" class="Symbol">=</a> <a id="21496" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="21507" href="Data.Vec.Properties.html#21473" class="Bound">xs</a> <a id="21510" href="Data.Vec.Properties.html#21477" class="Bound">ys</a> <a id="21513" href="Data.Vec.Properties.html#21486" class="Bound">i</a>

<a id="lookup-splitAt"></a><a id="21516" href="Data.Vec.Properties.html#21516" class="Function">lookup-splitAt</a> <a id="21531" class="Symbol">:</a> <a id="21533" class="Symbol">∀</a> <a id="21535" href="Data.Vec.Properties.html#21535" class="Bound">m</a> <a id="21537" class="Symbol">(</a><a id="21538" href="Data.Vec.Properties.html#21538" class="Bound">xs</a> <a id="21541" class="Symbol">:</a> <a id="21543" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21547" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21549" href="Data.Vec.Properties.html#21535" class="Bound">m</a><a id="21550" class="Symbol">)</a> <a id="21552" class="Symbol">(</a><a id="21553" href="Data.Vec.Properties.html#21553" class="Bound">ys</a> <a id="21556" class="Symbol">:</a> <a id="21558" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21562" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21564" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="21565" class="Symbol">)</a> <a id="21567" href="Data.Vec.Properties.html#21567" class="Bound">i</a> <a id="21569" class="Symbol">→</a>
                <a id="21587" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21594" class="Symbol">(</a><a id="21595" href="Data.Vec.Properties.html#21538" class="Bound">xs</a> <a id="21598" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="21601" href="Data.Vec.Properties.html#21553" class="Bound">ys</a><a id="21603" class="Symbol">)</a> <a id="21605" href="Data.Vec.Properties.html#21567" class="Bound">i</a> <a id="21607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21609" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="21611" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21618" href="Data.Vec.Properties.html#21538" class="Bound">xs</a> <a id="21621" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="21623" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="21630" href="Data.Vec.Properties.html#21553" class="Bound">ys</a> <a id="21633" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
                <a id="21652" class="Symbol">(</a><a id="21653" href="Data.Fin.Base.html#3938" class="Function">Fin.splitAt</a> <a id="21665" href="Data.Vec.Properties.html#21535" class="Bound">m</a> <a id="21667" href="Data.Vec.Properties.html#21567" class="Bound">i</a><a id="21668" class="Symbol">)</a>
<a id="21670" href="Data.Vec.Properties.html#21516" class="Function">lookup-splitAt</a> <a id="21685" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="21693" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="21702" href="Data.Vec.Properties.html#21702" class="Bound">ys</a> <a id="21705" href="Data.Vec.Properties.html#21705" class="Bound">i</a>       <a id="21713" class="Symbol">=</a> <a id="21715" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21720" href="Data.Vec.Properties.html#21516" class="Function">lookup-splitAt</a> <a id="21735" class="Symbol">(</a><a id="21736" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21740" href="Data.Vec.Properties.html#21740" class="Bound">m</a><a id="21741" class="Symbol">)</a> <a id="21743" class="Symbol">(</a><a id="21744" href="Data.Vec.Properties.html#21744" class="Bound">x</a> <a id="21746" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21748" href="Data.Vec.Properties.html#21748" class="Bound">xs</a><a id="21750" class="Symbol">)</a> <a id="21752" href="Data.Vec.Properties.html#21752" class="Bound">ys</a> <a id="21755" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="21763" class="Symbol">=</a> <a id="21765" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="21770" href="Data.Vec.Properties.html#21516" class="Function">lookup-splitAt</a> <a id="21785" class="Symbol">(</a><a id="21786" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="21790" href="Data.Vec.Properties.html#21790" class="Bound">m</a><a id="21791" class="Symbol">)</a> <a id="21793" class="Symbol">(</a><a id="21794" href="Data.Vec.Properties.html#21794" class="Bound">x</a> <a id="21796" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="21798" href="Data.Vec.Properties.html#21798" class="Bound">xs</a><a id="21800" class="Symbol">)</a> <a id="21802" href="Data.Vec.Properties.html#21802" class="Bound">ys</a> <a id="21805" class="Symbol">(</a><a id="21806" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="21810" href="Data.Vec.Properties.html#21810" class="Bound">i</a><a id="21811" class="Symbol">)</a> <a id="21813" class="Symbol">=</a> <a id="21815" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="21823" class="Symbol">(</a><a id="21824" href="Data.Vec.Properties.html#21516" class="Function">lookup-splitAt</a> <a id="21839" href="Data.Vec.Properties.html#21790" class="Bound">m</a> <a id="21841" href="Data.Vec.Properties.html#21798" class="Bound">xs</a> <a id="21844" href="Data.Vec.Properties.html#21802" class="Bound">ys</a> <a id="21847" href="Data.Vec.Properties.html#21810" class="Bound">i</a><a id="21848" class="Symbol">)</a>
  <a id="21852" class="Symbol">(</a><a id="21853" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="21857" class="Symbol">(</a><a id="21858" href="Data.Sum.Properties.html#1812" class="Function">[,]-map</a> <a id="21866" class="Symbol">(</a><a id="21867" href="Data.Fin.Base.html#3938" class="Function">Fin.splitAt</a> <a id="21879" href="Data.Vec.Properties.html#21790" class="Bound">m</a> <a id="21881" href="Data.Vec.Properties.html#21810" class="Bound">i</a><a id="21882" class="Symbol">)))</a>

<a id="toList-++"></a><a id="21887" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="21897" class="Symbol">:</a> <a id="21899" class="Symbol">(</a><a id="21900" href="Data.Vec.Properties.html#21900" class="Bound">xs</a> <a id="21903" class="Symbol">:</a> <a id="21905" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21909" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21911" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="21912" class="Symbol">)</a> <a id="21914" class="Symbol">(</a><a id="21915" href="Data.Vec.Properties.html#21915" class="Bound">ys</a> <a id="21918" class="Symbol">:</a> <a id="21920" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="21924" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="21926" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="21927" class="Symbol">)</a> <a id="21929" class="Symbol">→</a>
            <a id="21943" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="21950" class="Symbol">(</a><a id="21951" href="Data.Vec.Properties.html#21900" class="Bound">xs</a> <a id="21954" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="21957" href="Data.Vec.Properties.html#21915" class="Bound">ys</a><a id="21959" class="Symbol">)</a> <a id="21961" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21963" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="21970" href="Data.Vec.Properties.html#21900" class="Bound">xs</a> <a id="21973" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="21981" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="21988" href="Data.Vec.Properties.html#21915" class="Bound">ys</a>
<a id="21991" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="22001" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="22010" href="Data.Vec.Properties.html#22010" class="Bound">ys</a> <a id="22013" class="Symbol">=</a> <a id="22015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22020" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="22030" class="Symbol">(</a><a id="22031" href="Data.Vec.Properties.html#22031" class="Bound">x</a> <a id="22033" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22035" href="Data.Vec.Properties.html#22035" class="Bound">xs</a><a id="22037" class="Symbol">)</a> <a id="22039" href="Data.Vec.Properties.html#22039" class="Bound">ys</a> <a id="22042" class="Symbol">=</a> <a id="22044" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22049" class="Symbol">(</a><a id="22050" href="Data.Vec.Properties.html#22031" class="Bound">x</a> <a id="22052" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="22059" class="Symbol">)</a> <a id="22061" class="Symbol">(</a><a id="22062" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="22072" href="Data.Vec.Properties.html#22035" class="Bound">xs</a> <a id="22075" href="Data.Vec.Properties.html#22039" class="Bound">ys</a><a id="22077" class="Symbol">)</a>

<a id="22080" class="Comment">------------------------------------------------------------------------</a>
<a id="22153" class="Comment">-- concat</a>

<a id="lookup-cast"></a><a id="22164" href="Data.Vec.Properties.html#22164" class="Function">lookup-cast</a> <a id="22176" class="Symbol">:</a> <a id="22178" class="Symbol">.(</a><a id="22180" href="Data.Vec.Properties.html#22180" class="Bound">eq</a> <a id="22183" class="Symbol">:</a> <a id="22185" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="22187" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22189" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="22190" class="Symbol">)</a> <a id="22192" class="Symbol">(</a><a id="22193" href="Data.Vec.Properties.html#22193" class="Bound">xs</a> <a id="22196" class="Symbol">:</a> <a id="22198" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="22202" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="22204" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="22205" class="Symbol">)</a> <a id="22207" class="Symbol">(</a><a id="22208" href="Data.Vec.Properties.html#22208" class="Bound">i</a> <a id="22210" class="Symbol">:</a> <a id="22212" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="22216" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="22217" class="Symbol">)</a> <a id="22219" class="Symbol">→</a>
              <a id="22235" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22242" class="Symbol">(</a><a id="22243" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="22248" href="Data.Vec.Properties.html#22180" class="Bound">eq</a> <a id="22251" href="Data.Vec.Properties.html#22193" class="Bound">xs</a><a id="22253" class="Symbol">)</a> <a id="22255" class="Symbol">(</a><a id="22256" href="Data.Fin.Base.html#1519" class="Function">Fin.cast</a> <a id="22265" href="Data.Vec.Properties.html#22180" class="Bound">eq</a> <a id="22268" href="Data.Vec.Properties.html#22208" class="Bound">i</a><a id="22269" class="Symbol">)</a> <a id="22271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22273" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22280" href="Data.Vec.Properties.html#22193" class="Bound">xs</a> <a id="22283" href="Data.Vec.Properties.html#22208" class="Bound">i</a>
<a id="22285" href="Data.Vec.Properties.html#22164" class="Function">lookup-cast</a> <a id="22297" class="Symbol">{</a><a id="22298" class="Argument">n</a> <a id="22300" class="Symbol">=</a> <a id="22302" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22306" class="Symbol">_}</a> <a id="22309" href="Data.Vec.Properties.html#22309" class="Bound">eq</a> <a id="22312" class="Symbol">(</a><a id="22313" href="Data.Vec.Properties.html#22313" class="Bound">x</a> <a id="22315" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22317" class="Symbol">_)</a>  <a id="22321" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="22329" class="Symbol">=</a> <a id="22331" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22336" href="Data.Vec.Properties.html#22164" class="Function">lookup-cast</a> <a id="22348" class="Symbol">{</a><a id="22349" class="Argument">n</a> <a id="22351" class="Symbol">=</a> <a id="22353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="22357" class="Symbol">_}</a> <a id="22360" href="Data.Vec.Properties.html#22360" class="Bound">eq</a> <a id="22363" class="Symbol">(_</a> <a id="22366" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22368" href="Data.Vec.Properties.html#22368" class="Bound">xs</a><a id="22370" class="Symbol">)</a> <a id="22372" class="Symbol">(</a><a id="22373" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22377" href="Data.Vec.Properties.html#22377" class="Bound">i</a><a id="22378" class="Symbol">)</a> <a id="22380" class="Symbol">=</a>
  <a id="22384" href="Data.Vec.Properties.html#22164" class="Function">lookup-cast</a> <a id="22396" class="Symbol">(</a><a id="22397" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="22411" href="Data.Vec.Properties.html#22360" class="Bound">eq</a><a id="22413" class="Symbol">)</a> <a id="22415" href="Data.Vec.Properties.html#22368" class="Bound">xs</a> <a id="22418" href="Data.Vec.Properties.html#22377" class="Bound">i</a>

<a id="lookup-cast₁"></a><a id="22421" href="Data.Vec.Properties.html#22421" class="Function">lookup-cast₁</a> <a id="22434" class="Symbol">:</a> <a id="22436" class="Symbol">.(</a><a id="22438" href="Data.Vec.Properties.html#22438" class="Bound">eq</a> <a id="22441" class="Symbol">:</a> <a id="22443" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="22445" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22447" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="22448" class="Symbol">)</a> <a id="22450" class="Symbol">(</a><a id="22451" href="Data.Vec.Properties.html#22451" class="Bound">xs</a> <a id="22454" class="Symbol">:</a> <a id="22456" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="22460" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="22462" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="22463" class="Symbol">)</a> <a id="22465" class="Symbol">(</a><a id="22466" href="Data.Vec.Properties.html#22466" class="Bound">i</a> <a id="22468" class="Symbol">:</a> <a id="22470" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="22474" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="22475" class="Symbol">)</a> <a id="22477" class="Symbol">→</a>
               <a id="22494" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22501" class="Symbol">(</a><a id="22502" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="22507" href="Data.Vec.Properties.html#22438" class="Bound">eq</a> <a id="22510" href="Data.Vec.Properties.html#22451" class="Bound">xs</a><a id="22512" class="Symbol">)</a> <a id="22514" href="Data.Vec.Properties.html#22466" class="Bound">i</a> <a id="22516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22518" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22525" href="Data.Vec.Properties.html#22451" class="Bound">xs</a> <a id="22528" class="Symbol">(</a><a id="22529" href="Data.Fin.Base.html#1519" class="Function">Fin.cast</a> <a id="22538" class="Symbol">(</a><a id="22539" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22543" href="Data.Vec.Properties.html#22438" class="Bound">eq</a><a id="22545" class="Symbol">)</a> <a id="22547" href="Data.Vec.Properties.html#22466" class="Bound">i</a><a id="22548" class="Symbol">)</a>
<a id="22550" href="Data.Vec.Properties.html#22421" class="Function">lookup-cast₁</a> <a id="22563" href="Data.Vec.Properties.html#22563" class="Bound">eq</a> <a id="22566" class="Symbol">(</a><a id="22567" href="Data.Vec.Properties.html#22567" class="Bound">x</a> <a id="22569" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22571" class="Symbol">_)</a>  <a id="22575" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="22583" class="Symbol">=</a> <a id="22585" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22590" href="Data.Vec.Properties.html#22421" class="Function">lookup-cast₁</a> <a id="22603" href="Data.Vec.Properties.html#22603" class="Bound">eq</a> <a id="22606" class="Symbol">(_</a> <a id="22609" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22611" href="Data.Vec.Properties.html#22611" class="Bound">xs</a><a id="22613" class="Symbol">)</a> <a id="22615" class="Symbol">(</a><a id="22616" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22620" href="Data.Vec.Properties.html#22620" class="Bound">i</a><a id="22621" class="Symbol">)</a> <a id="22623" class="Symbol">=</a>
  <a id="22627" href="Data.Vec.Properties.html#22421" class="Function">lookup-cast₁</a> <a id="22640" class="Symbol">(</a><a id="22641" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="22655" href="Data.Vec.Properties.html#22603" class="Bound">eq</a><a id="22657" class="Symbol">)</a> <a id="22659" href="Data.Vec.Properties.html#22611" class="Bound">xs</a> <a id="22662" href="Data.Vec.Properties.html#22620" class="Bound">i</a>

<a id="lookup-cast₂"></a><a id="22665" href="Data.Vec.Properties.html#22665" class="Function">lookup-cast₂</a> <a id="22678" class="Symbol">:</a> <a id="22680" class="Symbol">.(</a><a id="22682" href="Data.Vec.Properties.html#22682" class="Bound">eq</a> <a id="22685" class="Symbol">:</a> <a id="22687" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="22689" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22691" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="22692" class="Symbol">)</a> <a id="22694" class="Symbol">(</a><a id="22695" href="Data.Vec.Properties.html#22695" class="Bound">xs</a> <a id="22698" class="Symbol">:</a> <a id="22700" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="22704" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="22706" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="22707" class="Symbol">)</a> <a id="22709" class="Symbol">(</a><a id="22710" href="Data.Vec.Properties.html#22710" class="Bound">i</a> <a id="22712" class="Symbol">:</a> <a id="22714" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="22718" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="22719" class="Symbol">)</a> <a id="22721" class="Symbol">→</a>
               <a id="22738" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22745" href="Data.Vec.Properties.html#22695" class="Bound">xs</a> <a id="22748" class="Symbol">(</a><a id="22749" href="Data.Fin.Base.html#1519" class="Function">Fin.cast</a> <a id="22758" href="Data.Vec.Properties.html#22682" class="Bound">eq</a> <a id="22761" href="Data.Vec.Properties.html#22710" class="Bound">i</a><a id="22762" class="Symbol">)</a> <a id="22764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22766" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22773" class="Symbol">(</a><a id="22774" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="22779" class="Symbol">(</a><a id="22780" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22784" href="Data.Vec.Properties.html#22682" class="Bound">eq</a><a id="22786" class="Symbol">)</a> <a id="22788" href="Data.Vec.Properties.html#22695" class="Bound">xs</a><a id="22790" class="Symbol">)</a> <a id="22792" href="Data.Vec.Properties.html#22710" class="Bound">i</a>
<a id="22794" href="Data.Vec.Properties.html#22665" class="Function">lookup-cast₂</a> <a id="22807" href="Data.Vec.Properties.html#22807" class="Bound">eq</a> <a id="22810" class="Symbol">(</a><a id="22811" href="Data.Vec.Properties.html#22811" class="Bound">x</a> <a id="22813" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22815" class="Symbol">_)</a>  <a id="22819" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="22827" class="Symbol">=</a> <a id="22829" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="22834" href="Data.Vec.Properties.html#22665" class="Function">lookup-cast₂</a> <a id="22847" href="Data.Vec.Properties.html#22847" class="Bound">eq</a> <a id="22850" class="Symbol">(_</a> <a id="22853" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="22855" href="Data.Vec.Properties.html#22855" class="Bound">xs</a><a id="22857" class="Symbol">)</a> <a id="22859" class="Symbol">(</a><a id="22860" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="22864" href="Data.Vec.Properties.html#22864" class="Bound">i</a><a id="22865" class="Symbol">)</a> <a id="22867" class="Symbol">=</a>
  <a id="22871" href="Data.Vec.Properties.html#22665" class="Function">lookup-cast₂</a> <a id="22884" class="Symbol">(</a><a id="22885" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="22899" href="Data.Vec.Properties.html#22847" class="Bound">eq</a><a id="22901" class="Symbol">)</a> <a id="22903" href="Data.Vec.Properties.html#22855" class="Bound">xs</a> <a id="22906" href="Data.Vec.Properties.html#22864" class="Bound">i</a>

<a id="lookup-concat"></a><a id="22909" href="Data.Vec.Properties.html#22909" class="Function">lookup-concat</a> <a id="22923" class="Symbol">:</a> <a id="22925" class="Symbol">∀</a> <a id="22927" class="Symbol">(</a><a id="22928" href="Data.Vec.Properties.html#22928" class="Bound">xss</a> <a id="22932" class="Symbol">:</a> <a id="22934" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="22938" class="Symbol">(</a><a id="22939" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="22943" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="22945" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="22946" class="Symbol">)</a> <a id="22948" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="22949" class="Symbol">)</a> <a id="22951" href="Data.Vec.Properties.html#22951" class="Bound">i</a> <a id="22953" href="Data.Vec.Properties.html#22953" class="Bound">j</a> <a id="22955" class="Symbol">→</a>
                <a id="22973" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="22980" class="Symbol">(</a><a id="22981" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="22988" href="Data.Vec.Properties.html#22928" class="Bound">xss</a><a id="22991" class="Symbol">)</a> <a id="22993" class="Symbol">(</a><a id="22994" href="Data.Fin.Base.html#4776" class="Function">Fin.combine</a> <a id="23006" href="Data.Vec.Properties.html#22951" class="Bound">i</a> <a id="23008" href="Data.Vec.Properties.html#22953" class="Bound">j</a><a id="23009" class="Symbol">)</a> <a id="23011" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23013" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="23020" class="Symbol">(</a><a id="23021" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="23028" href="Data.Vec.Properties.html#22928" class="Bound">xss</a> <a id="23032" href="Data.Vec.Properties.html#22951" class="Bound">i</a><a id="23033" class="Symbol">)</a> <a id="23035" href="Data.Vec.Properties.html#22953" class="Bound">j</a>
<a id="23037" href="Data.Vec.Properties.html#22909" class="Function">lookup-concat</a> <a id="23051" class="Symbol">(</a><a id="23052" href="Data.Vec.Properties.html#23052" class="Bound">xs</a> <a id="23055" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23057" href="Data.Vec.Properties.html#23057" class="Bound">xss</a><a id="23060" class="Symbol">)</a> <a id="23062" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="23067" href="Data.Vec.Properties.html#23067" class="Bound">j</a> <a id="23069" class="Symbol">=</a> <a id="23071" href="Data.Vec.Properties.html#21058" class="Function">lookup-++ˡ</a> <a id="23082" href="Data.Vec.Properties.html#23052" class="Bound">xs</a> <a id="23085" class="Symbol">(</a><a id="23086" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="23093" href="Data.Vec.Properties.html#23057" class="Bound">xss</a><a id="23096" class="Symbol">)</a> <a id="23098" href="Data.Vec.Properties.html#23067" class="Bound">j</a>
<a id="23100" href="Data.Vec.Properties.html#22909" class="Function">lookup-concat</a> <a id="23114" class="Symbol">(</a><a id="23115" href="Data.Vec.Properties.html#23115" class="Bound">xs</a> <a id="23118" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23120" href="Data.Vec.Properties.html#23120" class="Bound">xss</a><a id="23123" class="Symbol">)</a> <a id="23125" class="Symbol">(</a><a id="23126" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23130" href="Data.Vec.Properties.html#23130" class="Bound">i</a><a id="23131" class="Symbol">)</a> <a id="23133" href="Data.Vec.Properties.html#23133" class="Bound">j</a> <a id="23135" class="Symbol">=</a> <a id="23137" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="23145" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="23152" class="Symbol">(</a><a id="23153" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="23160" class="Symbol">(</a><a id="23161" href="Data.Vec.Properties.html#23115" class="Bound">xs</a> <a id="23164" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23166" href="Data.Vec.Properties.html#23120" class="Bound">xss</a><a id="23169" class="Symbol">))</a> <a id="23172" class="Symbol">(</a><a id="23173" href="Data.Fin.Base.html#4776" class="Function">Fin.combine</a> <a id="23185" class="Symbol">(</a><a id="23186" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23190" href="Data.Vec.Properties.html#23130" class="Bound">i</a><a id="23191" class="Symbol">)</a> <a id="23193" href="Data.Vec.Properties.html#23133" class="Bound">j</a><a id="23194" class="Symbol">)</a>
    <a id="23200" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23203" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="23214" href="Data.Vec.Properties.html#23115" class="Bound">xs</a> <a id="23217" class="Symbol">(</a><a id="23218" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="23225" href="Data.Vec.Properties.html#23120" class="Bound">xss</a><a id="23228" class="Symbol">)</a> <a id="23230" class="Symbol">(</a><a id="23231" href="Data.Fin.Base.html#4776" class="Function">Fin.combine</a> <a id="23243" href="Data.Vec.Properties.html#23130" class="Bound">i</a> <a id="23245" href="Data.Vec.Properties.html#23133" class="Bound">j</a><a id="23246" class="Symbol">)</a> <a id="23248" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23252" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="23259" class="Symbol">(</a><a id="23260" href="Data.Vec.Base.html#3170" class="Function">concat</a> <a id="23267" href="Data.Vec.Properties.html#23120" class="Bound">xss</a><a id="23270" class="Symbol">)</a> <a id="23272" class="Symbol">(</a><a id="23273" href="Data.Fin.Base.html#4776" class="Function">Fin.combine</a> <a id="23285" href="Data.Vec.Properties.html#23130" class="Bound">i</a> <a id="23287" href="Data.Vec.Properties.html#23133" class="Bound">j</a><a id="23288" class="Symbol">)</a>
    <a id="23294" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23297" href="Data.Vec.Properties.html#22909" class="Function">lookup-concat</a> <a id="23311" href="Data.Vec.Properties.html#23120" class="Bound">xss</a> <a id="23315" href="Data.Vec.Properties.html#23130" class="Bound">i</a> <a id="23317" href="Data.Vec.Properties.html#23133" class="Bound">j</a> <a id="23319" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="23323" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="23330" class="Symbol">(</a><a id="23331" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="23338" class="Symbol">(</a><a id="23339" href="Data.Vec.Properties.html#23115" class="Bound">xs</a> <a id="23342" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23344" href="Data.Vec.Properties.html#23120" class="Bound">xss</a><a id="23347" class="Symbol">)</a> <a id="23349" class="Symbol">(</a><a id="23350" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="23354" href="Data.Vec.Properties.html#23130" class="Bound">i</a><a id="23355" class="Symbol">))</a> <a id="23358" href="Data.Vec.Properties.html#23133" class="Bound">j</a>
    <a id="23364" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="23366" class="Keyword">where</a> <a id="23372" class="Keyword">open</a> <a id="23377" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="23390" class="Comment">------------------------------------------------------------------------</a>
<a id="23463" class="Comment">-- zipWith</a>

<a id="23475" class="Keyword">module</a> <a id="23482" href="Data.Vec.Properties.html#23482" class="Module">_</a> <a id="23484" class="Symbol">{</a><a id="23485" href="Data.Vec.Properties.html#23485" class="Bound">f</a> <a id="23487" class="Symbol">:</a> <a id="23489" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="23491" class="Symbol">→</a> <a id="23493" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="23495" class="Symbol">→</a> <a id="23497" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="23498" class="Symbol">}</a> <a id="23500" class="Keyword">where</a>

  <a id="23509" href="Data.Vec.Properties.html#23509" class="Function">zipWith-assoc</a> <a id="23523" class="Symbol">:</a> <a id="23525" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="23537" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="23541" href="Data.Vec.Properties.html#23485" class="Bound">f</a> <a id="23543" class="Symbol">→</a>
                  <a id="23563" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="23575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="23579" class="Symbol">(</a><a id="23580" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="23588" class="Symbol">{</a><a id="23589" class="Argument">n</a> <a id="23591" class="Symbol">=</a> <a id="23593" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="23594" class="Symbol">}</a> <a id="23596" href="Data.Vec.Properties.html#23485" class="Bound">f</a><a id="23597" class="Symbol">)</a>
  <a id="23601" href="Data.Vec.Properties.html#23509" class="Function">zipWith-assoc</a> <a id="23615" href="Data.Vec.Properties.html#23615" class="Bound">assoc</a> <a id="23621" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="23630" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="23639" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="23648" class="Symbol">=</a> <a id="23650" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="23657" href="Data.Vec.Properties.html#23509" class="Function">zipWith-assoc</a> <a id="23671" href="Data.Vec.Properties.html#23671" class="Bound">assoc</a> <a id="23677" class="Symbol">(</a><a id="23678" href="Data.Vec.Properties.html#23678" class="Bound">x</a> <a id="23680" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23682" href="Data.Vec.Properties.html#23682" class="Bound">xs</a><a id="23684" class="Symbol">)</a> <a id="23686" class="Symbol">(</a><a id="23687" href="Data.Vec.Properties.html#23687" class="Bound">y</a> <a id="23689" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23691" href="Data.Vec.Properties.html#23691" class="Bound">ys</a><a id="23693" class="Symbol">)</a> <a id="23695" class="Symbol">(</a><a id="23696" href="Data.Vec.Properties.html#23696" class="Bound">z</a> <a id="23698" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23700" href="Data.Vec.Properties.html#23700" class="Bound">zs</a><a id="23702" class="Symbol">)</a> <a id="23704" class="Symbol">=</a>
    <a id="23710" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="23716" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="23720" class="Symbol">(</a><a id="23721" href="Data.Vec.Properties.html#23671" class="Bound">assoc</a> <a id="23727" href="Data.Vec.Properties.html#23678" class="Bound">x</a> <a id="23729" href="Data.Vec.Properties.html#23687" class="Bound">y</a> <a id="23731" href="Data.Vec.Properties.html#23696" class="Bound">z</a><a id="23732" class="Symbol">)</a> <a id="23734" class="Symbol">(</a><a id="23735" href="Data.Vec.Properties.html#23509" class="Function">zipWith-assoc</a> <a id="23749" href="Data.Vec.Properties.html#23671" class="Bound">assoc</a> <a id="23755" href="Data.Vec.Properties.html#23682" class="Bound">xs</a> <a id="23758" href="Data.Vec.Properties.html#23691" class="Bound">ys</a> <a id="23761" href="Data.Vec.Properties.html#23700" class="Bound">zs</a><a id="23763" class="Symbol">)</a>

  <a id="23768" href="Data.Vec.Properties.html#23768" class="Function">zipWith-idem</a> <a id="23781" class="Symbol">:</a> <a id="23783" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="23794" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="23798" href="Data.Vec.Properties.html#23485" class="Bound">f</a> <a id="23800" class="Symbol">→</a>
                 <a id="23819" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="23830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="23834" class="Symbol">(</a><a id="23835" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="23843" class="Symbol">{</a><a id="23844" class="Argument">n</a> <a id="23846" class="Symbol">=</a> <a id="23848" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="23849" class="Symbol">}</a> <a id="23851" href="Data.Vec.Properties.html#23485" class="Bound">f</a><a id="23852" class="Symbol">)</a>
  <a id="23856" href="Data.Vec.Properties.html#23768" class="Function">zipWith-idem</a> <a id="23869" href="Data.Vec.Properties.html#23869" class="Bound">idem</a> <a id="23874" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="23883" class="Symbol">=</a> <a id="23885" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="23892" href="Data.Vec.Properties.html#23768" class="Function">zipWith-idem</a> <a id="23905" href="Data.Vec.Properties.html#23905" class="Bound">idem</a> <a id="23910" class="Symbol">(</a><a id="23911" href="Data.Vec.Properties.html#23911" class="Bound">x</a> <a id="23913" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="23915" href="Data.Vec.Properties.html#23915" class="Bound">xs</a><a id="23917" class="Symbol">)</a> <a id="23919" class="Symbol">=</a>
    <a id="23925" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="23931" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="23935" class="Symbol">(</a><a id="23936" href="Data.Vec.Properties.html#23905" class="Bound">idem</a> <a id="23941" href="Data.Vec.Properties.html#23911" class="Bound">x</a><a id="23942" class="Symbol">)</a> <a id="23944" class="Symbol">(</a><a id="23945" href="Data.Vec.Properties.html#23768" class="Function">zipWith-idem</a> <a id="23958" href="Data.Vec.Properties.html#23905" class="Bound">idem</a> <a id="23963" href="Data.Vec.Properties.html#23915" class="Bound">xs</a><a id="23965" class="Symbol">)</a>

<a id="23968" class="Keyword">module</a> <a id="23975" href="Data.Vec.Properties.html#23975" class="Module">_</a> <a id="23977" class="Symbol">{</a><a id="23978" href="Data.Vec.Properties.html#23978" class="Bound">f</a> <a id="23980" class="Symbol">:</a> <a id="23982" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="23984" class="Symbol">→</a> <a id="23986" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="23988" class="Symbol">→</a> <a id="23990" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="23991" class="Symbol">}</a> <a id="23993" class="Symbol">{</a><a id="23994" href="Data.Vec.Properties.html#23994" class="Bound">e</a> <a id="23996" class="Symbol">:</a> <a id="23998" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="23999" class="Symbol">}</a> <a id="24001" class="Keyword">where</a>

  <a id="24010" href="Data.Vec.Properties.html#24010" class="Function">zipWith-identityˡ</a> <a id="24028" class="Symbol">:</a> <a id="24030" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="24043" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24047" href="Data.Vec.Properties.html#23994" class="Bound">e</a> <a id="24049" href="Data.Vec.Properties.html#23978" class="Bound">f</a> <a id="24051" class="Symbol">→</a>
                      <a id="24075" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="24088" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24092" class="Symbol">(</a><a id="24093" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="24103" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="24105" href="Data.Vec.Properties.html#23994" class="Bound">e</a><a id="24106" class="Symbol">)</a> <a id="24108" class="Symbol">(</a><a id="24109" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="24117" href="Data.Vec.Properties.html#23978" class="Bound">f</a><a id="24118" class="Symbol">)</a>
  <a id="24122" href="Data.Vec.Properties.html#24010" class="Function">zipWith-identityˡ</a> <a id="24140" href="Data.Vec.Properties.html#24140" class="Bound">idˡ</a> <a id="24144" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="24153" class="Symbol">=</a> <a id="24155" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="24162" href="Data.Vec.Properties.html#24010" class="Function">zipWith-identityˡ</a> <a id="24180" href="Data.Vec.Properties.html#24180" class="Bound">idˡ</a> <a id="24184" class="Symbol">(</a><a id="24185" href="Data.Vec.Properties.html#24185" class="Bound">x</a> <a id="24187" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="24189" href="Data.Vec.Properties.html#24189" class="Bound">xs</a><a id="24191" class="Symbol">)</a> <a id="24193" class="Symbol">=</a>
    <a id="24199" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="24205" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="24209" class="Symbol">(</a><a id="24210" href="Data.Vec.Properties.html#24180" class="Bound">idˡ</a> <a id="24214" href="Data.Vec.Properties.html#24185" class="Bound">x</a><a id="24215" class="Symbol">)</a> <a id="24217" class="Symbol">(</a><a id="24218" href="Data.Vec.Properties.html#24010" class="Function">zipWith-identityˡ</a> <a id="24236" href="Data.Vec.Properties.html#24180" class="Bound">idˡ</a> <a id="24240" href="Data.Vec.Properties.html#24189" class="Bound">xs</a><a id="24242" class="Symbol">)</a>

  <a id="24247" href="Data.Vec.Properties.html#24247" class="Function">zipWith-identityʳ</a> <a id="24265" class="Symbol">:</a> <a id="24267" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="24281" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24285" href="Data.Vec.Properties.html#23994" class="Bound">e</a> <a id="24287" href="Data.Vec.Properties.html#23978" class="Bound">f</a> <a id="24289" class="Symbol">→</a>
                      <a id="24313" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="24327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24331" class="Symbol">(</a><a id="24332" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="24342" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="24344" href="Data.Vec.Properties.html#23994" class="Bound">e</a><a id="24345" class="Symbol">)</a> <a id="24347" class="Symbol">(</a><a id="24348" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="24356" href="Data.Vec.Properties.html#23978" class="Bound">f</a><a id="24357" class="Symbol">)</a>
  <a id="24361" href="Data.Vec.Properties.html#24247" class="Function">zipWith-identityʳ</a> <a id="24379" href="Data.Vec.Properties.html#24379" class="Bound">idʳ</a> <a id="24383" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="24392" class="Symbol">=</a> <a id="24394" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="24401" href="Data.Vec.Properties.html#24247" class="Function">zipWith-identityʳ</a> <a id="24419" href="Data.Vec.Properties.html#24419" class="Bound">idʳ</a> <a id="24423" class="Symbol">(</a><a id="24424" href="Data.Vec.Properties.html#24424" class="Bound">x</a> <a id="24426" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="24428" href="Data.Vec.Properties.html#24428" class="Bound">xs</a><a id="24430" class="Symbol">)</a> <a id="24432" class="Symbol">=</a>
    <a id="24438" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="24444" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="24448" class="Symbol">(</a><a id="24449" href="Data.Vec.Properties.html#24419" class="Bound">idʳ</a> <a id="24453" href="Data.Vec.Properties.html#24424" class="Bound">x</a><a id="24454" class="Symbol">)</a> <a id="24456" class="Symbol">(</a><a id="24457" href="Data.Vec.Properties.html#24247" class="Function">zipWith-identityʳ</a> <a id="24475" href="Data.Vec.Properties.html#24419" class="Bound">idʳ</a> <a id="24479" href="Data.Vec.Properties.html#24428" class="Bound">xs</a><a id="24481" class="Symbol">)</a>

  <a id="24486" href="Data.Vec.Properties.html#24486" class="Function">zipWith-zeroˡ</a> <a id="24500" class="Symbol">:</a> <a id="24502" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="24511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24515" href="Data.Vec.Properties.html#23994" class="Bound">e</a> <a id="24517" href="Data.Vec.Properties.html#23978" class="Bound">f</a> <a id="24519" class="Symbol">→</a>
                  <a id="24539" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="24548" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24552" class="Symbol">(</a><a id="24553" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="24563" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="24565" href="Data.Vec.Properties.html#23994" class="Bound">e</a><a id="24566" class="Symbol">)</a> <a id="24568" class="Symbol">(</a><a id="24569" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="24577" href="Data.Vec.Properties.html#23978" class="Bound">f</a><a id="24578" class="Symbol">)</a>
  <a id="24582" href="Data.Vec.Properties.html#24486" class="Function">zipWith-zeroˡ</a> <a id="24596" href="Data.Vec.Properties.html#24596" class="Bound">zeˡ</a> <a id="24600" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="24609" class="Symbol">=</a> <a id="24611" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="24618" href="Data.Vec.Properties.html#24486" class="Function">zipWith-zeroˡ</a> <a id="24632" href="Data.Vec.Properties.html#24632" class="Bound">zeˡ</a> <a id="24636" class="Symbol">(</a><a id="24637" href="Data.Vec.Properties.html#24637" class="Bound">x</a> <a id="24639" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="24641" href="Data.Vec.Properties.html#24641" class="Bound">xs</a><a id="24643" class="Symbol">)</a> <a id="24645" class="Symbol">=</a>
    <a id="24651" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="24657" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="24661" class="Symbol">(</a><a id="24662" href="Data.Vec.Properties.html#24632" class="Bound">zeˡ</a> <a id="24666" href="Data.Vec.Properties.html#24637" class="Bound">x</a><a id="24667" class="Symbol">)</a> <a id="24669" class="Symbol">(</a><a id="24670" href="Data.Vec.Properties.html#24486" class="Function">zipWith-zeroˡ</a> <a id="24684" href="Data.Vec.Properties.html#24632" class="Bound">zeˡ</a> <a id="24688" href="Data.Vec.Properties.html#24641" class="Bound">xs</a><a id="24690" class="Symbol">)</a>

  <a id="24695" href="Data.Vec.Properties.html#24695" class="Function">zipWith-zeroʳ</a> <a id="24709" class="Symbol">:</a> <a id="24711" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="24721" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24725" href="Data.Vec.Properties.html#23994" class="Bound">e</a> <a id="24727" href="Data.Vec.Properties.html#23978" class="Bound">f</a> <a id="24729" class="Symbol">→</a>
                  <a id="24749" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="24759" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24763" class="Symbol">(</a><a id="24764" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="24774" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="24776" href="Data.Vec.Properties.html#23994" class="Bound">e</a><a id="24777" class="Symbol">)</a> <a id="24779" class="Symbol">(</a><a id="24780" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="24788" href="Data.Vec.Properties.html#23978" class="Bound">f</a><a id="24789" class="Symbol">)</a>
  <a id="24793" href="Data.Vec.Properties.html#24695" class="Function">zipWith-zeroʳ</a> <a id="24807" href="Data.Vec.Properties.html#24807" class="Bound">zeʳ</a> <a id="24811" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="24820" class="Symbol">=</a> <a id="24822" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="24829" href="Data.Vec.Properties.html#24695" class="Function">zipWith-zeroʳ</a> <a id="24843" href="Data.Vec.Properties.html#24843" class="Bound">zeʳ</a> <a id="24847" class="Symbol">(</a><a id="24848" href="Data.Vec.Properties.html#24848" class="Bound">x</a> <a id="24850" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="24852" href="Data.Vec.Properties.html#24852" class="Bound">xs</a><a id="24854" class="Symbol">)</a> <a id="24856" class="Symbol">=</a>
    <a id="24862" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="24868" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="24872" class="Symbol">(</a><a id="24873" href="Data.Vec.Properties.html#24843" class="Bound">zeʳ</a> <a id="24877" href="Data.Vec.Properties.html#24848" class="Bound">x</a><a id="24878" class="Symbol">)</a> <a id="24880" class="Symbol">(</a><a id="24881" href="Data.Vec.Properties.html#24695" class="Function">zipWith-zeroʳ</a> <a id="24895" href="Data.Vec.Properties.html#24843" class="Bound">zeʳ</a> <a id="24899" href="Data.Vec.Properties.html#24852" class="Bound">xs</a><a id="24901" class="Symbol">)</a>

<a id="24904" class="Keyword">module</a> <a id="24911" href="Data.Vec.Properties.html#24911" class="Module">_</a> <a id="24913" class="Symbol">{</a><a id="24914" href="Data.Vec.Properties.html#24914" class="Bound">f</a> <a id="24916" class="Symbol">:</a> <a id="24918" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="24920" class="Symbol">→</a> <a id="24922" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="24924" class="Symbol">→</a> <a id="24926" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="24927" class="Symbol">}</a> <a id="24929" class="Symbol">{</a><a id="24930" href="Data.Vec.Properties.html#24930" class="Bound">e</a> <a id="24932" class="Symbol">:</a> <a id="24934" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="24935" class="Symbol">}</a> <a id="24937" class="Symbol">{</a><a id="24938" href="Data.Vec.Properties.html#24938" class="Bound">⁻¹</a> <a id="24941" class="Symbol">:</a> <a id="24943" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="24945" class="Symbol">→</a> <a id="24947" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="24948" class="Symbol">}</a> <a id="24950" class="Keyword">where</a>

  <a id="24959" href="Data.Vec.Properties.html#24959" class="Function">zipWith-inverseˡ</a> <a id="24976" class="Symbol">:</a> <a id="24978" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="24990" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="24994" href="Data.Vec.Properties.html#24930" class="Bound">e</a> <a id="24996" href="Data.Vec.Properties.html#24938" class="Bound">⁻¹</a> <a id="24999" href="Data.Vec.Properties.html#24914" class="Bound">f</a> <a id="25001" class="Symbol">→</a>
                     <a id="25024" href="Algebra.Definitions.html#2152" class="Function">LeftInverse</a> <a id="25036" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25040" class="Symbol">(</a><a id="25041" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="25051" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="25053" href="Data.Vec.Properties.html#24930" class="Bound">e</a><a id="25054" class="Symbol">)</a> <a id="25056" class="Symbol">(</a><a id="25057" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="25061" href="Data.Vec.Properties.html#24938" class="Bound">⁻¹</a><a id="25063" class="Symbol">)</a> <a id="25065" class="Symbol">(</a><a id="25066" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="25074" href="Data.Vec.Properties.html#24914" class="Bound">f</a><a id="25075" class="Symbol">)</a>
  <a id="25079" href="Data.Vec.Properties.html#24959" class="Function">zipWith-inverseˡ</a> <a id="25096" href="Data.Vec.Properties.html#25096" class="Bound">invˡ</a> <a id="25101" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="25110" class="Symbol">=</a> <a id="25112" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="25119" href="Data.Vec.Properties.html#24959" class="Function">zipWith-inverseˡ</a> <a id="25136" href="Data.Vec.Properties.html#25136" class="Bound">invˡ</a> <a id="25141" class="Symbol">(</a><a id="25142" href="Data.Vec.Properties.html#25142" class="Bound">x</a> <a id="25144" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="25146" href="Data.Vec.Properties.html#25146" class="Bound">xs</a><a id="25148" class="Symbol">)</a> <a id="25150" class="Symbol">=</a>
    <a id="25156" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="25162" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="25166" class="Symbol">(</a><a id="25167" href="Data.Vec.Properties.html#25136" class="Bound">invˡ</a> <a id="25172" href="Data.Vec.Properties.html#25142" class="Bound">x</a><a id="25173" class="Symbol">)</a> <a id="25175" class="Symbol">(</a><a id="25176" href="Data.Vec.Properties.html#24959" class="Function">zipWith-inverseˡ</a> <a id="25193" href="Data.Vec.Properties.html#25136" class="Bound">invˡ</a> <a id="25198" href="Data.Vec.Properties.html#25146" class="Bound">xs</a><a id="25200" class="Symbol">)</a>

  <a id="25205" href="Data.Vec.Properties.html#25205" class="Function">zipWith-inverseʳ</a> <a id="25222" class="Symbol">:</a> <a id="25224" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="25237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25241" href="Data.Vec.Properties.html#24930" class="Bound">e</a> <a id="25243" href="Data.Vec.Properties.html#24938" class="Bound">⁻¹</a> <a id="25246" href="Data.Vec.Properties.html#24914" class="Bound">f</a> <a id="25248" class="Symbol">→</a>
                     <a id="25271" href="Algebra.Definitions.html#2240" class="Function">RightInverse</a> <a id="25284" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25288" class="Symbol">(</a><a id="25289" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="25299" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="25301" href="Data.Vec.Properties.html#24930" class="Bound">e</a><a id="25302" class="Symbol">)</a> <a id="25304" class="Symbol">(</a><a id="25305" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="25309" href="Data.Vec.Properties.html#24938" class="Bound">⁻¹</a><a id="25311" class="Symbol">)</a> <a id="25313" class="Symbol">(</a><a id="25314" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="25322" href="Data.Vec.Properties.html#24914" class="Bound">f</a><a id="25323" class="Symbol">)</a>
  <a id="25327" href="Data.Vec.Properties.html#25205" class="Function">zipWith-inverseʳ</a> <a id="25344" href="Data.Vec.Properties.html#25344" class="Bound">invʳ</a> <a id="25349" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="25358" class="Symbol">=</a> <a id="25360" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="25367" href="Data.Vec.Properties.html#25205" class="Function">zipWith-inverseʳ</a> <a id="25384" href="Data.Vec.Properties.html#25384" class="Bound">invʳ</a> <a id="25389" class="Symbol">(</a><a id="25390" href="Data.Vec.Properties.html#25390" class="Bound">x</a> <a id="25392" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="25394" href="Data.Vec.Properties.html#25394" class="Bound">xs</a><a id="25396" class="Symbol">)</a> <a id="25398" class="Symbol">=</a>
    <a id="25404" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="25410" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="25414" class="Symbol">(</a><a id="25415" href="Data.Vec.Properties.html#25384" class="Bound">invʳ</a> <a id="25420" href="Data.Vec.Properties.html#25390" class="Bound">x</a><a id="25421" class="Symbol">)</a> <a id="25423" class="Symbol">(</a><a id="25424" href="Data.Vec.Properties.html#25205" class="Function">zipWith-inverseʳ</a> <a id="25441" href="Data.Vec.Properties.html#25384" class="Bound">invʳ</a> <a id="25446" href="Data.Vec.Properties.html#25394" class="Bound">xs</a><a id="25448" class="Symbol">)</a>

<a id="25451" class="Keyword">module</a> <a id="25458" href="Data.Vec.Properties.html#25458" class="Module">_</a> <a id="25460" class="Symbol">{</a><a id="25461" href="Data.Vec.Properties.html#25461" class="Bound">f</a> <a id="25463" href="Data.Vec.Properties.html#25463" class="Bound">g</a> <a id="25465" class="Symbol">:</a> <a id="25467" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="25469" class="Symbol">→</a> <a id="25471" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="25473" class="Symbol">→</a> <a id="25475" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="25476" class="Symbol">}</a> <a id="25478" class="Keyword">where</a>

  <a id="25487" href="Data.Vec.Properties.html#25487" class="Function">zipWith-distribˡ</a> <a id="25504" class="Symbol">:</a> <a id="25506" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="25525" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25529" href="Data.Vec.Properties.html#25461" class="Bound">f</a> <a id="25531" href="Data.Vec.Properties.html#25463" class="Bound">g</a> <a id="25533" class="Symbol">→</a>
                     <a id="25556" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="25575" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25579" class="Symbol">(</a><a id="25580" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="25588" class="Symbol">{</a><a id="25589" class="Argument">n</a> <a id="25591" class="Symbol">=</a> <a id="25593" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="25594" class="Symbol">}</a> <a id="25596" href="Data.Vec.Properties.html#25461" class="Bound">f</a><a id="25597" class="Symbol">)</a> <a id="25599" class="Symbol">(</a><a id="25600" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="25608" href="Data.Vec.Properties.html#25463" class="Bound">g</a><a id="25609" class="Symbol">)</a>
  <a id="25613" href="Data.Vec.Properties.html#25487" class="Function">zipWith-distribˡ</a> <a id="25630" href="Data.Vec.Properties.html#25630" class="Bound">distribˡ</a> <a id="25639" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>        <a id="25649" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>      <a id="25657" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="25666" class="Symbol">=</a> <a id="25668" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="25675" href="Data.Vec.Properties.html#25487" class="Function">zipWith-distribˡ</a> <a id="25692" href="Data.Vec.Properties.html#25692" class="Bound">distribˡ</a> <a id="25701" class="Symbol">(</a><a id="25702" href="Data.Vec.Properties.html#25702" class="Bound">x</a> <a id="25704" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="25706" href="Data.Vec.Properties.html#25706" class="Bound">xs</a><a id="25708" class="Symbol">)</a> <a id="25710" class="Symbol">(</a><a id="25711" href="Data.Vec.Properties.html#25711" class="Bound">y</a> <a id="25713" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="25715" href="Data.Vec.Properties.html#25715" class="Bound">ys</a><a id="25717" class="Symbol">)</a> <a id="25719" class="Symbol">(</a><a id="25720" href="Data.Vec.Properties.html#25720" class="Bound">z</a> <a id="25722" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="25724" href="Data.Vec.Properties.html#25724" class="Bound">zs</a><a id="25726" class="Symbol">)</a> <a id="25728" class="Symbol">=</a>
    <a id="25734" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="25740" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="25744" class="Symbol">(</a><a id="25745" href="Data.Vec.Properties.html#25692" class="Bound">distribˡ</a> <a id="25754" href="Data.Vec.Properties.html#25702" class="Bound">x</a> <a id="25756" href="Data.Vec.Properties.html#25711" class="Bound">y</a> <a id="25758" href="Data.Vec.Properties.html#25720" class="Bound">z</a><a id="25759" class="Symbol">)</a> <a id="25761" class="Symbol">(</a><a id="25762" href="Data.Vec.Properties.html#25487" class="Function">zipWith-distribˡ</a> <a id="25779" href="Data.Vec.Properties.html#25692" class="Bound">distribˡ</a> <a id="25788" href="Data.Vec.Properties.html#25706" class="Bound">xs</a> <a id="25791" href="Data.Vec.Properties.html#25715" class="Bound">ys</a> <a id="25794" href="Data.Vec.Properties.html#25724" class="Bound">zs</a><a id="25796" class="Symbol">)</a>

  <a id="25801" href="Data.Vec.Properties.html#25801" class="Function">zipWith-distribʳ</a> <a id="25818" class="Symbol">:</a> <a id="25820" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="25839" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25843" href="Data.Vec.Properties.html#25461" class="Bound">f</a> <a id="25845" href="Data.Vec.Properties.html#25463" class="Bound">g</a> <a id="25847" class="Symbol">→</a>
                     <a id="25870" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="25889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="25893" class="Symbol">(</a><a id="25894" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="25902" class="Symbol">{</a><a id="25903" class="Argument">n</a> <a id="25905" class="Symbol">=</a> <a id="25907" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="25908" class="Symbol">}</a> <a id="25910" href="Data.Vec.Properties.html#25461" class="Bound">f</a><a id="25911" class="Symbol">)</a> <a id="25913" class="Symbol">(</a><a id="25914" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="25922" href="Data.Vec.Properties.html#25463" class="Bound">g</a><a id="25923" class="Symbol">)</a>
  <a id="25927" href="Data.Vec.Properties.html#25801" class="Function">zipWith-distribʳ</a> <a id="25944" href="Data.Vec.Properties.html#25944" class="Bound">distribʳ</a> <a id="25953" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>        <a id="25963" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>      <a id="25971" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="25980" class="Symbol">=</a> <a id="25982" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="25989" href="Data.Vec.Properties.html#25801" class="Function">zipWith-distribʳ</a> <a id="26006" href="Data.Vec.Properties.html#26006" class="Bound">distribʳ</a> <a id="26015" class="Symbol">(</a><a id="26016" href="Data.Vec.Properties.html#26016" class="Bound">x</a> <a id="26018" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26020" href="Data.Vec.Properties.html#26020" class="Bound">xs</a><a id="26022" class="Symbol">)</a> <a id="26024" class="Symbol">(</a><a id="26025" href="Data.Vec.Properties.html#26025" class="Bound">y</a> <a id="26027" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26029" href="Data.Vec.Properties.html#26029" class="Bound">ys</a><a id="26031" class="Symbol">)</a> <a id="26033" class="Symbol">(</a><a id="26034" href="Data.Vec.Properties.html#26034" class="Bound">z</a> <a id="26036" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26038" href="Data.Vec.Properties.html#26038" class="Bound">zs</a><a id="26040" class="Symbol">)</a> <a id="26042" class="Symbol">=</a>
    <a id="26048" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="26054" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="26058" class="Symbol">(</a><a id="26059" href="Data.Vec.Properties.html#26006" class="Bound">distribʳ</a> <a id="26068" href="Data.Vec.Properties.html#26016" class="Bound">x</a> <a id="26070" href="Data.Vec.Properties.html#26025" class="Bound">y</a> <a id="26072" href="Data.Vec.Properties.html#26034" class="Bound">z</a><a id="26073" class="Symbol">)</a> <a id="26075" class="Symbol">(</a><a id="26076" href="Data.Vec.Properties.html#25801" class="Function">zipWith-distribʳ</a> <a id="26093" href="Data.Vec.Properties.html#26006" class="Bound">distribʳ</a> <a id="26102" href="Data.Vec.Properties.html#26020" class="Bound">xs</a> <a id="26105" href="Data.Vec.Properties.html#26029" class="Bound">ys</a> <a id="26108" href="Data.Vec.Properties.html#26038" class="Bound">zs</a><a id="26110" class="Symbol">)</a>

  <a id="26115" href="Data.Vec.Properties.html#26115" class="Function">zipWith-absorbs</a> <a id="26131" class="Symbol">:</a> <a id="26133" href="Algebra.Definitions.html#4046" class="Function Operator">_Absorbs_</a> <a id="26143" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="26147" href="Data.Vec.Properties.html#25461" class="Bound">f</a> <a id="26149" href="Data.Vec.Properties.html#25463" class="Bound">g</a> <a id="26151" class="Symbol">→</a>
                   <a id="26172" href="Algebra.Definitions.html#4046" class="Function Operator">_Absorbs_</a> <a id="26182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="26186" class="Symbol">(</a><a id="26187" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="26195" class="Symbol">{</a><a id="26196" class="Argument">n</a> <a id="26198" class="Symbol">=</a> <a id="26200" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="26201" class="Symbol">}</a> <a id="26203" href="Data.Vec.Properties.html#25461" class="Bound">f</a><a id="26204" class="Symbol">)</a> <a id="26206" class="Symbol">(</a><a id="26207" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="26215" href="Data.Vec.Properties.html#25463" class="Bound">g</a><a id="26216" class="Symbol">)</a>
  <a id="26220" href="Data.Vec.Properties.html#26115" class="Function">zipWith-absorbs</a> <a id="26236" href="Data.Vec.Properties.html#26236" class="Bound">abs</a> <a id="26240" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="26249" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="26258" class="Symbol">=</a> <a id="26260" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="26267" href="Data.Vec.Properties.html#26115" class="Function">zipWith-absorbs</a> <a id="26283" href="Data.Vec.Properties.html#26283" class="Bound">abs</a> <a id="26287" class="Symbol">(</a><a id="26288" href="Data.Vec.Properties.html#26288" class="Bound">x</a> <a id="26290" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26292" href="Data.Vec.Properties.html#26292" class="Bound">xs</a><a id="26294" class="Symbol">)</a> <a id="26296" class="Symbol">(</a><a id="26297" href="Data.Vec.Properties.html#26297" class="Bound">y</a> <a id="26299" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26301" href="Data.Vec.Properties.html#26301" class="Bound">ys</a><a id="26303" class="Symbol">)</a> <a id="26305" class="Symbol">=</a>
    <a id="26311" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="26317" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="26321" class="Symbol">(</a><a id="26322" href="Data.Vec.Properties.html#26283" class="Bound">abs</a> <a id="26326" href="Data.Vec.Properties.html#26288" class="Bound">x</a> <a id="26328" href="Data.Vec.Properties.html#26297" class="Bound">y</a><a id="26329" class="Symbol">)</a> <a id="26331" class="Symbol">(</a><a id="26332" href="Data.Vec.Properties.html#26115" class="Function">zipWith-absorbs</a> <a id="26348" href="Data.Vec.Properties.html#26283" class="Bound">abs</a> <a id="26352" href="Data.Vec.Properties.html#26292" class="Bound">xs</a> <a id="26355" href="Data.Vec.Properties.html#26301" class="Bound">ys</a><a id="26357" class="Symbol">)</a>

<a id="26360" class="Keyword">module</a> <a id="26367" href="Data.Vec.Properties.html#26367" class="Module">_</a> <a id="26369" class="Symbol">{</a><a id="26370" href="Data.Vec.Properties.html#26370" class="Bound">f</a> <a id="26372" class="Symbol">:</a> <a id="26374" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="26376" class="Symbol">→</a> <a id="26378" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="26380" class="Symbol">→</a> <a id="26382" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="26383" class="Symbol">}</a> <a id="26385" class="Symbol">{</a><a id="26386" href="Data.Vec.Properties.html#26386" class="Bound">g</a> <a id="26388" class="Symbol">:</a> <a id="26390" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="26392" class="Symbol">→</a> <a id="26394" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="26396" class="Symbol">→</a> <a id="26398" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="26399" class="Symbol">}</a> <a id="26401" class="Keyword">where</a>

  <a id="26410" href="Data.Vec.Properties.html#26410" class="Function">zipWith-comm</a> <a id="26423" class="Symbol">:</a> <a id="26425" class="Symbol">∀</a> <a id="26427" class="Symbol">(</a><a id="26428" href="Data.Vec.Properties.html#26428" class="Bound">comm</a> <a id="26433" class="Symbol">:</a> <a id="26435" class="Symbol">∀</a> <a id="26437" href="Data.Vec.Properties.html#26437" class="Bound">x</a> <a id="26439" href="Data.Vec.Properties.html#26439" class="Bound">y</a> <a id="26441" class="Symbol">→</a> <a id="26443" href="Data.Vec.Properties.html#26370" class="Bound">f</a> <a id="26445" href="Data.Vec.Properties.html#26437" class="Bound">x</a> <a id="26447" href="Data.Vec.Properties.html#26439" class="Bound">y</a> <a id="26449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26451" href="Data.Vec.Properties.html#26386" class="Bound">g</a> <a id="26453" href="Data.Vec.Properties.html#26439" class="Bound">y</a> <a id="26455" href="Data.Vec.Properties.html#26437" class="Bound">x</a><a id="26456" class="Symbol">)</a> <a id="26458" class="Symbol">(</a><a id="26459" href="Data.Vec.Properties.html#26459" class="Bound">xs</a> <a id="26462" class="Symbol">:</a> <a id="26464" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="26468" href="Data.Vec.Properties.html#26374" class="Bound">A</a> <a id="26470" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="26471" class="Symbol">)</a> <a id="26473" href="Data.Vec.Properties.html#26473" class="Bound">ys</a> <a id="26476" class="Symbol">→</a>
                 <a id="26495" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="26503" href="Data.Vec.Properties.html#26370" class="Bound">f</a> <a id="26505" href="Data.Vec.Properties.html#26459" class="Bound">xs</a> <a id="26508" href="Data.Vec.Properties.html#26473" class="Bound">ys</a> <a id="26511" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26513" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="26521" href="Data.Vec.Properties.html#26386" class="Bound">g</a> <a id="26523" href="Data.Vec.Properties.html#26473" class="Bound">ys</a> <a id="26526" href="Data.Vec.Properties.html#26459" class="Bound">xs</a>
  <a id="26531" href="Data.Vec.Properties.html#26410" class="Function">zipWith-comm</a> <a id="26544" href="Data.Vec.Properties.html#26544" class="Bound">comm</a> <a id="26549" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="26558" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="26567" class="Symbol">=</a> <a id="26569" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="26576" href="Data.Vec.Properties.html#26410" class="Function">zipWith-comm</a> <a id="26589" href="Data.Vec.Properties.html#26589" class="Bound">comm</a> <a id="26594" class="Symbol">(</a><a id="26595" href="Data.Vec.Properties.html#26595" class="Bound">x</a> <a id="26597" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26599" href="Data.Vec.Properties.html#26599" class="Bound">xs</a><a id="26601" class="Symbol">)</a> <a id="26603" class="Symbol">(</a><a id="26604" href="Data.Vec.Properties.html#26604" class="Bound">y</a> <a id="26606" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26608" href="Data.Vec.Properties.html#26608" class="Bound">ys</a><a id="26610" class="Symbol">)</a> <a id="26612" class="Symbol">=</a>
    <a id="26618" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="26624" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="26628" class="Symbol">(</a><a id="26629" href="Data.Vec.Properties.html#26589" class="Bound">comm</a> <a id="26634" href="Data.Vec.Properties.html#26595" class="Bound">x</a> <a id="26636" href="Data.Vec.Properties.html#26604" class="Bound">y</a><a id="26637" class="Symbol">)</a> <a id="26639" class="Symbol">(</a><a id="26640" href="Data.Vec.Properties.html#26410" class="Function">zipWith-comm</a> <a id="26653" href="Data.Vec.Properties.html#26589" class="Bound">comm</a> <a id="26658" href="Data.Vec.Properties.html#26599" class="Bound">xs</a> <a id="26661" href="Data.Vec.Properties.html#26608" class="Bound">ys</a><a id="26663" class="Symbol">)</a>

<a id="zipWith-map₁"></a><a id="26666" href="Data.Vec.Properties.html#26666" class="Function">zipWith-map₁</a> <a id="26679" class="Symbol">:</a> <a id="26681" class="Symbol">∀</a> <a id="26683" class="Symbol">(</a><a id="26684" href="Data.Vec.Properties.html#26684" class="Bound Operator">_⊕_</a> <a id="26688" class="Symbol">:</a> <a id="26690" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="26692" class="Symbol">→</a> <a id="26694" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="26696" class="Symbol">→</a> <a id="26698" href="Data.Vec.Properties.html#1961" class="Generalizable">D</a><a id="26699" class="Symbol">)</a> <a id="26701" class="Symbol">(</a><a id="26702" href="Data.Vec.Properties.html#26702" class="Bound">f</a> <a id="26704" class="Symbol">:</a> <a id="26706" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="26708" class="Symbol">→</a> <a id="26710" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="26711" class="Symbol">)</a>
               <a id="26728" class="Symbol">(</a><a id="26729" href="Data.Vec.Properties.html#26729" class="Bound">xs</a> <a id="26732" class="Symbol">:</a> <a id="26734" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="26738" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="26740" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="26741" class="Symbol">)</a> <a id="26743" class="Symbol">(</a><a id="26744" href="Data.Vec.Properties.html#26744" class="Bound">ys</a> <a id="26747" class="Symbol">:</a> <a id="26749" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="26753" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="26755" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="26756" class="Symbol">)</a> <a id="26758" class="Symbol">→</a>
               <a id="26775" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="26783" href="Data.Vec.Properties.html#26684" class="Bound Operator">_⊕_</a> <a id="26787" class="Symbol">(</a><a id="26788" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="26792" href="Data.Vec.Properties.html#26702" class="Bound">f</a> <a id="26794" href="Data.Vec.Properties.html#26729" class="Bound">xs</a><a id="26796" class="Symbol">)</a> <a id="26798" href="Data.Vec.Properties.html#26744" class="Bound">ys</a> <a id="26801" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="26803" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="26811" class="Symbol">(λ</a> <a id="26814" href="Data.Vec.Properties.html#26814" class="Bound">x</a> <a id="26816" href="Data.Vec.Properties.html#26816" class="Bound">y</a> <a id="26818" class="Symbol">→</a> <a id="26820" href="Data.Vec.Properties.html#26702" class="Bound">f</a> <a id="26822" href="Data.Vec.Properties.html#26814" class="Bound">x</a> <a id="26824" href="Data.Vec.Properties.html#26684" class="Bound Operator">⊕</a> <a id="26826" href="Data.Vec.Properties.html#26816" class="Bound">y</a><a id="26827" class="Symbol">)</a> <a id="26829" href="Data.Vec.Properties.html#26729" class="Bound">xs</a> <a id="26832" href="Data.Vec.Properties.html#26744" class="Bound">ys</a>
<a id="26835" href="Data.Vec.Properties.html#26666" class="Function">zipWith-map₁</a> <a id="26848" href="Data.Vec.Properties.html#26848" class="Bound Operator">_⊕_</a> <a id="26852" href="Data.Vec.Properties.html#26852" class="Bound">f</a> <a id="26854" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="26863" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="26872" class="Symbol">=</a> <a id="26874" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="26879" href="Data.Vec.Properties.html#26666" class="Function">zipWith-map₁</a> <a id="26892" href="Data.Vec.Properties.html#26892" class="Bound Operator">_⊕_</a> <a id="26896" href="Data.Vec.Properties.html#26896" class="Bound">f</a> <a id="26898" class="Symbol">(</a><a id="26899" href="Data.Vec.Properties.html#26899" class="Bound">x</a> <a id="26901" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26903" href="Data.Vec.Properties.html#26903" class="Bound">xs</a><a id="26905" class="Symbol">)</a> <a id="26907" class="Symbol">(</a><a id="26908" href="Data.Vec.Properties.html#26908" class="Bound">y</a> <a id="26910" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="26912" href="Data.Vec.Properties.html#26912" class="Bound">ys</a><a id="26914" class="Symbol">)</a> <a id="26916" class="Symbol">=</a>
  <a id="26920" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="26925" class="Symbol">(</a><a id="26926" href="Data.Vec.Properties.html#26896" class="Bound">f</a> <a id="26928" href="Data.Vec.Properties.html#26899" class="Bound">x</a> <a id="26930" href="Data.Vec.Properties.html#26892" class="Bound Operator">⊕</a> <a id="26932" href="Data.Vec.Properties.html#26908" class="Bound">y</a> <a id="26934" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="26936" class="Symbol">)</a> <a id="26938" class="Symbol">(</a><a id="26939" href="Data.Vec.Properties.html#26666" class="Function">zipWith-map₁</a> <a id="26952" href="Data.Vec.Properties.html#26892" class="Bound Operator">_⊕_</a> <a id="26956" href="Data.Vec.Properties.html#26896" class="Bound">f</a> <a id="26958" href="Data.Vec.Properties.html#26903" class="Bound">xs</a> <a id="26961" href="Data.Vec.Properties.html#26912" class="Bound">ys</a><a id="26963" class="Symbol">)</a>

<a id="zipWith-map₂"></a><a id="26966" href="Data.Vec.Properties.html#26966" class="Function">zipWith-map₂</a> <a id="26979" class="Symbol">:</a> <a id="26981" class="Symbol">∀</a> <a id="26983" class="Symbol">(</a><a id="26984" href="Data.Vec.Properties.html#26984" class="Bound Operator">_⊕_</a> <a id="26988" class="Symbol">:</a> <a id="26990" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="26992" class="Symbol">→</a> <a id="26994" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="26996" class="Symbol">→</a> <a id="26998" href="Data.Vec.Properties.html#1961" class="Generalizable">D</a><a id="26999" class="Symbol">)</a> <a id="27001" class="Symbol">(</a><a id="27002" href="Data.Vec.Properties.html#27002" class="Bound">f</a> <a id="27004" class="Symbol">:</a> <a id="27006" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="27008" class="Symbol">→</a> <a id="27010" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="27011" class="Symbol">)</a>
               <a id="27028" class="Symbol">(</a><a id="27029" href="Data.Vec.Properties.html#27029" class="Bound">xs</a> <a id="27032" class="Symbol">:</a> <a id="27034" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27038" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="27040" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27041" class="Symbol">)</a> <a id="27043" class="Symbol">(</a><a id="27044" href="Data.Vec.Properties.html#27044" class="Bound">ys</a> <a id="27047" class="Symbol">:</a> <a id="27049" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27053" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="27055" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27056" class="Symbol">)</a> <a id="27058" class="Symbol">→</a>
               <a id="27075" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="27083" href="Data.Vec.Properties.html#26984" class="Bound Operator">_⊕_</a> <a id="27087" href="Data.Vec.Properties.html#27029" class="Bound">xs</a> <a id="27090" class="Symbol">(</a><a id="27091" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="27095" href="Data.Vec.Properties.html#27002" class="Bound">f</a> <a id="27097" href="Data.Vec.Properties.html#27044" class="Bound">ys</a><a id="27099" class="Symbol">)</a> <a id="27101" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27103" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="27111" class="Symbol">(λ</a> <a id="27114" href="Data.Vec.Properties.html#27114" class="Bound">x</a> <a id="27116" href="Data.Vec.Properties.html#27116" class="Bound">y</a> <a id="27118" class="Symbol">→</a> <a id="27120" href="Data.Vec.Properties.html#27114" class="Bound">x</a> <a id="27122" href="Data.Vec.Properties.html#26984" class="Bound Operator">⊕</a> <a id="27124" href="Data.Vec.Properties.html#27002" class="Bound">f</a> <a id="27126" href="Data.Vec.Properties.html#27116" class="Bound">y</a><a id="27127" class="Symbol">)</a> <a id="27129" href="Data.Vec.Properties.html#27029" class="Bound">xs</a> <a id="27132" href="Data.Vec.Properties.html#27044" class="Bound">ys</a>
<a id="27135" href="Data.Vec.Properties.html#26966" class="Function">zipWith-map₂</a> <a id="27148" href="Data.Vec.Properties.html#27148" class="Bound Operator">_⊕_</a> <a id="27152" href="Data.Vec.Properties.html#27152" class="Bound">f</a> <a id="27154" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="27163" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="27172" class="Symbol">=</a> <a id="27174" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27179" href="Data.Vec.Properties.html#26966" class="Function">zipWith-map₂</a> <a id="27192" href="Data.Vec.Properties.html#27192" class="Bound Operator">_⊕_</a> <a id="27196" href="Data.Vec.Properties.html#27196" class="Bound">f</a> <a id="27198" class="Symbol">(</a><a id="27199" href="Data.Vec.Properties.html#27199" class="Bound">x</a> <a id="27201" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27203" href="Data.Vec.Properties.html#27203" class="Bound">xs</a><a id="27205" class="Symbol">)</a> <a id="27207" class="Symbol">(</a><a id="27208" href="Data.Vec.Properties.html#27208" class="Bound">y</a> <a id="27210" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27212" href="Data.Vec.Properties.html#27212" class="Bound">ys</a><a id="27214" class="Symbol">)</a> <a id="27216" class="Symbol">=</a>
  <a id="27220" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27225" class="Symbol">(</a><a id="27226" href="Data.Vec.Properties.html#27199" class="Bound">x</a> <a id="27228" href="Data.Vec.Properties.html#27192" class="Bound Operator">⊕</a> <a id="27230" href="Data.Vec.Properties.html#27196" class="Bound">f</a> <a id="27232" href="Data.Vec.Properties.html#27208" class="Bound">y</a> <a id="27234" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="27236" class="Symbol">)</a> <a id="27238" class="Symbol">(</a><a id="27239" href="Data.Vec.Properties.html#26966" class="Function">zipWith-map₂</a> <a id="27252" href="Data.Vec.Properties.html#27192" class="Bound Operator">_⊕_</a> <a id="27256" href="Data.Vec.Properties.html#27196" class="Bound">f</a> <a id="27258" href="Data.Vec.Properties.html#27203" class="Bound">xs</a> <a id="27261" href="Data.Vec.Properties.html#27212" class="Bound">ys</a><a id="27263" class="Symbol">)</a>

<a id="lookup-zipWith"></a><a id="27266" href="Data.Vec.Properties.html#27266" class="Function">lookup-zipWith</a> <a id="27281" class="Symbol">:</a> <a id="27283" class="Symbol">∀</a> <a id="27285" class="Symbol">(</a><a id="27286" href="Data.Vec.Properties.html#27286" class="Bound">f</a> <a id="27288" class="Symbol">:</a> <a id="27290" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="27292" class="Symbol">→</a> <a id="27294" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="27296" class="Symbol">→</a> <a id="27298" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="27299" class="Symbol">)</a> <a id="27301" class="Symbol">(</a><a id="27302" href="Data.Vec.Properties.html#27302" class="Bound">i</a> <a id="27304" class="Symbol">:</a> <a id="27306" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27310" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27311" class="Symbol">)</a> <a id="27313" href="Data.Vec.Properties.html#27313" class="Bound">xs</a> <a id="27316" href="Data.Vec.Properties.html#27316" class="Bound">ys</a> <a id="27319" class="Symbol">→</a>
                 <a id="27338" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="27345" class="Symbol">(</a><a id="27346" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="27354" href="Data.Vec.Properties.html#27286" class="Bound">f</a> <a id="27356" href="Data.Vec.Properties.html#27313" class="Bound">xs</a> <a id="27359" href="Data.Vec.Properties.html#27316" class="Bound">ys</a><a id="27361" class="Symbol">)</a> <a id="27363" href="Data.Vec.Properties.html#27302" class="Bound">i</a> <a id="27365" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="27367" href="Data.Vec.Properties.html#27286" class="Bound">f</a> <a id="27369" class="Symbol">(</a><a id="27370" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="27377" href="Data.Vec.Properties.html#27313" class="Bound">xs</a> <a id="27380" href="Data.Vec.Properties.html#27302" class="Bound">i</a><a id="27381" class="Symbol">)</a> <a id="27383" class="Symbol">(</a><a id="27384" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="27391" href="Data.Vec.Properties.html#27316" class="Bound">ys</a> <a id="27394" href="Data.Vec.Properties.html#27302" class="Bound">i</a><a id="27395" class="Symbol">)</a>
<a id="27397" href="Data.Vec.Properties.html#27266" class="Function">lookup-zipWith</a> <a id="27412" class="Symbol">_</a> <a id="27414" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="27422" class="Symbol">(</a><a id="27423" href="Data.Vec.Properties.html#27423" class="Bound">x</a> <a id="27425" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27427" class="Symbol">_)</a>  <a id="27431" class="Symbol">(</a><a id="27432" href="Data.Vec.Properties.html#27432" class="Bound">y</a> <a id="27434" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27436" class="Symbol">_)</a>   <a id="27441" class="Symbol">=</a> <a id="27443" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27448" href="Data.Vec.Properties.html#27266" class="Function">lookup-zipWith</a> <a id="27463" class="Symbol">_</a> <a id="27465" class="Symbol">(</a><a id="27466" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="27470" href="Data.Vec.Properties.html#27470" class="Bound">i</a><a id="27471" class="Symbol">)</a> <a id="27473" class="Symbol">(_</a> <a id="27476" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27478" href="Data.Vec.Properties.html#27478" class="Bound">xs</a><a id="27480" class="Symbol">)</a> <a id="27482" class="Symbol">(_</a> <a id="27485" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27487" href="Data.Vec.Properties.html#27487" class="Bound">ys</a><a id="27489" class="Symbol">)</a>  <a id="27492" class="Symbol">=</a> <a id="27494" href="Data.Vec.Properties.html#27266" class="Function">lookup-zipWith</a> <a id="27509" class="Symbol">_</a> <a id="27511" href="Data.Vec.Properties.html#27470" class="Bound">i</a> <a id="27513" href="Data.Vec.Properties.html#27478" class="Bound">xs</a> <a id="27516" href="Data.Vec.Properties.html#27487" class="Bound">ys</a>

<a id="zipWith-++"></a><a id="27520" href="Data.Vec.Properties.html#27520" class="Function">zipWith-++</a> <a id="27531" class="Symbol">:</a> <a id="27533" class="Symbol">∀</a> <a id="27535" class="Symbol">(</a><a id="27536" href="Data.Vec.Properties.html#27536" class="Bound">f</a> <a id="27538" class="Symbol">:</a> <a id="27540" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="27542" class="Symbol">→</a> <a id="27544" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="27546" class="Symbol">→</a> <a id="27548" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="27549" class="Symbol">)</a>
             <a id="27564" class="Symbol">(</a><a id="27565" href="Data.Vec.Properties.html#27565" class="Bound">xs</a> <a id="27568" class="Symbol">:</a> <a id="27570" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27574" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="27576" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27577" class="Symbol">)</a> <a id="27579" class="Symbol">(</a><a id="27580" href="Data.Vec.Properties.html#27580" class="Bound">ys</a> <a id="27583" class="Symbol">:</a> <a id="27585" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27589" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="27591" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="27592" class="Symbol">)</a>
             <a id="27607" class="Symbol">(</a><a id="27608" href="Data.Vec.Properties.html#27608" class="Bound">xs&#39;</a> <a id="27612" class="Symbol">:</a> <a id="27614" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27618" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="27620" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27621" class="Symbol">)</a> <a id="27623" class="Symbol">(</a><a id="27624" href="Data.Vec.Properties.html#27624" class="Bound">ys&#39;</a> <a id="27628" class="Symbol">:</a> <a id="27630" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27634" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="27636" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="27637" class="Symbol">)</a> <a id="27639" class="Symbol">→</a>
             <a id="27654" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="27662" href="Data.Vec.Properties.html#27536" class="Bound">f</a> <a id="27664" class="Symbol">(</a><a id="27665" href="Data.Vec.Properties.html#27565" class="Bound">xs</a> <a id="27668" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="27671" href="Data.Vec.Properties.html#27580" class="Bound">ys</a><a id="27673" class="Symbol">)</a> <a id="27675" class="Symbol">(</a><a id="27676" href="Data.Vec.Properties.html#27608" class="Bound">xs&#39;</a> <a id="27680" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="27683" href="Data.Vec.Properties.html#27624" class="Bound">ys&#39;</a><a id="27686" class="Symbol">)</a> <a id="27688" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
             <a id="27703" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="27711" href="Data.Vec.Properties.html#27536" class="Bound">f</a> <a id="27713" href="Data.Vec.Properties.html#27565" class="Bound">xs</a> <a id="27716" href="Data.Vec.Properties.html#27608" class="Bound">xs&#39;</a> <a id="27720" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="27723" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="27731" href="Data.Vec.Properties.html#27536" class="Bound">f</a> <a id="27733" href="Data.Vec.Properties.html#27580" class="Bound">ys</a> <a id="27736" href="Data.Vec.Properties.html#27624" class="Bound">ys&#39;</a>
<a id="27740" href="Data.Vec.Properties.html#27520" class="Function">zipWith-++</a> <a id="27751" href="Data.Vec.Properties.html#27751" class="Bound">f</a> <a id="27753" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="27762" href="Data.Vec.Properties.html#27762" class="Bound">ys</a> <a id="27765" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="27776" href="Data.Vec.Properties.html#27776" class="Bound">ys&#39;</a> <a id="27780" class="Symbol">=</a> <a id="27782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="27787" href="Data.Vec.Properties.html#27520" class="Function">zipWith-++</a> <a id="27798" href="Data.Vec.Properties.html#27798" class="Bound">f</a> <a id="27800" class="Symbol">(</a><a id="27801" href="Data.Vec.Properties.html#27801" class="Bound">x</a> <a id="27803" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27805" href="Data.Vec.Properties.html#27805" class="Bound">xs</a><a id="27807" class="Symbol">)</a> <a id="27809" href="Data.Vec.Properties.html#27809" class="Bound">ys</a> <a id="27812" class="Symbol">(</a><a id="27813" href="Data.Vec.Properties.html#27813" class="Bound">x&#39;</a> <a id="27816" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="27818" href="Data.Vec.Properties.html#27818" class="Bound">xs&#39;</a><a id="27821" class="Symbol">)</a> <a id="27823" href="Data.Vec.Properties.html#27823" class="Bound">ys&#39;</a> <a id="27827" class="Symbol">=</a>
  <a id="27831" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27836" class="Symbol">(_</a> <a id="27839" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="27841" class="Symbol">)</a> <a id="27843" class="Symbol">(</a><a id="27844" href="Data.Vec.Properties.html#27520" class="Function">zipWith-++</a> <a id="27855" href="Data.Vec.Properties.html#27798" class="Bound">f</a> <a id="27857" href="Data.Vec.Properties.html#27805" class="Bound">xs</a> <a id="27860" href="Data.Vec.Properties.html#27809" class="Bound">ys</a> <a id="27863" href="Data.Vec.Properties.html#27818" class="Bound">xs&#39;</a> <a id="27867" href="Data.Vec.Properties.html#27823" class="Bound">ys&#39;</a><a id="27870" class="Symbol">)</a>

<a id="27873" class="Comment">------------------------------------------------------------------------</a>
<a id="27946" class="Comment">-- zip</a>

<a id="lookup-zip"></a><a id="27954" href="Data.Vec.Properties.html#27954" class="Function">lookup-zip</a> <a id="27965" class="Symbol">:</a> <a id="27967" class="Symbol">∀</a> <a id="27969" class="Symbol">(</a><a id="27970" href="Data.Vec.Properties.html#27970" class="Bound">i</a> <a id="27972" class="Symbol">:</a> <a id="27974" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="27978" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27979" class="Symbol">)</a> <a id="27981" class="Symbol">(</a><a id="27982" href="Data.Vec.Properties.html#27982" class="Bound">xs</a> <a id="27985" class="Symbol">:</a> <a id="27987" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="27991" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="27993" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="27994" class="Symbol">)</a> <a id="27996" class="Symbol">(</a><a id="27997" href="Data.Vec.Properties.html#27997" class="Bound">ys</a> <a id="28000" class="Symbol">:</a> <a id="28002" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28006" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="28008" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28009" class="Symbol">)</a> <a id="28011" class="Symbol">→</a>
             <a id="28026" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="28033" class="Symbol">(</a><a id="28034" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="28038" href="Data.Vec.Properties.html#27982" class="Bound">xs</a> <a id="28041" href="Data.Vec.Properties.html#27997" class="Bound">ys</a><a id="28043" class="Symbol">)</a> <a id="28045" href="Data.Vec.Properties.html#27970" class="Bound">i</a> <a id="28047" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28049" class="Symbol">(</a><a id="28050" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="28057" href="Data.Vec.Properties.html#27982" class="Bound">xs</a> <a id="28060" href="Data.Vec.Properties.html#27970" class="Bound">i</a> <a id="28062" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28064" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="28071" href="Data.Vec.Properties.html#27997" class="Bound">ys</a> <a id="28074" href="Data.Vec.Properties.html#27970" class="Bound">i</a><a id="28075" class="Symbol">)</a>
<a id="28077" href="Data.Vec.Properties.html#27954" class="Function">lookup-zip</a> <a id="28088" class="Symbol">=</a> <a id="28090" href="Data.Vec.Properties.html#27266" class="Function">lookup-zipWith</a> <a id="28105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="28110" class="Comment">-- map lifts projections to vectors of products.</a>

<a id="map-proj₁-zip"></a><a id="28160" href="Data.Vec.Properties.html#28160" class="Function">map-proj₁-zip</a> <a id="28174" class="Symbol">:</a> <a id="28176" class="Symbol">∀</a> <a id="28178" class="Symbol">(</a><a id="28179" href="Data.Vec.Properties.html#28179" class="Bound">xs</a> <a id="28182" class="Symbol">:</a> <a id="28184" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28188" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28190" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28191" class="Symbol">)</a> <a id="28193" class="Symbol">(</a><a id="28194" href="Data.Vec.Properties.html#28194" class="Bound">ys</a> <a id="28197" class="Symbol">:</a> <a id="28199" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28203" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="28205" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28206" class="Symbol">)</a> <a id="28208" class="Symbol">→</a>
                <a id="28226" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28230" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="28236" class="Symbol">(</a><a id="28237" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="28241" href="Data.Vec.Properties.html#28179" class="Bound">xs</a> <a id="28244" href="Data.Vec.Properties.html#28194" class="Bound">ys</a><a id="28246" class="Symbol">)</a> <a id="28248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28250" href="Data.Vec.Properties.html#28179" class="Bound">xs</a>
<a id="28253" href="Data.Vec.Properties.html#28160" class="Function">map-proj₁-zip</a> <a id="28267" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28276" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28285" class="Symbol">=</a> <a id="28287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28292" href="Data.Vec.Properties.html#28160" class="Function">map-proj₁-zip</a> <a id="28306" class="Symbol">(</a><a id="28307" href="Data.Vec.Properties.html#28307" class="Bound">x</a> <a id="28309" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="28311" href="Data.Vec.Properties.html#28311" class="Bound">xs</a><a id="28313" class="Symbol">)</a> <a id="28315" class="Symbol">(</a><a id="28316" href="Data.Vec.Properties.html#28316" class="Bound">y</a> <a id="28318" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="28320" href="Data.Vec.Properties.html#28320" class="Bound">ys</a><a id="28322" class="Symbol">)</a> <a id="28324" class="Symbol">=</a> <a id="28326" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28331" class="Symbol">(</a><a id="28332" href="Data.Vec.Properties.html#28307" class="Bound">x</a> <a id="28334" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="28336" class="Symbol">)</a> <a id="28338" class="Symbol">(</a><a id="28339" href="Data.Vec.Properties.html#28160" class="Function">map-proj₁-zip</a> <a id="28353" href="Data.Vec.Properties.html#28311" class="Bound">xs</a> <a id="28356" href="Data.Vec.Properties.html#28320" class="Bound">ys</a><a id="28358" class="Symbol">)</a>

<a id="map-proj₂-zip"></a><a id="28361" href="Data.Vec.Properties.html#28361" class="Function">map-proj₂-zip</a> <a id="28375" class="Symbol">:</a> <a id="28377" class="Symbol">∀</a> <a id="28379" class="Symbol">(</a><a id="28380" href="Data.Vec.Properties.html#28380" class="Bound">xs</a> <a id="28383" class="Symbol">:</a> <a id="28385" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28389" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28391" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28392" class="Symbol">)</a> <a id="28394" class="Symbol">(</a><a id="28395" href="Data.Vec.Properties.html#28395" class="Bound">ys</a> <a id="28398" class="Symbol">:</a> <a id="28400" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28404" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="28406" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28407" class="Symbol">)</a> <a id="28409" class="Symbol">→</a>
                <a id="28427" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28431" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="28437" class="Symbol">(</a><a id="28438" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="28442" href="Data.Vec.Properties.html#28380" class="Bound">xs</a> <a id="28445" href="Data.Vec.Properties.html#28395" class="Bound">ys</a><a id="28447" class="Symbol">)</a> <a id="28449" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28451" href="Data.Vec.Properties.html#28395" class="Bound">ys</a>
<a id="28454" href="Data.Vec.Properties.html#28361" class="Function">map-proj₂-zip</a> <a id="28468" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28477" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28486" class="Symbol">=</a> <a id="28488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28493" href="Data.Vec.Properties.html#28361" class="Function">map-proj₂-zip</a> <a id="28507" class="Symbol">(</a><a id="28508" href="Data.Vec.Properties.html#28508" class="Bound">x</a> <a id="28510" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="28512" href="Data.Vec.Properties.html#28512" class="Bound">xs</a><a id="28514" class="Symbol">)</a> <a id="28516" class="Symbol">(</a><a id="28517" href="Data.Vec.Properties.html#28517" class="Bound">y</a> <a id="28519" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="28521" href="Data.Vec.Properties.html#28521" class="Bound">ys</a><a id="28523" class="Symbol">)</a> <a id="28525" class="Symbol">=</a> <a id="28527" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28532" class="Symbol">(</a><a id="28533" href="Data.Vec.Properties.html#28517" class="Bound">y</a> <a id="28535" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="28537" class="Symbol">)</a> <a id="28539" class="Symbol">(</a><a id="28540" href="Data.Vec.Properties.html#28361" class="Function">map-proj₂-zip</a> <a id="28554" href="Data.Vec.Properties.html#28512" class="Bound">xs</a> <a id="28557" href="Data.Vec.Properties.html#28521" class="Bound">ys</a><a id="28559" class="Symbol">)</a>

<a id="28562" class="Comment">-- map lifts pairing to vectors of products.</a>

<a id="map-&lt;,&gt;-zip"></a><a id="28608" href="Data.Vec.Properties.html#28608" class="Function">map-&lt;,&gt;-zip</a> <a id="28620" class="Symbol">:</a> <a id="28622" class="Symbol">∀</a> <a id="28624" class="Symbol">(</a><a id="28625" href="Data.Vec.Properties.html#28625" class="Bound">f</a> <a id="28627" class="Symbol">:</a> <a id="28629" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28631" class="Symbol">→</a> <a id="28633" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="28634" class="Symbol">)</a> <a id="28636" class="Symbol">(</a><a id="28637" href="Data.Vec.Properties.html#28637" class="Bound">g</a> <a id="28639" class="Symbol">:</a> <a id="28641" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28643" class="Symbol">→</a> <a id="28645" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="28646" class="Symbol">)</a> <a id="28648" class="Symbol">(</a><a id="28649" href="Data.Vec.Properties.html#28649" class="Bound">xs</a> <a id="28652" class="Symbol">:</a> <a id="28654" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28658" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28660" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28661" class="Symbol">)</a> <a id="28663" class="Symbol">→</a>
              <a id="28679" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28683" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="28685" href="Data.Vec.Properties.html#28625" class="Bound">f</a> <a id="28687" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="28689" href="Data.Vec.Properties.html#28637" class="Bound">g</a> <a id="28691" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="28693" href="Data.Vec.Properties.html#28649" class="Bound">xs</a> <a id="28696" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28698" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="28702" class="Symbol">(</a><a id="28703" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28707" href="Data.Vec.Properties.html#28625" class="Bound">f</a> <a id="28709" href="Data.Vec.Properties.html#28649" class="Bound">xs</a><a id="28711" class="Symbol">)</a> <a id="28713" class="Symbol">(</a><a id="28714" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28718" href="Data.Vec.Properties.html#28637" class="Bound">g</a> <a id="28720" href="Data.Vec.Properties.html#28649" class="Bound">xs</a><a id="28722" class="Symbol">)</a>
<a id="28724" href="Data.Vec.Properties.html#28608" class="Function">map-&lt;,&gt;-zip</a> <a id="28736" href="Data.Vec.Properties.html#28736" class="Bound">f</a> <a id="28738" href="Data.Vec.Properties.html#28738" class="Bound">g</a> <a id="28740" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28749" class="Symbol">=</a> <a id="28751" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28756" href="Data.Vec.Properties.html#28608" class="Function">map-&lt;,&gt;-zip</a> <a id="28768" href="Data.Vec.Properties.html#28768" class="Bound">f</a> <a id="28770" href="Data.Vec.Properties.html#28770" class="Bound">g</a> <a id="28772" class="Symbol">(</a><a id="28773" href="Data.Vec.Properties.html#28773" class="Bound">x</a> <a id="28775" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="28777" href="Data.Vec.Properties.html#28777" class="Bound">xs</a><a id="28779" class="Symbol">)</a> <a id="28781" class="Symbol">=</a> <a id="28783" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="28788" class="Symbol">(_</a> <a id="28791" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="28793" class="Symbol">)</a> <a id="28795" class="Symbol">(</a><a id="28796" href="Data.Vec.Properties.html#28608" class="Function">map-&lt;,&gt;-zip</a> <a id="28808" href="Data.Vec.Properties.html#28768" class="Bound">f</a> <a id="28810" href="Data.Vec.Properties.html#28770" class="Bound">g</a> <a id="28812" href="Data.Vec.Properties.html#28777" class="Bound">xs</a><a id="28814" class="Symbol">)</a>

<a id="map-zip"></a><a id="28817" href="Data.Vec.Properties.html#28817" class="Function">map-zip</a> <a id="28825" class="Symbol">:</a> <a id="28827" class="Symbol">∀</a> <a id="28829" class="Symbol">(</a><a id="28830" href="Data.Vec.Properties.html#28830" class="Bound">f</a> <a id="28832" class="Symbol">:</a> <a id="28834" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28836" class="Symbol">→</a> <a id="28838" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="28839" class="Symbol">)</a> <a id="28841" class="Symbol">(</a><a id="28842" href="Data.Vec.Properties.html#28842" class="Bound">g</a> <a id="28844" class="Symbol">:</a> <a id="28846" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="28848" class="Symbol">→</a> <a id="28850" href="Data.Vec.Properties.html#1961" class="Generalizable">D</a><a id="28851" class="Symbol">)</a> <a id="28853" class="Symbol">(</a><a id="28854" href="Data.Vec.Properties.html#28854" class="Bound">xs</a> <a id="28857" class="Symbol">:</a> <a id="28859" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28863" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="28865" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28866" class="Symbol">)</a> <a id="28868" class="Symbol">(</a><a id="28869" href="Data.Vec.Properties.html#28869" class="Bound">ys</a> <a id="28872" class="Symbol">:</a> <a id="28874" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="28878" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="28880" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="28881" class="Symbol">)</a> <a id="28883" class="Symbol">→</a>
          <a id="28895" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28899" class="Symbol">(</a><a id="28900" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="28912" href="Data.Vec.Properties.html#28830" class="Bound">f</a> <a id="28914" href="Data.Vec.Properties.html#28842" class="Bound">g</a><a id="28915" class="Symbol">)</a> <a id="28917" class="Symbol">(</a><a id="28918" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="28922" href="Data.Vec.Properties.html#28854" class="Bound">xs</a> <a id="28925" href="Data.Vec.Properties.html#28869" class="Bound">ys</a><a id="28927" class="Symbol">)</a> <a id="28929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="28931" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="28935" class="Symbol">(</a><a id="28936" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28940" href="Data.Vec.Properties.html#28830" class="Bound">f</a> <a id="28942" href="Data.Vec.Properties.html#28854" class="Bound">xs</a><a id="28944" class="Symbol">)</a> <a id="28946" class="Symbol">(</a><a id="28947" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="28951" href="Data.Vec.Properties.html#28842" class="Bound">g</a> <a id="28953" href="Data.Vec.Properties.html#28869" class="Bound">ys</a><a id="28955" class="Symbol">)</a>
<a id="28957" href="Data.Vec.Properties.html#28817" class="Function">map-zip</a> <a id="28965" href="Data.Vec.Properties.html#28965" class="Bound">f</a> <a id="28967" href="Data.Vec.Properties.html#28967" class="Bound">g</a> <a id="28969" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28978" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="28987" class="Symbol">=</a> <a id="28989" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="28994" href="Data.Vec.Properties.html#28817" class="Function">map-zip</a> <a id="29002" href="Data.Vec.Properties.html#29002" class="Bound">f</a> <a id="29004" href="Data.Vec.Properties.html#29004" class="Bound">g</a> <a id="29006" class="Symbol">(</a><a id="29007" href="Data.Vec.Properties.html#29007" class="Bound">x</a> <a id="29009" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29011" href="Data.Vec.Properties.html#29011" class="Bound">xs</a><a id="29013" class="Symbol">)</a> <a id="29015" class="Symbol">(</a><a id="29016" href="Data.Vec.Properties.html#29016" class="Bound">y</a> <a id="29018" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29020" href="Data.Vec.Properties.html#29020" class="Bound">ys</a><a id="29022" class="Symbol">)</a> <a id="29024" class="Symbol">=</a> <a id="29026" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29031" class="Symbol">(_</a> <a id="29034" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="29036" class="Symbol">)</a> <a id="29038" class="Symbol">(</a><a id="29039" href="Data.Vec.Properties.html#28817" class="Function">map-zip</a> <a id="29047" href="Data.Vec.Properties.html#29002" class="Bound">f</a> <a id="29049" href="Data.Vec.Properties.html#29004" class="Bound">g</a> <a id="29051" href="Data.Vec.Properties.html#29011" class="Bound">xs</a> <a id="29054" href="Data.Vec.Properties.html#29020" class="Bound">ys</a><a id="29056" class="Symbol">)</a>

<a id="29059" class="Comment">------------------------------------------------------------------------</a>
<a id="29132" class="Comment">-- unzip</a>

<a id="lookup-unzip"></a><a id="29142" href="Data.Vec.Properties.html#29142" class="Function">lookup-unzip</a> <a id="29155" class="Symbol">:</a> <a id="29157" class="Symbol">∀</a> <a id="29159" class="Symbol">(</a><a id="29160" href="Data.Vec.Properties.html#29160" class="Bound">i</a> <a id="29162" class="Symbol">:</a> <a id="29164" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="29168" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="29169" class="Symbol">)</a> <a id="29171" class="Symbol">(</a><a id="29172" href="Data.Vec.Properties.html#29172" class="Bound">xys</a> <a id="29176" class="Symbol">:</a> <a id="29178" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="29182" class="Symbol">(</a><a id="29183" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="29185" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="29187" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="29188" class="Symbol">)</a> <a id="29190" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="29191" class="Symbol">)</a> <a id="29193" class="Symbol">→</a>
               <a id="29210" class="Keyword">let</a> <a id="29214" href="Data.Vec.Properties.html#29214" class="Bound">xs</a> <a id="29217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29219" href="Data.Vec.Properties.html#29219" class="Bound">ys</a> <a id="29222" class="Symbol">=</a> <a id="29224" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="29230" href="Data.Vec.Properties.html#29172" class="Bound">xys</a>
               <a id="29249" class="Keyword">in</a> <a id="29252" class="Symbol">(</a><a id="29253" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="29260" href="Data.Vec.Properties.html#29214" class="Bound">xs</a> <a id="29263" href="Data.Vec.Properties.html#29160" class="Bound">i</a> <a id="29265" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29267" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="29274" href="Data.Vec.Properties.html#29219" class="Bound">ys</a> <a id="29277" href="Data.Vec.Properties.html#29160" class="Bound">i</a><a id="29278" class="Symbol">)</a> <a id="29280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29282" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="29289" href="Data.Vec.Properties.html#29172" class="Bound">xys</a> <a id="29293" href="Data.Vec.Properties.html#29160" class="Bound">i</a>
<a id="29295" href="Data.Vec.Properties.html#29142" class="Function">lookup-unzip</a> <a id="29308" class="Symbol">()</a>      <a id="29316" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="29319" href="Data.Vec.Properties.html#29142" class="Function">lookup-unzip</a> <a id="29332" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="29340" class="Symbol">((</a><a id="29342" href="Data.Vec.Properties.html#29342" class="Bound">x</a> <a id="29344" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29346" href="Data.Vec.Properties.html#29346" class="Bound">y</a><a id="29347" class="Symbol">)</a> <a id="29349" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29351" href="Data.Vec.Properties.html#29351" class="Bound">xys</a><a id="29354" class="Symbol">)</a> <a id="29356" class="Symbol">=</a> <a id="29358" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29363" href="Data.Vec.Properties.html#29142" class="Function">lookup-unzip</a> <a id="29376" class="Symbol">(</a><a id="29377" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="29381" href="Data.Vec.Properties.html#29381" class="Bound">i</a><a id="29382" class="Symbol">)</a> <a id="29384" class="Symbol">((</a><a id="29386" href="Data.Vec.Properties.html#29386" class="Bound">x</a> <a id="29388" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29390" href="Data.Vec.Properties.html#29390" class="Bound">y</a><a id="29391" class="Symbol">)</a> <a id="29393" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29395" href="Data.Vec.Properties.html#29395" class="Bound">xys</a><a id="29398" class="Symbol">)</a> <a id="29400" class="Symbol">=</a> <a id="29402" href="Data.Vec.Properties.html#29142" class="Function">lookup-unzip</a> <a id="29415" href="Data.Vec.Properties.html#29381" class="Bound">i</a> <a id="29417" href="Data.Vec.Properties.html#29395" class="Bound">xys</a>

<a id="map-unzip"></a><a id="29422" href="Data.Vec.Properties.html#29422" class="Function">map-unzip</a> <a id="29432" class="Symbol">:</a> <a id="29434" class="Symbol">∀</a> <a id="29436" class="Symbol">(</a><a id="29437" href="Data.Vec.Properties.html#29437" class="Bound">f</a> <a id="29439" class="Symbol">:</a> <a id="29441" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="29443" class="Symbol">→</a> <a id="29445" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="29446" class="Symbol">)</a> <a id="29448" class="Symbol">(</a><a id="29449" href="Data.Vec.Properties.html#29449" class="Bound">g</a> <a id="29451" class="Symbol">:</a> <a id="29453" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a> <a id="29455" class="Symbol">→</a> <a id="29457" href="Data.Vec.Properties.html#1961" class="Generalizable">D</a><a id="29458" class="Symbol">)</a> <a id="29460" class="Symbol">(</a><a id="29461" href="Data.Vec.Properties.html#29461" class="Bound">xys</a> <a id="29465" class="Symbol">:</a> <a id="29467" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="29471" class="Symbol">(</a><a id="29472" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="29474" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="29476" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="29477" class="Symbol">)</a> <a id="29479" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="29480" class="Symbol">)</a> <a id="29482" class="Symbol">→</a>
            <a id="29496" class="Keyword">let</a> <a id="29500" href="Data.Vec.Properties.html#29500" class="Bound">xs</a> <a id="29503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29505" href="Data.Vec.Properties.html#29505" class="Bound">ys</a> <a id="29508" class="Symbol">=</a> <a id="29510" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="29516" href="Data.Vec.Properties.html#29461" class="Bound">xys</a>
            <a id="29532" class="Keyword">in</a> <a id="29535" class="Symbol">(</a><a id="29536" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="29540" href="Data.Vec.Properties.html#29437" class="Bound">f</a> <a id="29542" href="Data.Vec.Properties.html#29500" class="Bound">xs</a> <a id="29545" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29547" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="29551" href="Data.Vec.Properties.html#29449" class="Bound">g</a> <a id="29553" href="Data.Vec.Properties.html#29505" class="Bound">ys</a><a id="29555" class="Symbol">)</a> <a id="29557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29559" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="29565" class="Symbol">(</a><a id="29566" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="29570" class="Symbol">(</a><a id="29571" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="29583" href="Data.Vec.Properties.html#29437" class="Bound">f</a> <a id="29585" href="Data.Vec.Properties.html#29449" class="Bound">g</a><a id="29586" class="Symbol">)</a> <a id="29588" href="Data.Vec.Properties.html#29461" class="Bound">xys</a><a id="29591" class="Symbol">)</a>
<a id="29593" href="Data.Vec.Properties.html#29422" class="Function">map-unzip</a> <a id="29603" href="Data.Vec.Properties.html#29603" class="Bound">f</a> <a id="29605" href="Data.Vec.Properties.html#29605" class="Bound">g</a> <a id="29607" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>              <a id="29623" class="Symbol">=</a> <a id="29625" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29630" href="Data.Vec.Properties.html#29422" class="Function">map-unzip</a> <a id="29640" href="Data.Vec.Properties.html#29640" class="Bound">f</a> <a id="29642" href="Data.Vec.Properties.html#29642" class="Bound">g</a> <a id="29644" class="Symbol">((</a><a id="29646" href="Data.Vec.Properties.html#29646" class="Bound">x</a> <a id="29648" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29650" href="Data.Vec.Properties.html#29650" class="Bound">y</a><a id="29651" class="Symbol">)</a> <a id="29653" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29655" href="Data.Vec.Properties.html#29655" class="Bound">xys</a><a id="29658" class="Symbol">)</a> <a id="29660" class="Symbol">=</a>
  <a id="29664" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29669" class="Symbol">(</a><a id="29670" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="29682" class="Symbol">(</a><a id="29683" href="Data.Vec.Properties.html#29640" class="Bound">f</a> <a id="29685" href="Data.Vec.Properties.html#29646" class="Bound">x</a> <a id="29687" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="29689" class="Symbol">)</a> <a id="29691" class="Symbol">(</a><a id="29692" href="Data.Vec.Properties.html#29642" class="Bound">g</a> <a id="29694" href="Data.Vec.Properties.html#29650" class="Bound">y</a> <a id="29696" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="29698" class="Symbol">))</a> <a id="29701" class="Symbol">(</a><a id="29702" href="Data.Vec.Properties.html#29422" class="Function">map-unzip</a> <a id="29712" href="Data.Vec.Properties.html#29640" class="Bound">f</a> <a id="29714" href="Data.Vec.Properties.html#29642" class="Bound">g</a> <a id="29716" href="Data.Vec.Properties.html#29655" class="Bound">xys</a><a id="29719" class="Symbol">)</a>

<a id="29722" class="Comment">-- Products of vectors are isomorphic to vectors of products.</a>

<a id="unzip∘zip"></a><a id="29785" href="Data.Vec.Properties.html#29785" class="Function">unzip∘zip</a> <a id="29795" class="Symbol">:</a> <a id="29797" class="Symbol">∀</a> <a id="29799" class="Symbol">(</a><a id="29800" href="Data.Vec.Properties.html#29800" class="Bound">xs</a> <a id="29803" class="Symbol">:</a> <a id="29805" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="29809" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="29811" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="29812" class="Symbol">)</a> <a id="29814" class="Symbol">(</a><a id="29815" href="Data.Vec.Properties.html#29815" class="Bound">ys</a> <a id="29818" class="Symbol">:</a> <a id="29820" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="29824" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="29826" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="29827" class="Symbol">)</a> <a id="29829" class="Symbol">→</a>
            <a id="29843" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="29849" class="Symbol">(</a><a id="29850" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="29854" href="Data.Vec.Properties.html#29800" class="Bound">xs</a> <a id="29857" href="Data.Vec.Properties.html#29815" class="Bound">ys</a><a id="29859" class="Symbol">)</a> <a id="29861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="29863" class="Symbol">(</a><a id="29864" href="Data.Vec.Properties.html#29800" class="Bound">xs</a> <a id="29867" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="29869" href="Data.Vec.Properties.html#29815" class="Bound">ys</a><a id="29871" class="Symbol">)</a>
<a id="29873" href="Data.Vec.Properties.html#29785" class="Function">unzip∘zip</a> <a id="29883" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="29886" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>             <a id="29901" class="Symbol">=</a> <a id="29903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="29908" href="Data.Vec.Properties.html#29785" class="Function">unzip∘zip</a> <a id="29918" class="Symbol">(</a><a id="29919" href="Data.Vec.Properties.html#29919" class="Bound">x</a> <a id="29921" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29923" href="Data.Vec.Properties.html#29923" class="Bound">xs</a><a id="29925" class="Symbol">)</a> <a id="29927" class="Symbol">(</a><a id="29928" href="Data.Vec.Properties.html#29928" class="Bound">y</a> <a id="29930" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="29932" href="Data.Vec.Properties.html#29932" class="Bound">ys</a><a id="29934" class="Symbol">)</a> <a id="29936" class="Symbol">=</a>
  <a id="29940" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="29945" class="Symbol">(</a><a id="29946" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="29958" class="Symbol">(</a><a id="29959" href="Data.Vec.Properties.html#29919" class="Bound">x</a> <a id="29961" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="29963" class="Symbol">)</a> <a id="29965" class="Symbol">(</a><a id="29966" href="Data.Vec.Properties.html#29928" class="Bound">y</a> <a id="29968" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="29970" class="Symbol">))</a> <a id="29973" class="Symbol">(</a><a id="29974" href="Data.Vec.Properties.html#29785" class="Function">unzip∘zip</a> <a id="29984" href="Data.Vec.Properties.html#29923" class="Bound">xs</a> <a id="29987" href="Data.Vec.Properties.html#29932" class="Bound">ys</a><a id="29989" class="Symbol">)</a>

<a id="zip∘unzip"></a><a id="29992" href="Data.Vec.Properties.html#29992" class="Function">zip∘unzip</a> <a id="30002" class="Symbol">:</a> <a id="30004" class="Symbol">∀</a> <a id="30006" class="Symbol">(</a><a id="30007" href="Data.Vec.Properties.html#30007" class="Bound">xys</a> <a id="30011" class="Symbol">:</a> <a id="30013" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30017" class="Symbol">(</a><a id="30018" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30020" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="30022" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="30023" class="Symbol">)</a> <a id="30025" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30026" class="Symbol">)</a> <a id="30028" class="Symbol">→</a> <a id="30030" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="30038" href="Data.Vec.Base.html#4191" class="Function">zip</a> <a id="30042" class="Symbol">(</a><a id="30043" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="30049" href="Data.Vec.Properties.html#30007" class="Bound">xys</a><a id="30052" class="Symbol">)</a> <a id="30054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30056" href="Data.Vec.Properties.html#30007" class="Bound">xys</a>
<a id="30060" href="Data.Vec.Properties.html#29992" class="Function">zip∘unzip</a> <a id="30070" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>         <a id="30081" class="Symbol">=</a> <a id="30083" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30088" href="Data.Vec.Properties.html#29992" class="Function">zip∘unzip</a> <a id="30098" class="Symbol">(</a><a id="30099" href="Data.Vec.Properties.html#30099" class="Bound">xy</a> <a id="30102" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30104" href="Data.Vec.Properties.html#30104" class="Bound">xys</a><a id="30107" class="Symbol">)</a> <a id="30109" class="Symbol">=</a> <a id="30111" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30116" class="Symbol">(</a><a id="30117" href="Data.Vec.Properties.html#30099" class="Bound">xy</a> <a id="30120" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="30122" class="Symbol">)</a> <a id="30124" class="Symbol">(</a><a id="30125" href="Data.Vec.Properties.html#29992" class="Function">zip∘unzip</a> <a id="30135" href="Data.Vec.Properties.html#30104" class="Bound">xys</a><a id="30138" class="Symbol">)</a>

<a id="×v↔v×"></a><a id="30141" href="Data.Vec.Properties.html#30141" class="Function">×v↔v×</a> <a id="30147" class="Symbol">:</a> <a id="30149" class="Symbol">(</a><a id="30150" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30154" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30156" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="30158" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="30160" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30164" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="30166" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30167" class="Symbol">)</a> <a id="30169" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="30171" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30175" class="Symbol">(</a><a id="30176" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30178" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="30180" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="30181" class="Symbol">)</a> <a id="30183" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a>
<a id="30185" href="Data.Vec.Properties.html#30141" class="Function">×v↔v×</a> <a id="30191" class="Symbol">=</a> <a id="30193" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="30199" class="Symbol">(</a><a id="30200" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="30208" href="Data.Vec.Base.html#4191" class="Function">zip</a><a id="30211" class="Symbol">)</a> <a id="30213" href="Data.Vec.Base.html#4250" class="Function">unzip</a> <a id="30219" href="Data.Vec.Properties.html#29992" class="Function">zip∘unzip</a> <a id="30229" class="Symbol">(</a><a id="30230" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="30238" href="Data.Vec.Properties.html#29785" class="Function">unzip∘zip</a><a id="30247" class="Symbol">)</a>

<a id="30250" class="Comment">------------------------------------------------------------------------</a>
<a id="30323" class="Comment">-- _⊛_</a>

<a id="lookup-⊛"></a><a id="30331" href="Data.Vec.Properties.html#30331" class="Function">lookup-⊛</a> <a id="30340" class="Symbol">:</a> <a id="30342" class="Symbol">∀</a> <a id="30344" href="Data.Vec.Properties.html#30344" class="Bound">i</a> <a id="30346" class="Symbol">(</a><a id="30347" href="Data.Vec.Properties.html#30347" class="Bound">fs</a> <a id="30350" class="Symbol">:</a> <a id="30352" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30356" class="Symbol">(</a><a id="30357" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30359" class="Symbol">→</a> <a id="30361" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="30362" class="Symbol">)</a> <a id="30364" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30365" class="Symbol">)</a> <a id="30367" class="Symbol">(</a><a id="30368" href="Data.Vec.Properties.html#30368" class="Bound">xs</a> <a id="30371" class="Symbol">:</a> <a id="30373" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30377" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30379" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30380" class="Symbol">)</a> <a id="30382" class="Symbol">→</a>
           <a id="30395" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="30402" class="Symbol">(</a><a id="30403" href="Data.Vec.Properties.html#30347" class="Bound">fs</a> <a id="30406" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="30408" href="Data.Vec.Properties.html#30368" class="Bound">xs</a><a id="30410" class="Symbol">)</a> <a id="30412" href="Data.Vec.Properties.html#30344" class="Bound">i</a> <a id="30414" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30416" class="Symbol">(</a><a id="30417" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="30424" href="Data.Vec.Properties.html#30347" class="Bound">fs</a> <a id="30427" href="Data.Vec.Properties.html#30344" class="Bound">i</a> <a id="30429" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="30431" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="30438" href="Data.Vec.Properties.html#30368" class="Bound">xs</a> <a id="30441" href="Data.Vec.Properties.html#30344" class="Bound">i</a><a id="30442" class="Symbol">)</a>
<a id="30444" href="Data.Vec.Properties.html#30331" class="Function">lookup-⊛</a> <a id="30453" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="30461" class="Symbol">(</a><a id="30462" href="Data.Vec.Properties.html#30462" class="Bound">f</a> <a id="30464" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30466" href="Data.Vec.Properties.html#30466" class="Bound">fs</a><a id="30468" class="Symbol">)</a> <a id="30470" class="Symbol">(</a><a id="30471" href="Data.Vec.Properties.html#30471" class="Bound">x</a> <a id="30473" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30475" href="Data.Vec.Properties.html#30475" class="Bound">xs</a><a id="30477" class="Symbol">)</a> <a id="30479" class="Symbol">=</a> <a id="30481" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30486" href="Data.Vec.Properties.html#30331" class="Function">lookup-⊛</a> <a id="30495" class="Symbol">(</a><a id="30496" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="30500" href="Data.Vec.Properties.html#30500" class="Bound">i</a><a id="30501" class="Symbol">)</a> <a id="30503" class="Symbol">(</a><a id="30504" href="Data.Vec.Properties.html#30504" class="Bound">f</a> <a id="30506" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30508" href="Data.Vec.Properties.html#30508" class="Bound">fs</a><a id="30510" class="Symbol">)</a> <a id="30512" class="Symbol">(</a><a id="30513" href="Data.Vec.Properties.html#30513" class="Bound">x</a> <a id="30515" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30517" href="Data.Vec.Properties.html#30517" class="Bound">xs</a><a id="30519" class="Symbol">)</a> <a id="30521" class="Symbol">=</a> <a id="30523" href="Data.Vec.Properties.html#30331" class="Function">lookup-⊛</a> <a id="30532" href="Data.Vec.Properties.html#30500" class="Bound">i</a> <a id="30534" href="Data.Vec.Properties.html#30508" class="Bound">fs</a> <a id="30537" href="Data.Vec.Properties.html#30517" class="Bound">xs</a>

<a id="map-is-⊛"></a><a id="30541" href="Data.Vec.Properties.html#30541" class="Function">map-is-⊛</a> <a id="30550" class="Symbol">:</a> <a id="30552" class="Symbol">∀</a> <a id="30554" class="Symbol">(</a><a id="30555" href="Data.Vec.Properties.html#30555" class="Bound">f</a> <a id="30557" class="Symbol">:</a> <a id="30559" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30561" class="Symbol">→</a> <a id="30563" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="30564" class="Symbol">)</a> <a id="30566" class="Symbol">(</a><a id="30567" href="Data.Vec.Properties.html#30567" class="Bound">xs</a> <a id="30570" class="Symbol">:</a> <a id="30572" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30576" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30578" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30579" class="Symbol">)</a> <a id="30581" class="Symbol">→</a>
           <a id="30594" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="30598" href="Data.Vec.Properties.html#30555" class="Bound">f</a> <a id="30600" href="Data.Vec.Properties.html#30567" class="Bound">xs</a> <a id="30603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30605" class="Symbol">(</a><a id="30606" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="30616" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="30618" href="Data.Vec.Properties.html#30555" class="Bound">f</a> <a id="30620" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="30622" href="Data.Vec.Properties.html#30567" class="Bound">xs</a><a id="30624" class="Symbol">)</a>
<a id="30626" href="Data.Vec.Properties.html#30541" class="Function">map-is-⊛</a> <a id="30635" href="Data.Vec.Properties.html#30635" class="Bound">f</a> <a id="30637" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="30646" class="Symbol">=</a> <a id="30648" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30653" href="Data.Vec.Properties.html#30541" class="Function">map-is-⊛</a> <a id="30662" href="Data.Vec.Properties.html#30662" class="Bound">f</a> <a id="30664" class="Symbol">(</a><a id="30665" href="Data.Vec.Properties.html#30665" class="Bound">x</a> <a id="30667" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30669" href="Data.Vec.Properties.html#30669" class="Bound">xs</a><a id="30671" class="Symbol">)</a> <a id="30673" class="Symbol">=</a> <a id="30675" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30680" class="Symbol">(_</a> <a id="30683" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="30685" class="Symbol">)</a> <a id="30687" class="Symbol">(</a><a id="30688" href="Data.Vec.Properties.html#30541" class="Function">map-is-⊛</a> <a id="30697" href="Data.Vec.Properties.html#30662" class="Bound">f</a> <a id="30699" href="Data.Vec.Properties.html#30669" class="Bound">xs</a><a id="30701" class="Symbol">)</a>

<a id="⊛-is-zipWith"></a><a id="30704" href="Data.Vec.Properties.html#30704" class="Function">⊛-is-zipWith</a> <a id="30717" class="Symbol">:</a> <a id="30719" class="Symbol">∀</a> <a id="30721" class="Symbol">(</a><a id="30722" href="Data.Vec.Properties.html#30722" class="Bound">fs</a> <a id="30725" class="Symbol">:</a> <a id="30727" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30731" class="Symbol">(</a><a id="30732" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30734" class="Symbol">→</a> <a id="30736" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="30737" class="Symbol">)</a> <a id="30739" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30740" class="Symbol">)</a> <a id="30742" class="Symbol">(</a><a id="30743" href="Data.Vec.Properties.html#30743" class="Bound">xs</a> <a id="30746" class="Symbol">:</a> <a id="30748" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30752" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30754" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30755" class="Symbol">)</a> <a id="30757" class="Symbol">→</a>
               <a id="30774" class="Symbol">(</a><a id="30775" href="Data.Vec.Properties.html#30722" class="Bound">fs</a> <a id="30778" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="30780" href="Data.Vec.Properties.html#30743" class="Bound">xs</a><a id="30782" class="Symbol">)</a> <a id="30784" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="30786" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="30794" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="30798" href="Data.Vec.Properties.html#30722" class="Bound">fs</a> <a id="30801" href="Data.Vec.Properties.html#30743" class="Bound">xs</a>
<a id="30804" href="Data.Vec.Properties.html#30704" class="Function">⊛-is-zipWith</a> <a id="30817" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="30826" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="30835" class="Symbol">=</a> <a id="30837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="30842" href="Data.Vec.Properties.html#30704" class="Function">⊛-is-zipWith</a> <a id="30855" class="Symbol">(</a><a id="30856" href="Data.Vec.Properties.html#30856" class="Bound">f</a> <a id="30858" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30860" href="Data.Vec.Properties.html#30860" class="Bound">fs</a><a id="30862" class="Symbol">)</a> <a id="30864" class="Symbol">(</a><a id="30865" href="Data.Vec.Properties.html#30865" class="Bound">x</a> <a id="30867" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="30869" href="Data.Vec.Properties.html#30869" class="Bound">xs</a><a id="30871" class="Symbol">)</a> <a id="30873" class="Symbol">=</a> <a id="30875" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="30880" class="Symbol">(</a><a id="30881" href="Data.Vec.Properties.html#30856" class="Bound">f</a> <a id="30883" href="Data.Vec.Properties.html#30865" class="Bound">x</a> <a id="30885" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="30887" class="Symbol">)</a> <a id="30889" class="Symbol">(</a><a id="30890" href="Data.Vec.Properties.html#30704" class="Function">⊛-is-zipWith</a> <a id="30903" href="Data.Vec.Properties.html#30860" class="Bound">fs</a> <a id="30906" href="Data.Vec.Properties.html#30869" class="Bound">xs</a><a id="30908" class="Symbol">)</a>

<a id="zipWith-is-⊛"></a><a id="30911" href="Data.Vec.Properties.html#30911" class="Function">zipWith-is-⊛</a> <a id="30924" class="Symbol">:</a> <a id="30926" class="Symbol">∀</a> <a id="30928" class="Symbol">(</a><a id="30929" href="Data.Vec.Properties.html#30929" class="Bound">f</a> <a id="30931" class="Symbol">:</a> <a id="30933" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30935" class="Symbol">→</a> <a id="30937" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="30939" class="Symbol">→</a> <a id="30941" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="30942" class="Symbol">)</a> <a id="30944" class="Symbol">(</a><a id="30945" href="Data.Vec.Properties.html#30945" class="Bound">xs</a> <a id="30948" class="Symbol">:</a> <a id="30950" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30954" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="30956" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30957" class="Symbol">)</a> <a id="30959" class="Symbol">(</a><a id="30960" href="Data.Vec.Properties.html#30960" class="Bound">ys</a> <a id="30963" class="Symbol">:</a> <a id="30965" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="30969" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="30971" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="30972" class="Symbol">)</a> <a id="30974" class="Symbol">→</a>
               <a id="30991" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="30999" href="Data.Vec.Properties.html#30929" class="Bound">f</a> <a id="31001" href="Data.Vec.Properties.html#30945" class="Bound">xs</a> <a id="31004" href="Data.Vec.Properties.html#30960" class="Bound">ys</a> <a id="31007" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31009" class="Symbol">(</a><a id="31010" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="31020" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="31022" href="Data.Vec.Properties.html#30929" class="Bound">f</a> <a id="31024" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="31026" href="Data.Vec.Properties.html#30945" class="Bound">xs</a> <a id="31029" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="31031" href="Data.Vec.Properties.html#30960" class="Bound">ys</a><a id="31033" class="Symbol">)</a>
<a id="31035" href="Data.Vec.Properties.html#30911" class="Function">zipWith-is-⊛</a> <a id="31048" href="Data.Vec.Properties.html#31048" class="Bound">f</a> <a id="31050" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="31059" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="31068" class="Symbol">=</a> <a id="31070" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31075" href="Data.Vec.Properties.html#30911" class="Function">zipWith-is-⊛</a> <a id="31088" href="Data.Vec.Properties.html#31088" class="Bound">f</a> <a id="31090" class="Symbol">(</a><a id="31091" href="Data.Vec.Properties.html#31091" class="Bound">x</a> <a id="31093" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31095" href="Data.Vec.Properties.html#31095" class="Bound">xs</a><a id="31097" class="Symbol">)</a> <a id="31099" class="Symbol">(</a><a id="31100" href="Data.Vec.Properties.html#31100" class="Bound">y</a> <a id="31102" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31104" href="Data.Vec.Properties.html#31104" class="Bound">ys</a><a id="31106" class="Symbol">)</a> <a id="31108" class="Symbol">=</a> <a id="31110" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31115" class="Symbol">(_</a> <a id="31118" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="31120" class="Symbol">)</a> <a id="31122" class="Symbol">(</a><a id="31123" href="Data.Vec.Properties.html#30911" class="Function">zipWith-is-⊛</a> <a id="31136" href="Data.Vec.Properties.html#31088" class="Bound">f</a> <a id="31138" href="Data.Vec.Properties.html#31095" class="Bound">xs</a> <a id="31141" href="Data.Vec.Properties.html#31104" class="Bound">ys</a><a id="31143" class="Symbol">)</a>

<a id="⊛-is-&gt;&gt;="></a><a id="31146" href="Data.Vec.Properties.html#31146" class="Function">⊛-is-&gt;&gt;=</a> <a id="31155" class="Symbol">:</a> <a id="31157" class="Symbol">∀</a> <a id="31159" class="Symbol">(</a><a id="31160" href="Data.Vec.Properties.html#31160" class="Bound">fs</a> <a id="31163" class="Symbol">:</a> <a id="31165" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="31169" class="Symbol">(</a><a id="31170" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="31172" class="Symbol">→</a> <a id="31174" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="31175" class="Symbol">)</a> <a id="31177" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="31178" class="Symbol">)</a> <a id="31180" class="Symbol">(</a><a id="31181" href="Data.Vec.Properties.html#31181" class="Bound">xs</a> <a id="31184" class="Symbol">:</a> <a id="31186" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="31190" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="31192" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="31193" class="Symbol">)</a> <a id="31195" class="Symbol">→</a>
           <a id="31208" class="Symbol">(</a><a id="31209" href="Data.Vec.Properties.html#31160" class="Bound">fs</a> <a id="31212" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="31214" href="Data.Vec.Properties.html#31181" class="Bound">xs</a><a id="31216" class="Symbol">)</a> <a id="31218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31220" class="Symbol">(</a><a id="31221" href="Data.Vec.Properties.html#31160" class="Bound">fs</a> <a id="31224" href="Data.Vec.Base.html#5093" class="Function Operator">DiagonalBind.&gt;&gt;=</a> <a id="31241" href="Function.Base.html#1657" class="Function">flip</a> <a id="31246" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31250" href="Data.Vec.Properties.html#31181" class="Bound">xs</a><a id="31252" class="Symbol">)</a>
<a id="31254" href="Data.Vec.Properties.html#31146" class="Function">⊛-is-&gt;&gt;=</a> <a id="31263" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="31272" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="31281" class="Symbol">=</a> <a id="31283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="31288" href="Data.Vec.Properties.html#31146" class="Function">⊛-is-&gt;&gt;=</a> <a id="31297" class="Symbol">(</a><a id="31298" href="Data.Vec.Properties.html#31298" class="Bound">f</a> <a id="31300" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31302" href="Data.Vec.Properties.html#31302" class="Bound">fs</a><a id="31304" class="Symbol">)</a> <a id="31306" class="Symbol">(</a><a id="31307" href="Data.Vec.Properties.html#31307" class="Bound">x</a> <a id="31309" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31311" href="Data.Vec.Properties.html#31311" class="Bound">xs</a><a id="31313" class="Symbol">)</a> <a id="31315" class="Symbol">=</a> <a id="31317" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31322" class="Symbol">(</a><a id="31323" href="Data.Vec.Properties.html#31298" class="Bound">f</a> <a id="31325" href="Data.Vec.Properties.html#31307" class="Bound">x</a> <a id="31327" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="31329" class="Symbol">)</a> <a id="31331" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="31333" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="31341" href="Data.Vec.Properties.html#31302" class="Bound">fs</a> <a id="31344" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="31346" href="Data.Vec.Properties.html#31311" class="Bound">xs</a>                                          <a id="31390" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31393" href="Data.Vec.Properties.html#31146" class="Function">⊛-is-&gt;&gt;=</a> <a id="31402" href="Data.Vec.Properties.html#31302" class="Bound">fs</a> <a id="31405" href="Data.Vec.Properties.html#31311" class="Bound">xs</a> <a id="31408" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31412" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="31421" class="Symbol">(</a><a id="31422" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31426" class="Symbol">(</a><a id="31427" href="Function.Base.html#1657" class="Function">flip</a> <a id="31432" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31436" href="Data.Vec.Properties.html#31311" class="Bound">xs</a><a id="31438" class="Symbol">)</a> <a id="31440" href="Data.Vec.Properties.html#31302" class="Bound">fs</a><a id="31442" class="Symbol">)</a>                  <a id="31461" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="31467" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="31476" class="Symbol">(</a><a id="31477" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31481" class="Symbol">(</a><a id="31482" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="31487" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="31489" href="Function.Base.html#1657" class="Function">flip</a> <a id="31494" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31498" class="Symbol">(</a><a id="31499" href="Data.Vec.Properties.html#31307" class="Bound">x</a> <a id="31501" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31503" href="Data.Vec.Properties.html#31311" class="Bound">xs</a><a id="31505" class="Symbol">))</a> <a id="31508" href="Data.Vec.Properties.html#31302" class="Bound">fs</a><a id="31510" class="Symbol">)</a>     <a id="31516" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="31519" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="31524" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="31533" class="Symbol">(</a><a id="31534" href="Data.Vec.Properties.html#17029" class="Function">map-∘</a> <a id="31540" class="Symbol">_</a> <a id="31542" class="Symbol">_</a> <a id="31544" class="Symbol">_)</a> <a id="31547" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="31551" href="Data.Vec.Base.html#4936" class="Function">diagonal</a> <a id="31560" class="Symbol">(</a><a id="31561" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31565" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="31570" class="Symbol">(</a><a id="31571" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31575" class="Symbol">(</a><a id="31576" href="Function.Base.html#1657" class="Function">flip</a> <a id="31581" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31585" class="Symbol">(</a><a id="31586" href="Data.Vec.Properties.html#31307" class="Bound">x</a> <a id="31588" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31590" href="Data.Vec.Properties.html#31311" class="Bound">xs</a><a id="31592" class="Symbol">))</a> <a id="31595" href="Data.Vec.Properties.html#31302" class="Bound">fs</a><a id="31597" class="Symbol">))</a> <a id="31600" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="31604" class="Keyword">where</a> <a id="31610" class="Keyword">open</a> <a id="31615" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="31628" class="Comment">------------------------------------------------------------------------</a>
<a id="31701" class="Comment">-- _⊛*_</a>

<a id="lookup-⊛*"></a><a id="31710" href="Data.Vec.Properties.html#31710" class="Function">lookup-⊛*</a> <a id="31720" class="Symbol">:</a> <a id="31722" class="Symbol">∀</a> <a id="31724" class="Symbol">(</a><a id="31725" href="Data.Vec.Properties.html#31725" class="Bound">fs</a> <a id="31728" class="Symbol">:</a> <a id="31730" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="31734" class="Symbol">(</a><a id="31735" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="31737" class="Symbol">→</a> <a id="31739" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="31740" class="Symbol">)</a> <a id="31742" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="31743" class="Symbol">)</a> <a id="31745" class="Symbol">(</a><a id="31746" href="Data.Vec.Properties.html#31746" class="Bound">xs</a> <a id="31749" class="Symbol">:</a> <a id="31751" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="31755" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="31757" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="31758" class="Symbol">)</a> <a id="31760" href="Data.Vec.Properties.html#31760" class="Bound">i</a> <a id="31762" href="Data.Vec.Properties.html#31762" class="Bound">j</a> <a id="31764" class="Symbol">→</a>
            <a id="31778" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="31785" class="Symbol">(</a><a id="31786" href="Data.Vec.Properties.html#31725" class="Bound">fs</a> <a id="31789" href="Data.Vec.Base.html#4742" class="Function Operator">⊛*</a> <a id="31792" href="Data.Vec.Properties.html#31746" class="Bound">xs</a><a id="31794" class="Symbol">)</a> <a id="31796" class="Symbol">(</a><a id="31797" href="Data.Fin.Base.html#4776" class="Function">Fin.combine</a> <a id="31809" href="Data.Vec.Properties.html#31760" class="Bound">i</a> <a id="31811" href="Data.Vec.Properties.html#31762" class="Bound">j</a><a id="31812" class="Symbol">)</a> <a id="31814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="31816" class="Symbol">(</a><a id="31817" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="31824" href="Data.Vec.Properties.html#31725" class="Bound">fs</a> <a id="31827" href="Data.Vec.Properties.html#31760" class="Bound">i</a> <a id="31829" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="31831" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="31838" href="Data.Vec.Properties.html#31746" class="Bound">xs</a> <a id="31841" href="Data.Vec.Properties.html#31762" class="Bound">j</a><a id="31842" class="Symbol">)</a>
<a id="31844" href="Data.Vec.Properties.html#31710" class="Function">lookup-⊛*</a> <a id="31854" class="Symbol">(</a><a id="31855" href="Data.Vec.Properties.html#31855" class="Bound">f</a> <a id="31857" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31859" href="Data.Vec.Properties.html#31859" class="Bound">fs</a><a id="31861" class="Symbol">)</a> <a id="31863" href="Data.Vec.Properties.html#31863" class="Bound">xs</a> <a id="31866" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="31871" href="Data.Vec.Properties.html#31871" class="Bound">j</a> <a id="31873" class="Symbol">=</a> <a id="31875" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="31881" class="Symbol">(</a><a id="31882" href="Data.Vec.Properties.html#21058" class="Function">lookup-++ˡ</a> <a id="31893" class="Symbol">(</a><a id="31894" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31898" href="Data.Vec.Properties.html#31855" class="Bound">f</a> <a id="31900" href="Data.Vec.Properties.html#31863" class="Bound">xs</a><a id="31902" class="Symbol">)</a> <a id="31904" class="Symbol">_</a> <a id="31906" href="Data.Vec.Properties.html#31871" class="Bound">j</a><a id="31907" class="Symbol">)</a> <a id="31909" class="Symbol">(</a><a id="31910" href="Data.Vec.Properties.html#17190" class="Function">lookup-map</a> <a id="31921" href="Data.Vec.Properties.html#31871" class="Bound">j</a> <a id="31923" href="Data.Vec.Properties.html#31855" class="Bound">f</a> <a id="31925" href="Data.Vec.Properties.html#31863" class="Bound">xs</a><a id="31927" class="Symbol">)</a>
<a id="31929" href="Data.Vec.Properties.html#31710" class="Function">lookup-⊛*</a> <a id="31939" class="Symbol">(</a><a id="31940" href="Data.Vec.Properties.html#31940" class="Bound">f</a> <a id="31942" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="31944" href="Data.Vec.Properties.html#31944" class="Bound">fs</a><a id="31946" class="Symbol">)</a> <a id="31948" href="Data.Vec.Properties.html#31948" class="Bound">xs</a> <a id="31951" class="Symbol">(</a><a id="31952" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="31956" href="Data.Vec.Properties.html#31956" class="Bound">i</a><a id="31957" class="Symbol">)</a> <a id="31959" href="Data.Vec.Properties.html#31959" class="Bound">j</a> <a id="31961" class="Symbol">=</a> <a id="31963" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="31969" class="Symbol">(</a><a id="31970" href="Data.Vec.Properties.html#21252" class="Function">lookup-++ʳ</a> <a id="31981" class="Symbol">(</a><a id="31982" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="31986" href="Data.Vec.Properties.html#31940" class="Bound">f</a> <a id="31988" href="Data.Vec.Properties.html#31948" class="Bound">xs</a><a id="31990" class="Symbol">)</a> <a id="31992" class="Symbol">_</a> <a id="31994" class="Symbol">(</a><a id="31995" href="Data.Fin.Base.html#4776" class="Function">Fin.combine</a> <a id="32007" href="Data.Vec.Properties.html#31956" class="Bound">i</a> <a id="32009" href="Data.Vec.Properties.html#31959" class="Bound">j</a><a id="32010" class="Symbol">))</a> <a id="32013" class="Symbol">(</a><a id="32014" href="Data.Vec.Properties.html#31710" class="Function">lookup-⊛*</a> <a id="32024" href="Data.Vec.Properties.html#31944" class="Bound">fs</a> <a id="32027" href="Data.Vec.Properties.html#31948" class="Bound">xs</a> <a id="32030" href="Data.Vec.Properties.html#31956" class="Bound">i</a> <a id="32032" href="Data.Vec.Properties.html#31959" class="Bound">j</a><a id="32033" class="Symbol">)</a>

<a id="32036" class="Comment">------------------------------------------------------------------------</a>
<a id="32109" class="Comment">-- foldl</a>

<a id="32119" class="Comment">-- The (uniqueness part of the) universality property for foldl.</a>

<a id="foldl-universal"></a><a id="32185" href="Data.Vec.Properties.html#32185" class="Function">foldl-universal</a> <a id="32201" class="Symbol">:</a> <a id="32203" class="Symbol">∀</a> <a id="32205" class="Symbol">(</a><a id="32206" href="Data.Vec.Properties.html#32206" class="Bound">B</a> <a id="32208" class="Symbol">:</a> <a id="32210" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="32212" class="Symbol">→</a> <a id="32214" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32218" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="32219" class="Symbol">)</a> <a id="32221" class="Symbol">(</a><a id="32222" href="Data.Vec.Properties.html#32222" class="Bound">f</a> <a id="32224" class="Symbol">:</a> <a id="32226" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="32234" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="32236" href="Data.Vec.Properties.html#32206" class="Bound">B</a><a id="32237" class="Symbol">)</a> <a id="32239" href="Data.Vec.Properties.html#32239" class="Bound">e</a>
                  <a id="32259" class="Symbol">(</a><a id="32260" href="Data.Vec.Properties.html#32260" class="Bound">h</a> <a id="32262" class="Symbol">:</a> <a id="32264" class="Symbol">∀</a> <a id="32266" class="Symbol">{</a><a id="32267" href="Data.Vec.Properties.html#32267" class="Bound">c</a><a id="32268" class="Symbol">}</a> <a id="32270" class="Symbol">(</a><a id="32271" href="Data.Vec.Properties.html#32271" class="Bound">C</a> <a id="32273" class="Symbol">:</a> <a id="32275" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="32277" class="Symbol">→</a> <a id="32279" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32283" href="Data.Vec.Properties.html#32267" class="Bound">c</a><a id="32284" class="Symbol">)</a> <a id="32286" class="Symbol">(</a><a id="32287" href="Data.Vec.Properties.html#32287" class="Bound">g</a> <a id="32289" class="Symbol">:</a> <a id="32291" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="32299" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="32301" href="Data.Vec.Properties.html#32271" class="Bound">C</a><a id="32302" class="Symbol">)</a> <a id="32304" class="Symbol">(</a><a id="32305" href="Data.Vec.Properties.html#32305" class="Bound">e</a> <a id="32307" class="Symbol">:</a> <a id="32309" href="Data.Vec.Properties.html#32271" class="Bound">C</a> <a id="32311" class="InductiveConstructor">zero</a><a id="32315" class="Symbol">)</a> <a id="32317" class="Symbol">→</a>
                       <a id="32342" class="Symbol">∀</a> <a id="32344" class="Symbol">{</a><a id="32345" href="Data.Vec.Properties.html#32345" class="Bound">n</a><a id="32346" class="Symbol">}</a> <a id="32348" class="Symbol">→</a> <a id="32350" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="32354" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="32356" href="Data.Vec.Properties.html#32345" class="Bound">n</a> <a id="32358" class="Symbol">→</a> <a id="32360" href="Data.Vec.Properties.html#32271" class="Bound">C</a> <a id="32362" href="Data.Vec.Properties.html#32345" class="Bound">n</a><a id="32363" class="Symbol">)</a> <a id="32365" class="Symbol">→</a>
                  <a id="32385" class="Symbol">(∀</a> <a id="32388" class="Symbol">{</a><a id="32389" href="Data.Vec.Properties.html#32389" class="Bound">c</a><a id="32390" class="Symbol">}</a> <a id="32392" class="Symbol">{</a><a id="32393" href="Data.Vec.Properties.html#32393" class="Bound">C</a><a id="32394" class="Symbol">}</a> <a id="32396" class="Symbol">{</a><a id="32397" href="Data.Vec.Properties.html#32397" class="Bound">g</a> <a id="32399" class="Symbol">:</a> <a id="32401" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="32409" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="32411" href="Data.Vec.Properties.html#32393" class="Bound">C</a><a id="32412" class="Symbol">}</a> <a id="32414" href="Data.Vec.Properties.html#32414" class="Bound">e</a> <a id="32416" class="Symbol">→</a> <a id="32418" href="Data.Vec.Properties.html#32260" class="Bound">h</a> <a id="32420" class="Symbol">{</a><a id="32421" href="Data.Vec.Properties.html#32389" class="Bound">c</a><a id="32422" class="Symbol">}</a> <a id="32424" href="Data.Vec.Properties.html#32393" class="Bound">C</a> <a id="32426" href="Data.Vec.Properties.html#32397" class="Bound">g</a> <a id="32428" href="Data.Vec.Properties.html#32414" class="Bound">e</a> <a id="32430" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="32433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="32435" href="Data.Vec.Properties.html#32414" class="Bound">e</a><a id="32436" class="Symbol">)</a> <a id="32438" class="Symbol">→</a>
                  <a id="32458" class="Symbol">(∀</a> <a id="32461" class="Symbol">{</a><a id="32462" href="Data.Vec.Properties.html#32462" class="Bound">c</a><a id="32463" class="Symbol">}</a> <a id="32465" class="Symbol">{</a><a id="32466" href="Data.Vec.Properties.html#32466" class="Bound">C</a><a id="32467" class="Symbol">}</a> <a id="32469" class="Symbol">{</a><a id="32470" href="Data.Vec.Properties.html#32470" class="Bound">g</a> <a id="32472" class="Symbol">:</a> <a id="32474" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="32482" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="32484" href="Data.Vec.Properties.html#32466" class="Bound">C</a><a id="32485" class="Symbol">}</a> <a id="32487" href="Data.Vec.Properties.html#32487" class="Bound">e</a> <a id="32489" class="Symbol">{</a><a id="32490" href="Data.Vec.Properties.html#32490" class="Bound">n</a><a id="32491" class="Symbol">}</a> <a id="32493" href="Data.Vec.Properties.html#32493" class="Bound">x</a> <a id="32495" class="Symbol">→</a>
                   <a id="32516" class="Symbol">(</a><a id="32517" href="Data.Vec.Properties.html#32260" class="Bound">h</a> <a id="32519" class="Symbol">{</a><a id="32520" href="Data.Vec.Properties.html#32462" class="Bound">c</a><a id="32521" class="Symbol">}</a> <a id="32523" href="Data.Vec.Properties.html#32466" class="Bound">C</a> <a id="32525" href="Data.Vec.Properties.html#32470" class="Bound">g</a> <a id="32527" href="Data.Vec.Properties.html#32487" class="Bound">e</a> <a id="32529" class="Symbol">{</a><a id="32530" class="InductiveConstructor">suc</a> <a id="32534" href="Data.Vec.Properties.html#32490" class="Bound">n</a><a id="32535" class="Symbol">})</a> <a id="32538" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32540" class="Symbol">(</a><a id="32541" href="Data.Vec.Properties.html#32493" class="Bound">x</a> <a id="32543" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="32545" class="Symbol">)</a> <a id="32547" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32549" href="Data.Vec.Properties.html#32260" class="Bound">h</a> <a id="32551" class="Symbol">(</a><a id="32552" href="Data.Vec.Properties.html#32466" class="Bound">C</a> <a id="32554" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32556" class="InductiveConstructor">suc</a><a id="32559" class="Symbol">)</a> <a id="32561" href="Data.Vec.Properties.html#32470" class="Bound">g</a> <a id="32563" class="Symbol">(</a><a id="32564" href="Data.Vec.Properties.html#32470" class="Bound">g</a> <a id="32566" href="Data.Vec.Properties.html#32487" class="Bound">e</a> <a id="32568" href="Data.Vec.Properties.html#32493" class="Bound">x</a><a id="32569" class="Symbol">))</a> <a id="32572" class="Symbol">→</a>
                  <a id="32592" href="Data.Vec.Properties.html#32260" class="Bound">h</a> <a id="32594" href="Data.Vec.Properties.html#32206" class="Bound">B</a> <a id="32596" href="Data.Vec.Properties.html#32222" class="Bound">f</a> <a id="32598" href="Data.Vec.Properties.html#32239" class="Bound">e</a> <a id="32600" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="32602" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="32608" class="Symbol">{</a><a id="32609" class="Argument">n</a> <a id="32611" class="Symbol">=</a> <a id="32613" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="32614" class="Symbol">}</a> <a id="32616" href="Data.Vec.Properties.html#32206" class="Bound">B</a> <a id="32618" href="Data.Vec.Properties.html#32222" class="Bound">f</a> <a id="32620" href="Data.Vec.Properties.html#32239" class="Bound">e</a>
<a id="32622" href="Data.Vec.Properties.html#32185" class="Function">foldl-universal</a> <a id="32638" href="Data.Vec.Properties.html#32638" class="Bound">B</a> <a id="32640" href="Data.Vec.Properties.html#32640" class="Bound">f</a> <a id="32642" href="Data.Vec.Properties.html#32642" class="Bound">e</a> <a id="32644" href="Data.Vec.Properties.html#32644" class="Bound">h</a> <a id="32646" href="Data.Vec.Properties.html#32646" class="Bound">base</a> <a id="32651" href="Data.Vec.Properties.html#32651" class="Bound">step</a> <a id="32656" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="32665" class="Symbol">=</a> <a id="32667" href="Data.Vec.Properties.html#32646" class="Bound">base</a> <a id="32672" href="Data.Vec.Properties.html#32642" class="Bound">e</a>
<a id="32674" href="Data.Vec.Properties.html#32185" class="Function">foldl-universal</a> <a id="32690" href="Data.Vec.Properties.html#32690" class="Bound">B</a> <a id="32692" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32694" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32696" href="Data.Vec.Properties.html#32696" class="Bound">h</a> <a id="32698" href="Data.Vec.Properties.html#32698" class="Bound">base</a> <a id="32703" href="Data.Vec.Properties.html#32703" class="Bound">step</a> <a id="32708" class="Symbol">(</a><a id="32709" href="Data.Vec.Properties.html#32709" class="Bound">x</a> <a id="32711" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="32713" href="Data.Vec.Properties.html#32713" class="Bound">xs</a><a id="32715" class="Symbol">)</a> <a id="32717" class="Symbol">=</a> <a id="32719" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="32727" href="Data.Vec.Properties.html#32696" class="Bound">h</a> <a id="32729" href="Data.Vec.Properties.html#32690" class="Bound">B</a> <a id="32731" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32733" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32735" class="Symbol">(</a><a id="32736" href="Data.Vec.Properties.html#32709" class="Bound">x</a> <a id="32738" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="32740" href="Data.Vec.Properties.html#32713" class="Bound">xs</a><a id="32742" class="Symbol">)</a>             <a id="32756" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32759" href="Data.Vec.Properties.html#32703" class="Bound">step</a> <a id="32764" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32766" href="Data.Vec.Properties.html#32709" class="Bound">x</a> <a id="32768" href="Data.Vec.Properties.html#32713" class="Bound">xs</a> <a id="32771" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="32775" href="Data.Vec.Properties.html#32696" class="Bound">h</a> <a id="32777" class="Symbol">(</a><a id="32778" href="Data.Vec.Properties.html#32690" class="Bound">B</a> <a id="32780" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32782" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="32785" class="Symbol">)</a> <a id="32787" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32789" class="Symbol">(</a><a id="32790" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32792" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32794" href="Data.Vec.Properties.html#32709" class="Bound">x</a><a id="32795" class="Symbol">)</a> <a id="32797" href="Data.Vec.Properties.html#32713" class="Bound">xs</a>     <a id="32804" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="32807" href="Data.Vec.Properties.html#32185" class="Function">foldl-universal</a> <a id="32823" class="Symbol">_</a> <a id="32825" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32827" class="Symbol">(</a><a id="32828" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32830" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32832" href="Data.Vec.Properties.html#32709" class="Bound">x</a><a id="32833" class="Symbol">)</a> <a id="32835" href="Data.Vec.Properties.html#32696" class="Bound">h</a> <a id="32837" href="Data.Vec.Properties.html#32698" class="Bound">base</a> <a id="32842" href="Data.Vec.Properties.html#32703" class="Bound">step</a> <a id="32847" href="Data.Vec.Properties.html#32713" class="Bound">xs</a> <a id="32850" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="32854" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="32860" class="Symbol">(</a><a id="32861" href="Data.Vec.Properties.html#32690" class="Bound">B</a> <a id="32863" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="32865" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="32868" class="Symbol">)</a> <a id="32870" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32872" class="Symbol">(</a><a id="32873" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32875" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32877" href="Data.Vec.Properties.html#32709" class="Bound">x</a><a id="32878" class="Symbol">)</a> <a id="32880" href="Data.Vec.Properties.html#32713" class="Bound">xs</a> <a id="32883" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="32889" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="32895" href="Data.Vec.Properties.html#32690" class="Bound">B</a> <a id="32897" href="Data.Vec.Properties.html#32692" class="Bound">f</a> <a id="32899" href="Data.Vec.Properties.html#32694" class="Bound">e</a> <a id="32901" class="Symbol">(</a><a id="32902" href="Data.Vec.Properties.html#32709" class="Bound">x</a> <a id="32904" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="32906" href="Data.Vec.Properties.html#32713" class="Bound">xs</a><a id="32908" class="Symbol">)</a>         <a id="32918" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="32922" class="Keyword">where</a> <a id="32928" class="Keyword">open</a> <a id="32933" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="foldl-fusion"></a><a id="32946" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="32959" class="Symbol">:</a> <a id="32961" class="Symbol">∀</a> <a id="32963" class="Symbol">{</a><a id="32964" href="Data.Vec.Properties.html#32964" class="Bound">B</a> <a id="32966" class="Symbol">:</a> <a id="32968" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="32970" class="Symbol">→</a> <a id="32972" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32976" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="32977" class="Symbol">}</a> <a id="32979" class="Symbol">{</a><a id="32980" href="Data.Vec.Properties.html#32980" class="Bound">C</a> <a id="32982" class="Symbol">:</a> <a id="32984" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="32986" class="Symbol">→</a> <a id="32988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="32992" href="Data.Vec.Properties.html#1937" class="Generalizable">c</a><a id="32993" class="Symbol">}</a>
               <a id="33010" class="Symbol">(</a><a id="33011" href="Data.Vec.Properties.html#33011" class="Bound">h</a> <a id="33013" class="Symbol">:</a> <a id="33015" class="Symbol">∀</a> <a id="33017" class="Symbol">{</a><a id="33018" href="Data.Vec.Properties.html#33018" class="Bound">n</a><a id="33019" class="Symbol">}</a> <a id="33021" class="Symbol">→</a> <a id="33023" href="Data.Vec.Properties.html#32964" class="Bound">B</a> <a id="33025" href="Data.Vec.Properties.html#33018" class="Bound">n</a> <a id="33027" class="Symbol">→</a> <a id="33029" href="Data.Vec.Properties.html#32980" class="Bound">C</a> <a id="33031" href="Data.Vec.Properties.html#33018" class="Bound">n</a><a id="33032" class="Symbol">)</a> <a id="33034" class="Symbol">→</a>
               <a id="33051" class="Symbol">{</a><a id="33052" href="Data.Vec.Properties.html#33052" class="Bound">f</a> <a id="33054" class="Symbol">:</a> <a id="33056" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="33064" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="33066" href="Data.Vec.Properties.html#32964" class="Bound">B</a><a id="33067" class="Symbol">}</a> <a id="33069" class="Symbol">{</a><a id="33070" href="Data.Vec.Properties.html#33070" class="Bound">d</a> <a id="33072" class="Symbol">:</a> <a id="33074" href="Data.Vec.Properties.html#32964" class="Bound">B</a> <a id="33076" class="InductiveConstructor">zero</a><a id="33080" class="Symbol">}</a> <a id="33082" class="Symbol">→</a>
               <a id="33099" class="Symbol">{</a><a id="33100" href="Data.Vec.Properties.html#33100" class="Bound">g</a> <a id="33102" class="Symbol">:</a> <a id="33104" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="33112" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="33114" href="Data.Vec.Properties.html#32980" class="Bound">C</a><a id="33115" class="Symbol">}</a> <a id="33117" class="Symbol">{</a><a id="33118" href="Data.Vec.Properties.html#33118" class="Bound">e</a> <a id="33120" class="Symbol">:</a> <a id="33122" href="Data.Vec.Properties.html#32980" class="Bound">C</a> <a id="33124" class="InductiveConstructor">zero</a><a id="33128" class="Symbol">}</a> <a id="33130" class="Symbol">→</a>
               <a id="33147" class="Symbol">(</a><a id="33148" href="Data.Vec.Properties.html#33011" class="Bound">h</a> <a id="33150" href="Data.Vec.Properties.html#33070" class="Bound">d</a> <a id="33152" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33154" href="Data.Vec.Properties.html#33118" class="Bound">e</a><a id="33155" class="Symbol">)</a> <a id="33157" class="Symbol">→</a>
               <a id="33174" class="Symbol">(∀</a> <a id="33177" class="Symbol">{</a><a id="33178" href="Data.Vec.Properties.html#33178" class="Bound">n</a><a id="33179" class="Symbol">}</a> <a id="33181" href="Data.Vec.Properties.html#33181" class="Bound">b</a> <a id="33183" href="Data.Vec.Properties.html#33183" class="Bound">x</a> <a id="33185" class="Symbol">→</a> <a id="33187" href="Data.Vec.Properties.html#33011" class="Bound">h</a> <a id="33189" class="Symbol">(</a><a id="33190" href="Data.Vec.Properties.html#33052" class="Bound">f</a> <a id="33192" class="Symbol">{</a><a id="33193" href="Data.Vec.Properties.html#33178" class="Bound">n</a><a id="33194" class="Symbol">}</a> <a id="33196" href="Data.Vec.Properties.html#33181" class="Bound">b</a> <a id="33198" href="Data.Vec.Properties.html#33183" class="Bound">x</a><a id="33199" class="Symbol">)</a> <a id="33201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33203" href="Data.Vec.Properties.html#33100" class="Bound">g</a> <a id="33205" class="Symbol">(</a><a id="33206" href="Data.Vec.Properties.html#33011" class="Bound">h</a> <a id="33208" href="Data.Vec.Properties.html#33181" class="Bound">b</a><a id="33209" class="Symbol">)</a> <a id="33211" href="Data.Vec.Properties.html#33183" class="Bound">x</a><a id="33212" class="Symbol">)</a> <a id="33214" class="Symbol">→</a>
               <a id="33231" href="Data.Vec.Properties.html#33011" class="Bound">h</a> <a id="33233" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="33235" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="33241" class="Symbol">{</a><a id="33242" class="Argument">n</a> <a id="33244" class="Symbol">=</a> <a id="33246" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="33247" class="Symbol">}</a> <a id="33249" href="Data.Vec.Properties.html#32964" class="Bound">B</a> <a id="33251" href="Data.Vec.Properties.html#33052" class="Bound">f</a> <a id="33253" href="Data.Vec.Properties.html#33070" class="Bound">d</a> <a id="33255" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="33257" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="33263" href="Data.Vec.Properties.html#32980" class="Bound">C</a> <a id="33265" href="Data.Vec.Properties.html#33100" class="Bound">g</a> <a id="33267" href="Data.Vec.Properties.html#33118" class="Bound">e</a>
<a id="33269" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="33282" href="Data.Vec.Properties.html#33282" class="Bound">h</a> <a id="33284" class="Symbol">{</a><a id="33285" href="Data.Vec.Properties.html#33285" class="Bound">f</a><a id="33286" class="Symbol">}</a> <a id="33288" class="Symbol">{</a><a id="33289" href="Data.Vec.Properties.html#33289" class="Bound">d</a><a id="33290" class="Symbol">}</a> <a id="33292" class="Symbol">{</a><a id="33293" href="Data.Vec.Properties.html#33293" class="Bound">g</a><a id="33294" class="Symbol">}</a> <a id="33296" class="Symbol">{</a><a id="33297" href="Data.Vec.Properties.html#33297" class="Bound">e</a><a id="33298" class="Symbol">}</a> <a id="33300" href="Data.Vec.Properties.html#33300" class="Bound">base</a> <a id="33305" href="Data.Vec.Properties.html#33305" class="Bound">fuse</a> <a id="33310" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="33319" class="Symbol">=</a> <a id="33321" href="Data.Vec.Properties.html#33300" class="Bound">base</a>
<a id="33326" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="33339" href="Data.Vec.Properties.html#33339" class="Bound">h</a> <a id="33341" class="Symbol">{</a><a id="33342" href="Data.Vec.Properties.html#33342" class="Bound">f</a><a id="33343" class="Symbol">}</a> <a id="33345" class="Symbol">{</a><a id="33346" href="Data.Vec.Properties.html#33346" class="Bound">d</a><a id="33347" class="Symbol">}</a> <a id="33349" class="Symbol">{</a><a id="33350" href="Data.Vec.Properties.html#33350" class="Bound">g</a><a id="33351" class="Symbol">}</a> <a id="33353" class="Symbol">{</a><a id="33354" href="Data.Vec.Properties.html#33354" class="Bound">e</a><a id="33355" class="Symbol">}</a> <a id="33357" href="Data.Vec.Properties.html#33357" class="Bound">base</a> <a id="33362" href="Data.Vec.Properties.html#33362" class="Bound">fuse</a> <a id="33367" class="Symbol">(</a><a id="33368" href="Data.Vec.Properties.html#33368" class="Bound">x</a> <a id="33370" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="33372" href="Data.Vec.Properties.html#33372" class="Bound">xs</a><a id="33374" class="Symbol">)</a> <a id="33376" class="Symbol">=</a>
  <a id="33380" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="33393" href="Data.Vec.Properties.html#33339" class="Bound">h</a> <a id="33395" href="Data.Vec.Properties.html#33439" class="Function">eq</a> <a id="33398" href="Data.Vec.Properties.html#33362" class="Bound">fuse</a> <a id="33403" href="Data.Vec.Properties.html#33372" class="Bound">xs</a>
  <a id="33408" class="Keyword">where</a>
    <a id="33418" class="Keyword">open</a> <a id="33423" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
    <a id="33439" href="Data.Vec.Properties.html#33439" class="Function">eq</a> <a id="33442" class="Symbol">:</a> <a id="33444" href="Data.Vec.Properties.html#33339" class="Bound">h</a> <a id="33446" class="Symbol">(</a><a id="33447" href="Data.Vec.Properties.html#33342" class="Bound">f</a> <a id="33449" href="Data.Vec.Properties.html#33346" class="Bound">d</a> <a id="33451" href="Data.Vec.Properties.html#33368" class="Bound">x</a><a id="33452" class="Symbol">)</a> <a id="33454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33456" href="Data.Vec.Properties.html#33350" class="Bound">g</a> <a id="33458" href="Data.Vec.Properties.html#33354" class="Bound">e</a> <a id="33460" href="Data.Vec.Properties.html#33368" class="Bound">x</a>
    <a id="33466" href="Data.Vec.Properties.html#33439" class="Function">eq</a> <a id="33469" class="Symbol">=</a> <a id="33471" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="33483" href="Data.Vec.Properties.html#33339" class="Bound">h</a> <a id="33485" class="Symbol">(</a><a id="33486" href="Data.Vec.Properties.html#33342" class="Bound">f</a> <a id="33488" href="Data.Vec.Properties.html#33346" class="Bound">d</a> <a id="33490" href="Data.Vec.Properties.html#33368" class="Bound">x</a><a id="33491" class="Symbol">)</a> <a id="33493" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33496" href="Data.Vec.Properties.html#33362" class="Bound">fuse</a> <a id="33501" href="Data.Vec.Properties.html#33346" class="Bound">d</a> <a id="33503" href="Data.Vec.Properties.html#33368" class="Bound">x</a> <a id="33505" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="33513" href="Data.Vec.Properties.html#33350" class="Bound">g</a> <a id="33515" class="Symbol">(</a><a id="33516" href="Data.Vec.Properties.html#33339" class="Bound">h</a> <a id="33518" href="Data.Vec.Properties.html#33346" class="Bound">d</a><a id="33519" class="Symbol">)</a> <a id="33521" href="Data.Vec.Properties.html#33368" class="Bound">x</a> <a id="33523" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="33526" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="33531" class="Symbol">(λ</a> <a id="33534" href="Data.Vec.Properties.html#33534" class="Bound">e</a> <a id="33536" class="Symbol">→</a> <a id="33538" href="Data.Vec.Properties.html#33350" class="Bound">g</a> <a id="33540" href="Data.Vec.Properties.html#33534" class="Bound">e</a> <a id="33542" href="Data.Vec.Properties.html#33368" class="Bound">x</a><a id="33543" class="Symbol">)</a> <a id="33545" href="Data.Vec.Properties.html#33357" class="Bound">base</a> <a id="33550" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="33558" href="Data.Vec.Properties.html#33350" class="Bound">g</a> <a id="33560" href="Data.Vec.Properties.html#33354" class="Bound">e</a> <a id="33562" href="Data.Vec.Properties.html#33368" class="Bound">x</a>     <a id="33568" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="foldl-[]"></a><a id="33571" href="Data.Vec.Properties.html#33571" class="Function">foldl-[]</a> <a id="33580" class="Symbol">:</a> <a id="33582" class="Symbol">∀</a> <a id="33584" class="Symbol">(</a><a id="33585" href="Data.Vec.Properties.html#33585" class="Bound">B</a> <a id="33587" class="Symbol">:</a> <a id="33589" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="33591" class="Symbol">→</a> <a id="33593" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33597" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="33598" class="Symbol">)</a> <a id="33600" class="Symbol">(</a><a id="33601" href="Data.Vec.Properties.html#33601" class="Bound">f</a> <a id="33603" class="Symbol">:</a> <a id="33605" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="33613" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="33615" href="Data.Vec.Properties.html#33585" class="Bound">B</a><a id="33616" class="Symbol">)</a> <a id="33618" class="Symbol">{</a><a id="33619" href="Data.Vec.Properties.html#33619" class="Bound">e</a><a id="33620" class="Symbol">}</a> <a id="33622" class="Symbol">→</a> <a id="33624" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="33630" href="Data.Vec.Properties.html#33585" class="Bound">B</a> <a id="33632" href="Data.Vec.Properties.html#33601" class="Bound">f</a> <a id="33634" href="Data.Vec.Properties.html#33619" class="Bound">e</a> <a id="33636" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="33639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="33641" href="Data.Vec.Properties.html#33619" class="Bound">e</a>
<a id="33643" href="Data.Vec.Properties.html#33571" class="Function">foldl-[]</a> <a id="33652" class="Symbol">_</a> <a id="33654" class="Symbol">_</a> <a id="33656" class="Symbol">=</a> <a id="33658" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="33664" class="Comment">------------------------------------------------------------------------</a>
<a id="33737" class="Comment">-- foldr</a>

<a id="33747" class="Comment">-- See also Data.Vec.Properties.WithK.foldr-cong.</a>

<a id="33798" class="Comment">-- The (uniqueness part of the) universality property for foldr.</a>

<a id="33864" class="Keyword">module</a> <a id="33871" href="Data.Vec.Properties.html#33871" class="Module">_</a> <a id="33873" class="Symbol">(</a><a id="33874" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="33876" class="Symbol">:</a> <a id="33878" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="33880" class="Symbol">→</a> <a id="33882" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="33886" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="33887" class="Symbol">)</a> <a id="33889" class="Symbol">(</a><a id="33890" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="33892" class="Symbol">:</a> <a id="33894" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="33902" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="33904" href="Data.Vec.Properties.html#33874" class="Bound">B</a><a id="33905" class="Symbol">)</a> <a id="33907" class="Symbol">{</a><a id="33908" href="Data.Vec.Properties.html#33908" class="Bound">e</a> <a id="33910" class="Symbol">:</a> <a id="33912" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="33914" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="33918" class="Symbol">}</a> <a id="33920" class="Keyword">where</a>

  <a id="33929" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="33945" class="Symbol">:</a> <a id="33947" class="Symbol">(</a><a id="33948" href="Data.Vec.Properties.html#33948" class="Bound">h</a> <a id="33950" class="Symbol">:</a> <a id="33952" class="Symbol">∀</a> <a id="33954" class="Symbol">{</a><a id="33955" href="Data.Vec.Properties.html#33955" class="Bound">n</a><a id="33956" class="Symbol">}</a> <a id="33958" class="Symbol">→</a> <a id="33960" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="33964" href="Data.Vec.Properties.html#33902" class="Bound">A</a> <a id="33966" href="Data.Vec.Properties.html#33955" class="Bound">n</a> <a id="33968" class="Symbol">→</a> <a id="33970" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="33972" href="Data.Vec.Properties.html#33955" class="Bound">n</a><a id="33973" class="Symbol">)</a> <a id="33975" class="Symbol">→</a>
                    <a id="33997" href="Data.Vec.Properties.html#33948" class="Bound">h</a> <a id="33999" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="34002" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34004" href="Data.Vec.Properties.html#33908" class="Bound">e</a> <a id="34006" class="Symbol">→</a>
                    <a id="34028" class="Symbol">(∀</a> <a id="34031" class="Symbol">{</a><a id="34032" href="Data.Vec.Properties.html#34032" class="Bound">n</a><a id="34033" class="Symbol">}</a> <a id="34035" href="Data.Vec.Properties.html#34035" class="Bound">x</a> <a id="34037" class="Symbol">→</a> <a id="34039" href="Data.Vec.Properties.html#33948" class="Bound">h</a> <a id="34041" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34043" class="Symbol">(</a><a id="34044" href="Data.Vec.Properties.html#34035" class="Bound">x</a> <a id="34046" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="34048" class="Symbol">)</a> <a id="34050" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="34052" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34054" class="Symbol">{</a><a id="34055" href="Data.Vec.Properties.html#34032" class="Bound">n</a><a id="34056" class="Symbol">}</a> <a id="34058" href="Data.Vec.Properties.html#34035" class="Bound">x</a> <a id="34060" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34062" href="Data.Vec.Properties.html#33948" class="Bound">h</a><a id="34063" class="Symbol">)</a> <a id="34065" class="Symbol">→</a>
                    <a id="34087" href="Data.Vec.Properties.html#33948" class="Bound">h</a> <a id="34089" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="34091" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34097" class="Symbol">{</a><a id="34098" class="Argument">n</a> <a id="34100" class="Symbol">=</a> <a id="34102" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="34103" class="Symbol">}</a> <a id="34105" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="34107" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34109" href="Data.Vec.Properties.html#33908" class="Bound">e</a>
  <a id="34113" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="34129" href="Data.Vec.Properties.html#34129" class="Bound">h</a> <a id="34131" href="Data.Vec.Properties.html#34131" class="Bound">base</a> <a id="34136" href="Data.Vec.Properties.html#34136" class="Bound">step</a> <a id="34141" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="34150" class="Symbol">=</a> <a id="34152" href="Data.Vec.Properties.html#34131" class="Bound">base</a>
  <a id="34159" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="34175" href="Data.Vec.Properties.html#34175" class="Bound">h</a> <a id="34177" href="Data.Vec.Properties.html#34177" class="Bound">base</a> <a id="34182" href="Data.Vec.Properties.html#34182" class="Bound">step</a> <a id="34187" class="Symbol">(</a><a id="34188" href="Data.Vec.Properties.html#34188" class="Bound">x</a> <a id="34190" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="34192" href="Data.Vec.Properties.html#34192" class="Bound">xs</a><a id="34194" class="Symbol">)</a> <a id="34196" class="Symbol">=</a> <a id="34198" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="34208" href="Data.Vec.Properties.html#34175" class="Bound">h</a> <a id="34210" class="Symbol">(</a><a id="34211" href="Data.Vec.Properties.html#34188" class="Bound">x</a> <a id="34213" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="34215" href="Data.Vec.Properties.html#34192" class="Bound">xs</a><a id="34217" class="Symbol">)</a>           <a id="34229" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="34232" href="Data.Vec.Properties.html#34182" class="Bound">step</a> <a id="34237" href="Data.Vec.Properties.html#34188" class="Bound">x</a> <a id="34239" href="Data.Vec.Properties.html#34192" class="Bound">xs</a> <a id="34242" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="34248" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34250" href="Data.Vec.Properties.html#34188" class="Bound">x</a> <a id="34252" class="Symbol">(</a><a id="34253" href="Data.Vec.Properties.html#34175" class="Bound">h</a> <a id="34255" href="Data.Vec.Properties.html#34192" class="Bound">xs</a><a id="34257" class="Symbol">)</a>           <a id="34269" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="34272" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34277" class="Symbol">(</a><a id="34278" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34280" href="Data.Vec.Properties.html#34188" class="Bound">x</a><a id="34281" class="Symbol">)</a> <a id="34283" class="Symbol">(</a><a id="34284" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="34300" href="Data.Vec.Properties.html#34175" class="Bound">h</a> <a id="34302" href="Data.Vec.Properties.html#34177" class="Bound">base</a> <a id="34307" href="Data.Vec.Properties.html#34182" class="Bound">step</a> <a id="34312" href="Data.Vec.Properties.html#34192" class="Bound">xs</a><a id="34314" class="Symbol">)</a> <a id="34316" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="34322" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34324" href="Data.Vec.Properties.html#34188" class="Bound">x</a> <a id="34326" class="Symbol">(</a><a id="34327" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34333" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="34335" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34337" href="Data.Vec.Properties.html#33908" class="Bound">e</a> <a id="34339" href="Data.Vec.Properties.html#34192" class="Bound">xs</a><a id="34341" class="Symbol">)</a> <a id="34343" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="34349" class="Keyword">where</a> <a id="34355" class="Keyword">open</a> <a id="34360" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

  <a id="34375" href="Data.Vec.Properties.html#34375" class="Function">foldr-[]</a> <a id="34384" class="Symbol">:</a> <a id="34386" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34392" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="34394" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34396" href="Data.Vec.Properties.html#33908" class="Bound">e</a> <a id="34398" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="34401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34403" href="Data.Vec.Properties.html#33908" class="Bound">e</a>
  <a id="34407" href="Data.Vec.Properties.html#34375" class="Function">foldr-[]</a> <a id="34416" class="Symbol">=</a> <a id="34418" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="34426" href="Data.Vec.Properties.html#34426" class="Function">foldr-++</a> <a id="34435" class="Symbol">:</a> <a id="34437" class="Symbol">∀</a> <a id="34439" class="Symbol">(</a><a id="34440" href="Data.Vec.Properties.html#34440" class="Bound">xs</a> <a id="34443" class="Symbol">:</a> <a id="34445" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="34449" href="Data.Vec.Properties.html#33902" class="Bound">A</a> <a id="34451" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="34452" class="Symbol">)</a> <a id="34454" class="Symbol">→</a>
             <a id="34469" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34475" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="34477" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34479" href="Data.Vec.Properties.html#33908" class="Bound">e</a> <a id="34481" class="Symbol">(</a><a id="34482" href="Data.Vec.Properties.html#34440" class="Bound">xs</a> <a id="34485" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="34488" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a><a id="34490" class="Symbol">)</a> <a id="34492" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="34494" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34500" class="Symbol">(</a><a id="34501" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="34503" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34505" class="Symbol">(</a><a id="34506" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="34509" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="34510" class="Symbol">))</a> <a id="34513" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34515" class="Symbol">(</a><a id="34516" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34522" href="Data.Vec.Properties.html#33874" class="Bound">B</a> <a id="34524" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34526" href="Data.Vec.Properties.html#33908" class="Bound">e</a> <a id="34528" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a><a id="34530" class="Symbol">)</a> <a id="34532" href="Data.Vec.Properties.html#34440" class="Bound">xs</a>
  <a id="34537" href="Data.Vec.Properties.html#34426" class="Function">foldr-++</a> <a id="34546" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="34555" class="Symbol">=</a> <a id="34557" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="34564" href="Data.Vec.Properties.html#34426" class="Function">foldr-++</a> <a id="34573" class="Symbol">(</a><a id="34574" href="Data.Vec.Properties.html#34574" class="Bound">x</a> <a id="34576" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="34578" href="Data.Vec.Properties.html#34578" class="Bound">xs</a><a id="34580" class="Symbol">)</a> <a id="34582" class="Symbol">=</a> <a id="34584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="34589" class="Symbol">(</a><a id="34590" href="Data.Vec.Properties.html#33890" class="Bound">f</a> <a id="34592" href="Data.Vec.Properties.html#34574" class="Bound">x</a><a id="34593" class="Symbol">)</a> <a id="34595" class="Symbol">(</a><a id="34596" href="Data.Vec.Properties.html#34426" class="Function">foldr-++</a> <a id="34605" href="Data.Vec.Properties.html#34578" class="Bound">xs</a><a id="34607" class="Symbol">)</a>

<a id="34610" class="Comment">-- fusion and identity as consequences of universality</a>

<a id="foldr-fusion"></a><a id="34666" href="Data.Vec.Properties.html#34666" class="Function">foldr-fusion</a> <a id="34679" class="Symbol">:</a> <a id="34681" class="Symbol">∀</a> <a id="34683" class="Symbol">{</a><a id="34684" href="Data.Vec.Properties.html#34684" class="Bound">B</a> <a id="34686" class="Symbol">:</a> <a id="34688" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34690" class="Symbol">→</a> <a id="34692" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34696" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="34697" class="Symbol">}</a> <a id="34699" class="Symbol">{</a><a id="34700" href="Data.Vec.Properties.html#34700" class="Bound">f</a> <a id="34702" class="Symbol">:</a> <a id="34704" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="34712" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="34714" href="Data.Vec.Properties.html#34684" class="Bound">B</a><a id="34715" class="Symbol">}</a> <a id="34717" href="Data.Vec.Properties.html#34717" class="Bound">e</a>
                 <a id="34736" class="Symbol">{</a><a id="34737" href="Data.Vec.Properties.html#34737" class="Bound">C</a> <a id="34739" class="Symbol">:</a> <a id="34741" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="34743" class="Symbol">→</a> <a id="34745" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="34749" href="Data.Vec.Properties.html#1937" class="Generalizable">c</a><a id="34750" class="Symbol">}</a> <a id="34752" class="Symbol">{</a><a id="34753" href="Data.Vec.Properties.html#34753" class="Bound">g</a> <a id="34755" class="Symbol">:</a> <a id="34757" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="34765" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="34767" href="Data.Vec.Properties.html#34737" class="Bound">C</a><a id="34768" class="Symbol">}</a>
               <a id="34785" class="Symbol">(</a><a id="34786" href="Data.Vec.Properties.html#34786" class="Bound">h</a> <a id="34788" class="Symbol">:</a> <a id="34790" class="Symbol">∀</a> <a id="34792" class="Symbol">{</a><a id="34793" href="Data.Vec.Properties.html#34793" class="Bound">n</a><a id="34794" class="Symbol">}</a> <a id="34796" class="Symbol">→</a> <a id="34798" href="Data.Vec.Properties.html#34684" class="Bound">B</a> <a id="34800" href="Data.Vec.Properties.html#34793" class="Bound">n</a> <a id="34802" class="Symbol">→</a> <a id="34804" href="Data.Vec.Properties.html#34737" class="Bound">C</a> <a id="34806" href="Data.Vec.Properties.html#34793" class="Bound">n</a><a id="34807" class="Symbol">)</a> <a id="34809" class="Symbol">→</a>
               <a id="34826" class="Symbol">(∀</a> <a id="34829" class="Symbol">{</a><a id="34830" href="Data.Vec.Properties.html#34830" class="Bound">n</a><a id="34831" class="Symbol">}</a> <a id="34833" href="Data.Vec.Properties.html#34833" class="Bound">x</a> <a id="34835" class="Symbol">→</a> <a id="34837" href="Data.Vec.Properties.html#34786" class="Bound">h</a> <a id="34839" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34841" href="Data.Vec.Properties.html#34700" class="Bound">f</a> <a id="34843" class="Symbol">{</a><a id="34844" href="Data.Vec.Properties.html#34830" class="Bound">n</a><a id="34845" class="Symbol">}</a> <a id="34847" href="Data.Vec.Properties.html#34833" class="Bound">x</a> <a id="34849" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="34851" href="Data.Vec.Properties.html#34753" class="Bound">g</a> <a id="34853" href="Data.Vec.Properties.html#34833" class="Bound">x</a> <a id="34855" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34857" href="Data.Vec.Properties.html#34786" class="Bound">h</a><a id="34858" class="Symbol">)</a> <a id="34860" class="Symbol">→</a>
               <a id="34877" href="Data.Vec.Properties.html#34786" class="Bound">h</a> <a id="34879" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="34881" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34887" class="Symbol">{</a><a id="34888" class="Argument">n</a> <a id="34890" class="Symbol">=</a> <a id="34892" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="34893" class="Symbol">}</a> <a id="34895" href="Data.Vec.Properties.html#34684" class="Bound">B</a> <a id="34897" href="Data.Vec.Properties.html#34700" class="Bound">f</a> <a id="34899" href="Data.Vec.Properties.html#34717" class="Bound">e</a> <a id="34901" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="34903" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="34909" href="Data.Vec.Properties.html#34737" class="Bound">C</a> <a id="34911" href="Data.Vec.Properties.html#34753" class="Bound">g</a> <a id="34913" class="Symbol">(</a><a id="34914" href="Data.Vec.Properties.html#34786" class="Bound">h</a> <a id="34916" href="Data.Vec.Properties.html#34717" class="Bound">e</a><a id="34917" class="Symbol">)</a>
<a id="34919" href="Data.Vec.Properties.html#34666" class="Function">foldr-fusion</a> <a id="34932" class="Symbol">{</a><a id="34933" class="Argument">B</a> <a id="34935" class="Symbol">=</a> <a id="34937" href="Data.Vec.Properties.html#34937" class="Bound">B</a><a id="34938" class="Symbol">}</a> <a id="34940" class="Symbol">{</a><a id="34941" href="Data.Vec.Properties.html#34941" class="Bound">f</a><a id="34942" class="Symbol">}</a> <a id="34944" href="Data.Vec.Properties.html#34944" class="Bound">e</a> <a id="34946" class="Symbol">{</a><a id="34947" href="Data.Vec.Properties.html#34947" class="Bound">C</a><a id="34948" class="Symbol">}</a> <a id="34950" href="Data.Vec.Properties.html#34950" class="Bound">h</a> <a id="34952" href="Data.Vec.Properties.html#34952" class="Bound">fuse</a> <a id="34957" class="Symbol">=</a>
  <a id="34961" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="34977" href="Data.Vec.Properties.html#34947" class="Bound">C</a> <a id="34979" class="Symbol">_</a> <a id="34981" class="Symbol">_</a> <a id="34983" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="34988" class="Symbol">(λ</a> <a id="34991" href="Data.Vec.Properties.html#34991" class="Bound">x</a> <a id="34993" href="Data.Vec.Properties.html#34993" class="Bound">xs</a> <a id="34996" class="Symbol">→</a> <a id="34998" href="Data.Vec.Properties.html#34952" class="Bound">fuse</a> <a id="35003" href="Data.Vec.Properties.html#34991" class="Bound">x</a> <a id="35005" class="Symbol">(</a><a id="35006" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="35012" href="Data.Vec.Properties.html#34937" class="Bound">B</a> <a id="35014" href="Data.Vec.Properties.html#34941" class="Bound">f</a> <a id="35016" href="Data.Vec.Properties.html#34944" class="Bound">e</a> <a id="35018" href="Data.Vec.Properties.html#34993" class="Bound">xs</a><a id="35020" class="Symbol">))</a>

<a id="id-is-foldr"></a><a id="35024" href="Data.Vec.Properties.html#35024" class="Function">id-is-foldr</a> <a id="35036" class="Symbol">:</a> <a id="35038" href="Function.Base.html#704" class="Function">id</a> <a id="35041" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="35043" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="35049" class="Symbol">{</a><a id="35050" class="Argument">n</a> <a id="35052" class="Symbol">=</a> <a id="35054" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="35055" class="Symbol">}</a> <a id="35057" class="Symbol">(</a><a id="35058" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35062" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="35063" class="Symbol">)</a> <a id="35065" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="35069" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="35072" href="Data.Vec.Properties.html#35024" class="Function">id-is-foldr</a> <a id="35084" class="Symbol">=</a> <a id="35086" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="35102" class="Symbol">_</a> <a id="35104" class="Symbol">_</a> <a id="35106" href="Function.Base.html#704" class="Function">id</a> <a id="35109" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35114" class="Symbol">(λ</a> <a id="35117" href="Data.Vec.Properties.html#35117" class="Bound">_</a> <a id="35119" href="Data.Vec.Properties.html#35119" class="Bound">_</a> <a id="35121" class="Symbol">→</a> <a id="35123" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="35127" class="Symbol">)</a>

<a id="map-is-foldr"></a><a id="35130" href="Data.Vec.Properties.html#35130" class="Function">map-is-foldr</a> <a id="35143" class="Symbol">:</a> <a id="35145" class="Symbol">∀</a> <a id="35147" class="Symbol">(</a><a id="35148" href="Data.Vec.Properties.html#35148" class="Bound">f</a> <a id="35150" class="Symbol">:</a> <a id="35152" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="35154" class="Symbol">→</a> <a id="35156" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="35157" class="Symbol">)</a> <a id="35159" class="Symbol">→</a>
               <a id="35176" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="35180" class="Symbol">{</a><a id="35181" class="Argument">n</a> <a id="35183" class="Symbol">=</a> <a id="35185" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="35186" class="Symbol">}</a> <a id="35188" href="Data.Vec.Properties.html#35148" class="Bound">f</a> <a id="35190" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="35192" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="35198" class="Symbol">(</a><a id="35199" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35203" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="35204" class="Symbol">)</a> <a id="35206" class="Symbol">(λ</a> <a id="35209" href="Data.Vec.Properties.html#35209" class="Bound">x</a> <a id="35211" href="Data.Vec.Properties.html#35211" class="Bound">ys</a> <a id="35214" class="Symbol">→</a> <a id="35216" href="Data.Vec.Properties.html#35148" class="Bound">f</a> <a id="35218" href="Data.Vec.Properties.html#35209" class="Bound">x</a> <a id="35220" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="35222" href="Data.Vec.Properties.html#35211" class="Bound">ys</a><a id="35224" class="Symbol">)</a> <a id="35226" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="35229" href="Data.Vec.Properties.html#35130" class="Function">map-is-foldr</a> <a id="35242" href="Data.Vec.Properties.html#35242" class="Bound">f</a> <a id="35244" class="Symbol">=</a> <a id="35246" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="35262" class="Symbol">(</a><a id="35263" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35267" class="Symbol">_)</a> <a id="35270" class="Symbol">(λ</a> <a id="35273" href="Data.Vec.Properties.html#35273" class="Bound">x</a> <a id="35275" href="Data.Vec.Properties.html#35275" class="Bound">ys</a> <a id="35278" class="Symbol">→</a> <a id="35280" href="Data.Vec.Properties.html#35242" class="Bound">f</a> <a id="35282" href="Data.Vec.Properties.html#35273" class="Bound">x</a> <a id="35284" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="35286" href="Data.Vec.Properties.html#35275" class="Bound">ys</a><a id="35288" class="Symbol">)</a> <a id="35290" class="Symbol">(</a><a id="35291" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="35295" href="Data.Vec.Properties.html#35242" class="Bound">f</a><a id="35296" class="Symbol">)</a> <a id="35298" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35303" class="Symbol">(λ</a> <a id="35306" href="Data.Vec.Properties.html#35306" class="Bound">_</a> <a id="35308" href="Data.Vec.Properties.html#35308" class="Bound">_</a> <a id="35310" class="Symbol">→</a> <a id="35312" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="35316" class="Symbol">)</a>

<a id="++-is-foldr"></a><a id="35319" href="Data.Vec.Properties.html#35319" class="Function">++-is-foldr</a> <a id="35331" class="Symbol">:</a> <a id="35333" class="Symbol">∀</a> <a id="35335" class="Symbol">(</a><a id="35336" href="Data.Vec.Properties.html#35336" class="Bound">xs</a> <a id="35339" class="Symbol">:</a> <a id="35341" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35345" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="35347" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="35348" class="Symbol">)</a> <a id="35350" class="Symbol">→</a>
              <a id="35366" href="Data.Vec.Properties.html#35336" class="Bound">xs</a> <a id="35369" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="35372" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="35375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35377" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="35383" class="Symbol">(</a><a id="35384" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35388" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="35390" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35392" class="Symbol">(</a><a id="35393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="35396" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="35397" class="Symbol">))</a> <a id="35400" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="35404" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="35407" href="Data.Vec.Properties.html#35336" class="Bound">xs</a>
<a id="35410" href="Data.Vec.Properties.html#35319" class="Function">++-is-foldr</a> <a id="35422" class="Symbol">{</a><a id="35423" class="Argument">A</a> <a id="35425" class="Symbol">=</a> <a id="35427" href="Data.Vec.Properties.html#35427" class="Bound">A</a><a id="35428" class="Symbol">}</a> <a id="35430" class="Symbol">{</a><a id="35431" class="Argument">n</a> <a id="35433" class="Symbol">=</a> <a id="35435" href="Data.Vec.Properties.html#35435" class="Bound">n</a><a id="35436" class="Symbol">}</a> <a id="35438" class="Symbol">{</a><a id="35439" href="Data.Vec.Properties.html#35439" class="Bound">ys</a><a id="35441" class="Symbol">}</a> <a id="35443" href="Data.Vec.Properties.html#35443" class="Bound">xs</a> <a id="35446" class="Symbol">=</a>
  <a id="35450" href="Data.Vec.Properties.html#33929" class="Function">foldr-universal</a> <a id="35466" class="Symbol">(</a><a id="35467" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35471" href="Data.Vec.Properties.html#35427" class="Bound">A</a> <a id="35473" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="35475" class="Symbol">(</a><a id="35476" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="35479" href="Data.Vec.Properties.html#35435" class="Bound">n</a><a id="35480" class="Symbol">))</a> <a id="35483" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="35487" class="Symbol">(</a><a id="35488" href="Data.Vec.Base.html#3076" class="Function Operator">_++</a> <a id="35492" href="Data.Vec.Properties.html#35439" class="Bound">ys</a><a id="35494" class="Symbol">)</a> <a id="35496" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35501" class="Symbol">(λ</a> <a id="35504" href="Data.Vec.Properties.html#35504" class="Bound">_</a> <a id="35506" href="Data.Vec.Properties.html#35506" class="Bound">_</a> <a id="35508" class="Symbol">→</a> <a id="35510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="35514" class="Symbol">)</a> <a id="35516" href="Data.Vec.Properties.html#35443" class="Bound">xs</a>

<a id="35520" class="Comment">------------------------------------------------------------------------</a>
<a id="35593" class="Comment">-- _∷ʳ_</a>

<a id="35602" class="Comment">-- snoc is snoc</a>

<a id="unfold-∷ʳ-eqFree"></a><a id="35619" href="Data.Vec.Properties.html#35619" class="Function">unfold-∷ʳ-eqFree</a> <a id="35636" class="Symbol">:</a> <a id="35638" class="Symbol">∀</a> <a id="35640" href="Data.Vec.Properties.html#35640" class="Bound">x</a> <a id="35642" class="Symbol">(</a><a id="35643" href="Data.Vec.Properties.html#35643" class="Bound">xs</a> <a id="35646" class="Symbol">:</a> <a id="35648" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35652" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="35654" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="35655" class="Symbol">)</a> <a id="35657" class="Symbol">→</a> <a id="35659" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="35664" class="Symbol">(</a><a id="35665" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="35672" class="Number">1</a> <a id="35674" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="35675" class="Symbol">)</a> <a id="35677" class="Symbol">(</a><a id="35678" href="Data.Vec.Properties.html#35643" class="Bound">xs</a> <a id="35681" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="35684" href="Data.Vec.Properties.html#35640" class="Bound">x</a><a id="35685" class="Symbol">)</a> <a id="35687" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35689" href="Data.Vec.Properties.html#35643" class="Bound">xs</a> <a id="35692" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="35695" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="35697" href="Data.Vec.Properties.html#35640" class="Bound">x</a> <a id="35699" href="Data.Vec.Base.html#6459" class="Function Operator">]</a>
<a id="35701" href="Data.Vec.Properties.html#35619" class="Function">unfold-∷ʳ-eqFree</a> <a id="35718" href="Data.Vec.Properties.html#35718" class="Bound">x</a> <a id="35720" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="35729" class="Symbol">=</a> <a id="35731" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="35736" href="Data.Vec.Properties.html#35619" class="Function">unfold-∷ʳ-eqFree</a> <a id="35753" href="Data.Vec.Properties.html#35753" class="Bound">x</a> <a id="35755" class="Symbol">(</a><a id="35756" href="Data.Vec.Properties.html#35756" class="Bound">y</a> <a id="35758" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="35760" href="Data.Vec.Properties.html#35760" class="Bound">xs</a><a id="35762" class="Symbol">)</a> <a id="35764" class="Symbol">=</a> <a id="35766" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="35771" class="Symbol">(</a><a id="35772" href="Data.Vec.Properties.html#35756" class="Bound">y</a> <a id="35774" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="35776" class="Symbol">)</a> <a id="35778" class="Symbol">(</a><a id="35779" href="Data.Vec.Properties.html#35619" class="Function">unfold-∷ʳ-eqFree</a> <a id="35796" href="Data.Vec.Properties.html#35753" class="Bound">x</a> <a id="35798" href="Data.Vec.Properties.html#35760" class="Bound">xs</a><a id="35800" class="Symbol">)</a>

<a id="∷ʳ-injective"></a><a id="35803" href="Data.Vec.Properties.html#35803" class="Function">∷ʳ-injective</a> <a id="35816" class="Symbol">:</a> <a id="35818" class="Symbol">∀</a> <a id="35820" class="Symbol">(</a><a id="35821" href="Data.Vec.Properties.html#35821" class="Bound">xs</a> <a id="35824" href="Data.Vec.Properties.html#35824" class="Bound">ys</a> <a id="35827" class="Symbol">:</a> <a id="35829" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="35833" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="35835" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="35836" class="Symbol">)</a> <a id="35838" class="Symbol">→</a> <a id="35840" href="Data.Vec.Properties.html#35821" class="Bound">xs</a> <a id="35843" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="35846" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="35848" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35850" href="Data.Vec.Properties.html#35824" class="Bound">ys</a> <a id="35853" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="35856" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="35858" class="Symbol">→</a> <a id="35860" href="Data.Vec.Properties.html#35821" class="Bound">xs</a> <a id="35863" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35865" href="Data.Vec.Properties.html#35824" class="Bound">ys</a> <a id="35868" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="35870" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="35872" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="35874" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a>
<a id="35876" href="Data.Vec.Properties.html#35803" class="Function">∷ʳ-injective</a> <a id="35889" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="35898" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>        <a id="35908" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35913" class="Symbol">=</a> <a id="35915" class="Symbol">(</a><a id="35916" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35921" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="35923" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="35927" class="Symbol">)</a>
<a id="35929" href="Data.Vec.Properties.html#35803" class="Function">∷ʳ-injective</a> <a id="35942" class="Symbol">(</a><a id="35943" href="Data.Vec.Properties.html#35943" class="Bound">x</a> <a id="35945" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="35947" href="Data.Vec.Properties.html#35947" class="Bound">xs</a><a id="35949" class="Symbol">)</a> <a id="35951" class="Symbol">(</a><a id="35952" href="Data.Vec.Properties.html#35952" class="Bound">y</a>  <a id="35955" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="35957" href="Data.Vec.Properties.html#35957" class="Bound">ys</a><a id="35959" class="Symbol">)</a> <a id="35961" href="Data.Vec.Properties.html#35961" class="Bound">eq</a>   <a id="35966" class="Keyword">with</a> <a id="35971" href="Data.Vec.Properties.html#2703" class="Function">∷-injective</a> <a id="35983" href="Data.Vec.Properties.html#35961" class="Bound">eq</a>
<a id="35986" class="Symbol">...</a> <a id="35990" class="Symbol">|</a> <a id="35992" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="35997" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="35999" href="Data.Vec.Properties.html#35999" class="Bound">eq′</a> <a id="36003" class="Symbol">=</a> <a id="36005" href="Data.Product.Base.html#2312" class="Function">Product.map₁</a> <a id="36018" class="Symbol">(</a><a id="36019" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36024" class="Symbol">(</a><a id="36025" class="Bound">x</a> <a id="36027" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="36029" class="Symbol">))</a> <a id="36032" class="Symbol">(</a><a id="36033" href="Data.Vec.Properties.html#35803" class="Function">∷ʳ-injective</a> <a id="36046" class="Bound">xs</a> <a id="36049" class="Bound">ys</a> <a id="36052" href="Data.Vec.Properties.html#35999" class="Bound">eq′</a><a id="36055" class="Symbol">)</a>

<a id="∷ʳ-injectiveˡ"></a><a id="36058" href="Data.Vec.Properties.html#36058" class="Function">∷ʳ-injectiveˡ</a> <a id="36072" class="Symbol">:</a> <a id="36074" class="Symbol">∀</a> <a id="36076" class="Symbol">(</a><a id="36077" href="Data.Vec.Properties.html#36077" class="Bound">xs</a> <a id="36080" href="Data.Vec.Properties.html#36080" class="Bound">ys</a> <a id="36083" class="Symbol">:</a> <a id="36085" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="36089" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36091" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="36092" class="Symbol">)</a> <a id="36094" class="Symbol">→</a> <a id="36096" href="Data.Vec.Properties.html#36077" class="Bound">xs</a> <a id="36099" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36102" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="36104" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36106" href="Data.Vec.Properties.html#36080" class="Bound">ys</a> <a id="36109" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36112" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="36114" class="Symbol">→</a> <a id="36116" href="Data.Vec.Properties.html#36077" class="Bound">xs</a> <a id="36119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36121" href="Data.Vec.Properties.html#36080" class="Bound">ys</a>
<a id="36124" href="Data.Vec.Properties.html#36058" class="Function">∷ʳ-injectiveˡ</a> <a id="36138" href="Data.Vec.Properties.html#36138" class="Bound">xs</a> <a id="36141" href="Data.Vec.Properties.html#36141" class="Bound">ys</a> <a id="36144" href="Data.Vec.Properties.html#36144" class="Bound">eq</a> <a id="36147" class="Symbol">=</a> <a id="36149" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="36155" class="Symbol">(</a><a id="36156" href="Data.Vec.Properties.html#35803" class="Function">∷ʳ-injective</a> <a id="36169" href="Data.Vec.Properties.html#36138" class="Bound">xs</a> <a id="36172" href="Data.Vec.Properties.html#36141" class="Bound">ys</a> <a id="36175" href="Data.Vec.Properties.html#36144" class="Bound">eq</a><a id="36177" class="Symbol">)</a>

<a id="∷ʳ-injectiveʳ"></a><a id="36180" href="Data.Vec.Properties.html#36180" class="Function">∷ʳ-injectiveʳ</a> <a id="36194" class="Symbol">:</a> <a id="36196" class="Symbol">∀</a> <a id="36198" class="Symbol">(</a><a id="36199" href="Data.Vec.Properties.html#36199" class="Bound">xs</a> <a id="36202" href="Data.Vec.Properties.html#36202" class="Bound">ys</a> <a id="36205" class="Symbol">:</a> <a id="36207" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="36211" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36213" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="36214" class="Symbol">)</a> <a id="36216" class="Symbol">→</a> <a id="36218" href="Data.Vec.Properties.html#36199" class="Bound">xs</a> <a id="36221" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36224" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="36226" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36228" href="Data.Vec.Properties.html#36202" class="Bound">ys</a> <a id="36231" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36234" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a> <a id="36236" class="Symbol">→</a> <a id="36238" href="Data.Vec.Properties.html#1977" class="Generalizable">x</a> <a id="36240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36242" href="Data.Vec.Properties.html#1979" class="Generalizable">y</a>
<a id="36244" href="Data.Vec.Properties.html#36180" class="Function">∷ʳ-injectiveʳ</a> <a id="36258" href="Data.Vec.Properties.html#36258" class="Bound">xs</a> <a id="36261" href="Data.Vec.Properties.html#36261" class="Bound">ys</a> <a id="36264" href="Data.Vec.Properties.html#36264" class="Bound">eq</a> <a id="36267" class="Symbol">=</a> <a id="36269" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="36275" class="Symbol">(</a><a id="36276" href="Data.Vec.Properties.html#35803" class="Function">∷ʳ-injective</a> <a id="36289" href="Data.Vec.Properties.html#36258" class="Bound">xs</a> <a id="36292" href="Data.Vec.Properties.html#36261" class="Bound">ys</a> <a id="36295" href="Data.Vec.Properties.html#36264" class="Bound">eq</a><a id="36297" class="Symbol">)</a>

<a id="foldl-∷ʳ"></a><a id="36300" href="Data.Vec.Properties.html#36300" class="Function">foldl-∷ʳ</a> <a id="36309" class="Symbol">:</a> <a id="36311" class="Symbol">∀</a> <a id="36313" class="Symbol">(</a><a id="36314" href="Data.Vec.Properties.html#36314" class="Bound">B</a> <a id="36316" class="Symbol">:</a> <a id="36318" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="36320" class="Symbol">→</a> <a id="36322" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="36326" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="36327" class="Symbol">)</a> <a id="36329" class="Symbol">(</a><a id="36330" href="Data.Vec.Properties.html#36330" class="Bound">f</a> <a id="36332" class="Symbol">:</a> <a id="36334" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="36342" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36344" href="Data.Vec.Properties.html#36314" class="Bound">B</a><a id="36345" class="Symbol">)</a> <a id="36347" href="Data.Vec.Properties.html#36347" class="Bound">e</a> <a id="36349" href="Data.Vec.Properties.html#36349" class="Bound">y</a> <a id="36351" class="Symbol">(</a><a id="36352" href="Data.Vec.Properties.html#36352" class="Bound">ys</a> <a id="36355" class="Symbol">:</a> <a id="36357" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="36361" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36363" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="36364" class="Symbol">)</a> <a id="36366" class="Symbol">→</a>
           <a id="36379" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="36385" href="Data.Vec.Properties.html#36314" class="Bound">B</a> <a id="36387" href="Data.Vec.Properties.html#36330" class="Bound">f</a> <a id="36389" href="Data.Vec.Properties.html#36347" class="Bound">e</a> <a id="36391" class="Symbol">(</a><a id="36392" href="Data.Vec.Properties.html#36352" class="Bound">ys</a> <a id="36395" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36398" href="Data.Vec.Properties.html#36349" class="Bound">y</a><a id="36399" class="Symbol">)</a> <a id="36401" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36403" href="Data.Vec.Properties.html#36330" class="Bound">f</a> <a id="36405" class="Symbol">(</a><a id="36406" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="36412" href="Data.Vec.Properties.html#36314" class="Bound">B</a> <a id="36414" href="Data.Vec.Properties.html#36330" class="Bound">f</a> <a id="36416" href="Data.Vec.Properties.html#36347" class="Bound">e</a> <a id="36418" href="Data.Vec.Properties.html#36352" class="Bound">ys</a><a id="36420" class="Symbol">)</a> <a id="36422" href="Data.Vec.Properties.html#36349" class="Bound">y</a>
<a id="36424" href="Data.Vec.Properties.html#36300" class="Function">foldl-∷ʳ</a> <a id="36433" href="Data.Vec.Properties.html#36433" class="Bound">B</a> <a id="36435" href="Data.Vec.Properties.html#36435" class="Bound">f</a> <a id="36437" href="Data.Vec.Properties.html#36437" class="Bound">e</a> <a id="36439" href="Data.Vec.Properties.html#36439" class="Bound">y</a> <a id="36441" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="36450" class="Symbol">=</a> <a id="36452" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36457" href="Data.Vec.Properties.html#36300" class="Function">foldl-∷ʳ</a> <a id="36466" href="Data.Vec.Properties.html#36466" class="Bound">B</a> <a id="36468" href="Data.Vec.Properties.html#36468" class="Bound">f</a> <a id="36470" href="Data.Vec.Properties.html#36470" class="Bound">e</a> <a id="36472" href="Data.Vec.Properties.html#36472" class="Bound">y</a> <a id="36474" class="Symbol">(</a><a id="36475" href="Data.Vec.Properties.html#36475" class="Bound">x</a> <a id="36477" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="36479" href="Data.Vec.Properties.html#36479" class="Bound">xs</a><a id="36481" class="Symbol">)</a> <a id="36483" class="Symbol">=</a> <a id="36485" href="Data.Vec.Properties.html#36300" class="Function">foldl-∷ʳ</a> <a id="36494" class="Symbol">(</a><a id="36495" href="Data.Vec.Properties.html#36466" class="Bound">B</a> <a id="36497" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="36502" class="Symbol">)</a> <a id="36504" href="Data.Vec.Properties.html#36468" class="Bound">f</a> <a id="36506" class="Symbol">(</a><a id="36507" href="Data.Vec.Properties.html#36468" class="Bound">f</a> <a id="36509" href="Data.Vec.Properties.html#36470" class="Bound">e</a> <a id="36511" href="Data.Vec.Properties.html#36475" class="Bound">x</a><a id="36512" class="Symbol">)</a> <a id="36514" href="Data.Vec.Properties.html#36472" class="Bound">y</a> <a id="36516" href="Data.Vec.Properties.html#36479" class="Bound">xs</a>

<a id="foldr-∷ʳ"></a><a id="36520" href="Data.Vec.Properties.html#36520" class="Function">foldr-∷ʳ</a> <a id="36529" class="Symbol">:</a> <a id="36531" class="Symbol">∀</a> <a id="36533" class="Symbol">(</a><a id="36534" href="Data.Vec.Properties.html#36534" class="Bound">B</a> <a id="36536" class="Symbol">:</a> <a id="36538" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="36540" class="Symbol">→</a> <a id="36542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="36546" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="36547" class="Symbol">)</a> <a id="36549" class="Symbol">(</a><a id="36550" href="Data.Vec.Properties.html#36550" class="Bound">f</a> <a id="36552" class="Symbol">:</a> <a id="36554" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="36562" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36564" href="Data.Vec.Properties.html#36534" class="Bound">B</a><a id="36565" class="Symbol">)</a> <a id="36567" class="Symbol">{</a><a id="36568" href="Data.Vec.Properties.html#36568" class="Bound">e</a><a id="36569" class="Symbol">}</a> <a id="36571" href="Data.Vec.Properties.html#36571" class="Bound">y</a> <a id="36573" class="Symbol">(</a><a id="36574" href="Data.Vec.Properties.html#36574" class="Bound">ys</a> <a id="36577" class="Symbol">:</a> <a id="36579" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="36583" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36585" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="36586" class="Symbol">)</a> <a id="36588" class="Symbol">→</a>
           <a id="36601" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="36607" href="Data.Vec.Properties.html#36534" class="Bound">B</a> <a id="36609" href="Data.Vec.Properties.html#36550" class="Bound">f</a> <a id="36611" href="Data.Vec.Properties.html#36568" class="Bound">e</a> <a id="36613" class="Symbol">(</a><a id="36614" href="Data.Vec.Properties.html#36574" class="Bound">ys</a> <a id="36617" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36620" href="Data.Vec.Properties.html#36571" class="Bound">y</a><a id="36621" class="Symbol">)</a> <a id="36623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36625" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="36631" class="Symbol">(</a><a id="36632" href="Data.Vec.Properties.html#36534" class="Bound">B</a> <a id="36634" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="36636" class="InductiveConstructor">suc</a><a id="36639" class="Symbol">)</a> <a id="36641" href="Data.Vec.Properties.html#36550" class="Bound">f</a> <a id="36643" class="Symbol">(</a><a id="36644" href="Data.Vec.Properties.html#36550" class="Bound">f</a> <a id="36646" href="Data.Vec.Properties.html#36571" class="Bound">y</a> <a id="36648" href="Data.Vec.Properties.html#36568" class="Bound">e</a><a id="36649" class="Symbol">)</a> <a id="36651" href="Data.Vec.Properties.html#36574" class="Bound">ys</a>
<a id="36654" href="Data.Vec.Properties.html#36520" class="Function">foldr-∷ʳ</a> <a id="36663" href="Data.Vec.Properties.html#36663" class="Bound">B</a> <a id="36665" href="Data.Vec.Properties.html#36665" class="Bound">f</a> <a id="36667" href="Data.Vec.Properties.html#36667" class="Bound">y</a> <a id="36669" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="36678" class="Symbol">=</a> <a id="36680" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36685" href="Data.Vec.Properties.html#36520" class="Function">foldr-∷ʳ</a> <a id="36694" href="Data.Vec.Properties.html#36694" class="Bound">B</a> <a id="36696" href="Data.Vec.Properties.html#36696" class="Bound">f</a> <a id="36698" href="Data.Vec.Properties.html#36698" class="Bound">y</a> <a id="36700" class="Symbol">(</a><a id="36701" href="Data.Vec.Properties.html#36701" class="Bound">x</a> <a id="36703" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="36705" href="Data.Vec.Properties.html#36705" class="Bound">xs</a><a id="36707" class="Symbol">)</a> <a id="36709" class="Symbol">=</a> <a id="36711" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36716" class="Symbol">(</a><a id="36717" href="Data.Vec.Properties.html#36696" class="Bound">f</a> <a id="36719" href="Data.Vec.Properties.html#36701" class="Bound">x</a><a id="36720" class="Symbol">)</a> <a id="36722" class="Symbol">(</a><a id="36723" href="Data.Vec.Properties.html#36520" class="Function">foldr-∷ʳ</a> <a id="36732" href="Data.Vec.Properties.html#36694" class="Bound">B</a> <a id="36734" href="Data.Vec.Properties.html#36696" class="Bound">f</a> <a id="36736" href="Data.Vec.Properties.html#36698" class="Bound">y</a> <a id="36738" href="Data.Vec.Properties.html#36705" class="Bound">xs</a><a id="36740" class="Symbol">)</a>

<a id="36743" class="Comment">-- init, last and _∷ʳ_</a>

<a id="init-∷ʳ"></a><a id="36767" href="Data.Vec.Properties.html#36767" class="Function">init-∷ʳ</a> <a id="36775" class="Symbol">:</a> <a id="36777" class="Symbol">∀</a> <a id="36779" href="Data.Vec.Properties.html#36779" class="Bound">x</a> <a id="36781" class="Symbol">(</a><a id="36782" href="Data.Vec.Properties.html#36782" class="Bound">xs</a> <a id="36785" class="Symbol">:</a> <a id="36787" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="36791" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36793" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="36794" class="Symbol">)</a> <a id="36796" class="Symbol">→</a> <a id="36798" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="36803" class="Symbol">(</a><a id="36804" href="Data.Vec.Properties.html#36782" class="Bound">xs</a> <a id="36807" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36810" href="Data.Vec.Properties.html#36779" class="Bound">x</a><a id="36811" class="Symbol">)</a> <a id="36813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36815" href="Data.Vec.Properties.html#36782" class="Bound">xs</a>
<a id="36818" href="Data.Vec.Properties.html#36767" class="Function">init-∷ʳ</a> <a id="36826" href="Data.Vec.Properties.html#36826" class="Bound">x</a> <a id="36828" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="36837" class="Symbol">=</a> <a id="36839" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36844" href="Data.Vec.Properties.html#36767" class="Function">init-∷ʳ</a> <a id="36852" href="Data.Vec.Properties.html#36852" class="Bound">x</a> <a id="36854" class="Symbol">(</a><a id="36855" href="Data.Vec.Properties.html#36855" class="Bound">y</a> <a id="36857" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="36859" href="Data.Vec.Properties.html#36859" class="Bound">xs</a><a id="36861" class="Symbol">)</a> <a id="36863" class="Symbol">=</a> <a id="36865" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="36870" class="Symbol">(</a><a id="36871" href="Data.Vec.Properties.html#36855" class="Bound">y</a> <a id="36873" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="36875" class="Symbol">)</a> <a id="36877" class="Symbol">(</a><a id="36878" href="Data.Vec.Properties.html#36767" class="Function">init-∷ʳ</a> <a id="36886" href="Data.Vec.Properties.html#36852" class="Bound">x</a> <a id="36888" href="Data.Vec.Properties.html#36859" class="Bound">xs</a><a id="36890" class="Symbol">)</a>

<a id="last-∷ʳ"></a><a id="36893" href="Data.Vec.Properties.html#36893" class="Function">last-∷ʳ</a> <a id="36901" class="Symbol">:</a> <a id="36903" class="Symbol">∀</a> <a id="36905" href="Data.Vec.Properties.html#36905" class="Bound">x</a> <a id="36907" class="Symbol">(</a><a id="36908" href="Data.Vec.Properties.html#36908" class="Bound">xs</a> <a id="36911" class="Symbol">:</a> <a id="36913" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="36917" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="36919" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="36920" class="Symbol">)</a> <a id="36922" class="Symbol">→</a> <a id="36924" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="36929" class="Symbol">(</a><a id="36930" href="Data.Vec.Properties.html#36908" class="Bound">xs</a> <a id="36933" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="36936" href="Data.Vec.Properties.html#36905" class="Bound">x</a><a id="36937" class="Symbol">)</a> <a id="36939" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="36941" href="Data.Vec.Properties.html#36905" class="Bound">x</a>
<a id="36943" href="Data.Vec.Properties.html#36893" class="Function">last-∷ʳ</a> <a id="36951" href="Data.Vec.Properties.html#36951" class="Bound">x</a> <a id="36953" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="36962" class="Symbol">=</a> <a id="36964" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="36969" href="Data.Vec.Properties.html#36893" class="Function">last-∷ʳ</a> <a id="36977" href="Data.Vec.Properties.html#36977" class="Bound">x</a> <a id="36979" class="Symbol">(</a><a id="36980" href="Data.Vec.Properties.html#36980" class="Bound">y</a> <a id="36982" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="36984" href="Data.Vec.Properties.html#36984" class="Bound">xs</a><a id="36986" class="Symbol">)</a> <a id="36988" class="Symbol">=</a> <a id="36990" href="Data.Vec.Properties.html#36893" class="Function">last-∷ʳ</a> <a id="36998" href="Data.Vec.Properties.html#36977" class="Bound">x</a> <a id="37000" href="Data.Vec.Properties.html#36984" class="Bound">xs</a>

<a id="37004" class="Comment">-- map and _∷ʳ_</a>

<a id="map-∷ʳ"></a><a id="37021" href="Data.Vec.Properties.html#37021" class="Function">map-∷ʳ</a> <a id="37028" class="Symbol">:</a> <a id="37030" class="Symbol">∀</a> <a id="37032" class="Symbol">(</a><a id="37033" href="Data.Vec.Properties.html#37033" class="Bound">f</a> <a id="37035" class="Symbol">:</a> <a id="37037" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37039" class="Symbol">→</a> <a id="37041" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="37042" class="Symbol">)</a> <a id="37044" href="Data.Vec.Properties.html#37044" class="Bound">x</a> <a id="37046" class="Symbol">(</a><a id="37047" href="Data.Vec.Properties.html#37047" class="Bound">xs</a> <a id="37050" class="Symbol">:</a> <a id="37052" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="37056" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37058" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="37059" class="Symbol">)</a> <a id="37061" class="Symbol">→</a> <a id="37063" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="37067" href="Data.Vec.Properties.html#37033" class="Bound">f</a> <a id="37069" class="Symbol">(</a><a id="37070" href="Data.Vec.Properties.html#37047" class="Bound">xs</a> <a id="37073" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37076" href="Data.Vec.Properties.html#37044" class="Bound">x</a><a id="37077" class="Symbol">)</a> <a id="37079" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37081" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="37085" href="Data.Vec.Properties.html#37033" class="Bound">f</a> <a id="37087" href="Data.Vec.Properties.html#37047" class="Bound">xs</a> <a id="37090" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37093" href="Data.Vec.Properties.html#37033" class="Bound">f</a> <a id="37095" href="Data.Vec.Properties.html#37044" class="Bound">x</a>
<a id="37097" href="Data.Vec.Properties.html#37021" class="Function">map-∷ʳ</a> <a id="37104" href="Data.Vec.Properties.html#37104" class="Bound">f</a> <a id="37106" href="Data.Vec.Properties.html#37106" class="Bound">x</a> <a id="37108" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="37117" class="Symbol">=</a> <a id="37119" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37124" href="Data.Vec.Properties.html#37021" class="Function">map-∷ʳ</a> <a id="37131" href="Data.Vec.Properties.html#37131" class="Bound">f</a> <a id="37133" href="Data.Vec.Properties.html#37133" class="Bound">x</a> <a id="37135" class="Symbol">(</a><a id="37136" href="Data.Vec.Properties.html#37136" class="Bound">y</a> <a id="37138" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="37140" href="Data.Vec.Properties.html#37140" class="Bound">xs</a><a id="37142" class="Symbol">)</a> <a id="37144" class="Symbol">=</a> <a id="37146" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37151" class="Symbol">(</a><a id="37152" href="Data.Vec.Properties.html#37131" class="Bound">f</a> <a id="37154" href="Data.Vec.Properties.html#37136" class="Bound">y</a> <a id="37156" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="37158" class="Symbol">)</a> <a id="37160" class="Symbol">(</a><a id="37161" href="Data.Vec.Properties.html#37021" class="Function">map-∷ʳ</a> <a id="37168" href="Data.Vec.Properties.html#37131" class="Bound">f</a> <a id="37170" href="Data.Vec.Properties.html#37133" class="Bound">x</a> <a id="37172" href="Data.Vec.Properties.html#37140" class="Bound">xs</a><a id="37174" class="Symbol">)</a>

<a id="37177" class="Comment">-- cast and _∷ʳ_</a>

<a id="cast-∷ʳ"></a><a id="37195" href="Data.Vec.Properties.html#37195" class="Function">cast-∷ʳ</a> <a id="37203" class="Symbol">:</a> <a id="37205" class="Symbol">∀</a> <a id="37207" class="Symbol">.(</a><a id="37209" href="Data.Vec.Properties.html#37209" class="Bound">eq</a> <a id="37212" class="Symbol">:</a> <a id="37214" class="InductiveConstructor">suc</a> <a id="37218" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="37220" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37222" class="InductiveConstructor">suc</a> <a id="37226" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="37227" class="Symbol">)</a> <a id="37229" href="Data.Vec.Properties.html#37229" class="Bound">x</a> <a id="37231" class="Symbol">(</a><a id="37232" href="Data.Vec.Properties.html#37232" class="Bound">xs</a> <a id="37235" class="Symbol">:</a> <a id="37237" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="37241" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37243" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="37244" class="Symbol">)</a> <a id="37246" class="Symbol">→</a>
          <a id="37258" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="37263" href="Data.Vec.Properties.html#37209" class="Bound">eq</a> <a id="37266" class="Symbol">(</a><a id="37267" href="Data.Vec.Properties.html#37232" class="Bound">xs</a> <a id="37270" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37273" href="Data.Vec.Properties.html#37229" class="Bound">x</a><a id="37274" class="Symbol">)</a> <a id="37276" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37278" class="Symbol">(</a><a id="37279" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="37284" class="Symbol">(</a><a id="37285" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37290" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="37295" href="Data.Vec.Properties.html#37209" class="Bound">eq</a><a id="37297" class="Symbol">)</a> <a id="37299" href="Data.Vec.Properties.html#37232" class="Bound">xs</a><a id="37301" class="Symbol">)</a> <a id="37303" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37306" href="Data.Vec.Properties.html#37229" class="Bound">x</a>
<a id="37308" href="Data.Vec.Properties.html#37195" class="Function">cast-∷ʳ</a> <a id="37316" class="Symbol">_</a> <a id="37318" href="Data.Vec.Properties.html#37318" class="Bound">x</a> <a id="37320" class="Symbol">_</a> <a id="37322" class="Symbol">=</a> <a id="37324" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="37332" class="Symbol">(</a><a id="37333" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ</a> <a id="37337" href="Data.Vec.Properties.html#37318" class="Bound">x</a><a id="37338" class="Symbol">)</a> <a id="37340" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="37346" class="Comment">-- _++_ and _∷ʳ_</a>

<a id="++-∷ʳ-eqFree"></a><a id="37364" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a> <a id="37377" class="Symbol">:</a> <a id="37379" class="Symbol">∀</a> <a id="37381" href="Data.Vec.Properties.html#37381" class="Bound">z</a> <a id="37383" class="Symbol">(</a><a id="37384" href="Data.Vec.Properties.html#37384" class="Bound">xs</a> <a id="37387" class="Symbol">:</a> <a id="37389" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="37393" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37395" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="37396" class="Symbol">)</a> <a id="37398" class="Symbol">(</a><a id="37399" href="Data.Vec.Properties.html#37399" class="Bound">ys</a> <a id="37402" class="Symbol">:</a> <a id="37404" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="37408" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37410" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="37411" class="Symbol">)</a> <a id="37413" class="Symbol">→</a> <a id="37415" class="Keyword">let</a> <a id="37419" href="Data.Vec.Properties.html#37419" class="Bound">eq</a> <a id="37422" class="Symbol">=</a> <a id="37424" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="37428" class="Symbol">(</a><a id="37429" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="37435" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="37437" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="37438" class="Symbol">)</a> <a id="37440" class="Keyword">in</a>
               <a id="37458" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="37463" href="Data.Vec.Properties.html#37419" class="Bound">eq</a> <a id="37466" class="Symbol">((</a><a id="37468" href="Data.Vec.Properties.html#37384" class="Bound">xs</a> <a id="37471" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="37474" href="Data.Vec.Properties.html#37399" class="Bound">ys</a><a id="37476" class="Symbol">)</a> <a id="37478" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37481" href="Data.Vec.Properties.html#37381" class="Bound">z</a><a id="37482" class="Symbol">)</a> <a id="37484" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37486" href="Data.Vec.Properties.html#37384" class="Bound">xs</a> <a id="37489" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="37492" class="Symbol">(</a><a id="37493" href="Data.Vec.Properties.html#37399" class="Bound">ys</a> <a id="37496" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37499" href="Data.Vec.Properties.html#37381" class="Bound">z</a><a id="37500" class="Symbol">)</a>
<a id="37502" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a> <a id="37515" class="Symbol">{</a><a id="37516" class="Argument">m</a> <a id="37518" class="Symbol">=</a> <a id="37520" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="37524" class="Symbol">}</a>  <a id="37527" href="Data.Vec.Properties.html#37527" class="Bound">z</a> <a id="37529" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="37538" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="37547" class="Symbol">=</a> <a id="37549" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="37554" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a> <a id="37567" class="Symbol">{</a><a id="37568" class="Argument">m</a> <a id="37570" class="Symbol">=</a> <a id="37572" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="37576" class="Symbol">}</a>  <a id="37579" href="Data.Vec.Properties.html#37579" class="Bound">z</a> <a id="37581" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="37590" class="Symbol">(</a><a id="37591" href="Data.Vec.Properties.html#37591" class="Bound">y</a> <a id="37593" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="37595" href="Data.Vec.Properties.html#37595" class="Bound">ys</a><a id="37597" class="Symbol">)</a> <a id="37599" class="Symbol">=</a> <a id="37601" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37606" class="Symbol">(</a><a id="37607" href="Data.Vec.Properties.html#37591" class="Bound">y</a> <a id="37609" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="37611" class="Symbol">)</a> <a id="37613" class="Symbol">(</a><a id="37614" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a> <a id="37627" href="Data.Vec.Properties.html#37579" class="Bound">z</a> <a id="37629" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="37632" href="Data.Vec.Properties.html#37595" class="Bound">ys</a><a id="37634" class="Symbol">)</a>
<a id="37636" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a> <a id="37649" class="Symbol">{</a><a id="37650" class="Argument">m</a> <a id="37652" class="Symbol">=</a> <a id="37654" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="37658" href="Data.Vec.Properties.html#37658" class="Bound">m</a><a id="37659" class="Symbol">}</a> <a id="37661" href="Data.Vec.Properties.html#37661" class="Bound">z</a> <a id="37663" class="Symbol">(</a><a id="37664" href="Data.Vec.Properties.html#37664" class="Bound">x</a> <a id="37666" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="37668" href="Data.Vec.Properties.html#37668" class="Bound">xs</a><a id="37670" class="Symbol">)</a> <a id="37672" href="Data.Vec.Properties.html#37672" class="Bound">ys</a>       <a id="37681" class="Symbol">=</a> <a id="37683" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37688" class="Symbol">(</a><a id="37689" href="Data.Vec.Properties.html#37664" class="Bound">x</a> <a id="37691" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="37693" class="Symbol">)</a> <a id="37695" class="Symbol">(</a><a id="37696" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a> <a id="37709" href="Data.Vec.Properties.html#37661" class="Bound">z</a> <a id="37711" href="Data.Vec.Properties.html#37668" class="Bound">xs</a> <a id="37714" href="Data.Vec.Properties.html#37672" class="Bound">ys</a><a id="37716" class="Symbol">)</a>

<a id="∷ʳ-++-eqFree"></a><a id="37719" href="Data.Vec.Properties.html#37719" class="Function">∷ʳ-++-eqFree</a> <a id="37732" class="Symbol">:</a> <a id="37734" class="Symbol">∀</a> <a id="37736" href="Data.Vec.Properties.html#37736" class="Bound">a</a> <a id="37738" class="Symbol">(</a><a id="37739" href="Data.Vec.Properties.html#37739" class="Bound">xs</a> <a id="37742" class="Symbol">:</a> <a id="37744" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="37748" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37750" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="37751" class="Symbol">)</a> <a id="37753" class="Symbol">{</a><a id="37754" href="Data.Vec.Properties.html#37754" class="Bound">ys</a> <a id="37757" class="Symbol">:</a> <a id="37759" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="37763" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="37765" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="37766" class="Symbol">}</a> <a id="37768" class="Symbol">→</a> <a id="37770" class="Keyword">let</a> <a id="37774" href="Data.Vec.Properties.html#37774" class="Bound">eq</a> <a id="37777" class="Symbol">=</a> <a id="37779" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="37783" class="Symbol">(</a><a id="37784" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="37790" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="37792" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="37793" class="Symbol">)</a> <a id="37795" class="Keyword">in</a>
               <a id="37813" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="37818" href="Data.Vec.Properties.html#37774" class="Bound">eq</a> <a id="37821" class="Symbol">((</a><a id="37823" href="Data.Vec.Properties.html#37739" class="Bound">xs</a> <a id="37826" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="37829" href="Data.Vec.Properties.html#37736" class="Bound">a</a><a id="37830" class="Symbol">)</a> <a id="37832" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="37835" href="Data.Vec.Properties.html#37754" class="Bound">ys</a><a id="37837" class="Symbol">)</a> <a id="37839" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="37841" href="Data.Vec.Properties.html#37739" class="Bound">xs</a> <a id="37844" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="37847" class="Symbol">(</a><a id="37848" href="Data.Vec.Properties.html#37736" class="Bound">a</a> <a id="37850" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="37852" href="Data.Vec.Properties.html#37754" class="Bound">ys</a><a id="37854" class="Symbol">)</a>
<a id="37856" href="Data.Vec.Properties.html#37719" class="Function">∷ʳ-++-eqFree</a> <a id="37869" href="Data.Vec.Properties.html#37869" class="Bound">a</a> <a id="37871" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="37880" class="Symbol">{</a><a id="37881" href="Data.Vec.Properties.html#37881" class="Bound">ys</a><a id="37883" class="Symbol">}</a> <a id="37885" class="Symbol">=</a> <a id="37887" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37892" class="Symbol">(</a><a id="37893" href="Data.Vec.Properties.html#37869" class="Bound">a</a> <a id="37895" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="37897" class="Symbol">)</a> <a id="37899" class="Symbol">(</a><a id="37900" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="37911" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="37916" href="Data.Vec.Properties.html#37881" class="Bound">ys</a><a id="37918" class="Symbol">)</a>
<a id="37920" href="Data.Vec.Properties.html#37719" class="Function">∷ʳ-++-eqFree</a> <a id="37933" href="Data.Vec.Properties.html#37933" class="Bound">a</a> <a id="37935" class="Symbol">(</a><a id="37936" href="Data.Vec.Properties.html#37936" class="Bound">x</a> <a id="37938" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="37940" href="Data.Vec.Properties.html#37940" class="Bound">xs</a><a id="37942" class="Symbol">)</a> <a id="37944" class="Symbol">{</a><a id="37945" href="Data.Vec.Properties.html#37945" class="Bound">ys</a><a id="37947" class="Symbol">}</a> <a id="37949" class="Symbol">=</a> <a id="37951" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="37956" class="Symbol">(</a><a id="37957" href="Data.Vec.Properties.html#37936" class="Bound">x</a> <a id="37959" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="37961" class="Symbol">)</a> <a id="37963" class="Symbol">(</a><a id="37964" href="Data.Vec.Properties.html#37719" class="Function">∷ʳ-++-eqFree</a> <a id="37977" href="Data.Vec.Properties.html#37933" class="Bound">a</a> <a id="37979" href="Data.Vec.Properties.html#37940" class="Bound">xs</a><a id="37981" class="Symbol">)</a>

<a id="37984" class="Comment">------------------------------------------------------------------------</a>
<a id="38057" class="Comment">-- reverse</a>

<a id="38069" class="Comment">-- reverse of cons is snoc of reverse.</a>

<a id="reverse-∷"></a><a id="38109" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="38119" class="Symbol">:</a> <a id="38121" class="Symbol">∀</a> <a id="38123" href="Data.Vec.Properties.html#38123" class="Bound">x</a> <a id="38125" class="Symbol">(</a><a id="38126" href="Data.Vec.Properties.html#38126" class="Bound">xs</a> <a id="38129" class="Symbol">:</a> <a id="38131" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="38135" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="38137" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="38138" class="Symbol">)</a> <a id="38140" class="Symbol">→</a> <a id="38142" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38150" class="Symbol">(</a><a id="38151" href="Data.Vec.Properties.html#38123" class="Bound">x</a> <a id="38153" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="38155" href="Data.Vec.Properties.html#38126" class="Bound">xs</a><a id="38157" class="Symbol">)</a> <a id="38159" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="38161" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38169" href="Data.Vec.Properties.html#38126" class="Bound">xs</a> <a id="38172" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="38175" href="Data.Vec.Properties.html#38123" class="Bound">x</a>
<a id="38177" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="38187" href="Data.Vec.Properties.html#38187" class="Bound">x</a> <a id="38189" href="Data.Vec.Properties.html#38189" class="Bound">xs</a> <a id="38192" class="Symbol">=</a> <a id="38194" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="38198" class="Symbol">(</a><a id="38199" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="38212" class="Symbol">(</a><a id="38213" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ</a> <a id="38217" href="Data.Vec.Properties.html#38187" class="Bound">x</a><a id="38218" class="Symbol">)</a> <a id="38220" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="38225" class="Symbol">(λ</a> <a id="38228" href="Data.Vec.Properties.html#38228" class="Bound">b</a> <a id="38230" href="Data.Vec.Properties.html#38230" class="Bound">x</a> <a id="38232" class="Symbol">→</a> <a id="38234" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="38238" class="Symbol">)</a> <a id="38240" href="Data.Vec.Properties.html#38189" class="Bound">xs</a><a id="38242" class="Symbol">)</a>

<a id="38245" class="Comment">-- foldl after a reverse is a foldr</a>

<a id="foldl-reverse"></a><a id="38282" href="Data.Vec.Properties.html#38282" class="Function">foldl-reverse</a> <a id="38296" class="Symbol">:</a> <a id="38298" class="Symbol">∀</a> <a id="38300" class="Symbol">(</a><a id="38301" href="Data.Vec.Properties.html#38301" class="Bound">B</a> <a id="38303" class="Symbol">:</a> <a id="38305" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="38307" class="Symbol">→</a> <a id="38309" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="38313" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="38314" class="Symbol">)</a> <a id="38316" class="Symbol">(</a><a id="38317" href="Data.Vec.Properties.html#38317" class="Bound">f</a> <a id="38319" class="Symbol">:</a> <a id="38321" href="Data.Vec.Base.html#5385" class="Function">FoldlOp</a> <a id="38329" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="38331" href="Data.Vec.Properties.html#38301" class="Bound">B</a><a id="38332" class="Symbol">)</a> <a id="38334" class="Symbol">{</a><a id="38335" href="Data.Vec.Properties.html#38335" class="Bound">e</a><a id="38336" class="Symbol">}</a> <a id="38338" class="Symbol">→</a>
                <a id="38356" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="38362" class="Symbol">{</a><a id="38363" class="Argument">n</a> <a id="38365" class="Symbol">=</a> <a id="38367" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="38368" class="Symbol">}</a> <a id="38370" href="Data.Vec.Properties.html#38301" class="Bound">B</a> <a id="38372" href="Data.Vec.Properties.html#38317" class="Bound">f</a> <a id="38374" href="Data.Vec.Properties.html#38335" class="Bound">e</a> <a id="38376" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38378" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38386" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="38388" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="38394" href="Data.Vec.Properties.html#38301" class="Bound">B</a> <a id="38396" class="Symbol">(</a><a id="38397" href="Function.Base.html#1657" class="Function">flip</a> <a id="38402" href="Data.Vec.Properties.html#38317" class="Bound">f</a><a id="38403" class="Symbol">)</a> <a id="38405" href="Data.Vec.Properties.html#38335" class="Bound">e</a>
<a id="38407" href="Data.Vec.Properties.html#38282" class="Function">foldl-reverse</a> <a id="38421" class="Symbol">_</a> <a id="38423" class="Symbol">_</a> <a id="38425" class="Symbol">{</a><a id="38426" href="Data.Vec.Properties.html#38426" class="Bound">e</a><a id="38427" class="Symbol">}</a> <a id="38429" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="38438" class="Symbol">=</a> <a id="38440" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="38445" href="Data.Vec.Properties.html#38282" class="Function">foldl-reverse</a> <a id="38459" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38461" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38463" class="Symbol">{</a><a id="38464" href="Data.Vec.Properties.html#38464" class="Bound">e</a><a id="38465" class="Symbol">}</a> <a id="38467" class="Symbol">(</a><a id="38468" href="Data.Vec.Properties.html#38468" class="Bound">x</a> <a id="38470" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="38472" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38474" class="Symbol">)</a> <a id="38476" class="Symbol">=</a> <a id="38478" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="38486" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="38492" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38494" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38496" href="Data.Vec.Properties.html#38464" class="Bound">e</a> <a id="38498" class="Symbol">(</a><a id="38499" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38507" class="Symbol">(</a><a id="38508" href="Data.Vec.Properties.html#38468" class="Bound">x</a> <a id="38510" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="38512" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38514" class="Symbol">))</a> <a id="38517" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="38520" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38525" class="Symbol">(</a><a id="38526" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="38532" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38534" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38536" href="Data.Vec.Properties.html#38464" class="Bound">e</a><a id="38537" class="Symbol">)</a> <a id="38539" class="Symbol">(</a><a id="38540" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="38550" href="Data.Vec.Properties.html#38468" class="Bound">x</a> <a id="38552" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38554" class="Symbol">)</a> <a id="38556" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="38560" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="38566" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38568" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38570" href="Data.Vec.Properties.html#38464" class="Bound">e</a> <a id="38572" class="Symbol">(</a><a id="38573" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38581" href="Data.Vec.Properties.html#38472" class="Bound">xs</a> <a id="38584" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="38587" href="Data.Vec.Properties.html#38468" class="Bound">x</a><a id="38588" class="Symbol">)</a>  <a id="38591" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="38594" href="Data.Vec.Properties.html#36300" class="Function">foldl-∷ʳ</a> <a id="38603" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38605" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38607" href="Data.Vec.Properties.html#38464" class="Bound">e</a> <a id="38609" href="Data.Vec.Properties.html#38468" class="Bound">x</a> <a id="38611" class="Symbol">(</a><a id="38612" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38620" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38622" class="Symbol">)</a> <a id="38624" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="38628" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38630" class="Symbol">(</a><a id="38631" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="38637" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38639" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38641" href="Data.Vec.Properties.html#38464" class="Bound">e</a> <a id="38643" class="Symbol">(</a><a id="38644" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38652" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38654" class="Symbol">))</a> <a id="38657" href="Data.Vec.Properties.html#38468" class="Bound">x</a> <a id="38659" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="38662" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="38667" class="Symbol">(</a><a id="38668" href="Function.Base.html#1657" class="Function">flip</a> <a id="38673" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38675" href="Data.Vec.Properties.html#38468" class="Bound">x</a><a id="38676" class="Symbol">)</a> <a id="38678" class="Symbol">(</a><a id="38679" href="Data.Vec.Properties.html#38282" class="Function">foldl-reverse</a> <a id="38693" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38695" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38697" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38699" class="Symbol">)</a> <a id="38701" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="38705" href="Data.Vec.Properties.html#38461" class="Bound">f</a> <a id="38707" class="Symbol">(</a><a id="38708" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="38714" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38716" class="Symbol">(</a><a id="38717" href="Function.Base.html#1657" class="Function">flip</a> <a id="38722" href="Data.Vec.Properties.html#38461" class="Bound">f</a><a id="38723" class="Symbol">)</a> <a id="38725" href="Data.Vec.Properties.html#38464" class="Bound">e</a> <a id="38727" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38729" class="Symbol">)</a> <a id="38731" href="Data.Vec.Properties.html#38468" class="Bound">x</a>    <a id="38736" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="38742" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="38748" href="Data.Vec.Properties.html#38459" class="Bound">B</a> <a id="38750" class="Symbol">(</a><a id="38751" href="Function.Base.html#1657" class="Function">flip</a> <a id="38756" href="Data.Vec.Properties.html#38461" class="Bound">f</a><a id="38757" class="Symbol">)</a> <a id="38759" href="Data.Vec.Properties.html#38464" class="Bound">e</a> <a id="38761" class="Symbol">(</a><a id="38762" href="Data.Vec.Properties.html#38468" class="Bound">x</a> <a id="38764" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="38766" href="Data.Vec.Properties.html#38472" class="Bound">xs</a><a id="38768" class="Symbol">)</a>    <a id="38773" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="38777" class="Keyword">where</a> <a id="38783" class="Keyword">open</a> <a id="38788" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="38801" class="Comment">-- foldr after a reverse is a foldl</a>

<a id="foldr-reverse"></a><a id="38838" href="Data.Vec.Properties.html#38838" class="Function">foldr-reverse</a> <a id="38852" class="Symbol">:</a> <a id="38854" class="Symbol">∀</a> <a id="38856" class="Symbol">(</a><a id="38857" href="Data.Vec.Properties.html#38857" class="Bound">B</a> <a id="38859" class="Symbol">:</a> <a id="38861" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="38863" class="Symbol">→</a> <a id="38865" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="38869" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="38870" class="Symbol">)</a> <a id="38872" class="Symbol">(</a><a id="38873" href="Data.Vec.Properties.html#38873" class="Bound">f</a> <a id="38875" class="Symbol">:</a> <a id="38877" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="38885" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="38887" href="Data.Vec.Properties.html#38857" class="Bound">B</a><a id="38888" class="Symbol">)</a> <a id="38890" class="Symbol">{</a><a id="38891" href="Data.Vec.Properties.html#38891" class="Bound">e</a><a id="38892" class="Symbol">}</a> <a id="38894" class="Symbol">→</a>
                <a id="38912" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="38918" class="Symbol">{</a><a id="38919" class="Argument">n</a> <a id="38921" class="Symbol">=</a> <a id="38923" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="38924" class="Symbol">}</a> <a id="38926" href="Data.Vec.Properties.html#38857" class="Bound">B</a> <a id="38928" href="Data.Vec.Properties.html#38873" class="Bound">f</a> <a id="38930" href="Data.Vec.Properties.html#38891" class="Bound">e</a> <a id="38932" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="38934" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="38942" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="38944" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="38950" href="Data.Vec.Properties.html#38857" class="Bound">B</a> <a id="38952" class="Symbol">(</a><a id="38953" href="Function.Base.html#1657" class="Function">flip</a> <a id="38958" href="Data.Vec.Properties.html#38873" class="Bound">f</a><a id="38959" class="Symbol">)</a> <a id="38961" href="Data.Vec.Properties.html#38891" class="Bound">e</a>
<a id="38963" href="Data.Vec.Properties.html#38838" class="Function">foldr-reverse</a> <a id="38977" href="Data.Vec.Properties.html#38977" class="Bound">B</a> <a id="38979" href="Data.Vec.Properties.html#38979" class="Bound">f</a> <a id="38981" class="Symbol">{</a><a id="38982" href="Data.Vec.Properties.html#38982" class="Bound">e</a><a id="38983" class="Symbol">}</a> <a id="38985" href="Data.Vec.Properties.html#38985" class="Bound">xs</a> <a id="38988" class="Symbol">=</a> <a id="38990" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="39003" class="Symbol">(</a><a id="39004" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="39010" href="Data.Vec.Properties.html#38977" class="Bound">B</a> <a id="39012" href="Data.Vec.Properties.html#38979" class="Bound">f</a> <a id="39014" href="Data.Vec.Properties.html#38982" class="Bound">e</a><a id="39015" class="Symbol">)</a> <a id="39017" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="39022" class="Symbol">(λ</a> <a id="39025" href="Data.Vec.Properties.html#39025" class="Bound">_</a> <a id="39027" href="Data.Vec.Properties.html#39027" class="Bound">_</a> <a id="39029" class="Symbol">→</a> <a id="39031" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="39035" class="Symbol">)</a> <a id="39037" href="Data.Vec.Properties.html#38985" class="Bound">xs</a>

<a id="39041" class="Comment">-- reverse is involutive.</a>

<a id="reverse-involutive"></a><a id="39068" href="Data.Vec.Properties.html#39068" class="Function">reverse-involutive</a> <a id="39087" class="Symbol">:</a> <a id="39089" href="Algebra.Definitions.html#4281" class="Function">Involutive</a> <a id="39100" class="Symbol">{</a><a id="39101" class="Argument">A</a> <a id="39103" class="Symbol">=</a> <a id="39105" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="39109" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="39111" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="39112" class="Symbol">}</a> <a id="39114" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="39118" href="Data.Vec.Base.html#8862" class="Function">reverse</a>
<a id="39126" href="Data.Vec.Properties.html#39068" class="Function">reverse-involutive</a> <a id="39145" href="Data.Vec.Properties.html#39145" class="Bound">xs</a> <a id="39148" class="Symbol">=</a> <a id="39150" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="39158" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39166" class="Symbol">(</a><a id="39167" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39175" href="Data.Vec.Properties.html#39145" class="Bound">xs</a><a id="39177" class="Symbol">)</a>    <a id="39182" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="39186" href="Data.Vec.Properties.html#38282" class="Function">foldl-reverse</a> <a id="39200" class="Symbol">(</a><a id="39201" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="39205" class="Symbol">_)</a> <a id="39208" class="Symbol">(</a><a id="39209" href="Function.Base.html#1657" class="Function">flip</a> <a id="39214" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a><a id="39217" class="Symbol">)</a> <a id="39219" href="Data.Vec.Properties.html#39145" class="Bound">xs</a> <a id="39222" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="39226" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="39232" class="Symbol">(</a><a id="39233" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="39237" class="Symbol">_)</a> <a id="39240" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="39244" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="39247" href="Data.Vec.Properties.html#39145" class="Bound">xs</a> <a id="39250" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="39253" href="Data.Vec.Properties.html#35024" class="Function">id-is-foldr</a> <a id="39265" href="Data.Vec.Properties.html#39145" class="Bound">xs</a> <a id="39268" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="39272" href="Data.Vec.Properties.html#39145" class="Bound">xs</a>                      <a id="39296" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="39300" class="Keyword">where</a> <a id="39306" class="Keyword">open</a> <a id="39311" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="reverse-reverse"></a><a id="39324" href="Data.Vec.Properties.html#39324" class="Function">reverse-reverse</a> <a id="39340" class="Symbol">:</a> <a id="39342" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39350" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="39353" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39355" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="39358" class="Symbol">→</a> <a id="39360" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39368" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="39371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39373" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a>
<a id="39376" href="Data.Vec.Properties.html#39324" class="Function">reverse-reverse</a> <a id="39392" class="Symbol">{</a><a id="39393" class="Argument">xs</a> <a id="39396" class="Symbol">=</a> <a id="39398" href="Data.Vec.Properties.html#39398" class="Bound">xs</a><a id="39400" class="Symbol">}</a> <a id="39402" class="Symbol">{</a><a id="39403" href="Data.Vec.Properties.html#39403" class="Bound">ys</a><a id="39405" class="Symbol">}</a> <a id="39407" href="Data.Vec.Properties.html#39407" class="Bound">eq</a> <a id="39410" class="Symbol">=</a>  <a id="39413" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="39421" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39429" href="Data.Vec.Properties.html#39403" class="Bound">ys</a>           <a id="39442" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="39445" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39450" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39458" href="Data.Vec.Properties.html#39407" class="Bound">eq</a> <a id="39461" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="39465" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39473" class="Symbol">(</a><a id="39474" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39482" href="Data.Vec.Properties.html#39398" class="Bound">xs</a><a id="39484" class="Symbol">)</a> <a id="39486" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="39490" href="Data.Vec.Properties.html#39068" class="Function">reverse-involutive</a> <a id="39509" href="Data.Vec.Properties.html#39398" class="Bound">xs</a> <a id="39512" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="39516" href="Data.Vec.Properties.html#39398" class="Bound">xs</a>                   <a id="39537" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="39541" class="Keyword">where</a> <a id="39547" class="Keyword">open</a> <a id="39552" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="39565" class="Comment">-- reverse is injective.</a>

<a id="reverse-injective"></a><a id="39591" href="Data.Vec.Properties.html#39591" class="Function">reverse-injective</a> <a id="39609" class="Symbol">:</a> <a id="39611" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39619" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="39622" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39624" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39632" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a> <a id="39635" class="Symbol">→</a> <a id="39637" href="Data.Vec.Properties.html#2008" class="Generalizable">xs</a> <a id="39640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="39642" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a>
<a id="39645" href="Data.Vec.Properties.html#39591" class="Function">reverse-injective</a> <a id="39663" class="Symbol">{</a><a id="39664" class="Argument">xs</a> <a id="39667" class="Symbol">=</a> <a id="39669" href="Data.Vec.Properties.html#39669" class="Bound">xs</a><a id="39671" class="Symbol">}</a> <a id="39673" class="Symbol">{</a><a id="39674" href="Data.Vec.Properties.html#39674" class="Bound">ys</a><a id="39676" class="Symbol">}</a> <a id="39678" href="Data.Vec.Properties.html#39678" class="Bound">eq</a> <a id="39681" class="Symbol">=</a> <a id="39683" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="39691" href="Data.Vec.Properties.html#39669" class="Bound">xs</a>                   <a id="39712" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="39715" href="Data.Vec.Properties.html#39324" class="Function">reverse-reverse</a> <a id="39731" href="Data.Vec.Properties.html#39678" class="Bound">eq</a> <a id="39734" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="39738" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39746" class="Symbol">(</a><a id="39747" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39755" href="Data.Vec.Properties.html#39674" class="Bound">ys</a><a id="39757" class="Symbol">)</a> <a id="39759" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="39763" href="Data.Vec.Properties.html#39068" class="Function">reverse-involutive</a> <a id="39782" href="Data.Vec.Properties.html#39674" class="Bound">ys</a> <a id="39785" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="39789" href="Data.Vec.Properties.html#39674" class="Bound">ys</a>                   <a id="39810" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="39814" class="Keyword">where</a> <a id="39820" class="Keyword">open</a> <a id="39825" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="39838" class="Comment">-- init and last of reverse</a>

<a id="init-reverse"></a><a id="39867" href="Data.Vec.Properties.html#39867" class="Function">init-reverse</a> <a id="39880" class="Symbol">:</a> <a id="39882" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="39887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39889" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39897" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="39899" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39907" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="39909" href="Data.Vec.Base.html#1625" class="Function">tail</a> <a id="39914" class="Symbol">{</a><a id="39915" class="Argument">A</a> <a id="39917" class="Symbol">=</a> <a id="39919" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="39920" class="Symbol">}</a> <a id="39922" class="Symbol">{</a><a id="39923" class="Argument">n</a> <a id="39925" class="Symbol">=</a> <a id="39927" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="39928" class="Symbol">}</a>
<a id="39930" href="Data.Vec.Properties.html#39867" class="Function">init-reverse</a> <a id="39943" class="Symbol">(</a><a id="39944" href="Data.Vec.Properties.html#39944" class="Bound">x</a> <a id="39946" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="39948" href="Data.Vec.Properties.html#39948" class="Bound">xs</a><a id="39950" class="Symbol">)</a> <a id="39952" class="Symbol">=</a> <a id="39954" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="39962" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="39967" class="Symbol">(</a><a id="39968" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="39976" class="Symbol">(</a><a id="39977" href="Data.Vec.Properties.html#39944" class="Bound">x</a> <a id="39979" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="39981" href="Data.Vec.Properties.html#39948" class="Bound">xs</a><a id="39983" class="Symbol">))</a>   <a id="39988" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="39991" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="39996" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="40001" class="Symbol">(</a><a id="40002" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="40012" href="Data.Vec.Properties.html#39944" class="Bound">x</a> <a id="40014" href="Data.Vec.Properties.html#39948" class="Bound">xs</a><a id="40016" class="Symbol">)</a> <a id="40018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40022" href="Data.Vec.Base.html#9299" class="Function">init</a> <a id="40027" class="Symbol">(</a><a id="40028" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40036" href="Data.Vec.Properties.html#39948" class="Bound">xs</a> <a id="40039" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="40042" href="Data.Vec.Properties.html#39944" class="Bound">x</a><a id="40043" class="Symbol">)</a>    <a id="40048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="40051" href="Data.Vec.Properties.html#36767" class="Function">init-∷ʳ</a> <a id="40059" href="Data.Vec.Properties.html#39944" class="Bound">x</a> <a id="40061" class="Symbol">(</a><a id="40062" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40070" href="Data.Vec.Properties.html#39948" class="Bound">xs</a><a id="40072" class="Symbol">)</a> <a id="40074" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40078" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40086" href="Data.Vec.Properties.html#39948" class="Bound">xs</a>                <a id="40104" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="40108" class="Keyword">where</a> <a id="40114" class="Keyword">open</a> <a id="40119" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="last-reverse"></a><a id="40132" href="Data.Vec.Properties.html#40132" class="Function">last-reverse</a> <a id="40145" class="Symbol">:</a> <a id="40147" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="40152" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="40154" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40162" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="40164" href="Data.Vec.Base.html#1581" class="Function">head</a> <a id="40169" class="Symbol">{</a><a id="40170" class="Argument">A</a> <a id="40172" class="Symbol">=</a> <a id="40174" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="40175" class="Symbol">}</a> <a id="40177" class="Symbol">{</a><a id="40178" class="Argument">n</a> <a id="40180" class="Symbol">=</a> <a id="40182" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="40183" class="Symbol">}</a>
<a id="40185" href="Data.Vec.Properties.html#40132" class="Function">last-reverse</a> <a id="40198" class="Symbol">(</a><a id="40199" href="Data.Vec.Properties.html#40199" class="Bound">x</a> <a id="40201" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="40203" href="Data.Vec.Properties.html#40203" class="Bound">xs</a><a id="40205" class="Symbol">)</a> <a id="40207" class="Symbol">=</a> <a id="40209" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="40217" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="40222" class="Symbol">(</a><a id="40223" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40231" class="Symbol">(</a><a id="40232" href="Data.Vec.Properties.html#40199" class="Bound">x</a> <a id="40234" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="40236" href="Data.Vec.Properties.html#40203" class="Bound">xs</a><a id="40238" class="Symbol">))</a>   <a id="40243" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="40246" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40251" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="40256" class="Symbol">(</a><a id="40257" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="40267" href="Data.Vec.Properties.html#40199" class="Bound">x</a> <a id="40269" href="Data.Vec.Properties.html#40203" class="Bound">xs</a><a id="40271" class="Symbol">)</a> <a id="40273" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40277" href="Data.Vec.Base.html#9361" class="Function">last</a> <a id="40282" class="Symbol">(</a><a id="40283" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40291" href="Data.Vec.Properties.html#40203" class="Bound">xs</a> <a id="40294" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="40297" href="Data.Vec.Properties.html#40199" class="Bound">x</a><a id="40298" class="Symbol">)</a>    <a id="40303" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="40306" href="Data.Vec.Properties.html#36893" class="Function">last-∷ʳ</a> <a id="40314" href="Data.Vec.Properties.html#40199" class="Bound">x</a> <a id="40316" class="Symbol">(</a><a id="40317" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40325" href="Data.Vec.Properties.html#40203" class="Bound">xs</a><a id="40327" class="Symbol">)</a> <a id="40329" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40333" href="Data.Vec.Properties.html#40199" class="Bound">x</a>                         <a id="40359" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="40363" class="Keyword">where</a> <a id="40369" class="Keyword">open</a> <a id="40374" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="40387" class="Comment">-- map and reverse</a>

<a id="map-reverse"></a><a id="40407" href="Data.Vec.Properties.html#40407" class="Function">map-reverse</a> <a id="40419" class="Symbol">:</a> <a id="40421" class="Symbol">∀</a> <a id="40423" class="Symbol">(</a><a id="40424" href="Data.Vec.Properties.html#40424" class="Bound">f</a> <a id="40426" class="Symbol">:</a> <a id="40428" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="40430" class="Symbol">→</a> <a id="40432" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="40433" class="Symbol">)</a> <a id="40435" class="Symbol">(</a><a id="40436" href="Data.Vec.Properties.html#40436" class="Bound">xs</a> <a id="40439" class="Symbol">:</a> <a id="40441" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="40445" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="40447" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="40448" class="Symbol">)</a> <a id="40450" class="Symbol">→</a>
              <a id="40466" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40470" href="Data.Vec.Properties.html#40424" class="Bound">f</a> <a id="40472" class="Symbol">(</a><a id="40473" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40481" href="Data.Vec.Properties.html#40436" class="Bound">xs</a><a id="40483" class="Symbol">)</a> <a id="40485" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40487" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40495" class="Symbol">(</a><a id="40496" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40500" href="Data.Vec.Properties.html#40424" class="Bound">f</a> <a id="40502" href="Data.Vec.Properties.html#40436" class="Bound">xs</a><a id="40504" class="Symbol">)</a>
<a id="40506" href="Data.Vec.Properties.html#40407" class="Function">map-reverse</a> <a id="40518" href="Data.Vec.Properties.html#40518" class="Bound">f</a> <a id="40520" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="40529" class="Symbol">=</a> <a id="40531" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="40536" href="Data.Vec.Properties.html#40407" class="Function">map-reverse</a> <a id="40548" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40550" class="Symbol">(</a><a id="40551" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40553" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="40555" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40557" class="Symbol">)</a> <a id="40559" class="Symbol">=</a> <a id="40561" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="40569" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40573" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40575" class="Symbol">(</a><a id="40576" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40584" class="Symbol">(</a><a id="40585" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40587" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="40589" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40591" class="Symbol">))</a>  <a id="40595" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="40598" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40603" class="Symbol">(</a><a id="40604" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40608" href="Data.Vec.Properties.html#40548" class="Bound">f</a><a id="40609" class="Symbol">)</a> <a id="40611" class="Symbol">(</a><a id="40612" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="40622" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40624" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40626" class="Symbol">)</a> <a id="40628" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40632" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40636" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40638" class="Symbol">(</a><a id="40639" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40647" href="Data.Vec.Properties.html#40555" class="Bound">xs</a> <a id="40650" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="40653" href="Data.Vec.Properties.html#40551" class="Bound">x</a><a id="40654" class="Symbol">)</a>   <a id="40658" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="40661" href="Data.Vec.Properties.html#37021" class="Function">map-∷ʳ</a> <a id="40668" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40670" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40672" class="Symbol">(</a><a id="40673" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40681" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40683" class="Symbol">)</a> <a id="40685" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40689" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40693" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40695" class="Symbol">(</a><a id="40696" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40704" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40706" class="Symbol">)</a> <a id="40708" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="40711" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40713" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40715" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="40718" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="40723" class="Symbol">(</a><a id="40724" href="Data.Vec.Base.html#8754" class="Function Operator">_∷ʳ</a> <a id="40728" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40730" href="Data.Vec.Properties.html#40551" class="Bound">x</a><a id="40731" class="Symbol">)</a> <a id="40733" class="Symbol">(</a><a id="40734" href="Data.Vec.Properties.html#40407" class="Function">map-reverse</a> <a id="40746" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40748" href="Data.Vec.Properties.html#40555" class="Bound">xs</a> <a id="40751" class="Symbol">)</a> <a id="40753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="40757" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40765" class="Symbol">(</a><a id="40766" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40770" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40772" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40774" class="Symbol">)</a> <a id="40776" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="40779" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40781" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40783" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="40786" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="40796" class="Symbol">(</a><a id="40797" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40799" href="Data.Vec.Properties.html#40551" class="Bound">x</a><a id="40800" class="Symbol">)</a> <a id="40802" class="Symbol">(</a><a id="40803" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40807" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40809" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40811" class="Symbol">)</a> <a id="40813" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="40817" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40825" class="Symbol">(</a><a id="40826" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40828" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40830" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="40832" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40836" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40838" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40840" class="Symbol">)</a>  <a id="40843" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="40849" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="40857" class="Symbol">(</a><a id="40858" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="40862" href="Data.Vec.Properties.html#40548" class="Bound">f</a> <a id="40864" class="Symbol">(</a><a id="40865" href="Data.Vec.Properties.html#40551" class="Bound">x</a> <a id="40867" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="40869" href="Data.Vec.Properties.html#40555" class="Bound">xs</a><a id="40871" class="Symbol">))</a>  <a id="40875" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="40879" class="Keyword">where</a> <a id="40885" class="Keyword">open</a> <a id="40890" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="40903" class="Comment">-- append and reverse</a>
<a id="toList-∷ʳ"></a><a id="40925" href="Data.Vec.Properties.html#40925" class="Function">toList-∷ʳ</a> <a id="40935" class="Symbol">:</a> <a id="40937" class="Symbol">∀</a> <a id="40939" href="Data.Vec.Properties.html#40939" class="Bound">x</a> <a id="40941" class="Symbol">(</a><a id="40942" href="Data.Vec.Properties.html#40942" class="Bound">xs</a> <a id="40945" class="Symbol">:</a> <a id="40947" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="40951" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="40953" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="40954" class="Symbol">)</a> <a id="40956" class="Symbol">→</a> <a id="40958" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="40965" class="Symbol">(</a><a id="40966" href="Data.Vec.Properties.html#40942" class="Bound">xs</a> <a id="40969" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="40972" href="Data.Vec.Properties.html#40939" class="Bound">x</a><a id="40973" class="Symbol">)</a> <a id="40975" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="40977" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="40984" href="Data.Vec.Properties.html#40942" class="Bound">xs</a> <a id="40987" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="40995" href="Data.List.Base.html#4907" class="Function Operator">List.[</a> <a id="41002" href="Data.Vec.Properties.html#40939" class="Bound">x</a> <a id="41004" href="Data.List.Base.html#4907" class="Function Operator">]</a>
<a id="41006" href="Data.Vec.Properties.html#40925" class="Function">toList-∷ʳ</a> <a id="41016" href="Data.Vec.Properties.html#41016" class="Bound">x</a> <a id="41018" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="41027" class="Symbol">=</a> <a id="41029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41034" href="Data.Vec.Properties.html#40925" class="Function">toList-∷ʳ</a> <a id="41044" href="Data.Vec.Properties.html#41044" class="Bound">x</a> <a id="41046" class="Symbol">(</a><a id="41047" href="Data.Vec.Properties.html#41047" class="Bound">y</a> <a id="41049" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="41051" href="Data.Vec.Properties.html#41051" class="Bound">xs</a><a id="41053" class="Symbol">)</a> <a id="41055" class="Symbol">=</a> <a id="41057" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41062" class="Symbol">(</a><a id="41063" href="Data.Vec.Properties.html#41047" class="Bound">y</a> <a id="41065" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="41072" class="Symbol">)</a> <a id="41074" class="Symbol">(</a><a id="41075" href="Data.Vec.Properties.html#40925" class="Function">toList-∷ʳ</a> <a id="41085" href="Data.Vec.Properties.html#41044" class="Bound">x</a> <a id="41087" href="Data.Vec.Properties.html#41051" class="Bound">xs</a><a id="41089" class="Symbol">)</a>

<a id="toList-reverse"></a><a id="41092" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="41107" class="Symbol">:</a> <a id="41109" class="Symbol">∀</a> <a id="41111" class="Symbol">(</a><a id="41112" href="Data.Vec.Properties.html#41112" class="Bound">xs</a> <a id="41115" class="Symbol">:</a> <a id="41117" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="41121" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="41123" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="41124" class="Symbol">)</a> <a id="41126" class="Symbol">→</a> <a id="41128" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41135" class="Symbol">(</a><a id="41136" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41144" href="Data.Vec.Properties.html#41112" class="Bound">xs</a><a id="41146" class="Symbol">)</a> <a id="41148" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="41150" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="41163" class="Symbol">(</a><a id="41164" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41171" href="Data.Vec.Properties.html#41112" class="Bound">xs</a><a id="41173" class="Symbol">)</a>
<a id="41175" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="41190" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="41193" class="Symbol">=</a> <a id="41195" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="41200" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="41215" class="Symbol">(</a><a id="41216" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41218" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="41220" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41222" class="Symbol">)</a> <a id="41224" class="Symbol">=</a> <a id="41226" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="41234" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41241" class="Symbol">(</a><a id="41242" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41250" class="Symbol">(</a><a id="41251" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41253" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="41255" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41257" class="Symbol">))</a>                   <a id="41278" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="41281" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41286" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41293" class="Symbol">(</a><a id="41294" href="Data.Vec.Properties.html#38109" class="Function">reverse-∷</a> <a id="41304" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41306" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41308" class="Symbol">)</a> <a id="41310" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="41314" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41321" class="Symbol">(</a><a id="41322" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41330" href="Data.Vec.Properties.html#41220" class="Bound">xs</a> <a id="41333" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="41336" href="Data.Vec.Properties.html#41216" class="Bound">x</a><a id="41337" class="Symbol">)</a>                    <a id="41358" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="41361" href="Data.Vec.Properties.html#40925" class="Function">toList-∷ʳ</a> <a id="41371" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41373" class="Symbol">(</a><a id="41374" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41382" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41384" class="Symbol">)</a> <a id="41386" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="41390" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41397" class="Symbol">(</a><a id="41398" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41406" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41408" class="Symbol">)</a> <a id="41410" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="41418" href="Data.List.Base.html#4907" class="Function Operator">List.[</a> <a id="41425" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41427" href="Data.List.Base.html#4907" class="Function Operator">]</a>      <a id="41434" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="41437" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="41442" class="Symbol">(</a><a id="41443" href="Data.List.Base.html#1712" class="Function Operator">List._++</a> <a id="41452" href="Data.List.Base.html#4907" class="Function Operator">List.[</a> <a id="41459" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41461" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="41462" class="Symbol">)</a> <a id="41464" class="Symbol">(</a><a id="41465" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="41480" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41482" class="Symbol">)</a> <a id="41484" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="41488" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="41501" class="Symbol">(</a><a id="41502" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41509" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41511" class="Symbol">)</a> <a id="41513" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="41521" href="Data.List.Base.html#4907" class="Function Operator">List.[</a> <a id="41528" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41530" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="41532" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="41535" href="Data.List.Properties.html#54976" class="Function">List.unfold-reverse</a> <a id="41555" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41557" class="Symbol">(</a><a id="41558" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41565" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41567" class="Symbol">)</a> <a id="41569" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="41573" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="41586" class="Symbol">(</a><a id="41587" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41594" class="Symbol">(</a><a id="41595" href="Data.Vec.Properties.html#41216" class="Bound">x</a> <a id="41597" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="41599" href="Data.Vec.Properties.html#41220" class="Bound">xs</a><a id="41601" class="Symbol">))</a>              <a id="41617" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="41621" class="Keyword">where</a> <a id="41627" class="Keyword">open</a> <a id="41632" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="reverse-++-eqFree"></a><a id="41645" href="Data.Vec.Properties.html#41645" class="Function">reverse-++-eqFree</a> <a id="41663" class="Symbol">:</a> <a id="41665" class="Symbol">∀</a> <a id="41667" class="Symbol">(</a><a id="41668" href="Data.Vec.Properties.html#41668" class="Bound">xs</a> <a id="41671" class="Symbol">:</a> <a id="41673" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="41677" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="41679" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="41680" class="Symbol">)</a> <a id="41682" class="Symbol">(</a><a id="41683" href="Data.Vec.Properties.html#41683" class="Bound">ys</a> <a id="41686" class="Symbol">:</a> <a id="41688" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="41692" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="41694" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="41695" class="Symbol">)</a>
                  <a id="41715" class="Symbol">→</a> <a id="41717" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41725" class="Symbol">(</a><a id="41726" href="Data.Vec.Properties.html#41668" class="Bound">xs</a> <a id="41729" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="41732" href="Data.Vec.Properties.html#41683" class="Bound">ys</a><a id="41734" class="Symbol">)</a> <a id="41736" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="41739" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="41746" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="41748" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="41750" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="41752" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41760" href="Data.Vec.Properties.html#41683" class="Bound">ys</a> <a id="41763" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="41766" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41774" href="Data.Vec.Properties.html#41668" class="Bound">xs</a>
<a id="41777" href="Data.Vec.Properties.html#41645" class="Function">reverse-++-eqFree</a> <a id="41795" class="Symbol">{</a><a id="41796" class="Argument">m</a> <a id="41798" class="Symbol">=</a> <a id="41800" href="Data.Vec.Properties.html#41800" class="Bound">m</a><a id="41801" class="Symbol">}</a> <a id="41803" class="Symbol">{</a><a id="41804" class="Argument">n</a> <a id="41806" class="Symbol">=</a> <a id="41808" href="Data.Vec.Properties.html#41808" class="Bound">n</a><a id="41809" class="Symbol">}</a> <a id="41811" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="41814" href="Data.Vec.Properties.html#41814" class="Bound">ys</a> <a id="41817" class="Symbol">=</a>
  <a id="41821" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="41838" class="Symbol">(</a><a id="41839" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="41846" href="Data.Vec.Properties.html#41800" class="Bound">m</a> <a id="41848" href="Data.Vec.Properties.html#41808" class="Bound">n</a><a id="41849" class="Symbol">)</a> <a id="41851" class="Symbol">(</a><a id="41852" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41860" class="Symbol">(</a><a id="41861" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="41864" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="41867" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="41869" class="Symbol">))</a> <a id="41872" class="Symbol">(</a><a id="41873" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41881" href="Data.Vec.Properties.html#41814" class="Bound">ys</a> <a id="41884" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="41887" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41895" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="41897" class="Symbol">)</a> <a id="41899" href="Function.Base.html#1993" class="Function Operator">$</a>
  <a id="41903" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="41913" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="41920" class="Symbol">(</a><a id="41921" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="41929" class="Symbol">(</a><a id="41930" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="41933" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="41936" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="41938" class="Symbol">))</a>                               <a id="41971" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="41974" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="41989" class="Symbol">((</a><a id="41991" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="41994" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="41997" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="41999" class="Symbol">))</a> <a id="42002" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="42008" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="42021" class="Symbol">(</a><a id="42022" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42029" class="Symbol">(</a><a id="42030" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="42033" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="42036" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42038" class="Symbol">))</a>                          <a id="42066" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42069" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="42074" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="42087" class="Symbol">(</a><a id="42088" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="42098" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="42101" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42103" class="Symbol">)</a> <a id="42105" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="42111" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="42124" class="Symbol">(</a><a id="42125" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42132" href="Data.Vec.Properties.html#41811" class="Bound">xs</a> <a id="42135" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="42143" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42150" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42152" class="Symbol">)</a>                <a id="42169" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="42172" href="Data.List.Properties.html#55138" class="Function">List.reverse-++</a> <a id="42188" class="Symbol">(</a><a id="42189" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42196" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="42198" class="Symbol">)</a> <a id="42200" class="Symbol">(</a><a id="42201" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42208" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42210" class="Symbol">)</a> <a id="42212" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="42218" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="42231" class="Symbol">(</a><a id="42232" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42239" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42241" class="Symbol">)</a> <a id="42243" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="42251" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="42264" class="Symbol">(</a><a id="42265" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42272" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="42274" class="Symbol">)</a> <a id="42276" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42279" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="42285" href="Data.List.Base.html#1712" class="Function Operator">List._++_</a> <a id="42295" class="Symbol">(</a><a id="42296" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="42311" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42313" class="Symbol">)</a> <a id="42315" class="Symbol">(</a><a id="42316" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="42331" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="42333" class="Symbol">)</a> <a id="42335" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="42341" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42348" class="Symbol">(</a><a id="42349" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42357" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42359" class="Symbol">)</a> <a id="42361" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="42369" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42376" class="Symbol">(</a><a id="42377" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42385" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="42387" class="Symbol">)</a>           <a id="42399" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="42402" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="42412" class="Symbol">(</a><a id="42413" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42421" href="Data.Vec.Properties.html#41814" class="Bound">ys</a><a id="42423" class="Symbol">)</a> <a id="42425" class="Symbol">(</a><a id="42426" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42434" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="42436" class="Symbol">)</a> <a id="42438" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="42444" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="42451" class="Symbol">(</a><a id="42452" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42460" href="Data.Vec.Properties.html#41814" class="Bound">ys</a> <a id="42463" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="42466" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42474" href="Data.Vec.Properties.html#41811" class="Bound">xs</a><a id="42476" class="Symbol">)</a>                         <a id="42502" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="42506" class="Keyword">where</a> <a id="42512" class="Keyword">open</a> <a id="42517" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="cast-reverse"></a><a id="42530" href="Data.Vec.Properties.html#42530" class="Function">cast-reverse</a> <a id="42543" class="Symbol">:</a> <a id="42545" class="Symbol">∀</a> <a id="42547" class="Symbol">.(</a><a id="42549" href="Data.Vec.Properties.html#42549" class="Bound">eq</a> <a id="42552" class="Symbol">:</a> <a id="42554" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="42556" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42558" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="42559" class="Symbol">)</a> <a id="42561" class="Symbol">→</a> <a id="42563" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="42568" href="Data.Vec.Properties.html#42549" class="Bound">eq</a> <a id="42571" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="42573" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42581" class="Symbol">{</a><a id="42582" class="Argument">A</a> <a id="42584" class="Symbol">=</a> <a id="42586" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="42587" class="Symbol">}</a> <a id="42589" class="Symbol">{</a><a id="42590" class="Argument">n</a> <a id="42592" class="Symbol">=</a> <a id="42594" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="42595" class="Symbol">}</a> <a id="42597" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="42599" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42607" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="42609" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="42614" href="Data.Vec.Properties.html#42549" class="Bound">eq</a>
<a id="42617" href="Data.Vec.Properties.html#42530" class="Function">cast-reverse</a> <a id="42630" class="Symbol">_</a> <a id="42632" class="Symbol">_</a> <a id="42634" class="Symbol">=</a> <a id="42636" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="42644" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42652" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="42658" class="Comment">------------------------------------------------------------------------</a>
<a id="42731" class="Comment">-- _ʳ++_</a>

<a id="42741" class="Comment">-- reverse-append is append of reverse.</a>

<a id="unfold-ʳ++"></a><a id="42782" href="Data.Vec.Properties.html#42782" class="Function">unfold-ʳ++</a> <a id="42793" class="Symbol">:</a> <a id="42795" class="Symbol">∀</a> <a id="42797" class="Symbol">(</a><a id="42798" href="Data.Vec.Properties.html#42798" class="Bound">xs</a> <a id="42801" class="Symbol">:</a> <a id="42803" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="42807" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="42809" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="42810" class="Symbol">)</a> <a id="42812" class="Symbol">(</a><a id="42813" href="Data.Vec.Properties.html#42813" class="Bound">ys</a> <a id="42816" class="Symbol">:</a> <a id="42818" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="42822" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="42824" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="42825" class="Symbol">)</a> <a id="42827" class="Symbol">→</a> <a id="42829" href="Data.Vec.Properties.html#42798" class="Bound">xs</a> <a id="42832" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="42836" href="Data.Vec.Properties.html#42813" class="Bound">ys</a> <a id="42839" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="42841" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="42849" href="Data.Vec.Properties.html#42798" class="Bound">xs</a> <a id="42852" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="42855" href="Data.Vec.Properties.html#42813" class="Bound">ys</a>
<a id="42858" href="Data.Vec.Properties.html#42782" class="Function">unfold-ʳ++</a> <a id="42869" href="Data.Vec.Properties.html#42869" class="Bound">xs</a> <a id="42872" href="Data.Vec.Properties.html#42872" class="Bound">ys</a> <a id="42875" class="Symbol">=</a> <a id="42877" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="42881" class="Symbol">(</a><a id="42882" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="42895" class="Symbol">(</a><a id="42896" href="Data.Vec.Base.html#3076" class="Function Operator">_++</a> <a id="42900" href="Data.Vec.Properties.html#42872" class="Bound">ys</a><a id="42902" class="Symbol">)</a> <a id="42904" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="42909" class="Symbol">(λ</a> <a id="42912" href="Data.Vec.Properties.html#42912" class="Bound">b</a> <a id="42914" href="Data.Vec.Properties.html#42914" class="Bound">x</a> <a id="42916" class="Symbol">→</a> <a id="42918" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="42922" class="Symbol">)</a> <a id="42924" href="Data.Vec.Properties.html#42869" class="Bound">xs</a><a id="42926" class="Symbol">)</a>

<a id="42929" class="Comment">-- foldr after a reverse-append is a foldl</a>

<a id="foldr-ʳ++"></a><a id="42973" href="Data.Vec.Properties.html#42973" class="Function">foldr-ʳ++</a> <a id="42983" class="Symbol">:</a> <a id="42985" class="Symbol">∀</a> <a id="42987" class="Symbol">(</a><a id="42988" href="Data.Vec.Properties.html#42988" class="Bound">B</a> <a id="42990" class="Symbol">:</a> <a id="42992" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="42994" class="Symbol">→</a> <a id="42996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="43000" href="Data.Vec.Properties.html#1935" class="Generalizable">b</a><a id="43001" class="Symbol">)</a> <a id="43003" class="Symbol">(</a><a id="43004" href="Data.Vec.Properties.html#43004" class="Bound">f</a> <a id="43006" class="Symbol">:</a> <a id="43008" href="Data.Vec.Base.html#5345" class="Function">FoldrOp</a> <a id="43016" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43018" href="Data.Vec.Properties.html#42988" class="Bound">B</a><a id="43019" class="Symbol">)</a> <a id="43021" class="Symbol">{</a><a id="43022" href="Data.Vec.Properties.html#43022" class="Bound">e</a><a id="43023" class="Symbol">}</a>
            <a id="43037" class="Symbol">(</a><a id="43038" href="Data.Vec.Properties.html#43038" class="Bound">xs</a> <a id="43041" class="Symbol">:</a> <a id="43043" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="43047" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43049" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="43050" class="Symbol">)</a> <a id="43052" class="Symbol">{</a><a id="43053" href="Data.Vec.Properties.html#43053" class="Bound">ys</a> <a id="43056" class="Symbol">:</a> <a id="43058" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="43062" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43064" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="43065" class="Symbol">}</a> <a id="43067" class="Symbol">→</a>
            <a id="43081" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="43087" href="Data.Vec.Properties.html#42988" class="Bound">B</a> <a id="43089" href="Data.Vec.Properties.html#43004" class="Bound">f</a> <a id="43091" href="Data.Vec.Properties.html#43022" class="Bound">e</a> <a id="43093" class="Symbol">(</a><a id="43094" href="Data.Vec.Properties.html#43038" class="Bound">xs</a> <a id="43097" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43101" href="Data.Vec.Properties.html#43053" class="Bound">ys</a><a id="43103" class="Symbol">)</a> <a id="43105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a>
            <a id="43119" href="Data.Vec.Base.html#5563" class="Function">foldl</a> <a id="43125" class="Symbol">(</a><a id="43126" href="Data.Vec.Properties.html#42988" class="Bound">B</a> <a id="43128" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="43130" class="Symbol">(</a><a id="43131" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="43134" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="43135" class="Symbol">))</a> <a id="43138" class="Symbol">(</a><a id="43139" href="Function.Base.html#1657" class="Function">flip</a> <a id="43144" href="Data.Vec.Properties.html#43004" class="Bound">f</a><a id="43145" class="Symbol">)</a> <a id="43147" class="Symbol">(</a><a id="43148" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="43154" href="Data.Vec.Properties.html#42988" class="Bound">B</a> <a id="43156" href="Data.Vec.Properties.html#43004" class="Bound">f</a> <a id="43158" href="Data.Vec.Properties.html#43022" class="Bound">e</a> <a id="43160" href="Data.Vec.Properties.html#43053" class="Bound">ys</a><a id="43162" class="Symbol">)</a> <a id="43164" href="Data.Vec.Properties.html#43038" class="Bound">xs</a>
<a id="43167" href="Data.Vec.Properties.html#42973" class="Function">foldr-ʳ++</a> <a id="43177" href="Data.Vec.Properties.html#43177" class="Bound">B</a> <a id="43179" href="Data.Vec.Properties.html#43179" class="Bound">f</a> <a id="43181" class="Symbol">{</a><a id="43182" href="Data.Vec.Properties.html#43182" class="Bound">e</a><a id="43183" class="Symbol">}</a> <a id="43185" href="Data.Vec.Properties.html#43185" class="Bound">xs</a> <a id="43188" class="Symbol">=</a> <a id="43190" href="Data.Vec.Properties.html#32946" class="Function">foldl-fusion</a> <a id="43203" class="Symbol">(</a><a id="43204" href="Data.Vec.Base.html#5424" class="Function">foldr</a> <a id="43210" href="Data.Vec.Properties.html#43177" class="Bound">B</a> <a id="43212" href="Data.Vec.Properties.html#43179" class="Bound">f</a> <a id="43214" href="Data.Vec.Properties.html#43182" class="Bound">e</a><a id="43215" class="Symbol">)</a> <a id="43217" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="43222" class="Symbol">(λ</a> <a id="43225" href="Data.Vec.Properties.html#43225" class="Bound">_</a> <a id="43227" href="Data.Vec.Properties.html#43227" class="Bound">_</a> <a id="43229" class="Symbol">→</a> <a id="43231" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="43235" class="Symbol">)</a> <a id="43237" href="Data.Vec.Properties.html#43185" class="Bound">xs</a>

<a id="43241" class="Comment">-- map and _ʳ++_</a>

<a id="map-ʳ++"></a><a id="43259" href="Data.Vec.Properties.html#43259" class="Function">map-ʳ++</a> <a id="43267" class="Symbol">:</a> <a id="43269" class="Symbol">∀</a> <a id="43271" class="Symbol">(</a><a id="43272" href="Data.Vec.Properties.html#43272" class="Bound">f</a> <a id="43274" class="Symbol">:</a> <a id="43276" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43278" class="Symbol">→</a> <a id="43280" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="43281" class="Symbol">)</a> <a id="43283" class="Symbol">(</a><a id="43284" href="Data.Vec.Properties.html#43284" class="Bound">xs</a> <a id="43287" class="Symbol">:</a> <a id="43289" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="43293" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43295" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="43296" class="Symbol">)</a> <a id="43298" class="Symbol">→</a>
          <a id="43310" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43314" href="Data.Vec.Properties.html#43272" class="Bound">f</a> <a id="43316" class="Symbol">(</a><a id="43317" href="Data.Vec.Properties.html#43284" class="Bound">xs</a> <a id="43320" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43324" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a><a id="43326" class="Symbol">)</a> <a id="43328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43330" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43334" href="Data.Vec.Properties.html#43272" class="Bound">f</a> <a id="43336" href="Data.Vec.Properties.html#43284" class="Bound">xs</a> <a id="43339" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43343" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43347" href="Data.Vec.Properties.html#43272" class="Bound">f</a> <a id="43349" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a>
<a id="43352" href="Data.Vec.Properties.html#43259" class="Function">map-ʳ++</a> <a id="43360" class="Symbol">{</a><a id="43361" class="Argument">ys</a> <a id="43364" class="Symbol">=</a> <a id="43366" href="Data.Vec.Properties.html#43366" class="Bound">ys</a><a id="43368" class="Symbol">}</a> <a id="43370" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43372" href="Data.Vec.Properties.html#43372" class="Bound">xs</a> <a id="43375" class="Symbol">=</a> <a id="43377" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="43385" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43389" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43391" class="Symbol">(</a><a id="43392" href="Data.Vec.Properties.html#43372" class="Bound">xs</a> <a id="43395" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43399" href="Data.Vec.Properties.html#43366" class="Bound">ys</a><a id="43401" class="Symbol">)</a>              <a id="43416" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="43419" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="43424" class="Symbol">(</a><a id="43425" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43429" href="Data.Vec.Properties.html#43370" class="Bound">f</a><a id="43430" class="Symbol">)</a> <a id="43432" class="Symbol">(</a><a id="43433" href="Data.Vec.Properties.html#42782" class="Function">unfold-ʳ++</a> <a id="43444" href="Data.Vec.Properties.html#43372" class="Bound">xs</a> <a id="43447" href="Data.Vec.Properties.html#43366" class="Bound">ys</a><a id="43449" class="Symbol">)</a> <a id="43451" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="43455" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43459" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43461" class="Symbol">(</a><a id="43462" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="43470" href="Data.Vec.Properties.html#43372" class="Bound">xs</a> <a id="43473" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="43476" href="Data.Vec.Properties.html#43366" class="Bound">ys</a><a id="43478" class="Symbol">)</a>       <a id="43486" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="43489" href="Data.Vec.Properties.html#16693" class="Function">map-++</a> <a id="43496" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43498" class="Symbol">(</a><a id="43499" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="43507" href="Data.Vec.Properties.html#43372" class="Bound">xs</a><a id="43509" class="Symbol">)</a> <a id="43511" href="Data.Vec.Properties.html#43366" class="Bound">ys</a> <a id="43514" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="43518" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43522" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43524" class="Symbol">(</a><a id="43525" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="43533" href="Data.Vec.Properties.html#43372" class="Bound">xs</a><a id="43535" class="Symbol">)</a> <a id="43537" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="43540" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43544" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43546" href="Data.Vec.Properties.html#43366" class="Bound">ys</a> <a id="43549" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="43552" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="43557" class="Symbol">(</a><a id="43558" href="Data.Vec.Base.html#3076" class="Function Operator">_++</a> <a id="43562" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43566" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43568" href="Data.Vec.Properties.html#43366" class="Bound">ys</a><a id="43570" class="Symbol">)</a> <a id="43572" class="Symbol">(</a><a id="43573" href="Data.Vec.Properties.html#40407" class="Function">map-reverse</a> <a id="43585" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43587" href="Data.Vec.Properties.html#43372" class="Bound">xs</a><a id="43589" class="Symbol">)</a> <a id="43591" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="43595" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="43603" class="Symbol">(</a><a id="43604" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43608" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43610" href="Data.Vec.Properties.html#43372" class="Bound">xs</a><a id="43612" class="Symbol">)</a> <a id="43614" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="43617" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43621" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43623" href="Data.Vec.Properties.html#43366" class="Bound">ys</a> <a id="43626" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="43629" href="Data.Vec.Properties.html#42782" class="Function">unfold-ʳ++</a> <a id="43640" class="Symbol">(</a><a id="43641" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43645" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43647" href="Data.Vec.Properties.html#43372" class="Bound">xs</a><a id="43649" class="Symbol">)</a> <a id="43651" class="Symbol">(</a><a id="43652" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43656" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43658" href="Data.Vec.Properties.html#43366" class="Bound">ys</a><a id="43660" class="Symbol">)</a> <a id="43662" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="43666" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43670" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43672" href="Data.Vec.Properties.html#43372" class="Bound">xs</a> <a id="43675" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43679" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="43683" href="Data.Vec.Properties.html#43370" class="Bound">f</a> <a id="43685" href="Data.Vec.Properties.html#43366" class="Bound">ys</a>          <a id="43697" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="43701" class="Keyword">where</a> <a id="43707" class="Keyword">open</a> <a id="43712" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="toList-ʳ++"></a><a id="43725" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="43736" class="Symbol">:</a> <a id="43738" class="Symbol">∀</a> <a id="43740" class="Symbol">(</a><a id="43741" href="Data.Vec.Properties.html#43741" class="Bound">xs</a> <a id="43744" class="Symbol">:</a> <a id="43746" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="43750" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43752" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="43753" class="Symbol">)</a> <a id="43755" class="Symbol">{</a><a id="43756" href="Data.Vec.Properties.html#43756" class="Bound">ys</a> <a id="43759" class="Symbol">:</a> <a id="43761" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="43765" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="43767" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="43768" class="Symbol">}</a> <a id="43770" class="Symbol">→</a>
            <a id="43784" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="43791" class="Symbol">(</a><a id="43792" href="Data.Vec.Properties.html#43741" class="Bound">xs</a> <a id="43795" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43799" href="Data.Vec.Properties.html#43756" class="Bound">ys</a><a id="43801" class="Symbol">)</a> <a id="43803" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="43805" class="Symbol">(</a><a id="43806" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="43813" href="Data.Vec.Properties.html#43741" class="Bound">xs</a><a id="43815" class="Symbol">)</a> <a id="43817" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="43826" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="43833" href="Data.Vec.Properties.html#43756" class="Bound">ys</a>
<a id="43836" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="43847" href="Data.Vec.Properties.html#43847" class="Bound">xs</a> <a id="43850" class="Symbol">{</a><a id="43851" href="Data.Vec.Properties.html#43851" class="Bound">ys</a><a id="43853" class="Symbol">}</a> <a id="43855" class="Symbol">=</a> <a id="43857" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="43865" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="43872" class="Symbol">(</a><a id="43873" href="Data.Vec.Properties.html#43847" class="Bound">xs</a> <a id="43876" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="43880" href="Data.Vec.Properties.html#43851" class="Bound">ys</a><a id="43882" class="Symbol">)</a>                          <a id="43909" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="43912" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="43917" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="43924" class="Symbol">(</a><a id="43925" href="Data.Vec.Properties.html#42782" class="Function">unfold-ʳ++</a> <a id="43936" href="Data.Vec.Properties.html#43847" class="Bound">xs</a> <a id="43939" href="Data.Vec.Properties.html#43851" class="Bound">ys</a><a id="43941" class="Symbol">)</a> <a id="43943" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="43947" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="43954" class="Symbol">(</a><a id="43955" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="43963" href="Data.Vec.Properties.html#43847" class="Bound">xs</a> <a id="43966" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="43969" href="Data.Vec.Properties.html#43851" class="Bound">ys</a><a id="43971" class="Symbol">)</a>                   <a id="43991" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="43994" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="44004" class="Symbol">((</a><a id="44006" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="44014" href="Data.Vec.Properties.html#43847" class="Bound">xs</a> <a id="44017" class="Symbol">))</a> <a id="44020" href="Data.Vec.Properties.html#43851" class="Bound">ys</a> <a id="44023" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="44027" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44034" class="Symbol">(</a><a id="44035" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="44043" href="Data.Vec.Properties.html#43847" class="Bound">xs</a><a id="44045" class="Symbol">)</a> <a id="44047" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="44055" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44062" href="Data.Vec.Properties.html#43851" class="Bound">ys</a>       <a id="44071" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44074" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44079" class="Symbol">(</a><a id="44080" href="Data.List.Base.html#1712" class="Function Operator">List._++</a> <a id="44089" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44096" href="Data.Vec.Properties.html#43851" class="Bound">ys</a><a id="44098" class="Symbol">)</a> <a id="44100" class="Symbol">(</a><a id="44101" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="44116" href="Data.Vec.Properties.html#43847" class="Bound">xs</a><a id="44118" class="Symbol">)</a> <a id="44120" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="44124" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="44137" class="Symbol">(</a><a id="44138" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44145" href="Data.Vec.Properties.html#43847" class="Bound">xs</a><a id="44147" class="Symbol">)</a> <a id="44149" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="44157" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44164" href="Data.Vec.Properties.html#43851" class="Bound">ys</a>  <a id="44168" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="44171" href="Data.List.Properties.html#52004" class="Function">List.ʳ++-defn</a> <a id="44185" class="Symbol">(</a><a id="44186" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44193" href="Data.Vec.Properties.html#43847" class="Bound">xs</a><a id="44195" class="Symbol">)</a> <a id="44197" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="44201" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44208" href="Data.Vec.Properties.html#43847" class="Bound">xs</a> <a id="44211" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="44220" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44227" href="Data.Vec.Properties.html#43851" class="Bound">ys</a>                <a id="44245" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="44249" class="Keyword">where</a> <a id="44255" class="Keyword">open</a> <a id="44260" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="++-ʳ++-eqFree"></a><a id="44274" href="Data.Vec.Properties.html#44274" class="Function">++-ʳ++-eqFree</a> <a id="44288" class="Symbol">:</a> <a id="44290" class="Symbol">∀</a> <a id="44292" class="Symbol">(</a><a id="44293" href="Data.Vec.Properties.html#44293" class="Bound">xs</a> <a id="44296" class="Symbol">:</a> <a id="44298" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="44302" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="44304" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="44305" class="Symbol">)</a> <a id="44307" class="Symbol">{</a><a id="44308" href="Data.Vec.Properties.html#44308" class="Bound">ys</a> <a id="44311" class="Symbol">:</a> <a id="44313" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="44317" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="44319" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="44320" class="Symbol">}</a> <a id="44322" class="Symbol">{</a><a id="44323" href="Data.Vec.Properties.html#44323" class="Bound">zs</a> <a id="44326" class="Symbol">:</a> <a id="44328" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="44332" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="44334" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="44335" class="Symbol">}</a> <a id="44337" class="Symbol">→</a> <a id="44339" class="Keyword">let</a> <a id="44343" href="Data.Vec.Properties.html#44343" class="Bound">eq</a> <a id="44346" class="Symbol">=</a> <a id="44348" href="Data.Vec.Properties.html#1786" class="Function">m+n+o≡n+[m+o]</a> <a id="44362" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="44364" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="44366" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="44368" class="Keyword">in</a>
                <a id="44387" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="44392" href="Data.Vec.Properties.html#44343" class="Bound">eq</a> <a id="44395" class="Symbol">((</a><a id="44397" href="Data.Vec.Properties.html#44293" class="Bound">xs</a> <a id="44400" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="44403" href="Data.Vec.Properties.html#44308" class="Bound">ys</a><a id="44405" class="Symbol">)</a> <a id="44407" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44411" href="Data.Vec.Properties.html#44323" class="Bound">zs</a><a id="44413" class="Symbol">)</a> <a id="44415" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="44417" href="Data.Vec.Properties.html#44308" class="Bound">ys</a> <a id="44420" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44424" class="Symbol">(</a><a id="44425" href="Data.Vec.Properties.html#44293" class="Bound">xs</a> <a id="44428" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44432" href="Data.Vec.Properties.html#44323" class="Bound">zs</a><a id="44434" class="Symbol">)</a>
<a id="44436" href="Data.Vec.Properties.html#44274" class="Function">++-ʳ++-eqFree</a> <a id="44450" class="Symbol">{</a><a id="44451" class="Argument">m</a> <a id="44453" class="Symbol">=</a> <a id="44455" href="Data.Vec.Properties.html#44455" class="Bound">m</a><a id="44456" class="Symbol">}</a> <a id="44458" class="Symbol">{</a><a id="44459" href="Data.Vec.Properties.html#44459" class="Bound">n</a><a id="44460" class="Symbol">}</a> <a id="44462" class="Symbol">{</a><a id="44463" href="Data.Vec.Properties.html#44463" class="Bound">o</a><a id="44464" class="Symbol">}</a> <a id="44466" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44469" class="Symbol">{</a><a id="44470" href="Data.Vec.Properties.html#44470" class="Bound">ys</a><a id="44472" class="Symbol">}</a> <a id="44474" class="Symbol">{</a><a id="44475" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44477" class="Symbol">}</a> <a id="44479" class="Symbol">=</a>
  <a id="44483" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="44500" class="Symbol">(</a><a id="44501" href="Data.Vec.Properties.html#1786" class="Function">m+n+o≡n+[m+o]</a> <a id="44515" href="Data.Vec.Properties.html#44455" class="Bound">m</a> <a id="44517" href="Data.Vec.Properties.html#44459" class="Bound">n</a> <a id="44519" href="Data.Vec.Properties.html#44463" class="Bound">o</a><a id="44520" class="Symbol">)</a> <a id="44522" class="Symbol">((</a><a id="44524" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44527" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="44530" href="Data.Vec.Properties.html#44470" class="Bound">ys</a><a id="44532" class="Symbol">)</a> <a id="44534" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44538" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44540" class="Symbol">)</a> <a id="44542" class="Symbol">(</a><a id="44543" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="44546" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44550" class="Symbol">(</a><a id="44551" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44554" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44558" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44560" class="Symbol">))</a> <a id="44563" href="Function.Base.html#1993" class="Function Operator">$</a>
  <a id="44567" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="44577" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44584" class="Symbol">((</a><a id="44586" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44589" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="44592" href="Data.Vec.Properties.html#44470" class="Bound">ys</a><a id="44594" class="Symbol">)</a> <a id="44596" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44600" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44602" class="Symbol">)</a>                          <a id="44629" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44632" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="44643" class="Symbol">(</a><a id="44644" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44647" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="44650" href="Data.Vec.Properties.html#44470" class="Bound">ys</a><a id="44652" class="Symbol">)</a> <a id="44654" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="44660" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44667" class="Symbol">(</a><a id="44668" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44671" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="44674" href="Data.Vec.Properties.html#44470" class="Bound">ys</a><a id="44676" class="Symbol">)</a> <a id="44678" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="44687" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44694" href="Data.Vec.Properties.html#44475" class="Bound">zs</a>                <a id="44712" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44715" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44720" class="Symbol">(</a><a id="44721" href="Data.List.Base.html#7044" class="Function Operator">List._ʳ++</a> <a id="44731" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44738" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44740" class="Symbol">)</a> <a id="44742" class="Symbol">(</a><a id="44743" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="44753" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44756" href="Data.Vec.Properties.html#44470" class="Bound">ys</a><a id="44758" class="Symbol">)</a>  <a id="44761" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="44767" class="Symbol">((</a><a id="44769" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44776" href="Data.Vec.Properties.html#44466" class="Bound">xs</a><a id="44778" class="Symbol">)</a> <a id="44780" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="44788" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44795" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="44798" class="Symbol">)</a> <a id="44800" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="44809" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44816" href="Data.Vec.Properties.html#44475" class="Bound">zs</a> <a id="44819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="44822" href="Data.List.Properties.html#52519" class="Function">List.++-ʳ++</a> <a id="44834" class="Symbol">(</a><a id="44835" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44842" href="Data.Vec.Properties.html#44466" class="Bound">xs</a><a id="44844" class="Symbol">)</a> <a id="44846" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="44852" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44859" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="44862" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="44871" class="Symbol">(</a><a id="44872" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44879" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44882" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="44891" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44898" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44900" class="Symbol">)</a>   <a id="44904" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="44907" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="44912" class="Symbol">(</a><a id="44913" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44920" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="44923" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++_</a><a id="44932" class="Symbol">)</a> <a id="44934" class="Symbol">(</a><a id="44935" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="44946" href="Data.Vec.Properties.html#44466" class="Bound">xs</a><a id="44948" class="Symbol">)</a> <a id="44950" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="44956" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44963" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="44966" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="44975" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="44982" class="Symbol">(</a><a id="44983" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="44986" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="44990" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="44992" class="Symbol">)</a>               <a id="45008" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45011" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="45022" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="45025" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="45031" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45038" class="Symbol">(</a><a id="45039" href="Data.Vec.Properties.html#44470" class="Bound">ys</a> <a id="45042" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45046" class="Symbol">(</a><a id="45047" href="Data.Vec.Properties.html#44466" class="Bound">xs</a> <a id="45050" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45054" href="Data.Vec.Properties.html#44475" class="Bound">zs</a><a id="45056" class="Symbol">))</a>                         <a id="45083" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="45089" class="Keyword">where</a> <a id="45095" class="Keyword">open</a> <a id="45100" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="ʳ++-ʳ++-eqFree"></a><a id="45113" href="Data.Vec.Properties.html#45113" class="Function">ʳ++-ʳ++-eqFree</a> <a id="45128" class="Symbol">:</a> <a id="45130" class="Symbol">∀</a> <a id="45132" class="Symbol">(</a><a id="45133" href="Data.Vec.Properties.html#45133" class="Bound">xs</a> <a id="45136" class="Symbol">:</a> <a id="45138" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="45142" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="45144" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="45145" class="Symbol">)</a> <a id="45147" class="Symbol">{</a><a id="45148" href="Data.Vec.Properties.html#45148" class="Bound">ys</a> <a id="45151" class="Symbol">:</a> <a id="45153" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="45157" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="45159" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="45160" class="Symbol">}</a> <a id="45162" class="Symbol">{</a><a id="45163" href="Data.Vec.Properties.html#45163" class="Bound">zs</a> <a id="45166" class="Symbol">:</a> <a id="45168" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="45172" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="45174" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="45175" class="Symbol">}</a> <a id="45177" class="Symbol">→</a> <a id="45179" class="Keyword">let</a> <a id="45183" href="Data.Vec.Properties.html#45183" class="Bound">eq</a> <a id="45186" class="Symbol">=</a> <a id="45188" href="Data.Vec.Properties.html#1786" class="Function">m+n+o≡n+[m+o]</a> <a id="45202" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="45204" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="45206" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="45208" class="Keyword">in</a>
                 <a id="45228" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="45233" href="Data.Vec.Properties.html#45183" class="Bound">eq</a> <a id="45236" class="Symbol">((</a><a id="45238" href="Data.Vec.Properties.html#45133" class="Bound">xs</a> <a id="45241" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45245" href="Data.Vec.Properties.html#45148" class="Bound">ys</a><a id="45247" class="Symbol">)</a> <a id="45249" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45253" href="Data.Vec.Properties.html#45163" class="Bound">zs</a><a id="45255" class="Symbol">)</a> <a id="45257" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="45259" href="Data.Vec.Properties.html#45148" class="Bound">ys</a> <a id="45262" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45266" class="Symbol">(</a><a id="45267" href="Data.Vec.Properties.html#45133" class="Bound">xs</a> <a id="45270" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="45273" href="Data.Vec.Properties.html#45163" class="Bound">zs</a><a id="45275" class="Symbol">)</a>
<a id="45277" href="Data.Vec.Properties.html#45113" class="Function">ʳ++-ʳ++-eqFree</a> <a id="45292" class="Symbol">{</a><a id="45293" class="Argument">m</a> <a id="45295" class="Symbol">=</a> <a id="45297" href="Data.Vec.Properties.html#45297" class="Bound">m</a><a id="45298" class="Symbol">}</a> <a id="45300" class="Symbol">{</a><a id="45301" href="Data.Vec.Properties.html#45301" class="Bound">n</a><a id="45302" class="Symbol">}</a> <a id="45304" class="Symbol">{</a><a id="45305" href="Data.Vec.Properties.html#45305" class="Bound">o</a><a id="45306" class="Symbol">}</a> <a id="45308" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45311" class="Symbol">{</a><a id="45312" href="Data.Vec.Properties.html#45312" class="Bound">ys</a><a id="45314" class="Symbol">}</a> <a id="45316" class="Symbol">{</a><a id="45317" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45319" class="Symbol">}</a> <a id="45321" class="Symbol">=</a>
  <a id="45325" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="45342" class="Symbol">(</a><a id="45343" href="Data.Vec.Properties.html#1786" class="Function">m+n+o≡n+[m+o]</a> <a id="45357" href="Data.Vec.Properties.html#45297" class="Bound">m</a> <a id="45359" href="Data.Vec.Properties.html#45301" class="Bound">n</a> <a id="45361" href="Data.Vec.Properties.html#45305" class="Bound">o</a><a id="45362" class="Symbol">)</a> <a id="45364" class="Symbol">((</a><a id="45366" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45369" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45373" href="Data.Vec.Properties.html#45312" class="Bound">ys</a><a id="45375" class="Symbol">)</a> <a id="45377" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45381" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45383" class="Symbol">)</a> <a id="45385" class="Symbol">(</a><a id="45386" href="Data.Vec.Properties.html#45312" class="Bound">ys</a> <a id="45389" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45393" class="Symbol">(</a><a id="45394" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45397" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="45400" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45402" class="Symbol">))</a> <a id="45405" href="Function.Base.html#1993" class="Function Operator">$</a>
  <a id="45409" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="45419" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45426" class="Symbol">((</a><a id="45428" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45431" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45435" href="Data.Vec.Properties.html#45312" class="Bound">ys</a><a id="45437" class="Symbol">)</a> <a id="45439" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45443" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45445" class="Symbol">)</a>                       <a id="45469" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45472" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="45483" class="Symbol">(</a><a id="45484" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45487" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45491" href="Data.Vec.Properties.html#45312" class="Bound">ys</a><a id="45493" class="Symbol">)</a> <a id="45495" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="45501" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45508" class="Symbol">(</a><a id="45509" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45512" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45516" href="Data.Vec.Properties.html#45312" class="Bound">ys</a><a id="45518" class="Symbol">)</a> <a id="45520" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="45529" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45536" href="Data.Vec.Properties.html#45317" class="Bound">zs</a>             <a id="45551" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45554" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45559" class="Symbol">(</a><a id="45560" href="Data.List.Base.html#7044" class="Function Operator">List._ʳ++</a> <a id="45570" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45577" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45579" class="Symbol">)</a> <a id="45581" class="Symbol">(</a><a id="45582" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="45593" href="Data.Vec.Properties.html#45308" class="Bound">xs</a><a id="45595" class="Symbol">)</a> <a id="45597" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="45603" class="Symbol">(</a><a id="45604" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45611" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45614" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="45623" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45630" href="Data.Vec.Properties.html#45312" class="Bound">ys</a><a id="45632" class="Symbol">)</a> <a id="45634" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="45643" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45650" href="Data.Vec.Properties.html#45317" class="Bound">zs</a> <a id="45653" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="45656" href="Data.List.Properties.html#52850" class="Function">List.ʳ++-ʳ++</a> <a id="45669" class="Symbol">(</a><a id="45670" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45677" href="Data.Vec.Properties.html#45308" class="Bound">xs</a><a id="45679" class="Symbol">)</a> <a id="45681" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="45687" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45694" href="Data.Vec.Properties.html#45312" class="Bound">ys</a> <a id="45697" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="45706" class="Symbol">(</a><a id="45707" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45714" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45717" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="45725" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45732" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45734" class="Symbol">)</a>  <a id="45737" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45740" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="45745" class="Symbol">(</a><a id="45746" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45753" href="Data.Vec.Properties.html#45312" class="Bound">ys</a> <a id="45756" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++_</a><a id="45765" class="Symbol">)</a> <a id="45767" class="Symbol">(</a><a id="45768" href="Data.Vec.Properties.html#21887" class="Function">toList-++</a> <a id="45778" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45781" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45783" class="Symbol">)</a> <a id="45785" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="45791" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45798" href="Data.Vec.Properties.html#45312" class="Bound">ys</a> <a id="45801" href="Data.List.Base.html#7044" class="Function Operator">List.ʳ++</a> <a id="45810" class="Symbol">(</a><a id="45811" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45818" class="Symbol">(</a><a id="45819" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45822" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="45825" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45827" class="Symbol">))</a>            <a id="45841" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="45844" href="Data.Vec.Properties.html#43725" class="Function">toList-ʳ++</a> <a id="45855" href="Data.Vec.Properties.html#45312" class="Bound">ys</a> <a id="45858" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="45864" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="45871" class="Symbol">(</a><a id="45872" href="Data.Vec.Properties.html#45312" class="Bound">ys</a> <a id="45875" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="45879" class="Symbol">(</a><a id="45880" href="Data.Vec.Properties.html#45308" class="Bound">xs</a> <a id="45883" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="45886" href="Data.Vec.Properties.html#45317" class="Bound">zs</a><a id="45888" class="Symbol">))</a>                        <a id="45914" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="45918" class="Keyword">where</a> <a id="45924" class="Keyword">open</a> <a id="45929" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="45942" class="Comment">------------------------------------------------------------------------</a>
<a id="46015" class="Comment">--sum</a>

<a id="sum-++"></a><a id="46022" href="Data.Vec.Properties.html#46022" class="Function">sum-++</a> <a id="46029" class="Symbol">:</a> <a id="46031" class="Symbol">∀</a> <a id="46033" class="Symbol">(</a><a id="46034" href="Data.Vec.Properties.html#46034" class="Bound">xs</a> <a id="46037" class="Symbol">:</a> <a id="46039" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="46043" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="46045" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="46046" class="Symbol">)</a> <a id="46048" class="Symbol">→</a> <a id="46050" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46054" class="Symbol">(</a><a id="46055" href="Data.Vec.Properties.html#46034" class="Bound">xs</a> <a id="46058" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="46061" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a><a id="46063" class="Symbol">)</a> <a id="46065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46067" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46071" href="Data.Vec.Properties.html#46034" class="Bound">xs</a> <a id="46074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46076" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46080" href="Data.Vec.Properties.html#2011" class="Generalizable">ys</a>
<a id="46083" href="Data.Vec.Properties.html#46022" class="Function">sum-++</a> <a id="46090" class="Symbol">{_}</a>       <a id="46100" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="46109" class="Symbol">=</a> <a id="46111" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46116" href="Data.Vec.Properties.html#46022" class="Function">sum-++</a> <a id="46123" class="Symbol">{</a><a id="46124" class="Argument">ys</a> <a id="46127" class="Symbol">=</a> <a id="46129" href="Data.Vec.Properties.html#46129" class="Bound">ys</a><a id="46131" class="Symbol">}</a> <a id="46133" class="Symbol">(</a><a id="46134" href="Data.Vec.Properties.html#46134" class="Bound">x</a> <a id="46136" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="46138" href="Data.Vec.Properties.html#46138" class="Bound">xs</a><a id="46140" class="Symbol">)</a> <a id="46142" class="Symbol">=</a> <a id="46144" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="46152" href="Data.Vec.Properties.html#46134" class="Bound">x</a> <a id="46154" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46156" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46160" class="Symbol">(</a><a id="46161" href="Data.Vec.Properties.html#46138" class="Bound">xs</a> <a id="46164" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="46167" href="Data.Vec.Properties.html#46129" class="Bound">ys</a><a id="46169" class="Symbol">)</a>     <a id="46175" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="46178" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46183" class="Symbol">(</a><a id="46184" href="Data.Vec.Properties.html#46134" class="Bound">x</a> <a id="46186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="46188" class="Symbol">)</a> <a id="46190" class="Symbol">(</a><a id="46191" href="Data.Vec.Properties.html#46022" class="Function">sum-++</a> <a id="46198" href="Data.Vec.Properties.html#46138" class="Bound">xs</a><a id="46200" class="Symbol">)</a> <a id="46202" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="46206" href="Data.Vec.Properties.html#46134" class="Bound">x</a> <a id="46208" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46210" class="Symbol">(</a><a id="46211" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46215" href="Data.Vec.Properties.html#46138" class="Bound">xs</a> <a id="46218" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46220" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46224" href="Data.Vec.Properties.html#46129" class="Bound">ys</a><a id="46226" class="Symbol">)</a>  <a id="46229" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="46232" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="46240" href="Data.Vec.Properties.html#46134" class="Bound">x</a> <a id="46242" class="Symbol">(</a><a id="46243" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46247" href="Data.Vec.Properties.html#46138" class="Bound">xs</a><a id="46249" class="Symbol">)</a> <a id="46251" class="Symbol">(</a><a id="46252" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46256" href="Data.Vec.Properties.html#46129" class="Bound">ys</a><a id="46258" class="Symbol">)</a> <a id="46260" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="46264" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46268" class="Symbol">(</a><a id="46269" href="Data.Vec.Properties.html#46134" class="Bound">x</a> <a id="46271" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="46273" href="Data.Vec.Properties.html#46138" class="Bound">xs</a><a id="46275" class="Symbol">)</a> <a id="46277" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="46279" href="Data.Vec.Base.html#6105" class="Function">sum</a> <a id="46283" href="Data.Vec.Properties.html#46129" class="Bound">ys</a>  <a id="46287" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="46291" class="Keyword">where</a> <a id="46297" class="Keyword">open</a> <a id="46302" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="46315" class="Comment">------------------------------------------------------------------------</a>
<a id="46388" class="Comment">-- replicate</a>

<a id="lookup-replicate"></a><a id="46402" href="Data.Vec.Properties.html#46402" class="Function">lookup-replicate</a> <a id="46419" class="Symbol">:</a> <a id="46421" class="Symbol">∀</a> <a id="46423" class="Symbol">(</a><a id="46424" href="Data.Vec.Properties.html#46424" class="Bound">i</a> <a id="46426" class="Symbol">:</a> <a id="46428" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="46432" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="46433" class="Symbol">)</a> <a id="46435" class="Symbol">(</a><a id="46436" href="Data.Vec.Properties.html#46436" class="Bound">x</a> <a id="46438" class="Symbol">:</a> <a id="46440" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="46441" class="Symbol">)</a> <a id="46443" class="Symbol">→</a> <a id="46445" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="46452" class="Symbol">(</a><a id="46453" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="46463" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="46465" href="Data.Vec.Properties.html#46436" class="Bound">x</a><a id="46466" class="Symbol">)</a> <a id="46468" href="Data.Vec.Properties.html#46424" class="Bound">i</a> <a id="46470" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46472" href="Data.Vec.Properties.html#46436" class="Bound">x</a>
<a id="46474" href="Data.Vec.Properties.html#46402" class="Function">lookup-replicate</a> <a id="46491" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="46499" href="Data.Vec.Properties.html#46499" class="Bound">x</a> <a id="46501" class="Symbol">=</a> <a id="46503" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46508" href="Data.Vec.Properties.html#46402" class="Function">lookup-replicate</a> <a id="46525" class="Symbol">(</a><a id="46526" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="46530" href="Data.Vec.Properties.html#46530" class="Bound">i</a><a id="46531" class="Symbol">)</a> <a id="46533" href="Data.Vec.Properties.html#46533" class="Bound">x</a> <a id="46535" class="Symbol">=</a> <a id="46537" href="Data.Vec.Properties.html#46402" class="Function">lookup-replicate</a> <a id="46554" href="Data.Vec.Properties.html#46530" class="Bound">i</a> <a id="46556" href="Data.Vec.Properties.html#46533" class="Bound">x</a>

<a id="map-replicate"></a><a id="46559" href="Data.Vec.Properties.html#46559" class="Function">map-replicate</a> <a id="46573" class="Symbol">:</a>  <a id="46576" class="Symbol">∀</a> <a id="46578" class="Symbol">(</a><a id="46579" href="Data.Vec.Properties.html#46579" class="Bound">f</a> <a id="46581" class="Symbol">:</a> <a id="46583" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="46585" class="Symbol">→</a> <a id="46587" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="46588" class="Symbol">)</a> <a id="46590" class="Symbol">(</a><a id="46591" href="Data.Vec.Properties.html#46591" class="Bound">x</a> <a id="46593" class="Symbol">:</a> <a id="46595" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="46596" class="Symbol">)</a> <a id="46598" href="Data.Vec.Properties.html#46598" class="Bound">n</a> <a id="46600" class="Symbol">→</a>
                 <a id="46619" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="46623" href="Data.Vec.Properties.html#46579" class="Bound">f</a> <a id="46625" class="Symbol">(</a><a id="46626" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="46636" href="Data.Vec.Properties.html#46598" class="Bound">n</a> <a id="46638" href="Data.Vec.Properties.html#46591" class="Bound">x</a><a id="46639" class="Symbol">)</a> <a id="46641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46643" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="46653" href="Data.Vec.Properties.html#46598" class="Bound">n</a> <a id="46655" class="Symbol">(</a><a id="46656" href="Data.Vec.Properties.html#46579" class="Bound">f</a> <a id="46658" href="Data.Vec.Properties.html#46591" class="Bound">x</a><a id="46659" class="Symbol">)</a>
<a id="46661" href="Data.Vec.Properties.html#46559" class="Function">map-replicate</a> <a id="46675" href="Data.Vec.Properties.html#46675" class="Bound">f</a> <a id="46677" href="Data.Vec.Properties.html#46677" class="Bound">x</a> <a id="46679" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="46684" class="Symbol">=</a> <a id="46686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="46691" href="Data.Vec.Properties.html#46559" class="Function">map-replicate</a> <a id="46705" href="Data.Vec.Properties.html#46705" class="Bound">f</a> <a id="46707" href="Data.Vec.Properties.html#46707" class="Bound">x</a> <a id="46709" class="Symbol">(</a><a id="46710" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46714" href="Data.Vec.Properties.html#46714" class="Bound">n</a><a id="46715" class="Symbol">)</a> <a id="46717" class="Symbol">=</a> <a id="46719" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="46724" class="Symbol">(</a><a id="46725" href="Data.Vec.Properties.html#46705" class="Bound">f</a> <a id="46727" href="Data.Vec.Properties.html#46707" class="Bound">x</a> <a id="46729" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="46731" class="Symbol">)</a> <a id="46733" class="Symbol">(</a><a id="46734" href="Data.Vec.Properties.html#46559" class="Function">map-replicate</a> <a id="46748" href="Data.Vec.Properties.html#46705" class="Bound">f</a> <a id="46750" href="Data.Vec.Properties.html#46707" class="Bound">x</a> <a id="46752" href="Data.Vec.Properties.html#46714" class="Bound">n</a><a id="46753" class="Symbol">)</a>

<a id="transpose-replicate"></a><a id="46756" href="Data.Vec.Properties.html#46756" class="Function">transpose-replicate</a> <a id="46776" class="Symbol">:</a> <a id="46778" class="Symbol">∀</a> <a id="46780" class="Symbol">(</a><a id="46781" href="Data.Vec.Properties.html#46781" class="Bound">xs</a> <a id="46784" class="Symbol">:</a> <a id="46786" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="46790" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="46792" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="46793" class="Symbol">)</a> <a id="46795" class="Symbol">→</a>
                      <a id="46819" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="46829" class="Symbol">(</a><a id="46830" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="46840" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="46842" href="Data.Vec.Properties.html#46781" class="Bound">xs</a><a id="46844" class="Symbol">)</a> <a id="46846" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="46848" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="46852" class="Symbol">(</a><a id="46853" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="46863" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="46864" class="Symbol">)</a> <a id="46866" href="Data.Vec.Properties.html#46781" class="Bound">xs</a>
<a id="46869" href="Data.Vec.Properties.html#46756" class="Function">transpose-replicate</a> <a id="46889" class="Symbol">{</a><a id="46890" class="Argument">n</a> <a id="46892" class="Symbol">=</a> <a id="46894" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="46898" class="Symbol">}</a>  <a id="46901" class="Symbol">_</a>  <a id="46904" class="Symbol">=</a> <a id="46906" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="46910" class="Symbol">(</a><a id="46911" href="Data.Vec.Properties.html#16390" class="Function">map-const</a> <a id="46921" class="Symbol">_</a> <a id="46923" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="46925" class="Symbol">)</a>
<a id="46927" href="Data.Vec.Properties.html#46756" class="Function">transpose-replicate</a> <a id="46947" class="Symbol">{</a><a id="46948" class="Argument">n</a> <a id="46950" class="Symbol">=</a> <a id="46952" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46956" href="Data.Vec.Properties.html#46956" class="Bound">n</a><a id="46957" class="Symbol">}</a> <a id="46959" href="Data.Vec.Properties.html#46959" class="Bound">xs</a> <a id="46962" class="Symbol">=</a> <a id="46964" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="46972" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="46982" class="Symbol">(</a><a id="46983" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="46993" class="Symbol">(</a><a id="46994" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="46998" href="Data.Vec.Properties.html#46956" class="Bound">n</a><a id="46999" class="Symbol">)</a> <a id="47001" href="Data.Vec.Properties.html#46959" class="Bound">xs</a><a id="47003" class="Symbol">)</a>                    <a id="47024" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="47030" class="Symbol">(</a><a id="47031" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47041" class="Symbol">_</a> <a id="47043" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="47047" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="47049" href="Data.Vec.Properties.html#46959" class="Bound">xs</a> <a id="47052" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="47054" href="Data.Vec.Base.html#9519" class="Function">transpose</a> <a id="47064" class="Symbol">(</a><a id="47065" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47075" class="Symbol">_</a> <a id="47077" href="Data.Vec.Properties.html#46959" class="Bound">xs</a><a id="47079" class="Symbol">))</a> <a id="47082" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="47085" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="47091" href="Data.Vec.Base.html#4477" class="Function Operator">_⊛_</a> <a id="47095" class="Symbol">(</a><a id="47096" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="47100" class="Symbol">(</a><a id="47101" href="Data.Vec.Properties.html#30541" class="Function">map-is-⊛</a> <a id="47110" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="47114" href="Data.Vec.Properties.html#46959" class="Bound">xs</a><a id="47116" class="Symbol">))</a> <a id="47119" class="Symbol">(</a><a id="47120" href="Data.Vec.Properties.html#46756" class="Function">transpose-replicate</a> <a id="47140" href="Data.Vec.Properties.html#46959" class="Bound">xs</a><a id="47142" class="Symbol">)</a> <a id="47144" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="47148" class="Symbol">(</a><a id="47149" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="47153" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="47157" href="Data.Vec.Properties.html#46959" class="Bound">xs</a> <a id="47160" href="Data.Vec.Base.html#4477" class="Function Operator">⊛</a> <a id="47162" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="47166" class="Symbol">(</a><a id="47167" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47177" href="Data.Vec.Properties.html#46956" class="Bound">n</a><a id="47178" class="Symbol">)</a> <a id="47180" href="Data.Vec.Properties.html#46959" class="Bound">xs</a><a id="47182" class="Symbol">)</a>                 <a id="47200" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="47203" href="Data.Vec.Properties.html#18176" class="Function">map-⊛</a> <a id="47209" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="47213" class="Symbol">(</a><a id="47214" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47224" href="Data.Vec.Properties.html#46956" class="Bound">n</a><a id="47225" class="Symbol">)</a> <a id="47227" href="Data.Vec.Properties.html#46959" class="Bound">xs</a> <a id="47230" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="47234" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="47238" class="Symbol">(</a><a id="47239" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47249" class="Symbol">(</a><a id="47250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47254" href="Data.Vec.Properties.html#46956" class="Bound">n</a><a id="47255" class="Symbol">))</a> <a id="47258" href="Data.Vec.Properties.html#46959" class="Bound">xs</a>                          <a id="47286" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="47290" class="Keyword">where</a> <a id="47296" class="Keyword">open</a> <a id="47301" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="zipWith-replicate"></a><a id="47314" href="Data.Vec.Properties.html#47314" class="Function">zipWith-replicate</a> <a id="47332" class="Symbol">:</a> <a id="47334" class="Symbol">∀</a> <a id="47336" class="Symbol">(</a><a id="47337" href="Data.Vec.Properties.html#47337" class="Bound Operator">_⊕_</a> <a id="47341" class="Symbol">:</a> <a id="47343" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="47345" class="Symbol">→</a> <a id="47347" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="47349" class="Symbol">→</a> <a id="47351" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="47352" class="Symbol">)</a> <a id="47354" class="Symbol">(</a><a id="47355" href="Data.Vec.Properties.html#47355" class="Bound">x</a> <a id="47357" class="Symbol">:</a> <a id="47359" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="47360" class="Symbol">)</a> <a id="47362" class="Symbol">(</a><a id="47363" href="Data.Vec.Properties.html#47363" class="Bound">y</a> <a id="47365" class="Symbol">:</a> <a id="47367" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="47368" class="Symbol">)</a> <a id="47370" class="Symbol">→</a>
                    <a id="47392" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="47400" href="Data.Vec.Properties.html#47337" class="Bound Operator">_⊕_</a> <a id="47404" class="Symbol">(</a><a id="47405" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47415" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="47417" href="Data.Vec.Properties.html#47355" class="Bound">x</a><a id="47418" class="Symbol">)</a> <a id="47420" class="Symbol">(</a><a id="47421" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47431" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="47433" href="Data.Vec.Properties.html#47363" class="Bound">y</a><a id="47434" class="Symbol">)</a> <a id="47436" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47438" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47448" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="47450" class="Symbol">(</a><a id="47451" href="Data.Vec.Properties.html#47355" class="Bound">x</a> <a id="47453" href="Data.Vec.Properties.html#47337" class="Bound Operator">⊕</a> <a id="47455" href="Data.Vec.Properties.html#47363" class="Bound">y</a><a id="47456" class="Symbol">)</a>
<a id="47458" href="Data.Vec.Properties.html#47314" class="Function">zipWith-replicate</a> <a id="47476" class="Symbol">{</a><a id="47477" class="Argument">n</a> <a id="47479" class="Symbol">=</a> <a id="47481" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="47485" class="Symbol">}</a>  <a id="47488" href="Data.Vec.Properties.html#47488" class="Bound Operator">_⊕_</a> <a id="47492" href="Data.Vec.Properties.html#47492" class="Bound">x</a> <a id="47494" href="Data.Vec.Properties.html#47494" class="Bound">y</a> <a id="47496" class="Symbol">=</a> <a id="47498" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47503" href="Data.Vec.Properties.html#47314" class="Function">zipWith-replicate</a> <a id="47521" class="Symbol">{</a><a id="47522" class="Argument">n</a> <a id="47524" class="Symbol">=</a> <a id="47526" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="47530" href="Data.Vec.Properties.html#47530" class="Bound">n</a><a id="47531" class="Symbol">}</a> <a id="47533" href="Data.Vec.Properties.html#47533" class="Bound Operator">_⊕_</a> <a id="47537" href="Data.Vec.Properties.html#47537" class="Bound">x</a> <a id="47539" href="Data.Vec.Properties.html#47539" class="Bound">y</a> <a id="47541" class="Symbol">=</a> <a id="47543" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="47548" class="Symbol">(</a><a id="47549" href="Data.Vec.Properties.html#47537" class="Bound">x</a> <a id="47551" href="Data.Vec.Properties.html#47533" class="Bound Operator">⊕</a> <a id="47553" href="Data.Vec.Properties.html#47539" class="Bound">y</a> <a id="47555" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="47557" class="Symbol">)</a> <a id="47559" class="Symbol">(</a><a id="47560" href="Data.Vec.Properties.html#47314" class="Function">zipWith-replicate</a> <a id="47578" href="Data.Vec.Properties.html#47533" class="Bound Operator">_⊕_</a> <a id="47582" href="Data.Vec.Properties.html#47537" class="Bound">x</a> <a id="47584" href="Data.Vec.Properties.html#47539" class="Bound">y</a><a id="47585" class="Symbol">)</a>

<a id="zipWith-replicate₁"></a><a id="47588" href="Data.Vec.Properties.html#47588" class="Function">zipWith-replicate₁</a> <a id="47607" class="Symbol">:</a> <a id="47609" class="Symbol">∀</a> <a id="47611" class="Symbol">(</a><a id="47612" href="Data.Vec.Properties.html#47612" class="Bound Operator">_⊕_</a> <a id="47616" class="Symbol">:</a> <a id="47618" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="47620" class="Symbol">→</a> <a id="47622" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="47624" class="Symbol">→</a> <a id="47626" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="47627" class="Symbol">)</a> <a id="47629" class="Symbol">(</a><a id="47630" href="Data.Vec.Properties.html#47630" class="Bound">x</a> <a id="47632" class="Symbol">:</a> <a id="47634" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="47635" class="Symbol">)</a> <a id="47637" class="Symbol">(</a><a id="47638" href="Data.Vec.Properties.html#47638" class="Bound">ys</a> <a id="47641" class="Symbol">:</a> <a id="47643" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="47647" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="47649" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="47650" class="Symbol">)</a> <a id="47652" class="Symbol">→</a>
                     <a id="47675" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="47683" href="Data.Vec.Properties.html#47612" class="Bound Operator">_⊕_</a> <a id="47687" class="Symbol">(</a><a id="47688" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47698" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="47700" href="Data.Vec.Properties.html#47630" class="Bound">x</a><a id="47701" class="Symbol">)</a> <a id="47703" href="Data.Vec.Properties.html#47638" class="Bound">ys</a> <a id="47706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47708" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="47712" class="Symbol">(</a><a id="47713" href="Data.Vec.Properties.html#47630" class="Bound">x</a> <a id="47715" href="Data.Vec.Properties.html#47612" class="Bound Operator">⊕_</a><a id="47717" class="Symbol">)</a> <a id="47719" href="Data.Vec.Properties.html#47638" class="Bound">ys</a>
<a id="47722" href="Data.Vec.Properties.html#47588" class="Function">zipWith-replicate₁</a> <a id="47741" href="Data.Vec.Properties.html#47741" class="Bound Operator">_⊕_</a> <a id="47745" href="Data.Vec.Properties.html#47745" class="Bound">x</a> <a id="47747" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="47756" class="Symbol">=</a> <a id="47758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="47763" href="Data.Vec.Properties.html#47588" class="Function">zipWith-replicate₁</a> <a id="47782" href="Data.Vec.Properties.html#47782" class="Bound Operator">_⊕_</a> <a id="47786" href="Data.Vec.Properties.html#47786" class="Bound">x</a> <a id="47788" class="Symbol">(</a><a id="47789" href="Data.Vec.Properties.html#47789" class="Bound">y</a> <a id="47791" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="47793" href="Data.Vec.Properties.html#47793" class="Bound">ys</a><a id="47795" class="Symbol">)</a> <a id="47797" class="Symbol">=</a>
  <a id="47801" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="47806" class="Symbol">(</a><a id="47807" href="Data.Vec.Properties.html#47786" class="Bound">x</a> <a id="47809" href="Data.Vec.Properties.html#47782" class="Bound Operator">⊕</a> <a id="47811" href="Data.Vec.Properties.html#47789" class="Bound">y</a> <a id="47813" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="47815" class="Symbol">)</a> <a id="47817" class="Symbol">(</a><a id="47818" href="Data.Vec.Properties.html#47588" class="Function">zipWith-replicate₁</a> <a id="47837" href="Data.Vec.Properties.html#47782" class="Bound Operator">_⊕_</a> <a id="47841" href="Data.Vec.Properties.html#47786" class="Bound">x</a> <a id="47843" href="Data.Vec.Properties.html#47793" class="Bound">ys</a><a id="47845" class="Symbol">)</a>

<a id="zipWith-replicate₂"></a><a id="47848" href="Data.Vec.Properties.html#47848" class="Function">zipWith-replicate₂</a> <a id="47867" class="Symbol">:</a> <a id="47869" class="Symbol">∀</a> <a id="47871" class="Symbol">(</a><a id="47872" href="Data.Vec.Properties.html#47872" class="Bound Operator">_⊕_</a> <a id="47876" class="Symbol">:</a> <a id="47878" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="47880" class="Symbol">→</a> <a id="47882" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a> <a id="47884" class="Symbol">→</a> <a id="47886" href="Data.Vec.Properties.html#1959" class="Generalizable">C</a><a id="47887" class="Symbol">)</a> <a id="47889" class="Symbol">(</a><a id="47890" href="Data.Vec.Properties.html#47890" class="Bound">xs</a> <a id="47893" class="Symbol">:</a> <a id="47895" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="47899" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="47901" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="47902" class="Symbol">)</a> <a id="47904" class="Symbol">(</a><a id="47905" href="Data.Vec.Properties.html#47905" class="Bound">y</a> <a id="47907" class="Symbol">:</a> <a id="47909" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="47910" class="Symbol">)</a> <a id="47912" class="Symbol">→</a>
                     <a id="47935" href="Data.Vec.Base.html#3745" class="Function">zipWith</a> <a id="47943" href="Data.Vec.Properties.html#47872" class="Bound Operator">_⊕_</a> <a id="47947" href="Data.Vec.Properties.html#47890" class="Bound">xs</a> <a id="47950" class="Symbol">(</a><a id="47951" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="47961" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="47963" href="Data.Vec.Properties.html#47905" class="Bound">y</a><a id="47964" class="Symbol">)</a> <a id="47966" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="47968" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="47972" class="Symbol">(</a><a id="47973" href="Data.Vec.Properties.html#47872" class="Bound Operator">_⊕</a> <a id="47976" href="Data.Vec.Properties.html#47905" class="Bound">y</a><a id="47977" class="Symbol">)</a> <a id="47979" href="Data.Vec.Properties.html#47890" class="Bound">xs</a>
<a id="47982" href="Data.Vec.Properties.html#47848" class="Function">zipWith-replicate₂</a> <a id="48001" href="Data.Vec.Properties.html#48001" class="Bound Operator">_⊕_</a> <a id="48005" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="48014" href="Data.Vec.Properties.html#48014" class="Bound">y</a> <a id="48016" class="Symbol">=</a> <a id="48018" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48023" href="Data.Vec.Properties.html#47848" class="Function">zipWith-replicate₂</a> <a id="48042" href="Data.Vec.Properties.html#48042" class="Bound Operator">_⊕_</a> <a id="48046" class="Symbol">(</a><a id="48047" href="Data.Vec.Properties.html#48047" class="Bound">x</a> <a id="48049" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="48051" href="Data.Vec.Properties.html#48051" class="Bound">xs</a><a id="48053" class="Symbol">)</a> <a id="48055" href="Data.Vec.Properties.html#48055" class="Bound">y</a> <a id="48057" class="Symbol">=</a>
  <a id="48061" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="48066" class="Symbol">(</a><a id="48067" href="Data.Vec.Properties.html#48047" class="Bound">x</a> <a id="48069" href="Data.Vec.Properties.html#48042" class="Bound Operator">⊕</a> <a id="48071" href="Data.Vec.Properties.html#48055" class="Bound">y</a> <a id="48073" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="48075" class="Symbol">)</a> <a id="48077" class="Symbol">(</a><a id="48078" href="Data.Vec.Properties.html#47848" class="Function">zipWith-replicate₂</a> <a id="48097" href="Data.Vec.Properties.html#48042" class="Bound Operator">_⊕_</a> <a id="48101" href="Data.Vec.Properties.html#48051" class="Bound">xs</a> <a id="48104" href="Data.Vec.Properties.html#48055" class="Bound">y</a><a id="48105" class="Symbol">)</a>

<a id="toList-replicate"></a><a id="48108" href="Data.Vec.Properties.html#48108" class="Function">toList-replicate</a> <a id="48125" class="Symbol">:</a> <a id="48127" class="Symbol">∀</a> <a id="48129" class="Symbol">(</a><a id="48130" href="Data.Vec.Properties.html#48130" class="Bound">n</a> <a id="48132" class="Symbol">:</a> <a id="48134" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="48135" class="Symbol">)</a> <a id="48137" class="Symbol">(</a><a id="48138" href="Data.Vec.Properties.html#48138" class="Bound">x</a> <a id="48140" class="Symbol">:</a> <a id="48142" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="48143" class="Symbol">)</a> <a id="48145" class="Symbol">→</a>
                   <a id="48166" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="48173" class="Symbol">(</a><a id="48174" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="48184" href="Data.Vec.Properties.html#48130" class="Bound">n</a> <a id="48186" href="Data.Vec.Properties.html#48138" class="Bound">x</a><a id="48187" class="Symbol">)</a> <a id="48189" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48191" href="Data.List.Base.html#5021" class="Function">List.replicate</a> <a id="48206" href="Data.Vec.Properties.html#48130" class="Bound">n</a> <a id="48208" href="Data.Vec.Properties.html#48138" class="Bound">x</a>
<a id="48210" href="Data.Vec.Properties.html#48108" class="Function">toList-replicate</a> <a id="48227" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="48235" href="Data.Vec.Properties.html#48235" class="Bound">x</a> <a id="48237" class="Symbol">=</a> <a id="48239" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48244" href="Data.Vec.Properties.html#48108" class="Function">toList-replicate</a> <a id="48261" class="Symbol">(</a><a id="48262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48266" href="Data.Vec.Properties.html#48266" class="Bound">n</a><a id="48267" class="Symbol">)</a> <a id="48269" href="Data.Vec.Properties.html#48269" class="Bound">x</a> <a id="48271" class="Symbol">=</a> <a id="48273" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="48278" class="Symbol">(_</a> <a id="48281" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="48288" class="Symbol">)</a> <a id="48290" class="Symbol">(</a><a id="48291" href="Data.Vec.Properties.html#48108" class="Function">toList-replicate</a> <a id="48308" href="Data.Vec.Properties.html#48266" class="Bound">n</a> <a id="48310" href="Data.Vec.Properties.html#48269" class="Bound">x</a><a id="48311" class="Symbol">)</a>

<a id="48314" class="Comment">------------------------------------------------------------------------</a>
<a id="48387" class="Comment">-- iterate</a>

<a id="iterate-id"></a><a id="48399" href="Data.Vec.Properties.html#48399" class="Function">iterate-id</a> <a id="48410" class="Symbol">:</a> <a id="48412" class="Symbol">∀</a> <a id="48414" class="Symbol">(</a><a id="48415" href="Data.Vec.Properties.html#48415" class="Bound">x</a> <a id="48417" class="Symbol">:</a> <a id="48419" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="48420" class="Symbol">)</a> <a id="48422" href="Data.Vec.Properties.html#48422" class="Bound">n</a> <a id="48424" class="Symbol">→</a> <a id="48426" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="48434" href="Function.Base.html#704" class="Function">id</a> <a id="48437" href="Data.Vec.Properties.html#48415" class="Bound">x</a> <a id="48439" href="Data.Vec.Properties.html#48422" class="Bound">n</a> <a id="48441" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48443" href="Data.Vec.Base.html#6493" class="Function">replicate</a> <a id="48453" href="Data.Vec.Properties.html#48422" class="Bound">n</a> <a id="48455" href="Data.Vec.Properties.html#48415" class="Bound">x</a>
<a id="48457" href="Data.Vec.Properties.html#48399" class="Function">iterate-id</a> <a id="48468" href="Data.Vec.Properties.html#48468" class="Bound">x</a> <a id="48470" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="48478" class="Symbol">=</a> <a id="48480" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48485" href="Data.Vec.Properties.html#48399" class="Function">iterate-id</a> <a id="48496" href="Data.Vec.Properties.html#48496" class="Bound">x</a> <a id="48498" class="Symbol">(</a><a id="48499" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48503" href="Data.Vec.Properties.html#48503" class="Bound">n</a><a id="48504" class="Symbol">)</a> <a id="48506" class="Symbol">=</a> <a id="48508" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="48513" class="Symbol">(_</a> <a id="48516" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="48518" class="Symbol">)</a> <a id="48520" class="Symbol">(</a><a id="48521" href="Data.Vec.Properties.html#48399" class="Function">iterate-id</a> <a id="48532" class="Symbol">(</a><a id="48533" href="Function.Base.html#704" class="Function">id</a> <a id="48536" href="Data.Vec.Properties.html#48496" class="Bound">x</a><a id="48537" class="Symbol">)</a> <a id="48539" href="Data.Vec.Properties.html#48503" class="Bound">n</a><a id="48540" class="Symbol">)</a>

<a id="take-iterate"></a><a id="48543" href="Data.Vec.Properties.html#48543" class="Function">take-iterate</a> <a id="48556" class="Symbol">:</a> <a id="48558" class="Symbol">∀</a> <a id="48560" href="Data.Vec.Properties.html#48560" class="Bound">n</a> <a id="48562" href="Data.Vec.Properties.html#48562" class="Bound">f</a> <a id="48564" class="Symbol">(</a><a id="48565" href="Data.Vec.Properties.html#48565" class="Bound">x</a> <a id="48567" class="Symbol">:</a> <a id="48569" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="48570" class="Symbol">)</a> <a id="48572" class="Symbol">→</a> <a id="48574" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="48579" href="Data.Vec.Properties.html#48560" class="Bound">n</a> <a id="48581" class="Symbol">(</a><a id="48582" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="48590" href="Data.Vec.Properties.html#48562" class="Bound">f</a> <a id="48592" href="Data.Vec.Properties.html#48565" class="Bound">x</a> <a id="48594" class="Symbol">(</a><a id="48595" href="Data.Vec.Properties.html#48560" class="Bound">n</a> <a id="48597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="48599" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="48600" class="Symbol">))</a> <a id="48603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48605" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="48613" href="Data.Vec.Properties.html#48562" class="Bound">f</a> <a id="48615" href="Data.Vec.Properties.html#48565" class="Bound">x</a> <a id="48617" href="Data.Vec.Properties.html#48560" class="Bound">n</a>
<a id="48619" href="Data.Vec.Properties.html#48543" class="Function">take-iterate</a> <a id="48632" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="48640" href="Data.Vec.Properties.html#48640" class="Bound">f</a> <a id="48642" href="Data.Vec.Properties.html#48642" class="Bound">x</a> <a id="48644" class="Symbol">=</a> <a id="48646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48651" href="Data.Vec.Properties.html#48543" class="Function">take-iterate</a> <a id="48664" class="Symbol">(</a><a id="48665" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48669" href="Data.Vec.Properties.html#48669" class="Bound">n</a><a id="48670" class="Symbol">)</a> <a id="48672" href="Data.Vec.Properties.html#48672" class="Bound">f</a> <a id="48674" href="Data.Vec.Properties.html#48674" class="Bound">x</a> <a id="48676" class="Symbol">=</a> <a id="48678" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="48683" class="Symbol">(_</a> <a id="48686" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="48688" class="Symbol">)</a> <a id="48690" class="Symbol">(</a><a id="48691" href="Data.Vec.Properties.html#48543" class="Function">take-iterate</a> <a id="48704" href="Data.Vec.Properties.html#48669" class="Bound">n</a> <a id="48706" href="Data.Vec.Properties.html#48672" class="Bound">f</a> <a id="48708" class="Symbol">(</a><a id="48709" href="Data.Vec.Properties.html#48672" class="Bound">f</a> <a id="48711" href="Data.Vec.Properties.html#48674" class="Bound">x</a><a id="48712" class="Symbol">))</a>

<a id="drop-iterate"></a><a id="48716" href="Data.Vec.Properties.html#48716" class="Function">drop-iterate</a> <a id="48729" class="Symbol">:</a> <a id="48731" class="Symbol">∀</a> <a id="48733" href="Data.Vec.Properties.html#48733" class="Bound">n</a> <a id="48735" href="Data.Vec.Properties.html#48735" class="Bound">f</a> <a id="48737" class="Symbol">(</a><a id="48738" href="Data.Vec.Properties.html#48738" class="Bound">x</a> <a id="48740" class="Symbol">:</a> <a id="48742" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="48743" class="Symbol">)</a> <a id="48745" class="Symbol">→</a> <a id="48747" href="Data.Vec.Base.html#7192" class="Function">drop</a> <a id="48752" href="Data.Vec.Properties.html#48733" class="Bound">n</a> <a id="48754" class="Symbol">(</a><a id="48755" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="48763" href="Data.Vec.Properties.html#48735" class="Bound">f</a> <a id="48765" href="Data.Vec.Properties.html#48738" class="Bound">x</a> <a id="48767" class="Symbol">(</a><a id="48768" href="Data.Vec.Properties.html#48733" class="Bound">n</a> <a id="48770" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="48772" class="InductiveConstructor">zero</a><a id="48776" class="Symbol">))</a> <a id="48779" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48781" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>
<a id="48784" href="Data.Vec.Properties.html#48716" class="Function">drop-iterate</a> <a id="48797" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="48805" href="Data.Vec.Properties.html#48805" class="Bound">f</a> <a id="48807" href="Data.Vec.Properties.html#48807" class="Bound">x</a> <a id="48809" class="Symbol">=</a> <a id="48811" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48816" href="Data.Vec.Properties.html#48716" class="Function">drop-iterate</a> <a id="48829" class="Symbol">(</a><a id="48830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="48834" href="Data.Vec.Properties.html#48834" class="Bound">n</a><a id="48835" class="Symbol">)</a> <a id="48837" href="Data.Vec.Properties.html#48837" class="Bound">f</a> <a id="48839" href="Data.Vec.Properties.html#48839" class="Bound">x</a> <a id="48841" class="Symbol">=</a> <a id="48843" href="Data.Vec.Properties.html#48716" class="Function">drop-iterate</a> <a id="48856" href="Data.Vec.Properties.html#48834" class="Bound">n</a> <a id="48858" href="Data.Vec.Properties.html#48837" class="Bound">f</a> <a id="48860" class="Symbol">(</a><a id="48861" href="Data.Vec.Properties.html#48837" class="Bound">f</a> <a id="48863" href="Data.Vec.Properties.html#48839" class="Bound">x</a><a id="48864" class="Symbol">)</a>

<a id="lookup-iterate"></a><a id="48867" href="Data.Vec.Properties.html#48867" class="Function">lookup-iterate</a> <a id="48882" class="Symbol">:</a>  <a id="48885" class="Symbol">∀</a> <a id="48887" href="Data.Vec.Properties.html#48887" class="Bound">f</a> <a id="48889" class="Symbol">(</a><a id="48890" href="Data.Vec.Properties.html#48890" class="Bound">x</a> <a id="48892" class="Symbol">:</a> <a id="48894" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="48895" class="Symbol">)</a> <a id="48897" class="Symbol">(</a><a id="48898" href="Data.Vec.Properties.html#48898" class="Bound">i</a> <a id="48900" class="Symbol">:</a> <a id="48902" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="48906" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="48907" class="Symbol">)</a> <a id="48909" class="Symbol">→</a> <a id="48911" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="48918" class="Symbol">(</a><a id="48919" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="48927" href="Data.Vec.Properties.html#48887" class="Bound">f</a> <a id="48929" href="Data.Vec.Properties.html#48890" class="Bound">x</a> <a id="48931" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="48932" class="Symbol">)</a> <a id="48934" href="Data.Vec.Properties.html#48898" class="Bound">i</a> <a id="48936" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="48938" href="Data.Nat.GeneralisedArithmetic.html#866" class="Function">ℕ.iterate</a> <a id="48948" href="Data.Vec.Properties.html#48887" class="Bound">f</a> <a id="48950" href="Data.Vec.Properties.html#48890" class="Bound">x</a> <a id="48952" class="Symbol">(</a><a id="48953" href="Data.Fin.Base.html#1240" class="Function">toℕ</a> <a id="48957" href="Data.Vec.Properties.html#48898" class="Bound">i</a><a id="48958" class="Symbol">)</a>
<a id="48960" href="Data.Vec.Properties.html#48867" class="Function">lookup-iterate</a> <a id="48975" href="Data.Vec.Properties.html#48975" class="Bound">f</a> <a id="48977" href="Data.Vec.Properties.html#48977" class="Bound">x</a> <a id="48979" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="48987" class="Symbol">=</a> <a id="48989" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="48994" href="Data.Vec.Properties.html#48867" class="Function">lookup-iterate</a> <a id="49009" href="Data.Vec.Properties.html#49009" class="Bound">f</a> <a id="49011" href="Data.Vec.Properties.html#49011" class="Bound">x</a> <a id="49013" class="Symbol">(</a><a id="49014" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="49018" href="Data.Vec.Properties.html#49018" class="Bound">i</a><a id="49019" class="Symbol">)</a> <a id="49021" class="Symbol">=</a> <a id="49023" href="Data.Vec.Properties.html#48867" class="Function">lookup-iterate</a> <a id="49038" href="Data.Vec.Properties.html#49009" class="Bound">f</a> <a id="49040" class="Symbol">(</a><a id="49041" href="Data.Vec.Properties.html#49009" class="Bound">f</a> <a id="49043" href="Data.Vec.Properties.html#49011" class="Bound">x</a><a id="49044" class="Symbol">)</a> <a id="49046" href="Data.Vec.Properties.html#49018" class="Bound">i</a>

<a id="toList-iterate"></a><a id="49049" href="Data.Vec.Properties.html#49049" class="Function">toList-iterate</a> <a id="49064" class="Symbol">:</a> <a id="49066" class="Symbol">∀</a> <a id="49068" href="Data.Vec.Properties.html#49068" class="Bound">f</a> <a id="49070" class="Symbol">(</a><a id="49071" href="Data.Vec.Properties.html#49071" class="Bound">x</a> <a id="49073" class="Symbol">:</a> <a id="49075" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="49076" class="Symbol">)</a> <a id="49078" href="Data.Vec.Properties.html#49078" class="Bound">n</a> <a id="49080" class="Symbol">→</a> <a id="49082" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="49089" class="Symbol">(</a><a id="49090" href="Data.Vec.Base.html#1772" class="Function">iterate</a> <a id="49098" href="Data.Vec.Properties.html#49068" class="Bound">f</a> <a id="49100" href="Data.Vec.Properties.html#49071" class="Bound">x</a> <a id="49102" href="Data.Vec.Properties.html#49078" class="Bound">n</a><a id="49103" class="Symbol">)</a> <a id="49105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49107" href="Data.List.Base.html#5114" class="Function">List.iterate</a> <a id="49120" href="Data.Vec.Properties.html#49068" class="Bound">f</a> <a id="49122" href="Data.Vec.Properties.html#49071" class="Bound">x</a> <a id="49124" href="Data.Vec.Properties.html#49078" class="Bound">n</a>
<a id="49126" href="Data.Vec.Properties.html#49049" class="Function">toList-iterate</a> <a id="49141" href="Data.Vec.Properties.html#49141" class="Bound">f</a> <a id="49143" href="Data.Vec.Properties.html#49143" class="Bound">x</a> <a id="49145" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="49153" class="Symbol">=</a> <a id="49155" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49160" href="Data.Vec.Properties.html#49049" class="Function">toList-iterate</a> <a id="49175" href="Data.Vec.Properties.html#49175" class="Bound">f</a> <a id="49177" href="Data.Vec.Properties.html#49177" class="Bound">x</a> <a id="49179" class="Symbol">(</a><a id="49180" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49184" href="Data.Vec.Properties.html#49184" class="Bound">n</a><a id="49185" class="Symbol">)</a> <a id="49187" class="Symbol">=</a> <a id="49189" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49194" class="Symbol">(_</a> <a id="49197" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="49204" class="Symbol">)</a> <a id="49206" class="Symbol">(</a><a id="49207" href="Data.Vec.Properties.html#49049" class="Function">toList-iterate</a> <a id="49222" href="Data.Vec.Properties.html#49175" class="Bound">f</a> <a id="49224" class="Symbol">(</a><a id="49225" href="Data.Vec.Properties.html#49175" class="Bound">f</a> <a id="49227" href="Data.Vec.Properties.html#49177" class="Bound">x</a><a id="49228" class="Symbol">)</a> <a id="49230" href="Data.Vec.Properties.html#49184" class="Bound">n</a><a id="49231" class="Symbol">)</a>

<a id="49234" class="Comment">------------------------------------------------------------------------</a>
<a id="49307" class="Comment">-- tabulate</a>

<a id="lookup∘tabulate"></a><a id="49320" href="Data.Vec.Properties.html#49320" class="Function">lookup∘tabulate</a> <a id="49336" class="Symbol">:</a> <a id="49338" class="Symbol">∀</a> <a id="49340" class="Symbol">(</a><a id="49341" href="Data.Vec.Properties.html#49341" class="Bound">f</a> <a id="49343" class="Symbol">:</a> <a id="49345" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="49349" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="49351" class="Symbol">→</a> <a id="49353" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="49354" class="Symbol">)</a> <a id="49356" class="Symbol">(</a><a id="49357" href="Data.Vec.Properties.html#49357" class="Bound">i</a> <a id="49359" class="Symbol">:</a> <a id="49361" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="49365" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="49366" class="Symbol">)</a> <a id="49368" class="Symbol">→</a>
                  <a id="49388" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="49395" class="Symbol">(</a><a id="49396" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="49405" href="Data.Vec.Properties.html#49341" class="Bound">f</a><a id="49406" class="Symbol">)</a> <a id="49408" href="Data.Vec.Properties.html#49357" class="Bound">i</a> <a id="49410" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49412" href="Data.Vec.Properties.html#49341" class="Bound">f</a> <a id="49414" href="Data.Vec.Properties.html#49357" class="Bound">i</a>
<a id="49416" href="Data.Vec.Properties.html#49320" class="Function">lookup∘tabulate</a> <a id="49432" href="Data.Vec.Properties.html#49432" class="Bound">f</a> <a id="49434" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="49442" class="Symbol">=</a> <a id="49444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49449" href="Data.Vec.Properties.html#49320" class="Function">lookup∘tabulate</a> <a id="49465" href="Data.Vec.Properties.html#49465" class="Bound">f</a> <a id="49467" class="Symbol">(</a><a id="49468" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="49472" href="Data.Vec.Properties.html#49472" class="Bound">i</a><a id="49473" class="Symbol">)</a> <a id="49475" class="Symbol">=</a> <a id="49477" href="Data.Vec.Properties.html#49320" class="Function">lookup∘tabulate</a> <a id="49493" class="Symbol">(</a><a id="49494" href="Data.Vec.Properties.html#49465" class="Bound">f</a> <a id="49496" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="49498" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="49501" class="Symbol">)</a> <a id="49503" href="Data.Vec.Properties.html#49472" class="Bound">i</a>

<a id="tabulate∘lookup"></a><a id="49506" href="Data.Vec.Properties.html#49506" class="Function">tabulate∘lookup</a> <a id="49522" class="Symbol">:</a> <a id="49524" class="Symbol">∀</a> <a id="49526" class="Symbol">(</a><a id="49527" href="Data.Vec.Properties.html#49527" class="Bound">xs</a> <a id="49530" class="Symbol">:</a> <a id="49532" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="49536" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="49538" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="49539" class="Symbol">)</a> <a id="49541" class="Symbol">→</a> <a id="49543" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="49552" class="Symbol">(</a><a id="49553" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="49560" href="Data.Vec.Properties.html#49527" class="Bound">xs</a><a id="49562" class="Symbol">)</a> <a id="49564" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49566" href="Data.Vec.Properties.html#49527" class="Bound">xs</a>
<a id="49569" href="Data.Vec.Properties.html#49506" class="Function">tabulate∘lookup</a> <a id="49585" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="49594" class="Symbol">=</a> <a id="49596" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49601" href="Data.Vec.Properties.html#49506" class="Function">tabulate∘lookup</a> <a id="49617" class="Symbol">(</a><a id="49618" href="Data.Vec.Properties.html#49618" class="Bound">x</a> <a id="49620" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="49622" href="Data.Vec.Properties.html#49622" class="Bound">xs</a><a id="49624" class="Symbol">)</a> <a id="49626" class="Symbol">=</a> <a id="49628" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49633" class="Symbol">(</a><a id="49634" href="Data.Vec.Properties.html#49618" class="Bound">x</a> <a id="49636" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="49638" class="Symbol">)</a> <a id="49640" class="Symbol">(</a><a id="49641" href="Data.Vec.Properties.html#49506" class="Function">tabulate∘lookup</a> <a id="49657" href="Data.Vec.Properties.html#49622" class="Bound">xs</a><a id="49659" class="Symbol">)</a>

<a id="tabulate-∘"></a><a id="49662" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="49673" class="Symbol">:</a> <a id="49675" class="Symbol">∀</a> <a id="49677" class="Symbol">(</a><a id="49678" href="Data.Vec.Properties.html#49678" class="Bound">f</a> <a id="49680" class="Symbol">:</a> <a id="49682" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="49684" class="Symbol">→</a> <a id="49686" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="49687" class="Symbol">)</a> <a id="49689" class="Symbol">(</a><a id="49690" href="Data.Vec.Properties.html#49690" class="Bound">g</a> <a id="49692" class="Symbol">:</a> <a id="49694" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="49698" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="49700" class="Symbol">→</a> <a id="49702" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="49703" class="Symbol">)</a> <a id="49705" class="Symbol">→</a>
             <a id="49720" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="49729" class="Symbol">(</a><a id="49730" href="Data.Vec.Properties.html#49678" class="Bound">f</a> <a id="49732" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="49734" href="Data.Vec.Properties.html#49690" class="Bound">g</a><a id="49735" class="Symbol">)</a> <a id="49737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49739" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="49743" href="Data.Vec.Properties.html#49678" class="Bound">f</a> <a id="49745" class="Symbol">(</a><a id="49746" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="49755" href="Data.Vec.Properties.html#49690" class="Bound">g</a><a id="49756" class="Symbol">)</a>
<a id="49758" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="49769" class="Symbol">{</a><a id="49770" class="Argument">n</a> <a id="49772" class="Symbol">=</a> <a id="49774" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49778" class="Symbol">}</a>  <a id="49781" href="Data.Vec.Properties.html#49781" class="Bound">f</a> <a id="49783" href="Data.Vec.Properties.html#49783" class="Bound">g</a> <a id="49785" class="Symbol">=</a> <a id="49787" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49792" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="49803" class="Symbol">{</a><a id="49804" class="Argument">n</a> <a id="49806" class="Symbol">=</a> <a id="49808" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49812" href="Data.Vec.Properties.html#49812" class="Bound">n</a><a id="49813" class="Symbol">}</a> <a id="49815" href="Data.Vec.Properties.html#49815" class="Bound">f</a> <a id="49817" href="Data.Vec.Properties.html#49817" class="Bound">g</a> <a id="49819" class="Symbol">=</a> <a id="49821" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="49826" class="Symbol">(</a><a id="49827" href="Data.Vec.Properties.html#49815" class="Bound">f</a> <a id="49829" class="Symbol">(</a><a id="49830" href="Data.Vec.Properties.html#49817" class="Bound">g</a> <a id="49832" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="49836" class="Symbol">)</a> <a id="49838" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="49840" class="Symbol">)</a> <a id="49842" class="Symbol">(</a><a id="49843" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="49854" href="Data.Vec.Properties.html#49815" class="Bound">f</a> <a id="49856" class="Symbol">(</a><a id="49857" href="Data.Vec.Properties.html#49817" class="Bound">g</a> <a id="49859" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="49861" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="49864" class="Symbol">))</a>

<a id="tabulate-cong"></a><a id="49868" href="Data.Vec.Properties.html#49868" class="Function">tabulate-cong</a> <a id="49882" class="Symbol">:</a> <a id="49884" class="Symbol">∀</a> <a id="49886" class="Symbol">{</a><a id="49887" href="Data.Vec.Properties.html#49887" class="Bound">f</a> <a id="49889" href="Data.Vec.Properties.html#49889" class="Bound">g</a> <a id="49891" class="Symbol">:</a> <a id="49893" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="49897" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="49899" class="Symbol">→</a> <a id="49901" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="49902" class="Symbol">}</a> <a id="49904" class="Symbol">→</a> <a id="49906" href="Data.Vec.Properties.html#49887" class="Bound">f</a> <a id="49908" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="49910" href="Data.Vec.Properties.html#49889" class="Bound">g</a> <a id="49912" class="Symbol">→</a> <a id="49914" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="49923" href="Data.Vec.Properties.html#49887" class="Bound">f</a> <a id="49925" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="49927" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="49936" href="Data.Vec.Properties.html#49889" class="Bound">g</a>
<a id="49938" href="Data.Vec.Properties.html#49868" class="Function">tabulate-cong</a> <a id="49952" class="Symbol">{</a><a id="49953" class="Argument">n</a> <a id="49955" class="Symbol">=</a> <a id="49957" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="49961" class="Symbol">}</a>  <a id="49964" href="Data.Vec.Properties.html#49964" class="Bound">p</a> <a id="49966" class="Symbol">=</a> <a id="49968" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="49973" href="Data.Vec.Properties.html#49868" class="Function">tabulate-cong</a> <a id="49987" class="Symbol">{</a><a id="49988" class="Argument">n</a> <a id="49990" class="Symbol">=</a> <a id="49992" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="49996" href="Data.Vec.Properties.html#49996" class="Bound">n</a><a id="49997" class="Symbol">}</a> <a id="49999" href="Data.Vec.Properties.html#49999" class="Bound">p</a> <a id="50001" class="Symbol">=</a> <a id="50003" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="50009" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷_</a> <a id="50013" class="Symbol">(</a><a id="50014" href="Data.Vec.Properties.html#49999" class="Bound">p</a> <a id="50016" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="50020" class="Symbol">)</a> <a id="50022" class="Symbol">(</a><a id="50023" href="Data.Vec.Properties.html#49868" class="Function">tabulate-cong</a> <a id="50037" class="Symbol">(</a><a id="50038" href="Data.Vec.Properties.html#49999" class="Bound">p</a> <a id="50040" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="50042" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="50045" class="Symbol">))</a>

<a id="50049" class="Comment">------------------------------------------------------------------------</a>
<a id="50122" class="Comment">-- allFin</a>

<a id="lookup-allFin"></a><a id="50133" href="Data.Vec.Properties.html#50133" class="Function">lookup-allFin</a> <a id="50147" class="Symbol">:</a> <a id="50149" class="Symbol">∀</a> <a id="50151" class="Symbol">(</a><a id="50152" href="Data.Vec.Properties.html#50152" class="Bound">i</a> <a id="50154" class="Symbol">:</a> <a id="50156" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="50160" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="50161" class="Symbol">)</a> <a id="50163" class="Symbol">→</a> <a id="50165" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="50172" class="Symbol">(</a><a id="50173" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="50180" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="50181" class="Symbol">)</a> <a id="50183" href="Data.Vec.Properties.html#50152" class="Bound">i</a> <a id="50185" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50187" href="Data.Vec.Properties.html#50152" class="Bound">i</a>
<a id="50189" href="Data.Vec.Properties.html#50133" class="Function">lookup-allFin</a> <a id="50203" class="Symbol">=</a> <a id="50205" href="Data.Vec.Properties.html#49320" class="Function">lookup∘tabulate</a> <a id="50221" href="Function.Base.html#704" class="Function">id</a>

<a id="allFin-map"></a><a id="50225" href="Data.Vec.Properties.html#50225" class="Function">allFin-map</a> <a id="50236" class="Symbol">:</a> <a id="50238" class="Symbol">∀</a> <a id="50240" href="Data.Vec.Properties.html#50240" class="Bound">n</a> <a id="50242" class="Symbol">→</a> <a id="50244" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="50251" class="Symbol">(</a><a id="50252" class="InductiveConstructor">suc</a> <a id="50256" href="Data.Vec.Properties.html#50240" class="Bound">n</a><a id="50257" class="Symbol">)</a> <a id="50259" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50261" class="InductiveConstructor">zero</a> <a id="50266" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="50268" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="50272" class="InductiveConstructor">suc</a> <a id="50276" class="Symbol">(</a><a id="50277" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="50284" href="Data.Vec.Properties.html#50240" class="Bound">n</a><a id="50285" class="Symbol">)</a>
<a id="50287" href="Data.Vec.Properties.html#50225" class="Function">allFin-map</a> <a id="50298" href="Data.Vec.Properties.html#50298" class="Bound">n</a> <a id="50300" class="Symbol">=</a> <a id="50302" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="50307" class="Symbol">(</a><a id="50308" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="50313" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="50315" class="Symbol">)</a> <a id="50317" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="50319" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="50330" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="50334" href="Function.Base.html#704" class="Function">id</a>

<a id="tabulate-allFin"></a><a id="50338" href="Data.Vec.Properties.html#50338" class="Function">tabulate-allFin</a> <a id="50354" class="Symbol">:</a> <a id="50356" class="Symbol">∀</a> <a id="50358" class="Symbol">(</a><a id="50359" href="Data.Vec.Properties.html#50359" class="Bound">f</a> <a id="50361" class="Symbol">:</a> <a id="50363" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="50367" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="50369" class="Symbol">→</a> <a id="50371" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="50372" class="Symbol">)</a> <a id="50374" class="Symbol">→</a> <a id="50376" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="50385" href="Data.Vec.Properties.html#50359" class="Bound">f</a> <a id="50387" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50389" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="50393" href="Data.Vec.Properties.html#50359" class="Bound">f</a> <a id="50395" class="Symbol">(</a><a id="50396" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="50403" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="50404" class="Symbol">)</a>
<a id="50406" href="Data.Vec.Properties.html#50338" class="Function">tabulate-allFin</a> <a id="50422" href="Data.Vec.Properties.html#50422" class="Bound">f</a> <a id="50424" class="Symbol">=</a> <a id="50426" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="50437" href="Data.Vec.Properties.html#50422" class="Bound">f</a> <a id="50439" href="Function.Base.html#704" class="Function">id</a>

<a id="50443" class="Comment">-- If you look up every possible index, in increasing order, then you</a>
<a id="50513" class="Comment">-- get back the vector you started with.</a>

<a id="map-lookup-allFin"></a><a id="50555" href="Data.Vec.Properties.html#50555" class="Function">map-lookup-allFin</a> <a id="50573" class="Symbol">:</a> <a id="50575" class="Symbol">∀</a> <a id="50577" class="Symbol">(</a><a id="50578" href="Data.Vec.Properties.html#50578" class="Bound">xs</a> <a id="50581" class="Symbol">:</a> <a id="50583" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="50587" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="50589" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="50590" class="Symbol">)</a> <a id="50592" class="Symbol">→</a> <a id="50594" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="50598" class="Symbol">(</a><a id="50599" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="50606" href="Data.Vec.Properties.html#50578" class="Bound">xs</a><a id="50608" class="Symbol">)</a> <a id="50610" class="Symbol">(</a><a id="50611" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="50618" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="50619" class="Symbol">)</a> <a id="50621" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="50623" href="Data.Vec.Properties.html#50578" class="Bound">xs</a>
<a id="50626" href="Data.Vec.Properties.html#50555" class="Function">map-lookup-allFin</a> <a id="50644" class="Symbol">{</a><a id="50645" class="Argument">n</a> <a id="50647" class="Symbol">=</a> <a id="50649" href="Data.Vec.Properties.html#50649" class="Bound">n</a><a id="50650" class="Symbol">}</a> <a id="50652" href="Data.Vec.Properties.html#50652" class="Bound">xs</a> <a id="50655" class="Symbol">=</a> <a id="50657" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="50665" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="50669" class="Symbol">(</a><a id="50670" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="50677" href="Data.Vec.Properties.html#50652" class="Bound">xs</a><a id="50679" class="Symbol">)</a> <a id="50681" class="Symbol">(</a><a id="50682" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="50689" href="Data.Vec.Properties.html#50649" class="Bound">n</a><a id="50690" class="Symbol">)</a> <a id="50692" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="50695" href="Data.Vec.Properties.html#49662" class="Function">tabulate-∘</a> <a id="50706" class="Symbol">(</a><a id="50707" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="50714" href="Data.Vec.Properties.html#50652" class="Bound">xs</a><a id="50716" class="Symbol">)</a> <a id="50718" href="Function.Base.html#704" class="Function">id</a> <a id="50721" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="50725" href="Data.Vec.Base.html#6593" class="Function">tabulate</a> <a id="50734" class="Symbol">(</a><a id="50735" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="50742" href="Data.Vec.Properties.html#50652" class="Bound">xs</a><a id="50744" class="Symbol">)</a>       <a id="50752" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="50755" href="Data.Vec.Properties.html#49506" class="Function">tabulate∘lookup</a> <a id="50771" href="Data.Vec.Properties.html#50652" class="Bound">xs</a> <a id="50774" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="50778" href="Data.Vec.Properties.html#50652" class="Bound">xs</a>                         <a id="50805" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="50809" class="Keyword">where</a> <a id="50815" class="Keyword">open</a> <a id="50820" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="50833" class="Comment">------------------------------------------------------------------------</a>
<a id="50906" class="Comment">-- count</a>

<a id="50916" class="Keyword">module</a> <a id="50923" href="Data.Vec.Properties.html#50923" class="Module">_</a> <a id="50925" class="Symbol">{</a><a id="50926" href="Data.Vec.Properties.html#50926" class="Bound">P</a> <a id="50928" class="Symbol">:</a> <a id="50930" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="50935" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="50937" href="Data.Vec.Properties.html#1941" class="Generalizable">p</a><a id="50938" class="Symbol">}</a> <a id="50940" class="Symbol">(</a><a id="50941" href="Data.Vec.Properties.html#50941" class="Bound">P?</a> <a id="50944" class="Symbol">:</a> <a id="50946" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="50956" href="Data.Vec.Properties.html#50926" class="Bound">P</a><a id="50957" class="Symbol">)</a> <a id="50959" class="Keyword">where</a>

  <a id="50968" href="Data.Vec.Properties.html#50968" class="Function">count≤n</a> <a id="50976" class="Symbol">:</a> <a id="50978" class="Symbol">∀</a> <a id="50980" class="Symbol">(</a><a id="50981" href="Data.Vec.Properties.html#50981" class="Bound">xs</a> <a id="50984" class="Symbol">:</a> <a id="50986" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="50990" href="Data.Vec.Properties.html#50935" class="Bound">A</a> <a id="50992" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="50993" class="Symbol">)</a> <a id="50995" class="Symbol">→</a> <a id="50997" href="Data.Vec.Base.html#6144" class="Function">count</a> <a id="51003" href="Data.Vec.Properties.html#50941" class="Bound">P?</a> <a id="51006" href="Data.Vec.Properties.html#50981" class="Bound">xs</a> <a id="51009" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="51011" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a>
  <a id="51015" href="Data.Vec.Properties.html#50968" class="Function">count≤n</a> <a id="51023" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="51032" class="Symbol">=</a> <a id="51034" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="51040" href="Data.Vec.Properties.html#50968" class="Function">count≤n</a> <a id="51048" class="Symbol">(</a><a id="51049" href="Data.Vec.Properties.html#51049" class="Bound">x</a> <a id="51051" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="51053" href="Data.Vec.Properties.html#51053" class="Bound">xs</a><a id="51055" class="Symbol">)</a> <a id="51057" class="Keyword">with</a> <a id="51062" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="51067" class="Symbol">(</a><a id="51068" href="Data.Vec.Properties.html#50941" class="Bound">P?</a> <a id="51071" href="Data.Vec.Properties.html#51049" class="Bound">x</a><a id="51072" class="Symbol">)</a>
  <a id="51076" class="Symbol">...</a> <a id="51080" class="Symbol">|</a> <a id="51082" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="51088" class="Symbol">=</a> <a id="51090" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="51094" class="Symbol">(</a><a id="51095" href="Data.Vec.Properties.html#50968" class="Function">count≤n</a> <a id="51103" class="Bound">xs</a><a id="51105" class="Symbol">)</a>
  <a id="51109" class="Symbol">...</a> <a id="51113" class="Symbol">|</a> <a id="51115" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="51121" class="Symbol">=</a> <a id="51123" href="Data.Nat.Properties.html#8955" class="Function">m≤n⇒m≤1+n</a> <a id="51133" class="Symbol">(</a><a id="51134" href="Data.Vec.Properties.html#50968" class="Function">count≤n</a> <a id="51142" class="Bound">xs</a><a id="51144" class="Symbol">)</a>

<a id="51147" class="Comment">------------------------------------------------------------------------</a>
<a id="51220" class="Comment">-- length</a>

<a id="length-toList"></a><a id="51231" href="Data.Vec.Properties.html#51231" class="Function">length-toList</a> <a id="51245" class="Symbol">:</a> <a id="51247" class="Symbol">(</a><a id="51248" href="Data.Vec.Properties.html#51248" class="Bound">xs</a> <a id="51251" class="Symbol">:</a> <a id="51253" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="51257" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="51259" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="51260" class="Symbol">)</a> <a id="51262" class="Symbol">→</a> <a id="51264" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="51276" class="Symbol">(</a><a id="51277" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="51284" href="Data.Vec.Properties.html#51248" class="Bound">xs</a><a id="51286" class="Symbol">)</a> <a id="51288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51290" href="Data.Vec.Base.html#1538" class="Function">length</a> <a id="51297" href="Data.Vec.Properties.html#51248" class="Bound">xs</a>
<a id="51300" href="Data.Vec.Properties.html#51231" class="Function">length-toList</a> <a id="51314" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="51323" class="Symbol">=</a> <a id="51325" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51330" href="Data.Vec.Properties.html#51231" class="Function">length-toList</a> <a id="51344" class="Symbol">(</a><a id="51345" href="Data.Vec.Properties.html#51345" class="Bound">x</a> <a id="51347" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="51349" href="Data.Vec.Properties.html#51349" class="Bound">xs</a><a id="51351" class="Symbol">)</a> <a id="51353" class="Symbol">=</a> <a id="51355" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="51360" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="51364" class="Symbol">(</a><a id="51365" href="Data.Vec.Properties.html#51231" class="Function">length-toList</a> <a id="51379" href="Data.Vec.Properties.html#51349" class="Bound">xs</a><a id="51381" class="Symbol">)</a>

<a id="51384" class="Comment">------------------------------------------------------------------------</a>
<a id="51457" class="Comment">-- insertAt</a>

<a id="insertAt-lookup"></a><a id="51470" href="Data.Vec.Properties.html#51470" class="Function">insertAt-lookup</a> <a id="51486" class="Symbol">:</a> <a id="51488" class="Symbol">∀</a> <a id="51490" class="Symbol">(</a><a id="51491" href="Data.Vec.Properties.html#51491" class="Bound">xs</a> <a id="51494" class="Symbol">:</a> <a id="51496" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="51500" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="51502" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="51503" class="Symbol">)</a> <a id="51505" class="Symbol">(</a><a id="51506" href="Data.Vec.Properties.html#51506" class="Bound">i</a> <a id="51508" class="Symbol">:</a> <a id="51510" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="51514" class="Symbol">(</a><a id="51515" class="InductiveConstructor">suc</a> <a id="51519" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="51520" class="Symbol">))</a> <a id="51523" class="Symbol">(</a><a id="51524" href="Data.Vec.Properties.html#51524" class="Bound">v</a> <a id="51526" class="Symbol">:</a> <a id="51528" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="51529" class="Symbol">)</a> <a id="51531" class="Symbol">→</a>
                  <a id="51551" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="51558" class="Symbol">(</a><a id="51559" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="51568" href="Data.Vec.Properties.html#51491" class="Bound">xs</a> <a id="51571" href="Data.Vec.Properties.html#51506" class="Bound">i</a> <a id="51573" href="Data.Vec.Properties.html#51524" class="Bound">v</a><a id="51574" class="Symbol">)</a> <a id="51576" href="Data.Vec.Properties.html#51506" class="Bound">i</a> <a id="51578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51580" href="Data.Vec.Properties.html#51524" class="Bound">v</a>
<a id="51582" href="Data.Vec.Properties.html#51470" class="Function">insertAt-lookup</a> <a id="51598" href="Data.Vec.Properties.html#51598" class="Bound">xs</a>       <a id="51607" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="51616" href="Data.Vec.Properties.html#51616" class="Bound">v</a> <a id="51618" class="Symbol">=</a> <a id="51620" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51625" href="Data.Vec.Properties.html#51470" class="Function">insertAt-lookup</a> <a id="51641" class="Symbol">(</a><a id="51642" href="Data.Vec.Properties.html#51642" class="Bound">x</a> <a id="51644" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="51646" href="Data.Vec.Properties.html#51646" class="Bound">xs</a><a id="51648" class="Symbol">)</a> <a id="51650" class="Symbol">(</a><a id="51651" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="51655" href="Data.Vec.Properties.html#51655" class="Bound">i</a><a id="51656" class="Symbol">)</a>  <a id="51659" href="Data.Vec.Properties.html#51659" class="Bound">v</a> <a id="51661" class="Symbol">=</a> <a id="51663" href="Data.Vec.Properties.html#51470" class="Function">insertAt-lookup</a> <a id="51679" href="Data.Vec.Properties.html#51646" class="Bound">xs</a> <a id="51682" href="Data.Vec.Properties.html#51655" class="Bound">i</a> <a id="51684" href="Data.Vec.Properties.html#51659" class="Bound">v</a>

<a id="insertAt-punchIn"></a><a id="51687" href="Data.Vec.Properties.html#51687" class="Function">insertAt-punchIn</a> <a id="51704" class="Symbol">:</a> <a id="51706" class="Symbol">∀</a> <a id="51708" class="Symbol">(</a><a id="51709" href="Data.Vec.Properties.html#51709" class="Bound">xs</a> <a id="51712" class="Symbol">:</a> <a id="51714" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="51718" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="51720" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="51721" class="Symbol">)</a> <a id="51723" class="Symbol">(</a><a id="51724" href="Data.Vec.Properties.html#51724" class="Bound">i</a> <a id="51726" class="Symbol">:</a> <a id="51728" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="51732" class="Symbol">(</a><a id="51733" class="InductiveConstructor">suc</a> <a id="51737" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="51738" class="Symbol">))</a> <a id="51741" class="Symbol">(</a><a id="51742" href="Data.Vec.Properties.html#51742" class="Bound">v</a> <a id="51744" class="Symbol">:</a> <a id="51746" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="51747" class="Symbol">)</a> <a id="51749" class="Symbol">(</a><a id="51750" href="Data.Vec.Properties.html#51750" class="Bound">j</a> <a id="51752" class="Symbol">:</a> <a id="51754" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="51758" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="51759" class="Symbol">)</a> <a id="51761" class="Symbol">→</a>
                   <a id="51782" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="51789" class="Symbol">(</a><a id="51790" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="51799" href="Data.Vec.Properties.html#51709" class="Bound">xs</a> <a id="51802" href="Data.Vec.Properties.html#51724" class="Bound">i</a> <a id="51804" href="Data.Vec.Properties.html#51742" class="Bound">v</a><a id="51805" class="Symbol">)</a> <a id="51807" class="Symbol">(</a><a id="51808" href="Data.Fin.Base.html#7283" class="Function">Fin.punchIn</a> <a id="51820" href="Data.Vec.Properties.html#51724" class="Bound">i</a> <a id="51822" href="Data.Vec.Properties.html#51750" class="Bound">j</a><a id="51823" class="Symbol">)</a> <a id="51825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="51827" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="51834" href="Data.Vec.Properties.html#51709" class="Bound">xs</a> <a id="51837" href="Data.Vec.Properties.html#51750" class="Bound">j</a>
<a id="51839" href="Data.Vec.Properties.html#51687" class="Function">insertAt-punchIn</a> <a id="51856" href="Data.Vec.Properties.html#51856" class="Bound">xs</a>       <a id="51865" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="51874" href="Data.Vec.Properties.html#51874" class="Bound">v</a> <a id="51876" href="Data.Vec.Properties.html#51876" class="Bound">j</a>       <a id="51884" class="Symbol">=</a> <a id="51886" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51891" href="Data.Vec.Properties.html#51687" class="Function">insertAt-punchIn</a> <a id="51908" class="Symbol">(</a><a id="51909" href="Data.Vec.Properties.html#51909" class="Bound">x</a> <a id="51911" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="51913" href="Data.Vec.Properties.html#51913" class="Bound">xs</a><a id="51915" class="Symbol">)</a> <a id="51917" class="Symbol">(</a><a id="51918" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="51922" href="Data.Vec.Properties.html#51922" class="Bound">i</a><a id="51923" class="Symbol">)</a>  <a id="51926" href="Data.Vec.Properties.html#51926" class="Bound">v</a> <a id="51928" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="51936" class="Symbol">=</a> <a id="51938" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="51943" href="Data.Vec.Properties.html#51687" class="Function">insertAt-punchIn</a> <a id="51960" class="Symbol">(</a><a id="51961" href="Data.Vec.Properties.html#51961" class="Bound">x</a> <a id="51963" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="51965" href="Data.Vec.Properties.html#51965" class="Bound">xs</a><a id="51967" class="Symbol">)</a> <a id="51969" class="Symbol">(</a><a id="51970" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="51974" href="Data.Vec.Properties.html#51974" class="Bound">i</a><a id="51975" class="Symbol">)</a>  <a id="51978" href="Data.Vec.Properties.html#51978" class="Bound">v</a> <a id="51980" class="Symbol">(</a><a id="51981" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="51985" href="Data.Vec.Properties.html#51985" class="Bound">j</a><a id="51986" class="Symbol">)</a> <a id="51988" class="Symbol">=</a> <a id="51990" href="Data.Vec.Properties.html#51687" class="Function">insertAt-punchIn</a> <a id="52007" href="Data.Vec.Properties.html#51965" class="Bound">xs</a> <a id="52010" href="Data.Vec.Properties.html#51974" class="Bound">i</a> <a id="52012" href="Data.Vec.Properties.html#51978" class="Bound">v</a> <a id="52014" href="Data.Vec.Properties.html#51985" class="Bound">j</a>

<a id="toList-insertAt"></a><a id="52017" href="Data.Vec.Properties.html#52017" class="Function">toList-insertAt</a> <a id="52033" class="Symbol">:</a> <a id="52035" class="Symbol">∀</a> <a id="52037" class="Symbol">(</a><a id="52038" href="Data.Vec.Properties.html#52038" class="Bound">xs</a> <a id="52041" class="Symbol">:</a> <a id="52043" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="52047" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="52049" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="52050" class="Symbol">)</a> <a id="52052" class="Symbol">(</a><a id="52053" href="Data.Vec.Properties.html#52053" class="Bound">i</a> <a id="52055" class="Symbol">:</a> <a id="52057" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="52061" class="Symbol">(</a><a id="52062" class="InductiveConstructor">suc</a> <a id="52066" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="52067" class="Symbol">))</a> <a id="52070" class="Symbol">(</a><a id="52071" href="Data.Vec.Properties.html#52071" class="Bound">v</a> <a id="52073" class="Symbol">:</a> <a id="52075" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="52076" class="Symbol">)</a> <a id="52078" class="Symbol">→</a>
                  <a id="52098" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="52105" class="Symbol">(</a><a id="52106" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="52115" href="Data.Vec.Properties.html#52038" class="Bound">xs</a> <a id="52118" href="Data.Vec.Properties.html#52053" class="Bound">i</a> <a id="52120" href="Data.Vec.Properties.html#52071" class="Bound">v</a><a id="52121" class="Symbol">)</a> <a id="52123" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52125" href="Data.List.Base.html#5593" class="Function">List.insertAt</a> <a id="52139" class="Symbol">(</a><a id="52140" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="52147" href="Data.Vec.Properties.html#52038" class="Bound">xs</a><a id="52149" class="Symbol">)</a> <a id="52151" class="Symbol">(</a><a id="52152" href="Data.Fin.Base.html#1519" class="Function">Fin.cast</a> <a id="52161" class="Symbol">(</a><a id="52162" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52167" class="InductiveConstructor">suc</a> <a id="52171" class="Symbol">(</a><a id="52172" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="52176" class="Symbol">(</a><a id="52177" href="Data.Vec.Properties.html#51231" class="Function">length-toList</a> <a id="52191" href="Data.Vec.Properties.html#52038" class="Bound">xs</a><a id="52193" class="Symbol">)))</a> <a id="52197" href="Data.Vec.Properties.html#52053" class="Bound">i</a><a id="52198" class="Symbol">)</a> <a id="52200" href="Data.Vec.Properties.html#52071" class="Bound">v</a>
<a id="52202" href="Data.Vec.Properties.html#52017" class="Function">toList-insertAt</a> <a id="52218" href="Data.Vec.Properties.html#52218" class="Bound">xs</a>       <a id="52227" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>    <a id="52235" href="Data.Vec.Properties.html#52235" class="Bound">v</a> <a id="52237" class="Symbol">=</a> <a id="52239" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52244" href="Data.Vec.Properties.html#52017" class="Function">toList-insertAt</a> <a id="52260" class="Symbol">(</a><a id="52261" href="Data.Vec.Properties.html#52261" class="Bound">x</a> <a id="52263" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52265" href="Data.Vec.Properties.html#52265" class="Bound">xs</a><a id="52267" class="Symbol">)</a> <a id="52269" class="Symbol">(</a><a id="52270" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="52274" href="Data.Vec.Properties.html#52274" class="Bound">i</a><a id="52275" class="Symbol">)</a> <a id="52277" href="Data.Vec.Properties.html#52277" class="Bound">v</a> <a id="52279" class="Symbol">=</a> <a id="52281" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52286" class="Symbol">(_</a> <a id="52289" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="52296" class="Symbol">)</a> <a id="52298" class="Symbol">(</a><a id="52299" href="Data.Vec.Properties.html#52017" class="Function">toList-insertAt</a> <a id="52315" href="Data.Vec.Properties.html#52265" class="Bound">xs</a> <a id="52318" href="Data.Vec.Properties.html#52274" class="Bound">i</a> <a id="52320" href="Data.Vec.Properties.html#52277" class="Bound">v</a><a id="52321" class="Symbol">)</a>

<a id="52324" class="Comment">------------------------------------------------------------------------</a>
<a id="52397" class="Comment">-- removeAt</a>

<a id="removeAt-punchOut"></a><a id="52410" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a> <a id="52428" class="Symbol">:</a> <a id="52430" class="Symbol">∀</a> <a id="52432" class="Symbol">(</a><a id="52433" href="Data.Vec.Properties.html#52433" class="Bound">xs</a> <a id="52436" class="Symbol">:</a> <a id="52438" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="52442" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="52444" class="Symbol">(</a><a id="52445" class="InductiveConstructor">suc</a> <a id="52449" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="52450" class="Symbol">))</a> <a id="52453" class="Symbol">{</a><a id="52454" href="Data.Vec.Properties.html#52454" class="Bound">i</a><a id="52455" class="Symbol">}</a> <a id="52457" class="Symbol">{</a><a id="52458" href="Data.Vec.Properties.html#52458" class="Bound">j</a><a id="52459" class="Symbol">}</a> <a id="52461" class="Symbol">(</a><a id="52462" href="Data.Vec.Properties.html#52462" class="Bound">i≢j</a> <a id="52466" class="Symbol">:</a> <a id="52468" href="Data.Vec.Properties.html#52454" class="Bound">i</a> <a id="52470" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="52472" href="Data.Vec.Properties.html#52458" class="Bound">j</a><a id="52473" class="Symbol">)</a> <a id="52475" class="Symbol">→</a>
                  <a id="52495" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="52502" class="Symbol">(</a><a id="52503" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="52512" href="Data.Vec.Properties.html#52433" class="Bound">xs</a> <a id="52515" href="Data.Vec.Properties.html#52454" class="Bound">i</a><a id="52516" class="Symbol">)</a> <a id="52518" class="Symbol">(</a><a id="52519" href="Data.Fin.Base.html#6962" class="Function">Fin.punchOut</a> <a id="52532" href="Data.Vec.Properties.html#52462" class="Bound">i≢j</a><a id="52535" class="Symbol">)</a> <a id="52537" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="52539" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="52546" href="Data.Vec.Properties.html#52433" class="Bound">xs</a> <a id="52549" href="Data.Vec.Properties.html#52458" class="Bound">j</a>
<a id="52551" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a> <a id="52569" class="Symbol">(</a><a id="52570" href="Data.Vec.Properties.html#52570" class="Bound">x</a> <a id="52572" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52574" href="Data.Vec.Properties.html#52574" class="Bound">xs</a><a id="52576" class="Symbol">)</a>     <a id="52582" class="Symbol">{</a><a id="52583" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="52587" class="Symbol">}</a>  <a id="52590" class="Symbol">{</a><a id="52591" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="52595" class="Symbol">}</a>  <a id="52598" href="Data.Vec.Properties.html#52598" class="Bound">i≢j</a> <a id="52602" class="Symbol">=</a> <a id="52604" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="52618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="52623" href="Data.Vec.Properties.html#52598" class="Bound">i≢j</a>
<a id="52627" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a> <a id="52645" class="Symbol">(</a><a id="52646" href="Data.Vec.Properties.html#52646" class="Bound">x</a> <a id="52648" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52650" href="Data.Vec.Properties.html#52650" class="Bound">xs</a><a id="52652" class="Symbol">)</a>     <a id="52658" class="Symbol">{</a><a id="52659" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="52663" class="Symbol">}</a>  <a id="52666" class="Symbol">{</a><a id="52667" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="52671" href="Data.Vec.Properties.html#52671" class="Bound">j</a><a id="52672" class="Symbol">}</a> <a id="52674" href="Data.Vec.Properties.html#52674" class="Bound">i≢j</a> <a id="52678" class="Symbol">=</a> <a id="52680" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52685" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a> <a id="52703" class="Symbol">(</a><a id="52704" href="Data.Vec.Properties.html#52704" class="Bound">x</a> <a id="52706" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52708" href="Data.Vec.Properties.html#52708" class="Bound">y</a> <a id="52710" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52712" href="Data.Vec.Properties.html#52712" class="Bound">xs</a><a id="52714" class="Symbol">)</a> <a id="52716" class="Symbol">{</a><a id="52717" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="52721" href="Data.Vec.Properties.html#52721" class="Bound">i</a><a id="52722" class="Symbol">}</a> <a id="52724" class="Symbol">{</a><a id="52725" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="52729" class="Symbol">}</a>  <a id="52732" href="Data.Vec.Properties.html#52732" class="Bound">i≢j</a> <a id="52736" class="Symbol">=</a> <a id="52738" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="52743" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a> <a id="52761" class="Symbol">(</a><a id="52762" href="Data.Vec.Properties.html#52762" class="Bound">x</a> <a id="52764" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52766" href="Data.Vec.Properties.html#52766" class="Bound">y</a> <a id="52768" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52770" href="Data.Vec.Properties.html#52770" class="Bound">xs</a><a id="52772" class="Symbol">)</a> <a id="52774" class="Symbol">{</a><a id="52775" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="52779" href="Data.Vec.Properties.html#52779" class="Bound">i</a><a id="52780" class="Symbol">}</a> <a id="52782" class="Symbol">{</a><a id="52783" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="52787" href="Data.Vec.Properties.html#52787" class="Bound">j</a><a id="52788" class="Symbol">}</a> <a id="52790" href="Data.Vec.Properties.html#52790" class="Bound">i≢j</a> <a id="52794" class="Symbol">=</a>
  <a id="52798" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a> <a id="52816" class="Symbol">(</a><a id="52817" href="Data.Vec.Properties.html#52766" class="Bound">y</a> <a id="52819" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="52821" href="Data.Vec.Properties.html#52770" class="Bound">xs</a><a id="52823" class="Symbol">)</a> <a id="52825" class="Symbol">(</a><a id="52826" href="Data.Vec.Properties.html#52790" class="Bound">i≢j</a> <a id="52830" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="52832" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="52837" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="52840" class="Symbol">)</a>

<a id="52843" class="Comment">------------------------------------------------------------------------</a>
<a id="52916" class="Comment">-- insertAt and removeAt</a>

<a id="removeAt-insertAt"></a><a id="52942" href="Data.Vec.Properties.html#52942" class="Function">removeAt-insertAt</a> <a id="52960" class="Symbol">:</a> <a id="52962" class="Symbol">∀</a> <a id="52964" class="Symbol">(</a><a id="52965" href="Data.Vec.Properties.html#52965" class="Bound">xs</a> <a id="52968" class="Symbol">:</a> <a id="52970" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="52974" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="52976" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="52977" class="Symbol">)</a> <a id="52979" class="Symbol">(</a><a id="52980" href="Data.Vec.Properties.html#52980" class="Bound">i</a> <a id="52982" class="Symbol">:</a> <a id="52984" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="52988" class="Symbol">(</a><a id="52989" class="InductiveConstructor">suc</a> <a id="52993" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="52994" class="Symbol">))</a> <a id="52997" class="Symbol">(</a><a id="52998" href="Data.Vec.Properties.html#52998" class="Bound">v</a> <a id="53000" class="Symbol">:</a> <a id="53002" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="53003" class="Symbol">)</a> <a id="53005" class="Symbol">→</a>
                    <a id="53027" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="53036" class="Symbol">(</a><a id="53037" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="53046" href="Data.Vec.Properties.html#52965" class="Bound">xs</a> <a id="53049" href="Data.Vec.Properties.html#52980" class="Bound">i</a> <a id="53051" href="Data.Vec.Properties.html#52998" class="Bound">v</a><a id="53052" class="Symbol">)</a> <a id="53054" href="Data.Vec.Properties.html#52980" class="Bound">i</a> <a id="53056" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53058" href="Data.Vec.Properties.html#52965" class="Bound">xs</a>
<a id="53061" href="Data.Vec.Properties.html#52942" class="Function">removeAt-insertAt</a> <a id="53079" href="Data.Vec.Properties.html#53079" class="Bound">xs</a>               <a id="53096" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>           <a id="53111" href="Data.Vec.Properties.html#53111" class="Bound">v</a> <a id="53113" class="Symbol">=</a> <a id="53115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53120" href="Data.Vec.Properties.html#52942" class="Function">removeAt-insertAt</a> <a id="53138" class="Symbol">(</a><a id="53139" href="Data.Vec.Properties.html#53139" class="Bound">x</a> <a id="53141" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53143" href="Data.Vec.Properties.html#53143" class="Bound">xs</a><a id="53145" class="Symbol">)</a>         <a id="53155" class="Symbol">(</a><a id="53156" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="53160" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="53164" class="Symbol">)</a>     <a id="53170" href="Data.Vec.Properties.html#53170" class="Bound">v</a> <a id="53172" class="Symbol">=</a> <a id="53174" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53179" href="Data.Vec.Properties.html#52942" class="Function">removeAt-insertAt</a> <a id="53197" class="Symbol">(</a><a id="53198" href="Data.Vec.Properties.html#53198" class="Bound">x</a> <a id="53200" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53202" href="Data.Vec.Properties.html#53202" class="Bound">xs</a><a id="53204" class="Symbol">@(_</a> <a id="53208" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53210" class="Symbol">_))</a> <a id="53214" class="Symbol">(</a><a id="53215" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="53219" class="Symbol">(</a><a id="53220" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="53224" href="Data.Vec.Properties.html#53224" class="Bound">i</a><a id="53225" class="Symbol">))</a>  <a id="53229" href="Data.Vec.Properties.html#53229" class="Bound">v</a> <a id="53231" class="Symbol">=</a>
  <a id="53235" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="53240" class="Symbol">(</a><a id="53241" href="Data.Vec.Properties.html#53198" class="Bound">x</a> <a id="53243" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="53245" class="Symbol">)</a> <a id="53247" class="Symbol">(</a><a id="53248" href="Data.Vec.Properties.html#52942" class="Function">removeAt-insertAt</a> <a id="53266" href="Data.Vec.Properties.html#53202" class="Bound">xs</a> <a id="53269" class="Symbol">(</a><a id="53270" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="53274" href="Data.Vec.Properties.html#53224" class="Bound">i</a><a id="53275" class="Symbol">)</a> <a id="53277" href="Data.Vec.Properties.html#53229" class="Bound">v</a><a id="53278" class="Symbol">)</a>

<a id="insertAt-removeAt"></a><a id="53281" href="Data.Vec.Properties.html#53281" class="Function">insertAt-removeAt</a> <a id="53299" class="Symbol">:</a> <a id="53301" class="Symbol">∀</a> <a id="53303" class="Symbol">(</a><a id="53304" href="Data.Vec.Properties.html#53304" class="Bound">xs</a> <a id="53307" class="Symbol">:</a> <a id="53309" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="53313" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="53315" class="Symbol">(</a><a id="53316" class="InductiveConstructor">suc</a> <a id="53320" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="53321" class="Symbol">))</a> <a id="53324" class="Symbol">(</a><a id="53325" href="Data.Vec.Properties.html#53325" class="Bound">i</a> <a id="53327" class="Symbol">:</a> <a id="53329" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="53333" class="Symbol">(</a><a id="53334" class="InductiveConstructor">suc</a> <a id="53338" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="53339" class="Symbol">))</a> <a id="53342" class="Symbol">→</a>
                    <a id="53364" href="Data.Vec.Base.html#1880" class="Function">insertAt</a> <a id="53373" class="Symbol">(</a><a id="53374" href="Data.Vec.Base.html#2023" class="Function">removeAt</a> <a id="53383" href="Data.Vec.Properties.html#53304" class="Bound">xs</a> <a id="53386" href="Data.Vec.Properties.html#53325" class="Bound">i</a><a id="53387" class="Symbol">)</a> <a id="53389" href="Data.Vec.Properties.html#53325" class="Bound">i</a> <a id="53391" class="Symbol">(</a><a id="53392" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="53399" href="Data.Vec.Properties.html#53304" class="Bound">xs</a> <a id="53402" href="Data.Vec.Properties.html#53325" class="Bound">i</a><a id="53403" class="Symbol">)</a> <a id="53405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53407" href="Data.Vec.Properties.html#53304" class="Bound">xs</a>
<a id="53410" href="Data.Vec.Properties.html#53281" class="Function">insertAt-removeAt</a> <a id="53428" class="Symbol">(</a><a id="53429" href="Data.Vec.Properties.html#53429" class="Bound">x</a> <a id="53431" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53433" href="Data.Vec.Properties.html#53433" class="Bound">xs</a><a id="53435" class="Symbol">)</a>         <a id="53445" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a>     <a id="53454" class="Symbol">=</a> <a id="53456" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53461" href="Data.Vec.Properties.html#53281" class="Function">insertAt-removeAt</a> <a id="53479" class="Symbol">(</a><a id="53480" href="Data.Vec.Properties.html#53480" class="Bound">x</a> <a id="53482" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53484" href="Data.Vec.Properties.html#53484" class="Bound">xs</a><a id="53486" class="Symbol">@(_</a> <a id="53490" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53492" class="Symbol">_))</a> <a id="53496" class="Symbol">(</a><a id="53497" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="53501" href="Data.Vec.Properties.html#53501" class="Bound">i</a><a id="53502" class="Symbol">)</a>  <a id="53505" class="Symbol">=</a>
  <a id="53509" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="53514" class="Symbol">(</a><a id="53515" href="Data.Vec.Properties.html#53480" class="Bound">x</a> <a id="53517" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="53519" class="Symbol">)</a> <a id="53521" class="Symbol">(</a><a id="53522" href="Data.Vec.Properties.html#53281" class="Function">insertAt-removeAt</a> <a id="53540" href="Data.Vec.Properties.html#53484" class="Bound">xs</a> <a id="53543" href="Data.Vec.Properties.html#53501" class="Bound">i</a><a id="53544" class="Symbol">)</a>

<a id="53547" class="Comment">------------------------------------------------------------------------</a>
<a id="53620" class="Comment">-- Conversion function</a>

<a id="toList∘fromList"></a><a id="53644" href="Data.Vec.Properties.html#53644" class="Function">toList∘fromList</a> <a id="53660" class="Symbol">:</a> <a id="53662" class="Symbol">(</a><a id="53663" href="Data.Vec.Properties.html#53663" class="Bound">xs</a> <a id="53666" class="Symbol">:</a> <a id="53668" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="53673" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="53674" class="Symbol">)</a> <a id="53676" class="Symbol">→</a> <a id="53678" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="53685" class="Symbol">(</a><a id="53686" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="53695" href="Data.Vec.Properties.html#53663" class="Bound">xs</a><a id="53697" class="Symbol">)</a> <a id="53699" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="53701" href="Data.Vec.Properties.html#53663" class="Bound">xs</a>
<a id="53704" href="Data.Vec.Properties.html#53644" class="Function">toList∘fromList</a> <a id="53720" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>       <a id="53734" class="Symbol">=</a> <a id="53736" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53741" href="Data.Vec.Properties.html#53644" class="Function">toList∘fromList</a> <a id="53757" class="Symbol">(</a><a id="53758" href="Data.Vec.Properties.html#53758" class="Bound">x</a> <a id="53760" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="53767" href="Data.Vec.Properties.html#53767" class="Bound">xs</a><a id="53769" class="Symbol">)</a> <a id="53771" class="Symbol">=</a> <a id="53773" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="53778" class="Symbol">(</a><a id="53779" href="Data.Vec.Properties.html#53758" class="Bound">x</a> <a id="53781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="53788" class="Symbol">)</a> <a id="53790" class="Symbol">(</a><a id="53791" href="Data.Vec.Properties.html#53644" class="Function">toList∘fromList</a> <a id="53807" href="Data.Vec.Properties.html#53767" class="Bound">xs</a><a id="53809" class="Symbol">)</a>

<a id="fromList∘toList"></a><a id="53812" href="Data.Vec.Properties.html#53812" class="Function">fromList∘toList</a> <a id="53828" class="Symbol">:</a> <a id="53830" class="Symbol">∀</a>  <a id="53833" class="Symbol">(</a><a id="53834" href="Data.Vec.Properties.html#53834" class="Bound">xs</a> <a id="53837" class="Symbol">:</a> <a id="53839" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="53843" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="53845" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="53846" class="Symbol">)</a> <a id="53848" class="Symbol">→</a> <a id="53850" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="53859" class="Symbol">(</a><a id="53860" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="53867" href="Data.Vec.Properties.html#53834" class="Bound">xs</a><a id="53869" class="Symbol">)</a> <a id="53871" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="53874" href="Data.Vec.Properties.html#51231" class="Function">length-toList</a> <a id="53888" href="Data.Vec.Properties.html#53834" class="Bound">xs</a> <a id="53891" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="53893" href="Data.Vec.Properties.html#53834" class="Bound">xs</a>
<a id="53896" href="Data.Vec.Properties.html#53812" class="Function">fromList∘toList</a> <a id="53912" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="53915" class="Symbol">=</a> <a id="53917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="53922" href="Data.Vec.Properties.html#53812" class="Function">fromList∘toList</a> <a id="53938" class="Symbol">(</a><a id="53939" href="Data.Vec.Properties.html#53939" class="Bound">x</a> <a id="53941" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="53943" href="Data.Vec.Properties.html#53943" class="Bound">xs</a><a id="53945" class="Symbol">)</a> <a id="53947" class="Symbol">=</a> <a id="53949" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="53954" class="Symbol">(</a><a id="53955" href="Data.Vec.Properties.html#53939" class="Bound">x</a> <a id="53957" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="53959" class="Symbol">)</a> <a id="53961" class="Symbol">(</a><a id="53962" href="Data.Vec.Properties.html#53812" class="Function">fromList∘toList</a> <a id="53978" href="Data.Vec.Properties.html#53943" class="Bound">xs</a><a id="53980" class="Symbol">)</a>

<a id="toList-cast"></a><a id="53983" href="Data.Vec.Properties.html#53983" class="Function">toList-cast</a> <a id="53995" class="Symbol">:</a> <a id="53997" class="Symbol">∀</a> <a id="53999" class="Symbol">.(</a><a id="54001" href="Data.Vec.Properties.html#54001" class="Bound">eq</a> <a id="54004" class="Symbol">:</a> <a id="54006" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="54008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54010" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="54011" class="Symbol">)</a> <a id="54013" class="Symbol">(</a><a id="54014" href="Data.Vec.Properties.html#54014" class="Bound">xs</a> <a id="54017" class="Symbol">:</a> <a id="54019" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="54023" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="54025" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="54026" class="Symbol">)</a> <a id="54028" class="Symbol">→</a> <a id="54030" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="54037" class="Symbol">(</a><a id="54038" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="54043" href="Data.Vec.Properties.html#54001" class="Bound">eq</a> <a id="54046" href="Data.Vec.Properties.html#54014" class="Bound">xs</a><a id="54048" class="Symbol">)</a> <a id="54050" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54052" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="54059" href="Data.Vec.Properties.html#54014" class="Bound">xs</a>
<a id="54062" href="Data.Vec.Properties.html#53983" class="Function">toList-cast</a> <a id="54074" class="Symbol">{</a><a id="54075" class="Argument">n</a> <a id="54077" class="Symbol">=</a> <a id="54079" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="54083" class="Symbol">}</a>  <a id="54086" href="Data.Vec.Properties.html#54086" class="Bound">eq</a> <a id="54089" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="54098" class="Symbol">=</a> <a id="54100" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54105" href="Data.Vec.Properties.html#53983" class="Function">toList-cast</a> <a id="54117" class="Symbol">{</a><a id="54118" class="Argument">n</a> <a id="54120" class="Symbol">=</a> <a id="54122" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="54126" class="Symbol">_}</a> <a id="54129" href="Data.Vec.Properties.html#54129" class="Bound">eq</a> <a id="54132" class="Symbol">(</a><a id="54133" href="Data.Vec.Properties.html#54133" class="Bound">x</a> <a id="54135" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="54137" href="Data.Vec.Properties.html#54137" class="Bound">xs</a><a id="54139" class="Symbol">)</a> <a id="54141" class="Symbol">=</a>
  <a id="54145" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54150" class="Symbol">(</a><a id="54151" href="Data.Vec.Properties.html#54133" class="Bound">x</a> <a id="54153" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷_</a><a id="54160" class="Symbol">)</a> <a id="54162" class="Symbol">(</a><a id="54163" href="Data.Vec.Properties.html#53983" class="Function">toList-cast</a> <a id="54175" class="Symbol">(</a><a id="54176" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54181" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="54186" href="Data.Vec.Properties.html#54129" class="Bound">eq</a><a id="54188" class="Symbol">)</a> <a id="54190" href="Data.Vec.Properties.html#54137" class="Bound">xs</a><a id="54192" class="Symbol">)</a>

<a id="cast-fromList"></a><a id="54195" href="Data.Vec.Properties.html#54195" class="Function">cast-fromList</a> <a id="54209" class="Symbol">:</a> <a id="54211" class="Symbol">∀</a> <a id="54213" class="Symbol">{</a><a id="54214" href="Data.Vec.Properties.html#54214" class="Bound">xs</a> <a id="54217" href="Data.Vec.Properties.html#54217" class="Bound">ys</a> <a id="54220" class="Symbol">:</a> <a id="54222" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="54227" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="54228" class="Symbol">}</a> <a id="54230" class="Symbol">(</a><a id="54231" href="Data.Vec.Properties.html#54231" class="Bound">eq</a> <a id="54234" class="Symbol">:</a> <a id="54236" href="Data.Vec.Properties.html#54214" class="Bound">xs</a> <a id="54239" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54241" href="Data.Vec.Properties.html#54217" class="Bound">ys</a><a id="54243" class="Symbol">)</a> <a id="54245" class="Symbol">→</a>
                <a id="54263" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="54268" class="Symbol">(</a><a id="54269" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54274" href="Data.List.Base.html#4746" class="Function">List.length</a> <a id="54286" href="Data.Vec.Properties.html#54231" class="Bound">eq</a><a id="54288" class="Symbol">)</a> <a id="54290" class="Symbol">(</a><a id="54291" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54300" href="Data.Vec.Properties.html#54214" class="Bound">xs</a><a id="54302" class="Symbol">)</a> <a id="54304" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54306" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54315" href="Data.Vec.Properties.html#54217" class="Bound">ys</a>
<a id="54318" href="Data.Vec.Properties.html#54195" class="Function">cast-fromList</a> <a id="54332" class="Symbol">{</a><a id="54333" class="Argument">xs</a> <a id="54336" class="Symbol">=</a> <a id="54338" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a><a id="54345" class="Symbol">}</a>     <a id="54351" class="Symbol">{</a><a id="54352" class="Argument">ys</a> <a id="54355" class="Symbol">=</a> <a id="54357" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a><a id="54364" class="Symbol">}</a>     <a id="54370" href="Data.Vec.Properties.html#54370" class="Bound">eq</a> <a id="54373" class="Symbol">=</a> <a id="54375" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54380" href="Data.Vec.Properties.html#54195" class="Function">cast-fromList</a> <a id="54394" class="Symbol">{</a><a id="54395" class="Argument">xs</a> <a id="54398" class="Symbol">=</a> <a id="54400" href="Data.Vec.Properties.html#54400" class="Bound">x</a> <a id="54402" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="54409" href="Data.Vec.Properties.html#54409" class="Bound">xs</a><a id="54411" class="Symbol">}</a> <a id="54413" class="Symbol">{</a><a id="54414" class="Argument">ys</a> <a id="54417" class="Symbol">=</a> <a id="54419" href="Data.Vec.Properties.html#54419" class="Bound">y</a> <a id="54421" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="54428" href="Data.Vec.Properties.html#54428" class="Bound">ys</a><a id="54430" class="Symbol">}</a> <a id="54432" href="Data.Vec.Properties.html#54432" class="Bound">eq</a> <a id="54435" class="Symbol">=</a>
  <a id="54439" class="Keyword">let</a> <a id="54443" href="Data.Vec.Properties.html#54443" class="Bound">x≡y</a> <a id="54447" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="54449" href="Data.Vec.Properties.html#54449" class="Bound">xs≡ys</a> <a id="54455" class="Symbol">=</a> <a id="54457" href="Data.List.Properties.html#2861" class="Function">List.∷-injective</a> <a id="54474" href="Data.Vec.Properties.html#54432" class="Bound">eq</a> <a id="54477" class="Keyword">in</a> <a id="54480" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="54488" href="Data.Vec.Properties.html#54400" class="Bound">x</a> <a id="54490" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="54492" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="54497" class="Symbol">(</a><a id="54498" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54503" class="Symbol">(</a><a id="54504" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="54509" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="54511" href="Data.List.Base.html#4746" class="Function">List.length</a><a id="54522" class="Symbol">)</a> <a id="54524" href="Data.Vec.Properties.html#54432" class="Bound">eq</a><a id="54526" class="Symbol">)</a> <a id="54528" class="Symbol">(</a><a id="54529" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54538" href="Data.Vec.Properties.html#54409" class="Bound">xs</a><a id="54540" class="Symbol">)</a> <a id="54542" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54545" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54550" class="Symbol">(_</a> <a id="54553" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="54555" class="Symbol">)</a> <a id="54557" class="Symbol">(</a><a id="54558" href="Data.Vec.Properties.html#54195" class="Function">cast-fromList</a> <a id="54572" href="Data.Vec.Properties.html#54449" class="Bound">xs≡ys</a><a id="54577" class="Symbol">)</a> <a id="54579" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54583" href="Data.Vec.Properties.html#54400" class="Bound">x</a> <a id="54585" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="54587" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54596" href="Data.Vec.Properties.html#54428" class="Bound">ys</a>                                       <a id="54637" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="54640" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54645" class="Symbol">(</a><a id="54646" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">_∷</a> <a id="54649" class="Symbol">_)</a> <a id="54652" href="Data.Vec.Properties.html#54443" class="Bound">x≡y</a> <a id="54656" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="54660" href="Data.Vec.Properties.html#54419" class="Bound">y</a> <a id="54662" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="54664" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54673" href="Data.Vec.Properties.html#54428" class="Bound">ys</a>                                       <a id="54714" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="54718" class="Keyword">where</a> <a id="54724" class="Keyword">open</a> <a id="54729" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="fromList-map"></a><a id="54742" href="Data.Vec.Properties.html#54742" class="Function">fromList-map</a> <a id="54755" class="Symbol">:</a> <a id="54757" class="Symbol">∀</a> <a id="54759" class="Symbol">(</a><a id="54760" href="Data.Vec.Properties.html#54760" class="Bound">f</a> <a id="54762" class="Symbol">:</a> <a id="54764" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="54766" class="Symbol">→</a> <a id="54768" href="Data.Vec.Properties.html#1957" class="Generalizable">B</a><a id="54769" class="Symbol">)</a> <a id="54771" class="Symbol">(</a><a id="54772" href="Data.Vec.Properties.html#54772" class="Bound">xs</a> <a id="54775" class="Symbol">:</a> <a id="54777" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="54782" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="54783" class="Symbol">)</a> <a id="54785" class="Symbol">→</a>
               <a id="54802" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="54807" class="Symbol">(</a><a id="54808" href="Data.List.Properties.html#4352" class="Function">List.length-map</a> <a id="54824" href="Data.Vec.Properties.html#54760" class="Bound">f</a> <a id="54826" href="Data.Vec.Properties.html#54772" class="Bound">xs</a><a id="54828" class="Symbol">)</a> <a id="54830" class="Symbol">(</a><a id="54831" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54840" class="Symbol">(</a><a id="54841" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="54850" href="Data.Vec.Properties.html#54760" class="Bound">f</a> <a id="54852" href="Data.Vec.Properties.html#54772" class="Bound">xs</a><a id="54854" class="Symbol">))</a> <a id="54857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="54859" href="Data.Vec.Base.html#2955" class="Function">map</a> <a id="54863" href="Data.Vec.Properties.html#54760" class="Bound">f</a> <a id="54865" class="Symbol">(</a><a id="54866" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="54875" href="Data.Vec.Properties.html#54772" class="Bound">xs</a><a id="54877" class="Symbol">)</a>
<a id="54879" href="Data.Vec.Properties.html#54742" class="Function">fromList-map</a> <a id="54892" href="Data.Vec.Properties.html#54892" class="Bound">f</a> <a id="54894" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>       <a id="54908" class="Symbol">=</a> <a id="54910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="54915" href="Data.Vec.Properties.html#54742" class="Function">fromList-map</a> <a id="54928" href="Data.Vec.Properties.html#54928" class="Bound">f</a> <a id="54930" class="Symbol">(</a><a id="54931" href="Data.Vec.Properties.html#54931" class="Bound">x</a> <a id="54933" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="54940" href="Data.Vec.Properties.html#54940" class="Bound">xs</a><a id="54942" class="Symbol">)</a> <a id="54944" class="Symbol">=</a> <a id="54946" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="54951" class="Symbol">(</a><a id="54952" href="Data.Vec.Properties.html#54928" class="Bound">f</a> <a id="54954" href="Data.Vec.Properties.html#54931" class="Bound">x</a> <a id="54956" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="54958" class="Symbol">)</a> <a id="54960" class="Symbol">(</a><a id="54961" href="Data.Vec.Properties.html#54742" class="Function">fromList-map</a> <a id="54974" href="Data.Vec.Properties.html#54928" class="Bound">f</a> <a id="54976" href="Data.Vec.Properties.html#54940" class="Bound">xs</a><a id="54978" class="Symbol">)</a>

<a id="fromList-++"></a><a id="54981" href="Data.Vec.Properties.html#54981" class="Function">fromList-++</a> <a id="54993" class="Symbol">:</a> <a id="54995" class="Symbol">∀</a> <a id="54997" class="Symbol">(</a><a id="54998" href="Data.Vec.Properties.html#54998" class="Bound">xs</a> <a id="55001" class="Symbol">:</a> <a id="55003" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55008" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="55009" class="Symbol">)</a> <a id="55011" class="Symbol">{</a><a id="55012" href="Data.Vec.Properties.html#55012" class="Bound">ys</a> <a id="55015" class="Symbol">:</a> <a id="55017" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55022" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="55023" class="Symbol">}</a> <a id="55025" class="Symbol">→</a>
              <a id="55041" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="55046" class="Symbol">(</a><a id="55047" href="Data.List.Properties.html#4960" class="Function">List.length-++</a> <a id="55062" href="Data.Vec.Properties.html#54998" class="Bound">xs</a><a id="55064" class="Symbol">)</a> <a id="55066" class="Symbol">(</a><a id="55067" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55076" class="Symbol">(</a><a id="55077" href="Data.Vec.Properties.html#54998" class="Bound">xs</a> <a id="55080" href="Data.List.Base.html#1712" class="Function Operator">List.++</a> <a id="55088" href="Data.Vec.Properties.html#55012" class="Bound">ys</a><a id="55090" class="Symbol">))</a> <a id="55093" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="55095" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55104" href="Data.Vec.Properties.html#54998" class="Bound">xs</a> <a id="55107" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="55110" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55119" href="Data.Vec.Properties.html#55012" class="Bound">ys</a>
<a id="55122" href="Data.Vec.Properties.html#54981" class="Function">fromList-++</a> <a id="55134" href="Agda.Builtin.List.html#184" class="InductiveConstructor">List.[]</a>       <a id="55148" class="Symbol">{</a><a id="55149" href="Data.Vec.Properties.html#55149" class="Bound">ys</a><a id="55151" class="Symbol">}</a> <a id="55153" class="Symbol">=</a> <a id="55155" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="55166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="55171" class="Symbol">(</a><a id="55172" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55181" href="Data.Vec.Properties.html#55149" class="Bound">ys</a><a id="55183" class="Symbol">)</a>
<a id="55185" href="Data.Vec.Properties.html#54981" class="Function">fromList-++</a> <a id="55197" class="Symbol">(</a><a id="55198" href="Data.Vec.Properties.html#55198" class="Bound">x</a> <a id="55200" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="55207" href="Data.Vec.Properties.html#55207" class="Bound">xs</a><a id="55209" class="Symbol">)</a> <a id="55211" class="Symbol">{</a><a id="55212" href="Data.Vec.Properties.html#55212" class="Bound">ys</a><a id="55214" class="Symbol">}</a> <a id="55216" class="Symbol">=</a> <a id="55218" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="55223" class="Symbol">(</a><a id="55224" href="Data.Vec.Properties.html#55198" class="Bound">x</a> <a id="55226" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="55228" class="Symbol">)</a> <a id="55230" class="Symbol">(</a><a id="55231" href="Data.Vec.Properties.html#54981" class="Function">fromList-++</a> <a id="55243" href="Data.Vec.Properties.html#55207" class="Bound">xs</a><a id="55245" class="Symbol">)</a>

<a id="fromList-reverse"></a><a id="55248" href="Data.Vec.Properties.html#55248" class="Function">fromList-reverse</a> <a id="55265" class="Symbol">:</a> <a id="55267" class="Symbol">(</a><a id="55268" href="Data.Vec.Properties.html#55268" class="Bound">xs</a> <a id="55271" class="Symbol">:</a> <a id="55273" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="55278" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a><a id="55279" class="Symbol">)</a> <a id="55281" class="Symbol">→</a>
                  <a id="55301" class="Symbol">(</a><a id="55302" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55311" class="Symbol">(</a><a id="55312" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55325" href="Data.Vec.Properties.html#55268" class="Bound">xs</a><a id="55327" class="Symbol">))</a> <a id="55330" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="55333" href="Data.List.Properties.html#56146" class="Function">List.length-reverse</a> <a id="55353" href="Data.Vec.Properties.html#55268" class="Bound">xs</a> <a id="55356" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="55358" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="55366" class="Symbol">(</a><a id="55367" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55376" href="Data.Vec.Properties.html#55268" class="Bound">xs</a><a id="55378" class="Symbol">)</a>
<a id="55380" href="Data.Vec.Properties.html#55248" class="Function">fromList-reverse</a> <a id="55397" href="Data.Vec.Properties.html#55397" class="Bound">xs</a> <a id="55400" class="Symbol">=</a>
  <a id="55404" href="Data.Vec.Properties.html#2126" class="Function">toList-injective</a> <a id="55421" class="Symbol">(</a><a id="55422" href="Data.List.Properties.html#56146" class="Function">List.length-reverse</a> <a id="55442" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55444" class="Symbol">)</a> <a id="55446" class="Symbol">(</a><a id="55447" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55456" class="Symbol">(</a><a id="55457" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55470" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55472" class="Symbol">))</a> <a id="55475" class="Symbol">(</a><a id="55476" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="55484" class="Symbol">(</a><a id="55485" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55494" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55496" class="Symbol">))</a> <a id="55499" href="Function.Base.html#1993" class="Function Operator">$</a>
  <a id="55503" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="55513" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="55520" class="Symbol">(</a><a id="55521" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55530" class="Symbol">(</a><a id="55531" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55544" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55546" class="Symbol">))</a> <a id="55549" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="55552" href="Data.Vec.Properties.html#53644" class="Function">toList∘fromList</a> <a id="55568" class="Symbol">(</a><a id="55569" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55582" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55584" class="Symbol">)</a> <a id="55586" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="55592" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55605" href="Data.Vec.Properties.html#55397" class="Bound">xs</a>                     <a id="55628" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="55631" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="55636" class="Symbol">(λ</a> <a id="55639" href="Data.Vec.Properties.html#55639" class="Bound">x</a> <a id="55641" class="Symbol">→</a> <a id="55643" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55656" href="Data.Vec.Properties.html#55639" class="Bound">x</a><a id="55657" class="Symbol">)</a> <a id="55659" class="Symbol">(</a><a id="55660" href="Data.Vec.Properties.html#53644" class="Function">toList∘fromList</a> <a id="55676" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55678" class="Symbol">)</a> <a id="55680" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="55686" href="Data.List.Base.html#6927" class="Function">List.reverse</a> <a id="55699" class="Symbol">(</a><a id="55700" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="55707" class="Symbol">(</a><a id="55708" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55717" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55719" class="Symbol">))</a> <a id="55722" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="55725" href="Data.Vec.Properties.html#41092" class="Function">toList-reverse</a> <a id="55740" class="Symbol">(</a><a id="55741" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55750" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55752" class="Symbol">)</a> <a id="55754" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="55760" href="Data.Vec.Base.html#8402" class="Function">toList</a> <a id="55767" class="Symbol">(</a><a id="55768" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="55776" class="Symbol">(</a><a id="55777" href="Data.Vec.Base.html#8496" class="Function">fromList</a> <a id="55786" href="Data.Vec.Properties.html#55397" class="Bound">xs</a><a id="55788" class="Symbol">))</a>      <a id="55796" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="55802" class="Keyword">where</a> <a id="55808" class="Keyword">open</a> <a id="55813" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>


<a id="55827" class="Comment">------------------------------------------------------------------------</a>
<a id="55900" class="Comment">-- DEPRECATED NAMES</a>
<a id="55920" class="Comment">------------------------------------------------------------------------</a>
<a id="55993" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="56064" class="Comment">-- not guaranteed.</a>

<a id="56084" class="Comment">-- Version 2.3</a>

<a id="∷-ʳ++-eqFree"></a><a id="56100" href="Data.Vec.Properties.html#56100" class="Function">∷-ʳ++-eqFree</a> <a id="56113" class="Symbol">:</a> <a id="56115" class="Symbol">∀</a> <a id="56117" href="Data.Vec.Properties.html#56117" class="Bound">a</a> <a id="56119" class="Symbol">(</a><a id="56120" href="Data.Vec.Properties.html#56120" class="Bound">xs</a> <a id="56123" class="Symbol">:</a> <a id="56125" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="56129" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="56131" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="56132" class="Symbol">)</a> <a id="56134" class="Symbol">{</a><a id="56135" href="Data.Vec.Properties.html#56135" class="Bound">ys</a> <a id="56138" class="Symbol">:</a> <a id="56140" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="56144" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="56146" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="56147" class="Symbol">}</a> <a id="56149" class="Symbol">→</a> <a id="56151" class="Keyword">let</a> <a id="56155" href="Data.Vec.Properties.html#56155" class="Bound">eq</a> <a id="56158" class="Symbol">=</a> <a id="56160" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="56164" class="Symbol">(</a><a id="56165" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="56171" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="56173" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="56174" class="Symbol">)</a> <a id="56176" class="Keyword">in</a>
               <a id="56194" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="56199" href="Data.Vec.Properties.html#56155" class="Bound">eq</a> <a id="56202" class="Symbol">((</a><a id="56204" href="Data.Vec.Properties.html#56117" class="Bound">a</a> <a id="56206" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="56208" href="Data.Vec.Properties.html#56120" class="Bound">xs</a><a id="56210" class="Symbol">)</a> <a id="56212" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="56216" href="Data.Vec.Properties.html#56135" class="Bound">ys</a><a id="56218" class="Symbol">)</a> <a id="56220" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56222" href="Data.Vec.Properties.html#56120" class="Bound">xs</a> <a id="56225" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="56229" class="Symbol">(</a><a id="56230" href="Data.Vec.Properties.html#56117" class="Bound">a</a> <a id="56232" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="56234" href="Data.Vec.Properties.html#56135" class="Bound">ys</a><a id="56236" class="Symbol">)</a>
<a id="56238" href="Data.Vec.Properties.html#56100" class="Function">∷-ʳ++-eqFree</a> <a id="56251" href="Data.Vec.Properties.html#56251" class="Bound">a</a> <a id="56253" href="Data.Vec.Properties.html#56253" class="Bound">xs</a> <a id="56256" class="Symbol">{</a><a id="56257" href="Data.Vec.Properties.html#56257" class="Bound">ys</a><a id="56259" class="Symbol">}</a> <a id="56261" class="Symbol">=</a> <a id="56263" href="Data.Vec.Properties.html#45113" class="Function">ʳ++-ʳ++-eqFree</a> <a id="56278" class="Symbol">(</a><a id="56279" href="Data.Vec.Properties.html#56251" class="Bound">a</a> <a id="56281" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="56283" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="56285" class="Symbol">)</a> <a id="56287" class="Symbol">{</a><a id="56288" class="Argument">ys</a> <a id="56291" class="Symbol">=</a> <a id="56293" href="Data.Vec.Properties.html#56253" class="Bound">xs</a><a id="56295" class="Symbol">}</a> <a id="56297" class="Symbol">{</a><a id="56298" class="Argument">zs</a> <a id="56301" class="Symbol">=</a> <a id="56303" href="Data.Vec.Properties.html#56257" class="Bound">ys</a><a id="56305" class="Symbol">}</a>
<a id="56307" class="Symbol">{-#</a> <a id="56311" class="Keyword">WARNING_ON_USAGE</a> <a id="56328" class="Pragma">∷-ʳ++-eqFree</a>
<a id="56341" class="String">&quot;Warning: ∷-ʳ++-eqFree was deprecated in v2.3.
Please use ʳ++-ʳ++-eqFree instead, which does not take eq.&quot;</a>
<a id="56448" class="Symbol">#-}</a>

<a id="56453" class="Comment">-- Version 2.2</a>

<a id="56469" class="Comment">-- TRANSITION TO EQ-FREE LEMMA</a>
<a id="56500" class="Comment">--</a>
<a id="56503" class="Comment">-- Please use the new proofs, which do not require an `eq` parameter.</a>
<a id="56573" class="Comment">-- In v3, `name` will be changed to be the same lemma as `name-eqFree`,</a>
<a id="56645" class="Comment">-- and `name-eqFree` will be deprecated.</a>

<a id="++-identityʳ"></a><a id="56687" href="Data.Vec.Properties.html#56687" class="Function">++-identityʳ</a> <a id="56700" class="Symbol">:</a> <a id="56702" class="Symbol">∀</a> <a id="56704" class="Symbol">.(</a><a id="56706" href="Data.Vec.Properties.html#56706" class="Bound">eq</a> <a id="56709" class="Symbol">:</a> <a id="56711" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="56713" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="56715" class="InductiveConstructor">zero</a> <a id="56720" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56722" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="56723" class="Symbol">)</a> <a id="56725" class="Symbol">(</a><a id="56726" href="Data.Vec.Properties.html#56726" class="Bound">xs</a> <a id="56729" class="Symbol">:</a> <a id="56731" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="56735" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="56737" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="56738" class="Symbol">)</a> <a id="56740" class="Symbol">→</a> <a id="56742" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="56747" href="Data.Vec.Properties.html#56706" class="Bound">eq</a> <a id="56750" class="Symbol">(</a><a id="56751" href="Data.Vec.Properties.html#56726" class="Bound">xs</a> <a id="56754" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="56757" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="56759" class="Symbol">)</a> <a id="56761" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56763" href="Data.Vec.Properties.html#56726" class="Bound">xs</a>
<a id="56766" href="Data.Vec.Properties.html#56687" class="Function">++-identityʳ</a> <a id="56779" class="Symbol">_</a> <a id="56781" class="Symbol">=</a> <a id="56783" href="Data.Vec.Properties.html#20007" class="Function">++-identityʳ-eqFree</a>
<a id="56803" class="Symbol">{-#</a> <a id="56807" class="Keyword">WARNING_ON_USAGE</a> <a id="56824" class="Pragma">++-identityʳ</a>
<a id="56837" class="String">&quot;Warning: ++-identityʳ was deprecated in v2.2.
Please use ++-identityʳ-eqFree instead, which does not take eq.&quot;</a>
<a id="56949" class="Symbol">#-}</a>

<a id="unfold-∷ʳ"></a><a id="56954" href="Data.Vec.Properties.html#56954" class="Function">unfold-∷ʳ</a> <a id="56964" class="Symbol">:</a> <a id="56966" class="Symbol">∀</a> <a id="56968" class="Symbol">.(</a><a id="56970" href="Data.Vec.Properties.html#56970" class="Bound">eq</a> <a id="56973" class="Symbol">:</a> <a id="56975" class="InductiveConstructor">suc</a> <a id="56979" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="56981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="56983" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="56985" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="56987" class="Number">1</a><a id="56988" class="Symbol">)</a> <a id="56990" href="Data.Vec.Properties.html#56990" class="Bound">x</a> <a id="56992" class="Symbol">(</a><a id="56993" href="Data.Vec.Properties.html#56993" class="Bound">xs</a> <a id="56996" class="Symbol">:</a> <a id="56998" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="57002" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="57004" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57005" class="Symbol">)</a> <a id="57007" class="Symbol">→</a> <a id="57009" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="57014" href="Data.Vec.Properties.html#56970" class="Bound">eq</a> <a id="57017" class="Symbol">(</a><a id="57018" href="Data.Vec.Properties.html#56993" class="Bound">xs</a> <a id="57021" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="57024" href="Data.Vec.Properties.html#56990" class="Bound">x</a><a id="57025" class="Symbol">)</a> <a id="57027" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57029" href="Data.Vec.Properties.html#56993" class="Bound">xs</a> <a id="57032" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57035" href="Data.Vec.Base.html#6459" class="Function Operator">[</a> <a id="57037" href="Data.Vec.Properties.html#56990" class="Bound">x</a> <a id="57039" href="Data.Vec.Base.html#6459" class="Function Operator">]</a>
<a id="57041" href="Data.Vec.Properties.html#56954" class="Function">unfold-∷ʳ</a> <a id="57051" class="Symbol">_</a> <a id="57053" class="Symbol">=</a> <a id="57055" href="Data.Vec.Properties.html#35619" class="Function">unfold-∷ʳ-eqFree</a>
<a id="57072" class="Symbol">{-#</a> <a id="57076" class="Keyword">WARNING_ON_USAGE</a> <a id="57093" class="Pragma">unfold-∷ʳ</a>
<a id="57103" class="String">&quot;Warning: unfold-∷ʳ was deprecated in v2.2.
Please use unfold-∷ʳ-eqFree instead, which does not take eq.&quot;</a>
<a id="57209" class="Symbol">#-}</a>

<a id="++-∷ʳ"></a><a id="57214" href="Data.Vec.Properties.html#57214" class="Function">++-∷ʳ</a> <a id="57220" class="Symbol">:</a> <a id="57222" class="Symbol">∀</a> <a id="57224" class="Symbol">.(</a><a id="57226" href="Data.Vec.Properties.html#57226" class="Bound">eq</a> <a id="57229" class="Symbol">:</a> <a id="57231" class="InductiveConstructor">suc</a> <a id="57235" class="Symbol">(</a><a id="57236" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="57238" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57240" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57241" class="Symbol">)</a> <a id="57243" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57245" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="57247" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57249" class="InductiveConstructor">suc</a> <a id="57253" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57254" class="Symbol">)</a> <a id="57256" href="Data.Vec.Properties.html#57256" class="Bound">z</a> <a id="57258" class="Symbol">(</a><a id="57259" href="Data.Vec.Properties.html#57259" class="Bound">xs</a> <a id="57262" class="Symbol">:</a> <a id="57264" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="57268" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="57270" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="57271" class="Symbol">)</a> <a id="57273" class="Symbol">(</a><a id="57274" href="Data.Vec.Properties.html#57274" class="Bound">ys</a> <a id="57277" class="Symbol">:</a> <a id="57279" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="57283" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="57285" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57286" class="Symbol">)</a> <a id="57288" class="Symbol">→</a>
        <a id="57298" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="57303" href="Data.Vec.Properties.html#57226" class="Bound">eq</a> <a id="57306" class="Symbol">((</a><a id="57308" href="Data.Vec.Properties.html#57259" class="Bound">xs</a> <a id="57311" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57314" href="Data.Vec.Properties.html#57274" class="Bound">ys</a><a id="57316" class="Symbol">)</a> <a id="57318" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="57321" href="Data.Vec.Properties.html#57256" class="Bound">z</a><a id="57322" class="Symbol">)</a> <a id="57324" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57326" href="Data.Vec.Properties.html#57259" class="Bound">xs</a> <a id="57329" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57332" class="Symbol">(</a><a id="57333" href="Data.Vec.Properties.html#57274" class="Bound">ys</a> <a id="57336" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="57339" href="Data.Vec.Properties.html#57256" class="Bound">z</a><a id="57340" class="Symbol">)</a>
<a id="57342" href="Data.Vec.Properties.html#57214" class="Function">++-∷ʳ</a> <a id="57348" class="Symbol">_</a> <a id="57350" class="Symbol">=</a> <a id="57352" href="Data.Vec.Properties.html#37364" class="Function">++-∷ʳ-eqFree</a>
<a id="57365" class="Symbol">{-#</a> <a id="57369" class="Keyword">WARNING_ON_USAGE</a> <a id="57386" class="Pragma">++-∷ʳ</a>
<a id="57392" class="String">&quot;Warning: ++-∷ʳ was deprecated in v2.2.
Please use ++-∷ʳ-eqFree instead, which does not take eq.&quot;</a>
<a id="57490" class="Symbol">#-}</a>

<a id="∷ʳ-++"></a><a id="57495" href="Data.Vec.Properties.html#57495" class="Function">∷ʳ-++</a> <a id="57501" class="Symbol">:</a> <a id="57503" class="Symbol">∀</a> <a id="57505" class="Symbol">.(</a><a id="57507" href="Data.Vec.Properties.html#57507" class="Bound">eq</a> <a id="57510" class="Symbol">:</a> <a id="57512" class="Symbol">(</a><a id="57513" class="InductiveConstructor">suc</a> <a id="57517" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57518" class="Symbol">)</a> <a id="57520" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57522" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="57524" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57526" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="57528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57530" class="InductiveConstructor">suc</a> <a id="57534" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="57535" class="Symbol">)</a> <a id="57537" href="Data.Vec.Properties.html#57537" class="Bound">a</a> <a id="57539" class="Symbol">(</a><a id="57540" href="Data.Vec.Properties.html#57540" class="Bound">xs</a> <a id="57543" class="Symbol">:</a> <a id="57545" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="57549" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="57551" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57552" class="Symbol">)</a> <a id="57554" class="Symbol">{</a><a id="57555" href="Data.Vec.Properties.html#57555" class="Bound">ys</a><a id="57557" class="Symbol">}</a> <a id="57559" class="Symbol">→</a>
        <a id="57569" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="57574" href="Data.Vec.Properties.html#57507" class="Bound">eq</a> <a id="57577" class="Symbol">((</a><a id="57579" href="Data.Vec.Properties.html#57540" class="Bound">xs</a> <a id="57582" href="Data.Vec.Base.html#8754" class="Function Operator">∷ʳ</a> <a id="57585" href="Data.Vec.Properties.html#57537" class="Bound">a</a><a id="57586" class="Symbol">)</a> <a id="57588" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57591" href="Data.Vec.Properties.html#57555" class="Bound">ys</a><a id="57593" class="Symbol">)</a> <a id="57595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57597" href="Data.Vec.Properties.html#57540" class="Bound">xs</a> <a id="57600" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57603" class="Symbol">(</a><a id="57604" href="Data.Vec.Properties.html#57537" class="Bound">a</a> <a id="57606" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="57608" href="Data.Vec.Properties.html#57555" class="Bound">ys</a><a id="57610" class="Symbol">)</a>
<a id="57612" href="Data.Vec.Properties.html#57495" class="Function">∷ʳ-++</a> <a id="57618" class="Symbol">_</a> <a id="57620" class="Symbol">=</a> <a id="57622" href="Data.Vec.Properties.html#37719" class="Function">∷ʳ-++-eqFree</a>
<a id="57635" class="Symbol">{-#</a> <a id="57639" class="Keyword">WARNING_ON_USAGE</a> <a id="57656" class="Pragma">∷ʳ-++</a>
<a id="57662" class="String">&quot;Warning: ∷ʳ-++ was deprecated in v2.2.
Please use ∷ʳ-++-eqFree instead, which does not take eq.&quot;</a>
<a id="57760" class="Symbol">#-}</a>

<a id="reverse-++"></a><a id="57765" href="Data.Vec.Properties.html#57765" class="Function">reverse-++</a> <a id="57776" class="Symbol">:</a> <a id="57778" class="Symbol">∀</a> <a id="57780" class="Symbol">.(</a><a id="57782" href="Data.Vec.Properties.html#57782" class="Bound">eq</a> <a id="57785" class="Symbol">:</a> <a id="57787" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="57789" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57791" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="57793" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57795" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="57797" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="57799" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="57800" class="Symbol">)</a> <a id="57802" class="Symbol">(</a><a id="57803" href="Data.Vec.Properties.html#57803" class="Bound">xs</a> <a id="57806" class="Symbol">:</a> <a id="57808" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="57812" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="57814" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="57815" class="Symbol">)</a> <a id="57817" class="Symbol">(</a><a id="57818" href="Data.Vec.Properties.html#57818" class="Bound">ys</a> <a id="57821" class="Symbol">:</a> <a id="57823" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="57827" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="57829" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="57830" class="Symbol">)</a> <a id="57832" class="Symbol">→</a>
             <a id="57847" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="57852" href="Data.Vec.Properties.html#57782" class="Bound">eq</a> <a id="57855" class="Symbol">(</a><a id="57856" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="57864" class="Symbol">(</a><a id="57865" href="Data.Vec.Properties.html#57803" class="Bound">xs</a> <a id="57868" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57871" href="Data.Vec.Properties.html#57818" class="Bound">ys</a><a id="57873" class="Symbol">))</a> <a id="57876" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="57878" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="57886" href="Data.Vec.Properties.html#57818" class="Bound">ys</a> <a id="57889" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="57892" href="Data.Vec.Base.html#8862" class="Function">reverse</a> <a id="57900" href="Data.Vec.Properties.html#57803" class="Bound">xs</a>
<a id="57903" href="Data.Vec.Properties.html#57765" class="Function">reverse-++</a> <a id="57914" class="Symbol">_</a> <a id="57916" class="Symbol">=</a> <a id="57918" href="Data.Vec.Properties.html#41645" class="Function">reverse-++-eqFree</a>
<a id="57936" class="Symbol">{-#</a> <a id="57940" class="Keyword">WARNING_ON_USAGE</a> <a id="57957" class="Pragma">reverse-++</a>
<a id="57968" class="String">&quot;Warning: reverse-++ was deprecated in v2.2.
Please use reverse-++-eqFree instead, which does not take eq.&quot;</a>
<a id="58076" class="Symbol">#-}</a>

<a id="∷-ʳ++"></a><a id="58081" href="Data.Vec.Properties.html#58081" class="Function">∷-ʳ++</a> <a id="58087" class="Symbol">:</a> <a id="58089" class="Symbol">∀</a> <a id="58091" class="Symbol">.(</a><a id="58093" href="Data.Vec.Properties.html#58093" class="Bound">eq</a> <a id="58096" class="Symbol">:</a> <a id="58098" class="Symbol">(</a><a id="58099" class="InductiveConstructor">suc</a> <a id="58103" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="58104" class="Symbol">)</a> <a id="58106" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58108" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="58110" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58112" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="58114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58116" class="InductiveConstructor">suc</a> <a id="58120" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="58121" class="Symbol">)</a> <a id="58123" href="Data.Vec.Properties.html#58123" class="Bound">a</a> <a id="58125" class="Symbol">(</a><a id="58126" href="Data.Vec.Properties.html#58126" class="Bound">xs</a> <a id="58129" class="Symbol">:</a> <a id="58131" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="58135" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="58137" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="58138" class="Symbol">)</a> <a id="58140" class="Symbol">{</a><a id="58141" href="Data.Vec.Properties.html#58141" class="Bound">ys</a><a id="58143" class="Symbol">}</a> <a id="58145" class="Symbol">→</a>
        <a id="58155" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="58160" href="Data.Vec.Properties.html#58093" class="Bound">eq</a> <a id="58163" class="Symbol">((</a><a id="58165" href="Data.Vec.Properties.html#58123" class="Bound">a</a> <a id="58167" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="58169" href="Data.Vec.Properties.html#58126" class="Bound">xs</a><a id="58171" class="Symbol">)</a> <a id="58173" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58177" href="Data.Vec.Properties.html#58141" class="Bound">ys</a><a id="58179" class="Symbol">)</a> <a id="58181" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58183" href="Data.Vec.Properties.html#58126" class="Bound">xs</a> <a id="58186" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58190" class="Symbol">(</a><a id="58191" href="Data.Vec.Properties.html#58123" class="Bound">a</a> <a id="58193" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="58195" href="Data.Vec.Properties.html#58141" class="Bound">ys</a><a id="58197" class="Symbol">)</a>
<a id="58199" href="Data.Vec.Properties.html#58081" class="Function">∷-ʳ++</a> <a id="58205" class="Symbol">_</a> <a id="58207" href="Data.Vec.Properties.html#58207" class="Bound">a</a> <a id="58209" href="Data.Vec.Properties.html#58209" class="Bound">xs</a> <a id="58212" class="Symbol">{</a><a id="58213" href="Data.Vec.Properties.html#58213" class="Bound">ys</a><a id="58215" class="Symbol">}</a> <a id="58217" class="Symbol">=</a> <a id="58219" href="Data.Vec.Properties.html#45113" class="Function">ʳ++-ʳ++-eqFree</a> <a id="58234" class="Symbol">(</a><a id="58235" href="Data.Vec.Properties.html#58207" class="Bound">a</a> <a id="58237" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="58239" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="58241" class="Symbol">)</a> <a id="58243" class="Symbol">{</a><a id="58244" class="Argument">ys</a> <a id="58247" class="Symbol">=</a> <a id="58249" href="Data.Vec.Properties.html#58209" class="Bound">xs</a><a id="58251" class="Symbol">}</a> <a id="58253" class="Symbol">{</a><a id="58254" class="Argument">zs</a> <a id="58257" class="Symbol">=</a> <a id="58259" href="Data.Vec.Properties.html#58213" class="Bound">ys</a><a id="58261" class="Symbol">}</a>

<a id="58264" class="Symbol">{-#</a> <a id="58268" class="Keyword">WARNING_ON_USAGE</a> <a id="58285" class="Pragma">∷-ʳ++</a>
<a id="58291" class="String">&quot;Warning: ∷-ʳ++ was deprecated in v2.2.
Please use ∷-ʳ++-eqFree instead, which does not take eq.&quot;</a>
<a id="58389" class="Symbol">#-}</a>

<a id="++-ʳ++"></a><a id="58394" href="Data.Vec.Properties.html#58394" class="Function">++-ʳ++</a> <a id="58401" class="Symbol">:</a> <a id="58403" class="Symbol">∀</a> <a id="58405" class="Symbol">.(</a><a id="58407" href="Data.Vec.Properties.html#58407" class="Bound">eq</a> <a id="58410" class="Symbol">:</a> <a id="58412" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="58414" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58416" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="58418" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58420" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="58422" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58424" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="58426" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58428" class="Symbol">(</a><a id="58429" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="58431" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58433" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="58434" class="Symbol">))</a> <a id="58437" class="Symbol">(</a><a id="58438" href="Data.Vec.Properties.html#58438" class="Bound">xs</a> <a id="58441" class="Symbol">:</a> <a id="58443" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="58447" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="58449" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="58450" class="Symbol">)</a> <a id="58452" class="Symbol">{</a><a id="58453" href="Data.Vec.Properties.html#58453" class="Bound">ys</a> <a id="58456" class="Symbol">:</a> <a id="58458" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="58462" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="58464" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="58465" class="Symbol">}</a> <a id="58467" class="Symbol">{</a><a id="58468" href="Data.Vec.Properties.html#58468" class="Bound">zs</a> <a id="58471" class="Symbol">:</a> <a id="58473" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="58477" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="58479" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="58480" class="Symbol">}</a> <a id="58482" class="Symbol">→</a>
         <a id="58493" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="58498" href="Data.Vec.Properties.html#58407" class="Bound">eq</a> <a id="58501" class="Symbol">((</a><a id="58503" href="Data.Vec.Properties.html#58438" class="Bound">xs</a> <a id="58506" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="58509" href="Data.Vec.Properties.html#58453" class="Bound">ys</a><a id="58511" class="Symbol">)</a> <a id="58513" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58517" href="Data.Vec.Properties.html#58468" class="Bound">zs</a><a id="58519" class="Symbol">)</a> <a id="58521" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58523" href="Data.Vec.Properties.html#58453" class="Bound">ys</a> <a id="58526" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58530" class="Symbol">(</a><a id="58531" href="Data.Vec.Properties.html#58438" class="Bound">xs</a> <a id="58534" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58538" href="Data.Vec.Properties.html#58468" class="Bound">zs</a><a id="58540" class="Symbol">)</a>
<a id="58542" href="Data.Vec.Properties.html#58394" class="Function">++-ʳ++</a> <a id="58549" class="Symbol">_</a> <a id="58551" class="Symbol">=</a> <a id="58553" href="Data.Vec.Properties.html#44274" class="Function">++-ʳ++-eqFree</a>
<a id="58567" class="Symbol">{-#</a> <a id="58571" class="Keyword">WARNING_ON_USAGE</a> <a id="58588" class="Pragma">++-ʳ++</a>
<a id="58595" class="String">&quot;Warning: ++-ʳ++ was deprecated in v2.2.
Please use ++-ʳ++-eqFree instead, which does not take eq.&quot;</a>
<a id="58695" class="Symbol">#-}</a>

<a id="ʳ++-ʳ++"></a><a id="58700" href="Data.Vec.Properties.html#58700" class="Function">ʳ++-ʳ++</a> <a id="58708" class="Symbol">:</a> <a id="58710" class="Symbol">∀</a> <a id="58712" class="Symbol">.(</a><a id="58714" href="Data.Vec.Properties.html#58714" class="Bound">eq</a> <a id="58717" class="Symbol">:</a> <a id="58719" class="Symbol">(</a><a id="58720" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="58722" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58724" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="58725" class="Symbol">)</a> <a id="58727" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58729" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="58731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58733" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="58735" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58737" class="Symbol">(</a><a id="58738" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="58740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="58742" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="58743" class="Symbol">))</a> <a id="58746" class="Symbol">(</a><a id="58747" href="Data.Vec.Properties.html#58747" class="Bound">xs</a> <a id="58750" class="Symbol">:</a> <a id="58752" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="58756" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="58758" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="58759" class="Symbol">)</a> <a id="58761" class="Symbol">{</a><a id="58762" href="Data.Vec.Properties.html#58762" class="Bound">ys</a> <a id="58765" class="Symbol">:</a> <a id="58767" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="58771" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="58773" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="58774" class="Symbol">}</a> <a id="58776" class="Symbol">{</a><a id="58777" href="Data.Vec.Properties.html#58777" class="Bound">zs</a><a id="58779" class="Symbol">}</a> <a id="58781" class="Symbol">→</a>
          <a id="58793" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="58798" href="Data.Vec.Properties.html#58714" class="Bound">eq</a> <a id="58801" class="Symbol">((</a><a id="58803" href="Data.Vec.Properties.html#58747" class="Bound">xs</a> <a id="58806" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58810" href="Data.Vec.Properties.html#58762" class="Bound">ys</a><a id="58812" class="Symbol">)</a> <a id="58814" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58818" href="Data.Vec.Properties.html#58777" class="Bound">zs</a><a id="58820" class="Symbol">)</a> <a id="58822" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="58824" href="Data.Vec.Properties.html#58762" class="Bound">ys</a> <a id="58827" href="Data.Vec.Base.html#8972" class="Function Operator">ʳ++</a> <a id="58831" class="Symbol">(</a><a id="58832" href="Data.Vec.Properties.html#58747" class="Bound">xs</a> <a id="58835" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="58838" href="Data.Vec.Properties.html#58777" class="Bound">zs</a><a id="58840" class="Symbol">)</a>
<a id="58842" href="Data.Vec.Properties.html#58700" class="Function">ʳ++-ʳ++</a> <a id="58850" class="Symbol">_</a> <a id="58852" class="Symbol">=</a> <a id="58854" href="Data.Vec.Properties.html#45113" class="Function">ʳ++-ʳ++-eqFree</a>
<a id="58869" class="Symbol">{-#</a> <a id="58873" class="Keyword">WARNING_ON_USAGE</a> <a id="58890" class="Pragma">ʳ++-ʳ++</a>
<a id="58898" class="String">&quot;Warning: ʳ++-ʳ++ was deprecated in v2.2.
Please use ʳ++-ʳ++-eqFree instead, which does not take eq.&quot;</a>
<a id="59000" class="Symbol">#-}</a>

<a id="++-assoc"></a><a id="59005" href="Data.Vec.Properties.html#59005" class="Function">++-assoc</a> <a id="59014" class="Symbol">:</a> <a id="59016" class="Symbol">∀</a> <a id="59018" class="Symbol">.(</a><a id="59020" href="Data.Vec.Properties.html#59020" class="Bound">eq</a> <a id="59023" class="Symbol">:</a> <a id="59025" class="Symbol">(</a><a id="59026" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="59028" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59030" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="59031" class="Symbol">)</a> <a id="59033" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59035" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a> <a id="59037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="59039" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a> <a id="59041" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59043" class="Symbol">(</a><a id="59044" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a> <a id="59046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="59048" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="59049" class="Symbol">))</a> <a id="59052" class="Symbol">(</a><a id="59053" href="Data.Vec.Properties.html#59053" class="Bound">xs</a> <a id="59056" class="Symbol">:</a> <a id="59058" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="59062" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="59064" href="Data.Vec.Properties.html#1991" class="Generalizable">m</a><a id="59065" class="Symbol">)</a> <a id="59067" class="Symbol">(</a><a id="59068" href="Data.Vec.Properties.html#59068" class="Bound">ys</a> <a id="59071" class="Symbol">:</a> <a id="59073" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="59077" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="59079" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="59080" class="Symbol">)</a> <a id="59082" class="Symbol">(</a><a id="59083" href="Data.Vec.Properties.html#59083" class="Bound">zs</a> <a id="59086" class="Symbol">:</a> <a id="59088" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="59092" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="59094" href="Data.Vec.Properties.html#1995" class="Generalizable">o</a><a id="59095" class="Symbol">)</a> <a id="59097" class="Symbol">→</a>
           <a id="59110" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="59115" href="Data.Vec.Properties.html#59020" class="Bound">eq</a> <a id="59118" class="Symbol">((</a><a id="59120" href="Data.Vec.Properties.html#59053" class="Bound">xs</a> <a id="59123" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="59126" href="Data.Vec.Properties.html#59068" class="Bound">ys</a><a id="59128" class="Symbol">)</a> <a id="59130" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="59133" href="Data.Vec.Properties.html#59083" class="Bound">zs</a><a id="59135" class="Symbol">)</a> <a id="59137" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="59139" href="Data.Vec.Properties.html#59053" class="Bound">xs</a> <a id="59142" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="59145" class="Symbol">(</a><a id="59146" href="Data.Vec.Properties.html#59068" class="Bound">ys</a> <a id="59149" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="59152" href="Data.Vec.Properties.html#59083" class="Bound">zs</a><a id="59154" class="Symbol">)</a>
<a id="59156" href="Data.Vec.Properties.html#59005" class="Function">++-assoc</a> <a id="59165" class="Symbol">_</a> <a id="59167" class="Symbol">=</a> <a id="59169" href="Data.Vec.Properties.html#19717" class="Function">++-assoc-eqFree</a>
<a id="59185" class="Symbol">{-#</a> <a id="59189" class="Keyword">WARNING_ON_USAGE</a> <a id="59206" class="Pragma">++-assoc</a>
<a id="59215" class="String">&quot;Warning: ++-assoc was deprecated in v2.2.
Please use ++-assoc-eqFree instead, which does not take eq.&quot;</a>
<a id="59319" class="Symbol">#-}</a>

<a id="59324" class="Comment">-- Version 2.0</a>

<a id="updateAt-id-relative"></a><a id="59340" href="Data.Vec.Properties.html#59340" class="Function">updateAt-id-relative</a> <a id="59361" class="Symbol">=</a> <a id="59363" href="Data.Vec.Properties.html#10427" class="Function">updateAt-id-local</a>
<a id="59381" class="Symbol">{-#</a> <a id="59385" class="Keyword">WARNING_ON_USAGE</a> <a id="59402" class="Pragma">updateAt-id-relative</a>
<a id="59423" class="String">&quot;Warning: updateAt-id-relative was deprecated in v2.0.
Please use updateAt-id-local instead.&quot;</a>
<a id="59517" class="Symbol">#-}</a>

<a id="updateAt-compose-relative"></a><a id="59522" href="Data.Vec.Properties.html#59522" class="Function">updateAt-compose-relative</a> <a id="59548" class="Symbol">=</a> <a id="59550" href="Data.Vec.Properties.html#11002" class="Function">updateAt-updateAt-local</a>
<a id="59574" class="Symbol">{-#</a> <a id="59578" class="Keyword">WARNING_ON_USAGE</a> <a id="59595" class="Pragma">updateAt-compose-relative</a>
<a id="59621" class="String">&quot;Warning: updateAt-compose-relative was deprecated in v2.0.
Please use updateAt-updateAt-local instead.&quot;</a>
<a id="59726" class="Symbol">#-}</a>

<a id="updateAt-compose"></a><a id="59731" href="Data.Vec.Properties.html#59731" class="Function">updateAt-compose</a> <a id="59748" class="Symbol">=</a> <a id="59750" href="Data.Vec.Properties.html#11450" class="Function">updateAt-updateAt</a>
<a id="59768" class="Symbol">{-#</a> <a id="59772" class="Keyword">WARNING_ON_USAGE</a> <a id="59789" class="Pragma">updateAt-compose</a>
<a id="59806" class="String">&quot;Warning: updateAt-compose was deprecated in v2.0.
Please use updateAt-updateAt instead.&quot;</a>
<a id="59896" class="Symbol">#-}</a>

<a id="updateAt-cong-relative"></a><a id="59901" href="Data.Vec.Properties.html#59901" class="Function">updateAt-cong-relative</a> <a id="59924" class="Symbol">=</a> <a id="59926" href="Data.Vec.Properties.html#11809" class="Function">updateAt-cong-local</a>
<a id="59946" class="Symbol">{-#</a> <a id="59950" class="Keyword">WARNING_ON_USAGE</a> <a id="59967" class="Pragma">updateAt-cong-relative</a>
<a id="59990" class="String">&quot;Warning: updateAt-cong-relative was deprecated in v2.0.
Please use updateAt-cong-local instead.&quot;</a>
<a id="60088" class="Symbol">#-}</a>

<a id="[]%=-compose"></a><a id="60093" href="Data.Vec.Properties.html#60093" class="Function">[]%=-compose</a> <a id="60106" class="Symbol">=</a> <a id="60108" href="Data.Vec.Properties.html#13736" class="Function">[]%=-∘</a>
<a id="60115" class="Symbol">{-#</a> <a id="60119" class="Keyword">WARNING_ON_USAGE</a> <a id="60136" class="Pragma">[]%=-compose</a>
<a id="60149" class="String">&quot;Warning: []%=-compose was deprecated in v2.0.
Please use []%=-∘ instead.&quot;</a>
<a id="60224" class="Symbol">#-}</a>

<a id="[]≔-++-inject+"></a><a id="60229" href="Data.Vec.Properties.html#60229" class="Function">[]≔-++-inject+</a> <a id="60244" class="Symbol">:</a> <a id="60246" class="Symbol">∀</a> <a id="60248" class="Symbol">{</a><a id="60249" href="Data.Vec.Properties.html#60249" class="Bound">m</a> <a id="60251" href="Data.Vec.Properties.html#60251" class="Bound">n</a> <a id="60253" href="Data.Vec.Properties.html#60253" class="Bound">x</a><a id="60254" class="Symbol">}</a> <a id="60256" class="Symbol">(</a><a id="60257" href="Data.Vec.Properties.html#60257" class="Bound">xs</a> <a id="60260" class="Symbol">:</a> <a id="60262" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="60266" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="60268" href="Data.Vec.Properties.html#60249" class="Bound">m</a><a id="60269" class="Symbol">)</a> <a id="60271" class="Symbol">(</a><a id="60272" href="Data.Vec.Properties.html#60272" class="Bound">ys</a> <a id="60275" class="Symbol">:</a> <a id="60277" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="60281" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="60283" href="Data.Vec.Properties.html#60251" class="Bound">n</a><a id="60284" class="Symbol">)</a> <a id="60286" href="Data.Vec.Properties.html#60286" class="Bound">i</a> <a id="60288" class="Symbol">→</a>
                 <a id="60307" class="Symbol">(</a><a id="60308" href="Data.Vec.Properties.html#60257" class="Bound">xs</a> <a id="60311" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="60314" href="Data.Vec.Properties.html#60272" class="Bound">ys</a><a id="60316" class="Symbol">)</a> <a id="60318" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="60320" href="Data.Vec.Properties.html#60286" class="Bound">i</a> <a id="60322" href="Data.Fin.Base.html#2333" class="Function Operator">↑ˡ</a> <a id="60325" href="Data.Vec.Properties.html#60251" class="Bound">n</a> <a id="60327" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="60330" href="Data.Vec.Properties.html#60253" class="Bound">x</a> <a id="60332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="60334" class="Symbol">(</a><a id="60335" href="Data.Vec.Properties.html#60257" class="Bound">xs</a> <a id="60338" href="Data.Vec.Base.html#2531" class="Function Operator">[</a> <a id="60340" href="Data.Vec.Properties.html#60286" class="Bound">i</a> <a id="60342" href="Data.Vec.Base.html#2531" class="Function Operator">]≔</a> <a id="60345" href="Data.Vec.Properties.html#60253" class="Bound">x</a><a id="60346" class="Symbol">)</a> <a id="60348" href="Data.Vec.Base.html#3076" class="Function Operator">++</a> <a id="60351" href="Data.Vec.Properties.html#60272" class="Bound">ys</a>
<a id="60354" href="Data.Vec.Properties.html#60229" class="Function">[]≔-++-inject+</a> <a id="60369" class="Symbol">=</a> <a id="60371" href="Data.Vec.Properties.html#14854" class="Function">[]≔-++-↑ˡ</a>
<a id="60381" class="Symbol">{-#</a> <a id="60385" class="Keyword">WARNING_ON_USAGE</a> <a id="60402" class="Pragma">[]≔-++-inject+</a>
<a id="60417" class="String">&quot;Warning: []≔-++-inject+ was deprecated in v2.0.
Please use []≔-++-↑ˡ instead.&quot;</a>
<a id="60497" class="Symbol">#-}</a>
<a id="idIsFold"></a><a id="60501" href="Data.Vec.Properties.html#60501" class="Function">idIsFold</a> <a id="60510" class="Symbol">=</a> <a id="60512" href="Data.Vec.Properties.html#35024" class="Function">id-is-foldr</a>
<a id="60524" class="Symbol">{-#</a> <a id="60528" class="Keyword">WARNING_ON_USAGE</a> <a id="60545" class="Pragma">idIsFold</a>
<a id="60554" class="String">&quot;Warning: idIsFold was deprecated in v2.0.
Please use id-is-foldr instead.&quot;</a>
<a id="60630" class="Symbol">#-}</a>
<a id="sum-++-commute"></a><a id="60634" href="Data.Vec.Properties.html#60634" class="Function">sum-++-commute</a> <a id="60649" class="Symbol">=</a> <a id="60651" href="Data.Vec.Properties.html#46022" class="Function">sum-++</a>
<a id="60658" class="Symbol">{-#</a> <a id="60662" class="Keyword">WARNING_ON_USAGE</a> <a id="60679" class="Pragma">sum-++-commute</a>
<a id="60694" class="String">&quot;Warning: sum-++-commute was deprecated in v2.0.
Please use sum-++ instead.&quot;</a>
<a id="60771" class="Symbol">#-}</a>
<a id="take-drop-id"></a><a id="60775" href="Data.Vec.Properties.html#60775" class="Function">take-drop-id</a> <a id="60788" class="Symbol">=</a> <a id="60790" href="Data.Vec.Properties.html#4777" class="Function">take++drop≡id</a>
<a id="60804" class="Symbol">{-#</a> <a id="60808" class="Keyword">WARNING_ON_USAGE</a> <a id="60825" class="Pragma">take-drop-id</a>
<a id="60838" class="String">&quot;Warning: take-drop-id was deprecated in v2.0.
Please use take++drop≡id instead.&quot;</a>
<a id="60920" class="Symbol">#-}</a>
<a id="take-distr-zipWith"></a><a id="60924" href="Data.Vec.Properties.html#60924" class="Function">take-distr-zipWith</a> <a id="60943" class="Symbol">=</a> <a id="60945" href="Data.Vec.Properties.html#3489" class="Function">take-zipWith</a>
<a id="60958" class="Symbol">{-#</a> <a id="60962" class="Keyword">WARNING_ON_USAGE</a> <a id="60979" class="Pragma">take-distr-zipWith</a>
<a id="60998" class="String">&quot;Warning: take-distr-zipWith was deprecated in v2.0.
Please use take-zipWith instead.&quot;</a>
<a id="61085" class="Symbol">#-}</a>
<a id="take-distr-map"></a><a id="61089" href="Data.Vec.Properties.html#61089" class="Function">take-distr-map</a> <a id="61104" class="Symbol">=</a> <a id="61106" href="Data.Vec.Properties.html#3798" class="Function">take-map</a>
<a id="61115" class="Symbol">{-#</a> <a id="61119" class="Keyword">WARNING_ON_USAGE</a> <a id="61136" class="Pragma">take-distr-map</a>
<a id="61151" class="String">&quot;Warning: take-distr-map was deprecated in v2.0.
Please use take-map instead.&quot;</a>
<a id="61230" class="Symbol">#-}</a>
<a id="drop-distr-zipWith"></a><a id="61234" href="Data.Vec.Properties.html#61234" class="Function">drop-distr-zipWith</a> <a id="61253" class="Symbol">=</a> <a id="61255" href="Data.Vec.Properties.html#4201" class="Function">drop-zipWith</a>
<a id="61268" class="Symbol">{-#</a> <a id="61272" class="Keyword">WARNING_ON_USAGE</a> <a id="61289" class="Pragma">drop-distr-zipWith</a>
<a id="61308" class="String">&quot;Warning: drop-distr-zipWith was deprecated in v2.0.
Please use drop-zipWith instead.&quot;</a>
<a id="61395" class="Symbol">#-}</a>
<a id="drop-distr-map"></a><a id="61399" href="Data.Vec.Properties.html#61399" class="Function">drop-distr-map</a> <a id="61414" class="Symbol">=</a> <a id="61416" href="Data.Vec.Properties.html#4490" class="Function">drop-map</a>
<a id="61425" class="Symbol">{-#</a> <a id="61429" class="Keyword">WARNING_ON_USAGE</a> <a id="61446" class="Pragma">drop-distr-map</a>
<a id="61461" class="String">&quot;Warning: drop-distr-map was deprecated in v2.0.
Please use drop-map instead.&quot;</a>
<a id="61540" class="Symbol">#-}</a>

<a id="map-insert"></a><a id="61545" href="Data.Vec.Properties.html#61545" class="Function">map-insert</a> <a id="61556" class="Symbol">=</a> <a id="61558" href="Data.Vec.Properties.html#17727" class="Function">map-insertAt</a>
<a id="61571" class="Symbol">{-#</a> <a id="61575" class="Keyword">WARNING_ON_USAGE</a> <a id="61592" class="Pragma">map-insert</a>
<a id="61603" class="String">&quot;Warning: map-insert was deprecated in v2.0.
Please use map-insertAt instead.&quot;</a>
<a id="61682" class="Symbol">#-}</a>
<a id="insert-lookup"></a><a id="61686" href="Data.Vec.Properties.html#61686" class="Function">insert-lookup</a> <a id="61700" class="Symbol">=</a> <a id="61702" href="Data.Vec.Properties.html#51470" class="Function">insertAt-lookup</a>
<a id="61718" class="Symbol">{-#</a> <a id="61722" class="Keyword">WARNING_ON_USAGE</a> <a id="61739" class="Pragma">insert-lookup</a>
<a id="61753" class="String">&quot;Warning: insert-lookup was deprecated in v2.0.
Please use insertAt-lookup instead.&quot;</a>
<a id="61838" class="Symbol">#-}</a>
<a id="insert-punchIn"></a><a id="61842" href="Data.Vec.Properties.html#61842" class="Function">insert-punchIn</a> <a id="61857" class="Symbol">=</a> <a id="61859" href="Data.Vec.Properties.html#51687" class="Function">insertAt-punchIn</a>
<a id="61876" class="Symbol">{-#</a> <a id="61880" class="Keyword">WARNING_ON_USAGE</a> <a id="61897" class="Pragma">insert-punchIn</a>
<a id="61912" class="String">&quot;Warning: insert-punchIn was deprecated in v2.0.
Please use insertAt-punchIn instead.&quot;</a>
<a id="61999" class="Symbol">#-}</a>
<a id="remove-PunchOut"></a><a id="62003" href="Data.Vec.Properties.html#62003" class="Function">remove-PunchOut</a> <a id="62019" class="Symbol">=</a> <a id="62021" href="Data.Vec.Properties.html#52410" class="Function">removeAt-punchOut</a>
<a id="62039" class="Symbol">{-#</a> <a id="62043" class="Keyword">WARNING_ON_USAGE</a> <a id="62060" class="Pragma">remove-PunchOut</a>
<a id="62076" class="String">&quot;Warning: remove-PunchOut was deprecated in v2.0.
Please use removeAt-punchOut instead.&quot;</a>
<a id="62165" class="Symbol">#-}</a>
<a id="remove-insert"></a><a id="62169" href="Data.Vec.Properties.html#62169" class="Function">remove-insert</a> <a id="62183" class="Symbol">=</a> <a id="62185" href="Data.Vec.Properties.html#52942" class="Function">removeAt-insertAt</a>
<a id="62203" class="Symbol">{-#</a> <a id="62207" class="Keyword">WARNING_ON_USAGE</a> <a id="62224" class="Pragma">remove-insert</a>
<a id="62238" class="String">&quot;Warning: remove-insert was deprecated in v2.0.
Please use removeAt-insertAt instead.&quot;</a>
<a id="62325" class="Symbol">#-}</a>
<a id="insert-remove"></a><a id="62329" href="Data.Vec.Properties.html#62329" class="Function">insert-remove</a> <a id="62343" class="Symbol">=</a> <a id="62345" href="Data.Vec.Properties.html#53281" class="Function">insertAt-removeAt</a>
<a id="62363" class="Symbol">{-#</a> <a id="62367" class="Keyword">WARNING_ON_USAGE</a> <a id="62384" class="Pragma">insert-remove</a>
<a id="62398" class="String">&quot;Warning: insert-remove was deprecated in v2.0.
Please use insertAt-removeAt instead.&quot;</a>
<a id="62485" class="Symbol">#-}</a>

<a id="lookup-inject≤-take"></a><a id="62490" href="Data.Vec.Properties.html#62490" class="Function">lookup-inject≤-take</a> <a id="62510" class="Symbol">:</a> <a id="62512" class="Symbol">∀</a> <a id="62514" href="Data.Vec.Properties.html#62514" class="Bound">m</a> <a id="62516" class="Symbol">(</a><a id="62517" href="Data.Vec.Properties.html#62517" class="Bound">m≤m+n</a> <a id="62523" class="Symbol">:</a> <a id="62525" href="Data.Vec.Properties.html#62514" class="Bound">m</a> <a id="62527" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="62529" href="Data.Vec.Properties.html#62514" class="Bound">m</a> <a id="62531" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62533" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="62534" class="Symbol">)</a> <a id="62536" class="Symbol">(</a><a id="62537" href="Data.Vec.Properties.html#62537" class="Bound">i</a> <a id="62539" class="Symbol">:</a> <a id="62541" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="62545" href="Data.Vec.Properties.html#62514" class="Bound">m</a><a id="62546" class="Symbol">)</a> <a id="62548" class="Symbol">(</a><a id="62549" href="Data.Vec.Properties.html#62549" class="Bound">xs</a> <a id="62552" class="Symbol">:</a> <a id="62554" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="62558" href="Data.Vec.Properties.html#1955" class="Generalizable">A</a> <a id="62560" class="Symbol">(</a><a id="62561" href="Data.Vec.Properties.html#62514" class="Bound">m</a> <a id="62563" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="62565" href="Data.Vec.Properties.html#1993" class="Generalizable">n</a><a id="62566" class="Symbol">))</a> <a id="62569" class="Symbol">→</a>
                      <a id="62593" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="62600" href="Data.Vec.Properties.html#62549" class="Bound">xs</a> <a id="62603" class="Symbol">(</a><a id="62604" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="62616" href="Data.Vec.Properties.html#62537" class="Bound">i</a> <a id="62618" href="Data.Vec.Properties.html#62517" class="Bound">m≤m+n</a><a id="62623" class="Symbol">)</a> <a id="62625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="62627" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="62634" class="Symbol">(</a><a id="62635" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="62640" href="Data.Vec.Properties.html#62514" class="Bound">m</a> <a id="62642" href="Data.Vec.Properties.html#62549" class="Bound">xs</a><a id="62644" class="Symbol">)</a> <a id="62646" href="Data.Vec.Properties.html#62537" class="Bound">i</a>
<a id="62648" href="Data.Vec.Properties.html#62490" class="Function">lookup-inject≤-take</a> <a id="62668" href="Data.Vec.Properties.html#62668" class="Bound">m</a> <a id="62670" href="Data.Vec.Properties.html#62670" class="Bound">m≤m+n</a> <a id="62676" href="Data.Vec.Properties.html#62676" class="Bound">i</a> <a id="62678" href="Data.Vec.Properties.html#62678" class="Bound">xs</a> <a id="62681" class="Symbol">=</a> <a id="62683" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="62687" class="Symbol">(</a><a id="62688" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="62696" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="62703" class="Symbol">(</a><a id="62704" href="Data.Vec.Base.html#7117" class="Function">take</a> <a id="62709" href="Data.Vec.Properties.html#62668" class="Bound">m</a> <a id="62711" href="Data.Vec.Properties.html#62678" class="Bound">xs</a><a id="62713" class="Symbol">)</a> <a id="62715" href="Data.Vec.Properties.html#62676" class="Bound">i</a>
    <a id="62721" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="62724" href="Data.Vec.Properties.html#8528" class="Function">lookup-take-inject≤</a> <a id="62744" href="Data.Vec.Properties.html#62678" class="Bound">xs</a> <a id="62747" href="Data.Vec.Properties.html#62676" class="Bound">i</a> <a id="62749" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="62753" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="62760" href="Data.Vec.Properties.html#62678" class="Bound">xs</a> <a id="62763" class="Symbol">(</a><a id="62764" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="62776" href="Data.Vec.Properties.html#62676" class="Bound">i</a> <a id="62778" class="Symbol">_)</a>
    <a id="62785" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="62791" href="Data.Vec.Base.html#1676" class="Function">lookup</a> <a id="62798" href="Data.Vec.Properties.html#62678" class="Bound">xs</a> <a id="62801" class="Symbol">(</a><a id="62802" href="Data.Fin.Base.html#3143" class="Function">Fin.inject≤</a> <a id="62814" href="Data.Vec.Properties.html#62676" class="Bound">i</a> <a id="62816" href="Data.Vec.Properties.html#62670" class="Bound">m≤m+n</a><a id="62821" class="Symbol">)</a>
    <a id="62827" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="62828" class="Symbol">)</a> <a id="62830" class="Keyword">where</a> <a id="62836" class="Keyword">open</a> <a id="62841" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
<a id="62853" class="Symbol">{-#</a> <a id="62857" class="Keyword">WARNING_ON_USAGE</a> <a id="62874" class="Pragma">lookup-inject≤-take</a>
<a id="62894" class="String">&quot;Warning: lookup-inject≤-take was deprecated in v2.0.
Please use lookup-take-inject≤ or lookup-truncate, take≡truncate instead.&quot;</a>
<a id="63023" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Data.Vec.Relation.Binary.Equality.Cast.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Cast (Data.Vec.Relation.Binary.Equality.Cast)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec.Relation.Binary.Equality.Cast</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An equational reasoning library for propositional equality over</a>
<a id="173" class="Comment">-- vectors of different indices using cast.</a>
<a id="217" class="Comment">--</a>
<a id="220" class="Comment">-- See README.Data.Vec.Relation.Binary.Equality.Cast for</a>
<a id="277" class="Comment">-- documentation and examples.</a>
<a id="308" class="Comment">------------------------------------------------------------------------</a>

<a id="382" class="Symbol">{-#</a> <a id="386" class="Keyword">OPTIONS</a> <a id="394" class="Pragma">--cubical-compatible</a> <a id="415" class="Pragma">--safe</a> <a id="422" class="Symbol">#-}</a>

<a id="427" class="Keyword">module</a> <a id="434" href="Data.Vec.Relation.Binary.Equality.Cast.html" class="Module">Data.Vec.Relation.Binary.Equality.Cast</a> <a id="473" class="Keyword">where</a>

<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Level.html" class="Module">Level</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Function.Base.html" class="Module">Function.Base</a> <a id="538" class="Keyword">using</a> <a id="544" class="Symbol">(</a><a id="545" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="584" class="Symbol">;</a> <a id="586" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="590" class="Symbol">;</a> <a id="592" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="595" class="Symbol">)</a>
<a id="597" class="Keyword">open</a> <a id="602" class="Keyword">import</a> <a id="609" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="629" class="Keyword">using</a> <a id="635" class="Symbol">(</a><a id="636" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a><a id="649" class="Symbol">)</a>
<a id="651" class="Keyword">open</a> <a id="656" class="Keyword">import</a> <a id="663" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a>
<a id="677" class="Keyword">open</a> <a id="682" class="Keyword">import</a> <a id="689" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="725" class="Symbol">)</a>
<a id="727" class="Keyword">open</a> <a id="732" class="Keyword">import</a> <a id="739" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="777" class="Symbol">;</a> <a id="779" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="784" class="Symbol">)</a>
<a id="786" class="Keyword">open</a> <a id="791" class="Keyword">import</a> <a id="798" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="853" class="Symbol">;</a> <a id="855" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="859" class="Symbol">;</a> <a id="861" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="866" class="Symbol">;</a> <a id="868" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="871" class="Symbol">;</a> <a id="873" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="877" class="Symbol">)</a>
<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" class="Keyword">module</a> <a id="956" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="967" class="Symbol">)</a>

<a id="970" class="Keyword">private</a>
  <a id="980" class="Keyword">variable</a>
    <a id="993" href="Data.Vec.Relation.Binary.Equality.Cast.html#993" class="Generalizable">a</a> <a id="995" href="Data.Vec.Relation.Binary.Equality.Cast.html#995" class="Generalizable">b</a> <a id="997" class="Symbol">:</a> <a id="999" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1009" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1011" href="Data.Vec.Relation.Binary.Equality.Cast.html#1011" class="Generalizable">B</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1019" href="Data.Vec.Relation.Binary.Equality.Cast.html#993" class="Generalizable">a</a>
    <a id="1025" href="Data.Vec.Relation.Binary.Equality.Cast.html#1025" class="Generalizable">l</a> <a id="1027" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="1029" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a> <a id="1031" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1041" href="Data.Vec.Relation.Binary.Equality.Cast.html#1041" class="Generalizable">xs</a> <a id="1044" href="Data.Vec.Relation.Binary.Equality.Cast.html#1044" class="Generalizable">ys</a> <a id="1047" href="Data.Vec.Relation.Binary.Equality.Cast.html#1047" class="Generalizable">zs</a> <a id="1050" class="Symbol">:</a> <a id="1052" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1056" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1058" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a>


<a id="cast-is-id"></a><a id="1062" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="1073" class="Symbol">:</a> <a id="1075" class="Symbol">.(</a><a id="1077" href="Data.Vec.Relation.Binary.Equality.Cast.html#1077" class="Bound">eq</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="1084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1086" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">(</a><a id="1090" href="Data.Vec.Relation.Binary.Equality.Cast.html#1090" class="Bound">xs</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1099" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1101" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="1111" href="Data.Vec.Relation.Binary.Equality.Cast.html#1077" class="Bound">eq</a> <a id="1114" href="Data.Vec.Relation.Binary.Equality.Cast.html#1090" class="Bound">xs</a> <a id="1117" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1119" href="Data.Vec.Relation.Binary.Equality.Cast.html#1090" class="Bound">xs</a>
<a id="1122" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="1133" href="Data.Vec.Relation.Binary.Equality.Cast.html#1133" class="Bound">eq</a> <a id="1136" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="1145" class="Symbol">=</a> <a id="1147" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1152" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="1163" href="Data.Vec.Relation.Binary.Equality.Cast.html#1163" class="Bound">eq</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Data.Vec.Relation.Binary.Equality.Cast.html#1167" class="Bound">x</a> <a id="1169" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1171" href="Data.Vec.Relation.Binary.Equality.Cast.html#1171" class="Bound">xs</a><a id="1173" class="Symbol">)</a> <a id="1175" class="Symbol">=</a> <a id="1177" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Vec.Relation.Binary.Equality.Cast.html#1167" class="Bound">x</a> <a id="1185" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="1216" href="Data.Vec.Relation.Binary.Equality.Cast.html#1163" class="Bound">eq</a><a id="1218" class="Symbol">)</a> <a id="1220" href="Data.Vec.Relation.Binary.Equality.Cast.html#1171" class="Bound">xs</a><a id="1222" class="Symbol">)</a>

<a id="cast-trans"></a><a id="1225" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a> <a id="1236" class="Symbol">:</a> <a id="1238" class="Symbol">.(</a><a id="1240" href="Data.Vec.Relation.Binary.Equality.Cast.html#1240" class="Bound">eq₁</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="1248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1250" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="1251" class="Symbol">)</a> <a id="1253" class="Symbol">.(</a><a id="1255" href="Data.Vec.Relation.Binary.Equality.Cast.html#1255" class="Bound">eq₂</a> <a id="1259" class="Symbol">:</a> <a id="1261" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a> <a id="1263" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1265" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="1266" class="Symbol">)</a> <a id="1268" class="Symbol">(</a><a id="1269" href="Data.Vec.Relation.Binary.Equality.Cast.html#1269" class="Bound">xs</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1278" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1280" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="1281" class="Symbol">)</a> <a id="1283" class="Symbol">→</a>
             <a id="1298" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="1303" href="Data.Vec.Relation.Binary.Equality.Cast.html#1255" class="Bound">eq₂</a> <a id="1307" class="Symbol">(</a><a id="1308" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="1313" href="Data.Vec.Relation.Binary.Equality.Cast.html#1240" class="Bound">eq₁</a> <a id="1317" href="Data.Vec.Relation.Binary.Equality.Cast.html#1269" class="Bound">xs</a><a id="1319" class="Symbol">)</a> <a id="1321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1323" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="1328" class="Symbol">(</a><a id="1329" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1335" href="Data.Vec.Relation.Binary.Equality.Cast.html#1240" class="Bound">eq₁</a> <a id="1339" href="Data.Vec.Relation.Binary.Equality.Cast.html#1255" class="Bound">eq₂</a><a id="1342" class="Symbol">)</a> <a id="1344" href="Data.Vec.Relation.Binary.Equality.Cast.html#1269" class="Bound">xs</a>
<a id="1347" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a> <a id="1358" class="Symbol">{</a><a id="1359" class="Argument">m</a> <a id="1361" class="Symbol">=</a> <a id="1363" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1367" class="Symbol">}</a>  <a id="1370" class="Symbol">{</a><a id="1371" class="Argument">n</a> <a id="1373" class="Symbol">=</a> <a id="1375" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1379" class="Symbol">}</a>  <a id="1382" class="Symbol">{</a><a id="1383" class="Argument">o</a> <a id="1385" class="Symbol">=</a> <a id="1387" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1391" class="Symbol">}</a>  <a id="1394" href="Data.Vec.Relation.Binary.Equality.Cast.html#1394" class="Bound">eq₁</a> <a id="1398" href="Data.Vec.Relation.Binary.Equality.Cast.html#1398" class="Bound">eq₂</a> <a id="1402" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1412" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a> <a id="1423" class="Symbol">{</a><a id="1424" class="Argument">m</a> <a id="1426" class="Symbol">=</a> <a id="1428" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1432" class="Symbol">_}</a> <a id="1435" class="Symbol">{</a><a id="1436" class="Argument">n</a> <a id="1438" class="Symbol">=</a> <a id="1440" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1444" class="Symbol">_}</a> <a id="1447" class="Symbol">{</a><a id="1448" class="Argument">o</a> <a id="1450" class="Symbol">=</a> <a id="1452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1456" class="Symbol">_}</a> <a id="1459" href="Data.Vec.Relation.Binary.Equality.Cast.html#1459" class="Bound">eq₁</a> <a id="1463" href="Data.Vec.Relation.Binary.Equality.Cast.html#1463" class="Bound">eq₂</a> <a id="1467" class="Symbol">(</a><a id="1468" href="Data.Vec.Relation.Binary.Equality.Cast.html#1468" class="Bound">x</a> <a id="1470" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1472" href="Data.Vec.Relation.Binary.Equality.Cast.html#1472" class="Bound">xs</a><a id="1474" class="Symbol">)</a> <a id="1476" class="Symbol">=</a>
  <a id="1480" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1485" class="Symbol">(</a><a id="1486" href="Data.Vec.Relation.Binary.Equality.Cast.html#1468" class="Bound">x</a> <a id="1488" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="1490" class="Symbol">)</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a> <a id="1504" class="Symbol">(</a><a id="1505" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="1519" href="Data.Vec.Relation.Binary.Equality.Cast.html#1459" class="Bound">eq₁</a><a id="1522" class="Symbol">)</a> <a id="1524" class="Symbol">(</a><a id="1525" href="Data.Nat.Properties.html#3485" class="Function">suc-injective</a> <a id="1539" href="Data.Vec.Relation.Binary.Equality.Cast.html#1463" class="Bound">eq₂</a><a id="1542" class="Symbol">)</a> <a id="1544" href="Data.Vec.Relation.Binary.Equality.Cast.html#1472" class="Bound">xs</a><a id="1546" class="Symbol">)</a>


<a id="1550" class="Keyword">infix</a> <a id="1556" class="Number">3</a> <a id="1558" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[_]_</a>

<a id="_≈[_]_"></a><a id="1566" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[_]_</a> <a id="1573" class="Symbol">:</a> <a id="1575" class="Symbol">∀</a> <a id="1577" class="Symbol">{</a><a id="1578" href="Data.Vec.Relation.Binary.Equality.Cast.html#1578" class="Bound">n</a> <a id="1580" href="Data.Vec.Relation.Binary.Equality.Cast.html#1580" class="Bound">m</a><a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">→</a> <a id="1585" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1589" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1591" href="Data.Vec.Relation.Binary.Equality.Cast.html#1578" class="Bound">n</a> <a id="1593" class="Symbol">→</a> <a id="1595" class="Symbol">.(</a><a id="1597" href="Data.Vec.Relation.Binary.Equality.Cast.html#1597" class="Bound">eq</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="Data.Vec.Relation.Binary.Equality.Cast.html#1578" class="Bound">n</a> <a id="1604" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1606" href="Data.Vec.Relation.Binary.Equality.Cast.html#1580" class="Bound">m</a><a id="1607" class="Symbol">)</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1615" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1617" href="Data.Vec.Relation.Binary.Equality.Cast.html#1580" class="Bound">m</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1625" class="Symbol">_</a>
<a id="1627" href="Data.Vec.Relation.Binary.Equality.Cast.html#1627" class="Bound">xs</a> <a id="1630" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="1633" href="Data.Vec.Relation.Binary.Equality.Cast.html#1633" class="Bound">eq</a> <a id="1636" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="1638" href="Data.Vec.Relation.Binary.Equality.Cast.html#1638" class="Bound">ys</a> <a id="1641" class="Symbol">=</a> <a id="1643" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="1648" href="Data.Vec.Relation.Binary.Equality.Cast.html#1633" class="Bound">eq</a> <a id="1651" href="Data.Vec.Relation.Binary.Equality.Cast.html#1627" class="Bound">xs</a> <a id="1654" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1656" href="Data.Vec.Relation.Binary.Equality.Cast.html#1638" class="Bound">ys</a>

<a id="1660" class="Comment">------------------------------------------------------------------------</a>
<a id="1733" class="Comment">-- _≈[_]_ is ‘reflexive’, ‘symmetric’ and ‘transitive’</a>

<a id="≈-reflexive"></a><a id="1789" href="Data.Vec.Relation.Binary.Equality.Cast.html#1789" class="Function">≈-reflexive</a> <a id="1801" class="Symbol">:</a> <a id="1803" class="Symbol">∀</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Data.Vec.Relation.Binary.Equality.Cast.html#1806" class="Bound">n</a><a id="1807" class="Symbol">}</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1815" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1817" class="Symbol">(λ</a> <a id="1820" href="Data.Vec.Relation.Binary.Equality.Cast.html#1820" class="Bound">xs</a> <a id="1823" href="Data.Vec.Relation.Binary.Equality.Cast.html#1823" class="Bound">ys</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[_]_</a> <a id="1835" class="Symbol">{</a><a id="1836" class="Argument">A</a> <a id="1838" class="Symbol">=</a> <a id="1840" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a><a id="1841" class="Symbol">}</a> <a id="1843" class="Symbol">{</a><a id="1844" href="Data.Vec.Relation.Binary.Equality.Cast.html#1806" class="Bound">n</a><a id="1845" class="Symbol">}</a> <a id="1847" href="Data.Vec.Relation.Binary.Equality.Cast.html#1820" class="Bound">xs</a> <a id="1850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1855" href="Data.Vec.Relation.Binary.Equality.Cast.html#1823" class="Bound">ys</a><a id="1857" class="Symbol">)</a>
<a id="1859" href="Data.Vec.Relation.Binary.Equality.Cast.html#1789" class="Function">≈-reflexive</a> <a id="1871" class="Symbol">{</a><a id="1872" class="Argument">x</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Data.Vec.Relation.Binary.Equality.Cast.html#1876" class="Bound">x</a><a id="1877" class="Symbol">}</a> <a id="1879" href="Data.Vec.Relation.Binary.Equality.Cast.html#1879" class="Bound">eq</a> <a id="1882" class="Symbol">=</a> <a id="1884" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1890" class="Symbol">(</a><a id="1891" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="1902" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1907" href="Data.Vec.Relation.Binary.Equality.Cast.html#1876" class="Bound">x</a><a id="1908" class="Symbol">)</a> <a id="1910" href="Data.Vec.Relation.Binary.Equality.Cast.html#1879" class="Bound">eq</a>

<a id="≈-sym"></a><a id="1914" href="Data.Vec.Relation.Binary.Equality.Cast.html#1914" class="Function">≈-sym</a> <a id="1920" class="Symbol">:</a> <a id="1922" class="Symbol">.{</a><a id="1924" href="Data.Vec.Relation.Binary.Equality.Cast.html#1924" class="Bound">m≡n</a> <a id="1928" class="Symbol">:</a> <a id="1930" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="1932" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1934" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="1935" class="Symbol">}</a> <a id="1937" class="Symbol">→</a> <a id="1939" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1943" class="Symbol">{</a><a id="1944" class="Argument">A</a> <a id="1946" class="Symbol">=</a> <a id="1948" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1952" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="1954" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="1955" class="Symbol">}</a> <a id="1957" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[</a> <a id="1961" href="Data.Vec.Relation.Binary.Equality.Cast.html#1924" class="Bound">m≡n</a> <a id="1965" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]_</a> <a id="1968" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[</a> <a id="1972" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1976" href="Data.Vec.Relation.Binary.Equality.Cast.html#1924" class="Bound">m≡n</a> <a id="1980" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]_</a>
<a id="1983" href="Data.Vec.Relation.Binary.Equality.Cast.html#1914" class="Function">≈-sym</a> <a id="1989" class="Symbol">{</a><a id="1990" class="Argument">m≡n</a> <a id="1994" class="Symbol">=</a> <a id="1996" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="1999" class="Symbol">}</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Data.Vec.Relation.Binary.Equality.Cast.html#2002" class="Bound">xs</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">{</a><a id="2007" href="Data.Vec.Relation.Binary.Equality.Cast.html#2007" class="Bound">ys</a><a id="2009" class="Symbol">}</a> <a id="2011" href="Data.Vec.Relation.Binary.Equality.Cast.html#2011" class="Bound">xs≈ys</a> <a id="2017" class="Symbol">=</a> <a id="2019" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2027" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2032" class="Symbol">(</a><a id="2033" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2037" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="2040" class="Symbol">)</a> <a id="2042" href="Data.Vec.Relation.Binary.Equality.Cast.html#2007" class="Bound">ys</a>             <a id="2057" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2060" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2071" class="Symbol">(</a><a id="2072" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2076" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="2079" class="Symbol">))</a> <a id="2082" href="Data.Vec.Relation.Binary.Equality.Cast.html#2011" class="Bound">xs≈ys</a> <a id="2088" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2092" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2097" class="Symbol">(</a><a id="2098" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2102" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="2105" class="Symbol">)</a> <a id="2107" class="Symbol">(</a><a id="2108" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2113" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a> <a id="2117" href="Data.Vec.Relation.Binary.Equality.Cast.html#2002" class="Bound">xs</a><a id="2119" class="Symbol">)</a>  <a id="2122" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2125" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a> <a id="2136" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2145" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="2148" class="Symbol">)</a> <a id="2150" href="Data.Vec.Relation.Binary.Equality.Cast.html#2002" class="Bound">xs</a> <a id="2153" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2157" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2162" class="Symbol">(</a><a id="2163" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2169" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2178" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="2181" class="Symbol">))</a> <a id="2184" href="Data.Vec.Relation.Binary.Equality.Cast.html#2002" class="Bound">xs</a> <a id="2187" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2190" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="2201" class="Symbol">(</a><a id="2202" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2208" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a> <a id="2212" class="Symbol">(</a><a id="2213" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2217" href="Data.Vec.Relation.Binary.Equality.Cast.html#1996" class="Bound">m≡n</a><a id="2220" class="Symbol">))</a> <a id="2223" href="Data.Vec.Relation.Binary.Equality.Cast.html#2002" class="Bound">xs</a> <a id="2226" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2230" href="Data.Vec.Relation.Binary.Equality.Cast.html#2002" class="Bound">xs</a>                            <a id="2260" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2264" class="Keyword">where</a> <a id="2270" class="Keyword">open</a> <a id="2275" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="≈-trans"></a><a id="2288" href="Data.Vec.Relation.Binary.Equality.Cast.html#2288" class="Function">≈-trans</a> <a id="2296" class="Symbol">:</a> <a id="2298" class="Symbol">∀</a> <a id="2300" class="Symbol">.{</a><a id="2302" href="Data.Vec.Relation.Binary.Equality.Cast.html#2302" class="Bound">m≡n</a> <a id="2306" class="Symbol">:</a> <a id="2308" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="2310" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2312" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Symbol">.{</a><a id="2317" href="Data.Vec.Relation.Binary.Equality.Cast.html#2317" class="Bound">n≡o</a> <a id="2321" class="Symbol">:</a> <a id="2323" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a> <a id="2325" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2327" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="2328" class="Symbol">}</a> <a id="2330" class="Symbol">→</a>
          <a id="2342" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2348" class="Symbol">{</a><a id="2349" class="Argument">A</a> <a id="2351" class="Symbol">=</a> <a id="2353" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2357" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="2359" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="2360" class="Symbol">}</a> <a id="2362" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[</a> <a id="2366" href="Data.Vec.Relation.Binary.Equality.Cast.html#2302" class="Bound">m≡n</a> <a id="2370" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]_</a> <a id="2373" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[</a> <a id="2377" href="Data.Vec.Relation.Binary.Equality.Cast.html#2317" class="Bound">n≡o</a> <a id="2381" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]_</a> <a id="2384" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">_≈[</a> <a id="2388" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2394" href="Data.Vec.Relation.Binary.Equality.Cast.html#2302" class="Bound">m≡n</a> <a id="2398" href="Data.Vec.Relation.Binary.Equality.Cast.html#2317" class="Bound">n≡o</a> <a id="2402" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]_</a>
<a id="2405" href="Data.Vec.Relation.Binary.Equality.Cast.html#2288" class="Function">≈-trans</a> <a id="2413" class="Symbol">{</a><a id="2414" class="Argument">m≡n</a> <a id="2418" class="Symbol">=</a> <a id="2420" href="Data.Vec.Relation.Binary.Equality.Cast.html#2420" class="Bound">m≡n</a><a id="2423" class="Symbol">}</a> <a id="2425" class="Symbol">{</a><a id="2426" href="Data.Vec.Relation.Binary.Equality.Cast.html#2426" class="Bound">n≡o</a><a id="2429" class="Symbol">}</a> <a id="2431" class="Symbol">{</a><a id="2432" href="Data.Vec.Relation.Binary.Equality.Cast.html#2432" class="Bound">xs</a><a id="2434" class="Symbol">}</a> <a id="2436" class="Symbol">{</a><a id="2437" href="Data.Vec.Relation.Binary.Equality.Cast.html#2437" class="Bound">ys</a><a id="2439" class="Symbol">}</a> <a id="2441" class="Symbol">{</a><a id="2442" href="Data.Vec.Relation.Binary.Equality.Cast.html#2442" class="Bound">zs</a><a id="2444" class="Symbol">}</a> <a id="2446" href="Data.Vec.Relation.Binary.Equality.Cast.html#2446" class="Bound">xs≈ys</a> <a id="2452" href="Data.Vec.Relation.Binary.Equality.Cast.html#2452" class="Bound">ys≈zs</a> <a id="2458" class="Symbol">=</a> <a id="2460" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2468" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2480" href="Data.Vec.Relation.Binary.Equality.Cast.html#2420" class="Bound">m≡n</a> <a id="2484" href="Data.Vec.Relation.Binary.Equality.Cast.html#2426" class="Bound">n≡o</a><a id="2487" class="Symbol">)</a> <a id="2489" href="Data.Vec.Relation.Binary.Equality.Cast.html#2432" class="Bound">xs</a> <a id="2492" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2495" href="Data.Vec.Relation.Binary.Equality.Cast.html#1225" class="Function">cast-trans</a> <a id="2506" href="Data.Vec.Relation.Binary.Equality.Cast.html#2420" class="Bound">m≡n</a> <a id="2510" href="Data.Vec.Relation.Binary.Equality.Cast.html#2426" class="Bound">n≡o</a> <a id="2514" href="Data.Vec.Relation.Binary.Equality.Cast.html#2432" class="Bound">xs</a> <a id="2517" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2521" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2526" href="Data.Vec.Relation.Binary.Equality.Cast.html#2426" class="Bound">n≡o</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2536" href="Data.Vec.Relation.Binary.Equality.Cast.html#2420" class="Bound">m≡n</a> <a id="2540" href="Data.Vec.Relation.Binary.Equality.Cast.html#2432" class="Bound">xs</a><a id="2542" class="Symbol">)</a>  <a id="2545" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2548" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2559" href="Data.Vec.Relation.Binary.Equality.Cast.html#2426" class="Bound">n≡o</a><a id="2562" class="Symbol">)</a> <a id="2564" href="Data.Vec.Relation.Binary.Equality.Cast.html#2446" class="Bound">xs≈ys</a> <a id="2570" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2574" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="2579" href="Data.Vec.Relation.Binary.Equality.Cast.html#2426" class="Bound">n≡o</a> <a id="2583" href="Data.Vec.Relation.Binary.Equality.Cast.html#2437" class="Bound">ys</a>             <a id="2598" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2601" href="Data.Vec.Relation.Binary.Equality.Cast.html#2452" class="Bound">ys≈zs</a> <a id="2607" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2611" href="Data.Vec.Relation.Binary.Equality.Cast.html#2442" class="Bound">zs</a>                      <a id="2635" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2639" class="Keyword">where</a> <a id="2645" class="Keyword">open</a> <a id="2650" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="≈-cong′"></a><a id="2663" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="2671" class="Symbol">:</a> <a id="2673" class="Symbol">∀</a> <a id="2675" class="Symbol">{</a><a id="2676" href="Data.Vec.Relation.Binary.Equality.Cast.html#2676" class="Bound">f-len</a> <a id="2682" class="Symbol">:</a> <a id="2684" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2686" class="Symbol">→</a> <a id="2688" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2689" class="Symbol">}</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Data.Vec.Relation.Binary.Equality.Cast.html#2692" class="Bound">f</a> <a id="2694" class="Symbol">:</a> <a id="2696" class="Symbol">∀</a> <a id="2698" class="Symbol">{</a><a id="2699" href="Data.Vec.Relation.Binary.Equality.Cast.html#2699" class="Bound">n</a><a id="2700" class="Symbol">}</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2708" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="2710" href="Data.Vec.Relation.Binary.Equality.Cast.html#2699" class="Bound">n</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2718" href="Data.Vec.Relation.Binary.Equality.Cast.html#1011" class="Generalizable">B</a> <a id="2720" class="Symbol">(</a><a id="2721" href="Data.Vec.Relation.Binary.Equality.Cast.html#2676" class="Bound">f-len</a> <a id="2727" href="Data.Vec.Relation.Binary.Equality.Cast.html#2699" class="Bound">n</a><a id="2728" class="Symbol">))</a>
          <a id="2741" class="Symbol">{</a><a id="2742" href="Data.Vec.Relation.Binary.Equality.Cast.html#2742" class="Bound">m</a> <a id="2744" href="Data.Vec.Relation.Binary.Equality.Cast.html#2744" class="Bound">n</a><a id="2745" class="Symbol">}</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Data.Vec.Relation.Binary.Equality.Cast.html#2748" class="Bound">xs</a> <a id="2751" class="Symbol">:</a> <a id="2753" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2757" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="2759" href="Data.Vec.Relation.Binary.Equality.Cast.html#2742" class="Bound">m</a><a id="2760" class="Symbol">}</a> <a id="2762" class="Symbol">{</a><a id="2763" href="Data.Vec.Relation.Binary.Equality.Cast.html#2763" class="Bound">ys</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2772" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="2774" href="Data.Vec.Relation.Binary.Equality.Cast.html#2744" class="Bound">n</a><a id="2775" class="Symbol">}</a> <a id="2777" class="Symbol">.{</a><a id="2779" href="Data.Vec.Relation.Binary.Equality.Cast.html#2779" class="Bound">eq</a><a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">→</a> <a id="2785" href="Data.Vec.Relation.Binary.Equality.Cast.html#2748" class="Bound">xs</a> <a id="2788" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="2791" href="Data.Vec.Relation.Binary.Equality.Cast.html#2779" class="Bound">eq</a> <a id="2794" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="2796" href="Data.Vec.Relation.Binary.Equality.Cast.html#2763" class="Bound">ys</a> <a id="2799" class="Symbol">→</a>
          <a id="2811" href="Data.Vec.Relation.Binary.Equality.Cast.html#2692" class="Bound">f</a> <a id="2813" href="Data.Vec.Relation.Binary.Equality.Cast.html#2748" class="Bound">xs</a> <a id="2816" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="2819" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2824" href="Data.Vec.Relation.Binary.Equality.Cast.html#2676" class="Bound">f-len</a> <a id="2830" href="Data.Vec.Relation.Binary.Equality.Cast.html#2779" class="Bound">eq</a> <a id="2833" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="2835" href="Data.Vec.Relation.Binary.Equality.Cast.html#2692" class="Bound">f</a> <a id="2837" href="Data.Vec.Relation.Binary.Equality.Cast.html#2763" class="Bound">ys</a>
<a id="2840" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="2848" href="Data.Vec.Relation.Binary.Equality.Cast.html#2848" class="Bound">f</a> <a id="2850" class="Symbol">{</a><a id="2851" class="Argument">m</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2859" class="Symbol">}</a>  <a id="2862" class="Symbol">{</a><a id="2863" class="Argument">n</a> <a id="2865" class="Symbol">=</a> <a id="2867" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="2871" class="Symbol">}</a>  <a id="2874" class="Symbol">{</a><a id="2875" class="Argument">xs</a> <a id="2878" class="Symbol">=</a> <a id="2880" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="2882" class="Symbol">}</a>     <a id="2888" class="Symbol">{</a><a id="2889" class="Argument">ys</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="2896" class="Symbol">}</a>     <a id="2902" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2907" class="Symbol">=</a> <a id="2909" href="Data.Vec.Relation.Binary.Equality.Cast.html#1062" class="Function">cast-is-id</a> <a id="2920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Data.Vec.Relation.Binary.Equality.Cast.html#2848" class="Bound">f</a> <a id="2928" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a><a id="2930" class="Symbol">)</a>
<a id="2932" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="2940" href="Data.Vec.Relation.Binary.Equality.Cast.html#2940" class="Bound">f</a> <a id="2942" class="Symbol">{</a><a id="2943" class="Argument">m</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2951" href="Data.Vec.Relation.Binary.Equality.Cast.html#2951" class="Bound">m</a><a id="2952" class="Symbol">}</a> <a id="2954" class="Symbol">{</a><a id="2955" class="Argument">n</a> <a id="2957" class="Symbol">=</a> <a id="2959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2963" href="Data.Vec.Relation.Binary.Equality.Cast.html#2963" class="Bound">n</a><a id="2964" class="Symbol">}</a> <a id="2966" class="Symbol">{</a><a id="2967" class="Argument">xs</a> <a id="2970" class="Symbol">=</a> <a id="2972" href="Data.Vec.Relation.Binary.Equality.Cast.html#2972" class="Bound">x</a> <a id="2974" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2976" href="Data.Vec.Relation.Binary.Equality.Cast.html#2976" class="Bound">xs</a><a id="2978" class="Symbol">}</a> <a id="2980" class="Symbol">{</a><a id="2981" class="Argument">ys</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Data.Vec.Relation.Binary.Equality.Cast.html#2986" class="Bound">y</a> <a id="2988" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="2990" href="Data.Vec.Relation.Binary.Equality.Cast.html#2990" class="Bound">ys</a><a id="2992" class="Symbol">}</a> <a id="2994" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2999" class="Symbol">=</a> <a id="3001" href="Data.Vec.Relation.Binary.Equality.Cast.html#2663" class="Function">≈-cong′</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Data.Vec.Relation.Binary.Equality.Cast.html#2940" class="Bound">f</a> <a id="3012" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3014" class="Symbol">(</a><a id="3015" href="Data.Vec.Relation.Binary.Equality.Cast.html#2972" class="Bound">x</a> <a id="3017" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷_</a><a id="3019" class="Symbol">))</a> <a id="3022" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3028" class="Comment">------------------------------------------------------------------------</a>
<a id="3101" class="Comment">-- Reasoning combinators</a>

<a id="3127" class="Keyword">module</a> <a id="CastReasoning"></a><a id="3134" href="Data.Vec.Relation.Binary.Equality.Cast.html#3134" class="Module">CastReasoning</a> <a id="3148" class="Keyword">where</a>

  <a id="3157" class="Keyword">open</a> <a id="3162" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a> <a id="3174" class="Keyword">public</a>
    <a id="3185" class="Keyword">renaming</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="3202" class="Symbol">to</a> <a id="3205" class="Function Operator">begin-≡_</a><a id="3213" class="Symbol">;</a> <a id="3215" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="3218" class="Symbol">to</a> <a id="3221" class="Function Operator">_≡-∎</a><a id="3225" class="Symbol">)</a>

  <a id="CastReasoning.begin_"></a><a id="3230" href="Data.Vec.Relation.Binary.Equality.Cast.html#3230" class="Function Operator">begin_</a> <a id="3237" class="Symbol">:</a> <a id="3239" class="Symbol">∀</a> <a id="3241" class="Symbol">.{</a><a id="3243" href="Data.Vec.Relation.Binary.Equality.Cast.html#3243" class="Bound">m≡n</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="3251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3253" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="3254" class="Symbol">}</a> <a id="3256" class="Symbol">{</a><a id="3257" href="Data.Vec.Relation.Binary.Equality.Cast.html#3257" class="Bound">xs</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3266" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3268" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="3269" class="Symbol">}</a> <a id="3271" class="Symbol">{</a><a id="3272" href="Data.Vec.Relation.Binary.Equality.Cast.html#3272" class="Bound">ys</a><a id="3274" class="Symbol">}</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Data.Vec.Relation.Binary.Equality.Cast.html#3257" class="Bound">xs</a> <a id="3281" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3284" href="Data.Vec.Relation.Binary.Equality.Cast.html#3243" class="Bound">m≡n</a> <a id="3288" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3290" href="Data.Vec.Relation.Binary.Equality.Cast.html#3272" class="Bound">ys</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="3300" href="Data.Vec.Relation.Binary.Equality.Cast.html#3243" class="Bound">m≡n</a> <a id="3304" href="Data.Vec.Relation.Binary.Equality.Cast.html#3257" class="Bound">xs</a> <a id="3307" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3309" href="Data.Vec.Relation.Binary.Equality.Cast.html#3272" class="Bound">ys</a>
  <a id="3314" href="Data.Vec.Relation.Binary.Equality.Cast.html#3230" class="Function Operator">begin</a> <a id="3320" href="Data.Vec.Relation.Binary.Equality.Cast.html#3320" class="Bound">xs≈ys</a> <a id="3326" class="Symbol">=</a> <a id="3328" href="Data.Vec.Relation.Binary.Equality.Cast.html#3320" class="Bound">xs≈ys</a>

  <a id="CastReasoning._∎"></a><a id="3337" href="Data.Vec.Relation.Binary.Equality.Cast.html#3337" class="Function Operator">_∎</a> <a id="3340" class="Symbol">:</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Data.Vec.Relation.Binary.Equality.Cast.html#3343" class="Bound">xs</a> <a id="3346" class="Symbol">:</a> <a id="3348" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3352" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3354" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="3355" class="Symbol">)</a> <a id="3357" class="Symbol">→</a> <a id="3359" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="3364" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3369" href="Data.Vec.Relation.Binary.Equality.Cast.html#3343" class="Bound">xs</a> <a id="3372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3374" href="Data.Vec.Relation.Binary.Equality.Cast.html#3343" class="Bound">xs</a>
  <a id="3379" href="Data.Vec.Relation.Binary.Equality.Cast.html#3337" class="Function Operator">_∎</a> <a id="3382" href="Data.Vec.Relation.Binary.Equality.Cast.html#3382" class="Bound">xs</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Data.Vec.Relation.Binary.Equality.Cast.html#1789" class="Function">≈-reflexive</a> <a id="3399" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="CastReasoning._≈⟨⟩_"></a><a id="3407" href="Data.Vec.Relation.Binary.Equality.Cast.html#3407" class="Function Operator">_≈⟨⟩_</a> <a id="3413" class="Symbol">:</a> <a id="3415" class="Symbol">∀</a> <a id="3417" class="Symbol">.{</a><a id="3419" href="Data.Vec.Relation.Binary.Equality.Cast.html#3419" class="Bound">m≡n</a> <a id="3423" class="Symbol">:</a> <a id="3425" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="3427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3429" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="3430" class="Symbol">}</a> <a id="3432" class="Symbol">(</a><a id="3433" href="Data.Vec.Relation.Binary.Equality.Cast.html#3433" class="Bound">xs</a> <a id="3436" class="Symbol">:</a> <a id="3438" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3442" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3444" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="3445" class="Symbol">)</a> <a id="3447" class="Symbol">{</a><a id="3448" href="Data.Vec.Relation.Binary.Equality.Cast.html#3448" class="Bound">ys</a><a id="3450" class="Symbol">}</a> <a id="3452" class="Symbol">→</a> <a id="3454" href="Data.Vec.Relation.Binary.Equality.Cast.html#3433" class="Bound">xs</a> <a id="3457" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3460" href="Data.Vec.Relation.Binary.Equality.Cast.html#3419" class="Bound">m≡n</a> <a id="3464" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3466" href="Data.Vec.Relation.Binary.Equality.Cast.html#3448" class="Bound">ys</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Data.Vec.Relation.Binary.Equality.Cast.html#3433" class="Bound">xs</a> <a id="3474" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3477" href="Data.Vec.Relation.Binary.Equality.Cast.html#3419" class="Bound">m≡n</a> <a id="3481" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3483" href="Data.Vec.Relation.Binary.Equality.Cast.html#3448" class="Bound">ys</a>
  <a id="3488" href="Data.Vec.Relation.Binary.Equality.Cast.html#3488" class="Bound">xs</a> <a id="3491" href="Data.Vec.Relation.Binary.Equality.Cast.html#3407" class="Function Operator">≈⟨⟩</a> <a id="3495" href="Data.Vec.Relation.Binary.Equality.Cast.html#3495" class="Bound">xs≈ys</a> <a id="3501" class="Symbol">=</a> <a id="3503" href="Data.Vec.Relation.Binary.Equality.Cast.html#3495" class="Bound">xs≈ys</a>

  <a id="3512" class="Comment">-- composition of _≈[_]_</a>
  <a id="CastReasoning.step-≈-⟩"></a><a id="3539" href="Data.Vec.Relation.Binary.Equality.Cast.html#3539" class="Function">step-≈-⟩</a> <a id="3548" class="Symbol">:</a> <a id="3550" class="Symbol">∀</a> <a id="3552" class="Symbol">.{</a><a id="3554" href="Data.Vec.Relation.Binary.Equality.Cast.html#3554" class="Bound">m≡n</a> <a id="3558" class="Symbol">:</a> <a id="3560" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="3562" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3564" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="3565" class="Symbol">}.{</a><a id="3568" href="Data.Vec.Relation.Binary.Equality.Cast.html#3568" class="Bound">m≡o</a> <a id="3572" class="Symbol">:</a> <a id="3574" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="3576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3578" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="3579" class="Symbol">}</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Data.Vec.Relation.Binary.Equality.Cast.html#3582" class="Bound">xs</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3591" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3593" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="3594" class="Symbol">)</a> <a id="3596" class="Symbol">{</a><a id="3597" href="Data.Vec.Relation.Binary.Equality.Cast.html#3597" class="Bound">ys</a> <a id="3600" class="Symbol">:</a> <a id="3602" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3606" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3608" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="3609" class="Symbol">}</a> <a id="3611" class="Symbol">{</a><a id="3612" href="Data.Vec.Relation.Binary.Equality.Cast.html#3612" class="Bound">zs</a> <a id="3615" class="Symbol">:</a> <a id="3617" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3621" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3623" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="3624" class="Symbol">}</a> <a id="3626" class="Symbol">→</a>
           <a id="3639" href="Data.Vec.Relation.Binary.Equality.Cast.html#3597" class="Bound">ys</a> <a id="3642" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3645" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3656" href="Data.Vec.Relation.Binary.Equality.Cast.html#3554" class="Bound">m≡n</a><a id="3659" class="Symbol">)</a> <a id="3661" href="Data.Vec.Relation.Binary.Equality.Cast.html#3568" class="Bound">m≡o</a> <a id="3665" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3667" href="Data.Vec.Relation.Binary.Equality.Cast.html#3612" class="Bound">zs</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Data.Vec.Relation.Binary.Equality.Cast.html#3582" class="Bound">xs</a> <a id="3675" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3678" href="Data.Vec.Relation.Binary.Equality.Cast.html#3554" class="Bound">m≡n</a> <a id="3682" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3684" href="Data.Vec.Relation.Binary.Equality.Cast.html#3597" class="Bound">ys</a> <a id="3687" class="Symbol">→</a> <a id="3689" href="Data.Vec.Relation.Binary.Equality.Cast.html#3582" class="Bound">xs</a> <a id="3692" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3695" href="Data.Vec.Relation.Binary.Equality.Cast.html#3568" class="Bound">m≡o</a> <a id="3699" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3701" href="Data.Vec.Relation.Binary.Equality.Cast.html#3612" class="Bound">zs</a>
  <a id="3706" href="Data.Vec.Relation.Binary.Equality.Cast.html#3539" class="Function">step-≈-⟩</a> <a id="3715" href="Data.Vec.Relation.Binary.Equality.Cast.html#3715" class="Bound">xs</a> <a id="3718" href="Data.Vec.Relation.Binary.Equality.Cast.html#3718" class="Bound">ys≈zs</a> <a id="3724" href="Data.Vec.Relation.Binary.Equality.Cast.html#3724" class="Bound">xs≈ys</a> <a id="3730" class="Symbol">=</a> <a id="3732" href="Data.Vec.Relation.Binary.Equality.Cast.html#2288" class="Function">≈-trans</a> <a id="3740" href="Data.Vec.Relation.Binary.Equality.Cast.html#3724" class="Bound">xs≈ys</a> <a id="3746" href="Data.Vec.Relation.Binary.Equality.Cast.html#3718" class="Bound">ys≈zs</a>

  <a id="CastReasoning.step-≈-⟨"></a><a id="3755" href="Data.Vec.Relation.Binary.Equality.Cast.html#3755" class="Function">step-≈-⟨</a> <a id="3764" class="Symbol">:</a> <a id="3766" class="Symbol">∀</a> <a id="3768" class="Symbol">.{</a><a id="3770" href="Data.Vec.Relation.Binary.Equality.Cast.html#3770" class="Bound">n≡m</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a> <a id="3778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3780" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="3781" class="Symbol">}.{</a><a id="3784" href="Data.Vec.Relation.Binary.Equality.Cast.html#3784" class="Bound">m≡o</a> <a id="3788" class="Symbol">:</a> <a id="3790" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="3792" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3794" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="3795" class="Symbol">}</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Data.Vec.Relation.Binary.Equality.Cast.html#3798" class="Bound">xs</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3807" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3809" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">{</a><a id="3813" href="Data.Vec.Relation.Binary.Equality.Cast.html#3813" class="Bound">ys</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3822" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3824" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="3825" class="Symbol">}</a> <a id="3827" class="Symbol">{</a><a id="3828" href="Data.Vec.Relation.Binary.Equality.Cast.html#3828" class="Bound">zs</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3837" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="3839" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="3840" class="Symbol">}</a> <a id="3842" class="Symbol">→</a>
           <a id="3855" href="Data.Vec.Relation.Binary.Equality.Cast.html#3813" class="Bound">ys</a> <a id="3858" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3861" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3867" href="Data.Vec.Relation.Binary.Equality.Cast.html#3770" class="Bound">n≡m</a> <a id="3871" href="Data.Vec.Relation.Binary.Equality.Cast.html#3784" class="Bound">m≡o</a> <a id="3875" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3877" href="Data.Vec.Relation.Binary.Equality.Cast.html#3828" class="Bound">zs</a> <a id="3880" class="Symbol">→</a> <a id="3882" href="Data.Vec.Relation.Binary.Equality.Cast.html#3813" class="Bound">ys</a> <a id="3885" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3888" href="Data.Vec.Relation.Binary.Equality.Cast.html#3770" class="Bound">n≡m</a> <a id="3892" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3894" href="Data.Vec.Relation.Binary.Equality.Cast.html#3798" class="Bound">xs</a> <a id="3897" class="Symbol">→</a> <a id="3899" href="Data.Vec.Relation.Binary.Equality.Cast.html#3798" class="Bound">xs</a> <a id="3902" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="3905" href="Data.Vec.Relation.Binary.Equality.Cast.html#3784" class="Bound">m≡o</a> <a id="3909" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="3911" href="Data.Vec.Relation.Binary.Equality.Cast.html#3828" class="Bound">zs</a>
  <a id="3916" href="Data.Vec.Relation.Binary.Equality.Cast.html#3755" class="Function">step-≈-⟨</a> <a id="3925" href="Data.Vec.Relation.Binary.Equality.Cast.html#3925" class="Bound">xs</a> <a id="3928" href="Data.Vec.Relation.Binary.Equality.Cast.html#3928" class="Bound">ys≈zs</a> <a id="3934" href="Data.Vec.Relation.Binary.Equality.Cast.html#3934" class="Bound">ys≈xs</a> <a id="3940" class="Symbol">=</a> <a id="3942" href="Data.Vec.Relation.Binary.Equality.Cast.html#3539" class="Function">step-≈-⟩</a> <a id="3951" href="Data.Vec.Relation.Binary.Equality.Cast.html#3925" class="Bound">xs</a> <a id="3954" href="Data.Vec.Relation.Binary.Equality.Cast.html#3928" class="Bound">ys≈zs</a> <a id="3960" class="Symbol">(</a><a id="3961" href="Data.Vec.Relation.Binary.Equality.Cast.html#1914" class="Function">≈-sym</a> <a id="3967" href="Data.Vec.Relation.Binary.Equality.Cast.html#3934" class="Bound">ys≈xs</a><a id="3972" class="Symbol">)</a>

  <a id="3977" class="Comment">-- composition of the equality type on the right-hand side of _≈[_]_,</a>
  <a id="4049" class="Comment">-- or escaping to ordinary _≡_</a>
  <a id="CastReasoning.step-≃-⟩"></a><a id="4082" href="Data.Vec.Relation.Binary.Equality.Cast.html#4082" class="Function">step-≃-⟩</a> <a id="4091" class="Symbol">:</a> <a id="4093" class="Symbol">∀</a> <a id="4095" class="Symbol">.{</a><a id="4097" href="Data.Vec.Relation.Binary.Equality.Cast.html#4097" class="Bound">m≡n</a> <a id="4101" class="Symbol">:</a> <a id="4103" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="4105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4107" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="4108" class="Symbol">}</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Data.Vec.Relation.Binary.Equality.Cast.html#4111" class="Bound">xs</a> <a id="4114" class="Symbol">:</a> <a id="4116" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4120" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4122" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="4123" class="Symbol">)</a> <a id="4125" class="Symbol">{</a><a id="4126" href="Data.Vec.Relation.Binary.Equality.Cast.html#4126" class="Bound">ys</a> <a id="4129" href="Data.Vec.Relation.Binary.Equality.Cast.html#4129" class="Bound">zs</a><a id="4131" class="Symbol">}</a> <a id="4133" class="Symbol">→</a> <a id="4135" href="Data.Vec.Relation.Binary.Equality.Cast.html#4126" class="Bound">ys</a> <a id="4138" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4140" href="Data.Vec.Relation.Binary.Equality.Cast.html#4129" class="Bound">zs</a> <a id="4143" class="Symbol">→</a> <a id="4145" href="Data.Vec.Relation.Binary.Equality.Cast.html#4111" class="Bound">xs</a> <a id="4148" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4151" href="Data.Vec.Relation.Binary.Equality.Cast.html#4097" class="Bound">m≡n</a> <a id="4155" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4157" href="Data.Vec.Relation.Binary.Equality.Cast.html#4126" class="Bound">ys</a> <a id="4160" class="Symbol">→</a> <a id="4162" href="Data.Vec.Relation.Binary.Equality.Cast.html#4111" class="Bound">xs</a> <a id="4165" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4168" href="Data.Vec.Relation.Binary.Equality.Cast.html#4097" class="Bound">m≡n</a> <a id="4172" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4174" href="Data.Vec.Relation.Binary.Equality.Cast.html#4129" class="Bound">zs</a>
  <a id="4179" href="Data.Vec.Relation.Binary.Equality.Cast.html#4082" class="Function">step-≃-⟩</a> <a id="4188" href="Data.Vec.Relation.Binary.Equality.Cast.html#4188" class="Bound">xs</a> <a id="4191" href="Data.Vec.Relation.Binary.Equality.Cast.html#4191" class="Bound">ys≡zs</a> <a id="4197" href="Data.Vec.Relation.Binary.Equality.Cast.html#4197" class="Bound">xs≈ys</a> <a id="4203" class="Symbol">=</a> <a id="4205" href="Data.Vec.Relation.Binary.Equality.Cast.html#2288" class="Function">≈-trans</a> <a id="4213" href="Data.Vec.Relation.Binary.Equality.Cast.html#4197" class="Bound">xs≈ys</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Data.Vec.Relation.Binary.Equality.Cast.html#1789" class="Function">≈-reflexive</a> <a id="4232" href="Data.Vec.Relation.Binary.Equality.Cast.html#4191" class="Bound">ys≡zs</a><a id="4237" class="Symbol">)</a>

  <a id="CastReasoning.step-≃-⟨"></a><a id="4242" href="Data.Vec.Relation.Binary.Equality.Cast.html#4242" class="Function">step-≃-⟨</a> <a id="4251" class="Symbol">:</a> <a id="4253" class="Symbol">∀</a> <a id="4255" class="Symbol">.{</a><a id="4257" href="Data.Vec.Relation.Binary.Equality.Cast.html#4257" class="Bound">m≡n</a> <a id="4261" class="Symbol">:</a> <a id="4263" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="4265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4267" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="4268" class="Symbol">}</a> <a id="4270" class="Symbol">(</a><a id="4271" href="Data.Vec.Relation.Binary.Equality.Cast.html#4271" class="Bound">xs</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4280" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4282" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="4283" class="Symbol">)</a> <a id="4285" class="Symbol">{</a><a id="4286" href="Data.Vec.Relation.Binary.Equality.Cast.html#4286" class="Bound">ys</a> <a id="4289" href="Data.Vec.Relation.Binary.Equality.Cast.html#4289" class="Bound">zs</a><a id="4291" class="Symbol">}</a> <a id="4293" class="Symbol">→</a> <a id="4295" href="Data.Vec.Relation.Binary.Equality.Cast.html#4286" class="Bound">ys</a> <a id="4298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4300" href="Data.Vec.Relation.Binary.Equality.Cast.html#4289" class="Bound">zs</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Data.Vec.Relation.Binary.Equality.Cast.html#4286" class="Bound">ys</a> <a id="4308" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4311" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4315" href="Data.Vec.Relation.Binary.Equality.Cast.html#4257" class="Bound">m≡n</a> <a id="4319" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4321" href="Data.Vec.Relation.Binary.Equality.Cast.html#4271" class="Bound">xs</a> <a id="4324" class="Symbol">→</a> <a id="4326" href="Data.Vec.Relation.Binary.Equality.Cast.html#4271" class="Bound">xs</a> <a id="4329" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4332" href="Data.Vec.Relation.Binary.Equality.Cast.html#4257" class="Bound">m≡n</a> <a id="4336" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4338" href="Data.Vec.Relation.Binary.Equality.Cast.html#4289" class="Bound">zs</a>
  <a id="4343" href="Data.Vec.Relation.Binary.Equality.Cast.html#4242" class="Function">step-≃-⟨</a> <a id="4352" href="Data.Vec.Relation.Binary.Equality.Cast.html#4352" class="Bound">xs</a> <a id="4355" href="Data.Vec.Relation.Binary.Equality.Cast.html#4355" class="Bound">ys≡zs</a> <a id="4361" href="Data.Vec.Relation.Binary.Equality.Cast.html#4361" class="Bound">ys≈xs</a> <a id="4367" class="Symbol">=</a> <a id="4369" href="Data.Vec.Relation.Binary.Equality.Cast.html#4082" class="Function">step-≃-⟩</a> <a id="4378" href="Data.Vec.Relation.Binary.Equality.Cast.html#4352" class="Bound">xs</a> <a id="4381" href="Data.Vec.Relation.Binary.Equality.Cast.html#4355" class="Bound">ys≡zs</a> <a id="4387" class="Symbol">(</a><a id="4388" href="Data.Vec.Relation.Binary.Equality.Cast.html#1914" class="Function">≈-sym</a> <a id="4394" href="Data.Vec.Relation.Binary.Equality.Cast.html#4361" class="Bound">ys≈xs</a><a id="4399" class="Symbol">)</a>

  <a id="4404" class="Comment">-- composition of the equality type on the left-hand side of _≈[_]_</a>
  <a id="CastReasoning.step-≂-⟩"></a><a id="4474" href="Data.Vec.Relation.Binary.Equality.Cast.html#4474" class="Function">step-≂-⟩</a> <a id="4483" class="Symbol">:</a> <a id="4485" class="Symbol">∀</a> <a id="4487" class="Symbol">.{</a><a id="4489" href="Data.Vec.Relation.Binary.Equality.Cast.html#4489" class="Bound">m≡n</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="4497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4499" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="4500" class="Symbol">}</a> <a id="4502" class="Symbol">(</a><a id="4503" href="Data.Vec.Relation.Binary.Equality.Cast.html#4503" class="Bound">xs</a> <a id="4506" class="Symbol">:</a> <a id="4508" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4512" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4514" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="4515" class="Symbol">)</a> <a id="4517" class="Symbol">{</a><a id="4518" href="Data.Vec.Relation.Binary.Equality.Cast.html#4518" class="Bound">ys</a> <a id="4521" href="Data.Vec.Relation.Binary.Equality.Cast.html#4521" class="Bound">zs</a><a id="4523" class="Symbol">}</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Data.Vec.Relation.Binary.Equality.Cast.html#4518" class="Bound">ys</a> <a id="4530" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4533" href="Data.Vec.Relation.Binary.Equality.Cast.html#4489" class="Bound">m≡n</a> <a id="4537" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4539" href="Data.Vec.Relation.Binary.Equality.Cast.html#4521" class="Bound">zs</a> <a id="4542" class="Symbol">→</a> <a id="4544" href="Data.Vec.Relation.Binary.Equality.Cast.html#4503" class="Bound">xs</a> <a id="4547" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4549" href="Data.Vec.Relation.Binary.Equality.Cast.html#4518" class="Bound">ys</a> <a id="4552" class="Symbol">→</a> <a id="4554" href="Data.Vec.Relation.Binary.Equality.Cast.html#4503" class="Bound">xs</a> <a id="4557" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4560" href="Data.Vec.Relation.Binary.Equality.Cast.html#4489" class="Bound">m≡n</a> <a id="4564" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4566" href="Data.Vec.Relation.Binary.Equality.Cast.html#4521" class="Bound">zs</a>
  <a id="4571" href="Data.Vec.Relation.Binary.Equality.Cast.html#4474" class="Function">step-≂-⟩</a> <a id="4580" href="Data.Vec.Relation.Binary.Equality.Cast.html#4580" class="Bound">xs</a> <a id="4583" href="Data.Vec.Relation.Binary.Equality.Cast.html#4583" class="Bound">ys≈zs</a> <a id="4589" href="Data.Vec.Relation.Binary.Equality.Cast.html#4589" class="Bound">xs≡ys</a> <a id="4595" class="Symbol">=</a> <a id="4597" href="Data.Vec.Relation.Binary.Equality.Cast.html#2288" class="Function">≈-trans</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Data.Vec.Relation.Binary.Equality.Cast.html#1789" class="Function">≈-reflexive</a> <a id="4618" href="Data.Vec.Relation.Binary.Equality.Cast.html#4589" class="Bound">xs≡ys</a><a id="4623" class="Symbol">)</a> <a id="4625" href="Data.Vec.Relation.Binary.Equality.Cast.html#4583" class="Bound">ys≈zs</a>

  <a id="CastReasoning.step-≂-⟨"></a><a id="4634" href="Data.Vec.Relation.Binary.Equality.Cast.html#4634" class="Function">step-≂-⟨</a> <a id="4643" class="Symbol">:</a> <a id="4645" class="Symbol">∀</a> <a id="4647" class="Symbol">.{</a><a id="4649" href="Data.Vec.Relation.Binary.Equality.Cast.html#4649" class="Bound">m≡n</a> <a id="4653" class="Symbol">:</a> <a id="4655" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="4657" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4659" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="4660" class="Symbol">}</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Data.Vec.Relation.Binary.Equality.Cast.html#4663" class="Bound">xs</a> <a id="4666" class="Symbol">:</a> <a id="4668" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4672" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4674" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="4675" class="Symbol">)</a> <a id="4677" class="Symbol">{</a><a id="4678" href="Data.Vec.Relation.Binary.Equality.Cast.html#4678" class="Bound">ys</a> <a id="4681" href="Data.Vec.Relation.Binary.Equality.Cast.html#4681" class="Bound">zs</a><a id="4683" class="Symbol">}</a> <a id="4685" class="Symbol">→</a> <a id="4687" href="Data.Vec.Relation.Binary.Equality.Cast.html#4678" class="Bound">ys</a> <a id="4690" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4693" href="Data.Vec.Relation.Binary.Equality.Cast.html#4649" class="Bound">m≡n</a> <a id="4697" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4699" href="Data.Vec.Relation.Binary.Equality.Cast.html#4681" class="Bound">zs</a> <a id="4702" class="Symbol">→</a> <a id="4704" href="Data.Vec.Relation.Binary.Equality.Cast.html#4678" class="Bound">ys</a> <a id="4707" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4709" href="Data.Vec.Relation.Binary.Equality.Cast.html#4663" class="Bound">xs</a> <a id="4712" class="Symbol">→</a> <a id="4714" href="Data.Vec.Relation.Binary.Equality.Cast.html#4663" class="Bound">xs</a> <a id="4717" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4720" href="Data.Vec.Relation.Binary.Equality.Cast.html#4649" class="Bound">m≡n</a> <a id="4724" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4726" href="Data.Vec.Relation.Binary.Equality.Cast.html#4681" class="Bound">zs</a>
  <a id="4731" href="Data.Vec.Relation.Binary.Equality.Cast.html#4634" class="Function">step-≂-⟨</a> <a id="4740" href="Data.Vec.Relation.Binary.Equality.Cast.html#4740" class="Bound">xs</a> <a id="4743" href="Data.Vec.Relation.Binary.Equality.Cast.html#4743" class="Bound">ys≈zs</a> <a id="4749" href="Data.Vec.Relation.Binary.Equality.Cast.html#4749" class="Bound">ys≡xs</a> <a id="4755" class="Symbol">=</a> <a id="4757" href="Data.Vec.Relation.Binary.Equality.Cast.html#4474" class="Function">step-≂-⟩</a> <a id="4766" href="Data.Vec.Relation.Binary.Equality.Cast.html#4740" class="Bound">xs</a> <a id="4769" href="Data.Vec.Relation.Binary.Equality.Cast.html#4743" class="Bound">ys≈zs</a> <a id="4775" class="Symbol">(</a><a id="4776" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4780" href="Data.Vec.Relation.Binary.Equality.Cast.html#4749" class="Bound">ys≡xs</a><a id="4785" class="Symbol">)</a>

  <a id="4790" class="Comment">-- `cong` after a `_≈[_]_` step that exposes the `cast` to the `cong`</a>
  <a id="4862" class="Comment">-- operation</a>
  <a id="CastReasoning.≈-cong"></a><a id="4877" href="Data.Vec.Relation.Binary.Equality.Cast.html#4877" class="Function">≈-cong</a> <a id="4884" class="Symbol">:</a> <a id="4886" class="Symbol">∀</a> <a id="4888" class="Symbol">.{</a><a id="4890" href="Data.Vec.Relation.Binary.Equality.Cast.html#4890" class="Bound">l≡o</a> <a id="4894" class="Symbol">:</a> <a id="4896" href="Data.Vec.Relation.Binary.Equality.Cast.html#1025" class="Generalizable">l</a> <a id="4898" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4900" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a><a id="4901" class="Symbol">}</a> <a id="4903" class="Symbol">.{</a><a id="4905" href="Data.Vec.Relation.Binary.Equality.Cast.html#4905" class="Bound">m≡n</a> <a id="4909" class="Symbol">:</a> <a id="4911" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a> <a id="4913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4915" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="4916" class="Symbol">}</a> <a id="4918" class="Symbol">{</a><a id="4919" href="Data.Vec.Relation.Binary.Equality.Cast.html#4919" class="Bound">xs</a> <a id="4922" class="Symbol">:</a> <a id="4924" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4928" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4930" href="Data.Vec.Relation.Binary.Equality.Cast.html#1027" class="Generalizable">m</a><a id="4931" class="Symbol">}</a> <a id="4933" class="Symbol">{</a><a id="4934" href="Data.Vec.Relation.Binary.Equality.Cast.html#4934" class="Bound">ys</a> <a id="4937" href="Data.Vec.Relation.Binary.Equality.Cast.html#4937" class="Bound">zs</a><a id="4939" class="Symbol">}</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Data.Vec.Relation.Binary.Equality.Cast.html#4942" class="Bound">f</a> <a id="4944" class="Symbol">:</a> <a id="4946" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4950" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4952" href="Data.Vec.Relation.Binary.Equality.Cast.html#1031" class="Generalizable">o</a> <a id="4954" class="Symbol">→</a> <a id="4956" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4960" href="Data.Vec.Relation.Binary.Equality.Cast.html#1009" class="Generalizable">A</a> <a id="4962" href="Data.Vec.Relation.Binary.Equality.Cast.html#1029" class="Generalizable">n</a><a id="4963" class="Symbol">)</a> <a id="4965" class="Symbol">→</a>
           <a id="4978" href="Data.Vec.Relation.Binary.Equality.Cast.html#4919" class="Bound">xs</a> <a id="4981" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="4984" href="Data.Vec.Relation.Binary.Equality.Cast.html#4905" class="Bound">m≡n</a> <a id="4988" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="4990" href="Data.Vec.Relation.Binary.Equality.Cast.html#4942" class="Bound">f</a> <a id="4992" class="Symbol">(</a><a id="4993" href="Data.Vec.Base.html#2821" class="Function">cast</a> <a id="4998" href="Data.Vec.Relation.Binary.Equality.Cast.html#4890" class="Bound">l≡o</a> <a id="5002" href="Data.Vec.Relation.Binary.Equality.Cast.html#4934" class="Bound">ys</a><a id="5004" class="Symbol">)</a> <a id="5006" class="Symbol">→</a> <a id="5008" href="Data.Vec.Relation.Binary.Equality.Cast.html#4934" class="Bound">ys</a> <a id="5011" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="5014" href="Data.Vec.Relation.Binary.Equality.Cast.html#4890" class="Bound">l≡o</a> <a id="5018" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="5020" href="Data.Vec.Relation.Binary.Equality.Cast.html#4937" class="Bound">zs</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Data.Vec.Relation.Binary.Equality.Cast.html#4919" class="Bound">xs</a> <a id="5028" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">≈[</a> <a id="5031" href="Data.Vec.Relation.Binary.Equality.Cast.html#4905" class="Bound">m≡n</a> <a id="5035" href="Data.Vec.Relation.Binary.Equality.Cast.html#1566" class="Function Operator">]</a> <a id="5037" href="Data.Vec.Relation.Binary.Equality.Cast.html#4942" class="Bound">f</a> <a id="5039" href="Data.Vec.Relation.Binary.Equality.Cast.html#4937" class="Bound">zs</a>
  <a id="5044" href="Data.Vec.Relation.Binary.Equality.Cast.html#4877" class="Function">≈-cong</a> <a id="5051" href="Data.Vec.Relation.Binary.Equality.Cast.html#5051" class="Bound">f</a> <a id="5053" href="Data.Vec.Relation.Binary.Equality.Cast.html#5053" class="Bound">xs≈fys</a> <a id="5060" href="Data.Vec.Relation.Binary.Equality.Cast.html#5060" class="Bound">ys≈zs</a> <a id="5066" class="Symbol">=</a> <a id="5068" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5074" href="Data.Vec.Relation.Binary.Equality.Cast.html#5053" class="Bound">xs≈fys</a> <a id="5081" class="Symbol">(</a><a id="5082" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5087" href="Data.Vec.Relation.Binary.Equality.Cast.html#5051" class="Bound">f</a> <a id="5089" href="Data.Vec.Relation.Binary.Equality.Cast.html#5060" class="Bound">ys≈zs</a><a id="5094" class="Symbol">)</a>

  <a id="5099" class="Comment">------------------------------------------------------------------------</a>
  <a id="5174" class="Comment">-- convenient syntax for ‘equational’ reasoning</a>

  <a id="5225" class="Keyword">infix</a> <a id="5231" class="Number">1</a> <a id="5233" href="Data.Vec.Relation.Binary.Equality.Cast.html#3230" class="Function Operator">begin_</a>
  <a id="5242" class="Keyword">infixr</a> <a id="5249" class="Number">2</a> <a id="5251" href="Data.Vec.Relation.Binary.Equality.Cast.html#4082" class="Function">step-≃-⟩</a> <a id="5260" href="Data.Vec.Relation.Binary.Equality.Cast.html#4242" class="Function">step-≃-⟨</a> <a id="5269" href="Data.Vec.Relation.Binary.Equality.Cast.html#4474" class="Function">step-≂-⟩</a> <a id="5278" href="Data.Vec.Relation.Binary.Equality.Cast.html#4634" class="Function">step-≂-⟨</a> <a id="5287" href="Data.Vec.Relation.Binary.Equality.Cast.html#3539" class="Function">step-≈-⟩</a> <a id="5296" href="Data.Vec.Relation.Binary.Equality.Cast.html#3755" class="Function">step-≈-⟨</a> <a id="5305" href="Data.Vec.Relation.Binary.Equality.Cast.html#3407" class="Function Operator">_≈⟨⟩_</a> <a id="5311" href="Data.Vec.Relation.Binary.Equality.Cast.html#4877" class="Function">≈-cong</a>
  <a id="5320" class="Keyword">infix</a> <a id="5326" class="Number">3</a> <a id="5328" href="Data.Vec.Relation.Binary.Equality.Cast.html#3337" class="Function Operator">_∎</a>

  <a id="5334" class="Keyword">syntax</a> <a id="5341" href="Data.Vec.Relation.Binary.Equality.Cast.html#4082" class="Function">step-≃-⟩</a> <a id="5350" class="Bound">xs</a> <a id="5353" class="Bound">ys≡zs</a> <a id="5359" class="Bound">xs≈ys</a>  <a id="5366" class="Symbol">=</a> <a id="5368" class="Bound">xs</a> <a id="5371" class="Function">≃⟨</a> <a id="5374" class="Bound">xs≈ys</a> <a id="5380" class="Function">⟩</a> <a id="5382" class="Bound">ys≡zs</a>
  <a id="5390" class="Keyword">syntax</a> <a id="5397" href="Data.Vec.Relation.Binary.Equality.Cast.html#4242" class="Function">step-≃-⟨</a> <a id="5406" class="Bound">xs</a> <a id="5409" class="Bound">ys≡zs</a> <a id="5415" class="Bound">xs≈ys</a>  <a id="5422" class="Symbol">=</a> <a id="5424" class="Bound">xs</a> <a id="5427" class="Function">≃⟨</a> <a id="5430" class="Bound">xs≈ys</a> <a id="5436" class="Function">⟨</a> <a id="5438" class="Bound">ys≡zs</a>
  <a id="5446" class="Keyword">syntax</a> <a id="5453" href="Data.Vec.Relation.Binary.Equality.Cast.html#4474" class="Function">step-≂-⟩</a> <a id="5462" class="Bound">xs</a> <a id="5465" class="Bound">ys≈zs</a> <a id="5471" class="Bound">xs≡ys</a>  <a id="5478" class="Symbol">=</a> <a id="5480" class="Bound">xs</a> <a id="5483" class="Function">≂⟨</a> <a id="5486" class="Bound">xs≡ys</a> <a id="5492" class="Function">⟩</a> <a id="5494" class="Bound">ys≈zs</a>
  <a id="5502" class="Keyword">syntax</a> <a id="5509" href="Data.Vec.Relation.Binary.Equality.Cast.html#4634" class="Function">step-≂-⟨</a> <a id="5518" class="Bound">xs</a> <a id="5521" class="Bound">ys≈zs</a> <a id="5527" class="Bound">ys≡xs</a>  <a id="5534" class="Symbol">=</a> <a id="5536" class="Bound">xs</a> <a id="5539" class="Function">≂⟨</a> <a id="5542" class="Bound">ys≡xs</a> <a id="5548" class="Function">⟨</a> <a id="5550" class="Bound">ys≈zs</a>
  <a id="5558" class="Keyword">syntax</a> <a id="5565" href="Data.Vec.Relation.Binary.Equality.Cast.html#3539" class="Function">step-≈-⟩</a> <a id="5574" class="Bound">xs</a> <a id="5577" class="Bound">ys≈zs</a> <a id="5583" class="Bound">xs≈ys</a>  <a id="5590" class="Symbol">=</a> <a id="5592" class="Bound">xs</a> <a id="5595" class="Function">≈⟨</a> <a id="5598" class="Bound">xs≈ys</a> <a id="5604" class="Function">⟩</a> <a id="5606" class="Bound">ys≈zs</a>
  <a id="5614" class="Keyword">syntax</a> <a id="5621" href="Data.Vec.Relation.Binary.Equality.Cast.html#3755" class="Function">step-≈-⟨</a> <a id="5630" class="Bound">xs</a> <a id="5633" class="Bound">ys≈zs</a> <a id="5639" class="Bound">ys≈xs</a>  <a id="5646" class="Symbol">=</a> <a id="5648" class="Bound">xs</a> <a id="5651" class="Function">≈⟨</a> <a id="5654" class="Bound">ys≈xs</a> <a id="5660" class="Function">⟨</a> <a id="5662" class="Bound">ys≈zs</a></pre></body></html>


==> anc/html/Data.Vec.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Vec (Data.Vec)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Vec</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Vectors</a>
<a id="117" class="Comment">------------------------------------------------------------------------</a>

<a id="191" class="Comment">-- This implementation is designed for reasoning about dynamic</a>
<a id="254" class="Comment">-- vectors which may increase or decrease in size.</a>

<a id="306" class="Comment">-- See `Data.Vec.Functional` for an alternative implementation as</a>
<a id="372" class="Comment">-- functions from finite sets, which is more suitable for reasoning</a>
<a id="440" class="Comment">-- about fixed sized vectors and for when ease of retrieval is</a>
<a id="503" class="Comment">-- important.</a>

<a id="518" class="Symbol">{-#</a> <a id="522" class="Keyword">OPTIONS</a> <a id="530" class="Pragma">--cubical-compatible</a> <a id="551" class="Pragma">--safe</a> <a id="558" class="Symbol">#-}</a>

<a id="563" class="Keyword">module</a> <a id="570" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="579" class="Keyword">where</a>

<a id="586" class="Keyword">open</a> <a id="591" class="Keyword">import</a> <a id="598" href="Level.html" class="Module">Level</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="631" class="Keyword">import</a> <a id="638" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="658" class="Symbol">as</a> <a id="661" class="Module">ℕ</a>
<a id="663" class="Keyword">open</a> <a id="668" class="Keyword">import</a> <a id="675" href="Data.Vec.Bounded.Base.html" class="Module">Data.Vec.Bounded.Base</a> <a id="697" class="Symbol">as</a> <a id="700" class="Module">Vec≤</a>
  <a id="707" class="Keyword">using</a> <a id="713" class="Symbol">(</a><a id="714" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a><a id="718" class="Symbol">;</a> <a id="720" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a><a id="726" class="Symbol">;</a> <a id="728" href="Data.Vec.Bounded.Base.html#1844" class="Function">fromVec</a><a id="735" class="Symbol">)</a>
<a id="737" class="Keyword">open</a> <a id="742" class="Keyword">import</a> <a id="749" href="Function.Base.html" class="Module">Function.Base</a> <a id="763" class="Keyword">using</a> <a id="769" class="Symbol">(</a><a id="770" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="773" class="Symbol">)</a>
<a id="775" class="Keyword">open</a> <a id="780" class="Keyword">import</a> <a id="787" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Relation.Unary.html" class="Module">Relation.Unary</a>

<a id="832" class="Keyword">private</a>
  <a id="842" class="Keyword">variable</a>
    <a id="855" href="Data.Vec.html#855" class="Generalizable">a</a> <a id="857" href="Data.Vec.html#857" class="Generalizable">p</a> <a id="859" class="Symbol">:</a> <a id="861" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="871" href="Data.Vec.html#871" class="Generalizable">A</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="879" href="Data.Vec.html#855" class="Generalizable">a</a>

<a id="882" class="Comment">------------------------------------------------------------------------</a>
<a id="955" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="1036" class="Keyword">public</a>

<a id="1044" class="Comment">------------------------------------------------------------------------</a>
<a id="1117" class="Comment">-- Additional operations</a>

<a id="1143" class="Keyword">module</a> <a id="1150" href="Data.Vec.html#1150" class="Module">_</a> <a id="1152" class="Symbol">{</a><a id="1153" href="Data.Vec.html#1153" class="Bound">P</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Data.Vec.html#871" class="Generalizable">A</a> <a id="1159" class="Symbol">→</a> <a id="1161" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1165" href="Data.Vec.html#857" class="Generalizable">p</a><a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Data.Vec.html#1169" class="Bound">P?</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1184" href="Data.Vec.html#1153" class="Bound">P</a><a id="1185" class="Symbol">)</a> <a id="1187" class="Keyword">where</a>

  <a id="1196" href="Data.Vec.html#1196" class="Function">filter</a> <a id="1203" class="Symbol">:</a> <a id="1205" class="Symbol">∀</a> <a id="1207" class="Symbol">{</a><a id="1208" href="Data.Vec.html#1208" class="Bound">n</a><a id="1209" class="Symbol">}</a> <a id="1211" class="Symbol">→</a> <a id="1213" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1217" href="Data.Vec.html#1157" class="Bound">A</a> <a id="1219" href="Data.Vec.html#1208" class="Bound">n</a> <a id="1221" class="Symbol">→</a> <a id="1223" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1228" href="Data.Vec.html#1157" class="Bound">A</a> <a id="1230" href="Data.Vec.html#1208" class="Bound">n</a>
  <a id="1234" href="Data.Vec.html#1196" class="Function">filter</a> <a id="1241" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="1250" class="Symbol">=</a> <a id="1252" href="Data.Vec.Bounded.Base.html#3174" class="Function">Vec≤.[]</a>
  <a id="1262" href="Data.Vec.html#1196" class="Function">filter</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Data.Vec.html#1270" class="Bound">a</a> <a id="1272" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1274" href="Data.Vec.html#1274" class="Bound">as</a><a id="1276" class="Symbol">)</a> <a id="1278" class="Symbol">=</a> <a id="1280" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1283" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1288" class="Symbol">(</a><a id="1289" href="Data.Vec.html#1169" class="Bound">P?</a> <a id="1292" href="Data.Vec.html#1270" class="Bound">a</a><a id="1293" class="Symbol">)</a> <a id="1295" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1300" href="Data.Vec.html#1270" class="Bound">a</a> <a id="1302" href="Data.Vec.Bounded.Base.html#3220" class="Function Operator">Vec≤.∷_</a> <a id="1310" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1315" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a> <a id="1322" class="Symbol">(</a><a id="1323" href="Data.Nat.Properties.html#9054" class="Function">ℕ.n≤1+n</a> <a id="1331" class="Symbol">_)</a> <a id="1334" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="1336" href="Data.Vec.html#1196" class="Function">filter</a> <a id="1343" href="Data.Vec.html#1274" class="Bound">as</a>

  <a id="1349" href="Data.Vec.html#1349" class="Function">takeWhile</a> <a id="1359" class="Symbol">:</a> <a id="1361" class="Symbol">∀</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Data.Vec.html#1364" class="Bound">n</a><a id="1365" class="Symbol">}</a> <a id="1367" class="Symbol">→</a> <a id="1369" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1373" href="Data.Vec.html#1157" class="Bound">A</a> <a id="1375" href="Data.Vec.html#1364" class="Bound">n</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1384" href="Data.Vec.html#1157" class="Bound">A</a> <a id="1386" href="Data.Vec.html#1364" class="Bound">n</a>
  <a id="1390" href="Data.Vec.html#1349" class="Function">takeWhile</a> <a id="1400" href="Data.Vec.Base.html#1155" class="InductiveConstructor">[]</a>       <a id="1409" class="Symbol">=</a> <a id="1411" href="Data.Vec.Bounded.Base.html#3174" class="Function">Vec≤.[]</a>
  <a id="1421" href="Data.Vec.html#1349" class="Function">takeWhile</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Data.Vec.html#1432" class="Bound">a</a> <a id="1434" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">∷</a> <a id="1436" href="Data.Vec.html#1436" class="Bound">as</a><a id="1438" class="Symbol">)</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1445" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1450" class="Symbol">(</a><a id="1451" href="Data.Vec.html#1169" class="Bound">P?</a> <a id="1454" href="Data.Vec.html#1432" class="Bound">a</a><a id="1455" class="Symbol">)</a> <a id="1457" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1462" href="Data.Vec.html#1432" class="Bound">a</a> <a id="1464" href="Data.Vec.Bounded.Base.html#3220" class="Function Operator">Vec≤.∷</a> <a id="1471" href="Data.Vec.html#1349" class="Function">takeWhile</a> <a id="1481" href="Data.Vec.html#1436" class="Bound">as</a> <a id="1484" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1489" href="Data.Vec.Bounded.Base.html#3174" class="Function">Vec≤.[]</a>

  <a id="1500" href="Data.Vec.html#1500" class="Function">dropWhile</a> <a id="1510" class="Symbol">:</a> <a id="1512" class="Symbol">∀</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Data.Vec.html#1515" class="Bound">n</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1524" href="Data.Vec.html#1157" class="Bound">A</a> <a id="1526" href="Data.Vec.html#1515" class="Bound">n</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Data.Vec.Bounded.Base.html#1388" class="Record">Vec≤</a> <a id="1535" href="Data.Vec.html#1157" class="Bound">A</a> <a id="1537" href="Data.Vec.html#1515" class="Bound">n</a>
  <a id="1541" href="Data.Vec.html#1500" class="Function">dropWhile</a> <a id="1551" href="Data.Vec.Base.html#1155" class="InductiveConstructor">Vec.[]</a>       <a id="1564" class="Symbol">=</a> <a id="1566" href="Data.Vec.Bounded.Base.html#3174" class="Function">Vec≤.[]</a>
  <a id="1576" href="Data.Vec.html#1500" class="Function">dropWhile</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Data.Vec.html#1587" class="Bound">a</a> <a id="1589" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">Vec.∷</a> <a id="1595" href="Data.Vec.html#1595" class="Bound">as</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Symbol">=</a>
    <a id="1605" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1608" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Data.Vec.html#1169" class="Bound">P?</a> <a id="1617" href="Data.Vec.html#1587" class="Bound">a</a><a id="1618" class="Symbol">)</a> <a id="1620" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1625" href="Data.Vec.Bounded.Base.html#3391" class="Function">≤-cast</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Data.Nat.Properties.html#9054" class="Function">ℕ.n≤1+n</a> <a id="1641" class="Symbol">_)</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Data.Vec.html#1500" class="Function">dropWhile</a> <a id="1655" href="Data.Vec.html#1595" class="Bound">as</a><a id="1657" class="Symbol">)</a>
    <a id="1663" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1668" href="Data.Vec.Bounded.Base.html#1844" class="Function">fromVec</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Data.Vec.html#1587" class="Bound">a</a> <a id="1679" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">Vec.∷</a> <a id="1685" href="Data.Vec.html#1595" class="Bound">as</a><a id="1687" class="Symbol">)</a></pre></body></html>


==> anc/html/Data.Word64.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Data.Word64.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Word64.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Machine words: basic type and conversion functions</a>
<a id="160" class="Comment">------------------------------------------------------------------------</a>

<a id="234" class="Symbol">{-#</a> <a id="238" class="Keyword">OPTIONS</a> <a id="246" class="Pragma">--cubical-compatible</a> <a id="267" class="Pragma">--safe</a> <a id="274" class="Symbol">#-}</a>

<a id="279" class="Keyword">module</a> <a id="286" href="Data.Word64.Base.html" class="Module">Data.Word64.Base</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="373" class="Symbol">as</a> <a id="376" class="Module">ℕ</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Function.Base.html" class="Module">Function.Base</a> <a id="414" class="Keyword">using</a> <a id="420" class="Symbol">(</a><a id="421" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="425" class="Symbol">;</a> <a id="427" href="Function.Base.html#3698" class="Function Operator">_∘₂′_</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Level.html" class="Module">Level</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Primitive.html#915" class="Primitive">zero</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="565" class="Keyword">using</a> <a id="571" class="Symbol">(</a><a id="572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="575" class="Symbol">)</a>

<a id="578" class="Comment">------------------------------------------------------------------------</a>
<a id="651" class="Comment">-- Re-export built-ins publicly</a>

<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Agda.Builtin.Word.html" class="Module">Agda.Builtin.Word</a> <a id="714" class="Keyword">public</a>
  <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="736" class="Symbol">)</a>
  <a id="740" class="Keyword">renaming</a>
  <a id="751" class="Symbol">(</a> <a id="753" href="Agda.Builtin.Word.html#264" class="Primitive">primWord64ToNat</a>   <a id="771" class="Symbol">to</a> <a id="774" class="Primitive">toℕ</a>
  <a id="780" class="Symbol">;</a> <a id="782" href="Agda.Builtin.Word.html#299" class="Primitive">primWord64FromNat</a> <a id="800" class="Symbol">to</a> <a id="803" class="Primitive">fromℕ</a>
  <a id="811" class="Symbol">)</a>

<a id="liftOp₂"></a><a id="814" href="Data.Word64.Base.html#814" class="Function">liftOp₂</a> <a id="822" class="Symbol">:</a> <a id="824" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="828" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="830" class="Symbol">→</a> <a id="832" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="836" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
<a id="843" href="Data.Word64.Base.html#814" class="Function">liftOp₂</a> <a id="851" href="Data.Word64.Base.html#851" class="Bound">op</a> <a id="854" class="Symbol">=</a> <a id="856" href="Data.Word64.Base.html#803" class="Primitive">fromℕ</a> <a id="862" href="Function.Base.html#3698" class="Function Operator">∘₂′</a> <a id="866" href="Data.Word64.Base.html#851" class="Bound">op</a> <a id="869" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="872" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a>

<a id="877" class="Keyword">infix</a> <a id="883" class="Number">4</a> <a id="885" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="_≈_"></a><a id="889" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a> <a id="893" class="Symbol">:</a> <a id="895" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="899" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="906" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="911" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a> <a id="915" class="Symbol">=</a> <a id="917" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="921" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="924" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a>

<a id="929" class="Keyword">infix</a> <a id="935" class="Number">4</a> <a id="937" href="Data.Word64.Base.html#941" class="Function Operator">_&lt;_</a>
<a id="_&lt;_"></a><a id="941" href="Data.Word64.Base.html#941" class="Function Operator">_&lt;_</a> <a id="945" class="Symbol">:</a> <a id="947" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="951" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="958" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="963" href="Data.Word64.Base.html#941" class="Function Operator">_&lt;_</a> <a id="967" class="Symbol">=</a> <a id="969" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="975" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="978" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a>

<a id="983" class="Keyword">infix</a> <a id="989" class="Number">4</a> <a id="991" href="Data.Word64.Base.html#995" class="Function Operator">_≤_</a>
<a id="_≤_"></a><a id="995" href="Data.Word64.Base.html#995" class="Function Operator">_≤_</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1005" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="1012" href="Agda.Primitive.html#915" class="Primitive">zero</a>
<a id="1017" href="Data.Word64.Base.html#995" class="Function Operator">_≤_</a> <a id="1021" class="Symbol">=</a> <a id="1023" href="Data.Nat.Base.html#1697" class="Datatype Operator">ℕ._≤_</a> <a id="1029" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1032" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a></pre></body></html>


==> anc/html/Data.Word64.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Data.Word64.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Data.Word64.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of operations on machine words</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Data.Word64.Properties.html" class="Module">Data.Word64.Properties</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">import</a> <a id="314" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="328" class="Symbol">as</a> <a id="331" class="Module">ℕ</a>
<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.Word64.Base.html" class="Module">Data.Word64.Base</a> <a id="402" class="Keyword">using</a> <a id="408" class="Symbol">(</a><a id="409" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a><a id="412" class="Symbol">;</a> <a id="414" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a><a id="417" class="Symbol">;</a> <a id="419" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a><a id="425" class="Symbol">;</a> <a id="427" href="Data.Word64.Base.html#941" class="Function Operator">_&lt;_</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">import</a> <a id="439" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="459" class="Symbol">as</a> <a id="462" class="Module">ℕ</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="519" class="Symbol">;</a> <a id="521" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊_⌋</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Relation.Binary.html" class="Module">Relation.Binary</a>
  <a id="556" class="Keyword">using</a> <a id="562" class="Symbol">(</a> <a id="564" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="567" class="Symbol">;</a> <a id="569" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="578" class="Symbol">;</a> <a id="580" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="589" class="Symbol">;</a> <a id="591" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="601" class="Symbol">;</a> <a id="603" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a>
        <a id="624" class="Symbol">;</a> <a id="626" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="635" class="Symbol">;</a> <a id="637" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="654" class="Symbol">;</a> <a id="656" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="669" class="Symbol">;</a> <a id="671" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
        <a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="704" class="Symbol">;</a> <a id="706" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="715" class="Symbol">;</a> <a id="717" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="733" class="Symbol">)</a>
<a id="735" class="Keyword">import</a> <a id="742" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="771" class="Symbol">as</a> <a id="774" class="Module">On</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a><a id="793" class="Symbol">;</a> <a id="795" href="Relation.Binary.Construct.On.html#7637" class="Function">strictTotalOrder</a><a id="811" class="Symbol">)</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="870" class="Keyword">using</a> <a id="876" class="Symbol">(</a><a id="877" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="880" class="Symbol">;</a> <a id="882" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="886" class="Symbol">;</a> <a id="888" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="892" class="Symbol">;</a> <a id="894" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="897" class="Symbol">;</a> <a id="899" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="904" class="Symbol">;</a> <a id="906" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="911" class="Symbol">)</a>
<a id="913" class="Keyword">open</a> <a id="918" class="Keyword">import</a> <a id="925" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="976" class="Keyword">using</a> <a id="982" class="Symbol">(</a><a id="983" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="989" class="Symbol">;</a> <a id="991" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a><a id="1000" class="Symbol">)</a>

<a id="1003" class="Comment">------------------------------------------------------------------------</a>
<a id="1076" class="Comment">-- Primitive properties</a>

<a id="1101" class="Keyword">open</a> <a id="1106" class="Keyword">import</a> <a id="1113" href="Agda.Builtin.Word.Properties.html" class="Module">Agda.Builtin.Word.Properties</a>
  <a id="1144" class="Keyword">renaming</a> <a id="1153" class="Symbol">(</a><a id="1154" href="Agda.Builtin.Word.Properties.html#218" class="Primitive">primWord64ToNatInjective</a> <a id="1179" class="Symbol">to</a> <a id="1182" class="Primitive">toℕ-injective</a><a id="1195" class="Symbol">)</a>
  <a id="1199" class="Keyword">public</a>

<a id="1207" class="Comment">------------------------------------------------------------------------</a>
<a id="1280" class="Comment">-- Properties of _≈_</a>

<a id="≈⇒≡"></a><a id="1302" href="Data.Word64.Properties.html#1302" class="Function">≈⇒≡</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a> <a id="1312" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1314" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="1318" href="Data.Word64.Properties.html#1302" class="Function">≈⇒≡</a> <a id="1322" class="Symbol">=</a> <a id="1324" href="Data.Word64.Properties.html#1182" class="Primitive">toℕ-injective</a> <a id="1338" class="Symbol">_</a> <a id="1340" class="Symbol">_</a>

<a id="≈-reflexive"></a><a id="1343" href="Data.Word64.Properties.html#1343" class="Function">≈-reflexive</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1361" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1363" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1367" href="Data.Word64.Properties.html#1343" class="Function">≈-reflexive</a> <a id="1379" class="Symbol">=</a> <a id="1381" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1386" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a>

<a id="≈-refl"></a><a id="1391" href="Data.Word64.Properties.html#1391" class="Function">≈-refl</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1410" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1414" href="Data.Word64.Properties.html#1391" class="Function">≈-refl</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≈-sym"></a><a id="1429" href="Data.Word64.Properties.html#1429" class="Function">≈-sym</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1447" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1451" href="Data.Word64.Properties.html#1429" class="Function">≈-sym</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>

<a id="≈-trans"></a><a id="1464" href="Data.Word64.Properties.html#1464" class="Function">≈-trans</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1485" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1489" href="Data.Word64.Properties.html#1464" class="Function">≈-trans</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>

<a id="≈-subst"></a><a id="1506" href="Data.Word64.Properties.html#1506" class="Function">≈-subst</a> <a id="1514" class="Symbol">:</a> <a id="1516" class="Symbol">∀</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Data.Word64.Properties.html#1519" class="Bound">ℓ</a><a id="1520" class="Symbol">}</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1537" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a> <a id="1541" href="Data.Word64.Properties.html#1519" class="Bound">ℓ</a>
<a id="1543" href="Data.Word64.Properties.html#1506" class="Function">≈-subst</a> <a id="1551" href="Data.Word64.Properties.html#1551" class="Bound">P</a> <a id="1553" href="Data.Word64.Properties.html#1553" class="Bound">x≈y</a> <a id="1557" href="Data.Word64.Properties.html#1557" class="Bound">p</a> <a id="1559" class="Symbol">=</a> <a id="1561" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1567" href="Data.Word64.Properties.html#1551" class="Bound">P</a> <a id="1569" class="Symbol">(</a><a id="1570" href="Data.Word64.Properties.html#1302" class="Function">≈⇒≡</a> <a id="1574" href="Data.Word64.Properties.html#1553" class="Bound">x≈y</a><a id="1577" class="Symbol">)</a> <a id="1579" href="Data.Word64.Properties.html#1557" class="Bound">p</a>

<a id="1582" class="Keyword">infix</a> <a id="1588" class="Number">4</a> <a id="1590" href="Data.Word64.Properties.html#1595" class="Function Operator">_≈?_</a>
<a id="_≈?_"></a><a id="1595" href="Data.Word64.Properties.html#1595" class="Function Operator">_≈?_</a> <a id="1600" class="Symbol">:</a> <a id="1602" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1612" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1616" href="Data.Word64.Properties.html#1616" class="Bound">x</a> <a id="1618" href="Data.Word64.Properties.html#1595" class="Function Operator">≈?</a> <a id="1621" href="Data.Word64.Properties.html#1621" class="Bound">y</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a> <a id="1629" href="Data.Word64.Properties.html#1616" class="Bound">x</a> <a id="1631" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="1635" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a> <a id="1639" href="Data.Word64.Properties.html#1621" class="Bound">y</a>

<a id="≈-isEquivalence"></a><a id="1642" href="Data.Word64.Properties.html#1642" class="Function">≈-isEquivalence</a> <a id="1658" class="Symbol">:</a> <a id="1660" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1674" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1678" href="Data.Word64.Properties.html#1642" class="Function">≈-isEquivalence</a> <a id="1694" class="Symbol">=</a> <a id="1696" class="Keyword">record</a>
  <a id="1705" class="Symbol">{</a> <a id="1707" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1713" class="Symbol">=</a> <a id="1715" class="Symbol">λ</a> <a id="1717" class="Symbol">{</a><a id="1718" href="Data.Word64.Properties.html#1718" class="Bound">i</a><a id="1719" class="Symbol">}</a> <a id="1721" class="Symbol">→</a> <a id="1723" href="Data.Word64.Properties.html#1391" class="Function">≈-refl</a> <a id="1730" class="Symbol">{</a><a id="1731" href="Data.Word64.Properties.html#1718" class="Bound">i</a><a id="1732" class="Symbol">}</a>
  <a id="1736" class="Symbol">;</a> <a id="1738" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1744" class="Symbol">=</a> <a id="1746" class="Symbol">λ</a> <a id="1748" class="Symbol">{</a><a id="1749" href="Data.Word64.Properties.html#1749" class="Bound">i</a> <a id="1751" href="Data.Word64.Properties.html#1751" class="Bound">j</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">→</a> <a id="1756" href="Data.Word64.Properties.html#1429" class="Function">≈-sym</a> <a id="1762" class="Symbol">{</a><a id="1763" href="Data.Word64.Properties.html#1749" class="Bound">i</a><a id="1764" class="Symbol">}</a> <a id="1766" class="Symbol">{</a><a id="1767" href="Data.Word64.Properties.html#1751" class="Bound">j</a><a id="1768" class="Symbol">}</a>
  <a id="1772" class="Symbol">;</a> <a id="1774" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Symbol">λ</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Data.Word64.Properties.html#1785" class="Bound">i</a> <a id="1787" href="Data.Word64.Properties.html#1787" class="Bound">j</a> <a id="1789" href="Data.Word64.Properties.html#1789" class="Bound">k</a><a id="1790" class="Symbol">}</a> <a id="1792" class="Symbol">→</a> <a id="1794" href="Data.Word64.Properties.html#1464" class="Function">≈-trans</a> <a id="1802" class="Symbol">{</a><a id="1803" href="Data.Word64.Properties.html#1785" class="Bound">i</a><a id="1804" class="Symbol">}</a> <a id="1806" class="Symbol">{</a><a id="1807" href="Data.Word64.Properties.html#1787" class="Bound">j</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">{</a><a id="1811" href="Data.Word64.Properties.html#1789" class="Bound">k</a><a id="1812" class="Symbol">}</a>
  <a id="1816" class="Symbol">}</a>

<a id="≈-setoid"></a><a id="1819" href="Data.Word64.Properties.html#1819" class="Function">≈-setoid</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1837" class="Symbol">_</a> <a id="1839" class="Symbol">_</a>
<a id="1841" href="Data.Word64.Properties.html#1819" class="Function">≈-setoid</a> <a id="1850" class="Symbol">=</a> <a id="1852" class="Keyword">record</a>
  <a id="1861" class="Symbol">{</a> <a id="1863" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1877" class="Symbol">=</a> <a id="1879" href="Data.Word64.Properties.html#1642" class="Function">≈-isEquivalence</a>
  <a id="1897" class="Symbol">}</a>

<a id="≈-isDecEquivalence"></a><a id="1900" href="Data.Word64.Properties.html#1900" class="Function">≈-isDecEquivalence</a> <a id="1919" class="Symbol">:</a> <a id="1921" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1938" href="Data.Word64.Base.html#889" class="Function Operator">_≈_</a>
<a id="1942" href="Data.Word64.Properties.html#1900" class="Function">≈-isDecEquivalence</a> <a id="1961" class="Symbol">=</a> <a id="1963" class="Keyword">record</a>
  <a id="1972" class="Symbol">{</a> <a id="1974" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="1988" class="Symbol">=</a> <a id="1990" href="Data.Word64.Properties.html#1642" class="Function">≈-isEquivalence</a>
  <a id="2008" class="Symbol">;</a> <a id="2010" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2024" class="Symbol">=</a> <a id="2026" href="Data.Word64.Properties.html#1595" class="Function Operator">_≈?_</a>
  <a id="2033" class="Symbol">}</a>

<a id="≈-decSetoid"></a><a id="2036" href="Data.Word64.Properties.html#2036" class="Function">≈-decSetoid</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2060" class="Symbol">_</a> <a id="2062" class="Symbol">_</a>
<a id="2064" href="Data.Word64.Properties.html#2036" class="Function">≈-decSetoid</a> <a id="2076" class="Symbol">=</a> <a id="2078" class="Keyword">record</a>
  <a id="2087" class="Symbol">{</a> <a id="2089" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Data.Word64.Properties.html#1900" class="Function">≈-isDecEquivalence</a>
  <a id="2129" class="Symbol">}</a>
<a id="2131" class="Comment">------------------------------------------------------------------------</a>
<a id="2204" class="Comment">-- Properties of _≡_</a>

<a id="2226" class="Keyword">infix</a> <a id="2232" class="Number">4</a> <a id="2234" href="Data.Word64.Properties.html#2238" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="2238" href="Data.Word64.Properties.html#2238" class="Function Operator">_≟_</a> <a id="2242" class="Symbol">:</a> <a id="2244" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2262" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>
<a id="2269" href="Data.Word64.Properties.html#2269" class="Bound">x</a> <a id="2271" href="Data.Word64.Properties.html#2238" class="Function Operator">≟</a> <a id="2273" href="Data.Word64.Properties.html#2273" class="Bound">y</a> <a id="2275" class="Symbol">=</a> <a id="2277" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2282" href="Data.Word64.Properties.html#1302" class="Function">≈⇒≡</a> <a id="2286" href="Data.Word64.Properties.html#1343" class="Function">≈-reflexive</a> <a id="2298" class="Symbol">(</a><a id="2299" href="Data.Word64.Properties.html#2269" class="Bound">x</a> <a id="2301" href="Data.Word64.Properties.html#1595" class="Function Operator">≈?</a> <a id="2304" href="Data.Word64.Properties.html#2273" class="Bound">y</a><a id="2305" class="Symbol">)</a>

<a id="≡-setoid"></a><a id="2308" href="Data.Word64.Properties.html#2308" class="Function">≡-setoid</a> <a id="2317" class="Symbol">:</a> <a id="2319" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2326" class="Symbol">_</a> <a id="2328" class="Symbol">_</a>
<a id="2330" href="Data.Word64.Properties.html#2308" class="Function">≡-setoid</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="2348" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a>

<a id="≡-decSetoid"></a><a id="2356" href="Data.Word64.Properties.html#2356" class="Function">≡-decSetoid</a> <a id="2368" class="Symbol">:</a> <a id="2370" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="2380" class="Symbol">_</a> <a id="2382" class="Symbol">_</a>
<a id="2384" href="Data.Word64.Properties.html#2356" class="Function">≡-decSetoid</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="2408" href="Data.Word64.Properties.html#2238" class="Function Operator">_≟_</a>

<a id="2413" class="Comment">------------------------------------------------------------------------</a>
<a id="2486" class="Comment">-- Boolean equality test.</a>

<a id="2513" class="Keyword">infix</a> <a id="2519" class="Number">4</a> <a id="2521" href="Data.Word64.Properties.html#2526" class="Function Operator">_==_</a>
<a id="_==_"></a><a id="2526" href="Data.Word64.Properties.html#2526" class="Function Operator">_==_</a> <a id="2531" class="Symbol">:</a> <a id="2533" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Agda.Builtin.Word.html#208" class="Postulate">Word64</a> <a id="2549" class="Symbol">→</a> <a id="2551" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="2556" href="Data.Word64.Properties.html#2556" class="Bound">w₁</a> <a id="2559" href="Data.Word64.Properties.html#2526" class="Function Operator">==</a> <a id="2562" href="Data.Word64.Properties.html#2562" class="Bound">w₂</a> <a id="2565" class="Symbol">=</a> <a id="2567" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊</a> <a id="2569" href="Data.Word64.Properties.html#2556" class="Bound">w₁</a> <a id="2572" href="Data.Word64.Properties.html#2238" class="Function Operator">≟</a> <a id="2574" href="Data.Word64.Properties.html#2562" class="Bound">w₂</a> <a id="2577" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌋</a>

<a id="2580" class="Comment">------------------------------------------------------------------------</a>
<a id="2653" class="Comment">-- Properties of _&lt;_</a>

<a id="2675" class="Keyword">infix</a> <a id="2681" class="Number">4</a> <a id="2683" href="Data.Word64.Properties.html#2688" class="Function Operator">_&lt;?_</a>
<a id="_&lt;?_"></a><a id="2688" href="Data.Word64.Properties.html#2688" class="Function Operator">_&lt;?_</a> <a id="2693" class="Symbol">:</a> <a id="2695" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2705" href="Data.Word64.Base.html#941" class="Function Operator">_&lt;_</a>
<a id="2709" href="Data.Word64.Properties.html#2688" class="Function Operator">_&lt;?_</a> <a id="2714" class="Symbol">=</a> <a id="2716" href="Relation.Binary.Construct.On.html#2405" class="Function">On.decidable</a> <a id="2729" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a> <a id="2733" href="Data.Nat.Base.html#1807" class="Function Operator">ℕ._&lt;_</a> <a id="2739" href="Data.Nat.Properties.html#11931" class="Function Operator">ℕ._&lt;?_</a>

<a id="&lt;-strictTotalOrder-≈"></a><a id="2747" href="Data.Word64.Properties.html#2747" class="Function">&lt;-strictTotalOrder-≈</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="2787" class="Symbol">_</a> <a id="2789" class="Symbol">_</a> <a id="2791" class="Symbol">_</a>
<a id="2793" href="Data.Word64.Properties.html#2747" class="Function">&lt;-strictTotalOrder-≈</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Relation.Binary.Construct.On.html#7637" class="Function">On.strictTotalOrder</a> <a id="2836" href="Data.Nat.Properties.html#12768" class="Function">ℕ.&lt;-strictTotalOrder</a> <a id="2857" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a></pre></body></html>


==> anc/html/Dec2.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Dec2 (Dec2)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Dec2</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Comment">-- Heterogenous Decidability</a>

<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Level.html" class="Module">Level</a>
<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Function.Base.html" class="Module">Function.Base</a>
<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="123" class="Keyword">using</a> <a id="129" class="Symbol">(</a><a id="130" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="135" class="Symbol">;</a> <a id="137" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="144" class="Symbol">;</a> <a id="146" href="Data.Maybe.html#896" class="Function">Is-nothing</a><a id="156" class="Symbol">;</a> <a id="158" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="165" class="Symbol">)</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="190" class="Keyword">open</a> <a id="195" class="Keyword">import</a> <a id="202" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="212" class="Keyword">open</a> <a id="217" class="Keyword">import</a> <a id="224" href="Data.List.html" class="Module">Data.List</a>
<a id="234" class="Keyword">import</a> <a id="241" href="Data.List.html" class="Module">Data.List</a> <a id="251" class="Symbol">as</a> <a id="254" class="Module">L</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Data.Product.html" class="Module">Data.Product</a> <a id="302" class="Keyword">hiding</a> <a id="309" class="Symbol">(</a><a id="310" href="Data.Product.Base.html#2173" class="Function">map</a><a id="313" class="Symbol">)</a>
<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="336" class="Keyword">hiding</a> <a id="343" class="Symbol">(</a><a id="344" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="347" class="Symbol">)</a>
<a id="349" class="Keyword">import</a> <a id="356" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="365" class="Symbol">as</a> <a id="368" class="Module">⊎</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="433" class="Symbol">)</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
<a id="540" class="Comment">-- open import Data.List.Membership.Setoid.Properties</a>
<a id="594" class="Comment">-- open import Data.List.Relation.Unary.Any.Properties as Any</a>
<a id="656" class="Keyword">open</a> <a id="661" class="Keyword">import</a> <a id="668" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="697" class="Symbol">as</a> <a id="700" class="Module">Any</a> <a id="704" class="Keyword">hiding</a> <a id="711" class="Symbol">(</a><a id="712" href="Data.List.Relation.Unary.Any.html#1640" class="Function">map</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="758" class="Keyword">hiding</a> <a id="765" class="Symbol">(</a><a id="766" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a><a id="769" class="Symbol">)</a>
<a id="771" class="Keyword">import</a> <a id="778" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="812" class="Symbol">as</a> <a id="815" class="Module">AllPairs</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="853" class="Keyword">import</a> <a id="860" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="890" class="Symbol">as</a> <a id="893" class="Module">Maybe-Any</a>
<a id="903" class="Keyword">import</a> <a id="910" href="Data.Maybe.Relation.Unary.All.html" class="Module">Data.Maybe.Relation.Unary.All</a> <a id="940" class="Symbol">as</a> <a id="943" class="Module">Maybe-All</a>
<a id="953" class="Keyword">import</a> <a id="960" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="989" class="Symbol">as</a> <a id="992" class="Module">Any</a>
<a id="996" class="Keyword">open</a> <a id="1001" class="Keyword">import</a> <a id="1008" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1023" class="Keyword">using</a> <a id="1029" class="Symbol">(</a><a id="1030" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1034" class="Symbol">)</a>
<a id="1036" class="Keyword">import</a> <a id="1043" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1058" class="Symbol">as</a> <a id="1061" class="Module">Pred</a>
<a id="1066" class="Keyword">open</a> <a id="1071" class="Keyword">import</a> <a id="1078" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>

<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Finite.html" class="Module">Finite</a>

<a id="1182" class="Keyword">module</a> <a id="1189" href="Dec2.html" class="Module">Dec2</a> <a id="1194" class="Keyword">where</a>




<a id="dec²-Maybe"></a><a id="1204" href="Dec2.html#1204" class="Function">dec²-Maybe</a> <a id="1215" class="Symbol">:</a> <a id="1217" class="Symbol">∀</a> <a id="1219" class="Symbol">{</a><a id="1220" href="Dec2.html#1220" class="Bound">a</a><a id="1221" class="Symbol">}</a> <a id="1223" class="Symbol">{</a><a id="1224" href="Dec2.html#1224" class="Bound">A</a> <a id="1226" class="Symbol">:</a> <a id="1228" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1232" href="Dec2.html#1220" class="Bound">a</a><a id="1233" class="Symbol">}</a> <a id="1235" class="Symbol">(</a><a id="1236" href="Dec2.html#1236" class="Bound">m</a> <a id="1238" class="Symbol">:</a> <a id="1240" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1246" href="Dec2.html#1224" class="Bound">A</a><a id="1247" class="Symbol">)</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1259" href="Dec2.html#1236" class="Bound">m</a> <a id="1261" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1263" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="1274" href="Dec2.html#1236" class="Bound">m</a>
<a id="1276" href="Dec2.html#1204" class="Function">dec²-Maybe</a> <a id="1287" class="Symbol">(</a><a id="1288" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1299" href="Dec2.html#1299" class="Bound">x</a><a id="1300" class="Symbol">)</a> <a id="1302" class="Symbol">=</a> <a id="1304" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="1325" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1327" class="Symbol">)</a>
<a id="1329" href="Dec2.html#1204" class="Function">dec²-Maybe</a> <a id="1340" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1348" class="Symbol">=</a> <a id="1350" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1355" href="Data.Maybe.Relation.Unary.All.html#1223" class="InductiveConstructor">Maybe-All.nothing</a>

<a id="Is-just¬nothing"></a><a id="1374" href="Dec2.html#1374" class="Function">Is-just¬nothing</a> <a id="1390" class="Symbol">:</a> <a id="1392" class="Symbol">∀</a> <a id="1394" class="Symbol">{</a><a id="1395" href="Dec2.html#1395" class="Bound">a</a><a id="1396" class="Symbol">}</a> <a id="1398" class="Symbol">{</a><a id="1399" href="Dec2.html#1399" class="Bound">A</a> <a id="1401" class="Symbol">:</a> <a id="1403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1407" href="Dec2.html#1395" class="Bound">a</a><a id="1408" class="Symbol">}</a> <a id="1410" class="Symbol">{</a><a id="1411" href="Dec2.html#1411" class="Bound">m</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1421" href="Dec2.html#1399" class="Bound">A</a><a id="1422" class="Symbol">}</a> <a id="1424" class="Symbol">→</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1435" href="Dec2.html#1411" class="Bound">m</a><a id="1436" class="Symbol">)</a> <a id="1438" class="Symbol">→</a> <a id="1440" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1442" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="1453" href="Dec2.html#1411" class="Bound">m</a>
<a id="1455" href="Dec2.html#1374" class="Function">Is-just¬nothing</a> <a id="1471" class="Symbol">{</a><a id="1472" class="Argument">m</a> <a id="1474" class="Symbol">=</a> <a id="1476" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1487" href="Dec2.html#1487" class="Bound">x</a><a id="1488" class="Symbol">}</a> <a id="1490" href="Dec2.html#1490" class="Bound">j</a> <a id="1492" class="Symbol">(</a><a id="1493" href="Data.Maybe.Relation.Unary.All.html#1182" class="InductiveConstructor">Maybe-All.just</a> <a id="1508" class="Symbol">())</a>

<a id="is-just-⇒-ret-just"></a><a id="1513" href="Dec2.html#1513" class="Function">is-just-⇒-ret-just</a> <a id="1532" class="Symbol">:</a> <a id="1534" class="Symbol">∀</a> <a id="1536" class="Symbol">{</a><a id="1537" href="Dec2.html#1537" class="Bound">a</a><a id="1538" class="Symbol">}</a> <a id="1540" class="Symbol">{</a><a id="1541" href="Dec2.html#1541" class="Bound">A</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1549" href="Dec2.html#1537" class="Bound">a</a><a id="1550" class="Symbol">}</a> <a id="1552" class="Symbol">{</a><a id="1553" href="Dec2.html#1553" class="Bound">j</a> <a id="1555" class="Symbol">:</a> <a id="1557" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1563" href="Dec2.html#1541" class="Bound">A</a><a id="1564" class="Symbol">}</a> <a id="1566" class="Symbol">→</a> <a id="1568" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1576" href="Dec2.html#1553" class="Bound">j</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1583" href="Dec2.html#1583" class="Bound">x</a> <a id="1585" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1587" href="Dec2.html#1553" class="Bound">j</a> <a id="1589" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1591" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1602" href="Dec2.html#1583" class="Bound">x</a>
<a id="1604" href="Dec2.html#1513" class="Function">is-just-⇒-ret-just</a> <a id="1623" class="Symbol">{</a><a id="1624" href="Dec2.html#1624" class="Bound">a</a><a id="1625" class="Symbol">}</a> <a id="1627" class="Symbol">{</a><a id="1628" href="Dec2.html#1628" class="Bound">A</a><a id="1629" class="Symbol">}</a> <a id="1631" class="Symbol">{</a><a id="1632" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1643" href="Dec2.html#1643" class="Bound">x</a><a id="1644" class="Symbol">}</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="1662" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1664" class="Symbol">)</a> <a id="1666" class="Symbol">=</a> <a id="1668" href="Dec2.html#1643" class="Bound">x</a> <a id="1670" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1672" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="ret-just-⇒-is-just"></a><a id="1678" href="Dec2.html#1678" class="Function">ret-just-⇒-is-just</a> <a id="1697" class="Symbol">:</a> <a id="1699" class="Symbol">∀</a> <a id="1701" class="Symbol">{</a><a id="1702" href="Dec2.html#1702" class="Bound">a</a><a id="1703" class="Symbol">}</a> <a id="1705" class="Symbol">{</a><a id="1706" href="Dec2.html#1706" class="Bound">A</a> <a id="1708" class="Symbol">:</a> <a id="1710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1714" href="Dec2.html#1702" class="Bound">a</a><a id="1715" class="Symbol">}</a> <a id="1717" class="Symbol">{</a><a id="1718" href="Dec2.html#1718" class="Bound">x</a> <a id="1720" class="Symbol">:</a> <a id="1722" href="Dec2.html#1706" class="Bound">A</a><a id="1723" class="Symbol">}</a> <a id="1725" class="Symbol">{</a><a id="1726" href="Dec2.html#1726" class="Bound">j</a> <a id="1728" class="Symbol">:</a> <a id="1730" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1736" href="Dec2.html#1706" class="Bound">A</a><a id="1737" class="Symbol">}</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Dec2.html#1726" class="Bound">j</a> <a id="1743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1745" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1756" href="Dec2.html#1718" class="Bound">x</a> <a id="1758" class="Symbol">→</a> <a id="1760" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1768" href="Dec2.html#1726" class="Bound">j</a>
<a id="1770" href="Dec2.html#1678" class="Function">ret-just-⇒-is-just</a> <a id="1789" class="Symbol">{</a><a id="1790" href="Dec2.html#1790" class="Bound">a</a><a id="1791" class="Symbol">}</a> <a id="1793" class="Symbol">{</a><a id="1794" href="Dec2.html#1794" class="Bound">A</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">{</a><a id="1798" href="Dec2.html#1798" class="Bound">j</a><a id="1799" class="Symbol">}</a> <a id="1801" href="Dec2.html#1801" class="Bound">eq</a> <a id="1804" class="Keyword">rewrite</a> <a id="1812" href="Dec2.html#1801" class="Bound">eq</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="1832" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="from-Is-just"></a><a id="1836" href="Dec2.html#1836" class="Function">from-Is-just</a> <a id="1849" class="Symbol">:</a> <a id="1851" class="Symbol">∀</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Dec2.html#1854" class="Bound">a</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Dec2.html#1858" class="Bound">A</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1866" href="Dec2.html#1854" class="Bound">a</a><a id="1867" class="Symbol">}</a> <a id="1869" class="Symbol">{</a><a id="1870" href="Dec2.html#1870" class="Bound">m</a> <a id="1872" class="Symbol">:</a> <a id="1874" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1880" href="Dec2.html#1858" class="Bound">A</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">→</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1894" href="Dec2.html#1870" class="Bound">m</a><a id="1895" class="Symbol">)</a> <a id="1897" class="Symbol">→</a> <a id="1899" href="Dec2.html#1858" class="Bound">A</a>
<a id="1901" href="Dec2.html#1836" class="Function">from-Is-just</a> <a id="1914" class="Symbol">{</a><a id="1915" class="Argument">m</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1930" href="Dec2.html#1930" class="Bound">x</a><a id="1931" class="Symbol">}</a> <a id="1933" class="Symbol">_</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Dec2.html#1930" class="Bound">x</a>


<a id="1941" class="Comment">-- richer decision combinators:</a>
<a id="dec²"></a><a id="1973" href="Dec2.html#1973" class="Function">dec²</a> <a id="1978" class="Symbol">:</a> <a id="1980" class="Symbol">∀</a> <a id="1982" class="Symbol">{</a><a id="1983" href="Dec2.html#1983" class="Bound">p</a><a id="1984" class="Symbol">}</a> <a id="1986" class="Symbol">{</a><a id="1987" href="Dec2.html#1987" class="Bound">P</a> <a id="1989" class="Symbol">:</a> <a id="1991" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1995" href="Dec2.html#1983" class="Bound">p</a><a id="1996" class="Symbol">}</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2004" href="Dec2.html#1987" class="Bound">P</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Dec2.html#1987" class="Bound">P</a> <a id="2010" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2012" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2014" href="Dec2.html#1987" class="Bound">P</a>
<a id="2016" href="Dec2.html#1973" class="Function">dec²</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2026" href="Dec2.html#2026" class="Bound">p</a><a id="2027" class="Symbol">)</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2036" href="Dec2.html#2026" class="Bound">p</a>
<a id="2038" href="Dec2.html#1973" class="Function">dec²</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2047" href="Dec2.html#2047" class="Bound">¬p</a><a id="2049" class="Symbol">)</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2058" href="Dec2.html#2047" class="Bound">¬p</a>

<a id="→-dec²"></a><a id="2062" href="Dec2.html#2062" class="Function">→-dec²</a> <a id="2069" class="Symbol">:</a> <a id="2071" class="Symbol">∀</a> <a id="2073" class="Symbol">{</a><a id="2074" href="Dec2.html#2074" class="Bound">a</a><a id="2075" class="Symbol">}</a> <a id="2077" class="Symbol">{</a><a id="2078" href="Dec2.html#2078" class="Bound">b</a><a id="2079" class="Symbol">}</a> <a id="2081" class="Symbol">{</a><a id="2082" href="Dec2.html#2082" class="Bound">A</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2090" href="Dec2.html#2074" class="Bound">a</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">{</a><a id="2094" href="Dec2.html#2094" class="Bound">B</a> <a id="2096" href="Dec2.html#2096" class="Bound">nB</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2105" href="Dec2.html#2078" class="Bound">b</a><a id="2106" class="Symbol">}</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2114" href="Dec2.html#2082" class="Bound">A</a> <a id="2116" class="Symbol">→</a> <a id="2118" class="Symbol">(</a><a id="2119" href="Dec2.html#2094" class="Bound">B</a> <a id="2121" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2123" href="Dec2.html#2096" class="Bound">nB</a><a id="2125" class="Symbol">)</a> <a id="2127" class="Symbol">→</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Dec2.html#2082" class="Bound">A</a> <a id="2132" class="Symbol">→</a> <a id="2134" href="Dec2.html#2094" class="Bound">B</a><a id="2135" class="Symbol">)</a> <a id="2137" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Dec2.html#2082" class="Bound">A</a> <a id="2142" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2144" href="Dec2.html#2096" class="Bound">nB</a><a id="2146" class="Symbol">)</a>
<a id="2148" href="Dec2.html#2062" class="Function">→-dec²</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2159" href="Dec2.html#2159" class="Bound">¬a</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">_</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2172" class="Symbol">(λ</a> <a id="2175" href="Dec2.html#2175" class="Bound">a</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Dec2.html#2159" class="Bound">¬a</a> <a id="2190" href="Dec2.html#2175" class="Bound">a</a><a id="2191" class="Symbol">))</a>
<a id="2194" href="Dec2.html#2062" class="CatchallClause Function">→-dec²</a><a id="2200" class="CatchallClause"> </a><a id="2201" class="CatchallClause Symbol">_</a><a id="2202" class="CatchallClause"> </a><a id="2203" class="CatchallClause Symbol">(</a><a id="2204" href="Data.Sum.Base.html#675" class="CatchallClause InductiveConstructor">inj₁</a><a id="2208" class="CatchallClause"> </a><a id="2209" href="Dec2.html#2209" class="CatchallClause Bound">b</a><a id="2210" class="CatchallClause Symbol">)</a> <a id="2212" class="Symbol">=</a> <a id="2214" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2219" class="Symbol">(λ</a> <a id="2222" href="Dec2.html#2222" class="Bound">_</a> <a id="2224" class="Symbol">→</a> <a id="2226" href="Dec2.html#2209" class="Bound">b</a><a id="2227" class="Symbol">)</a>
<a id="2229" href="Dec2.html#2062" class="Function">→-dec²</a> <a id="2236" class="Symbol">(</a><a id="2237" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2241" href="Dec2.html#2241" class="Bound">a</a><a id="2242" class="Symbol">)</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2250" href="Dec2.html#2250" class="Bound">¬b</a><a id="2252" class="Symbol">)</a> <a id="2254" class="Symbol">=</a> <a id="2256" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Dec2.html#2241" class="Bound">a</a> <a id="2264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2266" href="Dec2.html#2250" class="Bound">¬b</a><a id="2268" class="Symbol">)</a>

<a id="dec²-∀⊎"></a><a id="2271" href="Dec2.html#2271" class="Function">dec²-∀⊎</a> <a id="2279" class="Symbol">:</a> <a id="2281" class="Symbol">∀</a> <a id="2283" class="Symbol">{</a><a id="2284" href="Dec2.html#2284" class="Bound">a</a> <a id="2286" href="Dec2.html#2286" class="Bound">b</a> <a id="2288" href="Dec2.html#2288" class="Bound">p</a> <a id="2290" href="Dec2.html#2290" class="Bound">q</a> <a id="2292" class="Symbol">:</a> <a id="2294" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2299" class="Symbol">}</a> <a id="2301" class="Symbol">{</a><a id="2302" href="Dec2.html#2302" class="Bound">A</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2310" href="Dec2.html#2284" class="Bound">a</a><a id="2311" class="Symbol">}</a> <a id="2313" class="Symbol">{</a><a id="2314" href="Dec2.html#2314" class="Bound">B</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2322" href="Dec2.html#2286" class="Bound">b</a><a id="2323" class="Symbol">}</a> <a id="2325" class="Symbol">{</a><a id="2326" href="Dec2.html#2326" class="Bound">P</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Dec2.html#2302" class="Bound">A</a> <a id="2332" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2334" href="Dec2.html#2314" class="Bound">B</a> <a id="2336" class="Symbol">→</a> <a id="2338" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2342" href="Dec2.html#2288" class="Bound">p</a><a id="2343" class="Symbol">}</a> <a id="2345" class="Symbol">{</a><a id="2346" href="Dec2.html#2346" class="Bound">Q</a> <a id="2348" class="Symbol">:</a> <a id="2350" href="Dec2.html#2302" class="Bound">A</a> <a id="2352" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2354" href="Dec2.html#2314" class="Bound">B</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2362" href="Dec2.html#2290" class="Bound">q</a><a id="2363" class="Symbol">}</a>
          <a id="2375" class="Symbol">→</a> <a id="2377" class="Symbol">(∀</a> <a id="2380" href="Dec2.html#2380" class="Bound">x</a> <a id="2382" class="Symbol">→</a> <a id="2384" href="Dec2.html#2326" class="Bound">P</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2392" href="Dec2.html#2380" class="Bound">x</a><a id="2393" class="Symbol">))</a> <a id="2396" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2398" class="Symbol">(</a><a id="2399" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2402" href="Dec2.html#2402" class="Bound">x</a> <a id="2404" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2406" href="Dec2.html#2346" class="Bound">Q</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2414" href="Dec2.html#2402" class="Bound">x</a><a id="2415" class="Symbol">))</a>
          <a id="2428" class="Symbol">→</a> <a id="2430" class="Symbol">(∀</a> <a id="2433" href="Dec2.html#2433" class="Bound">x</a> <a id="2435" class="Symbol">→</a> <a id="2437" href="Dec2.html#2326" class="Bound">P</a> <a id="2439" class="Symbol">(</a><a id="2440" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2445" href="Dec2.html#2433" class="Bound">x</a><a id="2446" class="Symbol">))</a> <a id="2449" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2451" class="Symbol">(</a><a id="2452" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2455" href="Dec2.html#2455" class="Bound">x</a> <a id="2457" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2459" href="Dec2.html#2346" class="Bound">Q</a> <a id="2461" class="Symbol">(</a><a id="2462" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2467" href="Dec2.html#2455" class="Bound">x</a><a id="2468" class="Symbol">))</a>
          <a id="2481" class="Symbol">→</a> <a id="2483" class="Symbol">(∀</a> <a id="2486" href="Dec2.html#2486" class="Bound">x</a> <a id="2488" class="Symbol">→</a> <a id="2490" href="Dec2.html#2326" class="Bound">P</a> <a id="2492" href="Dec2.html#2486" class="Bound">x</a><a id="2493" class="Symbol">)</a> <a id="2495" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2501" href="Dec2.html#2501" class="Bound">x</a> <a id="2503" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2505" href="Dec2.html#2346" class="Bound">Q</a> <a id="2507" href="Dec2.html#2501" class="Bound">x</a><a id="2508" class="Symbol">)</a>
<a id="2510" href="Dec2.html#2271" class="Function">dec²-∀⊎</a> <a id="2518" class="Symbol">(</a><a id="2519" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2524" href="Dec2.html#2524" class="Bound">on-A</a><a id="2528" class="Symbol">)</a> <a id="2530" class="Symbol">(</a><a id="2531" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2536" href="Dec2.html#2536" class="Bound">on-B</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">=</a> <a id="2544" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2549" class="Symbol">(λ</a> <a id="2552" class="Symbol">{</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2560" href="Dec2.html#2560" class="Bound">x</a><a id="2561" class="Symbol">)</a> <a id="2563" class="Symbol">→</a> <a id="2565" href="Dec2.html#2524" class="Bound">on-A</a> <a id="2570" href="Dec2.html#2560" class="Bound">x</a> <a id="2572" class="Symbol">;</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2580" href="Dec2.html#2580" class="Bound">x</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Dec2.html#2536" class="Bound">on-B</a> <a id="2590" href="Dec2.html#2580" class="Bound">x</a> <a id="2592" class="Symbol">})</a>
<a id="2595" href="Dec2.html#2271" class="Function">dec²-∀⊎</a> <a id="2603" class="Symbol">(</a><a id="2604" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Dec2.html#2610" class="Bound">x</a> <a id="2612" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2614" href="Dec2.html#2614" class="Bound">Qx</a><a id="2616" class="Symbol">))</a> <a id="2619" class="Symbol">_</a> <a id="2621" class="Symbol">=</a> <a id="2623" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2628" class="Symbol">((</a><a id="2630" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2635" href="Dec2.html#2610" class="Bound">x</a><a id="2636" class="Symbol">)</a> <a id="2638" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2640" href="Dec2.html#2614" class="Bound">Qx</a><a id="2642" class="Symbol">)</a>
<a id="2644" href="Dec2.html#2271" class="CatchallClause Function">dec²-∀⊎</a><a id="2651" class="CatchallClause"> </a><a id="2652" class="CatchallClause Symbol">_</a><a id="2653" class="CatchallClause"> </a><a id="2654" class="CatchallClause Symbol">(</a><a id="2655" href="Data.Sum.Base.html#700" class="CatchallClause InductiveConstructor">inj₂</a><a id="2659" class="CatchallClause"> </a><a id="2660" class="CatchallClause Symbol">(</a><a id="2661" href="Dec2.html#2661" class="CatchallClause Bound">x</a><a id="2662" class="CatchallClause"> </a><a id="2663" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="2664" class="CatchallClause"> </a><a id="2665" href="Dec2.html#2665" class="CatchallClause Bound">Qx</a><a id="2667" class="CatchallClause Symbol">))</a> <a id="2670" class="Symbol">=</a> <a id="2672" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2677" class="Symbol">((</a><a id="2679" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2684" href="Dec2.html#2661" class="Bound">x</a><a id="2685" class="Symbol">)</a> <a id="2687" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2689" href="Dec2.html#2665" class="Bound">Qx</a><a id="2691" class="Symbol">)</a>

<a id="dec²-∀×"></a><a id="2694" href="Dec2.html#2694" class="Function">dec²-∀×</a> <a id="2702" class="Symbol">:</a> <a id="2704" class="Symbol">∀</a> <a id="2706" class="Symbol">{</a><a id="2707" href="Dec2.html#2707" class="Bound">a</a> <a id="2709" href="Dec2.html#2709" class="Bound">b</a> <a id="2711" href="Dec2.html#2711" class="Bound">p</a> <a id="2713" href="Dec2.html#2713" class="Bound">q</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2722" class="Symbol">}</a> <a id="2724" class="Symbol">{</a><a id="2725" href="Dec2.html#2725" class="Bound">A</a> <a id="2727" class="Symbol">:</a> <a id="2729" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2733" href="Dec2.html#2707" class="Bound">a</a><a id="2734" class="Symbol">}</a> <a id="2736" class="Symbol">{</a><a id="2737" href="Dec2.html#2737" class="Bound">B</a> <a id="2739" class="Symbol">:</a> <a id="2741" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2745" href="Dec2.html#2709" class="Bound">b</a><a id="2746" class="Symbol">}</a> <a id="2748" class="Symbol">{</a><a id="2749" href="Dec2.html#2749" class="Bound">P</a> <a id="2751" class="Symbol">:</a> <a id="2753" href="Dec2.html#2725" class="Bound">A</a> <a id="2755" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2757" href="Dec2.html#2737" class="Bound">B</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2765" href="Dec2.html#2711" class="Bound">p</a><a id="2766" class="Symbol">}</a> <a id="2768" class="Symbol">{</a><a id="2769" href="Dec2.html#2769" class="Bound">Q</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Dec2.html#2725" class="Bound">A</a> <a id="2775" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2777" href="Dec2.html#2737" class="Bound">B</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2785" href="Dec2.html#2713" class="Bound">q</a><a id="2786" class="Symbol">}</a>
          <a id="2798" class="Symbol">→</a> <a id="2800" class="Symbol">(∀</a> <a id="2803" href="Dec2.html#2803" class="Bound">x</a> <a id="2805" class="Symbol">→</a> <a id="2807" class="Symbol">∀</a> <a id="2809" href="Dec2.html#2809" class="Bound">y</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="Dec2.html#2749" class="Bound">P</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Dec2.html#2803" class="Bound">x</a> <a id="2818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2820" href="Dec2.html#2809" class="Bound">y</a><a id="2821" class="Symbol">))</a> <a id="2824" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2830" href="Dec2.html#2830" class="Bound">x</a> <a id="2832" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2834" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2837" href="Dec2.html#2837" class="Bound">y</a> <a id="2839" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2841" href="Dec2.html#2769" class="Bound">Q</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Dec2.html#2830" class="Bound">x</a> <a id="2846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2848" href="Dec2.html#2837" class="Bound">y</a><a id="2849" class="Symbol">))</a>
          <a id="2862" class="Symbol">→</a> <a id="2864" class="Symbol">(∀</a> <a id="2867" href="Dec2.html#2867" class="Bound">xy</a> <a id="2870" class="Symbol">→</a> <a id="2872" href="Dec2.html#2749" class="Bound">P</a> <a id="2874" href="Dec2.html#2867" class="Bound">xy</a><a id="2876" class="Symbol">)</a> <a id="2878" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2884" href="Dec2.html#2884" class="Bound">xy</a> <a id="2887" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2889" href="Dec2.html#2769" class="Bound">Q</a> <a id="2891" href="Dec2.html#2884" class="Bound">xy</a><a id="2893" class="Symbol">)</a>
<a id="2895" href="Dec2.html#2694" class="Function">dec²-∀×</a> <a id="2903" class="Symbol">(</a><a id="2904" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2909" href="Dec2.html#2909" class="Bound">curried</a><a id="2916" class="Symbol">)</a> <a id="2918" class="Symbol">=</a> <a id="2920" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2925" class="Symbol">(λ</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Dec2.html#2929" class="Bound">x</a> <a id="2931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2933" href="Dec2.html#2933" class="Bound">y</a><a id="2934" class="Symbol">)</a> <a id="2936" class="Symbol">→</a> <a id="2938" href="Dec2.html#2909" class="Bound">curried</a> <a id="2946" href="Dec2.html#2929" class="Bound">x</a> <a id="2948" href="Dec2.html#2933" class="Bound">y</a><a id="2949" class="Symbol">)</a>
<a id="2951" href="Dec2.html#2694" class="Function">dec²-∀×</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Dec2.html#2966" class="Bound">x</a> <a id="2968" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2970" href="Dec2.html#2970" class="Bound">y</a> <a id="2972" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2974" href="Dec2.html#2974" class="Bound">Qxy</a><a id="2977" class="Symbol">))</a> <a id="2980" class="Symbol">=</a> <a id="2982" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2987" class="Symbol">((</a><a id="2989" href="Dec2.html#2966" class="Bound">x</a> <a id="2991" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2993" href="Dec2.html#2970" class="Bound">y</a><a id="2994" class="Symbol">)</a> <a id="2996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2998" href="Dec2.html#2974" class="Bound">Qxy</a><a id="3001" class="Symbol">)</a>

<a id="3004" class="Keyword">module</a> <a id="dec²-do"></a><a id="3011" href="Dec2.html#3011" class="Module">dec²-do</a> <a id="3019" class="Keyword">where</a>
  <a id="3027" class="Comment">-- do-notation for decision procedures</a>
  <a id="dec²-do._&gt;&gt;=_"></a><a id="3068" href="Dec2.html#3068" class="Function Operator">_&gt;&gt;=_</a> <a id="3074" class="Symbol">:</a> <a id="3076" class="Symbol">∀</a> <a id="3078" class="Symbol">{</a><a id="3079" href="Dec2.html#3079" class="Bound">a</a> <a id="3081" href="Dec2.html#3081" class="Bound">¬a</a> <a id="3084" href="Dec2.html#3084" class="Bound">b</a> <a id="3086" href="Dec2.html#3086" class="Bound">¬b</a> <a id="3089" href="Dec2.html#3089" class="Bound">ℓ</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3098" class="Symbol">}</a>
            <a id="3112" class="Symbol">{</a><a id="3113" href="Dec2.html#3113" class="Bound">X</a> <a id="3115" class="Symbol">:</a> <a id="3117" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3121" href="Dec2.html#3089" class="Bound">ℓ</a><a id="3122" class="Symbol">}</a>
            <a id="3136" class="Symbol">{</a><a id="3137" href="Dec2.html#3137" class="Bound">A</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="Dec2.html#3113" class="Bound">X</a> <a id="3143" class="Symbol">→</a> <a id="3145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3149" href="Dec2.html#3079" class="Bound">a</a><a id="3150" class="Symbol">}</a> <a id="3152" class="Symbol">{</a><a id="3153" href="Dec2.html#3153" class="Bound">¬A</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Dec2.html#3113" class="Bound">X</a> <a id="3160" class="Symbol">→</a> <a id="3162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3166" href="Dec2.html#3081" class="Bound">¬a</a><a id="3168" class="Symbol">}</a>
            <a id="3182" class="Symbol">{</a><a id="3183" href="Dec2.html#3183" class="Bound">B</a> <a id="3185" class="Symbol">:</a> <a id="3187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3191" href="Dec2.html#3084" class="Bound">b</a><a id="3192" class="Symbol">}</a> <a id="3194" class="Symbol">{</a><a id="3195" href="Dec2.html#3195" class="Bound">¬B</a> <a id="3198" class="Symbol">:</a> <a id="3200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3204" href="Dec2.html#3086" class="Bound">¬b</a><a id="3206" class="Symbol">}</a>
            <a id="3220" class="Symbol">→</a> <a id="3222" class="Symbol">((∀</a> <a id="3226" href="Dec2.html#3226" class="Bound">x</a> <a id="3228" class="Symbol">→</a> <a id="3230" href="Dec2.html#3137" class="Bound">A</a> <a id="3232" href="Dec2.html#3226" class="Bound">x</a> <a id="3234" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3236" href="Dec2.html#3153" class="Bound">¬A</a> <a id="3239" href="Dec2.html#3226" class="Bound">x</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Dec2.html#3183" class="Bound">B</a> <a id="3246" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3248" href="Dec2.html#3195" class="Bound">¬B</a><a id="3250" class="Symbol">)</a>
            <a id="3264" class="Symbol">→</a> <a id="3266" class="Symbol">((∀</a> <a id="3270" href="Dec2.html#3270" class="Bound">x</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Dec2.html#3137" class="Bound">A</a> <a id="3276" href="Dec2.html#3270" class="Bound">x</a> <a id="3278" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3280" href="Dec2.html#3153" class="Bound">¬A</a> <a id="3283" href="Dec2.html#3270" class="Bound">x</a><a id="3284" class="Symbol">)</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Dec2.html#3183" class="Bound">B</a> <a id="3290" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3292" href="Dec2.html#3195" class="Bound">¬B</a><a id="3294" class="Symbol">)</a>
  <a id="3298" href="Dec2.html#3068" class="Function Operator">_&gt;&gt;=_</a> <a id="3304" href="Dec2.html#3304" class="Bound">f</a> <a id="3306" href="Dec2.html#3306" class="Bound">x</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Dec2.html#3304" class="Bound">f</a> <a id="3312" href="Dec2.html#3306" class="Bound">x</a>
  <a id="dec²-do._&gt;&gt;_"></a><a id="3316" href="Dec2.html#3316" class="Function Operator">_&gt;&gt;_</a> <a id="3321" class="Symbol">:</a> <a id="3323" class="Symbol">∀</a> <a id="3325" class="Symbol">{</a><a id="3326" href="Dec2.html#3326" class="Bound">a</a> <a id="3328" href="Dec2.html#3328" class="Bound">¬a</a> <a id="3331" href="Dec2.html#3331" class="Bound">b</a> <a id="3333" href="Dec2.html#3333" class="Bound">¬b</a> <a id="3336" class="Symbol">:</a> <a id="3338" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3343" class="Symbol">}</a>
            <a id="3357" class="Symbol">{</a><a id="3358" href="Dec2.html#3358" class="Bound">A</a> <a id="3360" class="Symbol">:</a> <a id="3362" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3366" href="Dec2.html#3326" class="Bound">a</a><a id="3367" class="Symbol">}</a> <a id="3369" class="Symbol">{</a><a id="3370" href="Dec2.html#3370" class="Bound">¬A</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3379" href="Dec2.html#3328" class="Bound">¬a</a><a id="3381" class="Symbol">}</a>
            <a id="3395" class="Symbol">{</a><a id="3396" href="Dec2.html#3396" class="Bound">B</a> <a id="3398" class="Symbol">:</a> <a id="3400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3404" href="Dec2.html#3331" class="Bound">b</a><a id="3405" class="Symbol">}</a> <a id="3407" class="Symbol">{</a><a id="3408" href="Dec2.html#3408" class="Bound">¬B</a> <a id="3411" class="Symbol">:</a> <a id="3413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3417" href="Dec2.html#3333" class="Bound">¬b</a><a id="3419" class="Symbol">}</a>
            <a id="3433" class="Symbol">→</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Dec2.html#3358" class="Bound">A</a> <a id="3438" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3440" href="Dec2.html#3370" class="Bound">¬A</a> <a id="3443" class="Symbol">→</a> <a id="3445" href="Dec2.html#3396" class="Bound">B</a> <a id="3447" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3449" href="Dec2.html#3408" class="Bound">¬B</a><a id="3451" class="Symbol">)</a>
            <a id="3465" class="Symbol">→</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Dec2.html#3358" class="Bound">A</a> <a id="3470" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3472" href="Dec2.html#3370" class="Bound">¬A</a> <a id="3475" class="Symbol">→</a> <a id="3477" href="Dec2.html#3396" class="Bound">B</a> <a id="3479" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3481" href="Dec2.html#3408" class="Bound">¬B</a><a id="3483" class="Symbol">)</a>
  <a id="3487" href="Dec2.html#3316" class="Function Operator">_&gt;&gt;_</a> <a id="3492" href="Dec2.html#3492" class="Bound">f</a> <a id="3494" href="Dec2.html#3494" class="Bound">x</a> <a id="3496" class="Symbol">=</a> <a id="3498" href="Dec2.html#3492" class="Bound">f</a> <a id="3500" href="Dec2.html#3494" class="Bound">x</a>

<a id="foreach-list"></a><a id="3503" href="Dec2.html#3503" class="Function">foreach-list</a> <a id="3516" class="Symbol">:</a> <a id="3518" class="Symbol">∀</a> <a id="3520" class="Symbol">{</a><a id="3521" href="Dec2.html#3521" class="Bound">a</a> <a id="3523" href="Dec2.html#3523" class="Bound">¬a</a> <a id="3526" href="Dec2.html#3526" class="Bound">ℓ</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3535" class="Symbol">}</a>
               <a id="3552" class="Symbol">{</a><a id="3553" href="Dec2.html#3553" class="Bound">X</a> <a id="3555" class="Symbol">:</a> <a id="3557" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3561" href="Dec2.html#3526" class="Bound">ℓ</a><a id="3562" class="Symbol">}</a>
               <a id="3579" class="Symbol">{</a><a id="3580" href="Dec2.html#3580" class="Bound">A</a> <a id="3582" class="Symbol">:</a> <a id="3584" href="Dec2.html#3553" class="Bound">X</a> <a id="3586" class="Symbol">→</a> <a id="3588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3592" href="Dec2.html#3521" class="Bound">a</a><a id="3593" class="Symbol">}</a>
               <a id="3610" class="Symbol">{</a><a id="3611" href="Dec2.html#3611" class="Bound">¬A</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Dec2.html#3553" class="Bound">X</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3624" href="Dec2.html#3523" class="Bound">¬a</a><a id="3626" class="Symbol">}</a>
               <a id="3643" class="Symbol">→</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Dec2.html#3646" class="Bound">xs</a> <a id="3649" class="Symbol">:</a> <a id="3651" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3656" href="Dec2.html#3553" class="Bound">X</a><a id="3657" class="Symbol">)</a>
               <a id="3674" class="Symbol">→</a> <a id="3676" class="Symbol">(∀</a> <a id="3679" href="Dec2.html#3679" class="Bound">x</a> <a id="3681" class="Symbol">→</a> <a id="3683" href="Dec2.html#3580" class="Bound">A</a> <a id="3685" href="Dec2.html#3679" class="Bound">x</a> <a id="3687" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3689" href="Dec2.html#3611" class="Bound">¬A</a> <a id="3692" href="Dec2.html#3679" class="Bound">x</a><a id="3693" class="Symbol">)</a>
               <a id="3710" class="Symbol">→</a> <a id="3712" class="Symbol">((</a><a id="3714" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3718" href="Dec2.html#3580" class="Bound">A</a> <a id="3720" href="Dec2.html#3646" class="Bound">xs</a><a id="3722" class="Symbol">)</a> <a id="3724" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3726" class="Symbol">(</a><a id="3727" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3731" href="Dec2.html#3611" class="Bound">¬A</a> <a id="3734" href="Dec2.html#3646" class="Bound">xs</a><a id="3736" class="Symbol">))</a>
<a id="3739" href="Dec2.html#3503" class="Function">foreach-list</a> <a id="3752" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3755" class="Symbol">_</a> <a id="3757" class="Symbol">=</a> <a id="3759" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3764" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">[]</a>
<a id="3767" href="Dec2.html#3503" class="Function">foreach-list</a> <a id="3780" class="Symbol">{</a><a id="3781" class="Argument">A</a> <a id="3783" class="Symbol">=</a> <a id="3785" href="Dec2.html#3785" class="Bound">A</a><a id="3786" class="Symbol">}</a> <a id="3788" class="Symbol">{</a><a id="3789" class="Argument">¬A</a> <a id="3792" class="Symbol">=</a> <a id="3794" href="Dec2.html#3794" class="Bound">¬A</a><a id="3796" class="Symbol">}</a> <a id="3798" class="Symbol">(</a><a id="3799" href="Dec2.html#3799" class="Bound">x</a> <a id="3801" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3803" href="Dec2.html#3803" class="Bound">xs</a><a id="3805" class="Symbol">)</a> <a id="3807" href="Dec2.html#3807" class="Bound">decide</a> <a id="3814" class="Symbol">=</a>
  <a id="3818" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="3823" href="Dec2.html#3807" class="Bound">decide</a> <a id="3830" href="Dec2.html#3799" class="Bound">x</a> <a id="3832" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="3835" class="Symbol">λ</a>
  <a id="3839" class="Symbol">{</a> <a id="3841" class="Symbol">(</a><a id="3842" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3847" href="Dec2.html#3847" class="Bound">Ax</a><a id="3849" class="Symbol">)</a> <a id="3851" class="Symbol">→</a>
    <a id="3857" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="3862" href="Dec2.html#3503" class="Function">foreach-list</a> <a id="3875" href="Dec2.html#3803" class="Bound">xs</a> <a id="3878" href="Dec2.html#3807" class="Bound">decide</a> <a id="3885" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="3888" class="Symbol">λ</a>
    <a id="3894" class="Symbol">{</a> <a id="3896" class="Symbol">(</a><a id="3897" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3902" href="Dec2.html#3902" class="Bound">All-A-xs</a><a id="3910" class="Symbol">)</a> <a id="3912" class="Symbol">→</a> <a id="3914" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3919" class="Symbol">(</a><a id="3920" href="Dec2.html#3847" class="Bound">Ax</a> <a id="3923" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">∷</a> <a id="3925" href="Dec2.html#3902" class="Bound">All-A-xs</a><a id="3933" class="Symbol">)</a>
    <a id="3939" class="Symbol">;</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3947" href="Dec2.html#3947" class="Bound">Any-¬A-xs</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3965" class="Symbol">(</a><a id="3966" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3972" href="Dec2.html#3947" class="Bound">Any-¬A-xs</a><a id="3981" class="Symbol">)</a>
    <a id="3987" class="Symbol">}</a>
  <a id="3991" class="Symbol">;</a> <a id="3993" class="Symbol">(</a><a id="3994" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3999" href="Dec2.html#3999" class="Bound">¬Ax</a><a id="4002" class="Symbol">)</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4017" href="Dec2.html#3999" class="Bound">¬Ax</a><a id="4020" class="Symbol">)</a>
  <a id="4024" class="Symbol">}</a>

<a id="foreach-finite"></a><a id="4027" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="4042" class="Symbol">:</a> <a id="4044" class="Symbol">∀</a> <a id="4046" class="Symbol">{</a><a id="4047" href="Dec2.html#4047" class="Bound">a</a> <a id="4049" href="Dec2.html#4049" class="Bound">¬a</a> <a id="4052" href="Dec2.html#4052" class="Bound">ℓ</a> <a id="4054" class="Symbol">:</a> <a id="4056" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4061" class="Symbol">}</a>
                   <a id="4082" class="Symbol">{</a><a id="4083" href="Dec2.html#4083" class="Bound">X</a> <a id="4085" class="Symbol">:</a> <a id="4087" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4091" href="Dec2.html#4052" class="Bound">ℓ</a><a id="4092" class="Symbol">}</a>
                   <a id="4113" class="Symbol">{</a><a id="4114" href="Dec2.html#4114" class="Bound">A</a> <a id="4116" class="Symbol">:</a> <a id="4118" href="Dec2.html#4083" class="Bound">X</a> <a id="4120" class="Symbol">→</a> <a id="4122" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4126" href="Dec2.html#4047" class="Bound">a</a><a id="4127" class="Symbol">}</a>
                   <a id="4148" class="Symbol">{</a><a id="4149" href="Dec2.html#4149" class="Bound">¬A</a> <a id="4152" class="Symbol">:</a> <a id="4154" href="Dec2.html#4083" class="Bound">X</a> <a id="4156" class="Symbol">→</a> <a id="4158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4162" href="Dec2.html#4049" class="Bound">¬a</a><a id="4164" class="Symbol">}</a>
                   <a id="4185" class="Symbol">→</a> <a id="4187" href="Finite.html#2757" class="Record">FiniteType</a> <a id="4198" href="Dec2.html#4083" class="Bound">X</a>
                   <a id="4219" class="Symbol">→</a> <a id="4221" class="Symbol">(∀</a> <a id="4224" href="Dec2.html#4224" class="Bound">x</a> <a id="4226" class="Symbol">→</a> <a id="4228" href="Dec2.html#4114" class="Bound">A</a> <a id="4230" href="Dec2.html#4224" class="Bound">x</a> <a id="4232" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4234" href="Dec2.html#4149" class="Bound">¬A</a> <a id="4237" href="Dec2.html#4224" class="Bound">x</a><a id="4238" class="Symbol">)</a>
                   <a id="4259" class="Symbol">→</a> <a id="4261" class="Symbol">((∀</a> <a id="4265" href="Dec2.html#4265" class="Bound">x</a> <a id="4267" class="Symbol">→</a> <a id="4269" href="Dec2.html#4114" class="Bound">A</a> <a id="4271" href="Dec2.html#4265" class="Bound">x</a><a id="4272" class="Symbol">)</a> <a id="4274" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4276" class="Symbol">(</a><a id="4277" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4280" href="Dec2.html#4280" class="Bound">x</a> <a id="4282" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4284" href="Dec2.html#4149" class="Bound">¬A</a> <a id="4287" href="Dec2.html#4280" class="Bound">x</a><a id="4288" class="Symbol">))</a>
<a id="4291" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="4306" href="Dec2.html#4306" class="Bound">fin</a> <a id="4310" href="Dec2.html#4310" class="Bound">decide</a> <a id="4317" class="Symbol">=</a>
  <a id="4321" href="Data.Sum.Base.html#1253" class="Function">⊎.map</a>
    <a id="4331" class="Symbol">(</a><a id="4332" href="Finite.html#3680" class="Function">FiniteType.All⇒∀</a> <a id="4349" href="Dec2.html#4306" class="Bound">fin</a><a id="4352" class="Symbol">)</a>
    <a id="4358" href="Data.List.Relation.Unary.Any.html#2267" class="Function">Any.satisfied</a>
    <a id="4376" class="Symbol">(</a><a id="4377" href="Dec2.html#3503" class="Function">foreach-list</a> <a id="4390" class="Symbol">(</a><a id="4391" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="4411" href="Dec2.html#4306" class="Bound">fin</a><a id="4414" class="Symbol">)</a> <a id="4416" href="Dec2.html#4310" class="Bound">decide</a><a id="4422" class="Symbol">)</a>

<a id="empty?"></a><a id="4425" href="Dec2.html#4425" class="Function">empty?</a> <a id="4432" class="Symbol">:</a> <a id="4434" class="Symbol">∀</a> <a id="4436" class="Symbol">{</a><a id="4437" href="Dec2.html#4437" class="Bound">a</a><a id="4438" class="Symbol">}</a> <a id="4440" class="Symbol">{</a><a id="4441" href="Dec2.html#4441" class="Bound">A</a> <a id="4443" class="Symbol">:</a> <a id="4445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4449" href="Dec2.html#4437" class="Bound">a</a><a id="4450" class="Symbol">}</a> <a id="4452" class="Symbol">→</a> <a id="4454" class="Symbol">(</a><a id="4455" href="Dec2.html#4455" class="Bound">xs</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4465" href="Dec2.html#4441" class="Bound">A</a><a id="4466" class="Symbol">)</a> <a id="4468" class="Symbol">→</a> <a id="4470" class="Symbol">(</a><a id="4471" href="Dec2.html#4455" class="Bound">xs</a> <a id="4474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4476" class="InductiveConstructor">[]</a><a id="4478" class="Symbol">)</a> <a id="4480" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4482" class="Symbol">(</a><a id="4483" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4486" href="Dec2.html#4486" class="Bound">x</a> <a id="4488" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4490" href="Dec2.html#4486" class="Bound">x</a> <a id="4492" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4494" href="Dec2.html#4455" class="Bound">xs</a><a id="4496" class="Symbol">)</a>
<a id="4498" href="Dec2.html#4425" class="Function">empty?</a> <a id="4505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4508" class="Symbol">=</a> <a id="4510" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4515" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4520" href="Dec2.html#4425" class="Function">empty?</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Dec2.html#4528" class="Bound">x</a> <a id="4530" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4532" href="Dec2.html#4532" class="Bound">xs</a><a id="4534" class="Symbol">)</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4543" class="Symbol">(</a><a id="4544" href="Dec2.html#4528" class="Bound">x</a> <a id="4546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4554" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4558" class="Symbol">))</a>

<a id="4562" class="Comment">-- defined outside the anonymous module below, so that it has no phantom</a>
<a id="4635" class="Comment">-- module parameters and can be used directly in type signatures</a>
<a id="4700" class="Keyword">data</a> <a id="Is-inj₂"></a><a id="4705" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="4713" class="Symbol">{</a><a id="4714" href="Dec2.html#4714" class="Bound">a</a> <a id="4716" href="Dec2.html#4716" class="Bound">b</a><a id="4717" class="Symbol">}</a> <a id="4719" class="Symbol">{</a><a id="4720" href="Dec2.html#4720" class="Bound">A</a> <a id="4722" class="Symbol">:</a> <a id="4724" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4728" href="Dec2.html#4714" class="Bound">a</a><a id="4729" class="Symbol">}</a> <a id="4731" class="Symbol">{</a><a id="4732" href="Dec2.html#4732" class="Bound">B</a> <a id="4734" class="Symbol">:</a> <a id="4736" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4740" href="Dec2.html#4716" class="Bound">b</a><a id="4741" class="Symbol">}</a> <a id="4743" class="Symbol">:</a> <a id="4745" href="Dec2.html#4720" class="Bound">A</a> <a id="4747" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4749" href="Dec2.html#4732" class="Bound">B</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Dec2.html#4714" class="Bound">a</a> <a id="4760" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4762" href="Dec2.html#4716" class="Bound">b</a><a id="4763" class="Symbol">)</a> <a id="4765" class="Keyword">where</a>
  <a id="Is-inj₂.inj₂"></a><a id="4773" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="4778" class="Symbol">:</a> <a id="4780" class="Symbol">∀</a> <a id="4782" href="Dec2.html#4782" class="Bound">x</a> <a id="4784" class="Symbol">→</a> <a id="4786" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4800" href="Dec2.html#4782" class="Bound">x</a><a id="4801" class="Symbol">)</a>

<a id="4804" class="Keyword">module</a> <a id="4811" href="Dec2.html#4811" class="Module">_</a> <a id="4813" class="Symbol">{</a><a id="4814" href="Dec2.html#4814" class="Bound">a</a> <a id="4816" href="Dec2.html#4816" class="Bound">b</a><a id="4817" class="Symbol">}</a> <a id="4819" class="Symbol">{</a><a id="4820" href="Dec2.html#4820" class="Bound">A</a> <a id="4822" class="Symbol">:</a> <a id="4824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4828" href="Dec2.html#4814" class="Bound">a</a><a id="4829" class="Symbol">}</a> <a id="4831" class="Symbol">{</a><a id="4832" href="Dec2.html#4832" class="Bound">B</a> <a id="4834" class="Symbol">:</a> <a id="4836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4840" href="Dec2.html#4816" class="Bound">b</a><a id="4841" class="Symbol">}</a> <a id="4843" class="Keyword">where</a>

  <a id="4852" class="Keyword">data</a> <a id="4857" href="Dec2.html#4857" class="Datatype">Is-inj₁</a> <a id="4865" class="Symbol">:</a> <a id="4867" href="Dec2.html#4820" class="Bound">A</a> <a id="4869" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4871" href="Dec2.html#4832" class="Bound">B</a> <a id="4873" class="Symbol">→</a> <a id="4875" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4879" class="Symbol">(</a><a id="4880" href="Dec2.html#4814" class="Bound">a</a> <a id="4882" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4884" href="Dec2.html#4816" class="Bound">b</a><a id="4885" class="Symbol">)</a> <a id="4887" class="Keyword">where</a>
    <a id="4897" href="Dec2.html#4897" class="InductiveConstructor">inj₁</a> <a id="4902" class="Symbol">:</a> <a id="4904" class="Symbol">∀</a> <a id="4906" href="Dec2.html#4906" class="Bound">x</a> <a id="4908" class="Symbol">→</a> <a id="4910" href="Dec2.html#4857" class="Datatype">Is-inj₁</a> <a id="4918" class="Symbol">(</a><a id="4919" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4924" href="Dec2.html#4906" class="Bound">x</a><a id="4925" class="Symbol">)</a>

  <a id="4930" href="Dec2.html#4930" class="Function">elim-Is-inj₁</a> <a id="4943" class="Symbol">:</a> <a id="4945" class="Symbol">∀</a> <a id="4947" class="Symbol">{</a><a id="4948" href="Dec2.html#4948" class="Bound">x</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Dec2.html#4820" class="Bound">A</a> <a id="4954" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4956" href="Dec2.html#4832" class="Bound">B</a><a id="4957" class="Symbol">}</a> <a id="4959" class="Symbol">→</a> <a id="4961" href="Dec2.html#4857" class="Datatype">Is-inj₁</a> <a id="4969" href="Dec2.html#4948" class="Bound">x</a> <a id="4971" class="Symbol">→</a> <a id="4973" href="Dec2.html#4820" class="Bound">A</a>
  <a id="4977" href="Dec2.html#4930" class="Function">elim-Is-inj₁</a> <a id="4990" class="DottedPattern Symbol">.{</a><a id="4992" href="Data.Sum.Base.html#675" class="DottedPattern InductiveConstructor">inj₁</a> <a id="4997" href="Dec2.html#5006" class="DottedPattern Bound">x</a><a id="4998" class="DottedPattern Symbol">}</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Dec2.html#4897" class="InductiveConstructor">inj₁</a> <a id="5006" href="Dec2.html#5006" class="Bound">x</a><a id="5007" class="Symbol">)</a> <a id="5009" class="Symbol">=</a> <a id="5011" href="Dec2.html#5006" class="Bound">x</a>

  <a id="5016" href="Dec2.html#5016" class="Function">elim-Is-inj₂</a> <a id="5029" class="Symbol">:</a> <a id="5031" class="Symbol">∀</a> <a id="5033" class="Symbol">{</a><a id="5034" href="Dec2.html#5034" class="Bound">x</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Dec2.html#4820" class="Bound">A</a> <a id="5040" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5042" href="Dec2.html#4832" class="Bound">B</a><a id="5043" class="Symbol">}</a> <a id="5045" class="Symbol">→</a> <a id="5047" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="5055" href="Dec2.html#5034" class="Bound">x</a> <a id="5057" class="Symbol">→</a> <a id="5059" href="Dec2.html#4832" class="Bound">B</a>
  <a id="5063" href="Dec2.html#5016" class="Function">elim-Is-inj₂</a> <a id="5076" class="DottedPattern Symbol">.{</a><a id="5078" href="Data.Sum.Base.html#700" class="DottedPattern InductiveConstructor">inj₂</a> <a id="5083" href="Dec2.html#5092" class="DottedPattern Bound">x</a><a id="5084" class="DottedPattern Symbol">}</a> <a id="5086" class="Symbol">(</a><a id="5087" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="5092" href="Dec2.html#5092" class="Bound">x</a><a id="5093" class="Symbol">)</a> <a id="5095" class="Symbol">=</a> <a id="5097" href="Dec2.html#5092" class="Bound">x</a>

  <a id="5102" href="Dec2.html#5102" class="Function">dec-inj</a> <a id="5110" class="Symbol">:</a> <a id="5112" class="Symbol">∀</a> <a id="5114" class="Symbol">(</a><a id="5115" href="Dec2.html#5115" class="Bound">x</a> <a id="5117" class="Symbol">:</a> <a id="5119" href="Dec2.html#4820" class="Bound">A</a> <a id="5121" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5123" href="Dec2.html#4832" class="Bound">B</a><a id="5124" class="Symbol">)</a> <a id="5126" class="Symbol">→</a> <a id="5128" href="Dec2.html#4857" class="Datatype">Is-inj₁</a> <a id="5136" href="Dec2.html#5115" class="Bound">x</a> <a id="5138" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5140" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="5148" href="Dec2.html#5115" class="Bound">x</a>
  <a id="5152" href="Dec2.html#5102" class="Function">dec-inj</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5166" href="Dec2.html#5166" class="Bound">x</a><a id="5167" class="Symbol">)</a> <a id="5169" class="Symbol">=</a> <a id="5171" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5176" class="Symbol">(</a><a id="5177" href="Dec2.html#4897" class="InductiveConstructor">inj₁</a> <a id="5182" href="Dec2.html#5166" class="Bound">x</a><a id="5183" class="Symbol">)</a>
  <a id="5187" href="Dec2.html#5102" class="Function">dec-inj</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5201" href="Dec2.html#5201" class="Bound">y</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">=</a> <a id="5206" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5211" class="Symbol">(</a><a id="5212" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="5217" href="Dec2.html#5201" class="Bound">y</a><a id="5218" class="Symbol">)</a>

  <a id="5223" href="Dec2.html#5223" class="Function">Is-inj₁?</a> <a id="5232" class="Symbol">:</a> <a id="5234" class="Symbol">∀</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Dec2.html#5237" class="Bound">x</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="Dec2.html#4820" class="Bound">A</a> <a id="5243" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5245" href="Dec2.html#4832" class="Bound">B</a><a id="5246" class="Symbol">)</a> <a id="5248" class="Symbol">→</a> <a id="5250" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5254" class="Symbol">(</a><a id="5255" href="Dec2.html#4857" class="Datatype">Is-inj₁</a> <a id="5263" href="Dec2.html#5237" class="Bound">x</a><a id="5264" class="Symbol">)</a>
  <a id="5268" href="Dec2.html#5223" class="Function">Is-inj₁?</a> <a id="5277" class="Symbol">(</a><a id="5278" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5283" href="Dec2.html#5283" class="Bound">x</a><a id="5284" class="Symbol">)</a> <a id="5286" class="Symbol">=</a> <a id="5288" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5292" class="Symbol">(</a><a id="5293" href="Dec2.html#4897" class="InductiveConstructor">inj₁</a> <a id="5298" href="Dec2.html#5283" class="Bound">x</a><a id="5299" class="Symbol">)</a>
  <a id="5303" href="Dec2.html#5223" class="Function">Is-inj₁?</a> <a id="5312" class="Symbol">(</a><a id="5313" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5318" class="Symbol">_)</a> <a id="5321" class="Symbol">=</a> <a id="5323" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="5326" class="Symbol">(λ</a> <a id="5329" class="Symbol">())</a>

  <a id="5336" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="5345" class="Symbol">:</a> <a id="5347" class="Symbol">∀</a> <a id="5349" class="Symbol">(</a><a id="5350" href="Dec2.html#5350" class="Bound">x</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Dec2.html#4820" class="Bound">A</a> <a id="5356" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5358" href="Dec2.html#4832" class="Bound">B</a><a id="5359" class="Symbol">)</a> <a id="5361" class="Symbol">→</a> <a id="5363" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5367" class="Symbol">(</a><a id="5368" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="5376" href="Dec2.html#5350" class="Bound">x</a><a id="5377" class="Symbol">)</a>
  <a id="5381" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5396" class="Symbol">_)</a> <a id="5399" class="Symbol">=</a> <a id="5401" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="5404" class="Symbol">(λ</a> <a id="5407" class="Symbol">())</a>
  <a id="5413" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="5422" class="Symbol">(</a><a id="5423" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5428" href="Dec2.html#5428" class="Bound">x</a><a id="5429" class="Symbol">)</a> <a id="5431" class="Symbol">=</a> <a id="5433" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="5443" href="Dec2.html#5428" class="Bound">x</a><a id="5444" class="Symbol">)</a>

  <a id="5449" class="Comment">-- length≥2? : ∀ (xs : List a) →</a>
  <a id="5484" class="Comment">--               (∃[ y ] ∃[ z ] (y ∈ xs) × (z ∈ xs) × y ≢ z)</a>
  <a id="5547" class="Comment">--               ⊎ (∀ y z → y ∈ xs → z ∈ xs → y ≡ z)</a>
  <a id="5602" class="Comment">-- length≥2? </a></pre></body></html>


==> anc/html/Effect.Applicative.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Applicative (Effect.Applicative)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Effect.Applicative</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Applicative functors</a>
<a id="130" class="Comment">------------------------------------------------------------------------</a>

<a id="204" class="Comment">-- Note that currently the applicative functor laws are not included</a>
<a id="273" class="Comment">-- here.</a>

<a id="283" class="Symbol">{-#</a> <a id="287" class="Keyword">OPTIONS</a> <a id="295" class="Pragma">--cubical-compatible</a> <a id="316" class="Pragma">--safe</a> <a id="323" class="Symbol">#-}</a>

<a id="328" class="Keyword">module</a> <a id="335" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="399" class="Symbol">;</a> <a id="401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="405" class="Symbol">;</a> <a id="407" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="459" class="Symbol">)</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="594" class="Symbol">)</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="623" class="Symbol">as</a> <a id="626" class="Module">Fun</a> <a id="630" class="Keyword">using</a> <a id="636" class="Symbol">(</a><a id="637" href="Effect.Functor.html#602" class="Record">RawFunctor</a><a id="647" class="Symbol">)</a>
<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Function.Base.html" class="Module">Function.Base</a> <a id="675" class="Keyword">using</a> <a id="681" class="Symbol">(</a><a id="682" href="Function.Base.html#725" class="Function">const</a><a id="687" class="Symbol">;</a> <a id="689" href="Function.Base.html#1657" class="Function">flip</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="699" class="Symbol">)</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Level.html" class="Module">Level</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="731" class="Symbol">;</a> <a id="733" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="736" class="Symbol">;</a> <a id="738" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="808" class="Symbol">)</a>

<a id="811" class="Keyword">private</a>
  <a id="821" class="Keyword">variable</a>
    <a id="834" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="836" href="Effect.Applicative.html#836" class="Generalizable">g</a> <a id="838" class="Symbol">:</a> <a id="840" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="850" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="852" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="854" href="Effect.Applicative.html#854" class="Generalizable">C</a> <a id="856" class="Symbol">:</a> <a id="858" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="862" href="Effect.Applicative.html#834" class="Generalizable">f</a>
<a id="864" class="Comment">------------------------------------------------------------------------</a>
<a id="937" class="Comment">-- The type of raw applicatives</a>

<a id="970" class="Keyword">record</a> <a id="RawApplicative"></a><a id="977" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="992" class="Symbol">(</a><a id="993" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="995" class="Symbol">:</a> <a id="997" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1001" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">:</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1023" href="Effect.Applicative.html#1001" class="Bound">f</a> <a id="1025" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1027" href="Effect.Applicative.html#1009" class="Bound">g</a><a id="1028" class="Symbol">)</a> <a id="1030" class="Keyword">where</a>
  <a id="1038" class="Keyword">infixl</a> <a id="1045" class="Number">4</a> <a id="1047" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1053" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a> <a id="1058" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>
  <a id="1065" class="Keyword">infixl</a> <a id="1072" class="Number">4</a> <a id="1074" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1078" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1083" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a>
  <a id="1090" class="Keyword">infix</a>  <a id="1097" class="Number">4</a> <a id="1099" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a>
  <a id="1105" class="Keyword">field</a>
    <a id="RawApplicative.rawFunctor"></a><a id="1115" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1126" class="Symbol">:</a> <a id="1128" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1139" href="Effect.Applicative.html#993" class="Bound">F</a>
    <a id="RawApplicative.pure"></a><a id="1145" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1154" class="Symbol">→</a> <a id="1156" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1158" href="Effect.Applicative.html#850" class="Generalizable">A</a>
    <a id="RawApplicative._&lt;*&gt;_"></a><a id="1164" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="1170" class="Symbol">:</a> <a id="1172" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1174" class="Symbol">(</a><a id="1175" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1177" class="Symbol">→</a> <a id="1179" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1186" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1192" href="Effect.Applicative.html#852" class="Generalizable">B</a>

  <a id="1197" class="Keyword">open</a> <a id="1202" href="Effect.Functor.html#602" class="Module">RawFunctor</a> <a id="1213" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="1224" class="Keyword">public</a>

  <a id="RawApplicative._&lt;*_"></a><a id="1234" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1243" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1249" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1255" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1259" href="Effect.Applicative.html#1259" class="Bound">a</a> <a id="1261" href="Effect.Applicative.html#1234" class="Function Operator">&lt;*</a> <a id="1264" href="Effect.Applicative.html#1264" class="Bound">b</a> <a id="1266" class="Symbol">=</a> <a id="1268" href="Function.Base.html#725" class="Function">const</a> <a id="1274" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1278" href="Effect.Applicative.html#1259" class="Bound">a</a> <a id="1280" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1284" href="Effect.Applicative.html#1264" class="Bound">b</a>

  <a id="RawApplicative._*&gt;_"></a><a id="1289" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1298" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1300" class="Symbol">→</a> <a id="1302" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1304" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1310" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1314" href="Effect.Applicative.html#1314" class="Bound">a</a> <a id="1316" href="Effect.Applicative.html#1289" class="Function Operator">*&gt;</a> <a id="1319" href="Effect.Applicative.html#1319" class="Bound">b</a> <a id="1321" class="Symbol">=</a> <a id="1323" href="Function.Base.html#1657" class="Function">flip</a> <a id="1328" href="Function.Base.html#725" class="Function">const</a> <a id="1334" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1338" href="Effect.Applicative.html#1314" class="Bound">a</a> <a id="1340" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1344" href="Effect.Applicative.html#1319" class="Bound">b</a>

  <a id="RawApplicative.zipWith"></a><a id="1349" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1357" class="Symbol">:</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1362" class="Symbol">→</a> <a id="1364" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Effect.Applicative.html#854" class="Generalizable">C</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1375" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1381" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1387" href="Effect.Applicative.html#854" class="Generalizable">C</a>
  <a id="1391" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1399" href="Effect.Applicative.html#1399" class="Bound">f</a> <a id="1401" href="Effect.Applicative.html#1401" class="Bound">x</a> <a id="1403" href="Effect.Applicative.html#1403" class="Bound">y</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Effect.Applicative.html#1399" class="Bound">f</a> <a id="1409" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="1413" href="Effect.Applicative.html#1401" class="Bound">x</a> <a id="1415" href="Effect.Applicative.html#1164" class="Field Operator">&lt;*&gt;</a> <a id="1419" href="Effect.Applicative.html#1403" class="Bound">y</a>

  <a id="RawApplicative.zip"></a><a id="1424" href="Effect.Applicative.html#1424" class="Function">zip</a> <a id="1428" class="Symbol">:</a> <a id="1430" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1432" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1434" class="Symbol">→</a> <a id="1436" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1438" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1440" class="Symbol">→</a> <a id="1442" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1447" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1449" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1450" class="Symbol">)</a>
  <a id="1454" href="Effect.Applicative.html#1424" class="Function">zip</a> <a id="1458" class="Symbol">=</a> <a id="1460" href="Effect.Applicative.html#1349" class="Function">zipWith</a> <a id="1468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

  <a id="1475" class="Comment">-- Haskell-style alternative name for pure</a>
  <a id="RawApplicative.return"></a><a id="1520" href="Effect.Applicative.html#1520" class="Function">return</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1535" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1539" href="Effect.Applicative.html#1520" class="Function">return</a> <a id="1546" class="Symbol">=</a> <a id="1548" href="Effect.Applicative.html#1145" class="Field">pure</a>

  <a id="1556" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawApplicative._⊛_"></a><a id="1603" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1614" class="Symbol">→</a> <a id="1616" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1617" class="Symbol">)</a> <a id="1619" class="Symbol">→</a> <a id="1621" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1623" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1629" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1633" href="Effect.Applicative.html#1603" class="Function Operator">_⊛_</a> <a id="1637" class="Symbol">=</a> <a id="1639" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a>

  <a id="RawApplicative._&lt;⊛_"></a><a id="1648" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1657" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1659" class="Symbol">→</a> <a id="1661" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1663" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1669" href="Effect.Applicative.html#850" class="Generalizable">A</a>
  <a id="1673" href="Effect.Applicative.html#1648" class="Function Operator">_&lt;⊛_</a> <a id="1678" class="Symbol">=</a> <a id="1680" href="Effect.Applicative.html#1234" class="Function Operator">_&lt;*_</a>

  <a id="RawApplicative._⊛&gt;_"></a><a id="1688" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1697" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1699" class="Symbol">→</a> <a id="1701" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1703" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1705" class="Symbol">→</a> <a id="1707" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1709" href="Effect.Applicative.html#852" class="Generalizable">B</a>
  <a id="1713" href="Effect.Applicative.html#1688" class="Function Operator">_⊛&gt;_</a> <a id="1718" class="Symbol">=</a> <a id="1720" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>

  <a id="RawApplicative._⊗_"></a><a id="1728" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a> <a id="1732" class="Symbol">:</a> <a id="1734" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1736" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1742" href="Effect.Applicative.html#852" class="Generalizable">B</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Effect.Applicative.html#993" class="Bound">F</a> <a id="1748" class="Symbol">(</a><a id="1749" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="1751" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1753" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="1754" class="Symbol">)</a>
  <a id="1758" href="Effect.Applicative.html#1728" class="Function Operator">_⊗_</a> <a id="1762" class="Symbol">=</a> <a id="1764" href="Effect.Applicative.html#1424" class="Function">zip</a>

<a id="1769" class="Keyword">module</a> <a id="1776" href="Effect.Applicative.html#1776" class="Module">_</a> <a id="1778" class="Keyword">where</a>

  <a id="1787" class="Keyword">open</a> <a id="1792" href="Effect.Applicative.html#977" class="Module">RawApplicative</a>
  <a id="1809" class="Keyword">open</a> <a id="1814" href="Effect.Functor.html#602" class="Module">RawFunctor</a>

  <a id="1828" class="Comment">-- Smart constructor</a>
  <a id="1851" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="1868" class="Symbol">:</a>
    <a id="1874" class="Symbol">(</a><a id="1875" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="1885" class="Symbol">→</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="1892" class="Symbol">)</a> <a id="1894" class="Symbol">→</a>
    <a id="1900" class="Symbol">(</a><a id="1901" href="Effect.Applicative.html#1901" class="Bound">pure</a> <a id="1906" class="Symbol">:</a> <a id="1908" class="Symbol">∀</a> <a id="1910" class="Symbol">{</a><a id="1911" href="Effect.Applicative.html#1911" class="Bound">A</a><a id="1912" class="Symbol">}</a> <a id="1914" class="Symbol">→</a> <a id="1916" href="Effect.Applicative.html#1911" class="Bound">A</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1922" href="Effect.Applicative.html#1911" class="Bound">A</a><a id="1923" class="Symbol">)</a> <a id="1925" class="Symbol">→</a>
    <a id="1931" class="Symbol">(</a><a id="1932" href="Effect.Applicative.html#1932" class="Bound">app</a> <a id="1936" class="Symbol">:</a> <a id="1938" class="Symbol">∀</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1943" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1944" class="Symbol">}</a> <a id="1946" class="Symbol">→</a> <a id="1948" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1953" class="Symbol">→</a> <a id="1955" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1962" href="Effect.Applicative.html#1941" class="Bound">A</a> <a id="1964" class="Symbol">→</a> <a id="1966" href="Effect.Applicative.html#1875" class="Bound">F</a> <a id="1968" href="Effect.Applicative.html#1943" class="Bound">B</a><a id="1969" class="Symbol">)</a> <a id="1971" class="Symbol">→</a>
    <a id="1977" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1992" href="Effect.Applicative.html#1875" class="Bound">F</a>
  <a id="1996" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2013" href="Effect.Applicative.html#2013" class="Bound">F</a> <a id="2015" href="Effect.Applicative.html#2015" class="Bound">pure</a> <a id="2020" href="Effect.Applicative.html#2020" class="Bound">app</a> <a id="2024" class="Symbol">.</a><a id="2025" href="Effect.Applicative.html#1115" class="Field">rawFunctor</a> <a id="2036" class="Symbol">.</a><a id="2037" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Effect.Applicative.html#2020" class="Bound">app</a> <a id="2049" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="2052" href="Effect.Applicative.html#2015" class="Bound">pure</a>
  <a id="2059" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2076" href="Effect.Applicative.html#2076" class="Bound">F</a> <a id="2078" href="Effect.Applicative.html#2078" class="Bound">pure</a> <a id="2083" href="Effect.Applicative.html#2083" class="Bound">app</a> <a id="2087" class="Symbol">.</a><a id="2088" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Effect.Applicative.html#2078" class="Bound">pure</a>
  <a id="2102" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2119" href="Effect.Applicative.html#2119" class="Bound">F</a> <a id="2121" href="Effect.Applicative.html#2121" class="Bound">pure</a> <a id="2126" href="Effect.Applicative.html#2126" class="Bound">app</a> <a id="2130" class="Symbol">.</a><a id="2131" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a> <a id="2137" class="Symbol">=</a> <a id="2139" href="Effect.Applicative.html#2126" class="Bound">app</a>

<a id="2144" class="Comment">------------------------------------------------------------------------</a>
<a id="2217" class="Comment">-- The type of raw applicatives with a zero</a>

<a id="2262" class="Keyword">record</a> <a id="RawApplicativeZero"></a><a id="2269" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Effect.Applicative.html#2289" class="Bound">F</a> <a id="2291" class="Symbol">:</a> <a id="2293" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2297" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2305" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">:</a> <a id="2310" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2314" class="Symbol">(</a><a id="2315" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2319" href="Effect.Applicative.html#2297" class="Bound">f</a> <a id="2321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2323" href="Effect.Applicative.html#2305" class="Bound">g</a><a id="2324" class="Symbol">)</a> <a id="2326" class="Keyword">where</a>
  <a id="2334" class="Keyword">field</a>
    <a id="RawApplicativeZero.rawApplicative"></a><a id="2344" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2359" class="Symbol">:</a> <a id="2361" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="2376" href="Effect.Applicative.html#2289" class="Bound">F</a>
    <a id="RawApplicativeZero.rawEmpty"></a><a id="2382" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="2402" href="Effect.Applicative.html#2289" class="Bound">F</a>

  <a id="2407" class="Keyword">open</a> <a id="2412" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2427" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2442" class="Keyword">public</a>
  <a id="2451" class="Keyword">open</a> <a id="2456" href="Effect.Empty.html#408" class="Module">RawEmpty</a> <a id="2465" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2474" class="Keyword">public</a>

  <a id="RawApplicativeZero.guard"></a><a id="2484" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2490" class="Symbol">:</a> <a id="2492" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Effect.Applicative.html#2289" class="Bound">F</a> <a id="2501" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="2505" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2511" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2516" class="Symbol">=</a> <a id="2518" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="2523" class="Symbol">_</a>
  <a id="2527" href="Effect.Applicative.html#2484" class="Function">guard</a> <a id="2533" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Effect.Empty.html#475" class="Function">empty</a>

<a id="2548" class="Comment">------------------------------------------------------------------------</a>
<a id="2621" class="Comment">-- The type of raw alternative applicatives</a>

<a id="2666" class="Keyword">record</a> <a id="RawAlternative"></a><a id="2673" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="2688" class="Symbol">(</a><a id="2689" href="Effect.Applicative.html#2689" class="Bound">F</a> <a id="2691" class="Symbol">:</a> <a id="2693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2697" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="2699" class="Symbol">→</a> <a id="2701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2705" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2719" href="Effect.Applicative.html#2697" class="Bound">f</a> <a id="2721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2723" href="Effect.Applicative.html#2705" class="Bound">g</a><a id="2724" class="Symbol">)</a> <a id="2726" class="Keyword">where</a>
  <a id="2734" class="Keyword">field</a>
    <a id="RawAlternative.rawApplicativeZero"></a><a id="2744" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2763" class="Symbol">:</a> <a id="2765" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2784" href="Effect.Applicative.html#2689" class="Bound">F</a>
    <a id="RawAlternative.rawChoice"></a><a id="2790" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2812" href="Effect.Applicative.html#2689" class="Bound">F</a>

  <a id="2817" class="Keyword">open</a> <a id="2822" href="Effect.Applicative.html#2269" class="Module">RawApplicativeZero</a> <a id="2841" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2860" class="Keyword">public</a>
  <a id="2869" class="Keyword">open</a> <a id="2874" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2884" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2894" class="Keyword">public</a>

<a id="2902" class="Comment">------------------------------------------------------------------------</a>
<a id="2975" class="Comment">-- The type of applicative morphisms</a>

<a id="3013" class="Keyword">record</a> <a id="Morphism"></a><a id="3020" href="Effect.Applicative.html#3020" class="Record">Morphism</a> <a id="3029" class="Symbol">{</a><a id="3030" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3033" href="Effect.Applicative.html#3033" class="Bound">F₂</a> <a id="3036" class="Symbol">:</a> <a id="3038" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3042" href="Effect.Applicative.html#834" class="Generalizable">f</a> <a id="3044" class="Symbol">→</a> <a id="3046" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3050" href="Effect.Applicative.html#836" class="Generalizable">g</a><a id="3051" class="Symbol">}</a>
                <a id="3069" class="Symbol">(</a><a id="3070" href="Effect.Applicative.html#3070" class="Bound">A₁</a> <a id="3073" class="Symbol">:</a> <a id="3075" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="3090" href="Effect.Applicative.html#3030" class="Bound">F₁</a><a id="3092" class="Symbol">)</a>
                <a id="3110" class="Symbol">(</a><a id="3111" href="Effect.Applicative.html#3111" class="Bound">A₂</a> <a id="3114" class="Symbol">:</a> <a id="3116" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="3131" href="Effect.Applicative.html#3033" class="Bound">F₂</a><a id="3133" class="Symbol">)</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3146" href="Effect.Applicative.html#3042" class="Bound">f</a> <a id="3148" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3150" href="Effect.Applicative.html#3050" class="Bound">g</a><a id="3151" class="Symbol">)</a> <a id="3153" class="Keyword">where</a>
  <a id="3161" class="Keyword">module</a> <a id="Morphism.A₁"></a><a id="3168" href="Effect.Applicative.html#3168" class="Module">A₁</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="3188" href="Effect.Applicative.html#3070" class="Bound">A₁</a>
  <a id="3193" class="Keyword">module</a> <a id="Morphism.A₂"></a><a id="3200" href="Effect.Applicative.html#3200" class="Module">A₂</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="3220" href="Effect.Applicative.html#3111" class="Bound">A₂</a>
  <a id="3225" class="Keyword">field</a>
    <a id="Morphism.functorMorphism"></a><a id="3235" href="Effect.Applicative.html#3235" class="Field">functorMorphism</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Effect.Functor.html#981" class="Record">Fun.Morphism</a> <a id="3266" href="Effect.Applicative.html#1115" class="Function">A₁.rawFunctor</a> <a id="3280" href="Effect.Applicative.html#1115" class="Function">A₂.rawFunctor</a>

  <a id="3297" class="Keyword">open</a> <a id="3302" href="Effect.Functor.html#981" class="Module">Fun.Morphism</a> <a id="3315" href="Effect.Applicative.html#3235" class="Field">functorMorphism</a> <a id="3331" class="Keyword">public</a>

  <a id="3341" class="Keyword">field</a>
    <a id="Morphism.op-pure"></a><a id="3351" href="Effect.Applicative.html#3351" class="Field">op-pure</a> <a id="3359" class="Symbol">:</a> <a id="3361" class="Symbol">(</a><a id="3362" href="Effect.Applicative.html#3362" class="Bound">x</a> <a id="3364" class="Symbol">:</a> <a id="3366" href="Effect.Applicative.html#850" class="Generalizable">A</a><a id="3367" class="Symbol">)</a> <a id="3369" class="Symbol">→</a> <a id="3371" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3374" class="Symbol">(</a><a id="3375" href="Effect.Applicative.html#1145" class="Function">A₁.pure</a> <a id="3383" href="Effect.Applicative.html#3362" class="Bound">x</a><a id="3384" class="Symbol">)</a> <a id="3386" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3388" href="Effect.Applicative.html#1145" class="Function">A₂.pure</a> <a id="3396" href="Effect.Applicative.html#3362" class="Bound">x</a>
    <a id="Morphism.op-&lt;*&gt;"></a><a id="3402" href="Effect.Applicative.html#3402" class="Field">op-&lt;*&gt;</a>  <a id="3410" class="Symbol">:</a> <a id="3412" class="Symbol">(</a><a id="3413" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3420" class="Symbol">(</a><a id="3421" href="Effect.Applicative.html#850" class="Generalizable">A</a> <a id="3423" class="Symbol">→</a> <a id="3425" href="Effect.Applicative.html#852" class="Generalizable">B</a><a id="3426" class="Symbol">))</a> <a id="3429" class="Symbol">(</a><a id="3430" href="Effect.Applicative.html#3430" class="Bound">x</a> <a id="3432" class="Symbol">:</a> <a id="3434" href="Effect.Applicative.html#3030" class="Bound">F₁</a> <a id="3437" href="Effect.Applicative.html#850" class="Generalizable">A</a><a id="3438" class="Symbol">)</a> <a id="3440" class="Symbol">→</a>
              <a id="3456" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3459" class="Symbol">(</a><a id="3460" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3462" href="Effect.Applicative.html#1603" class="Function Operator">A₁.⊛</a> <a id="3467" href="Effect.Applicative.html#3430" class="Bound">x</a><a id="3468" class="Symbol">)</a> <a id="3470" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3476" href="Effect.Applicative.html#3413" class="Bound">f</a> <a id="3478" href="Effect.Applicative.html#1603" class="Function Operator">A₂.⊛</a> <a id="3483" href="Effect.Functor.html#1172" class="Function">op</a> <a id="3486" href="Effect.Applicative.html#3430" class="Bound">x</a><a id="3487" class="Symbol">)</a>

  <a id="3492" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="Morphism.op-⊛"></a><a id="3539" href="Effect.Applicative.html#3539" class="Function">op-⊛</a> <a id="3544" class="Symbol">=</a> <a id="3546" href="Effect.Applicative.html#3402" class="Field">op-&lt;*&gt;</a></pre></body></html>


==> anc/html/Effect.Choice.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Choice (Effect.Choice)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Effect.Choice</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Type constructors giving rise to a semigroup at every type</a>
<a id="168" class="Comment">-- e.g. (List, _++_)</a>
<a id="189" class="Comment">------------------------------------------------------------------------</a>

<a id="263" class="Symbol">{-#</a> <a id="267" class="Keyword">OPTIONS</a> <a id="275" class="Pragma">--cubical-compatible</a> <a id="296" class="Pragma">--safe</a> <a id="303" class="Symbol">#-}</a>

<a id="308" class="Keyword">module</a> <a id="315" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="329" class="Keyword">where</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Level.html" class="Module">Level</a>

<a id="355" class="Keyword">private</a>
  <a id="365" class="Keyword">variable</a>
    <a id="378" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="380" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a> <a id="383" class="Symbol">:</a> <a id="385" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="395" href="Effect.Choice.html#395" class="Generalizable">A</a>  <a id="398" class="Symbol">:</a> <a id="400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="404" href="Effect.Choice.html#378" class="Generalizable">ℓ</a>

<a id="407" class="Keyword">record</a> <a id="RawChoice"></a><a id="414" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="424" class="Symbol">(</a><a id="425" href="Effect.Choice.html#425" class="Bound">F</a> <a id="427" class="Symbol">:</a> <a id="429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="433" href="Effect.Choice.html#378" class="Generalizable">ℓ</a> <a id="435" class="Symbol">→</a> <a id="437" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="441" href="Effect.Choice.html#380" class="Generalizable">ℓ′</a><a id="443" class="Symbol">)</a> <a id="445" class="Symbol">:</a> <a id="447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="451" class="Symbol">(</a><a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="456" href="Effect.Choice.html#433" class="Bound">ℓ</a> <a id="458" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="460" href="Effect.Choice.html#441" class="Bound">ℓ′</a><a id="462" class="Symbol">)</a> <a id="464" class="Keyword">where</a>
  <a id="472" class="Keyword">infixr</a> <a id="479" class="Number">3</a> <a id="481" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="487" href="Effect.Choice.html#577" class="Function Operator">_∣_</a>
  <a id="493" class="Keyword">field</a>
    <a id="RawChoice._&lt;|&gt;_"></a><a id="503" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a> <a id="509" class="Symbol">:</a> <a id="511" href="Effect.Choice.html#425" class="Bound">F</a> <a id="513" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="515" class="Symbol">→</a> <a id="517" href="Effect.Choice.html#425" class="Bound">F</a> <a id="519" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Effect.Choice.html#425" class="Bound">F</a> <a id="525" href="Effect.Choice.html#395" class="Generalizable">A</a>

  <a id="530" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawChoice._∣_"></a><a id="577" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="581" class="Symbol">:</a> <a id="583" href="Effect.Choice.html#425" class="Bound">F</a> <a id="585" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="587" class="Symbol">→</a> <a id="589" href="Effect.Choice.html#425" class="Bound">F</a> <a id="591" href="Effect.Choice.html#395" class="Generalizable">A</a> <a id="593" class="Symbol">→</a> <a id="595" href="Effect.Choice.html#425" class="Bound">F</a> <a id="597" href="Effect.Choice.html#395" class="Generalizable">A</a>
  <a id="601" href="Effect.Choice.html#577" class="Function Operator">_∣_</a> <a id="605" class="Symbol">=</a> <a id="607" href="Effect.Choice.html#503" class="Field Operator">_&lt;|&gt;_</a></pre></body></html>


==> anc/html/Effect.Empty.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Empty (Effect.Empty)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Effect.Empty</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Empty values (e.g. [] for List, nothing for Maybe)</a>
<a id="160" class="Comment">------------------------------------------------------------------------</a>

<a id="234" class="Symbol">{-#</a> <a id="238" class="Keyword">OPTIONS</a> <a id="246" class="Pragma">--cubical-compatible</a> <a id="267" class="Pragma">--safe</a> <a id="274" class="Symbol">#-}</a>

<a id="279" class="Keyword">module</a> <a id="286" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="299" class="Keyword">where</a>

<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Level.html" class="Module">Level</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="336" class="Symbol">;</a> <a id="338" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="341" class="Symbol">;</a> <a id="343" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="346" class="Symbol">)</a>

<a id="349" class="Keyword">private</a>
  <a id="359" class="Keyword">variable</a>
    <a id="372" href="Effect.Empty.html#372" class="Generalizable">ℓ</a> <a id="374" href="Effect.Empty.html#374" class="Generalizable">ℓ′</a> <a id="377" class="Symbol">:</a> <a id="379" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="389" href="Effect.Empty.html#389" class="Generalizable">A</a>  <a id="392" class="Symbol">:</a> <a id="394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="398" href="Effect.Empty.html#372" class="Generalizable">ℓ</a>

<a id="401" class="Keyword">record</a> <a id="RawEmpty"></a><a id="408" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="417" class="Symbol">(</a><a id="418" href="Effect.Empty.html#418" class="Bound">F</a> <a id="420" class="Symbol">:</a> <a id="422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="426" href="Effect.Empty.html#372" class="Generalizable">ℓ</a> <a id="428" class="Symbol">→</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" href="Effect.Empty.html#374" class="Generalizable">ℓ′</a><a id="436" class="Symbol">)</a> <a id="438" class="Symbol">:</a> <a id="440" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="449" href="Effect.Empty.html#426" class="Bound">ℓ</a> <a id="451" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="453" href="Effect.Empty.html#434" class="Bound">ℓ′</a><a id="455" class="Symbol">)</a> <a id="457" class="Keyword">where</a>
  <a id="465" class="Keyword">field</a>
    <a id="RawEmpty.empty"></a><a id="475" href="Effect.Empty.html#475" class="Field">empty</a> <a id="481" class="Symbol">:</a> <a id="483" href="Effect.Empty.html#418" class="Bound">F</a> <a id="485" href="Effect.Empty.html#389" class="Generalizable">A</a>

  <a id="490" class="Comment">-- backwards compatibility: unicode variants</a>
  <a id="RawEmpty.∅"></a><a id="537" href="Effect.Empty.html#537" class="Function">∅</a> <a id="539" class="Symbol">:</a> <a id="541" href="Effect.Empty.html#418" class="Bound">F</a> <a id="543" href="Effect.Empty.html#389" class="Generalizable">A</a>
  <a id="547" href="Effect.Empty.html#537" class="Function">∅</a> <a id="549" class="Symbol">=</a> <a id="551" href="Effect.Empty.html#475" class="Field">empty</a></pre></body></html>


==> anc/html/Effect.Functor.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Functor (Effect.Functor)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Effect.Functor</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Functors</a>
<a id="118" class="Comment">------------------------------------------------------------------------</a>

<a id="192" class="Comment">-- Note that currently the functor laws are not included here.</a>

<a id="256" class="Symbol">{-#</a> <a id="260" class="Keyword">OPTIONS</a> <a id="268" class="Pragma">--cubical-compatible</a> <a id="289" class="Pragma">--safe</a> <a id="296" class="Symbol">#-}</a>

<a id="301" class="Keyword">module</a> <a id="308" href="Effect.Functor.html" class="Module">Effect.Functor</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Function.Base.html" class="Module">Function.Base</a> <a id="405" class="Keyword">using</a> <a id="411" class="Symbol">(</a><a id="412" href="Function.Base.html#725" class="Function">const</a><a id="417" class="Symbol">;</a> <a id="419" href="Function.Base.html#1657" class="Function">flip</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Level.html" class="Module">Level</a> <a id="443" class="Keyword">using</a> <a id="449" class="Symbol">(</a><a id="450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="465" class="Symbol">)</a>
<a id="467" class="Keyword">open</a> <a id="472" class="Keyword">import</a> <a id="479" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="532" class="Symbol">)</a>

<a id="535" class="Keyword">private</a>
  <a id="545" class="Keyword">variable</a>
    <a id="558" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="560" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a> <a id="563" href="Effect.Functor.html#563" class="Generalizable">ℓ″</a> <a id="566" class="Symbol">:</a> <a id="568" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="578" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="580" href="Effect.Functor.html#580" class="Generalizable">B</a> <a id="582" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="584" href="Effect.Functor.html#584" class="Generalizable">Y</a> <a id="586" class="Symbol">:</a> <a id="588" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="592" href="Effect.Functor.html#558" class="Generalizable">ℓ</a>

<a id="595" class="Keyword">record</a> <a id="RawFunctor"></a><a id="602" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="613" class="Symbol">(</a><a id="614" href="Effect.Functor.html#614" class="Bound">F</a> <a id="616" class="Symbol">:</a> <a id="618" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="622" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="624" class="Symbol">→</a> <a id="626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="630" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a><a id="632" class="Symbol">)</a> <a id="634" class="Symbol">:</a> <a id="636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="640" class="Symbol">(</a><a id="641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="645" href="Effect.Functor.html#622" class="Bound">ℓ</a> <a id="647" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="649" href="Effect.Functor.html#630" class="Bound">ℓ′</a><a id="651" class="Symbol">)</a> <a id="653" class="Keyword">where</a>
  <a id="661" class="Keyword">infixl</a> <a id="668" class="Number">4</a> <a id="670" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="676" href="Effect.Functor.html#741" class="Function Operator">_&lt;$_</a>
  <a id="683" class="Keyword">infixl</a> <a id="690" class="Number">1</a> <a id="692" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a>
  <a id="700" class="Keyword">field</a>
    <a id="RawFunctor._&lt;$&gt;_"></a><a id="710" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="716" class="Symbol">:</a> <a id="718" class="Symbol">(</a><a id="719" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="721" class="Symbol">→</a> <a id="723" href="Effect.Functor.html#580" class="Generalizable">B</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Effect.Functor.html#614" class="Bound">F</a> <a id="730" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="732" class="Symbol">→</a> <a id="734" href="Effect.Functor.html#614" class="Bound">F</a> <a id="736" href="Effect.Functor.html#580" class="Generalizable">B</a>

  <a id="RawFunctor._&lt;$_"></a><a id="741" href="Effect.Functor.html#741" class="Function Operator">_&lt;$_</a> <a id="746" class="Symbol">:</a> <a id="748" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="750" class="Symbol">→</a> <a id="752" href="Effect.Functor.html#614" class="Bound">F</a> <a id="754" href="Effect.Functor.html#580" class="Generalizable">B</a> <a id="756" class="Symbol">→</a> <a id="758" href="Effect.Functor.html#614" class="Bound">F</a> <a id="760" href="Effect.Functor.html#578" class="Generalizable">A</a>
  <a id="764" href="Effect.Functor.html#764" class="Bound">x</a> <a id="766" href="Effect.Functor.html#741" class="Function Operator">&lt;$</a> <a id="769" href="Effect.Functor.html#769" class="Bound">y</a> <a id="771" class="Symbol">=</a> <a id="773" href="Function.Base.html#725" class="Function">const</a> <a id="779" href="Effect.Functor.html#764" class="Bound">x</a> <a id="781" href="Effect.Functor.html#710" class="Field Operator">&lt;$&gt;</a> <a id="785" href="Effect.Functor.html#769" class="Bound">y</a>

  <a id="RawFunctor._&lt;&amp;&gt;_"></a><a id="790" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="796" class="Symbol">:</a> <a id="798" href="Effect.Functor.html#614" class="Bound">F</a> <a id="800" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="802" class="Symbol">→</a> <a id="804" class="Symbol">(</a><a id="805" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="807" class="Symbol">→</a> <a id="809" href="Effect.Functor.html#580" class="Generalizable">B</a><a id="810" class="Symbol">)</a> <a id="812" class="Symbol">→</a> <a id="814" href="Effect.Functor.html#614" class="Bound">F</a> <a id="816" href="Effect.Functor.html#580" class="Generalizable">B</a>
  <a id="820" href="Effect.Functor.html#790" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="826" class="Symbol">=</a> <a id="828" href="Function.Base.html#1657" class="Function">flip</a> <a id="833" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a>

  <a id="RawFunctor.ignore"></a><a id="842" href="Effect.Functor.html#842" class="Function">ignore</a> <a id="849" class="Symbol">:</a> <a id="851" href="Effect.Functor.html#614" class="Bound">F</a> <a id="853" href="Effect.Functor.html#578" class="Generalizable">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Effect.Functor.html#614" class="Bound">F</a> <a id="859" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="863" href="Effect.Functor.html#842" class="Function">ignore</a> <a id="870" class="Symbol">=</a> <a id="872" class="Symbol">_</a> <a id="874" href="Effect.Functor.html#741" class="Function Operator">&lt;$_</a>

<a id="879" class="Comment">-- A functor morphism from F₁ to F₂ is an operation op such that</a>
<a id="944" class="Comment">-- op (F₁ f x) ≡ F₂ f (op x)</a>

<a id="974" class="Keyword">record</a> <a id="Morphism"></a><a id="981" href="Effect.Functor.html#981" class="Record">Morphism</a> <a id="990" class="Symbol">{</a><a id="991" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="994" class="Symbol">:</a> <a id="996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1000" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="1002" class="Symbol">→</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" href="Effect.Functor.html#560" class="Generalizable">ℓ′</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Effect.Functor.html#1013" class="Bound">F₂</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Effect.Functor.html#558" class="Generalizable">ℓ</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1030" href="Effect.Functor.html#563" class="Generalizable">ℓ″</a><a id="1032" class="Symbol">}</a>
                <a id="1050" class="Symbol">(</a><a id="1051" href="Effect.Functor.html#1051" class="Bound">fun₁</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1069" href="Effect.Functor.html#991" class="Bound">F₁</a><a id="1071" class="Symbol">)</a>
                <a id="1089" class="Symbol">(</a><a id="1090" href="Effect.Functor.html#1090" class="Bound">fun₂</a> <a id="1095" class="Symbol">:</a> <a id="1097" href="Effect.Functor.html#602" class="Record">RawFunctor</a> <a id="1108" href="Effect.Functor.html#1013" class="Bound">F₂</a><a id="1110" class="Symbol">)</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1118" class="Symbol">(</a><a id="1119" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1123" href="Effect.Functor.html#1000" class="Bound">ℓ</a> <a id="1125" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1127" href="Effect.Functor.html#1008" class="Bound">ℓ′</a> <a id="1130" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1132" href="Effect.Functor.html#1030" class="Bound">ℓ″</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Keyword">where</a>
  <a id="1144" class="Keyword">open</a> <a id="1149" href="Effect.Functor.html#602" class="Module">RawFunctor</a>
  <a id="1162" class="Keyword">field</a>
    <a id="Morphism.op"></a><a id="1172" href="Effect.Functor.html#1172" class="Field">op</a>     <a id="1179" class="Symbol">:</a> <a id="1181" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="1184" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="1186" class="Symbol">→</a> <a id="1188" href="Effect.Functor.html#1013" class="Bound">F₂</a> <a id="1191" href="Effect.Functor.html#582" class="Generalizable">X</a>
    <a id="Morphism.op-&lt;$&gt;"></a><a id="1197" href="Effect.Functor.html#1197" class="Field">op-&lt;$&gt;</a> <a id="1204" class="Symbol">:</a> <a id="1206" class="Symbol">(</a><a id="1207" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Effect.Functor.html#582" class="Generalizable">X</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Effect.Functor.html#584" class="Generalizable">Y</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Effect.Functor.html#1219" class="Bound">x</a> <a id="1221" class="Symbol">:</a> <a id="1223" href="Effect.Functor.html#991" class="Bound">F₁</a> <a id="1226" href="Effect.Functor.html#582" class="Generalizable">X</a><a id="1227" class="Symbol">)</a> <a id="1229" class="Symbol">→</a>
             <a id="1244" href="Effect.Functor.html#1172" class="Field">op</a> <a id="1247" class="Symbol">(</a><a id="1248" href="Effect.Functor.html#1051" class="Bound">fun₁</a> <a id="1253" class="Symbol">.</a><a id="1254" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1260" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1262" href="Effect.Functor.html#1219" class="Bound">x</a><a id="1263" class="Symbol">)</a> <a id="1265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1267" href="Effect.Functor.html#1090" class="Bound">fun₂</a> <a id="1272" class="Symbol">.</a><a id="1273" href="Effect.Functor.html#710" class="Field Operator">_&lt;$&gt;_</a> <a id="1279" href="Effect.Functor.html#1207" class="Bound">f</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Effect.Functor.html#1172" class="Field">op</a> <a id="1285" href="Effect.Functor.html#1219" class="Bound">x</a><a id="1286" class="Symbol">)</a></pre></body></html>


==> anc/html/Effect.Monad.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Monad (Effect.Monad)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Effect.Monad</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Monads</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Comment">-- Note that currently the monad laws are not included here.</a>

<a id="252" class="Symbol">{-#</a> <a id="256" class="Keyword">OPTIONS</a> <a id="264" class="Pragma">--cubical-compatible</a> <a id="285" class="Pragma">--safe</a> <a id="292" class="Symbol">#-}</a>

<a id="297" class="Keyword">module</a> <a id="304" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="362" class="Symbol">;</a> <a id="364" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="375" class="Symbol">;</a> <a id="377" href="Data.Bool.Base.html#951" class="Function">not</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Effect.Choice.html" class="Module">Effect.Choice</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Effect.Choice.html#414" class="Record">RawChoice</a><a id="473" class="Symbol">)</a>
<a id="475" class="Keyword">open</a> <a id="480" class="Keyword">import</a> <a id="487" href="Effect.Empty.html" class="Module">Effect.Empty</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Effect.Empty.html#408" class="Record">RawEmpty</a><a id="515" class="Symbol">)</a>
<a id="517" class="Keyword">open</a> <a id="522" class="Keyword">import</a> <a id="529" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="548" class="Symbol">as</a> <a id="551" class="Module">App</a>
  <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="578" class="Symbol">;</a> <a id="580" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a><a id="598" class="Symbol">;</a> <a id="600" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a><a id="616" class="Symbol">;</a> <a id="618" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Function.Base.html" class="Module">Function.Base</a> <a id="660" class="Keyword">using</a> <a id="666" class="Symbol">(</a><a id="667" href="Function.Base.html#704" class="Function">id</a><a id="669" class="Symbol">;</a> <a id="671" href="Function.Base.html#1657" class="Function">flip</a><a id="675" class="Symbol">;</a> <a id="677" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="681" class="Symbol">;</a> <a id="683" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Level.html" class="Module">Level</a> <a id="707" class="Keyword">using</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="719" class="Symbol">;</a> <a id="721" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="724" class="Symbol">;</a> <a id="726" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="729" class="Symbol">)</a>

<a id="732" class="Keyword">private</a>
  <a id="742" class="Keyword">variable</a>
    <a id="755" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="757" href="Effect.Monad.html#757" class="Generalizable">g</a> <a id="759" href="Effect.Monad.html#759" class="Generalizable">g₁</a> <a id="762" href="Effect.Monad.html#762" class="Generalizable">g₂</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="777" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="779" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="781" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="783" class="Symbol">:</a> <a id="785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="789" href="Effect.Monad.html#755" class="Generalizable">f</a>

<a id="792" class="Comment">------------------------------------------------------------------------</a>
<a id="865" class="Comment">-- The type of raw monads</a>

<a id="892" class="Keyword">record</a> <a id="RawMonad"></a><a id="899" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="908" class="Symbol">(</a><a id="909" href="Effect.Monad.html#909" class="Bound">F</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="917" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="919" class="Symbol">→</a> <a id="921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="925" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="926" class="Symbol">)</a> <a id="928" class="Symbol">:</a> <a id="930" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="934" class="Symbol">(</a><a id="935" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="939" href="Effect.Monad.html#917" class="Bound">f</a> <a id="941" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="943" href="Effect.Monad.html#925" class="Bound">g</a><a id="944" class="Symbol">)</a> <a id="946" class="Keyword">where</a>
  <a id="954" class="Keyword">infixl</a> <a id="961" class="Number">1</a> <a id="963" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="969" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="974" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a>
  <a id="982" class="Keyword">infixr</a> <a id="989" class="Number">1</a> <a id="991" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="997" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a>
  <a id="1005" class="Keyword">field</a>
    <a id="RawMonad.rawApplicative"></a><a id="1015" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="1047" href="Effect.Monad.html#909" class="Bound">F</a>
    <a id="RawMonad._&gt;&gt;=_"></a><a id="1053" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1063" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1065" class="Symbol">→</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1070" class="Symbol">→</a> <a id="1072" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1074" href="Effect.Monad.html#779" class="Generalizable">B</a><a id="1075" class="Symbol">)</a> <a id="1077" class="Symbol">→</a> <a id="1079" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1081" href="Effect.Monad.html#779" class="Generalizable">B</a>

  <a id="1086" class="Keyword">open</a> <a id="1091" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="1106" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1121" class="Keyword">public</a>

  <a id="RawMonad._&gt;&gt;_"></a><a id="1131" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1140" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1146" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1148" class="Symbol">→</a> <a id="1150" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1152" href="Effect.Monad.html#779" class="Generalizable">B</a>
  <a id="1156" href="Effect.Monad.html#1131" class="Function Operator">_&gt;&gt;_</a> <a id="1161" class="Symbol">=</a> <a id="1163" href="Effect.Applicative.html#1289" class="Function Operator">_*&gt;_</a>

  <a id="RawMonad._=&lt;&lt;_"></a><a id="1171" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="1177" class="Symbol">:</a> <a id="1179" class="Symbol">(</a><a id="1180" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1186" href="Effect.Monad.html#779" class="Generalizable">B</a><a id="1187" class="Symbol">)</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1193" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1195" class="Symbol">→</a> <a id="1197" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1199" href="Effect.Monad.html#779" class="Generalizable">B</a>
  <a id="1203" href="Effect.Monad.html#1171" class="Function Operator">_=&lt;&lt;_</a> <a id="1209" class="Symbol">=</a> <a id="1211" href="Function.Base.html#1657" class="Function">flip</a> <a id="1216" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a>

  <a id="RawMonad.Kleisli"></a><a id="1225" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1233" class="Symbol">:</a> <a id="1235" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1239" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1241" class="Symbol">→</a> <a id="1243" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1247" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1249" class="Symbol">→</a> <a id="1251" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1255" class="Symbol">(</a><a id="1256" href="Effect.Monad.html#917" class="Bound">f</a> <a id="1258" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1260" href="Effect.Monad.html#925" class="Bound">g</a><a id="1261" class="Symbol">)</a>
  <a id="1265" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1273" href="Effect.Monad.html#1273" class="Bound">A</a> <a id="1275" href="Effect.Monad.html#1275" class="Bound">B</a> <a id="1277" class="Symbol">=</a> <a id="1279" href="Effect.Monad.html#1273" class="Bound">A</a> <a id="1281" class="Symbol">→</a> <a id="1283" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1285" href="Effect.Monad.html#1275" class="Bound">B</a>

  <a id="RawMonad._&gt;=&gt;_"></a><a id="1290" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a> <a id="1296" class="Symbol">:</a> <a id="1298" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1306" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1308" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1320" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1322" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1334" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1336" href="Effect.Monad.html#781" class="Generalizable">C</a>
  <a id="1340" class="Symbol">(</a><a id="1341" href="Effect.Monad.html#1341" class="Bound">f</a> <a id="1343" href="Effect.Monad.html#1290" class="Function Operator">&gt;=&gt;</a> <a id="1347" href="Effect.Monad.html#1347" class="Bound">g</a><a id="1348" class="Symbol">)</a> <a id="1350" href="Effect.Monad.html#1350" class="Bound">a</a> <a id="1352" class="Symbol">=</a> <a id="1354" href="Effect.Monad.html#1341" class="Bound">f</a> <a id="1356" href="Effect.Monad.html#1350" class="Bound">a</a> <a id="1358" href="Effect.Monad.html#1053" class="Field Operator">&gt;&gt;=</a> <a id="1362" href="Effect.Monad.html#1347" class="Bound">g</a>

  <a id="RawMonad._&lt;=&lt;_"></a><a id="1367" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1383" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1385" href="Effect.Monad.html#781" class="Generalizable">C</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1397" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1399" href="Effect.Monad.html#779" class="Generalizable">B</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Effect.Monad.html#1225" class="Function">Kleisli</a> <a id="1411" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="1413" href="Effect.Monad.html#781" class="Generalizable">C</a>
  <a id="1417" href="Effect.Monad.html#1367" class="Function Operator">_&lt;=&lt;_</a> <a id="1423" class="Symbol">=</a> <a id="1425" href="Function.Base.html#1657" class="Function">flip</a> <a id="1430" href="Effect.Monad.html#1290" class="Function Operator">_&gt;=&gt;_</a>

  <a id="RawMonad.when"></a><a id="1439" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1455" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1461" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1465" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1470" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1475" href="Effect.Monad.html#1475" class="Bound">m</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Effect.Monad.html#1475" class="Bound">m</a>
  <a id="1483" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1488" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="1494" href="Effect.Monad.html#1494" class="Bound">m</a> <a id="1496" class="Symbol">=</a> <a id="1498" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="1503" class="Symbol">_</a>

  <a id="RawMonad.unless"></a><a id="1508" href="Effect.Monad.html#1508" class="Function">unless</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1526" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="1528" class="Symbol">→</a> <a id="1530" href="Effect.Monad.html#909" class="Bound">F</a> <a id="1532" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
  <a id="1536" href="Effect.Monad.html#1508" class="Function">unless</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Effect.Monad.html#1439" class="Function">when</a> <a id="1550" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1553" href="Data.Bool.Base.html#951" class="Function">not</a>

<a id="1558" class="Comment">-- When level g=f, a join/μ operator is definable</a>

<a id="1609" class="Keyword">module</a> <a id="Join"></a><a id="1616" href="Effect.Monad.html#1616" class="Module">Join</a> <a id="1621" class="Symbol">{</a><a id="1622" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1624" class="Symbol">:</a> <a id="1626" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1630" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="1632" class="Symbol">→</a> <a id="1634" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1638" href="Effect.Monad.html#755" class="Generalizable">f</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Effect.Monad.html#1642" class="Bound">M</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1655" href="Effect.Monad.html#1622" class="Bound">F</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Keyword">where</a>
  <a id="1666" class="Keyword">open</a> <a id="1671" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="1680" href="Effect.Monad.html#1642" class="Bound">M</a>

  <a id="Join.join"></a><a id="1685" href="Effect.Monad.html#1685" class="Function">join</a> <a id="1690" class="Symbol">:</a> <a id="1692" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1697" href="Effect.Monad.html#777" class="Generalizable">A</a><a id="1698" class="Symbol">)</a> <a id="1700" class="Symbol">→</a> <a id="1702" href="Effect.Monad.html#1622" class="Bound">F</a> <a id="1704" href="Effect.Monad.html#777" class="Generalizable">A</a>
  <a id="1708" href="Effect.Monad.html#1685" class="Function">join</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=</a> <a id="1720" href="Function.Base.html#704" class="Function">id</a>

<a id="1724" class="Comment">-- Smart constructor</a>

<a id="1746" class="Keyword">module</a> <a id="1753" href="Effect.Monad.html#1753" class="Module">_</a> <a id="1755" class="Keyword">where</a>

  <a id="1764" class="Keyword">open</a> <a id="1769" href="Effect.Monad.html#899" class="Module">RawMonad</a>
  <a id="1780" class="Keyword">open</a> <a id="1785" href="Effect.Applicative.html#977" class="Module">RawApplicative</a>

  <a id="1803" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="1814" class="Symbol">:</a>
    <a id="1820" class="Symbol">(</a><a id="1821" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1829" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="1831" class="Symbol">→</a> <a id="1833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1837" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Symbol">→</a>
    <a id="1846" class="Symbol">(</a><a id="1847" href="Effect.Monad.html#1847" class="Bound">pure</a> <a id="1852" class="Symbol">:</a> <a id="1854" class="Symbol">∀</a> <a id="1856" class="Symbol">{</a><a id="1857" href="Effect.Monad.html#1857" class="Bound">A</a><a id="1858" class="Symbol">}</a> <a id="1860" class="Symbol">→</a> <a id="1862" href="Effect.Monad.html#1857" class="Bound">A</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1868" href="Effect.Monad.html#1857" class="Bound">A</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">→</a>
    <a id="1877" class="Symbol">(</a><a id="1878" href="Effect.Monad.html#1878" class="Bound">bind</a> <a id="1883" class="Symbol">:</a> <a id="1885" class="Symbol">∀</a> <a id="1887" class="Symbol">{</a><a id="1888" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1890" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">→</a> <a id="1895" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1897" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Effect.Monad.html#1888" class="Bound">A</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1908" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Effect.Monad.html#1821" class="Bound">F</a> <a id="1915" href="Effect.Monad.html#1890" class="Bound">B</a><a id="1916" class="Symbol">)</a> <a id="1918" class="Symbol">→</a>
    <a id="1924" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1933" href="Effect.Monad.html#1821" class="Bound">F</a>
  <a id="1937" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="1948" href="Effect.Monad.html#1948" class="Bound">F</a> <a id="1950" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="1955" href="Effect.Monad.html#1955" class="Bound Operator">_&gt;&gt;=_</a> <a id="1961" class="Symbol">.</a><a id="1962" href="Effect.Monad.html#1015" class="Field">rawApplicative</a> <a id="1977" class="Symbol">=</a>
    <a id="1983" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="2000" class="Symbol">_</a> <a id="2002" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="2007" href="Function.Base.html#3858" class="Function Operator">$′</a> <a id="2010" class="Symbol">λ</a> <a id="2012" href="Effect.Monad.html#2012" class="Bound">mf</a> <a id="2015" href="Effect.Monad.html#2015" class="Bound">mx</a> <a id="2018" class="Symbol">→</a> <a id="2020" class="Keyword">do</a>
      <a id="2029" href="Effect.Monad.html#2029" class="Bound">f</a> <a id="2031" href="Effect.Monad.html#1955" class="Bound Operator">←</a> <a id="2033" href="Effect.Monad.html#2012" class="Bound">mf</a>
      <a id="2042" href="Effect.Monad.html#2042" class="Bound">x</a> <a id="2044" href="Effect.Monad.html#1955" class="Bound Operator">←</a> <a id="2046" href="Effect.Monad.html#2015" class="Bound">mx</a>
      <a id="2055" href="Effect.Monad.html#1950" class="Bound">pure</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Effect.Monad.html#2029" class="Bound">f</a> <a id="2063" href="Effect.Monad.html#2042" class="Bound">x</a><a id="2064" class="Symbol">)</a>
  <a id="2068" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a> <a id="2079" href="Effect.Monad.html#2079" class="Bound">F</a> <a id="2081" href="Effect.Monad.html#2081" class="Bound">pure</a> <a id="2086" href="Effect.Monad.html#2086" class="Bound Operator">_&gt;&gt;=_</a> <a id="2092" class="Symbol">.</a><a id="2093" href="Effect.Monad.html#1053" class="Field Operator">_&gt;&gt;=_</a> <a id="2099" class="Symbol">=</a> <a id="2101" href="Effect.Monad.html#2086" class="Bound Operator">_&gt;&gt;=_</a>

<a id="2108" class="Comment">------------------------------------------------------------------------</a>
<a id="2181" class="Comment">-- The type of raw monads with a zero</a>

<a id="2220" class="Keyword">record</a> <a id="RawMonadZero"></a><a id="2227" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Effect.Monad.html#2241" class="Bound">F</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2249" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2257" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="2258" class="Symbol">)</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2271" href="Effect.Monad.html#2249" class="Bound">f</a> <a id="2273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2275" href="Effect.Monad.html#2257" class="Bound">g</a><a id="2276" class="Symbol">)</a> <a id="2278" class="Keyword">where</a>
  <a id="2286" class="Keyword">field</a>
    <a id="RawMonadZero.rawMonad"></a><a id="2296" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2305" class="Symbol">:</a> <a id="2307" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="2316" href="Effect.Monad.html#2241" class="Bound">F</a>
    <a id="RawMonadZero.rawEmpty"></a><a id="2322" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Effect.Empty.html#408" class="Record">RawEmpty</a> <a id="2342" href="Effect.Monad.html#2241" class="Bound">F</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="2361" href="Effect.Monad.html#2296" class="Field">rawMonad</a> <a id="2370" class="Keyword">public</a>
  <a id="2379" class="Keyword">open</a> <a id="2384" href="Effect.Empty.html#408" class="Module">RawEmpty</a> <a id="2393" href="Effect.Monad.html#2322" class="Field">rawEmpty</a> <a id="2402" class="Keyword">public</a>

  <a id="RawMonadZero.rawApplicativeZero"></a><a id="2412" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Effect.Applicative.html#2269" class="Record">RawApplicativeZero</a> <a id="2452" href="Effect.Monad.html#2241" class="Bound">F</a>
  <a id="2456" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a> <a id="2475" class="Symbol">=</a> <a id="2477" class="Keyword">record</a>
    <a id="2488" class="Symbol">{</a> <a id="2490" href="Effect.Applicative.html#2344" class="Field">rawApplicative</a> <a id="2505" class="Symbol">=</a> <a id="2507" href="Effect.Monad.html#1015" class="Function">rawApplicative</a>
    <a id="2526" class="Symbol">;</a> <a id="2528" href="Effect.Applicative.html#2382" class="Field">rawEmpty</a> <a id="2537" class="Symbol">=</a> <a id="2539" href="Effect.Monad.html#2322" class="Field">rawEmpty</a>
    <a id="2552" class="Symbol">}</a>

<a id="2555" class="Comment">------------------------------------------------------------------------</a>
<a id="2628" class="Comment">-- The type of raw monadplus</a>

<a id="2658" class="Keyword">record</a> <a id="RawMonadPlus"></a><a id="2665" href="Effect.Monad.html#2665" class="Record">RawMonadPlus</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Effect.Monad.html#2679" class="Bound">F</a> <a id="2681" class="Symbol">:</a> <a id="2683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2687" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2695" href="Effect.Monad.html#757" class="Generalizable">g</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2709" href="Effect.Monad.html#2687" class="Bound">f</a> <a id="2711" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2713" href="Effect.Monad.html#2695" class="Bound">g</a><a id="2714" class="Symbol">)</a> <a id="2716" class="Keyword">where</a>
  <a id="2724" class="Keyword">field</a>
    <a id="RawMonadPlus.rawMonadZero"></a><a id="2734" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2747" class="Symbol">:</a> <a id="2749" href="Effect.Monad.html#2227" class="Record">RawMonadZero</a> <a id="2762" href="Effect.Monad.html#2679" class="Bound">F</a>
    <a id="RawMonadPlus.rawChoice"></a><a id="2768" href="Effect.Monad.html#2768" class="Field">rawChoice</a>    <a id="2781" class="Symbol">:</a> <a id="2783" href="Effect.Choice.html#414" class="Record">RawChoice</a> <a id="2793" href="Effect.Monad.html#2679" class="Bound">F</a>

  <a id="2798" class="Keyword">open</a> <a id="2803" href="Effect.Monad.html#2227" class="Module">RawMonadZero</a> <a id="2816" href="Effect.Monad.html#2734" class="Field">rawMonadZero</a> <a id="2829" class="Keyword">public</a>
  <a id="2838" class="Keyword">open</a> <a id="2843" href="Effect.Choice.html#414" class="Module">RawChoice</a> <a id="2853" href="Effect.Monad.html#2768" class="Field">rawChoice</a> <a id="2863" class="Keyword">public</a>

  <a id="RawMonadPlus.rawAlternative"></a><a id="2873" href="Effect.Monad.html#2873" class="Function">rawAlternative</a> <a id="2888" class="Symbol">:</a> <a id="2890" href="Effect.Applicative.html#2673" class="Record">RawAlternative</a> <a id="2905" href="Effect.Monad.html#2679" class="Bound">F</a>
  <a id="2909" href="Effect.Monad.html#2873" class="Function">rawAlternative</a> <a id="2924" class="Symbol">=</a> <a id="2926" class="Keyword">record</a>
    <a id="2937" class="Symbol">{</a> <a id="2939" href="Effect.Applicative.html#2744" class="Field">rawApplicativeZero</a> <a id="2958" class="Symbol">=</a> <a id="2960" href="Effect.Monad.html#2412" class="Function">rawApplicativeZero</a>
    <a id="2983" class="Symbol">;</a> <a id="2985" href="Effect.Applicative.html#2790" class="Field">rawChoice</a> <a id="2995" class="Symbol">=</a> <a id="2997" href="Effect.Monad.html#2768" class="Field">rawChoice</a>
    <a id="3011" class="Symbol">}</a>

<a id="3014" class="Comment">------------------------------------------------------------------------</a>
<a id="3087" class="Comment">-- The type of raw monad transformer</a>

<a id="3125" class="Comment">-- F has been RawMonadT&#39;d as TF</a>
<a id="3157" class="Keyword">record</a> <a id="RawMonadTd"></a><a id="3164" href="Effect.Monad.html#3164" class="Record">RawMonadTd</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Effect.Monad.html#3176" class="Bound">F</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3184" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3186" class="Symbol">→</a> <a id="3188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3192" href="Effect.Monad.html#759" class="Generalizable">g₁</a><a id="3194" class="Symbol">)</a> <a id="3196" class="Symbol">(</a><a id="3197" href="Effect.Monad.html#3197" class="Bound">TF</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3206" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3208" class="Symbol">→</a> <a id="3210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3214" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3216" class="Symbol">)</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3224" class="Symbol">(</a><a id="3225" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3229" href="Effect.Monad.html#3184" class="Bound">f</a> <a id="3231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3233" href="Effect.Monad.html#3192" class="Bound">g₁</a> <a id="3236" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3238" href="Effect.Monad.html#3214" class="Bound">g₂</a><a id="3240" class="Symbol">)</a> <a id="3242" class="Keyword">where</a>
  <a id="3250" class="Keyword">field</a>
    <a id="RawMonadTd.lift"></a><a id="3260" href="Effect.Monad.html#3260" class="Field">lift</a> <a id="3265" class="Symbol">:</a> <a id="3267" href="Effect.Monad.html#3176" class="Bound">F</a> <a id="3269" href="Effect.Monad.html#777" class="Generalizable">A</a> <a id="3271" class="Symbol">→</a> <a id="3273" href="Effect.Monad.html#3197" class="Bound">TF</a> <a id="3276" href="Effect.Monad.html#777" class="Generalizable">A</a>
    <a id="RawMonadTd.rawMonad"></a><a id="3282" href="Effect.Monad.html#3282" class="Field">rawMonad</a> <a id="3291" class="Symbol">:</a> <a id="3293" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3302" href="Effect.Monad.html#3197" class="Bound">TF</a>

  <a id="3308" class="Keyword">open</a> <a id="3313" href="Effect.Monad.html#899" class="Module">RawMonad</a> <a id="3322" href="Effect.Monad.html#3282" class="Field">rawMonad</a> <a id="3331" class="Keyword">public</a>

<a id="RawMonadT"></a><a id="3339" href="Effect.Monad.html#3339" class="Function">RawMonadT</a> <a id="3349" class="Symbol">:</a> <a id="3351" class="Symbol">(</a><a id="3352" href="Effect.Monad.html#3352" class="Bound">T</a> <a id="3354" class="Symbol">:</a> <a id="3356" class="Symbol">(</a><a id="3357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3361" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3363" class="Symbol">→</a> <a id="3365" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3369" href="Effect.Monad.html#759" class="Generalizable">g₁</a><a id="3371" class="Symbol">)</a> <a id="3373" class="Symbol">→</a> <a id="3375" class="Symbol">(</a><a id="3376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3380" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3382" class="Symbol">→</a> <a id="3384" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3388" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3390" class="Symbol">))</a> <a id="3393" class="Symbol">→</a> <a id="3395" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3399" class="Symbol">(</a><a id="3400" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3404" href="Effect.Monad.html#755" class="Generalizable">f</a> <a id="3406" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3408" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3412" href="Effect.Monad.html#759" class="Generalizable">g₁</a> <a id="3415" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3417" href="Effect.Monad.html#762" class="Generalizable">g₂</a><a id="3419" class="Symbol">)</a>
<a id="3421" href="Effect.Monad.html#3339" class="Function">RawMonadT</a> <a id="3431" href="Effect.Monad.html#3431" class="Bound">T</a> <a id="3433" class="Symbol">=</a> <a id="3435" class="Symbol">∀</a> <a id="3437" class="Symbol">{</a><a id="3438" href="Effect.Monad.html#3438" class="Bound">M</a><a id="3439" class="Symbol">}</a> <a id="3441" class="Symbol">→</a> <a id="3443" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="3452" href="Effect.Monad.html#3438" class="Bound">M</a> <a id="3454" class="Symbol">→</a> <a id="3456" href="Effect.Monad.html#3164" class="Record">RawMonadTd</a> <a id="3467" href="Effect.Monad.html#3438" class="Bound">M</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Effect.Monad.html#3431" class="Bound">T</a> <a id="3472" href="Effect.Monad.html#3438" class="Bound">M</a><a id="3473" class="Symbol">)</a></pre></body></html>


==> anc/html/Fin-Pigeonhole-Principle.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Fin-Pigeonhole-Principle (Fin-Pigeonhole-Principle)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Fin-Pigeonhole-Principle</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a> <a id="44" class="Keyword">using</a> <a id="50" class="Symbol">(</a><a id="51" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="56" class="Symbol">;</a> <a id="58" href="Level.html#521" class="Function">0ℓ</a><a id="60" class="Symbol">)</a>
<a id="62" class="Keyword">import</a> <a id="69" href="Level.html" class="Module">Level</a> <a id="75" class="Symbol">as</a> <a id="78" class="Module">Level</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="147" class="Symbol">as</a> <a id="150" class="Module">Fin</a> <a id="154" class="Keyword">using</a> <a id="160" class="Symbol">(</a><a id="161" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="164" class="Symbol">)</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="189" class="Keyword">open</a> <a id="194" class="Keyword">import</a> <a id="201" href="Data.List.html" class="Module">Data.List</a>
<a id="211" class="Keyword">open</a> <a id="216" class="Keyword">import</a> <a id="223" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="232" class="Symbol">as</a> <a id="235" class="Module">V</a> <a id="237" class="Keyword">using</a> <a id="243" class="Symbol">(</a><a id="244" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="247" class="Symbol">)</a>
<a id="249" class="Keyword">import</a> <a id="256" href="Data.Vec.Properties.html" class="Module">Data.Vec.Properties</a> <a id="276" class="Symbol">as</a> <a id="279" class="Module">V</a>
<a id="281" class="Keyword">open</a> <a id="286" class="Keyword">import</a> <a id="293" href="Data.List.html" class="Module">Data.List</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">L</a>
<a id="308" class="Keyword">import</a> <a id="315" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="336" class="Symbol">as</a> <a id="339" class="Module">L</a>
<a id="341" class="Keyword">import</a> <a id="348" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="368" class="Symbol">as</a> <a id="371" class="Module">ℕ</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.Product.html" class="Module">Data.Product</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Function.Base.html" class="Module">Function.Base</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="525" class="Symbol">)</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a>

<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="672" class="Symbol">as</a> <a id="675" class="Module">L</a>

<a id="678" class="Keyword">module</a> <a id="685" href="Fin-Pigeonhole-Principle.html" class="Module">Fin-Pigeonhole-Principle</a>  <a id="711" class="Keyword">where</a>

<a id="718" class="Keyword">private</a>
  <a id="728" class="Keyword">variable</a>
    <a id="741" href="Fin-Pigeonhole-Principle.html#741" class="Generalizable">ℓ</a> <a id="743" class="Symbol">:</a> <a id="745" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="755" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" href="Fin-Pigeonhole-Principle.html#741" class="Generalizable">ℓ</a>

<a id="∷⁻¹"></a><a id="766" href="Fin-Pigeonhole-Principle.html#766" class="Function">∷⁻¹</a> <a id="770" class="Symbol">:</a> <a id="772" class="Symbol">{</a><a id="773" href="Fin-Pigeonhole-Principle.html#773" class="Bound">k</a> <a id="775" class="Symbol">:</a> <a id="777" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="778" class="Symbol">}</a> <a id="780" class="Symbol">→</a> <a id="782" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="786" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="788" class="Symbol">(</a><a id="789" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="793" href="Fin-Pigeonhole-Principle.html#773" class="Bound">k</a><a id="794" class="Symbol">)</a> <a id="796" class="Symbol">→</a> <a id="798" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="800" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="802" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="806" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="808" href="Fin-Pigeonhole-Principle.html#773" class="Bound">k</a>
<a id="810" href="Fin-Pigeonhole-Principle.html#766" class="Function">∷⁻¹</a> <a id="814" class="Symbol">(</a><a id="815" href="Fin-Pigeonhole-Principle.html#815" class="Bound">x</a> <a id="817" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="821" href="Fin-Pigeonhole-Principle.html#821" class="Bound">xs</a><a id="823" class="Symbol">)</a> <a id="825" class="Symbol">=</a> <a id="827" href="Fin-Pigeonhole-Principle.html#815" class="Bound">x</a> <a id="829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="831" href="Fin-Pigeonhole-Principle.html#821" class="Bound">xs</a>

<a id="VΣ"></a><a id="835" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="838" class="Symbol">:</a> <a id="840" class="Symbol">{</a> <a id="842" href="Fin-Pigeonhole-Principle.html#842" class="Bound">k</a> <a id="844" class="Symbol">:</a> <a id="846" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="848" class="Symbol">}</a> <a id="850" class="Symbol">→</a> <a id="852" class="Symbol">(</a><a id="853" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a>  <a id="863" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="867" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="869" href="Fin-Pigeonhole-Principle.html#842" class="Bound">k</a> <a id="871" class="Symbol">→</a> <a id="873" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="875" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="878" href="Fin-Pigeonhole-Principle.html#878" class="Bound">A→ℕ</a> <a id="882" href="Fin-Pigeonhole-Principle.html#882" class="Bound">vec</a> <a id="886" class="Symbol">=</a> <a id="888" href="Data.Vec.Base.html#6105" class="Function">V.sum</a> <a id="894" class="Symbol">(</a><a id="895" href="Data.Vec.Base.html#2955" class="Function">V.map</a> <a id="901" href="Fin-Pigeonhole-Principle.html#878" class="Bound">A→ℕ</a> <a id="905" href="Fin-Pigeonhole-Principle.html#882" class="Bound">vec</a><a id="908" class="Symbol">)</a>

<a id="911" class="Comment">-- Pigeonhole principle for sums: if the sum of k natural numbers is smaller than</a>
<a id="993" class="Comment">-- k * n, then at least one of the numbers must have been smaller than n.</a>
<a id="VΣ-php"></a><a id="1067" href="Fin-Pigeonhole-Principle.html#1067" class="Function">VΣ-php</a> <a id="1074" class="Symbol">:</a> <a id="1076" class="Symbol">{</a> <a id="1078" href="Fin-Pigeonhole-Principle.html#1078" class="Bound">k</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1084" class="Symbol">}</a> <a id="1086" class="Symbol">→</a> <a id="1088" class="Symbol">{</a><a id="1089" href="Fin-Pigeonhole-Principle.html#1089" class="Bound">f</a> <a id="1091" class="Symbol">:</a> <a id="1093" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="1095" class="Symbol">→</a> <a id="1097" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1098" class="Symbol">}</a> <a id="1100" class="Symbol">→</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Fin-Pigeonhole-Principle.html#1103" class="Bound">vec</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1113" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="1115" href="Fin-Pigeonhole-Principle.html#1078" class="Bound">k</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">→</a> <a id="1120" class="Symbol">∀</a> <a id="1122" href="Fin-Pigeonhole-Principle.html#1122" class="Bound">n</a> <a id="1124" class="Symbol">→</a> <a id="1126" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="1129" href="Fin-Pigeonhole-Principle.html#1089" class="Bound">f</a> <a id="1131" href="Fin-Pigeonhole-Principle.html#1103" class="Bound">vec</a> <a id="1135" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1137" href="Fin-Pigeonhole-Principle.html#1078" class="Bound">k</a> <a id="1139" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1141" href="Fin-Pigeonhole-Principle.html#1122" class="Bound">n</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1148" href="Fin-Pigeonhole-Principle.html#1148" class="Bound">i</a> <a id="1150" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1152" href="Fin-Pigeonhole-Principle.html#1089" class="Bound">f</a> <a id="1154" class="Symbol">(</a><a id="1155" href="Data.Vec.Base.html#1676" class="Function">V.lookup</a> <a id="1164" href="Fin-Pigeonhole-Principle.html#1103" class="Bound">vec</a> <a id="1168" href="Fin-Pigeonhole-Principle.html#1148" class="Bound">i</a><a id="1169" class="Symbol">)</a> <a id="1171" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1173" href="Fin-Pigeonhole-Principle.html#1122" class="Bound">n</a>
<a id="1175" href="Fin-Pigeonhole-Principle.html#1067" class="Function">VΣ-php</a> <a id="1182" class="Symbol">{</a><a id="1183" class="Argument">k</a> <a id="1185" class="Symbol">=</a> <a id="1187" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1193" href="Fin-Pigeonhole-Principle.html#1193" class="Bound">k</a><a id="1194" class="Symbol">}</a> <a id="1196" class="Symbol">{</a><a id="1197" class="Argument">f</a> <a id="1199" class="Symbol">=</a> <a id="1201" href="Fin-Pigeonhole-Principle.html#1201" class="Bound">f</a><a id="1202" class="Symbol">}</a> <a id="1204" class="Symbol">(</a><a id="1205" href="Fin-Pigeonhole-Principle.html#1205" class="Bound">x</a> <a id="1207" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1211" href="Fin-Pigeonhole-Principle.html#1211" class="Bound">vec</a><a id="1214" class="Symbol">)</a> <a id="1216" href="Fin-Pigeonhole-Principle.html#1216" class="Bound">n</a> <a id="1218" href="Fin-Pigeonhole-Principle.html#1218" class="Bound">Σx∷vec&lt;suc[k]*n</a> <a id="1234" class="Keyword">with</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Data.Nat.Properties.html#10677" class="Function">ℕ.&lt;-≤-connex</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Fin-Pigeonhole-Principle.html#1201" class="Bound">f</a> <a id="1256" href="Fin-Pigeonhole-Principle.html#1205" class="Bound">x</a><a id="1257" class="Symbol">)</a> <a id="1259" href="Fin-Pigeonhole-Principle.html#1216" class="Bound">n</a><a id="1260" class="Symbol">)</a>
<a id="1262" class="Symbol">...</a> <a id="1266" class="Symbol">|</a> <a id="1268" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1273" href="Fin-Pigeonhole-Principle.html#1273" class="Bound">f[x]&lt;n</a> <a id="1280" class="Symbol">=</a> <a id="1282" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="1291" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1293" href="Fin-Pigeonhole-Principle.html#1273" class="Bound">f[x]&lt;n</a>
<a id="1300" class="Symbol">...</a> <a id="1304" class="Symbol">|</a> <a id="1306" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1311" href="Fin-Pigeonhole-Principle.html#1311" class="Bound">n≤f[x]</a> <a id="1318" class="Symbol">=</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1329" class="Symbol">(</a><a id="1330" href="Fin-Pigeonhole-Principle.html#1512" class="Function">VΣ-php&#39;</a> <a id="1338" class="Symbol">.</a><a id="1339" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1344" class="Symbol">))</a> <a id="1347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1349" href="Fin-Pigeonhole-Principle.html#1512" class="Function">VΣ-php&#39;</a> <a id="1357" class="Symbol">.</a><a id="1358" href="Data.Product.Base.html#650" class="Field">proj₂</a>
  <a id="1366" class="Keyword">where</a>
    <a id="1376" href="Fin-Pigeonhole-Principle.html#1376" class="Function">Σvec&lt;k*n</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="1390" class="Bound">f</a> <a id="1392" class="Bound">vec</a> <a id="1396" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1398" class="Bound">k</a> <a id="1400" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1402" class="Bound">n</a>
    <a id="1408" href="Fin-Pigeonhole-Principle.html#1376" class="Function">Σvec&lt;k*n</a> <a id="1417" class="Symbol">=</a> <a id="1419" href="Data.Nat.Properties.html#18976" class="Function">ℕ.+-cancelˡ-&lt;</a> <a id="1433" class="Symbol">(</a><a id="1434" class="Bound">f</a> <a id="1436" class="Bound">x</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">_</a> <a id="1441" class="Symbol">(</a><a id="1442" class="Bound">k</a> <a id="1444" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1446" class="Bound">n</a><a id="1447" class="Symbol">)</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Data.Nat.Properties.html#11235" class="Function">ℕ.&lt;-≤-trans</a> <a id="1462" class="Bound">Σx∷vec&lt;suc[k]*n</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Data.Nat.Properties.html#20062" class="Function">ℕ.+-monoˡ-≤</a> <a id="1491" class="Symbol">(</a><a id="1492" class="Bound">k</a> <a id="1494" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1496" class="Bound">n</a><a id="1497" class="Symbol">)</a> <a id="1499" href="Fin-Pigeonhole-Principle.html#1311" class="Bound">n≤f[x]</a><a id="1505" class="Symbol">))</a>
    <a id="1512" href="Fin-Pigeonhole-Principle.html#1512" class="Function">VΣ-php&#39;</a> <a id="1520" class="Symbol">:</a> <a id="1522" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1525" href="Fin-Pigeonhole-Principle.html#1525" class="Bound">j</a> <a id="1527" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1529" class="Bound">f</a> <a id="1531" class="Symbol">(</a><a id="1532" href="Data.Vec.Base.html#1676" class="Function">V.lookup</a> <a id="1541" class="Bound">vec</a> <a id="1545" href="Fin-Pigeonhole-Principle.html#1525" class="Bound">j</a><a id="1546" class="Symbol">)</a> <a id="1548" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1550" class="Bound">n</a>
    <a id="1556" href="Fin-Pigeonhole-Principle.html#1512" class="Function">VΣ-php&#39;</a> <a id="1564" class="Symbol">=</a> <a id="1566" href="Fin-Pigeonhole-Principle.html#1067" class="Function">VΣ-php</a> <a id="1573" class="Bound">vec</a> <a id="1577" class="Bound">n</a> <a id="1579" href="Fin-Pigeonhole-Principle.html#1376" class="Function">Σvec&lt;k*n</a>

<a id="VΣ-suc"></a><a id="1589" href="Fin-Pigeonhole-Principle.html#1589" class="Function">VΣ-suc</a> <a id="1596" class="Symbol">:</a> <a id="1598" class="Symbol">{</a> <a id="1600" href="Fin-Pigeonhole-Principle.html#1600" class="Bound">k</a> <a id="1602" class="Symbol">:</a> <a id="1604" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1606" class="Symbol">}</a> <a id="1608" class="Symbol">→</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Fin-Pigeonhole-Principle.html#1611" class="Bound">f</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1620" class="Symbol">)</a> <a id="1622" class="Symbol">→</a> <a id="1624" class="Symbol">(</a><a id="1625" href="Fin-Pigeonhole-Principle.html#1625" class="Bound">cons</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="1634" class="Symbol">→</a> <a id="1636" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">→</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Fin-Pigeonhole-Principle.html#1642" class="Bound">cons+1</a> <a id="1649" class="Symbol">:</a> <a id="1651" class="Symbol">∀</a> <a id="1653" class="Symbol">{</a><a id="1654" href="Fin-Pigeonhole-Principle.html#1654" class="Bound">a</a><a id="1655" class="Symbol">}</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Fin-Pigeonhole-Principle.html#1611" class="Bound">f</a> <a id="1661" class="Symbol">(</a><a id="1662" href="Fin-Pigeonhole-Principle.html#1625" class="Bound">cons</a> <a id="1667" href="Fin-Pigeonhole-Principle.html#1654" class="Bound">a</a><a id="1668" class="Symbol">)</a> <a id="1670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1672" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Fin-Pigeonhole-Principle.html#1611" class="Bound">f</a> <a id="1679" href="Fin-Pigeonhole-Principle.html#1654" class="Bound">a</a><a id="1680" class="Symbol">))</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Fin-Pigeonhole-Principle.html#1686" class="Bound">list</a> <a id="1691" class="Symbol">:</a> <a id="1693" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1697" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a> <a id="1699" href="Fin-Pigeonhole-Principle.html#1600" class="Bound">k</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">(</a><a id="1703" href="Fin-Pigeonhole-Principle.html#1703" class="Bound">i</a> <a id="1705" class="Symbol">:</a> <a id="1707" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1711" href="Fin-Pigeonhole-Principle.html#1600" class="Bound">k</a><a id="1712" class="Symbol">)</a> <a id="1714" class="Symbol">→</a> <a id="1716" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="1719" href="Fin-Pigeonhole-Principle.html#1611" class="Bound">f</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Fin-Pigeonhole-Principle.html#1686" class="Bound">list</a> <a id="1727" href="Data.Vec.Base.html#2395" class="Function Operator">V.[</a> <a id="1731" href="Fin-Pigeonhole-Principle.html#1703" class="Bound">i</a> <a id="1733" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="1737" href="Fin-Pigeonhole-Principle.html#1625" class="Bound">cons</a><a id="1741" class="Symbol">)</a> <a id="1743" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1745" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="1753" href="Fin-Pigeonhole-Principle.html#1611" class="Bound">f</a> <a id="1755" href="Fin-Pigeonhole-Principle.html#1686" class="Bound">list</a><a id="1759" class="Symbol">)</a>
<a id="1761" href="Fin-Pigeonhole-Principle.html#1589" class="Function">VΣ-suc</a> <a id="1768" href="Fin-Pigeonhole-Principle.html#1768" class="Bound">f</a> <a id="1770" href="Fin-Pigeonhole-Principle.html#1770" class="Bound">cons</a> <a id="1775" href="Fin-Pigeonhole-Principle.html#1775" class="Bound">cons+1</a> <a id="1782" class="Symbol">(</a><a id="1783" href="Fin-Pigeonhole-Principle.html#1783" class="Bound">x</a> <a id="1785" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1789" href="Fin-Pigeonhole-Principle.html#1789" class="Bound">list</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">=</a> <a id="1808" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1814" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a> <a id="1818" href="Fin-Pigeonhole-Principle.html#1775" class="Bound">cons+1</a> <a id="1825" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1830" href="Fin-Pigeonhole-Principle.html#1589" class="Function">VΣ-suc</a> <a id="1837" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="1839" href="Fin-Pigeonhole-Principle.html#1839" class="Bound">cons</a> <a id="1844" href="Fin-Pigeonhole-Principle.html#1844" class="Bound">cons+1</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Fin-Pigeonhole-Principle.html#1852" class="Bound">x</a> <a id="1854" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1858" href="Fin-Pigeonhole-Principle.html#1858" class="Bound">list</a><a id="1862" class="Symbol">)</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1873" href="Fin-Pigeonhole-Principle.html#1873" class="Bound">i</a><a id="1874" class="Symbol">)</a> <a id="1876" class="Symbol">=</a>
  <a id="1880" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1888" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="1891" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="1893" class="Symbol">((</a><a id="1895" href="Fin-Pigeonhole-Principle.html#1852" class="Bound">x</a> <a id="1897" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1901" href="Fin-Pigeonhole-Principle.html#1858" class="Bound">list</a><a id="1905" class="Symbol">)</a> <a id="1907" href="Data.Vec.Base.html#2395" class="Function Operator">V.[</a> <a id="1911" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1919" href="Fin-Pigeonhole-Principle.html#1873" class="Bound">i</a> <a id="1921" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="1925" href="Fin-Pigeonhole-Principle.html#1839" class="Bound">cons</a><a id="1929" class="Symbol">)</a> <a id="1931" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="1937" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="1939" href="Fin-Pigeonhole-Principle.html#1852" class="Bound">x</a> <a id="1941" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="1947" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Fin-Pigeonhole-Principle.html#1858" class="Bound">list</a> <a id="1955" href="Data.Vec.Base.html#2395" class="Function Operator">V.[</a> <a id="1959" href="Fin-Pigeonhole-Principle.html#1873" class="Bound">i</a> <a id="1961" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="1965" href="Fin-Pigeonhole-Principle.html#1839" class="Bound">cons</a><a id="1969" class="Symbol">))</a> <a id="1972" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1975" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1980" class="Symbol">(_</a> <a id="1983" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1985" class="Symbol">)</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Fin-Pigeonhole-Principle.html#1589" class="Function">VΣ-suc</a> <a id="1995" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="1997" href="Fin-Pigeonhole-Principle.html#1839" class="Bound">cons</a> <a id="2002" href="Fin-Pigeonhole-Principle.html#1844" class="Bound">cons+1</a> <a id="2009" class="Symbol">(</a><a id="2010" href="Fin-Pigeonhole-Principle.html#1858" class="Bound">list</a><a id="2014" class="Symbol">)</a> <a id="2016" class="Symbol">_)</a> <a id="2019" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2023" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="2025" href="Fin-Pigeonhole-Principle.html#1852" class="Bound">x</a> <a id="2027" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2029" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="2037" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="2039" href="Fin-Pigeonhole-Principle.html#1858" class="Bound">list</a><a id="2043" class="Symbol">)</a> <a id="2045" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2048" href="Data.Nat.Properties.html#15415" class="Function">ℕ.+-suc</a> <a id="2056" class="Symbol">(</a><a id="2057" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="2059" href="Fin-Pigeonhole-Principle.html#1852" class="Bound">x</a><a id="2060" class="Symbol">)</a> <a id="2062" class="Symbol">_</a> <a id="2064" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2068" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2072" class="Symbol">(</a><a id="2073" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="2076" href="Fin-Pigeonhole-Principle.html#1837" class="Bound">f</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Fin-Pigeonhole-Principle.html#1852" class="Bound">x</a> <a id="2081" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="2085" href="Fin-Pigeonhole-Principle.html#1858" class="Bound">list</a><a id="2089" class="Symbol">))</a>
  <a id="2094" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2098" class="Keyword">where</a>
    <a id="2108" class="Keyword">open</a> <a id="2113" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="split-buckets"></a><a id="2126" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Fin-Pigeonhole-Principle.html#2143" class="Bound">k</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2148" class="Symbol">}</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2157" class="Symbol">((</a><a id="2159" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2163" href="Fin-Pigeonhole-Principle.html#2143" class="Bound">k</a><a id="2164" class="Symbol">)</a> <a id="2166" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2168" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a><a id="2169" class="Symbol">)</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2177" class="Symbol">(</a><a id="2178" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2183" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a><a id="2184" class="Symbol">)</a> <a id="2186" href="Fin-Pigeonhole-Principle.html#2143" class="Bound">k</a>
<a id="2188" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2202" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2205" class="Symbol">=</a> <a id="2207" href="Data.Vec.Base.html#6493" class="Function">V.replicate</a> <a id="2219" class="Symbol">_</a> <a id="2221" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="2224" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2238" class="Symbol">((</a><a id="2240" href="Fin-Pigeonhole-Principle.html#2240" class="Bound">hd</a> <a id="2243" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2245" href="Fin-Pigeonhole-Principle.html#2245" class="Bound">tl</a><a id="2247" class="Symbol">)</a> <a id="2249" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2251" href="Fin-Pigeonhole-Principle.html#2251" class="Bound">xs</a><a id="2253" class="Symbol">)</a> <a id="2255" class="Symbol">=</a> <a id="2257" href="Data.Vec.Base.html#2166" class="Function">V.updateAt</a> <a id="2268" class="Symbol">(</a><a id="2269" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2283" href="Fin-Pigeonhole-Principle.html#2251" class="Bound">xs</a><a id="2285" class="Symbol">)</a> <a id="2287" href="Fin-Pigeonhole-Principle.html#2240" class="Bound">hd</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Fin-Pigeonhole-Principle.html#2245" class="Bound">tl</a> <a id="2294" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">L.∷_</a><a id="2298" class="Symbol">)</a>

<a id="split-buckets-∈"></a><a id="2301" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="2317" class="Symbol">:</a> <a id="2319" class="Symbol">{</a><a id="2320" href="Fin-Pigeonhole-Principle.html#2320" class="Bound">k</a> <a id="2322" class="Symbol">:</a> <a id="2324" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">→</a> <a id="2329" class="Symbol">(</a><a id="2330" href="Fin-Pigeonhole-Principle.html#2330" class="Bound">list</a> <a id="2335" class="Symbol">:</a> <a id="2337" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2342" class="Symbol">((</a><a id="2344" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2348" href="Fin-Pigeonhole-Principle.html#2320" class="Bound">k</a><a id="2349" class="Symbol">)</a> <a id="2351" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2353" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a><a id="2354" class="Symbol">))</a> <a id="2357" class="Symbol">→</a> <a id="2359" class="Symbol">{</a><a id="2360" href="Fin-Pigeonhole-Principle.html#2360" class="Bound">h</a> <a id="2362" class="Symbol">:</a> <a id="2364" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="2368" href="Fin-Pigeonhole-Principle.html#2320" class="Bound">k</a><a id="2369" class="Symbol">}</a> <a id="2371" class="Symbol">{</a><a id="2372" href="Fin-Pigeonhole-Principle.html#2372" class="Bound">t</a> <a id="2374" class="Symbol">:</a> <a id="2376" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a><a id="2377" class="Symbol">}</a> <a id="2379" class="Symbol">→</a> <a id="2381" class="Symbol">(</a><a id="2382" href="Fin-Pigeonhole-Principle.html#2360" class="Bound">h</a> <a id="2384" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2386" href="Fin-Pigeonhole-Principle.html#2372" class="Bound">t</a><a id="2387" class="Symbol">)</a> <a id="2389" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2391" href="Fin-Pigeonhole-Principle.html#2330" class="Bound">list</a> <a id="2396" class="Symbol">→</a> <a id="2398" href="Fin-Pigeonhole-Principle.html#2372" class="Bound">t</a> <a id="2400" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2402" href="Data.Vec.Base.html#1676" class="Function">V.lookup</a> <a id="2411" class="Symbol">(</a><a id="2412" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2426" href="Fin-Pigeonhole-Principle.html#2330" class="Bound">list</a><a id="2430" class="Symbol">)</a> <a id="2432" href="Fin-Pigeonhole-Principle.html#2360" class="Bound">h</a>
<a id="2434" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="2450" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2453" class="Symbol">()</a>
<a id="2456" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="2472" class="Symbol">((</a><a id="2474" href="Fin-Pigeonhole-Principle.html#2474" class="Bound">h</a> <a id="2476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2478" href="Fin-Pigeonhole-Principle.html#2478" class="Bound">t</a><a id="2479" class="Symbol">)</a> <a id="2481" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2483" href="Fin-Pigeonhole-Principle.html#2483" class="Bound">xs</a><a id="2485" class="Symbol">)</a> <a id="2487" class="Symbol">{_}</a> <a id="2491" class="Symbol">{_}</a> <a id="2495" class="Symbol">(</a><a id="2496" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="2505" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2509" class="Symbol">)</a> <a id="2511" class="Symbol">=</a> <a id="2513" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2519" class="Symbol">(</a><a id="2520" href="Fin-Pigeonhole-Principle.html#2478" class="Bound">t</a> <a id="2522" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2524" class="Symbol">)</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Data.Vec.Properties.html#13128" class="Function">V.lookup∘updateAt</a> <a id="2550" href="Fin-Pigeonhole-Principle.html#2474" class="Bound">h</a> <a id="2552" class="Symbol">{</a><a id="2553" href="Fin-Pigeonhole-Principle.html#2478" class="Bound">t</a> <a id="2555" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="2557" class="Symbol">}</a> <a id="2559" class="Symbol">(</a><a id="2560" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2574" href="Fin-Pigeonhole-Principle.html#2483" class="Bound">xs</a><a id="2576" class="Symbol">)))</a>
                                                          <a id="2638" class="Symbol">(</a><a id="2639" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="2648" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2652" class="Symbol">)</a>
<a id="2654" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="2670" class="Symbol">((</a><a id="2672" href="Fin-Pigeonhole-Principle.html#2672" class="Bound">x</a> <a id="2674" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2676" href="Fin-Pigeonhole-Principle.html#2676" class="Bound">tl</a><a id="2678" class="Symbol">)</a> <a id="2680" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2682" href="Fin-Pigeonhole-Principle.html#2682" class="Bound">xs</a><a id="2684" class="Symbol">)</a> <a id="2686" class="Symbol">{</a><a id="2687" href="Fin-Pigeonhole-Principle.html#2687" class="Bound">h</a><a id="2688" class="Symbol">}</a> <a id="2690" class="Symbol">{</a><a id="2691" href="Fin-Pigeonhole-Principle.html#2691" class="Bound">t</a><a id="2692" class="Symbol">}</a> <a id="2694" class="Symbol">(</a><a id="2695" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="2705" href="Fin-Pigeonhole-Principle.html#2705" class="Bound">h,t∈xs</a><a id="2711" class="Symbol">)</a> <a id="2713" class="Keyword">with</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Fin-Pigeonhole-Principle.html#2687" class="Bound">h</a> <a id="2721" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin.≟</a> <a id="2727" href="Fin-Pigeonhole-Principle.html#2672" class="Bound">x</a><a id="2728" class="Symbol">)</a>
<a id="2730" class="Symbol">...</a> <a id="2734" class="Symbol">|</a> <a id="2736" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2739" href="Fin-Pigeonhole-Principle.html#2739" class="Bound">h≢x</a> <a id="2743" class="Symbol">=</a> <a id="2745" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2751" class="Symbol">(</a><a id="2752" class="Bound">t</a> <a id="2754" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2763" class="Symbol">(</a><a id="2764" href="Data.Vec.Properties.html#13390" class="Function">V.lookup∘updateAt′</a> <a id="2783" class="Bound">h</a> <a id="2785" class="Bound">x</a> <a id="2787" href="Fin-Pigeonhole-Principle.html#2739" class="Bound">h≢x</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2806" class="Bound">xs</a><a id="2808" class="Symbol">)))</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="2829" class="Bound">xs</a> <a id="2832" class="Bound">h,t∈xs</a><a id="2838" class="Symbol">)</a>
<a id="2840" class="Symbol">...</a> <a id="2844" class="Symbol">|</a> <a id="2846" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2850" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2855" class="Symbol">=</a> <a id="2857" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2863" class="Symbol">(</a><a id="2864" class="Bound">t</a> <a id="2866" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="2868" class="Symbol">)</a> <a id="2870" class="Symbol">(</a><a id="2871" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Data.Vec.Properties.html#13128" class="Function">V.lookup∘updateAt</a> <a id="2894" class="Bound">h</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="2911" class="Bound">xs</a><a id="2913" class="Symbol">)))</a> <a id="2917" class="Symbol">(</a><a id="2918" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="2945" class="Bound">xs</a> <a id="2948" class="Bound">h,t∈xs</a><a id="2954" class="Symbol">))</a>

<a id="split-buckets-length"></a><a id="2958" href="Fin-Pigeonhole-Principle.html#2958" class="Function">split-buckets-length</a> <a id="2979" class="Symbol">:</a> <a id="2981" class="Symbol">{</a><a id="2982" href="Fin-Pigeonhole-Principle.html#2982" class="Bound">k</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2987" class="Symbol">}</a> <a id="2989" class="Symbol">→</a> <a id="2991" class="Symbol">{</a><a id="2992" href="Fin-Pigeonhole-Principle.html#2992" class="Bound">list</a> <a id="2997" class="Symbol">:</a> <a id="2999" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3004" class="Symbol">((</a><a id="3006" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3010" href="Fin-Pigeonhole-Principle.html#2982" class="Bound">k</a><a id="3011" class="Symbol">)</a> <a id="3013" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3015" href="Fin-Pigeonhole-Principle.html#755" class="Generalizable">A</a><a id="3016" class="Symbol">)}</a> <a id="3019" class="Symbol">→</a> <a id="3021" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="3024" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="3048" href="Fin-Pigeonhole-Principle.html#2992" class="Bound">list</a><a id="3052" class="Symbol">)</a> <a id="3054" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3056" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3065" href="Fin-Pigeonhole-Principle.html#2992" class="Bound">list</a>
<a id="3070" href="Fin-Pigeonhole-Principle.html#2958" class="Function">split-buckets-length</a> <a id="3091" class="Symbol">{</a><a id="3092" class="Argument">k</a> <a id="3094" class="Symbol">=</a> <a id="3096" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3100" class="Symbol">}</a> <a id="3102" class="Symbol">{</a><a id="3103" class="Argument">list</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3112" class="Symbol">}</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3121" href="Fin-Pigeonhole-Principle.html#2958" class="Function">split-buckets-length</a> <a id="3142" class="Symbol">{</a><a id="3143" class="Argument">k</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3151" href="Fin-Pigeonhole-Principle.html#3151" class="Bound">k</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">{</a><a id="3155" class="Argument">list</a> <a id="3160" class="Symbol">=</a> <a id="3162" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3164" class="Symbol">}</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Fin-Pigeonhole-Principle.html#2958" class="Function">split-buckets-length</a> <a id="3189" class="Symbol">{</a><a id="3190" class="Argument">k</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Fin-Pigeonhole-Principle.html#3151" class="Bound">k</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">{</a><a id="3198" class="Argument">list</a> <a id="3203" class="Symbol">=</a> <a id="3205" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3207" class="Symbol">}</a>
<a id="3209" href="Fin-Pigeonhole-Principle.html#2958" class="CatchallClause Function">split-buckets-length</a><a id="3229" class="CatchallClause"> </a><a id="3230" class="CatchallClause Symbol">{</a><a id="3231" class="CatchallClause Argument">k</a><a id="3232" class="CatchallClause"> </a><a id="3233" class="CatchallClause Symbol">=</a><a id="3234" class="CatchallClause"> </a><a id="3235" href="Fin-Pigeonhole-Principle.html#3235" class="CatchallClause Bound">k</a><a id="3236" class="CatchallClause Symbol">}</a><a id="3237" class="CatchallClause"> </a><a id="3238" class="CatchallClause Symbol">{</a><a id="3239" class="CatchallClause Argument">list</a><a id="3243" class="CatchallClause"> </a><a id="3244" class="CatchallClause Symbol">=</a><a id="3245" class="CatchallClause"> </a><a id="3246" class="CatchallClause Symbol">(</a><a id="3247" href="Fin-Pigeonhole-Principle.html#3247" class="CatchallClause Bound">hd</a><a id="3249" class="CatchallClause"> </a><a id="3250" href="Agda.Builtin.Sigma.html#235" class="CatchallClause InductiveConstructor Operator">,</a><a id="3251" class="CatchallClause"> </a><a id="3252" href="Fin-Pigeonhole-Principle.html#3252" class="CatchallClause Bound">tl</a><a id="3254" class="CatchallClause Symbol">)</a><a id="3255" class="CatchallClause"> </a><a id="3256" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="3257" class="CatchallClause"> </a><a id="3258" href="Fin-Pigeonhole-Principle.html#3258" class="CatchallClause Bound">xs</a><a id="3260" class="CatchallClause Symbol">}</a> <a id="3262" class="Symbol">=</a>
  <a id="3266" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3274" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="3277" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3284" class="Symbol">(</a><a id="3285" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="3299" class="Symbol">((</a><a id="3301" href="Fin-Pigeonhole-Principle.html#3247" class="Bound">hd</a> <a id="3304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3306" href="Fin-Pigeonhole-Principle.html#3252" class="Bound">tl</a><a id="3308" class="Symbol">)</a> <a id="3310" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3312" href="Fin-Pigeonhole-Principle.html#3258" class="Bound">xs</a><a id="3314" class="Symbol">))</a> <a id="3317" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="3323" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="3326" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3333" class="Symbol">((</a><a id="3335" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="3349" href="Fin-Pigeonhole-Principle.html#3258" class="Bound">xs</a><a id="3351" class="Symbol">)</a> <a id="3353" href="Data.Vec.Base.html#2395" class="Function Operator">V.[</a> <a id="3357" href="Fin-Pigeonhole-Principle.html#3247" class="Bound">hd</a> <a id="3360" href="Data.Vec.Base.html#2395" class="Function Operator">]%=</a> <a id="3364" class="Symbol">(</a><a id="3365" href="Fin-Pigeonhole-Principle.html#3252" class="Bound">tl</a> <a id="3368" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">L.∷_</a><a id="3372" class="Symbol">))</a> <a id="3375" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3378" href="Fin-Pigeonhole-Principle.html#1589" class="Function">VΣ-suc</a> <a id="3385" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3394" class="Symbol">((</a><a id="3396" href="Fin-Pigeonhole-Principle.html#3252" class="Bound">tl</a> <a id="3399" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3401" class="Symbol">))</a> <a id="3404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3409" class="Symbol">(</a><a id="3410" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="3424" href="Fin-Pigeonhole-Principle.html#3258" class="Bound">xs</a><a id="3426" class="Symbol">)</a> <a id="3428" href="Fin-Pigeonhole-Principle.html#3247" class="Bound">hd</a> <a id="3431" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3435" class="Number">1</a> <a id="3437" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="3443" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="3465" href="Fin-Pigeonhole-Principle.html#3258" class="Bound">xs</a><a id="3467" class="Symbol">))</a> <a id="3470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3473" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3478" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Fin-Pigeonhole-Principle.html#2958" class="Function">split-buckets-length</a> <a id="3504" class="Symbol">{</a><a id="3505" class="Argument">list</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="Fin-Pigeonhole-Principle.html#3258" class="Bound">xs</a><a id="3514" class="Symbol">})</a> <a id="3517" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3521" class="Number">1</a> <a id="3523" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3525" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3532" href="Fin-Pigeonhole-Principle.html#3258" class="Bound">xs</a>
  <a id="3537" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3541" class="Keyword">where</a>
    <a id="3551" class="Keyword">open</a> <a id="3556" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="3569" class="Comment">-- for an alphabet of size k, a list of fewer than k ^ n words can&#39;t contain all words of length n:</a>
<a id="find-missing"></a><a id="3669" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="3682" class="Symbol">:</a> <a id="3684" class="Symbol">{</a><a id="3685" href="Fin-Pigeonhole-Principle.html#3685" class="Bound">k</a> <a id="3687" href="Fin-Pigeonhole-Principle.html#3687" class="Bound">n</a> <a id="3689" class="Symbol">:</a> <a id="3691" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3692" class="Symbol">}</a> <a id="3694" class="Symbol">→</a> <a id="3696" class="Symbol">(</a><a id="3697" href="Fin-Pigeonhole-Principle.html#3697" class="Bound">list</a> <a id="3702" class="Symbol">:</a> <a id="3704" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3719" href="Fin-Pigeonhole-Principle.html#3685" class="Bound">k</a><a id="3720" class="Symbol">)</a> <a id="3722" href="Fin-Pigeonhole-Principle.html#3687" class="Bound">n</a><a id="3723" class="Symbol">))</a> <a id="3726" class="Symbol">→</a> <a id="3728" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3735" href="Fin-Pigeonhole-Principle.html#3697" class="Bound">list</a> <a id="3740" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3742" href="Fin-Pigeonhole-Principle.html#3685" class="Bound">k</a> <a id="3744" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3746" href="Fin-Pigeonhole-Principle.html#3687" class="Bound">n</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3753" href="Fin-Pigeonhole-Principle.html#3753" class="Bound">w</a> <a id="3755" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3757" href="Fin-Pigeonhole-Principle.html#3753" class="Bound">w</a> <a id="3759" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="3761" href="Fin-Pigeonhole-Principle.html#3697" class="Bound">list</a>
<a id="3766" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="3779" class="Symbol">{</a><a id="3780" class="Argument">n</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3788" class="Symbol">}</a> <a id="3790" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3793" href="Fin-Pigeonhole-Principle.html#3793" class="Bound">len&lt;k^n</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="3808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3810" class="Symbol">λ</a> <a id="3812" class="Symbol">()</a>
<a id="3815" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="3828" class="Symbol">{</a><a id="3829" class="Argument">n</a> <a id="3831" class="Symbol">=</a> <a id="3833" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3837" class="Symbol">}</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Fin-Pigeonhole-Principle.html#3840" class="Bound">x</a> <a id="3842" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3844" href="Fin-Pigeonhole-Principle.html#3844" class="Bound">xs</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3853" class="Symbol">())</a>
<a id="3857" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="3870" class="Symbol">{</a><a id="3871" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a><a id="3872" class="Symbol">}</a> <a id="3874" class="Symbol">{</a><a id="3875" class="Argument">n</a> <a id="3877" class="Symbol">=</a> <a id="3879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3883" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a><a id="3884" class="Symbol">}</a> <a id="3886" href="Fin-Pigeonhole-Principle.html#3886" class="Bound">list</a> <a id="3891" href="Fin-Pigeonhole-Principle.html#3891" class="Bound">len&lt;k*k^n</a> <a id="3901" class="Symbol">=</a>
  <a id="3905" class="Symbol">(</a><a id="3906" href="Fin-Pigeonhole-Principle.html#4743" class="Function">i</a> <a id="3908" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3912" href="Fin-Pigeonhole-Principle.html#4891" class="Function">w</a><a id="3913" class="Symbol">)</a> <a id="3915" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3917" class="Symbol">λ</a> <a id="3919" href="Fin-Pigeonhole-Principle.html#3919" class="Bound">iw∈list</a> <a id="3927" class="Symbol">→</a>
    <a id="3933" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3939" href="Fin-Pigeonhole-Principle.html#4771" class="Function">small-bucket-lacks</a> <a id="3958" class="Symbol">((</a><a id="3960" href="Fin-Pigeonhole-Principle.html#4891" class="Function">w</a> <a id="3962" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3964" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">bucket[</a> <a id="3972" href="Fin-Pigeonhole-Principle.html#4743" class="Function">i</a> <a id="3974" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">]</a><a id="3975" class="Symbol">)</a> <a id="3977" href="Function.Base.html#4505" class="Function Operator">∋</a>
          <a id="3989" href="Fin-Pigeonhole-Principle.html#2301" class="Function">split-buckets-∈</a> <a id="4005" class="Symbol">_</a> <a id="4007" class="Symbol">(</a><a id="4008" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">L.∈-map⁺</a> <a id="4017" href="Data.Vec.Base.html#7758" class="Function">V.uncons</a> <a id="4026" href="Fin-Pigeonhole-Principle.html#3919" class="Bound">iw∈list</a><a id="4033" class="Symbol">))</a>
  <a id="4038" class="Keyword">where</a>
    <a id="4048" href="Fin-Pigeonhole-Principle.html#4048" class="Function">unconsed</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4064" class="Symbol">(</a><a id="4065" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4069" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a> <a id="4071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4073" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4082" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a><a id="4083" class="Symbol">)</a> <a id="4085" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a><a id="4086" class="Symbol">)</a>
    <a id="4092" href="Fin-Pigeonhole-Principle.html#4048" class="Function">unconsed</a> <a id="4101" class="Symbol">=</a> <a id="4103" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="4109" href="Data.Vec.Base.html#7758" class="Function">V.uncons</a> <a id="4118" href="Fin-Pigeonhole-Principle.html#3886" class="Bound">list</a> 
    <a id="4128" href="Fin-Pigeonhole-Principle.html#4128" class="Function">buckets</a> <a id="4136" class="Symbol">:</a> <a id="4138" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4142" class="Symbol">(</a><a id="4143" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4148" class="Symbol">(</a><a id="4149" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4158" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a><a id="4159" class="Symbol">)</a> <a id="4161" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a><a id="4162" class="Symbol">))</a> <a id="4165" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a>
    <a id="4171" href="Fin-Pigeonhole-Principle.html#4128" class="Function">buckets</a> <a id="4179" class="Symbol">=</a> <a id="4181" href="Fin-Pigeonhole-Principle.html#2126" class="Function">split-buckets</a> <a id="4195" href="Fin-Pigeonhole-Principle.html#4048" class="Function">unconsed</a>

    <a id="4209" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">bucket[_]</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4225" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4234" class="Symbol">(</a><a id="4235" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4239" class="Symbol">(</a><a id="4240" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4244" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a><a id="4245" class="Symbol">)</a> <a id="4247" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a><a id="4248" class="Symbol">)</a>
    <a id="4254" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">bucket[_]</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Data.Vec.Base.html#1676" class="Function">V.lookup</a> <a id="4275" href="Fin-Pigeonhole-Principle.html#4128" class="Function">buckets</a>

    <a id="4288" href="Fin-Pigeonhole-Principle.html#4288" class="Function">Σlen-buckets≡len-list</a> <a id="4310" class="Symbol">:</a> <a id="4312" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="4315" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4324" href="Fin-Pigeonhole-Principle.html#4128" class="Function">buckets</a> <a id="4332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4334" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4343" href="Fin-Pigeonhole-Principle.html#3886" class="Bound">list</a>
    <a id="4352" href="Fin-Pigeonhole-Principle.html#4288" class="Function">Σlen-buckets≡len-list</a> <a id="4374" class="Symbol">=</a> <a id="4376" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4388" href="Fin-Pigeonhole-Principle.html#835" class="Function">VΣ</a> <a id="4391" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4398" href="Fin-Pigeonhole-Principle.html#4128" class="Function">buckets</a> <a id="4406" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4409" href="Fin-Pigeonhole-Principle.html#2958" class="Function">split-buckets-length</a> <a id="4430" class="Symbol">{</a><a id="4431" class="Argument">k</a> <a id="4433" class="Symbol">=</a> <a id="4435" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">{</a><a id="4439" href="Fin-Pigeonhole-Principle.html#4048" class="Function">unconsed</a><a id="4447" class="Symbol">}</a> <a id="4449" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4457" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4464" href="Fin-Pigeonhole-Principle.html#4048" class="Function">unconsed</a> <a id="4473" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4476" href="Data.List.Properties.html#4352" class="Function">L.length-map</a> <a id="4489" href="Data.Vec.Base.html#7758" class="Function">V.uncons</a> <a id="4498" href="Fin-Pigeonhole-Principle.html#3886" class="Bound">list</a> <a id="4503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4511" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4518" href="Fin-Pigeonhole-Principle.html#3886" class="Bound">list</a>
      <a id="4529" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="4537" class="Keyword">where</a> <a id="4543" class="Keyword">open</a> <a id="4548" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
    <a id="4564" href="Fin-Pigeonhole-Principle.html#4564" class="Function">∃small-bucket</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4583" href="Fin-Pigeonhole-Principle.html#4583" class="Bound">i</a> <a id="4585" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4587" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4596" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">bucket[</a> <a id="4604" href="Fin-Pigeonhole-Principle.html#4583" class="Bound">i</a> <a id="4606" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">]</a> <a id="4608" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4610" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a> <a id="4612" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4614" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a>
    <a id="4620" href="Fin-Pigeonhole-Principle.html#4564" class="Function">∃small-bucket</a> <a id="4634" class="Symbol">=</a> <a id="4636" href="Fin-Pigeonhole-Principle.html#1067" class="Function">VΣ-php</a> <a id="4643" class="Symbol">{</a><a id="4644" class="Argument">f</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Data.List.Base.html#4746" class="Function">length</a><a id="4654" class="Symbol">}</a> <a id="4656" href="Fin-Pigeonhole-Principle.html#4128" class="Function">buckets</a> <a id="4664" class="Symbol">(</a><a id="4665" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a> <a id="4667" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4669" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a><a id="4670" class="Symbol">)</a>
      <a id="4678" class="Symbol">(</a><a id="4679" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4685" class="Symbol">(</a><a id="4686" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;</a> <a id="4689" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a> <a id="4691" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4693" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a> <a id="4695" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4697" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a><a id="4698" class="Symbol">)</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4705" href="Fin-Pigeonhole-Principle.html#4288" class="Function">Σlen-buckets≡len-list</a><a id="4726" class="Symbol">)</a> <a id="4728" href="Fin-Pigeonhole-Principle.html#3891" class="Bound">len&lt;k*k^n</a><a id="4737" class="Symbol">)</a>
    <a id="4743" href="Fin-Pigeonhole-Principle.html#4743" class="Function">i</a> <a id="4745" class="Symbol">=</a> <a id="4747" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4753" href="Fin-Pigeonhole-Principle.html#4564" class="Function">∃small-bucket</a>
    <a id="4771" href="Fin-Pigeonhole-Principle.html#4771" class="Function">small-bucket-lacks</a> <a id="4790" class="Symbol">:</a> <a id="4792" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4795" href="Fin-Pigeonhole-Principle.html#4795" class="Bound">w</a> <a id="4797" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4799" href="Fin-Pigeonhole-Principle.html#4795" class="Bound">w</a> <a id="4801" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="4803" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">bucket[</a> <a id="4811" href="Fin-Pigeonhole-Principle.html#4743" class="Function">i</a> <a id="4813" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">]</a>
    <a id="4819" href="Fin-Pigeonhole-Principle.html#4771" class="Function">small-bucket-lacks</a> <a id="4838" class="Symbol">=</a> <a id="4840" href="Fin-Pigeonhole-Principle.html#3669" class="Function">find-missing</a> <a id="4853" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">bucket[</a> <a id="4861" href="Fin-Pigeonhole-Principle.html#4743" class="Function">i</a> <a id="4863" href="Fin-Pigeonhole-Principle.html#4209" class="Function Operator">]</a> <a id="4865" class="Symbol">(</a><a id="4866" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4872" href="Fin-Pigeonhole-Principle.html#4564" class="Function">∃small-bucket</a><a id="4885" class="Symbol">)</a>
    <a id="4891" href="Fin-Pigeonhole-Principle.html#4891" class="Function">w</a> <a id="4893" class="Symbol">:</a> <a id="4895" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4904" href="Fin-Pigeonhole-Principle.html#3871" class="Bound">k</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Fin-Pigeonhole-Principle.html#3883" class="Bound">n</a>
    <a id="4913" href="Fin-Pigeonhole-Principle.html#4891" class="Function">w</a> <a id="4915" class="Symbol">=</a> <a id="4917" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4923" href="Fin-Pigeonhole-Principle.html#4771" class="Function">small-bucket-lacks</a>
    </pre></body></html>


==> anc/html/Finite.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Finite (Finite)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Finite</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="65" class="Keyword">using</a> <a id="71" class="Symbol">(</a><a id="72" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="75" class="Symbol">)</a>
<a id="77" class="Keyword">import</a> <a id="84" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="93" class="Symbol">as</a> <a id="96" class="Module">Fin</a>
<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="132" class="Keyword">using</a> <a id="138" class="Symbol">(</a><a id="139" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a><a id="152" class="Symbol">)</a>
<a id="154" class="Keyword">open</a> <a id="159" class="Keyword">import</a> <a id="166" href="Data.List.html" class="Module">Data.List</a>
<a id="176" class="Keyword">import</a> <a id="183" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="225" class="Keyword">using</a> <a id="231" class="Symbol">(</a><a id="232" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="233" class="Symbol">)</a>
<a id="235" class="Keyword">import</a> <a id="242" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="251" class="Symbol">as</a> <a id="254" class="Module">Nat</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Data.Product.html" class="Module">Data.Product</a> <a id="283" class="Keyword">using</a> <a id="289" class="Symbol">(</a><a id="290" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="291" class="Symbol">;</a> <a id="293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="296" class="Symbol">;</a> <a id="298" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="306" class="Symbol">;</a> <a id="308" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="311" class="Symbol">)</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a><a id="366" class="Symbol">)</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">import</a> <a id="428" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="457" class="Symbol">as</a> <a id="460" class="Module">Any</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Data.List.Relation.Unary.Any.Properties.html" class="Module">Data.List.Relation.Unary.Any.Properties</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="642" class="Keyword">using</a> <a id="648" class="Symbol">(</a><a id="649" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a><a id="655" class="Symbol">;</a> <a id="657" href="Data.List.Membership.Propositional.Properties.html#12802" class="Function">∈-lookup</a><a id="665" class="Symbol">)</a>
<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="694" class="Keyword">using</a> <a id="700" class="Symbol">(</a><a id="701" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="735" class="Keyword">using</a> <a id="741" class="Symbol">(</a><a id="742" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
<a id="805" class="Keyword">open</a> <a id="810" class="Keyword">import</a> <a id="817" href="Function.Base.html" class="Module">Function.Base</a> <a id="831" class="Keyword">using</a> <a id="837" class="Symbol">(</a><a id="838" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="841" class="Symbol">)</a>

<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="894" class="Symbol">as</a> <a id="897" class="Module">≡</a>

<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="955" class="Keyword">using</a> <a id="961" class="Symbol">(</a><a id="962" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="965" class="Symbol">;</a> <a id="967" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="970" class="Symbol">;</a> <a id="972" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="976" class="Symbol">)</a>

<a id="979" class="Keyword">module</a> <a id="986" href="Finite.html" class="Module">Finite</a> <a id="993" class="Keyword">where</a>

<a id="1000" class="Keyword">module</a> <a id="MemberToIndex"></a><a id="1007" href="Finite.html#1007" class="Module">MemberToIndex</a> <a id="1021" class="Symbol">{</a><a id="1022" href="Finite.html#1022" class="Bound">ℓ</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">{</a><a id="1034" href="Finite.html#1034" class="Bound">X</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1042" href="Finite.html#1022" class="Bound">ℓ</a><a id="1043" class="Symbol">}</a> <a id="1045" class="Keyword">where</a>
  <a id="MemberToIndex.index-of-member"></a><a id="1053" href="Finite.html#1053" class="Function">index-of-member</a> <a id="1069" class="Symbol">:</a> <a id="1071" class="Symbol">{</a><a id="1072" href="Finite.html#1072" class="Bound">x</a> <a id="1074" class="Symbol">:</a> <a id="1076" href="Finite.html#1034" class="Bound">X</a><a id="1077" class="Symbol">}</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Finite.html#1080" class="Bound">l</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1089" href="Finite.html#1034" class="Bound">X</a><a id="1090" class="Symbol">)</a> <a id="1092" class="Symbol">→</a> <a id="1094" class="Symbol">(</a><a id="1095" href="Finite.html#1072" class="Bound">x</a> <a id="1097" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1099" href="Finite.html#1080" class="Bound">l</a><a id="1100" class="Symbol">)</a> <a id="1102" class="Symbol">→</a> <a id="1104" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1108" class="Symbol">(</a><a id="1109" href="Data.List.Base.html#4746" class="Function">length</a> <a id="1116" href="Finite.html#1080" class="Bound">l</a><a id="1117" class="Symbol">)</a>
  <a id="1121" href="Finite.html#1053" class="Function">index-of-member</a> <a id="1137" class="DottedPattern Symbol">.(_</a> <a id="1141" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="1143" class="DottedPattern Symbol">_)</a> <a id="1146" class="Symbol">(</a><a id="1147" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="1156" href="Finite.html#1156" class="Bound">px</a><a id="1158" class="Symbol">)</a> <a id="1160" class="Symbol">=</a> <a id="1162" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a>
  <a id="1173" href="Finite.html#1053" class="Function">index-of-member</a> <a id="1189" class="Symbol">(</a><a id="1190" class="DottedPattern Symbol">._</a> <a id="1193" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1195" href="Finite.html#1195" class="Bound">l</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="1209" href="Finite.html#1209" class="Bound">el</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">=</a> <a id="1215" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="1223" class="Symbol">(</a><a id="1224" href="Finite.html#1053" class="Function">index-of-member</a> <a id="1240" href="Finite.html#1195" class="Bound">l</a> <a id="1242" href="Finite.html#1209" class="Bound">el</a><a id="1244" class="Symbol">)</a>

  <a id="MemberToIndex.lookup-index-of-member"></a><a id="1249" href="Finite.html#1249" class="Function">lookup-index-of-member</a> <a id="1272" class="Symbol">:</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Finite.html#1275" class="Bound">x</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Finite.html#1034" class="Bound">X</a><a id="1280" class="Symbol">}</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Finite.html#1283" class="Bound">l</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1292" href="Finite.html#1034" class="Bound">X</a><a id="1293" class="Symbol">)</a> <a id="1295" class="Symbol">→</a> <a id="1297" class="Symbol">(</a><a id="1298" href="Finite.html#1298" class="Bound">el</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Finite.html#1275" class="Bound">x</a> <a id="1305" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1307" href="Finite.html#1283" class="Bound">l</a><a id="1308" class="Symbol">)</a> <a id="1310" class="Symbol">→</a> <a id="1312" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="1319" href="Finite.html#1283" class="Bound">l</a> <a id="1321" class="Symbol">(</a><a id="1322" href="Finite.html#1053" class="Function">index-of-member</a> <a id="1338" href="Finite.html#1283" class="Bound">l</a> <a id="1340" href="Finite.html#1298" class="Bound">el</a><a id="1342" class="Symbol">)</a> <a id="1344" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1346" href="Finite.html#1275" class="Bound">x</a>
  <a id="1350" href="Finite.html#1249" class="Function">lookup-index-of-member</a> <a id="1373" class="DottedPattern Symbol">.(_</a> <a id="1377" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="1379" class="DottedPattern Symbol">_)</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="1392" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1396" class="Symbol">)</a> <a id="1398" class="Symbol">=</a> <a id="1400" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="1407" href="Finite.html#1249" class="Function">lookup-index-of-member</a> <a id="1430" class="Symbol">(</a><a id="1431" href="Finite.html#1431" class="Bound">x</a> <a id="1433" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1435" href="Finite.html#1435" class="Bound">xs</a><a id="1437" class="Symbol">)</a> <a id="1439" class="Symbol">(</a><a id="1440" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="1450" href="Finite.html#1450" class="Bound">el</a><a id="1452" class="Symbol">)</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Finite.html#1249" class="Function">lookup-index-of-member</a> <a id="1479" href="Finite.html#1435" class="Bound">xs</a> <a id="1482" href="Finite.html#1450" class="Bound">el</a>

<a id="1486" class="Keyword">data</a> <a id="Duplicate-Free"></a><a id="1491" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="1506" class="Symbol">{</a><a id="1507" href="Finite.html#1507" class="Bound">ℓ</a><a id="1508" class="Symbol">}</a> <a id="1510" class="Symbol">{</a><a id="1511" href="Finite.html#1511" class="Bound">X</a> <a id="1513" class="Symbol">:</a> <a id="1515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1519" href="Finite.html#1507" class="Bound">ℓ</a><a id="1520" class="Symbol">}</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1529" href="Finite.html#1511" class="Bound">X</a> <a id="1531" class="Symbol">→</a> <a id="1533" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1537" href="Finite.html#1507" class="Bound">ℓ</a> <a id="1539" class="Keyword">where</a>
  <a id="Duplicate-Free.[]"></a><a id="1547" href="Finite.html#1547" class="InductiveConstructor">[]</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="1567" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Duplicate-Free._∷_"></a><a id="1572" href="Finite.html#1572" class="InductiveConstructor Operator">_∷_</a> <a id="1576" class="Symbol">:</a> <a id="1578" class="Symbol">∀</a> <a id="1580" class="Symbol">{</a><a id="1581" href="Finite.html#1581" class="Bound">x</a><a id="1582" class="Symbol">}</a> <a id="1584" class="Symbol">{</a><a id="1585" href="Finite.html#1585" class="Bound">xs</a><a id="1587" class="Symbol">}</a> <a id="1589" class="Symbol">→</a> <a id="1591" href="Finite.html#1581" class="Bound">x</a> <a id="1593" href="Data.List.Membership.Setoid.html#974" class="Function Operator">∉</a> <a id="1595" href="Finite.html#1585" class="Bound">xs</a> <a id="1598" class="Symbol">→</a> <a id="1600" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="1615" href="Finite.html#1585" class="Bound">xs</a> <a id="1618" class="Symbol">→</a> <a id="1620" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Finite.html#1581" class="Bound">x</a> <a id="1638" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1640" href="Finite.html#1585" class="Bound">xs</a><a id="1642" class="Symbol">)</a>

<a id="1645" class="Comment">-- Deduplication for a type that is enumerated by some list.  Note that no</a>
<a id="1720" class="Comment">-- DecidableEquality on X is assumed: it is derived below from the enumeration</a>
<a id="1799" class="Comment">-- (see FiniteType._≟_), which is what removeDuplicates feeds in as the module</a>
<a id="1878" class="Comment">-- parameter of Dedup.</a>
<a id="1901" class="Keyword">module</a> <a id="Dedup"></a><a id="1908" href="Finite.html#1908" class="Module">Dedup</a> <a id="1914" class="Symbol">{</a><a id="1915" href="Finite.html#1915" class="Bound">ℓ</a><a id="1916" class="Symbol">}</a> <a id="1918" class="Symbol">{</a><a id="1919" href="Finite.html#1919" class="Bound">X</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1927" href="Finite.html#1915" class="Bound">ℓ</a><a id="1928" class="Symbol">}</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Finite.html#1931" class="Bound Operator">_≟_</a> <a id="1935" class="Symbol">:</a> <a id="1937" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1955" href="Finite.html#1919" class="Bound">X</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Keyword">where</a>
  <a id="1966" class="Keyword">open</a> <a id="1971" class="Keyword">import</a> <a id="1978" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="2016" href="Finite.html#1931" class="Bound Operator">_≟_</a> <a id="2020" class="Keyword">using</a> <a id="2026" class="Symbol">(</a><a id="2027" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a><a id="2031" class="Symbol">)</a>

  <a id="2036" class="Comment">-- dedup xs produces a duplicate-free list containing everything in xs.</a>
  <a id="2110" class="Comment">-- (keeping the last occurrence of each element)</a>
  <a id="Dedup.dedup"></a><a id="2161" href="Finite.html#2161" class="Function">dedup</a> <a id="2167" class="Symbol">:</a> <a id="2169" class="Symbol">(</a><a id="2170" href="Finite.html#2170" class="Bound">xs</a> <a id="2173" class="Symbol">:</a> <a id="2175" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2180" href="Finite.html#1919" class="Bound">X</a><a id="2181" class="Symbol">)</a>
        <a id="2191" class="Symbol">→</a> <a id="2193" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2196" href="Finite.html#2196" class="Bound">ys</a> <a id="2199" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2201" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="2216" href="Finite.html#2196" class="Bound">ys</a> <a id="2219" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2221" class="Symbol">(∀</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Finite.html#2225" class="Bound">z</a><a id="2226" class="Symbol">}</a> <a id="2228" class="Symbol">→</a> <a id="2230" href="Finite.html#2225" class="Bound">z</a> <a id="2232" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2234" href="Finite.html#2170" class="Bound">xs</a> <a id="2237" class="Symbol">→</a> <a id="2239" href="Finite.html#2225" class="Bound">z</a> <a id="2241" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2243" href="Finite.html#2196" class="Bound">ys</a><a id="2245" class="Symbol">)</a>
  <a id="2249" href="Finite.html#2161" class="Function">dedup</a> <a id="2255" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2263" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2265" href="Finite.html#1547" class="InductiveConstructor">[]</a> <a id="2268" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2270" class="Symbol">λ</a> <a id="2272" class="Symbol">()</a>
  <a id="2277" href="Finite.html#2161" class="Function">dedup</a> <a id="2283" class="Symbol">(</a><a id="2284" href="Finite.html#2284" class="Bound">a</a> <a id="2286" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2288" href="Finite.html#2288" class="Bound">xs</a><a id="2290" class="Symbol">)</a> <a id="2292" class="Keyword">with</a> <a id="2297" href="Finite.html#2161" class="Function">dedup</a> <a id="2303" href="Finite.html#2288" class="Bound">xs</a>
  <a id="2308" class="Symbol">...</a> <a id="2312" class="Symbol">|</a> <a id="2314" href="Finite.html#2314" class="Bound">ys</a> <a id="2317" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2319" href="Finite.html#2319" class="Bound">df</a> <a id="2322" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2324" href="Finite.html#2324" class="Bound">sub</a> <a id="2328" class="Keyword">with</a> <a id="2333" class="Bound">a</a> <a id="2335" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="2338" href="Finite.html#2314" class="Bound">ys</a>
  <a id="2343" class="Symbol">...</a>   <a id="2349" class="Symbol">|</a> <a id="2351" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2355" href="Finite.html#2355" class="Bound">a∈ys</a> <a id="2360" class="Symbol">=</a> <a id="2362" class="Bound">ys</a> <a id="2365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2367" class="Bound">df</a> <a id="2370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
            <a id="2384" class="Symbol">λ</a> <a id="2386" class="Symbol">{</a> <a id="2388" class="Symbol">(</a><a id="2389" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="2398" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Symbol">→</a> <a id="2406" href="Finite.html#2355" class="Bound">a∈ys</a> <a id="2411" class="Symbol">;</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="2424" href="Finite.html#2424" class="Bound">w</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">→</a> <a id="2429" class="Bound">sub</a> <a id="2433" href="Finite.html#2424" class="Bound">w</a> <a id="2435" class="Symbol">}</a>
  <a id="2439" class="Symbol">...</a>   <a id="2445" class="Symbol">|</a> <a id="2447" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="2451" href="Finite.html#2451" class="Bound">a∉ys</a> <a id="2456" class="Symbol">=</a> <a id="2458" class="Bound">a</a> <a id="2460" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2462" class="Bound">ys</a> <a id="2465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Finite.html#2451" class="Bound">a∉ys</a> <a id="2473" href="Finite.html#1572" class="InductiveConstructor Operator">∷</a> <a id="2475" class="Bound">df</a><a id="2477" class="Symbol">)</a> <a id="2479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
            <a id="2493" class="Symbol">λ</a> <a id="2495" class="Symbol">{</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="2507" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">→</a> <a id="2515" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="2524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2529" class="Symbol">;</a> <a id="2531" class="Symbol">(</a><a id="2532" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="2542" href="Finite.html#2542" class="Bound">w</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="2557" class="Symbol">(</a><a id="2558" class="Bound">sub</a> <a id="2562" href="Finite.html#2542" class="Bound">w</a><a id="2563" class="Symbol">)</a> <a id="2565" class="Symbol">}</a>

<a id="2568" class="Keyword">record</a> <a id="StrongFiniteType"></a><a id="2575" href="Finite.html#2575" class="Record">StrongFiniteType</a> <a id="2592" class="Symbol">{</a><a id="2593" href="Finite.html#2593" class="Bound">ℓ</a> <a id="2595" class="Symbol">:</a> <a id="2597" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Finite.html#2605" class="Bound">X</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2613" href="Finite.html#2593" class="Bound">ℓ</a><a id="2614" class="Symbol">)</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2622" href="Finite.html#2593" class="Bound">ℓ</a> <a id="2624" class="Keyword">where</a>
  <a id="2632" class="Comment">-- the property of a type X being finite</a>
  <a id="2675" class="Keyword">field</a>
    <a id="StrongFiniteType.elements"></a><a id="2685" href="Finite.html#2685" class="Field">elements</a> <a id="2694" class="Symbol">:</a> <a id="2696" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2701" href="Finite.html#2605" class="Bound">X</a>
    <a id="StrongFiniteType.all-enumerated"></a><a id="2707" href="Finite.html#2707" class="Field">all-enumerated</a> <a id="2722" class="Symbol">:</a> <a id="2724" class="Symbol">∀</a> <a id="2726" class="Symbol">(</a><a id="2727" href="Finite.html#2727" class="Bound">x</a> <a id="2729" class="Symbol">:</a> <a id="2731" href="Finite.html#2605" class="Bound">X</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">→</a> <a id="2736" href="Finite.html#2727" class="Bound">x</a> <a id="2738" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2740" href="Finite.html#2685" class="Field">elements</a>

<a id="2750" class="Keyword">record</a> <a id="FiniteType"></a><a id="2757" href="Finite.html#2757" class="Record">FiniteType</a> <a id="2768" class="Symbol">{</a><a id="2769" href="Finite.html#2769" class="Bound">ℓ</a> <a id="2771" class="Symbol">:</a> <a id="2773" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2778" class="Symbol">}</a> <a id="2780" class="Symbol">(</a><a id="2781" href="Finite.html#2781" class="Bound">X</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2789" href="Finite.html#2769" class="Bound">ℓ</a><a id="2790" class="Symbol">)</a> <a id="2792" class="Symbol">:</a> <a id="2794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2798" href="Finite.html#2769" class="Bound">ℓ</a> <a id="2800" class="Keyword">where</a>
  <a id="2808" class="Comment">-- the property of a type X being finite</a>
  <a id="2851" class="Keyword">field</a>
    <a id="FiniteType.elements"></a><a id="2861" href="Finite.html#2861" class="Field">elements</a> <a id="2870" class="Symbol">:</a> <a id="2872" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2877" href="Finite.html#2781" class="Bound">X</a>
    <a id="2883" class="Comment">-- no-duplicates : Duplicate-Free elements</a>
    <a id="FiniteType.all-enumerated"></a><a id="2930" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="2945" class="Symbol">:</a> <a id="2947" class="Symbol">∀</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Finite.html#2950" class="Bound">x</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Finite.html#2781" class="Bound">X</a><a id="2955" class="Symbol">)</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Finite.html#2950" class="Bound">x</a> <a id="2961" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2963" href="Finite.html#2861" class="Field">elements</a>

  <a id="FiniteType.size"></a><a id="2975" href="Finite.html#2975" class="Function">size</a> <a id="2980" class="Symbol">:</a> <a id="2982" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="2986" href="Finite.html#2975" class="Function">size</a> <a id="2991" class="Symbol">=</a> <a id="2993" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3000" href="Finite.html#2861" class="Field">elements</a>
  
  <a id="FiniteType.to-index"></a><a id="3014" href="Finite.html#3014" class="Function">to-index</a> <a id="3023" class="Symbol">:</a> <a id="3025" href="Finite.html#2781" class="Bound">X</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3033" class="Symbol">(</a><a id="3034" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3041" href="Finite.html#2861" class="Field">elements</a><a id="3049" class="Symbol">)</a>
  <a id="3053" href="Finite.html#3014" class="Function">to-index</a> <a id="3062" href="Finite.html#3062" class="Bound">x</a> <a id="3064" class="Symbol">=</a> <a id="3066" href="Data.List.Relation.Unary.Any.html#1814" class="Function">index</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="3088" href="Finite.html#3062" class="Bound">x</a><a id="3089" class="Symbol">)</a>

  <a id="FiniteType.from-index"></a><a id="3094" href="Finite.html#3094" class="Function">from-index</a> <a id="3105" class="Symbol">:</a> <a id="3107" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3119" href="Finite.html#2861" class="Field">elements</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="Finite.html#2781" class="Bound">X</a>
  <a id="3135" href="Finite.html#3094" class="Function">from-index</a> <a id="3146" href="Finite.html#3146" class="Bound">k</a> <a id="3148" class="Symbol">=</a> <a id="3150" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="3157" href="Finite.html#2861" class="Field">elements</a> <a id="3166" href="Finite.html#3146" class="Bound">k</a>

  <a id="FiniteType.to-index-split"></a><a id="3171" href="Finite.html#3171" class="Function">to-index-split</a> <a id="3186" class="Symbol">:</a> <a id="3188" class="Symbol">∀</a> <a id="3190" href="Finite.html#3190" class="Bound">x</a> <a id="3192" class="Symbol">→</a> <a id="3194" href="Finite.html#3094" class="Function">from-index</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Finite.html#3014" class="Function">to-index</a> <a id="3215" href="Finite.html#3190" class="Bound">x</a><a id="3216" class="Symbol">)</a> <a id="3218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3220" href="Finite.html#3190" class="Bound">x</a>
  <a id="3224" href="Finite.html#3171" class="Function">to-index-split</a> <a id="3239" href="Finite.html#3239" class="Bound">x</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Data.List.Relation.Unary.Any.Properties.html#4707" class="Function">lookup-index</a> <a id="3261" class="Symbol">(</a><a id="3262" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="3277" href="Finite.html#3239" class="Bound">x</a><a id="3278" class="Symbol">))</a>

  <a id="FiniteType._≟_"></a><a id="3284" href="Finite.html#3284" class="Function Operator">_≟_</a> <a id="3288" class="Symbol">:</a> <a id="3290" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3308" href="Finite.html#2781" class="Bound">X</a>
  <a id="3312" href="Finite.html#3312" class="Bound">x</a> <a id="3314" href="Finite.html#3284" class="Function Operator">≟</a> <a id="3316" href="Finite.html#3316" class="Bound">y</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3325" href="Finite.html#3420" class="Function">inj</a> <a id="3329" class="Symbol">(</a><a id="3330" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3335" href="Finite.html#3014" class="Function">to-index</a><a id="3343" class="Symbol">)</a> <a id="3345" class="Symbol">((</a><a id="3347" href="Finite.html#3014" class="Function">to-index</a> <a id="3356" href="Finite.html#3312" class="Bound">x</a><a id="3357" class="Symbol">)</a> <a id="3359" href="Data.Fin.Properties.html#3739" class="Function Operator">Fin.≟</a> <a id="3365" class="Symbol">(</a><a id="3366" href="Finite.html#3014" class="Function">to-index</a> <a id="3375" href="Finite.html#3316" class="Bound">y</a><a id="3376" class="Symbol">))</a>
    <a id="3383" class="Keyword">where</a>
      <a id="3395" class="Keyword">open</a> <a id="3400" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡.≡-Reasoning</a>
      <a id="3420" href="Finite.html#3420" class="Function">inj</a> <a id="3424" class="Symbol">:</a> <a id="3426" href="Finite.html#3014" class="Function">to-index</a> <a id="3435" href="Finite.html#3312" class="Bound">x</a> <a id="3437" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3439" href="Finite.html#3014" class="Function">to-index</a> <a id="3448" href="Finite.html#3316" class="Bound">y</a> <a id="3450" class="Symbol">→</a> <a id="3452" href="Finite.html#3312" class="Bound">x</a> <a id="3454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3456" href="Finite.html#3316" class="Bound">y</a>
      <a id="3464" href="Finite.html#3420" class="Function">inj</a> <a id="3468" href="Finite.html#3468" class="Bound">eq</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="3487" href="Finite.html#3312" class="Bound">x</a>                       <a id="3511" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3514" href="Finite.html#3171" class="Function">to-index-split</a> <a id="3529" href="Finite.html#3312" class="Bound">x</a> <a id="3531" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
        <a id="3541" href="Finite.html#3094" class="Function">from-index</a> <a id="3552" class="Symbol">(</a><a id="3553" href="Finite.html#3014" class="Function">to-index</a> <a id="3562" href="Finite.html#3312" class="Bound">x</a><a id="3563" class="Symbol">)</a> <a id="3565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3568" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3573" href="Finite.html#3094" class="Function">from-index</a> <a id="3584" href="Finite.html#3468" class="Bound">eq</a> <a id="3587" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="3597" href="Finite.html#3094" class="Function">from-index</a> <a id="3608" class="Symbol">(</a><a id="3609" href="Finite.html#3014" class="Function">to-index</a> <a id="3618" href="Finite.html#3316" class="Bound">y</a><a id="3619" class="Symbol">)</a> <a id="3621" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3624" href="Finite.html#3171" class="Function">to-index-split</a> <a id="3639" href="Finite.html#3316" class="Bound">y</a> <a id="3641" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="3651" href="Finite.html#3316" class="Bound">y</a>                       <a id="3675" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="FiniteType.All⇒∀"></a><a id="3680" href="Finite.html#3680" class="Function">All⇒∀</a> <a id="3686" class="Symbol">:</a> <a id="3688" class="Symbol">∀</a> <a id="3690" class="Symbol">{</a><a id="3691" href="Finite.html#3691" class="Bound">a</a><a id="3692" class="Symbol">}</a> <a id="3694" class="Symbol">{</a><a id="3695" href="Finite.html#3695" class="Bound">P</a> <a id="3697" class="Symbol">:</a> <a id="3699" href="Finite.html#2781" class="Bound">X</a> <a id="3701" class="Symbol">→</a> <a id="3703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3707" href="Finite.html#3691" class="Bound">a</a><a id="3708" class="Symbol">}</a> <a id="3710" class="Symbol">→</a> <a id="3712" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3716" href="Finite.html#3695" class="Bound">P</a> <a id="3718" href="Finite.html#2861" class="Field">elements</a> <a id="3727" class="Symbol">→</a> <a id="3729" class="Symbol">∀</a> <a id="3731" href="Finite.html#3731" class="Bound">x</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Finite.html#3695" class="Bound">P</a> <a id="3737" href="Finite.html#3731" class="Bound">x</a>
  <a id="3741" href="Finite.html#3680" class="Function">All⇒∀</a> <a id="3747" class="Symbol">{</a><a id="3748" class="Argument">P</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Finite.html#3752" class="Bound">P</a><a id="3753" class="Symbol">}</a> <a id="3755" href="Finite.html#3755" class="Bound">all-P</a> <a id="3761" href="Finite.html#3761" class="Bound">x</a> <a id="3763" class="Symbol">=</a> <a id="3765" href="Finite.html#3808" class="Function">h</a> <a id="3767" href="Finite.html#3755" class="Bound">all-P</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="3789" href="Finite.html#3761" class="Bound">x</a><a id="3790" class="Symbol">)</a>
    <a id="3796" class="Keyword">where</a>
      <a id="3808" href="Finite.html#3808" class="Function">h</a> <a id="3810" class="Symbol">:</a> <a id="3812" class="Symbol">∀{</a><a id="3814" href="Finite.html#3814" class="Bound">xs</a><a id="3816" class="Symbol">}</a> <a id="3818" class="Symbol">→</a> <a id="3820" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="3824" href="Finite.html#3752" class="Bound">P</a> <a id="3826" href="Finite.html#3814" class="Bound">xs</a> <a id="3829" class="Symbol">→</a> <a id="3831" href="Finite.html#3761" class="Bound">x</a> <a id="3833" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3835" href="Finite.html#3814" class="Bound">xs</a> <a id="3838" class="Symbol">→</a> <a id="3840" href="Finite.html#3752" class="Bound">P</a> <a id="3842" href="Finite.html#3761" class="Bound">x</a>
      <a id="3850" href="Finite.html#3808" class="Function">h</a> <a id="3852" class="Symbol">(</a><a id="3853" href="Finite.html#3853" class="Bound">Px</a> <a id="3856" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">All.∷</a> <a id="3862" class="Symbol">_)</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="3875" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3879" class="Symbol">)</a> <a id="3881" class="Symbol">=</a> <a id="3883" href="Finite.html#3853" class="Bound">Px</a>
      <a id="3892" href="Finite.html#3808" class="Function">h</a> <a id="3894" class="Symbol">(_</a> <a id="3897" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">All.∷</a> <a id="3903" href="Finite.html#3903" class="Bound">xs⊆P</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="3920" href="Finite.html#3920" class="Bound">x∈xs</a><a id="3924" class="Symbol">)</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Finite.html#3808" class="Function">h</a> <a id="3930" href="Finite.html#3903" class="Bound">xs⊆P</a> <a id="3935" href="Finite.html#3920" class="Bound">x∈xs</a>

  <a id="FiniteType.∃⇒Any"></a><a id="3943" href="Finite.html#3943" class="Function">∃⇒Any</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">∀</a> <a id="3953" class="Symbol">{</a><a id="3954" href="Finite.html#3954" class="Bound">a</a><a id="3955" class="Symbol">}</a> <a id="3957" class="Symbol">{</a><a id="3958" href="Finite.html#3958" class="Bound">P</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Finite.html#2781" class="Bound">X</a> <a id="3964" class="Symbol">→</a> <a id="3966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3970" href="Finite.html#3954" class="Bound">a</a><a id="3971" class="Symbol">}</a> <a id="3973" class="Symbol">→</a> <a id="3975" class="Symbol">(</a><a id="3976" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3978" href="Finite.html#2781" class="Bound">X</a> <a id="3980" href="Finite.html#3958" class="Bound">P</a><a id="3981" class="Symbol">)</a> <a id="3983" class="Symbol">→</a> <a id="3985" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any.Any</a> <a id="3993" href="Finite.html#3958" class="Bound">P</a> <a id="3995" href="Finite.html#2861" class="Field">elements</a>
  <a id="4006" href="Finite.html#3943" class="Function">∃⇒Any</a> <a id="4012" class="Symbol">{</a><a id="4013" class="Argument">P</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Finite.html#4017" class="Bound">P</a><a id="4018" class="Symbol">}</a> <a id="4020" class="Symbol">(</a><a id="4021" href="Finite.html#4021" class="Bound">x</a> <a id="4023" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4025" href="Finite.html#4025" class="Bound">Px</a><a id="4027" class="Symbol">)</a> <a id="4029" class="Symbol">=</a> <a id="4031" href="Finite.html#4077" class="Function">h</a> <a id="4033" href="Finite.html#2861" class="Field">elements</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="4058" href="Finite.html#4021" class="Bound">x</a><a id="4059" class="Symbol">)</a>
    <a id="4065" class="Keyword">where</a>
      <a id="4077" href="Finite.html#4077" class="Function">h</a> <a id="4079" class="Symbol">:</a> <a id="4081" class="Symbol">∀</a> <a id="4083" href="Finite.html#4083" class="Bound">xs</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Finite.html#4021" class="Bound">x</a> <a id="4090" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4092" href="Finite.html#4083" class="Bound">xs</a> <a id="4095" class="Symbol">→</a> <a id="4097" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any.Any</a> <a id="4105" href="Finite.html#4017" class="Bound">P</a> <a id="4107" href="Finite.html#4083" class="Bound">xs</a>
      <a id="4116" href="Finite.html#4077" class="Function">h</a> <a id="4118" class="Symbol">_</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="4130" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4134" class="Symbol">)</a> <a id="4136" class="Symbol">=</a> <a id="4138" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="4147" href="Finite.html#4025" class="Bound">Px</a>
      <a id="4156" href="Finite.html#4077" class="Function">h</a> <a id="4158" class="Symbol">(_</a> <a id="4161" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4163" href="Finite.html#4163" class="Bound">xs</a><a id="4165" class="Symbol">)</a> <a id="4167" class="Symbol">(</a><a id="4168" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="4178" href="Finite.html#4178" class="Bound">x∈xs</a><a id="4182" class="Symbol">)</a> <a id="4184" class="Symbol">=</a> <a id="4186" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="4196" class="Symbol">(</a><a id="4197" href="Finite.html#4077" class="Function">h</a> <a id="4199" href="Finite.html#4163" class="Bound">xs</a> <a id="4202" href="Finite.html#4178" class="Bound">x∈xs</a><a id="4206" class="Symbol">)</a>


<a id="4210" class="Comment">-- Given a list that enumerates every element of X, we can turn it into a</a>
<a id="4284" class="Comment">-- duplicate-free list that still enumerates every element of X.  Decidable</a>
<a id="4360" class="Comment">-- equality on X is not required as an input: it is recovered from the</a>
<a id="4431" class="Comment">-- enumeration via FiniteType._≟_.</a>
<a id="removeDuplicates"></a><a id="4466" href="Finite.html#4466" class="Function">removeDuplicates</a> <a id="4483" class="Symbol">:</a> <a id="4485" class="Symbol">∀</a> <a id="4487" class="Symbol">{</a><a id="4488" href="Finite.html#4488" class="Bound">ℓ</a><a id="4489" class="Symbol">}</a> <a id="4491" class="Symbol">{</a><a id="4492" href="Finite.html#4492" class="Bound">X</a> <a id="4494" class="Symbol">:</a> <a id="4496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4500" href="Finite.html#4488" class="Bound">ℓ</a><a id="4501" class="Symbol">}</a> <a id="4503" class="Symbol">(</a><a id="4504" href="Finite.html#4504" class="Bound">xs</a> <a id="4507" class="Symbol">:</a> <a id="4509" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4514" href="Finite.html#4492" class="Bound">X</a><a id="4515" class="Symbol">)</a>
                   <a id="4536" class="Symbol">→</a> <a id="4538" class="Symbol">(∀</a> <a id="4541" href="Finite.html#4541" class="Bound">x</a> <a id="4543" class="Symbol">→</a> <a id="4545" href="Finite.html#4541" class="Bound">x</a> <a id="4547" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4549" href="Finite.html#4504" class="Bound">xs</a><a id="4551" class="Symbol">)</a>
                   <a id="4572" class="Symbol">→</a> <a id="4574" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4577" href="Finite.html#4577" class="Bound">ys</a> <a id="4580" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4582" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="4597" href="Finite.html#4577" class="Bound">ys</a> <a id="4600" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4602" class="Symbol">(∀</a> <a id="4605" class="Symbol">(</a><a id="4606" href="Finite.html#4606" class="Bound">x</a> <a id="4608" class="Symbol">:</a> <a id="4610" href="Finite.html#4492" class="Bound">X</a><a id="4611" class="Symbol">)</a> <a id="4613" class="Symbol">→</a> <a id="4615" href="Finite.html#4606" class="Bound">x</a> <a id="4617" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4619" href="Finite.html#4577" class="Bound">ys</a><a id="4621" class="Symbol">)</a>
<a id="4623" href="Finite.html#4466" class="Function">removeDuplicates</a> <a id="4640" href="Finite.html#4640" class="Bound">xs</a> <a id="4643" href="Finite.html#4643" class="Bound">all</a> <a id="4647" class="Symbol">=</a> <a id="4649" href="Finite.html#4750" class="Function">result</a>
  <a id="4658" class="Keyword">where</a>
    <a id="4668" class="Keyword">open</a> <a id="4673" href="Finite.html#2757" class="Module">FiniteType</a> <a id="4684" class="Symbol">(</a><a id="4685" class="Keyword">record</a> <a id="4692" class="Symbol">{</a> <a id="4694" href="Finite.html#2861" class="Field">elements</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Finite.html#4640" class="Bound">xs</a> <a id="4708" class="Symbol">;</a> <a id="4710" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="4725" class="Symbol">=</a> <a id="4727" href="Finite.html#4643" class="Bound">all</a> <a id="4731" class="Symbol">})</a> <a id="4734" class="Keyword">using</a> <a id="4740" class="Symbol">(</a><a id="4741" href="Finite.html#3284" class="Function Operator">_≟_</a><a id="4744" class="Symbol">)</a>
    <a id="4750" href="Finite.html#4750" class="Function">result</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4762" href="Finite.html#4762" class="Bound">ys</a> <a id="4765" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4767" href="Finite.html#1491" class="Datatype">Duplicate-Free</a> <a id="4782" href="Finite.html#4762" class="Bound">ys</a> <a id="4785" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4787" class="Symbol">(∀</a> <a id="4790" href="Finite.html#4790" class="Bound">x</a> <a id="4792" class="Symbol">→</a> <a id="4794" href="Finite.html#4790" class="Bound">x</a> <a id="4796" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4798" href="Finite.html#4762" class="Bound">ys</a><a id="4800" class="Symbol">)</a>
    <a id="4806" href="Finite.html#4750" class="Function">result</a> <a id="4813" class="Keyword">with</a> <a id="4818" href="Finite.html#2161" class="Function">Dedup.dedup</a> <a id="4830" href="Finite.html#3284" class="Function Operator">_≟_</a> <a id="4834" href="Finite.html#4640" class="Bound">xs</a>
    <a id="4841" href="Finite.html#4750" class="Function">...</a> <a id="4845" class="Symbol">|</a> <a id="4847" href="Finite.html#4847" class="Bound">ys</a> <a id="4850" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4852" href="Finite.html#4852" class="Bound">df</a> <a id="4855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4857" href="Finite.html#4857" class="Bound">sub</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="Finite.html#4847" class="Bound">ys</a> <a id="4866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4868" href="Finite.html#4852" class="Bound">df</a> <a id="4871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4873" class="Symbol">λ</a> <a id="4875" href="Finite.html#4875" class="Bound">x</a> <a id="4877" class="Symbol">→</a> <a id="4879" href="Finite.html#4857" class="Bound">sub</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Finite.html#4643" class="Bound">all</a> <a id="4888" href="Finite.html#4875" class="Bound">x</a><a id="4889" class="Symbol">)</a>


<a id="4893" class="Comment">-- Example of a finite type: Elements of a List:</a>
<a id="4942" class="Keyword">record</a> <a id="Element"></a><a id="4949" href="Finite.html#4949" class="Record">Element</a> <a id="4957" class="Symbol">{</a><a id="4958" href="Finite.html#4958" class="Bound">a</a><a id="4959" class="Symbol">}</a> <a id="4961" class="Symbol">{</a><a id="4962" href="Finite.html#4962" class="Bound">A</a> <a id="4964" class="Symbol">:</a> <a id="4966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4970" href="Finite.html#4958" class="Bound">a</a><a id="4971" class="Symbol">}</a> <a id="4973" class="Symbol">(</a><a id="4974" href="Finite.html#4974" class="Bound">l</a> <a id="4976" class="Symbol">:</a> <a id="4978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4983" href="Finite.html#4962" class="Bound">A</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">:</a> <a id="4988" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4992" href="Finite.html#4958" class="Bound">a</a> <a id="4994" class="Keyword">where</a>
  <a id="5002" class="Comment">-- The type compromised by the elements of a given list.</a>
  <a id="5061" class="Keyword">constructor</a> <a id="_∈⊣_"></a><a id="5073" href="Finite.html#5073" class="InductiveConstructor Operator">_∈⊣_</a> <a id="5078" class="Comment">-- the first argument is for the &#39;l&#39;</a>
  <a id="5117" class="Keyword">field</a>
    <a id="Element.val"></a><a id="5127" href="Finite.html#5127" class="Field">val</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Finite.html#4962" class="Bound">A</a>
    <a id="Element.contained"></a><a id="5139" href="Finite.html#5139" class="Field">contained</a> <a id="5149" class="Symbol">:</a> <a id="5151" href="Finite.html#5127" class="Field">val</a> <a id="5155" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5157" href="Finite.html#4974" class="Bound">l</a>

  <a id="Element.idx"></a><a id="5162" href="Finite.html#5162" class="Function">idx</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="5172" class="Symbol">(</a><a id="5173" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5180" href="Finite.html#4974" class="Bound">l</a><a id="5181" class="Symbol">)</a>
  <a id="5185" href="Finite.html#5162" class="Function">idx</a> <a id="5189" class="Symbol">=</a> <a id="5191" href="Finite.html#1053" class="Function">MemberToIndex.index-of-member</a> <a id="5221" href="Finite.html#4974" class="Bound">l</a> <a id="5223" href="Finite.html#5139" class="Field">contained</a>

  <a id="Element.idx-correct"></a><a id="5236" href="Finite.html#5236" class="Function">idx-correct</a> <a id="5248" class="Symbol">:</a> <a id="5250" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="5257" href="Finite.html#4974" class="Bound">l</a> <a id="5259" href="Finite.html#5162" class="Function">idx</a> <a id="5263" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5265" href="Finite.html#5127" class="Field">val</a>
  <a id="5271" href="Finite.html#5236" class="Function">idx-correct</a> <a id="5283" class="Symbol">=</a> <a id="5285" href="Finite.html#1249" class="Function">MemberToIndex.lookup-index-of-member</a> <a id="5322" href="Finite.html#4974" class="Bound">l</a> <a id="5324" href="Finite.html#5139" class="Field">contained</a>

<a id="Element-idx-injective"></a><a id="5335" href="Finite.html#5335" class="Function">Element-idx-injective</a> <a id="5357" class="Symbol">:</a> <a id="5359" class="Symbol">∀</a> <a id="5361" class="Symbol">{</a><a id="5362" href="Finite.html#5362" class="Bound">a</a><a id="5363" class="Symbol">}</a> <a id="5365" class="Symbol">{</a><a id="5366" href="Finite.html#5366" class="Bound">A</a> <a id="5368" class="Symbol">:</a> <a id="5370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5374" href="Finite.html#5362" class="Bound">a</a><a id="5375" class="Symbol">}</a> <a id="5377" class="Symbol">(</a><a id="5378" href="Finite.html#5378" class="Bound">l</a> <a id="5380" class="Symbol">:</a> <a id="5382" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5387" href="Finite.html#5366" class="Bound">A</a><a id="5388" class="Symbol">)</a> <a id="5390" class="Symbol">(</a><a id="5391" href="Finite.html#5391" class="Bound">x</a> <a id="5393" href="Finite.html#5393" class="Bound">y</a> <a id="5395" class="Symbol">:</a> <a id="5397" href="Finite.html#4949" class="Record">Element</a> <a id="5405" href="Finite.html#5378" class="Bound">l</a><a id="5406" class="Symbol">)</a> <a id="5408" class="Symbol">→</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Finite.html#5162" class="Function">Element.idx</a> <a id="5423" href="Finite.html#5391" class="Bound">x</a> <a id="5425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5427" href="Finite.html#5162" class="Function">Element.idx</a> <a id="5439" href="Finite.html#5393" class="Bound">y</a><a id="5440" class="Symbol">)</a> <a id="5442" class="Symbol">→</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Finite.html#5391" class="Bound">x</a> <a id="5447" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5449" href="Finite.html#5393" class="Bound">y</a><a id="5450" class="Symbol">)</a>
<a id="5452" href="Finite.html#5335" class="Function">Element-idx-injective</a> <a id="5474" class="DottedPattern Symbol">.(_</a> <a id="5478" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="5480" class="DottedPattern Symbol">_)</a> <a id="5483" class="Symbol">(</a><a id="5484" href="Finite.html#5484" class="Bound">v1</a> <a id="5487" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5490" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="5499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5503" class="Symbol">)</a> <a id="5505" class="Symbol">(</a><a id="5506" class="DottedPattern Symbol">.</a><a id="5507" href="Finite.html#5484" class="DottedPattern Bound">v1</a> <a id="5510" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5513" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="5522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="5526" class="Symbol">)</a> <a id="5528" class="Symbol">_</a> <a id="5530" class="Symbol">=</a> <a id="5532" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5537" href="Finite.html#5335" class="Function">Element-idx-injective</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Finite.html#5560" class="Bound">x</a> <a id="5562" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5564" href="Finite.html#5564" class="Bound">l</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Finite.html#5568" class="Bound">v1</a> <a id="5571" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5574" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="5584" href="Finite.html#5584" class="Bound">e1</a><a id="5586" class="Symbol">)</a> <a id="5588" class="Symbol">(</a><a id="5589" href="Finite.html#5589" class="Bound">v2</a> <a id="5592" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5595" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="5605" href="Finite.html#5605" class="Bound">e2</a><a id="5607" class="Symbol">)</a> <a id="5609" href="Finite.html#5609" class="Bound">eq</a>
  <a id="5614" class="Symbol">=</a> <a id="5616" href="Finite.html#5861" class="Function">goal</a>
  <a id="5623" class="Keyword">where</a>
    <a id="5633" href="Finite.html#5633" class="Function">t1</a> <a id="5636" class="Symbol">:</a> <a id="5638" href="Finite.html#4949" class="Record">Element</a> <a id="5646" href="Finite.html#5564" class="Bound">l</a>
    <a id="5652" href="Finite.html#5633" class="Function">t1</a> <a id="5655" class="Symbol">=</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Finite.html#5568" class="Bound">v1</a> <a id="5661" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5664" href="Finite.html#5584" class="Bound">e1</a><a id="5666" class="Symbol">)</a>
    <a id="5672" href="Finite.html#5672" class="Function">t2</a> <a id="5675" class="Symbol">:</a> <a id="5677" href="Finite.html#4949" class="Record">Element</a> <a id="5685" href="Finite.html#5564" class="Bound">l</a>
    <a id="5691" href="Finite.html#5672" class="Function">t2</a> <a id="5694" class="Symbol">=</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Finite.html#5589" class="Bound">v2</a> <a id="5700" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5703" href="Finite.html#5605" class="Bound">e2</a><a id="5705" class="Symbol">)</a>
    <a id="5711" href="Finite.html#5711" class="Function">same-idx</a> <a id="5720" class="Symbol">:</a> <a id="5722" href="Finite.html#5162" class="Function">Element.idx</a> <a id="5734" href="Finite.html#5633" class="Function">t1</a> <a id="5737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5739" href="Finite.html#5162" class="Function">Element.idx</a> <a id="5751" href="Finite.html#5672" class="Function">t2</a>
    <a id="5758" href="Finite.html#5711" class="Function">same-idx</a> <a id="5767" class="Symbol">=</a> <a id="5769" href="Data.Fin.Properties.html#3657" class="Function">suc-injective</a> <a id="5783" href="Finite.html#5609" class="Bound">eq</a>
    <a id="5790" href="Finite.html#5790" class="Function">t1≡t2</a> <a id="5796" class="Symbol">:</a> <a id="5798" href="Finite.html#5633" class="Function">t1</a> <a id="5801" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5803" href="Finite.html#5672" class="Function">t2</a>
    <a id="5810" href="Finite.html#5790" class="Function">t1≡t2</a> <a id="5816" class="Symbol">=</a> <a id="5818" href="Finite.html#5335" class="Function">Element-idx-injective</a> <a id="5840" href="Finite.html#5564" class="Bound">l</a> <a id="5842" href="Finite.html#5633" class="Function">t1</a> <a id="5845" href="Finite.html#5672" class="Function">t2</a> <a id="5848" href="Finite.html#5711" class="Function">same-idx</a>
    <a id="5861" href="Finite.html#5861" class="Function">goal</a> <a id="5866" class="Symbol">:</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Finite.html#5568" class="Bound">v1</a> <a id="5872" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5875" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="5885" class="Symbol">{</a><a id="5886" class="Argument">x</a> <a id="5888" class="Symbol">=</a> <a id="5890" href="Finite.html#5560" class="Bound">x</a><a id="5891" class="Symbol">}</a> <a id="5893" href="Finite.html#5584" class="Bound">e1</a><a id="5895" class="Symbol">)</a> <a id="5897" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5899" class="Symbol">(</a><a id="5900" href="Finite.html#5589" class="Bound">v2</a> <a id="5903" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5906" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="5916" href="Finite.html#5605" class="Bound">e2</a><a id="5918" class="Symbol">)</a>
    <a id="5924" href="Finite.html#5861" class="Function">goal</a> <a id="5929" class="Keyword">with</a> <a id="5934" href="Finite.html#5790" class="Function">t1≡t2</a>
    <a id="5944" href="Finite.html#5861" class="Function">...</a> <a id="5948" class="Symbol">|</a> <a id="5950" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5955" class="Symbol">=</a> <a id="5957" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="5963" class="Keyword">pattern</a> <a id="_∈&#39;"></a><a id="5971" href="Finite.html#5971" class="InductiveConstructor Operator">_∈&#39;</a> <a id="5975" href="Finite.html#5981" class="Bound">val</a> <a id="5979" class="Symbol">=</a> <a id="5981" href="Finite.html#5981" class="Bound">val</a> <a id="5985" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5988" class="Symbol">_</a>

<a id="ElementFromIndex"></a><a id="5991" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="6008" class="Symbol">:</a> <a id="6010" class="Symbol">∀</a> <a id="6012" class="Symbol">{</a><a id="6013" href="Finite.html#6013" class="Bound">a</a><a id="6014" class="Symbol">}</a> <a id="6016" class="Symbol">{</a><a id="6017" href="Finite.html#6017" class="Bound">A</a> <a id="6019" class="Symbol">:</a> <a id="6021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6025" href="Finite.html#6013" class="Bound">a</a><a id="6026" class="Symbol">}</a> <a id="6028" class="Symbol">(</a><a id="6029" href="Finite.html#6029" class="Bound">l</a> <a id="6031" class="Symbol">:</a> <a id="6033" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6038" href="Finite.html#6017" class="Bound">A</a><a id="6039" class="Symbol">)</a> <a id="6041" class="Symbol">(</a><a id="6042" href="Finite.html#6042" class="Bound">idx</a> <a id="6046" class="Symbol">:</a> <a id="6048" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6052" class="Symbol">(</a><a id="6053" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6060" href="Finite.html#6029" class="Bound">l</a><a id="6061" class="Symbol">))</a> <a id="6064" class="Symbol">→</a> <a id="6066" href="Finite.html#4949" class="Record">Element</a> <a id="6074" href="Finite.html#6029" class="Bound">l</a>
<a id="6076" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="6093" href="Finite.html#6093" class="Bound">l</a> <a id="6095" href="Finite.html#6095" class="Bound">idx</a> <a id="6099" class="Symbol">=</a> <a id="6101" href="Data.List.Base.html#6263" class="Function">lookup</a> <a id="6108" href="Finite.html#6093" class="Bound">l</a> <a id="6110" href="Finite.html#6095" class="Bound">idx</a> <a id="6114" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6117" href="Data.List.Membership.Propositional.Properties.html#12802" class="Function">∈-lookup</a> <a id="6126" href="Finite.html#6095" class="Bound">idx</a>

<a id="ElementFromIndex-correct1"></a><a id="6131" href="Finite.html#6131" class="Function">ElementFromIndex-correct1</a> <a id="6157" class="Symbol">:</a> <a id="6159" class="Symbol">∀</a> <a id="6161" class="Symbol">{</a><a id="6162" href="Finite.html#6162" class="Bound">a</a><a id="6163" class="Symbol">}</a> <a id="6165" class="Symbol">{</a><a id="6166" href="Finite.html#6166" class="Bound">A</a> <a id="6168" class="Symbol">:</a> <a id="6170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6174" href="Finite.html#6162" class="Bound">a</a><a id="6175" class="Symbol">}</a> <a id="6177" class="Symbol">(</a><a id="6178" href="Finite.html#6178" class="Bound">l</a> <a id="6180" class="Symbol">:</a> <a id="6182" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6187" href="Finite.html#6166" class="Bound">A</a><a id="6188" class="Symbol">)</a> <a id="6190" class="Symbol">(</a><a id="6191" href="Finite.html#6191" class="Bound">idx</a> <a id="6195" class="Symbol">:</a> <a id="6197" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6209" href="Finite.html#6178" class="Bound">l</a><a id="6210" class="Symbol">))</a> <a id="6213" class="Symbol">→</a> <a id="6215" href="Finite.html#5162" class="Function">Element.idx</a> <a id="6227" class="Symbol">(</a><a id="6228" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="6245" href="Finite.html#6178" class="Bound">l</a> <a id="6247" href="Finite.html#6191" class="Bound">idx</a><a id="6250" class="Symbol">)</a> <a id="6252" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6254" href="Finite.html#6191" class="Bound">idx</a>
<a id="6258" href="Finite.html#6131" class="Function">ElementFromIndex-correct1</a> <a id="6284" class="Symbol">(</a><a id="6285" href="Finite.html#6285" class="Bound">x</a> <a id="6287" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6289" href="Finite.html#6289" class="Bound">l</a><a id="6290" class="Symbol">)</a> <a id="6292" href="Data.Fin.Base.html#1154" class="InductiveConstructor">Fin.zero</a> <a id="6301" class="Symbol">=</a> <a id="6303" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6308" href="Finite.html#6131" class="Function">ElementFromIndex-correct1</a> <a id="6334" class="Symbol">(</a><a id="6335" href="Finite.html#6335" class="Bound">x</a> <a id="6337" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6339" href="Finite.html#6339" class="Bound">l</a><a id="6340" class="Symbol">)</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Data.Fin.Base.html#1175" class="InductiveConstructor">Fin.suc</a> <a id="6351" href="Finite.html#6351" class="Bound">idx</a><a id="6354" class="Symbol">)</a> <a id="6356" class="Keyword">rewrite</a> <a id="6364" class="Symbol">(</a><a id="6365" href="Finite.html#6131" class="Function">ElementFromIndex-correct1</a> <a id="6391" href="Finite.html#6339" class="Bound">l</a> <a id="6393" href="Finite.html#6351" class="Bound">idx</a><a id="6396" class="Symbol">)</a> <a id="6398" class="Symbol">=</a> <a id="6400" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="ElementFromIndex-correct2"></a><a id="6406" href="Finite.html#6406" class="Function">ElementFromIndex-correct2</a> <a id="6432" class="Symbol">:</a> <a id="6434" class="Symbol">∀</a> <a id="6436" class="Symbol">{</a><a id="6437" href="Finite.html#6437" class="Bound">a</a><a id="6438" class="Symbol">}</a> <a id="6440" class="Symbol">{</a><a id="6441" href="Finite.html#6441" class="Bound">A</a> <a id="6443" class="Symbol">:</a> <a id="6445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6449" href="Finite.html#6437" class="Bound">a</a><a id="6450" class="Symbol">}</a> <a id="6452" class="Symbol">(</a><a id="6453" href="Finite.html#6453" class="Bound">l</a> <a id="6455" class="Symbol">:</a> <a id="6457" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6462" href="Finite.html#6441" class="Bound">A</a><a id="6463" class="Symbol">)</a> <a id="6465" class="Symbol">(</a><a id="6466" href="Finite.html#6466" class="Bound">e</a> <a id="6468" class="Symbol">:</a> <a id="6470" href="Finite.html#4949" class="Record">Element</a> <a id="6478" href="Finite.html#6453" class="Bound">l</a><a id="6479" class="Symbol">)</a> <a id="6481" class="Symbol">→</a> <a id="6483" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="6500" href="Finite.html#6453" class="Bound">l</a> <a id="6502" class="Symbol">(</a><a id="6503" href="Finite.html#5162" class="Function">Element.idx</a> <a id="6515" href="Finite.html#6466" class="Bound">e</a><a id="6516" class="Symbol">)</a> <a id="6518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6520" href="Finite.html#6466" class="Bound">e</a>
<a id="6522" href="Finite.html#6406" class="Function">ElementFromIndex-correct2</a> <a id="6548" href="Finite.html#6548" class="Bound">l</a> <a id="6550" href="Finite.html#6550" class="Bound">e</a> <a id="6552" class="Symbol">=</a> <a id="6554" href="Finite.html#5335" class="Function">Element-idx-injective</a> <a id="6576" href="Finite.html#6548" class="Bound">l</a> <a id="6578" class="Symbol">_</a> <a id="6580" href="Finite.html#6550" class="Bound">e</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Finite.html#6131" class="Function">ElementFromIndex-correct1</a> <a id="6609" href="Finite.html#6548" class="Bound">l</a> <a id="6611" class="Symbol">(</a><a id="6612" href="Finite.html#5162" class="Function">Element.idx</a> <a id="6624" href="Finite.html#6550" class="Bound">e</a><a id="6625" class="Symbol">))</a>


<a id="6630" class="Keyword">record</a> <a id="ElementIdx"></a><a id="6637" href="Finite.html#6637" class="Record">ElementIdx</a> <a id="6648" class="Symbol">{</a><a id="6649" href="Finite.html#6649" class="Bound">a</a><a id="6650" class="Symbol">}</a> <a id="6652" class="Symbol">{</a><a id="6653" href="Finite.html#6653" class="Bound">A</a> <a id="6655" class="Symbol">:</a> <a id="6657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6661" href="Finite.html#6649" class="Bound">a</a><a id="6662" class="Symbol">}</a> <a id="6664" class="Symbol">(</a><a id="6665" href="Finite.html#6665" class="Bound">l</a> <a id="6667" class="Symbol">:</a> <a id="6669" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6674" href="Finite.html#6653" class="Bound">A</a><a id="6675" class="Symbol">)</a> <a id="6677" class="Symbol">:</a> <a id="6679" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6683" href="Level.html#521" class="Function">0ℓ</a> <a id="6686" class="Keyword">where</a>
  <a id="6694" class="Comment">-- The type compromised by the elements of a given list.</a>
  <a id="6753" class="Keyword">constructor</a> <a id="element-by-idx"></a><a id="6765" href="Finite.html#6765" class="InductiveConstructor">element-by-idx</a>
  <a id="6782" class="Keyword">field</a>
    <a id="ElementIdx.idx"></a><a id="6792" href="Finite.html#6792" class="Field">idx</a> <a id="6796" class="Symbol">:</a> <a id="6798" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6810" href="Finite.html#6665" class="Bound">l</a><a id="6811" class="Symbol">)</a>

  <a id="ElementIdx.toElement"></a><a id="6816" href="Finite.html#6816" class="Function">toElement</a> <a id="6826" class="Symbol">:</a> <a id="6828" href="Finite.html#4949" class="Record">Element</a> <a id="6836" href="Finite.html#6665" class="Bound">l</a>
  <a id="6840" href="Finite.html#6816" class="Function">toElement</a> <a id="6850" class="Symbol">=</a> <a id="6852" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="6869" href="Finite.html#6665" class="Bound">l</a> <a id="6871" href="Finite.html#6792" class="Field">idx</a>
  <a id="6877" class="Keyword">open</a> <a id="6882" href="Finite.html#4949" class="Module">Element</a> <a id="6890" href="Finite.html#6816" class="Function">toElement</a> <a id="6900" class="Keyword">hiding</a> <a id="6907" class="Symbol">(</a><a id="6908" href="Finite.html#5162" class="Function">idx</a><a id="6911" class="Symbol">)</a> <a id="6913" class="Keyword">public</a>

<a id="6921" class="Keyword">module</a> <a id="6928" href="Finite.html#6928" class="Module">_</a> <a id="6930" class="Symbol">{</a><a id="6931" href="Finite.html#6931" class="Bound">a</a> <a id="6933" class="Symbol">:</a> <a id="6935" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">{</a><a id="6943" href="Finite.html#6943" class="Bound">A</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6951" href="Finite.html#6931" class="Bound">a</a><a id="6952" class="Symbol">}</a> <a id="6954" class="Keyword">where</a>

  <a id="6963" href="Finite.html#6963" class="Function">Element-∷</a> <a id="6973" class="Symbol">:</a> <a id="6975" class="Symbol">∀</a> <a id="6977" class="Symbol">{</a><a id="6978" href="Finite.html#6978" class="Bound">l</a> <a id="6980" class="Symbol">:</a> <a id="6982" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6987" href="Finite.html#6943" class="Bound">A</a><a id="6988" class="Symbol">}</a> <a id="6990" class="Symbol">{</a><a id="6991" href="Finite.html#6991" class="Bound">x</a><a id="6992" class="Symbol">}</a> <a id="6994" class="Symbol">→</a> <a id="6996" href="Finite.html#4949" class="Record">Element</a> <a id="7004" href="Finite.html#6978" class="Bound">l</a> <a id="7006" class="Symbol">→</a> <a id="7008" href="Finite.html#4949" class="Record">Element</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Finite.html#6991" class="Bound">x</a> <a id="7019" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7021" href="Finite.html#6978" class="Bound">l</a><a id="7022" class="Symbol">)</a>
  <a id="7026" href="Finite.html#6963" class="Function">Element-∷</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Finite.html#7037" class="Bound">e</a> <a id="7039" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7042" href="Finite.html#7042" class="Bound">w</a><a id="7043" class="Symbol">)</a> <a id="7045" class="Symbol">=</a> <a id="7047" href="Finite.html#7037" class="Bound">e</a> <a id="7049" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7052" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="7062" href="Finite.html#7042" class="Bound">w</a>

  <a id="7067" href="Finite.html#7067" class="Function">list-elements</a> <a id="7081" class="Symbol">:</a> <a id="7083" class="Symbol">∀</a> <a id="7085" class="Symbol">(</a><a id="7086" href="Finite.html#7086" class="Bound">l</a> <a id="7088" class="Symbol">:</a> <a id="7090" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7095" href="Finite.html#6943" class="Bound">A</a><a id="7096" class="Symbol">)</a> <a id="7098" class="Symbol">→</a> <a id="7100" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7105" class="Symbol">(</a><a id="7106" href="Finite.html#4949" class="Record">Element</a> <a id="7114" href="Finite.html#7086" class="Bound">l</a><a id="7115" class="Symbol">)</a>
  <a id="7119" href="Finite.html#7067" class="Function">list-elements</a> <a id="7133" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7136" class="Symbol">=</a> <a id="7138" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7143" href="Finite.html#7067" class="Function">list-elements</a> <a id="7157" class="Symbol">(</a><a id="7158" href="Finite.html#7158" class="Bound">x</a> <a id="7160" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7162" href="Finite.html#7162" class="Bound">l</a><a id="7163" class="Symbol">)</a> <a id="7165" class="Symbol">=</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Finite.html#7158" class="Bound">x</a> <a id="7170" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7173" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="7182" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7186" class="Symbol">)</a> <a id="7188" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7190" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7194" href="Finite.html#6963" class="Function">Element-∷</a> <a id="7204" class="Symbol">(</a><a id="7205" href="Finite.html#7067" class="Function">list-elements</a> <a id="7219" href="Finite.html#7162" class="Bound">l</a><a id="7220" class="Symbol">)</a>

  <a id="7225" href="Finite.html#7225" class="Function">length-list-elements</a> <a id="7246" class="Symbol">:</a> <a id="7248" class="Symbol">∀</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Finite.html#7251" class="Bound">l</a> <a id="7253" class="Symbol">:</a> <a id="7255" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7260" href="Finite.html#6943" class="Bound">A</a><a id="7261" class="Symbol">)</a> <a id="7263" class="Symbol">→</a> <a id="7265" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Finite.html#7067" class="Function">list-elements</a> <a id="7287" href="Finite.html#7251" class="Bound">l</a><a id="7288" class="Symbol">)</a> <a id="7290" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7292" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7299" href="Finite.html#7251" class="Bound">l</a>
  <a id="7303" href="Finite.html#7225" class="Function">length-list-elements</a> <a id="7324" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7327" class="Symbol">=</a> <a id="7329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7336" href="Finite.html#7225" class="Function">length-list-elements</a> <a id="7357" class="Symbol">(</a><a id="7358" href="Finite.html#7358" class="Bound">x</a> <a id="7360" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7362" href="Finite.html#7362" class="Bound">l</a><a id="7363" class="Symbol">)</a> <a id="7365" class="Symbol">=</a> <a id="7367" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="7374" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">Nat.suc</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a>
    <a id="7395" class="Symbol">(</a><a id="7396" href="Data.List.Properties.html#4352" class="Function">Data.List.Properties.length-map</a> <a id="7428" href="Finite.html#6963" class="Function">Element-∷</a> <a id="7438" class="Symbol">(</a><a id="7439" href="Finite.html#7067" class="Function">list-elements</a> <a id="7453" href="Finite.html#7362" class="Bound">l</a><a id="7454" class="Symbol">))</a>
    <a id="7461" class="Symbol">(</a><a id="7462" href="Finite.html#7225" class="Function">length-list-elements</a> <a id="7483" href="Finite.html#7362" class="Bound">l</a><a id="7484" class="Symbol">))</a>


  <a id="7491" href="Finite.html#7491" class="Function">double-elem</a> <a id="7503" class="Symbol">:</a> <a id="7505" class="Symbol">∀</a> <a id="7507" class="Symbol">(</a><a id="7508" href="Finite.html#7508" class="Bound">l</a> <a id="7510" class="Symbol">:</a> <a id="7512" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7517" href="Finite.html#6943" class="Bound">A</a><a id="7518" class="Symbol">)</a> <a id="7520" class="Symbol">→</a> <a id="7522" class="Symbol">(</a><a id="7523" href="Finite.html#7523" class="Bound">e</a> <a id="7525" class="Symbol">:</a> <a id="7527" href="Finite.html#4949" class="Record">Element</a> <a id="7535" href="Finite.html#7508" class="Bound">l</a><a id="7536" class="Symbol">)</a> <a id="7538" class="Symbol">→</a> <a id="7540" href="Finite.html#7523" class="Bound">e</a> <a id="7542" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7544" href="Finite.html#7067" class="Function">list-elements</a> <a id="7558" href="Finite.html#7508" class="Bound">l</a>
  <a id="7562" href="Finite.html#7491" class="Function">double-elem</a> <a id="7574" class="DottedPattern Symbol">.(_</a> <a id="7578" href="Agda.Builtin.List.html#199" class="DottedPattern InductiveConstructor Operator">∷</a> <a id="7580" class="DottedPattern Symbol">_)</a> <a id="7583" class="Symbol">(</a><a id="7584" href="Finite.html#7584" class="Bound">x</a> <a id="7586" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7589" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="7598" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="7602" class="Symbol">)</a> <a id="7604" class="Symbol">=</a> <a id="7606" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="7615" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="7622" href="Finite.html#7491" class="Function">double-elem</a> <a id="7634" class="Symbol">(_</a> <a id="7637" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7639" href="Finite.html#7639" class="Bound">l</a><a id="7640" class="Symbol">)</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Finite.html#7643" class="Bound">x</a> <a id="7645" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7648" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="7658" href="Finite.html#7658" class="Bound">w</a><a id="7659" class="Symbol">)</a> <a id="7661" class="Symbol">=</a> <a id="7663" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="7673" class="Symbol">(</a><a id="7674" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="7681" href="Finite.html#6963" class="Function">Element-∷</a> <a id="7691" href="Finite.html#7726" class="Function">zzz</a><a id="7694" class="Symbol">)</a> <a id="7696" class="Comment">-- there {!!}</a>
    <a id="7714" class="Keyword">where</a>
      <a id="7726" href="Finite.html#7726" class="Function">zzz</a> <a id="7730" class="Symbol">:</a> <a id="7732" class="Symbol">(</a><a id="7733" href="Finite.html#7643" class="Bound">x</a> <a id="7735" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7738" href="Finite.html#7658" class="Bound">w</a><a id="7739" class="Symbol">)</a> <a id="7741" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7743" href="Finite.html#7067" class="Function">list-elements</a> <a id="7757" href="Finite.html#7639" class="Bound">l</a>
      <a id="7765" href="Finite.html#7726" class="Function">zzz</a> <a id="7769" class="Symbol">=</a> <a id="7771" href="Finite.html#7491" class="Function">double-elem</a> <a id="7783" href="Finite.html#7639" class="Bound">l</a> <a id="7785" class="Symbol">(</a><a id="7786" href="Finite.html#7643" class="Bound">x</a> <a id="7788" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7791" href="Finite.html#7658" class="Bound">w</a><a id="7792" class="Symbol">)</a> <a id="7794" class="Comment">-- (x ∈⊣ w) l</a>

  <a id="7811" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="7826" class="Symbol">:</a> <a id="7828" class="Symbol">∀</a> <a id="7830" class="Symbol">{</a><a id="7831" href="Finite.html#7831" class="Bound">l</a> <a id="7833" class="Symbol">:</a> <a id="7835" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7840" href="Finite.html#6943" class="Bound">A</a><a id="7841" class="Symbol">}</a> <a id="7843" class="Symbol">→</a> <a id="7845" href="Finite.html#2757" class="Record">FiniteType</a> <a id="7856" class="Symbol">(</a><a id="7857" href="Finite.html#4949" class="Record">Element</a> <a id="7865" href="Finite.html#7831" class="Bound">l</a><a id="7866" class="Symbol">)</a>
  <a id="7870" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="7885" class="Symbol">{</a><a id="7886" href="Finite.html#7886" class="Bound">l</a><a id="7887" class="Symbol">}</a> <a id="7889" class="Symbol">=</a>
    <a id="7895" class="Keyword">record</a>
    <a id="7906" class="Symbol">{</a> <a id="7908" href="Finite.html#2861" class="Field">elements</a> <a id="7917" class="Symbol">=</a> <a id="7919" href="Finite.html#7067" class="Function">list-elements</a> <a id="7933" href="Finite.html#7886" class="Bound">l</a>
    <a id="7939" class="Symbol">;</a> <a id="7941" href="Finite.html#2930" class="Field">all-enumerated</a> <a id="7956" class="Symbol">=</a> <a id="7958" href="Finite.html#7491" class="Function">double-elem</a> <a id="7970" href="Finite.html#7886" class="Bound">l</a>
    <a id="7976" class="Symbol">}</a>

  <a id="7981" class="Comment">-- regardless of A, the elements of a list always have decidable equality:</a>
  <a id="8058" href="Finite.html#8058" class="Function">same-element?</a> <a id="8072" class="Symbol">:</a> <a id="8074" class="Symbol">∀</a> <a id="8076" class="Symbol">{</a><a id="8077" href="Finite.html#8077" class="Bound">l</a> <a id="8079" class="Symbol">:</a> <a id="8081" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8086" href="Finite.html#6943" class="Bound">A</a><a id="8087" class="Symbol">}</a> <a id="8089" class="Symbol">→</a> <a id="8091" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="8109" class="Symbol">(</a><a id="8110" href="Finite.html#4949" class="Record">Element</a> <a id="8118" href="Finite.html#8077" class="Bound">l</a><a id="8119" class="Symbol">)</a>
  <a id="8123" href="Finite.html#8058" class="Function">same-element?</a> <a id="8137" class="Symbol">{</a><a id="8138" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="8140" class="Symbol">}</a> <a id="8142" class="Symbol">()</a> <a id="8145" class="Symbol">()</a>
  <a id="8150" href="Finite.html#8058" class="Function">same-element?</a> <a id="8164" class="Symbol">{</a><a id="8165" href="Finite.html#8165" class="Bound">x</a> <a id="8167" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8169" href="Finite.html#8169" class="Bound">l</a><a id="8170" class="Symbol">}</a> <a id="8172" class="Symbol">(</a><a id="8173" class="DottedPattern Symbol">.</a><a id="8174" href="Finite.html#8165" class="DottedPattern Bound">x</a> <a id="8176" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8179" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="8188" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8192" class="Symbol">)</a> <a id="8194" class="Symbol">(</a><a id="8195" class="DottedPattern Symbol">.</a><a id="8196" href="Finite.html#8165" class="DottedPattern Bound">x</a> <a id="8198" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8201" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="8210" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8214" class="Symbol">)</a> <a id="8216" class="Symbol">=</a> <a id="8218" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="8222" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="8229" href="Finite.html#8058" class="CatchallClause Function">same-element?</a><a id="8242" class="CatchallClause"> </a><a id="8243" class="CatchallClause Symbol">{</a><a id="8244" href="Finite.html#8244" class="CatchallClause Bound">x</a><a id="8245" class="CatchallClause"> </a><a id="8246" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="8247" class="CatchallClause"> </a><a id="8248" href="Finite.html#8248" class="CatchallClause Bound">l</a><a id="8249" class="CatchallClause Symbol">}</a><a id="8250" class="CatchallClause"> </a><a id="8251" class="CatchallClause Symbol">(</a><a id="8252" href="Finite.html#8252" class="CatchallClause Bound">e1</a><a id="8254" class="CatchallClause"> </a><a id="8255" href="Finite.html#5073" class="CatchallClause InductiveConstructor Operator">∈⊣</a><a id="8257" class="CatchallClause"> </a><a id="8258" href="Data.List.Relation.Unary.Any.html#1211" class="CatchallClause InductiveConstructor">Any.here</a><a id="8266" class="CatchallClause"> </a><a id="8267" href="Finite.html#8267" class="CatchallClause Bound">px</a><a id="8269" class="CatchallClause Symbol">)</a><a id="8270" class="CatchallClause"> </a><a id="8271" class="CatchallClause Symbol">(</a><a id="8272" href="Finite.html#8272" class="CatchallClause Bound">e2</a><a id="8274" class="CatchallClause"> </a><a id="8275" href="Finite.html#5073" class="CatchallClause InductiveConstructor Operator">∈⊣</a><a id="8277" class="CatchallClause"> </a><a id="8278" href="Data.List.Relation.Unary.Any.html#1264" class="CatchallClause InductiveConstructor">Any.there</a><a id="8287" class="CatchallClause"> </a><a id="8288" href="Finite.html#8288" class="CatchallClause Bound">c2</a><a id="8290" class="CatchallClause Symbol">)</a> <a id="8292" class="Symbol">=</a> <a id="8294" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="8297" class="Symbol">(λ</a> <a id="8300" class="Symbol">())</a>
  <a id="8306" href="Finite.html#8058" class="Function">same-element?</a> <a id="8320" class="Symbol">{</a><a id="8321" href="Finite.html#8321" class="Bound">x</a> <a id="8323" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8325" href="Finite.html#8325" class="Bound">l</a><a id="8326" class="Symbol">}</a> <a id="8328" class="Symbol">(</a><a id="8329" href="Finite.html#8329" class="Bound">e1</a> <a id="8332" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8335" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="8345" href="Finite.html#8345" class="Bound">c1</a><a id="8347" class="Symbol">)</a> <a id="8349" class="Symbol">(</a><a id="8350" href="Finite.html#8350" class="Bound">e2</a> <a id="8353" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8356" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">Any.here</a> <a id="8365" href="Finite.html#8365" class="Bound">px</a><a id="8367" class="Symbol">)</a> <a id="8369" class="Symbol">=</a> <a id="8371" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="8374" class="Symbol">(λ</a> <a id="8377" class="Symbol">())</a>
  <a id="8383" href="Finite.html#8058" class="Function">same-element?</a> <a id="8397" class="Symbol">{</a><a id="8398" href="Finite.html#8398" class="Bound">x</a> <a id="8400" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8402" href="Finite.html#8402" class="Bound">l</a><a id="8403" class="Symbol">}</a> <a id="8405" class="Symbol">(</a><a id="8406" href="Finite.html#8406" class="Bound">e1</a> <a id="8409" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8412" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="8422" href="Finite.html#8422" class="Bound">c1</a><a id="8424" class="Symbol">)</a> <a id="8426" class="Symbol">(</a><a id="8427" href="Finite.html#8427" class="Bound">e2</a> <a id="8430" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8433" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">Any.there</a> <a id="8443" href="Finite.html#8443" class="Bound">c2</a><a id="8445" class="Symbol">)</a> <a id="8447" class="Symbol">=</a>
    <a id="8453" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a>
      <a id="8464" class="Symbol">(λ</a> <a id="8467" class="Symbol">{</a><a id="8468" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8473" class="Symbol">→</a> <a id="8475" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8480" class="Symbol">})</a> <a id="8483" class="Symbol">(λ</a> <a id="8486" class="Symbol">{</a> <a id="8488" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8493" class="Symbol">→</a> <a id="8495" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8499" class="Symbol">})</a>
      <a id="8508" class="Symbol">(</a><a id="8509" href="Finite.html#8058" class="Function">same-element?</a> <a id="8523" class="Symbol">{</a><a id="8524" href="Finite.html#8402" class="Bound">l</a><a id="8525" class="Symbol">}</a> <a id="8527" class="Symbol">(</a><a id="8528" href="Finite.html#8406" class="Bound">e1</a> <a id="8531" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8534" href="Finite.html#8422" class="Bound">c1</a><a id="8536" class="Symbol">)</a> <a id="8538" class="Symbol">(</a><a id="8539" href="Finite.html#8427" class="Bound">e2</a> <a id="8542" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8545" href="Finite.html#8443" class="Bound">c2</a><a id="8547" class="Symbol">))</a>

<a id="8551" class="Comment">-- record FinitePred {a b : Level} {X : Set a} (P : Pred X b) : Set (a ⊔ b) where</a>
<a id="8633" class="Comment">--   -- the property of a predicate P holding for only finitely many</a>
<a id="8702" class="Comment">--   -- values</a>
<a id="8717" class="Comment">--   field</a>
<a id="8728" class="Comment">--     elements : List X</a>
<a id="8753" class="Comment">--     all-enumerated : ∀ (x : X) → P x → x ∈ elements</a></pre></body></html>


==> anc/html/Function.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Function.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Simple combinators working solely on and with functions</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="308" class="Comment">-- module. See `Function.Strict` for strict versions of these</a>
<a id="370" class="Comment">-- combinators.</a>

<a id="387" class="Symbol">{-#</a> <a id="391" class="Keyword">OPTIONS</a> <a id="399" class="Pragma">--cubical-compatible</a> <a id="420" class="Pragma">--safe</a> <a id="427" class="Symbol">#-}</a>

<a id="432" class="Keyword">module</a> <a id="439" href="Function.Base.html" class="Module">Function.Base</a> <a id="453" class="Keyword">where</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Level.html" class="Module">Level</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="490" class="Symbol">)</a>

<a id="493" class="Keyword">private</a>
  <a id="503" class="Keyword">variable</a>
    <a id="516" href="Function.Base.html#516" class="Generalizable">a</a> <a id="518" href="Function.Base.html#518" class="Generalizable">b</a> <a id="520" href="Function.Base.html#520" class="Generalizable">c</a> <a id="522" href="Function.Base.html#522" class="Generalizable">d</a> <a id="524" href="Function.Base.html#524" class="Generalizable">e</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="538" href="Function.Base.html#538" class="Generalizable">A</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Base.html#516" class="Generalizable">a</a>
    <a id="552" href="Function.Base.html#552" class="Generalizable">B</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Function.Base.html#518" class="Generalizable">b</a>
    <a id="566" href="Function.Base.html#566" class="Generalizable">C</a> <a id="568" class="Symbol">:</a> <a id="570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="574" href="Function.Base.html#520" class="Generalizable">c</a>
    <a id="580" href="Function.Base.html#580" class="Generalizable">D</a> <a id="582" class="Symbol">:</a> <a id="584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="588" href="Function.Base.html#522" class="Generalizable">d</a>
    <a id="594" href="Function.Base.html#594" class="Generalizable">E</a> <a id="596" class="Symbol">:</a> <a id="598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="602" href="Function.Base.html#524" class="Generalizable">e</a>

<a id="605" class="Comment">------------------------------------------------------------------------</a>
<a id="678" class="Comment">-- Some simple functions</a>

<a id="id"></a><a id="704" href="Function.Base.html#704" class="Function">id</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Base.html#538" class="Generalizable">A</a> <a id="711" class="Symbol">→</a> <a id="713" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="715" href="Function.Base.html#704" class="Function">id</a> <a id="718" href="Function.Base.html#718" class="Bound">x</a> <a id="720" class="Symbol">=</a> <a id="722" href="Function.Base.html#718" class="Bound">x</a>

<a id="const"></a><a id="725" href="Function.Base.html#725" class="Function">const</a> <a id="731" class="Symbol">:</a> <a id="733" href="Function.Base.html#538" class="Generalizable">A</a> <a id="735" class="Symbol">→</a> <a id="737" href="Function.Base.html#552" class="Generalizable">B</a> <a id="739" class="Symbol">→</a> <a id="741" href="Function.Base.html#538" class="Generalizable">A</a>
<a id="743" href="Function.Base.html#725" class="Function">const</a> <a id="749" href="Function.Base.html#749" class="Bound">x</a> <a id="751" class="Symbol">=</a> <a id="753" class="Symbol">λ</a> <a id="755" href="Function.Base.html#755" class="Bound">_</a> <a id="757" class="Symbol">→</a> <a id="759" href="Function.Base.html#749" class="Bound">x</a>

<a id="constᵣ"></a><a id="762" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="769" class="Symbol">:</a> <a id="771" href="Function.Base.html#538" class="Generalizable">A</a> <a id="773" class="Symbol">→</a> <a id="775" href="Function.Base.html#552" class="Generalizable">B</a> <a id="777" class="Symbol">→</a> <a id="779" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="781" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="788" class="Symbol">_</a> <a id="790" class="Symbol">=</a> <a id="792" href="Function.Base.html#704" class="Function">id</a>

<a id="796" class="Comment">------------------------------------------------------------------------</a>
<a id="869" class="Comment">-- Operations on dependent functions</a>

<a id="907" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="974" class="Comment">-- value of the input to the function.</a>

<a id="1014" class="Keyword">infixr</a> <a id="1021" class="Number">9</a> <a id="1023" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1027" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a>
<a id="1032" class="Keyword">infixl</a> <a id="1039" class="Number">8</a> <a id="1041" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a>
<a id="1045" class="Keyword">infixl</a> <a id="1052" class="Number">0</a> <a id="1054" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>
<a id="1059" class="Keyword">infix</a>  <a id="1066" class="Number">0</a> <a id="1068" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a> <a id="1087" href="Function.Base.html#6719" class="Function Operator">case_return_of_</a>
<a id="1103" class="Keyword">infixr</a> <a id="1110" class="Number">-1</a> <a id="1113" href="Function.Base.html#1993" class="Function Operator">_$_</a>

<a id="1118" class="Comment">-- Composition</a>

<a id="_∘_"></a><a id="1134" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1138" class="Symbol">:</a> <a id="1140" class="Symbol">∀</a> <a id="1142" class="Symbol">{</a><a id="1143" href="Function.Base.html#1143" class="Bound">A</a> <a id="1145" class="Symbol">:</a> <a id="1147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1151" href="Function.Base.html#516" class="Generalizable">a</a><a id="1152" class="Symbol">}</a> <a id="1154" class="Symbol">{</a><a id="1155" href="Function.Base.html#1155" class="Bound">B</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Function.Base.html#1143" class="Bound">A</a> <a id="1161" class="Symbol">→</a> <a id="1163" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1167" href="Function.Base.html#518" class="Generalizable">b</a><a id="1168" class="Symbol">}</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Function.Base.html#1171" class="Bound">C</a> <a id="1173" class="Symbol">:</a> <a id="1175" class="Symbol">{</a><a id="1176" href="Function.Base.html#1176" class="Bound">x</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Function.Base.html#1143" class="Bound">A</a><a id="1181" class="Symbol">}</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Base.html#1155" class="Bound">B</a> <a id="1187" href="Function.Base.html#1176" class="Bound">x</a> <a id="1189" class="Symbol">→</a> <a id="1191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1195" href="Function.Base.html#520" class="Generalizable">c</a><a id="1196" class="Symbol">}</a> <a id="1198" class="Symbol">→</a>
      <a id="1206" class="Symbol">(∀</a> <a id="1209" class="Symbol">{</a><a id="1210" href="Function.Base.html#1210" class="Bound">x</a><a id="1211" class="Symbol">}</a> <a id="1213" class="Symbol">(</a><a id="1214" href="Function.Base.html#1214" class="Bound">y</a> <a id="1216" class="Symbol">:</a> <a id="1218" href="Function.Base.html#1155" class="Bound">B</a> <a id="1220" href="Function.Base.html#1210" class="Bound">x</a><a id="1221" class="Symbol">)</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Function.Base.html#1171" class="Bound">C</a> <a id="1227" href="Function.Base.html#1214" class="Bound">y</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">→</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Function.Base.html#1233" class="Bound">g</a> <a id="1235" class="Symbol">:</a> <a id="1237" class="Symbol">(</a><a id="1238" href="Function.Base.html#1238" class="Bound">x</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Function.Base.html#1143" class="Bound">A</a><a id="1243" class="Symbol">)</a> <a id="1245" class="Symbol">→</a> <a id="1247" href="Function.Base.html#1155" class="Bound">B</a> <a id="1249" href="Function.Base.html#1238" class="Bound">x</a><a id="1250" class="Symbol">)</a> <a id="1252" class="Symbol">→</a>
      <a id="1260" class="Symbol">((</a><a id="1262" href="Function.Base.html#1262" class="Bound">x</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Function.Base.html#1143" class="Bound">A</a><a id="1267" class="Symbol">)</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Function.Base.html#1171" class="Bound">C</a> <a id="1273" class="Symbol">(</a><a id="1274" href="Function.Base.html#1233" class="Bound">g</a> <a id="1276" href="Function.Base.html#1262" class="Bound">x</a><a id="1277" class="Symbol">))</a>
<a id="1280" href="Function.Base.html#1280" class="Bound">f</a> <a id="1282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1284" href="Function.Base.html#1284" class="Bound">g</a> <a id="1286" class="Symbol">=</a> <a id="1288" class="Symbol">λ</a> <a id="1290" href="Function.Base.html#1290" class="Bound">x</a> <a id="1292" class="Symbol">→</a> <a id="1294" href="Function.Base.html#1280" class="Bound">f</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Function.Base.html#1284" class="Bound">g</a> <a id="1299" href="Function.Base.html#1290" class="Bound">x</a><a id="1300" class="Symbol">)</a>
<a id="1302" class="Symbol">{-#</a> <a id="1306" class="Keyword">INLINE</a> <a id="1313" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="1317" class="Symbol">#-}</a>

<a id="_∘₂_"></a><a id="1322" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a> <a id="1327" class="Symbol">:</a> <a id="1329" class="Symbol">∀</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Base.html#1332" class="Bound">A₁</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Base.html#516" class="Generalizable">a</a><a id="1342" class="Symbol">}</a> <a id="1344" class="Symbol">{</a><a id="1345" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1348" class="Symbol">:</a> <a id="1350" href="Function.Base.html#1332" class="Bound">A₁</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1359" href="Function.Base.html#522" class="Generalizable">d</a><a id="1360" class="Symbol">}</a>
         <a id="1371" class="Symbol">{</a><a id="1372" href="Function.Base.html#1372" class="Bound">B</a> <a id="1374" class="Symbol">:</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Function.Base.html#1377" class="Bound">x</a> <a id="1379" class="Symbol">:</a> <a id="1381" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1383" class="Symbol">)</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1390" href="Function.Base.html#1377" class="Bound">x</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1398" href="Function.Base.html#518" class="Generalizable">b</a><a id="1399" class="Symbol">}</a>
         <a id="1410" class="Symbol">{</a><a id="1411" href="Function.Base.html#1411" class="Bound">C</a> <a id="1413" class="Symbol">:</a> <a id="1415" class="Symbol">{</a><a id="1416" href="Function.Base.html#1416" class="Bound">x</a> <a id="1418" class="Symbol">:</a> <a id="1420" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1422" class="Symbol">}</a> <a id="1424" class="Symbol">→</a> <a id="1426" class="Symbol">{</a><a id="1427" href="Function.Base.html#1427" class="Bound">y</a> <a id="1429" class="Symbol">:</a> <a id="1431" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1434" href="Function.Base.html#1416" class="Bound">x</a><a id="1435" class="Symbol">}</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="Function.Base.html#1372" class="Bound">B</a> <a id="1441" href="Function.Base.html#1416" class="Bound">x</a> <a id="1443" href="Function.Base.html#1427" class="Bound">y</a> <a id="1445" class="Symbol">→</a> <a id="1447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1451" href="Function.Base.html#520" class="Generalizable">c</a><a id="1452" class="Symbol">}</a> <a id="1454" class="Symbol">→</a>
       <a id="1463" class="Symbol">({</a><a id="1465" href="Function.Base.html#1465" class="Bound">x</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1471" class="Symbol">}</a> <a id="1473" class="Symbol">→</a> <a id="1475" class="Symbol">{</a><a id="1476" href="Function.Base.html#1476" class="Bound">y</a> <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1483" href="Function.Base.html#1465" class="Bound">x</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">→</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Function.Base.html#1489" class="Bound">z</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Function.Base.html#1372" class="Bound">B</a> <a id="1495" href="Function.Base.html#1465" class="Bound">x</a> <a id="1497" href="Function.Base.html#1476" class="Bound">y</a><a id="1498" class="Symbol">)</a> <a id="1500" class="Symbol">→</a> <a id="1502" href="Function.Base.html#1411" class="Bound">C</a> <a id="1504" href="Function.Base.html#1489" class="Bound">z</a><a id="1505" class="Symbol">)</a> <a id="1507" class="Symbol">→</a>
       <a id="1516" class="Symbol">(</a><a id="1517" href="Function.Base.html#1517" class="Bound">g</a> <a id="1519" class="Symbol">:</a> <a id="1521" class="Symbol">(</a><a id="1522" href="Function.Base.html#1522" class="Bound">x</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1528" class="Symbol">)</a> <a id="1530" class="Symbol">→</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Function.Base.html#1533" class="Bound">y</a> <a id="1535" class="Symbol">:</a> <a id="1537" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1540" href="Function.Base.html#1522" class="Bound">x</a><a id="1541" class="Symbol">)</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Function.Base.html#1372" class="Bound">B</a> <a id="1547" href="Function.Base.html#1522" class="Bound">x</a> <a id="1549" href="Function.Base.html#1533" class="Bound">y</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">→</a>
       <a id="1561" class="Symbol">((</a><a id="1563" href="Function.Base.html#1563" class="Bound">x</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Function.Base.html#1332" class="Bound">A₁</a><a id="1569" class="Symbol">)</a> <a id="1571" class="Symbol">→</a> <a id="1573" class="Symbol">(</a><a id="1574" href="Function.Base.html#1574" class="Bound">y</a> <a id="1576" class="Symbol">:</a> <a id="1578" href="Function.Base.html#1345" class="Bound">A₂</a> <a id="1581" href="Function.Base.html#1563" class="Bound">x</a><a id="1582" class="Symbol">)</a> <a id="1584" class="Symbol">→</a> <a id="1586" href="Function.Base.html#1411" class="Bound">C</a> <a id="1588" class="Symbol">(</a><a id="1589" href="Function.Base.html#1517" class="Bound">g</a> <a id="1591" href="Function.Base.html#1563" class="Bound">x</a> <a id="1593" href="Function.Base.html#1574" class="Bound">y</a><a id="1594" class="Symbol">))</a>
<a id="1597" href="Function.Base.html#1597" class="Bound">f</a> <a id="1599" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1602" href="Function.Base.html#1602" class="Bound">g</a> <a id="1604" class="Symbol">=</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Base.html#1608" class="Bound">x</a> <a id="1610" href="Function.Base.html#1610" class="Bound">y</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Function.Base.html#1597" class="Bound">f</a> <a id="1616" class="Symbol">(</a><a id="1617" href="Function.Base.html#1602" class="Bound">g</a> <a id="1619" href="Function.Base.html#1608" class="Bound">x</a> <a id="1621" href="Function.Base.html#1610" class="Bound">y</a><a id="1622" class="Symbol">)</a>

<a id="1625" class="Comment">-- Flipping order of arguments</a>

<a id="flip"></a><a id="1657" href="Function.Base.html#1657" class="Function">flip</a> <a id="1662" class="Symbol">:</a> <a id="1664" class="Symbol">∀</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Function.Base.html#1667" class="Bound">A</a> <a id="1669" class="Symbol">:</a> <a id="1671" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1675" href="Function.Base.html#516" class="Generalizable">a</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">{</a><a id="1679" href="Function.Base.html#1679" class="Bound">B</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" href="Function.Base.html#518" class="Generalizable">b</a><a id="1688" class="Symbol">}</a> <a id="1690" class="Symbol">{</a><a id="1691" href="Function.Base.html#1691" class="Bound">C</a> <a id="1693" class="Symbol">:</a> <a id="1695" href="Function.Base.html#1667" class="Bound">A</a> <a id="1697" class="Symbol">→</a> <a id="1699" href="Function.Base.html#1679" class="Bound">B</a> <a id="1701" class="Symbol">→</a> <a id="1703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1707" href="Function.Base.html#520" class="Generalizable">c</a><a id="1708" class="Symbol">}</a> <a id="1710" class="Symbol">→</a>
       <a id="1719" class="Symbol">((</a><a id="1721" href="Function.Base.html#1721" class="Bound">x</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Function.Base.html#1667" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Function.Base.html#1729" class="Bound">y</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Function.Base.html#1679" class="Bound">B</a><a id="1734" class="Symbol">)</a> <a id="1736" class="Symbol">→</a> <a id="1738" href="Function.Base.html#1691" class="Bound">C</a> <a id="1740" href="Function.Base.html#1721" class="Bound">x</a> <a id="1742" href="Function.Base.html#1729" class="Bound">y</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Symbol">→</a> <a id="1747" class="Symbol">((</a><a id="1749" href="Function.Base.html#1749" class="Bound">y</a> <a id="1751" class="Symbol">:</a> <a id="1753" href="Function.Base.html#1679" class="Bound">B</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Base.html#1757" class="Bound">x</a> <a id="1759" class="Symbol">:</a> <a id="1761" href="Function.Base.html#1667" class="Bound">A</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" href="Function.Base.html#1691" class="Bound">C</a> <a id="1768" href="Function.Base.html#1757" class="Bound">x</a> <a id="1770" href="Function.Base.html#1749" class="Bound">y</a><a id="1771" class="Symbol">)</a>
<a id="1773" href="Function.Base.html#1657" class="Function">flip</a> <a id="1778" href="Function.Base.html#1778" class="Bound">f</a> <a id="1780" class="Symbol">=</a> <a id="1782" class="Symbol">λ</a> <a id="1784" href="Function.Base.html#1784" class="Bound">y</a> <a id="1786" href="Function.Base.html#1786" class="Bound">x</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Function.Base.html#1778" class="Bound">f</a> <a id="1792" href="Function.Base.html#1786" class="Bound">x</a> <a id="1794" href="Function.Base.html#1784" class="Bound">y</a>
<a id="1796" class="Symbol">{-#</a> <a id="1800" class="Keyword">INLINE</a> <a id="1807" href="Function.Base.html#1657" class="Function">flip</a> <a id="1812" class="Symbol">#-}</a>

<a id="1817" class="Comment">-- Application - note that _$_ is right associative, as in Haskell.</a>
<a id="1885" class="Comment">-- If you want a left associative infix application operator, use</a>
<a id="1951" class="Comment">-- RawFunctor._&lt;$&gt;_ from Effect.Functor.</a>

<a id="_$_"></a><a id="1993" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="1997" class="Symbol">:</a> <a id="1999" class="Symbol">∀</a> <a id="2001" class="Symbol">{</a><a id="2002" href="Function.Base.html#2002" class="Bound">A</a> <a id="2004" class="Symbol">:</a> <a id="2006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2010" href="Function.Base.html#516" class="Generalizable">a</a><a id="2011" class="Symbol">}</a> <a id="2013" class="Symbol">{</a><a id="2014" href="Function.Base.html#2014" class="Bound">B</a> <a id="2016" class="Symbol">:</a> <a id="2018" href="Function.Base.html#2002" class="Bound">A</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2026" href="Function.Base.html#518" class="Generalizable">b</a><a id="2027" class="Symbol">}</a> <a id="2029" class="Symbol">→</a>
      <a id="2037" class="Symbol">((</a><a id="2039" href="Function.Base.html#2039" class="Bound">x</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Function.Base.html#2002" class="Bound">A</a><a id="2044" class="Symbol">)</a> <a id="2046" class="Symbol">→</a> <a id="2048" href="Function.Base.html#2014" class="Bound">B</a> <a id="2050" href="Function.Base.html#2039" class="Bound">x</a><a id="2051" class="Symbol">)</a> <a id="2053" class="Symbol">→</a> <a id="2055" class="Symbol">((</a><a id="2057" href="Function.Base.html#2057" class="Bound">x</a> <a id="2059" class="Symbol">:</a> <a id="2061" href="Function.Base.html#2002" class="Bound">A</a><a id="2062" class="Symbol">)</a> <a id="2064" class="Symbol">→</a> <a id="2066" href="Function.Base.html#2014" class="Bound">B</a> <a id="2068" href="Function.Base.html#2057" class="Bound">x</a><a id="2069" class="Symbol">)</a>
<a id="2071" href="Function.Base.html#2071" class="Bound">f</a> <a id="2073" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2075" href="Function.Base.html#2075" class="Bound">x</a> <a id="2077" class="Symbol">=</a> <a id="2079" href="Function.Base.html#2071" class="Bound">f</a> <a id="2081" href="Function.Base.html#2075" class="Bound">x</a>
<a id="2083" class="Symbol">{-#</a> <a id="2087" class="Keyword">INLINE</a> <a id="2094" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="2098" class="Symbol">#-}</a>

<a id="2103" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;_"></a><a id="2146" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2151" class="Symbol">:</a> <a id="2153" class="Symbol">∀</a> <a id="2155" class="Symbol">{</a><a id="2156" href="Function.Base.html#2156" class="Bound">A</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2164" href="Function.Base.html#516" class="Generalizable">a</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Function.Base.html#2168" class="Bound">B</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Function.Base.html#2156" class="Bound">A</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2180" href="Function.Base.html#518" class="Generalizable">b</a><a id="2181" class="Symbol">}</a> <a id="2183" class="Symbol">→</a>
       <a id="2192" class="Symbol">(</a><a id="2193" href="Function.Base.html#2193" class="Bound">a</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="Function.Base.html#2156" class="Bound">A</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">→</a> <a id="2202" class="Symbol">(∀</a> <a id="2205" href="Function.Base.html#2205" class="Bound">a</a> <a id="2207" class="Symbol">→</a> <a id="2209" href="Function.Base.html#2168" class="Bound">B</a> <a id="2211" href="Function.Base.html#2205" class="Bound">a</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Function.Base.html#2168" class="Bound">B</a> <a id="2218" href="Function.Base.html#2193" class="Bound">a</a>
<a id="2220" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2225" class="Symbol">=</a> <a id="2227" href="Function.Base.html#1657" class="Function">flip</a> <a id="2232" href="Function.Base.html#1993" class="Function Operator">_$_</a>
<a id="2236" class="Symbol">{-#</a> <a id="2240" class="Keyword">INLINE</a> <a id="2247" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a> <a id="2252" class="Symbol">#-}</a>

<a id="2257" class="Comment">-- The S combinator - written infix as in Conor McBride&#39;s paper</a>
<a id="2321" class="Comment">-- &quot;Outrageous but Meaningful Coincidences: Dependent type-safe syntax</a>
<a id="2392" class="Comment">-- and evaluation&quot;.</a>

<a id="_ˢ_"></a><a id="2413" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a> <a id="2417" class="Symbol">:</a> <a id="2419" class="Symbol">∀</a> <a id="2421" class="Symbol">{</a><a id="2422" href="Function.Base.html#2422" class="Bound">A</a> <a id="2424" class="Symbol">:</a> <a id="2426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2430" href="Function.Base.html#516" class="Generalizable">a</a><a id="2431" class="Symbol">}</a> <a id="2433" class="Symbol">{</a><a id="2434" href="Function.Base.html#2434" class="Bound">B</a> <a id="2436" class="Symbol">:</a> <a id="2438" href="Function.Base.html#2422" class="Bound">A</a> <a id="2440" class="Symbol">→</a> <a id="2442" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2446" href="Function.Base.html#518" class="Generalizable">b</a><a id="2447" class="Symbol">}</a> <a id="2449" class="Symbol">{</a><a id="2450" href="Function.Base.html#2450" class="Bound">C</a> <a id="2452" class="Symbol">:</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Function.Base.html#2455" class="Bound">x</a> <a id="2457" class="Symbol">:</a> <a id="2459" href="Function.Base.html#2422" class="Bound">A</a><a id="2460" class="Symbol">)</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Function.Base.html#2434" class="Bound">B</a> <a id="2466" href="Function.Base.html#2455" class="Bound">x</a> <a id="2468" class="Symbol">→</a> <a id="2470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2474" href="Function.Base.html#520" class="Generalizable">c</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">→</a>
      <a id="2485" class="Symbol">((</a><a id="2487" href="Function.Base.html#2487" class="Bound">x</a> <a id="2489" class="Symbol">:</a> <a id="2491" href="Function.Base.html#2422" class="Bound">A</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Function.Base.html#2495" class="Bound">y</a> <a id="2497" class="Symbol">:</a> <a id="2499" href="Function.Base.html#2434" class="Bound">B</a> <a id="2501" href="Function.Base.html#2487" class="Bound">x</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Function.Base.html#2450" class="Bound">C</a> <a id="2508" href="Function.Base.html#2487" class="Bound">x</a> <a id="2510" href="Function.Base.html#2495" class="Bound">y</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">→</a>
      <a id="2521" class="Symbol">(</a><a id="2522" href="Function.Base.html#2522" class="Bound">g</a> <a id="2524" class="Symbol">:</a> <a id="2526" class="Symbol">(</a><a id="2527" href="Function.Base.html#2527" class="Bound">x</a> <a id="2529" class="Symbol">:</a> <a id="2531" href="Function.Base.html#2422" class="Bound">A</a><a id="2532" class="Symbol">)</a> <a id="2534" class="Symbol">→</a> <a id="2536" href="Function.Base.html#2434" class="Bound">B</a> <a id="2538" href="Function.Base.html#2527" class="Bound">x</a><a id="2539" class="Symbol">)</a> <a id="2541" class="Symbol">→</a>
      <a id="2549" class="Symbol">((</a><a id="2551" href="Function.Base.html#2551" class="Bound">x</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Function.Base.html#2422" class="Bound">A</a><a id="2556" class="Symbol">)</a> <a id="2558" class="Symbol">→</a> <a id="2560" href="Function.Base.html#2450" class="Bound">C</a> <a id="2562" href="Function.Base.html#2551" class="Bound">x</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Function.Base.html#2522" class="Bound">g</a> <a id="2567" href="Function.Base.html#2551" class="Bound">x</a><a id="2568" class="Symbol">))</a>
<a id="2571" href="Function.Base.html#2571" class="Bound">f</a> <a id="2573" href="Function.Base.html#2413" class="Function Operator">ˢ</a> <a id="2575" href="Function.Base.html#2575" class="Bound">g</a> <a id="2577" class="Symbol">=</a> <a id="2579" class="Symbol">λ</a> <a id="2581" href="Function.Base.html#2581" class="Bound">x</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Function.Base.html#2571" class="Bound">f</a> <a id="2587" href="Function.Base.html#2581" class="Bound">x</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Function.Base.html#2575" class="Bound">g</a> <a id="2592" href="Function.Base.html#2581" class="Bound">x</a><a id="2593" class="Symbol">)</a>
<a id="2595" class="Symbol">{-#</a> <a id="2599" class="Keyword">INLINE</a> <a id="2606" href="Function.Base.html#2413" class="Function Operator">_ˢ_</a> <a id="2610" class="Symbol">#-}</a>

<a id="2615" class="Comment">-- Converting between implicit and explicit function spaces.</a>

<a id="_$-"></a><a id="2677" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2681" class="Symbol">:</a> <a id="2683" class="Symbol">∀</a> <a id="2685" class="Symbol">{</a><a id="2686" href="Function.Base.html#2686" class="Bound">A</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2694" href="Function.Base.html#516" class="Generalizable">a</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">{</a><a id="2698" href="Function.Base.html#2698" class="Bound">B</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Function.Base.html#2686" class="Bound">A</a> <a id="2704" class="Symbol">→</a> <a id="2706" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2710" href="Function.Base.html#518" class="Generalizable">b</a><a id="2711" class="Symbol">}</a> <a id="2713" class="Symbol">→</a> <a id="2715" class="Symbol">((</a><a id="2717" href="Function.Base.html#2717" class="Bound">x</a> <a id="2719" class="Symbol">:</a> <a id="2721" href="Function.Base.html#2686" class="Bound">A</a><a id="2722" class="Symbol">)</a> <a id="2724" class="Symbol">→</a> <a id="2726" href="Function.Base.html#2698" class="Bound">B</a> <a id="2728" href="Function.Base.html#2717" class="Bound">x</a><a id="2729" class="Symbol">)</a> <a id="2731" class="Symbol">→</a> <a id="2733" class="Symbol">({</a><a id="2735" href="Function.Base.html#2735" class="Bound">x</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Function.Base.html#2686" class="Bound">A</a><a id="2740" class="Symbol">}</a> <a id="2742" class="Symbol">→</a> <a id="2744" href="Function.Base.html#2698" class="Bound">B</a> <a id="2746" href="Function.Base.html#2735" class="Bound">x</a><a id="2747" class="Symbol">)</a>
<a id="2749" href="Function.Base.html#2749" class="Bound">f</a> <a id="2751" href="Function.Base.html#2677" class="Function Operator">$-</a> <a id="2754" class="Symbol">=</a> <a id="2756" href="Function.Base.html#2749" class="Bound">f</a> <a id="2758" class="Symbol">_</a>
<a id="2760" class="Symbol">{-#</a> <a id="2764" class="Keyword">INLINE</a> <a id="2771" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="2775" class="Symbol">#-}</a>

<a id="λ-"></a><a id="2780" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2783" class="Symbol">:</a> <a id="2785" class="Symbol">∀</a> <a id="2787" class="Symbol">{</a><a id="2788" href="Function.Base.html#2788" class="Bound">A</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2796" href="Function.Base.html#516" class="Generalizable">a</a><a id="2797" class="Symbol">}</a> <a id="2799" class="Symbol">{</a><a id="2800" href="Function.Base.html#2800" class="Bound">B</a> <a id="2802" class="Symbol">:</a> <a id="2804" href="Function.Base.html#2788" class="Bound">A</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2812" href="Function.Base.html#518" class="Generalizable">b</a><a id="2813" class="Symbol">}</a> <a id="2815" class="Symbol">→</a> <a id="2817" class="Symbol">({</a><a id="2819" href="Function.Base.html#2819" class="Bound">x</a> <a id="2821" class="Symbol">:</a> <a id="2823" href="Function.Base.html#2788" class="Bound">A</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">→</a> <a id="2828" href="Function.Base.html#2800" class="Bound">B</a> <a id="2830" href="Function.Base.html#2819" class="Bound">x</a><a id="2831" class="Symbol">)</a> <a id="2833" class="Symbol">→</a> <a id="2835" class="Symbol">((</a><a id="2837" href="Function.Base.html#2837" class="Bound">x</a> <a id="2839" class="Symbol">:</a> <a id="2841" href="Function.Base.html#2788" class="Bound">A</a><a id="2842" class="Symbol">)</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Function.Base.html#2800" class="Bound">B</a> <a id="2848" href="Function.Base.html#2837" class="Bound">x</a><a id="2849" class="Symbol">)</a>
<a id="2851" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2854" href="Function.Base.html#2854" class="Bound">f</a> <a id="2856" class="Symbol">=</a> <a id="2858" class="Symbol">λ</a> <a id="2860" href="Function.Base.html#2860" class="Bound">x</a> <a id="2862" class="Symbol">→</a> <a id="2864" href="Function.Base.html#2854" class="Bound">f</a>
<a id="2866" class="Symbol">{-#</a> <a id="2870" class="Keyword">INLINE</a> <a id="2877" href="Function.Base.html#2780" class="Function">λ-</a> <a id="2880" class="Symbol">#-}</a>

<a id="2885" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="2952" class="Comment">-- README.Case).</a>

<a id="case_returning_of_"></a><a id="2970" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a> <a id="2989" class="Symbol">:</a> <a id="2991" class="Symbol">∀</a> <a id="2993" class="Symbol">{</a><a id="2994" href="Function.Base.html#2994" class="Bound">A</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Function.Base.html#516" class="Generalizable">a</a><a id="3003" class="Symbol">}</a> <a id="3005" class="Symbol">(</a><a id="3006" href="Function.Base.html#3006" class="Bound">x</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="Function.Base.html#2994" class="Bound">A</a><a id="3011" class="Symbol">)</a> <a id="3013" class="Symbol">(</a><a id="3014" href="Function.Base.html#3014" class="Bound">B</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Function.Base.html#2994" class="Bound">A</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3026" href="Function.Base.html#518" class="Generalizable">b</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">→</a>
                  <a id="3049" class="Symbol">((</a><a id="3051" href="Function.Base.html#3051" class="Bound">x</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Function.Base.html#2994" class="Bound">A</a><a id="3056" class="Symbol">)</a> <a id="3058" class="Symbol">→</a> <a id="3060" href="Function.Base.html#3014" class="Bound">B</a> <a id="3062" href="Function.Base.html#3051" class="Bound">x</a><a id="3063" class="Symbol">)</a> <a id="3065" class="Symbol">→</a> <a id="3067" href="Function.Base.html#3014" class="Bound">B</a> <a id="3069" href="Function.Base.html#3006" class="Bound">x</a>
<a id="3071" href="Function.Base.html#2970" class="Function Operator">case</a> <a id="3076" href="Function.Base.html#3076" class="Bound">x</a> <a id="3078" href="Function.Base.html#2970" class="Function Operator">returning</a> <a id="3088" href="Function.Base.html#3088" class="Bound">B</a> <a id="3090" href="Function.Base.html#2970" class="Function Operator">of</a> <a id="3093" href="Function.Base.html#3093" class="Bound">f</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Function.Base.html#3093" class="Bound">f</a> <a id="3099" href="Function.Base.html#3076" class="Bound">x</a>
<a id="3101" class="Symbol">{-#</a> <a id="3105" class="Keyword">INLINE</a> <a id="3112" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a> <a id="3131" class="Symbol">#-}</a>

<a id="3136" class="Comment">------------------------------------------------------------------------</a>
<a id="3209" class="Comment">-- Non-dependent versions of dependent operations</a>

<a id="3260" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="3330" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="3395" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="3464" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="3534" class="Comment">-- inference properties.</a>

<a id="3560" class="Keyword">infixr</a> <a id="3567" class="Number">9</a> <a id="3569" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="3574" href="Function.Base.html#3698" class="Function Operator">_∘₂′_</a>
<a id="3580" class="Keyword">infixl</a> <a id="3587" class="Number">0</a> <a id="3589" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a>
<a id="3595" class="Keyword">infix</a>  <a id="3602" class="Number">0</a> <a id="3604" href="Function.Base.html#4061" class="Function Operator">case_of_</a>
<a id="3613" class="Keyword">infixr</a> <a id="3620" class="Number">-1</a> <a id="3623" href="Function.Base.html#3858" class="Function Operator">_$′_</a>

<a id="3629" class="Comment">-- Composition</a>

<a id="_∘′_"></a><a id="3645" href="Function.Base.html#3645" class="Function Operator">_∘′_</a> <a id="3650" class="Symbol">:</a> <a id="3652" class="Symbol">(</a><a id="3653" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Function.Base.html#566" class="Generalizable">C</a><a id="3658" class="Symbol">)</a> <a id="3660" class="Symbol">→</a> <a id="3662" class="Symbol">(</a><a id="3663" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3665" class="Symbol">→</a> <a id="3667" href="Function.Base.html#552" class="Generalizable">B</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">→</a> <a id="3672" class="Symbol">(</a><a id="3673" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Function.Base.html#566" class="Generalizable">C</a><a id="3678" class="Symbol">)</a>
<a id="3680" href="Function.Base.html#3680" class="Bound">f</a> <a id="3682" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3685" href="Function.Base.html#3685" class="Bound">g</a> <a id="3687" class="Symbol">=</a> <a id="3689" href="Function.Base.html#1134" class="Function Operator">_∘_</a> <a id="3693" href="Function.Base.html#3680" class="Bound">f</a> <a id="3695" href="Function.Base.html#3685" class="Bound">g</a>

<a id="_∘₂′_"></a><a id="3698" href="Function.Base.html#3698" class="Function Operator">_∘₂′_</a> <a id="3704" class="Symbol">:</a> <a id="3706" class="Symbol">(</a><a id="3707" href="Function.Base.html#566" class="Generalizable">C</a> <a id="3709" class="Symbol">→</a> <a id="3711" href="Function.Base.html#580" class="Generalizable">D</a><a id="3712" class="Symbol">)</a> <a id="3714" class="Symbol">→</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3723" class="Symbol">→</a> <a id="3725" href="Function.Base.html#566" class="Generalizable">C</a><a id="3726" class="Symbol">)</a> <a id="3728" class="Symbol">→</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3737" class="Symbol">→</a> <a id="3739" href="Function.Base.html#580" class="Generalizable">D</a><a id="3740" class="Symbol">)</a>
<a id="3742" href="Function.Base.html#3742" class="Bound">f</a> <a id="3744" href="Function.Base.html#3698" class="Function Operator">∘₂′</a> <a id="3748" href="Function.Base.html#3748" class="Bound">g</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a> <a id="3757" href="Function.Base.html#3742" class="Bound">f</a> <a id="3759" href="Function.Base.html#3748" class="Bound">g</a>

<a id="3762" class="Comment">-- Flipping order of arguments</a>

<a id="flip′"></a><a id="3794" href="Function.Base.html#3794" class="Function">flip′</a> <a id="3800" class="Symbol">:</a> <a id="3802" class="Symbol">(</a><a id="3803" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3809" class="Symbol">→</a> <a id="3811" href="Function.Base.html#566" class="Generalizable">C</a><a id="3812" class="Symbol">)</a> <a id="3814" class="Symbol">→</a> <a id="3816" class="Symbol">(</a><a id="3817" href="Function.Base.html#552" class="Generalizable">B</a> <a id="3819" class="Symbol">→</a> <a id="3821" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3823" class="Symbol">→</a> <a id="3825" href="Function.Base.html#566" class="Generalizable">C</a><a id="3826" class="Symbol">)</a>
<a id="3828" href="Function.Base.html#3794" class="Function">flip′</a> <a id="3834" class="Symbol">=</a> <a id="3836" href="Function.Base.html#1657" class="Function">flip</a>

<a id="3842" class="Comment">-- Application</a>

<a id="_$′_"></a><a id="3858" href="Function.Base.html#3858" class="Function Operator">_$′_</a> <a id="3863" class="Symbol">:</a> <a id="3865" class="Symbol">(</a><a id="3866" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3868" class="Symbol">→</a> <a id="3870" href="Function.Base.html#552" class="Generalizable">B</a><a id="3871" class="Symbol">)</a> <a id="3873" class="Symbol">→</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3878" class="Symbol">→</a> <a id="3880" href="Function.Base.html#552" class="Generalizable">B</a><a id="3881" class="Symbol">)</a>
<a id="3883" href="Function.Base.html#3858" class="Function Operator">_$′_</a> <a id="3888" class="Symbol">=</a> <a id="3890" href="Function.Base.html#1993" class="Function Operator">_$_</a>

<a id="3895" class="Comment">-- Flipped application (aka pipe-forward)</a>

<a id="_|&gt;′_"></a><a id="3938" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3948" class="Symbol">→</a> <a id="3950" class="Symbol">(</a><a id="3951" href="Function.Base.html#538" class="Generalizable">A</a> <a id="3953" class="Symbol">→</a> <a id="3955" href="Function.Base.html#552" class="Generalizable">B</a><a id="3956" class="Symbol">)</a> <a id="3958" class="Symbol">→</a> <a id="3960" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="3962" href="Function.Base.html#3938" class="Function Operator">_|&gt;′_</a> <a id="3968" class="Symbol">=</a> <a id="3970" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>

<a id="3976" class="Comment">-- Case expressions (to be used with pattern-matching lambdas, see</a>
<a id="4043" class="Comment">-- README.Case).</a>

<a id="case_of_"></a><a id="4061" href="Function.Base.html#4061" class="Function Operator">case_of_</a> <a id="4070" class="Symbol">:</a> <a id="4072" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4074" class="Symbol">→</a> <a id="4076" class="Symbol">(</a><a id="4077" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Function.Base.html#552" class="Generalizable">B</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Function.Base.html#552" class="Generalizable">B</a>
<a id="4088" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4093" href="Function.Base.html#4093" class="Bound">x</a> <a id="4095" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4098" href="Function.Base.html#4098" class="Bound">f</a> <a id="4100" class="Symbol">=</a> <a id="4102" href="Function.Base.html#2970" class="Function Operator">case</a> <a id="4107" href="Function.Base.html#4093" class="Bound">x</a> <a id="4109" href="Function.Base.html#2970" class="Function Operator">returning</a> <a id="4119" class="Symbol">_</a> <a id="4121" href="Function.Base.html#2970" class="Function Operator">of</a> <a id="4124" href="Function.Base.html#4098" class="Bound">f</a>
<a id="4126" class="Symbol">{-#</a> <a id="4130" class="Keyword">INLINE</a> <a id="4137" href="Function.Base.html#4061" class="Function Operator">case_of_</a> <a id="4146" class="Symbol">#-}</a>

<a id="4151" class="Comment">------------------------------------------------------------------------</a>
<a id="4224" class="Comment">-- Operations that are only defined for non-dependent functions</a>

<a id="4289" class="Keyword">infixl</a> <a id="4296" class="Number">1</a> <a id="4298" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a>
<a id="4304" class="Keyword">infixl</a> <a id="4311" class="Number">0</a> <a id="4313" href="Function.Base.html#4505" class="Function Operator">_∋_</a>

<a id="4318" class="Comment">-- Binary application</a>

<a id="_⟨_⟩_"></a><a id="4341" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4351" class="Symbol">→</a> <a id="4353" class="Symbol">(</a><a id="4354" href="Function.Base.html#538" class="Generalizable">A</a> <a id="4356" class="Symbol">→</a> <a id="4358" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Function.Base.html#566" class="Generalizable">C</a><a id="4363" class="Symbol">)</a> <a id="4365" class="Symbol">→</a> <a id="4367" href="Function.Base.html#552" class="Generalizable">B</a> <a id="4369" class="Symbol">→</a> <a id="4371" href="Function.Base.html#566" class="Generalizable">C</a>
<a id="4373" href="Function.Base.html#4373" class="Bound">x</a> <a id="4375" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="4377" href="Function.Base.html#4377" class="Bound">f</a> <a id="4379" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="4381" href="Function.Base.html#4381" class="Bound">y</a> <a id="4383" class="Symbol">=</a> <a id="4385" href="Function.Base.html#4377" class="Bound">f</a> <a id="4387" href="Function.Base.html#4373" class="Bound">x</a> <a id="4389" href="Function.Base.html#4381" class="Bound">y</a>

<a id="4392" class="Comment">-- In Agda you cannot annotate every subexpression with a type</a>
<a id="4455" class="Comment">-- signature. This function can be used instead.</a>

<a id="_∋_"></a><a id="4505" href="Function.Base.html#4505" class="Function Operator">_∋_</a> <a id="4509" class="Symbol">:</a> <a id="4511" class="Symbol">(</a><a id="4512" href="Function.Base.html#4512" class="Bound">A</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4520" href="Function.Base.html#516" class="Generalizable">a</a><a id="4521" class="Symbol">)</a> <a id="4523" class="Symbol">→</a> <a id="4525" href="Function.Base.html#4512" class="Bound">A</a> <a id="4527" class="Symbol">→</a> <a id="4529" href="Function.Base.html#4512" class="Bound">A</a>
<a id="4531" href="Function.Base.html#4531" class="Bound">A</a> <a id="4533" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="4535" href="Function.Base.html#4535" class="Bound">x</a> <a id="4537" class="Symbol">=</a> <a id="4539" href="Function.Base.html#4535" class="Bound">x</a>

<a id="4542" class="Comment">-- Conversely it is sometimes useful to be able to extract the</a>
<a id="4605" class="Comment">-- type of a given expression.</a>

<a id="typeOf"></a><a id="4637" href="Function.Base.html#4637" class="Function">typeOf</a> <a id="4644" class="Symbol">:</a> <a id="4646" class="Symbol">{</a><a id="4647" href="Function.Base.html#4647" class="Bound">A</a> <a id="4649" class="Symbol">:</a> <a id="4651" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4655" href="Function.Base.html#516" class="Generalizable">a</a><a id="4656" class="Symbol">}</a> <a id="4658" class="Symbol">→</a> <a id="4660" href="Function.Base.html#4647" class="Bound">A</a> <a id="4662" class="Symbol">→</a> <a id="4664" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4668" href="Function.Base.html#516" class="Generalizable">a</a>
<a id="4670" href="Function.Base.html#4637" class="Function">typeOf</a> <a id="4677" class="Symbol">{</a><a id="4678" class="Argument">A</a> <a id="4680" class="Symbol">=</a> <a id="4682" href="Function.Base.html#4682" class="Bound">A</a><a id="4683" class="Symbol">}</a> <a id="4685" class="Symbol">_</a> <a id="4687" class="Symbol">=</a> <a id="4689" href="Function.Base.html#4682" class="Bound">A</a>

<a id="4692" class="Comment">-- Construct an element of the given type by instance search.</a>

<a id="it"></a><a id="4755" href="Function.Base.html#4755" class="Function">it</a> <a id="4758" class="Symbol">:</a> <a id="4760" class="Symbol">{</a><a id="4761" href="Function.Base.html#4761" class="Bound">A</a> <a id="4763" class="Symbol">:</a> <a id="4765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4769" href="Function.Base.html#516" class="Generalizable">a</a><a id="4770" class="Symbol">}</a> <a id="4772" class="Symbol">→</a> <a id="4774" class="Symbol">{{</a><a id="4776" href="Function.Base.html#4761" class="Bound">A</a><a id="4777" class="Symbol">}}</a> <a id="4780" class="Symbol">→</a> <a id="4782" href="Function.Base.html#4761" class="Bound">A</a>
<a id="4784" href="Function.Base.html#4755" class="Function">it</a> <a id="4787" class="Symbol">{{</a><a id="4789" href="Function.Base.html#4789" class="Bound">x</a><a id="4790" class="Symbol">}}</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Function.Base.html#4789" class="Bound">x</a>

<a id="4798" class="Comment">------------------------------------------------------------------------</a>
<a id="4871" class="Comment">-- Composition of a binary function with other functions</a>

<a id="4929" class="Keyword">infixr</a> <a id="4936" class="Number">0</a> <a id="4938" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a> <a id="4946" href="Function.Base.html#5832" class="Function Operator">_-⟨_⟫-_</a>
<a id="4954" class="Keyword">infixl</a> <a id="4961" class="Number">0</a> <a id="4963" href="Function.Base.html#5686" class="Function Operator">_-⟪_⟩-_</a>
<a id="4971" class="Keyword">infixr</a> <a id="4978" class="Number">1</a> <a id="4980" href="Function.Base.html#5958" class="Function Operator">_-⟨_⟩-_</a> <a id="4988" href="Function.Base.html#5325" class="Function Operator">∣_⟫-_</a> <a id="4994" href="Function.Base.html#5564" class="Function Operator">∣_⟩-_</a>
<a id="5000" class="Keyword">infixl</a> <a id="5007" class="Number">1</a> <a id="5009" href="Function.Base.html#6228" class="Function Operator">_on_</a> <a id="5014" href="Function.Base.html#6111" class="Function Operator">_on₂_</a> <a id="5020" href="Function.Base.html#5202" class="Function Operator">_-⟪_∣</a> <a id="5026" href="Function.Base.html#5445" class="Function Operator">_-⟨_∣</a>

<a id="5033" class="Comment">-- Two binary functions</a>

<a id="_-⟪_⟫-_"></a><a id="5058" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a> <a id="5066" class="Symbol">:</a> <a id="5068" class="Symbol">(</a><a id="5069" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5071" class="Symbol">→</a> <a id="5073" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Function.Base.html#566" class="Generalizable">C</a><a id="5078" class="Symbol">)</a> <a id="5080" class="Symbol">→</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5085" class="Symbol">→</a> <a id="5087" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5089" class="Symbol">→</a> <a id="5091" href="Function.Base.html#594" class="Generalizable">E</a><a id="5092" class="Symbol">)</a> <a id="5094" class="Symbol">→</a> <a id="5096" class="Symbol">(</a><a id="5097" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5103" class="Symbol">→</a> <a id="5105" href="Function.Base.html#580" class="Generalizable">D</a><a id="5106" class="Symbol">)</a> <a id="5108" class="Symbol">→</a> <a id="5110" class="Symbol">(</a><a id="5111" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5113" class="Symbol">→</a> <a id="5115" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5117" class="Symbol">→</a> <a id="5119" href="Function.Base.html#594" class="Generalizable">E</a><a id="5120" class="Symbol">)</a>
<a id="5122" href="Function.Base.html#5122" class="Bound">f</a> <a id="5124" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5127" href="Function.Base.html#5127" class="Bound Operator">_*_</a> <a id="5131" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5134" href="Function.Base.html#5134" class="Bound">g</a> <a id="5136" class="Symbol">=</a> <a id="5138" class="Symbol">λ</a> <a id="5140" href="Function.Base.html#5140" class="Bound">x</a> <a id="5142" href="Function.Base.html#5142" class="Bound">y</a> <a id="5144" class="Symbol">→</a> <a id="5146" href="Function.Base.html#5122" class="Bound">f</a> <a id="5148" href="Function.Base.html#5140" class="Bound">x</a> <a id="5150" href="Function.Base.html#5142" class="Bound">y</a> <a id="5152" href="Function.Base.html#5127" class="Bound Operator">*</a> <a id="5154" href="Function.Base.html#5134" class="Bound">g</a> <a id="5156" href="Function.Base.html#5140" class="Bound">x</a> <a id="5158" href="Function.Base.html#5142" class="Bound">y</a>

<a id="5161" class="Comment">-- A single binary function on the left</a>

<a id="_-⟪_∣"></a><a id="5202" href="Function.Base.html#5202" class="Function Operator">_-⟪_∣</a> <a id="5208" class="Symbol">:</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5213" class="Symbol">→</a> <a id="5215" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Function.Base.html#566" class="Generalizable">C</a><a id="5220" class="Symbol">)</a> <a id="5222" class="Symbol">→</a> <a id="5224" class="Symbol">(</a><a id="5225" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5227" class="Symbol">→</a> <a id="5229" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5231" class="Symbol">→</a> <a id="5233" href="Function.Base.html#580" class="Generalizable">D</a><a id="5234" class="Symbol">)</a> <a id="5236" class="Symbol">→</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5245" class="Symbol">→</a> <a id="5247" href="Function.Base.html#580" class="Generalizable">D</a><a id="5248" class="Symbol">)</a>
<a id="5250" href="Function.Base.html#5250" class="Bound">f</a> <a id="5252" href="Function.Base.html#5202" class="Function Operator">-⟪</a> <a id="5255" href="Function.Base.html#5255" class="Bound Operator">_*_</a> <a id="5259" href="Function.Base.html#5202" class="Function Operator">∣</a> <a id="5261" class="Symbol">=</a> <a id="5263" href="Function.Base.html#5250" class="Bound">f</a> <a id="5265" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5268" href="Function.Base.html#5255" class="Bound Operator">_*_</a> <a id="5272" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5275" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5283" class="Comment">-- A single binary function on the right</a>

<a id="∣_⟫-_"></a><a id="5325" href="Function.Base.html#5325" class="Function Operator">∣_⟫-_</a> <a id="5331" class="Symbol">:</a> <a id="5333" class="Symbol">(</a><a id="5334" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5336" class="Symbol">→</a> <a id="5338" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5340" class="Symbol">→</a> <a id="5342" href="Function.Base.html#580" class="Generalizable">D</a><a id="5343" class="Symbol">)</a> <a id="5345" class="Symbol">→</a> <a id="5347" class="Symbol">(</a><a id="5348" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5350" class="Symbol">→</a> <a id="5352" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5354" class="Symbol">→</a> <a id="5356" href="Function.Base.html#566" class="Generalizable">C</a><a id="5357" class="Symbol">)</a> <a id="5359" class="Symbol">→</a> <a id="5361" class="Symbol">(</a><a id="5362" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5364" class="Symbol">→</a> <a id="5366" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5368" class="Symbol">→</a> <a id="5370" href="Function.Base.html#580" class="Generalizable">D</a><a id="5371" class="Symbol">)</a>
<a id="5373" href="Function.Base.html#5325" class="Function Operator">∣</a> <a id="5375" href="Function.Base.html#5375" class="Bound Operator">_*_</a> <a id="5379" href="Function.Base.html#5325" class="Function Operator">⟫-</a> <a id="5382" href="Function.Base.html#5382" class="Bound">g</a> <a id="5384" class="Symbol">=</a> <a id="5386" href="Function.Base.html#725" class="Function">const</a> <a id="5392" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5395" href="Function.Base.html#5375" class="Bound Operator">_*_</a> <a id="5399" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5402" href="Function.Base.html#5382" class="Bound">g</a>

<a id="5405" class="Comment">-- A single unary function on the left</a>

<a id="_-⟨_∣"></a><a id="5445" href="Function.Base.html#5445" class="Function Operator">_-⟨_∣</a> <a id="5451" class="Symbol">:</a> <a id="5453" class="Symbol">(</a><a id="5454" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Function.Base.html#566" class="Generalizable">C</a><a id="5459" class="Symbol">)</a> <a id="5461" class="Symbol">→</a> <a id="5463" class="Symbol">(</a><a id="5464" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5466" class="Symbol">→</a> <a id="5468" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5470" class="Symbol">→</a> <a id="5472" href="Function.Base.html#580" class="Generalizable">D</a><a id="5473" class="Symbol">)</a> <a id="5475" class="Symbol">→</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5480" class="Symbol">→</a> <a id="5482" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5484" class="Symbol">→</a> <a id="5486" href="Function.Base.html#580" class="Generalizable">D</a><a id="5487" class="Symbol">)</a>
<a id="5489" href="Function.Base.html#5489" class="Bound">f</a> <a id="5491" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="5494" href="Function.Base.html#5494" class="Bound Operator">_*_</a> <a id="5498" href="Function.Base.html#5445" class="Function Operator">∣</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Function.Base.html#5489" class="Bound">f</a> <a id="5504" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="5507" href="Function.Base.html#725" class="Function">const</a> <a id="5513" href="Function.Base.html#5202" class="Function Operator">-⟪</a> <a id="5516" href="Function.Base.html#5494" class="Bound Operator">_*_</a> <a id="5520" href="Function.Base.html#5202" class="Function Operator">∣</a>

<a id="5523" class="Comment">-- A single unary function on the right</a>

<a id="∣_⟩-_"></a><a id="5564" href="Function.Base.html#5564" class="Function Operator">∣_⟩-_</a> <a id="5570" class="Symbol">:</a> <a id="5572" class="Symbol">(</a><a id="5573" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5575" class="Symbol">→</a> <a id="5577" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5579" class="Symbol">→</a> <a id="5581" href="Function.Base.html#580" class="Generalizable">D</a><a id="5582" class="Symbol">)</a> <a id="5584" class="Symbol">→</a> <a id="5586" class="Symbol">(</a><a id="5587" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5589" class="Symbol">→</a> <a id="5591" href="Function.Base.html#566" class="Generalizable">C</a><a id="5592" class="Symbol">)</a> <a id="5594" class="Symbol">→</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5599" class="Symbol">→</a> <a id="5601" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5603" class="Symbol">→</a> <a id="5605" href="Function.Base.html#580" class="Generalizable">D</a><a id="5606" class="Symbol">)</a>
<a id="5608" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="5610" href="Function.Base.html#5610" class="Bound Operator">_*_</a> <a id="5614" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="5617" href="Function.Base.html#5617" class="Bound">g</a> <a id="5619" class="Symbol">=</a> <a id="5621" href="Function.Base.html#5325" class="Function Operator">∣</a> <a id="5623" href="Function.Base.html#5610" class="Bound Operator">_*_</a> <a id="5627" href="Function.Base.html#5325" class="Function Operator">⟫-</a> <a id="5630" href="Function.Base.html#5617" class="Bound">g</a> <a id="5632" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="5635" href="Function.Base.html#762" class="Function">constᵣ</a>

<a id="5643" class="Comment">-- A binary function and a unary function</a>

<a id="_-⟪_⟩-_"></a><a id="5686" href="Function.Base.html#5686" class="Function Operator">_-⟪_⟩-_</a> <a id="5694" class="Symbol">:</a> <a id="5696" class="Symbol">(</a><a id="5697" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5699" class="Symbol">→</a> <a id="5701" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5703" class="Symbol">→</a> <a id="5705" href="Function.Base.html#566" class="Generalizable">C</a><a id="5706" class="Symbol">)</a> <a id="5708" class="Symbol">→</a> <a id="5710" class="Symbol">(</a><a id="5711" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5713" class="Symbol">→</a> <a id="5715" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5717" class="Symbol">→</a> <a id="5719" href="Function.Base.html#594" class="Generalizable">E</a><a id="5720" class="Symbol">)</a> <a id="5722" class="Symbol">→</a> <a id="5724" class="Symbol">(</a><a id="5725" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5727" class="Symbol">→</a> <a id="5729" href="Function.Base.html#580" class="Generalizable">D</a><a id="5730" class="Symbol">)</a> <a id="5732" class="Symbol">→</a> <a id="5734" class="Symbol">(</a><a id="5735" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5737" class="Symbol">→</a> <a id="5739" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5741" class="Symbol">→</a> <a id="5743" href="Function.Base.html#594" class="Generalizable">E</a><a id="5744" class="Symbol">)</a>
<a id="5746" href="Function.Base.html#5746" class="Bound">f</a> <a id="5748" href="Function.Base.html#5686" class="Function Operator">-⟪</a> <a id="5751" href="Function.Base.html#5751" class="Bound Operator">_*_</a> <a id="5755" href="Function.Base.html#5686" class="Function Operator">⟩-</a> <a id="5758" href="Function.Base.html#5758" class="Bound">g</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="Function.Base.html#5746" class="Bound">f</a> <a id="5764" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5767" href="Function.Base.html#5751" class="Bound Operator">_*_</a> <a id="5771" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5774" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="5776" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="5783" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="5786" href="Function.Base.html#5758" class="Bound">g</a>

<a id="5789" class="Comment">-- A unary function and a binary function</a>

<a id="_-⟨_⟫-_"></a><a id="5832" href="Function.Base.html#5832" class="Function Operator">_-⟨_⟫-_</a> <a id="5840" class="Symbol">:</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5845" class="Symbol">→</a> <a id="5847" href="Function.Base.html#566" class="Generalizable">C</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">→</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5855" class="Symbol">→</a> <a id="5857" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5859" class="Symbol">→</a> <a id="5861" href="Function.Base.html#594" class="Generalizable">E</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">→</a> <a id="5866" class="Symbol">(</a><a id="5867" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5869" class="Symbol">→</a> <a id="5871" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Function.Base.html#580" class="Generalizable">D</a><a id="5876" class="Symbol">)</a> <a id="5878" class="Symbol">→</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5883" class="Symbol">→</a> <a id="5885" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5887" class="Symbol">→</a> <a id="5889" href="Function.Base.html#594" class="Generalizable">E</a><a id="5890" class="Symbol">)</a>
<a id="5892" href="Function.Base.html#5892" class="Bound">f</a> <a id="5894" href="Function.Base.html#5832" class="Function Operator">-⟨</a> <a id="5897" href="Function.Base.html#5897" class="Bound Operator">_*_</a> <a id="5901" href="Function.Base.html#5832" class="Function Operator">⟫-</a> <a id="5904" href="Function.Base.html#5904" class="Bound">g</a> <a id="5906" class="Symbol">=</a> <a id="5908" href="Function.Base.html#5892" class="Bound">f</a> <a id="5910" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="5913" href="Function.Base.html#725" class="Function">const</a> <a id="5919" href="Function.Base.html#5445" class="Function Operator">∣</a> <a id="5921" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="5924" href="Function.Base.html#5897" class="Bound Operator">_*_</a> <a id="5928" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="5931" href="Function.Base.html#5904" class="Bound">g</a>

<a id="5934" class="Comment">-- Two unary functions</a>

<a id="_-⟨_⟩-_"></a><a id="5958" href="Function.Base.html#5958" class="Function Operator">_-⟨_⟩-_</a> <a id="5966" class="Symbol">:</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Function.Base.html#538" class="Generalizable">A</a> <a id="5971" class="Symbol">→</a> <a id="5973" href="Function.Base.html#566" class="Generalizable">C</a><a id="5974" class="Symbol">)</a> <a id="5976" class="Symbol">→</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Function.Base.html#566" class="Generalizable">C</a> <a id="5981" class="Symbol">→</a> <a id="5983" href="Function.Base.html#580" class="Generalizable">D</a> <a id="5985" class="Symbol">→</a> <a id="5987" href="Function.Base.html#594" class="Generalizable">E</a><a id="5988" class="Symbol">)</a> <a id="5990" class="Symbol">→</a> <a id="5992" class="Symbol">(</a><a id="5993" href="Function.Base.html#552" class="Generalizable">B</a> <a id="5995" class="Symbol">→</a> <a id="5997" href="Function.Base.html#580" class="Generalizable">D</a><a id="5998" class="Symbol">)</a> <a id="6000" class="Symbol">→</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6005" class="Symbol">→</a> <a id="6007" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6009" class="Symbol">→</a> <a id="6011" href="Function.Base.html#594" class="Generalizable">E</a><a id="6012" class="Symbol">)</a>
<a id="6014" href="Function.Base.html#6014" class="Bound">f</a> <a id="6016" href="Function.Base.html#5958" class="Function Operator">-⟨</a> <a id="6019" href="Function.Base.html#6019" class="Bound Operator">_*_</a> <a id="6023" href="Function.Base.html#5958" class="Function Operator">⟩-</a> <a id="6026" href="Function.Base.html#6026" class="Bound">g</a> <a id="6028" class="Symbol">=</a> <a id="6030" href="Function.Base.html#6014" class="Bound">f</a> <a id="6032" href="Function.Base.html#5445" class="Function Operator">-⟨</a> <a id="6035" href="Function.Base.html#725" class="Function">const</a> <a id="6041" href="Function.Base.html#5445" class="Function Operator">∣</a> <a id="6043" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="6046" href="Function.Base.html#6019" class="Bound Operator">_*_</a> <a id="6050" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="6053" href="Function.Base.html#5564" class="Function Operator">∣</a> <a id="6055" href="Function.Base.html#762" class="Function">constᵣ</a> <a id="6062" href="Function.Base.html#5564" class="Function Operator">⟩-</a> <a id="6065" href="Function.Base.html#6026" class="Bound">g</a>

<a id="6068" class="Comment">-- A single binary function on both sides</a>

<a id="_on₂_"></a><a id="6111" href="Function.Base.html#6111" class="Function Operator">_on₂_</a> <a id="6117" class="Symbol">:</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6122" class="Symbol">→</a> <a id="6124" href="Function.Base.html#566" class="Generalizable">C</a> <a id="6126" class="Symbol">→</a> <a id="6128" href="Function.Base.html#580" class="Generalizable">D</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">→</a> <a id="6133" class="Symbol">(</a><a id="6134" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6140" class="Symbol">→</a> <a id="6142" href="Function.Base.html#566" class="Generalizable">C</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">→</a> <a id="6147" class="Symbol">(</a><a id="6148" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6150" class="Symbol">→</a> <a id="6152" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6154" class="Symbol">→</a> <a id="6156" href="Function.Base.html#580" class="Generalizable">D</a><a id="6157" class="Symbol">)</a>
<a id="6159" href="Function.Base.html#6159" class="Bound Operator">_*_</a> <a id="6163" href="Function.Base.html#6111" class="Function Operator">on₂</a> <a id="6167" href="Function.Base.html#6167" class="Bound">f</a> <a id="6169" class="Symbol">=</a> <a id="6171" href="Function.Base.html#6167" class="Bound">f</a> <a id="6173" href="Function.Base.html#5058" class="Function Operator">-⟪</a> <a id="6176" href="Function.Base.html#6159" class="Bound Operator">_*_</a> <a id="6180" href="Function.Base.html#5058" class="Function Operator">⟫-</a> <a id="6183" href="Function.Base.html#6167" class="Bound">f</a>

<a id="6186" class="Comment">-- A single unary function on both sides</a>

<a id="_on_"></a><a id="6228" href="Function.Base.html#6228" class="Function Operator">_on_</a> <a id="6233" class="Symbol">:</a> <a id="6235" class="Symbol">(</a><a id="6236" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6238" class="Symbol">→</a> <a id="6240" href="Function.Base.html#552" class="Generalizable">B</a> <a id="6242" class="Symbol">→</a> <a id="6244" href="Function.Base.html#566" class="Generalizable">C</a><a id="6245" class="Symbol">)</a> <a id="6247" class="Symbol">→</a> <a id="6249" class="Symbol">(</a><a id="6250" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6252" class="Symbol">→</a> <a id="6254" href="Function.Base.html#552" class="Generalizable">B</a><a id="6255" class="Symbol">)</a> <a id="6257" class="Symbol">→</a> <a id="6259" class="Symbol">(</a><a id="6260" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6262" class="Symbol">→</a> <a id="6264" href="Function.Base.html#538" class="Generalizable">A</a> <a id="6266" class="Symbol">→</a> <a id="6268" href="Function.Base.html#566" class="Generalizable">C</a><a id="6269" class="Symbol">)</a>
<a id="6271" href="Function.Base.html#6271" class="Bound Operator">_*_</a> <a id="6275" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="6278" href="Function.Base.html#6278" class="Bound">f</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Function.Base.html#6278" class="Bound">f</a> <a id="6284" href="Function.Base.html#5958" class="Function Operator">-⟨</a> <a id="6287" href="Function.Base.html#6271" class="Bound Operator">_*_</a> <a id="6291" href="Function.Base.html#5958" class="Function Operator">⟩-</a> <a id="6294" href="Function.Base.html#6278" class="Bound">f</a>


<a id="6298" class="Comment">------------------------------------------------------------------------</a>
<a id="6371" class="Comment">-- DEPRECATED NAMES</a>
<a id="6391" class="Comment">------------------------------------------------------------------------</a>
<a id="6464" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="6535" class="Comment">-- not guaranteed.</a>

<a id="6555" class="Comment">-- Version 1.4</a>

<a id="_-[_]-_"></a><a id="6571" href="Function.Base.html#6571" class="Function Operator">_-[_]-_</a> <a id="6579" class="Symbol">=</a> <a id="6581" href="Function.Base.html#5058" class="Function Operator">_-⟪_⟫-_</a>
<a id="6589" class="Symbol">{-#</a> <a id="6593" class="Keyword">WARNING_ON_USAGE</a> <a id="6610" class="Pragma">_-[_]-_</a>
<a id="6618" class="String">&quot;Warning: Function._-[_]-_ was deprecated in v1.4.
Please use _-⟪_⟫-_ instead.&quot;</a>
<a id="6698" class="Symbol">#-}</a>

<a id="6703" class="Comment">-- Version 2.0</a>

<a id="case_return_of_"></a><a id="6719" href="Function.Base.html#6719" class="Function Operator">case_return_of_</a> <a id="6735" class="Symbol">=</a> <a id="6737" href="Function.Base.html#2970" class="Function Operator">case_returning_of_</a>
<a id="6756" class="Symbol">{-#</a> <a id="6760" class="Keyword">WARNING_ON_USAGE</a> <a id="6777" class="Pragma">case_return_of_</a>
<a id="6793" class="String">&quot;case_return_of_ was deprecated in v2.0.
Please use case_returning_of_ instead.&quot;</a>
<a id="6874" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Function.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Function.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="852" class="Keyword">where</a>

<a id="859" class="Keyword">open</a> <a id="864" class="Keyword">import</a> <a id="871" href="Function.Base.html" class="Module">Function.Base</a> <a id="885" class="Keyword">using</a> <a id="891" class="Symbol">(</a><a id="892" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="895" class="Symbol">)</a>
<a id="897" class="Keyword">open</a> <a id="902" class="Keyword">import</a> <a id="909" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="930" class="Keyword">import</a> <a id="937" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="957" class="Symbol">as</a> <a id="960" class="Module">FunctionStructures</a>
<a id="979" class="Keyword">open</a> <a id="984" class="Keyword">import</a> <a id="991" href="Level.html" class="Module">Level</a> <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1009" class="Symbol">;</a> <a id="1011" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1019" class="Symbol">)</a>
<a id="1021" class="Keyword">open</a> <a id="1026" class="Keyword">import</a> <a id="1033" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1051" class="Keyword">using</a> <a id="1057" class="Symbol">(</a><a id="1058" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1068" class="Symbol">;</a> <a id="1070" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1075" class="Symbol">)</a>
<a id="1077" class="Keyword">open</a> <a id="1082" class="Keyword">import</a> <a id="1089" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="1113" class="Keyword">using</a> <a id="1119" class="Symbol">(</a><a id="1120" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="1126" class="Symbol">)</a>
<a id="1128" class="Keyword">open</a> <a id="1133" class="Keyword">import</a> <a id="1140" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="1161" class="Keyword">using</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="1181" class="Symbol">)</a>
<a id="1183" class="Keyword">open</a> <a id="1188" class="Keyword">import</a> <a id="1195" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1238" class="Symbol">as</a> <a id="1241" class="Module">≡</a> <a id="1243" class="Keyword">using</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1253" class="Symbol">)</a>
<a id="1255" class="Keyword">import</a> <a id="1262" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1311" class="Symbol">as</a> <a id="1314" class="Module">≡</a>
<a id="1316" class="Keyword">open</a> <a id="1321" class="Keyword">import</a> <a id="1328" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
<a id="1364" class="Keyword">open</a> <a id="1369" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1376" class="Keyword">using</a> <a id="1382" class="Symbol">(</a><a id="1383" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a><a id="1396" class="Symbol">)</a>

<a id="1399" class="Keyword">private</a>
  <a id="1409" class="Keyword">variable</a>
    <a id="1422" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="1424" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="1426" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a> <a id="1429" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1441" class="Comment">------------------------------------------------------------------------</a>
<a id="1514" class="Comment">-- Setoid bundles</a>
<a id="1532" class="Comment">------------------------------------------------------------------------</a>

<a id="1606" class="Keyword">module</a> <a id="1613" href="Function.Bundles.html#1613" class="Module">_</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Function.Bundles.html#1616" class="Bound">From</a> <a id="1621" class="Symbol">:</a> <a id="1623" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1630" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="1632" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="1634" class="Symbol">)</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Function.Bundles.html#1637" class="Bound">To</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1649" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="1651" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="1653" class="Symbol">)</a> <a id="1655" class="Keyword">where</a>

  <a id="1664" class="Keyword">open</a> <a id="1669" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1676" href="Function.Bundles.html#1616" class="Bound">From</a> <a id="1681" class="Keyword">using</a> <a id="1687" class="Symbol">()</a> <a id="1690" class="Keyword">renaming</a> <a id="1699" class="Symbol">(</a><a id="1700" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1708" class="Symbol">to</a> <a id="1711" class="Field">A</a><a id="1712" class="Symbol">;</a> <a id="1714" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1718" class="Symbol">to</a> <a id="1721" class="Field Operator">_≈₁_</a><a id="1725" class="Symbol">)</a>
  <a id="1729" class="Keyword">open</a> <a id="1734" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1741" href="Function.Bundles.html#1637" class="Bound">To</a>   <a id="1746" class="Keyword">using</a> <a id="1752" class="Symbol">()</a> <a id="1755" class="Keyword">renaming</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1773" class="Symbol">to</a> <a id="1776" class="Field">B</a><a id="1777" class="Symbol">;</a> <a id="1779" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1783" class="Symbol">to</a> <a id="1786" class="Field Operator">_≈₂_</a><a id="1790" class="Symbol">)</a>
  <a id="1794" class="Keyword">open</a> <a id="1799" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="1818" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="1823" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a>

<a id="1829" class="Comment">------------------------------------------------------------------------</a>
<a id="1902" class="Comment">-- Bundles with one element</a>

  <a id="1933" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="2002" class="Comment">-- with the top-level module.</a>
  <a id="2034" class="Keyword">record</a> <a id="2041" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2052" class="Symbol">(</a><a id="2053" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2055" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2057" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2059" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2061" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2064" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2066" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2068" class="Symbol">)</a> <a id="2070" class="Keyword">where</a>
    <a id="2080" class="Keyword">field</a>
      <a id="2092" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="2097" class="Symbol">:</a> <a id="2099" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2111" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2128" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2133" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2138" href="Function.Bundles.html#2092" class="Field">to</a>

    <a id="2146" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2172" href="Function.Bundles.html#2092" class="Field">to</a>
    <a id="2179" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2191" class="Symbol">=</a> <a id="2193" class="Keyword">record</a>
      <a id="2206" class="Symbol">{</a> <a id="2208" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2223" class="Symbol">=</a> <a id="2225" href="Function.Bundles.html#2111" class="Field">cong</a>
      <a id="2236" class="Symbol">;</a> <a id="2238" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2253" class="Symbol">=</a> <a id="2255" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2269" href="Function.Bundles.html#1616" class="Bound">From</a>
      <a id="2280" class="Symbol">;</a> <a id="2282" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2313" href="Function.Bundles.html#1637" class="Bound">To</a>
      <a id="2322" class="Symbol">}</a>

    <a id="2329" class="Keyword">open</a> <a id="2334" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2346" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="2358" class="Keyword">public</a>
      <a id="2371" class="Keyword">using</a> <a id="2377" class="Symbol">(</a><a id="2378" class="Keyword">module</a> <a id="2385" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="2388" class="Symbol">;</a> <a id="2390" class="Keyword">module</a> <a id="2397" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="2400" class="Symbol">)</a>


  <a id="2406" class="Keyword">record</a> <a id="2413" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2423" class="Symbol">:</a> <a id="2425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2432" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2434" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2436" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2438" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2443" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2445" class="Symbol">)</a> <a id="2447" class="Keyword">where</a>
    <a id="2457" class="Keyword">field</a>
      <a id="2469" href="Function.Bundles.html#2469" class="Field">to</a>          <a id="2481" class="Symbol">:</a> <a id="2483" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2485" class="Symbol">→</a> <a id="2487" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2495" href="Function.Bundles.html#2495" class="Field">cong</a>        <a id="2507" class="Symbol">:</a> <a id="2509" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2519" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2524" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2529" href="Function.Bundles.html#2469" class="Field">to</a>
      <a id="2538" href="Function.Bundles.html#2538" class="Field">injective</a>   <a id="2550" class="Symbol">:</a> <a id="2552" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2562" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2567" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2572" href="Function.Bundles.html#2469" class="Field">to</a>

    <a id="2580" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2589" class="Symbol">:</a> <a id="2591" href="Function.Bundles.html#2041" class="Record">Func</a>
    <a id="2600" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2609" class="Symbol">=</a> <a id="2611" class="Keyword">record</a>
      <a id="2624" class="Symbol">{</a> <a id="2626" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="2631" class="Symbol">=</a> <a id="2633" href="Function.Bundles.html#2469" class="Field">to</a>
      <a id="2642" class="Symbol">;</a> <a id="2644" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2649" class="Symbol">=</a> <a id="2651" href="Function.Bundles.html#2495" class="Field">cong</a>
      <a id="2662" class="Symbol">}</a>

    <a id="2669" class="Keyword">open</a> <a id="2674" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="2679" href="Function.Bundles.html#2580" class="Function">function</a> <a id="2688" class="Keyword">public</a>
      <a id="2701" class="Keyword">hiding</a> <a id="2708" class="Symbol">(</a><a id="2709" href="Function.Bundles.html#2092" class="Field">to</a><a id="2711" class="Symbol">;</a> <a id="2713" href="Function.Bundles.html#2111" class="Field">cong</a><a id="2717" class="Symbol">)</a>

    <a id="2724" href="Function.Bundles.html#2724" class="Function">isInjection</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2750" href="Function.Bundles.html#2469" class="Field">to</a>
    <a id="2757" href="Function.Bundles.html#2724" class="Function">isInjection</a> <a id="2769" class="Symbol">=</a> <a id="2771" class="Keyword">record</a>
      <a id="2784" class="Symbol">{</a> <a id="2786" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Function.Bundles.html#2146" class="Function">isCongruent</a>
      <a id="2818" class="Symbol">;</a> <a id="2820" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2832" class="Symbol">=</a> <a id="2834" href="Function.Bundles.html#2538" class="Field">injective</a>
      <a id="2850" class="Symbol">}</a>


  <a id="2856" class="Keyword">record</a> <a id="2863" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2874" class="Symbol">:</a> <a id="2876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2880" class="Symbol">(</a><a id="2881" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="2883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2885" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="2887" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2889" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="2892" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2894" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="2896" class="Symbol">)</a> <a id="2898" class="Keyword">where</a>
    <a id="2908" class="Keyword">field</a>
      <a id="2920" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="2931" class="Symbol">:</a> <a id="2933" href="Function.Bundles.html#1711" class="Function">A</a> <a id="2935" class="Symbol">→</a> <a id="2937" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="2945" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="2956" class="Symbol">:</a> <a id="2958" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2968" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="2973" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="2978" href="Function.Bundles.html#2920" class="Field">to</a>
      <a id="2987" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2998" class="Symbol">:</a> <a id="3000" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3011" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3016" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3021" href="Function.Bundles.html#2920" class="Field">to</a>

    <a id="3029" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Bundles.html#2041" class="Record">Func</a>
    <a id="3049" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3058" class="Symbol">=</a> <a id="3060" class="Keyword">record</a>
      <a id="3073" class="Symbol">{</a> <a id="3075" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="3080" class="Symbol">=</a> <a id="3082" href="Function.Bundles.html#2920" class="Field">to</a>
      <a id="3091" class="Symbol">;</a> <a id="3093" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3098" class="Symbol">=</a> <a id="3100" href="Function.Bundles.html#2945" class="Field">cong</a>
      <a id="3111" class="Symbol">}</a>

    <a id="3118" class="Keyword">open</a> <a id="3123" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="3128" href="Function.Bundles.html#3029" class="Function">function</a> <a id="3137" class="Keyword">public</a>
      <a id="3150" class="Keyword">hiding</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Function.Bundles.html#2092" class="Field">to</a><a id="3160" class="Symbol">;</a> <a id="3162" href="Function.Bundles.html#2111" class="Field">cong</a><a id="3166" class="Symbol">)</a>

    <a id="3173" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3186" class="Symbol">:</a> <a id="3188" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3201" href="Function.Bundles.html#2920" class="Field">to</a>
    <a id="3208" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3221" class="Symbol">=</a> <a id="3223" class="Keyword">record</a>
      <a id="3236" class="Symbol">{</a> <a id="3238" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3250" class="Symbol">=</a> <a id="3252" href="Function.Bundles.html#2146" class="Function">isCongruent</a>
      <a id="3270" class="Symbol">;</a> <a id="3272" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3284" class="Symbol">=</a> <a id="3286" href="Function.Bundles.html#2987" class="Field">surjective</a>
      <a id="3303" class="Symbol">}</a>

    <a id="3310" class="Keyword">open</a> <a id="3315" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3328" href="Function.Bundles.html#3173" class="Function">isSurjection</a> <a id="3341" class="Keyword">public</a>
      <a id="3354" class="Keyword">using</a>
      <a id="3366" class="Symbol">(</a> <a id="3368" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>
      <a id="3393" class="Symbol">)</a>

    <a id="3400" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3404" class="Symbol">:</a> <a id="3406" href="Function.Bundles.html#1776" class="Field">B</a> <a id="3408" class="Symbol">→</a> <a id="3410" href="Function.Bundles.html#1711" class="Function">A</a>
    <a id="3416" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3420" class="Symbol">=</a> <a id="3422" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3428" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3430" href="Function.Bundles.html#2987" class="Field">surjective</a>

    <a id="3446" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="3453" class="Symbol">:</a> <a id="3455" class="Symbol">∀</a> <a id="3457" href="Function.Bundles.html#3457" class="Bound">x</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Function.Bundles.html#2920" class="Field">to</a> <a id="3464" class="Symbol">(</a><a id="3465" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="3469" href="Function.Bundles.html#3457" class="Bound">x</a><a id="3470" class="Symbol">)</a> <a id="3472" href="Function.Bundles.html#1786" class="Field Operator">≈₂</a> <a id="3475" href="Function.Bundles.html#3457" class="Bound">x</a>
    <a id="3481" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="3488" class="Symbol">=</a> <a id="3490" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3496" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3498" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>


  <a id="3521" class="Keyword">record</a> <a id="3528" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3538" class="Symbol">:</a> <a id="3540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3544" class="Symbol">(</a><a id="3545" href="Function.Bundles.html#1630" class="Bound">a</a> <a id="3547" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3549" href="Function.Bundles.html#1649" class="Bound">b</a> <a id="3551" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3553" href="Function.Bundles.html#1632" class="Bound">ℓ₁</a> <a id="3556" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3558" href="Function.Bundles.html#1651" class="Bound">ℓ₂</a><a id="3560" class="Symbol">)</a> <a id="3562" class="Keyword">where</a>
    <a id="3572" class="Keyword">field</a>
      <a id="3584" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="3594" class="Symbol">:</a> <a id="3596" href="Function.Bundles.html#1711" class="Function">A</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Function.Bundles.html#1776" class="Field">B</a>
      <a id="3608" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="3618" class="Symbol">:</a> <a id="3620" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3630" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3635" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3640" href="Function.Bundles.html#3584" class="Field">to</a>
      <a id="3649" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="3671" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3676" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3681" href="Function.Bundles.html#3584" class="Field">to</a>

    <a id="3689" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="3699" class="Symbol">:</a> <a id="3701" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3711" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3716" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3721" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="3728" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3746" href="Function.Bundles.html#3649" class="Field">bijective</a>

    <a id="3761" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3772" class="Symbol">:</a> <a id="3774" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3785" href="Function.Bundles.html#1721" class="Function Operator">_≈₁_</a> <a id="3790" href="Function.Bundles.html#1786" class="Field Operator">_≈₂_</a> <a id="3795" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="3802" href="Function.Bundles.html#3761" class="Function">surjective</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3821" href="Function.Bundles.html#3649" class="Field">bijective</a>

    <a id="3836" href="Function.Bundles.html#3836" class="Function">injection</a> <a id="3846" class="Symbol">:</a> <a id="3848" href="Function.Bundles.html#2413" class="Record">Injection</a>
    <a id="3862" href="Function.Bundles.html#3836" class="Function">injection</a> <a id="3872" class="Symbol">=</a> <a id="3874" class="Keyword">record</a>
      <a id="3887" class="Symbol">{</a> <a id="3889" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3899" class="Symbol">=</a> <a id="3901" href="Function.Bundles.html#3608" class="Field">cong</a>
      <a id="3912" class="Symbol">;</a> <a id="3914" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3924" class="Symbol">=</a> <a id="3926" href="Function.Bundles.html#3689" class="Function">injective</a>
      <a id="3942" class="Symbol">}</a>

    <a id="3949" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Function.Bundles.html#2863" class="Record">Surjection</a>
    <a id="3977" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="3988" class="Symbol">=</a> <a id="3990" class="Keyword">record</a>
      <a id="4003" class="Symbol">{</a> <a id="4005" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="4016" class="Symbol">=</a> <a id="4018" href="Function.Bundles.html#3608" class="Field">cong</a>
      <a id="4029" class="Symbol">;</a> <a id="4031" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="4042" class="Symbol">=</a> <a id="4044" href="Function.Bundles.html#3761" class="Function">surjective</a>
      <a id="4061" class="Symbol">}</a>

    <a id="4068" class="Keyword">open</a> <a id="4073" href="Function.Bundles.html#2413" class="Module">Injection</a>  <a id="4084" href="Function.Bundles.html#3836" class="Function">injection</a>  <a id="4095" class="Keyword">public</a> <a id="4102" class="Keyword">using</a> <a id="4108" class="Symbol">(</a><a id="4109" href="Function.Bundles.html#2724" class="Function">isInjection</a><a id="4120" class="Symbol">)</a>
    <a id="4126" class="Keyword">open</a> <a id="4131" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="4142" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="4153" class="Keyword">public</a> <a id="4160" class="Keyword">using</a> <a id="4166" class="Symbol">(</a><a id="4167" href="Function.Bundles.html#3173" class="Function">isSurjection</a><a id="4179" class="Symbol">;</a> <a id="4181" href="Function.Bundles.html#3400" class="Function">to⁻</a><a id="4184" class="Symbol">;</a>  <a id="4187" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="4205" class="Symbol">)</a>

    <a id="4212" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4224" class="Symbol">:</a> <a id="4226" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="4238" href="Function.Bundles.html#3584" class="Field">to</a>
    <a id="4245" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4257" class="Symbol">=</a> <a id="4259" class="Keyword">record</a>
      <a id="4272" class="Symbol">{</a> <a id="4274" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="4286" class="Symbol">=</a> <a id="4288" href="Function.Bundles.html#2724" class="Function">isInjection</a>
      <a id="4306" class="Symbol">;</a> <a id="4308" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="4320" class="Symbol">=</a> <a id="4322" href="Function.Bundles.html#3761" class="Function">surjective</a>
      <a id="4339" class="Symbol">}</a>

    <a id="4346" class="Keyword">open</a> <a id="4351" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="4363" href="Function.Bundles.html#4212" class="Function">isBijection</a> <a id="4375" class="Keyword">public</a> <a id="4382" class="Keyword">using</a> <a id="4388" class="Symbol">(</a><a id="4389" class="Keyword">module</a> <a id="4396" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="4399" class="Symbol">;</a> <a id="4401" class="Keyword">module</a> <a id="4408" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="4411" class="Symbol">)</a>


<a id="4415" class="Comment">------------------------------------------------------------------------</a>
<a id="4488" class="Comment">-- Bundles with two elements</a>

<a id="4518" class="Keyword">module</a> <a id="4525" href="Function.Bundles.html#4525" class="Module">_</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4533" class="Symbol">:</a> <a id="4535" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4542" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="4544" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="4546" class="Symbol">)</a> <a id="4548" class="Symbol">(</a><a id="4549" href="Function.Bundles.html#4549" class="Bound">To</a> <a id="4552" class="Symbol">:</a> <a id="4554" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4561" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="4563" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="4565" class="Symbol">)</a> <a id="4567" class="Keyword">where</a>

  <a id="4576" class="Keyword">open</a> <a id="4581" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4588" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4593" class="Keyword">using</a> <a id="4599" class="Symbol">()</a> <a id="4602" class="Keyword">renaming</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4620" class="Symbol">to</a> <a id="4623" class="Field">A</a><a id="4624" class="Symbol">;</a> <a id="4626" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4630" class="Symbol">to</a> <a id="4633" class="Field Operator">_≈₁_</a><a id="4637" class="Symbol">)</a>
  <a id="4641" class="Keyword">open</a> <a id="4646" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="4653" href="Function.Bundles.html#4549" class="Bound">To</a>   <a id="4658" class="Keyword">using</a> <a id="4664" class="Symbol">()</a> <a id="4667" class="Keyword">renaming</a> <a id="4676" class="Symbol">(</a><a id="4677" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="4685" class="Symbol">to</a> <a id="4688" class="Field">B</a><a id="4689" class="Symbol">;</a> <a id="4691" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="4695" class="Symbol">to</a> <a id="4698" class="Field Operator">_≈₂_</a><a id="4702" class="Symbol">)</a>
  <a id="4706" class="Keyword">open</a> <a id="4711" href="Function.Structures.html" class="Module">FunctionStructures</a> <a id="4730" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4735" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a>

  <a id="4743" class="Keyword">record</a> <a id="4750" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="4762" class="Symbol">:</a> <a id="4764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="4771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4773" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="4775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4777" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="4780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4782" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="4784" class="Symbol">)</a> <a id="4786" class="Keyword">where</a>
    <a id="4796" class="Keyword">field</a>
      <a id="4808" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="4818" class="Symbol">:</a> <a id="4820" href="Function.Bundles.html#4623" class="Function">A</a> <a id="4822" class="Symbol">→</a> <a id="4824" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="4832" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="4842" class="Symbol">:</a> <a id="4844" href="Function.Bundles.html#4688" class="Field">B</a> <a id="4846" class="Symbol">→</a> <a id="4848" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="4856" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="4866" class="Symbol">:</a> <a id="4868" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4878" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4883" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="4888" href="Function.Bundles.html#4808" class="Field">to</a>
      <a id="4897" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="4907" class="Symbol">:</a> <a id="4909" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4919" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="4924" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="4929" href="Function.Bundles.html#4832" class="Field">from</a>

    <a id="4939" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="4950" class="Symbol">:</a> <a id="4952" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="4957" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="4962" href="Function.Bundles.html#4549" class="Bound">To</a>
    <a id="4969" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="4980" class="Symbol">=</a> <a id="4982" class="Keyword">record</a>
      <a id="4995" class="Symbol">{</a> <a id="4997" href="Function.Bundles.html#2092" class="Field">to</a> <a id="5000" class="Symbol">=</a> <a id="5002" href="Function.Bundles.html#4808" class="Field">to</a>
      <a id="5011" class="Symbol">;</a> <a id="5013" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5018" class="Symbol">=</a> <a id="5020" href="Function.Bundles.html#4856" class="Field">to-cong</a>
      <a id="5034" class="Symbol">}</a>

    <a id="5041" class="Keyword">open</a> <a id="5046" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5051" href="Function.Bundles.html#4939" class="Function">toFunction</a> <a id="5062" class="Keyword">public</a>
      <a id="5075" class="Keyword">using</a> <a id="5081" class="Symbol">(</a><a id="5082" class="Keyword">module</a> <a id="5089" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="5092" class="Symbol">;</a> <a id="5094" class="Keyword">module</a> <a id="5101" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="5104" class="Symbol">)</a>
      <a id="5112" class="Keyword">renaming</a> <a id="5121" class="Symbol">(</a><a id="5122" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="5134" class="Symbol">to</a> <a id="5137" class="Function">to-isCongruent</a><a id="5151" class="Symbol">)</a>

    <a id="5158" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5171" class="Symbol">:</a> <a id="5173" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5178" href="Function.Bundles.html#4549" class="Bound">To</a> <a id="5181" href="Function.Bundles.html#4528" class="Bound">From</a>
    <a id="5190" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5203" class="Symbol">=</a> <a id="5205" class="Keyword">record</a>
      <a id="5218" class="Symbol">{</a> <a id="5220" href="Function.Bundles.html#2092" class="Field">to</a> <a id="5223" class="Symbol">=</a> <a id="5225" href="Function.Bundles.html#4832" class="Field">from</a>
      <a id="5236" class="Symbol">;</a> <a id="5238" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5243" class="Symbol">=</a> <a id="5245" href="Function.Bundles.html#4897" class="Field">from-cong</a>
      <a id="5261" class="Symbol">}</a>

    <a id="5268" class="Keyword">open</a> <a id="5273" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5278" href="Function.Bundles.html#5158" class="Function">fromFunction</a> <a id="5291" class="Keyword">public</a>
      <a id="5304" class="Keyword">using</a> <a id="5310" class="Symbol">()</a>
      <a id="5319" class="Keyword">renaming</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Function.Bundles.html#2146" class="Function">isCongruent</a> <a id="5341" class="Symbol">to</a> <a id="5344" class="Function">from-isCongruent</a><a id="5360" class="Symbol">)</a>


  <a id="5366" class="Keyword">record</a> <a id="5373" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="5385" class="Symbol">:</a> <a id="5387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5391" class="Symbol">(</a><a id="5392" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="5394" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5396" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="5398" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5400" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="5403" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5405" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Keyword">where</a>
    <a id="5419" class="Keyword">field</a>
      <a id="5431" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="5441" class="Symbol">:</a> <a id="5443" href="Function.Bundles.html#4623" class="Function">A</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="5455" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="5465" class="Symbol">:</a> <a id="5467" href="Function.Bundles.html#4688" class="Field">B</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="5479" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="5489" class="Symbol">:</a> <a id="5491" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5501" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5506" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5511" href="Function.Bundles.html#5431" class="Field">to</a>
      <a id="5520" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="5530" class="Symbol">:</a> <a id="5532" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5542" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5547" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5552" href="Function.Bundles.html#5455" class="Field">from</a>
      <a id="5563" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="5573" class="Symbol">:</a> <a id="5575" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="5584" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="5589" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="5594" href="Function.Bundles.html#5431" class="Field">to</a> <a id="5597" href="Function.Bundles.html#5455" class="Field">from</a>

    <a id="5607" href="Function.Bundles.html#5607" class="Function">isCongruent</a> <a id="5619" class="Symbol">:</a> <a id="5621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="5633" href="Function.Bundles.html#5431" class="Field">to</a>
    <a id="5640" href="Function.Bundles.html#5607" class="Function">isCongruent</a> <a id="5652" class="Symbol">=</a> <a id="5654" class="Keyword">record</a>
      <a id="5667" class="Symbol">{</a> <a id="5669" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="5684" class="Symbol">=</a> <a id="5686" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="5700" class="Symbol">;</a> <a id="5702" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="5717" class="Symbol">=</a> <a id="5719" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5733" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="5744" class="Symbol">;</a> <a id="5746" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5777" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="5786" class="Symbol">}</a>

    <a id="5793" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="5807" class="Symbol">:</a> <a id="5809" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5823" href="Function.Bundles.html#5431" class="Field">to</a> <a id="5826" href="Function.Bundles.html#5455" class="Field">from</a>
    <a id="5835" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="5849" class="Symbol">=</a> <a id="5851" class="Keyword">record</a>
      <a id="5864" class="Symbol">{</a> <a id="5866" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="5878" class="Symbol">=</a> <a id="5880" href="Function.Bundles.html#5607" class="Function">isCongruent</a>
      <a id="5898" class="Symbol">;</a> <a id="5900" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="5912" class="Symbol">=</a> <a id="5914" href="Function.Bundles.html#5520" class="Field">from-cong</a>
      <a id="5930" class="Symbol">;</a> <a id="5932" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="5944" class="Symbol">=</a> <a id="5946" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
      <a id="5961" class="Symbol">}</a>

    <a id="5968" class="Keyword">open</a> <a id="5973" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5987" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a> <a id="6001" class="Keyword">public</a>
      <a id="6014" class="Keyword">using</a> <a id="6020" class="Symbol">(</a><a id="6021" class="Keyword">module</a> <a id="6028" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="6031" class="Symbol">;</a> <a id="6033" class="Keyword">module</a> <a id="6040" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="6043" class="Symbol">;</a> <a id="6045" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="6061" class="Symbol">;</a> <a id="6063" href="Function.Structures.html#2968" class="Function">isSurjection</a><a id="6075" class="Symbol">)</a>

    <a id="6082" href="Function.Bundles.html#6082" class="Function">equivalence</a> <a id="6094" class="Symbol">:</a> <a id="6096" href="Function.Bundles.html#4750" class="Record">Equivalence</a>
    <a id="6112" href="Function.Bundles.html#6082" class="Function">equivalence</a> <a id="6124" class="Symbol">=</a> <a id="6126" class="Keyword">record</a>
      <a id="6139" class="Symbol">{</a> <a id="6141" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="6151" class="Symbol">=</a> <a id="6153" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="6167" class="Symbol">;</a> <a id="6169" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Function.Bundles.html#5520" class="Field">from-cong</a>
      <a id="6197" class="Symbol">}</a>

    <a id="6204" href="Function.Bundles.html#6204" class="Function">isSplitSurjection</a> <a id="6222" class="Symbol">:</a> <a id="6224" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="6242" href="Function.Bundles.html#5431" class="Field">to</a>
    <a id="6249" href="Function.Bundles.html#6204" class="Function">isSplitSurjection</a> <a id="6267" class="Symbol">=</a> <a id="6269" class="Keyword">record</a>
      <a id="6282" class="Symbol">{</a> <a id="6284" href="Function.Structures.html#5246" class="Field">from</a> <a id="6289" class="Symbol">=</a> <a id="6291" href="Function.Bundles.html#5455" class="Field">from</a>
      <a id="6302" class="Symbol">;</a> <a id="6304" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="6318" class="Symbol">=</a> <a id="6320" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a>
      <a id="6340" class="Symbol">}</a>

    <a id="6347" href="Function.Bundles.html#6347" class="Function">surjection</a> <a id="6358" class="Symbol">:</a> <a id="6360" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6371" href="Function.Bundles.html#4528" class="Bound">From</a> <a id="6376" href="Function.Bundles.html#4549" class="Bound">To</a>
    <a id="6383" href="Function.Bundles.html#6347" class="Function">surjection</a> <a id="6394" class="Symbol">=</a> <a id="6396" class="Keyword">record</a>
      <a id="6409" class="Symbol">{</a> <a id="6411" href="Function.Bundles.html#2920" class="Field">to</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Function.Bundles.html#5431" class="Field">to</a>
      <a id="6425" class="Symbol">;</a> <a id="6427" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="6432" class="Symbol">=</a> <a id="6434" href="Function.Bundles.html#5479" class="Field">to-cong</a>
      <a id="6448" class="Symbol">;</a> <a id="6450" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="6461" class="Symbol">=</a> <a id="6463" class="Symbol">λ</a> <a id="6465" href="Function.Bundles.html#6465" class="Bound">y</a> <a id="6467" class="Symbol">→</a> <a id="6469" href="Function.Bundles.html#5455" class="Field">from</a> <a id="6474" href="Function.Bundles.html#6465" class="Bound">y</a> <a id="6476" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6478" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
      <a id="6493" class="Symbol">}</a>



  <a id="6500" class="Keyword">record</a> <a id="6507" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="6520" class="Symbol">:</a> <a id="6522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6526" class="Symbol">(</a><a id="6527" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="6529" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6531" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="6533" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6535" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="6538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6540" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="6542" class="Symbol">)</a> <a id="6544" class="Keyword">where</a>
    <a id="6554" class="Keyword">field</a>
      <a id="6566" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="6576" class="Symbol">:</a> <a id="6578" href="Function.Bundles.html#4623" class="Function">A</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="6590" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="6600" class="Symbol">:</a> <a id="6602" href="Function.Bundles.html#4688" class="Field">B</a> <a id="6604" class="Symbol">→</a> <a id="6606" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="6614" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="6624" class="Symbol">:</a> <a id="6626" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="6636" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="6641" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6646" href="Function.Bundles.html#6566" class="Field">to</a>
      <a id="6655" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="6665" class="Symbol">:</a> <a id="6667" href="Function.Bundles.html#6590" class="Field">from</a> <a id="6672" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="6682" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6687" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="6689" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a>
      <a id="6700" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="6710" class="Symbol">:</a> <a id="6712" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="6721" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="6726" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="6731" href="Function.Bundles.html#6566" class="Field">to</a> <a id="6734" href="Function.Bundles.html#6590" class="Field">from</a>

    <a id="6744" href="Function.Bundles.html#6744" class="Function">isCongruent</a> <a id="6756" class="Symbol">:</a> <a id="6758" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="6770" href="Function.Bundles.html#6566" class="Field">to</a>
    <a id="6777" href="Function.Bundles.html#6744" class="Function">isCongruent</a> <a id="6789" class="Symbol">=</a> <a id="6791" class="Keyword">record</a>
      <a id="6804" class="Symbol">{</a> <a id="6806" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="6821" class="Symbol">=</a> <a id="6823" href="Function.Bundles.html#6614" class="Field">to-cong</a>
      <a id="6837" class="Symbol">;</a> <a id="6839" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="6854" class="Symbol">=</a> <a id="6856" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6870" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="6881" class="Symbol">;</a> <a id="6883" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6914" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="6923" class="Symbol">}</a>

    <a id="6930" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="6945" class="Symbol">:</a> <a id="6947" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="6962" href="Function.Bundles.html#6566" class="Field">to</a> <a id="6965" href="Function.Bundles.html#6590" class="Field">from</a>
    <a id="6974" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="6989" class="Symbol">=</a> <a id="6991" class="Keyword">record</a>
      <a id="7004" class="Symbol">{</a> <a id="7006" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="7018" class="Symbol">=</a> <a id="7020" href="Function.Bundles.html#6744" class="Function">isCongruent</a>
      <a id="7038" class="Symbol">;</a> <a id="7040" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="7052" class="Symbol">=</a> <a id="7054" href="Function.Bundles.html#6655" class="Field">from-cong</a>
      <a id="7070" class="Symbol">;</a> <a id="7072" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="7084" class="Symbol">=</a> <a id="7086" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
      <a id="7101" class="Symbol">}</a>

    <a id="7108" class="Keyword">open</a> <a id="7113" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="7128" href="Function.Bundles.html#6930" class="Function">isRightInverse</a> <a id="7143" class="Keyword">public</a>
      <a id="7156" class="Keyword">using</a> <a id="7162" class="Symbol">(</a><a id="7163" class="Keyword">module</a> <a id="7170" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="7173" class="Symbol">;</a> <a id="7175" class="Keyword">module</a> <a id="7182" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="7185" class="Symbol">;</a> <a id="7187" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="7203" class="Symbol">)</a>

    <a id="7210" href="Function.Bundles.html#7210" class="Function">equivalence</a> <a id="7222" class="Symbol">:</a> <a id="7224" href="Function.Bundles.html#4750" class="Record">Equivalence</a>
    <a id="7240" href="Function.Bundles.html#7210" class="Function">equivalence</a> <a id="7252" class="Symbol">=</a> <a id="7254" class="Keyword">record</a>
      <a id="7267" class="Symbol">{</a> <a id="7269" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="7279" class="Symbol">=</a> <a id="7281" href="Function.Bundles.html#6614" class="Field">to-cong</a>
      <a id="7295" class="Symbol">;</a> <a id="7297" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="7307" class="Symbol">=</a> <a id="7309" href="Function.Bundles.html#6655" class="Field">from-cong</a>
      <a id="7325" class="Symbol">}</a>


  <a id="7331" class="Keyword">record</a> <a id="7338" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="7355" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7357" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="7359" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7361" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="7364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7366" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="7368" class="Symbol">)</a> <a id="7370" class="Keyword">where</a>
    <a id="7380" class="Keyword">field</a>
      <a id="7392" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="7402" class="Symbol">:</a> <a id="7404" href="Function.Bundles.html#4623" class="Function">A</a> <a id="7406" class="Symbol">→</a> <a id="7408" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="7416" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="7426" class="Symbol">:</a> <a id="7428" href="Function.Bundles.html#4688" class="Field">B</a> <a id="7430" class="Symbol">→</a> <a id="7432" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="7440" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="7450" class="Symbol">:</a> <a id="7452" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7462" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7467" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7472" href="Function.Bundles.html#7392" class="Field">to</a>
      <a id="7481" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="7491" class="Symbol">:</a> <a id="7493" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="7503" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7508" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7513" href="Function.Bundles.html#7416" class="Field">from</a>
      <a id="7524" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="7534" class="Symbol">:</a> <a id="7536" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="7545" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7550" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7555" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7558" href="Function.Bundles.html#7416" class="Field">from</a>

    <a id="7568" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="7588" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7593" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7598" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7601" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="7610" href="Function.Bundles.html#7568" class="Function">inverseˡ</a> <a id="7619" class="Symbol">=</a> <a id="7621" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7627" href="Function.Bundles.html#7524" class="Field">inverse</a>

    <a id="7640" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="7649" class="Symbol">:</a> <a id="7651" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="7660" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="7665" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="7670" href="Function.Bundles.html#7392" class="Field">to</a> <a id="7673" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="7682" href="Function.Bundles.html#7640" class="Function">inverseʳ</a> <a id="7691" class="Symbol">=</a> <a id="7693" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7699" href="Function.Bundles.html#7524" class="Field">inverse</a>

    <a id="7712" href="Function.Bundles.html#7712" class="Function">leftInverse</a> <a id="7724" class="Symbol">:</a> <a id="7726" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>
    <a id="7742" href="Function.Bundles.html#7712" class="Function">leftInverse</a> <a id="7754" class="Symbol">=</a> <a id="7756" class="Keyword">record</a>
      <a id="7769" class="Symbol">{</a> <a id="7771" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="7781" class="Symbol">=</a> <a id="7783" href="Function.Bundles.html#7440" class="Field">to-cong</a>
      <a id="7797" class="Symbol">;</a> <a id="7799" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="7809" class="Symbol">=</a> <a id="7811" href="Function.Bundles.html#7481" class="Field">from-cong</a>
      <a id="7827" class="Symbol">;</a> <a id="7829" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="7839" class="Symbol">=</a> <a id="7841" href="Function.Bundles.html#7568" class="Function">inverseˡ</a>
      <a id="7856" class="Symbol">}</a>

    <a id="7863" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="Function.Bundles.html#6507" class="Record">RightInverse</a>
    <a id="7895" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="7908" class="Symbol">=</a> <a id="7910" class="Keyword">record</a>
      <a id="7923" class="Symbol">{</a> <a id="7925" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="7935" class="Symbol">=</a> <a id="7937" href="Function.Bundles.html#7440" class="Field">to-cong</a>
      <a id="7951" class="Symbol">;</a> <a id="7953" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="7963" class="Symbol">=</a> <a id="7965" href="Function.Bundles.html#7481" class="Field">from-cong</a>
      <a id="7981" class="Symbol">;</a> <a id="7983" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="7993" class="Symbol">=</a> <a id="7995" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
      <a id="8010" class="Symbol">}</a>

    <a id="8017" class="Keyword">open</a> <a id="8022" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="8034" href="Function.Bundles.html#7712" class="Function">leftInverse</a>   <a id="8048" class="Keyword">public</a> <a id="8055" class="Keyword">using</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a><a id="8075" class="Symbol">;</a> <a id="8077" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a><a id="8093" class="Symbol">)</a>
    <a id="8099" class="Keyword">open</a> <a id="8104" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="8117" href="Function.Bundles.html#7863" class="Function">rightInverse</a> <a id="8130" class="Keyword">public</a> <a id="8137" class="Keyword">using</a> <a id="8143" class="Symbol">(</a><a id="8144" href="Function.Bundles.html#6930" class="Function">isRightInverse</a><a id="8158" class="Symbol">;</a> <a id="8160" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="8176" class="Symbol">)</a>

    <a id="8183" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8193" class="Symbol">:</a> <a id="8195" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="8205" href="Function.Bundles.html#7392" class="Field">to</a> <a id="8208" href="Function.Bundles.html#7416" class="Field">from</a>
    <a id="8217" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8227" class="Symbol">=</a> <a id="8229" class="Keyword">record</a>
      <a id="8242" class="Symbol">{</a> <a id="8244" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Function.Bundles.html#5793" class="Function">isLeftInverse</a>
      <a id="8280" class="Symbol">;</a> <a id="8282" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="8296" class="Symbol">=</a> <a id="8298" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
      <a id="8313" class="Symbol">}</a>

    <a id="8320" class="Keyword">open</a> <a id="8325" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="8335" href="Function.Bundles.html#8183" class="Function">isInverse</a> <a id="8345" class="Keyword">public</a> <a id="8352" class="Keyword">using</a> <a id="8358" class="Symbol">(</a><a id="8359" class="Keyword">module</a> <a id="8366" href="Function.Structures.html#1192" class="Module">Eq₁</a><a id="8369" class="Symbol">;</a> <a id="8371" class="Keyword">module</a> <a id="8378" href="Function.Structures.html#1336" class="Module">Eq₂</a><a id="8381" class="Symbol">)</a>


<a id="8385" class="Comment">------------------------------------------------------------------------</a>
<a id="8458" class="Comment">-- Bundles with three elements</a>

  <a id="8492" class="Keyword">record</a> <a id="8499" href="Function.Bundles.html#8499" class="Record">BiEquivalence</a> <a id="8513" class="Symbol">:</a> <a id="8515" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8519" class="Symbol">(</a><a id="8520" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="8522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8524" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="8526" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8528" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="8531" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8533" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="8535" class="Symbol">)</a> <a id="8537" class="Keyword">where</a>
    <a id="8547" class="Keyword">field</a>
      <a id="8559" href="Function.Bundles.html#8559" class="Field">to</a>         <a id="8570" class="Symbol">:</a> <a id="8572" href="Function.Bundles.html#4623" class="Function">A</a> <a id="8574" class="Symbol">→</a> <a id="8576" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="8584" href="Function.Bundles.html#8584" class="Field">from₁</a>      <a id="8595" class="Symbol">:</a> <a id="8597" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8609" href="Function.Bundles.html#8609" class="Field">from₂</a>      <a id="8620" class="Symbol">:</a> <a id="8622" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8624" class="Symbol">→</a> <a id="8626" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8634" href="Function.Bundles.html#8634" class="Field">to-cong</a>    <a id="8645" class="Symbol">:</a> <a id="8647" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8657" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8662" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8667" href="Function.Bundles.html#8559" class="Field">to</a>
      <a id="8676" href="Function.Bundles.html#8676" class="Field">from₁-cong</a> <a id="8687" class="Symbol">:</a> <a id="8689" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8699" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8704" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8709" href="Function.Bundles.html#8584" class="Field">from₁</a>
      <a id="8721" href="Function.Bundles.html#8721" class="Field">from₂-cong</a> <a id="8732" class="Symbol">:</a> <a id="8734" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8744" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8749" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8754" href="Function.Bundles.html#8609" class="Field">from₂</a>


  <a id="8764" class="Keyword">record</a> <a id="8771" href="Function.Bundles.html#8771" class="Record">BiInverse</a> <a id="8781" class="Symbol">:</a> <a id="8783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8787" class="Symbol">(</a><a id="8788" href="Function.Bundles.html#4542" class="Bound">a</a> <a id="8790" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8792" href="Function.Bundles.html#4561" class="Bound">b</a> <a id="8794" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8796" href="Function.Bundles.html#4544" class="Bound">ℓ₁</a> <a id="8799" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8801" href="Function.Bundles.html#4563" class="Bound">ℓ₂</a><a id="8803" class="Symbol">)</a> <a id="8805" class="Keyword">where</a>
    <a id="8815" class="Keyword">field</a>
      <a id="8827" href="Function.Bundles.html#8827" class="Field">to</a>          <a id="8839" class="Symbol">:</a> <a id="8841" href="Function.Bundles.html#4623" class="Function">A</a> <a id="8843" class="Symbol">→</a> <a id="8845" href="Function.Bundles.html#4688" class="Field">B</a>
      <a id="8853" href="Function.Bundles.html#8853" class="Field">from₁</a>       <a id="8865" class="Symbol">:</a> <a id="8867" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8869" class="Symbol">→</a> <a id="8871" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8879" href="Function.Bundles.html#8879" class="Field">from₂</a>       <a id="8891" class="Symbol">:</a> <a id="8893" href="Function.Bundles.html#4688" class="Field">B</a> <a id="8895" class="Symbol">→</a> <a id="8897" href="Function.Bundles.html#4623" class="Function">A</a>
      <a id="8905" href="Function.Bundles.html#8905" class="Field">to-cong</a>     <a id="8917" class="Symbol">:</a> <a id="8919" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8929" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8934" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8939" href="Function.Bundles.html#8827" class="Field">to</a>
      <a id="8948" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>  <a id="8960" class="Symbol">:</a> <a id="8962" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="8972" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="8977" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="8982" href="Function.Bundles.html#8853" class="Field">from₁</a>
      <a id="8994" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>  <a id="9006" class="Symbol">:</a> <a id="9008" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="9018" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9023" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9028" href="Function.Bundles.html#8879" class="Field">from₂</a>
      <a id="9040" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>  <a id="9050" class="Symbol">:</a> <a id="9052" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="9061" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9066" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9071" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9074" href="Function.Bundles.html#8853" class="Field">from₁</a>
      <a id="9086" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>  <a id="9096" class="Symbol">:</a> <a id="9098" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="9107" href="Function.Bundles.html#4633" class="Function Operator">_≈₁_</a> <a id="9112" href="Function.Bundles.html#4698" class="Field Operator">_≈₂_</a> <a id="9117" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9120" href="Function.Bundles.html#8879" class="Field">from₂</a>

    <a id="9131" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a> <a id="9146" class="Symbol">:</a> <a id="9148" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="9160" href="Function.Bundles.html#8827" class="Field">to</a>
    <a id="9167" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a> <a id="9182" class="Symbol">=</a> <a id="9184" class="Keyword">record</a>
      <a id="9197" class="Symbol">{</a> <a id="9199" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="9214" class="Symbol">=</a> <a id="9216" href="Function.Bundles.html#8905" class="Field">to-cong</a>
      <a id="9230" class="Symbol">;</a> <a id="9232" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="9247" class="Symbol">=</a> <a id="9249" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="9263" href="Function.Bundles.html#4528" class="Bound">From</a>
      <a id="9274" class="Symbol">;</a> <a id="9276" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="9291" class="Symbol">=</a> <a id="9293" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="9307" href="Function.Bundles.html#4549" class="Bound">To</a>
      <a id="9316" class="Symbol">}</a>

    <a id="9323" href="Function.Bundles.html#9323" class="Function">isBiInverse</a> <a id="9335" class="Symbol">:</a> <a id="9337" href="Function.Structures.html#4503" class="Record">IsBiInverse</a> <a id="9349" href="Function.Bundles.html#8827" class="Field">to</a> <a id="9352" href="Function.Bundles.html#8853" class="Field">from₁</a> <a id="9358" href="Function.Bundles.html#8879" class="Field">from₂</a>
    <a id="9368" href="Function.Bundles.html#9323" class="Function">isBiInverse</a> <a id="9380" class="Symbol">=</a> <a id="9382" class="Keyword">record</a>
      <a id="9395" class="Symbol">{</a> <a id="9397" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="9412" class="Symbol">=</a> <a id="9414" href="Function.Bundles.html#9131" class="Function">to-isCongruent</a>
      <a id="9435" class="Symbol">;</a> <a id="9437" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="9452" class="Symbol">=</a> <a id="9454" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>
      <a id="9471" class="Symbol">;</a> <a id="9473" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="9488" class="Symbol">=</a> <a id="9490" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>
      <a id="9507" class="Symbol">;</a> <a id="9509" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="9524" class="Symbol">=</a> <a id="9526" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>
      <a id="9541" class="Symbol">;</a> <a id="9543" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="9558" class="Symbol">=</a> <a id="9560" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>
      <a id="9575" class="Symbol">}</a>

    <a id="9582" href="Function.Bundles.html#9582" class="Function">biEquivalence</a> <a id="9596" class="Symbol">:</a> <a id="9598" href="Function.Bundles.html#8499" class="Record">BiEquivalence</a>
    <a id="9616" href="Function.Bundles.html#9582" class="Function">biEquivalence</a> <a id="9630" class="Symbol">=</a> <a id="9632" class="Keyword">record</a>
      <a id="9645" class="Symbol">{</a> <a id="9647" href="Function.Bundles.html#8634" class="Field">to-cong</a>    <a id="9658" class="Symbol">=</a> <a id="9660" href="Function.Bundles.html#8905" class="Field">to-cong</a>
      <a id="9674" class="Symbol">;</a> <a id="9676" href="Function.Bundles.html#8676" class="Field">from₁-cong</a> <a id="9687" class="Symbol">=</a> <a id="9689" href="Function.Bundles.html#8948" class="Field">from₁-cong</a>
      <a id="9706" class="Symbol">;</a> <a id="9708" href="Function.Bundles.html#8721" class="Field">from₂-cong</a> <a id="9719" class="Symbol">=</a> <a id="9721" href="Function.Bundles.html#8994" class="Field">from₂-cong</a>
      <a id="9738" class="Symbol">}</a>

<a id="9741" class="Comment">------------------------------------------------------------------------</a>
<a id="9814" class="Comment">-- Other</a>

  <a id="9826" class="Comment">-- A left inverse is also known as a “split surjection”.</a>
  <a id="9885" class="Comment">--</a>
  <a id="9890" class="Comment">-- As the name implies, a split surjection is a special kind of</a>
  <a id="9956" class="Comment">-- surjection where the witness generated in the domain in the</a>
  <a id="10021" class="Comment">-- function for elements `x₁` and `x₂` are equal if `x₁ ≈ x₂` .</a>
  <a id="10087" class="Comment">--</a>
  <a id="10092" class="Comment">-- The difference is the `from-cong` law --- generally, the section</a>
  <a id="10162" class="Comment">-- (called `Surjection.to⁻` or `SplitSurjection.from`) of a surjection</a>
  <a id="10235" class="Comment">-- need not respect equality, whereas it must in a split surjection.</a>
  <a id="10306" class="Comment">--</a>
  <a id="10311" class="Comment">-- The two notions coincide when the equivalence relation on `B` is</a>
  <a id="10381" class="Comment">-- propositional equality (because all functions respect propositional</a>
  <a id="10454" class="Comment">-- equality).</a>
  <a id="10470" class="Comment">--</a>
  <a id="10475" class="Comment">-- For further background on (split) surjections, one may consult any</a>
  <a id="10547" class="Comment">-- general mathematical references which work without the principle</a>
  <a id="10617" class="Comment">-- of choice. For example:</a>
  <a id="10646" class="Comment">--</a>
  <a id="10651" class="Comment">--   https://ncatlab.org/nlab/show/split+epimorphism.</a>
  <a id="10707" class="Comment">--</a>
  <a id="10712" class="Comment">-- The connection to set-theoretic notions with the same names is</a>
  <a id="10780" class="Comment">-- justified by the setoid type theory/homotopy type theory</a>
  <a id="10842" class="Comment">-- observation/definition that (∃x : A. P) = ∥ Σx : A. P ∥ --- i.e.,</a>
  <a id="10913" class="Comment">-- we can read set-theoretic ∃ as squashed/propositionally truncated Σ.</a>
  <a id="10987" class="Comment">--</a>
  <a id="10992" class="Comment">-- We see working with setoids as working in the MLTT model of a setoid</a>
  <a id="11066" class="Comment">-- type theory, in which ∥ X ∥ is interpreted as the setoid with carrier</a>
  <a id="11141" class="Comment">-- set X and the equivalence relation that relates all elements.</a>
  <a id="11208" class="Comment">-- All maps into ∥ X ∥ respect equality, so in the idiomatic definitions</a>
  <a id="11283" class="Comment">-- here, we drop the corresponding trivial `cong` field completely.</a>

  <a id="11354" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a> <a id="11370" class="Symbol">:</a> <a id="11372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11376" class="Symbol">_</a>
  <a id="11380" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a> <a id="11396" class="Symbol">=</a> <a id="11398" href="Function.Bundles.html#5373" class="Record">LeftInverse</a>

  <a id="11413" class="Keyword">module</a> <a id="11420" href="Function.Bundles.html#11420" class="Module">SplitSurjection</a> <a id="11436" class="Symbol">(</a><a id="11437" href="Function.Bundles.html#11437" class="Bound">splitSurjection</a> <a id="11453" class="Symbol">:</a> <a id="11455" href="Function.Bundles.html#11354" class="Function">SplitSurjection</a><a id="11470" class="Symbol">)</a> <a id="11472" class="Symbol">=</a>
    <a id="11478" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="11490" href="Function.Bundles.html#11437" class="Bound">splitSurjection</a>

<a id="11507" class="Comment">------------------------------------------------------------------------</a>
<a id="11580" class="Comment">-- Infix abbreviations for oft-used items</a>
<a id="11622" class="Comment">------------------------------------------------------------------------</a>

<a id="11696" class="Comment">-- Same naming convention as used for propositional equality below, with</a>
<a id="11769" class="Comment">-- appended ₛ (for &#39;S&#39;etoid).</a>

<a id="11800" class="Keyword">infixr</a> <a id="11807" class="Number">0</a> <a id="11809" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a>
<a id="_⟶ₛ_"></a><a id="11814" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a> <a id="11819" class="Symbol">:</a> <a id="11821" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11828" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="11830" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a> <a id="11833" class="Symbol">→</a> <a id="11835" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="11842" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="11844" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a> <a id="11847" class="Symbol">→</a> <a id="11849" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11853" class="Symbol">_</a>
<a id="11855" href="Function.Bundles.html#11814" class="Function Operator">_⟶ₛ_</a> <a id="11860" class="Symbol">=</a> <a id="11862" href="Function.Bundles.html#2041" class="Record">Func</a>

<a id="11868" class="Comment">------------------------------------------------------------------------</a>
<a id="11941" class="Comment">-- Bundles specialised for propositional equality</a>
<a id="11991" class="Comment">------------------------------------------------------------------------</a>

<a id="12065" class="Keyword">infix</a> <a id="12071" class="Number">3</a> <a id="12073" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a> <a id="12077" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a> <a id="12081" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a> <a id="12085" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a> <a id="12089" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a> <a id="12093" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a> <a id="12097" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a> <a id="12101" href="Function.Bundles.html#12624" class="Function Operator">_↩↪_</a> <a id="12106" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a>
<a id="_⟶_"></a><a id="12110" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a> <a id="12114" class="Symbol">:</a> <a id="12116" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12120" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12122" class="Symbol">→</a> <a id="12124" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12128" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12130" class="Symbol">→</a> <a id="12132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12136" class="Symbol">_</a>
<a id="12138" href="Function.Bundles.html#12138" class="Bound">A</a> <a id="12140" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="12142" href="Function.Bundles.html#12142" class="Bound">B</a> <a id="12144" class="Symbol">=</a> <a id="12146" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="12151" class="Symbol">(</a><a id="12152" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12161" href="Function.Bundles.html#12138" class="Bound">A</a><a id="12162" class="Symbol">)</a> <a id="12164" class="Symbol">(</a><a id="12165" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12174" href="Function.Bundles.html#12142" class="Bound">B</a><a id="12175" class="Symbol">)</a>

<a id="_↣_"></a><a id="12178" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a> <a id="12182" class="Symbol">:</a> <a id="12184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12188" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12190" class="Symbol">→</a> <a id="12192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12196" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12198" class="Symbol">→</a> <a id="12200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12204" class="Symbol">_</a>
<a id="12206" href="Function.Bundles.html#12206" class="Bound">A</a> <a id="12208" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="12210" href="Function.Bundles.html#12210" class="Bound">B</a> <a id="12212" class="Symbol">=</a> <a id="12214" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="12224" class="Symbol">(</a><a id="12225" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12234" href="Function.Bundles.html#12206" class="Bound">A</a><a id="12235" class="Symbol">)</a> <a id="12237" class="Symbol">(</a><a id="12238" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12247" href="Function.Bundles.html#12210" class="Bound">B</a><a id="12248" class="Symbol">)</a>

<a id="_↠_"></a><a id="12251" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a> <a id="12255" class="Symbol">:</a> <a id="12257" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12261" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12263" class="Symbol">→</a> <a id="12265" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12269" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12271" class="Symbol">→</a> <a id="12273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12277" class="Symbol">_</a>
<a id="12279" href="Function.Bundles.html#12279" class="Bound">A</a> <a id="12281" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="12283" href="Function.Bundles.html#12283" class="Bound">B</a> <a id="12285" class="Symbol">=</a> <a id="12287" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="12298" class="Symbol">(</a><a id="12299" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12308" href="Function.Bundles.html#12279" class="Bound">A</a><a id="12309" class="Symbol">)</a> <a id="12311" class="Symbol">(</a><a id="12312" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12321" href="Function.Bundles.html#12283" class="Bound">B</a><a id="12322" class="Symbol">)</a>

<a id="_⤖_"></a><a id="12325" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a> <a id="12329" class="Symbol">:</a> <a id="12331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12335" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12337" class="Symbol">→</a> <a id="12339" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12343" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12345" class="Symbol">→</a> <a id="12347" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12351" class="Symbol">_</a>
<a id="12353" href="Function.Bundles.html#12353" class="Bound">A</a> <a id="12355" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="12357" href="Function.Bundles.html#12357" class="Bound">B</a> <a id="12359" class="Symbol">=</a> <a id="12361" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="12371" class="Symbol">(</a><a id="12372" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12381" href="Function.Bundles.html#12353" class="Bound">A</a><a id="12382" class="Symbol">)</a> <a id="12384" class="Symbol">(</a><a id="12385" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12394" href="Function.Bundles.html#12357" class="Bound">B</a><a id="12395" class="Symbol">)</a>

<a id="_⇔_"></a><a id="12398" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a> <a id="12402" class="Symbol">:</a> <a id="12404" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12408" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12410" class="Symbol">→</a> <a id="12412" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12416" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12418" class="Symbol">→</a> <a id="12420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12424" class="Symbol">_</a>
<a id="12426" href="Function.Bundles.html#12426" class="Bound">A</a> <a id="12428" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="12430" href="Function.Bundles.html#12430" class="Bound">B</a> <a id="12432" class="Symbol">=</a> <a id="12434" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="12446" class="Symbol">(</a><a id="12447" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12456" href="Function.Bundles.html#12426" class="Bound">A</a><a id="12457" class="Symbol">)</a> <a id="12459" class="Symbol">(</a><a id="12460" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12469" href="Function.Bundles.html#12430" class="Bound">B</a><a id="12470" class="Symbol">)</a>

<a id="_↩_"></a><a id="12473" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a> <a id="12477" class="Symbol">:</a> <a id="12479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12483" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12485" class="Symbol">→</a> <a id="12487" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12491" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12493" class="Symbol">→</a> <a id="12495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12499" class="Symbol">_</a>
<a id="12501" href="Function.Bundles.html#12501" class="Bound">A</a> <a id="12503" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="12505" href="Function.Bundles.html#12505" class="Bound">B</a> <a id="12507" class="Symbol">=</a> <a id="12509" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="12521" class="Symbol">(</a><a id="12522" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12531" href="Function.Bundles.html#12501" class="Bound">A</a><a id="12532" class="Symbol">)</a> <a id="12534" class="Symbol">(</a><a id="12535" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12544" href="Function.Bundles.html#12505" class="Bound">B</a><a id="12545" class="Symbol">)</a>

<a id="_↪_"></a><a id="12548" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a> <a id="12552" class="Symbol">:</a> <a id="12554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12558" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12560" class="Symbol">→</a> <a id="12562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12566" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12568" class="Symbol">→</a> <a id="12570" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12574" class="Symbol">_</a>
<a id="12576" href="Function.Bundles.html#12576" class="Bound">A</a> <a id="12578" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="12580" href="Function.Bundles.html#12580" class="Bound">B</a> <a id="12582" class="Symbol">=</a> <a id="12584" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="12597" class="Symbol">(</a><a id="12598" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12607" href="Function.Bundles.html#12576" class="Bound">A</a><a id="12608" class="Symbol">)</a> <a id="12610" class="Symbol">(</a><a id="12611" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12620" href="Function.Bundles.html#12580" class="Bound">B</a><a id="12621" class="Symbol">)</a>

<a id="_↩↪_"></a><a id="12624" href="Function.Bundles.html#12624" class="Function Operator">_↩↪_</a> <a id="12629" class="Symbol">:</a> <a id="12631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12635" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12637" class="Symbol">→</a> <a id="12639" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12643" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12645" class="Symbol">→</a> <a id="12647" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12651" class="Symbol">_</a>
<a id="12653" href="Function.Bundles.html#12653" class="Bound">A</a> <a id="12655" href="Function.Bundles.html#12624" class="Function Operator">↩↪</a> <a id="12658" href="Function.Bundles.html#12658" class="Bound">B</a> <a id="12660" class="Symbol">=</a> <a id="12662" href="Function.Bundles.html#8771" class="Record">BiInverse</a> <a id="12672" class="Symbol">(</a><a id="12673" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12682" href="Function.Bundles.html#12653" class="Bound">A</a><a id="12683" class="Symbol">)</a> <a id="12685" class="Symbol">(</a><a id="12686" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12695" href="Function.Bundles.html#12658" class="Bound">B</a><a id="12696" class="Symbol">)</a>

<a id="_↔_"></a><a id="12699" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="12703" class="Symbol">:</a> <a id="12705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12709" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="12711" class="Symbol">→</a> <a id="12713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12717" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="12719" class="Symbol">→</a> <a id="12721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12725" class="Symbol">_</a>
<a id="12727" href="Function.Bundles.html#12727" class="Bound">A</a> <a id="12729" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12731" href="Function.Bundles.html#12731" class="Bound">B</a> <a id="12733" class="Symbol">=</a> <a id="12735" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="12743" class="Symbol">(</a><a id="12744" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12753" href="Function.Bundles.html#12727" class="Bound">A</a><a id="12754" class="Symbol">)</a> <a id="12756" class="Symbol">(</a><a id="12757" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">≡.setoid</a> <a id="12766" href="Function.Bundles.html#12731" class="Bound">B</a><a id="12767" class="Symbol">)</a>

<a id="12770" class="Comment">-- We now define some constructors for the above that</a>
<a id="12824" class="Comment">-- automatically provide the required congruency proofs.</a>

<a id="12882" class="Keyword">module</a> <a id="12889" href="Function.Bundles.html#12889" class="Module">_</a> <a id="12891" class="Symbol">{</a><a id="12892" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12894" class="Symbol">:</a> <a id="12896" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12900" href="Function.Bundles.html#1422" class="Generalizable">a</a><a id="12901" class="Symbol">}</a> <a id="12903" class="Symbol">{</a><a id="12904" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="12906" class="Symbol">:</a> <a id="12908" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12912" href="Function.Bundles.html#1424" class="Generalizable">b</a><a id="12913" class="Symbol">}</a> <a id="12915" class="Keyword">where</a>

  <a id="12924" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="12928" class="Symbol">:</a> <a id="12930" class="Symbol">(</a><a id="12931" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12933" class="Symbol">→</a> <a id="12935" href="Function.Bundles.html#12904" class="Bound">B</a><a id="12936" class="Symbol">)</a> <a id="12938" class="Symbol">→</a> <a id="12940" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="12942" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="12944" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="12948" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="12952" href="Function.Bundles.html#12952" class="Bound">to</a> <a id="12955" class="Symbol">=</a> <a id="12957" class="Keyword">record</a>
    <a id="12968" class="Symbol">{</a> <a id="12970" href="Function.Bundles.html#2092" class="Field">to</a>        <a id="12980" class="Symbol">=</a> <a id="12982" href="Function.Bundles.html#12952" class="Bound">to</a>
    <a id="12989" class="Symbol">;</a> <a id="12991" href="Function.Bundles.html#2111" class="Field">cong</a>      <a id="13001" class="Symbol">=</a> <a id="13003" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13010" href="Function.Bundles.html#12952" class="Bound">to</a>
    <a id="13017" class="Symbol">}</a>

  <a id="13022" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="13026" class="Symbol">:</a> <a id="13028" class="Symbol">∀</a> <a id="13030" class="Symbol">{</a><a id="13031" href="Function.Bundles.html#13031" class="Bound">to</a> <a id="13034" class="Symbol">:</a> <a id="13036" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13038" class="Symbol">→</a> <a id="13040" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13041" class="Symbol">}</a> <a id="13043" class="Symbol">→</a> <a id="13045" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="13055" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13063" href="Function.Bundles.html#13031" class="Bound">to</a> <a id="13066" class="Symbol">→</a> <a id="13068" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13070" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="13072" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13076" href="Function.Bundles.html#13022" class="Function">mk↣</a> <a id="13080" class="Symbol">{</a><a id="13081" href="Function.Bundles.html#13081" class="Bound">to</a><a id="13083" class="Symbol">}</a> <a id="13085" href="Function.Bundles.html#13085" class="Bound">inj</a> <a id="13089" class="Symbol">=</a> <a id="13091" class="Keyword">record</a>
    <a id="13102" class="Symbol">{</a> <a id="13104" href="Function.Bundles.html#2469" class="Field">to</a>         <a id="13115" class="Symbol">=</a> <a id="13117" href="Function.Bundles.html#13081" class="Bound">to</a>
    <a id="13124" class="Symbol">;</a> <a id="13126" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="13136" class="Symbol">=</a> <a id="13138" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13145" href="Function.Bundles.html#13081" class="Bound">to</a>
    <a id="13152" class="Symbol">;</a> <a id="13154" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="13164" class="Symbol">=</a> <a id="13166" href="Function.Bundles.html#13085" class="Bound">inj</a>
    <a id="13174" class="Symbol">}</a>

  <a id="13179" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="13183" class="Symbol">:</a> <a id="13185" class="Symbol">∀</a> <a id="13187" class="Symbol">{</a><a id="13188" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13191" class="Symbol">:</a> <a id="13193" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13195" class="Symbol">→</a> <a id="13197" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13198" class="Symbol">}</a> <a id="13200" class="Symbol">→</a> <a id="13202" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="13213" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13217" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13221" href="Function.Bundles.html#13188" class="Bound">to</a> <a id="13224" class="Symbol">→</a> <a id="13226" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13228" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="13230" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13234" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="13238" class="Symbol">{</a><a id="13239" href="Function.Bundles.html#13239" class="Bound">to</a><a id="13241" class="Symbol">}</a> <a id="13243" href="Function.Bundles.html#13243" class="Bound">surj</a> <a id="13248" class="Symbol">=</a> <a id="13250" class="Keyword">record</a>
    <a id="13261" class="Symbol">{</a> <a id="13263" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="13274" class="Symbol">=</a> <a id="13276" href="Function.Bundles.html#13239" class="Bound">to</a>
    <a id="13283" class="Symbol">;</a> <a id="13285" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="13296" class="Symbol">=</a> <a id="13298" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13305" href="Function.Bundles.html#13239" class="Bound">to</a>
    <a id="13312" class="Symbol">;</a> <a id="13314" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="13325" class="Symbol">=</a> <a id="13327" href="Function.Bundles.html#13243" class="Bound">surj</a>
    <a id="13336" class="Symbol">}</a>

  <a id="13341" href="Function.Bundles.html#13341" class="Function">mk⤖</a> <a id="13345" class="Symbol">:</a> <a id="13347" class="Symbol">∀</a> <a id="13349" class="Symbol">{</a><a id="13350" href="Function.Bundles.html#13350" class="Bound">to</a> <a id="13353" class="Symbol">:</a> <a id="13355" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13357" class="Symbol">→</a> <a id="13359" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13360" class="Symbol">}</a> <a id="13362" class="Symbol">→</a> <a id="13364" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="13374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13378" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13382" href="Function.Bundles.html#13350" class="Bound">to</a> <a id="13385" class="Symbol">→</a> <a id="13387" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13389" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="13391" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13395" href="Function.Bundles.html#13341" class="Function">mk⤖</a> <a id="13399" class="Symbol">{</a><a id="13400" href="Function.Bundles.html#13400" class="Bound">to</a><a id="13402" class="Symbol">}</a> <a id="13404" href="Function.Bundles.html#13404" class="Bound">bij</a> <a id="13408" class="Symbol">=</a> <a id="13410" class="Keyword">record</a>
    <a id="13421" class="Symbol">{</a> <a id="13423" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="13433" class="Symbol">=</a> <a id="13435" href="Function.Bundles.html#13400" class="Bound">to</a>
    <a id="13442" class="Symbol">;</a> <a id="13444" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="13454" class="Symbol">=</a> <a id="13456" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13463" href="Function.Bundles.html#13400" class="Bound">to</a>
    <a id="13470" class="Symbol">;</a> <a id="13472" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="13482" class="Symbol">=</a> <a id="13484" href="Function.Bundles.html#13404" class="Bound">bij</a>
    <a id="13492" class="Symbol">}</a>

  <a id="13497" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="13501" class="Symbol">:</a> <a id="13503" class="Symbol">∀</a> <a id="13505" class="Symbol">(</a><a id="13506" href="Function.Bundles.html#13506" class="Bound">to</a> <a id="13509" class="Symbol">:</a> <a id="13511" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13513" class="Symbol">→</a> <a id="13515" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13516" class="Symbol">)</a> <a id="13518" class="Symbol">(</a><a id="13519" href="Function.Bundles.html#13519" class="Bound">from</a> <a id="13524" class="Symbol">:</a> <a id="13526" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13528" class="Symbol">→</a> <a id="13530" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13531" class="Symbol">)</a> <a id="13533" class="Symbol">→</a> <a id="13535" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13537" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="13539" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13543" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="13547" href="Function.Bundles.html#13547" class="Bound">to</a> <a id="13550" href="Function.Bundles.html#13550" class="Bound">from</a> <a id="13555" class="Symbol">=</a> <a id="13557" class="Keyword">record</a>
    <a id="13568" class="Symbol">{</a> <a id="13570" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="13580" class="Symbol">=</a> <a id="13582" href="Function.Bundles.html#13547" class="Bound">to</a>
    <a id="13589" class="Symbol">;</a> <a id="13591" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="13601" class="Symbol">=</a> <a id="13603" href="Function.Bundles.html#13550" class="Bound">from</a>
    <a id="13612" class="Symbol">;</a> <a id="13614" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="13624" class="Symbol">=</a> <a id="13626" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13633" href="Function.Bundles.html#13547" class="Bound">to</a>
    <a id="13640" class="Symbol">;</a> <a id="13642" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="13652" class="Symbol">=</a> <a id="13654" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13661" href="Function.Bundles.html#13550" class="Bound">from</a>
    <a id="13670" class="Symbol">}</a>

  <a id="13675" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="13679" class="Symbol">:</a> <a id="13681" class="Symbol">∀</a> <a id="13683" class="Symbol">{</a><a id="13684" href="Function.Bundles.html#13684" class="Bound">to</a> <a id="13687" class="Symbol">:</a> <a id="13689" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13691" class="Symbol">→</a> <a id="13693" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13694" class="Symbol">}</a> <a id="13696" class="Symbol">{</a><a id="13697" href="Function.Bundles.html#13697" class="Bound">from</a> <a id="13702" class="Symbol">:</a> <a id="13704" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13706" class="Symbol">→</a> <a id="13708" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13709" class="Symbol">}</a> <a id="13711" class="Symbol">→</a> <a id="13713" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="13722" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13730" href="Function.Bundles.html#13684" class="Bound">to</a> <a id="13733" href="Function.Bundles.html#13697" class="Bound">from</a> <a id="13738" class="Symbol">→</a> <a id="13740" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13742" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="13744" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13748" href="Function.Bundles.html#13675" class="Function">mk↩</a> <a id="13752" class="Symbol">{</a><a id="13753" href="Function.Bundles.html#13753" class="Bound">to</a><a id="13755" class="Symbol">}</a> <a id="13757" class="Symbol">{</a><a id="13758" href="Function.Bundles.html#13758" class="Bound">from</a><a id="13762" class="Symbol">}</a> <a id="13764" href="Function.Bundles.html#13764" class="Bound">invˡ</a> <a id="13769" class="Symbol">=</a> <a id="13771" class="Keyword">record</a>
    <a id="13782" class="Symbol">{</a> <a id="13784" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="13794" class="Symbol">=</a> <a id="13796" href="Function.Bundles.html#13753" class="Bound">to</a>
    <a id="13803" class="Symbol">;</a> <a id="13805" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="13815" class="Symbol">=</a> <a id="13817" href="Function.Bundles.html#13758" class="Bound">from</a>
    <a id="13826" class="Symbol">;</a> <a id="13828" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="13838" class="Symbol">=</a> <a id="13840" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13847" href="Function.Bundles.html#13753" class="Bound">to</a>
    <a id="13854" class="Symbol">;</a> <a id="13856" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="13866" class="Symbol">=</a> <a id="13868" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="13875" href="Function.Bundles.html#13758" class="Bound">from</a>
    <a id="13884" class="Symbol">;</a> <a id="13886" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="13896" class="Symbol">=</a> <a id="13898" href="Function.Bundles.html#13764" class="Bound">invˡ</a>
    <a id="13907" class="Symbol">}</a>

  <a id="13912" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="13916" class="Symbol">:</a> <a id="13918" class="Symbol">∀</a> <a id="13920" class="Symbol">{</a><a id="13921" href="Function.Bundles.html#13921" class="Bound">to</a> <a id="13924" class="Symbol">:</a> <a id="13926" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13928" class="Symbol">→</a> <a id="13930" href="Function.Bundles.html#12904" class="Bound">B</a><a id="13931" class="Symbol">}</a> <a id="13933" class="Symbol">{</a><a id="13934" href="Function.Bundles.html#13934" class="Bound">from</a> <a id="13939" class="Symbol">:</a> <a id="13941" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="13943" class="Symbol">→</a> <a id="13945" href="Function.Bundles.html#12892" class="Bound">A</a><a id="13946" class="Symbol">}</a> <a id="13948" class="Symbol">→</a> <a id="13950" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="13959" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13963" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="13967" href="Function.Bundles.html#13921" class="Bound">to</a> <a id="13970" href="Function.Bundles.html#13934" class="Bound">from</a> <a id="13975" class="Symbol">→</a> <a id="13977" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="13979" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="13981" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="13985" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="13989" class="Symbol">{</a><a id="13990" href="Function.Bundles.html#13990" class="Bound">to</a><a id="13992" class="Symbol">}</a> <a id="13994" class="Symbol">{</a><a id="13995" href="Function.Bundles.html#13995" class="Bound">from</a><a id="13999" class="Symbol">}</a> <a id="14001" href="Function.Bundles.html#14001" class="Bound">invʳ</a> <a id="14006" class="Symbol">=</a> <a id="14008" class="Keyword">record</a>
    <a id="14019" class="Symbol">{</a> <a id="14021" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="14031" class="Symbol">=</a> <a id="14033" href="Function.Bundles.html#13990" class="Bound">to</a>
    <a id="14040" class="Symbol">;</a> <a id="14042" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="14052" class="Symbol">=</a> <a id="14054" href="Function.Bundles.html#13995" class="Bound">from</a>
    <a id="14063" class="Symbol">;</a> <a id="14065" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="14075" class="Symbol">=</a> <a id="14077" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14084" href="Function.Bundles.html#13990" class="Bound">to</a>
    <a id="14091" class="Symbol">;</a> <a id="14093" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="14103" class="Symbol">=</a> <a id="14105" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14112" href="Function.Bundles.html#13995" class="Bound">from</a>
    <a id="14121" class="Symbol">;</a> <a id="14123" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="14133" class="Symbol">=</a> <a id="14135" href="Function.Bundles.html#14001" class="Bound">invʳ</a>
    <a id="14144" class="Symbol">}</a>

  <a id="14149" href="Function.Bundles.html#14149" class="Function">mk↩↪</a> <a id="14154" class="Symbol">:</a> <a id="14156" class="Symbol">∀</a> <a id="14158" class="Symbol">{</a><a id="14159" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14162" class="Symbol">:</a> <a id="14164" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14166" class="Symbol">→</a> <a id="14168" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14169" class="Symbol">}</a> <a id="14171" class="Symbol">{</a><a id="14172" href="Function.Bundles.html#14172" class="Bound">from₁</a> <a id="14178" class="Symbol">:</a> <a id="14180" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14182" class="Symbol">→</a> <a id="14184" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14185" class="Symbol">}</a> <a id="14187" class="Symbol">{</a><a id="14188" href="Function.Bundles.html#14188" class="Bound">from₂</a> <a id="14194" class="Symbol">:</a> <a id="14196" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14198" class="Symbol">→</a> <a id="14200" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14201" class="Symbol">}</a> <a id="14203" class="Symbol">→</a>
         <a id="14214" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="14223" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14231" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14234" href="Function.Bundles.html#14172" class="Bound">from₁</a> <a id="14240" class="Symbol">→</a> <a id="14242" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="14251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14259" href="Function.Bundles.html#14159" class="Bound">to</a> <a id="14262" href="Function.Bundles.html#14188" class="Bound">from₂</a> <a id="14268" class="Symbol">→</a> <a id="14270" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14272" href="Function.Bundles.html#12624" class="Function Operator">↩↪</a> <a id="14275" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14279" href="Function.Bundles.html#14149" class="Function">mk↩↪</a> <a id="14284" class="Symbol">{</a><a id="14285" href="Function.Bundles.html#14285" class="Bound">to</a><a id="14287" class="Symbol">}</a> <a id="14289" class="Symbol">{</a><a id="14290" href="Function.Bundles.html#14290" class="Bound">from₁</a><a id="14295" class="Symbol">}</a> <a id="14297" class="Symbol">{</a><a id="14298" href="Function.Bundles.html#14298" class="Bound">from₂</a><a id="14303" class="Symbol">}</a> <a id="14305" href="Function.Bundles.html#14305" class="Bound">invˡ</a> <a id="14310" href="Function.Bundles.html#14310" class="Bound">invʳ</a> <a id="14315" class="Symbol">=</a> <a id="14317" class="Keyword">record</a>
    <a id="14328" class="Symbol">{</a> <a id="14330" href="Function.Bundles.html#8827" class="Field">to</a>         <a id="14341" class="Symbol">=</a> <a id="14343" href="Function.Bundles.html#14285" class="Bound">to</a>
    <a id="14350" class="Symbol">;</a> <a id="14352" href="Function.Bundles.html#8853" class="Field">from₁</a>      <a id="14363" class="Symbol">=</a> <a id="14365" href="Function.Bundles.html#14290" class="Bound">from₁</a>
    <a id="14375" class="Symbol">;</a> <a id="14377" href="Function.Bundles.html#8879" class="Field">from₂</a>      <a id="14388" class="Symbol">=</a> <a id="14390" href="Function.Bundles.html#14298" class="Bound">from₂</a>
    <a id="14400" class="Symbol">;</a> <a id="14402" href="Function.Bundles.html#8905" class="Field">to-cong</a>    <a id="14413" class="Symbol">=</a> <a id="14415" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14422" href="Function.Bundles.html#14285" class="Bound">to</a>
    <a id="14429" class="Symbol">;</a> <a id="14431" href="Function.Bundles.html#8948" class="Field">from₁-cong</a> <a id="14442" class="Symbol">=</a> <a id="14444" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14451" href="Function.Bundles.html#14290" class="Bound">from₁</a>
    <a id="14461" class="Symbol">;</a> <a id="14463" href="Function.Bundles.html#8994" class="Field">from₂-cong</a> <a id="14474" class="Symbol">=</a> <a id="14476" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14483" href="Function.Bundles.html#14298" class="Bound">from₂</a>
    <a id="14493" class="Symbol">;</a> <a id="14495" href="Function.Bundles.html#9040" class="Field">inverseˡ</a>   <a id="14506" class="Symbol">=</a> <a id="14508" href="Function.Bundles.html#14305" class="Bound">invˡ</a>
    <a id="14517" class="Symbol">;</a> <a id="14519" href="Function.Bundles.html#9086" class="Field">inverseʳ</a>   <a id="14530" class="Symbol">=</a> <a id="14532" href="Function.Bundles.html#14310" class="Bound">invʳ</a>
    <a id="14541" class="Symbol">}</a>

  <a id="14546" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="14550" class="Symbol">:</a> <a id="14552" class="Symbol">∀</a> <a id="14554" class="Symbol">{</a><a id="14555" href="Function.Bundles.html#14555" class="Bound">to</a> <a id="14558" class="Symbol">:</a> <a id="14560" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14562" class="Symbol">→</a> <a id="14564" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14565" class="Symbol">}</a> <a id="14567" class="Symbol">{</a><a id="14568" href="Function.Bundles.html#14568" class="Bound">from</a> <a id="14573" class="Symbol">:</a> <a id="14575" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14577" class="Symbol">→</a> <a id="14579" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14580" class="Symbol">}</a> <a id="14582" class="Symbol">→</a> <a id="14584" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="14593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14597" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14601" href="Function.Bundles.html#14555" class="Bound">to</a> <a id="14604" href="Function.Bundles.html#14568" class="Bound">from</a> <a id="14609" class="Symbol">→</a> <a id="14611" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14613" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="14615" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14619" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="14623" class="Symbol">{</a><a id="14624" href="Function.Bundles.html#14624" class="Bound">to</a><a id="14626" class="Symbol">}</a> <a id="14628" class="Symbol">{</a><a id="14629" href="Function.Bundles.html#14629" class="Bound">from</a><a id="14633" class="Symbol">}</a> <a id="14635" href="Function.Bundles.html#14635" class="Bound">inv</a> <a id="14639" class="Symbol">=</a> <a id="14641" class="Keyword">record</a>
    <a id="14652" class="Symbol">{</a> <a id="14654" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="14664" class="Symbol">=</a> <a id="14666" href="Function.Bundles.html#14624" class="Bound">to</a>
    <a id="14673" class="Symbol">;</a> <a id="14675" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="14685" class="Symbol">=</a> <a id="14687" href="Function.Bundles.html#14629" class="Bound">from</a>
    <a id="14696" class="Symbol">;</a> <a id="14698" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="14708" class="Symbol">=</a> <a id="14710" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14717" href="Function.Bundles.html#14624" class="Bound">to</a>
    <a id="14724" class="Symbol">;</a> <a id="14726" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="14736" class="Symbol">=</a> <a id="14738" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="14745" href="Function.Bundles.html#14629" class="Bound">from</a>
    <a id="14754" class="Symbol">;</a> <a id="14756" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="14766" class="Symbol">=</a> <a id="14768" href="Function.Bundles.html#14635" class="Bound">inv</a>
    <a id="14776" class="Symbol">}</a>


  <a id="14782" class="Comment">-- Strict variant of the above.</a>
  <a id="14816" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="14821" class="Symbol">:</a> <a id="14823" class="Symbol">∀</a> <a id="14825" class="Symbol">{</a><a id="14826" href="Function.Bundles.html#14826" class="Bound">to</a> <a id="14829" class="Symbol">:</a> <a id="14831" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14833" class="Symbol">→</a> <a id="14835" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14836" class="Symbol">}</a> <a id="14838" class="Symbol">→</a> <a id="14840" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="14859" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14863" href="Function.Bundles.html#14826" class="Bound">to</a> <a id="14866" class="Symbol">→</a> <a id="14868" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14870" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="14872" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="14876" href="Function.Bundles.html#14816" class="Function">mk↠ₛ</a> <a id="14881" class="Symbol">=</a> <a id="14883" href="Function.Bundles.html#13179" class="Function">mk↠</a> <a id="14887" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="14889" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a>

  <a id="14922" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="14928" class="Symbol">:</a> <a id="14930" class="Symbol">∀</a> <a id="14932" class="Symbol">(</a><a id="14933" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="14936" class="Symbol">:</a> <a id="14938" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="14940" class="Symbol">→</a> <a id="14942" href="Function.Bundles.html#12904" class="Bound">B</a><a id="14943" class="Symbol">)</a> <a id="14945" class="Symbol">(</a><a id="14946" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="14951" class="Symbol">:</a> <a id="14953" href="Function.Bundles.html#12904" class="Bound">B</a> <a id="14955" class="Symbol">→</a> <a id="14957" href="Function.Bundles.html#12892" class="Bound">A</a><a id="14958" class="Symbol">)</a> <a id="14960" class="Symbol">→</a>
          <a id="14972" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="14989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="14993" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="14996" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="15001" class="Symbol">→</a>
          <a id="15013" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="15030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="15034" href="Function.Bundles.html#14933" class="Bound">to</a> <a id="15037" href="Function.Bundles.html#14946" class="Bound">from</a> <a id="15042" class="Symbol">→</a>
          <a id="15054" href="Function.Bundles.html#12892" class="Bound">A</a> <a id="15056" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="15058" href="Function.Bundles.html#12904" class="Bound">B</a>
  <a id="15062" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="15068" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15071" href="Function.Bundles.html#15071" class="Bound">from</a> <a id="15076" href="Function.Bundles.html#15076" class="Bound">invˡ</a> <a id="15081" href="Function.Bundles.html#15081" class="Bound">invʳ</a> <a id="15086" class="Symbol">=</a> <a id="15088" href="Function.Bundles.html#14546" class="Function">mk↔</a> <a id="15092" class="Symbol">{</a><a id="15093" href="Function.Bundles.html#15068" class="Bound">to</a><a id="15095" class="Symbol">}</a> <a id="15097" class="Symbol">{</a><a id="15098" href="Function.Bundles.html#15071" class="Bound">from</a><a id="15102" class="Symbol">}</a>
    <a id="15108" class="Symbol">(</a> <a id="15110" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="15136" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15139" href="Function.Bundles.html#15076" class="Bound">invˡ</a>
    <a id="15148" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15150" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="15176" href="Function.Bundles.html#15068" class="Bound">to</a> <a id="15179" href="Function.Bundles.html#15081" class="Bound">invʳ</a>
    <a id="15188" class="Symbol">)</a>

<a id="15191" class="Comment">------------------------------------------------------------------------</a>
<a id="15264" class="Comment">-- Other</a>
<a id="15273" class="Comment">------------------------------------------------------------------------</a>

<a id="15347" class="Comment">-- Alternative syntax for the application of functions</a>

<a id="15403" class="Keyword">module</a> <a id="15410" href="Function.Bundles.html#15410" class="Module">_</a> <a id="15412" class="Symbol">{</a><a id="15413" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15418" class="Symbol">:</a> <a id="15420" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15427" href="Function.Bundles.html#1422" class="Generalizable">a</a> <a id="15429" href="Function.Bundles.html#1426" class="Generalizable">ℓ₁</a><a id="15431" class="Symbol">}</a> <a id="15433" class="Symbol">{</a><a id="15434" href="Function.Bundles.html#15434" class="Bound">To</a> <a id="15437" class="Symbol">:</a> <a id="15439" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="15446" href="Function.Bundles.html#1424" class="Generalizable">b</a> <a id="15448" href="Function.Bundles.html#1429" class="Generalizable">ℓ₂</a><a id="15450" class="Symbol">}</a> <a id="15452" class="Keyword">where</a>
  <a id="15460" class="Keyword">open</a> <a id="15465" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a>

  <a id="15475" class="Keyword">infixl</a> <a id="15482" class="Number">5</a> <a id="15484" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a>
  <a id="15492" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a> <a id="15498" class="Symbol">:</a> <a id="15500" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="15505" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15510" href="Function.Bundles.html#15434" class="Bound">To</a> <a id="15513" class="Symbol">→</a> <a id="15515" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="15523" href="Function.Bundles.html#15413" class="Bound">From</a> <a id="15528" class="Symbol">→</a> <a id="15530" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="15538" href="Function.Bundles.html#15434" class="Bound">To</a>
  <a id="15543" href="Function.Bundles.html#15492" class="Function Operator">_⟨$⟩_</a> <a id="15549" class="Symbol">=</a> <a id="15551" href="Function.Bundles.html#2092" class="Field">Func.to</a></pre></body></html>


==> anc/html/Function.Consequences.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Function.Consequences.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Consequences.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain is assumed to be _≡_</a>
<a id="232" class="Comment">------------------------------------------------------------------------</a>

<a id="306" class="Symbol">{-#</a> <a id="310" class="Keyword">OPTIONS</a> <a id="318" class="Pragma">--cubical-compatible</a> <a id="339" class="Pragma">--safe</a> <a id="346" class="Symbol">#-}</a>

<a id="351" class="Keyword">module</a> <a id="358" href="Function.Consequences.Propositional.html" class="Module">Function.Consequences.Propositional</a>
  <a id="396" class="Symbol">{</a><a id="397" href="Function.Consequences.Propositional.html#397" class="Bound">a</a> <a id="399" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="400" class="Symbol">}</a> <a id="402" class="Symbol">{</a><a id="403" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="405" class="Symbol">:</a> <a id="407" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="411" href="Function.Consequences.Propositional.html#397" class="Bound">a</a><a id="412" class="Symbol">}</a> <a id="414" class="Symbol">{</a><a id="415" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="423" href="Function.Consequences.Propositional.html#399" class="Bound">b</a><a id="424" class="Symbol">}</a>
  <a id="428" class="Keyword">where</a>

<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="500" class="Symbol">;</a> <a id="502" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a><a id="505" class="Symbol">;</a> <a id="507" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="576" class="Keyword">using</a> <a id="582" class="Symbol">(</a><a id="583" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="589" class="Symbol">)</a>
<a id="591" class="Keyword">open</a> <a id="596" class="Keyword">import</a> <a id="603" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a><a id="651" class="Symbol">;</a> <a id="653" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a><a id="669" class="Symbol">;</a> <a id="671" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a><a id="687" class="Symbol">;</a> <a id="689" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a>
        <a id="706" class="Symbol">;</a> <a id="708" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="716" class="Symbol">;</a> <a id="718" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="794" class="Symbol">)</a>

<a id="797" class="Keyword">import</a> <a id="804" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="833" class="Symbol">(</a><a id="834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="841" href="Function.Consequences.Propositional.html#403" class="Bound">A</a><a id="842" class="Symbol">)</a> <a id="844" class="Symbol">(</a><a id="845" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="852" href="Function.Consequences.Propositional.html#415" class="Bound">B</a><a id="853" class="Symbol">)</a> <a id="855" class="Symbol">as</a> <a id="Setoid"></a><a id="858" href="Function.Consequences.Propositional.html#858" class="Module">Setoid</a>

<a id="866" class="Comment">------------------------------------------------------------------------</a>
<a id="939" class="Comment">-- Re-export setoid properties</a>

<a id="971" class="Keyword">open</a> <a id="976" href="Function.Consequences.Propositional.html#858" class="Module">Setoid</a> <a id="983" class="Keyword">public</a>
  <a id="992" class="Keyword">hiding</a>
  <a id="1001" class="Symbol">(</a> <a id="1003" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a>
  <a id="1035" class="Symbol">;</a> <a id="1037" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a>
  <a id="1065" class="Symbol">;</a> <a id="1067" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a>
  <a id="1095" class="Symbol">)</a>

<a id="1098" class="Comment">------------------------------------------------------------------------</a>
<a id="1171" class="Comment">-- Properties that rely on congruence</a>

<a id="1210" class="Keyword">private</a>
  <a id="1220" class="Keyword">variable</a>
    <a id="1233" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Function.Consequences.Propositional.html#403" class="Bound">A</a> <a id="1239" class="Symbol">→</a> <a id="1241" href="Function.Consequences.Propositional.html#415" class="Bound">B</a>
    <a id="1247" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1251" class="Symbol">:</a> <a id="1253" href="Function.Consequences.Propositional.html#415" class="Bound">B</a> <a id="1255" class="Symbol">→</a> <a id="1257" href="Function.Consequences.Propositional.html#403" class="Bound">A</a>

<a id="strictlySurjective⇒surjective"></a><a id="1260" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1315" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a> <a id="1317" class="Symbol">→</a>
                                 <a id="1352" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1363" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1367" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1371" href="Function.Consequences.Propositional.html#1233" class="Generalizable">f</a>
<a id="1373" href="Function.Consequences.Propositional.html#1260" class="Function">strictlySurjective⇒surjective</a> <a id="1403" class="Symbol">=</a>
 <a id="1406" href="Function.Consequences.Setoid.html#1970" class="Function">Setoid.strictlySurjective⇒surjective</a> <a id="1443" class="Symbol">(</a><a id="1444" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1449" class="Symbol">_)</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="1453" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1479" class="Symbol">:</a> <a id="1481" class="Symbol">∀</a> <a id="1483" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1485" class="Symbol">→</a> <a id="1487" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1504" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1508" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1510" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1514" class="Symbol">→</a>
                            <a id="1544" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1553" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Function.Consequences.Propositional.html#1483" class="Bound">f</a> <a id="1563" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a>
<a id="1567" href="Function.Consequences.Propositional.html#1453" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="1593" href="Function.Consequences.Propositional.html#1593" class="Bound">f</a> <a id="1595" class="Symbol">=</a>
  <a id="1599" href="Function.Consequences.Setoid.html#2477" class="Function">Setoid.strictlyInverseˡ⇒inverseˡ</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1638" class="Symbol">_)</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="1642" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1668" class="Symbol">:</a> <a id="1670" class="Symbol">∀</a> <a id="1672" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1697" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1699" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a> <a id="1703" class="Symbol">→</a>
                            <a id="1733" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1742" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1746" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1750" href="Function.Consequences.Propositional.html#1672" class="Bound">f</a> <a id="1752" href="Function.Consequences.Propositional.html#1247" class="Generalizable">f⁻¹</a>
<a id="1756" href="Function.Consequences.Propositional.html#1642" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="1782" href="Function.Consequences.Propositional.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">=</a>
  <a id="1788" href="Function.Consequences.Setoid.html#2964" class="Function">Setoid.strictlyInverseʳ⇒inverseʳ</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1827" class="Symbol">_)</a></pre></body></html>


==> anc/html/Function.Consequences.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Function.Consequences.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Consequences.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions where the equality</a>
<a id="174" class="Comment">-- over both the domain and codomain are assumed to be setoids.</a>
<a id="238" class="Comment">------------------------------------------------------------------------</a>

<a id="312" class="Symbol">{-#</a> <a id="316" class="Keyword">OPTIONS</a> <a id="324" class="Pragma">--cubical-compatible</a> <a id="345" class="Pragma">--safe</a> <a id="352" class="Symbol">#-}</a>

<a id="357" class="Keyword">open</a> <a id="362" class="Keyword">import</a> <a id="369" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="393" class="Keyword">using</a> <a id="399" class="Symbol">(</a><a id="400" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="406" class="Symbol">)</a>

<a id="409" class="Keyword">module</a> <a id="416" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a>
  <a id="447" class="Symbol">{</a><a id="448" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="450" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="452" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a> <a id="455" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="457" class="Symbol">}</a>
  <a id="461" class="Symbol">(</a><a id="462" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="464" class="Symbol">:</a> <a id="466" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="473" href="Function.Consequences.Setoid.html#448" class="Bound">a</a> <a id="475" href="Function.Consequences.Setoid.html#452" class="Bound">ℓ₁</a><a id="477" class="Symbol">)</a>
  <a id="481" class="Symbol">(</a><a id="482" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="484" class="Symbol">:</a> <a id="486" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="493" href="Function.Consequences.Setoid.html#450" class="Bound">b</a> <a id="495" href="Function.Consequences.Setoid.html#455" class="Bound">ℓ₂</a><a id="497" class="Symbol">)</a>
  <a id="501" class="Keyword">where</a>

<a id="508" class="Keyword">open</a> <a id="513" class="Keyword">import</a> <a id="520" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="584" class="Keyword">using</a> <a id="590" class="Symbol">(</a><a id="591" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="593" class="Symbol">)</a>

<a id="596" class="Keyword">import</a> <a id="603" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="625" class="Symbol">as</a> <a id="628" class="Module">C</a>

<a id="631" class="Keyword">private</a>
  <a id="641" class="Keyword">open</a> <a id="646" class="Keyword">module</a> <a id="S"></a><a id="653" href="Function.Consequences.Setoid.html#653" class="Module">S</a> <a id="655" class="Symbol">=</a> <a id="657" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="664" href="Function.Consequences.Setoid.html#462" class="Bound">S</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">()</a> <a id="675" class="Keyword">renaming</a> <a id="684" class="Symbol">(</a><a id="685" href="Relation.Binary.Bundles.html#1298" class="Function">Carrier</a> <a id="693" class="Symbol">to</a> <a id="696" class="Function">A</a><a id="697" class="Symbol">;</a> <a id="699" href="Relation.Binary.Bundles.html#1324" class="Function Operator">_≈_</a> <a id="703" class="Symbol">to</a> <a id="706" class="Function Operator">≈₁</a><a id="708" class="Symbol">)</a>
  <a id="712" class="Keyword">open</a> <a id="717" class="Keyword">module</a> <a id="T"></a><a id="724" href="Function.Consequences.Setoid.html#724" class="Module">T</a> <a id="726" class="Symbol">=</a> <a id="728" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="735" href="Function.Consequences.Setoid.html#482" class="Bound">T</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">()</a> <a id="746" class="Keyword">renaming</a> <a id="755" class="Symbol">(</a><a id="756" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="764" class="Symbol">to</a> <a id="767" class="Field">B</a><a id="768" class="Symbol">;</a> <a id="770" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="774" class="Symbol">to</a> <a id="777" class="Field Operator">≈₂</a><a id="779" class="Symbol">)</a>

  <a id="784" class="Keyword">variable</a>
    <a id="797" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="799" class="Symbol">:</a> <a id="801" href="Function.Consequences.Setoid.html#696" class="Function">A</a> <a id="803" class="Symbol">→</a> <a id="805" href="Function.Consequences.Setoid.html#767" class="Field">B</a>
    <a id="811" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="815" class="Symbol">:</a> <a id="817" href="Function.Consequences.Setoid.html#767" class="Field">B</a> <a id="819" class="Symbol">→</a> <a id="821" href="Function.Consequences.Setoid.html#696" class="Function">A</a>

<a id="824" class="Comment">------------------------------------------------------------------------</a>
<a id="897" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="911" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="927" class="Symbol">:</a> <a id="929" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="939" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="942" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="945" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="947" class="Symbol">→</a>
                  <a id="967" class="Symbol">∀</a> <a id="969" class="Symbol">{</a><a id="970" href="Function.Consequences.Setoid.html#970" class="Bound">x</a> <a id="972" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="973" class="Symbol">}</a> <a id="975" class="Symbol">→</a> <a id="977" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="979" class="Symbol">(</a><a id="980" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="983" href="Function.Consequences.Setoid.html#970" class="Bound">x</a> <a id="985" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="986" class="Symbol">)</a> <a id="988" class="Symbol">→</a> <a id="990" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="992" class="Symbol">(</a><a id="993" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="996" class="Symbol">(</a><a id="997" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="999" href="Function.Consequences.Setoid.html#970" class="Bound">x</a><a id="1000" class="Symbol">)</a> <a id="1002" class="Symbol">(</a><a id="1003" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1005" href="Function.Consequences.Setoid.html#972" class="Bound">y</a><a id="1006" class="Symbol">))</a>
<a id="1009" href="Function.Consequences.Setoid.html#911" class="Function">contraInjective</a> <a id="1025" class="Symbol">=</a> <a id="1027" href="Function.Consequences.html#944" class="Function">C.contraInjective</a> <a id="1045" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a>

<a id="1049" class="Comment">------------------------------------------------------------------------</a>
<a id="1122" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1135" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1166" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1169" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1172" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1174" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1191" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1194" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1197" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1199" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="1219" class="Symbol">=</a> <a id="1221" href="Function.Consequences.html#1196" class="Function">C.inverseˡ⇒surjective</a> <a id="1243" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a>

<a id="1247" class="Comment">------------------------------------------------------------------------</a>
<a id="1320" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1333" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="1352" class="Symbol">:</a> <a id="1354" class="Symbol">∀</a> <a id="1356" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1369" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1372" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1375" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a> <a id="1377" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1393" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1396" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1399" href="Function.Consequences.Setoid.html#1356" class="Bound">f</a>
<a id="1401" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="1420" href="Function.Consequences.Setoid.html#1420" class="Bound">f</a> <a id="1422" class="Symbol">=</a> <a id="1424" href="Function.Consequences.html#1454" class="Function">C.inverseʳ⇒injective</a> <a id="1445" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1448" href="Function.Consequences.Setoid.html#1420" class="Bound">f</a> <a id="1450" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a> <a id="1457" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="1463" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>

<a id="1472" class="Comment">------------------------------------------------------------------------</a>
<a id="1545" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1558" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="1577" class="Symbol">:</a> <a id="1579" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1588" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1591" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1594" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1596" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="1600" class="Symbol">→</a> <a id="1602" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1612" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1615" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1618" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1620" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Function.Consequences.html#1875" class="Function">C.inverseᵇ⇒bijective</a> <a id="1662" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1665" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a> <a id="1672" href="Relation.Binary.Structures.html#1245" class="Function">S.sym</a> <a id="1678" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a>

<a id="1687" class="Comment">------------------------------------------------------------------------</a>
<a id="1760" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="1783" href="Function.Consequences.Setoid.html#1783" class="Function">surjective⇒strictlySurjective</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1826" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="1829" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1832" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="1834" class="Symbol">→</a>
                                 <a id="1869" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1888" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1891" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="1893" href="Function.Consequences.Setoid.html#1783" class="Function">surjective⇒strictlySurjective</a> <a id="1923" class="Symbol">=</a>
  <a id="1927" href="Function.Consequences.html#2344" class="Function">C.surjective⇒strictlySurjective</a> <a id="1959" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="1962" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a>

<a id="strictlySurjective⇒surjective"></a><a id="1970" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2012" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2015" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2018" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2020" class="Symbol">→</a>
                                 <a id="2055" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2074" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2077" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2079" class="Symbol">→</a>
                                 <a id="2114" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2125" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2128" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2131" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a>
<a id="2133" href="Function.Consequences.Setoid.html#1970" class="Function">strictlySurjective⇒surjective</a> <a id="2163" class="Symbol">=</a>
  <a id="2167" href="Function.Consequences.html#2641" class="Function">C.strictlySurjective⇒surjective</a> <a id="2199" href="Relation.Binary.Structures.html#1271" class="Function">T.trans</a>

<a id="2208" class="Comment">------------------------------------------------------------------------</a>
<a id="2281" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="2302" href="Function.Consequences.Setoid.html#2302" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2328" class="Symbol">:</a> <a id="2330" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2339" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2342" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2345" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2347" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2351" class="Symbol">→</a>
                            <a id="2381" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2398" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2401" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2403" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2407" href="Function.Consequences.Setoid.html#2302" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="2433" class="Symbol">=</a> <a id="2435" href="Function.Consequences.html#3059" class="Function">C.inverseˡ⇒strictlyInverseˡ</a> <a id="2463" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2466" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2469" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="2477" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2503" class="Symbol">:</a> <a id="2505" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2515" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2518" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2521" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2523" class="Symbol">→</a>
                            <a id="2553" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2570" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2573" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2575" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2579" class="Symbol">→</a>
                            <a id="2609" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2618" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2621" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2624" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2626" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2630" href="Function.Consequences.Setoid.html#2477" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Function.Consequences.html#3326" class="Function">C.strictlyInverseˡ⇒inverseˡ</a> <a id="2686" href="Relation.Binary.Structures.html#1271" class="Function">T.trans</a>

<a id="2695" class="Comment">------------------------------------------------------------------------</a>
<a id="2768" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="2789" href="Function.Consequences.Setoid.html#2789" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2815" class="Symbol">:</a> <a id="2817" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2826" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2829" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2832" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2834" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="2838" class="Symbol">→</a>
                            <a id="2868" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="2885" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2888" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="2890" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="2894" href="Function.Consequences.Setoid.html#2789" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="2920" class="Symbol">=</a> <a id="2922" href="Function.Consequences.html#3704" class="Function">C.inverseʳ⇒strictlyInverseʳ</a> <a id="2950" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="2953" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="2956" href="Relation.Binary.Structures.html#1641" class="Function">T.refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="2964" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="2990" class="Symbol">:</a> <a id="2992" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3002" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="3005" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3008" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="3012" class="Symbol">→</a>
                            <a id="3042" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3059" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3062" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="3064" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a> <a id="3068" class="Symbol">→</a>
                            <a id="3098" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3107" href="Function.Consequences.Setoid.html#706" class="Function">≈₁</a> <a id="3110" href="Function.Consequences.Setoid.html#777" class="Field">≈₂</a> <a id="3113" href="Function.Consequences.Setoid.html#797" class="Generalizable">f</a> <a id="3115" href="Function.Consequences.Setoid.html#811" class="Generalizable">f⁻¹</a>
<a id="3119" href="Function.Consequences.Setoid.html#2964" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3145" class="Symbol">=</a> <a id="3147" href="Function.Consequences.html#3971" class="Function">C.strictlyInverseʳ⇒inverseʳ</a> <a id="3175" href="Relation.Binary.Structures.html#1271" class="Function">S.trans</a></pre></body></html>


==> anc/html/Function.Consequences.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Consequences (Function.Consequences)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Consequences</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relationships between properties of functions. See</a>
<a id="160" class="Comment">-- `Function.Consequences.Propositional` for specialisations to</a>
<a id="224" class="Comment">-- propositional equality.</a>
<a id="251" class="Comment">------------------------------------------------------------------------</a>

<a id="325" class="Symbol">{-#</a> <a id="329" class="Keyword">OPTIONS</a> <a id="337" class="Pragma">--cubical-compatible</a> <a id="358" class="Pragma">--safe</a> <a id="365" class="Symbol">#-}</a>

<a id="370" class="Keyword">module</a> <a id="377" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="399" class="Keyword">where</a>

<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="436" class="Symbol">as</a> <a id="439" class="Module">Product</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Level.html" class="Module">Level</a> <a id="498" class="Keyword">using</a> <a id="504" class="Symbol">(</a><a id="505" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="510" class="Symbol">)</a>
<a id="512" class="Keyword">open</a> <a id="517" class="Keyword">import</a> <a id="524" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="545" class="Keyword">using</a> <a id="551" class="Symbol">(</a><a id="552" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="606" class="Symbol">)</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="648" class="Keyword">using</a> <a id="654" class="Symbol">(</a><a id="655" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="664" class="Symbol">;</a> <a id="666" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="732" class="Keyword">using</a> <a id="738" class="Symbol">(</a><a id="739" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="741" class="Symbol">;</a> <a id="743" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a><a id="757" class="Symbol">)</a>

<a id="760" class="Keyword">private</a>
  <a id="770" class="Keyword">variable</a>
    <a id="783" href="Function.Consequences.html#783" class="Generalizable">a</a> <a id="785" href="Function.Consequences.html#785" class="Generalizable">b</a> <a id="787" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a> <a id="790" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a> <a id="793" class="Symbol">:</a> <a id="795" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="805" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="807" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="809" class="Symbol">:</a> <a id="811" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="815" href="Function.Consequences.html#783" class="Generalizable">a</a>
    <a id="821" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="824" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="827" class="Symbol">:</a> <a id="829" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="833" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="835" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a>
    <a id="842" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="844" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="848" class="Symbol">:</a> <a id="850" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="852" class="Symbol">→</a> <a id="854" href="Function.Consequences.html#807" class="Generalizable">B</a>

<a id="857" class="Comment">------------------------------------------------------------------------</a>
<a id="930" class="Comment">-- Injective</a>

<a id="contraInjective"></a><a id="944" href="Function.Consequences.html#944" class="Function">contraInjective</a> <a id="960" class="Symbol">:</a> <a id="962" class="Symbol">∀</a> <a id="964" class="Symbol">(</a><a id="965" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="976" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="992" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="995" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="998" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1000" class="Symbol">→</a>
                  <a id="1020" class="Symbol">∀</a> <a id="1022" class="Symbol">{</a><a id="1023" href="Function.Consequences.html#1023" class="Bound">x</a> <a id="1025" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1036" href="Function.Consequences.html#1023" class="Bound">x</a> <a id="1038" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1039" class="Symbol">)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1045" class="Symbol">(</a><a id="1046" href="Function.Consequences.html#965" class="Bound">≈₂</a> <a id="1049" class="Symbol">(</a><a id="1050" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1052" href="Function.Consequences.html#1023" class="Bound">x</a><a id="1053" class="Symbol">)</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1058" href="Function.Consequences.html#1025" class="Bound">y</a><a id="1059" class="Symbol">))</a>
<a id="1062" href="Function.Consequences.html#944" class="Function">contraInjective</a> <a id="1078" class="Symbol">_</a> <a id="1080" href="Function.Consequences.html#1080" class="Bound">inj</a> <a id="1084" href="Function.Consequences.html#1084" class="Bound">p</a> <a id="1086" class="Symbol">=</a> <a id="1088" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="1103" href="Function.Consequences.html#1080" class="Bound">inj</a> <a id="1107" href="Function.Consequences.html#1084" class="Bound">p</a>

<a id="1110" class="Comment">------------------------------------------------------------------------</a>
<a id="1183" class="Comment">-- Inverseˡ</a>

<a id="inverseˡ⇒surjective"></a><a id="1196" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1216" class="Symbol">:</a> <a id="1218" class="Symbol">∀</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1232" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1234" class="Symbol">)</a> <a id="1236" class="Symbol">→</a>
                      <a id="1260" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1269" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1272" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1275" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="1277" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="1281" class="Symbol">→</a>
                      <a id="1305" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1316" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1319" href="Function.Consequences.html#1221" class="Bound">≈₂</a> <a id="1322" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="1324" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1344" href="Function.Consequences.html#1344" class="Bound">≈₂</a> <a id="1347" href="Function.Consequences.html#1347" class="Bound">invˡ</a> <a id="1352" href="Function.Consequences.html#1352" class="Bound">y</a> <a id="1354" class="Symbol">=</a> <a id="1356" class="Symbol">(_</a> <a id="1359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1361" href="Function.Consequences.html#1347" class="Bound">invˡ</a><a id="1365" class="Symbol">)</a>

<a id="1368" class="Comment">------------------------------------------------------------------------</a>
<a id="1441" class="Comment">-- Inverseʳ</a>

<a id="inverseʳ⇒injective"></a><a id="1454" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="1473" class="Symbol">:</a> <a id="1475" class="Symbol">∀</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1481" class="Symbol">:</a> <a id="1483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1487" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1489" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1491" class="Symbol">)</a> <a id="1493" href="Function.Consequences.html#1493" class="Bound">f</a> <a id="1495" class="Symbol">→</a>
                     <a id="1518" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1528" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1531" class="Symbol">→</a>
                     <a id="1554" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1564" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1567" class="Symbol">→</a>
                     <a id="1590" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1601" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1604" class="Symbol">→</a>
                     <a id="1627" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1636" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1639" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1642" href="Function.Consequences.html#1493" class="Bound">f</a> <a id="1644" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="1648" class="Symbol">→</a>
                     <a id="1671" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1681" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1684" href="Function.Consequences.html#1478" class="Bound">≈₂</a> <a id="1687" href="Function.Consequences.html#1493" class="Bound">f</a>
<a id="1689" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="1708" href="Function.Consequences.html#1708" class="Bound">≈₂</a> <a id="1711" href="Function.Consequences.html#1711" class="Bound">f</a> <a id="1713" href="Function.Consequences.html#1713" class="Bound">refl</a> <a id="1718" href="Function.Consequences.html#1718" class="Bound">sym</a> <a id="1722" href="Function.Consequences.html#1722" class="Bound">trans</a> <a id="1728" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1733" class="Symbol">{</a><a id="1734" href="Function.Consequences.html#1734" class="Bound">x</a><a id="1735" class="Symbol">}</a> <a id="1737" class="Symbol">{</a><a id="1738" href="Function.Consequences.html#1738" class="Bound">y</a><a id="1739" class="Symbol">}</a> <a id="1741" href="Function.Consequences.html#1741" class="Bound">fx≈fy</a> <a id="1747" class="Symbol">=</a>
  <a id="1751" href="Function.Consequences.html#1722" class="Bound">trans</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Function.Consequences.html#1718" class="Bound">sym</a> <a id="1762" class="Symbol">(</a><a id="1763" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1768" href="Function.Consequences.html#1713" class="Bound">refl</a><a id="1772" class="Symbol">))</a> <a id="1775" class="Symbol">(</a><a id="1776" href="Function.Consequences.html#1728" class="Bound">invʳ</a> <a id="1781" href="Function.Consequences.html#1741" class="Bound">fx≈fy</a><a id="1786" class="Symbol">)</a>

<a id="1789" class="Comment">------------------------------------------------------------------------</a>
<a id="1862" class="Comment">-- Inverseᵇ</a>

<a id="inverseᵇ⇒bijective"></a><a id="1875" href="Function.Consequences.html#1875" class="Function">inverseᵇ⇒bijective</a> <a id="1894" class="Symbol">:</a> <a id="1896" class="Symbol">∀</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="1902" class="Symbol">:</a> <a id="1904" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1908" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="1910" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="1912" class="Symbol">)</a> <a id="1914" class="Symbol">→</a>
                     <a id="1937" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1947" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="1950" class="Symbol">→</a>
                     <a id="1973" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1983" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="1986" class="Symbol">→</a>
                     <a id="2009" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2020" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2023" class="Symbol">→</a>
                     <a id="2046" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2055" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2058" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="2061" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2063" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="2067" class="Symbol">→</a>
                     <a id="2090" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2100" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2103" href="Function.Consequences.html#1899" class="Bound">≈₂</a> <a id="2106" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2108" href="Function.Consequences.html#1875" class="Function">inverseᵇ⇒bijective</a> <a id="2127" class="Symbol">{</a><a id="2128" class="Argument">f</a> <a id="2130" class="Symbol">=</a> <a id="2132" href="Function.Consequences.html#2132" class="Bound">f</a><a id="2133" class="Symbol">}</a> <a id="2135" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2138" href="Function.Consequences.html#2138" class="Bound">refl</a> <a id="2143" href="Function.Consequences.html#2143" class="Bound">sym</a> <a id="2147" href="Function.Consequences.html#2147" class="Bound">trans</a> <a id="2153" class="Symbol">(</a><a id="2154" href="Function.Consequences.html#2154" class="Bound">invˡ</a> <a id="2159" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2161" href="Function.Consequences.html#2161" class="Bound">invʳ</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">=</a>
  <a id="2171" class="Symbol">(</a><a id="2172" href="Function.Consequences.html#1454" class="Function">inverseʳ⇒injective</a> <a id="2191" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2194" href="Function.Consequences.html#2132" class="Bound">f</a> <a id="2196" href="Function.Consequences.html#2138" class="Bound">refl</a> <a id="2201" href="Function.Consequences.html#2143" class="Bound">sym</a> <a id="2205" href="Function.Consequences.html#2147" class="Bound">trans</a> <a id="2211" href="Function.Consequences.html#2161" class="Bound">invʳ</a> <a id="2216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2218" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="2238" href="Function.Consequences.html#2135" class="Bound">≈₂</a> <a id="2241" href="Function.Consequences.html#2154" class="Bound">invˡ</a><a id="2245" class="Symbol">)</a>

<a id="2248" class="Comment">------------------------------------------------------------------------</a>
<a id="2321" class="Comment">-- StrictlySurjective</a>

<a id="surjective⇒strictlySurjective"></a><a id="2344" href="Function.Consequences.html#2344" class="Function">surjective⇒strictlySurjective</a> <a id="2374" class="Symbol">:</a> <a id="2376" class="Symbol">∀</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2382" class="Symbol">:</a> <a id="2384" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2388" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="2390" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">→</a>
                                 <a id="2429" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2439" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2442" class="Symbol">→</a>
                                 <a id="2477" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2488" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2491" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2494" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2496" class="Symbol">→</a>
                                 <a id="2531" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2550" href="Function.Consequences.html#2379" class="Bound">≈₂</a> <a id="2553" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2555" href="Function.Consequences.html#2344" class="Function">surjective⇒strictlySurjective</a> <a id="2585" class="Symbol">_</a> <a id="2587" href="Function.Consequences.html#2587" class="Bound">refl</a> <a id="2592" href="Function.Consequences.html#2592" class="Bound">surj</a> <a id="2597" href="Function.Consequences.html#2597" class="Bound">x</a> <a id="2599" class="Symbol">=</a>
  <a id="2603" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="2616" class="Symbol">(λ</a> <a id="2619" href="Function.Consequences.html#2619" class="Bound">v</a> <a id="2621" class="Symbol">→</a> <a id="2623" href="Function.Consequences.html#2619" class="Bound">v</a> <a id="2625" href="Function.Consequences.html#2587" class="Bound">refl</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Function.Consequences.html#2592" class="Bound">surj</a> <a id="2637" href="Function.Consequences.html#2597" class="Bound">x</a><a id="2638" class="Symbol">)</a>

<a id="strictlySurjective⇒surjective"></a><a id="2641" href="Function.Consequences.html#2641" class="Function">strictlySurjective⇒surjective</a> <a id="2671" class="Symbol">:</a> <a id="2673" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2684" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2687" class="Symbol">→</a>
                                 <a id="2722" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2732" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2735" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2738" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2740" class="Symbol">→</a>
                                 <a id="2775" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="2794" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2797" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="2799" class="Symbol">→</a>
                                 <a id="2834" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2845" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="2848" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="2851" href="Function.Consequences.html#842" class="Generalizable">f</a>
<a id="2853" href="Function.Consequences.html#2641" class="Function">strictlySurjective⇒surjective</a> <a id="2883" href="Function.Consequences.html#2883" class="Bound">trans</a> <a id="2889" href="Function.Consequences.html#2889" class="Bound">cong</a> <a id="2894" href="Function.Consequences.html#2894" class="Bound">surj</a> <a id="2899" href="Function.Consequences.html#2899" class="Bound">x</a> <a id="2901" class="Symbol">=</a>
  <a id="2905" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="2918" class="Symbol">(λ</a> <a id="2921" href="Function.Consequences.html#2921" class="Bound">fy≈x</a> <a id="2926" href="Function.Consequences.html#2926" class="Bound">z≈y</a> <a id="2930" class="Symbol">→</a> <a id="2932" href="Function.Consequences.html#2883" class="Bound">trans</a> <a id="2938" class="Symbol">(</a><a id="2939" href="Function.Consequences.html#2889" class="Bound">cong</a> <a id="2944" href="Function.Consequences.html#2926" class="Bound">z≈y</a><a id="2947" class="Symbol">)</a> <a id="2949" href="Function.Consequences.html#2921" class="Bound">fy≈x</a><a id="2953" class="Symbol">)</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Function.Consequences.html#2894" class="Bound">surj</a> <a id="2961" href="Function.Consequences.html#2899" class="Bound">x</a><a id="2962" class="Symbol">)</a>

<a id="2965" class="Comment">------------------------------------------------------------------------</a>
<a id="3038" class="Comment">-- StrictlyInverseˡ</a>

<a id="inverseˡ⇒strictlyInverseˡ"></a><a id="3059" href="Function.Consequences.html#3059" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3085" class="Symbol">:</a> <a id="3087" class="Symbol">∀</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3093" class="Symbol">:</a> <a id="3095" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3099" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="3101" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a><a id="3103" class="Symbol">)</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3115" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="3117" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="3119" class="Symbol">)</a> <a id="3121" class="Symbol">→</a>
                            <a id="3151" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3161" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3164" class="Symbol">→</a>
                            <a id="3194" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3203" href="Function.Consequences.html#3090" class="Bound">≈₁</a> <a id="3206" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3209" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3211" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3215" class="Symbol">→</a>
                            <a id="3245" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3262" href="Function.Consequences.html#3106" class="Bound">≈₂</a> <a id="3265" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3267" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3271" href="Function.Consequences.html#3059" class="Function">inverseˡ⇒strictlyInverseˡ</a> <a id="3297" class="Symbol">_</a> <a id="3299" class="Symbol">_</a> <a id="3301" href="Function.Consequences.html#3301" class="Bound">refl</a> <a id="3306" href="Function.Consequences.html#3306" class="Bound">sinv</a> <a id="3311" href="Function.Consequences.html#3311" class="Bound">x</a> <a id="3313" class="Symbol">=</a> <a id="3315" href="Function.Consequences.html#3306" class="Bound">sinv</a> <a id="3320" href="Function.Consequences.html#3301" class="Bound">refl</a>

<a id="strictlyInverseˡ⇒inverseˡ"></a><a id="3326" href="Function.Consequences.html#3326" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3365" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3368" class="Symbol">→</a>
                            <a id="3398" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3408" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="3411" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3414" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3416" class="Symbol">→</a>
                            <a id="3446" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="3463" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3466" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3468" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3472" class="Symbol">→</a>
                            <a id="3502" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="3511" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="3514" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="3517" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3519" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3523" href="Function.Consequences.html#3326" class="Function">strictlyInverseˡ⇒inverseˡ</a> <a id="3549" href="Function.Consequences.html#3549" class="Bound">trans</a> <a id="3555" href="Function.Consequences.html#3555" class="Bound">cong</a> <a id="3560" href="Function.Consequences.html#3560" class="Bound">sinv</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Function.Consequences.html#3566" class="Bound">x</a><a id="3567" class="Symbol">}</a> <a id="3569" href="Function.Consequences.html#3569" class="Bound">y≈f⁻¹x</a> <a id="3576" class="Symbol">=</a>
  <a id="3580" href="Function.Consequences.html#3549" class="Bound">trans</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Function.Consequences.html#3555" class="Bound">cong</a> <a id="3592" href="Function.Consequences.html#3569" class="Bound">y≈f⁻¹x</a><a id="3598" class="Symbol">)</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Function.Consequences.html#3560" class="Bound">sinv</a> <a id="3606" href="Function.Consequences.html#3566" class="Bound">x</a><a id="3607" class="Symbol">)</a>

<a id="3610" class="Comment">------------------------------------------------------------------------</a>
<a id="3683" class="Comment">-- StrictlyInverseʳ</a>

<a id="inverseʳ⇒strictlyInverseʳ"></a><a id="3704" href="Function.Consequences.html#3704" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3730" class="Symbol">:</a> <a id="3732" class="Symbol">∀</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3744" href="Function.Consequences.html#805" class="Generalizable">A</a> <a id="3746" href="Function.Consequences.html#787" class="Generalizable">ℓ₁</a><a id="3748" class="Symbol">)</a> <a id="3750" class="Symbol">(</a><a id="3751" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3754" class="Symbol">:</a> <a id="3756" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3760" href="Function.Consequences.html#807" class="Generalizable">B</a> <a id="3762" href="Function.Consequences.html#790" class="Generalizable">ℓ₂</a><a id="3764" class="Symbol">)</a> <a id="3766" class="Symbol">→</a>
                            <a id="3796" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3806" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3809" class="Symbol">→</a>
                            <a id="3839" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3848" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3851" href="Function.Consequences.html#3751" class="Bound">≈₂</a> <a id="3854" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3856" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="3860" class="Symbol">→</a>
                            <a id="3890" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3907" href="Function.Consequences.html#3735" class="Bound">≈₁</a> <a id="3910" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="3912" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="3916" href="Function.Consequences.html#3704" class="Function">inverseʳ⇒strictlyInverseʳ</a> <a id="3942" class="Symbol">_</a> <a id="3944" class="Symbol">_</a> <a id="3946" href="Function.Consequences.html#3946" class="Bound">refl</a> <a id="3951" href="Function.Consequences.html#3951" class="Bound">sinv</a> <a id="3956" href="Function.Consequences.html#3956" class="Bound">x</a> <a id="3958" class="Symbol">=</a> <a id="3960" href="Function.Consequences.html#3951" class="Bound">sinv</a> <a id="3965" href="Function.Consequences.html#3946" class="Bound">refl</a>

<a id="strictlyInverseʳ⇒inverseʳ"></a><a id="3971" href="Function.Consequences.html#3971" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="3997" class="Symbol">:</a> <a id="3999" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4010" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4013" class="Symbol">→</a>
                            <a id="4043" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4053" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="4056" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4059" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="4063" class="Symbol">→</a>
                            <a id="4093" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="4110" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4113" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="4115" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a> <a id="4119" class="Symbol">→</a>
                            <a id="4149" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4158" href="Function.Consequences.html#821" class="Generalizable">≈₁</a> <a id="4161" href="Function.Consequences.html#824" class="Generalizable">≈₂</a> <a id="4164" href="Function.Consequences.html#842" class="Generalizable">f</a> <a id="4166" href="Function.Consequences.html#844" class="Generalizable">f⁻¹</a>
<a id="4170" href="Function.Consequences.html#3971" class="Function">strictlyInverseʳ⇒inverseʳ</a> <a id="4196" href="Function.Consequences.html#4196" class="Bound">trans</a> <a id="4202" href="Function.Consequences.html#4202" class="Bound">cong</a> <a id="4207" href="Function.Consequences.html#4207" class="Bound">sinv</a> <a id="4212" class="Symbol">{</a><a id="4213" href="Function.Consequences.html#4213" class="Bound">x</a><a id="4214" class="Symbol">}</a> <a id="4216" href="Function.Consequences.html#4216" class="Bound">y≈f⁻¹x</a> <a id="4223" class="Symbol">=</a>
  <a id="4227" href="Function.Consequences.html#4196" class="Bound">trans</a> <a id="4233" class="Symbol">(</a><a id="4234" href="Function.Consequences.html#4202" class="Bound">cong</a> <a id="4239" href="Function.Consequences.html#4216" class="Bound">y≈f⁻¹x</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Function.Consequences.html#4207" class="Bound">sinv</a> <a id="4253" href="Function.Consequences.html#4213" class="Bound">x</a><a id="4254" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Construct.Composition.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Composition (Function.Construct.Composition)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Construct.Composition</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of functional properties</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="340" class="Symbol">as</a> <a id="343" class="Module">Product</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">open</a> <a id="368" class="Keyword">import</a> <a id="375" href="Function.Base.html" class="Module">Function.Base</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="399" class="Symbol">;</a> <a id="401" href="Function.Base.html#1657" class="Function">flip</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="487" class="Symbol">;</a> <a id="489" href="Function.Definitions.html#842" class="Function">Injective</a><a id="498" class="Symbol">;</a> <a id="500" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="510" class="Symbol">;</a> <a id="512" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="521" class="Symbol">;</a> <a id="523" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="531" class="Symbol">;</a> <a id="533" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a>
        <a id="550" class="Symbol">;</a> <a id="552" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="614" class="Symbol">;</a> <a id="616" href="Function.Structures.html#1479" class="Record">IsInjection</a><a id="627" class="Symbol">;</a> <a id="629" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="642" class="Symbol">;</a> <a id="644" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="655" class="Symbol">;</a> <a id="657" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a>
        <a id="679" class="Symbol">;</a> <a id="681" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="695" class="Symbol">;</a> <a id="697" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="706" class="Symbol">)</a>
<a id="708" class="Keyword">open</a> <a id="713" class="Keyword">import</a> <a id="720" href="Level.html" class="Module">Level</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="773" class="Keyword">using</a> <a id="779" class="Symbol">(</a><a id="780" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="783" class="Symbol">)</a>
<a id="785" class="Keyword">open</a> <a id="790" class="Keyword">import</a> <a id="797" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="821" class="Keyword">using</a> <a id="827" class="Symbol">(</a><a id="828" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="876" class="Keyword">using</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="893" class="Symbol">)</a>

<a id="896" class="Keyword">private</a>
  <a id="906" class="Keyword">variable</a>
    <a id="919" href="Function.Construct.Composition.html#919" class="Generalizable">a</a> <a id="921" href="Function.Construct.Composition.html#921" class="Generalizable">b</a> <a id="923" href="Function.Construct.Composition.html#923" class="Generalizable">c</a> <a id="925" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a> <a id="928" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a> <a id="931" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a> <a id="934" class="Symbol">:</a> <a id="936" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="946" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="948" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="950" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="952" class="Symbol">:</a> <a id="954" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="958" href="Function.Construct.Composition.html#919" class="Generalizable">a</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Properties</a>

<a id="1049" class="Keyword">module</a> <a id="1056" href="Function.Construct.Composition.html#1056" class="Module">_</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1068" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1070" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="1072" class="Symbol">)</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1084" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1086" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="1088" class="Symbol">)</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1100" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1102" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="1104" class="Symbol">)</a>
         <a id="1115" class="Symbol">{</a><a id="1116" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1122" class="Symbol">→</a> <a id="1124" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">{</a><a id="1128" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1130" class="Symbol">:</a> <a id="1132" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="1137" class="Symbol">}</a>
         <a id="1148" class="Keyword">where</a>

  <a id="1157" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="1167" class="Symbol">:</a> <a id="1169" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1179" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1182" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1185" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1187" class="Symbol">→</a> <a id="1189" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1199" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1202" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1205" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1207" class="Symbol">→</a>
              <a id="1223" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1233" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1236" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1242" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1244" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1245" class="Symbol">)</a>
  <a id="1249" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="1259" href="Function.Construct.Composition.html#1259" class="Bound">f-cong</a> <a id="1266" href="Function.Construct.Composition.html#1266" class="Bound">g-cong</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Function.Construct.Composition.html#1266" class="Bound">g-cong</a> <a id="1282" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1284" href="Function.Construct.Composition.html#1259" class="Bound">f-cong</a>

  <a id="1294" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1304" class="Symbol">:</a> <a id="1306" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1316" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1319" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1322" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1324" class="Symbol">→</a> <a id="1326" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1336" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1339" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1342" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1344" class="Symbol">→</a>
              <a id="1360" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1370" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1373" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1376" class="Symbol">(</a><a id="1377" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1379" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1381" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1382" class="Symbol">)</a>
  <a id="1386" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1396" href="Function.Construct.Composition.html#1396" class="Bound">f-inj</a> <a id="1402" href="Function.Construct.Composition.html#1402" class="Bound">g-inj</a> <a id="1408" class="Symbol">=</a> <a id="1410" href="Function.Construct.Composition.html#1396" class="Bound">f-inj</a> <a id="1416" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1418" href="Function.Construct.Composition.html#1402" class="Bound">g-inj</a>

  <a id="1427" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="1438" class="Symbol">:</a> <a id="1440" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1451" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1454" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1457" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1472" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1475" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1478" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1480" class="Symbol">→</a>
               <a id="1497" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1508" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1511" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1514" class="Symbol">(</a><a id="1515" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1517" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1519" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1520" class="Symbol">)</a>
  <a id="1524" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="1535" href="Function.Construct.Composition.html#1535" class="Bound">f-sur</a> <a id="1541" href="Function.Construct.Composition.html#1541" class="Bound">g-sur</a> <a id="1547" href="Function.Construct.Composition.html#1547" class="Bound">x</a> <a id="1549" class="Keyword">with</a> <a id="1554" href="Function.Construct.Composition.html#1541" class="Bound">g-sur</a> <a id="1560" href="Function.Construct.Composition.html#1547" class="Bound">x</a>
  <a id="1564" class="Symbol">...</a> <a id="1568" class="Symbol">|</a> <a id="1570" href="Function.Construct.Composition.html#1570" class="Bound">y</a> <a id="1572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1574" href="Function.Construct.Composition.html#1574" class="Bound">gproof</a> <a id="1581" class="Keyword">with</a> <a id="1586" class="Bound">f-sur</a> <a id="1592" href="Function.Construct.Composition.html#1570" class="Bound">y</a>
  <a id="1596" class="Symbol">...</a>   <a id="1602" class="Symbol">|</a> <a id="1604" href="Function.Construct.Composition.html#1604" class="Bound">z</a> <a id="1606" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1608" href="Function.Construct.Composition.html#1608" class="Bound">fproof</a> <a id="1615" class="Symbol">=</a> <a id="1617" href="Function.Construct.Composition.html#1604" class="Bound">z</a> <a id="1619" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1621" class="Bound">gproof</a> <a id="1628" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1630" href="Function.Construct.Composition.html#1608" class="Bound">fproof</a>

  <a id="1640" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1662" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1665" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1668" href="Function.Construct.Composition.html#1116" class="Bound">f</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1682" href="Function.Construct.Composition.html#1075" class="Bound">≈₂</a> <a id="1685" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1688" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1690" class="Symbol">→</a>
              <a id="1706" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1716" href="Function.Construct.Composition.html#1059" class="Bound">≈₁</a> <a id="1719" href="Function.Construct.Composition.html#1091" class="Bound">≈₃</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Function.Construct.Composition.html#1128" class="Bound">g</a> <a id="1725" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1727" href="Function.Construct.Composition.html#1116" class="Bound">f</a><a id="1728" class="Symbol">)</a>
  <a id="1732" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="1742" class="Symbol">=</a> <a id="1744" href="Data.Product.Base.html#4443" class="Function">Product.zip′</a> <a id="1757" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="1767" href="Function.Construct.Composition.html#1427" class="Function">surjective</a>

<a id="1779" class="Keyword">module</a> <a id="1786" href="Function.Construct.Composition.html#1786" class="Module">_</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1798" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1800" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">(</a><a id="1805" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1814" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1816" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="1818" class="Symbol">)</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="1824" class="Symbol">:</a> <a id="1826" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1830" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1832" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="1834" class="Symbol">)</a>
         <a id="1845" class="Symbol">{</a><a id="1846" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="1852" class="Symbol">→</a> <a id="1854" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1855" class="Symbol">}</a> <a id="1857" class="Symbol">{</a><a id="1858" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Function.Construct.Composition.html#946" class="Generalizable">A</a><a id="1869" class="Symbol">}</a> <a id="1871" class="Symbol">{</a><a id="1872" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="1878" class="Symbol">→</a> <a id="1880" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="1881" class="Symbol">}</a> <a id="1883" class="Symbol">{</a><a id="1884" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="1888" class="Symbol">:</a> <a id="1890" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="1892" class="Symbol">→</a> <a id="1894" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="1895" class="Symbol">}</a>
         <a id="1906" class="Keyword">where</a>

  <a id="1915" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="1924" class="Symbol">:</a> <a id="1926" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1935" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1938" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1941" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="1943" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1958" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="1961" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="1964" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="1966" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="1970" class="Symbol">→</a>
             <a id="1985" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1994" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="1997" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2003" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2005" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2013" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2015" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2018" class="Symbol">)</a>
  <a id="2022" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="2031" href="Function.Construct.Composition.html#2031" class="Bound">f-inv</a> <a id="2037" href="Function.Construct.Composition.html#2037" class="Bound">g-inv</a> <a id="2043" class="Symbol">=</a> <a id="2045" href="Function.Construct.Composition.html#2037" class="Bound">g-inv</a> <a id="2051" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2053" href="Function.Construct.Composition.html#2031" class="Bound">f-inv</a>

  <a id="2062" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2082" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2085" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2088" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="2090" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2094" class="Symbol">→</a> <a id="2096" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2105" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2108" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2111" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2113" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="2117" class="Symbol">→</a>
             <a id="2132" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2141" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2144" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2147" class="Symbol">(</a><a id="2148" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2152" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2153" class="Symbol">)</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2160" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2162" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2165" class="Symbol">)</a>
  <a id="2169" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="2178" href="Function.Construct.Composition.html#2178" class="Bound">f-inv</a> <a id="2184" href="Function.Construct.Composition.html#2184" class="Bound">g-inv</a> <a id="2190" class="Symbol">=</a> <a id="2192" href="Function.Construct.Composition.html#2178" class="Bound">f-inv</a> <a id="2198" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2200" href="Function.Construct.Composition.html#2184" class="Bound">g-inv</a>

  <a id="2209" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2229" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2232" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2235" href="Function.Construct.Composition.html#1846" class="Bound">f</a> <a id="2237" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2252" href="Function.Construct.Composition.html#1805" class="Bound">≈₂</a> <a id="2255" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2258" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2260" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a> <a id="2264" class="Symbol">→</a>
             <a id="2279" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2288" href="Function.Construct.Composition.html#1789" class="Bound">≈₁</a> <a id="2291" href="Function.Construct.Composition.html#1821" class="Bound">≈₃</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Function.Construct.Composition.html#1872" class="Bound">g</a> <a id="2297" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2299" href="Function.Construct.Composition.html#1846" class="Bound">f</a><a id="2300" class="Symbol">)</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Function.Construct.Composition.html#1858" class="Bound">f⁻¹</a> <a id="2307" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2309" href="Function.Construct.Composition.html#1884" class="Bound">g⁻¹</a><a id="2312" class="Symbol">)</a>
  <a id="2316" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a> <a id="2325" class="Symbol">=</a> <a id="2327" href="Data.Product.Base.html#4443" class="Function">Product.zip′</a> <a id="2340" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="2349" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a>

<a id="2359" class="Comment">------------------------------------------------------------------------</a>
<a id="2432" class="Comment">-- Structures</a>

<a id="2447" class="Keyword">module</a> <a id="2454" href="Function.Construct.Composition.html#2454" class="Module">_</a> <a id="2456" class="Symbol">{</a><a id="2457" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2466" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="2468" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="2470" class="Symbol">}</a> <a id="2472" class="Symbol">{</a><a id="2473" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2476" class="Symbol">:</a> <a id="2478" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2482" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="2484" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="2486" class="Symbol">}</a> <a id="2488" class="Symbol">{</a><a id="2489" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2492" class="Symbol">:</a> <a id="2494" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2498" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="2500" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="2502" class="Symbol">}</a>
         <a id="2513" class="Symbol">{</a><a id="2514" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="2523" class="Symbol">}</a> <a id="2525" class="Symbol">{</a><a id="2526" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="2532" class="Symbol">→</a> <a id="2534" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="2535" class="Symbol">}</a>
         <a id="2546" class="Keyword">where</a>

  <a id="2555" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="2567" class="Symbol">:</a> <a id="2569" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2581" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2584" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2587" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2589" class="Symbol">→</a> <a id="2591" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2603" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2606" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2609" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2611" class="Symbol">→</a>
                <a id="2629" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2641" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2644" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2647" class="Symbol">(</a><a id="2648" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2650" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2652" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="2653" class="Symbol">)</a>
  <a id="2657" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="2669" href="Function.Construct.Composition.html#2669" class="Bound">f-cong</a> <a id="2676" href="Function.Construct.Composition.html#2676" class="Bound">g-cong</a> <a id="2683" class="Symbol">=</a> <a id="2685" class="Keyword">record</a>
    <a id="2696" class="Symbol">{</a> <a id="2698" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2713" class="Symbol">=</a> <a id="2715" href="Function.Structures.html#1062" class="Field">G.cong</a> <a id="2722" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2724" href="Function.Structures.html#1062" class="Function">F.cong</a>
    <a id="2735" class="Symbol">;</a> <a id="2737" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2752" class="Symbol">=</a> <a id="2754" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="2775" class="Symbol">;</a> <a id="2777" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2792" class="Symbol">=</a> <a id="2794" href="Function.Structures.html#1146" class="Field">G.isEquivalence₂</a>
    <a id="2815" class="Symbol">}</a> <a id="2817" class="Keyword">where</a> <a id="2823" class="Keyword">module</a> <a id="2830" href="Function.Construct.Composition.html#2830" class="Module">F</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2846" href="Function.Construct.Composition.html#2669" class="Bound">f-cong</a><a id="2852" class="Symbol">;</a> <a id="2854" class="Keyword">module</a> <a id="2861" href="Function.Construct.Composition.html#2861" class="Module">G</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2877" href="Function.Construct.Composition.html#2676" class="Bound">g-cong</a>

  <a id="2887" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="2899" class="Symbol">:</a> <a id="2901" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2913" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2916" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2919" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2935" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="2938" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2941" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2943" class="Symbol">→</a>
                <a id="2961" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2973" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="2976" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="2979" class="Symbol">(</a><a id="2980" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="2982" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2984" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="2985" class="Symbol">)</a>
  <a id="2989" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="3001" href="Function.Construct.Composition.html#3001" class="Bound">f-inj</a> <a id="3007" href="Function.Construct.Composition.html#3007" class="Bound">g-inj</a> <a id="3013" class="Symbol">=</a> <a id="3015" class="Keyword">record</a>
    <a id="3026" class="Symbol">{</a> <a id="3028" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="3054" href="Function.Structures.html#1546" class="Function">F.isCongruent</a> <a id="3068" href="Function.Structures.html#1546" class="Field">G.isCongruent</a>
    <a id="3086" class="Symbol">;</a> <a id="3088" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="3100" class="Symbol">=</a> <a id="3102" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="3112" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3115" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3118" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3121" href="Function.Structures.html#1579" class="Function">F.injective</a> <a id="3133" href="Function.Structures.html#1579" class="Field">G.injective</a>
    <a id="3149" class="Symbol">}</a> <a id="3151" class="Keyword">where</a> <a id="3157" class="Keyword">module</a> <a id="3164" href="Function.Construct.Composition.html#3164" class="Module">F</a> <a id="3166" class="Symbol">=</a> <a id="3168" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3180" href="Function.Construct.Composition.html#3001" class="Bound">f-inj</a><a id="3185" class="Symbol">;</a> <a id="3187" class="Keyword">module</a> <a id="3194" href="Function.Construct.Composition.html#3194" class="Module">G</a> <a id="3196" class="Symbol">=</a> <a id="3198" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="3210" href="Function.Construct.Composition.html#3007" class="Bound">g-inj</a>

  <a id="3219" href="Function.Construct.Composition.html#3219" class="Function">isSurjection</a> <a id="3232" class="Symbol">:</a> <a id="3234" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3247" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3250" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3253" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="3255" class="Symbol">→</a> <a id="3257" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3270" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3273" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3276" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3278" class="Symbol">→</a>
                 <a id="3297" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="3310" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3313" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3319" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3321" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="3322" class="Symbol">)</a>
  <a id="3326" href="Function.Construct.Composition.html#3219" class="Function">isSurjection</a> <a id="3339" href="Function.Construct.Composition.html#3339" class="Bound">f-surj</a> <a id="3346" href="Function.Construct.Composition.html#3346" class="Bound">g-surj</a> <a id="3353" class="Symbol">=</a> <a id="3355" class="Keyword">record</a>
    <a id="3366" class="Symbol">{</a> <a id="3368" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3380" class="Symbol">=</a> <a id="3382" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="3394" href="Function.Structures.html#1731" class="Function">F.isCongruent</a> <a id="3408" href="Function.Structures.html#1731" class="Field">G.isCongruent</a>
    <a id="3426" class="Symbol">;</a> <a id="3428" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="3440" class="Symbol">=</a> <a id="3442" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="3453" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3456" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3459" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3462" href="Function.Structures.html#1763" class="Function">F.surjective</a> <a id="3475" href="Function.Structures.html#1763" class="Field">G.surjective</a>
    <a id="3492" class="Symbol">}</a> <a id="3494" class="Keyword">where</a> <a id="3500" class="Keyword">module</a> <a id="3507" href="Function.Construct.Composition.html#3507" class="Module">F</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3524" href="Function.Construct.Composition.html#3339" class="Bound">f-surj</a><a id="3530" class="Symbol">;</a> <a id="3532" class="Keyword">module</a> <a id="3539" href="Function.Construct.Composition.html#3539" class="Module">G</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="3556" href="Function.Construct.Composition.html#3346" class="Bound">g-surj</a>

  <a id="3566" href="Function.Construct.Composition.html#3566" class="Function">isBijection</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3592" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3595" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3598" href="Function.Construct.Composition.html#2514" class="Bound">f</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3614" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3617" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3620" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3622" class="Symbol">→</a>
                <a id="3640" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3652" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3655" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Function.Construct.Composition.html#2526" class="Bound">g</a> <a id="3661" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3663" href="Function.Construct.Composition.html#2514" class="Bound">f</a><a id="3664" class="Symbol">)</a>
  <a id="3668" href="Function.Construct.Composition.html#3566" class="Function">isBijection</a> <a id="3680" href="Function.Construct.Composition.html#3680" class="Bound">f-bij</a> <a id="3686" href="Function.Construct.Composition.html#3686" class="Bound">g-bij</a> <a id="3692" class="Symbol">=</a> <a id="3694" class="Keyword">record</a>
    <a id="3705" class="Symbol">{</a> <a id="3707" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="3719" class="Symbol">=</a> <a id="3721" href="Function.Construct.Composition.html#2887" class="Function">isInjection</a> <a id="3733" href="Function.Structures.html#2036" class="Function">F.isInjection</a> <a id="3747" href="Function.Structures.html#2036" class="Field">G.isInjection</a>
    <a id="3765" class="Symbol">;</a> <a id="3767" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="3779" class="Symbol">=</a> <a id="3781" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="3792" href="Function.Construct.Composition.html#2457" class="Bound">≈₁</a> <a id="3795" href="Function.Construct.Composition.html#2473" class="Bound">≈₂</a> <a id="3798" href="Function.Construct.Composition.html#2489" class="Bound">≈₃</a> <a id="3801" href="Function.Structures.html#2068" class="Function">F.surjective</a> <a id="3814" href="Function.Structures.html#2068" class="Field">G.surjective</a>
    <a id="3831" class="Symbol">}</a> <a id="3833" class="Keyword">where</a> <a id="3839" class="Keyword">module</a> <a id="3846" href="Function.Construct.Composition.html#3846" class="Module">F</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3862" href="Function.Construct.Composition.html#3680" class="Bound">f-bij</a><a id="3867" class="Symbol">;</a> <a id="3869" class="Keyword">module</a> <a id="3876" href="Function.Construct.Composition.html#3876" class="Module">G</a> <a id="3878" class="Symbol">=</a> <a id="3880" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3892" href="Function.Construct.Composition.html#3686" class="Bound">g-bij</a>

<a id="3899" class="Keyword">module</a> <a id="3906" href="Function.Construct.Composition.html#3906" class="Module">_</a> <a id="3908" class="Symbol">{</a><a id="3909" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3918" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="3920" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">{</a><a id="3925" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="3928" class="Symbol">:</a> <a id="3930" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3934" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3936" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="3938" class="Symbol">}</a> <a id="3940" class="Symbol">{</a><a id="3941" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3950" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="3952" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="3954" class="Symbol">}</a>
         <a id="3965" class="Symbol">{</a><a id="3966" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="3968" class="Symbol">:</a> <a id="3970" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="3972" class="Symbol">→</a> <a id="3974" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3984" class="Symbol">→</a> <a id="3986" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="3994" class="Symbol">:</a> <a id="3996" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="3998" class="Symbol">→</a> <a id="4000" href="Function.Construct.Composition.html#946" class="Generalizable">A</a><a id="4001" class="Symbol">}</a> <a id="4003" class="Symbol">{</a><a id="4004" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="4015" class="Symbol">}</a>
         <a id="4026" class="Keyword">where</a>

  <a id="4035" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4065" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4068" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4071" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4073" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4077" class="Symbol">→</a> <a id="4079" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4093" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4096" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4099" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4101" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4105" class="Symbol">→</a>
                  <a id="4125" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4139" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4142" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4145" class="Symbol">(</a><a id="4146" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4148" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4150" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="4151" class="Symbol">)</a> <a id="4153" class="Symbol">(</a><a id="4154" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4158" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4160" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="4163" class="Symbol">)</a>
  <a id="4167" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="4181" href="Function.Construct.Composition.html#4181" class="Bound">f-invˡ</a> <a id="4188" href="Function.Construct.Composition.html#4188" class="Bound">g-invˡ</a> <a id="4195" class="Symbol">=</a> <a id="4197" class="Keyword">record</a>
    <a id="4208" class="Symbol">{</a> <a id="4210" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4222" class="Symbol">=</a> <a id="4224" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="4236" href="Function.Structures.html#2682" class="Function">F.isCongruent</a> <a id="4250" href="Function.Structures.html#2682" class="Field">G.isCongruent</a>
    <a id="4268" class="Symbol">;</a> <a id="4270" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4282" class="Symbol">=</a> <a id="4284" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="4294" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4297" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4300" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4303" href="Function.Structures.html#2716" class="Field">G.from-cong</a> <a id="4315" href="Function.Structures.html#2716" class="Function">F.from-cong</a>
    <a id="4331" class="Symbol">;</a> <a id="4333" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4345" class="Symbol">=</a> <a id="4347" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a> <a id="4356" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4359" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4362" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4365" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a> <a id="4376" href="Function.Structures.html#2760" class="Field">G.inverseˡ</a>
    <a id="4391" class="Symbol">}</a> <a id="4393" class="Keyword">where</a> <a id="4399" class="Keyword">module</a> <a id="4406" href="Function.Construct.Composition.html#4406" class="Module">F</a> <a id="4408" class="Symbol">=</a> <a id="4410" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4424" href="Function.Construct.Composition.html#4181" class="Bound">f-invˡ</a><a id="4430" class="Symbol">;</a> <a id="4432" class="Keyword">module</a> <a id="4439" href="Function.Construct.Composition.html#4439" class="Module">G</a> <a id="4441" class="Symbol">=</a> <a id="4443" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4457" href="Function.Construct.Composition.html#4188" class="Bound">g-invˡ</a>

  <a id="4467" href="Function.Construct.Composition.html#4467" class="Function">isRightInverse</a> <a id="4482" class="Symbol">:</a> <a id="4484" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4499" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4502" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4505" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4507" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4511" class="Symbol">→</a> <a id="4513" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4528" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4531" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4534" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4536" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4540" class="Symbol">→</a>
                   <a id="4561" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4576" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4579" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4585" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4587" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4595" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4597" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="4600" class="Symbol">)</a>
  <a id="4604" href="Function.Construct.Composition.html#4467" class="Function">isRightInverse</a> <a id="4619" href="Function.Construct.Composition.html#4619" class="Bound">f-invʳ</a> <a id="4626" href="Function.Construct.Composition.html#4626" class="Bound">g-invʳ</a> <a id="4633" class="Symbol">=</a> <a id="4635" class="Keyword">record</a>
    <a id="4646" class="Symbol">{</a> <a id="4648" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4660" class="Symbol">=</a> <a id="4662" href="Function.Construct.Composition.html#2555" class="Function">isCongruent</a> <a id="4674" href="Function.Structures.html#3198" class="Function">F.isCongruent</a> <a id="4688" href="Function.Structures.html#3198" class="Field">G.isCongruent</a>
    <a id="4706" class="Symbol">;</a> <a id="4708" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4720" class="Symbol">=</a> <a id="4722" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="4732" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4735" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4738" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4741" href="Function.Structures.html#3231" class="Field">G.from-cong</a> <a id="4753" href="Function.Structures.html#3231" class="Function">F.from-cong</a>
    <a id="4769" class="Symbol">;</a> <a id="4771" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4783" class="Symbol">=</a> <a id="4785" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="4794" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4797" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4800" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4803" href="Function.Structures.html#3274" class="Function">F.inverseʳ</a> <a id="4814" href="Function.Structures.html#3274" class="Field">G.inverseʳ</a>
    <a id="4829" class="Symbol">}</a> <a id="4831" class="Keyword">where</a> <a id="4837" class="Keyword">module</a> <a id="4844" href="Function.Construct.Composition.html#4844" class="Module">F</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4863" href="Function.Construct.Composition.html#4619" class="Bound">f-invʳ</a><a id="4869" class="Symbol">;</a> <a id="4871" class="Keyword">module</a> <a id="4878" href="Function.Construct.Composition.html#4878" class="Module">G</a> <a id="4880" class="Symbol">=</a> <a id="4882" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4897" href="Function.Construct.Composition.html#4626" class="Bound">g-invʳ</a>

  <a id="4907" href="Function.Construct.Composition.html#4907" class="Function">isInverse</a> <a id="4917" class="Symbol">:</a> <a id="4919" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4929" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4932" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4935" href="Function.Construct.Composition.html#3966" class="Bound">f</a> <a id="4937" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="4941" class="Symbol">→</a> <a id="4943" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4953" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="4956" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4959" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="4961" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a> <a id="4965" class="Symbol">→</a>
              <a id="4981" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4991" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="4994" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="4997" class="Symbol">(</a><a id="4998" href="Function.Construct.Composition.html#3978" class="Bound">g</a> <a id="5000" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5002" href="Function.Construct.Composition.html#3966" class="Bound">f</a><a id="5003" class="Symbol">)</a> <a id="5005" class="Symbol">(</a><a id="5006" href="Function.Construct.Composition.html#3990" class="Bound">f⁻¹</a> <a id="5010" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5012" href="Function.Construct.Composition.html#4004" class="Bound">g⁻¹</a><a id="5015" class="Symbol">)</a>
  <a id="5019" href="Function.Construct.Composition.html#4907" class="Function">isInverse</a> <a id="5029" href="Function.Construct.Composition.html#5029" class="Bound">f-inv</a> <a id="5035" href="Function.Construct.Composition.html#5035" class="Bound">g-inv</a> <a id="5041" class="Symbol">=</a> <a id="5043" class="Keyword">record</a>
    <a id="5054" class="Symbol">{</a> <a id="5056" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="5070" class="Symbol">=</a> <a id="5072" href="Function.Construct.Composition.html#4035" class="Function">isLeftInverse</a> <a id="5086" href="Function.Structures.html#3567" class="Function">F.isLeftInverse</a> <a id="5102" href="Function.Structures.html#3567" class="Field">G.isLeftInverse</a>
    <a id="5122" class="Symbol">;</a> <a id="5124" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="5138" class="Symbol">=</a> <a id="5140" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a> <a id="5149" href="Function.Construct.Composition.html#3909" class="Bound">≈₁</a> <a id="5152" href="Function.Construct.Composition.html#3925" class="Bound">≈₂</a> <a id="5155" href="Function.Construct.Composition.html#3941" class="Bound">≈₃</a> <a id="5158" href="Function.Structures.html#3609" class="Function">F.inverseʳ</a> <a id="5169" href="Function.Structures.html#3609" class="Field">G.inverseʳ</a>
    <a id="5184" class="Symbol">}</a> <a id="5186" class="Keyword">where</a> <a id="5192" class="Keyword">module</a> <a id="5199" href="Function.Construct.Composition.html#5199" class="Module">F</a> <a id="5201" class="Symbol">=</a> <a id="5203" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5213" href="Function.Construct.Composition.html#5029" class="Bound">f-inv</a><a id="5218" class="Symbol">;</a> <a id="5220" class="Keyword">module</a> <a id="5227" href="Function.Construct.Composition.html#5227" class="Module">G</a> <a id="5229" class="Symbol">=</a> <a id="5231" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="5241" href="Function.Construct.Composition.html#5035" class="Bound">g-inv</a>

<a id="5248" class="Comment">------------------------------------------------------------------------</a>
<a id="5321" class="Comment">-- Setoid bundles</a>

<a id="5340" class="Keyword">module</a> <a id="5347" href="Function.Construct.Composition.html#5347" class="Module">_</a> <a id="5349" class="Symbol">{</a><a id="5350" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5352" class="Symbol">:</a> <a id="5354" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5361" href="Function.Construct.Composition.html#919" class="Generalizable">a</a> <a id="5363" href="Function.Construct.Composition.html#925" class="Generalizable">ℓ₁</a><a id="5365" class="Symbol">}</a> <a id="5367" class="Symbol">{</a><a id="5368" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5370" class="Symbol">:</a> <a id="5372" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5379" href="Function.Construct.Composition.html#921" class="Generalizable">b</a> <a id="5381" href="Function.Construct.Composition.html#928" class="Generalizable">ℓ₂</a><a id="5383" class="Symbol">}</a> <a id="5385" class="Symbol">{</a><a id="5386" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5388" class="Symbol">:</a> <a id="5390" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5397" href="Function.Construct.Composition.html#923" class="Generalizable">c</a> <a id="5399" href="Function.Construct.Composition.html#931" class="Generalizable">ℓ₃</a><a id="5401" class="Symbol">}</a> <a id="5403" class="Keyword">where</a>

  <a id="5412" class="Keyword">open</a> <a id="5417" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5424" class="Keyword">renaming</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="5438" class="Symbol">to</a> <a id="5441" class="Field Operator">≈</a><a id="5442" class="Symbol">)</a>

  <a id="5447" href="Function.Construct.Composition.html#5447" class="Function">function</a> <a id="5456" class="Symbol">:</a> <a id="5458" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5463" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5465" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5467" class="Symbol">→</a> <a id="5469" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5474" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5476" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5478" class="Symbol">→</a> <a id="5480" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="5485" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5487" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="5491" href="Function.Construct.Composition.html#5447" class="Function">function</a> <a id="5500" href="Function.Construct.Composition.html#5500" class="Bound">f</a> <a id="5502" href="Function.Construct.Composition.html#5502" class="Bound">g</a> <a id="5504" class="Symbol">=</a> <a id="5506" class="Keyword">record</a>
    <a id="5517" class="Symbol">{</a> <a id="5519" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="5524" class="Symbol">=</a> <a id="5526" href="Function.Bundles.html#2092" class="Field">G.to</a> <a id="5531" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5533" href="Function.Bundles.html#2092" class="Function">F.to</a>
    <a id="5542" class="Symbol">;</a> <a id="5544" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="5549" class="Symbol">=</a> <a id="5551" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5564" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5565" class="Symbol">)</a> <a id="5567" class="Symbol">(</a><a id="5568" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5570" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5571" class="Symbol">)</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5576" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5577" class="Symbol">)</a> <a id="5579" href="Function.Bundles.html#2111" class="Function">F.cong</a> <a id="5586" href="Function.Bundles.html#2111" class="Field">G.cong</a>
    <a id="5597" class="Symbol">}</a> <a id="5599" class="Keyword">where</a> <a id="5605" class="Keyword">module</a> <a id="5612" href="Function.Construct.Composition.html#5612" class="Module">F</a> <a id="5614" class="Symbol">=</a> <a id="5616" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5621" href="Function.Construct.Composition.html#5500" class="Bound">f</a><a id="5622" class="Symbol">;</a> <a id="5624" class="Keyword">module</a> <a id="5631" href="Function.Construct.Composition.html#5631" class="Module">G</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="5640" href="Function.Construct.Composition.html#5502" class="Bound">g</a>

  <a id="5645" href="Function.Construct.Composition.html#5645" class="Function">injection</a> <a id="5655" class="Symbol">:</a> <a id="5657" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5667" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5669" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5671" class="Symbol">→</a> <a id="5673" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5683" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5685" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="5687" class="Symbol">→</a> <a id="5689" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="5699" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5701" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="5705" href="Function.Construct.Composition.html#5645" class="Function">injection</a> <a id="5715" href="Function.Construct.Composition.html#5715" class="Bound">inj₁</a> <a id="5720" href="Function.Construct.Composition.html#5720" class="Bound">inj₂</a> <a id="5725" class="Symbol">=</a> <a id="5727" class="Keyword">record</a>
    <a id="5738" class="Symbol">{</a> <a id="5740" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="5750" class="Symbol">=</a> <a id="5752" href="Function.Bundles.html#2469" class="Field">G.to</a> <a id="5757" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5759" href="Function.Bundles.html#2469" class="Function">F.to</a>
    <a id="5768" class="Symbol">;</a> <a id="5770" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="5780" class="Symbol">=</a> <a id="5782" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5795" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5796" class="Symbol">)</a> <a id="5798" class="Symbol">(</a><a id="5799" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5801" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5802" class="Symbol">)</a> <a id="5804" class="Symbol">(</a><a id="5805" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5807" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5808" class="Symbol">)</a> <a id="5810" href="Function.Bundles.html#2495" class="Function">F.cong</a> <a id="5817" href="Function.Bundles.html#2495" class="Field">G.cong</a>
    <a id="5828" class="Symbol">;</a> <a id="5830" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="5840" class="Symbol">=</a> <a id="5842" href="Function.Construct.Composition.html#1294" class="Function">injective</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5855" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="5856" class="Symbol">)</a> <a id="5858" class="Symbol">(</a><a id="5859" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5861" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="5862" class="Symbol">)</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="5867" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="5868" class="Symbol">)</a> <a id="5870" href="Function.Bundles.html#2538" class="Function">F.injective</a> <a id="5882" href="Function.Bundles.html#2538" class="Field">G.injective</a>
    <a id="5898" class="Symbol">}</a> <a id="5900" class="Keyword">where</a> <a id="5906" class="Keyword">module</a> <a id="5913" href="Function.Construct.Composition.html#5913" class="Module">F</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="5927" href="Function.Construct.Composition.html#5715" class="Bound">inj₁</a><a id="5931" class="Symbol">;</a> <a id="5933" class="Keyword">module</a> <a id="5940" href="Function.Construct.Composition.html#5940" class="Module">G</a> <a id="5942" class="Symbol">=</a> <a id="5944" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="5954" href="Function.Construct.Composition.html#5720" class="Bound">inj₂</a>

  <a id="5962" href="Function.Construct.Composition.html#5962" class="Function">surjection</a> <a id="5973" class="Symbol">:</a> <a id="5975" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="5986" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="5988" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="5990" class="Symbol">→</a> <a id="5992" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6003" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6005" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6007" class="Symbol">→</a> <a id="6009" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="6020" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6022" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6026" href="Function.Construct.Composition.html#5962" class="Function">surjection</a> <a id="6037" href="Function.Construct.Composition.html#6037" class="Bound">surj₁</a> <a id="6043" href="Function.Construct.Composition.html#6043" class="Bound">surj₂</a> <a id="6049" class="Symbol">=</a> <a id="6051" class="Keyword">record</a>
    <a id="6062" class="Symbol">{</a> <a id="6064" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="6075" class="Symbol">=</a> <a id="6077" href="Function.Bundles.html#2920" class="Field">G.to</a> <a id="6082" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6084" href="Function.Bundles.html#2920" class="Function">F.to</a>
    <a id="6093" class="Symbol">;</a> <a id="6095" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="6106" class="Symbol">=</a> <a id="6108" href="Function.Construct.Composition.html#1157" class="Function">congruent</a>  <a id="6119" class="Symbol">(</a><a id="6120" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6122" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6123" class="Symbol">)</a> <a id="6125" class="Symbol">(</a><a id="6126" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6128" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6129" class="Symbol">)</a> <a id="6131" class="Symbol">(</a><a id="6132" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6134" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6135" class="Symbol">)</a> <a id="6137" href="Function.Bundles.html#2945" class="Function">F.cong</a> <a id="6144" href="Function.Bundles.html#2945" class="Field">G.cong</a>
    <a id="6155" class="Symbol">;</a> <a id="6157" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="6168" class="Symbol">=</a> <a id="6170" href="Function.Construct.Composition.html#1427" class="Function">surjective</a> <a id="6181" class="Symbol">(</a><a id="6182" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6184" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6185" class="Symbol">)</a> <a id="6187" class="Symbol">(</a><a id="6188" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6190" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6191" class="Symbol">)</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6196" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6197" class="Symbol">)</a> <a id="6199" href="Function.Bundles.html#2987" class="Function">F.surjective</a> <a id="6212" href="Function.Bundles.html#2987" class="Field">G.surjective</a>
    <a id="6229" class="Symbol">}</a> <a id="6231" class="Keyword">where</a> <a id="6237" class="Keyword">module</a> <a id="6244" href="Function.Construct.Composition.html#6244" class="Module">F</a> <a id="6246" class="Symbol">=</a> <a id="6248" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="6259" href="Function.Construct.Composition.html#6037" class="Bound">surj₁</a><a id="6264" class="Symbol">;</a> <a id="6266" class="Keyword">module</a> <a id="6273" href="Function.Construct.Composition.html#6273" class="Module">G</a> <a id="6275" class="Symbol">=</a> <a id="6277" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="6288" href="Function.Construct.Composition.html#6043" class="Bound">surj₂</a>

  <a id="6297" href="Function.Construct.Composition.html#6297" class="Function">bijection</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6319" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6321" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6323" class="Symbol">→</a> <a id="6325" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6335" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6337" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6339" class="Symbol">→</a> <a id="6341" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="6351" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6353" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6357" href="Function.Construct.Composition.html#6297" class="Function">bijection</a> <a id="6367" href="Function.Construct.Composition.html#6367" class="Bound">bij₁</a> <a id="6372" href="Function.Construct.Composition.html#6372" class="Bound">bij₂</a> <a id="6377" class="Symbol">=</a> <a id="6379" class="Keyword">record</a>
    <a id="6390" class="Symbol">{</a> <a id="6392" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="6402" class="Symbol">=</a> <a id="6404" href="Function.Bundles.html#3584" class="Field">G.to</a> <a id="6409" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6411" href="Function.Bundles.html#3584" class="Function">F.to</a>
    <a id="6420" class="Symbol">;</a> <a id="6422" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="6432" class="Symbol">=</a> <a id="6434" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6444" class="Symbol">(</a><a id="6445" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6447" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6448" class="Symbol">)</a> <a id="6450" class="Symbol">(</a><a id="6451" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6453" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6454" class="Symbol">)</a> <a id="6456" class="Symbol">(</a><a id="6457" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6459" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6460" class="Symbol">)</a> <a id="6462" href="Function.Bundles.html#3608" class="Function">F.cong</a> <a id="6469" href="Function.Bundles.html#3608" class="Field">G.cong</a>
    <a id="6480" class="Symbol">;</a> <a id="6482" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="6492" class="Symbol">=</a> <a id="6494" href="Function.Construct.Composition.html#1640" class="Function">bijective</a> <a id="6504" class="Symbol">(</a><a id="6505" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6507" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6508" class="Symbol">)</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6513" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6514" class="Symbol">)</a> <a id="6516" class="Symbol">(</a><a id="6517" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6519" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6520" class="Symbol">)</a> <a id="6522" href="Function.Bundles.html#3649" class="Function">F.bijective</a> <a id="6534" href="Function.Bundles.html#3649" class="Field">G.bijective</a>
    <a id="6550" class="Symbol">}</a> <a id="6552" class="Keyword">where</a> <a id="6558" class="Keyword">module</a> <a id="6565" href="Function.Construct.Composition.html#6565" class="Module">F</a> <a id="6567" class="Symbol">=</a> <a id="6569" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="6579" href="Function.Construct.Composition.html#6367" class="Bound">bij₁</a><a id="6583" class="Symbol">;</a> <a id="6585" class="Keyword">module</a> <a id="6592" href="Function.Construct.Composition.html#6592" class="Module">G</a> <a id="6594" class="Symbol">=</a> <a id="6596" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="6606" href="Function.Construct.Composition.html#6372" class="Bound">bij₂</a>

  <a id="6614" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a> <a id="6626" class="Symbol">:</a> <a id="6628" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6640" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6642" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6644" class="Symbol">→</a> <a id="6646" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6658" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="6660" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="6662" class="Symbol">→</a> <a id="6664" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="6676" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="6678" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="6682" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a> <a id="6694" href="Function.Construct.Composition.html#6694" class="Bound">equiv₁</a> <a id="6701" href="Function.Construct.Composition.html#6701" class="Bound">equiv₂</a> <a id="6708" class="Symbol">=</a> <a id="6710" class="Keyword">record</a>
    <a id="6721" class="Symbol">{</a> <a id="6723" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="6733" class="Symbol">=</a> <a id="6735" href="Function.Bundles.html#4808" class="Field">G.to</a> <a id="6740" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6742" href="Function.Bundles.html#4808" class="Function">F.to</a>
    <a id="6751" class="Symbol">;</a> <a id="6753" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="6763" class="Symbol">=</a> <a id="6765" href="Function.Bundles.html#4832" class="Function">F.from</a> <a id="6772" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6774" href="Function.Bundles.html#4832" class="Field">G.from</a>
    <a id="6785" class="Symbol">;</a> <a id="6787" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="6797" class="Symbol">=</a> <a id="6799" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6812" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6813" class="Symbol">)</a> <a id="6815" class="Symbol">(</a><a id="6816" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6818" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6819" class="Symbol">)</a> <a id="6821" class="Symbol">(</a><a id="6822" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6824" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6825" class="Symbol">)</a> <a id="6827" href="Function.Bundles.html#4856" class="Function">F.to-cong</a> <a id="6837" href="Function.Bundles.html#4856" class="Field">G.to-cong</a>
    <a id="6851" class="Symbol">;</a> <a id="6853" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="6875" class="Symbol">(</a><a id="6876" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6878" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="6879" class="Symbol">)</a> <a id="6881" class="Symbol">(</a><a id="6882" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6884" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="6885" class="Symbol">)</a> <a id="6887" class="Symbol">(</a><a id="6888" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="6890" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="6891" class="Symbol">)</a> <a id="6893" href="Function.Bundles.html#4897" class="Field">G.from-cong</a> <a id="6905" href="Function.Bundles.html#4897" class="Function">F.from-cong</a>
    <a id="6921" class="Symbol">}</a> <a id="6923" class="Keyword">where</a> <a id="6929" class="Keyword">module</a> <a id="6936" href="Function.Construct.Composition.html#6936" class="Module">F</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="6952" href="Function.Construct.Composition.html#6694" class="Bound">equiv₁</a><a id="6958" class="Symbol">;</a> <a id="6960" class="Keyword">module</a> <a id="6967" href="Function.Construct.Composition.html#6967" class="Module">G</a> <a id="6969" class="Symbol">=</a> <a id="6971" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="6983" href="Function.Construct.Composition.html#6701" class="Bound">equiv₂</a>

  <a id="6993" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a> <a id="7005" class="Symbol">:</a> <a id="7007" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7019" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7021" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7023" class="Symbol">→</a> <a id="7025" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7037" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7039" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7041" class="Symbol">→</a> <a id="7043" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="7055" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7057" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7061" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a> <a id="7073" href="Function.Construct.Composition.html#7073" class="Bound">invˡ₁</a> <a id="7079" href="Function.Construct.Composition.html#7079" class="Bound">invˡ₂</a> <a id="7085" class="Symbol">=</a> <a id="7087" class="Keyword">record</a>
    <a id="7098" class="Symbol">{</a> <a id="7100" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="7110" class="Symbol">=</a> <a id="7112" href="Function.Bundles.html#5431" class="Field">G.to</a> <a id="7117" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7119" href="Function.Bundles.html#5431" class="Function">F.to</a>
    <a id="7128" class="Symbol">;</a> <a id="7130" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="7140" class="Symbol">=</a> <a id="7142" href="Function.Bundles.html#5455" class="Function">F.from</a> <a id="7149" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7151" href="Function.Bundles.html#5455" class="Field">G.from</a>
    <a id="7162" class="Symbol">;</a> <a id="7164" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="7174" class="Symbol">=</a> <a id="7176" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7186" class="Symbol">(</a><a id="7187" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7189" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7190" class="Symbol">)</a> <a id="7192" class="Symbol">(</a><a id="7193" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7195" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7196" class="Symbol">)</a> <a id="7198" class="Symbol">(</a><a id="7199" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7201" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7202" class="Symbol">)</a> <a id="7204" href="Function.Bundles.html#5479" class="Function">F.to-cong</a> <a id="7214" href="Function.Bundles.html#5479" class="Field">G.to-cong</a>
    <a id="7228" class="Symbol">;</a> <a id="7230" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="7240" class="Symbol">=</a> <a id="7242" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7252" class="Symbol">(</a><a id="7253" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7255" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7256" class="Symbol">)</a> <a id="7258" class="Symbol">(</a><a id="7259" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7261" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7262" class="Symbol">)</a> <a id="7264" class="Symbol">(</a><a id="7265" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7267" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7268" class="Symbol">)</a> <a id="7270" href="Function.Bundles.html#5520" class="Field">G.from-cong</a> <a id="7282" href="Function.Bundles.html#5520" class="Function">F.from-cong</a>
    <a id="7298" class="Symbol">;</a> <a id="7300" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="7310" class="Symbol">=</a> <a id="7312" href="Function.Construct.Composition.html#1915" class="Function">inverseˡ</a>  <a id="7322" class="Symbol">(</a><a id="7323" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7325" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7326" class="Symbol">)</a> <a id="7328" class="Symbol">(</a><a id="7329" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7331" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7332" class="Symbol">)</a> <a id="7334" class="Symbol">(</a><a id="7335" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7337" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7338" class="Symbol">)</a> <a id="7340" href="Function.Bundles.html#5563" class="Function">F.inverseˡ</a> <a id="7351" href="Function.Bundles.html#5563" class="Field">G.inverseˡ</a>
    <a id="7366" class="Symbol">}</a> <a id="7368" class="Keyword">where</a> <a id="7374" class="Keyword">module</a> <a id="7381" href="Function.Construct.Composition.html#7381" class="Module">F</a> <a id="7383" class="Symbol">=</a> <a id="7385" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="7397" href="Function.Construct.Composition.html#7073" class="Bound">invˡ₁</a><a id="7402" class="Symbol">;</a> <a id="7404" class="Keyword">module</a> <a id="7411" href="Function.Construct.Composition.html#7411" class="Module">G</a> <a id="7413" class="Symbol">=</a> <a id="7415" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="7427" href="Function.Construct.Composition.html#7079" class="Bound">invˡ₂</a>

  <a id="7436" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a> <a id="7449" class="Symbol">:</a> <a id="7451" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7464" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7466" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7468" class="Symbol">→</a> <a id="7470" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7483" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7485" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7487" class="Symbol">→</a> <a id="7489" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="7502" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7504" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7508" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a> <a id="7521" href="Function.Construct.Composition.html#7521" class="Bound">invʳ₁</a> <a id="7527" href="Function.Construct.Composition.html#7527" class="Bound">invʳ₂</a> <a id="7533" class="Symbol">=</a> <a id="7535" class="Keyword">record</a>
    <a id="7546" class="Symbol">{</a> <a id="7548" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="7558" class="Symbol">=</a> <a id="7560" href="Function.Bundles.html#6566" class="Field">G.to</a> <a id="7565" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7567" href="Function.Bundles.html#6566" class="Function">F.to</a>
    <a id="7576" class="Symbol">;</a> <a id="7578" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="7588" class="Symbol">=</a> <a id="7590" href="Function.Bundles.html#6590" class="Function">F.from</a> <a id="7597" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7599" href="Function.Bundles.html#6590" class="Field">G.from</a>
    <a id="7610" class="Symbol">;</a> <a id="7612" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="7622" class="Symbol">=</a> <a id="7624" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7634" class="Symbol">(</a><a id="7635" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7637" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">(</a><a id="7641" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7643" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7644" class="Symbol">)</a> <a id="7646" class="Symbol">(</a><a id="7647" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7649" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7650" class="Symbol">)</a> <a id="7652" href="Function.Bundles.html#6614" class="Function">F.to-cong</a> <a id="7662" href="Function.Bundles.html#6614" class="Field">G.to-cong</a>
    <a id="7676" class="Symbol">;</a> <a id="7678" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="7688" class="Symbol">=</a> <a id="7690" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7703" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7704" class="Symbol">)</a> <a id="7706" class="Symbol">(</a><a id="7707" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7709" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7710" class="Symbol">)</a> <a id="7712" class="Symbol">(</a><a id="7713" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7715" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7716" class="Symbol">)</a> <a id="7718" href="Function.Bundles.html#6655" class="Field">G.from-cong</a> <a id="7730" href="Function.Bundles.html#6655" class="Function">F.from-cong</a>
    <a id="7746" class="Symbol">;</a> <a id="7748" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="7758" class="Symbol">=</a> <a id="7760" href="Function.Construct.Composition.html#2062" class="Function">inverseʳ</a>  <a id="7770" class="Symbol">(</a><a id="7771" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7773" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="7774" class="Symbol">)</a> <a id="7776" class="Symbol">(</a><a id="7777" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7779" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="7780" class="Symbol">)</a> <a id="7782" class="Symbol">(</a><a id="7783" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="7785" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="7786" class="Symbol">)</a> <a id="7788" href="Function.Bundles.html#6700" class="Function">F.inverseʳ</a> <a id="7799" href="Function.Bundles.html#6700" class="Field">G.inverseʳ</a>
    <a id="7814" class="Symbol">}</a> <a id="7816" class="Keyword">where</a> <a id="7822" class="Keyword">module</a> <a id="7829" href="Function.Construct.Composition.html#7829" class="Module">F</a> <a id="7831" class="Symbol">=</a> <a id="7833" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="7846" href="Function.Construct.Composition.html#7521" class="Bound">invʳ₁</a><a id="7851" class="Symbol">;</a> <a id="7853" class="Keyword">module</a> <a id="7860" href="Function.Construct.Composition.html#7860" class="Module">G</a> <a id="7862" class="Symbol">=</a> <a id="7864" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="7877" href="Function.Construct.Composition.html#7527" class="Bound">invʳ₂</a>

  <a id="7886" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="7894" class="Symbol">:</a> <a id="7896" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7904" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7906" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7908" class="Symbol">→</a> <a id="7910" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7918" href="Function.Construct.Composition.html#5368" class="Bound">S</a> <a id="7920" href="Function.Construct.Composition.html#5386" class="Bound">T</a> <a id="7922" class="Symbol">→</a> <a id="7924" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="7932" href="Function.Construct.Composition.html#5350" class="Bound">R</a> <a id="7934" href="Function.Construct.Composition.html#5386" class="Bound">T</a>
  <a id="7938" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="7946" href="Function.Construct.Composition.html#7946" class="Bound">inv₁</a> <a id="7951" href="Function.Construct.Composition.html#7951" class="Bound">inv₂</a> <a id="7956" class="Symbol">=</a> <a id="7958" class="Keyword">record</a>
    <a id="7969" class="Symbol">{</a> <a id="7971" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="7981" class="Symbol">=</a> <a id="7983" href="Function.Bundles.html#7392" class="Field">G.to</a> <a id="7988" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7990" href="Function.Bundles.html#7392" class="Function">F.to</a>
    <a id="7999" class="Symbol">;</a> <a id="8001" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="8011" class="Symbol">=</a> <a id="8013" href="Function.Bundles.html#7416" class="Function">F.from</a> <a id="8020" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8022" href="Function.Bundles.html#7416" class="Field">G.from</a>
    <a id="8033" class="Symbol">;</a> <a id="8035" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="8045" class="Symbol">=</a> <a id="8047" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="8057" class="Symbol">(</a><a id="8058" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8060" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8061" class="Symbol">)</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8066" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8067" class="Symbol">)</a> <a id="8069" class="Symbol">(</a><a id="8070" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8072" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8073" class="Symbol">)</a> <a id="8075" href="Function.Bundles.html#7440" class="Function">F.to-cong</a> <a id="8085" href="Function.Bundles.html#7440" class="Field">G.to-cong</a>
    <a id="8099" class="Symbol">;</a> <a id="8101" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="8111" class="Symbol">=</a> <a id="8113" href="Function.Construct.Composition.html#1157" class="Function">congruent</a> <a id="8123" class="Symbol">(</a><a id="8124" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8126" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8127" class="Symbol">)</a> <a id="8129" class="Symbol">(</a><a id="8130" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8132" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8133" class="Symbol">)</a> <a id="8135" class="Symbol">(</a><a id="8136" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8138" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8139" class="Symbol">)</a> <a id="8141" href="Function.Bundles.html#7481" class="Field">G.from-cong</a> <a id="8153" href="Function.Bundles.html#7481" class="Function">F.from-cong</a>
    <a id="8169" class="Symbol">;</a> <a id="8171" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="8181" class="Symbol">=</a> <a id="8183" href="Function.Construct.Composition.html#2209" class="Function">inverseᵇ</a>  <a id="8193" class="Symbol">(</a><a id="8194" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8196" href="Function.Construct.Composition.html#5350" class="Bound">R</a><a id="8197" class="Symbol">)</a> <a id="8199" class="Symbol">(</a><a id="8200" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8202" href="Function.Construct.Composition.html#5368" class="Bound">S</a><a id="8203" class="Symbol">)</a> <a id="8205" class="Symbol">(</a><a id="8206" href="Function.Construct.Composition.html#5441" class="Field">≈</a> <a id="8208" href="Function.Construct.Composition.html#5386" class="Bound">T</a><a id="8209" class="Symbol">)</a> <a id="8211" href="Function.Bundles.html#7524" class="Function">F.inverse</a> <a id="8221" href="Function.Bundles.html#7524" class="Field">G.inverse</a>
    <a id="8235" class="Symbol">}</a> <a id="8237" class="Keyword">where</a> <a id="8243" class="Keyword">module</a> <a id="8250" href="Function.Construct.Composition.html#8250" class="Module">F</a> <a id="8252" class="Symbol">=</a> <a id="8254" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="8262" href="Function.Construct.Composition.html#7946" class="Bound">inv₁</a><a id="8266" class="Symbol">;</a> <a id="8268" class="Keyword">module</a> <a id="8275" href="Function.Construct.Composition.html#8275" class="Module">G</a> <a id="8277" class="Symbol">=</a> <a id="8279" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="8287" href="Function.Construct.Composition.html#7951" class="Bound">inv₂</a>

<a id="8293" class="Comment">------------------------------------------------------------------------</a>
<a id="8366" class="Comment">-- Propositional bundles</a>

<a id="8392" class="Comment">-- Notice the flipped order of the arguments to mirror composition.</a>

<a id="8461" class="Keyword">infix</a> <a id="8467" class="Number">8</a> <a id="8469" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8475" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8481" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8487" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8493" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8499" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8505" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a> <a id="8511" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a>

<a id="_⟶-∘_"></a><a id="8518" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8524" class="Symbol">:</a> <a id="8526" class="Symbol">(</a><a id="8527" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8529" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8531" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="8532" class="Symbol">)</a> <a id="8534" class="Symbol">→</a> <a id="8536" class="Symbol">(</a><a id="8537" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8539" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8541" href="Function.Construct.Composition.html#948" class="Generalizable">B</a><a id="8542" class="Symbol">)</a> <a id="8544" class="Symbol">→</a> <a id="8546" class="Symbol">(</a><a id="8547" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8549" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="8551" href="Function.Construct.Composition.html#950" class="Generalizable">C</a><a id="8552" class="Symbol">)</a>
<a id="8554" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a> <a id="8560" class="Symbol">=</a> <a id="8562" href="Function.Base.html#1657" class="Function">flip</a> <a id="8567" href="Function.Construct.Composition.html#5447" class="Function">function</a>

<a id="_↣-∘_"></a><a id="8577" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8583" class="Symbol">:</a> <a id="8585" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8587" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8589" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8591" class="Symbol">→</a> <a id="8593" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8595" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8597" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8599" class="Symbol">→</a> <a id="8601" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8603" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="8605" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8607" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a> <a id="8613" class="Symbol">=</a> <a id="8615" href="Function.Base.html#1657" class="Function">flip</a> <a id="8620" href="Function.Construct.Composition.html#5645" class="Function">injection</a>

<a id="_↠-∘_"></a><a id="8631" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8637" class="Symbol">:</a> <a id="8639" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8641" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8643" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8645" class="Symbol">→</a> <a id="8647" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8649" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8651" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8653" class="Symbol">→</a> <a id="8655" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8657" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="8659" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8661" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a> <a id="8667" class="Symbol">=</a> <a id="8669" href="Function.Base.html#1657" class="Function">flip</a> <a id="8674" href="Function.Construct.Composition.html#5962" class="Function">surjection</a>

<a id="_⤖-∘_"></a><a id="8686" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8692" class="Symbol">:</a> <a id="8694" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8696" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8698" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8704" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8706" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8708" class="Symbol">→</a> <a id="8710" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8712" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="8714" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8716" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a> <a id="8722" class="Symbol">=</a> <a id="8724" href="Function.Base.html#1657" class="Function">flip</a> <a id="8729" href="Function.Construct.Composition.html#6297" class="Function">bijection</a>

<a id="_⇔-∘_"></a><a id="8740" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8746" class="Symbol">:</a> <a id="8748" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8750" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8752" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8754" class="Symbol">→</a> <a id="8756" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8758" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8760" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8762" class="Symbol">→</a> <a id="8764" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8766" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="8768" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8770" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Function.Base.html#1657" class="Function">flip</a> <a id="8783" href="Function.Construct.Composition.html#6614" class="Function">equivalence</a>

<a id="_↩-∘_"></a><a id="8796" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8802" class="Symbol">:</a> <a id="8804" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8806" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8808" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8810" class="Symbol">→</a> <a id="8812" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8814" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8816" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8818" class="Symbol">→</a> <a id="8820" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8822" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="8824" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8826" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a> <a id="8832" class="Symbol">=</a> <a id="8834" href="Function.Base.html#1657" class="Function">flip</a> <a id="8839" href="Function.Construct.Composition.html#6993" class="Function">leftInverse</a>

<a id="_↪-∘_"></a><a id="8852" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a>  <a id="8859" class="Symbol">:</a> <a id="8861" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8863" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8865" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8867" class="Symbol">→</a> <a id="8869" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8871" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8873" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8875" class="Symbol">→</a> <a id="8877" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8879" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="8881" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8883" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a> <a id="8889" class="Symbol">=</a> <a id="8891" href="Function.Base.html#1657" class="Function">flip</a> <a id="8896" href="Function.Construct.Composition.html#7436" class="Function">rightInverse</a>

<a id="_↔-∘_"></a><a id="8910" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a> <a id="8916" class="Symbol">:</a> <a id="8918" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8920" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8922" href="Function.Construct.Composition.html#950" class="Generalizable">C</a> <a id="8924" class="Symbol">→</a> <a id="8926" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8928" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8930" href="Function.Construct.Composition.html#948" class="Generalizable">B</a> <a id="8932" class="Symbol">→</a> <a id="8934" href="Function.Construct.Composition.html#946" class="Generalizable">A</a> <a id="8936" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8938" href="Function.Construct.Composition.html#950" class="Generalizable">C</a>
<a id="8940" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a> <a id="8946" class="Symbol">=</a> <a id="8948" href="Function.Base.html#1657" class="Function">flip</a> <a id="8953" href="Function.Construct.Composition.html#7886" class="Function">inverse</a>


<a id="8963" class="Comment">------------------------------------------------------------------------</a>
<a id="9036" class="Comment">-- DEPRECATED NAMES</a>
<a id="9056" class="Comment">------------------------------------------------------------------------</a>
<a id="9129" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9200" class="Comment">-- not guaranteed.</a>

<a id="9220" class="Comment">-- Version v2.0</a>

<a id="9237" class="Keyword">infix</a> <a id="9243" class="Number">8</a> <a id="9245" href="Function.Construct.Composition.html#9294" class="Function Operator">_∘-⟶_</a> <a id="9251" href="Function.Construct.Composition.html#9407" class="Function Operator">_∘-↣_</a> <a id="9257" href="Function.Construct.Composition.html#9520" class="Function Operator">_∘-↠_</a> <a id="9263" href="Function.Construct.Composition.html#9633" class="Function Operator">_∘-⤖_</a> <a id="9269" href="Function.Construct.Composition.html#9746" class="Function Operator">_∘-⇔_</a> <a id="9275" href="Function.Construct.Composition.html#9859" class="Function Operator">_∘-↩_</a> <a id="9281" href="Function.Construct.Composition.html#9972" class="Function Operator">_∘-↪_</a> <a id="9287" href="Function.Construct.Composition.html#10085" class="Function Operator">_∘-↔_</a>

<a id="_∘-⟶_"></a><a id="9294" href="Function.Construct.Composition.html#9294" class="Function Operator">_∘-⟶_</a> <a id="9300" class="Symbol">=</a> <a id="9302" href="Function.Construct.Composition.html#8518" class="Function Operator">_⟶-∘_</a>
<a id="9308" class="Symbol">{-#</a> <a id="9312" class="Keyword">WARNING_ON_USAGE</a> <a id="9329" class="Pragma">_∘-⟶_</a>
<a id="9335" class="String">&quot;Warning: _∘-⟶_ was deprecated in v2.0.
Please use _⟶-∘_ instead.&quot;</a>
<a id="9402" class="Symbol">#-}</a>

<a id="_∘-↣_"></a><a id="9407" href="Function.Construct.Composition.html#9407" class="Function Operator">_∘-↣_</a> <a id="9413" class="Symbol">=</a> <a id="9415" href="Function.Construct.Composition.html#8577" class="Function Operator">_↣-∘_</a>
<a id="9421" class="Symbol">{-#</a> <a id="9425" class="Keyword">WARNING_ON_USAGE</a> <a id="9442" class="Pragma">_∘-↣_</a>
<a id="9448" class="String">&quot;Warning: _∘-↣_ was deprecated in v2.0.
Please use _↣-∘_ instead.&quot;</a>
<a id="9515" class="Symbol">#-}</a>

<a id="_∘-↠_"></a><a id="9520" href="Function.Construct.Composition.html#9520" class="Function Operator">_∘-↠_</a> <a id="9526" class="Symbol">=</a> <a id="9528" href="Function.Construct.Composition.html#8631" class="Function Operator">_↠-∘_</a>
<a id="9534" class="Symbol">{-#</a> <a id="9538" class="Keyword">WARNING_ON_USAGE</a> <a id="9555" class="Pragma">_∘-↠_</a>
<a id="9561" class="String">&quot;Warning: _∘-↠_ was deprecated in v2.0.
Please use _↠-∘_ instead.&quot;</a>
<a id="9628" class="Symbol">#-}</a>

<a id="_∘-⤖_"></a><a id="9633" href="Function.Construct.Composition.html#9633" class="Function Operator">_∘-⤖_</a> <a id="9639" class="Symbol">=</a> <a id="9641" href="Function.Construct.Composition.html#8686" class="Function Operator">_⤖-∘_</a>
<a id="9647" class="Symbol">{-#</a> <a id="9651" class="Keyword">WARNING_ON_USAGE</a> <a id="9668" class="Pragma">_∘-⤖_</a>
<a id="9674" class="String">&quot;Warning: _∘-⤖_ was deprecated in v2.0.
Please use _⤖-∘_ instead.&quot;</a>
<a id="9741" class="Symbol">#-}</a>

<a id="_∘-⇔_"></a><a id="9746" href="Function.Construct.Composition.html#9746" class="Function Operator">_∘-⇔_</a> <a id="9752" class="Symbol">=</a> <a id="9754" href="Function.Construct.Composition.html#8740" class="Function Operator">_⇔-∘_</a>
<a id="9760" class="Symbol">{-#</a> <a id="9764" class="Keyword">WARNING_ON_USAGE</a> <a id="9781" class="Pragma">_∘-⇔_</a>
<a id="9787" class="String">&quot;Warning: _∘-⇔_ was deprecated in v2.0.
Please use _⇔-∘_ instead.&quot;</a>
<a id="9854" class="Symbol">#-}</a>

<a id="_∘-↩_"></a><a id="9859" href="Function.Construct.Composition.html#9859" class="Function Operator">_∘-↩_</a> <a id="9865" class="Symbol">=</a> <a id="9867" href="Function.Construct.Composition.html#8796" class="Function Operator">_↩-∘_</a>
<a id="9873" class="Symbol">{-#</a> <a id="9877" class="Keyword">WARNING_ON_USAGE</a> <a id="9894" class="Pragma">_∘-↩_</a>
<a id="9900" class="String">&quot;Warning: _∘-↩_ was deprecated in v2.0.
Please use _↩-∘_ instead.&quot;</a>
<a id="9967" class="Symbol">#-}</a>

<a id="_∘-↪_"></a><a id="9972" href="Function.Construct.Composition.html#9972" class="Function Operator">_∘-↪_</a> <a id="9978" class="Symbol">=</a> <a id="9980" href="Function.Construct.Composition.html#8852" class="Function Operator">_↪-∘_</a>
<a id="9986" class="Symbol">{-#</a> <a id="9990" class="Keyword">WARNING_ON_USAGE</a> <a id="10007" class="Pragma">_∘-↪_</a>
<a id="10013" class="String">&quot;Warning: _∘-↪_ was deprecated in v2.0.
Please use _↪-∘_ instead.&quot;</a>
<a id="10080" class="Symbol">#-}</a>

<a id="_∘-↔_"></a><a id="10085" href="Function.Construct.Composition.html#10085" class="Function Operator">_∘-↔_</a> <a id="10091" class="Symbol">=</a> <a id="10093" href="Function.Construct.Composition.html#8910" class="Function Operator">_↔-∘_</a>
<a id="10099" class="Symbol">{-#</a> <a id="10103" class="Keyword">WARNING_ON_USAGE</a> <a id="10120" class="Pragma">_∘-↔_</a>
<a id="10126" class="String">&quot;Warning: _∘-↔_ was deprecated in v2.0.
Please use _↔-∘_ instead.&quot;</a>
<a id="10193" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Function.Construct.Identity.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Identity (Function.Construct.Identity)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Construct.Identity</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The identity function</a>
<a id="131" class="Comment">------------------------------------------------------------------------</a>

<a id="205" class="Symbol">{-#</a> <a id="209" class="Keyword">OPTIONS</a> <a id="217" class="Pragma">--cubical-compatible</a> <a id="238" class="Pragma">--safe</a> <a id="245" class="Symbol">#-}</a>

<a id="250" class="Keyword">module</a> <a id="257" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">open</a> <a id="297" class="Keyword">import</a> <a id="304" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="322" class="Keyword">using</a> <a id="328" class="Symbol">(</a><a id="329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Function.Base.html" class="Module">Function.Base</a> <a id="360" class="Keyword">using</a> <a id="366" class="Symbol">(</a><a id="367" href="Function.Base.html#704" class="Function">id</a><a id="369" class="Symbol">)</a>
<a id="371" class="Keyword">open</a> <a id="376" class="Keyword">import</a> <a id="383" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="400" class="Keyword">import</a> <a id="407" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="428" class="Symbol">as</a> <a id="431" class="Module">Definitions</a>
  <a id="445" class="Keyword">using</a> <a id="451" class="Symbol">(</a><a id="452" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="461" class="Symbol">;</a> <a id="463" href="Function.Definitions.html#842" class="Function">Injective</a><a id="472" class="Symbol">;</a> <a id="474" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="484" class="Symbol">;</a> <a id="486" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a>
        <a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">import</a> <a id="543" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">Structures</a>
  <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="597" class="Symbol">;</a> <a id="599" href="Function.Structures.html#1479" class="Record">IsInjection</a><a id="610" class="Symbol">;</a> <a id="612" href="Function.Structures.html#1664" class="Record">IsSurjection</a><a id="624" class="Symbol">;</a> <a id="626" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="637" class="Symbol">;</a> <a id="639" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a>
        <a id="661" class="Symbol">;</a> <a id="663" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="677" class="Symbol">;</a> <a id="679" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="688" class="Symbol">)</a>
<a id="690" class="Keyword">open</a> <a id="695" class="Keyword">import</a> <a id="702" href="Level.html" class="Module">Level</a> <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">open</a> <a id="727" class="Keyword">import</a> <a id="734" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="755" class="Keyword">using</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="765" class="Symbol">)</a>
<a id="767" class="Keyword">open</a> <a id="772" class="Keyword">import</a> <a id="779" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="857" class="Symbol">as</a> <a id="860" class="Module">B</a> <a id="862" class="Keyword">hiding</a> <a id="869" class="Symbol">(</a><a id="870" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="883" class="Symbol">)</a>
<a id="885" class="Keyword">open</a> <a id="890" class="Keyword">import</a> <a id="897" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="925" class="Keyword">using</a> <a id="931" class="Symbol">(</a><a id="932" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="941" class="Symbol">)</a>
<a id="943" class="Keyword">open</a> <a id="948" class="Keyword">import</a> <a id="955" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1008" class="Symbol">)</a>
<a id="1010" class="Keyword">open</a> <a id="1015" class="Keyword">import</a> <a id="1022" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1071" class="Keyword">using</a> <a id="1077" class="Symbol">(</a><a id="1078" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1084" class="Symbol">)</a>

<a id="1087" class="Keyword">private</a>
  <a id="1097" class="Keyword">variable</a>
    <a id="1110" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a> <a id="1112" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1126" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1128" class="Symbol">:</a> <a id="1130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1134" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a>

<a id="1137" class="Comment">------------------------------------------------------------------------</a>
<a id="1210" class="Comment">-- Properties</a>

<a id="1225" class="Keyword">module</a> <a id="1232" href="Function.Construct.Identity.html#1232" class="Module">_</a> <a id="1234" class="Symbol">(</a><a id="1235" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1239" class="Symbol">:</a> <a id="1241" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1245" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1247" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Keyword">where</a>

  <a id="1259" class="Keyword">open</a> <a id="1264" href="Function.Definitions.html" class="Module">Definitions</a>

  <a id="1279" href="Function.Construct.Identity.html#1279" class="Function">congruent</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1301" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1305" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1309" href="Function.Base.html#704" class="Function">id</a>
  <a id="1314" href="Function.Construct.Identity.html#1279" class="Function">congruent</a> <a id="1324" class="Symbol">=</a> <a id="1326" href="Function.Base.html#704" class="Function">id</a>

  <a id="1332" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1342" class="Symbol">:</a> <a id="1344" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1354" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1358" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1362" href="Function.Base.html#704" class="Function">id</a>
  <a id="1367" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1377" class="Symbol">=</a> <a id="1379" href="Function.Base.html#704" class="Function">id</a>

  <a id="1385" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="1396" class="Symbol">:</a> <a id="1398" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1409" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1413" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1417" href="Function.Base.html#704" class="Function">id</a>
  <a id="1422" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="1433" href="Function.Construct.Identity.html#1433" class="Bound">x</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Construct.Identity.html#1433" class="Bound">x</a> <a id="1439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1441" href="Function.Base.html#704" class="Function">id</a>

  <a id="1447" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1469" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1473" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1477" href="Function.Base.html#704" class="Function">id</a>
  <a id="1482" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="1492" class="Symbol">=</a> <a id="1494" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="1504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1506" href="Function.Construct.Identity.html#1385" class="Function">surjective</a>

  <a id="1520" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1529" class="Symbol">:</a> <a id="1531" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1540" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1544" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1548" href="Function.Base.html#704" class="Function">id</a> <a id="1551" href="Function.Base.html#704" class="Function">id</a>
  <a id="1556" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1565" class="Symbol">=</a> <a id="1567" href="Function.Base.html#704" class="Function">id</a>

  <a id="1573" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1593" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1597" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1601" href="Function.Base.html#704" class="Function">id</a> <a id="1604" href="Function.Base.html#704" class="Function">id</a>
  <a id="1609" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Function.Base.html#704" class="Function">id</a>

  <a id="1626" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="1635" class="Symbol">:</a> <a id="1637" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1646" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1650" href="Function.Construct.Identity.html#1235" class="Bound Operator">_≈_</a> <a id="1654" href="Function.Base.html#704" class="Function">id</a> <a id="1657" href="Function.Base.html#704" class="Function">id</a>
  <a id="1662" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="1671" class="Symbol">=</a> <a id="1673" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="1682" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1684" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a>

<a id="1694" class="Comment">------------------------------------------------------------------------</a>
<a id="1767" class="Comment">-- Structures</a>

<a id="1782" class="Keyword">module</a> <a id="1789" href="Function.Construct.Identity.html#1789" class="Module">_</a> <a id="1791" class="Symbol">{</a><a id="1792" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1802" href="Function.Construct.Identity.html#1126" class="Generalizable">A</a> <a id="1804" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">(</a><a id="1808" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a> <a id="1813" class="Symbol">:</a> <a id="1815" href="Relation.Binary.Structures.html#1595" class="Record">B.IsEquivalence</a> <a id="1831" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a><a id="1834" class="Symbol">)</a> <a id="1836" class="Keyword">where</a>

  <a id="1845" class="Keyword">open</a> <a id="1850" href="Function.Structures.html" class="Module">Structures</a> <a id="1861" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a> <a id="1865" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
  <a id="1871" class="Keyword">open</a> <a id="1876" href="Relation.Binary.Structures.html#1595" class="Module">B.IsEquivalence</a> <a id="1892" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>

  <a id="1900" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1926" href="Function.Base.html#704" class="Function">id</a>
  <a id="1931" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a> <a id="1943" class="Symbol">=</a> <a id="1945" class="Keyword">record</a>
    <a id="1956" class="Symbol">{</a> <a id="1958" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1973" class="Symbol">=</a> <a id="1975" href="Function.Base.html#704" class="Function">id</a>
    <a id="1982" class="Symbol">;</a> <a id="1984" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1999" class="Symbol">=</a> <a id="2001" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>
    <a id="2010" class="Symbol">;</a> <a id="2012" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Function.Construct.Identity.html#1808" class="Bound">isEq</a>
    <a id="2038" class="Symbol">}</a>

  <a id="2043" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2069" href="Function.Base.html#704" class="Function">id</a>
  <a id="2074" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a> <a id="2086" class="Symbol">=</a> <a id="2088" class="Keyword">record</a>
    <a id="2099" class="Symbol">{</a> <a id="2101" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2113" class="Symbol">=</a> <a id="2115" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2131" class="Symbol">;</a> <a id="2133" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="2145" class="Symbol">=</a> <a id="2147" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="2157" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2165" class="Symbol">}</a>

  <a id="2170" href="Function.Construct.Identity.html#2170" class="Function">isSurjection</a> <a id="2183" class="Symbol">:</a> <a id="2185" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2198" href="Function.Base.html#704" class="Function">id</a>
  <a id="2203" href="Function.Construct.Identity.html#2170" class="Function">isSurjection</a> <a id="2216" class="Symbol">=</a> <a id="2218" class="Keyword">record</a>
    <a id="2229" class="Symbol">{</a> <a id="2231" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2261" class="Symbol">;</a> <a id="2263" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2275" class="Symbol">=</a> <a id="2277" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="2288" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2296" class="Symbol">}</a>

  <a id="2301" href="Function.Construct.Identity.html#2301" class="Function">isBijection</a> <a id="2313" class="Symbol">:</a> <a id="2315" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2327" href="Function.Base.html#704" class="Function">id</a>
  <a id="2332" href="Function.Construct.Identity.html#2301" class="Function">isBijection</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">record</a>
    <a id="2357" class="Symbol">{</a> <a id="2359" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Function.Construct.Identity.html#2043" class="Function">isInjection</a>
    <a id="2389" class="Symbol">;</a> <a id="2391" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2403" class="Symbol">=</a> <a id="2405" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="2416" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2424" class="Symbol">}</a>

  <a id="2429" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2459" href="Function.Base.html#704" class="Function">id</a> <a id="2462" href="Function.Base.html#704" class="Function">id</a>
  <a id="2467" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a> <a id="2481" class="Symbol">=</a> <a id="2483" class="Keyword">record</a>
    <a id="2494" class="Symbol">{</a> <a id="2496" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2508" class="Symbol">=</a> <a id="2510" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2526" class="Symbol">;</a> <a id="2528" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="2540" class="Symbol">=</a> <a id="2542" href="Function.Base.html#704" class="Function">id</a>
    <a id="2549" class="Symbol">;</a> <a id="2551" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="2563" class="Symbol">=</a> <a id="2565" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="2574" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2582" class="Symbol">}</a>

  <a id="2587" href="Function.Construct.Identity.html#2587" class="Function">isRightInverse</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="2619" href="Function.Base.html#704" class="Function">id</a> <a id="2622" href="Function.Base.html#704" class="Function">id</a>
  <a id="2627" href="Function.Construct.Identity.html#2587" class="Function">isRightInverse</a> <a id="2642" class="Symbol">=</a> <a id="2644" class="Keyword">record</a>
    <a id="2655" class="Symbol">{</a> <a id="2657" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Function.Construct.Identity.html#1900" class="Function">isCongruent</a>
    <a id="2687" class="Symbol">;</a> <a id="2689" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="2701" class="Symbol">=</a> <a id="2703" href="Function.Base.html#704" class="Function">id</a>
    <a id="2710" class="Symbol">;</a> <a id="2712" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="2735" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2743" class="Symbol">}</a>

  <a id="2748" href="Function.Construct.Identity.html#2748" class="Function">isInverse</a> <a id="2758" class="Symbol">:</a> <a id="2760" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="2770" href="Function.Base.html#704" class="Function">id</a> <a id="2773" href="Function.Base.html#704" class="Function">id</a>
  <a id="2778" href="Function.Construct.Identity.html#2748" class="Function">isInverse</a> <a id="2788" class="Symbol">=</a> <a id="2790" class="Keyword">record</a>
    <a id="2801" class="Symbol">{</a> <a id="2803" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="2817" class="Symbol">=</a> <a id="2819" href="Function.Construct.Identity.html#2429" class="Function">isLeftInverse</a>
    <a id="2837" class="Symbol">;</a> <a id="2839" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="2853" class="Symbol">=</a> <a id="2855" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="2864" href="Function.Construct.Identity.html#1792" class="Bound Operator">_≈_</a>
    <a id="2872" class="Symbol">}</a>

<a id="2875" class="Comment">------------------------------------------------------------------------</a>
<a id="2948" class="Comment">-- Setoid bundles</a>

<a id="2967" class="Keyword">module</a> <a id="2974" href="Function.Construct.Identity.html#2974" class="Module">_</a> <a id="2976" class="Symbol">(</a><a id="2977" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="2979" class="Symbol">:</a> <a id="2981" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2988" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a> <a id="2990" href="Function.Construct.Identity.html#1112" class="Generalizable">ℓ</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Keyword">where</a>

  <a id="3002" class="Keyword">open</a> <a id="3007" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="3014" href="Function.Construct.Identity.html#2977" class="Bound">S</a>

  <a id="3019" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="3028" class="Symbol">:</a> <a id="3030" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="3035" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3037" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3041" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="3050" class="Symbol">=</a> <a id="3052" class="Keyword">record</a>
    <a id="3063" class="Symbol">{</a> <a id="3065" href="Function.Bundles.html#2092" class="Field">to</a>   <a id="3070" class="Symbol">=</a> <a id="3072" href="Function.Base.html#704" class="Function">id</a>
    <a id="3079" class="Symbol">;</a> <a id="3081" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="3086" class="Symbol">=</a> <a id="3088" href="Function.Base.html#704" class="Function">id</a>
    <a id="3095" class="Symbol">}</a>

  <a id="3100" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="3110" class="Symbol">:</a> <a id="3112" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="3122" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3124" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3128" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="3138" class="Symbol">=</a> <a id="3140" class="Keyword">record</a>
    <a id="3151" class="Symbol">{</a> <a id="3153" href="Function.Bundles.html#2469" class="Field">to</a>        <a id="3163" class="Symbol">=</a> <a id="3165" href="Function.Base.html#704" class="Function">id</a>
    <a id="3172" class="Symbol">;</a> <a id="3174" href="Function.Bundles.html#2495" class="Field">cong</a>      <a id="3184" class="Symbol">=</a> <a id="3186" href="Function.Base.html#704" class="Function">id</a>
    <a id="3193" class="Symbol">;</a> <a id="3195" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="3205" class="Symbol">=</a> <a id="3207" href="Function.Construct.Identity.html#1332" class="Function">injective</a> <a id="3217" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3225" class="Symbol">}</a>

  <a id="3230" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="3241" class="Symbol">:</a> <a id="3243" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="3254" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3256" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3260" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="3271" class="Symbol">=</a> <a id="3273" class="Keyword">record</a>
    <a id="3284" class="Symbol">{</a> <a id="3286" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="3297" class="Symbol">=</a> <a id="3299" href="Function.Base.html#704" class="Function">id</a>
    <a id="3306" class="Symbol">;</a> <a id="3308" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="3319" class="Symbol">=</a> <a id="3321" href="Function.Base.html#704" class="Function">id</a>
    <a id="3328" class="Symbol">;</a> <a id="3330" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="3341" class="Symbol">=</a> <a id="3343" href="Function.Construct.Identity.html#1385" class="Function">surjective</a> <a id="3354" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3362" class="Symbol">}</a>

  <a id="3367" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="3377" class="Symbol">:</a> <a id="3379" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="3389" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3391" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3395" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Keyword">record</a>
    <a id="3418" class="Symbol">{</a> <a id="3420" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="3430" class="Symbol">=</a> <a id="3432" href="Function.Base.html#704" class="Function">id</a>
    <a id="3439" class="Symbol">;</a> <a id="3441" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="3451" class="Symbol">=</a> <a id="3453" href="Function.Base.html#704" class="Function">id</a>
    <a id="3460" class="Symbol">;</a> <a id="3462" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="3472" class="Symbol">=</a> <a id="3474" href="Function.Construct.Identity.html#1447" class="Function">bijective</a> <a id="3484" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3492" class="Symbol">}</a>

  <a id="3497" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="3509" class="Symbol">:</a> <a id="3511" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3523" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3525" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3529" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="3541" class="Symbol">=</a> <a id="3543" class="Keyword">record</a>
    <a id="3554" class="Symbol">{</a> <a id="3556" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3566" class="Symbol">=</a> <a id="3568" href="Function.Base.html#704" class="Function">id</a>
    <a id="3575" class="Symbol">;</a> <a id="3577" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3587" class="Symbol">=</a> <a id="3589" href="Function.Base.html#704" class="Function">id</a>
    <a id="3596" class="Symbol">;</a> <a id="3598" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3608" class="Symbol">=</a> <a id="3610" href="Function.Base.html#704" class="Function">id</a>
    <a id="3617" class="Symbol">;</a> <a id="3619" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Function.Base.html#704" class="Function">id</a>
    <a id="3638" class="Symbol">}</a>

  <a id="3643" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="3655" class="Symbol">:</a> <a id="3657" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="3669" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3671" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3675" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="3687" class="Symbol">=</a> <a id="3689" class="Keyword">record</a>
    <a id="3700" class="Symbol">{</a> <a id="3702" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="3712" class="Symbol">=</a> <a id="3714" href="Function.Base.html#704" class="Function">id</a>
    <a id="3721" class="Symbol">;</a> <a id="3723" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="3733" class="Symbol">=</a> <a id="3735" href="Function.Base.html#704" class="Function">id</a>
    <a id="3742" class="Symbol">;</a> <a id="3744" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="3754" class="Symbol">=</a> <a id="3756" href="Function.Base.html#704" class="Function">id</a>
    <a id="3763" class="Symbol">;</a> <a id="3765" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Function.Base.html#704" class="Function">id</a>
    <a id="3784" class="Symbol">;</a> <a id="3786" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="3796" class="Symbol">=</a> <a id="3798" href="Function.Construct.Identity.html#1520" class="Function">inverseˡ</a> <a id="3807" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3815" class="Symbol">}</a>

  <a id="3820" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="3833" class="Symbol">:</a> <a id="3835" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="3848" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="3850" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="3854" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="3867" class="Symbol">=</a> <a id="3869" class="Keyword">record</a>
    <a id="3880" class="Symbol">{</a> <a id="3882" href="Function.Bundles.html#6566" class="Field">to</a>        <a id="3892" class="Symbol">=</a> <a id="3894" href="Function.Base.html#704" class="Function">id</a>
    <a id="3901" class="Symbol">;</a> <a id="3903" href="Function.Bundles.html#6590" class="Field">from</a>      <a id="3913" class="Symbol">=</a> <a id="3915" href="Function.Base.html#704" class="Function">id</a>
    <a id="3922" class="Symbol">;</a> <a id="3924" href="Function.Bundles.html#6614" class="Field">to-cong</a>   <a id="3934" class="Symbol">=</a> <a id="3936" href="Function.Base.html#704" class="Function">id</a>
    <a id="3943" class="Symbol">;</a> <a id="3945" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="3955" class="Symbol">=</a> <a id="3957" href="Function.Base.html#704" class="Function">id</a>
    <a id="3964" class="Symbol">;</a> <a id="3966" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>  <a id="3976" class="Symbol">=</a> <a id="3978" href="Function.Construct.Identity.html#1573" class="Function">inverseʳ</a> <a id="3987" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="3995" class="Symbol">}</a>

  <a id="4000" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4008" class="Symbol">:</a> <a id="4010" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4018" href="Function.Construct.Identity.html#2977" class="Bound">S</a> <a id="4020" href="Function.Construct.Identity.html#2977" class="Bound">S</a>
  <a id="4024" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4032" class="Symbol">=</a> <a id="4034" class="Keyword">record</a>
    <a id="4045" class="Symbol">{</a> <a id="4047" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="4057" class="Symbol">=</a> <a id="4059" href="Function.Base.html#704" class="Function">id</a>
    <a id="4066" class="Symbol">;</a> <a id="4068" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="4078" class="Symbol">=</a> <a id="4080" href="Function.Base.html#704" class="Function">id</a>
    <a id="4087" class="Symbol">;</a> <a id="4089" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="4099" class="Symbol">=</a> <a id="4101" href="Function.Base.html#704" class="Function">id</a>
    <a id="4108" class="Symbol">;</a> <a id="4110" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="4120" class="Symbol">=</a> <a id="4122" href="Function.Base.html#704" class="Function">id</a>
    <a id="4129" class="Symbol">;</a> <a id="4131" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="4141" class="Symbol">=</a> <a id="4143" href="Function.Construct.Identity.html#1626" class="Function">inverseᵇ</a> <a id="4152" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
    <a id="4160" class="Symbol">}</a>

<a id="4163" class="Comment">------------------------------------------------------------------------</a>
<a id="4236" class="Comment">-- Propositional bundles</a>

<a id="4262" class="Keyword">module</a> <a id="4269" href="Function.Construct.Identity.html#4269" class="Module">_</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4280" href="Function.Construct.Identity.html#1110" class="Generalizable">a</a><a id="4281" class="Symbol">)</a> <a id="4283" class="Keyword">where</a>

  <a id="4292" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a> <a id="4297" class="Symbol">:</a> <a id="4299" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4301" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="4303" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4307" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a> <a id="4312" class="Symbol">=</a> <a id="4314" href="Function.Construct.Identity.html#3019" class="Function">function</a> <a id="4323" class="Symbol">(</a><a id="4324" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4331" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4332" class="Symbol">)</a>

  <a id="4337" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4346" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="4348" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4352" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a> <a id="4357" class="Symbol">=</a> <a id="4359" href="Function.Construct.Identity.html#3100" class="Function">injection</a> <a id="4369" class="Symbol">(</a><a id="4370" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4377" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4378" class="Symbol">)</a>

  <a id="4383" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a> <a id="4388" class="Symbol">:</a> <a id="4390" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4392" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="4394" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4398" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a> <a id="4403" class="Symbol">=</a> <a id="4405" href="Function.Construct.Identity.html#3230" class="Function">surjection</a> <a id="4416" class="Symbol">(</a><a id="4417" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4424" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4425" class="Symbol">)</a>

  <a id="4430" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a> <a id="4435" class="Symbol">:</a> <a id="4437" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4439" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="4441" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4445" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a> <a id="4450" class="Symbol">=</a> <a id="4452" href="Function.Construct.Identity.html#3367" class="Function">bijection</a> <a id="4462" class="Symbol">(</a><a id="4463" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4470" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4471" class="Symbol">)</a>

  <a id="4476" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4485" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="4487" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4491" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a> <a id="4496" class="Symbol">=</a> <a id="4498" href="Function.Construct.Identity.html#3497" class="Function">equivalence</a> <a id="4510" class="Symbol">(</a><a id="4511" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4518" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4519" class="Symbol">)</a>

  <a id="4524" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a> <a id="4529" class="Symbol">:</a> <a id="4531" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4533" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="4535" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4539" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a> <a id="4544" class="Symbol">=</a> <a id="4546" href="Function.Construct.Identity.html#3643" class="Function">leftInverse</a> <a id="4558" class="Symbol">(</a><a id="4559" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4566" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4567" class="Symbol">)</a>

  <a id="4572" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a> <a id="4577" class="Symbol">:</a> <a id="4579" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4581" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="4583" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4587" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a> <a id="4592" class="Symbol">=</a> <a id="4594" href="Function.Construct.Identity.html#3820" class="Function">rightInverse</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4615" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4616" class="Symbol">)</a>

  <a id="4621" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="4626" class="Symbol">:</a> <a id="4628" href="Function.Construct.Identity.html#4272" class="Bound">A</a> <a id="4630" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4632" href="Function.Construct.Identity.html#4272" class="Bound">A</a>
  <a id="4636" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a> <a id="4641" class="Symbol">=</a> <a id="4643" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="4651" class="Symbol">(</a><a id="4652" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="4659" href="Function.Construct.Identity.html#4272" class="Bound">A</a><a id="4660" class="Symbol">)</a>


<a id="4664" class="Comment">------------------------------------------------------------------------</a>
<a id="4737" class="Comment">-- DEPRECATED NAMES</a>
<a id="4757" class="Comment">------------------------------------------------------------------------</a>
<a id="4830" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4901" class="Comment">-- not guaranteed.</a>

<a id="4921" class="Comment">-- Version v2.0</a>

<a id="id-⟶"></a><a id="4938" href="Function.Construct.Identity.html#4938" class="Function">id-⟶</a> <a id="4943" class="Symbol">=</a> <a id="4945" href="Function.Construct.Identity.html#4292" class="Function">⟶-id</a>
<a id="4950" class="Symbol">{-#</a> <a id="4954" class="Keyword">WARNING_ON_USAGE</a> <a id="4971" class="Pragma">id-⟶</a>
<a id="4976" class="String">&quot;Warning: id-⟶ was deprecated in v2.0.
Please use ⟶-id instead.&quot;</a>
<a id="5041" class="Symbol">#-}</a>

<a id="id-↣"></a><a id="5046" href="Function.Construct.Identity.html#5046" class="Function">id-↣</a> <a id="5051" class="Symbol">=</a> <a id="5053" href="Function.Construct.Identity.html#4337" class="Function">↣-id</a>
<a id="5058" class="Symbol">{-#</a> <a id="5062" class="Keyword">WARNING_ON_USAGE</a> <a id="5079" class="Pragma">id-↣</a>
<a id="5084" class="String">&quot;Warning: id-↣ was deprecated in v2.0.
Please use ↣-id instead.&quot;</a>
<a id="5149" class="Symbol">#-}</a>

<a id="id-↠"></a><a id="5154" href="Function.Construct.Identity.html#5154" class="Function">id-↠</a> <a id="5159" class="Symbol">=</a> <a id="5161" href="Function.Construct.Identity.html#4383" class="Function">↠-id</a>
<a id="5166" class="Symbol">{-#</a> <a id="5170" class="Keyword">WARNING_ON_USAGE</a> <a id="5187" class="Pragma">id-↠</a>
<a id="5192" class="String">&quot;Warning: id-↠ was deprecated in v2.0.
Please use ↠-id instead.&quot;</a>
<a id="5257" class="Symbol">#-}</a>

<a id="id-⤖"></a><a id="5262" href="Function.Construct.Identity.html#5262" class="Function">id-⤖</a> <a id="5267" class="Symbol">=</a> <a id="5269" href="Function.Construct.Identity.html#4430" class="Function">⤖-id</a>
<a id="5274" class="Symbol">{-#</a> <a id="5278" class="Keyword">WARNING_ON_USAGE</a> <a id="5295" class="Pragma">id-⤖</a>
<a id="5300" class="String">&quot;Warning: id-⤖ was deprecated in v2.0.
Please use ⤖-id instead.&quot;</a>
<a id="5365" class="Symbol">#-}</a>

<a id="id-⇔"></a><a id="5370" href="Function.Construct.Identity.html#5370" class="Function">id-⇔</a> <a id="5375" class="Symbol">=</a> <a id="5377" href="Function.Construct.Identity.html#4476" class="Function">⇔-id</a>
<a id="5382" class="Symbol">{-#</a> <a id="5386" class="Keyword">WARNING_ON_USAGE</a> <a id="5403" class="Pragma">id-⇔</a>
<a id="5408" class="String">&quot;Warning: id-⇔ was deprecated in v2.0.
Please use ⇔-id instead.&quot;</a>
<a id="5473" class="Symbol">#-}</a>

<a id="id-↩"></a><a id="5478" href="Function.Construct.Identity.html#5478" class="Function">id-↩</a> <a id="5483" class="Symbol">=</a> <a id="5485" href="Function.Construct.Identity.html#4524" class="Function">↩-id</a>
<a id="5490" class="Symbol">{-#</a> <a id="5494" class="Keyword">WARNING_ON_USAGE</a> <a id="5511" class="Pragma">id-↩</a>
<a id="5516" class="String">&quot;Warning: id-↩ was deprecated in v2.0.
Please use ↩-id instead.&quot;</a>
<a id="5581" class="Symbol">#-}</a>

<a id="id-↪"></a><a id="5586" href="Function.Construct.Identity.html#5586" class="Function">id-↪</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="Function.Construct.Identity.html#4572" class="Function">↪-id</a>
<a id="5598" class="Symbol">{-#</a> <a id="5602" class="Keyword">WARNING_ON_USAGE</a> <a id="5619" class="Pragma">id-↪</a>
<a id="5624" class="String">&quot;Warning: id-↪ was deprecated in v2.0.
Please use ↪-id instead.&quot;</a>
<a id="5689" class="Symbol">#-}</a>

<a id="id-↔"></a><a id="5694" href="Function.Construct.Identity.html#5694" class="Function">id-↔</a> <a id="5699" class="Symbol">=</a> <a id="5701" href="Function.Construct.Identity.html#4621" class="Function">↔-id</a>
<a id="5706" class="Symbol">{-#</a> <a id="5710" class="Keyword">WARNING_ON_USAGE</a> <a id="5727" class="Pragma">id-↔</a>
<a id="5732" class="String">&quot;Warning: id-↔ was deprecated in v2.0.
Please use ↔-id instead.&quot;</a>
<a id="5797" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Function.Construct.Symmetry.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Symmetry (Function.Construct.Symmetry)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Construct.Symmetry</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some functional properties are symmetric</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="304" class="Keyword">where</a>

<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="351" class="Symbol">;</a> <a id="353" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="357" class="Symbol">;</a> <a id="359" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="364" class="Symbol">;</a> <a id="366" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="371" class="Symbol">)</a>
<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Function.Base.html" class="Module">Function.Base</a> <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Definitions.html" class="Module">Function.Definitions</a>
  <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="462" class="Symbol">;</a> <a id="464" href="Function.Definitions.html#842" class="Function">Injective</a><a id="473" class="Symbol">;</a> <a id="475" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="505" class="Symbol">;</a> <a id="507" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a>
        <a id="524" class="Symbol">;</a> <a id="526" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Structures.html" class="Module">Function.Structures</a>
  <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Function.Structures.html#1970" class="Record">IsBijection</a><a id="589" class="Symbol">;</a> <a id="591" href="Function.Structures.html#995" class="Record">IsCongruent</a><a id="602" class="Symbol">;</a> <a id="604" href="Function.Structures.html#3113" class="Record">IsRightInverse</a><a id="618" class="Symbol">;</a> <a id="620" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a><a id="633" class="Symbol">;</a> <a id="635" href="Function.Structures.html#3487" class="Record">IsInverse</a><a id="644" class="Symbol">)</a>
<a id="646" class="Keyword">open</a> <a id="651" class="Keyword">import</a> <a id="658" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="706" class="Symbol">;</a> <a id="708" href="Function.Bundles.html#5373" class="Record">LeftInverse</a><a id="719" class="Symbol">;</a> <a id="721" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="733" class="Symbol">;</a> <a id="735" href="Function.Bundles.html#7338" class="Record">Inverse</a>
        <a id="751" class="Symbol">;</a> <a id="753" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="756" class="Symbol">;</a> <a id="758" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="761" class="Symbol">;</a> <a id="763" href="Function.Bundles.html#12473" class="Function Operator">_↩_</a><a id="766" class="Symbol">;</a> <a id="768" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="771" class="Symbol">;</a> <a id="773" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="776" class="Symbol">)</a>
<a id="778" class="Keyword">open</a> <a id="783" class="Keyword">import</a> <a id="790" href="Level.html" class="Module">Level</a> <a id="796" class="Keyword">using</a> <a id="802" class="Symbol">(</a><a id="803" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="843" class="Keyword">using</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="853" class="Symbol">)</a>
<a id="855" class="Keyword">open</a> <a id="860" class="Keyword">import</a> <a id="867" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="895" class="Keyword">using</a> <a id="901" class="Symbol">(</a><a id="902" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="911" class="Symbol">;</a> <a id="913" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="934" class="Symbol">)</a>
<a id="936" class="Keyword">open</a> <a id="941" class="Keyword">import</a> <a id="948" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="972" class="Keyword">using</a> <a id="978" class="Symbol">(</a><a id="979" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="985" class="Symbol">)</a>
<a id="987" class="Keyword">open</a> <a id="992" class="Keyword">import</a> <a id="999" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1042" class="Keyword">using</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1058" class="Symbol">)</a>
<a id="1060" class="Keyword">open</a> <a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1121" class="Keyword">using</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="1134" class="Symbol">)</a>

<a id="1137" class="Keyword">private</a>
  <a id="1147" class="Keyword">variable</a>
    <a id="1160" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="1162" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="1164" href="Function.Construct.Symmetry.html#1164" class="Generalizable">c</a> <a id="1166" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a> <a id="1169" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a> <a id="1172" href="Function.Construct.Symmetry.html#1172" class="Generalizable">ℓ₃</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1187" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1189" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="1191" href="Function.Construct.Symmetry.html#1191" class="Generalizable">C</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1199" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a>

<a id="1202" class="Comment">------------------------------------------------------------------------</a>
<a id="1275" class="Comment">-- Properties</a>

<a id="1290" class="Keyword">module</a> <a id="1297" href="Function.Construct.Symmetry.html#1297" class="Module">_</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1309" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1311" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="1313" class="Symbol">}</a> <a id="1315" class="Symbol">{</a><a id="1316" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1319" class="Symbol">:</a> <a id="1321" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1325" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="1327" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="1329" class="Symbol">}</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1334" class="Symbol">:</a> <a id="1336" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="1338" class="Symbol">→</a> <a id="1340" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="1341" class="Symbol">}</a>
         <a id="1352" class="Symbol">(</a><a id="1353" href="Function.Construct.Symmetry.html#1353" class="Bound">(</a><a id="1354" href="Function.Construct.Symmetry.html#1354" class="Bound">inj</a> <a id="1358" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1360" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a><a id="1364" href="Function.Construct.Symmetry.html#1353" class="Bound">)</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1378" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1381" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1384" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a><a id="1385" class="Symbol">)</a>
         <a id="1396" class="Keyword">where</a>

  <a id="1405" class="Keyword">private</a>
    <a id="1417" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>      <a id="1426" class="Symbol">=</a> <a id="1428" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1434" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1436" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a>
    <a id="1445" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1454" class="Symbol">=</a> <a id="1456" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1464" href="Function.Construct.Symmetry.html#1360" class="Bound">surj</a>

  <a id="1472" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1494" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1509" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1512" class="Symbol">→</a> <a id="1514" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1525" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1528" class="Symbol">→</a>
              <a id="1544" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1554" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1557" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1560" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1574" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1577" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1580" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1586" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1596" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a> <a id="1601" href="Function.Construct.Symmetry.html#1601" class="Bound">sym</a> <a id="1605" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1611" href="Function.Construct.Symmetry.html#1611" class="Bound">cong</a> <a id="1616" href="Function.Construct.Symmetry.html#1616" class="Bound">gx≈gy</a> <a id="1622" class="Symbol">=</a>
    <a id="1628" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Function.Construct.Symmetry.html#1605" class="Bound">trans</a> <a id="1641" class="Symbol">(</a><a id="1642" href="Function.Construct.Symmetry.html#1601" class="Bound">sym</a> <a id="1646" class="Symbol">(</a><a id="1647" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1656" class="Symbol">_</a> <a id="1658" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a><a id="1662" class="Symbol">))</a> <a id="1665" class="Symbol">(</a><a id="1666" href="Function.Construct.Symmetry.html#1611" class="Bound">cong</a> <a id="1671" href="Function.Construct.Symmetry.html#1616" class="Bound">gx≈gy</a><a id="1676" class="Symbol">))</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1689" class="Symbol">_</a> <a id="1691" href="Function.Construct.Symmetry.html#1596" class="Bound">refl</a><a id="1695" class="Symbol">)</a>

  <a id="1700" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="1711" class="Symbol">:</a> <a id="1713" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1723" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1726" class="Symbol">→</a> <a id="1728" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1739" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1755" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1758" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1761" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1767" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="1778" href="Function.Construct.Symmetry.html#1778" class="Bound">refl</a> <a id="1783" href="Function.Construct.Symmetry.html#1783" class="Bound">trans</a> <a id="1789" href="Function.Construct.Symmetry.html#1789" class="Bound">x</a> <a id="1791" class="Symbol">=</a> <a id="1793" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1795" href="Function.Construct.Symmetry.html#1789" class="Bound">x</a> <a id="1797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1799" href="Function.Construct.Symmetry.html#1354" class="Bound">inj</a> <a id="1803" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1805" href="Function.Construct.Symmetry.html#1783" class="Bound">trans</a> <a id="1811" class="Symbol">(</a><a id="1812" href="Function.Construct.Symmetry.html#1445" class="Function">f∘f⁻¹≡id</a> <a id="1821" class="Symbol">_</a> <a id="1823" href="Function.Construct.Symmetry.html#1778" class="Bound">refl</a><a id="1827" class="Symbol">)</a>

  <a id="1832" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="1842" class="Symbol">:</a> <a id="1844" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1854" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1857" class="Symbol">→</a> <a id="1859" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1869" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1885" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1888" class="Symbol">→</a>
              <a id="1904" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1914" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1917" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1920" href="Function.Construct.Symmetry.html#1332" class="Bound">f</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1934" href="Function.Construct.Symmetry.html#1316" class="Bound">≈₂</a> <a id="1937" href="Function.Construct.Symmetry.html#1300" class="Bound">≈₁</a> <a id="1940" href="Function.Construct.Symmetry.html#1417" class="Function">f⁻¹</a>
  <a id="1946" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="1956" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="1961" href="Function.Construct.Symmetry.html#1961" class="Bound">sym</a> <a id="1965" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a> <a id="1971" href="Function.Construct.Symmetry.html#1971" class="Bound">cong</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="1988" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="1993" href="Function.Construct.Symmetry.html#1961" class="Bound">sym</a> <a id="1997" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a> <a id="2003" href="Function.Construct.Symmetry.html#1971" class="Bound">cong</a> <a id="2008" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2010" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="2021" href="Function.Construct.Symmetry.html#1956" class="Bound">refl</a> <a id="2026" href="Function.Construct.Symmetry.html#1965" class="Bound">trans</a>

<a id="2033" class="Keyword">module</a> <a id="2040" href="Function.Construct.Symmetry.html#2040" class="Module">_</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2054" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2068" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2070" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">{</a><a id="2075" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2077" class="Symbol">:</a> <a id="2079" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="2084" class="Symbol">}</a> <a id="2086" class="Symbol">{</a><a id="2087" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2091" class="Symbol">:</a> <a id="2093" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2095" class="Symbol">→</a> <a id="2097" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a><a id="2098" class="Symbol">}</a> <a id="2100" class="Keyword">where</a>

  <a id="2109" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="2118" class="Symbol">:</a> <a id="2120" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2129" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2132" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2135" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2137" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2152" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2155" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2158" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2162" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2166" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="2175" href="Function.Construct.Symmetry.html#2175" class="Bound">inv</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Function.Construct.Symmetry.html#2175" class="Bound">inv</a>

  <a id="2188" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="2197" class="Symbol">:</a> <a id="2199" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="2208" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2211" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2214" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2216" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2231" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2234" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2237" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2241" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2245" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="2254" href="Function.Construct.Symmetry.html#2254" class="Bound">inv</a> <a id="2258" class="Symbol">=</a> <a id="2260" href="Function.Construct.Symmetry.html#2254" class="Bound">inv</a>

  <a id="2267" href="Function.Construct.Symmetry.html#2267" class="Function">inverseᵇ</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2287" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2290" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2293" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a> <a id="2295" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="2310" href="Function.Construct.Symmetry.html#2059" class="Bound">≈₂</a> <a id="2313" href="Function.Construct.Symmetry.html#2043" class="Bound">≈₁</a> <a id="2316" href="Function.Construct.Symmetry.html#2087" class="Bound">f⁻¹</a> <a id="2320" href="Function.Construct.Symmetry.html#2075" class="Bound">f</a>
  <a id="2324" href="Function.Construct.Symmetry.html#2267" class="Function">inverseᵇ</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Function.Construct.Symmetry.html#2334" class="Bound">invˡ</a> <a id="2339" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2341" href="Function.Construct.Symmetry.html#2341" class="Bound">invʳ</a><a id="2345" class="Symbol">)</a> <a id="2347" class="Symbol">=</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Function.Construct.Symmetry.html#2341" class="Bound">invʳ</a> <a id="2355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2357" href="Function.Construct.Symmetry.html#2334" class="Bound">invˡ</a><a id="2361" class="Symbol">)</a>

<a id="2364" class="Comment">------------------------------------------------------------------------</a>
<a id="2437" class="Comment">-- Structures</a>

<a id="2452" class="Keyword">module</a> <a id="2459" href="Function.Construct.Symmetry.html#2459" class="Module">_</a> <a id="2461" class="Symbol">{</a><a id="2462" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2465" class="Symbol">:</a> <a id="2467" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2471" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2473" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="2475" class="Symbol">}</a> <a id="2477" class="Symbol">{</a><a id="2478" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2481" class="Symbol">:</a> <a id="2483" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2487" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="2489" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="2491" class="Symbol">}</a>
         <a id="2502" class="Symbol">{</a><a id="2503" href="Function.Construct.Symmetry.html#2503" class="Bound">f</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="2509" class="Symbol">→</a> <a id="2511" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="2512" class="Symbol">}</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Function.Construct.Symmetry.html#2515" class="Bound">isBij</a> <a id="2521" class="Symbol">:</a> <a id="2523" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2535" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2538" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2541" href="Function.Construct.Symmetry.html#2503" class="Bound">f</a><a id="2542" class="Symbol">)</a>
         <a id="2553" class="Keyword">where</a>

  <a id="2562" class="Keyword">private</a>
    <a id="2574" class="Keyword">module</a> <a id="2581" href="Function.Construct.Symmetry.html#2581" class="Module">IB</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="2598" href="Function.Construct.Symmetry.html#2515" class="Bound">isBij</a>
    <a id="2608" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a>       <a id="2618" class="Symbol">=</a> <a id="2620" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2626" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2628" href="Function.Structures.html#2068" class="Field">IB.surjective</a>

  <a id="2645" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="2710" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="2771" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="2783" class="Symbol">:</a> <a id="2785" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2795" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2798" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2801" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="2819" href="Function.Construct.Symmetry.html#2478" class="Bound">≈₂</a> <a id="2822" href="Function.Construct.Symmetry.html#2462" class="Bound">≈₁</a> <a id="2825" href="Function.Construct.Symmetry.html#2608" class="Function">f⁻¹</a>
  <a id="2831" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="2843" href="Function.Construct.Symmetry.html#2843" class="Bound">f⁻¹-cong</a> <a id="2852" class="Symbol">=</a> <a id="2854" class="Keyword">record</a>
    <a id="2865" class="Symbol">{</a> <a id="2867" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2879" class="Symbol">=</a> <a id="2881" class="Keyword">record</a>
      <a id="2894" class="Symbol">{</a> <a id="2896" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="2908" class="Symbol">=</a> <a id="2910" class="Keyword">record</a>
        <a id="2925" class="Symbol">{</a> <a id="2927" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="2942" class="Symbol">=</a> <a id="2944" href="Function.Construct.Symmetry.html#2843" class="Bound">f⁻¹-cong</a>
        <a id="2961" class="Symbol">;</a> <a id="2963" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="2978" class="Symbol">=</a> <a id="2980" href="Relation.Binary.Bundles.html#1358" class="Function">IB.Eq₂.isEquivalence</a>
        <a id="3009" class="Symbol">;</a> <a id="3011" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3026" class="Symbol">=</a> <a id="3028" href="Relation.Binary.Bundles.html#1358" class="Function">IB.Eq₁.isEquivalence</a>
        <a id="3057" class="Symbol">}</a>
      <a id="3065" class="Symbol">;</a> <a id="3067" href="Function.Structures.html#1579" class="Field">injective</a> <a id="3077" class="Symbol">=</a> <a id="3079" href="Function.Construct.Symmetry.html#1472" class="Function">injective</a> <a id="3089" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3102" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="3114" href="Relation.Binary.Structures.html#1245" class="Function">IB.Eq₂.sym</a> <a id="3125" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a> <a id="3138" href="Function.Structures.html#1062" class="Function">IB.cong</a>
      <a id="3152" class="Symbol">}</a>
    <a id="3158" class="Symbol">;</a> <a id="3160" href="Function.Structures.html#2068" class="Field">surjective</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Function.Construct.Symmetry.html#1700" class="Function">surjective</a> <a id="3184" href="Function.Structures.html#2147" class="Function">IB.bijective</a> <a id="3197" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="3209" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a>
    <a id="3226" class="Symbol">}</a>

<a id="3229" class="Keyword">module</a> <a id="3236" href="Function.Construct.Symmetry.html#3236" class="Module">_</a> <a id="3238" class="Symbol">{</a><a id="3239" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3242" class="Symbol">:</a> <a id="3244" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3248" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3250" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="3252" class="Symbol">}</a> <a id="3254" class="Symbol">{</a><a id="3255" href="Function.Construct.Symmetry.html#3255" class="Bound">f</a> <a id="3257" class="Symbol">:</a> <a id="3259" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3261" class="Symbol">→</a> <a id="3263" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="3264" class="Symbol">}</a> <a id="3266" class="Symbol">(</a><a id="3267" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a> <a id="3273" class="Symbol">:</a> <a id="3275" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3287" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3290" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3294" href="Function.Construct.Symmetry.html#3255" class="Bound">f</a><a id="3295" class="Symbol">)</a> <a id="3297" class="Keyword">where</a>

  <a id="3306" class="Comment">-- We can always flip a bijection if using the equality over the</a>
  <a id="3373" class="Comment">-- codomain is propositional equality.</a>
  <a id="3414" href="Function.Construct.Symmetry.html#3414" class="Function">isBijection-≡</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="3442" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3446" href="Function.Construct.Symmetry.html#3239" class="Bound">≈₁</a> <a id="3449" class="Symbol">_</a>
  <a id="3453" href="Function.Construct.Symmetry.html#3414" class="Function">isBijection-≡</a> <a id="3467" class="Symbol">=</a> <a id="3469" href="Function.Construct.Symmetry.html#2771" class="Function">isBijection</a> <a id="3481" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Relation.Binary.Structures.html#1719" class="Function">IB.Eq₁.reflexive</a> <a id="3505" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3507" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3512" class="Symbol">_)</a>
    <a id="3519" class="Keyword">where</a> <a id="3525" class="Keyword">module</a> <a id="3532" href="Function.Construct.Symmetry.html#3532" class="Module">IB</a> <a id="3535" class="Symbol">=</a> <a id="3537" href="Function.Structures.html#1970" class="Module">IsBijection</a> <a id="3549" href="Function.Construct.Symmetry.html#3267" class="Bound">isBij</a>

<a id="3556" class="Keyword">module</a> <a id="3563" href="Function.Construct.Symmetry.html#3563" class="Module">_</a> <a id="3565" class="Symbol">{</a><a id="3566" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3569" class="Symbol">:</a> <a id="3571" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3575" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3577" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="3579" class="Symbol">}</a> <a id="3581" class="Symbol">{</a><a id="3582" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3585" class="Symbol">:</a> <a id="3587" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3591" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="3593" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="3595" class="Symbol">}</a> <a id="3597" class="Symbol">{</a><a id="3598" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3600" class="Symbol">:</a> <a id="3602" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="3604" class="Symbol">→</a> <a id="3606" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a><a id="3607" class="Symbol">}</a> <a id="3609" class="Symbol">{</a><a id="3610" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3614" class="Symbol">:</a> <a id="3616" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="3618" class="Symbol">→</a> <a id="3620" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a><a id="3621" class="Symbol">}</a> <a id="3623" class="Keyword">where</a>

  <a id="3632" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3658" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3661" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3664" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3678" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3681" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3684" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3688" class="Symbol">→</a> <a id="3690" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3702" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3705" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3708" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a>
  <a id="3714" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="3726" href="Function.Construct.Symmetry.html#3726" class="Bound">ic</a> <a id="3729" href="Function.Construct.Symmetry.html#3729" class="Bound">cg</a> <a id="3732" class="Symbol">=</a> <a id="3734" class="Keyword">record</a>
    <a id="3745" class="Symbol">{</a> <a id="3747" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="3762" class="Symbol">=</a> <a id="3764" href="Function.Construct.Symmetry.html#3729" class="Bound">cg</a>
    <a id="3771" class="Symbol">;</a> <a id="3773" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="Function.Structures.html#1146" class="Function">F.isEquivalence₂</a>
    <a id="3811" class="Symbol">;</a> <a id="3813" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="3828" class="Symbol">=</a> <a id="3830" href="Function.Structures.html#1106" class="Function">F.isEquivalence₁</a>
    <a id="3851" class="Symbol">}</a> <a id="3853" class="Keyword">where</a> <a id="3859" class="Keyword">module</a> <a id="3866" href="Function.Construct.Symmetry.html#3866" class="Module">F</a> <a id="3868" class="Symbol">=</a> <a id="3870" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3882" href="Function.Construct.Symmetry.html#3726" class="Bound">ic</a>

  <a id="3888" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3919" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3922" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3925" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="3927" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3947" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="3950" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="3953" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="3957" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="3961" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="3975" href="Function.Construct.Symmetry.html#3975" class="Bound">inv</a> <a id="3979" class="Symbol">=</a> <a id="3981" class="Keyword">record</a>
    <a id="3992" class="Symbol">{</a> <a id="3994" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="4006" class="Symbol">=</a> <a id="4008" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="4020" href="Function.Structures.html#3198" class="Field">F.isCongruent</a> <a id="4034" href="Function.Structures.html#3231" class="Field">F.from-cong</a>
    <a id="4050" class="Symbol">;</a> <a id="4052" href="Function.Structures.html#2716" class="Field">from-cong</a>   <a id="4064" class="Symbol">=</a> <a id="4066" href="Function.Structures.html#3376" class="Function">F.to-cong</a>
    <a id="4080" class="Symbol">;</a> <a id="4082" href="Function.Structures.html#2760" class="Field">inverseˡ</a>    <a id="4094" class="Symbol">=</a> <a id="4096" href="Function.Construct.Symmetry.html#2188" class="Function">inverseˡ</a> <a id="4105" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4108" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4111" href="Function.Structures.html#3274" class="Field">F.inverseʳ</a>
    <a id="4126" class="Symbol">}</a> <a id="4128" class="Keyword">where</a> <a id="4134" class="Keyword">module</a> <a id="4141" href="Function.Construct.Symmetry.html#4141" class="Module">F</a> <a id="4143" class="Symbol">=</a> <a id="4145" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="4160" href="Function.Construct.Symmetry.html#3975" class="Bound">inv</a>

  <a id="4167" href="Function.Construct.Symmetry.html#4167" class="Function">isRightInverse</a> <a id="4182" class="Symbol">:</a> <a id="4184" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="4198" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4201" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4204" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="4206" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="4227" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4230" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4233" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4237" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="4241" href="Function.Construct.Symmetry.html#4167" class="Function">isRightInverse</a> <a id="4256" href="Function.Construct.Symmetry.html#4256" class="Bound">inv</a> <a id="4260" class="Symbol">=</a> <a id="4262" class="Keyword">record</a>
    <a id="4273" class="Symbol">{</a> <a id="4275" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Function.Construct.Symmetry.html#3632" class="Function">isCongruent</a> <a id="4301" href="Function.Structures.html#2682" class="Field">F.isCongruent</a> <a id="4315" href="Function.Structures.html#2716" class="Field">F.from-cong</a>
    <a id="4331" class="Symbol">;</a> <a id="4333" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="4345" class="Symbol">=</a> <a id="4347" href="Function.Structures.html#2863" class="Function">F.to-cong</a>
    <a id="4361" class="Symbol">;</a> <a id="4363" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="4375" class="Symbol">=</a> <a id="4377" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="4386" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4389" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4392" href="Function.Structures.html#2760" class="Field">F.inverseˡ</a>
    <a id="4407" class="Symbol">}</a> <a id="4409" class="Keyword">where</a> <a id="4415" class="Keyword">module</a> <a id="4422" href="Function.Construct.Symmetry.html#4422" class="Module">F</a> <a id="4424" class="Symbol">=</a> <a id="4426" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="4440" href="Function.Construct.Symmetry.html#4256" class="Bound">inv</a>

  <a id="4447" href="Function.Construct.Symmetry.html#4447" class="Function">isInverse</a> <a id="4457" class="Symbol">:</a> <a id="4459" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4469" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4472" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4475" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a> <a id="4477" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4481" class="Symbol">→</a> <a id="4483" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="4493" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4496" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4499" href="Function.Construct.Symmetry.html#3610" class="Bound">f⁻¹</a> <a id="4503" href="Function.Construct.Symmetry.html#3598" class="Bound">f</a>
  <a id="4507" href="Function.Construct.Symmetry.html#4447" class="Function">isInverse</a> <a id="4517" href="Function.Construct.Symmetry.html#4517" class="Bound">f-inv</a> <a id="4523" class="Symbol">=</a> <a id="4525" class="Keyword">record</a>
    <a id="4536" class="Symbol">{</a> <a id="4538" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="4552" class="Symbol">=</a> <a id="4554" href="Function.Construct.Symmetry.html#3888" class="Function">isLeftInverse</a> <a id="4568" href="Function.Structures.html#3698" class="Function">F.isRightInverse</a>
    <a id="4589" class="Symbol">;</a> <a id="4591" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="4605" class="Symbol">=</a> <a id="4607" href="Function.Construct.Symmetry.html#2109" class="Function">inverseʳ</a> <a id="4616" href="Function.Construct.Symmetry.html#3566" class="Bound">≈₁</a> <a id="4619" href="Function.Construct.Symmetry.html#3582" class="Bound">≈₂</a> <a id="4622" href="Function.Structures.html#2760" class="Function">F.inverseˡ</a>
    <a id="4637" class="Symbol">}</a> <a id="4639" class="Keyword">where</a> <a id="4645" class="Keyword">module</a> <a id="4652" href="Function.Construct.Symmetry.html#4652" class="Module">F</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Function.Structures.html#3487" class="Module">IsInverse</a> <a id="4666" href="Function.Construct.Symmetry.html#4517" class="Bound">f-inv</a>

<a id="4673" class="Comment">------------------------------------------------------------------------</a>
<a id="4746" class="Comment">-- Setoid bundles</a>

<a id="4765" class="Keyword">module</a> <a id="4772" href="Function.Construct.Symmetry.html#4772" class="Module">_</a> <a id="4774" class="Symbol">{</a><a id="4775" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a> <a id="4777" class="Symbol">:</a> <a id="4779" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4786" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="4788" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="4790" class="Symbol">}</a> <a id="4792" class="Symbol">{</a><a id="4793" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4804" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="4806" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="4808" class="Symbol">}</a> <a id="4810" class="Symbol">(</a><a id="4811" href="Function.Construct.Symmetry.html#4811" class="Bound">bij</a> <a id="4815" class="Symbol">:</a> <a id="4817" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="4827" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a> <a id="4829" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Keyword">where</a>

  <a id="4841" class="Keyword">private</a>
    <a id="4853" class="Keyword">module</a> <a id="4860" href="Function.Construct.Symmetry.html#4860" class="Module">IB</a> <a id="4863" class="Symbol">=</a> <a id="4865" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="4875" href="Function.Construct.Symmetry.html#4811" class="Bound">bij</a>
    <a id="4883" href="Function.Construct.Symmetry.html#4883" class="Function">from</a>      <a id="4893" class="Symbol">=</a> <a id="4895" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4901" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4903" href="Function.Bundles.html#3761" class="Function">IB.surjective</a>

  <a id="4920" class="Comment">-- We can only flip a bijection if the witness produced by the</a>
  <a id="4985" class="Comment">-- surjection proof respects the equality on the codomain.</a>
  <a id="5046" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="5068" href="Relation.Binary.Bundles.html#1324" class="Function Operator">IB.Eq₂._≈_</a> <a id="5079" href="Relation.Binary.Bundles.html#1324" class="Function Operator">IB.Eq₁._≈_</a> <a id="5090" href="Function.Construct.Symmetry.html#4883" class="Function">from</a> <a id="5095" class="Symbol">→</a> <a id="5097" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5107" href="Function.Construct.Symmetry.html#4793" class="Bound">S</a> <a id="5109" href="Function.Construct.Symmetry.html#4775" class="Bound">R</a>
  <a id="5113" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5123" href="Function.Construct.Symmetry.html#5123" class="Bound">cong</a> <a id="5128" class="Symbol">=</a> <a id="5130" class="Keyword">record</a>
    <a id="5141" class="Symbol">{</a> <a id="5143" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="5153" class="Symbol">=</a> <a id="5155" href="Function.Construct.Symmetry.html#4883" class="Function">from</a>
    <a id="5164" class="Symbol">;</a> <a id="5166" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="5176" class="Symbol">=</a> <a id="5178" href="Function.Construct.Symmetry.html#5123" class="Bound">cong</a>
    <a id="5187" class="Symbol">;</a> <a id="5189" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="5199" class="Symbol">=</a> <a id="5201" href="Function.Construct.Symmetry.html#1832" class="Function">bijective</a> <a id="5211" href="Function.Bundles.html#3649" class="Field">IB.bijective</a> <a id="5224" href="Relation.Binary.Structures.html#1641" class="Function">IB.Eq₁.refl</a> <a id="5236" href="Relation.Binary.Structures.html#1245" class="Function">IB.Eq₂.sym</a> <a id="5247" href="Relation.Binary.Structures.html#1271" class="Function">IB.Eq₂.trans</a> <a id="5260" href="Function.Bundles.html#3608" class="Field">IB.cong</a>
    <a id="5272" class="Symbol">}</a>

<a id="5275" class="Comment">-- We can always flip a bijection if using the equality over the</a>
<a id="5340" class="Comment">-- codomain is propositional equality.</a>
<a id="bijection-≡"></a><a id="5379" href="Function.Construct.Symmetry.html#5379" class="Function">bijection-≡</a> <a id="5391" class="Symbol">:</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a> <a id="5396" class="Symbol">:</a> <a id="5398" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5405" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="5407" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="5409" class="Symbol">}</a> <a id="5411" class="Symbol">{</a><a id="5412" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a> <a id="5414" class="Symbol">:</a> <a id="5416" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5420" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a><a id="5421" class="Symbol">}</a> <a id="5423" class="Symbol">→</a>
              <a id="5439" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5449" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a> <a id="5451" class="Symbol">(</a><a id="5452" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5459" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a><a id="5460" class="Symbol">)</a> <a id="5462" class="Symbol">→</a> <a id="5464" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="5474" class="Symbol">(</a><a id="5475" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5482" href="Function.Construct.Symmetry.html#5412" class="Bound">B</a><a id="5483" class="Symbol">)</a> <a id="5485" href="Function.Construct.Symmetry.html#5394" class="Bound">R</a>
<a id="5487" href="Function.Construct.Symmetry.html#5379" class="Function">bijection-≡</a> <a id="5499" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a> <a id="5503" class="Symbol">=</a> <a id="5505" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="5515" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a> <a id="5519" class="Symbol">(</a><a id="5520" href="Relation.Binary.Structures.html#1719" class="Function">B.Eq₁.reflexive</a> <a id="5536" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5538" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5543" class="Symbol">_)</a>
 <a id="5547" class="Keyword">where</a> <a id="5553" class="Keyword">module</a> <a id="5560" href="Function.Construct.Symmetry.html#5560" class="Module">B</a> <a id="5562" class="Symbol">=</a> <a id="5564" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="5574" href="Function.Construct.Symmetry.html#5499" class="Bound">bij</a>

<a id="5579" class="Keyword">module</a> <a id="5586" href="Function.Construct.Symmetry.html#5586" class="Module">_</a> <a id="5588" class="Symbol">{</a><a id="5589" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5591" class="Symbol">:</a> <a id="5593" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5600" href="Function.Construct.Symmetry.html#1160" class="Generalizable">a</a> <a id="5602" href="Function.Construct.Symmetry.html#1166" class="Generalizable">ℓ₁</a><a id="5604" class="Symbol">}</a> <a id="5606" class="Symbol">{</a><a id="5607" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5609" class="Symbol">:</a> <a id="5611" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5618" href="Function.Construct.Symmetry.html#1162" class="Generalizable">b</a> <a id="5620" href="Function.Construct.Symmetry.html#1169" class="Generalizable">ℓ₂</a><a id="5622" class="Symbol">}</a> <a id="5624" class="Keyword">where</a>

  <a id="5633" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a> <a id="5645" class="Symbol">:</a> <a id="5647" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="5659" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5661" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="5677" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5679" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="5683" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a> <a id="5695" href="Function.Construct.Symmetry.html#5695" class="Bound">equiv</a> <a id="5701" class="Symbol">=</a> <a id="5703" class="Keyword">record</a>
    <a id="5714" class="Symbol">{</a> <a id="5716" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="5726" class="Symbol">=</a> <a id="5728" href="Function.Bundles.html#4832" class="Field">E.from</a>
    <a id="5739" class="Symbol">;</a> <a id="5741" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="5751" class="Symbol">=</a> <a id="5753" href="Function.Bundles.html#4808" class="Field">E.to</a>
    <a id="5762" class="Symbol">;</a> <a id="5764" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="5774" class="Symbol">=</a> <a id="5776" href="Function.Bundles.html#4897" class="Field">E.from-cong</a>
    <a id="5792" class="Symbol">;</a> <a id="5794" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="5804" class="Symbol">=</a> <a id="5806" href="Function.Bundles.html#4856" class="Field">E.to-cong</a>
    <a id="5820" class="Symbol">}</a> <a id="5822" class="Keyword">where</a> <a id="5828" class="Keyword">module</a> <a id="5835" href="Function.Construct.Symmetry.html#5835" class="Module">E</a> <a id="5837" class="Symbol">=</a> <a id="5839" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="5851" href="Function.Construct.Symmetry.html#5695" class="Bound">equiv</a>

  <a id="5860" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a> <a id="5873" class="Symbol">:</a> <a id="5875" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="5887" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="5889" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5891" class="Symbol">→</a> <a id="5893" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="5906" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="5908" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="5912" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a> <a id="5925" href="Function.Construct.Symmetry.html#5925" class="Bound">left</a> <a id="5930" class="Symbol">=</a> <a id="5932" class="Keyword">record</a>
    <a id="5943" class="Symbol">{</a> <a id="5945" href="Function.Bundles.html#6566" class="Field">to</a>         <a id="5956" class="Symbol">=</a> <a id="5958" href="Function.Bundles.html#5455" class="Field">L.from</a>
    <a id="5969" class="Symbol">;</a> <a id="5971" href="Function.Bundles.html#6590" class="Field">from</a>       <a id="5982" class="Symbol">=</a> <a id="5984" href="Function.Bundles.html#5431" class="Field">L.to</a>
    <a id="5993" class="Symbol">;</a> <a id="5995" href="Function.Bundles.html#6614" class="Field">to-cong</a>    <a id="6006" class="Symbol">=</a> <a id="6008" href="Function.Bundles.html#5520" class="Field">L.from-cong</a>
    <a id="6024" class="Symbol">;</a> <a id="6026" href="Function.Bundles.html#6655" class="Field">from-cong</a>  <a id="6037" class="Symbol">=</a> <a id="6039" href="Function.Bundles.html#5479" class="Field">L.to-cong</a>
    <a id="6053" class="Symbol">;</a> <a id="6055" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>   <a id="6066" class="Symbol">=</a> <a id="6068" href="Function.Bundles.html#5563" class="Field">L.inverseˡ</a>
    <a id="6083" class="Symbol">}</a> <a id="6085" class="Keyword">where</a> <a id="6091" class="Keyword">module</a> <a id="6098" href="Function.Construct.Symmetry.html#6098" class="Module">L</a> <a id="6100" class="Symbol">=</a> <a id="6102" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="6114" href="Function.Construct.Symmetry.html#5925" class="Bound">left</a>

  <a id="6122" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a> <a id="6134" class="Symbol">:</a> <a id="6136" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="6149" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="6151" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6153" class="Symbol">→</a> <a id="6155" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="6167" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6169" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="6173" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a> <a id="6185" href="Function.Construct.Symmetry.html#6185" class="Bound">right</a> <a id="6191" class="Symbol">=</a> <a id="6193" class="Keyword">record</a>
    <a id="6204" class="Symbol">{</a> <a id="6206" href="Function.Bundles.html#5431" class="Field">to</a>        <a id="6216" class="Symbol">=</a> <a id="6218" href="Function.Bundles.html#6590" class="Field">R.from</a>
    <a id="6229" class="Symbol">;</a> <a id="6231" href="Function.Bundles.html#5455" class="Field">from</a>      <a id="6241" class="Symbol">=</a> <a id="6243" href="Function.Bundles.html#6566" class="Field">R.to</a>
    <a id="6252" class="Symbol">;</a> <a id="6254" href="Function.Bundles.html#5479" class="Field">to-cong</a>   <a id="6264" class="Symbol">=</a> <a id="6266" href="Function.Bundles.html#6655" class="Field">R.from-cong</a>
    <a id="6282" class="Symbol">;</a> <a id="6284" href="Function.Bundles.html#5520" class="Field">from-cong</a> <a id="6294" class="Symbol">=</a> <a id="6296" href="Function.Bundles.html#6614" class="Field">R.to-cong</a>
    <a id="6310" class="Symbol">;</a> <a id="6312" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>  <a id="6322" class="Symbol">=</a> <a id="6324" href="Function.Bundles.html#6700" class="Field">R.inverseʳ</a>
    <a id="6339" class="Symbol">}</a> <a id="6341" class="Keyword">where</a> <a id="6347" class="Keyword">module</a> <a id="6354" href="Function.Construct.Symmetry.html#6354" class="Module">R</a> <a id="6356" class="Symbol">=</a> <a id="6358" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="6371" href="Function.Construct.Symmetry.html#6185" class="Bound">right</a>

  <a id="6380" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="6388" class="Symbol">:</a> <a id="6390" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="6398" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a> <a id="6400" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6402" class="Symbol">→</a> <a id="6404" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="6412" href="Function.Construct.Symmetry.html#5607" class="Bound">S</a> <a id="6414" href="Function.Construct.Symmetry.html#5589" class="Bound">R</a>
  <a id="6418" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="6426" href="Function.Construct.Symmetry.html#6426" class="Bound">inv</a> <a id="6430" class="Symbol">=</a> <a id="6432" class="Keyword">record</a>
    <a id="6443" class="Symbol">{</a> <a id="6445" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="6455" class="Symbol">=</a> <a id="6457" href="Function.Bundles.html#7416" class="Field">I.from</a>
    <a id="6468" class="Symbol">;</a> <a id="6470" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="6480" class="Symbol">=</a> <a id="6482" href="Function.Bundles.html#7392" class="Field">I.to</a>
    <a id="6491" class="Symbol">;</a> <a id="6493" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="6503" class="Symbol">=</a> <a id="6505" href="Function.Bundles.html#7481" class="Field">I.from-cong</a>
    <a id="6521" class="Symbol">;</a> <a id="6523" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="6533" class="Symbol">=</a> <a id="6535" href="Function.Bundles.html#7440" class="Field">I.to-cong</a>
    <a id="6549" class="Symbol">;</a> <a id="6551" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="6561" class="Symbol">=</a> <a id="6563" href="Data.Product.Base.html#5054" class="Function">swap</a> <a id="6568" href="Function.Bundles.html#7524" class="Field">I.inverse</a>
    <a id="6582" class="Symbol">}</a> <a id="6584" class="Keyword">where</a> <a id="6590" class="Keyword">module</a> <a id="6597" href="Function.Construct.Symmetry.html#6597" class="Module">I</a> <a id="6599" class="Symbol">=</a> <a id="6601" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="6609" href="Function.Construct.Symmetry.html#6426" class="Bound">inv</a>

<a id="6614" class="Comment">------------------------------------------------------------------------</a>
<a id="6687" class="Comment">-- Propositional bundles</a>

<a id="⤖-sym"></a><a id="6713" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a> <a id="6719" class="Symbol">:</a> <a id="6721" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6723" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="6725" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6727" class="Symbol">→</a> <a id="6729" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6731" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="6733" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6735" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a> <a id="6741" href="Function.Construct.Symmetry.html#6741" class="Bound">b</a> <a id="6743" class="Symbol">=</a> <a id="6745" href="Function.Construct.Symmetry.html#5046" class="Function">bijection</a> <a id="6755" href="Function.Construct.Symmetry.html#6741" class="Bound">b</a> <a id="6757" class="Symbol">(</a><a id="6758" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6763" class="Symbol">_)</a>

<a id="⇔-sym"></a><a id="6767" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a> <a id="6773" class="Symbol">:</a> <a id="6775" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6777" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6779" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6781" class="Symbol">→</a> <a id="6783" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6785" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="6787" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6789" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a> <a id="6795" class="Symbol">=</a> <a id="6797" href="Function.Construct.Symmetry.html#5633" class="Function">equivalence</a>

<a id="↩-sym"></a><a id="6810" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="6816" class="Symbol">:</a> <a id="6818" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6820" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="6822" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6824" class="Symbol">→</a> <a id="6826" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6828" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="6830" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6832" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a> <a id="6838" class="Symbol">=</a> <a id="6840" href="Function.Construct.Symmetry.html#5860" class="Function">rightInverse</a>

<a id="↪-sym"></a><a id="6854" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="6860" class="Symbol">:</a> <a id="6862" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6864" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="6866" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6868" class="Symbol">→</a> <a id="6870" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6872" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="6874" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6876" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a> <a id="6882" class="Symbol">=</a> <a id="6884" href="Function.Construct.Symmetry.html#6122" class="Function">leftInverse</a>

<a id="↔-sym"></a><a id="6897" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a> <a id="6903" class="Symbol">:</a> <a id="6905" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a> <a id="6907" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6909" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6911" class="Symbol">→</a> <a id="6913" href="Function.Construct.Symmetry.html#1189" class="Generalizable">B</a> <a id="6915" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="6917" href="Function.Construct.Symmetry.html#1187" class="Generalizable">A</a>
<a id="6919" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a> <a id="6925" class="Symbol">=</a> <a id="6927" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a>


<a id="6937" class="Comment">------------------------------------------------------------------------</a>
<a id="7010" class="Comment">-- DEPRECATED NAMES</a>
<a id="7030" class="Comment">------------------------------------------------------------------------</a>
<a id="7103" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7174" class="Comment">-- not guaranteed.</a>

<a id="7194" class="Comment">-- Version v2.0</a>

<a id="sym-⤖"></a><a id="7211" href="Function.Construct.Symmetry.html#7211" class="Function">sym-⤖</a> <a id="7217" class="Symbol">=</a> <a id="7219" href="Function.Construct.Symmetry.html#6713" class="Function">⤖-sym</a>
<a id="7225" class="Symbol">{-#</a> <a id="7229" class="Keyword">WARNING_ON_USAGE</a> <a id="7246" class="Pragma">sym-⤖</a>
<a id="7252" class="String">&quot;Warning: sym-⤖ was deprecated in v2.0.
Please use ⤖-sym instead.&quot;</a>
<a id="7319" class="Symbol">#-}</a>

<a id="sym-⇔"></a><a id="7324" href="Function.Construct.Symmetry.html#7324" class="Function">sym-⇔</a> <a id="7330" class="Symbol">=</a> <a id="7332" href="Function.Construct.Symmetry.html#6767" class="Function">⇔-sym</a>
<a id="7338" class="Symbol">{-#</a> <a id="7342" class="Keyword">WARNING_ON_USAGE</a> <a id="7359" class="Pragma">sym-⇔</a>
<a id="7365" class="String">&quot;Warning: sym-⇔ was deprecated in v2.0.
Please use ⇔-sym instead.&quot;</a>
<a id="7432" class="Symbol">#-}</a>

<a id="sym-↩"></a><a id="7437" href="Function.Construct.Symmetry.html#7437" class="Function">sym-↩</a> <a id="7443" class="Symbol">=</a> <a id="7445" href="Function.Construct.Symmetry.html#6810" class="Function">↩-sym</a>
<a id="7451" class="Symbol">{-#</a> <a id="7455" class="Keyword">WARNING_ON_USAGE</a> <a id="7472" class="Pragma">sym-↩</a>
<a id="7478" class="String">&quot;Warning: sym-↩ was deprecated in v2.0.
Please use ↩-sym instead.&quot;</a>
<a id="7545" class="Symbol">#-}</a>

<a id="sym-↪"></a><a id="7550" href="Function.Construct.Symmetry.html#7550" class="Function">sym-↪</a> <a id="7556" class="Symbol">=</a> <a id="7558" href="Function.Construct.Symmetry.html#6854" class="Function">↪-sym</a>
<a id="7564" class="Symbol">{-#</a> <a id="7568" class="Keyword">WARNING_ON_USAGE</a> <a id="7585" class="Pragma">sym-↪</a>
<a id="7591" class="String">&quot;Warning: sym-↪ was deprecated in v2.0.
Please use ↪-sym instead.&quot;</a>
<a id="7658" class="Symbol">#-}</a>

<a id="sym-↔"></a><a id="7663" href="Function.Construct.Symmetry.html#7663" class="Function">sym-↔</a> <a id="7669" class="Symbol">=</a> <a id="7671" href="Function.Construct.Symmetry.html#6897" class="Function">↔-sym</a>
<a id="7677" class="Symbol">{-#</a> <a id="7681" class="Keyword">WARNING_ON_USAGE</a> <a id="7698" class="Pragma">sym-↔</a>
<a id="7704" class="String">&quot;Warning: sym-↔ was deprecated in v2.0.
Please use ↔-sym instead.&quot;</a>
<a id="7771" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Function.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Function.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for Functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should always be accessed from `Function`.</a>

<a id="287" class="Symbol">{-#</a> <a id="291" class="Keyword">OPTIONS</a> <a id="299" class="Pragma">--cubical-compatible</a> <a id="320" class="Pragma">--safe</a> <a id="327" class="Symbol">#-}</a>

<a id="332" class="Keyword">module</a> <a id="339" href="Function.Core.html" class="Module">Function.Core</a> <a id="353" class="Keyword">where</a>

<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Level.html" class="Module">Level</a> <a id="378" class="Keyword">using</a> <a id="384" class="Symbol">(</a><a id="385" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="388" class="Symbol">)</a>

<a id="391" class="Comment">------------------------------------------------------------------------</a>
<a id="464" class="Comment">-- Types</a>

<a id="Fun₁"></a><a id="474" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Function.Core.html#484" class="Bound">a</a><a id="485" class="Symbol">}</a> <a id="487" class="Symbol">→</a> <a id="489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="493" href="Function.Core.html#484" class="Bound">a</a> <a id="495" class="Symbol">→</a> <a id="497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="501" href="Function.Core.html#484" class="Bound">a</a>
<a id="503" href="Function.Core.html#474" class="Function">Fun₁</a> <a id="508" href="Function.Core.html#508" class="Bound">A</a> <a id="510" class="Symbol">=</a> <a id="512" href="Function.Core.html#508" class="Bound">A</a> <a id="514" class="Symbol">→</a> <a id="516" href="Function.Core.html#508" class="Bound">A</a>

<a id="Fun₂"></a><a id="519" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="524" class="Symbol">:</a> <a id="526" class="Symbol">∀</a> <a id="528" class="Symbol">{</a><a id="529" href="Function.Core.html#529" class="Bound">a</a><a id="530" class="Symbol">}</a> <a id="532" class="Symbol">→</a> <a id="534" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="538" href="Function.Core.html#529" class="Bound">a</a> <a id="540" class="Symbol">→</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Function.Core.html#529" class="Bound">a</a>
<a id="548" href="Function.Core.html#519" class="Function">Fun₂</a> <a id="553" href="Function.Core.html#553" class="Bound">A</a> <a id="555" class="Symbol">=</a> <a id="557" href="Function.Core.html#553" class="Bound">A</a> <a id="559" class="Symbol">→</a> <a id="561" href="Function.Core.html#553" class="Bound">A</a> <a id="563" class="Symbol">→</a> <a id="565" href="Function.Core.html#553" class="Bound">A</a>

<a id="568" class="Comment">------------------------------------------------------------------------</a>
<a id="641" class="Comment">-- Morphism</a>

<a id="Morphism"></a><a id="654" href="Function.Core.html#654" class="Function">Morphism</a> <a id="663" class="Symbol">:</a> <a id="665" class="Symbol">∀</a> <a id="667" class="Symbol">{</a><a id="668" href="Function.Core.html#668" class="Bound">a</a><a id="669" class="Symbol">}</a> <a id="671" class="Symbol">→</a> <a id="673" class="Symbol">∀</a> <a id="675" class="Symbol">{</a><a id="676" href="Function.Core.html#676" class="Bound">b</a><a id="677" class="Symbol">}</a> <a id="679" class="Symbol">→</a> <a id="681" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="685" href="Function.Core.html#668" class="Bound">a</a> <a id="687" class="Symbol">→</a> <a id="689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="693" href="Function.Core.html#676" class="Bound">b</a> <a id="695" class="Symbol">→</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" class="Symbol">(</a><a id="702" href="Function.Core.html#668" class="Bound">a</a> <a id="704" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="706" href="Function.Core.html#676" class="Bound">b</a><a id="707" class="Symbol">)</a>
<a id="709" href="Function.Core.html#654" class="Function">Morphism</a> <a id="718" href="Function.Core.html#718" class="Bound">A</a> <a id="720" href="Function.Core.html#720" class="Bound">B</a> <a id="722" class="Symbol">=</a> <a id="724" href="Function.Core.html#718" class="Bound">A</a> <a id="726" class="Symbol">→</a> <a id="728" href="Function.Core.html#720" class="Bound">B</a></pre></body></html>


==> anc/html/Function.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Function.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for types of functions.</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="293" class="Symbol">{-#</a> <a id="297" class="Keyword">OPTIONS</a> <a id="305" class="Pragma">--cubical-compatible</a> <a id="326" class="Pragma">--safe</a> <a id="333" class="Symbol">#-}</a>

<a id="338" class="Keyword">module</a> <a id="345" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="366" class="Keyword">where</a>

<a id="373" class="Keyword">open</a> <a id="378" class="Keyword">import</a> <a id="385" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Data.Product.Base.html#852" class="Function">∃</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="493" class="Symbol">)</a>

<a id="496" class="Keyword">private</a>
  <a id="506" class="Keyword">variable</a>
    <a id="519" href="Function.Definitions.html#519" class="Generalizable">a</a> <a id="521" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="524" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="539" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="541" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="543" class="Symbol">:</a> <a id="545" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="549" href="Function.Definitions.html#519" class="Generalizable">a</a>

<a id="552" class="Comment">------------------------------------------------------------------------</a>
<a id="625" class="Comment">-- Basic definitions</a>

<a id="647" class="Keyword">module</a> <a id="654" href="Function.Definitions.html#654" class="Module">_</a>
  <a id="658" class="Symbol">(</a><a id="659" href="Function.Definitions.html#659" class="Bound Operator">_≈₁_</a> <a id="664" class="Symbol">:</a> <a id="666" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="670" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="672" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a><a id="674" class="Symbol">)</a> <a id="676" class="Comment">-- Equality over the domain</a>
  <a id="706" class="Symbol">(</a><a id="707" href="Function.Definitions.html#707" class="Bound Operator">_≈₂_</a> <a id="712" class="Symbol">:</a> <a id="714" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="718" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="720" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a><a id="722" class="Symbol">)</a> <a id="724" class="Comment">-- Equality over the codomain</a>
  <a id="756" class="Keyword">where</a>

  <a id="765" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="775" class="Symbol">:</a> <a id="777" class="Symbol">(</a><a id="778" href="Function.Definitions.html#670" class="Bound">A</a> <a id="780" class="Symbol">→</a> <a id="782" href="Function.Definitions.html#718" class="Bound">B</a><a id="783" class="Symbol">)</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="791" class="Symbol">_</a>
  <a id="795" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="805" href="Function.Definitions.html#805" class="Bound">f</a> <a id="807" class="Symbol">=</a> <a id="809" class="Symbol">∀</a> <a id="811" class="Symbol">{</a><a id="812" href="Function.Definitions.html#812" class="Bound">x</a> <a id="814" href="Function.Definitions.html#814" class="Bound">y</a><a id="815" class="Symbol">}</a> <a id="817" class="Symbol">→</a> <a id="819" href="Function.Definitions.html#812" class="Bound">x</a> <a id="821" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="824" href="Function.Definitions.html#814" class="Bound">y</a> <a id="826" class="Symbol">→</a> <a id="828" href="Function.Definitions.html#805" class="Bound">f</a> <a id="830" href="Function.Definitions.html#812" class="Bound">x</a> <a id="832" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="835" href="Function.Definitions.html#805" class="Bound">f</a> <a id="837" href="Function.Definitions.html#814" class="Bound">y</a>

  <a id="842" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="852" class="Symbol">:</a> <a id="854" class="Symbol">(</a><a id="855" href="Function.Definitions.html#670" class="Bound">A</a> <a id="857" class="Symbol">→</a> <a id="859" href="Function.Definitions.html#718" class="Bound">B</a><a id="860" class="Symbol">)</a> <a id="862" class="Symbol">→</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" class="Symbol">_</a>
  <a id="872" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="882" href="Function.Definitions.html#882" class="Bound">f</a> <a id="884" class="Symbol">=</a> <a id="886" class="Symbol">∀</a> <a id="888" class="Symbol">{</a><a id="889" href="Function.Definitions.html#889" class="Bound">x</a> <a id="891" href="Function.Definitions.html#891" class="Bound">y</a><a id="892" class="Symbol">}</a> <a id="894" class="Symbol">→</a> <a id="896" href="Function.Definitions.html#882" class="Bound">f</a> <a id="898" href="Function.Definitions.html#889" class="Bound">x</a> <a id="900" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="903" href="Function.Definitions.html#882" class="Bound">f</a> <a id="905" href="Function.Definitions.html#891" class="Bound">y</a> <a id="907" class="Symbol">→</a> <a id="909" href="Function.Definitions.html#889" class="Bound">x</a> <a id="911" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="914" href="Function.Definitions.html#891" class="Bound">y</a>

  <a id="919" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="930" class="Symbol">:</a> <a id="932" class="Symbol">(</a><a id="933" href="Function.Definitions.html#670" class="Bound">A</a> <a id="935" class="Symbol">→</a> <a id="937" href="Function.Definitions.html#718" class="Bound">B</a><a id="938" class="Symbol">)</a> <a id="940" class="Symbol">→</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" class="Symbol">_</a>
  <a id="950" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="961" href="Function.Definitions.html#961" class="Bound">f</a> <a id="963" class="Symbol">=</a> <a id="965" class="Symbol">∀</a> <a id="967" href="Function.Definitions.html#967" class="Bound">y</a> <a id="969" class="Symbol">→</a> <a id="971" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="973" class="Symbol">λ</a> <a id="975" href="Function.Definitions.html#975" class="Bound">x</a> <a id="977" class="Symbol">→</a> <a id="979" class="Symbol">∀</a> <a id="981" class="Symbol">{</a><a id="982" href="Function.Definitions.html#982" class="Bound">z</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">→</a> <a id="987" href="Function.Definitions.html#982" class="Bound">z</a> <a id="989" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="992" href="Function.Definitions.html#975" class="Bound">x</a> <a id="994" class="Symbol">→</a> <a id="996" href="Function.Definitions.html#961" class="Bound">f</a> <a id="998" href="Function.Definitions.html#982" class="Bound">z</a> <a id="1000" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1003" href="Function.Definitions.html#967" class="Bound">y</a>

  <a id="1008" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1018" class="Symbol">:</a> <a id="1020" class="Symbol">(</a><a id="1021" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Function.Definitions.html#718" class="Bound">B</a><a id="1026" class="Symbol">)</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1034" class="Symbol">_</a>
  <a id="1038" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1048" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1050" class="Symbol">=</a> <a id="1052" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1062" href="Function.Definitions.html#1048" class="Bound">f</a> <a id="1064" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1066" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1077" href="Function.Definitions.html#1048" class="Bound">f</a>

  <a id="1082" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1091" class="Symbol">:</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1096" class="Symbol">→</a> <a id="1098" href="Function.Definitions.html#718" class="Bound">B</a><a id="1099" class="Symbol">)</a> <a id="1101" class="Symbol">→</a> <a id="1103" class="Symbol">(</a><a id="1104" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="Function.Definitions.html#670" class="Bound">A</a><a id="1109" class="Symbol">)</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1117" class="Symbol">_</a>
  <a id="1121" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1130" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1132" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Symbol">∀</a> <a id="1138" class="Symbol">{</a><a id="1139" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1141" href="Function.Definitions.html#1141" class="Bound">y</a><a id="1142" class="Symbol">}</a> <a id="1144" class="Symbol">→</a> <a id="1146" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1148" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1151" href="Function.Definitions.html#1132" class="Bound">g</a> <a id="1153" href="Function.Definitions.html#1139" class="Bound">x</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Function.Definitions.html#1130" class="Bound">f</a> <a id="1159" href="Function.Definitions.html#1141" class="Bound">y</a> <a id="1161" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1164" href="Function.Definitions.html#1139" class="Bound">x</a>

  <a id="1169" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1178" class="Symbol">:</a> <a id="1180" class="Symbol">(</a><a id="1181" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Function.Definitions.html#718" class="Bound">B</a><a id="1186" class="Symbol">)</a> <a id="1188" class="Symbol">→</a> <a id="1190" class="Symbol">(</a><a id="1191" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1193" class="Symbol">→</a> <a id="1195" href="Function.Definitions.html#670" class="Bound">A</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Symbol">→</a> <a id="1200" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1204" class="Symbol">_</a>
  <a id="1208" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1217" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1219" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1221" class="Symbol">=</a> <a id="1223" class="Symbol">∀</a> <a id="1225" class="Symbol">{</a><a id="1226" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1228" href="Function.Definitions.html#1228" class="Bound">y</a><a id="1229" class="Symbol">}</a> <a id="1231" class="Symbol">→</a> <a id="1233" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1235" href="Function.Definitions.html#707" class="Bound Operator">≈₂</a> <a id="1238" href="Function.Definitions.html#1217" class="Bound">f</a> <a id="1240" href="Function.Definitions.html#1226" class="Bound">x</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Function.Definitions.html#1219" class="Bound">g</a> <a id="1246" href="Function.Definitions.html#1228" class="Bound">y</a> <a id="1248" href="Function.Definitions.html#659" class="Bound Operator">≈₁</a> <a id="1251" href="Function.Definitions.html#1226" class="Bound">x</a>

  <a id="1256" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1265" class="Symbol">:</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Function.Definitions.html#670" class="Bound">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Function.Definitions.html#718" class="Bound">B</a><a id="1273" class="Symbol">)</a> <a id="1275" class="Symbol">→</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Function.Definitions.html#718" class="Bound">B</a> <a id="1280" class="Symbol">→</a> <a id="1282" href="Function.Definitions.html#670" class="Bound">A</a><a id="1283" class="Symbol">)</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1291" class="Symbol">_</a>
  <a id="1295" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="1304" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1306" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1308" class="Symbol">=</a> <a id="1310" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="1319" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1321" href="Function.Definitions.html#1306" class="Bound">g</a> <a id="1323" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1325" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="1334" href="Function.Definitions.html#1304" class="Bound">f</a> <a id="1336" href="Function.Definitions.html#1306" class="Bound">g</a>

<a id="1339" class="Comment">------------------------------------------------------------------------</a>
<a id="1412" class="Comment">-- Strict definitions</a>

<a id="1435" class="Comment">-- These are often easier to use once but much harder to compose and</a>
<a id="1504" class="Comment">-- reason about.</a>

<a id="StrictlySurjective"></a><a id="1522" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1547" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1549" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1552" class="Symbol">→</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1568" class="Symbol">_</a>
<a id="1570" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1589" href="Function.Definitions.html#1589" class="Bound Operator">_≈₂_</a> <a id="1594" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1596" class="Symbol">=</a> <a id="1598" class="Symbol">∀</a> <a id="1600" href="Function.Definitions.html#1600" class="Bound">y</a> <a id="1602" class="Symbol">→</a> <a id="1604" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1606" class="Symbol">λ</a> <a id="1608" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Function.Definitions.html#1594" class="Bound">f</a> <a id="1614" href="Function.Definitions.html#1608" class="Bound">x</a> <a id="1616" href="Function.Definitions.html#1589" class="Bound Operator">≈₂</a> <a id="1619" href="Function.Definitions.html#1600" class="Bound">y</a>

<a id="StrictlyInverseˡ"></a><a id="1622" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1647" href="Function.Definitions.html#524" class="Generalizable">ℓ₂</a> <a id="1650" class="Symbol">→</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1658" class="Symbol">)</a> <a id="1660" class="Symbol">→</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1668" class="Symbol">)</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="1695" href="Function.Definitions.html#1695" class="Bound Operator">_≈₂_</a> <a id="1700" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1702" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1704" class="Symbol">=</a> <a id="1706" class="Symbol">∀</a> <a id="1708" href="Function.Definitions.html#1708" class="Bound">y</a> <a id="1710" class="Symbol">→</a> <a id="1712" href="Function.Definitions.html#1700" class="Bound">f</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Definitions.html#1702" class="Bound">g</a> <a id="1717" href="Function.Definitions.html#1708" class="Bound">y</a><a id="1718" class="Symbol">)</a> <a id="1720" href="Function.Definitions.html#1695" class="Bound Operator">≈₂</a> <a id="1723" href="Function.Definitions.html#1708" class="Bound">y</a>

<a id="StrictlyInverseʳ"></a><a id="1726" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1749" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1751" href="Function.Definitions.html#521" class="Generalizable">ℓ₁</a> <a id="1754" class="Symbol">→</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Function.Definitions.html#539" class="Generalizable">A</a> <a id="1759" class="Symbol">→</a> <a id="1761" href="Function.Definitions.html#541" class="Generalizable">B</a><a id="1762" class="Symbol">)</a> <a id="1764" class="Symbol">→</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Function.Definitions.html#541" class="Generalizable">B</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Definitions.html#539" class="Generalizable">A</a><a id="1772" class="Symbol">)</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1780" class="Symbol">_</a>
<a id="1782" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="1799" href="Function.Definitions.html#1799" class="Bound Operator">_≈₁_</a> <a id="1804" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1806" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1808" class="Symbol">=</a> <a id="1810" class="Symbol">∀</a> <a id="1812" href="Function.Definitions.html#1812" class="Bound">x</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Function.Definitions.html#1806" class="Bound">g</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Function.Definitions.html#1804" class="Bound">f</a> <a id="1821" href="Function.Definitions.html#1812" class="Bound">x</a><a id="1822" class="Symbol">)</a> <a id="1824" href="Function.Definitions.html#1799" class="Bound Operator">≈₁</a> <a id="1827" href="Function.Definitions.html#1812" class="Bound">x</a></pre></body></html>


==> anc/html/Function.Dependent.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Function.Dependent.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Dependent.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for types of functions</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="288" class="Comment">-- Note that these bundles differ from those found elsewhere in other</a>
<a id="358" class="Comment">-- library hierarchies as they take Setoids as parameters. This is</a>
<a id="425" class="Comment">-- because a function is of no use without knowing what its domain and</a>
<a id="496" class="Comment">-- codomain is, as well which equalities are being considered over them.</a>
<a id="569" class="Comment">-- One consequence of this is that they are not built from the</a>
<a id="632" class="Comment">-- definitions found in `Function.Structures` as is usually the case in</a>
<a id="704" class="Comment">-- other library hierarchies, as this would duplicate the equality</a>
<a id="771" class="Comment">-- axioms.</a>

<a id="783" class="Symbol">{-#</a> <a id="787" class="Keyword">OPTIONS</a> <a id="795" class="Pragma">--cubical-compatible</a> <a id="816" class="Pragma">--safe</a> <a id="823" class="Symbol">#-}</a>

<a id="828" class="Keyword">module</a> <a id="835" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="862" class="Keyword">where</a>

<a id="869" class="Keyword">open</a> <a id="874" class="Keyword">import</a> <a id="881" href="Level.html" class="Module">Level</a> <a id="887" class="Keyword">using</a> <a id="893" class="Symbol">(</a><a id="894" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="899" class="Symbol">;</a> <a id="901" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="904" class="Symbol">)</a>
<a id="906" class="Keyword">open</a> <a id="911" class="Keyword">import</a> <a id="918" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="942" class="Keyword">using</a> <a id="948" class="Symbol">(</a><a id="949" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="955" class="Symbol">)</a>
<a id="957" class="Keyword">open</a> <a id="962" class="Keyword">import</a> <a id="969" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="1007" class="Keyword">using</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="1027" class="Symbol">)</a>

<a id="1030" class="Keyword">private</a>
  <a id="1040" class="Keyword">variable</a>
    <a id="1053" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1055" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1057" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a> <a id="1060" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="1072" class="Comment">------------------------------------------------------------------------</a>
<a id="1145" class="Comment">-- Setoid bundles</a>
<a id="1163" class="Comment">------------------------------------------------------------------------</a>

<a id="1237" class="Keyword">module</a> <a id="1244" href="Function.Dependent.Bundles.html#1244" class="Module">_</a>
  <a id="1248" class="Symbol">(</a><a id="1249" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1263" href="Function.Dependent.Bundles.html#1053" class="Generalizable">a</a> <a id="1265" href="Function.Dependent.Bundles.html#1057" class="Generalizable">ℓ₁</a><a id="1267" class="Symbol">)</a>
  <a id="1271" class="Symbol">(</a><a id="1272" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1291" class="Symbol">(</a><a id="1292" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1307" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a><a id="1311" class="Symbol">)</a> <a id="1313" href="Function.Dependent.Bundles.html#1055" class="Generalizable">b</a> <a id="1315" href="Function.Dependent.Bundles.html#1060" class="Generalizable">ℓ₂</a><a id="1317" class="Symbol">)</a>
  <a id="1321" class="Keyword">where</a>

  <a id="1330" class="Keyword">open</a> <a id="1335" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1342" href="Function.Dependent.Bundles.html#1249" class="Bound">From</a> <a id="1347" class="Keyword">using</a> <a id="1353" class="Symbol">()</a> <a id="1356" class="Keyword">renaming</a> <a id="1365" class="Symbol">(</a><a id="1366" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1374" class="Symbol">to</a> <a id="1377" class="Field">A</a><a id="1378" class="Symbol">;</a> <a id="1380" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1384" class="Symbol">to</a> <a id="1387" class="Field Operator">_≈₁_</a><a id="1391" class="Symbol">)</a>
  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Module">IndexedSetoid</a> <a id="1414" href="Function.Dependent.Bundles.html#1272" class="Bound">To</a> <a id="1417" class="Keyword">using</a> <a id="1423" class="Symbol">()</a> <a id="1426" class="Keyword">renaming</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="1444" class="Symbol">to</a> <a id="1447" class="Field">B</a><a id="1448" class="Symbol">;</a> <a id="1450" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a> <a id="1454" class="Symbol">to</a> <a id="1457" class="Field Operator">_≈₂_</a><a id="1461" class="Symbol">)</a>

<a id="1464" class="Comment">------------------------------------------------------------------------</a>
<a id="1537" class="Comment">-- Bundles with one element</a>

  <a id="1568" class="Comment">-- Called `Func` rather than `Function` in order to avoid clashing</a>
  <a id="1637" class="Comment">-- with the top-level module.</a>
  <a id="1669" class="Keyword">record</a> <a id="1676" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a> <a id="1681" class="Symbol">:</a> <a id="1683" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Function.Dependent.Bundles.html#1263" class="Bound">a</a> <a id="1690" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1692" href="Function.Dependent.Bundles.html#1313" class="Bound">b</a> <a id="1694" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1696" href="Function.Dependent.Bundles.html#1265" class="Bound">ℓ₁</a> <a id="1699" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1701" href="Function.Dependent.Bundles.html#1315" class="Bound">ℓ₂</a><a id="1703" class="Symbol">)</a> <a id="1705" class="Keyword">where</a>
    <a id="1715" class="Keyword">field</a>
      <a id="1727" href="Function.Dependent.Bundles.html#1727" class="Field">to</a>   <a id="1732" class="Symbol">:</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a> <a id="1737" class="Symbol">:</a> <a id="1739" href="Function.Dependent.Bundles.html#1377" class="Function">A</a><a id="1740" class="Symbol">)</a> <a id="1742" class="Symbol">→</a> <a id="1744" href="Function.Dependent.Bundles.html#1447" class="Field">B</a> <a id="1746" href="Function.Dependent.Bundles.html#1735" class="Bound">x</a>
      <a id="1754" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1759" class="Symbol">:</a> <a id="1761" class="Symbol">∀</a> <a id="1763" class="Symbol">{</a><a id="1764" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1766" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a><a id="1767" class="Symbol">}</a> <a id="1769" class="Symbol">→</a> <a id="1771" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1773" href="Function.Dependent.Bundles.html#1387" class="Function Operator">≈₁</a> <a id="1776" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1783" href="Function.Dependent.Bundles.html#1764" class="Bound">x</a> <a id="1785" href="Function.Dependent.Bundles.html#1457" class="Field Operator">≈₂</a> <a id="1788" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1791" href="Function.Dependent.Bundles.html#1766" class="Bound">y</a></pre></body></html>


==> anc/html/Function.Indexed.Relation.Binary.Equality.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Equality (Function.Indexed.Relation.Binary.Equality)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Indexed.Relation.Binary.Equality</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Function setoids and related constructions</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="320" class="Keyword">where</a>

<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="376" class="Symbol">)</a>
<a id="378" class="Keyword">open</a> <a id="383" class="Keyword">import</a> <a id="390" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="448" class="Symbol">)</a>

<a id="451" class="Comment">-- A variant of setoid which uses the propositional equality setoid</a>
<a id="519" class="Comment">-- for the domain, and a more convenient definition of _≈_.</a>

<a id="≡-setoid"></a><a id="580" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="589" class="Symbol">:</a> <a id="591" class="Symbol">∀</a> <a id="593" class="Symbol">{</a><a id="594" href="Function.Indexed.Relation.Binary.Equality.html#594" class="Bound">f</a> <a id="596" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">t₁</a> <a id="599" href="Function.Indexed.Relation.Binary.Equality.html#599" class="Bound">t₂</a><a id="601" class="Symbol">}</a> <a id="603" class="Symbol">(</a><a id="604" href="Function.Indexed.Relation.Binary.Equality.html#604" class="Bound">From</a> <a id="609" class="Symbol">:</a> <a id="611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="615" href="Function.Indexed.Relation.Binary.Equality.html#594" class="Bound">f</a><a id="616" class="Symbol">)</a> <a id="618" class="Symbol">→</a> <a id="620" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="634" href="Function.Indexed.Relation.Binary.Equality.html#604" class="Bound">From</a> <a id="639" href="Function.Indexed.Relation.Binary.Equality.html#596" class="Bound">t₁</a> <a id="642" href="Function.Indexed.Relation.Binary.Equality.html#599" class="Bound">t₂</a> <a id="645" class="Symbol">→</a> <a id="647" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="654" class="Symbol">_</a> <a id="656" class="Symbol">_</a>
<a id="658" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="667" href="Function.Indexed.Relation.Binary.Equality.html#667" class="Bound">From</a> <a id="672" href="Function.Indexed.Relation.Binary.Equality.html#672" class="Bound">To</a> <a id="675" class="Symbol">=</a> <a id="677" class="Keyword">record</a>
  <a id="686" class="Symbol">{</a> <a id="688" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="702" class="Symbol">=</a> <a id="704" class="Symbol">(</a><a id="705" href="Function.Indexed.Relation.Binary.Equality.html#705" class="Bound">x</a> <a id="707" class="Symbol">:</a> <a id="709" href="Function.Indexed.Relation.Binary.Equality.html#667" class="Bound">From</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">→</a> <a id="717" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="725" href="Function.Indexed.Relation.Binary.Equality.html#705" class="Bound">x</a>
  <a id="729" class="Symbol">;</a> <a id="731" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="745" class="Symbol">=</a> <a id="747" class="Symbol">λ</a> <a id="749" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">f</a> <a id="751" href="Function.Indexed.Relation.Binary.Equality.html#751" class="Bound">g</a> <a id="753" class="Symbol">→</a> <a id="755" class="Symbol">∀</a> <a id="757" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a> <a id="759" class="Symbol">→</a> <a id="761" href="Function.Indexed.Relation.Binary.Equality.html#749" class="Bound">f</a> <a id="763" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a> <a id="765" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">≈</a> <a id="767" href="Function.Indexed.Relation.Binary.Equality.html#751" class="Bound">g</a> <a id="769" href="Function.Indexed.Relation.Binary.Equality.html#757" class="Bound">x</a>
  <a id="773" class="Symbol">;</a> <a id="775" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="789" class="Symbol">=</a> <a id="791" class="Keyword">record</a>
    <a id="802" class="Symbol">{</a> <a id="804" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="810" class="Symbol">=</a> <a id="812" class="Symbol">λ</a> <a id="814" class="Symbol">{</a><a id="815" href="Function.Indexed.Relation.Binary.Equality.html#815" class="Bound">f</a><a id="816" class="Symbol">}</a> <a id="818" href="Function.Indexed.Relation.Binary.Equality.html#818" class="Bound">x</a> <a id="820" class="Symbol">→</a> <a id="822" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">refl</a>
    <a id="831" class="Symbol">;</a> <a id="833" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="839" class="Symbol">=</a> <a id="841" class="Symbol">λ</a> <a id="843" href="Function.Indexed.Relation.Binary.Equality.html#843" class="Bound">f∼g</a> <a id="847" href="Function.Indexed.Relation.Binary.Equality.html#847" class="Bound">x</a> <a id="849" class="Symbol">→</a> <a id="851" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Function">sym</a> <a id="855" class="Symbol">(</a><a id="856" href="Function.Indexed.Relation.Binary.Equality.html#843" class="Bound">f∼g</a> <a id="860" href="Function.Indexed.Relation.Binary.Equality.html#847" class="Bound">x</a><a id="861" class="Symbol">)</a>
    <a id="867" class="Symbol">;</a> <a id="869" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="875" class="Symbol">=</a> <a id="877" class="Symbol">λ</a> <a id="879" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">f∼g</a> <a id="883" href="Function.Indexed.Relation.Binary.Equality.html#883" class="Bound">g∼h</a> <a id="887" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a> <a id="889" class="Symbol">→</a> <a id="891" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Function">trans</a> <a id="897" class="Symbol">(</a><a id="898" href="Function.Indexed.Relation.Binary.Equality.html#879" class="Bound">f∼g</a> <a id="902" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a><a id="903" class="Symbol">)</a> <a id="905" class="Symbol">(</a><a id="906" href="Function.Indexed.Relation.Binary.Equality.html#883" class="Bound">g∼h</a> <a id="910" href="Function.Indexed.Relation.Binary.Equality.html#887" class="Bound">x</a><a id="911" class="Symbol">)</a>
    <a id="917" class="Symbol">}</a>
  <a id="921" class="Symbol">}</a> <a id="923" class="Keyword">where</a> <a id="929" class="Keyword">open</a> <a id="934" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Module">IndexedSetoid</a> <a id="948" href="Function.Indexed.Relation.Binary.Equality.html#672" class="Bound">To</a></pre></body></html>


==> anc/html/Function.Metric.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Function.Metric.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics</a>
<a id="129" class="Comment">------------------------------------------------------------------------</a>

<a id="203" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="277" class="Symbol">{-#</a> <a id="281" class="Keyword">OPTIONS</a> <a id="289" class="Pragma">--cubical-compatible</a> <a id="310" class="Pragma">--safe</a> <a id="317" class="Symbol">#-}</a>

<a id="322" class="Keyword">module</a> <a id="329" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a>  <a id="354" class="Keyword">where</a>

<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Level.html" class="Module">Level</a> <a id="416" class="Keyword">using</a> <a id="422" class="Symbol">(</a><a id="423" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="428" class="Symbol">;</a> <a id="430" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="433" class="Symbol">;</a> <a id="435" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="438" class="Symbol">)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">using</a> <a id="479" class="Symbol">(</a><a id="480" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="483" class="Symbol">)</a>

<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>

<a id="559" class="Comment">------------------------------------------------------------------------</a>
<a id="632" class="Comment">-- ProtoMetric</a>

<a id="648" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="655" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="667" class="Symbol">(</a><a id="668" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="670" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="672" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="675" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="678" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="688" class="Symbol">)</a>
                 <a id="707" class="Symbol">:</a> <a id="709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="713" class="Symbol">(</a><a id="714" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="718" class="Symbol">(</a><a id="719" href="Function.Metric.Bundles.html#668" class="Bound">a</a> <a id="721" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="723" href="Function.Metric.Bundles.html#670" class="Bound">i</a> <a id="725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="727" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a> <a id="730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="732" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a> <a id="735" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="737" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a><a id="739" class="Symbol">))</a> <a id="742" class="Keyword">where</a>
  <a id="750" class="Keyword">infix</a> <a id="756" class="Number">4</a> <a id="758" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="762" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="767" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>
  <a id="773" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="783" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a>       <a id="797" class="Symbol">:</a> <a id="799" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="803" href="Function.Metric.Bundles.html#668" class="Bound">a</a>
    <a id="ProtoMetric.Image"></a><a id="809" href="Function.Metric.Bundles.html#809" class="Field">Image</a>         <a id="823" class="Symbol">:</a> <a id="825" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="829" href="Function.Metric.Bundles.html#670" class="Bound">i</a>
    <a id="ProtoMetric._≈_"></a><a id="835" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a>           <a id="849" class="Symbol">:</a> <a id="851" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="855" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="863" href="Function.Metric.Bundles.html#672" class="Bound">ℓ₁</a>
    <a id="ProtoMetric._≈ᵢ_"></a><a id="870" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a>          <a id="884" class="Symbol">:</a> <a id="886" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="890" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="896" href="Function.Metric.Bundles.html#675" class="Bound">ℓ₂</a>
    <a id="ProtoMetric._≤_"></a><a id="903" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a>           <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="923" href="Function.Metric.Bundles.html#809" class="Field">Image</a> <a id="929" href="Function.Metric.Bundles.html#678" class="Bound">ℓ₃</a>
    <a id="ProtoMetric.0#"></a><a id="936" href="Function.Metric.Bundles.html#936" class="Field">0#</a>            <a id="950" class="Symbol">:</a> <a id="952" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.d"></a><a id="962" href="Function.Metric.Bundles.html#962" class="Field">d</a>             <a id="976" class="Symbol">:</a> <a id="978" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="995" href="Function.Metric.Bundles.html#783" class="Field">Carrier</a> <a id="1003" href="Function.Metric.Bundles.html#809" class="Field">Image</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1013" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1043" href="Function.Metric.Bundles.html#835" class="Field Operator">_≈_</a> <a id="1047" href="Function.Metric.Bundles.html#870" class="Field Operator">_≈ᵢ_</a> <a id="1052" href="Function.Metric.Bundles.html#903" class="Field Operator">_≤_</a> <a id="1056" href="Function.Metric.Bundles.html#936" class="Field">0#</a> <a id="1059" href="Function.Metric.Bundles.html#962" class="Field">d</a>

  <a id="1064" class="Keyword">open</a> <a id="1069" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1083" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1097" class="Keyword">public</a>

<a id="1105" class="Comment">------------------------------------------------------------------------</a>
<a id="1178" class="Comment">-- PreMetric</a>

<a id="1192" class="Keyword">record</a> <a id="PreMetric"></a><a id="1199" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="1209" class="Symbol">(</a><a id="1210" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1212" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1214" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1217" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1220" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1230" class="Symbol">)</a>
               <a id="1247" class="Symbol">:</a> <a id="1249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1258" class="Symbol">(</a><a id="1259" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1261" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1263" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1267" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1270" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1272" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1275" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1277" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a><a id="1279" class="Symbol">))</a> <a id="1282" class="Keyword">where</a>
  <a id="1290" class="Keyword">infix</a> <a id="1296" class="Number">4</a> <a id="1298" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1302" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1307" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>
  <a id="1313" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1323" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a>     <a id="1335" class="Symbol">:</a> <a id="1337" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1341" href="Function.Metric.Bundles.html#1210" class="Bound">a</a>
    <a id="PreMetric.Image"></a><a id="1347" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>       <a id="1359" class="Symbol">:</a> <a id="1361" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1365" href="Function.Metric.Bundles.html#1212" class="Bound">i</a>
    <a id="PreMetric._≈_"></a><a id="1371" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a>         <a id="1383" class="Symbol">:</a> <a id="1385" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1389" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1397" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a>
    <a id="PreMetric._≈ᵢ_"></a><a id="1404" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a>        <a id="1416" class="Symbol">:</a> <a id="1418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1422" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1428" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a>
    <a id="PreMetric._≤_"></a><a id="1435" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a>         <a id="1447" class="Symbol">:</a> <a id="1449" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1453" href="Function.Metric.Bundles.html#1347" class="Field">Image</a> <a id="1459" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
    <a id="PreMetric.0#"></a><a id="1466" href="Function.Metric.Bundles.html#1466" class="Field">0#</a>          <a id="1478" class="Symbol">:</a> <a id="1480" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.d"></a><a id="1490" href="Function.Metric.Bundles.html#1490" class="Field">d</a>           <a id="1502" class="Symbol">:</a> <a id="1504" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1521" href="Function.Metric.Bundles.html#1323" class="Field">Carrier</a> <a id="1529" href="Function.Metric.Bundles.html#1347" class="Field">Image</a>
    <a id="PreMetric.isPreMetric"></a><a id="1539" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1551" class="Symbol">:</a> <a id="1553" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1565" href="Function.Metric.Bundles.html#1371" class="Field Operator">_≈_</a> <a id="1569" href="Function.Metric.Bundles.html#1404" class="Field Operator">_≈ᵢ_</a> <a id="1574" href="Function.Metric.Bundles.html#1435" class="Field Operator">_≤_</a> <a id="1578" href="Function.Metric.Bundles.html#1466" class="Field">0#</a> <a id="1581" href="Function.Metric.Bundles.html#1490" class="Field">d</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1603" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="1615" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1625" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Function.Metric.Bundles.html#655" class="Record">ProtoMetric</a> <a id="1651" href="Function.Metric.Bundles.html#1210" class="Bound">a</a> <a id="1653" href="Function.Metric.Bundles.html#1212" class="Bound">i</a> <a id="1655" href="Function.Metric.Bundles.html#1214" class="Bound">ℓ₁</a> <a id="1658" href="Function.Metric.Bundles.html#1217" class="Bound">ℓ₂</a> <a id="1661" href="Function.Metric.Bundles.html#1220" class="Bound">ℓ₃</a>
  <a id="1666" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a> <a id="1678" class="Symbol">=</a> <a id="1680" class="Keyword">record</a>
    <a id="1691" class="Symbol">{</a> <a id="1693" href="Function.Metric.Bundles.html#1013" class="Field">isProtoMetric</a> <a id="1707" class="Symbol">=</a> <a id="1709" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1727" class="Symbol">}</a>

<a id="1730" class="Comment">------------------------------------------------------------------------</a>
<a id="1803" class="Comment">-- QuasiSemiMetric</a>

<a id="1823" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1830" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="1846" class="Symbol">(</a><a id="1847" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1849" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1851" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1854" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1857" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1867" class="Symbol">)</a>
                     <a id="1890" class="Symbol">:</a> <a id="1892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1901" class="Symbol">(</a><a id="1902" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="1908" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1910" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="1913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1915" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="1918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1920" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a><a id="1922" class="Symbol">))</a> <a id="1925" class="Keyword">where</a>

  <a id="1934" class="Keyword">infix</a> <a id="1940" class="Number">4</a> <a id="1942" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="1946" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="1951" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>
  <a id="1957" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="1967" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a>           <a id="1985" class="Symbol">:</a> <a id="1987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1991" href="Function.Metric.Bundles.html#1847" class="Bound">a</a>
    <a id="QuasiSemiMetric.Image"></a><a id="1997" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>             <a id="2015" class="Symbol">:</a> <a id="2017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2021" href="Function.Metric.Bundles.html#1849" class="Bound">i</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2027" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a>               <a id="2045" class="Symbol">:</a> <a id="2047" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2051" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2059" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a>
    <a id="QuasiSemiMetric._≈ᵢ_"></a><a id="2066" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a>              <a id="2084" class="Symbol">:</a> <a id="2086" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2090" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2096" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a>
    <a id="QuasiSemiMetric._≤_"></a><a id="2103" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a>               <a id="2121" class="Symbol">:</a> <a id="2123" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2127" href="Function.Metric.Bundles.html#1997" class="Field">Image</a> <a id="2133" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
    <a id="QuasiSemiMetric.0#"></a><a id="2140" href="Function.Metric.Bundles.html#2140" class="Field">0#</a>                <a id="2158" class="Symbol">:</a> <a id="2160" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.d"></a><a id="2170" href="Function.Metric.Bundles.html#2170" class="Field">d</a>                 <a id="2188" class="Symbol">:</a> <a id="2190" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2207" href="Function.Metric.Bundles.html#1967" class="Field">Carrier</a> <a id="2215" href="Function.Metric.Bundles.html#1997" class="Field">Image</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2225" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2243" class="Symbol">:</a> <a id="2245" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2263" href="Function.Metric.Bundles.html#2027" class="Field Operator">_≈_</a> <a id="2267" href="Function.Metric.Bundles.html#2066" class="Field Operator">_≈ᵢ_</a> <a id="2272" href="Function.Metric.Bundles.html#2103" class="Field Operator">_≤_</a> <a id="2276" href="Function.Metric.Bundles.html#2140" class="Field">0#</a> <a id="2279" href="Function.Metric.Bundles.html#2170" class="Field">d</a>

  <a id="2284" class="Keyword">open</a> <a id="2289" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2307" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="2325" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2335" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2345" class="Symbol">:</a> <a id="2347" href="Function.Metric.Bundles.html#1199" class="Record">PreMetric</a> <a id="2357" href="Function.Metric.Bundles.html#1847" class="Bound">a</a> <a id="2359" href="Function.Metric.Bundles.html#1849" class="Bound">i</a> <a id="2361" href="Function.Metric.Bundles.html#1851" class="Bound">ℓ₁</a> <a id="2364" href="Function.Metric.Bundles.html#1854" class="Bound">ℓ₂</a> <a id="2367" href="Function.Metric.Bundles.html#1857" class="Bound">ℓ₃</a>
  <a id="2372" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2382" class="Symbol">=</a> <a id="2384" class="Keyword">record</a>
    <a id="2395" class="Symbol">{</a> <a id="2397" href="Function.Metric.Bundles.html#1539" class="Field">isPreMetric</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2427" class="Symbol">}</a>

  <a id="2432" class="Keyword">open</a> <a id="2437" href="Function.Metric.Bundles.html#1199" class="Module">PreMetric</a> <a id="2447" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a> <a id="2457" class="Keyword">public</a>
    <a id="2468" class="Keyword">using</a> <a id="2474" class="Symbol">(</a><a id="2475" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="2486" class="Symbol">)</a>

<a id="2489" class="Comment">------------------------------------------------------------------------</a>
<a id="2562" class="Comment">-- SemiMetric</a>

<a id="2577" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2584" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2598" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2600" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2603" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2606" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2616" class="Symbol">)</a>
                <a id="2634" class="Symbol">:</a> <a id="2636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2640" class="Symbol">(</a><a id="2641" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="2648" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2650" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="2652" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2654" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="2657" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2659" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="2662" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2664" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a><a id="2666" class="Symbol">))</a> <a id="2669" class="Keyword">where</a>
  <a id="2677" class="Keyword">infix</a> <a id="2683" class="Number">4</a> <a id="2685" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2689" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2694" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>
  <a id="2700" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2710" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a>      <a id="2723" class="Symbol">:</a> <a id="2725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2729" href="Function.Metric.Bundles.html#2596" class="Bound">a</a>
    <a id="SemiMetric.Image"></a><a id="2735" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>        <a id="2748" class="Symbol">:</a> <a id="2750" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2754" href="Function.Metric.Bundles.html#2598" class="Bound">i</a>
    <a id="SemiMetric._≈_"></a><a id="2760" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a>          <a id="2773" class="Symbol">:</a> <a id="2775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2779" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2787" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a>
    <a id="SemiMetric._≈ᵢ_"></a><a id="2794" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a>         <a id="2807" class="Symbol">:</a> <a id="2809" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2813" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2819" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a>
    <a id="SemiMetric._≤_"></a><a id="2826" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a>          <a id="2839" class="Symbol">:</a> <a id="2841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2845" href="Function.Metric.Bundles.html#2735" class="Field">Image</a> <a id="2851" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
    <a id="SemiMetric.0#"></a><a id="2858" href="Function.Metric.Bundles.html#2858" class="Field">0#</a>           <a id="2871" class="Symbol">:</a> <a id="2873" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.d"></a><a id="2883" href="Function.Metric.Bundles.html#2883" class="Field">d</a>            <a id="2896" class="Symbol">:</a> <a id="2898" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2915" href="Function.Metric.Bundles.html#2710" class="Field">Carrier</a> <a id="2923" href="Function.Metric.Bundles.html#2735" class="Field">Image</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2933" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="2946" class="Symbol">:</a> <a id="2948" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2961" href="Function.Metric.Bundles.html#2760" class="Field Operator">_≈_</a> <a id="2965" href="Function.Metric.Bundles.html#2794" class="Field Operator">_≈ᵢ_</a> <a id="2970" href="Function.Metric.Bundles.html#2826" class="Field Operator">_≤_</a> <a id="2974" href="Function.Metric.Bundles.html#2858" class="Field">0#</a> <a id="2977" href="Function.Metric.Bundles.html#2883" class="Field">d</a>

  <a id="2982" class="Keyword">open</a> <a id="2987" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3000" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="3013" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="3023" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Function.Metric.Bundles.html#1830" class="Record">QuasiSemiMetric</a> <a id="3057" href="Function.Metric.Bundles.html#2596" class="Bound">a</a> <a id="3059" href="Function.Metric.Bundles.html#2598" class="Bound">i</a> <a id="3061" href="Function.Metric.Bundles.html#2600" class="Bound">ℓ₁</a> <a id="3064" href="Function.Metric.Bundles.html#2603" class="Bound">ℓ₂</a> <a id="3067" href="Function.Metric.Bundles.html#2606" class="Bound">ℓ₃</a>
  <a id="3072" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3088" class="Symbol">=</a> <a id="3090" class="Keyword">record</a>
    <a id="3101" class="Symbol">{</a> <a id="3103" href="Function.Metric.Bundles.html#2225" class="Field">isQuasiSemiMetric</a> <a id="3121" class="Symbol">=</a> <a id="3123" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="3145" class="Symbol">}</a>

  <a id="3150" class="Keyword">open</a> <a id="3155" href="Function.Metric.Bundles.html#1830" class="Module">QuasiSemiMetric</a> <a id="3171" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a> <a id="3187" class="Keyword">public</a>
    <a id="3198" class="Keyword">using</a> <a id="3204" class="Symbol">(</a><a id="3205" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="3216" class="Symbol">;</a> <a id="3218" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="3227" class="Symbol">)</a>

<a id="3230" class="Comment">------------------------------------------------------------------------</a>
<a id="3303" class="Comment">-- GeneralMetric</a>

<a id="3321" class="Comment">-- Note that this package is not necessarily a metric in the classical</a>
<a id="3392" class="Comment">-- sense as there is no way to ensure that the _∙_ operator really</a>
<a id="3459" class="Comment">-- represents addition. See `Function.Metric.Nat` and</a>
<a id="3513" class="Comment">-- `Function.Metric.Rational` for more specialised `Metric` and</a>
<a id="3577" class="Comment">-- `UltraMetric` packages.</a>

<a id="3605" class="Comment">-- See the discussion accompanying the `IsGeneralMetric` structure for</a>
<a id="3676" class="Comment">-- more details.</a>

<a id="3694" class="Keyword">record</a> <a id="GeneralMetric"></a><a id="3701" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a> <a id="3715" class="Symbol">(</a><a id="3716" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3718" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3720" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3723" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3726" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a> <a id="3729" class="Symbol">:</a> <a id="3731" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3736" class="Symbol">)</a>
                   <a id="3757" class="Symbol">:</a> <a id="3759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3768" class="Symbol">(</a><a id="3769" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="3771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3773" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="3775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3777" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="3780" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3782" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="3785" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3787" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a><a id="3789" class="Symbol">))</a> <a id="3792" class="Keyword">where</a>
  <a id="3800" class="Keyword">infix</a> <a id="3806" class="Number">4</a> <a id="3808" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="3812" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="3817" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>
  <a id="3823" class="Keyword">infixl</a> <a id="3830" class="Number">6</a> <a id="3832" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>
  <a id="3838" class="Keyword">field</a>
    <a id="GeneralMetric.Carrier"></a><a id="3848" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a>         <a id="3864" class="Symbol">:</a> <a id="3866" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3870" href="Function.Metric.Bundles.html#3716" class="Bound">a</a>
    <a id="GeneralMetric.Image"></a><a id="3876" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>           <a id="3892" class="Symbol">:</a> <a id="3894" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3898" href="Function.Metric.Bundles.html#3718" class="Bound">i</a>
    <a id="GeneralMetric._≈_"></a><a id="3904" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a>             <a id="3920" class="Symbol">:</a> <a id="3922" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3926" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="3934" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a>
    <a id="GeneralMetric._≈ᵢ_"></a><a id="3941" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a>            <a id="3957" class="Symbol">:</a> <a id="3959" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3963" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="3969" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a>
    <a id="GeneralMetric._≤_"></a><a id="3976" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a>             <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3998" href="Function.Metric.Bundles.html#3876" class="Field">Image</a> <a id="4004" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
    <a id="GeneralMetric.0#"></a><a id="4011" href="Function.Metric.Bundles.html#4011" class="Field">0#</a>              <a id="4027" class="Symbol">:</a> <a id="4029" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric._∙_"></a><a id="4039" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a>             <a id="4055" class="Symbol">:</a> <a id="4057" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4061" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.d"></a><a id="4071" href="Function.Metric.Bundles.html#4071" class="Field">d</a>               <a id="4087" class="Symbol">:</a> <a id="4089" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="4106" href="Function.Metric.Bundles.html#3848" class="Field">Carrier</a> <a id="4114" href="Function.Metric.Bundles.html#3876" class="Field">Image</a>
    <a id="GeneralMetric.isGeneralMetric"></a><a id="4124" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="4158" href="Function.Metric.Bundles.html#3904" class="Field Operator">_≈_</a> <a id="4162" href="Function.Metric.Bundles.html#3941" class="Field Operator">_≈ᵢ_</a> <a id="4167" href="Function.Metric.Bundles.html#3976" class="Field Operator">_≤_</a> <a id="4171" href="Function.Metric.Bundles.html#4011" class="Field">0#</a> <a id="4174" href="Function.Metric.Bundles.html#4039" class="Field Operator">_∙_</a> <a id="4178" href="Function.Metric.Bundles.html#4071" class="Field">d</a>

  <a id="4183" class="Keyword">open</a> <a id="4188" href="Function.Metric.Structures.html#3005" class="Module">IsGeneralMetric</a> <a id="4204" href="Function.Metric.Bundles.html#4124" class="Field">isGeneralMetric</a> <a id="4220" class="Keyword">public</a>

  <a id="GeneralMetric.semiMetric"></a><a id="4230" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4241" class="Symbol">:</a> <a id="4243" href="Function.Metric.Bundles.html#2584" class="Record">SemiMetric</a> <a id="4254" href="Function.Metric.Bundles.html#3716" class="Bound">a</a> <a id="4256" href="Function.Metric.Bundles.html#3718" class="Bound">i</a> <a id="4258" href="Function.Metric.Bundles.html#3720" class="Bound">ℓ₁</a> <a id="4261" href="Function.Metric.Bundles.html#3723" class="Bound">ℓ₂</a> <a id="4264" href="Function.Metric.Bundles.html#3726" class="Bound">ℓ₃</a>
  <a id="4269" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4280" class="Symbol">=</a> <a id="4282" class="Keyword">record</a>
    <a id="4293" class="Symbol">{</a> <a id="4295" href="Function.Metric.Bundles.html#2933" class="Field">isSemiMetric</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="4327" class="Symbol">}</a>

  <a id="4332" class="Keyword">open</a> <a id="4337" href="Function.Metric.Bundles.html#2584" class="Module">SemiMetric</a> <a id="4348" href="Function.Metric.Bundles.html#4230" class="Function">semiMetric</a> <a id="4359" class="Keyword">public</a>
    <a id="4370" class="Keyword">using</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Function.Metric.Bundles.html#1625" class="Function">protoMetric</a><a id="4388" class="Symbol">;</a> <a id="4390" href="Function.Metric.Bundles.html#2335" class="Function">preMetric</a><a id="4399" class="Symbol">;</a> <a id="4401" href="Function.Metric.Bundles.html#3023" class="Function">quasiSemiMetric</a><a id="4416" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Metric.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Function.Metric.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core metric definitions</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Level.html" class="Module">Level</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="317" class="Symbol">)</a>
<a id="319" class="Keyword">private</a>
  <a id="329" class="Keyword">variable</a>
    <a id="342" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="344" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="346" class="Symbol">:</a> <a id="348" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="355" class="Comment">------------------------------------------------------------------------</a>
<a id="428" class="Comment">-- Distance functions</a>

<a id="DistanceFunction"></a><a id="451" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="468" class="Symbol">:</a> <a id="470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="474" href="Function.Metric.Core.html#342" class="Generalizable">a</a> <a id="476" class="Symbol">→</a> <a id="478" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="482" href="Function.Metric.Core.html#344" class="Generalizable">i</a> <a id="484" class="Symbol">→</a> <a id="486" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="490" class="Symbol">_</a>
<a id="492" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="509" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="511" href="Function.Metric.Core.html#511" class="Bound">I</a> <a id="513" class="Symbol">=</a> <a id="515" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="517" class="Symbol">→</a> <a id="519" href="Function.Metric.Core.html#509" class="Bound">A</a> <a id="521" class="Symbol">→</a> <a id="523" href="Function.Metric.Core.html#511" class="Bound">I</a></pre></body></html>


==> anc/html/Function.Metric.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Function.Metric.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions of properties over distance functions</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Comment">-- The contents of this module should be accessed via `Function.Metric`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="387" class="Keyword">where</a>

<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="461" class="Keyword">using</a> <a id="467" class="Symbol">(</a><a id="468" href="Data.Product.Base.html#852" class="Function">∃</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Level.html" class="Module">Level</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a><a id="622" class="Symbol">)</a>
<a id="624" class="Keyword">open</a> <a id="629" class="Keyword">import</a> <a id="636" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="662" class="Keyword">using</a> <a id="668" class="Symbol">(</a><a id="669" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="671" class="Symbol">)</a>

<a id="674" class="Keyword">private</a>
  <a id="684" class="Keyword">variable</a>
    <a id="697" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a> <a id="699" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a> <a id="701" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="703" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="706" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="721" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="723" class="Symbol">:</a> <a id="725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="729" href="Function.Metric.Definitions.html#697" class="Generalizable">a</a>
    <a id="735" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="737" class="Symbol">:</a> <a id="739" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="743" href="Function.Metric.Definitions.html#699" class="Generalizable">i</a>

<a id="746" class="Comment">------------------------------------------------------------------------</a>
<a id="819" class="Comment">-- Properties</a>

<a id="Congruent"></a><a id="834" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="850" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="852" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="861" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="863" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="866" class="Symbol">→</a> <a id="868" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="885" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="887" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="889" class="Symbol">→</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" class="Symbol">_</a>
<a id="897" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="907" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="912" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a> <a id="917" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="919" class="Symbol">=</a> <a id="921" href="Function.Metric.Definitions.html#917" class="Bound">d</a> <a id="923" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="934" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="939" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="941" href="Function.Metric.Definitions.html#907" class="Bound Operator">_≈ₐ_</a> <a id="946" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="948" href="Function.Metric.Definitions.html#912" class="Bound Operator">_≈ᵢ_</a>

<a id="Indiscernable"></a><a id="954" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="968" class="Symbol">:</a> <a id="970" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="974" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="976" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="979" class="Symbol">→</a> <a id="981" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="985" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="987" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="990" class="Symbol">→</a> <a id="992" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1009" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1011" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1013" class="Symbol">→</a> <a id="1015" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1023" class="Symbol">_</a>
<a id="1025" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1039" href="Function.Metric.Definitions.html#1039" class="Bound Operator">_≈ₐ_</a> <a id="1044" href="Function.Metric.Definitions.html#1044" class="Bound Operator">_≈ᵢ_</a> <a id="1049" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1051" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1054" class="Symbol">=</a> <a id="1056" class="Symbol">∀</a> <a id="1058" class="Symbol">{</a><a id="1059" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1061" href="Function.Metric.Definitions.html#1061" class="Bound">y</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a> <a id="1066" href="Function.Metric.Definitions.html#1049" class="Bound">d</a> <a id="1068" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1070" href="Function.Metric.Definitions.html#1061" class="Bound">y</a> <a id="1072" href="Function.Metric.Definitions.html#1044" class="Bound Operator">≈ᵢ</a> <a id="1075" href="Function.Metric.Definitions.html#1051" class="Bound">0#</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Function.Metric.Definitions.html#1059" class="Bound">x</a> <a id="1082" href="Function.Metric.Definitions.html#1039" class="Bound Operator">≈ₐ</a> <a id="1085" href="Function.Metric.Definitions.html#1061" class="Bound">y</a>

<a id="Definite"></a><a id="1088" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1103" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1105" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1114" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1116" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1119" class="Symbol">→</a> <a id="1121" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1138" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1140" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1152" class="Symbol">_</a>
<a id="1154" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1163" href="Function.Metric.Definitions.html#1163" class="Bound Operator">_≈ₐ_</a> <a id="1168" href="Function.Metric.Definitions.html#1168" class="Bound Operator">_≈ᵢ_</a> <a id="1173" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1175" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a> <a id="1178" class="Symbol">=</a> <a id="1180" class="Symbol">∀</a> <a id="1182" class="Symbol">{</a><a id="1183" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1185" href="Function.Metric.Definitions.html#1185" class="Bound">y</a><a id="1186" class="Symbol">}</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1192" href="Function.Metric.Definitions.html#1163" class="Bound Operator">≈ₐ</a> <a id="1195" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1197" class="Symbol">→</a> <a id="1199" href="Function.Metric.Definitions.html#1173" class="Bound">d</a> <a id="1201" href="Function.Metric.Definitions.html#1183" class="Bound">x</a> <a id="1203" href="Function.Metric.Definitions.html#1185" class="Bound">y</a> <a id="1205" href="Function.Metric.Definitions.html#1168" class="Bound Operator">≈ᵢ</a> <a id="1208" href="Function.Metric.Definitions.html#1175" class="Bound">0#</a>

<a id="NonNegative"></a><a id="1212" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1224" class="Symbol">:</a> <a id="1226" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1230" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1232" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1254" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1256" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1268" class="Symbol">_</a>
<a id="1270" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1282" href="Function.Metric.Definitions.html#1282" class="Bound Operator">_≤_</a> <a id="1286" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1288" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1291" class="Symbol">=</a> <a id="1293" class="Symbol">∀</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1298" href="Function.Metric.Definitions.html#1298" class="Bound">y</a><a id="1299" class="Symbol">}</a> <a id="1301" class="Symbol">→</a> <a id="1303" href="Function.Metric.Definitions.html#1288" class="Bound">0#</a> <a id="1306" href="Function.Metric.Definitions.html#1282" class="Bound Operator">≤</a> <a id="1308" href="Function.Metric.Definitions.html#1286" class="Bound">d</a> <a id="1310" href="Function.Metric.Definitions.html#1296" class="Bound">x</a> <a id="1312" href="Function.Metric.Definitions.html#1298" class="Bound">y</a>

<a id="Symmetric"></a><a id="1315" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1325" class="Symbol">:</a> <a id="1327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1331" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1333" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1354" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1356" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1364" class="Symbol">_</a>
<a id="1366" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="1376" href="Function.Metric.Definitions.html#1376" class="Bound Operator">_≈_</a> <a id="1380" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1382" class="Symbol">=</a> <a id="1384" class="Symbol">∀</a> <a id="1386" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1388" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1390" class="Symbol">→</a> <a id="1392" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1394" href="Function.Metric.Definitions.html#1386" class="Bound">x</a> <a id="1396" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1398" href="Function.Metric.Definitions.html#1376" class="Bound Operator">≈</a> <a id="1400" href="Function.Metric.Definitions.html#1380" class="Bound">d</a> <a id="1402" href="Function.Metric.Definitions.html#1388" class="Bound">y</a> <a id="1404" href="Function.Metric.Definitions.html#1386" class="Bound">x</a>

<a id="TriangleInequality"></a><a id="1407" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1426" class="Symbol">:</a> <a id="1428" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1432" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1434" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1436" class="Symbol">→</a> <a id="1438" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1442" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1463" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1465" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1467" class="Symbol">→</a> <a id="1469" class="Symbol">_</a>
<a id="1471" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="1490" href="Function.Metric.Definitions.html#1490" class="Bound Operator">_≤_</a> <a id="1494" href="Function.Metric.Definitions.html#1494" class="Bound Operator">_∙_</a> <a id="1498" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1500" class="Symbol">=</a> <a id="1502" class="Symbol">∀</a> <a id="1504" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1506" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1508" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1514" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1516" href="Function.Metric.Definitions.html#1508" class="Bound">z</a> <a id="1518" href="Function.Metric.Definitions.html#1490" class="Bound Operator">≤</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1523" href="Function.Metric.Definitions.html#1504" class="Bound">x</a> <a id="1525" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1527" href="Function.Metric.Definitions.html#1494" class="Bound Operator">∙</a> <a id="1529" href="Function.Metric.Definitions.html#1498" class="Bound">d</a> <a id="1531" href="Function.Metric.Definitions.html#1506" class="Bound">y</a> <a id="1533" href="Function.Metric.Definitions.html#1508" class="Bound">z</a><a id="1534" class="Symbol">)</a>

<a id="Bounded"></a><a id="1537" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1545" class="Symbol">:</a> <a id="1547" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1551" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1553" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1555" class="Symbol">→</a> <a id="1557" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1574" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1576" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1584" class="Symbol">_</a>
<a id="1586" href="Function.Metric.Definitions.html#1537" class="Function">Bounded</a> <a id="1594" href="Function.Metric.Definitions.html#1594" class="Bound Operator">_≤_</a> <a id="1598" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1600" class="Symbol">=</a> <a id="1602" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1604" class="Symbol">λ</a> <a id="1606" href="Function.Metric.Definitions.html#1606" class="Bound">n</a> <a id="1608" class="Symbol">→</a> <a id="1610" class="Symbol">∀</a> <a id="1612" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1614" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1616" class="Symbol">→</a> <a id="1618" href="Function.Metric.Definitions.html#1598" class="Bound">d</a> <a id="1620" href="Function.Metric.Definitions.html#1612" class="Bound">x</a> <a id="1622" href="Function.Metric.Definitions.html#1614" class="Bound">y</a> <a id="1624" href="Function.Metric.Definitions.html#1594" class="Bound Operator">≤</a> <a id="1626" href="Function.Metric.Definitions.html#1606" class="Bound">n</a>

<a id="TranslationInvariant"></a><a id="1629" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1656" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1658" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1667" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1669" class="Symbol">→</a> <a id="1671" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1688" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1690" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1698" class="Symbol">_</a>
<a id="1700" href="Function.Metric.Definitions.html#1629" class="Function">TranslationInvariant</a> <a id="1721" href="Function.Metric.Definitions.html#1721" class="Bound Operator">_≈_</a> <a id="1725" href="Function.Metric.Definitions.html#1725" class="Bound Operator">_∙_</a> <a id="1729" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1731" class="Symbol">=</a> <a id="1733" class="Symbol">∀</a> <a id="1735" class="Symbol">{</a><a id="1736" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1738" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1740" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1741" class="Symbol">}</a> <a id="1743" class="Symbol">→</a> <a id="1745" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1747" class="Symbol">(</a><a id="1748" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1750" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1752" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1753" class="Symbol">)</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Function.Metric.Definitions.html#1738" class="Bound">y</a> <a id="1758" href="Function.Metric.Definitions.html#1725" class="Bound Operator">∙</a> <a id="1760" href="Function.Metric.Definitions.html#1740" class="Bound">a</a><a id="1761" class="Symbol">)</a> <a id="1763" href="Function.Metric.Definitions.html#1721" class="Bound Operator">≈</a> <a id="1765" href="Function.Metric.Definitions.html#1729" class="Bound">d</a> <a id="1767" href="Function.Metric.Definitions.html#1736" class="Bound">x</a> <a id="1769" href="Function.Metric.Definitions.html#1738" class="Bound">y</a>

<a id="Contracting"></a><a id="1772" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1792" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1794" class="Symbol">→</a> <a id="1796" class="Symbol">(</a><a id="1797" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1799" class="Symbol">→</a> <a id="1801" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1823" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1825" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1827" class="Symbol">→</a> <a id="1829" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1833" class="Symbol">_</a>
<a id="1835" href="Function.Metric.Definitions.html#1772" class="Function">Contracting</a> <a id="1847" href="Function.Metric.Definitions.html#1847" class="Bound Operator">_≤_</a> <a id="1851" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1853" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1861" href="Function.Metric.Definitions.html#1861" class="Bound">y</a> <a id="1863" class="Symbol">→</a> <a id="1865" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1870" href="Function.Metric.Definitions.html#1859" class="Bound">x</a><a id="1871" class="Symbol">)</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Function.Metric.Definitions.html#1851" class="Bound">f</a> <a id="1876" href="Function.Metric.Definitions.html#1861" class="Bound">y</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Function.Metric.Definitions.html#1847" class="Bound Operator">≤</a> <a id="1881" href="Function.Metric.Definitions.html#1853" class="Bound">d</a> <a id="1883" href="Function.Metric.Definitions.html#1859" class="Bound">x</a> <a id="1885" href="Function.Metric.Definitions.html#1861" class="Bound">y</a>

<a id="ContractingOnOrbits"></a><a id="1888" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1908" class="Symbol">:</a> <a id="1910" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1914" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1916" href="Function.Metric.Definitions.html#701" class="Generalizable">ℓ</a> <a id="1918" class="Symbol">→</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1923" class="Symbol">→</a> <a id="1925" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Symbol">→</a> <a id="1930" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1947" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="1949" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Function.Metric.Definitions.html#1888" class="Function">ContractingOnOrbits</a> <a id="1979" href="Function.Metric.Definitions.html#1979" class="Bound Operator">_≤_</a> <a id="1983" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="1985" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Symbol">∀</a> <a id="1991" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2000" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2001" class="Symbol">)</a> <a id="2003" class="Symbol">(</a><a id="2004" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2009" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2010" class="Symbol">))</a> <a id="2013" href="Function.Metric.Definitions.html#1979" class="Bound Operator">≤</a> <a id="2015" href="Function.Metric.Definitions.html#1985" class="Bound">d</a> <a id="2017" href="Function.Metric.Definitions.html#1991" class="Bound">x</a> <a id="2019" class="Symbol">(</a><a id="2020" href="Function.Metric.Definitions.html#1983" class="Bound">f</a> <a id="2022" href="Function.Metric.Definitions.html#1991" class="Bound">x</a><a id="2023" class="Symbol">)</a>

<a id="StrictlyContracting"></a><a id="2026" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2052" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2054" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2063" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2065" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2068" class="Symbol">→</a> <a id="2070" class="Symbol">(</a><a id="2071" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2076" class="Symbol">)</a> <a id="2078" class="Symbol">→</a> <a id="2080" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2097" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2099" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2101" class="Symbol">→</a> <a id="2103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2107" class="Symbol">_</a>
<a id="2109" href="Function.Metric.Definitions.html#2026" class="Function">StrictlyContracting</a> <a id="2129" href="Function.Metric.Definitions.html#2129" class="Bound Operator">_≈_</a> <a id="2133" href="Function.Metric.Definitions.html#2133" class="Bound Operator">_&lt;_</a> <a id="2137" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2139" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2141" class="Symbol">=</a> <a id="2143" class="Symbol">∀</a> <a id="2145" class="Symbol">{</a><a id="2146" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2148" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2149" class="Symbol">}</a> <a id="2151" class="Symbol">→</a> <a id="2153" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Function.Metric.Definitions.html#2148" class="Bound">y</a> <a id="2158" href="Function.Metric.Definitions.html#2129" class="Bound Operator">≈</a> <a id="2160" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2167" class="Symbol">(</a><a id="2168" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2170" href="Function.Metric.Definitions.html#2146" class="Bound">x</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Function.Metric.Definitions.html#2137" class="Bound">f</a> <a id="2176" href="Function.Metric.Definitions.html#2148" class="Bound">y</a><a id="2177" class="Symbol">)</a> <a id="2179" href="Function.Metric.Definitions.html#2133" class="Bound Operator">&lt;</a> <a id="2181" href="Function.Metric.Definitions.html#2139" class="Bound">d</a> <a id="2183" href="Function.Metric.Definitions.html#2146" class="Bound">x</a> <a id="2185" href="Function.Metric.Definitions.html#2148" class="Bound">y</a>

<a id="StrictlyContractingOnOrbits"></a><a id="2188" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2216" class="Symbol">:</a> <a id="2218" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2222" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2224" href="Function.Metric.Definitions.html#703" class="Generalizable">ℓ₁</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2233" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2235" href="Function.Metric.Definitions.html#706" class="Generalizable">ℓ₂</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2243" class="Symbol">→</a> <a id="2245" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a><a id="2246" class="Symbol">)</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2267" href="Function.Metric.Definitions.html#721" class="Generalizable">A</a> <a id="2269" href="Function.Metric.Definitions.html#735" class="Generalizable">I</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2277" class="Symbol">_</a>
<a id="2279" href="Function.Metric.Definitions.html#2188" class="Function">StrictlyContractingOnOrbits</a> <a id="2307" href="Function.Metric.Definitions.html#2307" class="Bound Operator">_≈_</a> <a id="2311" href="Function.Metric.Definitions.html#2311" class="Bound Operator">_&lt;_</a> <a id="2315" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2317" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2319" class="Symbol">=</a> <a id="2321" class="Symbol">∀</a> <a id="2323" class="Symbol">{</a><a id="2324" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">→</a> <a id="2329" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2331" class="Symbol">(</a><a id="2332" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2334" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2336" href="Function.Metric.Definitions.html#2307" class="Bound Operator">≈</a> <a id="2338" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2348" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2349" class="Symbol">)</a> <a id="2351" class="Symbol">(</a><a id="2352" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2357" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2358" class="Symbol">))</a> <a id="2361" href="Function.Metric.Definitions.html#2311" class="Bound Operator">&lt;</a> <a id="2363" href="Function.Metric.Definitions.html#2317" class="Bound">d</a> <a id="2365" href="Function.Metric.Definitions.html#2324" class="Bound">x</a> <a id="2367" class="Symbol">(</a><a id="2368" href="Function.Metric.Definitions.html#2315" class="Bound">f</a> <a id="2370" href="Function.Metric.Definitions.html#2324" class="Bound">x</a><a id="2371" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Metric.Nat.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Function.Metric.Nat.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Nat.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for metrics over ℕ</a>
<a id="136" class="Comment">------------------------------------------------------------------------</a>

<a id="210" class="Comment">-- Unfortunately, unlike definitions and structures, the bundles over</a>
<a id="280" class="Comment">-- general metric spaces cannot be reused as it is impossible to</a>
<a id="345" class="Comment">-- constrain the image set to ℕ.</a>

<a id="379" class="Symbol">{-#</a> <a id="383" class="Keyword">OPTIONS</a> <a id="391" class="Pragma">--cubical-compatible</a> <a id="412" class="Pragma">--safe</a> <a id="419" class="Symbol">#-}</a>

<a id="424" class="Keyword">module</a> <a id="431" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="459" class="Keyword">where</a>

<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="492" class="Keyword">hiding</a> <a id="499" class="Symbol">(</a><a id="500" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="503" class="Symbol">;</a> <a id="505" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">open</a> <a id="515" class="Keyword">import</a> <a id="522" href="Function.Base.html" class="Module">Function.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Function.Base.html#725" class="Function">const</a><a id="548" class="Symbol">)</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Level.html" class="Module">Level</a> <a id="568" class="Keyword">using</a> <a id="574" class="Symbol">(</a><a id="575" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="580" class="Symbol">;</a> <a id="582" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="585" class="Symbol">;</a> <a id="587" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="590" class="Symbol">)</a>
<a id="592" class="Keyword">open</a> <a id="597" class="Keyword">import</a> <a id="604" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="625" class="Keyword">using</a> <a id="631" class="Symbol">(</a><a id="632" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="702" class="Symbol">)</a>
<a id="704" class="Keyword">open</a> <a id="709" class="Keyword">import</a> <a id="716" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="787" class="Symbol">)</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a><a id="849" class="Symbol">)</a>
<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a>
  <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a><a id="916" class="Symbol">;</a> <a id="918" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a><a id="929" class="Symbol">;</a> <a id="931" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a><a id="948" class="Symbol">;</a> <a id="950" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a>
        <a id="971" class="Symbol">;</a> <a id="973" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a><a id="981" class="Symbol">;</a> <a id="983" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a><a id="996" class="Symbol">)</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Function.Metric.Bundles.html" class="Module">Function.Metric.Bundles</a> <a id="1034" class="Symbol">as</a> <a id="1037" class="Module">Base</a> <a id="1042" class="Keyword">using</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Function.Metric.Bundles.html#3701" class="Record">GeneralMetric</a><a id="1062" class="Symbol">)</a>

<a id="1065" class="Comment">------------------------------------------------------------------------</a>
<a id="1138" class="Comment">-- Proto-metric</a>

<a id="1155" class="Keyword">record</a> <a id="ProtoMetric"></a><a id="1162" href="Function.Metric.Nat.Bundles.html#1162" class="Record">ProtoMetric</a> <a id="1174" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a> <a id="1176" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a> <a id="1178" class="Symbol">:</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">(</a><a id="1185" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1189" class="Symbol">(</a><a id="1190" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a> <a id="1192" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1194" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a><a id="1195" class="Symbol">))</a> <a id="1198" class="Keyword">where</a>
  <a id="1206" class="Keyword">infix</a> <a id="1212" class="Number">4</a> <a id="1214" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a>
  <a id="1220" class="Keyword">field</a>
    <a id="ProtoMetric.Carrier"></a><a id="1230" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a>       <a id="1244" class="Symbol">:</a> <a id="1246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1250" href="Function.Metric.Nat.Bundles.html#1174" class="Bound">a</a>
    <a id="ProtoMetric._≈_"></a><a id="1256" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a>           <a id="1270" class="Symbol">:</a> <a id="1272" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1276" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a> <a id="1284" href="Function.Metric.Nat.Bundles.html#1176" class="Bound">ℓ</a>
    <a id="ProtoMetric.d"></a><a id="1290" href="Function.Metric.Nat.Bundles.html#1290" class="Field">d</a>             <a id="1304" class="Symbol">:</a> <a id="1306" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1323" href="Function.Metric.Nat.Bundles.html#1230" class="Field">Carrier</a>
    <a id="ProtoMetric.isProtoMetric"></a><a id="1335" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="1365" href="Function.Metric.Nat.Bundles.html#1256" class="Field Operator">_≈_</a> <a id="1369" href="Function.Metric.Nat.Bundles.html#1290" class="Field">d</a>

  <a id="1374" class="Keyword">open</a> <a id="1379" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1393" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1407" class="Keyword">public</a>

<a id="1415" class="Comment">------------------------------------------------------------------------</a>
<a id="1488" class="Comment">-- PreMetric</a>

<a id="1502" class="Keyword">record</a> <a id="PreMetric"></a><a id="1509" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="1519" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1521" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a> <a id="1523" class="Symbol">:</a> <a id="1525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1534" class="Symbol">(</a><a id="1535" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1537" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1539" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a><a id="1540" class="Symbol">))</a> <a id="1543" class="Keyword">where</a>
  <a id="1551" class="Keyword">infix</a> <a id="1557" class="Number">4</a> <a id="1559" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a>
  <a id="1565" class="Keyword">field</a>
    <a id="PreMetric.Carrier"></a><a id="1575" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a>     <a id="1587" class="Symbol">:</a> <a id="1589" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1593" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a>
    <a id="PreMetric._≈_"></a><a id="1599" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a>         <a id="1611" class="Symbol">:</a> <a id="1613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1617" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a> <a id="1625" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a>
    <a id="PreMetric.d"></a><a id="1631" href="Function.Metric.Nat.Bundles.html#1631" class="Field">d</a>           <a id="1643" class="Symbol">:</a> <a id="1645" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1662" href="Function.Metric.Nat.Bundles.html#1575" class="Field">Carrier</a>
    <a id="PreMetric.isPreMetric"></a><a id="1674" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="1686" class="Symbol">:</a> <a id="1688" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1700" href="Function.Metric.Nat.Bundles.html#1599" class="Field Operator">_≈_</a> <a id="1704" href="Function.Metric.Nat.Bundles.html#1631" class="Field">d</a>

  <a id="1709" class="Keyword">open</a> <a id="1714" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="1726" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="1738" class="Keyword">public</a>

  <a id="PreMetric.protoMetric"></a><a id="1748" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a> <a id="1760" class="Symbol">:</a> <a id="1762" href="Function.Metric.Nat.Bundles.html#1162" class="Record">ProtoMetric</a> <a id="1774" href="Function.Metric.Nat.Bundles.html#1519" class="Bound">a</a> <a id="1776" href="Function.Metric.Nat.Bundles.html#1521" class="Bound">ℓ</a>
  <a id="1780" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
    <a id="1805" class="Symbol">{</a> <a id="1807" href="Function.Metric.Nat.Bundles.html#1335" class="Field">isProtoMetric</a> <a id="1821" class="Symbol">=</a> <a id="1823" href="Function.Metric.Structures.html#1600" class="Function">isProtoMetric</a>
    <a id="1841" class="Symbol">}</a>

<a id="1844" class="Comment">------------------------------------------------------------------------</a>
<a id="1917" class="Comment">-- QuasiSemiMetric</a>

<a id="1937" class="Keyword">record</a> <a id="QuasiSemiMetric"></a><a id="1944" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="1960" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="1962" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="1978" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1980" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a><a id="1981" class="Symbol">))</a> <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">infix</a> <a id="1998" class="Number">4</a> <a id="2000" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a>
  <a id="2006" class="Keyword">field</a>
    <a id="QuasiSemiMetric.Carrier"></a><a id="2016" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a>           <a id="2034" class="Symbol">:</a> <a id="2036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2040" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a>
    <a id="QuasiSemiMetric._≈_"></a><a id="2046" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a>               <a id="2064" class="Symbol">:</a> <a id="2066" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2070" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a> <a id="2078" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a>
    <a id="QuasiSemiMetric.d"></a><a id="2084" href="Function.Metric.Nat.Bundles.html#2084" class="Field">d</a>                 <a id="2102" class="Symbol">:</a> <a id="2104" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2121" href="Function.Metric.Nat.Bundles.html#2016" class="Field">Carrier</a>
    <a id="QuasiSemiMetric.isQuasiSemiMetric"></a><a id="2133" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2151" class="Symbol">:</a> <a id="2153" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="2171" href="Function.Metric.Nat.Bundles.html#2046" class="Field Operator">_≈_</a> <a id="2175" href="Function.Metric.Nat.Bundles.html#2084" class="Field">d</a>

  <a id="2180" class="Keyword">open</a> <a id="2185" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2203" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2221" class="Keyword">public</a>

  <a id="QuasiSemiMetric.preMetric"></a><a id="2231" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2241" class="Symbol">:</a> <a id="2243" href="Function.Metric.Nat.Bundles.html#1509" class="Record">PreMetric</a> <a id="2253" href="Function.Metric.Nat.Bundles.html#1960" class="Bound">a</a> <a id="2255" href="Function.Metric.Nat.Bundles.html#1962" class="Bound">ℓ</a>
  <a id="2259" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2269" class="Symbol">=</a> <a id="2271" class="Keyword">record</a>
    <a id="2282" class="Symbol">{</a> <a id="2284" href="Function.Metric.Nat.Bundles.html#1674" class="Field">isPreMetric</a> <a id="2296" class="Symbol">=</a> <a id="2298" href="Function.Metric.Structures.html#1938" class="Function">isPreMetric</a>
    <a id="2314" class="Symbol">}</a>

  <a id="2319" class="Keyword">open</a> <a id="2324" href="Function.Metric.Nat.Bundles.html#1509" class="Module">PreMetric</a> <a id="2334" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a> <a id="2344" class="Keyword">public</a>
    <a id="2355" class="Keyword">using</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="2373" class="Symbol">)</a>

<a id="2376" class="Comment">------------------------------------------------------------------------</a>
<a id="2449" class="Comment">-- SemiMetric</a>

<a id="2464" class="Keyword">record</a> <a id="SemiMetric"></a><a id="2471" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="2482" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2484" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a> <a id="2486" class="Symbol">:</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2502" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a><a id="2503" class="Symbol">))</a> <a id="2506" class="Keyword">where</a>
  <a id="2514" class="Keyword">infix</a> <a id="2520" class="Number">4</a> <a id="2522" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a>
  <a id="2528" class="Keyword">field</a>
    <a id="SemiMetric.Carrier"></a><a id="2538" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a>      <a id="2551" class="Symbol">:</a> <a id="2553" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2557" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a>
    <a id="SemiMetric._≈_"></a><a id="2563" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a>          <a id="2576" class="Symbol">:</a> <a id="2578" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2582" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a> <a id="2590" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a>
    <a id="SemiMetric.d"></a><a id="2596" href="Function.Metric.Nat.Bundles.html#2596" class="Field">d</a>            <a id="2609" class="Symbol">:</a> <a id="2611" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2628" href="Function.Metric.Nat.Bundles.html#2538" class="Field">Carrier</a>
    <a id="SemiMetric.isSemiMetric"></a><a id="2640" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="2668" href="Function.Metric.Nat.Bundles.html#2563" class="Field Operator">_≈_</a> <a id="2672" href="Function.Metric.Nat.Bundles.html#2596" class="Field">d</a>

  <a id="2677" class="Keyword">open</a> <a id="2682" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="2695" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="2708" class="Keyword">public</a>

  <a id="SemiMetric.quasiSemiMetric"></a><a id="2718" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Function.Metric.Nat.Bundles.html#1944" class="Record">QuasiSemiMetric</a> <a id="2752" href="Function.Metric.Nat.Bundles.html#2482" class="Bound">a</a> <a id="2754" href="Function.Metric.Nat.Bundles.html#2484" class="Bound">ℓ</a>
  <a id="2758" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2774" class="Symbol">=</a> <a id="2776" class="Keyword">record</a>
    <a id="2787" class="Symbol">{</a> <a id="2789" href="Function.Metric.Nat.Bundles.html#2133" class="Field">isQuasiSemiMetric</a> <a id="2807" class="Symbol">=</a> <a id="2809" href="Function.Metric.Structures.html#2255" class="Function">isQuasiSemiMetric</a>
    <a id="2831" class="Symbol">}</a>

  <a id="2836" class="Keyword">open</a> <a id="2841" href="Function.Metric.Nat.Bundles.html#1944" class="Module">QuasiSemiMetric</a> <a id="2857" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a> <a id="2873" class="Keyword">public</a>
    <a id="2884" class="Keyword">using</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="2902" class="Symbol">;</a> <a id="2904" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="2913" class="Symbol">)</a>

<a id="2916" class="Comment">------------------------------------------------------------------------</a>
<a id="2989" class="Comment">-- Metrics</a>

<a id="3001" class="Keyword">record</a> <a id="Metric"></a><a id="3008" href="Function.Metric.Nat.Bundles.html#3008" class="Record">Metric</a> <a id="3015" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3017" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3035" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a><a id="3036" class="Symbol">))</a> <a id="3039" class="Keyword">where</a>
  <a id="3047" class="Keyword">infix</a> <a id="3053" class="Number">4</a> <a id="3055" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a>
  <a id="3061" class="Keyword">field</a>
    <a id="Metric.Carrier"></a><a id="3071" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a>  <a id="3080" class="Symbol">:</a> <a id="3082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3086" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a>
    <a id="Metric._≈_"></a><a id="3092" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a>      <a id="3101" class="Symbol">:</a> <a id="3103" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3107" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a> <a id="3115" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a>
    <a id="Metric.d"></a><a id="3121" href="Function.Metric.Nat.Bundles.html#3121" class="Field">d</a>        <a id="3130" class="Symbol">:</a> <a id="3132" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="3149" href="Function.Metric.Nat.Bundles.html#3071" class="Field">Carrier</a>
    <a id="Metric.isMetric"></a><a id="3161" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="3170" class="Symbol">:</a> <a id="3172" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="3181" href="Function.Metric.Nat.Bundles.html#3092" class="Field Operator">_≈_</a> <a id="3185" href="Function.Metric.Nat.Bundles.html#3121" class="Field">d</a>

  <a id="3190" class="Keyword">open</a> <a id="3195" href="Function.Metric.Nat.Structures.html#1971" class="Module">IsMetric</a> <a id="3204" href="Function.Metric.Nat.Bundles.html#3161" class="Field">isMetric</a> <a id="3213" class="Keyword">public</a>

  <a id="Metric.semiMetric"></a><a id="3223" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="3247" href="Function.Metric.Nat.Bundles.html#3015" class="Bound">a</a> <a id="3249" href="Function.Metric.Nat.Bundles.html#3017" class="Bound">ℓ</a>
  <a id="3253" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3264" class="Symbol">=</a> <a id="3266" class="Keyword">record</a>
    <a id="3277" class="Symbol">{</a> <a id="3279" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="3292" class="Symbol">=</a> <a id="3294" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3311" class="Symbol">}</a>

  <a id="3316" class="Keyword">open</a> <a id="3321" href="Function.Metric.Nat.Bundles.html#2471" class="Module">SemiMetric</a> <a id="3332" href="Function.Metric.Nat.Bundles.html#3223" class="Function">semiMetric</a> <a id="3343" class="Keyword">public</a>
    <a id="3354" class="Keyword">using</a> <a id="3360" class="Symbol">(</a><a id="3361" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="3372" class="Symbol">;</a> <a id="3374" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="3383" class="Symbol">;</a> <a id="3385" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a><a id="3400" class="Symbol">)</a>

<a id="3403" class="Comment">------------------------------------------------------------------------</a>
<a id="3476" class="Comment">-- UltraMetrics</a>

<a id="3493" class="Keyword">record</a> <a id="UltraMetric"></a><a id="3500" href="Function.Metric.Nat.Bundles.html#3500" class="Record">UltraMetric</a> <a id="3512" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3514" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3522" class="Symbol">(</a><a id="3523" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3530" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3532" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a><a id="3533" class="Symbol">))</a> <a id="3536" class="Keyword">where</a>
  <a id="3544" class="Keyword">infix</a> <a id="3550" class="Number">4</a> <a id="3552" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a>
  <a id="3558" class="Keyword">field</a>
    <a id="UltraMetric.Carrier"></a><a id="3568" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a>       <a id="3582" class="Symbol">:</a> <a id="3584" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3588" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a>
    <a id="UltraMetric._≈_"></a><a id="3594" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a>           <a id="3608" class="Symbol">:</a> <a id="3610" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3614" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a> <a id="3622" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a>
    <a id="UltraMetric.d"></a><a id="3628" href="Function.Metric.Nat.Bundles.html#3628" class="Field">d</a>             <a id="3642" class="Symbol">:</a> <a id="3644" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="3661" href="Function.Metric.Nat.Bundles.html#3568" class="Field">Carrier</a>
    <a id="UltraMetric.isUltraMetric"></a><a id="3673" href="Function.Metric.Nat.Bundles.html#3673" class="Field">isUltraMetric</a> <a id="3687" class="Symbol">:</a> <a id="3689" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="3703" href="Function.Metric.Nat.Bundles.html#3594" class="Field Operator">_≈_</a> <a id="3707" href="Function.Metric.Nat.Bundles.html#3628" class="Field">d</a>

  <a id="3712" class="Keyword">open</a> <a id="3717" href="Function.Metric.Nat.Structures.html#2313" class="Module">IsUltraMetric</a> <a id="3731" href="Function.Metric.Nat.Bundles.html#3673" class="Field">isUltraMetric</a> <a id="3745" class="Keyword">public</a>

  <a id="UltraMetric.semiMetric"></a><a id="3755" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Function.Metric.Nat.Bundles.html#2471" class="Record">SemiMetric</a> <a id="3779" href="Function.Metric.Nat.Bundles.html#3512" class="Bound">a</a> <a id="3781" href="Function.Metric.Nat.Bundles.html#3514" class="Bound">ℓ</a>
  <a id="3785" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3796" class="Symbol">=</a> <a id="3798" class="Keyword">record</a>
    <a id="3809" class="Symbol">{</a> <a id="3811" href="Function.Metric.Nat.Bundles.html#2640" class="Field">isSemiMetric</a> <a id="3824" class="Symbol">=</a> <a id="3826" href="Function.Metric.Structures.html#3130" class="Function">isSemiMetric</a>
    <a id="3843" class="Symbol">}</a>

  <a id="3848" class="Keyword">open</a> <a id="3853" href="Function.Metric.Nat.Bundles.html#2471" class="Module">SemiMetric</a> <a id="3864" href="Function.Metric.Nat.Bundles.html#3755" class="Function">semiMetric</a> <a id="3875" class="Keyword">public</a>
    <a id="3886" class="Keyword">using</a> <a id="3892" class="Symbol">(</a><a id="3893" href="Function.Metric.Nat.Bundles.html#1748" class="Function">protoMetric</a><a id="3904" class="Symbol">;</a> <a id="3906" href="Function.Metric.Nat.Bundles.html#2231" class="Function">preMetric</a><a id="3915" class="Symbol">;</a> <a id="3917" href="Function.Metric.Nat.Bundles.html#2718" class="Function">quasiSemiMetric</a><a id="3932" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Metric.Nat.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Function.Metric.Nat.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Nat.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="296" class="Keyword">where</a>

<a id="303" class="Keyword">open</a> <a id="308" class="Keyword">import</a> <a id="315" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="329" class="Keyword">using</a> <a id="335" class="Symbol">(</a><a id="336" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="337" class="Symbol">)</a>
<a id="339" class="Keyword">import</a> <a id="346" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">Base</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a><a id="398" class="Symbol">)</a>

<a id="401" class="Comment">------------------------------------------------------------------------</a>
<a id="474" class="Comment">-- Definition</a>

<a id="DistanceFunction"></a><a id="489" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="506" class="Symbol">:</a> <a id="508" class="Symbol">∀</a> <a id="510" class="Symbol">{</a><a id="511" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a><a id="512" class="Symbol">}</a> <a id="514" class="Symbol">→</a> <a id="516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="520" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a> <a id="522" class="Symbol">→</a> <a id="524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="528" href="Function.Metric.Nat.Core.html#511" class="Bound">a</a>
<a id="530" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="547" href="Function.Metric.Nat.Core.html#547" class="Bound">A</a> <a id="549" class="Symbol">=</a> <a id="551" href="Function.Metric.Core.html#451" class="Function">Base.DistanceFunction</a> <a id="573" href="Function.Metric.Nat.Core.html#547" class="Bound">A</a> <a id="575" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a></pre></body></html>


==> anc/html/Function.Metric.Nat.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Function.Metric.Nat.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Nat.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="303" class="Keyword">where</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="381" class="Symbol">;</a> <a id="383" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="386" class="Symbol">;</a> <a id="388" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="391" class="Symbol">;</a> <a id="393" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a> <a id="397" class="Symbol">;</a> <a id="399" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Level.html" class="Module">Level</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="434" class="Symbol">)</a>
<a id="436" class="Keyword">open</a> <a id="441" class="Keyword">import</a> <a id="448" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="546" class="Symbol">)</a>

<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a>
<a id="586" class="Keyword">import</a> <a id="593" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a> <a id="621" class="Symbol">as</a> <a id="624" class="Module">Base</a>

<a id="630" class="Keyword">private</a>
  <a id="640" class="Keyword">variable</a>
    <a id="653" href="Function.Metric.Nat.Definitions.html#653" class="Generalizable">a</a> <a id="655" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="657" class="Symbol">:</a> <a id="659" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="669" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a>   <a id="673" class="Symbol">:</a> <a id="675" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="679" href="Function.Metric.Nat.Definitions.html#653" class="Generalizable">a</a>

<a id="682" class="Comment">------------------------------------------------------------------------</a>
<a id="755" class="Comment">-- Properties</a>

<a id="770" class="Comment">-- Basic</a>

<a id="Congruent"></a><a id="780" href="Function.Metric.Nat.Definitions.html#780" class="Function">Congruent</a> <a id="790" class="Symbol">:</a> <a id="792" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="796" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="798" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="800" class="Symbol">→</a> <a id="802" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="819" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="821" class="Symbol">→</a> <a id="823" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="827" class="Symbol">_</a>
<a id="829" href="Function.Metric.Nat.Definitions.html#780" class="Function">Congruent</a> <a id="839" href="Function.Metric.Nat.Definitions.html#839" class="Bound Operator">_≈ₐ_</a> <a id="844" href="Function.Metric.Nat.Definitions.html#844" class="Bound">d</a> <a id="846" class="Symbol">=</a> <a id="848" href="Function.Metric.Definitions.html#834" class="Function">Base.Congruent</a> <a id="863" href="Function.Metric.Nat.Definitions.html#839" class="Bound Operator">_≈ₐ_</a> <a id="868" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="872" href="Function.Metric.Nat.Definitions.html#844" class="Bound">d</a>

<a id="Indiscernable"></a><a id="875" href="Function.Metric.Nat.Definitions.html#875" class="Function">Indiscernable</a> <a id="889" class="Symbol">:</a> <a id="891" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="895" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="897" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="899" class="Symbol">→</a> <a id="901" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="918" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="920" class="Symbol">→</a> <a id="922" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="926" class="Symbol">_</a>
<a id="928" href="Function.Metric.Nat.Definitions.html#875" class="Function">Indiscernable</a> <a id="942" href="Function.Metric.Nat.Definitions.html#942" class="Bound Operator">_≈ₐ_</a> <a id="947" href="Function.Metric.Nat.Definitions.html#947" class="Bound">d</a> <a id="949" class="Symbol">=</a> <a id="951" href="Function.Metric.Definitions.html#954" class="Function">Base.Indiscernable</a> <a id="970" href="Function.Metric.Nat.Definitions.html#942" class="Bound Operator">_≈ₐ_</a> <a id="975" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="979" href="Function.Metric.Nat.Definitions.html#947" class="Bound">d</a> <a id="981" class="Number">0</a>

<a id="Definite"></a><a id="984" href="Function.Metric.Nat.Definitions.html#984" class="Function">Definite</a> <a id="993" class="Symbol">:</a> <a id="995" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="999" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1001" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1022" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1024" class="Symbol">→</a> <a id="1026" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1030" class="Symbol">_</a>
<a id="1032" href="Function.Metric.Nat.Definitions.html#984" class="Function">Definite</a> <a id="1041" href="Function.Metric.Nat.Definitions.html#1041" class="Bound Operator">_≈ₐ_</a> <a id="1046" href="Function.Metric.Nat.Definitions.html#1046" class="Bound">d</a> <a id="1048" class="Symbol">=</a> <a id="1050" href="Function.Metric.Definitions.html#1088" class="Function">Base.Definite</a> <a id="1064" href="Function.Metric.Nat.Definitions.html#1041" class="Bound Operator">_≈ₐ_</a> <a id="1069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1073" href="Function.Metric.Nat.Definitions.html#1046" class="Bound">d</a> <a id="1075" class="Number">0</a>

<a id="Symmetric"></a><a id="1078" href="Function.Metric.Nat.Definitions.html#1078" class="Function">Symmetric</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1107" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1109" class="Symbol">→</a> <a id="1111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1115" class="Symbol">_</a>
<a id="1117" href="Function.Metric.Nat.Definitions.html#1078" class="Function">Symmetric</a> <a id="1127" class="Symbol">=</a> <a id="1129" href="Function.Metric.Definitions.html#1315" class="Function">Base.Symmetric</a> <a id="1144" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="Bounded"></a><a id="1149" href="Function.Metric.Nat.Definitions.html#1149" class="Function">Bounded</a> <a id="1157" class="Symbol">:</a> <a id="1159" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1176" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1178" class="Symbol">→</a> <a id="1180" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1184" class="Symbol">_</a>
<a id="1186" href="Function.Metric.Nat.Definitions.html#1149" class="Function">Bounded</a> <a id="1194" class="Symbol">=</a> <a id="1196" href="Function.Metric.Definitions.html#1537" class="Function">Base.Bounded</a> <a id="1209" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>

<a id="TranslationInvariant"></a><a id="1214" href="Function.Metric.Nat.Definitions.html#1214" class="Function">TranslationInvariant</a> <a id="1235" class="Symbol">:</a> <a id="1237" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1241" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1243" class="Symbol">→</a> <a id="1245" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1262" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1270" class="Symbol">_</a>
<a id="1272" href="Function.Metric.Nat.Definitions.html#1214" class="Function">TranslationInvariant</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="Function.Metric.Definitions.html#1629" class="Function">Base.TranslationInvariant</a> <a id="1321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="1326" class="Comment">-- Inequalities</a>

<a id="TriangleInequality"></a><a id="1343" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1381" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1383" class="Symbol">→</a> <a id="1385" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1389" class="Symbol">_</a>
<a id="1391" href="Function.Metric.Nat.Definitions.html#1343" class="Function">TriangleInequality</a> <a id="1410" class="Symbol">=</a> <a id="1412" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1436" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1440" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="MaxTriangleInequality"></a><a id="1445" href="Function.Metric.Nat.Definitions.html#1445" class="Function">MaxTriangleInequality</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1486" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1494" class="Symbol">_</a>
<a id="1496" href="Function.Metric.Nat.Definitions.html#1445" class="Function">MaxTriangleInequality</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Function.Metric.Definitions.html#1407" class="Function">Base.TriangleInequality</a> <a id="1544" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1548" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>

<a id="1553" class="Comment">-- Contractions</a>

<a id="Contracting"></a><a id="1570" href="Function.Metric.Nat.Definitions.html#1570" class="Function">Contracting</a> <a id="1582" class="Symbol">:</a> <a id="1584" class="Symbol">(</a><a id="1585" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1590" class="Symbol">)</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1611" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1613" class="Symbol">→</a> <a id="1615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1619" class="Symbol">_</a>
<a id="1621" href="Function.Metric.Nat.Definitions.html#1570" class="Function">Contracting</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Function.Metric.Definitions.html#1772" class="Function">Base.Contracting</a> <a id="1652" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>

<a id="ContractingOnOrbits"></a><a id="1657" href="Function.Metric.Nat.Definitions.html#1657" class="Function">ContractingOnOrbits</a> <a id="1677" class="Symbol">:</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1685" class="Symbol">)</a> <a id="1687" class="Symbol">→</a> <a id="1689" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1706" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1714" class="Symbol">_</a>
<a id="1716" href="Function.Metric.Nat.Definitions.html#1657" class="Function">ContractingOnOrbits</a> <a id="1736" class="Symbol">=</a> <a id="1738" href="Function.Metric.Definitions.html#1888" class="Function">Base.ContractingOnOrbits</a> <a id="1763" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>

<a id="StrictlyContracting"></a><a id="1768" href="Function.Metric.Nat.Definitions.html#1768" class="Function">StrictlyContracting</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1794" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1796" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1798" class="Symbol">→</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1803" class="Symbol">→</a> <a id="1805" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">→</a> <a id="1810" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1827" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1829" class="Symbol">→</a> <a id="1831" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1835" class="Symbol">_</a>
<a id="1837" href="Function.Metric.Nat.Definitions.html#1768" class="Function">StrictlyContracting</a> <a id="1857" href="Function.Metric.Nat.Definitions.html#1857" class="Bound Operator">_≈_</a> <a id="1861" class="Symbol">=</a> <a id="1863" href="Function.Metric.Definitions.html#2026" class="Function">Base.StrictlyContracting</a> <a id="1888" href="Function.Metric.Nat.Definitions.html#1857" class="Bound Operator">_≈_</a> <a id="1892" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>

<a id="StrictlyContractingOnOrbits"></a><a id="1897" href="Function.Metric.Nat.Definitions.html#1897" class="Function">StrictlyContractingOnOrbits</a> <a id="1925" class="Symbol">:</a> <a id="1927" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1931" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1933" href="Function.Metric.Nat.Definitions.html#655" class="Generalizable">ℓ</a> <a id="1935" class="Symbol">→</a> <a id="1937" class="Symbol">(</a><a id="1938" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a><a id="1943" class="Symbol">)</a> <a id="1945" class="Symbol">→</a> <a id="1947" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1964" href="Function.Metric.Nat.Definitions.html#669" class="Generalizable">A</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1972" class="Symbol">_</a>
<a id="1974" href="Function.Metric.Nat.Definitions.html#1897" class="Function">StrictlyContractingOnOrbits</a> <a id="2002" href="Function.Metric.Nat.Definitions.html#2002" class="Bound Operator">_≈_</a> <a id="2006" class="Symbol">=</a> <a id="2008" href="Function.Metric.Definitions.html#2188" class="Function">Base.StrictlyContractingOnOrbits</a> <a id="2041" href="Function.Metric.Nat.Definitions.html#2002" class="Bound Operator">_≈_</a> <a id="2045" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a></pre></body></html>


==> anc/html/Function.Metric.Nat.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Function.Metric.Nat.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Nat.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core definitions for metrics over ℕ</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="335" class="Keyword">hiding</a> <a id="342" class="Symbol">(</a><a id="343" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="346" class="Symbol">)</a>
<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Function.Base.html" class="Module">Function.Base</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Function.Base.html#725" class="Function">const</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Level.html" class="Module">Level</a> <a id="406" class="Keyword">using</a> <a id="412" class="Symbol">(</a><a id="413" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="535" class="Symbol">)</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a><a id="597" class="Symbol">)</a>
<a id="599" class="Keyword">import</a> <a id="606" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a> <a id="633" class="Symbol">as</a> <a id="636" class="Module">Base</a>
  <a id="643" class="Keyword">using</a> <a id="649" class="Symbol">(</a><a id="650" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a><a id="665" class="Symbol">;</a> <a id="667" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a><a id="680" class="Symbol">;</a> <a id="682" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a><a id="693" class="Symbol">;</a> <a id="695" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a>
        <a id="721" class="Symbol">;</a> <a id="723" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a><a id="735" class="Symbol">)</a>

<a id="738" class="Keyword">private</a>
  <a id="748" class="Keyword">variable</a>
    <a id="761" href="Function.Metric.Nat.Structures.html#761" class="Generalizable">a</a> <a id="763" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="765" class="Symbol">:</a> <a id="767" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="777" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a>   <a id="781" class="Symbol">:</a> <a id="783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="787" href="Function.Metric.Nat.Structures.html#761" class="Generalizable">a</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="IsProtoMetric"></a><a id="881" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="895" class="Symbol">:</a> <a id="897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="901" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="903" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="905" class="Symbol">→</a> <a id="907" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="924" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="926" class="Symbol">→</a> <a id="928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="932" class="Symbol">_</a>
<a id="934" href="Function.Metric.Nat.Structures.html#881" class="Function">IsProtoMetric</a> <a id="948" href="Function.Metric.Nat.Structures.html#948" class="Bound Operator">_≈_</a> <a id="952" class="Symbol">=</a> <a id="954" href="Function.Metric.Structures.html#996" class="Record">Base.IsProtoMetric</a> <a id="973" href="Function.Metric.Nat.Structures.html#948" class="Bound Operator">_≈_</a> <a id="977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="981" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="985" class="Number">0</a>

<a id="988" class="Keyword">open</a> <a id="993" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="998" class="Keyword">using</a> <a id="1004" class="Symbol">(</a><a id="1005" class="Keyword">module</a> <a id="1012" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a><a id="1025" class="Symbol">)</a> <a id="1027" class="Keyword">public</a>

<a id="1035" class="Comment">------------------------------------------------------------------------</a>
<a id="1108" class="Comment">-- Pre-metrics</a>

<a id="IsPreMetric"></a><a id="1124" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1142" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1144" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1165" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1173" class="Symbol">_</a>
<a id="1175" href="Function.Metric.Nat.Structures.html#1124" class="Function">IsPreMetric</a> <a id="1187" href="Function.Metric.Nat.Structures.html#1187" class="Bound Operator">_≈_</a> <a id="1191" class="Symbol">=</a> <a id="1193" href="Function.Metric.Structures.html#1497" class="Record">Base.IsPreMetric</a> <a id="1210" href="Function.Metric.Nat.Structures.html#1187" class="Bound Operator">_≈_</a> <a id="1214" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1218" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1222" class="Number">0</a>

<a id="1225" class="Keyword">open</a> <a id="1230" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1235" class="Keyword">using</a> <a id="1241" class="Symbol">(</a><a id="1242" class="Keyword">module</a> <a id="1249" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a><a id="1260" class="Symbol">)</a> <a id="1262" class="Keyword">public</a>

<a id="1270" class="Comment">------------------------------------------------------------------------</a>
<a id="1343" class="Comment">-- Quasi-semi-metrics</a>

<a id="IsQuasiSemiMetric"></a><a id="1366" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1390" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1392" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1413" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1415" class="Symbol">→</a> <a id="1417" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1421" class="Symbol">_</a>
<a id="1423" href="Function.Metric.Nat.Structures.html#1366" class="Function">IsQuasiSemiMetric</a> <a id="1441" href="Function.Metric.Nat.Structures.html#1441" class="Bound Operator">_≈_</a> <a id="1445" class="Symbol">=</a> <a id="1447" href="Function.Metric.Structures.html#1823" class="Record">Base.IsQuasiSemiMetric</a> <a id="1470" href="Function.Metric.Nat.Structures.html#1441" class="Bound Operator">_≈_</a> <a id="1474" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1478" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1482" class="Number">0</a>

<a id="1485" class="Keyword">open</a> <a id="1490" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1495" class="Keyword">using</a> <a id="1501" class="Symbol">(</a><a id="1502" class="Keyword">module</a> <a id="1509" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">public</a>

<a id="1536" class="Comment">------------------------------------------------------------------------</a>
<a id="1609" class="Comment">-- Semi-metrics</a>

<a id="IsSemiMetric"></a><a id="1626" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="1639" class="Symbol">:</a> <a id="1641" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1645" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1647" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1649" class="Symbol">→</a> <a id="1651" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1668" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1670" class="Symbol">→</a> <a id="1672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1676" class="Symbol">_</a>
<a id="1678" href="Function.Metric.Nat.Structures.html#1626" class="Function">IsSemiMetric</a> <a id="1691" href="Function.Metric.Nat.Structures.html#1691" class="Bound Operator">_≈_</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Function.Metric.Structures.html#2150" class="Record">Base.IsSemiMetric</a> <a id="1715" href="Function.Metric.Nat.Structures.html#1691" class="Bound Operator">_≈_</a> <a id="1719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1723" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1727" class="Number">0</a>

<a id="1730" class="Keyword">open</a> <a id="1735" href="Function.Metric.Structures.html" class="Module">Base</a> <a id="1740" class="Keyword">using</a> <a id="1746" class="Symbol">(</a><a id="1747" class="Keyword">module</a> <a id="1754" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a><a id="1766" class="Symbol">)</a> <a id="1768" class="Keyword">public</a>

<a id="1776" class="Comment">------------------------------------------------------------------------</a>
<a id="1849" class="Comment">-- Metrics</a>

<a id="IsMetric"></a><a id="1861" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1876" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1878" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="1880" class="Symbol">→</a> <a id="1882" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="1899" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1907" class="Symbol">_</a>
<a id="1909" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="1918" href="Function.Metric.Nat.Structures.html#1918" class="Bound Operator">_≈_</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="1945" href="Function.Metric.Nat.Structures.html#1918" class="Bound Operator">_≈_</a> <a id="1949" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1953" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="1957" class="Number">0</a> <a id="1959" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a>

<a id="1964" class="Keyword">module</a> <a id="IsMetric"></a><a id="1971" href="Function.Metric.Nat.Structures.html#1971" class="Module">IsMetric</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Function.Metric.Nat.Structures.html#1981" class="Bound Operator">_≈_</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1991" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="1993" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a><a id="1994" class="Symbol">}</a> <a id="1996" class="Symbol">{</a><a id="1997" href="Function.Metric.Nat.Structures.html#1997" class="Bound">d</a> <a id="1999" class="Symbol">:</a> <a id="2001" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2018" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a><a id="2019" class="Symbol">}</a>
                <a id="2037" class="Symbol">(</a><a id="2038" href="Function.Metric.Nat.Structures.html#2038" class="Bound">M</a> <a id="2040" class="Symbol">:</a> <a id="2042" href="Function.Metric.Nat.Structures.html#1861" class="Function">IsMetric</a> <a id="2051" href="Function.Metric.Nat.Structures.html#1981" class="Bound Operator">_≈_</a> <a id="2055" href="Function.Metric.Nat.Structures.html#1997" class="Bound">d</a><a id="2056" class="Symbol">)</a> <a id="2058" class="Keyword">where</a>
  <a id="2066" class="Keyword">open</a> <a id="2071" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2092" href="Function.Metric.Nat.Structures.html#2038" class="Bound">M</a> <a id="2094" class="Keyword">public</a>

<a id="2102" class="Comment">------------------------------------------------------------------------</a>
<a id="2175" class="Comment">-- Ultra-metrics</a>

<a id="IsUltraMetric"></a><a id="2193" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2213" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2215" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a> <a id="2217" class="Symbol">→</a> <a id="2219" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2236" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2238" class="Symbol">→</a> <a id="2240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2244" class="Symbol">_</a>
<a id="2246" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2260" href="Function.Metric.Nat.Structures.html#2260" class="Bound Operator">_≈_</a> <a id="2264" class="Symbol">=</a> <a id="2266" href="Function.Metric.Structures.html#3005" class="Record">Base.IsGeneralMetric</a> <a id="2287" href="Function.Metric.Nat.Structures.html#2260" class="Bound Operator">_≈_</a> <a id="2291" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2295" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="2299" class="Number">0</a> <a id="2301" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a>

<a id="2306" class="Keyword">module</a> <a id="IsUltraMetric"></a><a id="2313" href="Function.Metric.Nat.Structures.html#2313" class="Module">IsUltraMetric</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Function.Metric.Nat.Structures.html#2328" class="Bound Operator">_≈_</a> <a id="2332" class="Symbol">:</a> <a id="2334" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2338" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a> <a id="2340" href="Function.Metric.Nat.Structures.html#763" class="Generalizable">ℓ</a><a id="2341" class="Symbol">}</a> <a id="2343" class="Symbol">{</a><a id="2344" href="Function.Metric.Nat.Structures.html#2344" class="Bound">d</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Function.Metric.Nat.Core.html#489" class="Function">DistanceFunction</a> <a id="2365" href="Function.Metric.Nat.Structures.html#777" class="Generalizable">A</a><a id="2366" class="Symbol">}</a>
                     <a id="2389" class="Symbol">(</a><a id="2390" href="Function.Metric.Nat.Structures.html#2390" class="Bound">UM</a> <a id="2393" class="Symbol">:</a> <a id="2395" href="Function.Metric.Nat.Structures.html#2193" class="Function">IsUltraMetric</a> <a id="2409" href="Function.Metric.Nat.Structures.html#2328" class="Bound Operator">_≈_</a> <a id="2413" href="Function.Metric.Nat.Structures.html#2344" class="Bound">d</a><a id="2414" class="Symbol">)</a> <a id="2416" class="Keyword">where</a>
  <a id="2424" class="Keyword">open</a> <a id="2429" href="Function.Metric.Structures.html#3005" class="Module">Base.IsGeneralMetric</a> <a id="2450" href="Function.Metric.Nat.Structures.html#2390" class="Bound">UM</a> <a id="2453" class="Keyword">public</a></pre></body></html>


==> anc/html/Function.Metric.Nat.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Nat (Function.Metric.Nat)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Nat</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Metrics with ℕ as the codomain of the metric function</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Function.Metric.Nat.html" class="Module">Function.Metric.Nat</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Function.Metric.Nat.Core.html" class="Module">Function.Metric.Nat.Core</a> <a id="353" class="Keyword">public</a>
<a id="360" class="Keyword">open</a> <a id="365" class="Keyword">import</a> <a id="372" href="Function.Metric.Nat.Definitions.html" class="Module">Function.Metric.Nat.Definitions</a> <a id="404" class="Keyword">public</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Metric.Nat.Structures.html" class="Module">Function.Metric.Nat.Structures</a> <a id="454" class="Keyword">public</a>
<a id="461" class="Keyword">open</a> <a id="466" class="Keyword">import</a> <a id="473" href="Function.Metric.Nat.Bundles.html" class="Module">Function.Metric.Nat.Bundles</a> <a id="501" class="Keyword">public</a></pre></body></html>


==> anc/html/Function.Metric.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Function.Metric.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Metric.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some metric structures (not packed up with sets, operations, etc.)</a>
<a id="176" class="Comment">------------------------------------------------------------------------</a>

<a id="250" class="Comment">-- The contents of this module should usually be accessed via</a>
<a id="312" class="Comment">-- `Function.Metric`.</a>

<a id="335" class="Symbol">{-#</a> <a id="339" class="Keyword">OPTIONS</a> <a id="347" class="Pragma">--cubical-compatible</a> <a id="368" class="Pragma">--safe</a> <a id="375" class="Symbol">#-}</a>

<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="464" class="Keyword">using</a> <a id="470" class="Symbol">(</a><a id="471" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="485" class="Symbol">;</a> <a id="487" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="500" class="Symbol">)</a>

<a id="503" class="Keyword">module</a> <a id="510" href="Function.Metric.Structures.html" class="Module">Function.Metric.Structures</a>
  <a id="539" class="Symbol">{</a><a id="540" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="542" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="544" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="547" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="550" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="552" class="Symbol">}</a> <a id="554" class="Symbol">{</a><a id="555" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="557" class="Symbol">:</a> <a id="559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="563" href="Function.Metric.Structures.html#540" class="Bound">a</a><a id="564" class="Symbol">}</a> <a id="566" class="Symbol">{</a><a id="567" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="569" class="Symbol">:</a> <a id="571" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="575" href="Function.Metric.Structures.html#542" class="Bound">i</a><a id="576" class="Symbol">}</a>
  <a id="580" class="Symbol">(</a><a id="581" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="586" class="Symbol">:</a> <a id="588" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="592" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="594" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a><a id="596" class="Symbol">)</a> <a id="598" class="Symbol">(</a><a id="599" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="604" class="Symbol">:</a> <a id="606" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="610" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="612" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a><a id="614" class="Symbol">)</a> <a id="616" class="Symbol">(</a><a id="617" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="621" class="Symbol">:</a> <a id="623" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="627" href="Function.Metric.Structures.html#567" class="Bound">I</a> <a id="629" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="631" class="Symbol">)</a> <a id="633" class="Symbol">(</a><a id="634" href="Function.Metric.Structures.html#634" class="Bound">0#</a> <a id="637" class="Symbol">:</a> <a id="639" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="640" class="Symbol">)</a> <a id="642" class="Keyword">where</a>

<a id="649" class="Keyword">open</a> <a id="654" class="Keyword">import</a> <a id="661" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="684" class="Symbol">)</a>
<a id="686" class="Keyword">open</a> <a id="691" class="Keyword">import</a> <a id="698" href="Function.Metric.Core.html" class="Module">Function.Metric.Core</a>
<a id="719" class="Keyword">open</a> <a id="724" class="Keyword">import</a> <a id="731" href="Function.Metric.Definitions.html" class="Module">Function.Metric.Definitions</a>
<a id="759" class="Keyword">open</a> <a id="764" class="Keyword">import</a> <a id="771" href="Level.html" class="Module">Level</a> <a id="777" class="Keyword">using</a> <a id="783" class="Symbol">(</a><a id="784" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="787" class="Symbol">)</a>

<a id="790" class="Comment">------------------------------------------------------------------------</a>
<a id="863" class="Comment">-- Proto-metrics</a>

<a id="881" class="Comment">-- We do not insist that the ordering relation is total as otherwise</a>
<a id="950" class="Comment">-- we would exclude the real numbers.</a>

<a id="989" class="Keyword">record</a> <a id="IsProtoMetric"></a><a id="996" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1032" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1034" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1035" class="Symbol">)</a>
                   <a id="1056" class="Symbol">:</a> <a id="1058" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1062" class="Symbol">(</a><a id="1063" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1065" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1067" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1071" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1074" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1076" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1079" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1081" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Keyword">where</a>
  <a id="1093" class="Keyword">field</a>
    <a id="IsProtoMetric.isPartialOrder"></a><a id="1103" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a>   <a id="1120" class="Symbol">:</a> <a id="1122" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1137" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1142" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a>
    <a id="IsProtoMetric.≈-isEquivalence"></a><a id="1150" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>  <a id="1167" class="Symbol">:</a> <a id="1169" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1183" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a>
    <a id="IsProtoMetric.cong"></a><a id="1192" href="Function.Metric.Structures.html#1192" class="Field">cong</a>             <a id="1209" class="Symbol">:</a> <a id="1211" href="Function.Metric.Definitions.html#834" class="Function">Congruent</a> <a id="1221" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1226" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1231" href="Function.Metric.Structures.html#1011" class="Bound">d</a>
    <a id="IsProtoMetric.nonNegative"></a><a id="1237" href="Function.Metric.Structures.html#1237" class="Field">nonNegative</a>      <a id="1254" class="Symbol">:</a> <a id="1256" href="Function.Metric.Definitions.html#1212" class="Function">NonNegative</a> <a id="1268" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="1272" href="Function.Metric.Structures.html#1011" class="Bound">d</a> <a id="1274" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1280" class="Keyword">open</a> <a id="1285" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="1300" href="Function.Metric.Structures.html#1103" class="Field">isPartialOrder</a> <a id="1315" class="Keyword">public</a>
    <a id="1326" class="Keyword">renaming</a> <a id="1335" class="Symbol">(</a><a id="1336" class="Keyword">module</a> <a id="1343" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a> <a id="1346" class="Symbol">to</a> <a id="1349" class="Module">EqI</a><a id="1352" class="Symbol">)</a>

  <a id="1357" class="Keyword">module</a> <a id="IsProtoMetric.EqC"></a><a id="1364" href="Function.Metric.Structures.html#1364" class="Module">EqC</a> <a id="1368" class="Symbol">=</a> <a id="1370" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1384" href="Function.Metric.Structures.html#1150" class="Field">≈-isEquivalence</a>

<a id="1401" class="Comment">------------------------------------------------------------------------</a>
<a id="1474" class="Comment">-- Pre-metrics</a>

<a id="1490" class="Keyword">record</a> <a id="IsPreMetric"></a><a id="1497" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1509" class="Symbol">(</a><a id="1510" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1531" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1533" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1534" class="Symbol">)</a>
                 <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1566" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1568" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1573" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1576" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1578" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1580" class="Symbol">)</a> <a id="1582" class="Keyword">where</a>
  <a id="1590" class="Keyword">field</a>
    <a id="IsPreMetric.isProtoMetric"></a><a id="1600" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1614" class="Symbol">:</a> <a id="1616" href="Function.Metric.Structures.html#996" class="Record">IsProtoMetric</a> <a id="1630" href="Function.Metric.Structures.html#1510" class="Bound">d</a>
    <a id="IsPreMetric.≈⇒0"></a><a id="1636" href="Function.Metric.Structures.html#1636" class="Field">≈⇒0</a>           <a id="1650" class="Symbol">:</a> <a id="1652" href="Function.Metric.Definitions.html#1088" class="Function">Definite</a> <a id="1661" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="1666" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="1671" href="Function.Metric.Structures.html#1510" class="Bound">d</a> <a id="1673" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="1679" class="Keyword">open</a> <a id="1684" href="Function.Metric.Structures.html#996" class="Module">IsProtoMetric</a> <a id="1698" href="Function.Metric.Structures.html#1600" class="Field">isProtoMetric</a> <a id="1712" class="Keyword">public</a>

<a id="1720" class="Comment">------------------------------------------------------------------------</a>
<a id="1793" class="Comment">-- Quasi-semi-metrics</a>

<a id="1816" class="Keyword">record</a> <a id="IsQuasiSemiMetric"></a><a id="1823" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="1863" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="1865" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="1866" class="Symbol">)</a>
                       <a id="1891" class="Symbol">:</a> <a id="1893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1897" class="Symbol">(</a><a id="1898" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="1900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1902" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="1904" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1906" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="1909" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1911" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="1914" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1916" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="1918" class="Symbol">)</a> <a id="1920" class="Keyword">where</a>
  <a id="1928" class="Keyword">field</a>
    <a id="IsQuasiSemiMetric.isPreMetric"></a><a id="1938" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="1950" class="Symbol">:</a> <a id="1952" href="Function.Metric.Structures.html#1497" class="Record">IsPreMetric</a> <a id="1964" href="Function.Metric.Structures.html#1842" class="Bound">d</a>
    <a id="IsQuasiSemiMetric.0⇒≈"></a><a id="1970" href="Function.Metric.Structures.html#1970" class="Field">0⇒≈</a>         <a id="1982" class="Symbol">:</a> <a id="1984" href="Function.Metric.Definitions.html#954" class="Function">Indiscernable</a> <a id="1998" href="Function.Metric.Structures.html#581" class="Bound Operator">_≈ₐ_</a> <a id="2003" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2008" href="Function.Metric.Structures.html#1842" class="Bound">d</a> <a id="2010" href="Function.Metric.Structures.html#634" class="Bound">0#</a>

  <a id="2016" class="Keyword">open</a> <a id="2021" href="Function.Metric.Structures.html#1497" class="Module">IsPreMetric</a> <a id="2033" href="Function.Metric.Structures.html#1938" class="Field">isPreMetric</a> <a id="2045" class="Keyword">public</a>

<a id="2053" class="Comment">------------------------------------------------------------------------</a>
<a id="2126" class="Comment">-- Semi-metrics</a>

<a id="2143" class="Keyword">record</a> <a id="IsSemiMetric"></a><a id="2150" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Function.Metric.Structures.html#2164" class="Bound">d</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="2185" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="2187" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="2188" class="Symbol">)</a>
                  <a id="2208" class="Symbol">:</a> <a id="2210" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="2217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2219" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="2221" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2223" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="2226" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2228" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="2231" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2233" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="2235" class="Symbol">)</a> <a id="2237" class="Keyword">where</a>
  <a id="2245" class="Keyword">field</a>
    <a id="IsSemiMetric.isQuasiSemiMetric"></a><a id="2255" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2273" class="Symbol">:</a> <a id="2275" href="Function.Metric.Structures.html#1823" class="Record">IsQuasiSemiMetric</a> <a id="2293" href="Function.Metric.Structures.html#2164" class="Bound">d</a>
    <a id="IsSemiMetric.sym"></a><a id="2299" href="Function.Metric.Structures.html#2299" class="Field">sym</a>               <a id="2317" class="Symbol">:</a> <a id="2319" href="Function.Metric.Definitions.html#1315" class="Function">Symmetric</a> <a id="2329" href="Function.Metric.Structures.html#599" class="Bound Operator">_≈ᵢ_</a> <a id="2334" href="Function.Metric.Structures.html#2164" class="Bound">d</a>

  <a id="2339" class="Keyword">open</a> <a id="2344" href="Function.Metric.Structures.html#1823" class="Module">IsQuasiSemiMetric</a> <a id="2362" href="Function.Metric.Structures.html#2255" class="Field">isQuasiSemiMetric</a> <a id="2380" class="Keyword">public</a>

<a id="2388" class="Comment">------------------------------------------------------------------------</a>
<a id="2461" class="Comment">-- General metrics</a>

<a id="2481" class="Comment">-- A general metric obeys a generalised form of the triangle inequality.</a>
<a id="2554" class="Comment">-- It can be specialised to a standard metric/ultrametric/inframetric</a>
<a id="2624" class="Comment">-- etc. by providing the correct operator.</a>
<a id="2667" class="Comment">--</a>
<a id="2670" class="Comment">-- Furthermore we do not assume that _∙_ &amp; 0# form a monoid as</a>
<a id="2733" class="Comment">-- associativity does not hold for p-relaxed metrics/p-inframetrics and</a>
<a id="2805" class="Comment">-- the identity laws do not hold for ultrametrics over negative</a>
<a id="2869" class="Comment">-- codomains.</a>
<a id="2883" class="Comment">--</a>
<a id="2886" class="Comment">-- See &quot;Properties of distance spaces with power triangle inequalities&quot;</a>
<a id="2958" class="Comment">-- by Daniel J. Greenhoe, 2016 (arXiv)</a>

<a id="2998" class="Keyword">record</a> <a id="IsGeneralMetric"></a><a id="3005" href="Function.Metric.Structures.html#3005" class="Record">IsGeneralMetric</a> <a id="3021" class="Symbol">(</a><a id="3022" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3026" class="Symbol">:</a> <a id="3028" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3032" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3033" class="Symbol">)</a> <a id="3035" class="Symbol">(</a><a id="3036" href="Function.Metric.Structures.html#3036" class="Bound">d</a> <a id="3038" class="Symbol">:</a> <a id="3040" href="Function.Metric.Core.html#451" class="Function">DistanceFunction</a> <a id="3057" href="Function.Metric.Structures.html#555" class="Bound">A</a> <a id="3059" href="Function.Metric.Structures.html#567" class="Bound">I</a><a id="3060" class="Symbol">)</a>
                     <a id="3083" class="Symbol">:</a> <a id="3085" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3089" class="Symbol">(</a><a id="3090" href="Function.Metric.Structures.html#540" class="Bound">a</a> <a id="3092" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3094" href="Function.Metric.Structures.html#542" class="Bound">i</a> <a id="3096" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3098" href="Function.Metric.Structures.html#544" class="Bound">ℓ₁</a> <a id="3101" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3103" href="Function.Metric.Structures.html#547" class="Bound">ℓ₂</a> <a id="3106" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3108" href="Function.Metric.Structures.html#550" class="Bound">ℓ₃</a><a id="3110" class="Symbol">)</a> <a id="3112" class="Keyword">where</a>
  <a id="3120" class="Keyword">field</a>
    <a id="IsGeneralMetric.isSemiMetric"></a><a id="3130" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3143" class="Symbol">:</a> <a id="3145" href="Function.Metric.Structures.html#2150" class="Record">IsSemiMetric</a> <a id="3158" href="Function.Metric.Structures.html#3036" class="Bound">d</a>
    <a id="IsGeneralMetric.triangle"></a><a id="3164" href="Function.Metric.Structures.html#3164" class="Field">triangle</a>     <a id="3177" class="Symbol">:</a> <a id="3179" href="Function.Metric.Definitions.html#1407" class="Function">TriangleInequality</a> <a id="3198" href="Function.Metric.Structures.html#617" class="Bound Operator">_≤_</a> <a id="3202" href="Function.Metric.Structures.html#3022" class="Bound Operator">_∙_</a> <a id="3206" href="Function.Metric.Structures.html#3036" class="Bound">d</a>

  <a id="3211" class="Keyword">open</a> <a id="3216" href="Function.Metric.Structures.html#2150" class="Module">IsSemiMetric</a> <a id="3229" href="Function.Metric.Structures.html#3130" class="Field">isSemiMetric</a> <a id="3242" class="Keyword">public</a></pre></body></html>


==> anc/html/Function.Nary.NonDependent.Base.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Base (Function.Nary.NonDependent.Base)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Nary.NonDependent.Base</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneous N-ary Functions: basic types and operations</a>
<a id="167" class="Comment">------------------------------------------------------------------------</a>

<a id="241" class="Symbol">{-#</a> <a id="245" class="Keyword">OPTIONS</a> <a id="253" class="Pragma">--cubical-compatible</a> <a id="274" class="Pragma">--safe</a> <a id="281" class="Symbol">#-}</a>

<a id="286" class="Keyword">module</a> <a id="293" href="Function.Nary.NonDependent.Base.html" class="Module">Function.Nary.NonDependent.Base</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Comment">------------------------------------------------------------------------</a>
<a id="405" class="Comment">-- Concrete examples can be found in README.Nary. This file&#39;s comments</a>
<a id="476" class="Comment">-- are more focused on the implementation details and the motivations</a>
<a id="546" class="Comment">-- behind the design decisions.</a>
<a id="578" class="Comment">------------------------------------------------------------------------</a>

<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Level.html" class="Module">Level</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="682" class="Symbol">;</a> <a id="684" href="Level.html#521" class="Function">0ℓ</a><a id="686" class="Symbol">;</a> <a id="688" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="727" class="Symbol">;</a> <a id="729" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="733" class="Symbol">;</a> <a id="735" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="770" class="Keyword">using</a> <a id="776" class="Symbol">(</a><a id="777" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="780" class="Symbol">;</a> <a id="782" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="826" class="Keyword">using</a> <a id="832" class="Symbol">(</a><a id="833" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="834" class="Symbol">;</a> <a id="836" href="Data.Unit.Polymorphic.Base.html#559" class="Function">tt</a><a id="838" class="Symbol">)</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Function.Base.html" class="Module">Function.Base</a> <a id="866" class="Keyword">using</a> <a id="872" class="Symbol">(</a><a id="873" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="877" class="Symbol">;</a> <a id="879" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="883" class="Symbol">;</a> <a id="885" href="Function.Base.html#725" class="Function">const</a><a id="890" class="Symbol">;</a> <a id="892" href="Function.Base.html#1657" class="Function">flip</a><a id="896" class="Symbol">)</a>
<a id="898" class="Keyword">open</a> <a id="903" class="Keyword">import</a> <a id="910" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="924" class="Keyword">using</a> <a id="930" class="Symbol">(</a><a id="931" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="934" class="Symbol">;</a> <a id="936" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="940" class="Symbol">;</a> <a id="942" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="945" class="Symbol">)</a>
<a id="947" class="Keyword">open</a> <a id="952" class="Keyword">import</a> <a id="959" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Relation.Unary.html#3793" class="Function">IUniversal</a><a id="991" class="Symbol">)</a>

<a id="994" class="Keyword">private</a>
  <a id="1004" class="Keyword">variable</a>
    <a id="1017" href="Function.Nary.NonDependent.Base.html#1017" class="Generalizable">a</a> <a id="1019" href="Function.Nary.NonDependent.Base.html#1019" class="Generalizable">b</a> <a id="1021" href="Function.Nary.NonDependent.Base.html#1021" class="Generalizable">c</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1035" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="1037" class="Symbol">:</a> <a id="1039" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1043" href="Function.Nary.NonDependent.Base.html#1017" class="Generalizable">a</a>
    <a id="1049" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1057" href="Function.Nary.NonDependent.Base.html#1019" class="Generalizable">b</a>
    <a id="1063" href="Function.Nary.NonDependent.Base.html#1063" class="Generalizable">C</a> <a id="1065" class="Symbol">:</a> <a id="1067" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1071" href="Function.Nary.NonDependent.Base.html#1021" class="Generalizable">c</a>

<a id="1074" class="Comment">------------------------------------------------------------------------</a>
<a id="1147" class="Comment">-- Type Definitions</a>

<a id="1168" class="Comment">-- We want to define n-ary function spaces and generic n-ary operations</a>
<a id="1240" class="Comment">-- on them such as (un)currying, zipWith, alignWith, etc.</a>

<a id="1299" class="Comment">-- We want users to be able to use these seamlessly whenever n is concrete.</a>

<a id="1376" class="Comment">-- In other words, we want Agda to infer the sets `A₁, ⋯, Aₙ` when we</a>
<a id="1446" class="Comment">-- write `uncurryₙ n f` where `f` has type `A₁ → ⋯ → Aₙ → B`. For this</a>
<a id="1517" class="Comment">-- to happen, we need the structure in which these Sets are stored to</a>
<a id="1587" class="Comment">-- effectively η-expand to `A₁, ⋯, Aₙ` when the parameter `n` is known.</a>

<a id="1660" class="Comment">-- Hence the following definitions:</a>
<a id="1696" class="Comment">------------------------------------------------------------------------</a>

<a id="1770" class="Comment">-- First, a &quot;vector&quot; of `n` Levels (defined by induction on n so that it</a>
<a id="1843" class="Comment">-- may be built by η-expansion and unification). Each Level will be that</a>
<a id="1916" class="Comment">-- of one of the Sets we want to take the n-ary product of.</a>

<a id="Levels"></a><a id="1977" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="1984" class="Symbol">:</a> <a id="1986" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1994" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="2001" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2009" class="Symbol">=</a> <a id="2011" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="2013" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="2020" class="Symbol">(</a><a id="2021" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2025" href="Function.Nary.NonDependent.Base.html#2025" class="Bound">n</a><a id="2026" class="Symbol">)</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="2036" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2038" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="2045" href="Function.Nary.NonDependent.Base.html#2025" class="Bound">n</a>

<a id="2048" class="Comment">-- The overall Level of a `n` Sets of respective levels `l₁, ⋯, lₙ` will</a>
<a id="2121" class="Comment">-- be the least upper bound `l₁ ⊔ ⋯ ⊔ lₙ` of all of the Levels involved.</a>
<a id="2194" class="Comment">-- Hence the following definition of n-ary least upper bound:</a>

<a id="⨆"></a><a id="2257" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2259" class="Symbol">:</a> <a id="2261" class="Symbol">∀</a> <a id="2263" href="Function.Nary.NonDependent.Base.html#2263" class="Bound">n</a> <a id="2265" class="Symbol">→</a> <a id="2267" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="2274" href="Function.Nary.NonDependent.Base.html#2263" class="Bound">n</a> <a id="2276" class="Symbol">→</a> <a id="2278" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="2284" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2286" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2294" class="Symbol">_</a>        <a id="2303" class="Symbol">=</a> <a id="2305" href="Agda.Primitive.html#915" class="Primitive">Level.zero</a>
<a id="2316" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2318" class="Symbol">(</a><a id="2319" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2323" href="Function.Nary.NonDependent.Base.html#2323" class="Bound">n</a><a id="2324" class="Symbol">)</a> <a id="2326" class="Symbol">(</a><a id="2327" href="Function.Nary.NonDependent.Base.html#2327" class="Bound">l</a> <a id="2329" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2331" href="Function.Nary.NonDependent.Base.html#2331" class="Bound">ls</a><a id="2333" class="Symbol">)</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Function.Nary.NonDependent.Base.html#2327" class="Bound">l</a> <a id="2339" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2341" class="Symbol">(</a><a id="2342" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2344" href="Function.Nary.NonDependent.Base.html#2323" class="Bound">n</a> <a id="2346" href="Function.Nary.NonDependent.Base.html#2331" class="Bound">ls</a><a id="2348" class="Symbol">)</a>

<a id="2351" class="Comment">-- Second, a &quot;vector&quot; of `n` Sets whose respective Levels are determined</a>
<a id="2424" class="Comment">-- by the `Levels n` input.</a>

<a id="Sets"></a><a id="2453" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2458" class="Symbol">:</a> <a id="2460" class="Symbol">∀</a> <a id="2462" href="Function.Nary.NonDependent.Base.html#2462" class="Bound">n</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Function.Nary.NonDependent.Base.html#2465" class="Bound">ls</a> <a id="2468" class="Symbol">:</a> <a id="2470" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="2477" href="Function.Nary.NonDependent.Base.html#2462" class="Bound">n</a><a id="2478" class="Symbol">)</a> <a id="2480" class="Symbol">→</a> <a id="2482" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2486" class="Symbol">(</a><a id="2487" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="2497" class="Symbol">(</a><a id="2498" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2500" href="Function.Nary.NonDependent.Base.html#2462" class="Bound">n</a> <a id="2502" href="Function.Nary.NonDependent.Base.html#2465" class="Bound">ls</a><a id="2504" class="Symbol">))</a>
<a id="2507" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2512" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2520" class="Symbol">_</a>        <a id="2529" class="Symbol">=</a> <a id="2531" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="2533" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2543" href="Function.Nary.NonDependent.Base.html#2543" class="Bound">n</a><a id="2544" class="Symbol">)</a> <a id="2546" class="Symbol">(</a><a id="2547" href="Function.Nary.NonDependent.Base.html#2547" class="Bound">l</a> <a id="2549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2551" href="Function.Nary.NonDependent.Base.html#2551" class="Bound">ls</a><a id="2553" class="Symbol">)</a> <a id="2555" class="Symbol">=</a> <a id="2557" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2561" href="Function.Nary.NonDependent.Base.html#2547" class="Bound">l</a> <a id="2563" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2565" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2570" href="Function.Nary.NonDependent.Base.html#2543" class="Bound">n</a> <a id="2572" href="Function.Nary.NonDependent.Base.html#2551" class="Bound">ls</a>

<a id="2576" class="Comment">-- Third, a function type whose domains are given by a &quot;vector&quot; of `n`</a>
<a id="2647" class="Comment">-- Sets `A₁, ⋯, Aₙ` and whose codomain is `B`. `Arrows` forms such a</a>
<a id="2716" class="Comment">-- type of shape `A₁ → ⋯ → Aₙ → B` by induction on `n`.</a>

<a id="Arrows"></a><a id="2773" href="Function.Nary.NonDependent.Base.html#2773" class="Function">Arrows</a> <a id="2780" class="Symbol">:</a> <a id="2782" class="Symbol">∀</a> <a id="2784" href="Function.Nary.NonDependent.Base.html#2784" class="Bound">n</a> <a id="2786" class="Symbol">{</a><a id="2787" href="Function.Nary.NonDependent.Base.html#2787" class="Bound">r</a> <a id="2789" href="Function.Nary.NonDependent.Base.html#2789" class="Bound">ls</a><a id="2791" class="Symbol">}</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2800" href="Function.Nary.NonDependent.Base.html#2784" class="Bound">n</a> <a id="2802" href="Function.Nary.NonDependent.Base.html#2789" class="Bound">ls</a> <a id="2805" class="Symbol">→</a> <a id="2807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2811" href="Function.Nary.NonDependent.Base.html#2787" class="Bound">r</a> <a id="2813" class="Symbol">→</a> <a id="2815" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Function.Nary.NonDependent.Base.html#2787" class="Bound">r</a> <a id="2822" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2824" class="Symbol">(</a><a id="2825" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2827" href="Function.Nary.NonDependent.Base.html#2784" class="Bound">n</a> <a id="2829" href="Function.Nary.NonDependent.Base.html#2789" class="Bound">ls</a><a id="2831" class="Symbol">))</a>
<a id="2834" href="Function.Nary.NonDependent.Base.html#2773" class="Function">Arrows</a> <a id="2841" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2849" class="Symbol">_</a>        <a id="2858" href="Function.Nary.NonDependent.Base.html#2858" class="Bound">b</a> <a id="2860" class="Symbol">=</a> <a id="2862" href="Function.Nary.NonDependent.Base.html#2858" class="Bound">b</a>
<a id="2864" href="Function.Nary.NonDependent.Base.html#2773" class="Function">Arrows</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2876" href="Function.Nary.NonDependent.Base.html#2876" class="Bound">n</a><a id="2877" class="Symbol">)</a> <a id="2879" class="Symbol">(</a><a id="2880" href="Function.Nary.NonDependent.Base.html#2880" class="Bound">a</a> <a id="2882" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2884" href="Function.Nary.NonDependent.Base.html#2884" class="Bound">as</a><a id="2886" class="Symbol">)</a> <a id="2888" href="Function.Nary.NonDependent.Base.html#2888" class="Bound">b</a> <a id="2890" class="Symbol">=</a> <a id="2892" href="Function.Nary.NonDependent.Base.html#2880" class="Bound">a</a> <a id="2894" class="Symbol">→</a> <a id="2896" href="Function.Nary.NonDependent.Base.html#2773" class="Function">Arrows</a> <a id="2903" href="Function.Nary.NonDependent.Base.html#2876" class="Bound">n</a> <a id="2905" href="Function.Nary.NonDependent.Base.html#2884" class="Bound">as</a> <a id="2908" href="Function.Nary.NonDependent.Base.html#2888" class="Bound">b</a>

<a id="2911" class="Comment">-- We introduce a notation for this definition</a>

<a id="2959" class="Keyword">infixr</a> <a id="2966" class="Number">0</a> <a id="2968" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">_⇉_</a>
<a id="_⇉_"></a><a id="2972" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">_⇉_</a> <a id="2976" class="Symbol">:</a> <a id="2978" class="Symbol">∀</a> <a id="2980" class="Symbol">{</a><a id="2981" href="Function.Nary.NonDependent.Base.html#2981" class="Bound">n</a> <a id="2983" href="Function.Nary.NonDependent.Base.html#2983" class="Bound">ls</a> <a id="2986" href="Function.Nary.NonDependent.Base.html#2986" class="Bound">r</a><a id="2987" class="Symbol">}</a> <a id="2989" class="Symbol">→</a> <a id="2991" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2996" href="Function.Nary.NonDependent.Base.html#2981" class="Bound">n</a> <a id="2998" href="Function.Nary.NonDependent.Base.html#2983" class="Bound">ls</a> <a id="3001" class="Symbol">→</a> <a id="3003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3007" href="Function.Nary.NonDependent.Base.html#2986" class="Bound">r</a> <a id="3009" class="Symbol">→</a> <a id="3011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Function.Nary.NonDependent.Base.html#2986" class="Bound">r</a> <a id="3018" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3020" class="Symbol">(</a><a id="3021" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="3023" href="Function.Nary.NonDependent.Base.html#2981" class="Bound">n</a> <a id="3025" href="Function.Nary.NonDependent.Base.html#2983" class="Bound">ls</a><a id="3027" class="Symbol">))</a>
<a id="3030" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">_⇉_</a> <a id="3034" class="Symbol">=</a> <a id="3036" href="Function.Nary.NonDependent.Base.html#2773" class="Function">Arrows</a> <a id="3043" class="Symbol">_</a>

<a id="3046" class="Comment">------------------------------------------------------------------------</a>
<a id="3119" class="Comment">-- Operations on Levels</a>

<a id="lmap"></a><a id="3144" href="Function.Nary.NonDependent.Base.html#3144" class="Function">lmap</a> <a id="3149" class="Symbol">:</a> <a id="3151" class="Symbol">(</a><a id="3152" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="3158" class="Symbol">→</a> <a id="3160" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3165" class="Symbol">)</a> <a id="3167" class="Symbol">→</a> <a id="3169" class="Symbol">∀</a> <a id="3171" href="Function.Nary.NonDependent.Base.html#3171" class="Bound">n</a> <a id="3173" class="Symbol">→</a> <a id="3175" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="3182" href="Function.Nary.NonDependent.Base.html#3171" class="Bound">n</a> <a id="3184" class="Symbol">→</a> <a id="3186" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="3193" href="Function.Nary.NonDependent.Base.html#3171" class="Bound">n</a>
<a id="3195" href="Function.Nary.NonDependent.Base.html#3144" class="Function">lmap</a> <a id="3200" href="Function.Nary.NonDependent.Base.html#3200" class="Bound">f</a> <a id="3202" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3210" href="Function.Nary.NonDependent.Base.html#3210" class="Bound">ls</a>       <a id="3219" class="Symbol">=</a> <a id="3221" class="Symbol">_</a>
<a id="3223" href="Function.Nary.NonDependent.Base.html#3144" class="Function">lmap</a> <a id="3228" href="Function.Nary.NonDependent.Base.html#3228" class="Bound">f</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3235" href="Function.Nary.NonDependent.Base.html#3235" class="Bound">n</a><a id="3236" class="Symbol">)</a> <a id="3238" class="Symbol">(</a><a id="3239" href="Function.Nary.NonDependent.Base.html#3239" class="Bound">l</a> <a id="3241" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3243" href="Function.Nary.NonDependent.Base.html#3243" class="Bound">ls</a><a id="3245" class="Symbol">)</a> <a id="3247" class="Symbol">=</a> <a id="3249" href="Function.Nary.NonDependent.Base.html#3228" class="Bound">f</a> <a id="3251" href="Function.Nary.NonDependent.Base.html#3239" class="Bound">l</a> <a id="3253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3255" href="Function.Nary.NonDependent.Base.html#3144" class="Function">lmap</a> <a id="3260" href="Function.Nary.NonDependent.Base.html#3228" class="Bound">f</a> <a id="3262" href="Function.Nary.NonDependent.Base.html#3235" class="Bound">n</a> <a id="3264" href="Function.Nary.NonDependent.Base.html#3243" class="Bound">ls</a>

<a id="ltabulate"></a><a id="3268" href="Function.Nary.NonDependent.Base.html#3268" class="Function">ltabulate</a> <a id="3278" class="Symbol">:</a> <a id="3280" class="Symbol">∀</a> <a id="3282" href="Function.Nary.NonDependent.Base.html#3282" class="Bound">n</a> <a id="3284" class="Symbol">→</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="3291" href="Function.Nary.NonDependent.Base.html#3282" class="Bound">n</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">→</a> <a id="3304" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="3311" href="Function.Nary.NonDependent.Base.html#3282" class="Bound">n</a>
<a id="3313" href="Function.Nary.NonDependent.Base.html#3268" class="Function">ltabulate</a> <a id="3323" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="3331" href="Function.Nary.NonDependent.Base.html#3331" class="Bound">f</a> <a id="3333" class="Symbol">=</a> <a id="3335" class="Symbol">_</a>
<a id="3337" href="Function.Nary.NonDependent.Base.html#3268" class="Function">ltabulate</a> <a id="3347" class="Symbol">(</a><a id="3348" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3352" href="Function.Nary.NonDependent.Base.html#3352" class="Bound">n</a><a id="3353" class="Symbol">)</a> <a id="3355" href="Function.Nary.NonDependent.Base.html#3355" class="Bound">f</a> <a id="3357" class="Symbol">=</a> <a id="3359" href="Function.Nary.NonDependent.Base.html#3355" class="Bound">f</a> <a id="3361" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="3366" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3368" href="Function.Nary.NonDependent.Base.html#3268" class="Function">ltabulate</a> <a id="3378" href="Function.Nary.NonDependent.Base.html#3352" class="Bound">n</a> <a id="3380" class="Symbol">(</a><a id="3381" href="Function.Nary.NonDependent.Base.html#3355" class="Bound">f</a> <a id="3383" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3386" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="3389" class="Symbol">)</a>

<a id="lreplicate"></a><a id="3392" href="Function.Nary.NonDependent.Base.html#3392" class="Function">lreplicate</a> <a id="3403" class="Symbol">:</a> <a id="3405" class="Symbol">∀</a> <a id="3407" href="Function.Nary.NonDependent.Base.html#3407" class="Bound">n</a> <a id="3409" class="Symbol">→</a> <a id="3411" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="3417" class="Symbol">→</a> <a id="3419" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="3426" href="Function.Nary.NonDependent.Base.html#3407" class="Bound">n</a>
<a id="3428" href="Function.Nary.NonDependent.Base.html#3392" class="Function">lreplicate</a> <a id="3439" href="Function.Nary.NonDependent.Base.html#3439" class="Bound">n</a> <a id="3441" href="Function.Nary.NonDependent.Base.html#3441" class="Bound">ℓ</a> <a id="3443" class="Symbol">=</a> <a id="3445" href="Function.Nary.NonDependent.Base.html#3268" class="Function">ltabulate</a> <a id="3455" href="Function.Nary.NonDependent.Base.html#3439" class="Bound">n</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Function.Base.html#725" class="Function">const</a> <a id="3464" href="Function.Nary.NonDependent.Base.html#3441" class="Bound">ℓ</a><a id="3465" class="Symbol">)</a>

<a id="0ℓs"></a><a id="3468" href="Function.Nary.NonDependent.Base.html#3468" class="Function">0ℓs</a> <a id="3472" class="Symbol">:</a> <a id="3474" href="Relation.Unary.html#3793" class="Function">∀[</a> <a id="3477" href="Function.Nary.NonDependent.Base.html#1977" class="Function">Levels</a> <a id="3484" href="Relation.Unary.html#3793" class="Function">]</a>
<a id="3486" href="Function.Nary.NonDependent.Base.html#3468" class="Function">0ℓs</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Function.Nary.NonDependent.Base.html#3392" class="Function">lreplicate</a> <a id="3503" class="Symbol">_</a> <a id="3505" href="Level.html#521" class="Function">0ℓ</a>

<a id="3509" class="Comment">-- Note that you might think that `lconst n l ≡ l`</a>
<a id="3560" class="Comment">-- but unfortunately this isn&#39;t true for `n = 0`.</a>
<a id="lconst"></a><a id="3610" href="Function.Nary.NonDependent.Base.html#3610" class="Function">lconst</a> <a id="3617" class="Symbol">:</a> <a id="3619" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3621" class="Symbol">→</a> <a id="3623" href="Agda.Primitive.html#742" class="Postulate">Level</a> <a id="3629" class="Symbol">→</a> <a id="3631" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="3637" href="Function.Nary.NonDependent.Base.html#3610" class="Function">lconst</a> <a id="3644" href="Function.Nary.NonDependent.Base.html#3644" class="Bound">l</a> <a id="3646" href="Function.Nary.NonDependent.Base.html#3646" class="Bound">n</a> <a id="3648" class="Symbol">=</a> <a id="3650" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="3652" href="Function.Nary.NonDependent.Base.html#3644" class="Bound">l</a> <a id="3654" class="Symbol">(</a><a id="3655" href="Function.Nary.NonDependent.Base.html#3392" class="Function">lreplicate</a> <a id="3666" href="Function.Nary.NonDependent.Base.html#3644" class="Bound">l</a> <a id="3668" href="Function.Nary.NonDependent.Base.html#3646" class="Bound">n</a><a id="3669" class="Symbol">)</a>

<a id="3672" class="Comment">------------------------------------------------------------------------</a>
<a id="3745" class="Comment">-- Operations on Sets</a>

<a id="3768" class="Comment">-- Level-respecting map</a>

<a id="3793" class="Keyword">infixr</a> <a id="3800" class="Number">-1</a> <a id="3803" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">_&lt;$&gt;_</a>

<a id="_&lt;$&gt;_"></a><a id="3810" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">_&lt;$&gt;_</a> <a id="3816" class="Symbol">:</a> <a id="3818" class="Symbol">(∀</a> <a id="3821" class="Symbol">{</a><a id="3822" href="Function.Nary.NonDependent.Base.html#3822" class="Bound">l</a><a id="3823" class="Symbol">}</a> <a id="3825" class="Symbol">→</a> <a id="3827" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3831" href="Function.Nary.NonDependent.Base.html#3822" class="Bound">l</a> <a id="3833" class="Symbol">→</a> <a id="3835" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3839" href="Function.Nary.NonDependent.Base.html#3822" class="Bound">l</a><a id="3840" class="Symbol">)</a> <a id="3842" class="Symbol">→</a>
        <a id="3852" class="Symbol">∀</a> <a id="3854" class="Symbol">{</a><a id="3855" href="Function.Nary.NonDependent.Base.html#3855" class="Bound">n</a> <a id="3857" href="Function.Nary.NonDependent.Base.html#3857" class="Bound">ls</a><a id="3859" class="Symbol">}</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="3868" href="Function.Nary.NonDependent.Base.html#3855" class="Bound">n</a> <a id="3870" href="Function.Nary.NonDependent.Base.html#3857" class="Bound">ls</a> <a id="3873" class="Symbol">→</a> <a id="3875" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="3880" href="Function.Nary.NonDependent.Base.html#3855" class="Bound">n</a> <a id="3882" href="Function.Nary.NonDependent.Base.html#3857" class="Bound">ls</a>
<a id="3885" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">_&lt;$&gt;_</a> <a id="3891" href="Function.Nary.NonDependent.Base.html#3891" class="Bound">f</a> <a id="3893" class="Symbol">{</a><a id="3894" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="3898" class="Symbol">}</a>   <a id="3902" href="Function.Nary.NonDependent.Base.html#3902" class="Bound">as</a>        <a id="3912" class="Symbol">=</a> <a id="3914" class="Symbol">_</a>
<a id="3916" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">_&lt;$&gt;_</a> <a id="3922" href="Function.Nary.NonDependent.Base.html#3922" class="Bound">f</a> <a id="3924" class="Symbol">{</a><a id="3925" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3929" href="Function.Nary.NonDependent.Base.html#3929" class="Bound">n</a><a id="3930" class="Symbol">}</a>  <a id="3933" class="Symbol">(</a><a id="3934" href="Function.Nary.NonDependent.Base.html#3934" class="Bound">a</a> <a id="3936" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3938" href="Function.Nary.NonDependent.Base.html#3938" class="Bound">as</a><a id="3940" class="Symbol">)</a>  <a id="3943" class="Symbol">=</a> <a id="3945" href="Function.Nary.NonDependent.Base.html#3922" class="Bound">f</a> <a id="3947" href="Function.Nary.NonDependent.Base.html#3934" class="Bound">a</a> <a id="3949" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3951" class="Symbol">(</a><a id="3952" href="Function.Nary.NonDependent.Base.html#3922" class="Bound">f</a> <a id="3954" href="Function.Nary.NonDependent.Base.html#3810" class="Function Operator">&lt;$&gt;</a> <a id="3958" href="Function.Nary.NonDependent.Base.html#3938" class="Bound">as</a><a id="3960" class="Symbol">)</a>

<a id="3963" class="Comment">-- Level-modifying generalised map</a>

<a id="smap"></a><a id="3999" href="Function.Nary.NonDependent.Base.html#3999" class="Function">smap</a> <a id="4004" class="Symbol">:</a> <a id="4006" class="Symbol">∀</a> <a id="4008" href="Function.Nary.NonDependent.Base.html#4008" class="Bound">f</a> <a id="4010" class="Symbol">→</a> <a id="4012" class="Symbol">(∀</a> <a id="4015" class="Symbol">{</a><a id="4016" href="Function.Nary.NonDependent.Base.html#4016" class="Bound">l</a><a id="4017" class="Symbol">}</a> <a id="4019" class="Symbol">→</a> <a id="4021" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4025" href="Function.Nary.NonDependent.Base.html#4016" class="Bound">l</a> <a id="4027" class="Symbol">→</a> <a id="4029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4033" class="Symbol">(</a><a id="4034" href="Function.Nary.NonDependent.Base.html#4008" class="Bound">f</a> <a id="4036" href="Function.Nary.NonDependent.Base.html#4016" class="Bound">l</a><a id="4037" class="Symbol">))</a> <a id="4040" class="Symbol">→</a>
       <a id="4049" class="Symbol">∀</a> <a id="4051" href="Function.Nary.NonDependent.Base.html#4051" class="Bound">n</a> <a id="4053" class="Symbol">{</a><a id="4054" href="Function.Nary.NonDependent.Base.html#4054" class="Bound">ls</a><a id="4056" class="Symbol">}</a> <a id="4058" class="Symbol">→</a> <a id="4060" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4065" href="Function.Nary.NonDependent.Base.html#4051" class="Bound">n</a> <a id="4067" href="Function.Nary.NonDependent.Base.html#4054" class="Bound">ls</a> <a id="4070" class="Symbol">→</a> <a id="4072" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4077" href="Function.Nary.NonDependent.Base.html#4051" class="Bound">n</a> <a id="4079" class="Symbol">(</a><a id="4080" href="Function.Nary.NonDependent.Base.html#3144" class="Function">lmap</a> <a id="4085" href="Function.Nary.NonDependent.Base.html#4008" class="Bound">f</a> <a id="4087" href="Function.Nary.NonDependent.Base.html#4051" class="Bound">n</a> <a id="4089" href="Function.Nary.NonDependent.Base.html#4054" class="Bound">ls</a><a id="4091" class="Symbol">)</a>
<a id="4093" href="Function.Nary.NonDependent.Base.html#3999" class="Function">smap</a> <a id="4098" href="Function.Nary.NonDependent.Base.html#4098" class="Bound">f</a> <a id="4100" href="Function.Nary.NonDependent.Base.html#4100" class="Bound">F</a> <a id="4102" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4110" href="Function.Nary.NonDependent.Base.html#4110" class="Bound">as</a>       <a id="4119" class="Symbol">=</a> <a id="4121" class="Symbol">_</a>
<a id="4123" href="Function.Nary.NonDependent.Base.html#3999" class="Function">smap</a> <a id="4128" href="Function.Nary.NonDependent.Base.html#4128" class="Bound">f</a> <a id="4130" href="Function.Nary.NonDependent.Base.html#4130" class="Bound">F</a> <a id="4132" class="Symbol">(</a><a id="4133" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4137" href="Function.Nary.NonDependent.Base.html#4137" class="Bound">n</a><a id="4138" class="Symbol">)</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Function.Nary.NonDependent.Base.html#4141" class="Bound">a</a> <a id="4143" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4145" href="Function.Nary.NonDependent.Base.html#4145" class="Bound">as</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">=</a> <a id="4151" href="Function.Nary.NonDependent.Base.html#4130" class="Bound">F</a> <a id="4153" href="Function.Nary.NonDependent.Base.html#4141" class="Bound">a</a> <a id="4155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4157" href="Function.Nary.NonDependent.Base.html#3999" class="Function">smap</a> <a id="4162" href="Function.Nary.NonDependent.Base.html#4128" class="Bound">f</a> <a id="4164" href="Function.Nary.NonDependent.Base.html#4130" class="Bound">F</a> <a id="4166" href="Function.Nary.NonDependent.Base.html#4137" class="Bound">n</a> <a id="4168" href="Function.Nary.NonDependent.Base.html#4145" class="Bound">as</a>

<a id="stabulate"></a><a id="4172" href="Function.Nary.NonDependent.Base.html#4172" class="Function">stabulate</a> <a id="4182" class="Symbol">:</a> <a id="4184" class="Symbol">∀</a> <a id="4186" href="Function.Nary.NonDependent.Base.html#4186" class="Bound">n</a> <a id="4188" class="Symbol">→</a>
            <a id="4202" class="Symbol">(</a><a id="4203" href="Function.Nary.NonDependent.Base.html#4203" class="Bound">f</a> <a id="4205" class="Symbol">:</a> <a id="4207" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4211" href="Function.Nary.NonDependent.Base.html#4186" class="Bound">n</a> <a id="4213" class="Symbol">→</a> <a id="4215" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">→</a>
            <a id="4236" class="Symbol">(</a><a id="4237" href="Function.Nary.NonDependent.Base.html#4237" class="Bound">g</a> <a id="4239" class="Symbol">:</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Function.Nary.NonDependent.Base.html#4242" class="Bound">i</a> <a id="4244" class="Symbol">:</a> <a id="4246" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4250" href="Function.Nary.NonDependent.Base.html#4186" class="Bound">n</a><a id="4251" class="Symbol">)</a> <a id="4253" class="Symbol">→</a> <a id="4255" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4259" class="Symbol">(</a><a id="4260" href="Function.Nary.NonDependent.Base.html#4203" class="Bound">f</a> <a id="4262" href="Function.Nary.NonDependent.Base.html#4242" class="Bound">i</a><a id="4263" class="Symbol">))</a> <a id="4266" class="Symbol">→</a>
            <a id="4280" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4285" href="Function.Nary.NonDependent.Base.html#4186" class="Bound">n</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Function.Nary.NonDependent.Base.html#3268" class="Function">ltabulate</a> <a id="4298" href="Function.Nary.NonDependent.Base.html#4186" class="Bound">n</a> <a id="4300" href="Function.Nary.NonDependent.Base.html#4203" class="Bound">f</a><a id="4301" class="Symbol">)</a>
<a id="4303" href="Function.Nary.NonDependent.Base.html#4172" class="Function">stabulate</a> <a id="4313" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4320" href="Function.Nary.NonDependent.Base.html#4320" class="Bound">f</a> <a id="4322" href="Function.Nary.NonDependent.Base.html#4322" class="Bound">g</a> <a id="4324" class="Symbol">=</a> <a id="4326" class="Symbol">_</a>
<a id="4328" href="Function.Nary.NonDependent.Base.html#4172" class="Function">stabulate</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4343" href="Function.Nary.NonDependent.Base.html#4343" class="Bound">n</a><a id="4344" class="Symbol">)</a> <a id="4346" href="Function.Nary.NonDependent.Base.html#4346" class="Bound">f</a> <a id="4348" href="Function.Nary.NonDependent.Base.html#4348" class="Bound">g</a> <a id="4350" class="Symbol">=</a> <a id="4352" href="Function.Nary.NonDependent.Base.html#4348" class="Bound">g</a> <a id="4354" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a> <a id="4359" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4361" href="Function.Nary.NonDependent.Base.html#4172" class="Function">stabulate</a> <a id="4371" href="Function.Nary.NonDependent.Base.html#4343" class="Bound">n</a> <a id="4373" class="Symbol">(</a><a id="4374" href="Function.Nary.NonDependent.Base.html#4346" class="Bound">f</a> <a id="4376" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4379" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="4382" class="Symbol">)</a> <a id="4384" class="Symbol">(λ</a> <a id="4387" href="Function.Nary.NonDependent.Base.html#4387" class="Bound">u</a> <a id="4389" class="Symbol">→</a> <a id="4391" href="Function.Nary.NonDependent.Base.html#4348" class="Bound">g</a> <a id="4393" class="Symbol">(</a><a id="4394" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a> <a id="4398" href="Function.Nary.NonDependent.Base.html#4387" class="Bound">u</a><a id="4399" class="Symbol">))</a>

<a id="sreplicate"></a><a id="4403" href="Function.Nary.NonDependent.Base.html#4403" class="Function">sreplicate</a> <a id="4414" class="Symbol">:</a> <a id="4416" class="Symbol">∀</a> <a id="4418" href="Function.Nary.NonDependent.Base.html#4418" class="Bound">n</a> <a id="4420" class="Symbol">{</a><a id="4421" href="Function.Nary.NonDependent.Base.html#4421" class="Bound">a</a><a id="4422" class="Symbol">}</a> <a id="4424" class="Symbol">→</a> <a id="4426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4430" href="Function.Nary.NonDependent.Base.html#4421" class="Bound">a</a> <a id="4432" class="Symbol">→</a> <a id="4434" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4439" href="Function.Nary.NonDependent.Base.html#4418" class="Bound">n</a> <a id="4441" class="Symbol">(</a><a id="4442" href="Function.Nary.NonDependent.Base.html#3392" class="Function">lreplicate</a> <a id="4453" href="Function.Nary.NonDependent.Base.html#4418" class="Bound">n</a> <a id="4455" href="Function.Nary.NonDependent.Base.html#4421" class="Bound">a</a><a id="4456" class="Symbol">)</a>
<a id="4458" href="Function.Nary.NonDependent.Base.html#4403" class="Function">sreplicate</a> <a id="4469" href="Function.Nary.NonDependent.Base.html#4469" class="Bound">n</a> <a id="4471" href="Function.Nary.NonDependent.Base.html#4471" class="Bound">A</a> <a id="4473" class="Symbol">=</a> <a id="4475" href="Function.Nary.NonDependent.Base.html#4172" class="Function">stabulate</a> <a id="4485" href="Function.Nary.NonDependent.Base.html#4469" class="Bound">n</a> <a id="4487" class="Symbol">(</a><a id="4488" href="Function.Base.html#725" class="Function">const</a> <a id="4494" class="Symbol">_)</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Function.Base.html#725" class="Function">const</a> <a id="4504" href="Function.Nary.NonDependent.Base.html#4471" class="Bound">A</a><a id="4505" class="Symbol">)</a>

<a id="4508" class="Comment">------------------------------------------------------------------------</a>
<a id="4581" class="Comment">-- Operations on Functions</a>

<a id="4609" class="Comment">-- mapping under n arguments</a>

<a id="mapₙ"></a><a id="4639" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="4644" class="Symbol">:</a> <a id="4646" class="Symbol">∀</a> <a id="4648" href="Function.Nary.NonDependent.Base.html#4648" class="Bound">n</a> <a id="4650" class="Symbol">{</a><a id="4651" href="Function.Nary.NonDependent.Base.html#4651" class="Bound">ls</a><a id="4653" class="Symbol">}</a> <a id="4655" class="Symbol">{</a><a id="4656" href="Function.Nary.NonDependent.Base.html#4656" class="Bound">as</a> <a id="4659" class="Symbol">:</a> <a id="4661" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4666" href="Function.Nary.NonDependent.Base.html#4648" class="Bound">n</a> <a id="4668" href="Function.Nary.NonDependent.Base.html#4651" class="Bound">ls</a><a id="4670" class="Symbol">}</a> <a id="4672" class="Symbol">→</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a> <a id="4677" class="Symbol">→</a> <a id="4679" href="Function.Nary.NonDependent.Base.html#1063" class="Generalizable">C</a><a id="4680" class="Symbol">)</a> <a id="4682" class="Symbol">→</a> <a id="4684" href="Function.Nary.NonDependent.Base.html#4656" class="Bound">as</a> <a id="4687" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4689" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a> <a id="4691" class="Symbol">→</a> <a id="4693" href="Function.Nary.NonDependent.Base.html#4656" class="Bound">as</a> <a id="4696" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4698" href="Function.Nary.NonDependent.Base.html#1063" class="Generalizable">C</a>
<a id="4700" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="4705" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4713" href="Function.Nary.NonDependent.Base.html#4713" class="Bound">f</a> <a id="4715" href="Function.Nary.NonDependent.Base.html#4715" class="Bound">v</a> <a id="4717" class="Symbol">=</a> <a id="4719" href="Function.Nary.NonDependent.Base.html#4713" class="Bound">f</a> <a id="4721" href="Function.Nary.NonDependent.Base.html#4715" class="Bound">v</a>
<a id="4723" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="4728" class="Symbol">(</a><a id="4729" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4733" href="Function.Nary.NonDependent.Base.html#4733" class="Bound">n</a><a id="4734" class="Symbol">)</a> <a id="4736" href="Function.Nary.NonDependent.Base.html#4736" class="Bound">f</a> <a id="4738" href="Function.Nary.NonDependent.Base.html#4738" class="Bound">g</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="4747" href="Function.Nary.NonDependent.Base.html#4733" class="Bound">n</a> <a id="4749" href="Function.Nary.NonDependent.Base.html#4736" class="Bound">f</a> <a id="4751" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4754" href="Function.Nary.NonDependent.Base.html#4738" class="Bound">g</a>

<a id="4757" class="Comment">-- compose function at the n-th position</a>

<a id="4799" class="Keyword">infix</a> <a id="4805" class="Number">1</a> <a id="4807" href="Function.Nary.NonDependent.Base.html#4815" class="Function Operator">_%=_⊢_</a>

<a id="_%=_⊢_"></a><a id="4815" href="Function.Nary.NonDependent.Base.html#4815" class="Function Operator">_%=_⊢_</a> <a id="4822" class="Symbol">:</a> <a id="4824" class="Symbol">∀</a> <a id="4826" href="Function.Nary.NonDependent.Base.html#4826" class="Bound">n</a> <a id="4828" class="Symbol">{</a><a id="4829" href="Function.Nary.NonDependent.Base.html#4829" class="Bound">ls</a><a id="4831" class="Symbol">}</a> <a id="4833" class="Symbol">{</a><a id="4834" href="Function.Nary.NonDependent.Base.html#4834" class="Bound">as</a> <a id="4837" class="Symbol">:</a> <a id="4839" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="4844" href="Function.Nary.NonDependent.Base.html#4826" class="Bound">n</a> <a id="4846" href="Function.Nary.NonDependent.Base.html#4829" class="Bound">ls</a><a id="4848" class="Symbol">}</a> <a id="4850" class="Symbol">→</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="4855" class="Symbol">→</a> <a id="4857" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a><a id="4858" class="Symbol">)</a> <a id="4860" class="Symbol">→</a> <a id="4862" href="Function.Nary.NonDependent.Base.html#4834" class="Bound">as</a> <a id="4865" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4867" class="Symbol">(</a><a id="4868" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="Function.Nary.NonDependent.Base.html#1063" class="Generalizable">C</a><a id="4873" class="Symbol">)</a> <a id="4875" class="Symbol">→</a> <a id="4877" href="Function.Nary.NonDependent.Base.html#4834" class="Bound">as</a> <a id="4880" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="4882" class="Symbol">(</a><a id="4883" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Function.Nary.NonDependent.Base.html#1063" class="Generalizable">C</a><a id="4888" class="Symbol">)</a>
<a id="4890" href="Function.Nary.NonDependent.Base.html#4890" class="Bound">n</a> <a id="4892" href="Function.Nary.NonDependent.Base.html#4815" class="Function Operator">%=</a> <a id="4895" href="Function.Nary.NonDependent.Base.html#4895" class="Bound">f</a> <a id="4897" href="Function.Nary.NonDependent.Base.html#4815" class="Function Operator">⊢</a> <a id="4899" href="Function.Nary.NonDependent.Base.html#4899" class="Bound">g</a> <a id="4901" class="Symbol">=</a> <a id="4903" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="4908" href="Function.Nary.NonDependent.Base.html#4890" class="Bound">n</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Function.Base.html#3645" class="Function Operator">_∘′</a> <a id="4915" href="Function.Nary.NonDependent.Base.html#4895" class="Bound">f</a><a id="4916" class="Symbol">)</a> <a id="4918" href="Function.Nary.NonDependent.Base.html#4899" class="Bound">g</a>

<a id="4921" class="Comment">-- partially apply function at the n-th position</a>

<a id="4971" class="Keyword">infix</a> <a id="4977" class="Number">1</a> <a id="4979" href="Function.Nary.NonDependent.Base.html#4987" class="Function Operator">_∷=_⊢_</a>

<a id="_∷=_⊢_"></a><a id="4987" href="Function.Nary.NonDependent.Base.html#4987" class="Function Operator">_∷=_⊢_</a> <a id="4994" class="Symbol">:</a> <a id="4996" class="Symbol">∀</a> <a id="4998" href="Function.Nary.NonDependent.Base.html#4998" class="Bound">n</a> <a id="5000" class="Symbol">{</a><a id="5001" href="Function.Nary.NonDependent.Base.html#5001" class="Bound">ls</a><a id="5003" class="Symbol">}</a> <a id="5005" class="Symbol">{</a><a id="5006" href="Function.Nary.NonDependent.Base.html#5006" class="Bound">as</a> <a id="5009" class="Symbol">:</a> <a id="5011" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5016" href="Function.Nary.NonDependent.Base.html#4998" class="Bound">n</a> <a id="5018" href="Function.Nary.NonDependent.Base.html#5001" class="Bound">ls</a><a id="5020" class="Symbol">}</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="5026" class="Symbol">→</a> <a id="5028" href="Function.Nary.NonDependent.Base.html#5006" class="Bound">as</a> <a id="5031" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="5033" class="Symbol">(</a><a id="5034" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="5036" class="Symbol">→</a> <a id="5038" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a><a id="5039" class="Symbol">)</a> <a id="5041" class="Symbol">→</a> <a id="5043" href="Function.Nary.NonDependent.Base.html#5006" class="Bound">as</a> <a id="5046" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="5048" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a>
<a id="5050" href="Function.Nary.NonDependent.Base.html#5050" class="Bound">n</a> <a id="5052" href="Function.Nary.NonDependent.Base.html#4987" class="Function Operator">∷=</a> <a id="5055" href="Function.Nary.NonDependent.Base.html#5055" class="Bound">x</a> <a id="5057" href="Function.Nary.NonDependent.Base.html#4987" class="Function Operator">⊢</a> <a id="5059" href="Function.Nary.NonDependent.Base.html#5059" class="Bound">g</a> <a id="5061" class="Symbol">=</a> <a id="5063" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="5068" href="Function.Nary.NonDependent.Base.html#5050" class="Bound">n</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Function.Base.html#3858" class="Function Operator">_$′</a> <a id="5075" href="Function.Nary.NonDependent.Base.html#5055" class="Bound">x</a><a id="5076" class="Symbol">)</a> <a id="5078" href="Function.Nary.NonDependent.Base.html#5059" class="Bound">g</a>

<a id="5081" class="Comment">-- hole at the n-th position</a>

<a id="holeₙ"></a><a id="5111" href="Function.Nary.NonDependent.Base.html#5111" class="Function">holeₙ</a> <a id="5117" class="Symbol">:</a> <a id="5119" class="Symbol">∀</a> <a id="5121" href="Function.Nary.NonDependent.Base.html#5121" class="Bound">n</a> <a id="5123" class="Symbol">{</a><a id="5124" href="Function.Nary.NonDependent.Base.html#5124" class="Bound">ls</a><a id="5126" class="Symbol">}</a> <a id="5128" class="Symbol">{</a><a id="5129" href="Function.Nary.NonDependent.Base.html#5129" class="Bound">as</a> <a id="5132" class="Symbol">:</a> <a id="5134" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5139" href="Function.Nary.NonDependent.Base.html#5121" class="Bound">n</a> <a id="5141" href="Function.Nary.NonDependent.Base.html#5124" class="Bound">ls</a><a id="5143" class="Symbol">}</a> <a id="5145" class="Symbol">→</a> <a id="5147" class="Symbol">(</a><a id="5148" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="5150" class="Symbol">→</a> <a id="5152" href="Function.Nary.NonDependent.Base.html#5129" class="Bound">as</a> <a id="5155" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="5157" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a><a id="5158" class="Symbol">)</a> <a id="5160" class="Symbol">→</a> <a id="5162" href="Function.Nary.NonDependent.Base.html#5129" class="Bound">as</a> <a id="5165" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="5167" class="Symbol">(</a><a id="5168" href="Function.Nary.NonDependent.Base.html#1035" class="Generalizable">A</a> <a id="5170" class="Symbol">→</a> <a id="5172" href="Function.Nary.NonDependent.Base.html#1049" class="Generalizable">B</a><a id="5173" class="Symbol">)</a>
<a id="5175" href="Function.Nary.NonDependent.Base.html#5111" class="Function">holeₙ</a> <a id="5181" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5189" href="Function.Nary.NonDependent.Base.html#5189" class="Bound">f</a> <a id="5191" class="Symbol">=</a> <a id="5193" href="Function.Nary.NonDependent.Base.html#5189" class="Bound">f</a>
<a id="5195" href="Function.Nary.NonDependent.Base.html#5111" class="Function">holeₙ</a> <a id="5201" class="Symbol">(</a><a id="5202" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5206" href="Function.Nary.NonDependent.Base.html#5206" class="Bound">n</a><a id="5207" class="Symbol">)</a> <a id="5209" href="Function.Nary.NonDependent.Base.html#5209" class="Bound">f</a> <a id="5211" class="Symbol">=</a> <a id="5213" href="Function.Nary.NonDependent.Base.html#5111" class="Function">holeₙ</a> <a id="5219" href="Function.Nary.NonDependent.Base.html#5206" class="Bound">n</a> <a id="5221" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5224" href="Function.Base.html#1657" class="Function">flip</a> <a id="5229" href="Function.Nary.NonDependent.Base.html#5209" class="Bound">f</a>

<a id="5232" class="Comment">-- function constant in its n first arguments</a>

<a id="5279" class="Comment">-- Note that its type will only be inferred if it is used in a context</a>
<a id="5350" class="Comment">-- specifying what the type of the function ought to be. Just like the</a>
<a id="5421" class="Comment">-- usual const: there is no way to infer its domain from its argument.</a>

<a id="constₙ"></a><a id="5493" href="Function.Nary.NonDependent.Base.html#5493" class="Function">constₙ</a> <a id="5500" class="Symbol">:</a> <a id="5502" class="Symbol">∀</a> <a id="5504" href="Function.Nary.NonDependent.Base.html#5504" class="Bound">n</a> <a id="5506" class="Symbol">{</a><a id="5507" href="Function.Nary.NonDependent.Base.html#5507" class="Bound">ls</a> <a id="5510" href="Function.Nary.NonDependent.Base.html#5510" class="Bound">r</a><a id="5511" class="Symbol">}</a> <a id="5513" class="Symbol">{</a><a id="5514" href="Function.Nary.NonDependent.Base.html#5514" class="Bound">as</a> <a id="5517" class="Symbol">:</a> <a id="5519" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="5524" href="Function.Nary.NonDependent.Base.html#5504" class="Bound">n</a> <a id="5526" href="Function.Nary.NonDependent.Base.html#5507" class="Bound">ls</a><a id="5528" class="Symbol">}</a> <a id="5530" class="Symbol">{</a><a id="5531" href="Function.Nary.NonDependent.Base.html#5531" class="Bound">b</a> <a id="5533" class="Symbol">:</a> <a id="5535" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5539" href="Function.Nary.NonDependent.Base.html#5510" class="Bound">r</a><a id="5540" class="Symbol">}</a> <a id="5542" class="Symbol">→</a> <a id="5544" href="Function.Nary.NonDependent.Base.html#5531" class="Bound">b</a> <a id="5546" class="Symbol">→</a> <a id="5548" href="Function.Nary.NonDependent.Base.html#5514" class="Bound">as</a> <a id="5551" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="5553" href="Function.Nary.NonDependent.Base.html#5531" class="Bound">b</a>
<a id="5555" href="Function.Nary.NonDependent.Base.html#5493" class="Function">constₙ</a> <a id="5562" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="5570" href="Function.Nary.NonDependent.Base.html#5570" class="Bound">v</a> <a id="5572" class="Symbol">=</a> <a id="5574" href="Function.Nary.NonDependent.Base.html#5570" class="Bound">v</a>
<a id="5576" href="Function.Nary.NonDependent.Base.html#5493" class="Function">constₙ</a> <a id="5583" class="Symbol">(</a><a id="5584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5588" href="Function.Nary.NonDependent.Base.html#5588" class="Bound">n</a><a id="5589" class="Symbol">)</a> <a id="5591" href="Function.Nary.NonDependent.Base.html#5591" class="Bound">v</a> <a id="5593" class="Symbol">=</a> <a id="5595" href="Function.Base.html#725" class="Function">const</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Function.Nary.NonDependent.Base.html#5493" class="Function">constₙ</a> <a id="5609" href="Function.Nary.NonDependent.Base.html#5588" class="Bound">n</a> <a id="5611" href="Function.Nary.NonDependent.Base.html#5591" class="Bound">v</a><a id="5612" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Nary.NonDependent.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>NonDependent (Function.Nary.NonDependent)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Nary.NonDependent</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneous N-ary Functions</a>
<a id="139" class="Comment">------------------------------------------------------------------------</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">OPTIONS</a> <a id="225" class="Pragma">--cubical-compatible</a> <a id="246" class="Pragma">--safe</a> <a id="253" class="Symbol">#-}</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Function.Nary.NonDependent.html" class="Module">Function.Nary.NonDependent</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Comment">------------------------------------------------------------------------</a>
<a id="372" class="Comment">-- Concrete examples can be found in README.Nary. This file&#39;s comments</a>
<a id="443" class="Comment">-- are more focused on the implementation details and the motivations</a>
<a id="513" class="Comment">-- behind the design decisions.</a>
<a id="545" class="Comment">------------------------------------------------------------------------</a>

<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Level.html" class="Module">Level</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="649" class="Symbol">;</a> <a id="651" href="Level.html#521" class="Function">0ℓ</a><a id="653" class="Symbol">;</a> <a id="655" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="658" class="Symbol">;</a> <a id="660" href="Level.html#409" class="Record">Lift</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="700" class="Symbol">;</a> <a id="702" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="706" class="Symbol">;</a> <a id="708" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="711" class="Symbol">)</a>
<a id="713" class="Keyword">open</a> <a id="718" class="Keyword">import</a> <a id="725" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="739" class="Keyword">using</a> <a id="745" class="Symbol">(</a><a id="746" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="749" class="Symbol">;</a> <a id="751" href="Data.Fin.Base.html#1154" class="InductiveConstructor">zero</a><a id="755" class="Symbol">;</a> <a id="757" href="Data.Fin.Base.html#1175" class="InductiveConstructor">suc</a><a id="760" class="Symbol">)</a>
<a id="762" class="Keyword">open</a> <a id="767" class="Keyword">import</a> <a id="774" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="792" class="Keyword">using</a> <a id="798" class="Symbol">(</a><a id="799" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="802" class="Symbol">;</a> <a id="804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="807" class="Symbol">)</a>
<a id="809" class="Keyword">open</a> <a id="814" class="Keyword">import</a> <a id="821" href="Data.Product.Nary.NonDependent.html" class="Module">Data.Product.Nary.NonDependent</a>
  <a id="854" class="Keyword">using</a> <a id="860" class="Symbol">(</a><a id="861" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a><a id="868" class="Symbol">;</a> <a id="870" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a><a id="878" class="Symbol">;</a> <a id="880" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a><a id="886" class="Symbol">;</a> <a id="888" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a><a id="894" class="Symbol">;</a> <a id="896" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a><a id="906" class="Symbol">;</a> <a id="908" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a><a id="916" class="Symbol">)</a>
<a id="918" class="Keyword">open</a> <a id="923" class="Keyword">import</a> <a id="930" href="Function.Base.html" class="Module">Function.Base</a> <a id="944" class="Keyword">using</a> <a id="950" class="Symbol">(</a><a id="951" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="955" class="Symbol">;</a> <a id="957" href="Function.Base.html#3858" class="Function Operator">_$′_</a><a id="961" class="Symbol">;</a> <a id="963" href="Function.Base.html#725" class="Function">const</a><a id="968" class="Symbol">;</a> <a id="970" href="Function.Base.html#1657" class="Function">flip</a><a id="974" class="Symbol">)</a>
<a id="976" class="Keyword">open</a> <a id="981" class="Keyword">import</a> <a id="988" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1003" class="Keyword">using</a> <a id="1009" class="Symbol">(</a><a id="1010" href="Relation.Unary.html#3793" class="Function">IUniversal</a><a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">open</a> <a id="1027" class="Keyword">import</a> <a id="1034" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1077" class="Keyword">using</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1093" class="Symbol">;</a> <a id="1095" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1100" class="Symbol">;</a> <a id="1102" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1106" class="Symbol">)</a>

<a id="1109" class="Keyword">private</a>
  <a id="1119" class="Keyword">variable</a>
    <a id="1132" href="Function.Nary.NonDependent.html#1132" class="Generalizable">a</a> <a id="1134" href="Function.Nary.NonDependent.html#1134" class="Generalizable">b</a> <a id="1136" href="Function.Nary.NonDependent.html#1136" class="Generalizable">r</a> <a id="1138" class="Symbol">:</a> <a id="1140" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1150" href="Function.Nary.NonDependent.html#1150" class="Generalizable">A</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1158" href="Function.Nary.NonDependent.html#1132" class="Generalizable">a</a>
    <a id="1164" href="Function.Nary.NonDependent.html#1164" class="Generalizable">B</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1172" href="Function.Nary.NonDependent.html#1134" class="Generalizable">b</a>

<a id="1175" class="Comment">------------------------------------------------------------------------</a>
<a id="1248" class="Comment">-- Re-exporting the basic operations</a>

<a id="1286" class="Keyword">open</a> <a id="1291" class="Keyword">import</a> <a id="1298" href="Function.Nary.NonDependent.Base.html" class="Module">Function.Nary.NonDependent.Base</a> <a id="1330" class="Keyword">public</a>

<a id="1338" class="Comment">------------------------------------------------------------------------</a>
<a id="1411" class="Comment">-- Congruence</a>

<a id="1426" class="Keyword">module</a> <a id="1433" href="Function.Nary.NonDependent.html#1433" class="Module">_</a> <a id="1435" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1437" class="Symbol">{</a><a id="1438" href="Function.Nary.NonDependent.html#1438" class="Bound">ls</a><a id="1440" class="Symbol">}</a> <a id="1442" class="Symbol">{</a><a id="1443" href="Function.Nary.NonDependent.html#1443" class="Bound">as</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="1453" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1455" href="Function.Nary.NonDependent.html#1438" class="Bound">ls</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Function.Nary.NonDependent.html#1460" class="Bound">R</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1468" href="Function.Nary.NonDependent.html#1136" class="Generalizable">r</a><a id="1469" class="Symbol">}</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Function.Nary.NonDependent.html#1472" class="Bound">f</a> <a id="1474" class="Symbol">:</a> <a id="1476" href="Function.Nary.NonDependent.html#1443" class="Bound">as</a> <a id="1479" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="1481" href="Function.Nary.NonDependent.html#1460" class="Bound">R</a><a id="1482" class="Symbol">)</a> <a id="1484" class="Keyword">where</a>

  <a id="1493" class="Keyword">private</a>
    <a id="1505" href="Function.Nary.NonDependent.html#1505" class="Function">g</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="1517" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1519" href="Function.Nary.NonDependent.html#1443" class="Bound">as</a> <a id="1522" class="Symbol">→</a> <a id="1524" href="Function.Nary.NonDependent.html#1460" class="Bound">R</a>
    <a id="1530" href="Function.Nary.NonDependent.html#1505" class="Function">g</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="1543" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1545" href="Function.Nary.NonDependent.html#1472" class="Bound">f</a>

<a id="1548" class="Comment">-- Congruentₙ : ∀ n. ∀ a₁₁ a₁₂ ⋯ aₙ₁ aₙ₂ →</a>
<a id="1591" class="Comment">--                   a₁₁ ≡ a₁₂ → ⋯ → aₙ₁ ≡ aₙ₂ →</a>
<a id="1640" class="Comment">--                   f a₁₁ ⋯ aₙ₁ ≡ f a₁₂ ⋯ aₙ₂</a>

  <a id="1690" href="Function.Nary.NonDependent.html#1690" class="Function">Congruentₙ</a> <a id="1701" class="Symbol">:</a> <a id="1703" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Function.Nary.NonDependent.html#1468" class="Bound">r</a> <a id="1710" href="Agda.Primitive.html#961" class="Primitive Operator">Level.⊔</a> <a id="1718" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="1720" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1722" href="Function.Nary.NonDependent.html#1438" class="Bound">ls</a><a id="1724" class="Symbol">)</a>
  <a id="1728" href="Function.Nary.NonDependent.html#1690" class="Function">Congruentₙ</a> <a id="1739" class="Symbol">=</a> <a id="1741" class="Symbol">∀</a> <a id="1743" class="Symbol">{</a><a id="1744" href="Function.Nary.NonDependent.html#1744" class="Bound">l</a> <a id="1746" href="Function.Nary.NonDependent.html#1746" class="Bound">r</a><a id="1747" class="Symbol">}</a> <a id="1749" class="Symbol">→</a> <a id="1751" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a> <a id="1758" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1760" href="Function.Nary.NonDependent.html#1744" class="Bound">l</a> <a id="1762" href="Function.Nary.NonDependent.html#1746" class="Bound">r</a> <a id="1764" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="1766" class="Symbol">(</a><a id="1767" href="Function.Nary.NonDependent.html#1505" class="Function">g</a> <a id="1769" href="Function.Nary.NonDependent.html#1744" class="Bound">l</a> <a id="1771" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1773" href="Function.Nary.NonDependent.html#1505" class="Function">g</a> <a id="1775" href="Function.Nary.NonDependent.html#1746" class="Bound">r</a><a id="1776" class="Symbol">)</a>

  <a id="1781" href="Function.Nary.NonDependent.html#1781" class="Function">congₙ</a> <a id="1787" class="Symbol">:</a> <a id="1789" href="Function.Nary.NonDependent.html#1690" class="Function">Congruentₙ</a>
  <a id="1802" href="Function.Nary.NonDependent.html#1781" class="Function">congₙ</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Data.Product.Nary.NonDependent.html#4174" class="Function">curryₙ</a> <a id="1817" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a> <a id="1819" class="Symbol">(</a><a id="1820" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1825" href="Function.Nary.NonDependent.html#1505" class="Function">g</a> <a id="1827" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1830" href="Data.Product.Nary.NonDependent.html#5822" class="Function">fromEqualₙ</a> <a id="1841" href="Function.Nary.NonDependent.html#1435" class="Bound">n</a><a id="1842" class="Symbol">)</a>

<a id="1845" class="Comment">-- Congruence at a specific location</a>

<a id="1883" class="Keyword">module</a> <a id="1890" href="Function.Nary.NonDependent.html#1890" class="Module">_</a> <a id="1892" href="Function.Nary.NonDependent.html#1892" class="Bound">m</a> <a id="1894" href="Function.Nary.NonDependent.html#1894" class="Bound">n</a> <a id="1896" class="Symbol">{</a><a id="1897" href="Function.Nary.NonDependent.html#1897" class="Bound">ls</a> <a id="1900" href="Function.Nary.NonDependent.html#1900" class="Bound">ls′</a><a id="1903" class="Symbol">}</a> <a id="1905" class="Symbol">{</a><a id="1906" href="Function.Nary.NonDependent.html#1906" class="Bound">as</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="1916" href="Function.Nary.NonDependent.html#1892" class="Bound">m</a> <a id="1918" href="Function.Nary.NonDependent.html#1897" class="Bound">ls</a><a id="1920" class="Symbol">}</a> <a id="1922" class="Symbol">{</a><a id="1923" href="Function.Nary.NonDependent.html#1923" class="Bound">bs</a> <a id="1926" class="Symbol">:</a> <a id="1928" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="1933" href="Function.Nary.NonDependent.html#1894" class="Bound">n</a> <a id="1935" href="Function.Nary.NonDependent.html#1900" class="Bound">ls′</a><a id="1938" class="Symbol">}</a>
         <a id="1949" class="Symbol">(</a><a id="1950" href="Function.Nary.NonDependent.html#1950" class="Bound">f</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Function.Nary.NonDependent.html#1906" class="Bound">as</a> <a id="1957" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="1959" class="Symbol">(</a><a id="1960" href="Function.Nary.NonDependent.html#1150" class="Generalizable">A</a> <a id="1962" class="Symbol">→</a> <a id="1964" href="Function.Nary.NonDependent.html#1923" class="Bound">bs</a> <a id="1967" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="1969" href="Function.Nary.NonDependent.html#1164" class="Generalizable">B</a><a id="1970" class="Symbol">))</a> <a id="1973" class="Keyword">where</a>

  <a id="1982" class="Keyword">private</a>
    <a id="1994" href="Function.Nary.NonDependent.html#1994" class="Function">g</a> <a id="1996" class="Symbol">:</a> <a id="1998" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2006" href="Function.Nary.NonDependent.html#1892" class="Bound">m</a> <a id="2008" href="Function.Nary.NonDependent.html#1906" class="Bound">as</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Function.Nary.NonDependent.html#1960" class="Bound">A</a> <a id="2015" class="Symbol">→</a> <a id="2017" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2025" href="Function.Nary.NonDependent.html#1894" class="Bound">n</a> <a id="2027" href="Function.Nary.NonDependent.html#1923" class="Bound">bs</a> <a id="2030" class="Symbol">→</a> <a id="2032" href="Function.Nary.NonDependent.html#1969" class="Bound">B</a>
    <a id="2038" href="Function.Nary.NonDependent.html#1994" class="Function">g</a> <a id="2040" href="Function.Nary.NonDependent.html#2040" class="Bound">vs</a> <a id="2043" href="Function.Nary.NonDependent.html#2043" class="Bound">a</a> <a id="2045" href="Function.Nary.NonDependent.html#2045" class="Bound">ws</a> <a id="2048" class="Symbol">=</a> <a id="2050" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="2059" href="Function.Nary.NonDependent.html#1894" class="Bound">n</a> <a id="2061" class="Symbol">(</a><a id="2062" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="2071" href="Function.Nary.NonDependent.html#1892" class="Bound">m</a> <a id="2073" href="Function.Nary.NonDependent.html#1950" class="Bound">f</a> <a id="2075" href="Function.Nary.NonDependent.html#2040" class="Bound">vs</a> <a id="2078" href="Function.Nary.NonDependent.html#2043" class="Bound">a</a><a id="2079" class="Symbol">)</a> <a id="2081" href="Function.Nary.NonDependent.html#2045" class="Bound">ws</a>

  <a id="2087" href="Function.Nary.NonDependent.html#2087" class="Function">congAt</a> <a id="2094" class="Symbol">:</a> <a id="2096" class="Symbol">∀</a> <a id="2098" class="Symbol">{</a><a id="2099" href="Function.Nary.NonDependent.html#2099" class="Bound">vs</a> <a id="2102" href="Function.Nary.NonDependent.html#2102" class="Bound">ws</a> <a id="2105" href="Function.Nary.NonDependent.html#2105" class="Bound">a₁</a> <a id="2108" href="Function.Nary.NonDependent.html#2108" class="Bound">a₂</a><a id="2110" class="Symbol">}</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Function.Nary.NonDependent.html#2105" class="Bound">a₁</a> <a id="2117" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2119" href="Function.Nary.NonDependent.html#2108" class="Bound">a₂</a> <a id="2122" class="Symbol">→</a> <a id="2124" href="Function.Nary.NonDependent.html#1994" class="Function">g</a> <a id="2126" href="Function.Nary.NonDependent.html#2099" class="Bound">vs</a> <a id="2129" href="Function.Nary.NonDependent.html#2105" class="Bound">a₁</a> <a id="2132" href="Function.Nary.NonDependent.html#2102" class="Bound">ws</a> <a id="2135" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2137" href="Function.Nary.NonDependent.html#1994" class="Function">g</a> <a id="2139" href="Function.Nary.NonDependent.html#2099" class="Bound">vs</a> <a id="2142" href="Function.Nary.NonDependent.html#2108" class="Bound">a₂</a> <a id="2145" href="Function.Nary.NonDependent.html#2102" class="Bound">ws</a>
  <a id="2150" href="Function.Nary.NonDependent.html#2087" class="Function">congAt</a> <a id="2157" class="Symbol">{</a><a id="2158" href="Function.Nary.NonDependent.html#2158" class="Bound">vs</a><a id="2160" class="Symbol">}</a> <a id="2162" class="Symbol">{</a><a id="2163" href="Function.Nary.NonDependent.html#2163" class="Bound">ws</a><a id="2165" class="Symbol">}</a> <a id="2167" class="Symbol">=</a> <a id="2169" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2174" class="Symbol">(λ</a> <a id="2177" href="Function.Nary.NonDependent.html#2177" class="Bound">a</a> <a id="2179" class="Symbol">→</a> <a id="2181" href="Function.Nary.NonDependent.html#1994" class="Function">g</a> <a id="2183" href="Function.Nary.NonDependent.html#2158" class="Bound">vs</a> <a id="2186" href="Function.Nary.NonDependent.html#2177" class="Bound">a</a> <a id="2188" href="Function.Nary.NonDependent.html#2163" class="Bound">ws</a><a id="2190" class="Symbol">)</a>

<a id="2193" class="Comment">------------------------------------------------------------------------</a>
<a id="2266" class="Comment">-- Injectivity</a>

<a id="2282" class="Keyword">module</a> <a id="2289" href="Function.Nary.NonDependent.html#2289" class="Module">_</a> <a id="2291" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2293" class="Symbol">{</a><a id="2294" href="Function.Nary.NonDependent.html#2294" class="Bound">ls</a><a id="2296" class="Symbol">}</a> <a id="2298" class="Symbol">{</a><a id="2299" href="Function.Nary.NonDependent.html#2299" class="Bound">as</a> <a id="2302" class="Symbol">:</a> <a id="2304" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2309" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2311" href="Function.Nary.NonDependent.html#2294" class="Bound">ls</a><a id="2313" class="Symbol">}</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Function.Nary.NonDependent.html#2316" class="Bound">R</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2324" href="Function.Nary.NonDependent.html#1136" class="Generalizable">r</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Function.Nary.NonDependent.html#2328" class="Bound">con</a> <a id="2332" class="Symbol">:</a> <a id="2334" href="Function.Nary.NonDependent.html#2299" class="Bound">as</a> <a id="2337" href="Function.Nary.NonDependent.Base.html#2972" class="Function Operator">⇉</a> <a id="2339" href="Function.Nary.NonDependent.html#2316" class="Bound">R</a><a id="2340" class="Symbol">)</a> <a id="2342" class="Keyword">where</a>

<a id="2349" class="Comment">-- Injectiveₙ : ∀ n. ∀ a₁₁ a₁₂ ⋯ aₙ₁ aₙ₂ →</a>
<a id="2392" class="Comment">--                   con a₁₁ ⋯ aₙ₁ ≡ con a₁₂ ⋯ aₙ₂ →</a>
<a id="2445" class="Comment">--                   a₁₁ ≡ a₁₂ × ⋯ × aₙ₁ ≡ aₙ₂</a>

  <a id="2495" class="Keyword">private</a>
    <a id="2507" href="Function.Nary.NonDependent.html#2507" class="Function">c</a> <a id="2509" class="Symbol">:</a> <a id="2511" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2519" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2521" href="Function.Nary.NonDependent.html#2299" class="Bound">as</a> <a id="2524" class="Symbol">→</a> <a id="2526" href="Function.Nary.NonDependent.html#2316" class="Bound">R</a>
    <a id="2532" href="Function.Nary.NonDependent.html#2507" class="Function">c</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="Data.Product.Nary.NonDependent.html#4372" class="Function">uncurryₙ</a> <a id="2545" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2547" href="Function.Nary.NonDependent.html#2328" class="Bound">con</a>

  <a id="2554" href="Function.Nary.NonDependent.html#2554" class="Function">Injectiveₙ</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Function.Nary.NonDependent.html#2324" class="Bound">r</a> <a id="2574" href="Agda.Primitive.html#961" class="Primitive Operator">Level.⊔</a> <a id="2582" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="2584" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2586" href="Function.Nary.NonDependent.html#2294" class="Bound">ls</a><a id="2588" class="Symbol">)</a>
  <a id="2592" href="Function.Nary.NonDependent.html#2554" class="Function">Injectiveₙ</a> <a id="2603" class="Symbol">=</a> <a id="2605" class="Symbol">∀</a> <a id="2607" class="Symbol">{</a><a id="2608" href="Function.Nary.NonDependent.html#2608" class="Bound">l</a> <a id="2610" href="Function.Nary.NonDependent.html#2610" class="Bound">r</a><a id="2611" class="Symbol">}</a> <a id="2613" class="Symbol">→</a> <a id="2615" href="Function.Nary.NonDependent.html#2507" class="Function">c</a> <a id="2617" href="Function.Nary.NonDependent.html#2608" class="Bound">l</a> <a id="2619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2621" href="Function.Nary.NonDependent.html#2507" class="Function">c</a> <a id="2623" href="Function.Nary.NonDependent.html#2610" class="Bound">r</a> <a id="2625" class="Symbol">→</a> <a id="2627" href="Data.Product.Nary.NonDependent.html#1774" class="Function">Product</a> <a id="2635" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Data.Product.Nary.NonDependent.html#2724" class="Function">Equalₙ</a> <a id="2645" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2647" href="Function.Nary.NonDependent.html#2608" class="Bound">l</a> <a id="2649" href="Function.Nary.NonDependent.html#2610" class="Bound">r</a><a id="2650" class="Symbol">)</a>

  <a id="2655" href="Function.Nary.NonDependent.html#2655" class="Function">injectiveₙ</a> <a id="2666" class="Symbol">:</a> <a id="2668" class="Symbol">(∀</a> <a id="2671" class="Symbol">{</a><a id="2672" href="Function.Nary.NonDependent.html#2672" class="Bound">l</a> <a id="2674" href="Function.Nary.NonDependent.html#2674" class="Bound">r</a><a id="2675" class="Symbol">}</a> <a id="2677" class="Symbol">→</a> <a id="2679" href="Function.Nary.NonDependent.html#2507" class="Function">c</a> <a id="2681" href="Function.Nary.NonDependent.html#2672" class="Bound">l</a> <a id="2683" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2685" href="Function.Nary.NonDependent.html#2507" class="Function">c</a> <a id="2687" href="Function.Nary.NonDependent.html#2674" class="Bound">r</a> <a id="2689" class="Symbol">→</a> <a id="2691" href="Function.Nary.NonDependent.html#2672" class="Bound">l</a> <a id="2693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2695" href="Function.Nary.NonDependent.html#2674" class="Bound">r</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Function.Nary.NonDependent.html#2554" class="Function">Injectiveₙ</a>
  <a id="2713" href="Function.Nary.NonDependent.html#2655" class="Function">injectiveₙ</a> <a id="2724" href="Function.Nary.NonDependent.html#2724" class="Bound">con-inj</a> <a id="2732" href="Function.Nary.NonDependent.html#2732" class="Bound">eq</a> <a id="2735" class="Symbol">=</a> <a id="2737" href="Data.Product.Nary.NonDependent.html#5576" class="Function">toEqualₙ</a> <a id="2746" href="Function.Nary.NonDependent.html#2291" class="Bound">n</a> <a id="2748" class="Symbol">(</a><a id="2749" href="Function.Nary.NonDependent.html#2724" class="Bound">con-inj</a> <a id="2757" href="Function.Nary.NonDependent.html#2732" class="Bound">eq</a><a id="2759" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Properties.Bijection.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bijection (Function.Properties.Bijection)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Properties.Bijection</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some basic properties of bijections.</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Function.Properties.Bijection.html" class="Module">Function.Properties.Bijection</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="340" class="Keyword">using</a> <a id="346" class="Symbol">(</a><a id="347" href="Function.Bundles.html#3528" class="Record">Bijection</a><a id="356" class="Symbol">;</a> <a id="358" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="365" class="Symbol">;</a> <a id="367" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="378" class="Symbol">;</a> <a id="380" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a><a id="383" class="Symbol">;</a> <a id="385" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="388" class="Symbol">;</a> <a id="390" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Level.html" class="Module">Level</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="463" class="Keyword">using</a> <a id="469" class="Symbol">(</a><a id="470" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="476" class="Symbol">)</a>
<a id="478" class="Keyword">open</a> <a id="483" class="Keyword">import</a> <a id="490" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="517" class="Keyword">using</a> <a id="523" class="Symbol">(</a><a id="524" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="595" class="Symbol">;</a> <a id="597" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a><a id="678" class="Symbol">)</a>
<a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="710" class="Keyword">using</a> <a id="716" class="Symbol">(</a><a id="717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="720" class="Symbol">;</a> <a id="722" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="727" class="Symbol">;</a> <a id="729" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Function.Base.html" class="Module">Function.Base</a> <a id="762" class="Keyword">using</a> <a id="768" class="Symbol">(</a><a id="769" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="772" class="Symbol">)</a>
<a id="774" class="Keyword">open</a> <a id="779" class="Keyword">import</a> <a id="786" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a> <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a><a id="842" class="Symbol">)</a>
<a id="844" class="Keyword">open</a> <a id="849" class="Keyword">import</a> <a id="856" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="884" class="Keyword">using</a> <a id="890" class="Symbol">(</a><a id="891" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a><a id="910" class="Symbol">)</a>

<a id="913" class="Keyword">import</a> <a id="920" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="948" class="Symbol">as</a> <a id="951" class="Module">Identity</a>
<a id="960" class="Keyword">import</a> <a id="967" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="995" class="Symbol">as</a> <a id="998" class="Module">Symmetry</a>
<a id="1007" class="Keyword">import</a> <a id="1014" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1045" class="Symbol">as</a> <a id="1048" class="Module">Composition</a>

<a id="1061" class="Keyword">private</a>
  <a id="1071" class="Keyword">variable</a>
    <a id="1084" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a> <a id="1086" href="Function.Properties.Bijection.html#1086" class="Generalizable">b</a> <a id="1088" href="Function.Properties.Bijection.html#1088" class="Generalizable">c</a> <a id="1090" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a> <a id="1092" href="Function.Properties.Bijection.html#1092" class="Generalizable">ℓ₁</a> <a id="1095" href="Function.Properties.Bijection.html#1095" class="Generalizable">ℓ₂</a> <a id="1098" href="Function.Properties.Bijection.html#1098" class="Generalizable">ℓ₃</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1113" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="1115" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a>
    <a id="1129" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="1131" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1142" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a> <a id="1144" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a>

<a id="1147" class="Comment">------------------------------------------------------------------------</a>
<a id="1220" class="Comment">-- Setoid properties</a>

<a id="refl"></a><a id="1242" href="Function.Properties.Bijection.html#1242" class="Function">refl</a> <a id="1247" class="Symbol">:</a> <a id="1249" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1259" class="Symbol">(</a><a id="1260" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1270" class="Symbol">{</a><a id="1271" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a><a id="1272" class="Symbol">}</a> <a id="1274" class="Symbol">{</a><a id="1275" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a><a id="1276" class="Symbol">})</a>
<a id="1279" href="Function.Properties.Bijection.html#1242" class="Function">refl</a> <a id="1284" class="Symbol">=</a> <a id="1286" href="Function.Construct.Identity.html#3367" class="Function">Identity.bijection</a> <a id="1305" class="Symbol">_</a>

<a id="1308" class="Comment">-- Can&#39;t prove full symmetry as we have no proof that the witness</a>
<a id="1374" class="Comment">-- produced by the surjection proof preserves equality</a>
<a id="sym-≡"></a><a id="1429" href="Function.Properties.Bijection.html#1429" class="Function">sym-≡</a> <a id="1435" class="Symbol">:</a> <a id="1437" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1447" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="1449" class="Symbol">(</a><a id="1450" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1457" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a><a id="1458" class="Symbol">)</a> <a id="1460" class="Symbol">→</a> <a id="1462" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1480" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a><a id="1481" class="Symbol">)</a> <a id="1483" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a>
<a id="1485" href="Function.Properties.Bijection.html#1429" class="Function">sym-≡</a> <a id="1491" class="Symbol">=</a> <a id="1493" href="Function.Construct.Symmetry.html#5379" class="Function">Symmetry.bijection-≡</a>

<a id="trans"></a><a id="1515" href="Function.Properties.Bijection.html#1515" class="Function">trans</a> <a id="1521" class="Symbol">:</a> <a id="1523" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1540" class="Symbol">{</a><a id="1541" href="Function.Properties.Bijection.html#1084" class="Generalizable">a</a><a id="1542" class="Symbol">}</a> <a id="1544" class="Symbol">{</a><a id="1545" href="Function.Properties.Bijection.html#1092" class="Generalizable">ℓ₁</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Function.Properties.Bijection.html#1086" class="Generalizable">b</a><a id="1551" class="Symbol">}</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Function.Properties.Bijection.html#1095" class="Generalizable">ℓ₂</a><a id="1556" class="Symbol">})</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1570" class="Symbol">{</a><a id="1571" href="Function.Properties.Bijection.html#1086" class="Generalizable">b</a><a id="1572" class="Symbol">}</a> <a id="1574" class="Symbol">{</a><a id="1575" href="Function.Properties.Bijection.html#1095" class="Generalizable">ℓ₂</a><a id="1577" class="Symbol">}</a> <a id="1579" class="Symbol">{</a><a id="1580" href="Function.Properties.Bijection.html#1088" class="Generalizable">c</a><a id="1581" class="Symbol">}</a> <a id="1583" class="Symbol">{</a><a id="1584" href="Function.Properties.Bijection.html#1098" class="Generalizable">ℓ₃</a><a id="1586" class="Symbol">})</a> <a id="1589" href="Function.Bundles.html#3528" class="Record">Bijection</a>
<a id="1599" href="Function.Properties.Bijection.html#1515" class="Function">trans</a> <a id="1605" class="Symbol">=</a> <a id="1607" href="Function.Construct.Composition.html#6297" class="Function">Composition.bijection</a>

<a id="1630" class="Comment">------------------------------------------------------------------------</a>
<a id="1703" class="Comment">-- Propositional properties</a>

<a id="⤖-isEquivalence"></a><a id="1732" href="Function.Properties.Bijection.html#1732" class="Function">⤖-isEquivalence</a> <a id="1748" class="Symbol">:</a> <a id="1750" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1764" class="Symbol">{</a><a id="1765" class="Argument">ℓ</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Function.Properties.Bijection.html#1090" class="Generalizable">ℓ</a><a id="1770" class="Symbol">}</a> <a id="1772" href="Function.Bundles.html#12325" class="Function Operator">_⤖_</a>
<a id="1776" href="Function.Properties.Bijection.html#1732" class="Function">⤖-isEquivalence</a> <a id="1792" class="Symbol">=</a> <a id="1794" class="Keyword">record</a>
  <a id="1803" class="Symbol">{</a> <a id="1805" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1811" class="Symbol">=</a> <a id="1813" href="Function.Properties.Bijection.html#1242" class="Function">refl</a>
  <a id="1820" class="Symbol">;</a> <a id="1822" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1828" class="Symbol">=</a> <a id="1830" href="Function.Properties.Bijection.html#1429" class="Function">sym-≡</a>
  <a id="1838" class="Symbol">;</a> <a id="1840" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Function.Properties.Bijection.html#1515" class="Function">trans</a>
  <a id="1856" class="Symbol">}</a>

<a id="1859" class="Comment">------------------------------------------------------------------------</a>
<a id="1932" class="Comment">-- Conversion functions</a>

<a id="Bijection⇒Inverse"></a><a id="1957" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a> <a id="1975" class="Symbol">:</a> <a id="1977" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="1987" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="1989" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="1991" class="Symbol">→</a> <a id="1993" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2001" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="2003" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a>
<a id="2005" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a> <a id="2023" href="Function.Properties.Bijection.html#2023" class="Bound">bij</a> <a id="2027" class="Symbol">=</a> <a id="2029" class="Keyword">record</a>
  <a id="2038" class="Symbol">{</a> <a id="2040" href="Function.Bundles.html#7392" class="Field">to</a>        <a id="2050" class="Symbol">=</a> <a id="2052" href="Function.Bundles.html#3584" class="Field">to</a>
  <a id="2057" class="Symbol">;</a> <a id="2059" href="Function.Bundles.html#7416" class="Field">from</a>      <a id="2069" class="Symbol">=</a> <a id="2071" href="Function.Bundles.html#3400" class="Function">to⁻</a>
  <a id="2077" class="Symbol">;</a> <a id="2079" href="Function.Bundles.html#7440" class="Field">to-cong</a>   <a id="2089" class="Symbol">=</a> <a id="2091" href="Function.Bundles.html#3608" class="Field">cong</a>
  <a id="2098" class="Symbol">;</a> <a id="2100" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="2110" class="Symbol">=</a> <a id="2112" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a> <a id="2131" href="Function.Bundles.html#3949" class="Function">surjection</a> <a id="2142" href="Function.Bundles.html#3689" class="Function">injective</a>
  <a id="2154" class="Symbol">;</a> <a id="2156" href="Function.Bundles.html#7524" class="Field">inverse</a>   <a id="2166" class="Symbol">=</a> <a id="2168" class="Symbol">(λ</a> <a id="2171" href="Function.Properties.Bijection.html#2171" class="Bound">y≈to⁻[x]</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Relation.Binary.Structures.html#1271" class="Function">Eq₂.trans</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Function.Bundles.html#3608" class="Field">cong</a> <a id="2198" href="Function.Properties.Bijection.html#2171" class="Bound">y≈to⁻[x]</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Function.Properties.Bijection.html#2325" class="Function">to∘to⁻</a> <a id="2216" class="Symbol">_))</a> <a id="2220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                <a id="2238" class="Symbol">(λ</a> <a id="2241" href="Function.Properties.Bijection.html#2241" class="Bound">y≈to[x]</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Function.Bundles.html#3689" class="Function">injective</a> <a id="2261" class="Symbol">(</a><a id="2262" href="Relation.Binary.Structures.html#1271" class="Function">Eq₂.trans</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Function.Properties.Bijection.html#2325" class="Function">to∘to⁻</a> <a id="2280" class="Symbol">_)</a> <a id="2283" href="Function.Properties.Bijection.html#2241" class="Bound">y≈to[x]</a><a id="2290" class="Symbol">))</a>
  <a id="2295" class="Symbol">}</a>
  <a id="2299" class="Keyword">where</a> <a id="2305" class="Keyword">open</a> <a id="2310" href="Function.Bundles.html#3528" class="Module">Bijection</a> <a id="2320" href="Function.Properties.Bijection.html#2023" class="Bound">bij</a><a id="2323" class="Symbol">;</a> <a id="2325" href="Function.Properties.Bijection.html#2325" class="Function">to∘to⁻</a> <a id="2332" class="Symbol">=</a> <a id="2334" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2340" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2342" href="Function.Structures.html#1842" class="Function">strictlySurjective</a>

<a id="Bijection⇒Equivalence"></a><a id="2362" href="Function.Properties.Bijection.html#2362" class="Function">Bijection⇒Equivalence</a> <a id="2384" class="Symbol">:</a> <a id="2386" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2396" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="2398" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="2414" href="Function.Properties.Bijection.html#1129" class="Generalizable">T</a> <a id="2416" href="Function.Properties.Bijection.html#1131" class="Generalizable">S</a>
<a id="2418" href="Function.Properties.Bijection.html#2362" class="Function">Bijection⇒Equivalence</a> <a id="2440" class="Symbol">=</a> <a id="2442" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="2462" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2464" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a>

<a id="⤖⇒↔"></a><a id="2483" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a> <a id="2487" class="Symbol">:</a> <a id="2489" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2491" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2493" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2499" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2501" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a>
<a id="2503" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a> <a id="2507" class="Symbol">=</a> <a id="2509" href="Function.Properties.Bijection.html#1957" class="Function">Bijection⇒Inverse</a>

<a id="⤖⇒⇔"></a><a id="2528" href="Function.Properties.Bijection.html#2528" class="Function">⤖⇒⇔</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2536" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="2538" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a> <a id="2540" class="Symbol">→</a> <a id="2542" href="Function.Properties.Bijection.html#1113" class="Generalizable">A</a> <a id="2544" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2546" href="Function.Properties.Bijection.html#1115" class="Generalizable">B</a>
<a id="2548" href="Function.Properties.Bijection.html#2528" class="Function">⤖⇒⇔</a> <a id="2552" class="Symbol">=</a> <a id="2554" href="Function.Properties.Bijection.html#2362" class="Function">Bijection⇒Equivalence</a></pre></body></html>


==> anc/html/Function.Properties.Inverse.HalfAdjointEquivalence.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>HalfAdjointEquivalence (Function.Properties.Inverse.HalfAdjointEquivalence)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Properties.Inverse.HalfAdjointEquivalence</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Half adjoint equivalences</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Function.Properties.Inverse.HalfAdjointEquivalence.html" class="Module">Function.Properties.Inverse.HalfAdjointEquivalence</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Function.Base.html" class="Module">Function.Base</a> <a id="345" class="Keyword">using</a> <a id="351" class="Symbol">(</a><a id="352" href="Function.Base.html#704" class="Function">id</a><a id="354" class="Symbol">;</a> <a id="356" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="390" class="Keyword">using</a> <a id="396" class="Symbol">(</a><a id="397" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="404" class="Symbol">;</a> <a id="406" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="409" class="Symbol">;</a> <a id="411" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Level.html" class="Module">Level</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="448" class="Symbol">;</a> <a id="450" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="453" class="Symbol">)</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
  <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="517" class="Symbol">;</a> <a id="519" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="523" class="Symbol">;</a> <a id="525" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="529" class="Symbol">;</a> <a id="531" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="541" class="Symbol">;</a> <a id="543" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a><a id="554" class="Symbol">;</a> <a id="556" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a><a id="564" class="Symbol">;</a> <a id="566" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a><a id="572" class="Symbol">;</a> <a id="574" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a>
        <a id="593" class="Symbol">;</a> <a id="595" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a><a id="602" class="Symbol">;</a> <a id="604" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a><a id="615" class="Symbol">;</a> <a id="617" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a><a id="627" class="Symbol">;</a> <a id="629" class="Keyword">module</a> <a id="636" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="647" class="Symbol">)</a>

<a id="650" class="Keyword">private</a>
  <a id="660" class="Keyword">variable</a>
    <a id="673" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#673" class="Generalizable">a</a> <a id="675" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#675" class="Generalizable">b</a> <a id="677" class="Symbol">:</a> <a id="679" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="689" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="691" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a> <a id="693" class="Symbol">:</a> <a id="695" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="699" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#673" class="Generalizable">a</a>

<a id="702" class="Comment">-- Half adjoint equivalences (see the HoTT book).</a>
<a id="752" class="Comment">--</a>
<a id="755" class="Comment">-- They are inverses with an extra coherence condition that the left</a>
<a id="824" class="Comment">-- and right inversion proofs interact the right way with `cong`.</a>

<a id="891" class="Keyword">infix</a> <a id="897" class="Number">4</a> <a id="899" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">_≃_</a>

<a id="904" class="Keyword">record</a> <a id="_≃_"></a><a id="911" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">_≃_</a> <a id="915" class="Symbol">(</a><a id="916" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#916" class="Bound">A</a> <a id="918" class="Symbol">:</a> <a id="920" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="924" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#673" class="Generalizable">a</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">(</a><a id="928" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#928" class="Bound">B</a> <a id="930" class="Symbol">:</a> <a id="932" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="936" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#675" class="Generalizable">b</a><a id="937" class="Symbol">)</a> <a id="939" class="Symbol">:</a> <a id="941" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="945" class="Symbol">(</a><a id="946" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#924" class="Bound">a</a> <a id="948" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="950" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#936" class="Bound">b</a><a id="951" class="Symbol">)</a> <a id="953" class="Keyword">where</a>
  <a id="961" class="Keyword">field</a>
    <a id="_≃_.to"></a><a id="971" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a>               <a id="988" class="Symbol">:</a> <a id="990" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#916" class="Bound">A</a> <a id="992" class="Symbol">→</a> <a id="994" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#928" class="Bound">B</a>
    <a id="_≃_.from"></a><a id="1000" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a>             <a id="1017" class="Symbol">:</a> <a id="1019" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#928" class="Bound">B</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#916" class="Bound">A</a>
    <a id="_≃_.left-inverse-of"></a><a id="1029" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a>  <a id="1046" class="Symbol">:</a> <a id="1048" class="Symbol">∀</a> <a id="1050" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1050" class="Bound">x</a> <a id="1052" class="Symbol">→</a> <a id="1054" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1063" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1050" class="Bound">x</a><a id="1064" class="Symbol">)</a> <a id="1066" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1068" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1050" class="Bound">x</a>
    <a id="_≃_.right-inverse-of"></a><a id="1074" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1091" class="Symbol">:</a> <a id="1093" class="Symbol">∀</a> <a id="1095" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1095" class="Bound">x</a> <a id="1097" class="Symbol">→</a> <a id="1099" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1102" class="Symbol">(</a><a id="1103" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1108" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1095" class="Bound">x</a><a id="1109" class="Symbol">)</a> <a id="1111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1113" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1095" class="Bound">x</a>
    <a id="_≃_.left-right"></a><a id="1119" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Field">left-right</a>       <a id="1136" class="Symbol">:</a> <a id="1138" class="Symbol">∀</a> <a id="1140" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1140" class="Bound">x</a> <a id="1142" class="Symbol">→</a> <a id="1144" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1149" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a> <a id="1169" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1140" class="Bound">x</a><a id="1170" class="Symbol">)</a> <a id="1172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1174" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1195" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1140" class="Bound">x</a><a id="1196" class="Symbol">)</a>

  <a id="1201" class="Comment">-- The forward direction of a half adjoint equivalence is injective.</a>

  <a id="_≃_.injective"></a><a id="1273" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">injective</a> <a id="1283" class="Symbol">:</a> <a id="1285" class="Symbol">∀</a> <a id="1287" class="Symbol">{</a><a id="1288" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1288" class="Bound">x</a> <a id="1290" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1290" class="Bound">y</a><a id="1291" class="Symbol">}</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1298" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1288" class="Bound">x</a> <a id="1300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1302" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1305" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1290" class="Bound">y</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1288" class="Bound">x</a> <a id="1311" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1313" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1290" class="Bound">y</a>
  <a id="1317" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1273" class="Function">injective</a> <a id="1327" class="Symbol">{</a><a id="1328" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1328" class="Bound">x</a><a id="1329" class="Symbol">}</a> <a id="1331" class="Symbol">{</a><a id="1332" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1332" class="Bound">y</a><a id="1333" class="Symbol">}</a> <a id="1335" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1335" class="Bound">to-x≡to-y</a> <a id="1345" class="Symbol">=</a>
    <a id="1351" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1328" class="Bound">x</a>            <a id="1364" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1367" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1371" class="Symbol">(</a><a id="1372" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a> <a id="1388" class="Symbol">_)</a> <a id="1391" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1397" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1402" class="Symbol">(</a><a id="1403" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1406" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1328" class="Bound">x</a><a id="1407" class="Symbol">)</a>  <a id="1410" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1413" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1418" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1423" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1335" class="Bound">to-x≡to-y</a> <a id="1433" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1439" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1444" class="Symbol">(</a><a id="1445" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1448" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1332" class="Bound">y</a><a id="1449" class="Symbol">)</a>  <a id="1452" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1455" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a> <a id="1471" class="Symbol">_</a> <a id="1473" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1479" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1332" class="Bound">y</a>            <a id="1492" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1498" class="Keyword">where</a> <a id="1504" class="Keyword">open</a> <a id="1509" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="1522" class="Comment">-- Half adjoint equivalences can be turned into inverses.</a>

<a id="≃⇒↔"></a><a id="1581" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1589" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">≃</a> <a id="1591" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1597" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1599" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a>
<a id="1601" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1581" class="Function">≃⇒↔</a> <a id="1605" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1605" class="Bound">A≃B</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1617" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a> <a id="1620" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a> <a id="1625" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1642" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a>
  <a id="1660" class="Keyword">where</a> <a id="1666" class="Keyword">open</a> <a id="1671" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Module Operator">_≃_</a> <a id="1675" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1605" class="Bound">A≃B</a>

<a id="1680" class="Comment">-- Inverses can be turned into half adjoint equivalences.</a>
<a id="1738" class="Comment">--</a>
<a id="1741" class="Comment">-- (This proof is based on one in the HoTT book.)</a>

<a id="↔⇒≃"></a><a id="1792" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1800" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1802" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#689" class="Generalizable">A</a> <a id="1808" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#911" class="Record Operator">≃</a> <a id="1810" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#691" class="Generalizable">B</a>
<a id="1812" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1792" class="Function">↔⇒≃</a> <a id="1816" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1816" class="Bound">A↔B</a> <a id="1820" class="Symbol">=</a> <a id="1822" class="Keyword">record</a>
  <a id="1831" class="Symbol">{</a> <a id="1833" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#971" class="Field">to</a>               <a id="1850" class="Symbol">=</a> <a id="1852" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="1857" class="Symbol">;</a> <a id="1859" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1000" class="Field">from</a>             <a id="1876" class="Symbol">=</a> <a id="1878" href="Function.Bundles.html#7416" class="Field">from</a>
  <a id="1885" class="Symbol">;</a> <a id="1887" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1029" class="Field">left-inverse-of</a>  <a id="1904" class="Symbol">=</a> <a id="1906" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a>
  <a id="1925" class="Symbol">;</a> <a id="1927" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1074" class="Field">right-inverse-of</a> <a id="1944" class="Symbol">=</a> <a id="1946" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a>
  <a id="1965" class="Symbol">;</a> <a id="1967" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1119" class="Field">left-right</a>       <a id="1984" class="Symbol">=</a> <a id="1986" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2349" class="Function">left-right</a>
  <a id="1999" class="Symbol">}</a>
  <a id="2003" class="Keyword">where</a>
  <a id="2011" class="Keyword">open</a> <a id="2016" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
  <a id="2030" class="Keyword">open</a> <a id="2035" class="Keyword">module</a> <a id="2042" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2042" class="Module">A↔B</a> <a id="2046" class="Symbol">=</a> <a id="2048" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2056" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#1816" class="Bound">A↔B</a>

  <a id="2063" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="2080" class="Symbol">:</a> <a id="2082" class="Symbol">∀</a> <a id="2084" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2084" class="Bound">x</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2091" class="Symbol">(</a><a id="2092" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2097" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2084" class="Bound">x</a><a id="2098" class="Symbol">)</a> <a id="2100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2102" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2084" class="Bound">x</a>
  <a id="2106" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="2123" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a> <a id="2125" class="Symbol">=</a>
    <a id="2131" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2134" class="Symbol">(</a><a id="2135" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2140" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a><a id="2141" class="Symbol">)</a>               <a id="2157" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2160" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2164" class="Symbol">(</a><a id="2165" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2186" class="Symbol">_)</a> <a id="2189" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2195" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2204" class="Symbol">(</a><a id="2205" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2214" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a><a id="2215" class="Symbol">)))</a>   <a id="2221" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2224" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2229" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a>  <a id="2251" class="Symbol">_)</a> <a id="2254" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2260" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2263" class="Symbol">(</a><a id="2264" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2269" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a><a id="2270" class="Symbol">)</a>               <a id="2286" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2289" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2310" class="Symbol">_</a> <a id="2312" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2318" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2123" class="Bound">x</a>                         <a id="2344" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="2349" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2349" class="Function">left-right</a> <a id="2360" class="Symbol">:</a>
    <a id="2366" class="Symbol">∀</a> <a id="2368" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2368" class="Bound">x</a> <a id="2370" class="Symbol">→</a>
    <a id="2376" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2381" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2384" class="Symbol">(</a><a id="2385" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2402" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2368" class="Bound">x</a><a id="2403" class="Symbol">)</a> <a id="2405" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2407" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="2424" class="Symbol">(</a><a id="2425" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2428" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2368" class="Bound">x</a><a id="2429" class="Symbol">)</a>
  <a id="2433" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2349" class="Function">left-right</a> <a id="2444" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a> <a id="2446" class="Symbol">=</a>
    <a id="2452" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2457" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2460" class="Symbol">(</a><a id="2461" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2478" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a><a id="2479" class="Symbol">)</a>               <a id="2495" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

    <a id="2504" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2510" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2515" class="Symbol">(</a><a id="2516" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2521" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2524" class="Symbol">(</a><a id="2525" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2542" class="Symbol">_))</a>  <a id="2547" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2550" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2555" class="Symbol">(λ</a> <a id="2558" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2558" class="Bound">p</a> <a id="2560" class="Symbol">→</a> <a id="2562" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2568" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2558" class="Bound">p</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2576" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2597" class="Symbol">_)))</a>
                                                          <a id="2660" class="Symbol">(</a><a id="2661" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2699" class="Symbol">_)))</a> <a id="2704" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="2710" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2716" class="Symbol">(</a><a id="2717" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2728" class="Symbol">(</a><a id="2729" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2750" class="Symbol">_))</a>
               <a id="2769" class="Symbol">(</a><a id="2770" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2791" class="Symbol">_))</a>
      <a id="2801" class="Symbol">(</a><a id="2802" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2807" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2810" class="Symbol">(</a><a id="2811" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2828" class="Symbol">_))</a>           <a id="2842" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2845" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2862" class="Symbol">(</a><a id="2863" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2884" class="Symbol">_))</a> <a id="2888" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="2895" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2906" class="Symbol">(</a><a id="2907" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2928" class="Symbol">_))</a>
      <a id="2938" class="Symbol">(</a><a id="2939" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2945" class="Symbol">(</a><a id="2946" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="2967" class="Symbol">_)</a>
         <a id="2979" class="Symbol">(</a><a id="2980" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2985" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2988" class="Symbol">(</a><a id="2989" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3006" class="Symbol">_)))</a>       <a id="3017" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3020" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3032" class="Symbol">(</a><a id="3033" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3037" class="Symbol">(</a><a id="3038" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3059" class="Symbol">_)))</a> <a id="3064" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3281" class="Function">lemma</a> <a id="3070" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

    <a id="3077" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3110" class="Symbol">_))</a>
      <a id="3120" class="Symbol">(</a><a id="3121" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3127" class="Symbol">(</a><a id="3128" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3133" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3154" class="Symbol">_))</a>
         <a id="3167" class="Symbol">(</a><a id="3168" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3174" class="Symbol">(</a><a id="3175" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3196" class="Symbol">_)</a> <a id="3199" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3203" class="Symbol">))</a>      <a id="3211" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>

    <a id="3220" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2063" class="Function">right-inverse-of</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3241" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a><a id="3242" class="Symbol">)</a>                      <a id="3265" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="3271" class="Keyword">where</a>
    <a id="3281" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3281" class="Function">lemma</a> <a id="3287" class="Symbol">=</a>
      <a id="3295" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3323" class="Symbol">_)</a>
        <a id="3334" class="Symbol">(</a><a id="3335" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3340" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3343" class="Symbol">(</a><a id="3344" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3361" class="Symbol">_))</a>             <a id="3377" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3380" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3385" class="Symbol">(</a><a id="3386" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3414" class="Symbol">_))</a> <a id="3418" class="Symbol">(</a><a id="3419" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3423" class="Symbol">(</a><a id="3424" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3432" class="Symbol">_))</a> <a id="3436" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

      <a id="3445" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3451" class="Symbol">(</a><a id="3452" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3473" class="Symbol">_)</a>
        <a id="3484" class="Symbol">(</a><a id="3485" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3490" href="Function.Base.html#704" class="Function">id</a> <a id="3493" class="Symbol">(</a><a id="3494" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3499" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3520" class="Symbol">_)))</a>   <a id="3527" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3530" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3534" class="Symbol">(</a><a id="3535" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="3546" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a><a id="3566" class="Symbol">)</a> <a id="3568" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>

      <a id="3577" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3583" class="Symbol">(</a><a id="3584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3589" class="Symbol">(</a><a id="3590" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3593" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3595" href="Function.Bundles.html#7416" class="Field">from</a><a id="3599" class="Symbol">)</a>
                 <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3624" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3627" class="Symbol">(</a><a id="3628" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3645" class="Symbol">_)))</a>
        <a id="3658" class="Symbol">(</a><a id="3659" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3680" class="Symbol">_)</a>                         <a id="3707" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3710" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3715" class="Symbol">(λ</a> <a id="3718" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3718" class="Bound">p</a> <a id="3720" class="Symbol">→</a> <a id="3722" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3728" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3718" class="Bound">p</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3752" class="Symbol">_))</a>
                                                              <a id="3818" class="Symbol">(</a><a id="3819" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3823" class="Symbol">(</a><a id="3824" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3831" class="Symbol">_))</a> <a id="3835" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3843" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3855" class="Symbol">(</a><a id="3856" href="Function.Bundles.html#7392" class="Field">to</a> <a id="3859" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3861" href="Function.Bundles.html#7416" class="Field">from</a> <a id="3866" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3868" href="Function.Bundles.html#7392" class="Field">to</a><a id="3870" class="Symbol">)</a>
                      <a id="3894" class="Symbol">(</a><a id="3895" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3912" class="Symbol">_))</a>
        <a id="3924" class="Symbol">(</a><a id="3925" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="3946" class="Symbol">_)</a>                         <a id="3973" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3976" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3981" class="Symbol">(λ</a> <a id="3984" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3984" class="Bound">p</a> <a id="3986" class="Symbol">→</a> <a id="3988" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3994" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#3984" class="Bound">p</a> <a id="3996" class="Symbol">(</a><a id="3997" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4018" class="Symbol">_))</a>
                                                              <a id="4084" class="Symbol">(</a><a id="4085" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="4092" class="Symbol">_)</a> <a id="4095" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4103" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4109" class="Symbol">(</a><a id="4110" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4115" href="Function.Bundles.html#7392" class="Field">to</a>
                 <a id="4135" class="Symbol">(</a><a id="4136" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4147" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4149" href="Function.Bundles.html#7392" class="Field">to</a><a id="4151" class="Symbol">)</a>
                    <a id="4173" class="Symbol">(</a><a id="4174" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4191" class="Symbol">_)))</a>
        <a id="4204" class="Symbol">(</a><a id="4205" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4226" class="Symbol">_)</a>                         <a id="4253" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4256" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4261" class="Symbol">(λ</a> <a id="4264" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#4264" class="Bound">p</a> <a id="4266" class="Symbol">→</a> <a id="4268" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4274" class="Symbol">(</a><a id="4275" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4280" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4283" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#4264" class="Bound">p</a><a id="4284" class="Symbol">)</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4304" class="Symbol">(</a><a id="4305" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4308" href="Function.Properties.Inverse.HalfAdjointEquivalence.html#2444" class="Bound">x</a><a id="4309" class="Symbol">)))</a>
                                                              <a id="4375" class="Symbol">(</a><a id="4376" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="4385" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="4401" class="Symbol">)</a> <a id="4403" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4411" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4417" class="Symbol">(</a><a id="4418" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4423" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4426" class="Symbol">(</a><a id="4427" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4444" class="Symbol">_))</a>
        <a id="4456" class="Symbol">(</a><a id="4457" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4478" class="Symbol">_)</a>                         <a id="4505" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4508" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4520" class="Symbol">(</a><a id="4521" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4526" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4529" class="Symbol">(</a><a id="4530" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4547" class="Symbol">_)))</a>
                                                              <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4619" class="Symbol">(</a><a id="4620" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="4632" class="Symbol">_))</a> <a id="4636" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="4644" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4650" class="Symbol">(</a><a id="4651" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4656" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4659" class="Symbol">(</a><a id="4660" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4677" class="Symbol">_))</a>
        <a id="4689" class="Symbol">(</a><a id="4690" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4696" class="Symbol">(</a><a id="4697" href="Function.Structures.html#2875" class="Function">A↔B.strictlyInverseˡ</a> <a id="4718" class="Symbol">_)</a> <a id="4721" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4725" class="Symbol">)</a>            <a id="4738" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a></pre></body></html>


==> anc/html/Function.Properties.Inverse.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Inverse (Function.Properties.Inverse)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Properties.Inverse</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of inverses.</a>
<a id="133" class="Comment">------------------------------------------------------------------------</a>

<a id="207" class="Symbol">{-#</a> <a id="211" class="Keyword">OPTIONS</a> <a id="219" class="Pragma">--cubical-compatible</a> <a id="240" class="Pragma">--safe</a> <a id="247" class="Symbol">#-}</a>

<a id="252" class="Keyword">module</a> <a id="259" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="394" class="Keyword">using</a> <a id="400" class="Symbol">(</a><a id="401" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="404" class="Symbol">;</a> <a id="406" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="449" class="Keyword">import</a> <a id="456" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="489" class="Symbol">as</a> <a id="492" class="Module">RightInverse</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a><a id="519" class="Symbol">)</a>
<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Level.html" class="Module">Level</a> <a id="539" class="Keyword">using</a> <a id="545" class="Symbol">(</a><a id="546" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="551" class="Symbol">;</a> <a id="553" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="591" class="Keyword">using</a> <a id="597" class="Symbol">(</a><a id="598" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="639" class="Keyword">using</a> <a id="645" class="Symbol">(</a><a id="646" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="652" class="Symbol">)</a>
<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="713" class="Symbol">)</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="770" class="Symbol">as</a> <a id="773" class="Module">≡</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="785" class="Symbol">)</a>
<a id="787" class="Keyword">import</a> <a id="794" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="827" class="Symbol">as</a> <a id="830" class="Module">≈-Reasoning</a>
<a id="842" class="Keyword">import</a> <a id="849" href="Function.Consequences.Setoid.html" class="Module">Function.Consequences.Setoid</a> <a id="878" class="Symbol">as</a> <a id="881" class="Module">Consequences</a>
  <a id="896" class="Keyword">using</a> <a id="902" class="Symbol">(</a><a id="903" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a><a id="921" class="Symbol">;</a> <a id="923" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a><a id="942" class="Symbol">;</a> <a id="944" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a><a id="962" class="Symbol">)</a>

<a id="965" class="Keyword">import</a> <a id="972" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1000" class="Symbol">as</a> <a id="1003" class="Module">Identity</a>
<a id="1012" class="Keyword">import</a> <a id="1019" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a> <a id="1047" class="Symbol">as</a> <a id="1050" class="Module">Symmetry</a>
<a id="1059" class="Keyword">import</a> <a id="1066" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1097" class="Symbol">as</a> <a id="1100" class="Module">Composition</a>

<a id="1113" class="Keyword">private</a>
  <a id="1123" class="Keyword">variable</a>
    <a id="1136" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a> <a id="1138" href="Function.Properties.Inverse.html#1138" class="Generalizable">b</a> <a id="1140" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a> <a id="1142" href="Function.Properties.Inverse.html#1142" class="Generalizable">ℓ₁</a> <a id="1145" href="Function.Properties.Inverse.html#1145" class="Generalizable">ℓ₂</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1160" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1162" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1164" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="1166" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a> <a id="1168" class="Symbol">:</a> <a id="1170" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1174" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a>
    <a id="1180" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="1182" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="1184" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="1186" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1197" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a> <a id="1199" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a>

<a id="1202" class="Comment">------------------------------------------------------------------------</a>
<a id="1275" class="Comment">-- Setoid bundles</a>

<a id="1294" class="Keyword">open</a> <a id="1299" href="Function.Construct.Identity.html" class="Module">Identity</a>    <a id="1311" class="Keyword">public</a> <a id="1318" class="Keyword">using</a> <a id="1324" class="Symbol">()</a> <a id="1327" class="Keyword">renaming</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Function.Construct.Identity.html#4000" class="Function">inverse</a> <a id="1345" class="Symbol">to</a> <a id="1348" class="Function">refl</a><a id="1352" class="Symbol">)</a>
<a id="1354" class="Keyword">open</a> <a id="1359" href="Function.Construct.Symmetry.html" class="Module">Symmetry</a>    <a id="1371" class="Keyword">public</a> <a id="1378" class="Keyword">using</a> <a id="1384" class="Symbol">()</a> <a id="1387" class="Keyword">renaming</a> <a id="1396" class="Symbol">(</a><a id="1397" href="Function.Construct.Symmetry.html#6380" class="Function">inverse</a> <a id="1405" class="Symbol">to</a> <a id="1408" class="Function">sym</a><a id="1411" class="Symbol">)</a>
<a id="1413" class="Keyword">open</a> <a id="1418" href="Function.Construct.Composition.html" class="Module">Composition</a> <a id="1430" class="Keyword">public</a> <a id="1437" class="Keyword">using</a> <a id="1443" class="Symbol">()</a> <a id="1446" class="Keyword">renaming</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Function.Construct.Composition.html#7886" class="Function">inverse</a> <a id="1464" class="Symbol">to</a> <a id="1467" class="Function">trans</a><a id="1472" class="Symbol">)</a>

<a id="isEquivalence"></a><a id="1475" href="Function.Properties.Inverse.html#1475" class="Function">isEquivalence</a> <a id="1489" class="Symbol">:</a> <a id="1491" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1505" class="Symbol">(</a><a id="1506" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="1514" class="Symbol">{</a><a id="1515" href="Function.Properties.Inverse.html#1136" class="Generalizable">a</a><a id="1516" class="Symbol">}</a> <a id="1518" class="Symbol">{</a><a id="1519" href="Function.Properties.Inverse.html#1138" class="Generalizable">b</a><a id="1520" class="Symbol">})</a>
<a id="1523" href="Function.Properties.Inverse.html#1475" class="Function">isEquivalence</a> <a id="1537" class="Symbol">=</a> <a id="1539" class="Keyword">record</a>
  <a id="1548" class="Symbol">{</a> <a id="1550" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1556" class="Symbol">=</a> <a id="1558" class="Symbol">λ</a> <a id="1560" class="Symbol">{</a><a id="1561" href="Function.Properties.Inverse.html#1561" class="Bound">x</a><a id="1562" class="Symbol">}</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Construct.Identity.html#4000" class="Function">Identity.inverse</a> <a id="1583" href="Function.Properties.Inverse.html#1561" class="Bound">x</a>
  <a id="1587" class="Symbol">;</a> <a id="1589" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1595" class="Symbol">=</a> <a id="1597" href="Function.Properties.Inverse.html#1408" class="Function">sym</a>
  <a id="1603" class="Symbol">;</a> <a id="1605" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1611" class="Symbol">=</a> <a id="1613" href="Function.Properties.Inverse.html#1467" class="Function">trans</a>
  <a id="1621" class="Symbol">}</a>

<a id="1624" class="Comment">------------------------------------------------------------------------</a>
<a id="1697" class="Comment">-- Propositional bundles</a>

<a id="↔-refl"></a><a id="1723" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a> <a id="1730" class="Symbol">:</a> <a id="1732" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1734" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1736" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="1738" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a> <a id="1745" class="Symbol">=</a> <a id="1747" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="1761" class="Symbol">_</a>

<a id="↔-sym"></a><a id="1764" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="1770" class="Symbol">:</a> <a id="1772" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1774" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1776" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1782" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1784" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="1786" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a> <a id="1792" class="Symbol">=</a> <a id="1794" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a>

<a id="↔-trans"></a><a id="1810" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a> <a id="1818" class="Symbol">:</a> <a id="1820" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1822" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1824" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="1830" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1832" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="1834" class="Symbol">→</a> <a id="1836" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="1838" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1840" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a>
<a id="1842" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a> <a id="1850" class="Symbol">=</a> <a id="1852" href="Function.Construct.Composition.html#7886" class="Function">Composition.inverse</a>

<a id="1873" class="Comment">-- need to η-expand for everything to line up properly</a>
<a id="↔-isEquivalence"></a><a id="1928" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a> <a id="1944" class="Symbol">:</a> <a id="1946" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1960" class="Symbol">{</a><a id="1961" class="Argument">ℓ</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Function.Properties.Inverse.html#1140" class="Generalizable">ℓ</a><a id="1966" class="Symbol">}</a> <a id="1968" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a>
<a id="1972" href="Function.Properties.Inverse.html#1928" class="Function">↔-isEquivalence</a> <a id="1988" class="Symbol">=</a> <a id="1990" class="Keyword">record</a>
  <a id="1999" class="Symbol">{</a> <a id="2001" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="2007" class="Symbol">=</a> <a id="2009" href="Function.Properties.Inverse.html#1723" class="Function">↔-refl</a>
  <a id="2018" class="Symbol">;</a> <a id="2020" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="2026" class="Symbol">=</a> <a id="2028" href="Function.Properties.Inverse.html#1764" class="Function">↔-sym</a>
  <a id="2036" class="Symbol">;</a> <a id="2038" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="2044" class="Symbol">=</a> <a id="2046" href="Function.Properties.Inverse.html#1810" class="Function">↔-trans</a>
  <a id="2056" class="Symbol">}</a>

<a id="2059" class="Comment">------------------------------------------------------------------------</a>
<a id="2132" class="Comment">-- Conversion functions</a>

<a id="toFunction"></a><a id="2157" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2178" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2180" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2182" class="Symbol">→</a> <a id="2184" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2189" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2191" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2193" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a> <a id="2204" href="Function.Properties.Inverse.html#2204" class="Bound">I</a> <a id="2206" class="Symbol">=</a> <a id="2208" class="Keyword">record</a> <a id="2215" class="Symbol">{</a> <a id="2217" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2220" class="Symbol">=</a> <a id="2222" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2225" class="Symbol">;</a> <a id="2227" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Function.Bundles.html#7440" class="Field">to-cong</a> <a id="2242" class="Symbol">}</a>
  <a id="2246" class="Keyword">where</a> <a id="2252" class="Keyword">open</a> <a id="2257" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2265" href="Function.Properties.Inverse.html#2204" class="Bound">I</a>

<a id="fromFunction"></a><a id="2268" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2291" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2293" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="2302" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2304" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a>
<a id="2306" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a> <a id="2319" href="Function.Properties.Inverse.html#2319" class="Bound">I</a> <a id="2321" class="Symbol">=</a> <a id="2323" class="Keyword">record</a> <a id="2330" class="Symbol">{</a> <a id="2332" href="Function.Bundles.html#2092" class="Field">to</a> <a id="2335" class="Symbol">=</a> <a id="2337" href="Function.Bundles.html#7416" class="Field">from</a> <a id="2342" class="Symbol">;</a> <a id="2344" href="Function.Bundles.html#2111" class="Field">cong</a> <a id="2349" class="Symbol">=</a> <a id="2351" href="Function.Bundles.html#7481" class="Field">from-cong</a> <a id="2361" class="Symbol">}</a>
  <a id="2365" class="Keyword">where</a> <a id="2371" class="Keyword">open</a> <a id="2376" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2384" href="Function.Properties.Inverse.html#2319" class="Bound">I</a>

<a id="Inverse⇒Injection"></a><a id="2387" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2415" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2417" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2419" class="Symbol">→</a> <a id="2421" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="2431" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2433" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2435" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a> <a id="2453" class="Symbol">{</a><a id="2454" class="Argument">S</a> <a id="2456" class="Symbol">=</a> <a id="2458" href="Function.Properties.Inverse.html#2458" class="Bound">S</a><a id="2459" class="Symbol">}</a> <a id="2461" class="Symbol">{</a><a id="2462" class="Argument">T</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Function.Properties.Inverse.html#2466" class="Bound">T</a><a id="2467" class="Symbol">}</a> <a id="2469" href="Function.Properties.Inverse.html#2469" class="Bound">I</a> <a id="2471" class="Symbol">=</a> <a id="2473" class="Keyword">record</a>
  <a id="2482" class="Symbol">{</a> <a id="2484" href="Function.Bundles.html#2469" class="Field">to</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2494" class="Symbol">;</a> <a id="2496" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="2501" class="Symbol">=</a> <a id="2503" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2513" class="Symbol">;</a> <a id="2515" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="2525" class="Symbol">=</a> <a id="2527" href="Function.Consequences.Setoid.html#1333" class="Function">inverseʳ⇒injective</a> <a id="2546" href="Function.Bundles.html#7392" class="Field">to</a> <a id="2549" href="Function.Bundles.html#7640" class="Function">inverseʳ</a>
  <a id="2560" class="Symbol">}</a> <a id="2562" class="Keyword">where</a> <a id="2568" class="Keyword">open</a> <a id="2573" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2581" href="Function.Properties.Inverse.html#2469" class="Bound">I</a><a id="2582" class="Symbol">;</a> <a id="2584" class="Keyword">open</a> <a id="2589" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2602" href="Function.Properties.Inverse.html#2458" class="Bound">S</a> <a id="2604" href="Function.Properties.Inverse.html#2466" class="Bound">T</a>

<a id="Inverse⇒Surjection"></a><a id="2607" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2626" class="Symbol">:</a> <a id="2628" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2636" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2638" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2653" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2655" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2657" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a> <a id="2676" class="Symbol">{</a><a id="2677" class="Argument">S</a> <a id="2679" class="Symbol">=</a> <a id="2681" href="Function.Properties.Inverse.html#2681" class="Bound">S</a><a id="2682" class="Symbol">}</a> <a id="2684" class="Symbol">{</a><a id="2685" class="Argument">T</a> <a id="2687" class="Symbol">=</a> <a id="2689" href="Function.Properties.Inverse.html#2689" class="Bound">T</a><a id="2690" class="Symbol">}</a> <a id="2692" href="Function.Properties.Inverse.html#2692" class="Bound">I</a> <a id="2694" class="Symbol">=</a> <a id="2696" class="Keyword">record</a>
  <a id="2705" class="Symbol">{</a> <a id="2707" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2710" class="Symbol">=</a> <a id="2712" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2717" class="Symbol">;</a> <a id="2719" href="Function.Bundles.html#2945" class="Field">cong</a> <a id="2724" class="Symbol">=</a> <a id="2726" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2736" class="Symbol">;</a> <a id="2738" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="2749" class="Symbol">=</a> <a id="2751" href="Function.Consequences.Setoid.html#1135" class="Function">inverseˡ⇒surjective</a> <a id="2771" href="Function.Bundles.html#7568" class="Function">inverseˡ</a>
  <a id="2782" class="Symbol">}</a> <a id="2784" class="Keyword">where</a> <a id="2790" class="Keyword">open</a> <a id="2795" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="2803" href="Function.Properties.Inverse.html#2692" class="Bound">I</a><a id="2804" class="Symbol">;</a> <a id="2806" class="Keyword">open</a> <a id="2811" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="2824" href="Function.Properties.Inverse.html#2681" class="Bound">S</a> <a id="2826" href="Function.Properties.Inverse.html#2689" class="Bound">T</a>

<a id="Inverse⇒Bijection"></a><a id="2829" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2847" class="Symbol">:</a> <a id="2849" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="2857" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2859" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="2861" class="Symbol">→</a> <a id="2863" href="Function.Bundles.html#3528" class="Record">Bijection</a> <a id="2873" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="2875" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="2877" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a> <a id="2895" class="Symbol">{</a><a id="2896" class="Argument">S</a> <a id="2898" class="Symbol">=</a> <a id="2900" href="Function.Properties.Inverse.html#2900" class="Bound">S</a><a id="2901" class="Symbol">}</a> <a id="2903" class="Symbol">{</a><a id="2904" class="Argument">T</a> <a id="2906" class="Symbol">=</a> <a id="2908" href="Function.Properties.Inverse.html#2908" class="Bound">T</a><a id="2909" class="Symbol">}</a> <a id="2911" href="Function.Properties.Inverse.html#2911" class="Bound">I</a> <a id="2913" class="Symbol">=</a> <a id="2915" class="Keyword">record</a>
  <a id="2924" class="Symbol">{</a> <a id="2926" href="Function.Bundles.html#3584" class="Field">to</a>        <a id="2936" class="Symbol">=</a> <a id="2938" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="2943" class="Symbol">;</a> <a id="2945" href="Function.Bundles.html#3608" class="Field">cong</a>      <a id="2955" class="Symbol">=</a> <a id="2957" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="2967" class="Symbol">;</a> <a id="2969" href="Function.Bundles.html#3649" class="Field">bijective</a> <a id="2979" class="Symbol">=</a> <a id="2981" href="Function.Consequences.Setoid.html#1558" class="Function">inverseᵇ⇒bijective</a> <a id="3000" href="Function.Bundles.html#7524" class="Field">inverse</a>
  <a id="3010" class="Symbol">}</a> <a id="3012" class="Keyword">where</a> <a id="3018" class="Keyword">open</a> <a id="3023" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="3031" href="Function.Properties.Inverse.html#2911" class="Bound">I</a><a id="3032" class="Symbol">;</a> <a id="3034" class="Keyword">open</a> <a id="3039" href="Function.Consequences.Setoid.html" class="Module">Consequences</a> <a id="3052" href="Function.Properties.Inverse.html#2900" class="Bound">S</a> <a id="3054" href="Function.Properties.Inverse.html#2908" class="Bound">T</a>

<a id="Inverse⇒Equivalence"></a><a id="3057" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="3087" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="3089" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="3091" class="Symbol">→</a> <a id="3093" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="3105" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="3107" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a>
<a id="3109" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a> <a id="3129" href="Function.Properties.Inverse.html#3129" class="Bound">I</a> <a id="3131" class="Symbol">=</a> <a id="3133" class="Keyword">record</a>
  <a id="3142" class="Symbol">{</a> <a id="3144" href="Function.Bundles.html#4808" class="Field">to</a>        <a id="3154" class="Symbol">=</a> <a id="3156" href="Function.Bundles.html#7392" class="Field">to</a>
  <a id="3161" class="Symbol">;</a> <a id="3163" href="Function.Bundles.html#4832" class="Field">from</a>      <a id="3173" class="Symbol">=</a> <a id="3175" href="Function.Bundles.html#7416" class="Field">from</a>
  <a id="3182" class="Symbol">;</a> <a id="3184" href="Function.Bundles.html#4856" class="Field">to-cong</a>   <a id="3194" class="Symbol">=</a> <a id="3196" href="Function.Bundles.html#7440" class="Field">to-cong</a>
  <a id="3206" class="Symbol">;</a> <a id="3208" href="Function.Bundles.html#4897" class="Field">from-cong</a> <a id="3218" class="Symbol">=</a> <a id="3220" href="Function.Bundles.html#7481" class="Field">from-cong</a>
  <a id="3232" class="Symbol">}</a> <a id="3234" class="Keyword">where</a> <a id="3240" class="Keyword">open</a> <a id="3245" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="3253" href="Function.Properties.Inverse.html#3129" class="Bound">I</a>

<a id="↔⇒⟶"></a><a id="3256" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="3260" class="Symbol">:</a> <a id="3262" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3264" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3266" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3268" class="Symbol">→</a> <a id="3270" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3272" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="3274" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3276" href="Function.Properties.Inverse.html#3256" class="Function">↔⇒⟶</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Function.Properties.Inverse.html#2157" class="Function">toFunction</a>

<a id="↔⇒⟵"></a><a id="3294" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="3298" class="Symbol">:</a> <a id="3300" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3302" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3304" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3306" class="Symbol">→</a> <a id="3308" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3310" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="3312" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a>
<a id="3314" href="Function.Properties.Inverse.html#3294" class="Function">↔⇒⟵</a> <a id="3318" class="Symbol">=</a> <a id="3320" href="Function.Properties.Inverse.html#2268" class="Function">fromFunction</a>

<a id="↔⇒↣"></a><a id="3334" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3342" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3344" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3346" class="Symbol">→</a> <a id="3348" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3350" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="3352" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3354" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="3358" class="Symbol">=</a> <a id="3360" href="Function.Properties.Inverse.html#2387" class="Function">Inverse⇒Injection</a>

<a id="↔⇒↠"></a><a id="3379" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="3383" class="Symbol">:</a> <a id="3385" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3387" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3389" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3391" class="Symbol">→</a> <a id="3393" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3395" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="3397" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3399" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a> <a id="3403" class="Symbol">=</a> <a id="3405" href="Function.Properties.Inverse.html#2607" class="Function">Inverse⇒Surjection</a>

<a id="↔⇒⤖"></a><a id="3425" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a> <a id="3429" class="Symbol">:</a> <a id="3431" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3433" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3435" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3437" class="Symbol">→</a> <a id="3439" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3441" href="Function.Bundles.html#12325" class="Function Operator">⤖</a> <a id="3443" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3445" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a> <a id="3449" class="Symbol">=</a> <a id="3451" href="Function.Properties.Inverse.html#2829" class="Function">Inverse⇒Bijection</a>

<a id="↔⇒⇔"></a><a id="3470" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3478" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3480" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3486" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3488" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3490" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a> <a id="3494" class="Symbol">=</a> <a id="3496" href="Function.Properties.Inverse.html#3057" class="Function">Inverse⇒Equivalence</a>

<a id="↔⇒↩"></a><a id="3517" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="3521" class="Symbol">:</a> <a id="3523" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3525" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3527" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3533" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="3535" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3537" href="Function.Properties.Inverse.html#3517" class="Function">↔⇒↩</a> <a id="3541" class="Symbol">=</a> <a id="3543" href="Function.Bundles.html#7712" class="Function">Inverse.leftInverse</a>

<a id="↔⇒↪"></a><a id="3564" href="Function.Properties.Inverse.html#3564" class="Function">↔⇒↪</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3572" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3574" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="3576" class="Symbol">→</a> <a id="3578" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="3580" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="3582" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a>
<a id="3584" href="Function.Properties.Inverse.html#3564" class="Function">↔⇒↪</a> <a id="3588" class="Symbol">=</a> <a id="3590" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a>

<a id="3612" class="Comment">-- The functions above can be combined with the following lemma to</a>
<a id="3679" class="Comment">-- transport an arbitrary relation R (e.g. Injection) across</a>
<a id="3740" class="Comment">-- inverses.</a>
<a id="transportVia"></a><a id="3753" href="Function.Properties.Inverse.html#3753" class="Function">transportVia</a> <a id="3766" class="Symbol">:</a> <a id="3768" class="Symbol">{</a><a id="3769" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3771" class="Symbol">:</a> <a id="3773" class="Symbol">∀</a> <a id="3775" class="Symbol">{</a><a id="3776" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3778" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3780" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a> <a id="3783" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">→</a> <a id="3789" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3793" class="Symbol">(</a><a id="3794" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3801" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3803" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a><a id="3805" class="Symbol">)</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3815" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3817" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3819" class="Symbol">)</a> <a id="3821" class="Symbol">(</a><a id="3822" href="Function.Properties.Inverse.html#3776" class="Bound">a</a> <a id="3824" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3826" href="Function.Properties.Inverse.html#3778" class="Bound">b</a> <a id="3828" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3830" href="Function.Properties.Inverse.html#3780" class="Bound">ℓ₁</a> <a id="3833" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3835" href="Function.Properties.Inverse.html#3783" class="Bound">ℓ₂</a><a id="3837" class="Symbol">)}</a> <a id="3840" class="Symbol">→</a>
               <a id="3857" class="Symbol">(∀</a> <a id="3860" class="Symbol">{</a><a id="3861" href="Function.Properties.Inverse.html#3861" class="Bound">a</a> <a id="3863" href="Function.Properties.Inverse.html#3863" class="Bound">b</a> <a id="3865" href="Function.Properties.Inverse.html#3865" class="Bound">c</a> <a id="3867" href="Function.Properties.Inverse.html#3867" class="Bound">ℓ₁</a> <a id="3870" href="Function.Properties.Inverse.html#3870" class="Bound">ℓ₂</a> <a id="3873" href="Function.Properties.Inverse.html#3873" class="Bound">ℓ₃</a><a id="3875" class="Symbol">}</a> <a id="3877" class="Symbol">{</a><a id="3878" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3880" class="Symbol">:</a> <a id="3882" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3889" href="Function.Properties.Inverse.html#3861" class="Bound">a</a> <a id="3891" href="Function.Properties.Inverse.html#3867" class="Bound">ℓ₁</a><a id="3893" class="Symbol">}</a> <a id="3895" class="Symbol">{</a><a id="3896" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3907" href="Function.Properties.Inverse.html#3863" class="Bound">b</a> <a id="3909" href="Function.Properties.Inverse.html#3870" class="Bound">ℓ₂</a><a id="3911" class="Symbol">}</a> <a id="3913" class="Symbol">{</a><a id="3914" href="Function.Properties.Inverse.html#3914" class="Bound">U</a> <a id="3916" class="Symbol">:</a> <a id="3918" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3925" href="Function.Properties.Inverse.html#3865" class="Bound">c</a> <a id="3927" href="Function.Properties.Inverse.html#3873" class="Bound">ℓ₃</a><a id="3929" class="Symbol">}</a> <a id="3931" class="Symbol">→</a> <a id="3933" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3935" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3937" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3939" class="Symbol">→</a> <a id="3941" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3943" href="Function.Properties.Inverse.html#3896" class="Bound">T</a> <a id="3945" href="Function.Properties.Inverse.html#3914" class="Bound">U</a> <a id="3947" class="Symbol">→</a> <a id="3949" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="3951" href="Function.Properties.Inverse.html#3878" class="Bound">S</a> <a id="3953" href="Function.Properties.Inverse.html#3914" class="Bound">U</a><a id="3954" class="Symbol">)</a> <a id="3956" class="Symbol">→</a>
               <a id="3973" class="Symbol">(∀</a> <a id="3976" class="Symbol">{</a><a id="3977" href="Function.Properties.Inverse.html#3977" class="Bound">a</a> <a id="3979" href="Function.Properties.Inverse.html#3979" class="Bound">b</a> <a id="3981" href="Function.Properties.Inverse.html#3981" class="Bound">ℓ₁</a> <a id="3984" href="Function.Properties.Inverse.html#3984" class="Bound">ℓ₂</a><a id="3986" class="Symbol">}</a> <a id="3988" class="Symbol">{</a><a id="3989" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="3991" class="Symbol">:</a> <a id="3993" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4000" href="Function.Properties.Inverse.html#3977" class="Bound">a</a> <a id="4002" href="Function.Properties.Inverse.html#3981" class="Bound">ℓ₁</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">{</a><a id="4007" href="Function.Properties.Inverse.html#4007" class="Bound">T</a> <a id="4009" class="Symbol">:</a> <a id="4011" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="4018" href="Function.Properties.Inverse.html#3979" class="Bound">b</a> <a id="4020" href="Function.Properties.Inverse.html#3984" class="Bound">ℓ₂</a><a id="4022" class="Symbol">}</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4034" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="4036" href="Function.Properties.Inverse.html#4007" class="Bound">T</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4042" href="Function.Properties.Inverse.html#3989" class="Bound">S</a> <a id="4044" href="Function.Properties.Inverse.html#4007" class="Bound">T</a><a id="4045" class="Symbol">)</a> <a id="4047" class="Symbol">→</a>
               <a id="4064" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4072" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4074" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4080" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a> <a id="4082" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="4084" class="Symbol">→</a> <a id="4086" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4094" href="Function.Properties.Inverse.html#1184" class="Generalizable">U</a> <a id="4096" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a> <a id="4098" class="Symbol">→</a> <a id="4100" href="Function.Properties.Inverse.html#3769" class="Bound">R</a> <a id="4102" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4104" href="Function.Properties.Inverse.html#1186" class="Generalizable">V</a>
<a id="4106" href="Function.Properties.Inverse.html#3753" class="Function">transportVia</a> <a id="4119" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4127" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4133" href="Function.Properties.Inverse.html#4133" class="Bound">IBA</a> <a id="4137" href="Function.Properties.Inverse.html#4137" class="Bound">RBC</a> <a id="4141" href="Function.Properties.Inverse.html#4141" class="Bound">ICD</a> <a id="4145" class="Symbol">=</a>
  <a id="4149" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4164" href="Function.Properties.Inverse.html#4133" class="Bound">IBA</a><a id="4167" class="Symbol">)</a> <a id="4169" class="Symbol">(</a><a id="4170" href="Function.Properties.Inverse.html#4119" class="Bound">R-trans</a> <a id="4178" href="Function.Properties.Inverse.html#4137" class="Bound">RBC</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Function.Properties.Inverse.html#4127" class="Bound">inv⇒R</a> <a id="4189" href="Function.Properties.Inverse.html#4141" class="Bound">ICD</a><a id="4192" class="Symbol">))</a>

<a id="4196" class="Comment">------------------------------------------------------------------------</a>
<a id="4269" class="Comment">-- Other</a>

<a id="4279" class="Keyword">module</a> <a id="4286" href="Function.Properties.Inverse.html#4286" class="Module">_</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4293" class="Symbol">:</a> <a id="4295" class="Symbol">∀</a> <a id="4297" class="Symbol">{</a><a id="4298" href="Function.Properties.Inverse.html#4298" class="Bound">a</a> <a id="4300" href="Function.Properties.Inverse.html#4300" class="Bound">b</a><a id="4301" class="Symbol">}</a> <a id="4303" class="Symbol">→</a> <a id="4305" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="4320" href="Function.Properties.Inverse.html#4298" class="Bound">a</a> <a id="4322" href="Function.Properties.Inverse.html#4300" class="Bound">b</a><a id="4323" class="Symbol">)</a> <a id="4325" class="Keyword">where</a>

  <a id="4334" href="Function.Properties.Inverse.html#4334" class="Function">↔-fun</a> <a id="4340" class="Symbol">:</a> <a id="4342" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="4344" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4346" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="4348" class="Symbol">→</a> <a id="4350" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a> <a id="4352" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4354" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a> <a id="4356" class="Symbol">→</a> <a id="4358" class="Symbol">(</a><a id="4359" href="Function.Properties.Inverse.html#1160" class="Generalizable">A</a> <a id="4361" class="Symbol">→</a> <a id="4363" href="Function.Properties.Inverse.html#1164" class="Generalizable">C</a><a id="4364" class="Symbol">)</a> <a id="4366" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Function.Properties.Inverse.html#1162" class="Generalizable">B</a> <a id="4371" class="Symbol">→</a> <a id="4373" href="Function.Properties.Inverse.html#1166" class="Generalizable">D</a><a id="4374" class="Symbol">)</a>
  <a id="4378" href="Function.Properties.Inverse.html#4334" class="Function">↔-fun</a> <a id="4384" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4388" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4392" class="Symbol">=</a> <a id="4394" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
    <a id="4404" class="Symbol">(λ</a> <a id="4407" href="Function.Properties.Inverse.html#4407" class="Bound">a→c</a> <a id="4411" href="Function.Properties.Inverse.html#4411" class="Bound">b</a> <a id="4413" class="Symbol">→</a> <a id="4415" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4418" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4422" class="Symbol">(</a><a id="4423" href="Function.Properties.Inverse.html#4407" class="Bound">a→c</a> <a id="4427" class="Symbol">(</a><a id="4428" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4433" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4437" href="Function.Properties.Inverse.html#4411" class="Bound">b</a><a id="4438" class="Symbol">)))</a>
    <a id="4446" class="Symbol">(λ</a> <a id="4449" href="Function.Properties.Inverse.html#4449" class="Bound">b→d</a> <a id="4453" href="Function.Properties.Inverse.html#4453" class="Bound">a</a> <a id="4455" class="Symbol">→</a> <a id="4457" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4462" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4466" class="Symbol">(</a><a id="4467" href="Function.Properties.Inverse.html#4449" class="Bound">b→d</a> <a id="4471" class="Symbol">(</a><a id="4472" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4475" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4479" href="Function.Properties.Inverse.html#4453" class="Bound">a</a><a id="4480" class="Symbol">)))</a>
    <a id="4488" class="Symbol">(λ</a> <a id="4491" href="Function.Properties.Inverse.html#4491" class="Bound">b→d</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4501" class="Symbol">λ</a> <a id="4503" href="Function.Properties.Inverse.html#4503" class="Bound">_</a> <a id="4505" class="Symbol">→</a> <a id="4507" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4515" class="Symbol">(</a><a id="4516" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4533" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4537" class="Symbol">_</a> <a id="4539" class="Symbol">)</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4549" href="Function.Properties.Inverse.html#4491" class="Bound">b→d</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="4571" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4575" class="Symbol">_)))</a>
    <a id="4584" class="Symbol">(λ</a> <a id="4587" href="Function.Properties.Inverse.html#4587" class="Bound">a→c</a> <a id="4591" class="Symbol">→</a> <a id="4593" href="Function.Properties.Inverse.html#4289" class="Bound">ext</a> <a id="4597" class="Symbol">λ</a> <a id="4599" href="Function.Properties.Inverse.html#4599" class="Bound">_</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4629" href="Function.Properties.Inverse.html#4388" class="Bound">C↔D</a> <a id="4633" class="Symbol">_</a> <a id="4635" class="Symbol">)</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="4645" href="Function.Properties.Inverse.html#4587" class="Bound">a→c</a> <a id="4649" class="Symbol">(</a><a id="4650" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="4667" href="Function.Properties.Inverse.html#4384" class="Bound">A↔B</a> <a id="4671" class="Symbol">_)))</a>
    <a id="4680" class="Keyword">where</a> <a id="4686" class="Keyword">open</a> <a id="4691" href="Function.Bundles.html#7338" class="Module">Inverse</a>

<a id="4700" class="Keyword">module</a> <a id="4707" href="Function.Properties.Inverse.html#4707" class="Module">_</a> <a id="4709" class="Symbol">(</a><a id="4710" href="Function.Properties.Inverse.html#4710" class="Bound">I</a> <a id="4712" class="Symbol">:</a> <a id="4714" href="Function.Bundles.html#7338" class="Record">Inverse</a> <a id="4722" href="Function.Properties.Inverse.html#1180" class="Generalizable">S</a> <a id="4724" href="Function.Properties.Inverse.html#1182" class="Generalizable">T</a><a id="4725" class="Symbol">)</a> <a id="4727" class="Keyword">where</a>
  <a id="4735" class="Keyword">open</a> <a id="4740" href="Function.Bundles.html#7338" class="Module">Inverse</a> <a id="4748" href="Function.Properties.Inverse.html#4710" class="Bound">I</a>

  <a id="4753" href="Function.Properties.Inverse.html#4753" class="Function">to-from</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">∀</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Function.Properties.Inverse.html#4766" class="Bound">x</a> <a id="4768" href="Function.Properties.Inverse.html#4768" class="Bound">y</a><a id="4769" class="Symbol">}</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Function.Bundles.html#7392" class="Field">to</a> <a id="4776" href="Function.Properties.Inverse.html#4766" class="Bound">x</a> <a id="4778" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂.≈</a> <a id="4784" href="Function.Properties.Inverse.html#4768" class="Bound">y</a> <a id="4786" class="Symbol">→</a> <a id="4788" href="Function.Bundles.html#7416" class="Field">from</a> <a id="4793" href="Function.Properties.Inverse.html#4768" class="Bound">y</a> <a id="4795" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁.≈</a> <a id="4801" href="Function.Properties.Inverse.html#4766" class="Bound">x</a>
  <a id="4805" href="Function.Properties.Inverse.html#4753" class="Function">to-from</a> <a id="4813" class="Symbol">=</a> <a id="4815" href="Function.Properties.RightInverse.html#2194" class="Function">RightInverse.to-from</a> <a id="4836" href="Function.Bundles.html#7863" class="Function">rightInverse</a></pre></body></html>


==> anc/html/Function.Properties.RightInverse.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>RightInverse (Function.Properties.RightInverse)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Properties.RightInverse</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of right inverses</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="297" class="Keyword">where</a>

<a id="304" class="Keyword">open</a> <a id="309" class="Keyword">import</a> <a id="316" href="Function.Base.html" class="Module">Function.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Function.Base.html#704" class="Function">id</a><a id="339" class="Symbol">;</a> <a id="341" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a><a id="394" class="Symbol">;</a> <a id="396" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a><a id="404" class="Symbol">)</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="435" class="Keyword">open</a> <a id="440" class="Keyword">import</a> <a id="447" href="Function.Consequences.html" class="Module">Function.Consequences</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Level.html" class="Module">Level</a> <a id="515" class="Keyword">using</a> <a id="521" class="Symbol">(</a><a id="522" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="607" class="Keyword">using</a> <a id="613" class="Symbol">(</a><a id="614" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="620" class="Symbol">)</a>
<a id="622" class="Keyword">open</a> <a id="627" class="Keyword">import</a> <a id="634" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="681" class="Symbol">)</a>

<a id="684" class="Keyword">private</a>
  <a id="694" class="Keyword">variable</a>
    <a id="707" href="Function.Properties.RightInverse.html#707" class="Generalizable">ℓ₁</a> <a id="710" href="Function.Properties.RightInverse.html#710" class="Generalizable">ℓ₂</a> <a id="713" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a> <a id="715" href="Function.Properties.RightInverse.html#715" class="Generalizable">b</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="729" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="731" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="733" class="Symbol">:</a> <a id="735" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="739" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a>
    <a id="745" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="747" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="749" class="Symbol">:</a> <a id="751" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="758" href="Function.Properties.RightInverse.html#713" class="Generalizable">a</a> <a id="760" href="Function.Properties.RightInverse.html#707" class="Generalizable">ℓ₁</a>

<a id="764" class="Comment">------------------------------------------------------------------------</a>
<a id="837" class="Comment">-- Constructors</a>

<a id="mkRightInverse"></a><a id="854" href="Function.Properties.RightInverse.html#854" class="Function">mkRightInverse</a> <a id="869" class="Symbol">:</a> <a id="871" class="Symbol">(</a><a id="872" href="Function.Properties.RightInverse.html#872" class="Bound">e</a> <a id="874" class="Symbol">:</a> <a id="876" href="Function.Bundles.html#4750" class="Record">Equivalence</a> <a id="888" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="890" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a><a id="891" class="Symbol">)</a> <a id="893" class="Symbol">(</a><a id="894" class="Keyword">open</a> <a id="899" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="911" href="Function.Properties.RightInverse.html#872" class="Bound">e</a><a id="912" class="Symbol">)</a> <a id="914" class="Symbol">→</a>
                 <a id="933" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="942" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="950" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="958" href="Function.Bundles.html#4808" class="Field">to</a> <a id="961" href="Function.Bundles.html#4832" class="Field">from</a> <a id="966" class="Symbol">→</a>
                 <a id="985" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="998" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1000" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a>
<a id="1002" href="Function.Properties.RightInverse.html#854" class="Function">mkRightInverse</a> <a id="1017" href="Function.Properties.RightInverse.html#1017" class="Bound">eq</a> <a id="1020" href="Function.Properties.RightInverse.html#1020" class="Bound">invʳ</a> <a id="1025" class="Symbol">=</a> <a id="1027" class="Keyword">record</a>
  <a id="1036" class="Symbol">{</a> <a id="1038" href="Function.Properties.RightInverse.html#1038" class="Module">Equivalence</a> <a id="1050" href="Function.Properties.RightInverse.html#1017" class="Bound">eq</a>
  <a id="1055" class="Symbol">;</a> <a id="1057" href="Function.Bundles.html#6700" class="Field">inverseʳ</a> <a id="1066" class="Symbol">=</a> <a id="1068" href="Function.Properties.RightInverse.html#1020" class="Bound">invʳ</a>
  <a id="1075" class="Symbol">}</a>

<a id="1078" class="Comment">------------------------------------------------------------------------</a>
<a id="1151" class="Comment">-- Conversion</a>

<a id="RightInverse⇒LeftInverse"></a><a id="1166" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a> <a id="1191" class="Symbol">:</a> <a id="1193" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1206" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1208" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1210" class="Symbol">→</a> <a id="1212" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="1224" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1226" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1228" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a> <a id="1253" href="Function.Properties.RightInverse.html#1253" class="Bound">I</a> <a id="1255" class="Symbol">=</a> <a id="1257" class="Keyword">record</a>
  <a id="1266" class="Symbol">{</a> <a id="1268" href="Function.Bundles.html#5431" class="Field">to</a>         <a id="1279" class="Symbol">=</a> <a id="1281" href="Function.Bundles.html#6590" class="Field">from</a>
  <a id="1288" class="Symbol">;</a> <a id="1290" href="Function.Bundles.html#5455" class="Field">from</a>       <a id="1301" class="Symbol">=</a> <a id="1303" href="Function.Bundles.html#6566" class="Field">to</a>
  <a id="1308" class="Symbol">;</a> <a id="1310" href="Function.Bundles.html#5479" class="Field">to-cong</a>    <a id="1321" class="Symbol">=</a> <a id="1323" href="Function.Bundles.html#6655" class="Field">from-cong</a>
  <a id="1335" class="Symbol">;</a> <a id="1337" href="Function.Bundles.html#5520" class="Field">from-cong</a>  <a id="1348" class="Symbol">=</a> <a id="1350" href="Function.Bundles.html#6614" class="Field">to-cong</a>
  <a id="1360" class="Symbol">;</a> <a id="1362" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>   <a id="1373" class="Symbol">=</a> <a id="1375" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
  <a id="1386" class="Symbol">}</a> <a id="1388" class="Keyword">where</a> <a id="1394" class="Keyword">open</a> <a id="1399" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="1412" href="Function.Properties.RightInverse.html#1253" class="Bound">I</a>

<a id="LeftInverse⇒RightInverse"></a><a id="1415" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Function.Bundles.html#5373" class="Record">LeftInverse</a> <a id="1454" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1456" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1458" class="Symbol">→</a> <a id="1460" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1473" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1475" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1477" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a> <a id="1502" href="Function.Properties.RightInverse.html#1502" class="Bound">I</a> <a id="1504" class="Symbol">=</a> <a id="1506" class="Keyword">record</a>
  <a id="1515" class="Symbol">{</a> <a id="1517" href="Function.Bundles.html#6566" class="Field">to</a>         <a id="1528" class="Symbol">=</a> <a id="1530" href="Function.Bundles.html#5455" class="Field">from</a>
  <a id="1537" class="Symbol">;</a> <a id="1539" href="Function.Bundles.html#6590" class="Field">from</a>       <a id="1550" class="Symbol">=</a> <a id="1552" href="Function.Bundles.html#5431" class="Field">to</a>
  <a id="1557" class="Symbol">;</a> <a id="1559" href="Function.Bundles.html#6614" class="Field">to-cong</a>    <a id="1570" class="Symbol">=</a> <a id="1572" href="Function.Bundles.html#5520" class="Field">from-cong</a>
  <a id="1584" class="Symbol">;</a> <a id="1586" href="Function.Bundles.html#6655" class="Field">from-cong</a>  <a id="1597" class="Symbol">=</a> <a id="1599" href="Function.Bundles.html#5479" class="Field">to-cong</a>
  <a id="1609" class="Symbol">;</a> <a id="1611" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>    <a id="1623" class="Symbol">=</a> <a id="1625" href="Function.Bundles.html#5563" class="Field">inverseˡ</a>
  <a id="1636" class="Symbol">}</a> <a id="1638" class="Keyword">where</a> <a id="1644" class="Keyword">open</a> <a id="1649" href="Function.Bundles.html#5373" class="Module">LeftInverse</a> <a id="1661" href="Function.Properties.RightInverse.html#1502" class="Bound">I</a>

<a id="RightInverse⇒Surjection"></a><a id="1664" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="1703" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="1705" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1720" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a> <a id="1722" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a>
<a id="1724" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a> <a id="1748" href="Function.Properties.RightInverse.html#1748" class="Bound">I</a> <a id="1750" class="Symbol">=</a> <a id="1752" class="Keyword">record</a>
  <a id="1761" class="Symbol">{</a> <a id="1763" href="Function.Bundles.html#2920" class="Field">to</a>         <a id="1774" class="Symbol">=</a> <a id="1776" href="Function.Bundles.html#6590" class="Field">from</a>
  <a id="1783" class="Symbol">;</a> <a id="1785" href="Function.Bundles.html#2945" class="Field">cong</a>       <a id="1796" class="Symbol">=</a> <a id="1798" href="Function.Bundles.html#6655" class="Field">from-cong</a>
  <a id="1810" class="Symbol">;</a> <a id="1812" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="1823" class="Symbol">=</a> <a id="1825" href="Function.Consequences.html#1196" class="Function">inverseˡ⇒surjective</a> <a id="1845" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="1853" href="Function.Bundles.html#6700" class="Field">inverseʳ</a>
  <a id="1864" class="Symbol">}</a> <a id="1866" class="Keyword">where</a> <a id="1872" class="Keyword">open</a> <a id="1877" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="1890" href="Function.Properties.RightInverse.html#1748" class="Bound">I</a>

<a id="↪⇒↠"></a><a id="1893" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="1901" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1903" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1909" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1911" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="1913" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a> <a id="1917" class="Symbol">=</a> <a id="1919" href="Function.Properties.RightInverse.html#1664" class="Function">RightInverse⇒Surjection</a>

<a id="↪⇒↩"></a><a id="1944" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="1952" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1954" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1956" class="Symbol">→</a> <a id="1958" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="1960" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="1962" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="1964" href="Function.Properties.RightInverse.html#1944" class="Function">↪⇒↩</a> <a id="1968" class="Symbol">=</a> <a id="1970" href="Function.Properties.RightInverse.html#1166" class="Function">RightInverse⇒LeftInverse</a>

<a id="↩⇒↪"></a><a id="1996" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="2000" class="Symbol">:</a> <a id="2002" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a> <a id="2004" href="Function.Bundles.html#12473" class="Function Operator">↩</a> <a id="2006" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="2008" class="Symbol">→</a> <a id="2010" href="Function.Properties.RightInverse.html#729" class="Generalizable">A</a> <a id="2012" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2014" href="Function.Properties.RightInverse.html#731" class="Generalizable">B</a>
<a id="2016" href="Function.Properties.RightInverse.html#1996" class="Function">↩⇒↪</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="Function.Properties.RightInverse.html#1415" class="Function">LeftInverse⇒RightInverse</a>

<a id="2048" class="Comment">------------------------------------------------------------------------</a>
<a id="2121" class="Comment">-- Other</a>

<a id="2131" class="Keyword">module</a> <a id="2138" href="Function.Properties.RightInverse.html#2138" class="Module">_</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Function.Properties.RightInverse.html#2141" class="Bound">R</a> <a id="2143" class="Symbol">:</a> <a id="2145" href="Function.Bundles.html#6507" class="Record">RightInverse</a> <a id="2158" href="Function.Properties.RightInverse.html#745" class="Generalizable">S</a> <a id="2160" href="Function.Properties.RightInverse.html#747" class="Generalizable">T</a><a id="2161" class="Symbol">)</a> <a id="2163" class="Keyword">where</a>
  <a id="2171" class="Keyword">open</a> <a id="2176" href="Function.Bundles.html#6507" class="Module">RightInverse</a> <a id="2189" href="Function.Properties.RightInverse.html#2141" class="Bound">R</a>

  <a id="2194" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a> <a id="2202" class="Symbol">:</a> <a id="2204" class="Symbol">∀</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a> <a id="2209" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a><a id="2210" class="Symbol">}</a> <a id="2212" class="Symbol">→</a> <a id="2214" href="Function.Bundles.html#6566" class="Field">to</a> <a id="2217" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a> <a id="2219" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂.≈</a> <a id="2225" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a> <a id="2227" class="Symbol">→</a> <a id="2229" href="Function.Bundles.html#6590" class="Field">from</a> <a id="2234" href="Function.Properties.RightInverse.html#2209" class="Bound">y</a> <a id="2236" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁.≈</a> <a id="2242" href="Function.Properties.RightInverse.html#2207" class="Bound">x</a>
  <a id="2246" href="Function.Properties.RightInverse.html#2194" class="Function">to-from</a> <a id="2254" href="Function.Properties.RightInverse.html#2254" class="Bound">eq</a> <a id="2257" class="Symbol">=</a> <a id="2259" href="Relation.Binary.Structures.html#1271" class="Function">Eq₁.trans</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Function.Bundles.html#6655" class="Field">from-cong</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Relation.Binary.Structures.html#1245" class="Function">Eq₂.sym</a> <a id="2289" href="Function.Properties.RightInverse.html#2254" class="Bound">eq</a><a id="2291" class="Symbol">))</a> <a id="2294" class="Symbol">(</a><a id="2295" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="2312" class="Symbol">_)</a></pre></body></html>


==> anc/html/Function.Properties.Surjection.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Surjection (Function.Properties.Surjection)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Properties.Surjection</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of surjections</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Function.Base.html" class="Module">Function.Base</a> <a id="325" class="Keyword">using</a> <a id="331" class="Symbol">(</a><a id="332" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="335" class="Symbol">;</a> <a id="337" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="392" class="Symbol">;</a> <a id="394" href="Function.Definitions.html#842" class="Function">Injective</a><a id="403" class="Symbol">;</a> <a id="405" href="Function.Definitions.html#765" class="Function">Congruent</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="447" class="Keyword">using</a> <a id="453" class="Symbol">(</a><a id="454" href="Function.Bundles.html#2041" class="Record">Func</a><a id="458" class="Symbol">;</a> <a id="460" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="470" class="Symbol">;</a> <a id="472" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="475" class="Symbol">;</a> <a id="477" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="480" class="Symbol">;</a> <a id="482" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="485" class="Symbol">;</a> <a id="487" href="Function.Bundles.html#13912" class="Function">mk↪</a><a id="490" class="Symbol">;</a> <a id="492" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="495" class="Symbol">;</a> <a id="497" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">import</a> <a id="509" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="537" class="Symbol">as</a> <a id="540" class="Module">Identity</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Function.Construct.Identity.html#3230" class="Function">surjection</a><a id="566" class="Symbol">)</a>
<a id="568" class="Keyword">import</a> <a id="575" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="606" class="Symbol">as</a> <a id="609" class="Module">Compose</a> <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Function.Construct.Composition.html#5962" class="Function">surjection</a><a id="634" class="Symbol">)</a>
<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Level.html" class="Module">Level</a> <a id="654" class="Keyword">using</a> <a id="660" class="Symbol">(</a><a id="661" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="698" class="Keyword">using</a> <a id="704" class="Symbol">(</a><a id="705" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="710" class="Symbol">;</a> <a id="712" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="717" class="Symbol">)</a>
<a id="719" class="Keyword">import</a> <a id="726" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="769" class="Symbol">as</a> <a id="772" class="Module">≡</a> <a id="774" class="Keyword">using</a> <a id="780" class="Symbol">(</a><a id="781" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="784" class="Symbol">;</a> <a id="786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="832" class="Keyword">using</a> <a id="838" class="Symbol">(</a><a id="839" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="848" class="Symbol">;</a> <a id="850" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="855" class="Symbol">)</a>
<a id="857" class="Keyword">open</a> <a id="862" class="Keyword">import</a> <a id="869" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="906" class="Symbol">)</a>
<a id="908" class="Keyword">import</a> <a id="915" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="948" class="Symbol">as</a> <a id="951" class="Module">≈-Reasoning</a>

<a id="964" class="Keyword">private</a>
  <a id="974" class="Keyword">variable</a>
    <a id="987" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a> <a id="989" href="Function.Properties.Surjection.html#989" class="Generalizable">b</a> <a id="991" href="Function.Properties.Surjection.html#991" class="Generalizable">c</a> <a id="993" href="Function.Properties.Surjection.html#993" class="Generalizable">ℓ</a> <a id="995" href="Function.Properties.Surjection.html#995" class="Generalizable">ℓ₁</a> <a id="998" href="Function.Properties.Surjection.html#998" class="Generalizable">ℓ₂</a> <a id="1001" href="Function.Properties.Surjection.html#1001" class="Generalizable">ℓ₃</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1016" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1018" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a>
    <a id="1032" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a> <a id="1034" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="1036" class="Symbol">:</a> <a id="1038" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1045" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a> <a id="1047" href="Function.Properties.Surjection.html#993" class="Generalizable">ℓ</a>

<a id="1050" class="Comment">------------------------------------------------------------------------</a>
<a id="1123" class="Comment">-- Constructors</a>

<a id="mkSurjection"></a><a id="1140" href="Function.Properties.Surjection.html#1140" class="Function">mkSurjection</a> <a id="1153" class="Symbol">:</a> <a id="1155" class="Symbol">(</a><a id="1156" href="Function.Properties.Surjection.html#1156" class="Bound">f</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Function.Bundles.html#2041" class="Record">Func</a> <a id="1165" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="1167" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a><a id="1168" class="Symbol">)</a> <a id="1170" class="Symbol">(</a><a id="1171" class="Keyword">open</a> <a id="1176" href="Function.Bundles.html#2041" class="Module">Func</a> <a id="1181" href="Function.Properties.Surjection.html#1156" class="Bound">f</a><a id="1182" class="Symbol">)</a> <a id="1184" class="Symbol">→</a>
              <a id="1200" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1211" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="1219" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="1227" href="Function.Bundles.html#2092" class="Field">to</a>  <a id="1231" class="Symbol">→</a>
              <a id="1247" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1258" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="1260" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a>
<a id="1262" href="Function.Properties.Surjection.html#1140" class="Function">mkSurjection</a> <a id="1275" href="Function.Properties.Surjection.html#1275" class="Bound">f</a> <a id="1277" href="Function.Properties.Surjection.html#1277" class="Bound">surjective</a> <a id="1288" class="Symbol">=</a> <a id="1290" class="Keyword">record</a>
  <a id="1299" class="Symbol">{</a> <a id="1301" href="Function.Properties.Surjection.html#1301" class="Module">Func</a> <a id="1306" href="Function.Properties.Surjection.html#1275" class="Bound">f</a>
  <a id="1310" class="Symbol">;</a> <a id="1312" href="Function.Bundles.html#2987" class="Field">surjective</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Function.Properties.Surjection.html#1277" class="Bound">surjective</a>
  <a id="1338" class="Symbol">}</a>

<a id="1341" class="Comment">------------------------------------------------------------------------</a>
<a id="1414" class="Comment">-- Conversion functions</a>

<a id="↠⇒⟶"></a><a id="1439" href="Function.Properties.Surjection.html#1439" class="Function">↠⇒⟶</a> <a id="1443" class="Symbol">:</a> <a id="1445" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1447" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1449" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1451" class="Symbol">→</a> <a id="1453" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1455" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="1457" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a>
<a id="1459" href="Function.Properties.Surjection.html#1439" class="Function">↠⇒⟶</a> <a id="1463" class="Symbol">=</a> <a id="1465" href="Function.Bundles.html#3029" class="Function">Surjection.function</a>

<a id="↠⇒↪"></a><a id="1486" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1494" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1496" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1502" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="1504" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a>
<a id="1506" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a> <a id="1510" href="Function.Properties.Surjection.html#1510" class="Bound">s</a> <a id="1512" class="Symbol">=</a> <a id="1514" href="Function.Bundles.html#13912" class="Function">mk↪</a> <a id="1518" class="Symbol">{</a><a id="1519" class="Argument">from</a> <a id="1524" class="Symbol">=</a> <a id="1526" href="Function.Bundles.html#2920" class="Field">to</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">λ</a> <a id="1532" class="Symbol">{</a> <a id="1534" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1541" class="Symbol">→</a> <a id="1543" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1569" class="Symbol">_)}</a>
  <a id="1575" class="Keyword">where</a> <a id="1581" class="Keyword">open</a> <a id="1586" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="1597" href="Function.Properties.Surjection.html#1510" class="Bound">s</a>

<a id="↠⇒⇔"></a><a id="1600" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a> <a id="1604" class="Symbol">:</a> <a id="1606" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1608" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="1610" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Function.Properties.Surjection.html#1016" class="Generalizable">A</a> <a id="1616" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1618" href="Function.Properties.Surjection.html#1018" class="Generalizable">B</a>
<a id="1620" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a> <a id="1624" href="Function.Properties.Surjection.html#1624" class="Bound">s</a> <a id="1626" class="Symbol">=</a> <a id="1628" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="1632" href="Function.Bundles.html#2920" class="Field">to</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1642" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1644" href="Function.Bundles.html#2987" class="Field">surjective</a><a id="1654" class="Symbol">)</a>
  <a id="1658" class="Keyword">where</a> <a id="1664" class="Keyword">open</a> <a id="1669" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="1680" href="Function.Properties.Surjection.html#1624" class="Bound">s</a>

<a id="1683" class="Comment">------------------------------------------------------------------------</a>
<a id="1756" class="Comment">-- Setoid properties</a>

<a id="refl"></a><a id="1778" href="Function.Properties.Surjection.html#1778" class="Function">refl</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1795" class="Symbol">(</a><a id="1796" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1807" class="Symbol">{</a><a id="1808" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a><a id="1809" class="Symbol">}</a> <a id="1811" class="Symbol">{</a><a id="1812" href="Function.Properties.Surjection.html#993" class="Generalizable">ℓ</a><a id="1813" class="Symbol">})</a>
<a id="1816" href="Function.Properties.Surjection.html#1778" class="Function">refl</a> <a id="1821" class="Symbol">{</a><a id="1822" class="Argument">x</a> <a id="1824" class="Symbol">=</a> <a id="1826" href="Function.Properties.Surjection.html#1826" class="Bound">x</a><a id="1827" class="Symbol">}</a> <a id="1829" class="Symbol">=</a> <a id="1831" href="Function.Construct.Identity.html#3230" class="Function">Identity.surjection</a> <a id="1851" href="Function.Properties.Surjection.html#1826" class="Bound">x</a>

<a id="trans"></a><a id="1854" href="Function.Properties.Surjection.html#1854" class="Function">trans</a> <a id="1860" class="Symbol">:</a> <a id="1862" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1880" class="Symbol">{</a><a id="1881" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a><a id="1882" class="Symbol">}</a> <a id="1884" class="Symbol">{</a><a id="1885" href="Function.Properties.Surjection.html#995" class="Generalizable">ℓ₁</a><a id="1887" class="Symbol">}</a> <a id="1889" class="Symbol">{</a><a id="1890" href="Function.Properties.Surjection.html#989" class="Generalizable">b</a><a id="1891" class="Symbol">}</a> <a id="1893" class="Symbol">{</a><a id="1894" href="Function.Properties.Surjection.html#998" class="Generalizable">ℓ₂</a><a id="1896" class="Symbol">})</a>
              <a id="1913" class="Symbol">(</a><a id="1914" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1925" class="Symbol">{</a><a id="1926" href="Function.Properties.Surjection.html#989" class="Generalizable">b</a><a id="1927" class="Symbol">}</a> <a id="1929" class="Symbol">{</a><a id="1930" href="Function.Properties.Surjection.html#998" class="Generalizable">ℓ₂</a><a id="1932" class="Symbol">}</a> <a id="1934" class="Symbol">{</a><a id="1935" href="Function.Properties.Surjection.html#991" class="Generalizable">c</a><a id="1936" class="Symbol">}</a> <a id="1938" class="Symbol">{</a><a id="1939" href="Function.Properties.Surjection.html#1001" class="Generalizable">ℓ₃</a><a id="1941" class="Symbol">})</a>
              <a id="1958" class="Symbol">(</a><a id="1959" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="1970" class="Symbol">{</a><a id="1971" href="Function.Properties.Surjection.html#987" class="Generalizable">a</a><a id="1972" class="Symbol">}</a> <a id="1974" class="Symbol">{</a><a id="1975" href="Function.Properties.Surjection.html#995" class="Generalizable">ℓ₁</a><a id="1977" class="Symbol">}</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Function.Properties.Surjection.html#991" class="Generalizable">c</a><a id="1981" class="Symbol">}</a> <a id="1983" class="Symbol">{</a><a id="1984" href="Function.Properties.Surjection.html#1001" class="Generalizable">ℓ₃</a><a id="1986" class="Symbol">})</a>
<a id="1989" href="Function.Properties.Surjection.html#1854" class="Function">trans</a> <a id="1995" class="Symbol">=</a> <a id="1997" href="Function.Construct.Composition.html#5962" class="Function">Compose.surjection</a>

<a id="2017" class="Comment">------------------------------------------------------------------------</a>
<a id="2090" class="Comment">-- Other</a>

<a id="injective⇒to⁻-cong"></a><a id="2100" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a> <a id="2119" class="Symbol">:</a> <a id="2121" class="Symbol">(</a><a id="2122" href="Function.Properties.Surjection.html#2122" class="Bound">surj</a> <a id="2127" class="Symbol">:</a> <a id="2129" href="Function.Bundles.html#2863" class="Record">Surjection</a> <a id="2140" href="Function.Properties.Surjection.html#1034" class="Generalizable">S</a> <a id="2142" href="Function.Properties.Surjection.html#1032" class="Generalizable">T</a><a id="2143" class="Symbol">)</a> <a id="2145" class="Symbol">→</a>
                      <a id="2169" class="Symbol">(</a><a id="2170" class="Keyword">open</a> <a id="2175" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="2186" href="Function.Properties.Surjection.html#2122" class="Bound">surj</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">→</a>
                      <a id="2216" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2226" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="2234" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="2242" href="Function.Bundles.html#2920" class="Field">to</a> <a id="2245" class="Symbol">→</a>
                      <a id="2269" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2279" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="2287" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a> <a id="2295" href="Function.Bundles.html#3400" class="Function">to⁻</a>
<a id="2299" href="Function.Properties.Surjection.html#2100" class="Function">injective⇒to⁻-cong</a> <a id="2318" class="Symbol">{</a><a id="2319" class="Argument">T</a> <a id="2321" class="Symbol">=</a> <a id="2323" href="Function.Properties.Surjection.html#2323" class="Bound">T</a><a id="2324" class="Symbol">}</a> <a id="2326" href="Function.Properties.Surjection.html#2326" class="Bound">surj</a> <a id="2331" href="Function.Properties.Surjection.html#2331" class="Bound">injective</a> <a id="2341" class="Symbol">{</a><a id="2342" href="Function.Properties.Surjection.html#2342" class="Bound">x</a><a id="2343" class="Symbol">}</a> <a id="2345" class="Symbol">{</a><a id="2346" href="Function.Properties.Surjection.html#2346" class="Bound">y</a><a id="2347" class="Symbol">}</a> <a id="2349" href="Function.Properties.Surjection.html#2349" class="Bound">x≈y</a> <a id="2353" class="Symbol">=</a> <a id="2355" href="Function.Properties.Surjection.html#2331" class="Bound">injective</a> <a id="2365" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2375" href="Function.Bundles.html#2920" class="Function">to</a> <a id="2378" class="Symbol">(</a><a id="2379" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="2383" href="Function.Properties.Surjection.html#2342" class="Bound">x</a><a id="2384" class="Symbol">)</a> <a id="2386" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2389" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="2396" href="Function.Properties.Surjection.html#2342" class="Bound">x</a> <a id="2398" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2402" href="Function.Properties.Surjection.html#2342" class="Bound">x</a>          <a id="2413" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2416" href="Function.Properties.Surjection.html#2349" class="Bound">x≈y</a> <a id="2420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2424" href="Function.Properties.Surjection.html#2346" class="Bound">y</a>          <a id="2435" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="2438" href="Function.Bundles.html#3446" class="Function">to∘to⁻</a> <a id="2445" href="Function.Properties.Surjection.html#2346" class="Bound">y</a> <a id="2447" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="2451" href="Function.Bundles.html#2920" class="Function">to</a> <a id="2454" class="Symbol">(</a><a id="2455" href="Function.Bundles.html#3400" class="Function">to⁻</a> <a id="2459" href="Function.Properties.Surjection.html#2346" class="Bound">y</a><a id="2460" class="Symbol">)</a> <a id="2462" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2466" class="Keyword">where</a>
  <a id="2474" class="Keyword">open</a> <a id="2479" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2491" href="Function.Properties.Surjection.html#2323" class="Bound">T</a>
  <a id="2495" class="Keyword">open</a> <a id="2500" href="Function.Bundles.html#2863" class="Module">Surjection</a> <a id="2511" href="Function.Properties.Surjection.html#2326" class="Bound">surj</a></pre></body></html>


==> anc/html/Function.Related.Propositional.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Propositional (Function.Related.Propositional)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Related.Propositional</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Relatedness for the function hierarchy</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a> <a id="305" class="Keyword">where</a>

<a id="312" class="Keyword">open</a> <a id="317" class="Keyword">import</a> <a id="324" href="Level.html" class="Module">Level</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="342" class="Symbol">;</a> <a id="344" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="347" class="Symbol">)</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Relation.Binary.html" class="Module">Relation.Binary</a>
  <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="389" class="Symbol">;</a> <a id="391" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="394" class="Symbol">;</a> <a id="396" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="399" class="Symbol">;</a> <a id="401" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="410" class="Symbol">;</a> <a id="412" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="417" class="Symbol">;</a> <a id="419" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="432" class="Symbol">;</a> <a id="434" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="440" class="Symbol">;</a> <a id="442" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="452" class="Symbol">;</a> <a id="454" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Function.Bundles.html#2041" class="Record">Func</a><a id="506" class="Symbol">;</a> <a id="508" href="Function.Bundles.html#7338" class="Record">Inverse</a><a id="515" class="Symbol">;</a> <a id="517" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="520" class="Symbol">;</a> <a id="522" href="Function.Bundles.html#12178" class="Function Operator">_↣_</a><a id="525" class="Symbol">;</a> <a id="527" href="Function.Bundles.html#12251" class="Function Operator">_↠_</a><a id="530" class="Symbol">;</a> <a id="532" href="Function.Bundles.html#12548" class="Function Operator">_↪_</a><a id="535" class="Symbol">;</a> <a id="537" href="Function.Bundles.html#12110" class="Function Operator">_⟶_</a><a id="540" class="Symbol">;</a> <a id="542" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="545" class="Symbol">;</a> <a id="547" href="Function.Bundles.html#12924" class="Function">mk⟶</a><a id="550" class="Symbol">;</a> <a id="552" href="Function.Bundles.html#4750" class="Record">Equivalence</a><a id="563" class="Symbol">;</a> <a id="565" href="Function.Bundles.html#2413" class="Record">Injection</a>
        <a id="583" class="Symbol">;</a> <a id="585" href="Function.Bundles.html#2863" class="Record">Surjection</a><a id="595" class="Symbol">;</a> <a id="597" href="Function.Bundles.html#6507" class="Record">RightInverse</a><a id="609" class="Symbol">)</a>
<a id="611" class="Keyword">open</a> <a id="616" class="Keyword">import</a> <a id="623" href="Function.Base.html" class="Module">Function.Base</a> <a id="637" class="Keyword">using</a> <a id="643" class="Symbol">(</a><a id="644" href="Function.Base.html#704" class="Function">id</a><a id="646" class="Symbol">;</a> <a id="648" href="Function.Base.html#1657" class="Function">flip</a><a id="652" class="Symbol">;</a> <a id="654" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="657" class="Symbol">;</a> <a id="659" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="663" class="Symbol">;</a> <a id="665" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="668" class="Symbol">)</a>
<a id="670" class="Keyword">open</a> <a id="675" class="Keyword">import</a> <a id="682" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="725" class="Symbol">as</a> <a id="728" class="Module">≡</a> <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="740" class="Symbol">)</a>
<a id="742" class="Keyword">import</a> <a id="749" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="798" class="Symbol">as</a> <a id="801" class="Module">≡</a>
<a id="803" class="Keyword">open</a> <a id="808" class="Keyword">import</a> <a id="815" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="848" class="Keyword">open</a> <a id="853" class="Keyword">import</a> <a id="860" href="Function.Properties.Surjection.html" class="Module">Function.Properties.Surjection</a>   <a id="893" class="Keyword">using</a> <a id="899" class="Symbol">(</a><a id="900" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a><a id="903" class="Symbol">;</a> <a id="905" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a><a id="908" class="Symbol">)</a>
<a id="910" class="Keyword">open</a> <a id="915" class="Keyword">import</a> <a id="922" href="Function.Properties.RightInverse.html" class="Module">Function.Properties.RightInverse</a> <a id="955" class="Keyword">using</a> <a id="961" class="Symbol">(</a><a id="962" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a><a id="965" class="Symbol">)</a>
<a id="967" class="Keyword">open</a> <a id="972" class="Keyword">import</a> <a id="979" href="Function.Properties.Bijection.html" class="Module">Function.Properties.Bijection</a>    <a id="1012" class="Keyword">using</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a><a id="1022" class="Symbol">;</a> <a id="1024" href="Function.Properties.Bijection.html#2528" class="Function">⤖⇒⇔</a><a id="1027" class="Symbol">)</a>
<a id="1029" class="Keyword">open</a> <a id="1034" class="Keyword">import</a> <a id="1041" href="Function.Properties.Inverse.html" class="Module">Function.Properties.Inverse</a>      <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Function.Properties.Inverse.html#3425" class="Function">↔⇒⤖</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a><a id="1089" class="Symbol">;</a> <a id="1091" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a><a id="1099" class="Symbol">)</a>

<a id="1102" class="Keyword">import</a> <a id="1109" href="Function.Construct.Symmetry.html" class="Module">Function.Construct.Symmetry</a>    <a id="1140" class="Symbol">as</a> <a id="1143" class="Module">Symmetry</a>
<a id="1152" class="Keyword">import</a> <a id="1159" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a>    <a id="1190" class="Symbol">as</a> <a id="1193" class="Module">Identity</a>
<a id="1202" class="Keyword">import</a> <a id="1209" href="Function.Construct.Composition.html" class="Module">Function.Construct.Composition</a> <a id="1240" class="Symbol">as</a> <a id="1243" class="Module">Composition</a>

<a id="1256" class="Comment">------------------------------------------------------------------------</a>
<a id="1329" class="Comment">-- Relatedness</a>

<a id="1345" class="Comment">-- There are several kinds of &quot;relatedness&quot;.</a>

<a id="1391" class="Comment">-- The idea to include kinds other than equivalence and bijection came</a>
<a id="1462" class="Comment">-- from Simon Thompson and Bengt Nordström. /NAD</a>

<a id="1512" class="Keyword">data</a> <a id="Kind"></a><a id="1517" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="1522" class="Symbol">:</a> <a id="1524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1528" class="Keyword">where</a>
  <a id="Kind.implication"></a><a id="1536" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>        <a id="1555" class="Symbol">:</a> <a id="1557" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.reverseImplication"></a><a id="1564" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a> <a id="1583" class="Symbol">:</a> <a id="1585" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.equivalence"></a><a id="1592" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>        <a id="1611" class="Symbol">:</a> <a id="1613" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.injection"></a><a id="1620" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>          <a id="1639" class="Symbol">:</a> <a id="1641" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.reverseInjection"></a><a id="1648" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>   <a id="1667" class="Symbol">:</a> <a id="1669" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.leftInverse"></a><a id="1676" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>        <a id="1695" class="Symbol">:</a> <a id="1697" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.surjection"></a><a id="1704" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>         <a id="1723" class="Symbol">:</a> <a id="1725" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
  <a id="Kind.bijection"></a><a id="1732" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>          <a id="1751" class="Symbol">:</a> <a id="1753" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>

<a id="1759" class="Keyword">private</a>
  <a id="1769" class="Keyword">variable</a>
    <a id="1782" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a> <a id="1784" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a> <a id="1786" href="Function.Related.Propositional.html#1786" class="Generalizable">c</a> <a id="1788" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a> <a id="1790" class="Symbol">:</a> <a id="1792" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1802" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="1804" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="1806" href="Function.Related.Propositional.html#1806" class="Generalizable">C</a> <a id="1808" class="Symbol">:</a> <a id="1810" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1814" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a>
    <a id="1820" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>

<a id="1830" class="Comment">-- Interpretation of the codes above. The code &quot;bijection&quot; is</a>
<a id="1892" class="Comment">-- interpreted as Inverse rather than Bijection; the two types are</a>
<a id="1959" class="Comment">-- equivalent.</a>

<a id="1975" class="Keyword">infix</a> <a id="1981" class="Number">4</a> <a id="1983" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a>

<a id="_∼[_]_"></a><a id="1991" href="Function.Related.Propositional.html#1991" class="Function Operator">_∼[_]_</a> <a id="1998" class="Symbol">:</a> <a id="2000" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2004" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a> <a id="2006" class="Symbol">→</a> <a id="2008" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="2013" class="Symbol">→</a> <a id="2015" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2019" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a> <a id="2021" class="Symbol">→</a> <a id="2023" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2027" class="Symbol">_</a>
<a id="2029" href="Function.Related.Propositional.html#2029" class="Bound">A</a> <a id="2031" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2034" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>        <a id="2053" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2055" href="Function.Related.Propositional.html#2055" class="Bound">B</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="Function.Related.Propositional.html#2029" class="Bound">A</a> <a id="2061" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2063" href="Function.Related.Propositional.html#2055" class="Bound">B</a>
<a id="2065" href="Function.Related.Propositional.html#2065" class="Bound">A</a> <a id="2067" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2070" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a> <a id="2089" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2091" href="Function.Related.Propositional.html#2091" class="Bound">B</a> <a id="2093" class="Symbol">=</a> <a id="2095" href="Function.Related.Propositional.html#2091" class="Bound">B</a> <a id="2097" href="Function.Bundles.html#12110" class="Function Operator">⟶</a> <a id="2099" href="Function.Related.Propositional.html#2065" class="Bound">A</a>
<a id="2101" href="Function.Related.Propositional.html#2101" class="Bound">A</a> <a id="2103" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2106" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>        <a id="2125" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2127" href="Function.Related.Propositional.html#2127" class="Bound">B</a> <a id="2129" class="Symbol">=</a> <a id="2131" href="Function.Related.Propositional.html#2101" class="Bound">A</a> <a id="2133" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2135" href="Function.Related.Propositional.html#2127" class="Bound">B</a>
<a id="2137" href="Function.Related.Propositional.html#2137" class="Bound">A</a> <a id="2139" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2142" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>          <a id="2161" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2163" href="Function.Related.Propositional.html#2163" class="Bound">B</a> <a id="2165" class="Symbol">=</a> <a id="2167" href="Function.Related.Propositional.html#2137" class="Bound">A</a> <a id="2169" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2171" href="Function.Related.Propositional.html#2163" class="Bound">B</a>
<a id="2173" href="Function.Related.Propositional.html#2173" class="Bound">A</a> <a id="2175" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2178" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>   <a id="2197" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2199" href="Function.Related.Propositional.html#2199" class="Bound">B</a> <a id="2201" class="Symbol">=</a> <a id="2203" href="Function.Related.Propositional.html#2199" class="Bound">B</a> <a id="2205" href="Function.Bundles.html#12178" class="Function Operator">↣</a> <a id="2207" href="Function.Related.Propositional.html#2173" class="Bound">A</a>
<a id="2209" href="Function.Related.Propositional.html#2209" class="Bound">A</a> <a id="2211" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2214" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>        <a id="2233" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2235" href="Function.Related.Propositional.html#2235" class="Bound">B</a> <a id="2237" class="Symbol">=</a> <a id="2239" href="Function.Related.Propositional.html#2209" class="Bound">A</a> <a id="2241" href="Function.Bundles.html#12548" class="Function Operator">↪</a> <a id="2243" href="Function.Related.Propositional.html#2235" class="Bound">B</a>
<a id="2245" href="Function.Related.Propositional.html#2245" class="Bound">A</a> <a id="2247" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2250" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>         <a id="2269" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2271" href="Function.Related.Propositional.html#2271" class="Bound">B</a> <a id="2273" class="Symbol">=</a> <a id="2275" href="Function.Related.Propositional.html#2245" class="Bound">A</a> <a id="2277" href="Function.Bundles.html#12251" class="Function Operator">↠</a> <a id="2279" href="Function.Related.Propositional.html#2271" class="Bound">B</a>
<a id="2281" href="Function.Related.Propositional.html#2281" class="Bound">A</a> <a id="2283" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2286" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>          <a id="2305" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2307" href="Function.Related.Propositional.html#2307" class="Bound">B</a> <a id="2309" class="Symbol">=</a> <a id="2311" href="Function.Related.Propositional.html#2281" class="Bound">A</a> <a id="2313" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2315" href="Function.Related.Propositional.html#2307" class="Bound">B</a>

<a id="2318" class="Comment">-- A non-infix synonym.</a>

<a id="Related"></a><a id="2343" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="2358" class="Symbol">→</a> <a id="2360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2364" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a> <a id="2366" class="Symbol">→</a> <a id="2368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2372" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a> <a id="2374" class="Symbol">→</a> <a id="2376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2380" class="Symbol">_</a>
<a id="2382" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="2390" href="Function.Related.Propositional.html#2390" class="Bound">k</a> <a id="2392" href="Function.Related.Propositional.html#2392" class="Bound">A</a> <a id="2394" href="Function.Related.Propositional.html#2394" class="Bound">B</a> <a id="2396" class="Symbol">=</a> <a id="2398" href="Function.Related.Propositional.html#2392" class="Bound">A</a> <a id="2400" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2403" href="Function.Related.Propositional.html#2390" class="Bound">k</a> <a id="2405" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2407" href="Function.Related.Propositional.html#2394" class="Bound">B</a>

<a id="2410" class="Comment">-- The bijective equality implies any kind of relatedness.</a>

<a id="↔⇒"></a><a id="2470" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2477" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2480" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a> <a id="2490" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2492" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="2494" class="Symbol">→</a> <a id="2496" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2498" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2501" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="2503" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2505" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="2507" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2510" class="Symbol">{</a><a id="2511" class="Argument">k</a> <a id="2513" class="Symbol">=</a> <a id="2515" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="2526" class="Symbol">}</a>        <a id="2535" class="Symbol">=</a> <a id="2537" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="2541" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2543" href="Function.Bundles.html#7392" class="Field">Inverse.to</a>
<a id="2554" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2557" class="Symbol">{</a><a id="2558" class="Argument">k</a> <a id="2560" class="Symbol">=</a> <a id="2562" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="2580" class="Symbol">}</a> <a id="2582" class="Symbol">=</a> <a id="2584" href="Function.Bundles.html#12924" class="Function">mk⟶</a> <a id="2588" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2590" href="Function.Bundles.html#7416" class="Field">Inverse.from</a>
<a id="2603" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2606" class="Symbol">{</a><a id="2607" class="Argument">k</a> <a id="2609" class="Symbol">=</a> <a id="2611" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="2622" class="Symbol">}</a>        <a id="2631" class="Symbol">=</a> <a id="2633" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a>
<a id="2637" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2640" class="Symbol">{</a><a id="2641" class="Argument">k</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="2654" class="Symbol">}</a>          <a id="2665" class="Symbol">=</a> <a id="2667" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a>
<a id="2671" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2674" class="Symbol">{</a><a id="2675" class="Argument">k</a> <a id="2677" class="Symbol">=</a> <a id="2679" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="2695" class="Symbol">}</a>   <a id="2699" class="Symbol">=</a> <a id="2701" href="Function.Properties.Inverse.html#3334" class="Function">↔⇒↣</a> <a id="2705" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2707" href="Function.Construct.Symmetry.html#6380" class="Function">Symmetry.inverse</a>
<a id="2724" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2727" class="Symbol">{</a><a id="2728" class="Argument">k</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="2743" class="Symbol">}</a>        <a id="2752" class="Symbol">=</a> <a id="2754" href="Function.Bundles.html#7863" class="Function">Inverse.rightInverse</a>
<a id="2775" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2778" class="Symbol">{</a><a id="2779" class="Argument">k</a> <a id="2781" class="Symbol">=</a> <a id="2783" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="2793" class="Symbol">}</a>         <a id="2803" class="Symbol">=</a> <a id="2805" href="Function.Properties.Inverse.html#3379" class="Function">↔⇒↠</a>
<a id="2809" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2812" class="Symbol">{</a><a id="2813" class="Argument">k</a> <a id="2815" class="Symbol">=</a> <a id="2817" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="2826" class="Symbol">}</a>          <a id="2837" class="Symbol">=</a> <a id="2839" href="Function.Base.html#704" class="Function">id</a>

<a id="2843" class="Comment">-- Propositional equality also implies any kind of relatedness.</a>

<a id="≡⇒"></a><a id="2908" href="Function.Related.Propositional.html#2908" class="Function">≡⇒</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2917" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="2919" class="Symbol">→</a> <a id="2921" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="2923" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="2926" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="2928" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="2930" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="2932" href="Function.Related.Propositional.html#2908" class="Function">≡⇒</a> <a id="2935" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="2947" class="Symbol">(</a><a id="2948" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="2962" class="Symbol">_)</a>

<a id="2966" class="Comment">------------------------------------------------------------------------</a>
<a id="3039" class="Comment">-- Special kinds of kinds</a>

<a id="3066" class="Comment">-- Kinds whose interpretation is symmetric.</a>

<a id="3111" class="Keyword">data</a> <a id="SymmetricKind"></a><a id="3116" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="3130" class="Symbol">:</a> <a id="3132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3136" class="Keyword">where</a>
  <a id="SymmetricKind.equivalence"></a><a id="3144" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a>
  <a id="SymmetricKind.bijection"></a><a id="3174" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>   <a id="3186" class="Symbol">:</a> <a id="3188" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a>

<a id="3203" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋"></a><a id="3222" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊_⌋</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="3242" class="Symbol">→</a> <a id="3244" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="3249" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="3251" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a> <a id="3263" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="3265" class="Symbol">=</a> <a id="3267" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="3279" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="3281" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>   <a id="3293" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="3308" class="Comment">-- The proof of symmetry can be found below.</a>

<a id="3354" class="Comment">-- Kinds whose interpretation include a function which &quot;goes in the</a>
<a id="3422" class="Comment">-- forward direction&quot;.</a>

<a id="3446" class="Keyword">data</a> <a id="ForwardKind"></a><a id="3451" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a> <a id="3463" class="Symbol">:</a> <a id="3465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3469" class="Keyword">where</a>
  <a id="ForwardKind.implication"></a><a id="3477" href="Function.Related.Propositional.html#3477" class="InductiveConstructor">implication</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.equivalence"></a><a id="3505" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a> <a id="3517" class="Symbol">:</a> <a id="3519" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.injection"></a><a id="3533" href="Function.Related.Propositional.html#3533" class="InductiveConstructor">injection</a>   <a id="3545" class="Symbol">:</a> <a id="3547" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.leftInverse"></a><a id="3561" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a> <a id="3573" class="Symbol">:</a> <a id="3575" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.surjection"></a><a id="3589" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a>  <a id="3601" class="Symbol">:</a> <a id="3603" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
  <a id="ForwardKind.bijection"></a><a id="3617" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a>   <a id="3629" class="Symbol">:</a> <a id="3631" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>

<a id="3644" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋→"></a><a id="3663" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊_⌋→</a> <a id="3668" class="Symbol">:</a> <a id="3670" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="3689" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3691" href="Function.Related.Propositional.html#3477" class="InductiveConstructor">implication</a>  <a id="3704" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3707" class="Symbol">=</a> <a id="3709" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>
<a id="3721" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3723" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a>  <a id="3736" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3739" class="Symbol">=</a> <a id="3741" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="3753" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3755" href="Function.Related.Propositional.html#3533" class="InductiveConstructor">injection</a>    <a id="3768" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>
<a id="3783" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3785" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a>  <a id="3798" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="3815" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3817" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a>   <a id="3830" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3833" class="Symbol">=</a> <a id="3835" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="3846" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3848" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a>    <a id="3861" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3864" class="Symbol">=</a> <a id="3866" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="3877" class="Comment">-- The function.</a>

<a id="⇒→"></a><a id="3895" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="3898" class="Symbol">:</a> <a id="3900" class="Symbol">∀</a> <a id="3902" class="Symbol">{</a><a id="3903" href="Function.Related.Propositional.html#3903" class="Bound">k</a><a id="3904" class="Symbol">}</a> <a id="3906" class="Symbol">→</a> <a id="3908" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="3910" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="3913" href="Function.Related.Propositional.html#3663" class="Function Operator">⌊</a> <a id="3915" href="Function.Related.Propositional.html#3903" class="Bound">k</a> <a id="3917" href="Function.Related.Propositional.html#3663" class="Function Operator">⌋→</a> <a id="3920" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="3922" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="3924" class="Symbol">→</a> <a id="3926" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="3932" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="3935" class="Symbol">{</a><a id="3936" class="Argument">k</a> <a id="3938" class="Symbol">=</a> <a id="3940" href="Function.Related.Propositional.html#3477" class="InductiveConstructor">implication</a><a id="3951" class="Symbol">}</a> <a id="3953" class="Symbol">=</a> <a id="3955" href="Function.Bundles.html#2092" class="Field">Func.to</a>
<a id="3963" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="3966" class="Symbol">{</a><a id="3967" class="Argument">k</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a><a id="3982" class="Symbol">}</a> <a id="3984" class="Symbol">=</a> <a id="3986" href="Function.Bundles.html#4808" class="Field">Equivalence.to</a>
<a id="4001" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4004" class="Symbol">{</a><a id="4005" class="Argument">k</a> <a id="4007" class="Symbol">=</a> <a id="4009" href="Function.Related.Propositional.html#3533" class="InductiveConstructor">injection</a><a id="4018" class="Symbol">}</a>   <a id="4022" class="Symbol">=</a> <a id="4024" href="Function.Bundles.html#2469" class="Field">Injection.to</a>
<a id="4037" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4040" class="Symbol">{</a><a id="4041" class="Argument">k</a> <a id="4043" class="Symbol">=</a> <a id="4045" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a><a id="4056" class="Symbol">}</a> <a id="4058" class="Symbol">=</a> <a id="4060" href="Function.Bundles.html#6566" class="Field">RightInverse.to</a>
<a id="4076" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4079" class="Symbol">{</a><a id="4080" class="Argument">k</a> <a id="4082" class="Symbol">=</a> <a id="4084" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a><a id="4094" class="Symbol">}</a>  <a id="4097" class="Symbol">=</a> <a id="4099" href="Function.Bundles.html#2920" class="Field">Surjection.to</a>
<a id="4113" href="Function.Related.Propositional.html#3895" class="Function">⇒→</a> <a id="4116" class="Symbol">{</a><a id="4117" class="Argument">k</a> <a id="4119" class="Symbol">=</a> <a id="4121" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a><a id="4130" class="Symbol">}</a>   <a id="4134" class="Symbol">=</a> <a id="4136" href="Function.Bundles.html#7392" class="Field">Inverse.to</a>

<a id="4148" class="Comment">-- Kinds whose interpretation include a function which &quot;goes backwards&quot;.</a>

<a id="4222" class="Keyword">data</a> <a id="BackwardKind"></a><a id="4227" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a> <a id="4240" class="Symbol">:</a> <a id="4242" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4246" class="Keyword">where</a>
  <a id="BackwardKind.reverseImplication"></a><a id="4254" href="Function.Related.Propositional.html#4254" class="InductiveConstructor">reverseImplication</a> <a id="4273" class="Symbol">:</a> <a id="4275" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.equivalence"></a><a id="4290" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a>        <a id="4309" class="Symbol">:</a> <a id="4311" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.reverseInjection"></a><a id="4326" href="Function.Related.Propositional.html#4326" class="InductiveConstructor">reverseInjection</a>   <a id="4345" class="Symbol">:</a> <a id="4347" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.leftInverse"></a><a id="4362" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a>        <a id="4381" class="Symbol">:</a> <a id="4383" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.surjection"></a><a id="4398" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a>         <a id="4417" class="Symbol">:</a> <a id="4419" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
  <a id="BackwardKind.bijection"></a><a id="4434" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a>          <a id="4453" class="Symbol">:</a> <a id="4455" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>

<a id="4469" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋←"></a><a id="4488" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊_⌋←</a> <a id="4493" class="Symbol">:</a> <a id="4495" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a> <a id="4508" class="Symbol">→</a> <a id="4510" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="4515" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4517" href="Function.Related.Propositional.html#4254" class="InductiveConstructor">reverseImplication</a> <a id="4536" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4539" class="Symbol">=</a> <a id="4541" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a>
<a id="4560" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4562" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a>        <a id="4581" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4584" class="Symbol">=</a> <a id="4586" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="4598" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4600" href="Function.Related.Propositional.html#4326" class="InductiveConstructor">reverseInjection</a>   <a id="4619" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4622" class="Symbol">=</a> <a id="4624" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>
<a id="4641" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4643" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a>        <a id="4662" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4665" class="Symbol">=</a> <a id="4667" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="4679" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4681" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a>         <a id="4700" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4703" class="Symbol">=</a> <a id="4705" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="4716" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4718" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a>          <a id="4737" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4740" class="Symbol">=</a> <a id="4742" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="4753" class="Comment">-- The function.</a>

<a id="⇒←"></a><a id="4771" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4774" class="Symbol">:</a> <a id="4776" class="Symbol">∀</a> <a id="4778" class="Symbol">{</a><a id="4779" href="Function.Related.Propositional.html#4779" class="Bound">k</a><a id="4780" class="Symbol">}</a> <a id="4782" class="Symbol">→</a> <a id="4784" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="4786" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="4789" href="Function.Related.Propositional.html#4488" class="Function Operator">⌊</a> <a id="4791" href="Function.Related.Propositional.html#4779" class="Bound">k</a> <a id="4793" href="Function.Related.Propositional.html#4488" class="Function Operator">⌋←</a> <a id="4796" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="4798" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="4800" class="Symbol">→</a> <a id="4802" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="4804" class="Symbol">→</a> <a id="4806" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a>
<a id="4808" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4811" class="Symbol">{</a><a id="4812" class="Argument">k</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Function.Related.Propositional.html#4254" class="InductiveConstructor">reverseImplication</a><a id="4834" class="Symbol">}</a> <a id="4836" class="Symbol">=</a> <a id="4838" href="Function.Bundles.html#2092" class="Field">Func.to</a>
<a id="4846" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4849" class="Symbol">{</a><a id="4850" class="Argument">k</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a><a id="4865" class="Symbol">}</a>        <a id="4874" class="Symbol">=</a> <a id="4876" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a>
<a id="4893" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4896" class="Symbol">{</a><a id="4897" class="Argument">k</a> <a id="4899" class="Symbol">=</a> <a id="4901" href="Function.Related.Propositional.html#4326" class="InductiveConstructor">reverseInjection</a><a id="4917" class="Symbol">}</a>   <a id="4921" class="Symbol">=</a> <a id="4923" href="Function.Bundles.html#2469" class="Field">Injection.to</a>
<a id="4936" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4939" class="Symbol">{</a><a id="4940" class="Argument">k</a> <a id="4942" class="Symbol">=</a> <a id="4944" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a><a id="4955" class="Symbol">}</a>        <a id="4964" class="Symbol">=</a> <a id="4966" href="Function.Bundles.html#6590" class="Field">RightInverse.from</a>
<a id="4984" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="4987" class="Symbol">{</a><a id="4988" class="Argument">k</a> <a id="4990" class="Symbol">=</a> <a id="4992" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a><a id="5002" class="Symbol">}</a>         <a id="5012" class="Symbol">=</a> <a id="5014" href="Function.Bundles.html#6566" class="Field">RightInverse.to</a> <a id="5030" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="5032" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a>
<a id="5036" href="Function.Related.Propositional.html#4771" class="Function">⇒←</a> <a id="5039" class="Symbol">{</a><a id="5040" class="Argument">k</a> <a id="5042" class="Symbol">=</a> <a id="5044" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a><a id="5053" class="Symbol">}</a>          <a id="5064" class="Symbol">=</a> <a id="5066" href="Function.Bundles.html#7416" class="Field">Inverse.from</a>

<a id="5080" class="Comment">-- Kinds whose interpretation include functions going in both</a>
<a id="5142" class="Comment">-- directions.</a>

<a id="5158" class="Keyword">data</a> <a id="EquivalenceKind"></a><a id="5163" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="5179" class="Symbol">:</a> <a id="5181" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5185" class="Keyword">where</a>
  <a id="EquivalenceKind.equivalence"></a><a id="5193" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="5205" class="Symbol">:</a> <a id="5207" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.leftInverse"></a><a id="5225" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="5237" class="Symbol">:</a> <a id="5239" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.surjection"></a><a id="5257" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="5269" class="Symbol">:</a> <a id="5271" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
  <a id="EquivalenceKind.bijection"></a><a id="5289" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="5301" class="Symbol">:</a> <a id="5303" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>

<a id="5320" class="Comment">-- Forgetful map.</a>

<a id="⌊_⌋⇔"></a><a id="5339" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊_⌋⇔</a> <a id="5344" class="Symbol">:</a> <a id="5346" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="5362" class="Symbol">→</a> <a id="5364" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="5369" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5371" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="5383" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5386" class="Symbol">=</a> <a id="5388" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="5400" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5402" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="5414" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="5431" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5433" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="5445" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5448" class="Symbol">=</a> <a id="5450" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="5461" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5463" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="5475" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5478" class="Symbol">=</a> <a id="5480" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="5491" class="Comment">-- The functions.</a>

<a id="⇒⇔"></a><a id="5510" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5513" class="Symbol">:</a> <a id="5515" class="Symbol">∀</a> <a id="5517" class="Symbol">{</a><a id="5518" href="Function.Related.Propositional.html#5518" class="Bound">k</a><a id="5519" class="Symbol">}</a> <a id="5521" class="Symbol">→</a> <a id="5523" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="5525" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="5528" href="Function.Related.Propositional.html#5339" class="Function Operator">⌊</a> <a id="5530" href="Function.Related.Propositional.html#5518" class="Bound">k</a> <a id="5532" href="Function.Related.Propositional.html#5339" class="Function Operator">⌋⇔</a> <a id="5535" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="5537" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="5539" class="Symbol">→</a> <a id="5541" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="5543" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="5546" class="InductiveConstructor">equivalence</a> <a id="5558" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="5560" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
<a id="5562" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5565" class="Symbol">{</a><a id="5566" class="Argument">k</a> <a id="5568" class="Symbol">=</a> <a id="5570" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a><a id="5581" class="Symbol">}</a> <a id="5583" class="Symbol">=</a> <a id="5585" href="Function.Base.html#704" class="Function">id</a>
<a id="5588" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5591" class="Symbol">{</a><a id="5592" class="Argument">k</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a><a id="5607" class="Symbol">}</a> <a id="5609" class="Symbol">=</a> <a id="5611" href="Function.Bundles.html#7210" class="Function">RightInverse.equivalence</a>
<a id="5636" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5639" class="Symbol">{</a><a id="5640" class="Argument">k</a> <a id="5642" class="Symbol">=</a> <a id="5644" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a><a id="5654" class="Symbol">}</a>  <a id="5657" class="Symbol">=</a> <a id="5659" href="Function.Properties.Surjection.html#1600" class="Function">↠⇒⇔</a>
<a id="5663" href="Function.Related.Propositional.html#5510" class="Function">⇒⇔</a> <a id="5666" class="Symbol">{</a><a id="5667" class="Argument">k</a> <a id="5669" class="Symbol">=</a> <a id="5671" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a><a id="5680" class="Symbol">}</a>   <a id="5684" class="Symbol">=</a> <a id="5686" href="Function.Properties.Inverse.html#3470" class="Function">↔⇒⇔</a>

<a id="5691" class="Comment">-- Conversions between special kinds.</a>

<a id="⇔⌊_⌋"></a><a id="5730" href="Function.Related.Propositional.html#5730" class="Function Operator">⇔⌊_⌋</a> <a id="5735" class="Symbol">:</a> <a id="5737" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="5751" class="Symbol">→</a> <a id="5753" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a>
<a id="5769" href="Function.Related.Propositional.html#5730" class="Function Operator">⇔⌊</a> <a id="5772" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a> <a id="5784" href="Function.Related.Propositional.html#5730" class="Function Operator">⌋</a> <a id="5786" class="Symbol">=</a> <a id="5788" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a>
<a id="5800" href="Function.Related.Propositional.html#5730" class="Function Operator">⇔⌊</a> <a id="5803" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>   <a id="5815" href="Function.Related.Propositional.html#5730" class="Function Operator">⌋</a> <a id="5817" class="Symbol">=</a> <a id="5819" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>

<a id="→⌊_⌋"></a><a id="5830" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊_⌋</a> <a id="5835" class="Symbol">:</a> <a id="5837" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Function.Related.Propositional.html#3451" class="Datatype">ForwardKind</a>
<a id="5867" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5870" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="5882" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5884" class="Symbol">=</a> <a id="5886" href="Function.Related.Propositional.html#3505" class="InductiveConstructor">equivalence</a>
<a id="5898" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5901" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="5913" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5915" class="Symbol">=</a> <a id="5917" href="Function.Related.Propositional.html#3561" class="InductiveConstructor">leftInverse</a>
<a id="5929" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5932" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="5944" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5946" class="Symbol">=</a> <a id="5948" href="Function.Related.Propositional.html#3589" class="InductiveConstructor">surjection</a>
<a id="5959" href="Function.Related.Propositional.html#5830" class="Function Operator">→⌊</a> <a id="5962" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="5974" href="Function.Related.Propositional.html#5830" class="Function Operator">⌋</a> <a id="5976" class="Symbol">=</a> <a id="5978" href="Function.Related.Propositional.html#3617" class="InductiveConstructor">bijection</a>

<a id="←⌊_⌋"></a><a id="5989" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊_⌋</a> <a id="5994" class="Symbol">:</a> <a id="5996" href="Function.Related.Propositional.html#5163" class="Datatype">EquivalenceKind</a> <a id="6012" class="Symbol">→</a> <a id="6014" href="Function.Related.Propositional.html#4227" class="Datatype">BackwardKind</a>
<a id="6027" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6030" href="Function.Related.Propositional.html#5193" class="InductiveConstructor">equivalence</a> <a id="6042" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6044" class="Symbol">=</a> <a id="6046" href="Function.Related.Propositional.html#4290" class="InductiveConstructor">equivalence</a>
<a id="6058" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6061" href="Function.Related.Propositional.html#5225" class="InductiveConstructor">leftInverse</a> <a id="6073" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6075" class="Symbol">=</a> <a id="6077" href="Function.Related.Propositional.html#4362" class="InductiveConstructor">leftInverse</a>
<a id="6089" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6092" href="Function.Related.Propositional.html#5257" class="InductiveConstructor">surjection</a>  <a id="6104" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6106" class="Symbol">=</a> <a id="6108" href="Function.Related.Propositional.html#4398" class="InductiveConstructor">surjection</a>
<a id="6119" href="Function.Related.Propositional.html#5989" class="Function Operator">←⌊</a> <a id="6122" href="Function.Related.Propositional.html#5289" class="InductiveConstructor">bijection</a>   <a id="6134" href="Function.Related.Propositional.html#5989" class="Function Operator">⌋</a> <a id="6136" class="Symbol">=</a> <a id="6138" href="Function.Related.Propositional.html#4434" class="InductiveConstructor">bijection</a>

<a id="6149" class="Comment">------------------------------------------------------------------------</a>
<a id="6222" class="Comment">-- Opposites</a>

<a id="6236" class="Comment">-- For every kind there is an opposite kind.</a>

<a id="_op"></a><a id="6282" href="Function.Related.Propositional.html#6282" class="Function Operator">_op</a> <a id="6286" class="Symbol">:</a> <a id="6288" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="6293" class="Symbol">→</a> <a id="6295" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a>
<a id="6300" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>        <a id="6319" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6322" class="Symbol">=</a> <a id="6324" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a>
<a id="6343" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a> <a id="6362" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6365" class="Symbol">=</a> <a id="6367" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a>
<a id="6379" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>        <a id="6398" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6401" class="Symbol">=</a> <a id="6403" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a>
<a id="6415" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>          <a id="6434" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6437" class="Symbol">=</a> <a id="6439" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>
<a id="6456" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a>   <a id="6475" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6478" class="Symbol">=</a> <a id="6480" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a>
<a id="6490" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>        <a id="6509" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6512" class="Symbol">=</a> <a id="6514" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>
<a id="6525" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a>         <a id="6544" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a>
<a id="6561" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>          <a id="6580" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6583" class="Symbol">=</a> <a id="6585" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a>

<a id="6596" class="Comment">-- For every morphism there is a corresponding reverse morphism of the</a>
<a id="6667" class="Comment">-- opposite kind.</a>

<a id="reverse"></a><a id="6686" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6694" class="Symbol">:</a> <a id="6696" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="6698" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="6701" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="6703" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="6705" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="6707" class="Symbol">→</a> <a id="6709" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="6711" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="6714" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a> <a id="6716" href="Function.Related.Propositional.html#6282" class="Function Operator">op</a> <a id="6719" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="6721" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a>
<a id="6723" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6731" class="Symbol">{</a><a id="6732" class="Argument">k</a> <a id="6734" class="Symbol">=</a> <a id="6736" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="6747" class="Symbol">}</a>        <a id="6756" class="Symbol">=</a> <a id="6758" href="Function.Base.html#704" class="Function">id</a>
<a id="6761" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6769" class="Symbol">{</a><a id="6770" class="Argument">k</a> <a id="6772" class="Symbol">=</a> <a id="6774" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="6792" class="Symbol">}</a> <a id="6794" class="Symbol">=</a> <a id="6796" href="Function.Base.html#704" class="Function">id</a>
<a id="6799" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6807" class="Symbol">{</a><a id="6808" class="Argument">k</a> <a id="6810" class="Symbol">=</a> <a id="6812" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="6823" class="Symbol">}</a>        <a id="6832" class="Symbol">=</a> <a id="6834" href="Function.Construct.Symmetry.html#6767" class="Function">Symmetry.⇔-sym</a>
<a id="6849" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6857" class="Symbol">{</a><a id="6858" class="Argument">k</a> <a id="6860" class="Symbol">=</a> <a id="6862" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="6871" class="Symbol">}</a>          <a id="6882" class="Symbol">=</a> <a id="6884" href="Function.Base.html#704" class="Function">id</a>
<a id="6887" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6895" class="Symbol">{</a><a id="6896" class="Argument">k</a> <a id="6898" class="Symbol">=</a> <a id="6900" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="6916" class="Symbol">}</a>   <a id="6920" class="Symbol">=</a> <a id="6922" href="Function.Base.html#704" class="Function">id</a>
<a id="6925" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6933" class="Symbol">{</a><a id="6934" class="Argument">k</a> <a id="6936" class="Symbol">=</a> <a id="6938" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="6949" class="Symbol">}</a>        <a id="6958" class="Symbol">=</a> <a id="6960" href="Function.Properties.RightInverse.html#1893" class="Function">↪⇒↠</a>
<a id="6964" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="6972" class="Symbol">{</a><a id="6973" class="Argument">k</a> <a id="6975" class="Symbol">=</a> <a id="6977" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="6987" class="Symbol">}</a>         <a id="6997" class="Symbol">=</a> <a id="6999" href="Function.Properties.Surjection.html#1486" class="Function">↠⇒↪</a>
<a id="7003" href="Function.Related.Propositional.html#6686" class="Function">reverse</a> <a id="7011" class="Symbol">{</a><a id="7012" class="Argument">k</a> <a id="7014" class="Symbol">=</a> <a id="7016" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="7025" class="Symbol">}</a>          <a id="7036" class="Symbol">=</a> <a id="7038" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a>

<a id="7054" class="Comment">------------------------------------------------------------------------</a>
<a id="7127" class="Comment">-- For a fixed universe level every kind is a preorder and each</a>
<a id="7191" class="Comment">-- symmetric kind is an equivalence</a>

<a id="K-refl"></a><a id="7228" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7235" class="Symbol">:</a> <a id="7237" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="7247" class="Symbol">(</a><a id="7248" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7256" class="Symbol">{</a><a id="7257" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7258" class="Symbol">}</a> <a id="7260" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7261" class="Symbol">)</a>
<a id="7263" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7270" class="Symbol">{</a><a id="7271" class="Argument">k</a> <a id="7273" class="Symbol">=</a> <a id="7275" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="7286" class="Symbol">}</a>        <a id="7295" class="Symbol">=</a> <a id="7297" href="Function.Construct.Identity.html#4292" class="Function">Identity.⟶-id</a> <a id="7311" class="Symbol">_</a>
<a id="7313" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7320" class="Symbol">{</a><a id="7321" class="Argument">k</a> <a id="7323" class="Symbol">=</a> <a id="7325" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="7343" class="Symbol">}</a> <a id="7345" class="Symbol">=</a> <a id="7347" href="Function.Construct.Identity.html#4292" class="Function">Identity.⟶-id</a> <a id="7361" class="Symbol">_</a>
<a id="7363" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7370" class="Symbol">{</a><a id="7371" class="Argument">k</a> <a id="7373" class="Symbol">=</a> <a id="7375" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="7386" class="Symbol">}</a>        <a id="7395" class="Symbol">=</a> <a id="7397" href="Function.Construct.Identity.html#4476" class="Function">Identity.⇔-id</a> <a id="7411" class="Symbol">_</a>
<a id="7413" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7420" class="Symbol">{</a><a id="7421" class="Argument">k</a> <a id="7423" class="Symbol">=</a> <a id="7425" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="7434" class="Symbol">}</a>          <a id="7445" class="Symbol">=</a> <a id="7447" href="Function.Construct.Identity.html#4337" class="Function">Identity.↣-id</a> <a id="7461" class="Symbol">_</a>
<a id="7463" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7470" class="Symbol">{</a><a id="7471" class="Argument">k</a> <a id="7473" class="Symbol">=</a> <a id="7475" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="7491" class="Symbol">}</a>   <a id="7495" class="Symbol">=</a> <a id="7497" href="Function.Construct.Identity.html#4337" class="Function">Identity.↣-id</a> <a id="7511" class="Symbol">_</a>
<a id="7513" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7520" class="Symbol">{</a><a id="7521" class="Argument">k</a> <a id="7523" class="Symbol">=</a> <a id="7525" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="7536" class="Symbol">}</a>        <a id="7545" class="Symbol">=</a> <a id="7547" href="Function.Construct.Identity.html#4572" class="Function">Identity.↪-id</a> <a id="7561" class="Symbol">_</a>
<a id="7563" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7570" class="Symbol">{</a><a id="7571" class="Argument">k</a> <a id="7573" class="Symbol">=</a> <a id="7575" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="7585" class="Symbol">}</a>         <a id="7595" class="Symbol">=</a> <a id="7597" href="Function.Construct.Identity.html#4383" class="Function">Identity.↠-id</a> <a id="7611" class="Symbol">_</a>
<a id="7613" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="7620" class="Symbol">{</a><a id="7621" class="Argument">k</a> <a id="7623" class="Symbol">=</a> <a id="7625" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="7634" class="Symbol">}</a>          <a id="7645" class="Symbol">=</a> <a id="7647" href="Function.Construct.Identity.html#4621" class="Function">Identity.↔-id</a> <a id="7661" class="Symbol">_</a>

<a id="K-reflexive"></a><a id="7664" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="7676" class="Symbol">:</a> <a id="7678" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="7682" href="Relation.Binary.Core.html#1268" class="Function Operator">Relation.Binary.⇒</a> <a id="7700" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7708" class="Symbol">{</a><a id="7709" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7710" class="Symbol">}</a> <a id="7712" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a>
<a id="7714" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="7726" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="7733" class="Symbol">=</a> <a id="7735" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a>

<a id="K-trans"></a><a id="7743" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7751" class="Symbol">:</a> <a id="7753" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="7759" class="Symbol">(</a><a id="7760" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7768" class="Symbol">{</a><a id="7769" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7770" class="Symbol">}</a> <a id="7772" class="Symbol">{</a><a id="7773" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="7774" class="Symbol">}</a> <a id="7776" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7777" class="Symbol">)</a>
                <a id="7795" class="Symbol">(</a><a id="7796" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7804" class="Symbol">{</a><a id="7805" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="7806" class="Symbol">}</a> <a id="7808" class="Symbol">{</a><a id="7809" href="Function.Related.Propositional.html#1786" class="Generalizable">c</a><a id="7810" class="Symbol">}</a> <a id="7812" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7813" class="Symbol">)</a>
                <a id="7831" class="Symbol">(</a><a id="7832" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7840" class="Symbol">{</a><a id="7841" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="7842" class="Symbol">}</a> <a id="7844" class="Symbol">{</a><a id="7845" href="Function.Related.Propositional.html#1786" class="Generalizable">c</a><a id="7846" class="Symbol">}</a> <a id="7848" href="Function.Related.Propositional.html#1820" class="Generalizable">k</a><a id="7849" class="Symbol">)</a>
<a id="7851" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7859" class="Symbol">{</a><a id="7860" class="Argument">k</a> <a id="7862" class="Symbol">=</a> <a id="7864" href="Function.Related.Propositional.html#1536" class="InductiveConstructor">implication</a><a id="7875" class="Symbol">}</a>        <a id="7884" class="Symbol">=</a> <a id="7886" href="Function.Base.html#1657" class="Function">flip</a> <a id="7891" href="Function.Construct.Composition.html#8518" class="Function Operator">Composition._⟶-∘_</a>
<a id="7909" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7917" class="Symbol">{</a><a id="7918" class="Argument">k</a> <a id="7920" class="Symbol">=</a> <a id="7922" href="Function.Related.Propositional.html#1564" class="InductiveConstructor">reverseImplication</a><a id="7940" class="Symbol">}</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Function.Construct.Composition.html#8518" class="Function Operator">Composition._⟶-∘_</a>
<a id="7962" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="7970" class="Symbol">{</a><a id="7971" class="Argument">k</a> <a id="7973" class="Symbol">=</a> <a id="7975" href="Function.Related.Propositional.html#1592" class="InductiveConstructor">equivalence</a><a id="7986" class="Symbol">}</a>        <a id="7995" class="Symbol">=</a> <a id="7997" href="Function.Base.html#1657" class="Function">flip</a> <a id="8002" href="Function.Construct.Composition.html#8740" class="Function Operator">Composition._⇔-∘_</a>
<a id="8020" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8028" class="Symbol">{</a><a id="8029" class="Argument">k</a> <a id="8031" class="Symbol">=</a> <a id="8033" href="Function.Related.Propositional.html#1620" class="InductiveConstructor">injection</a><a id="8042" class="Symbol">}</a>          <a id="8053" class="Symbol">=</a> <a id="8055" href="Function.Base.html#1657" class="Function">flip</a> <a id="8060" href="Function.Construct.Composition.html#8577" class="Function Operator">Composition._↣-∘_</a>
<a id="8078" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8086" class="Symbol">{</a><a id="8087" class="Argument">k</a> <a id="8089" class="Symbol">=</a> <a id="8091" href="Function.Related.Propositional.html#1648" class="InductiveConstructor">reverseInjection</a><a id="8107" class="Symbol">}</a>   <a id="8111" class="Symbol">=</a> <a id="8113" href="Function.Construct.Composition.html#8577" class="Function Operator">Composition._↣-∘_</a>
<a id="8131" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8139" class="Symbol">{</a><a id="8140" class="Argument">k</a> <a id="8142" class="Symbol">=</a> <a id="8144" href="Function.Related.Propositional.html#1676" class="InductiveConstructor">leftInverse</a><a id="8155" class="Symbol">}</a>        <a id="8164" class="Symbol">=</a> <a id="8166" href="Function.Base.html#1657" class="Function">flip</a> <a id="8171" href="Function.Construct.Composition.html#8852" class="Function Operator">Composition._↪-∘_</a>
<a id="8189" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8197" class="Symbol">{</a><a id="8198" class="Argument">k</a> <a id="8200" class="Symbol">=</a> <a id="8202" href="Function.Related.Propositional.html#1704" class="InductiveConstructor">surjection</a><a id="8212" class="Symbol">}</a>         <a id="8222" class="Symbol">=</a> <a id="8224" href="Function.Base.html#1657" class="Function">flip</a> <a id="8229" href="Function.Construct.Composition.html#8631" class="Function Operator">Composition._↠-∘_</a>
<a id="8247" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="8255" class="Symbol">{</a><a id="8256" class="Argument">k</a> <a id="8258" class="Symbol">=</a> <a id="8260" href="Function.Related.Propositional.html#1732" class="InductiveConstructor">bijection</a><a id="8269" class="Symbol">}</a>          <a id="8280" class="Symbol">=</a> <a id="8282" href="Function.Base.html#1657" class="Function">flip</a> <a id="8287" href="Function.Construct.Composition.html#8910" class="Function Operator">Composition._↔-∘_</a>

<a id="SK-sym"></a><a id="8306" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="8313" class="Symbol">:</a> <a id="8315" class="Symbol">∀</a> <a id="8317" class="Symbol">{</a><a id="8318" href="Function.Related.Propositional.html#8318" class="Bound">k</a><a id="8319" class="Symbol">}</a> <a id="8321" class="Symbol">→</a> <a id="8323" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="8327" class="Symbol">(</a><a id="8328" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8336" class="Symbol">{</a><a id="8337" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8338" class="Symbol">}</a> <a id="8340" class="Symbol">{</a><a id="8341" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="8342" class="Symbol">}</a> <a id="8344" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8346" href="Function.Related.Propositional.html#8318" class="Bound">k</a> <a id="8348" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8349" class="Symbol">)</a>
                     <a id="8372" class="Symbol">(</a><a id="8373" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8381" class="Symbol">{</a><a id="8382" href="Function.Related.Propositional.html#1784" class="Generalizable">b</a><a id="8383" class="Symbol">}</a> <a id="8385" class="Symbol">{</a><a id="8386" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8387" class="Symbol">}</a> <a id="8389" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8391" href="Function.Related.Propositional.html#8318" class="Bound">k</a> <a id="8393" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8394" class="Symbol">)</a>
<a id="8396" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="8403" class="Symbol">{</a><a id="8404" class="Argument">k</a> <a id="8406" class="Symbol">=</a> <a id="8408" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a><a id="8419" class="Symbol">}</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Function.Related.Propositional.html#6686" class="Function">reverse</a>
<a id="8431" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="8438" class="Symbol">{</a><a id="8439" class="Argument">k</a> <a id="8441" class="Symbol">=</a> <a id="8443" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a><a id="8452" class="Symbol">}</a>   <a id="8456" class="Symbol">=</a> <a id="8458" href="Function.Related.Propositional.html#6686" class="Function">reverse</a>

<a id="SK-isEquivalence"></a><a id="8467" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8484" class="Symbol">:</a> <a id="8486" class="Symbol">∀</a> <a id="8488" href="Function.Related.Propositional.html#8488" class="Bound">k</a> <a id="8490" class="Symbol">→</a> <a id="8492" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="8506" class="Symbol">{</a><a id="8507" class="Argument">ℓ</a> <a id="8509" class="Symbol">=</a> <a id="8511" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8512" class="Symbol">}</a> <a id="8514" class="Symbol">(</a><a id="8515" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8523" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8525" href="Function.Related.Propositional.html#8488" class="Bound">k</a> <a id="8527" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8528" class="Symbol">)</a>
<a id="8530" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8547" href="Function.Related.Propositional.html#8547" class="Bound">k</a> <a id="8549" class="Symbol">=</a> <a id="8551" class="Keyword">record</a>
  <a id="8560" class="Symbol">{</a> <a id="8562" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="8568" class="Symbol">=</a> <a id="8570" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a>
  <a id="8579" class="Symbol">;</a> <a id="8581" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="8587" class="Symbol">=</a> <a id="8589" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a>
  <a id="8598" class="Symbol">;</a> <a id="8600" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="8606" class="Symbol">=</a> <a id="8608" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
  <a id="8618" class="Symbol">}</a>

<a id="SK-setoid"></a><a id="8621" href="Function.Related.Propositional.html#8621" class="Function">SK-setoid</a> <a id="8631" class="Symbol">:</a> <a id="8633" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="8647" class="Symbol">→</a> <a id="8649" class="Symbol">(</a><a id="8650" href="Function.Related.Propositional.html#8650" class="Bound">ℓ</a> <a id="8652" class="Symbol">:</a> <a id="8654" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8659" class="Symbol">)</a> <a id="8661" class="Symbol">→</a> <a id="8663" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="8670" class="Symbol">_</a> <a id="8672" class="Symbol">_</a>
<a id="8674" href="Function.Related.Propositional.html#8621" class="Function">SK-setoid</a> <a id="8684" href="Function.Related.Propositional.html#8684" class="Bound">k</a> <a id="8686" href="Function.Related.Propositional.html#8686" class="Bound">ℓ</a> <a id="8688" class="Symbol">=</a> <a id="8690" class="Keyword">record</a> <a id="8697" class="Symbol">{</a> <a id="8699" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="8713" class="Symbol">=</a> <a id="8715" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8732" class="Symbol">{</a><a id="8733" href="Function.Related.Propositional.html#8686" class="Bound">ℓ</a><a id="8734" class="Symbol">}</a> <a id="8736" href="Function.Related.Propositional.html#8684" class="Bound">k</a> <a id="8738" class="Symbol">}</a>

<a id="K-isPreorder"></a><a id="8741" href="Function.Related.Propositional.html#8741" class="Function">K-isPreorder</a> <a id="8754" class="Symbol">:</a> <a id="8756" class="Symbol">∀</a> <a id="8758" href="Function.Related.Propositional.html#8758" class="Bound">k</a> <a id="8760" class="Symbol">→</a> <a id="8762" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="8773" class="Symbol">{</a><a id="8774" class="Argument">ℓ</a> <a id="8776" class="Symbol">=</a> <a id="8778" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="8779" class="Symbol">}</a> <a id="8781" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="8785" class="Symbol">(</a><a id="8786" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8794" href="Function.Related.Propositional.html#8758" class="Bound">k</a><a id="8795" class="Symbol">)</a>
<a id="8797" href="Function.Related.Propositional.html#8741" class="Function">K-isPreorder</a> <a id="8810" href="Function.Related.Propositional.html#8810" class="Bound">k</a> <a id="8812" class="Symbol">=</a> <a id="8814" class="Keyword">record</a>
  <a id="8823" class="Symbol">{</a> <a id="8825" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="8839" class="Symbol">=</a> <a id="8841" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="8858" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a>
  <a id="8870" class="Symbol">;</a> <a id="8872" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="8886" class="Symbol">=</a> <a id="8888" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a>
  <a id="8893" class="Symbol">;</a> <a id="8895" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="8909" class="Symbol">=</a> <a id="8911" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
  <a id="8921" class="Symbol">}</a>

<a id="K-preorder"></a><a id="8924" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="8935" class="Symbol">:</a> <a id="8937" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="8942" class="Symbol">→</a> <a id="8944" class="Symbol">(</a><a id="8945" href="Function.Related.Propositional.html#8945" class="Bound">ℓ</a> <a id="8947" class="Symbol">:</a> <a id="8949" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8954" class="Symbol">)</a> <a id="8956" class="Symbol">→</a> <a id="8958" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="8967" class="Symbol">_</a> <a id="8969" href="Function.Related.Propositional.html#8945" class="Bound">ℓ</a> <a id="8971" class="Symbol">_</a>
<a id="8973" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="8984" href="Function.Related.Propositional.html#8984" class="Bound">k</a> <a id="8986" href="Function.Related.Propositional.html#8986" class="Bound">ℓ</a> <a id="8988" class="Symbol">=</a> <a id="8990" class="Keyword">record</a> <a id="8997" class="Symbol">{</a> <a id="8999" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="9010" class="Symbol">=</a> <a id="9012" href="Function.Related.Propositional.html#8741" class="Function">K-isPreorder</a> <a id="9025" href="Function.Related.Propositional.html#8984" class="Bound">k</a> <a id="9027" class="Symbol">}</a>

<a id="9030" class="Comment">------------------------------------------------------------------------</a>
<a id="9103" class="Comment">-- Equational reasoning</a>

<a id="9128" class="Comment">-- Equational reasoning for related things. Note that we don&#39;t use</a>
<a id="9195" class="Comment">-- the `Relation.Binary.Reasoning.Syntax` for this as this relation</a>
<a id="9263" class="Comment">-- is heterogeneous.</a>

<a id="9285" class="Keyword">module</a> <a id="EquationalReasoning"></a><a id="9292" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a> <a id="9312" class="Symbol">{</a><a id="9313" href="Function.Related.Propositional.html#9313" class="Bound">k</a> <a id="9315" class="Symbol">:</a> <a id="9317" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a><a id="9321" class="Symbol">}</a> <a id="9323" class="Keyword">where</a>

  <a id="9332" class="Comment">-- Combinators with one heterogeneous relation</a>
  <a id="9381" class="Keyword">module</a> <a id="9388" href="Function.Related.Propositional.html#9388" class="Module">_</a> <a id="9390" class="Symbol">{</a><a id="9391" href="Function.Related.Propositional.html#9391" class="Bound">a</a> <a id="9393" href="Function.Related.Propositional.html#9393" class="Bound">b</a> <a id="9395" class="Symbol">:</a> <a id="9397" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9402" class="Symbol">}</a> <a id="9404" class="Keyword">where</a>
    <a id="9414" class="Keyword">open</a> <a id="9419" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="9432" class="Symbol">(</a><a id="9433" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9441" class="Symbol">{</a><a id="9442" href="Function.Related.Propositional.html#9391" class="Bound">a</a><a id="9443" class="Symbol">}</a> <a id="9445" class="Symbol">{</a><a id="9446" href="Function.Related.Propositional.html#9393" class="Bound">b</a><a id="9447" class="Symbol">}</a> <a id="9449" href="Function.Related.Propositional.html#9313" class="Bound">k</a><a id="9450" class="Symbol">)</a> <a id="9452" href="Function.Base.html#704" class="Function">id</a> <a id="9455" class="Keyword">public</a>
    <a id="9466" class="Keyword">open</a> <a id="9471" href="Relation.Binary.Reasoning.Syntax.html#11929" class="Module">≡-noncomputing-syntax</a> <a id="9493" class="Symbol">(</a><a id="9494" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9502" class="Symbol">{</a><a id="9503" href="Function.Related.Propositional.html#9391" class="Bound">a</a><a id="9504" class="Symbol">}</a> <a id="9506" class="Symbol">{</a><a id="9507" href="Function.Related.Propositional.html#9393" class="Bound">b</a><a id="9508" class="Symbol">}</a> <a id="9510" href="Function.Related.Propositional.html#9313" class="Bound">k</a><a id="9511" class="Symbol">)</a> <a id="9513" class="Keyword">public</a>

  <a id="9523" class="Comment">-- Combinators with two heterogeneous relations</a>
  <a id="9573" class="Keyword">module</a> <a id="9580" href="Function.Related.Propositional.html#9580" class="Module">_</a> <a id="9582" class="Symbol">{</a><a id="9583" href="Function.Related.Propositional.html#9583" class="Bound">a</a> <a id="9585" href="Function.Related.Propositional.html#9585" class="Bound">b</a> <a id="9587" href="Function.Related.Propositional.html#9587" class="Bound">c</a> <a id="9589" class="Symbol">:</a> <a id="9591" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9596" class="Symbol">}</a> <a id="9598" class="Keyword">where</a>
    <a id="9608" class="Keyword">private</a>
      <a id="9622" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9627" class="Symbol">=</a> <a id="9629" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9637" class="Symbol">{</a><a id="9638" href="Function.Related.Propositional.html#9585" class="Bound">b</a><a id="9639" class="Symbol">}</a> <a id="9641" class="Symbol">{</a><a id="9642" href="Function.Related.Propositional.html#9587" class="Bound">c</a><a id="9643" class="Symbol">}</a> <a id="9645" href="Function.Related.Propositional.html#9313" class="Bound">k</a>
      <a id="9653" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9658" class="Symbol">=</a> <a id="9660" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9668" class="Symbol">{</a><a id="9669" href="Function.Related.Propositional.html#9583" class="Bound">a</a><a id="9670" class="Symbol">}</a> <a id="9672" class="Symbol">{</a><a id="9673" href="Function.Related.Propositional.html#9587" class="Bound">c</a><a id="9674" class="Symbol">}</a> <a id="9676" href="Function.Related.Propositional.html#9313" class="Bound">k</a>

    <a id="9683" class="Keyword">open</a> <a id="9688" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="9697" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9702" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9707" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="9715" class="Keyword">public</a>
    <a id="9726" class="Keyword">open</a> <a id="9731" href="Relation.Binary.Reasoning.Syntax.html#9413" class="Module">⤖-syntax</a> <a id="9740" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9745" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9750" class="Symbol">(</a><a id="9751" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="9759" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9762" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="9765" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9768" href="Function.Properties.Bijection.html#2483" class="Function">⤖⇒↔</a><a id="9771" class="Symbol">)</a> <a id="9773" href="Function.Construct.Symmetry.html#6713" class="Function">Symmetry.⤖-sym</a> <a id="9788" class="Keyword">public</a>
    <a id="9799" class="Keyword">open</a> <a id="9804" href="Relation.Binary.Reasoning.Syntax.html#9633" class="Module">↔-syntax</a> <a id="9813" href="Function.Related.Propositional.html#9622" class="Function">rel1</a> <a id="9818" href="Function.Related.Propositional.html#9653" class="Function">rel2</a> <a id="9823" class="Symbol">(</a><a id="9824" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="9832" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="9835" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a><a id="9837" class="Symbol">)</a> <a id="9839" href="Function.Construct.Symmetry.html#6897" class="Function">Symmetry.↔-sym</a> <a id="9854" class="Keyword">public</a>

  <a id="9864" class="Comment">-- Combinators with homogeneous relations</a>
  <a id="9908" class="Keyword">module</a> <a id="9915" href="Function.Related.Propositional.html#9915" class="Module">_</a> <a id="9917" class="Symbol">{</a><a id="9918" href="Function.Related.Propositional.html#9918" class="Bound">a</a> <a id="9920" class="Symbol">:</a> <a id="9922" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9927" class="Symbol">}</a> <a id="9929" class="Keyword">where</a>
    <a id="9939" class="Keyword">open</a> <a id="9944" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="9955" class="Symbol">(</a><a id="9956" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="9964" class="Symbol">{</a><a id="9965" href="Function.Related.Propositional.html#9918" class="Bound">a</a><a id="9966" class="Symbol">}</a> <a id="9968" href="Function.Related.Propositional.html#9313" class="Bound">k</a><a id="9969" class="Symbol">)</a> <a id="9971" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a> <a id="9978" class="Keyword">public</a>


  <a id="9989" class="Keyword">infixr</a> <a id="9996" class="Number">2</a> <a id="9998" href="Function.Related.Propositional.html#10006" class="Function Operator">_↔⟨⟩_</a>
  <a id="EquationalReasoning._↔⟨⟩_"></a><a id="10006" href="Function.Related.Propositional.html#10006" class="Function Operator">_↔⟨⟩_</a> <a id="10012" class="Symbol">:</a> <a id="10014" class="Symbol">(</a><a id="10015" href="Function.Related.Propositional.html#10015" class="Bound">A</a> <a id="10017" class="Symbol">:</a> <a id="10019" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10023" href="Function.Related.Propositional.html#1782" class="Generalizable">a</a><a id="10024" class="Symbol">)</a> <a id="10026" class="Symbol">→</a> <a id="10028" href="Function.Related.Propositional.html#10015" class="Bound">A</a> <a id="10030" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10033" href="Function.Related.Propositional.html#9313" class="Bound">k</a> <a id="10035" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10037" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="10039" class="Symbol">→</a> <a id="10041" href="Function.Related.Propositional.html#10015" class="Bound">A</a> <a id="10043" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10046" href="Function.Related.Propositional.html#9313" class="Bound">k</a> <a id="10048" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10050" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a>
  <a id="10054" href="Function.Related.Propositional.html#10054" class="Bound">A</a> <a id="10056" href="Function.Related.Propositional.html#10006" class="Function Operator">↔⟨⟩</a> <a id="10060" href="Function.Related.Propositional.html#10060" class="Bound">A⇔B</a> <a id="10064" class="Symbol">=</a> <a id="10066" href="Function.Related.Propositional.html#10060" class="Bound">A⇔B</a>
  <a id="10072" class="Symbol">{-#</a> <a id="10076" class="Keyword">WARNING_ON_USAGE</a> <a id="10093" class="Pragma">_↔⟨⟩_</a>
  <a id="10101" class="String">&quot;Warning: _↔⟨⟩_ was deprecated in v2.0.
  Please use _≡⟨⟩_ instead. &quot;</a>
  <a id="10173" class="Symbol">#-}</a>

<a id="10178" class="Comment">------------------------------------------------------------------------</a>
<a id="10251" class="Comment">-- Every unary relation induces a preorder and, for symmetric kinds,</a>
<a id="10320" class="Comment">-- an equivalence. (No claim is made that these relations are unique.)</a>

<a id="InducedRelation₁"></a><a id="10392" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="10409" class="Symbol">:</a> <a id="10411" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="10416" class="Symbol">→</a> <a id="10418" class="Symbol">(</a><a id="10419" href="Function.Related.Propositional.html#10419" class="Bound">P</a> <a id="10421" class="Symbol">:</a> <a id="10423" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10425" class="Symbol">→</a> <a id="10427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10431" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a><a id="10432" class="Symbol">)</a> <a id="10434" class="Symbol">→</a> <a id="10436" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10438" class="Symbol">→</a> <a id="10440" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10442" class="Symbol">→</a> <a id="10444" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10448" class="Symbol">_</a>
<a id="10450" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="10467" href="Function.Related.Propositional.html#10467" class="Bound">k</a> <a id="10469" href="Function.Related.Propositional.html#10469" class="Bound">P</a> <a id="10471" class="Symbol">=</a> <a id="10473" class="Symbol">λ</a> <a id="10475" href="Function.Related.Propositional.html#10475" class="Bound">x</a> <a id="10477" href="Function.Related.Propositional.html#10477" class="Bound">y</a> <a id="10479" class="Symbol">→</a> <a id="10481" href="Function.Related.Propositional.html#10469" class="Bound">P</a> <a id="10483" href="Function.Related.Propositional.html#10475" class="Bound">x</a> <a id="10485" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10488" href="Function.Related.Propositional.html#10467" class="Bound">k</a> <a id="10490" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10492" href="Function.Related.Propositional.html#10469" class="Bound">P</a> <a id="10494" href="Function.Related.Propositional.html#10477" class="Bound">y</a>

<a id="InducedPreorder₁"></a><a id="10497" href="Function.Related.Propositional.html#10497" class="Function">InducedPreorder₁</a> <a id="10514" class="Symbol">:</a> <a id="10516" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="10521" class="Symbol">→</a> <a id="10523" class="Symbol">(</a><a id="10524" href="Function.Related.Propositional.html#10524" class="Bound">P</a> <a id="10526" class="Symbol">:</a> <a id="10528" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10530" class="Symbol">→</a> <a id="10532" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10536" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a><a id="10537" class="Symbol">)</a> <a id="10539" class="Symbol">→</a> <a id="10541" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="10550" class="Symbol">_</a> <a id="10552" class="Symbol">_</a> <a id="10554" class="Symbol">_</a>
<a id="10556" href="Function.Related.Propositional.html#10497" class="Function">InducedPreorder₁</a> <a id="10573" href="Function.Related.Propositional.html#10573" class="Bound">k</a> <a id="10575" href="Function.Related.Propositional.html#10575" class="Bound">P</a> <a id="10577" class="Symbol">=</a> <a id="10579" class="Keyword">record</a>
  <a id="10588" class="Symbol">{</a> <a id="10590" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="10601" class="Symbol">=</a> <a id="10603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="10609" class="Symbol">;</a> <a id="10611" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="10622" class="Symbol">=</a> <a id="10624" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="10641" href="Function.Related.Propositional.html#10573" class="Bound">k</a> <a id="10643" href="Function.Related.Propositional.html#10575" class="Bound">P</a>
  <a id="10647" class="Symbol">;</a> <a id="10649" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="10660" class="Symbol">=</a> <a id="10662" class="Keyword">record</a>
    <a id="10673" class="Symbol">{</a> <a id="10675" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="10689" class="Symbol">=</a> <a id="10691" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
    <a id="10711" class="Symbol">;</a> <a id="10713" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="10727" class="Symbol">=</a> <a id="10729" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="10739" href="Function.Base.html#1134" class="Function Operator">∘</a>
                      <a id="10763" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="10775" href="Function.Base.html#1134" class="Function Operator">∘</a>
                      <a id="10799" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="10806" href="Function.Related.Propositional.html#10575" class="Bound">P</a>
    <a id="10812" class="Symbol">;</a> <a id="10814" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="10828" class="Symbol">=</a> <a id="10830" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
    <a id="10842" class="Symbol">}</a>
  <a id="10846" class="Symbol">}</a> <a id="10848" class="Keyword">where</a> <a id="10854" class="Keyword">open</a> <a id="10859" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="10880" class="Symbol">_</a> <a id="10882" class="Symbol">_)</a>

<a id="InducedEquivalence₁"></a><a id="10886" href="Function.Related.Propositional.html#10886" class="Function">InducedEquivalence₁</a> <a id="10906" class="Symbol">:</a> <a id="10908" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="10922" class="Symbol">→</a> <a id="10924" class="Symbol">(</a><a id="10925" href="Function.Related.Propositional.html#10925" class="Bound">P</a> <a id="10927" class="Symbol">:</a> <a id="10929" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="10931" class="Symbol">→</a> <a id="10933" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10937" href="Function.Related.Propositional.html#1788" class="Generalizable">p</a><a id="10938" class="Symbol">)</a> <a id="10940" class="Symbol">→</a> <a id="10942" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="10949" class="Symbol">_</a> <a id="10951" class="Symbol">_</a>
<a id="10953" href="Function.Related.Propositional.html#10886" class="Function">InducedEquivalence₁</a> <a id="10973" href="Function.Related.Propositional.html#10973" class="Bound">k</a> <a id="10975" href="Function.Related.Propositional.html#10975" class="Bound">P</a> <a id="10977" class="Symbol">=</a> <a id="10979" class="Keyword">record</a>
  <a id="10988" class="Symbol">{</a> <a id="10990" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="11004" class="Symbol">=</a> <a id="11006" href="Function.Related.Propositional.html#10392" class="Function">InducedRelation₁</a> <a id="11023" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11025" href="Function.Related.Propositional.html#10973" class="Bound">k</a> <a id="11027" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11029" href="Function.Related.Propositional.html#10975" class="Bound">P</a>
  <a id="11033" class="Symbol">;</a> <a id="11035" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="11049" class="Symbol">=</a> <a id="11051" class="Keyword">record</a>
    <a id="11062" class="Symbol">{</a> <a id="11064" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="11070" class="Symbol">=</a> <a id="11072" href="Function.Related.Propositional.html#7228" class="Function">K-refl</a>
    <a id="11083" class="Symbol">;</a> <a id="11085" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="11091" class="Symbol">=</a> <a id="11093" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a>
    <a id="11104" class="Symbol">;</a> <a id="11106" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="11112" class="Symbol">=</a> <a id="11114" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a>
    <a id="11126" class="Symbol">}</a>
  <a id="11130" class="Symbol">}</a>

<a id="11133" class="Comment">------------------------------------------------------------------------</a>
<a id="11206" class="Comment">-- Every binary relation induces a preorder and, for symmetric kinds,</a>
<a id="11276" class="Comment">-- an equivalence. (No claim is made that these relations are unique.)</a>

<a id="InducedRelation₂"></a><a id="11348" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="11365" class="Symbol">:</a> <a id="11367" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="11372" class="Symbol">→</a> <a id="11374" class="Symbol">∀</a> <a id="11376" class="Symbol">{</a><a id="11377" href="Function.Related.Propositional.html#11377" class="Bound">s</a><a id="11378" class="Symbol">}</a> <a id="11380" class="Symbol">→</a> <a id="11382" class="Symbol">(</a><a id="11383" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="11385" class="Symbol">→</a> <a id="11387" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11389" class="Symbol">→</a> <a id="11391" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11395" href="Function.Related.Propositional.html#11377" class="Bound">s</a><a id="11396" class="Symbol">)</a> <a id="11398" class="Symbol">→</a> <a id="11400" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11402" class="Symbol">→</a> <a id="11404" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11406" class="Symbol">→</a> <a id="11408" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11412" class="Symbol">_</a>
<a id="11414" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="11431" href="Function.Related.Propositional.html#11431" class="Bound">k</a> <a id="11433" href="Function.Related.Propositional.html#11433" class="Bound Operator">_S_</a> <a id="11437" class="Symbol">=</a> <a id="11439" class="Symbol">λ</a> <a id="11441" href="Function.Related.Propositional.html#11441" class="Bound">x</a> <a id="11443" href="Function.Related.Propositional.html#11443" class="Bound">y</a> <a id="11445" class="Symbol">→</a> <a id="11447" class="Symbol">∀</a> <a id="11449" class="Symbol">{</a><a id="11450" href="Function.Related.Propositional.html#11450" class="Bound">z</a><a id="11451" class="Symbol">}</a> <a id="11453" class="Symbol">→</a> <a id="11455" class="Symbol">(</a><a id="11456" href="Function.Related.Propositional.html#11450" class="Bound">z</a> <a id="11458" href="Function.Related.Propositional.html#11433" class="Bound Operator">S</a> <a id="11460" href="Function.Related.Propositional.html#11441" class="Bound">x</a><a id="11461" class="Symbol">)</a> <a id="11463" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11466" href="Function.Related.Propositional.html#11431" class="Bound">k</a> <a id="11468" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11470" class="Symbol">(</a><a id="11471" href="Function.Related.Propositional.html#11450" class="Bound">z</a> <a id="11473" href="Function.Related.Propositional.html#11433" class="Bound Operator">S</a> <a id="11475" href="Function.Related.Propositional.html#11443" class="Bound">y</a><a id="11476" class="Symbol">)</a>

<a id="InducedPreorder₂"></a><a id="11479" href="Function.Related.Propositional.html#11479" class="Function">InducedPreorder₂</a> <a id="11496" class="Symbol">:</a> <a id="11498" href="Function.Related.Propositional.html#1517" class="Datatype">Kind</a> <a id="11503" class="Symbol">→</a> <a id="11505" class="Symbol">∀</a> <a id="11507" class="Symbol">{</a><a id="11508" href="Function.Related.Propositional.html#11508" class="Bound">s</a><a id="11509" class="Symbol">}</a> <a id="11511" class="Symbol">→</a> <a id="11513" class="Symbol">(</a><a id="11514" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="11516" class="Symbol">→</a> <a id="11518" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="11520" class="Symbol">→</a> <a id="11522" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11526" href="Function.Related.Propositional.html#11508" class="Bound">s</a><a id="11527" class="Symbol">)</a> <a id="11529" class="Symbol">→</a> <a id="11531" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="11540" class="Symbol">_</a> <a id="11542" class="Symbol">_</a> <a id="11544" class="Symbol">_</a>
<a id="11546" href="Function.Related.Propositional.html#11479" class="Function">InducedPreorder₂</a> <a id="11563" href="Function.Related.Propositional.html#11563" class="Bound">k</a> <a id="11565" href="Function.Related.Propositional.html#11565" class="Bound Operator">_S_</a> <a id="11569" class="Symbol">=</a> <a id="11571" class="Keyword">record</a>
  <a id="11580" class="Symbol">{</a> <a id="11582" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="11593" class="Symbol">=</a> <a id="11595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="11601" class="Symbol">;</a> <a id="11603" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="11614" class="Symbol">=</a> <a id="11616" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="11633" href="Function.Related.Propositional.html#11563" class="Bound">k</a> <a id="11635" href="Function.Related.Propositional.html#11565" class="Bound Operator">_S_</a>
  <a id="11641" class="Symbol">;</a> <a id="11643" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="11654" class="Symbol">=</a> <a id="11656" class="Keyword">record</a>
    <a id="11667" class="Symbol">{</a> <a id="11669" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="11683" class="Symbol">=</a> <a id="11685" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
    <a id="11705" class="Symbol">;</a> <a id="11707" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="11721" class="Symbol">=</a> <a id="11723" class="Symbol">λ</a> <a id="11725" href="Function.Related.Propositional.html#11725" class="Bound">x≡y</a> <a id="11729" class="Symbol">{</a><a id="11730" href="Function.Related.Propositional.html#11730" class="Bound">z</a><a id="11731" class="Symbol">}</a> <a id="11733" class="Symbol">→</a>
                        <a id="11759" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="11769" href="Function.Base.html#1993" class="Function Operator">$</a>
                        <a id="11795" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="11807" href="Function.Base.html#1993" class="Function Operator">$</a>
                        <a id="11833" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="11840" class="Symbol">(</a><a id="11841" href="Function.Related.Propositional.html#11565" class="Bound Operator">_S_</a> <a id="11845" href="Function.Related.Propositional.html#11730" class="Bound">z</a><a id="11846" class="Symbol">)</a> <a id="11848" href="Function.Related.Propositional.html#11725" class="Bound">x≡y</a>

    <a id="11857" class="Symbol">;</a> <a id="11859" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="11873" class="Symbol">=</a> <a id="11875" class="Symbol">λ</a> <a id="11877" href="Function.Related.Propositional.html#11877" class="Bound">i↝j</a> <a id="11881" href="Function.Related.Propositional.html#11881" class="Bound">j↝k</a> <a id="11885" class="Symbol">→</a> <a id="11887" href="Function.Related.Propositional.html#7743" class="Function">K-trans</a> <a id="11895" href="Function.Related.Propositional.html#11877" class="Bound">i↝j</a> <a id="11899" href="Function.Related.Propositional.html#11881" class="Bound">j↝k</a>
    <a id="11907" class="Symbol">}</a>
  <a id="11911" class="Symbol">}</a> <a id="11913" class="Keyword">where</a> <a id="11919" class="Keyword">open</a> <a id="11924" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="11933" class="Symbol">(</a><a id="11934" href="Function.Related.Propositional.html#8924" class="Function">K-preorder</a> <a id="11945" class="Symbol">_</a> <a id="11947" class="Symbol">_)</a>

<a id="InducedEquivalence₂"></a><a id="11951" href="Function.Related.Propositional.html#11951" class="Function">InducedEquivalence₂</a> <a id="11971" class="Symbol">:</a> <a id="11973" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="11987" class="Symbol">→</a> <a id="11989" class="Symbol">∀</a> <a id="11991" class="Symbol">{</a><a id="11992" href="Function.Related.Propositional.html#11992" class="Bound">s</a><a id="11993" class="Symbol">}</a> <a id="11995" class="Symbol">→</a> <a id="11997" class="Symbol">(</a><a id="11998" href="Function.Related.Propositional.html#1802" class="Generalizable">A</a> <a id="12000" class="Symbol">→</a> <a id="12002" href="Function.Related.Propositional.html#1804" class="Generalizable">B</a> <a id="12004" class="Symbol">→</a> <a id="12006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12010" href="Function.Related.Propositional.html#11992" class="Bound">s</a><a id="12011" class="Symbol">)</a> <a id="12013" class="Symbol">→</a> <a id="12015" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="12022" class="Symbol">_</a> <a id="12024" class="Symbol">_</a>
<a id="12026" href="Function.Related.Propositional.html#11951" class="Function">InducedEquivalence₂</a> <a id="12046" href="Function.Related.Propositional.html#12046" class="Bound">k</a> <a id="12048" href="Function.Related.Propositional.html#12048" class="Bound Operator">_S_</a> <a id="12052" class="Symbol">=</a> <a id="12054" class="Keyword">record</a>
  <a id="12063" class="Symbol">{</a> <a id="12065" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="12079" class="Symbol">=</a> <a id="12081" href="Function.Related.Propositional.html#11348" class="Function">InducedRelation₂</a> <a id="12098" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="12100" href="Function.Related.Propositional.html#12046" class="Bound">k</a> <a id="12102" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="12104" href="Function.Related.Propositional.html#12048" class="Bound Operator">_S_</a>
  <a id="12110" class="Symbol">;</a> <a id="12112" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="12126" class="Symbol">=</a> <a id="12128" class="Keyword">record</a>
    <a id="12139" class="Symbol">{</a> <a id="12141" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="12147" class="Symbol">=</a> <a id="12149" href="Relation.Binary.Structures.html#1641" class="Function">refl</a>
    <a id="12158" class="Symbol">;</a> <a id="12160" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="12166" class="Symbol">=</a> <a id="12168" class="Symbol">λ</a> <a id="12170" href="Function.Related.Propositional.html#12170" class="Bound">i↝j</a> <a id="12174" class="Symbol">→</a> <a id="12176" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="12180" href="Function.Related.Propositional.html#12170" class="Bound">i↝j</a>
    <a id="12188" class="Symbol">;</a> <a id="12190" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="12196" class="Symbol">=</a> <a id="12198" class="Symbol">λ</a> <a id="12200" href="Function.Related.Propositional.html#12200" class="Bound">i↝j</a> <a id="12204" href="Function.Related.Propositional.html#12204" class="Bound">j↝k</a> <a id="12208" class="Symbol">→</a> <a id="12210" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="12216" href="Function.Related.Propositional.html#12200" class="Bound">i↝j</a> <a id="12220" href="Function.Related.Propositional.html#12204" class="Bound">j↝k</a>
    <a id="12228" class="Symbol">}</a>
  <a id="12232" class="Symbol">}</a> <a id="12234" class="Keyword">where</a> <a id="12240" class="Keyword">open</a> <a id="12245" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="12252" class="Symbol">(</a><a id="12253" href="Function.Related.Propositional.html#8621" class="Function">SK-setoid</a> <a id="12263" class="Symbol">_</a> <a id="12265" class="Symbol">_)</a></pre></body></html>


==> anc/html/Function.Related.TypeIsomorphisms.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>TypeIsomorphisms (Function.Related.TypeIsomorphisms)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Related.TypeIsomorphisms</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic lemmas showing that various types are related (isomorphic or</a>
<a id="176" class="Comment">-- equivalent or…)</a>
<a id="195" class="Comment">------------------------------------------------------------------------</a>

<a id="269" class="Symbol">{-#</a> <a id="273" class="Keyword">OPTIONS</a> <a id="281" class="Pragma">--cubical-compatible</a> <a id="302" class="Pragma">--safe</a> <a id="309" class="Symbol">#-}</a>

<a id="314" class="Keyword">module</a> <a id="321" href="Function.Related.TypeIsomorphisms.html" class="Module">Function.Related.TypeIsomorphisms</a> <a id="355" class="Keyword">where</a>

<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="390" class="Keyword">public</a>
  <a id="399" class="Keyword">using</a> <a id="405" class="Symbol">(</a><a id="406" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="411" class="Symbol">;</a> <a id="413" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a><a id="422" class="Symbol">;</a> <a id="424" href="Algebra.Bundles.html#7315" class="Record">Monoid</a><a id="430" class="Symbol">;</a> <a id="432" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a><a id="449" class="Symbol">;</a> <a id="451" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a>
  <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Algebra.Definitions.html#1864" class="Function">Identity</a><a id="521" class="Symbol">;</a> <a id="523" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a><a id="535" class="Symbol">;</a> <a id="537" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a><a id="550" class="Symbol">;</a> <a id="552" href="Algebra.Definitions.html#2082" class="Function">Zero</a><a id="556" class="Symbol">;</a> <a id="558" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a><a id="566" class="Symbol">;</a> <a id="568" href="Algebra.Definitions.html#2015" class="Function">RightZero</a>
        <a id="586" class="Symbol">;</a> <a id="588" href="Algebra.Definitions.html#1556" class="Function">Associative</a><a id="599" class="Symbol">;</a> <a id="601" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a><a id="619" class="Symbol">;</a> <a id="621" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a><a id="639" class="Symbol">;</a> <a id="641" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="691" class="Keyword">public</a>
  <a id="700" class="Keyword">using</a> <a id="706" class="Symbol">(</a><a id="707" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="714" class="Symbol">;</a> <a id="716" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a><a id="727" class="Symbol">;</a> <a id="729" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a><a id="737" class="Symbol">;</a> <a id="739" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a>
        <a id="767" class="Symbol">;</a> <a id="769" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a><a id="790" class="Symbol">)</a>
<a id="792" class="Keyword">open</a> <a id="797" class="Keyword">import</a> <a id="804" href="Algebra.Structures.Biased.html" class="Module">Algebra.Structures.Biased</a> <a id="830" class="Keyword">using</a> <a id="836" class="Symbol">(</a><a id="837" href="Algebra.Structures.Biased.html#5335" class="Function">isCommutativeSemiringˡ</a><a id="859" class="Symbol">)</a>
<a id="861" class="Keyword">open</a> <a id="866" class="Keyword">import</a> <a id="873" href="Axiom.Extensionality.Propositional.html" class="Module">Axiom.Extensionality.Propositional</a> <a id="908" class="Keyword">using</a> <a id="914" class="Symbol">(</a><a id="915" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a><a id="929" class="Symbol">)</a>
<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="958" class="Keyword">using</a> <a id="964" class="Symbol">(</a><a id="965" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="969" class="Symbol">;</a> <a id="971" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="976" class="Symbol">)</a>
<a id="978" class="Keyword">open</a> <a id="983" class="Keyword">import</a> <a id="990" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="1013" class="Keyword">using</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="1021" class="Symbol">;</a> <a id="1023" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a><a id="1029" class="Symbol">)</a>
<a id="1031" class="Keyword">open</a> <a id="1036" class="Keyword">import</a> <a id="1043" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1061" class="Symbol">as</a> <a id="1064" class="Module">Product</a>
  <a id="1074" class="Keyword">using</a> <a id="1080" class="Symbol">(</a><a id="1081" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1084" class="Symbol">;</a> <a id="1086" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="1087" class="Symbol">;</a> <a id="1089" href="Data.Product.Base.html#2952" class="Function">curry</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="1103" class="Symbol">;</a> <a id="1105" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1108" class="Symbol">;</a> <a id="1110" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a><a id="1113" class="Symbol">;</a> <a id="1115" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="1120" class="Symbol">;</a> <a id="1122" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1127" class="Symbol">;</a> <a id="1129" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1134" class="Symbol">;</a> <a id="1136" href="Data.Product.Base.html#907" class="Function">∃₂</a><a id="1138" class="Symbol">;</a> <a id="1140" href="Data.Product.Base.html#852" class="Function">∃</a><a id="1141" class="Symbol">;</a> <a id="1143" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="1151" class="Symbol">)</a>
<a id="1153" class="Keyword">open</a> <a id="1158" class="Keyword">import</a> <a id="1165" href="Data.Product.Function.NonDependent.Propositional.html" class="Module">Data.Product.Function.NonDependent.Propositional</a>
<a id="1214" class="Keyword">open</a> <a id="1219" class="Keyword">import</a> <a id="1226" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="1240" class="Symbol">as</a> <a id="1243" class="Module">Sum</a>
<a id="1247" class="Keyword">open</a> <a id="1252" class="Keyword">import</a> <a id="1259" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="1279" class="Keyword">using</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a><a id="1301" class="Symbol">)</a>
<a id="1303" class="Keyword">open</a> <a id="1308" class="Keyword">import</a> <a id="1315" href="Data.Sum.Function.Propositional.html" class="Module">Data.Sum.Function.Propositional</a> <a id="1347" class="Keyword">using</a> <a id="1353" class="Symbol">(</a><a id="1354" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a><a id="1362" class="Symbol">)</a>
<a id="1364" class="Keyword">open</a> <a id="1369" class="Keyword">import</a> <a id="1376" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="1403" class="Keyword">using</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="1411" class="Symbol">)</a>
<a id="1413" class="Keyword">open</a> <a id="1418" class="Keyword">import</a> <a id="1425" href="Level.html" class="Module">Level</a> <a id="1431" class="Keyword">using</a> <a id="1437" class="Symbol">(</a><a id="1438" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1443" class="Symbol">;</a> <a id="1445" href="Level.html#409" class="Record">Lift</a><a id="1449" class="Symbol">;</a> <a id="1451" href="Level.html#521" class="Function">0ℓ</a><a id="1453" class="Symbol">;</a> <a id="1455" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="1458" class="Symbol">)</a>
<a id="1460" class="Keyword">open</a> <a id="1465" class="Keyword">import</a> <a id="1472" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1486" class="Keyword">open</a> <a id="1491" class="Keyword">import</a> <a id="1498" href="Function.Bundles.html" class="Module">Function.Bundles</a>
<a id="1515" class="Keyword">open</a> <a id="1520" class="Keyword">import</a> <a id="1527" href="Function.Related.Propositional.html" class="Module">Function.Related.Propositional</a>
<a id="1558" class="Keyword">import</a> <a id="1565" href="Function.Construct.Identity.html" class="Module">Function.Construct.Identity</a> <a id="1593" class="Symbol">as</a> <a id="1596" class="Module">Identity</a>
<a id="1605" class="Keyword">open</a> <a id="1610" class="Keyword">import</a> <a id="1617" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1633" class="Keyword">hiding</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a><a id="1644" class="Symbol">)</a>
<a id="1646" class="Keyword">open</a> <a id="1651" class="Keyword">import</a> <a id="1658" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1701" class="Keyword">using</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1711" class="Symbol">;</a> <a id="1713" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1717" class="Symbol">;</a> <a id="1719" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1723" class="Symbol">)</a>
<a id="1725" class="Keyword">open</a> <a id="1730" class="Keyword">import</a> <a id="1737" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
  <a id="1788" class="Keyword">using</a> <a id="1794" class="Symbol">(</a><a id="1795" class="Keyword">module</a> <a id="1802" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="1813" class="Symbol">)</a>
<a id="1815" class="Keyword">open</a> <a id="1820" class="Keyword">import</a> <a id="1827" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1858" class="Keyword">using</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1867" class="Symbol">)</a>
<a id="1869" class="Keyword">import</a> <a id="1876" href="Relation.Nullary.Indexed.html" class="Module">Relation.Nullary.Indexed</a> <a id="1901" class="Symbol">as</a> <a id="1904" class="Module">I</a>

<a id="1907" class="Keyword">private</a>
  <a id="1917" class="Keyword">variable</a>
    <a id="1930" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="1932" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="1934" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a> <a id="1936" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1950" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="1952" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="1954" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="1956" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a> <a id="1958" class="Symbol">:</a> <a id="1960" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1964" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a>

<a id="1967" class="Comment">------------------------------------------------------------------------</a>
<a id="2040" class="Comment">-- A lemma relating True dec and P, where dec : Dec P</a>

<a id="2095" class="Keyword">open</a> <a id="2100" class="Keyword">import</a> <a id="2107" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="2134" class="Keyword">public</a>
  <a id="2143" class="Keyword">using</a> <a id="2149" class="Symbol">()</a>
  <a id="2154" class="Keyword">renaming</a> <a id="2163" class="Symbol">(</a><a id="2164" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="2171" class="Symbol">to</a> <a id="2174" class="Function">True↔</a><a id="2179" class="Symbol">)</a>

<a id="2182" class="Comment">------------------------------------------------------------------------</a>
<a id="2255" class="Comment">-- Properties of Σ and _×_</a>

<a id="2283" class="Comment">-- Σ is associative</a>
<a id="Σ-assoc"></a><a id="2303" href="Function.Related.TypeIsomorphisms.html#2303" class="Function">Σ-assoc</a> <a id="2311" class="Symbol">:</a> <a id="2313" class="Symbol">∀</a> <a id="2315" class="Symbol">{</a><a id="2316" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2318" class="Symbol">:</a> <a id="2320" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2324" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="2325" class="Symbol">}</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a> <a id="2330" class="Symbol">:</a> <a id="2332" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2334" class="Symbol">→</a> <a id="2336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2340" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="2341" class="Symbol">}</a> <a id="2343" class="Symbol">{</a><a id="2344" href="Function.Related.TypeIsomorphisms.html#2344" class="Bound">C</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">(</a><a id="2349" href="Function.Related.TypeIsomorphisms.html#2349" class="Bound">a</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a><a id="2354" class="Symbol">)</a> <a id="2356" class="Symbol">→</a> <a id="2358" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a> <a id="2360" href="Function.Related.TypeIsomorphisms.html#2349" class="Bound">a</a> <a id="2362" class="Symbol">→</a> <a id="2364" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2368" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="2369" class="Symbol">}</a> <a id="2371" class="Symbol">→</a>
          <a id="2383" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2385" class="Symbol">(</a><a id="2386" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2388" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2390" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a><a id="2391" class="Symbol">)</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2402" href="Function.Related.TypeIsomorphisms.html#2344" class="Bound">C</a><a id="2403" class="Symbol">)</a> <a id="2405" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2407" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2409" href="Function.Related.TypeIsomorphisms.html#2316" class="Bound">A</a> <a id="2411" class="Symbol">(λ</a> <a id="2414" href="Function.Related.TypeIsomorphisms.html#2414" class="Bound">a</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2420" class="Symbol">(</a><a id="2421" href="Function.Related.TypeIsomorphisms.html#2328" class="Bound">B</a> <a id="2423" href="Function.Related.TypeIsomorphisms.html#2414" class="Bound">a</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">(</a><a id="2427" href="Function.Related.TypeIsomorphisms.html#2344" class="Bound">C</a> <a id="2429" href="Function.Related.TypeIsomorphisms.html#2414" class="Bound">a</a><a id="2430" class="Symbol">))</a>
<a id="2433" href="Function.Related.TypeIsomorphisms.html#2303" class="Function">Σ-assoc</a> <a id="2441" class="Symbol">=</a> <a id="2443" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2449" href="Data.Product.Base.html#3306" class="Function">Product.assocʳ</a> <a id="2464" href="Data.Product.Base.html#3459" class="Function">Product.assocˡ</a> <a id="2479" class="Symbol">(λ</a> <a id="2482" href="Function.Related.TypeIsomorphisms.html#2482" class="Bound">_</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2490" class="Symbol">)</a> <a id="2492" class="Symbol">(λ</a> <a id="2495" href="Function.Related.TypeIsomorphisms.html#2495" class="Bound">_</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2503" class="Symbol">)</a>

<a id="2506" class="Comment">-- × is commutative</a>

<a id="×-comm"></a><a id="2527" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="2534" class="Symbol">:</a> <a id="2536" class="Symbol">∀</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Function.Related.TypeIsomorphisms.html#2539" class="Bound">A</a> <a id="2541" class="Symbol">:</a> <a id="2543" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2547" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="2548" class="Symbol">)</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Function.Related.TypeIsomorphisms.html#2551" class="Bound">B</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2559" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">→</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Function.Related.TypeIsomorphisms.html#2539" class="Bound">A</a> <a id="2567" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2569" href="Function.Related.TypeIsomorphisms.html#2551" class="Bound">B</a><a id="2570" class="Symbol">)</a> <a id="2572" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="2574" class="Symbol">(</a><a id="2575" href="Function.Related.TypeIsomorphisms.html#2551" class="Bound">B</a> <a id="2577" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2579" href="Function.Related.TypeIsomorphisms.html#2539" class="Bound">A</a><a id="2580" class="Symbol">)</a>
<a id="2582" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="2589" class="Symbol">_</a> <a id="2591" class="Symbol">_</a> <a id="2593" class="Symbol">=</a> <a id="2595" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2601" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="2614" href="Data.Product.Base.html#5054" class="Function">Product.swap</a> <a id="2627" class="Symbol">(λ</a> <a id="2630" href="Function.Related.TypeIsomorphisms.html#2630" class="Bound">_</a> <a id="2632" class="Symbol">→</a> <a id="2634" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">λ</a> <a id="2642" href="Function.Related.TypeIsomorphisms.html#2642" class="Bound">_</a> <a id="2644" class="Symbol">→</a> <a id="2646" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2652" class="Comment">-- × has ⊤ as its identity</a>

<a id="×-identityˡ"></a><a id="2680" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="2692" class="Symbol">:</a> <a id="2694" class="Symbol">∀</a> <a id="2696" href="Function.Related.TypeIsomorphisms.html#2696" class="Bound">ℓ</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a>  <a id="2714" class="Symbol">{</a><a id="2715" class="Argument">ℓ</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Function.Related.TypeIsomorphisms.html#2696" class="Bound">ℓ</a><a id="2720" class="Symbol">}</a> <a id="2722" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2726" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2728" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2732" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="2744" class="Symbol">_</a> <a id="2746" class="Symbol">_</a> <a id="2748" class="Symbol">=</a> <a id="2750" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2756" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2762" href="Data.Product.Base.html#1932" class="Function Operator">-,_</a> <a id="2766" class="Symbol">(λ</a> <a id="2769" href="Function.Related.TypeIsomorphisms.html#2769" class="Bound">_</a> <a id="2771" class="Symbol">→</a> <a id="2773" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2777" class="Symbol">)</a> <a id="2779" class="Symbol">(λ</a> <a id="2782" href="Function.Related.TypeIsomorphisms.html#2782" class="Bound">_</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2790" class="Symbol">)</a>

<a id="×-identityʳ"></a><a id="2793" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="2805" class="Symbol">:</a> <a id="2807" class="Symbol">∀</a> <a id="2809" href="Function.Related.TypeIsomorphisms.html#2809" class="Bound">ℓ</a> <a id="2811" class="Symbol">→</a> <a id="2813" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a>  <a id="2828" class="Symbol">{</a><a id="2829" class="Argument">ℓ</a> <a id="2831" class="Symbol">=</a> <a id="2833" href="Function.Related.TypeIsomorphisms.html#2809" class="Bound">ℓ</a><a id="2834" class="Symbol">}</a> <a id="2836" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2840" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2842" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2846" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="2858" class="Symbol">_</a> <a id="2860" class="Symbol">_</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="2870" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="2880" class="Symbol">_)</a> <a id="2883" class="Symbol">(λ</a> <a id="2886" href="Function.Related.TypeIsomorphisms.html#2886" class="Bound">_</a> <a id="2888" class="Symbol">→</a> <a id="2890" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2894" class="Symbol">)</a> <a id="2896" class="Symbol">(λ</a> <a id="2899" href="Function.Related.TypeIsomorphisms.html#2899" class="Bound">_</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2907" class="Symbol">)</a>

<a id="×-identity"></a><a id="2910" href="Function.Related.TypeIsomorphisms.html#2910" class="Function">×-identity</a> <a id="2921" class="Symbol">:</a> <a id="2923" class="Symbol">∀</a> <a id="2925" href="Function.Related.TypeIsomorphisms.html#2925" class="Bound">ℓ</a> <a id="2927" class="Symbol">→</a> <a id="2929" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="2938" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="2942" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2944" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="2948" href="Function.Related.TypeIsomorphisms.html#2910" class="Function">×-identity</a> <a id="2959" href="Function.Related.TypeIsomorphisms.html#2959" class="Bound">ℓ</a> <a id="2961" class="Symbol">=</a> <a id="2963" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="2975" href="Function.Related.TypeIsomorphisms.html#2959" class="Bound">ℓ</a> <a id="2977" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2979" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="2991" href="Function.Related.TypeIsomorphisms.html#2959" class="Bound">ℓ</a>

<a id="2994" class="Comment">-- × has ⊥ has its zero</a>

<a id="×-zeroˡ"></a><a id="3019" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="3027" class="Symbol">:</a> <a id="3029" class="Symbol">∀</a> <a id="3031" href="Function.Related.TypeIsomorphisms.html#3031" class="Bound">ℓ</a> <a id="3033" class="Symbol">→</a> <a id="3035" href="Algebra.Definitions.html#1950" class="Function">LeftZero</a> <a id="3044" class="Symbol">{</a><a id="3045" class="Argument">ℓ</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Function.Related.TypeIsomorphisms.html#3031" class="Bound">ℓ</a><a id="3050" class="Symbol">}</a> <a id="3052" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3056" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3058" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="3062" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="3070" href="Function.Related.TypeIsomorphisms.html#3070" class="Bound">ℓ</a> <a id="3072" href="Function.Related.TypeIsomorphisms.html#3072" class="Bound">A</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3082" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3088" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="3090" href="Function.Base.html#704" class="Function">id</a> <a id="3093" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="3095" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3102" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="3104" class="Symbol">(λ</a> <a id="3107" href="Function.Related.TypeIsomorphisms.html#3107" class="Bound">_</a> <a id="3109" class="Symbol">→</a> <a id="3111" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">(λ</a> <a id="3120" class="Symbol">{</a> <a id="3122" class="Symbol">()</a> <a id="3125" class="Symbol">})</a>

<a id="×-zeroʳ"></a><a id="3129" href="Function.Related.TypeIsomorphisms.html#3129" class="Function">×-zeroʳ</a> <a id="3137" class="Symbol">:</a> <a id="3139" class="Symbol">∀</a> <a id="3141" href="Function.Related.TypeIsomorphisms.html#3141" class="Bound">ℓ</a> <a id="3143" class="Symbol">→</a> <a id="3145" href="Algebra.Definitions.html#2015" class="Function">RightZero</a> <a id="3155" class="Symbol">{</a><a id="3156" class="Argument">ℓ</a> <a id="3158" class="Symbol">=</a> <a id="3160" href="Function.Related.TypeIsomorphisms.html#3141" class="Bound">ℓ</a><a id="3161" class="Symbol">}</a> <a id="3163" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3167" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3169" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="3173" href="Function.Related.TypeIsomorphisms.html#3129" class="Function">×-zeroʳ</a> <a id="3181" href="Function.Related.TypeIsomorphisms.html#3181" class="Bound">ℓ</a> <a id="3183" href="Function.Related.TypeIsomorphisms.html#3183" class="Bound">A</a> <a id="3185" class="Symbol">=</a> <a id="3187" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3193" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3199" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="3201" href="Data.Empty.Polymorphic.html#484" class="Function">⊥-elim</a> <a id="3208" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="3210" href="Function.Base.html#704" class="Function">id</a> <a id="3213" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="3215" class="Symbol">(λ</a> <a id="3218" href="Function.Related.TypeIsomorphisms.html#3218" class="Bound">_</a> <a id="3220" class="Symbol">→</a> <a id="3222" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">(λ</a> <a id="3231" class="Symbol">{</a> <a id="3233" class="Symbol">()</a> <a id="3236" class="Symbol">})</a>

<a id="×-zero"></a><a id="3240" href="Function.Related.TypeIsomorphisms.html#3240" class="Function">×-zero</a> <a id="3247" class="Symbol">:</a> <a id="3249" class="Symbol">∀</a> <a id="3251" href="Function.Related.TypeIsomorphisms.html#3251" class="Bound">ℓ</a> <a id="3253" class="Symbol">→</a> <a id="3255" href="Algebra.Definitions.html#2082" class="Function">Zero</a> <a id="3260" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3264" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3266" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="3270" href="Function.Related.TypeIsomorphisms.html#3240" class="Function">×-zero</a> <a id="3277" href="Function.Related.TypeIsomorphisms.html#3277" class="Bound">ℓ</a>  <a id="3280" class="Symbol">=</a> <a id="3282" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="3290" href="Function.Related.TypeIsomorphisms.html#3277" class="Bound">ℓ</a> <a id="3292" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3294" href="Function.Related.TypeIsomorphisms.html#3129" class="Function">×-zeroʳ</a> <a id="3302" href="Function.Related.TypeIsomorphisms.html#3277" class="Bound">ℓ</a>

<a id="3305" class="Comment">------------------------------------------------------------------------</a>
<a id="3378" class="Comment">-- Properties of ⊎</a>

<a id="3398" class="Comment">-- ⊎ is associative</a>

<a id="⊎-assoc"></a><a id="3419" href="Function.Related.TypeIsomorphisms.html#3419" class="Function">⊎-assoc</a> <a id="3427" class="Symbol">:</a> <a id="3429" class="Symbol">∀</a> <a id="3431" href="Function.Related.TypeIsomorphisms.html#3431" class="Bound">ℓ</a> <a id="3433" class="Symbol">→</a> <a id="3435" href="Algebra.Definitions.html#1556" class="Function">Associative</a> <a id="3447" class="Symbol">{</a><a id="3448" class="Argument">ℓ</a> <a id="3450" class="Symbol">=</a> <a id="3452" href="Function.Related.TypeIsomorphisms.html#3431" class="Bound">ℓ</a><a id="3453" class="Symbol">}</a> <a id="3455" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3459" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3463" href="Function.Related.TypeIsomorphisms.html#3419" class="Function">⊎-assoc</a> <a id="3471" href="Function.Related.TypeIsomorphisms.html#3471" class="Bound">ℓ</a> <a id="3473" class="Symbol">_</a> <a id="3475" class="Symbol">_</a> <a id="3477" class="Symbol">_</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="3489" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3491" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3493" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3498" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3500" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3505" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3508" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3513" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3516" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3518" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3523" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3526" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3531" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="3536" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3538" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3543" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3546" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3551" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3553" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3555" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3560" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3563" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3568" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3570" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3575" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3578" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="3583" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3585" class="Symbol">(λ</a> <a id="3588" href="Function.Related.TypeIsomorphisms.html#3588" class="Bound">_</a> <a id="3590" class="Symbol">→</a> <a id="3592" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3596" class="Symbol">)</a> <a id="3598" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3600" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3602" class="Symbol">(λ</a> <a id="3605" href="Function.Related.TypeIsomorphisms.html#3605" class="Bound">_</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3613" class="Symbol">)</a> <a id="3615" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3617" class="Symbol">(λ</a> <a id="3620" href="Function.Related.TypeIsomorphisms.html#3620" class="Bound">_</a> <a id="3622" class="Symbol">→</a> <a id="3624" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3628" class="Symbol">)</a> <a id="3630" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3632" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="3636" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3638" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3640" class="Symbol">(λ</a> <a id="3643" href="Function.Related.TypeIsomorphisms.html#3643" class="Bound">_</a> <a id="3645" class="Symbol">→</a> <a id="3647" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3651" class="Symbol">)</a> <a id="3653" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3655" class="Symbol">(λ</a> <a id="3658" href="Function.Related.TypeIsomorphisms.html#3658" class="Bound">_</a> <a id="3660" class="Symbol">→</a> <a id="3662" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3666" class="Symbol">)</a> <a id="3668" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3670" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3672" class="Symbol">(λ</a> <a id="3675" href="Function.Related.TypeIsomorphisms.html#3675" class="Bound">_</a> <a id="3677" class="Symbol">→</a> <a id="3679" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3683" class="Symbol">)</a> <a id="3685" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="3688" class="Comment">-- ⊎ is commutative</a>

<a id="⊎-comm"></a><a id="3709" href="Function.Related.TypeIsomorphisms.html#3709" class="Function">⊎-comm</a> <a id="3716" class="Symbol">:</a> <a id="3718" class="Symbol">∀</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Function.Related.TypeIsomorphisms.html#3721" class="Bound">A</a> <a id="3723" class="Symbol">:</a> <a id="3725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3729" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="3730" class="Symbol">)</a> <a id="3732" class="Symbol">(</a><a id="3733" href="Function.Related.TypeIsomorphisms.html#3733" class="Bound">B</a> <a id="3735" class="Symbol">:</a> <a id="3737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3741" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="3742" class="Symbol">)</a> <a id="3744" class="Symbol">→</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Function.Related.TypeIsomorphisms.html#3721" class="Bound">A</a> <a id="3749" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3751" href="Function.Related.TypeIsomorphisms.html#3733" class="Bound">B</a><a id="3752" class="Symbol">)</a> <a id="3754" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="3756" class="Symbol">(</a><a id="3757" href="Function.Related.TypeIsomorphisms.html#3733" class="Bound">B</a> <a id="3759" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3761" href="Function.Related.TypeIsomorphisms.html#3721" class="Bound">A</a><a id="3762" class="Symbol">)</a>
<a id="3764" href="Function.Related.TypeIsomorphisms.html#3709" class="Function">⊎-comm</a> <a id="3771" class="Symbol">_</a> <a id="3773" class="Symbol">_</a> <a id="3775" class="Symbol">=</a> <a id="3777" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3783" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="3788" href="Data.Sum.Base.html#1185" class="Function">swap</a> <a id="3793" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a> <a id="3809" href="Data.Sum.Properties.html#1381" class="Function">swap-involutive</a>

<a id="3826" class="Comment">-- ⊎ has ⊥ as its identity</a>

<a id="⊎-identityˡ"></a><a id="3854" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="3866" class="Symbol">:</a> <a id="3868" class="Symbol">∀</a> <a id="3870" href="Function.Related.TypeIsomorphisms.html#3870" class="Bound">ℓ</a> <a id="3872" class="Symbol">→</a> <a id="3874" href="Algebra.Definitions.html#1716" class="Function">LeftIdentity</a> <a id="3887" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="3891" class="Symbol">(</a><a id="3892" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="3894" class="Symbol">{</a><a id="3895" href="Function.Related.TypeIsomorphisms.html#3870" class="Bound">ℓ</a><a id="3896" class="Symbol">})</a> <a id="3899" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="3903" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="3915" class="Symbol">_</a> <a id="3917" class="Symbol">_</a> <a id="3919" class="Symbol">=</a> <a id="3921" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="3927" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="3929" class="Symbol">(λ</a> <a id="3932" class="Symbol">())</a> <a id="3936" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="3938" href="Function.Base.html#704" class="Function">id</a> <a id="3941" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="3944" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3949" class="Symbol">(λ</a> <a id="3952" href="Function.Related.TypeIsomorphisms.html#3952" class="Bound">_</a> <a id="3954" class="Symbol">→</a> <a id="3956" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3960" class="Symbol">)</a>
                          <a id="3988" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3990" class="Symbol">(λ</a> <a id="3993" class="Symbol">())</a> <a id="3997" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3999" class="Symbol">(λ</a> <a id="4002" href="Function.Related.TypeIsomorphisms.html#4002" class="Bound">_</a> <a id="4004" class="Symbol">→</a> <a id="4006" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4010" class="Symbol">)</a> <a id="4012" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-identityʳ"></a><a id="4015" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="4027" class="Symbol">:</a> <a id="4029" class="Symbol">∀</a> <a id="4031" href="Function.Related.TypeIsomorphisms.html#4031" class="Bound">ℓ</a> <a id="4033" class="Symbol">→</a> <a id="4035" href="Algebra.Definitions.html#1789" class="Function">RightIdentity</a> <a id="4049" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4056" class="Symbol">{</a><a id="4057" href="Function.Related.TypeIsomorphisms.html#4031" class="Bound">ℓ</a><a id="4058" class="Symbol">})</a> <a id="4061" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="4065" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="4077" class="Symbol">_</a> <a id="4079" class="Symbol">_</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="4089" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4091" href="Function.Base.html#704" class="Function">id</a> <a id="4094" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4096" class="Symbol">(λ</a> <a id="4099" class="Symbol">())</a> <a id="4103" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="4106" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4111" class="Symbol">(λ</a> <a id="4114" href="Function.Related.TypeIsomorphisms.html#4114" class="Bound">_</a> <a id="4116" class="Symbol">→</a> <a id="4118" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4122" class="Symbol">)</a>
                          <a id="4150" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4152" class="Symbol">(λ</a> <a id="4155" href="Function.Related.TypeIsomorphisms.html#4155" class="Bound">_</a> <a id="4157" class="Symbol">→</a> <a id="4159" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4163" class="Symbol">)</a> <a id="4165" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4167" class="Symbol">(λ</a> <a id="4170" class="Symbol">())</a> <a id="4174" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="⊎-identity"></a><a id="4177" href="Function.Related.TypeIsomorphisms.html#4177" class="Function">⊎-identity</a> <a id="4188" class="Symbol">:</a> <a id="4190" class="Symbol">∀</a> <a id="4192" href="Function.Related.TypeIsomorphisms.html#4192" class="Bound">ℓ</a> <a id="4194" class="Symbol">→</a> <a id="4196" href="Algebra.Definitions.html#1864" class="Function">Identity</a> <a id="4205" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="4209" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="4211" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="4215" href="Function.Related.TypeIsomorphisms.html#4177" class="Function">⊎-identity</a> <a id="4226" href="Function.Related.TypeIsomorphisms.html#4226" class="Bound">ℓ</a> <a id="4228" class="Symbol">=</a> <a id="4230" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="4242" href="Function.Related.TypeIsomorphisms.html#4226" class="Bound">ℓ</a> <a id="4244" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4246" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="4258" href="Function.Related.TypeIsomorphisms.html#4226" class="Bound">ℓ</a>

<a id="4261" class="Comment">------------------------------------------------------------------------</a>
<a id="4334" class="Comment">-- Properties of Σ and ⊎</a>

<a id="4360" class="Comment">-- Σ distributes over ⊎</a>

<a id="Σ-distribˡ-⊎"></a><a id="4385" href="Function.Related.TypeIsomorphisms.html#4385" class="Function">Σ-distribˡ-⊎</a> <a id="4398" class="Symbol">:</a> <a id="4400" class="Symbol">{</a><a id="4401" href="Function.Related.TypeIsomorphisms.html#4401" class="Bound">P</a> <a id="4403" class="Symbol">:</a> <a id="4405" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4407" class="Symbol">→</a> <a id="4409" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4413" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="4414" class="Symbol">}</a> <a id="4416" class="Symbol">{</a><a id="4417" href="Function.Related.TypeIsomorphisms.html#4417" class="Bound">Q</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4429" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="4430" class="Symbol">}</a> <a id="4432" class="Symbol">→</a>
  <a id="4436" class="Symbol">(</a><a id="4437" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4439" class="Symbol">λ</a> <a id="4441" href="Function.Related.TypeIsomorphisms.html#4441" class="Bound">a</a> <a id="4443" class="Symbol">→</a> <a id="4445" href="Function.Related.TypeIsomorphisms.html#4401" class="Bound">P</a> <a id="4447" href="Function.Related.TypeIsomorphisms.html#4441" class="Bound">a</a> <a id="4449" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4451" href="Function.Related.TypeIsomorphisms.html#4417" class="Bound">Q</a> <a id="4453" href="Function.Related.TypeIsomorphisms.html#4441" class="Bound">a</a><a id="4454" class="Symbol">)</a> <a id="4456" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4458" class="Symbol">(</a><a id="4459" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4461" href="Function.Related.TypeIsomorphisms.html#4401" class="Bound">P</a> <a id="4463" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4465" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="4467" href="Function.Related.TypeIsomorphisms.html#4417" class="Bound">Q</a><a id="4468" class="Symbol">)</a>
<a id="4470" href="Function.Related.TypeIsomorphisms.html#4385" class="Function">Σ-distribˡ-⊎</a> <a id="4483" class="Symbol">=</a> <a id="4485" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="4493" class="Symbol">(</a><a id="4494" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4502" class="Symbol">λ</a> <a id="4504" href="Function.Related.TypeIsomorphisms.html#4504" class="Bound">x</a> <a id="4506" class="Symbol">→</a> <a id="4508" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4510" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4515" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4518" class="Symbol">(</a><a id="4519" href="Function.Related.TypeIsomorphisms.html#4504" class="Bound">x</a> <a id="4521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4523" class="Symbol">)</a> <a id="4525" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4527" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4532" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4535" class="Symbol">(</a><a id="4536" href="Function.Related.TypeIsomorphisms.html#4504" class="Bound">x</a> <a id="4538" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4540" class="Symbol">)</a> <a id="4542" href="Data.Sum.Base.html#980" class="Function Operator">]′</a><a id="4544" class="Symbol">)</a>
  <a id="4548" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="4550" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4563" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4568" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="4570" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="4583" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4588" href="Data.Sum.Base.html#980" class="Function Operator">]′</a>
  <a id="4593" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4595" class="Symbol">(λ</a> <a id="4598" href="Function.Related.TypeIsomorphisms.html#4598" class="Bound">_</a> <a id="4600" class="Symbol">→</a> <a id="4602" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4606" class="Symbol">)</a> <a id="4608" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4610" class="Symbol">(λ</a> <a id="4613" href="Function.Related.TypeIsomorphisms.html#4613" class="Bound">_</a> <a id="4615" class="Symbol">→</a> <a id="4617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4621" class="Symbol">)</a> <a id="4623" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4627" class="Symbol">(</a><a id="4628" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4636" class="Symbol">λ</a> <a id="4638" href="Function.Related.TypeIsomorphisms.html#4638" class="Bound">_</a> <a id="4640" class="Symbol">→</a> <a id="4642" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4644" class="Symbol">(λ</a> <a id="4647" href="Function.Related.TypeIsomorphisms.html#4647" class="Bound">_</a> <a id="4649" class="Symbol">→</a> <a id="4651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4655" class="Symbol">)</a> <a id="4657" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4659" class="Symbol">(λ</a> <a id="4662" href="Function.Related.TypeIsomorphisms.html#4662" class="Bound">_</a> <a id="4664" class="Symbol">→</a> <a id="4666" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4670" class="Symbol">)</a> <a id="4672" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4673" class="Symbol">)</a>

<a id="Σ-distribʳ-⊎"></a><a id="4676" href="Function.Related.TypeIsomorphisms.html#4676" class="Function">Σ-distribʳ-⊎</a> <a id="4689" class="Symbol">:</a> <a id="4691" class="Symbol">{</a><a id="4692" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4698" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4700" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="4702" class="Symbol">→</a> <a id="4704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4708" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="4709" class="Symbol">}</a> <a id="4711" class="Symbol">→</a>
  <a id="4715" class="Symbol">(</a><a id="4716" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4718" class="Symbol">(</a><a id="4719" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4721" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4723" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a><a id="4724" class="Symbol">)</a> <a id="4726" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a><a id="4727" class="Symbol">)</a> <a id="4729" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="4731" class="Symbol">(</a><a id="4732" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4734" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="4736" class="Symbol">(</a><a id="4737" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a> <a id="4739" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4741" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="4745" class="Symbol">)</a> <a id="4747" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4749" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4751" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="4753" class="Symbol">(</a><a id="4754" href="Function.Related.TypeIsomorphisms.html#4692" class="Bound">P</a> <a id="4756" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4758" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="4762" class="Symbol">))</a>
<a id="4765" href="Function.Related.TypeIsomorphisms.html#4676" class="Function">Σ-distribʳ-⊎</a> <a id="4778" class="Symbol">=</a> <a id="4780" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="4788" class="Symbol">(</a><a id="4789" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4797" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4799" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4805" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4810" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4812" href="Data.Product.Base.html#2952" class="Function">curry</a> <a id="4818" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4823" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4824" class="Symbol">)</a>
  <a id="4828" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4830" href="Data.Product.Base.html#2540" class="Function">Product.dmap</a> <a id="4843" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4848" href="Function.Base.html#704" class="Function">id</a> <a id="4851" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4853" href="Data.Product.Base.html#2540" class="Function">Product.dmap</a> <a id="4866" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4871" href="Function.Base.html#704" class="Function">id</a> <a id="4874" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4878" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4880" class="Symbol">(λ</a> <a id="4883" href="Function.Related.TypeIsomorphisms.html#4883" class="Bound">_</a> <a id="4885" class="Symbol">→</a> <a id="4887" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4891" class="Symbol">)</a> <a id="4893" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4895" class="Symbol">(λ</a> <a id="4898" href="Function.Related.TypeIsomorphisms.html#4898" class="Bound">_</a> <a id="4900" class="Symbol">→</a> <a id="4902" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4906" class="Symbol">)</a> <a id="4908" href="Data.Sum.Base.html#811" class="Function Operator">]</a>
  <a id="4912" class="Symbol">(</a><a id="4913" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="4921" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="4923" class="Symbol">(λ</a> <a id="4926" href="Function.Related.TypeIsomorphisms.html#4926" class="Bound">_</a> <a id="4928" href="Function.Related.TypeIsomorphisms.html#4928" class="Bound">_</a> <a id="4930" class="Symbol">→</a> <a id="4932" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4936" class="Symbol">)</a> <a id="4938" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="4940" class="Symbol">(λ</a> <a id="4943" href="Function.Related.TypeIsomorphisms.html#4943" class="Bound">_</a> <a id="4945" href="Function.Related.TypeIsomorphisms.html#4945" class="Bound">_</a> <a id="4947" class="Symbol">→</a> <a id="4949" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4953" class="Symbol">)</a> <a id="4955" href="Data.Sum.Base.html#811" class="Function Operator">]</a><a id="4956" class="Symbol">)</a>

<a id="4959" class="Comment">------------------------------------------------------------------------</a>
<a id="5032" class="Comment">-- Properties of × and ⊎</a>

<a id="5058" class="Comment">-- × distributes over ⊎</a>
<a id="5082" class="Comment">-- primed variants are less level polymorphic</a>

<a id="×-distribˡ-⊎"></a><a id="5129" href="Function.Related.TypeIsomorphisms.html#5129" class="Function">×-distribˡ-⊎</a> <a id="5142" class="Symbol">:</a> <a id="5144" class="Symbol">(</a><a id="5145" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5147" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5149" class="Symbol">(</a><a id="5150" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="5152" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5154" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5155" class="Symbol">))</a> <a id="5158" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5160" class="Symbol">(</a><a id="5161" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5163" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5165" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="5167" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5169" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5171" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5173" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5174" class="Symbol">)</a>
<a id="5176" href="Function.Related.TypeIsomorphisms.html#5129" class="Function">×-distribˡ-⊎</a> <a id="5189" class="Symbol">=</a> <a id="5191" href="Function.Related.TypeIsomorphisms.html#4385" class="Function">Σ-distribˡ-⊎</a>

<a id="×-distribˡ-⊎′"></a><a id="5205" href="Function.Related.TypeIsomorphisms.html#5205" class="Function">×-distribˡ-⊎′</a> <a id="5219" class="Symbol">:</a> <a id="5221" class="Symbol">∀</a> <a id="5223" href="Function.Related.TypeIsomorphisms.html#5223" class="Bound">ℓ</a> <a id="5225" class="Symbol">→</a> <a id="5227" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="5246" class="Symbol">{</a><a id="5247" class="Argument">ℓ</a> <a id="5249" class="Symbol">=</a> <a id="5251" href="Function.Related.TypeIsomorphisms.html#5223" class="Bound">ℓ</a><a id="5252" class="Symbol">}</a> <a id="5254" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5258" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5262" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="5266" href="Function.Related.TypeIsomorphisms.html#5205" class="Function">×-distribˡ-⊎′</a> <a id="5280" href="Function.Related.TypeIsomorphisms.html#5280" class="Bound">ℓ</a> <a id="5282" class="Symbol">_</a> <a id="5284" class="Symbol">_</a> <a id="5286" class="Symbol">_</a> <a id="5288" class="Symbol">=</a> <a id="5290" href="Function.Related.TypeIsomorphisms.html#5129" class="Function">×-distribˡ-⊎</a>

<a id="×-distribʳ-⊎"></a><a id="5304" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a> <a id="5317" class="Symbol">:</a> <a id="5319" class="Symbol">((</a><a id="5321" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5323" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5325" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a><a id="5326" class="Symbol">)</a> <a id="5328" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5330" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5331" class="Symbol">)</a> <a id="5333" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="5335" class="Symbol">(</a><a id="5336" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="5338" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5340" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="5342" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5344" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="5346" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5348" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="5349" class="Symbol">)</a>
<a id="5351" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a> <a id="5364" class="Symbol">=</a> <a id="5366" href="Function.Related.TypeIsomorphisms.html#4676" class="Function">Σ-distribʳ-⊎</a>

<a id="×-distribʳ-⊎′"></a><a id="5380" href="Function.Related.TypeIsomorphisms.html#5380" class="Function">×-distribʳ-⊎′</a> <a id="5394" class="Symbol">:</a> <a id="5396" class="Symbol">∀</a> <a id="5398" href="Function.Related.TypeIsomorphisms.html#5398" class="Bound">ℓ</a> <a id="5400" class="Symbol">→</a> <a id="5402" href="Algebra.Definitions.html#3347" class="Function Operator">_DistributesOverʳ_</a> <a id="5421" class="Symbol">{</a><a id="5422" class="Argument">ℓ</a> <a id="5424" class="Symbol">=</a> <a id="5426" href="Function.Related.TypeIsomorphisms.html#5398" class="Bound">ℓ</a><a id="5427" class="Symbol">}</a> <a id="5429" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5433" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5437" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="5441" href="Function.Related.TypeIsomorphisms.html#5380" class="Function">×-distribʳ-⊎′</a> <a id="5455" href="Function.Related.TypeIsomorphisms.html#5455" class="Bound">ℓ</a> <a id="5457" class="Symbol">_</a> <a id="5459" class="Symbol">_</a> <a id="5461" class="Symbol">_</a> <a id="5463" class="Symbol">=</a> <a id="5465" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a>

<a id="×-distrib-⊎′"></a><a id="5479" href="Function.Related.TypeIsomorphisms.html#5479" class="Function">×-distrib-⊎′</a> <a id="5492" class="Symbol">:</a> <a id="5494" class="Symbol">∀</a> <a id="5496" href="Function.Related.TypeIsomorphisms.html#5496" class="Bound">ℓ</a> <a id="5498" class="Symbol">→</a> <a id="5500" href="Algebra.Definitions.html#3466" class="Function Operator">_DistributesOver_</a> <a id="5518" class="Symbol">{</a><a id="5519" class="Argument">ℓ</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Function.Related.TypeIsomorphisms.html#5496" class="Bound">ℓ</a><a id="5524" class="Symbol">}</a> <a id="5526" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a> <a id="5530" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="5534" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="5538" href="Function.Related.TypeIsomorphisms.html#5479" class="Function">×-distrib-⊎′</a> <a id="5551" href="Function.Related.TypeIsomorphisms.html#5551" class="Bound">ℓ</a> <a id="5553" class="Symbol">=</a> <a id="5555" href="Function.Related.TypeIsomorphisms.html#5205" class="Function">×-distribˡ-⊎′</a> <a id="5569" href="Function.Related.TypeIsomorphisms.html#5551" class="Bound">ℓ</a> <a id="5571" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5573" href="Function.Related.TypeIsomorphisms.html#5380" class="Function">×-distribʳ-⊎′</a> <a id="5587" href="Function.Related.TypeIsomorphisms.html#5551" class="Bound">ℓ</a>

<a id="5590" class="Comment">------------------------------------------------------------------------</a>
<a id="5663" class="Comment">-- ⊥, ⊤, _×_ and _⊎_ form a commutative semiring</a>

<a id="5713" class="Comment">-- ⊤, _×_ form a commutative monoid</a>

<a id="×-isMagma"></a><a id="5750" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="5760" class="Symbol">:</a> <a id="5762" class="Symbol">∀</a> <a id="5764" href="Function.Related.TypeIsomorphisms.html#5764" class="Bound">k</a> <a id="5766" href="Function.Related.TypeIsomorphisms.html#5766" class="Bound">ℓ</a> <a id="5768" class="Symbol">→</a> <a id="5770" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="5778" class="Symbol">{</a><a id="5779" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="5789" href="Function.Related.TypeIsomorphisms.html#5766" class="Bound">ℓ</a><a id="5790" class="Symbol">}</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="5801" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="5803" href="Function.Related.TypeIsomorphisms.html#5764" class="Bound">k</a> <a id="5805" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="5806" class="Symbol">)</a> <a id="5808" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="5812" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="5822" href="Function.Related.TypeIsomorphisms.html#5822" class="Bound">k</a> <a id="5824" href="Function.Related.TypeIsomorphisms.html#5824" class="Bound">ℓ</a> <a id="5826" class="Symbol">=</a> <a id="5828" class="Keyword">record</a>
  <a id="5837" class="Symbol">{</a> <a id="5839" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="5853" class="Symbol">=</a> <a id="5855" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="5872" href="Function.Related.TypeIsomorphisms.html#5822" class="Bound">k</a>
  <a id="5876" class="Symbol">;</a> <a id="5878" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="5892" class="Symbol">=</a> <a id="5894" href="Data.Product.Function.NonDependent.Propositional.html#3190" class="Function Operator">_×-cong_</a>
  <a id="5905" class="Symbol">}</a>

<a id="×-magma"></a><a id="5908" href="Function.Related.TypeIsomorphisms.html#5908" class="Function">×-magma</a> <a id="5916" class="Symbol">:</a> <a id="5918" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="5932" class="Symbol">→</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Function.Related.TypeIsomorphisms.html#5935" class="Bound">ℓ</a> <a id="5937" class="Symbol">:</a> <a id="5939" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5944" class="Symbol">)</a> <a id="5946" class="Symbol">→</a> <a id="5948" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="5954" class="Symbol">_</a> <a id="5956" class="Symbol">_</a>
<a id="5958" href="Function.Related.TypeIsomorphisms.html#5908" class="Function">×-magma</a> <a id="5966" href="Function.Related.TypeIsomorphisms.html#5966" class="Bound">k</a> <a id="5968" href="Function.Related.TypeIsomorphisms.html#5968" class="Bound">ℓ</a> <a id="5970" class="Symbol">=</a> <a id="5972" class="Keyword">record</a>
  <a id="5981" class="Symbol">{</a> <a id="5983" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="5991" class="Symbol">=</a> <a id="5993" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="6003" href="Function.Related.TypeIsomorphisms.html#5966" class="Bound">k</a> <a id="6005" href="Function.Related.TypeIsomorphisms.html#5968" class="Bound">ℓ</a>
  <a id="6009" class="Symbol">}</a>

<a id="×-isSemigroup"></a><a id="6012" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6026" class="Symbol">:</a> <a id="6028" class="Symbol">∀</a> <a id="6030" href="Function.Related.TypeIsomorphisms.html#6030" class="Bound">k</a> <a id="6032" href="Function.Related.TypeIsomorphisms.html#6032" class="Bound">ℓ</a> <a id="6034" class="Symbol">→</a> <a id="6036" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="6048" class="Symbol">{</a><a id="6049" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="6059" href="Function.Related.TypeIsomorphisms.html#6032" class="Bound">ℓ</a><a id="6060" class="Symbol">}</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="6071" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="6073" href="Function.Related.TypeIsomorphisms.html#6030" class="Bound">k</a> <a id="6075" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="6076" class="Symbol">)</a> <a id="6078" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a>
<a id="6082" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6096" href="Function.Related.TypeIsomorphisms.html#6096" class="Bound">k</a> <a id="6098" href="Function.Related.TypeIsomorphisms.html#6098" class="Bound">ℓ</a> <a id="6100" class="Symbol">=</a> <a id="6102" class="Keyword">record</a>
  <a id="6111" class="Symbol">{</a> <a id="6113" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="Function.Related.TypeIsomorphisms.html#5750" class="Function">×-isMagma</a> <a id="6133" href="Function.Related.TypeIsomorphisms.html#6096" class="Bound">k</a> <a id="6135" href="Function.Related.TypeIsomorphisms.html#6098" class="Bound">ℓ</a>
  <a id="6139" class="Symbol">;</a> <a id="6141" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="6149" class="Symbol">=</a> <a id="6151" class="Symbol">λ</a> <a id="6153" href="Function.Related.TypeIsomorphisms.html#6153" class="Bound">_</a> <a id="6155" href="Function.Related.TypeIsomorphisms.html#6155" class="Bound">_</a> <a id="6157" href="Function.Related.TypeIsomorphisms.html#6157" class="Bound">_</a> <a id="6159" class="Symbol">→</a> <a id="6161" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6164" href="Function.Related.TypeIsomorphisms.html#2303" class="Function">Σ-assoc</a>
  <a id="6174" class="Symbol">}</a>

<a id="×-semigroup"></a><a id="6177" href="Function.Related.TypeIsomorphisms.html#6177" class="Function">×-semigroup</a> <a id="6189" class="Symbol">:</a> <a id="6191" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="6205" class="Symbol">→</a> <a id="6207" class="Symbol">(</a><a id="6208" href="Function.Related.TypeIsomorphisms.html#6208" class="Bound">ℓ</a> <a id="6210" class="Symbol">:</a> <a id="6212" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6217" class="Symbol">)</a> <a id="6219" class="Symbol">→</a> <a id="6221" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="6231" class="Symbol">_</a> <a id="6233" class="Symbol">_</a>
<a id="6235" href="Function.Related.TypeIsomorphisms.html#6177" class="Function">×-semigroup</a> <a id="6247" href="Function.Related.TypeIsomorphisms.html#6247" class="Bound">k</a> <a id="6249" href="Function.Related.TypeIsomorphisms.html#6249" class="Bound">ℓ</a> <a id="6251" class="Symbol">=</a> <a id="6253" class="Keyword">record</a>
  <a id="6262" class="Symbol">{</a> <a id="6264" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="6276" class="Symbol">=</a> <a id="6278" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6292" href="Function.Related.TypeIsomorphisms.html#6247" class="Bound">k</a> <a id="6294" href="Function.Related.TypeIsomorphisms.html#6249" class="Bound">ℓ</a>
  <a id="6298" class="Symbol">}</a>

<a id="×-isMonoid"></a><a id="6301" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6312" class="Symbol">:</a> <a id="6314" class="Symbol">∀</a> <a id="6316" href="Function.Related.TypeIsomorphisms.html#6316" class="Bound">k</a> <a id="6318" href="Function.Related.TypeIsomorphisms.html#6318" class="Bound">ℓ</a> <a id="6320" class="Symbol">→</a> <a id="6322" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="6331" class="Symbol">(</a><a id="6332" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="6340" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="6342" href="Function.Related.TypeIsomorphisms.html#6316" class="Bound">k</a> <a id="6344" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="6345" class="Symbol">)</a> <a id="6347" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="6351" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="6353" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6364" href="Function.Related.TypeIsomorphisms.html#6364" class="Bound">k</a> <a id="6366" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a> <a id="6368" class="Symbol">=</a> <a id="6370" class="Keyword">record</a>
  <a id="6379" class="Symbol">{</a> <a id="6381" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="6393" class="Symbol">=</a> <a id="6395" href="Function.Related.TypeIsomorphisms.html#6012" class="Function">×-isSemigroup</a> <a id="6409" href="Function.Related.TypeIsomorphisms.html#6364" class="Bound">k</a> <a id="6411" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a>
  <a id="6415" class="Symbol">;</a> <a id="6417" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="6429" class="Symbol">=</a> <a id="6431" class="Symbol">(</a><a id="6432" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6435" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6437" href="Function.Related.TypeIsomorphisms.html#2680" class="Function">×-identityˡ</a> <a id="6449" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a><a id="6450" class="Symbol">)</a> <a id="6452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6458" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6460" href="Function.Related.TypeIsomorphisms.html#2793" class="Function">×-identityʳ</a> <a id="6472" href="Function.Related.TypeIsomorphisms.html#6366" class="Bound">ℓ</a><a id="6473" class="Symbol">)</a>
  <a id="6477" class="Symbol">}</a>

<a id="×-monoid"></a><a id="6480" href="Function.Related.TypeIsomorphisms.html#6480" class="Function">×-monoid</a> <a id="6489" class="Symbol">:</a> <a id="6491" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="6505" class="Symbol">→</a> <a id="6507" class="Symbol">(</a><a id="6508" href="Function.Related.TypeIsomorphisms.html#6508" class="Bound">ℓ</a> <a id="6510" class="Symbol">:</a> <a id="6512" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6517" class="Symbol">)</a> <a id="6519" class="Symbol">→</a> <a id="6521" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="6528" class="Symbol">_</a> <a id="6530" class="Symbol">_</a>
<a id="6532" href="Function.Related.TypeIsomorphisms.html#6480" class="Function">×-monoid</a> <a id="6541" href="Function.Related.TypeIsomorphisms.html#6541" class="Bound">k</a> <a id="6543" href="Function.Related.TypeIsomorphisms.html#6543" class="Bound">ℓ</a> <a id="6545" class="Symbol">=</a> <a id="6547" class="Keyword">record</a>
  <a id="6556" class="Symbol">{</a> <a id="6558" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="6567" class="Symbol">=</a> <a id="6569" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6580" href="Function.Related.TypeIsomorphisms.html#6541" class="Bound">k</a> <a id="6582" href="Function.Related.TypeIsomorphisms.html#6543" class="Bound">ℓ</a>
  <a id="6586" class="Symbol">}</a>

<a id="×-isCommutativeMonoid"></a><a id="6589" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="6611" class="Symbol">:</a> <a id="6613" class="Symbol">∀</a> <a id="6615" href="Function.Related.TypeIsomorphisms.html#6615" class="Bound">k</a> <a id="6617" href="Function.Related.TypeIsomorphisms.html#6617" class="Bound">ℓ</a> <a id="6619" class="Symbol">→</a> <a id="6621" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="6641" class="Symbol">(</a><a id="6642" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="6650" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="6652" href="Function.Related.TypeIsomorphisms.html#6615" class="Bound">k</a> <a id="6654" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="6655" class="Symbol">)</a> <a id="6657" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="6661" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="6663" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="6685" href="Function.Related.TypeIsomorphisms.html#6685" class="Bound">k</a> <a id="6687" href="Function.Related.TypeIsomorphisms.html#6687" class="Bound">ℓ</a> <a id="6689" class="Symbol">=</a> <a id="6691" class="Keyword">record</a>
  <a id="6700" class="Symbol">{</a> <a id="6702" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="6711" class="Symbol">=</a> <a id="6713" href="Function.Related.TypeIsomorphisms.html#6301" class="Function">×-isMonoid</a> <a id="6724" href="Function.Related.TypeIsomorphisms.html#6685" class="Bound">k</a> <a id="6726" href="Function.Related.TypeIsomorphisms.html#6687" class="Bound">ℓ</a>
  <a id="6730" class="Symbol">;</a> <a id="6732" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="6741" class="Symbol">=</a> <a id="6743" class="Symbol">λ</a> <a id="6745" href="Function.Related.TypeIsomorphisms.html#6745" class="Bound">_</a> <a id="6747" href="Function.Related.TypeIsomorphisms.html#6747" class="Bound">_</a> <a id="6749" class="Symbol">→</a> <a id="6751" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="6754" class="Symbol">(</a><a id="6755" href="Function.Related.TypeIsomorphisms.html#2527" class="Function">×-comm</a> <a id="6762" class="Symbol">_</a> <a id="6764" class="Symbol">_)</a>
  <a id="6769" class="Symbol">}</a>

<a id="×-commutativeMonoid"></a><a id="6772" href="Function.Related.TypeIsomorphisms.html#6772" class="Function">×-commutativeMonoid</a> <a id="6792" class="Symbol">:</a> <a id="6794" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="6808" class="Symbol">→</a> <a id="6810" class="Symbol">(</a><a id="6811" href="Function.Related.TypeIsomorphisms.html#6811" class="Bound">ℓ</a> <a id="6813" class="Symbol">:</a> <a id="6815" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6820" class="Symbol">)</a> <a id="6822" class="Symbol">→</a> <a id="6824" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="6842" class="Symbol">_</a> <a id="6844" class="Symbol">_</a>
<a id="6846" href="Function.Related.TypeIsomorphisms.html#6772" class="Function">×-commutativeMonoid</a> <a id="6866" href="Function.Related.TypeIsomorphisms.html#6866" class="Bound">k</a> <a id="6868" href="Function.Related.TypeIsomorphisms.html#6868" class="Bound">ℓ</a> <a id="6870" class="Symbol">=</a> <a id="6872" class="Keyword">record</a>
  <a id="6881" class="Symbol">{</a> <a id="6883" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="6903" class="Symbol">=</a> <a id="6905" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="6927" href="Function.Related.TypeIsomorphisms.html#6866" class="Bound">k</a> <a id="6929" href="Function.Related.TypeIsomorphisms.html#6868" class="Bound">ℓ</a>
  <a id="6933" class="Symbol">}</a>

<a id="6936" class="Comment">-- ⊥, _⊎_ form a commutative monoid</a>

<a id="⊎-isMagma"></a><a id="6973" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="6983" class="Symbol">:</a> <a id="6985" class="Symbol">∀</a> <a id="6987" href="Function.Related.TypeIsomorphisms.html#6987" class="Bound">k</a> <a id="6989" href="Function.Related.TypeIsomorphisms.html#6989" class="Bound">ℓ</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="7001" class="Symbol">{</a><a id="7002" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="7012" href="Function.Related.TypeIsomorphisms.html#6989" class="Bound">ℓ</a><a id="7013" class="Symbol">}</a> <a id="7015" class="Symbol">(</a><a id="7016" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7024" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7026" href="Function.Related.TypeIsomorphisms.html#6987" class="Bound">k</a> <a id="7028" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7029" class="Symbol">)</a> <a id="7031" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="7035" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="7045" href="Function.Related.TypeIsomorphisms.html#7045" class="Bound">k</a> <a id="7047" href="Function.Related.TypeIsomorphisms.html#7047" class="Bound">ℓ</a> <a id="7049" class="Symbol">=</a> <a id="7051" class="Keyword">record</a>
  <a id="7060" class="Symbol">{</a> <a id="7062" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="7076" class="Symbol">=</a> <a id="7078" href="Function.Related.Propositional.html#8467" class="Function">SK-isEquivalence</a> <a id="7095" href="Function.Related.TypeIsomorphisms.html#7045" class="Bound">k</a>
  <a id="7099" class="Symbol">;</a> <a id="7101" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="7115" class="Symbol">=</a> <a id="7117" href="Data.Sum.Function.Propositional.html#3307" class="Function Operator">_⊎-cong_</a>
  <a id="7128" class="Symbol">}</a>

<a id="⊎-magma"></a><a id="7131" href="Function.Related.TypeIsomorphisms.html#7131" class="Function">⊎-magma</a> <a id="7139" class="Symbol">:</a> <a id="7141" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="7155" class="Symbol">→</a> <a id="7157" class="Symbol">(</a><a id="7158" href="Function.Related.TypeIsomorphisms.html#7158" class="Bound">ℓ</a> <a id="7160" class="Symbol">:</a> <a id="7162" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7167" class="Symbol">)</a> <a id="7169" class="Symbol">→</a> <a id="7171" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="7177" class="Symbol">_</a> <a id="7179" class="Symbol">_</a>
<a id="7181" href="Function.Related.TypeIsomorphisms.html#7131" class="Function">⊎-magma</a> <a id="7189" href="Function.Related.TypeIsomorphisms.html#7189" class="Bound">k</a> <a id="7191" href="Function.Related.TypeIsomorphisms.html#7191" class="Bound">ℓ</a> <a id="7193" class="Symbol">=</a> <a id="7195" class="Keyword">record</a>
  <a id="7204" class="Symbol">{</a> <a id="7206" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="7214" class="Symbol">=</a> <a id="7216" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="7226" href="Function.Related.TypeIsomorphisms.html#7189" class="Bound">k</a> <a id="7228" href="Function.Related.TypeIsomorphisms.html#7191" class="Bound">ℓ</a>
  <a id="7232" class="Symbol">}</a>

<a id="⊎-isSemigroup"></a><a id="7235" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7249" class="Symbol">:</a> <a id="7251" class="Symbol">∀</a> <a id="7253" href="Function.Related.TypeIsomorphisms.html#7253" class="Bound">k</a> <a id="7255" href="Function.Related.TypeIsomorphisms.html#7255" class="Bound">ℓ</a> <a id="7257" class="Symbol">→</a> <a id="7259" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="7271" class="Symbol">{</a><a id="7272" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="7282" href="Function.Related.TypeIsomorphisms.html#7255" class="Bound">ℓ</a><a id="7283" class="Symbol">}</a> <a id="7285" class="Symbol">(</a><a id="7286" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7294" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7296" href="Function.Related.TypeIsomorphisms.html#7253" class="Bound">k</a> <a id="7298" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7299" class="Symbol">)</a> <a id="7301" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a>
<a id="7305" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7319" href="Function.Related.TypeIsomorphisms.html#7319" class="Bound">k</a> <a id="7321" href="Function.Related.TypeIsomorphisms.html#7321" class="Bound">ℓ</a> <a id="7323" class="Symbol">=</a> <a id="7325" class="Keyword">record</a>
  <a id="7334" class="Symbol">{</a> <a id="7336" href="Algebra.Structures.html#3365" class="Field">isMagma</a> <a id="7344" class="Symbol">=</a> <a id="7346" href="Function.Related.TypeIsomorphisms.html#6973" class="Function">⊎-isMagma</a> <a id="7356" href="Function.Related.TypeIsomorphisms.html#7319" class="Bound">k</a> <a id="7358" href="Function.Related.TypeIsomorphisms.html#7321" class="Bound">ℓ</a>
  <a id="7362" class="Symbol">;</a> <a id="7364" href="Algebra.Structures.html#3389" class="Field">assoc</a>   <a id="7372" class="Symbol">=</a> <a id="7374" class="Symbol">λ</a> <a id="7376" href="Function.Related.TypeIsomorphisms.html#7376" class="Bound">A</a> <a id="7378" href="Function.Related.TypeIsomorphisms.html#7378" class="Bound">B</a> <a id="7380" href="Function.Related.TypeIsomorphisms.html#7380" class="Bound">C</a> <a id="7382" class="Symbol">→</a> <a id="7384" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Function.Related.TypeIsomorphisms.html#3419" class="Function">⊎-assoc</a> <a id="7396" href="Function.Related.TypeIsomorphisms.html#7321" class="Bound">ℓ</a> <a id="7398" href="Function.Related.TypeIsomorphisms.html#7376" class="Bound">A</a> <a id="7400" href="Function.Related.TypeIsomorphisms.html#7378" class="Bound">B</a> <a id="7402" href="Function.Related.TypeIsomorphisms.html#7380" class="Bound">C</a><a id="7403" class="Symbol">)</a>
  <a id="7407" class="Symbol">}</a>

<a id="⊎-semigroup"></a><a id="7410" href="Function.Related.TypeIsomorphisms.html#7410" class="Function">⊎-semigroup</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="7438" class="Symbol">→</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Function.Related.TypeIsomorphisms.html#7441" class="Bound">ℓ</a> <a id="7443" class="Symbol">:</a> <a id="7445" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7450" class="Symbol">)</a> <a id="7452" class="Symbol">→</a> <a id="7454" href="Algebra.Bundles.html#4756" class="Record">Semigroup</a> <a id="7464" class="Symbol">_</a> <a id="7466" class="Symbol">_</a>
<a id="7468" href="Function.Related.TypeIsomorphisms.html#7410" class="Function">⊎-semigroup</a> <a id="7480" href="Function.Related.TypeIsomorphisms.html#7480" class="Bound">k</a> <a id="7482" href="Function.Related.TypeIsomorphisms.html#7482" class="Bound">ℓ</a> <a id="7484" class="Symbol">=</a> <a id="7486" class="Keyword">record</a>
  <a id="7495" class="Symbol">{</a> <a id="7497" href="Algebra.Bundles.html#4924" class="Field">isSemigroup</a> <a id="7509" class="Symbol">=</a> <a id="7511" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7525" href="Function.Related.TypeIsomorphisms.html#7480" class="Bound">k</a> <a id="7527" href="Function.Related.TypeIsomorphisms.html#7482" class="Bound">ℓ</a>
  <a id="7531" class="Symbol">}</a>

<a id="⊎-isMonoid"></a><a id="7534" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7545" class="Symbol">:</a> <a id="7547" class="Symbol">∀</a> <a id="7549" href="Function.Related.TypeIsomorphisms.html#7549" class="Bound">k</a> <a id="7551" href="Function.Related.TypeIsomorphisms.html#7551" class="Bound">ℓ</a> <a id="7553" class="Symbol">→</a> <a id="7555" href="Algebra.Structures.html#4754" class="Record">IsMonoid</a> <a id="7564" class="Symbol">(</a><a id="7565" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7573" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7575" href="Function.Related.TypeIsomorphisms.html#7549" class="Bound">k</a> <a id="7577" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7578" class="Symbol">)</a> <a id="7580" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="7584" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="7586" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7597" href="Function.Related.TypeIsomorphisms.html#7597" class="Bound">k</a> <a id="7599" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a> <a id="7601" class="Symbol">=</a> <a id="7603" class="Keyword">record</a>
  <a id="7612" class="Symbol">{</a> <a id="7614" href="Algebra.Structures.html#4815" class="Field">isSemigroup</a> <a id="7626" class="Symbol">=</a> <a id="7628" href="Function.Related.TypeIsomorphisms.html#7235" class="Function">⊎-isSemigroup</a> <a id="7642" href="Function.Related.TypeIsomorphisms.html#7597" class="Bound">k</a> <a id="7644" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a>
  <a id="7648" class="Symbol">;</a> <a id="7650" href="Algebra.Structures.html#4847" class="Field">identity</a>    <a id="7662" class="Symbol">=</a> <a id="7664" class="Symbol">(</a><a id="7665" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7668" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7670" href="Function.Related.TypeIsomorphisms.html#3854" class="Function">⊎-identityˡ</a> <a id="7682" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a><a id="7683" class="Symbol">)</a> <a id="7685" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7687" class="Symbol">(</a><a id="7688" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7691" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7693" href="Function.Related.TypeIsomorphisms.html#4015" class="Function">⊎-identityʳ</a> <a id="7705" href="Function.Related.TypeIsomorphisms.html#7599" class="Bound">ℓ</a><a id="7706" class="Symbol">)</a>
  <a id="7710" class="Symbol">}</a>

<a id="⊎-monoid"></a><a id="7713" href="Function.Related.TypeIsomorphisms.html#7713" class="Function">⊎-monoid</a> <a id="7722" class="Symbol">:</a> <a id="7724" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="7738" class="Symbol">→</a> <a id="7740" class="Symbol">(</a><a id="7741" href="Function.Related.TypeIsomorphisms.html#7741" class="Bound">ℓ</a> <a id="7743" class="Symbol">:</a> <a id="7745" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7750" class="Symbol">)</a> <a id="7752" class="Symbol">→</a> <a id="7754" href="Algebra.Bundles.html#7315" class="Record">Monoid</a> <a id="7761" class="Symbol">_</a> <a id="7763" class="Symbol">_</a>
<a id="7765" href="Function.Related.TypeIsomorphisms.html#7713" class="Function">⊎-monoid</a> <a id="7774" href="Function.Related.TypeIsomorphisms.html#7774" class="Bound">k</a> <a id="7776" href="Function.Related.TypeIsomorphisms.html#7776" class="Bound">ℓ</a> <a id="7778" class="Symbol">=</a> <a id="7780" class="Keyword">record</a>
  <a id="7789" class="Symbol">{</a> <a id="7791" href="Algebra.Bundles.html#7494" class="Field">isMonoid</a> <a id="7800" class="Symbol">=</a> <a id="7802" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7813" href="Function.Related.TypeIsomorphisms.html#7774" class="Bound">k</a> <a id="7815" href="Function.Related.TypeIsomorphisms.html#7776" class="Bound">ℓ</a>
  <a id="7819" class="Symbol">}</a>

<a id="⊎-isCommutativeMonoid"></a><a id="7822" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="7844" class="Symbol">:</a> <a id="7846" class="Symbol">∀</a> <a id="7848" href="Function.Related.TypeIsomorphisms.html#7848" class="Bound">k</a> <a id="7850" href="Function.Related.TypeIsomorphisms.html#7850" class="Bound">ℓ</a> <a id="7852" class="Symbol">→</a> <a id="7854" href="Algebra.Structures.html#5164" class="Record">IsCommutativeMonoid</a> <a id="7874" class="Symbol">(</a><a id="7875" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="7883" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="7885" href="Function.Related.TypeIsomorphisms.html#7848" class="Bound">k</a> <a id="7887" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="7888" class="Symbol">)</a> <a id="7890" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="7894" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="7896" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="7918" href="Function.Related.TypeIsomorphisms.html#7918" class="Bound">k</a> <a id="7920" href="Function.Related.TypeIsomorphisms.html#7920" class="Bound">ℓ</a> <a id="7922" class="Symbol">=</a> <a id="7924" class="Keyword">record</a>
  <a id="7933" class="Symbol">{</a> <a id="7935" href="Algebra.Structures.html#5236" class="Field">isMonoid</a> <a id="7944" class="Symbol">=</a> <a id="7946" href="Function.Related.TypeIsomorphisms.html#7534" class="Function">⊎-isMonoid</a> <a id="7957" href="Function.Related.TypeIsomorphisms.html#7918" class="Bound">k</a> <a id="7959" href="Function.Related.TypeIsomorphisms.html#7920" class="Bound">ℓ</a>
  <a id="7963" class="Symbol">;</a> <a id="7965" href="Algebra.Structures.html#5264" class="Field">comm</a>     <a id="7974" class="Symbol">=</a> <a id="7976" class="Symbol">λ</a> <a id="7978" href="Function.Related.TypeIsomorphisms.html#7978" class="Bound">_</a> <a id="7980" href="Function.Related.TypeIsomorphisms.html#7980" class="Bound">_</a> <a id="7982" class="Symbol">→</a> <a id="7984" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="7987" class="Symbol">(</a><a id="7988" href="Function.Related.TypeIsomorphisms.html#3709" class="Function">⊎-comm</a> <a id="7995" class="Symbol">_</a> <a id="7997" class="Symbol">_)</a>
  <a id="8002" class="Symbol">}</a>

<a id="⊎-commutativeMonoid"></a><a id="8005" href="Function.Related.TypeIsomorphisms.html#8005" class="Function">⊎-commutativeMonoid</a> <a id="8025" class="Symbol">:</a> <a id="8027" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="8041" class="Symbol">→</a> <a id="8043" class="Symbol">(</a><a id="8044" href="Function.Related.TypeIsomorphisms.html#8044" class="Bound">ℓ</a> <a id="8046" class="Symbol">:</a> <a id="8048" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8053" class="Symbol">)</a> <a id="8055" class="Symbol">→</a>
                      <a id="8079" href="Algebra.Bundles.html#7886" class="Record">CommutativeMonoid</a> <a id="8097" class="Symbol">_</a> <a id="8099" class="Symbol">_</a>
<a id="8101" href="Function.Related.TypeIsomorphisms.html#8005" class="Function">⊎-commutativeMonoid</a> <a id="8121" href="Function.Related.TypeIsomorphisms.html#8121" class="Bound">k</a> <a id="8123" href="Function.Related.TypeIsomorphisms.html#8123" class="Bound">ℓ</a> <a id="8125" class="Symbol">=</a> <a id="8127" class="Keyword">record</a>
  <a id="8136" class="Symbol">{</a> <a id="8138" href="Algebra.Bundles.html#8120" class="Field">isCommutativeMonoid</a> <a id="8158" class="Symbol">=</a> <a id="8160" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="8182" href="Function.Related.TypeIsomorphisms.html#8121" class="Bound">k</a> <a id="8184" href="Function.Related.TypeIsomorphisms.html#8123" class="Bound">ℓ</a>
  <a id="8188" class="Symbol">}</a>

<a id="×-⊎-isCommutativeSemiring"></a><a id="8191" href="Function.Related.TypeIsomorphisms.html#8191" class="Function">×-⊎-isCommutativeSemiring</a> <a id="8217" class="Symbol">:</a> <a id="8219" class="Symbol">∀</a> <a id="8221" href="Function.Related.TypeIsomorphisms.html#8221" class="Bound">k</a> <a id="8223" href="Function.Related.TypeIsomorphisms.html#8223" class="Bound">ℓ</a> <a id="8225" class="Symbol">→</a>
  <a id="8229" href="Algebra.Structures.html#15663" class="Record">IsCommutativeSemiring</a> <a id="8251" class="Symbol">(</a><a id="8252" href="Function.Related.Propositional.html#2343" class="Function">Related</a> <a id="8260" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="8262" href="Function.Related.TypeIsomorphisms.html#8221" class="Bound">k</a> <a id="8264" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a><a id="8265" class="Symbol">)</a> <a id="8267" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a> <a id="8271" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a> <a id="8275" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="8277" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="8279" href="Function.Related.TypeIsomorphisms.html#8191" class="Function">×-⊎-isCommutativeSemiring</a> <a id="8305" href="Function.Related.TypeIsomorphisms.html#8305" class="Bound">k</a> <a id="8307" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a> <a id="8309" class="Symbol">=</a> <a id="8311" href="Algebra.Structures.Biased.html#5335" class="Function">isCommutativeSemiringˡ</a> <a id="8334" class="Keyword">record</a>
  <a id="8343" class="Symbol">{</a> <a id="8345" href="Algebra.Structures.Biased.html#4400" class="Field">+-isCommutativeMonoid</a> <a id="8367" class="Symbol">=</a> <a id="8369" href="Function.Related.TypeIsomorphisms.html#7822" class="Function">⊎-isCommutativeMonoid</a> <a id="8391" href="Function.Related.TypeIsomorphisms.html#8305" class="Bound">k</a> <a id="8393" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a>
  <a id="8397" class="Symbol">;</a> <a id="8399" href="Algebra.Structures.Biased.html#4453" class="Field">*-isCommutativeMonoid</a> <a id="8421" class="Symbol">=</a> <a id="8423" href="Function.Related.TypeIsomorphisms.html#6589" class="Function">×-isCommutativeMonoid</a> <a id="8445" href="Function.Related.TypeIsomorphisms.html#8305" class="Bound">k</a> <a id="8447" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a>
  <a id="8451" class="Symbol">;</a> <a id="8453" href="Algebra.Structures.Biased.html#4506" class="Field">distribʳ</a>              <a id="8475" class="Symbol">=</a> <a id="8477" class="Symbol">λ</a> <a id="8479" href="Function.Related.TypeIsomorphisms.html#8479" class="Bound">_</a> <a id="8481" href="Function.Related.TypeIsomorphisms.html#8481" class="Bound">_</a> <a id="8483" href="Function.Related.TypeIsomorphisms.html#8483" class="Bound">_</a> <a id="8485" class="Symbol">→</a> <a id="8487" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="8490" href="Function.Related.TypeIsomorphisms.html#5304" class="Function">×-distribʳ-⊎</a>
  <a id="8505" class="Symbol">;</a> <a id="8507" href="Algebra.Structures.Biased.html#4555" class="Field">zeroˡ</a>                 <a id="8529" class="Symbol">=</a> <a id="8531" href="Function.Related.Propositional.html#2470" class="Function">↔⇒</a> <a id="8534" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8536" href="Function.Related.TypeIsomorphisms.html#3019" class="Function">×-zeroˡ</a> <a id="8544" href="Function.Related.TypeIsomorphisms.html#8307" class="Bound">ℓ</a>
  <a id="8548" class="Symbol">}</a>

<a id="×-⊎-commutativeSemiring"></a><a id="8551" href="Function.Related.TypeIsomorphisms.html#8551" class="Function">×-⊎-commutativeSemiring</a> <a id="8575" class="Symbol">:</a> <a id="8577" href="Function.Related.Propositional.html#3116" class="Datatype">SymmetricKind</a> <a id="8591" class="Symbol">→</a> <a id="8593" class="Symbol">(</a><a id="8594" href="Function.Related.TypeIsomorphisms.html#8594" class="Bound">ℓ</a> <a id="8596" class="Symbol">:</a> <a id="8598" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8603" class="Symbol">)</a> <a id="8605" class="Symbol">→</a>
                          <a id="8633" href="Algebra.Bundles.html#19580" class="Record">CommutativeSemiring</a> <a id="8653" class="Symbol">(</a><a id="8654" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="8664" href="Function.Related.TypeIsomorphisms.html#8594" class="Bound">ℓ</a><a id="8665" class="Symbol">)</a> <a id="8667" href="Function.Related.TypeIsomorphisms.html#8594" class="Bound">ℓ</a>
<a id="8669" href="Function.Related.TypeIsomorphisms.html#8551" class="Function">×-⊎-commutativeSemiring</a> <a id="8693" href="Function.Related.TypeIsomorphisms.html#8693" class="Bound">k</a> <a id="8695" href="Function.Related.TypeIsomorphisms.html#8695" class="Bound">ℓ</a> <a id="8697" class="Symbol">=</a> <a id="8699" class="Keyword">record</a>
  <a id="8708" class="Symbol">{</a> <a id="8710" href="Algebra.Bundles.html#19915" class="Field">isCommutativeSemiring</a> <a id="8732" class="Symbol">=</a> <a id="8734" href="Function.Related.TypeIsomorphisms.html#8191" class="Function">×-⊎-isCommutativeSemiring</a> <a id="8760" href="Function.Related.TypeIsomorphisms.html#8693" class="Bound">k</a> <a id="8762" href="Function.Related.TypeIsomorphisms.html#8695" class="Bound">ℓ</a>
  <a id="8766" class="Symbol">}</a>

<a id="8769" class="Comment">------------------------------------------------------------------------</a>
<a id="8842" class="Comment">-- Some reordering lemmas</a>

<a id="ΠΠ↔ΠΠ"></a><a id="8869" href="Function.Related.TypeIsomorphisms.html#8869" class="Function">ΠΠ↔ΠΠ</a> <a id="8875" class="Symbol">:</a> <a id="8877" class="Symbol">∀</a> <a id="8879" class="Symbol">{</a><a id="8880" href="Function.Related.TypeIsomorphisms.html#8880" class="Bound">a</a> <a id="8882" href="Function.Related.TypeIsomorphisms.html#8882" class="Bound">b</a> <a id="8884" href="Function.Related.TypeIsomorphisms.html#8884" class="Bound">p</a><a id="8885" class="Symbol">}</a> <a id="8887" class="Symbol">{</a><a id="8888" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a> <a id="8890" class="Symbol">:</a> <a id="8892" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8896" href="Function.Related.TypeIsomorphisms.html#8880" class="Bound">a</a><a id="8897" class="Symbol">}</a> <a id="8899" class="Symbol">{</a><a id="8900" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a> <a id="8902" class="Symbol">:</a> <a id="8904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8908" href="Function.Related.TypeIsomorphisms.html#8882" class="Bound">b</a><a id="8909" class="Symbol">}</a> <a id="8911" class="Symbol">(</a><a id="8912" href="Function.Related.TypeIsomorphisms.html#8912" class="Bound">P</a> <a id="8914" class="Symbol">:</a> <a id="8916" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a> <a id="8918" class="Symbol">→</a> <a id="8920" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a> <a id="8922" class="Symbol">→</a> <a id="8924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8928" href="Function.Related.TypeIsomorphisms.html#8884" class="Bound">p</a><a id="8929" class="Symbol">)</a> <a id="8931" class="Symbol">→</a>
        <a id="8941" class="Symbol">((</a><a id="8943" href="Function.Related.TypeIsomorphisms.html#8943" class="Bound">x</a> <a id="8945" class="Symbol">:</a> <a id="8947" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a><a id="8948" class="Symbol">)</a> <a id="8950" class="Symbol">(</a><a id="8951" href="Function.Related.TypeIsomorphisms.html#8951" class="Bound">y</a> <a id="8953" class="Symbol">:</a> <a id="8955" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a><a id="8956" class="Symbol">)</a> <a id="8958" class="Symbol">→</a> <a id="8960" href="Function.Related.TypeIsomorphisms.html#8912" class="Bound">P</a> <a id="8962" href="Function.Related.TypeIsomorphisms.html#8943" class="Bound">x</a> <a id="8964" href="Function.Related.TypeIsomorphisms.html#8951" class="Bound">y</a><a id="8965" class="Symbol">)</a> <a id="8967" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="8969" class="Symbol">((</a><a id="8971" href="Function.Related.TypeIsomorphisms.html#8971" class="Bound">y</a> <a id="8973" class="Symbol">:</a> <a id="8975" href="Function.Related.TypeIsomorphisms.html#8900" class="Bound">B</a><a id="8976" class="Symbol">)</a> <a id="8978" class="Symbol">(</a><a id="8979" href="Function.Related.TypeIsomorphisms.html#8979" class="Bound">x</a> <a id="8981" class="Symbol">:</a> <a id="8983" href="Function.Related.TypeIsomorphisms.html#8888" class="Bound">A</a><a id="8984" class="Symbol">)</a> <a id="8986" class="Symbol">→</a> <a id="8988" href="Function.Related.TypeIsomorphisms.html#8912" class="Bound">P</a> <a id="8990" href="Function.Related.TypeIsomorphisms.html#8979" class="Bound">x</a> <a id="8992" href="Function.Related.TypeIsomorphisms.html#8971" class="Bound">y</a><a id="8993" class="Symbol">)</a>
<a id="8995" href="Function.Related.TypeIsomorphisms.html#8869" class="Function">ΠΠ↔ΠΠ</a> <a id="9001" class="Symbol">_</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="9011" href="Function.Base.html#1657" class="Function">flip</a> <a id="9016" href="Function.Base.html#1657" class="Function">flip</a> <a id="9021" class="Symbol">(λ</a> <a id="9024" href="Function.Related.TypeIsomorphisms.html#9024" class="Bound">_</a> <a id="9026" class="Symbol">→</a> <a id="9028" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9032" class="Symbol">)</a> <a id="9034" class="Symbol">(λ</a> <a id="9037" href="Function.Related.TypeIsomorphisms.html#9037" class="Bound">_</a> <a id="9039" class="Symbol">→</a> <a id="9041" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9045" class="Symbol">)</a>

<a id="∃∃↔∃∃"></a><a id="9048" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a> <a id="9054" class="Symbol">:</a> <a id="9056" class="Symbol">∀</a> <a id="9058" class="Symbol">{</a><a id="9059" href="Function.Related.TypeIsomorphisms.html#9059" class="Bound">a</a> <a id="9061" href="Function.Related.TypeIsomorphisms.html#9061" class="Bound">b</a> <a id="9063" href="Function.Related.TypeIsomorphisms.html#9063" class="Bound">p</a><a id="9064" class="Symbol">}</a> <a id="9066" class="Symbol">{</a><a id="9067" href="Function.Related.TypeIsomorphisms.html#9067" class="Bound">A</a> <a id="9069" class="Symbol">:</a> <a id="9071" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9075" href="Function.Related.TypeIsomorphisms.html#9059" class="Bound">a</a><a id="9076" class="Symbol">}</a> <a id="9078" class="Symbol">{</a><a id="9079" href="Function.Related.TypeIsomorphisms.html#9079" class="Bound">B</a> <a id="9081" class="Symbol">:</a> <a id="9083" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9087" href="Function.Related.TypeIsomorphisms.html#9061" class="Bound">b</a><a id="9088" class="Symbol">}</a> <a id="9090" class="Symbol">(</a><a id="9091" href="Function.Related.TypeIsomorphisms.html#9091" class="Bound">P</a> <a id="9093" class="Symbol">:</a> <a id="9095" href="Function.Related.TypeIsomorphisms.html#9067" class="Bound">A</a> <a id="9097" class="Symbol">→</a> <a id="9099" href="Function.Related.TypeIsomorphisms.html#9079" class="Bound">B</a> <a id="9101" class="Symbol">→</a> <a id="9103" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9107" href="Function.Related.TypeIsomorphisms.html#9063" class="Bound">p</a><a id="9108" class="Symbol">)</a> <a id="9110" class="Symbol">→</a>
        <a id="9120" class="Symbol">(</a><a id="9121" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9124" class="Symbol">λ</a> <a id="9126" href="Function.Related.TypeIsomorphisms.html#9126" class="Bound">x</a> <a id="9128" href="Function.Related.TypeIsomorphisms.html#9128" class="Bound">y</a> <a id="9130" class="Symbol">→</a> <a id="9132" href="Function.Related.TypeIsomorphisms.html#9091" class="Bound">P</a> <a id="9134" href="Function.Related.TypeIsomorphisms.html#9126" class="Bound">x</a> <a id="9136" href="Function.Related.TypeIsomorphisms.html#9128" class="Bound">y</a><a id="9137" class="Symbol">)</a> <a id="9139" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="9141" class="Symbol">(</a><a id="9142" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9145" class="Symbol">λ</a> <a id="9147" href="Function.Related.TypeIsomorphisms.html#9147" class="Bound">y</a> <a id="9149" href="Function.Related.TypeIsomorphisms.html#9149" class="Bound">x</a> <a id="9151" class="Symbol">→</a> <a id="9153" href="Function.Related.TypeIsomorphisms.html#9091" class="Bound">P</a> <a id="9155" href="Function.Related.TypeIsomorphisms.html#9149" class="Bound">x</a> <a id="9157" href="Function.Related.TypeIsomorphisms.html#9147" class="Bound">y</a><a id="9158" class="Symbol">)</a>
<a id="9160" href="Function.Related.TypeIsomorphisms.html#9048" class="Function">∃∃↔∃∃</a> <a id="9166" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9168" class="Symbol">=</a> <a id="9170" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="9176" href="Function.Related.TypeIsomorphisms.html#9220" class="Function">to</a> <a id="9179" href="Function.Related.TypeIsomorphisms.html#9303" class="Function">from</a> <a id="9184" class="Symbol">(λ</a> <a id="9187" href="Function.Related.TypeIsomorphisms.html#9187" class="Bound">_</a> <a id="9189" class="Symbol">→</a> <a id="9191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9195" class="Symbol">)</a> <a id="9197" class="Symbol">(λ</a> <a id="9200" href="Function.Related.TypeIsomorphisms.html#9200" class="Bound">_</a> <a id="9202" class="Symbol">→</a> <a id="9204" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9208" class="Symbol">)</a>
  <a id="9212" class="Keyword">where</a>
  <a id="9220" href="Function.Related.TypeIsomorphisms.html#9220" class="Function">to</a> <a id="9223" class="Symbol">:</a> <a id="9225" class="Symbol">(</a><a id="9226" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9229" class="Symbol">λ</a> <a id="9231" href="Function.Related.TypeIsomorphisms.html#9231" class="Bound">x</a> <a id="9233" href="Function.Related.TypeIsomorphisms.html#9233" class="Bound">y</a> <a id="9235" class="Symbol">→</a> <a id="9237" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9239" href="Function.Related.TypeIsomorphisms.html#9231" class="Bound">x</a> <a id="9241" href="Function.Related.TypeIsomorphisms.html#9233" class="Bound">y</a><a id="9242" class="Symbol">)</a> <a id="9244" class="Symbol">→</a> <a id="9246" class="Symbol">(</a><a id="9247" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9250" class="Symbol">λ</a> <a id="9252" href="Function.Related.TypeIsomorphisms.html#9252" class="Bound">y</a> <a id="9254" href="Function.Related.TypeIsomorphisms.html#9254" class="Bound">x</a> <a id="9256" class="Symbol">→</a> <a id="9258" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9260" href="Function.Related.TypeIsomorphisms.html#9254" class="Bound">x</a> <a id="9262" href="Function.Related.TypeIsomorphisms.html#9252" class="Bound">y</a><a id="9263" class="Symbol">)</a>
  <a id="9267" href="Function.Related.TypeIsomorphisms.html#9220" class="Function">to</a> <a id="9270" class="Symbol">(</a><a id="9271" href="Function.Related.TypeIsomorphisms.html#9271" class="Bound">x</a> <a id="9273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9275" href="Function.Related.TypeIsomorphisms.html#9275" class="Bound">y</a> <a id="9277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9279" href="Function.Related.TypeIsomorphisms.html#9279" class="Bound">Pxy</a><a id="9282" class="Symbol">)</a> <a id="9284" class="Symbol">=</a> <a id="9286" class="Symbol">(</a><a id="9287" href="Function.Related.TypeIsomorphisms.html#9275" class="Bound">y</a> <a id="9289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9291" href="Function.Related.TypeIsomorphisms.html#9271" class="Bound">x</a> <a id="9293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9295" href="Function.Related.TypeIsomorphisms.html#9279" class="Bound">Pxy</a><a id="9298" class="Symbol">)</a>

  <a id="9303" href="Function.Related.TypeIsomorphisms.html#9303" class="Function">from</a> <a id="9308" class="Symbol">:</a> <a id="9310" class="Symbol">(</a><a id="9311" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9314" class="Symbol">λ</a> <a id="9316" href="Function.Related.TypeIsomorphisms.html#9316" class="Bound">y</a> <a id="9318" href="Function.Related.TypeIsomorphisms.html#9318" class="Bound">x</a> <a id="9320" class="Symbol">→</a> <a id="9322" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9324" href="Function.Related.TypeIsomorphisms.html#9318" class="Bound">x</a> <a id="9326" href="Function.Related.TypeIsomorphisms.html#9316" class="Bound">y</a><a id="9327" class="Symbol">)</a> <a id="9329" class="Symbol">→</a> <a id="9331" class="Symbol">(</a><a id="9332" href="Data.Product.Base.html#907" class="Function">∃₂</a> <a id="9335" class="Symbol">λ</a> <a id="9337" href="Function.Related.TypeIsomorphisms.html#9337" class="Bound">x</a> <a id="9339" href="Function.Related.TypeIsomorphisms.html#9339" class="Bound">y</a> <a id="9341" class="Symbol">→</a> <a id="9343" href="Function.Related.TypeIsomorphisms.html#9166" class="Bound">P</a> <a id="9345" href="Function.Related.TypeIsomorphisms.html#9337" class="Bound">x</a> <a id="9347" href="Function.Related.TypeIsomorphisms.html#9339" class="Bound">y</a><a id="9348" class="Symbol">)</a>
  <a id="9352" href="Function.Related.TypeIsomorphisms.html#9303" class="Function">from</a> <a id="9357" class="Symbol">(</a><a id="9358" href="Function.Related.TypeIsomorphisms.html#9358" class="Bound">y</a> <a id="9360" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9362" href="Function.Related.TypeIsomorphisms.html#9362" class="Bound">x</a> <a id="9364" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9366" href="Function.Related.TypeIsomorphisms.html#9366" class="Bound">Pxy</a><a id="9369" class="Symbol">)</a> <a id="9371" class="Symbol">=</a> <a id="9373" class="Symbol">(</a><a id="9374" href="Function.Related.TypeIsomorphisms.html#9362" class="Bound">x</a> <a id="9376" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9378" href="Function.Related.TypeIsomorphisms.html#9358" class="Bound">y</a> <a id="9380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9382" href="Function.Related.TypeIsomorphisms.html#9366" class="Bound">Pxy</a><a id="9385" class="Symbol">)</a>

<a id="9388" class="Comment">------------------------------------------------------------------------</a>
<a id="9461" class="Comment">-- Implicit and explicit function spaces are isomorphic</a>

<a id="Π↔Π"></a><a id="9518" href="Function.Related.TypeIsomorphisms.html#9518" class="Function">Π↔Π</a> <a id="9522" class="Symbol">:</a> <a id="9524" class="Symbol">∀</a> <a id="9526" class="Symbol">{</a><a id="9527" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a> <a id="9529" class="Symbol">:</a> <a id="9531" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9535" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="9536" class="Symbol">}</a> <a id="9538" class="Symbol">{</a><a id="9539" href="Function.Related.TypeIsomorphisms.html#9539" class="Bound">B</a> <a id="9541" class="Symbol">:</a> <a id="9543" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a> <a id="9545" class="Symbol">→</a> <a id="9547" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9551" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="9552" class="Symbol">}</a> <a id="9554" class="Symbol">→</a>
      <a id="9562" class="Symbol">((</a><a id="9564" href="Function.Related.TypeIsomorphisms.html#9564" class="Bound">x</a> <a id="9566" class="Symbol">:</a> <a id="9568" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a><a id="9569" class="Symbol">)</a> <a id="9571" class="Symbol">→</a> <a id="9573" href="Function.Related.TypeIsomorphisms.html#9539" class="Bound">B</a> <a id="9575" href="Function.Related.TypeIsomorphisms.html#9564" class="Bound">x</a><a id="9576" class="Symbol">)</a> <a id="9578" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="9580" class="Symbol">({</a><a id="9582" href="Function.Related.TypeIsomorphisms.html#9582" class="Bound">x</a> <a id="9584" class="Symbol">:</a> <a id="9586" href="Function.Related.TypeIsomorphisms.html#9527" class="Bound">A</a><a id="9587" class="Symbol">}</a> <a id="9589" class="Symbol">→</a> <a id="9591" href="Function.Related.TypeIsomorphisms.html#9539" class="Bound">B</a> <a id="9593" href="Function.Related.TypeIsomorphisms.html#9582" class="Bound">x</a><a id="9594" class="Symbol">)</a>
<a id="9596" href="Function.Related.TypeIsomorphisms.html#9518" class="Function">Π↔Π</a> <a id="9600" class="Symbol">=</a> <a id="9602" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="9608" href="Function.Base.html#2677" class="Function Operator">_$-</a> <a id="9612" href="Function.Base.html#2780" class="Function">λ-</a> <a id="9615" class="Symbol">(λ</a> <a id="9618" href="Function.Related.TypeIsomorphisms.html#9618" class="Bound">_</a> <a id="9620" class="Symbol">→</a> <a id="9622" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9626" class="Symbol">)</a> <a id="9628" class="Symbol">(λ</a> <a id="9631" href="Function.Related.TypeIsomorphisms.html#9631" class="Bound">_</a> <a id="9633" class="Symbol">→</a> <a id="9635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="9639" class="Symbol">)</a>

<a id="9642" class="Comment">------------------------------------------------------------------------</a>
<a id="9715" class="Comment">-- _→_ preserves the symmetric relations</a>

<a id="→-cong-⇔"></a><a id="9757" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a> <a id="9766" class="Symbol">:</a> <a id="9768" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="9770" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="9772" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="9774" class="Symbol">→</a> <a id="9776" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="9778" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="9780" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a> <a id="9782" class="Symbol">→</a> <a id="9784" class="Symbol">(</a><a id="9785" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="9787" class="Symbol">→</a> <a id="9789" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="9790" class="Symbol">)</a> <a id="9792" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="9794" class="Symbol">(</a><a id="9795" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="9797" class="Symbol">→</a> <a id="9799" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a><a id="9800" class="Symbol">)</a>
<a id="9802" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a> <a id="9811" href="Function.Related.TypeIsomorphisms.html#9811" class="Bound">A⇔B</a> <a id="9815" href="Function.Related.TypeIsomorphisms.html#9815" class="Bound">C⇔D</a> <a id="9819" class="Symbol">=</a> <a id="9821" href="Function.Bundles.html#13497" class="Function">mk⇔</a>
  <a id="9827" class="Symbol">(λ</a> <a id="9830" href="Function.Related.TypeIsomorphisms.html#9830" class="Bound">f</a> <a id="9832" class="Symbol">→</a> <a id="9834" href="Function.Bundles.html#4808" class="Field">to</a> <a id="9837" href="Function.Related.TypeIsomorphisms.html#9815" class="Bound">C⇔D</a> <a id="9841" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9843" href="Function.Related.TypeIsomorphisms.html#9830" class="Bound">f</a> <a id="9845" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9847" href="Function.Bundles.html#4832" class="Field">from</a> <a id="9852" href="Function.Related.TypeIsomorphisms.html#9811" class="Bound">A⇔B</a><a id="9855" class="Symbol">)</a>
  <a id="9859" class="Symbol">(λ</a> <a id="9862" href="Function.Related.TypeIsomorphisms.html#9862" class="Bound">f</a> <a id="9864" class="Symbol">→</a> <a id="9866" href="Function.Bundles.html#4832" class="Field">from</a> <a id="9871" href="Function.Related.TypeIsomorphisms.html#9815" class="Bound">C⇔D</a> <a id="9875" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9877" href="Function.Related.TypeIsomorphisms.html#9862" class="Bound">f</a> <a id="9879" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="9881" href="Function.Bundles.html#4808" class="Field">to</a> <a id="9884" href="Function.Related.TypeIsomorphisms.html#9811" class="Bound">A⇔B</a><a id="9887" class="Symbol">)</a>
  <a id="9891" class="Keyword">where</a> <a id="9897" class="Keyword">open</a> <a id="9902" href="Function.Bundles.html#4750" class="Module">Equivalence</a>

<a id="→-cong-↔"></a><a id="9915" href="Function.Related.TypeIsomorphisms.html#9915" class="Function">→-cong-↔</a> <a id="9924" class="Symbol">:</a> <a id="9926" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="9941" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="9943" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a> <a id="9945" class="Symbol">→</a> <a id="9947" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="9962" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="9964" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a> <a id="9966" class="Symbol">→</a>
             <a id="9981" class="Symbol">{</a><a id="9982" href="Function.Related.TypeIsomorphisms.html#9982" class="Bound">A</a> <a id="9984" class="Symbol">:</a> <a id="9986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9990" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="9991" class="Symbol">}</a> <a id="9993" class="Symbol">{</a><a id="9994" href="Function.Related.TypeIsomorphisms.html#9994" class="Bound">B</a> <a id="9996" class="Symbol">:</a> <a id="9998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10002" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="10003" class="Symbol">}</a> <a id="10005" class="Symbol">{</a><a id="10006" href="Function.Related.TypeIsomorphisms.html#10006" class="Bound">C</a> <a id="10008" class="Symbol">:</a> <a id="10010" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10014" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="10015" class="Symbol">}</a> <a id="10017" class="Symbol">{</a><a id="10018" href="Function.Related.TypeIsomorphisms.html#10018" class="Bound">D</a> <a id="10020" class="Symbol">:</a> <a id="10022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10026" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a><a id="10027" class="Symbol">}</a> <a id="10029" class="Symbol">→</a>
             <a id="10044" href="Function.Related.TypeIsomorphisms.html#9982" class="Bound">A</a> <a id="10046" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10048" href="Function.Related.TypeIsomorphisms.html#9994" class="Bound">B</a> <a id="10050" class="Symbol">→</a> <a id="10052" href="Function.Related.TypeIsomorphisms.html#10006" class="Bound">C</a> <a id="10054" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10056" href="Function.Related.TypeIsomorphisms.html#10018" class="Bound">D</a> <a id="10058" class="Symbol">→</a> <a id="10060" class="Symbol">(</a><a id="10061" href="Function.Related.TypeIsomorphisms.html#9982" class="Bound">A</a> <a id="10063" class="Symbol">→</a> <a id="10065" href="Function.Related.TypeIsomorphisms.html#10006" class="Bound">C</a><a id="10066" class="Symbol">)</a> <a id="10068" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="10070" class="Symbol">(</a><a id="10071" href="Function.Related.TypeIsomorphisms.html#9994" class="Bound">B</a> <a id="10073" class="Symbol">→</a> <a id="10075" href="Function.Related.TypeIsomorphisms.html#10018" class="Bound">D</a><a id="10076" class="Symbol">)</a>
<a id="10078" href="Function.Related.TypeIsomorphisms.html#9915" class="Function">→-cong-↔</a> <a id="10087" href="Function.Related.TypeIsomorphisms.html#10087" class="Bound">ext₁</a> <a id="10092" href="Function.Related.TypeIsomorphisms.html#10092" class="Bound">ext₂</a> <a id="10097" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10101" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10105" class="Symbol">=</a> <a id="10107" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a>
  <a id="10115" class="Symbol">(λ</a> <a id="10118" href="Function.Related.TypeIsomorphisms.html#10118" class="Bound">f</a> <a id="10120" class="Symbol">→</a> <a id="10122" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10125" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10129" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10131" href="Function.Related.TypeIsomorphisms.html#10118" class="Bound">f</a> <a id="10133" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10135" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10140" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a><a id="10143" class="Symbol">)</a>
  <a id="10147" class="Symbol">(λ</a> <a id="10150" href="Function.Related.TypeIsomorphisms.html#10150" class="Bound">f</a> <a id="10152" class="Symbol">→</a> <a id="10154" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10159" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10163" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10165" href="Function.Related.TypeIsomorphisms.html#10150" class="Bound">f</a> <a id="10167" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="10169" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10172" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a><a id="10175" class="Symbol">)</a>
  <a id="10179" class="Symbol">(λ</a> <a id="10182" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10184" class="Symbol">→</a> <a id="10186" href="Function.Related.TypeIsomorphisms.html#10092" class="Bound">ext₂</a> <a id="10191" class="Symbol">λ</a> <a id="10193" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a> <a id="10195" class="Symbol">→</a> <a id="10197" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10207" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10210" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10214" class="Symbol">(</a><a id="10215" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10220" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10224" class="Symbol">(</a><a id="10225" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10227" class="Symbol">(</a><a id="10228" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10231" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10235" class="Symbol">(</a><a id="10236" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10241" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10245" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a><a id="10246" class="Symbol">))))</a> <a id="10251" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10254" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="10271" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10275" class="Symbol">_</a> <a id="10277" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10283" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10285" class="Symbol">(</a><a id="10286" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10289" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10293" class="Symbol">(</a><a id="10294" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10299" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10303" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a><a id="10304" class="Symbol">))</a>                     <a id="10327" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10330" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10335" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10337" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10339" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="10356" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10360" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a> <a id="10362" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10368" href="Function.Related.TypeIsomorphisms.html#10182" class="Bound">f</a> <a id="10370" href="Function.Related.TypeIsomorphisms.html#10193" class="Bound">x</a>                                         <a id="10412" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="10413" class="Symbol">)</a>
  <a id="10417" class="Symbol">(λ</a> <a id="10420" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10422" class="Symbol">→</a> <a id="10424" href="Function.Related.TypeIsomorphisms.html#10087" class="Bound">ext₁</a> <a id="10429" class="Symbol">λ</a> <a id="10431" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a> <a id="10433" class="Symbol">→</a> <a id="10435" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10445" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10450" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10454" class="Symbol">(</a><a id="10455" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10458" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10462" class="Symbol">(</a><a id="10463" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10465" class="Symbol">(</a><a id="10466" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10471" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10475" class="Symbol">(</a><a id="10476" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10479" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10483" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a><a id="10484" class="Symbol">))))</a> <a id="10489" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10492" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="10509" href="Function.Related.TypeIsomorphisms.html#10101" class="Bound">C↔D</a> <a id="10513" class="Symbol">_</a> <a id="10515" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10521" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10523" class="Symbol">(</a><a id="10524" href="Function.Bundles.html#7416" class="Field">from</a> <a id="10529" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10533" class="Symbol">(</a><a id="10534" href="Function.Bundles.html#7392" class="Field">to</a> <a id="10537" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10541" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a><a id="10542" class="Symbol">))</a>                     <a id="10565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10568" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10573" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10575" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10577" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="10594" href="Function.Related.TypeIsomorphisms.html#10097" class="Bound">A↔B</a> <a id="10598" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a> <a id="10600" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="10606" href="Function.Related.TypeIsomorphisms.html#10420" class="Bound">f</a> <a id="10608" href="Function.Related.TypeIsomorphisms.html#10431" class="Bound">x</a>                                         <a id="10650" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="10651" class="Symbol">)</a>
  <a id="10655" class="Keyword">where</a> <a id="10661" class="Keyword">open</a> <a id="10666" href="Function.Bundles.html#7338" class="Module">Inverse</a><a id="10673" class="Symbol">;</a> <a id="10675" class="Keyword">open</a> <a id="10680" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="→-cong"></a><a id="10693" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="10700" class="Symbol">:</a>  <a id="10703" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="10718" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="10720" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a> <a id="10722" class="Symbol">→</a> <a id="10724" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="10739" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="10741" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a> <a id="10743" class="Symbol">→</a>
          <a id="10755" class="Symbol">∀</a> <a id="10757" class="Symbol">{</a><a id="10758" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a><a id="10759" class="Symbol">}</a> <a id="10761" class="Symbol">{</a><a id="10762" href="Function.Related.TypeIsomorphisms.html#10762" class="Bound">A</a> <a id="10764" class="Symbol">:</a> <a id="10766" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10770" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="10771" class="Symbol">}</a> <a id="10773" class="Symbol">{</a><a id="10774" href="Function.Related.TypeIsomorphisms.html#10774" class="Bound">B</a> <a id="10776" class="Symbol">:</a> <a id="10778" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10782" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="10783" class="Symbol">}</a> <a id="10785" class="Symbol">{</a><a id="10786" href="Function.Related.TypeIsomorphisms.html#10786" class="Bound">C</a> <a id="10788" class="Symbol">:</a> <a id="10790" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10794" href="Function.Related.TypeIsomorphisms.html#1934" class="Generalizable">c</a><a id="10795" class="Symbol">}</a> <a id="10797" class="Symbol">{</a><a id="10798" href="Function.Related.TypeIsomorphisms.html#10798" class="Bound">D</a> <a id="10800" class="Symbol">:</a> <a id="10802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10806" href="Function.Related.TypeIsomorphisms.html#1936" class="Generalizable">d</a><a id="10807" class="Symbol">}</a> <a id="10809" class="Symbol">→</a>
          <a id="10821" href="Function.Related.TypeIsomorphisms.html#10762" class="Bound">A</a> <a id="10823" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10826" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="10828" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a> <a id="10830" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="10832" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10834" href="Function.Related.TypeIsomorphisms.html#10774" class="Bound">B</a> <a id="10836" class="Symbol">→</a> <a id="10838" href="Function.Related.TypeIsomorphisms.html#10786" class="Bound">C</a> <a id="10840" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10843" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="10845" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a> <a id="10847" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="10849" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10851" href="Function.Related.TypeIsomorphisms.html#10798" class="Bound">D</a> <a id="10853" class="Symbol">→</a> <a id="10855" class="Symbol">(</a><a id="10856" href="Function.Related.TypeIsomorphisms.html#10762" class="Bound">A</a> <a id="10858" class="Symbol">→</a> <a id="10860" href="Function.Related.TypeIsomorphisms.html#10786" class="Bound">C</a><a id="10861" class="Symbol">)</a> <a id="10863" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="10866" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="10868" href="Function.Related.TypeIsomorphisms.html#10758" class="Bound">k</a> <a id="10870" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="10872" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="10874" class="Symbol">(</a><a id="10875" href="Function.Related.TypeIsomorphisms.html#10774" class="Bound">B</a> <a id="10877" class="Symbol">→</a> <a id="10879" href="Function.Related.TypeIsomorphisms.html#10798" class="Bound">D</a><a id="10880" class="Symbol">)</a>
<a id="10882" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="10889" href="Function.Related.TypeIsomorphisms.html#10889" class="Bound">extAC</a> <a id="10895" href="Function.Related.TypeIsomorphisms.html#10895" class="Bound">extBD</a> <a id="10901" class="Symbol">{</a><a id="10902" href="Function.Related.Propositional.html#3144" class="InductiveConstructor">equivalence</a><a id="10913" class="Symbol">}</a> <a id="10915" class="Symbol">=</a> <a id="10917" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a>
<a id="10926" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="10933" href="Function.Related.TypeIsomorphisms.html#10933" class="Bound">extAC</a> <a id="10939" href="Function.Related.TypeIsomorphisms.html#10939" class="Bound">extBD</a> <a id="10945" class="Symbol">{</a><a id="10946" href="Function.Related.Propositional.html#3174" class="InductiveConstructor">bijection</a><a id="10955" class="Symbol">}</a>   <a id="10959" class="Symbol">=</a> <a id="10961" href="Function.Related.TypeIsomorphisms.html#9915" class="Function">→-cong-↔</a> <a id="10970" href="Function.Related.TypeIsomorphisms.html#10933" class="Bound">extAC</a> <a id="10976" href="Function.Related.TypeIsomorphisms.html#10939" class="Bound">extBD</a>

<a id="10983" class="Comment">------------------------------------------------------------------------</a>
<a id="11056" class="Comment">-- ¬_ (at Level 0) preserves the symmetric relations</a>

<a id="¬-cong-⇔"></a><a id="11110" href="Function.Related.TypeIsomorphisms.html#11110" class="Function">¬-cong-⇔</a> <a id="11119" class="Symbol">:</a> <a id="11121" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="11123" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11125" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="11127" class="Symbol">→</a> <a id="11129" class="Symbol">(</a><a id="11130" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11132" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a><a id="11133" class="Symbol">)</a> <a id="11135" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11137" class="Symbol">(</a><a id="11138" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11140" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a><a id="11141" class="Symbol">)</a>
<a id="11143" href="Function.Related.TypeIsomorphisms.html#11110" class="Function">¬-cong-⇔</a> <a id="11152" href="Function.Related.TypeIsomorphisms.html#11152" class="Bound">A⇔B</a> <a id="11156" class="Symbol">=</a> <a id="11158" href="Function.Related.TypeIsomorphisms.html#9757" class="Function">→-cong-⇔</a> <a id="11167" href="Function.Related.TypeIsomorphisms.html#11152" class="Bound">A⇔B</a> <a id="11171" class="Symbol">(</a><a id="11172" href="Function.Construct.Identity.html#4476" class="Function">Identity.⇔-id</a> <a id="11186" class="Symbol">_)</a>

<a id="¬-cong"></a><a id="11190" href="Function.Related.TypeIsomorphisms.html#11190" class="Function">¬-cong</a> <a id="11197" class="Symbol">:</a> <a id="11199" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="11214" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a> <a id="11216" href="Level.html#521" class="Function">0ℓ</a> <a id="11219" class="Symbol">→</a> <a id="11221" href="Axiom.Extensionality.Propositional.html#741" class="Function">Extensionality</a> <a id="11236" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a> <a id="11238" href="Level.html#521" class="Function">0ℓ</a> <a id="11241" class="Symbol">→</a>
         <a id="11252" class="Symbol">∀</a> <a id="11254" class="Symbol">{</a><a id="11255" href="Function.Related.TypeIsomorphisms.html#11255" class="Bound">k</a><a id="11256" class="Symbol">}</a> <a id="11258" class="Symbol">{</a><a id="11259" href="Function.Related.TypeIsomorphisms.html#11259" class="Bound">A</a> <a id="11261" class="Symbol">:</a> <a id="11263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11267" href="Function.Related.TypeIsomorphisms.html#1930" class="Generalizable">a</a><a id="11268" class="Symbol">}</a> <a id="11270" class="Symbol">{</a><a id="11271" href="Function.Related.TypeIsomorphisms.html#11271" class="Bound">B</a> <a id="11273" class="Symbol">:</a> <a id="11275" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11279" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="11280" class="Symbol">}</a> <a id="11282" class="Symbol">→</a>
         <a id="11293" href="Function.Related.TypeIsomorphisms.html#11259" class="Bound">A</a> <a id="11295" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11298" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11300" href="Function.Related.TypeIsomorphisms.html#11255" class="Bound">k</a> <a id="11302" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11304" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11306" href="Function.Related.TypeIsomorphisms.html#11271" class="Bound">B</a> <a id="11308" class="Symbol">→</a> <a id="11310" class="Symbol">(</a><a id="11311" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11313" href="Function.Related.TypeIsomorphisms.html#11259" class="Bound">A</a><a id="11314" class="Symbol">)</a> <a id="11316" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11319" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11321" href="Function.Related.TypeIsomorphisms.html#11255" class="Bound">k</a> <a id="11323" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11325" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11327" class="Symbol">(</a><a id="11328" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11330" href="Function.Related.TypeIsomorphisms.html#11271" class="Bound">B</a><a id="11331" class="Symbol">)</a>
<a id="11333" href="Function.Related.TypeIsomorphisms.html#11190" class="Function">¬-cong</a> <a id="11340" href="Function.Related.TypeIsomorphisms.html#11340" class="Bound">extA</a> <a id="11345" href="Function.Related.TypeIsomorphisms.html#11345" class="Bound">extB</a> <a id="11350" href="Function.Related.TypeIsomorphisms.html#11350" class="Bound">A≈B</a> <a id="11354" class="Symbol">=</a> <a id="11356" href="Function.Related.TypeIsomorphisms.html#10693" class="Function">→-cong</a> <a id="11363" href="Function.Related.TypeIsomorphisms.html#11340" class="Bound">extA</a> <a id="11368" href="Function.Related.TypeIsomorphisms.html#11345" class="Bound">extB</a> <a id="11373" href="Function.Related.TypeIsomorphisms.html#11350" class="Bound">A≈B</a> <a id="11377" class="Symbol">(</a><a id="11378" href="Function.Related.Propositional.html#7664" class="Function">K-reflexive</a> <a id="11390" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="11394" class="Symbol">)</a>

<a id="11397" class="Comment">------------------------------------------------------------------------</a>
<a id="11470" class="Comment">-- _⇔_ preserves _⇔_</a>

<a id="11492" class="Comment">-- The type of the following proof is a bit more general.</a>

<a id="Related-cong"></a><a id="11551" href="Function.Related.TypeIsomorphisms.html#11551" class="Function">Related-cong</a> <a id="11564" class="Symbol">:</a>
  <a id="11568" class="Symbol">∀</a> <a id="11570" class="Symbol">{</a><a id="11571" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a><a id="11572" class="Symbol">}</a> <a id="11574" class="Symbol">→</a>
  <a id="11578" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="11580" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11583" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11585" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11587" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11589" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11591" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="11593" class="Symbol">→</a> <a id="11595" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a> <a id="11597" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11600" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11602" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11604" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11606" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11608" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a> <a id="11610" class="Symbol">→</a> <a id="11612" class="Symbol">(</a><a id="11613" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="11615" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11618" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11620" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11622" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11624" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11626" href="Function.Related.TypeIsomorphisms.html#1954" class="Generalizable">C</a><a id="11627" class="Symbol">)</a> <a id="11629" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="11631" class="Symbol">(</a><a id="11632" href="Function.Related.TypeIsomorphisms.html#1952" class="Generalizable">B</a> <a id="11634" href="Function.Related.Propositional.html#1991" class="Function Operator">∼[</a> <a id="11637" href="Function.Related.Propositional.html#3222" class="Function Operator">⌊</a> <a id="11639" href="Function.Related.TypeIsomorphisms.html#11571" class="Bound">k</a> <a id="11641" href="Function.Related.Propositional.html#3222" class="Function Operator">⌋</a> <a id="11643" href="Function.Related.Propositional.html#1991" class="Function Operator">]</a> <a id="11645" href="Function.Related.TypeIsomorphisms.html#1956" class="Generalizable">D</a><a id="11646" class="Symbol">)</a>
<a id="11648" href="Function.Related.TypeIsomorphisms.html#11551" class="Function">Related-cong</a> <a id="11661" class="Symbol">{</a><a id="11662" class="Argument">A</a> <a id="11664" class="Symbol">=</a> <a id="11666" href="Function.Related.TypeIsomorphisms.html#11666" class="Bound">A</a><a id="11667" class="Symbol">}</a> <a id="11669" class="Symbol">{</a><a id="11670" class="Argument">B</a> <a id="11672" class="Symbol">=</a> <a id="11674" href="Function.Related.TypeIsomorphisms.html#11674" class="Bound">B</a><a id="11675" class="Symbol">}</a> <a id="11677" class="Symbol">{</a><a id="11678" class="Argument">C</a> <a id="11680" class="Symbol">=</a> <a id="11682" href="Function.Related.TypeIsomorphisms.html#11682" class="Bound">C</a><a id="11683" class="Symbol">}</a> <a id="11685" class="Symbol">{</a><a id="11686" class="Argument">D</a> <a id="11688" class="Symbol">=</a> <a id="11690" href="Function.Related.TypeIsomorphisms.html#11690" class="Bound">D</a><a id="11691" class="Symbol">}</a> <a id="11693" href="Function.Related.TypeIsomorphisms.html#11693" class="Bound">A≈B</a> <a id="11697" href="Function.Related.TypeIsomorphisms.html#11697" class="Bound">C≈D</a> <a id="11701" class="Symbol">=</a> <a id="11703" href="Function.Bundles.html#13497" class="Function">mk⇔</a>
  <a id="11709" class="Symbol">(λ</a> <a id="11712" href="Function.Related.TypeIsomorphisms.html#11712" class="Bound">A≈C</a> <a id="11716" class="Symbol">→</a> <a id="11718" href="Function.Related.TypeIsomorphisms.html#11674" class="Bound">B</a>  <a id="11721" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11724" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="11731" href="Function.Related.TypeIsomorphisms.html#11693" class="Bound">A≈B</a> <a id="11735" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11749" href="Function.Related.TypeIsomorphisms.html#11666" class="Bound">A</a>  <a id="11752" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11755" href="Function.Related.TypeIsomorphisms.html#11712" class="Bound">A≈C</a> <a id="11759" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11773" href="Function.Related.TypeIsomorphisms.html#11682" class="Bound">C</a>  <a id="11776" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11779" href="Function.Related.TypeIsomorphisms.html#11697" class="Bound">C≈D</a> <a id="11783" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11797" href="Function.Related.TypeIsomorphisms.html#11690" class="Bound">D</a>  <a id="11800" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="11801" class="Symbol">)</a>
  <a id="11805" class="Symbol">(λ</a> <a id="11808" href="Function.Related.TypeIsomorphisms.html#11808" class="Bound">B≈D</a> <a id="11812" class="Symbol">→</a> <a id="11814" href="Function.Related.TypeIsomorphisms.html#11666" class="Bound">A</a>  <a id="11817" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11820" href="Function.Related.TypeIsomorphisms.html#11693" class="Bound">A≈B</a> <a id="11824" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11838" href="Function.Related.TypeIsomorphisms.html#11674" class="Bound">B</a>  <a id="11841" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11844" href="Function.Related.TypeIsomorphisms.html#11808" class="Bound">B≈D</a> <a id="11848" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11862" href="Function.Related.TypeIsomorphisms.html#11690" class="Bound">D</a>  <a id="11865" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">∼⟨</a> <a id="11868" href="Function.Related.Propositional.html#8306" class="Function">SK-sym</a> <a id="11875" href="Function.Related.TypeIsomorphisms.html#11697" class="Bound">C≈D</a> <a id="11879" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">⟩</a>
            <a id="11893" href="Function.Related.TypeIsomorphisms.html#11682" class="Bound">C</a>  <a id="11896" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="11897" class="Symbol">)</a>
  <a id="11901" class="Keyword">where</a> <a id="11907" class="Keyword">open</a> <a id="11912" href="Function.Related.Propositional.html#9292" class="Module">EquationalReasoning</a>

<a id="11933" class="Comment">------------------------------------------------------------------------</a>
<a id="12006" class="Comment">-- Relating a predicate to an existentially quantified one with the</a>
<a id="12074" class="Comment">-- restriction that the quantified variable is equal to the given one</a>

<a id="∃-≡"></a><a id="12145" href="Function.Related.TypeIsomorphisms.html#12145" class="Function">∃-≡</a> <a id="12149" class="Symbol">:</a> <a id="12151" class="Symbol">∀</a> <a id="12153" class="Symbol">(</a><a id="12154" href="Function.Related.TypeIsomorphisms.html#12154" class="Bound">P</a> <a id="12156" class="Symbol">:</a> <a id="12158" href="Function.Related.TypeIsomorphisms.html#1950" class="Generalizable">A</a> <a id="12160" class="Symbol">→</a> <a id="12162" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12166" href="Function.Related.TypeIsomorphisms.html#1932" class="Generalizable">b</a><a id="12167" class="Symbol">)</a> <a id="12169" class="Symbol">{</a><a id="12170" href="Function.Related.TypeIsomorphisms.html#12170" class="Bound">x</a><a id="12171" class="Symbol">}</a> <a id="12173" class="Symbol">→</a> <a id="12175" href="Function.Related.TypeIsomorphisms.html#12154" class="Bound">P</a> <a id="12177" href="Function.Related.TypeIsomorphisms.html#12170" class="Bound">x</a> <a id="12179" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="12181" class="Symbol">(</a><a id="12182" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="12185" href="Function.Related.TypeIsomorphisms.html#12185" class="Bound">y</a> <a id="12187" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="12189" href="Function.Related.TypeIsomorphisms.html#12185" class="Bound">y</a> <a id="12191" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12193" href="Function.Related.TypeIsomorphisms.html#12170" class="Bound">x</a> <a id="12195" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="12197" href="Function.Related.TypeIsomorphisms.html#12154" class="Bound">P</a> <a id="12199" href="Function.Related.TypeIsomorphisms.html#12185" class="Bound">y</a><a id="12200" class="Symbol">)</a>
<a id="12202" href="Function.Related.TypeIsomorphisms.html#12145" class="Function">∃-≡</a> <a id="12206" href="Function.Related.TypeIsomorphisms.html#12206" class="Bound">P</a> <a id="12208" class="Symbol">{</a><a id="12209" href="Function.Related.TypeIsomorphisms.html#12209" class="Bound">x</a><a id="12210" class="Symbol">}</a> <a id="12212" class="Symbol">=</a> <a id="12214" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="12220" class="Symbol">(λ</a> <a id="12223" href="Function.Related.TypeIsomorphisms.html#12223" class="Bound">Px</a> <a id="12226" class="Symbol">→</a> <a id="12228" href="Function.Related.TypeIsomorphisms.html#12209" class="Bound">x</a> <a id="12230" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12232" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12237" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12239" href="Function.Related.TypeIsomorphisms.html#12223" class="Bound">Px</a><a id="12241" class="Symbol">)</a> <a id="12243" class="Symbol">(λ</a> <a id="12246" class="Keyword">where</a> <a id="12252" class="Symbol">(_</a> <a id="12255" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12257" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12262" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12264" href="Function.Related.TypeIsomorphisms.html#12264" class="Bound">Py</a><a id="12266" class="Symbol">)</a> <a id="12268" class="Symbol">→</a> <a id="12270" href="Function.Related.TypeIsomorphisms.html#12264" class="Bound">Py</a><a id="12272" class="Symbol">)</a>
  <a id="12276" class="Symbol">(λ</a> <a id="12279" class="Keyword">where</a> <a id="12285" class="Symbol">(_</a> <a id="12288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12290" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12295" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12297" class="Symbol">_)</a> <a id="12300" class="Symbol">→</a> <a id="12302" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="12306" class="Symbol">)</a> <a id="12308" class="Symbol">(λ</a> <a id="12311" class="Keyword">where</a> <a id="12317" class="Symbol">_</a> <a id="12319" class="Symbol">→</a> <a id="12321" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="12325" class="Symbol">)</a></pre></body></html>


==> anc/html/Function.Strict.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Strict (Function.Strict)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Strict</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Strict combinators (i.e. that use call-by-value)</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Comment">-- The contents of this module is also accessible via the `Function`</a>
<a id="301" class="Comment">-- module.</a>

<a id="313" class="Symbol">{-#</a> <a id="317" class="Keyword">OPTIONS</a> <a id="325" class="Pragma">--cubical-compatible</a> <a id="346" class="Pragma">--safe</a> <a id="353" class="Symbol">#-}</a>

<a id="358" class="Keyword">module</a> <a id="365" href="Function.Strict.html" class="Module">Function.Strict</a> <a id="381" class="Keyword">where</a>

<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="432" class="Symbol">)</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Function.Base.html" class="Module">Function.Base</a> <a id="460" class="Keyword">using</a> <a id="466" class="Symbol">(</a><a id="467" href="Function.Base.html#1657" class="Function">flip</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Level.html" class="Module">Level</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="503" class="Symbol">)</a>

<a id="506" class="Keyword">private</a>
  <a id="516" class="Keyword">variable</a>
    <a id="529" href="Function.Strict.html#529" class="Generalizable">a</a> <a id="531" href="Function.Strict.html#531" class="Generalizable">b</a> <a id="533" class="Symbol">:</a> <a id="535" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="545" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="547" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="549" class="Symbol">:</a> <a id="551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="555" href="Function.Strict.html#529" class="Generalizable">a</a>

<a id="558" class="Keyword">infixl</a> <a id="565" class="Number">0</a> <a id="567" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="573" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a>
<a id="580" class="Keyword">infixr</a> <a id="587" class="Number">-1</a> <a id="590" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="595" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a>

<a id="602" class="Comment">------------------------------------------------------------------------</a>
<a id="675" class="Comment">-- Dependent combinators</a>

<a id="701" class="Comment">-- These are functions whose output has a type that depends on the</a>
<a id="768" class="Comment">-- value of the input to the function.</a>

<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Agda.Builtin.Strict.html" class="Module">Agda.Builtin.Strict</a> <a id="840" class="Keyword">public</a>
  <a id="849" class="Keyword">renaming</a>
  <a id="860" class="Symbol">(</a> <a id="862" href="Agda.Builtin.Strict.html#178" class="Primitive">primForce</a>      <a id="877" class="Symbol">to</a> <a id="880" class="Primitive">force</a>
  <a id="888" class="Symbol">;</a> <a id="890" href="Agda.Builtin.Strict.html#261" class="Primitive">primForceLemma</a> <a id="905" class="Symbol">to</a> <a id="908" class="Primitive">force-≡</a>
  <a id="918" class="Symbol">)</a>

<a id="921" class="Comment">-- Application</a>
<a id="_$!_"></a><a id="936" href="Function.Strict.html#936" class="Function Operator">_$!_</a> <a id="941" class="Symbol">:</a> <a id="943" class="Symbol">∀</a> <a id="945" class="Symbol">{</a><a id="946" href="Function.Strict.html#946" class="Bound">A</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" href="Function.Strict.html#529" class="Generalizable">a</a><a id="955" class="Symbol">}</a> <a id="957" class="Symbol">{</a><a id="958" href="Function.Strict.html#958" class="Bound">B</a> <a id="960" class="Symbol">:</a> <a id="962" href="Function.Strict.html#946" class="Bound">A</a> <a id="964" class="Symbol">→</a> <a id="966" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="970" href="Function.Strict.html#531" class="Generalizable">b</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">→</a>
       <a id="982" class="Symbol">((</a><a id="984" href="Function.Strict.html#984" class="Bound">x</a> <a id="986" class="Symbol">:</a> <a id="988" href="Function.Strict.html#946" class="Bound">A</a><a id="989" class="Symbol">)</a> <a id="991" class="Symbol">→</a> <a id="993" href="Function.Strict.html#958" class="Bound">B</a> <a id="995" href="Function.Strict.html#984" class="Bound">x</a><a id="996" class="Symbol">)</a> <a id="998" class="Symbol">→</a> <a id="1000" class="Symbol">((</a><a id="1002" href="Function.Strict.html#1002" class="Bound">x</a> <a id="1004" class="Symbol">:</a> <a id="1006" href="Function.Strict.html#946" class="Bound">A</a><a id="1007" class="Symbol">)</a> <a id="1009" class="Symbol">→</a> <a id="1011" href="Function.Strict.html#958" class="Bound">B</a> <a id="1013" href="Function.Strict.html#1002" class="Bound">x</a><a id="1014" class="Symbol">)</a>
<a id="1016" href="Function.Strict.html#1016" class="Bound">f</a> <a id="1018" href="Function.Strict.html#936" class="Function Operator">$!</a> <a id="1021" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1031" href="Function.Strict.html#1021" class="Bound">x</a> <a id="1033" href="Function.Strict.html#1016" class="Bound">f</a>

<a id="1036" class="Comment">-- Flipped application</a>
<a id="_!|&gt;_"></a><a id="1059" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1065" class="Symbol">:</a> <a id="1067" class="Symbol">∀</a> <a id="1069" class="Symbol">{</a><a id="1070" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1078" href="Function.Strict.html#529" class="Generalizable">a</a><a id="1079" class="Symbol">}</a> <a id="1081" class="Symbol">{</a><a id="1082" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1084" class="Symbol">:</a> <a id="1086" href="Function.Strict.html#1070" class="Bound">A</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1094" href="Function.Strict.html#531" class="Generalizable">b</a><a id="1095" class="Symbol">}</a> <a id="1097" class="Symbol">→</a>
       <a id="1106" class="Symbol">(</a><a id="1107" href="Function.Strict.html#1107" class="Bound">a</a> <a id="1109" class="Symbol">:</a> <a id="1111" href="Function.Strict.html#1070" class="Bound">A</a><a id="1112" class="Symbol">)</a> <a id="1114" class="Symbol">→</a> <a id="1116" class="Symbol">(∀</a> <a id="1119" href="Function.Strict.html#1119" class="Bound">a</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1125" href="Function.Strict.html#1119" class="Bound">a</a><a id="1126" class="Symbol">)</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Function.Strict.html#1082" class="Bound">B</a> <a id="1132" href="Function.Strict.html#1107" class="Bound">a</a>
<a id="1134" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a> <a id="1140" class="Symbol">=</a> <a id="1142" href="Function.Base.html#1657" class="Function">flip</a> <a id="1147" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1153" class="Comment">------------------------------------------------------------------------</a>
<a id="1226" class="Comment">-- Non-dependent combinators</a>

<a id="1256" class="Comment">-- Any of the above operations for dependent functions will also work</a>
<a id="1326" class="Comment">-- for non-dependent functions but sometimes Agda has difficulty</a>
<a id="1391" class="Comment">-- inferring the non-dependency. Primed (′ = \prime) versions of the</a>
<a id="1460" class="Comment">-- operations are therefore provided below that sometimes have better</a>
<a id="1530" class="Comment">-- inference properties.</a>

<a id="seq"></a><a id="1556" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Function.Strict.html#547" class="Generalizable">B</a> <a id="1568" class="Symbol">→</a> <a id="1570" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1572" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1576" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1578" href="Function.Strict.html#1578" class="Bound">b</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Function.Strict.html#880" class="Primitive">force</a> <a id="1588" href="Function.Strict.html#1576" class="Bound">a</a> <a id="1590" class="Symbol">(λ</a> <a id="1593" href="Function.Strict.html#1593" class="Bound">_</a> <a id="1595" class="Symbol">→</a> <a id="1597" href="Function.Strict.html#1578" class="Bound">b</a><a id="1598" class="Symbol">)</a>

<a id="seq-≡"></a><a id="1601" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1607" class="Symbol">:</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1612" class="Symbol">:</a> <a id="1614" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1615" class="Symbol">)</a> <a id="1617" class="Symbol">(</a><a id="1618" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1623" class="Symbol">)</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Function.Strict.html#1556" class="Function">seq</a> <a id="1631" href="Function.Strict.html#1610" class="Bound">a</a> <a id="1633" href="Function.Strict.html#1618" class="Bound">b</a> <a id="1635" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1637" href="Function.Strict.html#1618" class="Bound">b</a>
<a id="1639" href="Function.Strict.html#1601" class="Function">seq-≡</a> <a id="1645" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1647" href="Function.Strict.html#1647" class="Bound">b</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Function.Strict.html#908" class="Primitive">force-≡</a> <a id="1659" href="Function.Strict.html#1645" class="Bound">a</a> <a id="1661" class="Symbol">(λ</a> <a id="1664" href="Function.Strict.html#1664" class="Bound">_</a> <a id="1666" class="Symbol">→</a> <a id="1668" href="Function.Strict.html#1647" class="Bound">b</a><a id="1669" class="Symbol">)</a>

<a id="force′"></a><a id="1672" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1683" class="Symbol">→</a> <a id="1685" class="Symbol">(</a><a id="1686" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1688" class="Symbol">→</a> <a id="1690" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1691" class="Symbol">)</a> <a id="1693" class="Symbol">→</a> <a id="1695" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1697" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1704" class="Symbol">=</a> <a id="1706" href="Function.Strict.html#880" class="Primitive">force</a>

<a id="force′-≡"></a><a id="1713" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1722" class="Symbol">:</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Function.Strict.html#545" class="Generalizable">A</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">→</a> <a id="1746" href="Function.Strict.html#1672" class="Function">force′</a> <a id="1753" href="Function.Strict.html#1725" class="Bound">a</a> <a id="1755" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1759" href="Function.Strict.html#1733" class="Bound">f</a> <a id="1761" href="Function.Strict.html#1725" class="Bound">a</a>
<a id="1763" href="Function.Strict.html#1713" class="Function">force′-≡</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Function.Strict.html#908" class="Primitive">force-≡</a>

<a id="1783" class="Comment">-- Application</a>
<a id="_$!′_"></a><a id="1798" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1804" class="Symbol">:</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1809" class="Symbol">→</a> <a id="1811" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">→</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1819" class="Symbol">→</a> <a id="1821" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1822" class="Symbol">)</a>
<a id="1824" href="Function.Strict.html#1798" class="Function Operator">_$!′_</a> <a id="1830" class="Symbol">=</a> <a id="1832" href="Function.Strict.html#936" class="Function Operator">_$!_</a>

<a id="1838" class="Comment">-- Flipped application</a>
<a id="_!|&gt;′_"></a><a id="1861" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1868" class="Symbol">:</a> <a id="1870" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" class="Symbol">(</a><a id="1875" href="Function.Strict.html#545" class="Generalizable">A</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Function.Strict.html#547" class="Generalizable">B</a><a id="1880" class="Symbol">)</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Function.Strict.html#547" class="Generalizable">B</a>
<a id="1886" href="Function.Strict.html#1861" class="Function Operator">_!|&gt;′_</a> <a id="1893" class="Symbol">=</a> <a id="1895" href="Function.Strict.html#1059" class="Function Operator">_!|&gt;_</a></pre></body></html>


==> anc/html/Function.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Function.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Function.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for types of functions</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Comment">-- The contents of this file should usually be accessed from `Function`.</a>

<a id="291" class="Symbol">{-#</a> <a id="295" class="Keyword">OPTIONS</a> <a id="303" class="Pragma">--cubical-compatible</a> <a id="324" class="Pragma">--safe</a> <a id="331" class="Symbol">#-}</a>

<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="379" class="Symbol">)</a>
<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="417" class="Keyword">using</a> <a id="423" class="Symbol">(</a><a id="424" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="430" class="Symbol">)</a>
<a id="432" class="Keyword">open</a> <a id="437" class="Keyword">import</a> <a id="444" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="471" class="Keyword">using</a> <a id="477" class="Symbol">(</a><a id="478" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="491" class="Symbol">)</a>

<a id="494" class="Keyword">module</a> <a id="501" href="Function.Structures.html" class="Module">Function.Structures</a> <a id="521" class="Symbol">{</a><a id="522" href="Function.Structures.html#522" class="Bound">a</a> <a id="524" href="Function.Structures.html#524" class="Bound">b</a> <a id="526" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="529" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="531" class="Symbol">}</a>
  <a id="535" class="Symbol">{</a><a id="536" href="Function.Structures.html#536" class="Bound">A</a> <a id="538" class="Symbol">:</a> <a id="540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="544" href="Function.Structures.html#522" class="Bound">a</a><a id="545" class="Symbol">}</a> <a id="547" class="Symbol">(</a><a id="548" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="553" class="Symbol">:</a> <a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="559" href="Function.Structures.html#536" class="Bound">A</a> <a id="561" href="Function.Structures.html#526" class="Bound">ℓ₁</a><a id="563" class="Symbol">)</a> <a id="565" class="Comment">-- Equality over the domain</a>
  <a id="595" class="Symbol">{</a><a id="596" href="Function.Structures.html#596" class="Bound">B</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Function.Structures.html#524" class="Bound">b</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">(</a><a id="608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="613" class="Symbol">:</a> <a id="615" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="619" href="Function.Structures.html#596" class="Bound">B</a> <a id="621" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="623" class="Symbol">)</a> <a id="625" class="Comment">-- Equality over the codomain</a>
  <a id="657" class="Keyword">where</a>

<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="694" class="Symbol">as</a> <a id="697" class="Module">Product</a> <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Data.Product.Base.html#852" class="Function">∃</a><a id="713" class="Symbol">;</a> <a id="715" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="718" class="Symbol">;</a> <a id="720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="723" class="Symbol">)</a>
<a id="725" class="Keyword">open</a> <a id="730" class="Keyword">import</a> <a id="737" href="Function.Base.html" class="Module">Function.Base</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Function.Definitions.html" class="Module">Function.Definitions</a>
<a id="784" class="Keyword">open</a> <a id="789" class="Keyword">import</a> <a id="796" href="Level.html" class="Module">Level</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="812" class="Symbol">)</a>

<a id="815" class="Comment">------------------------------------------------------------------------</a>
<a id="888" class="Comment">-- One element structures</a>
<a id="914" class="Comment">------------------------------------------------------------------------</a>

<a id="988" class="Keyword">record</a> <a id="IsCongruent"></a><a id="995" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1007" class="Symbol">(</a><a id="1008" href="Function.Structures.html#1008" class="Bound">to</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Function.Structures.html#536" class="Bound">A</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Function.Structures.html#596" class="Bound">B</a><a id="1018" class="Symbol">)</a> <a id="1020" class="Symbol">:</a> <a id="1022" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Function.Structures.html#522" class="Bound">a</a> <a id="1029" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1031" href="Function.Structures.html#524" class="Bound">b</a> <a id="1033" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1035" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1038" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1040" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1042" class="Symbol">)</a> <a id="1044" class="Keyword">where</a>
  <a id="1052" class="Keyword">field</a>
    <a id="IsCongruent.cong"></a><a id="1062" href="Function.Structures.html#1062" class="Field">cong</a>           <a id="1077" class="Symbol">:</a> <a id="1079" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="1089" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1094" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1099" href="Function.Structures.html#1008" class="Bound">to</a>
    <a id="IsCongruent.isEquivalence₁"></a><a id="1106" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1137" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a>
    <a id="IsCongruent.isEquivalence₂"></a><a id="1146" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1177" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a>

  <a id="1185" class="Keyword">module</a> <a id="IsCongruent.Eq₁"></a><a id="1192" href="Function.Structures.html#1192" class="Module">Eq₁</a> <a id="1196" class="Keyword">where</a>

    <a id="IsCongruent.Eq₁.setoid"></a><a id="1207" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1214" class="Symbol">:</a> <a id="1216" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1223" href="Function.Structures.html#522" class="Bound">a</a> <a id="1225" href="Function.Structures.html#526" class="Bound">ℓ₁</a>
    <a id="1232" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1239" class="Symbol">=</a> <a id="1241" class="Keyword">record</a>
      <a id="1254" class="Symbol">{</a> <a id="1256" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Function.Structures.html#1106" class="Field">isEquivalence₁</a>
      <a id="1293" class="Symbol">}</a>

    <a id="1300" class="Keyword">open</a> <a id="1305" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1312" href="Function.Structures.html#1207" class="Function">setoid</a> <a id="1319" class="Keyword">public</a>

  <a id="1329" class="Keyword">module</a> <a id="IsCongruent.Eq₂"></a><a id="1336" href="Function.Structures.html#1336" class="Module">Eq₂</a> <a id="1340" class="Keyword">where</a>

    <a id="IsCongruent.Eq₂.setoid"></a><a id="1351" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1367" href="Function.Structures.html#524" class="Bound">b</a> <a id="1369" href="Function.Structures.html#529" class="Bound">ℓ₂</a>
    <a id="1376" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">record</a>
      <a id="1398" class="Symbol">{</a> <a id="1400" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1414" class="Symbol">=</a> <a id="1416" href="Function.Structures.html#1146" class="Field">isEquivalence₂</a>
      <a id="1437" class="Symbol">}</a>

    <a id="1444" class="Keyword">open</a> <a id="1449" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1456" href="Function.Structures.html#1351" class="Function">setoid</a> <a id="1463" class="Keyword">public</a>


<a id="1472" class="Keyword">record</a> <a id="IsInjection"></a><a id="1479" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Function.Structures.html#1492" class="Bound">to</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Function.Structures.html#536" class="Bound">A</a> <a id="1499" class="Symbol">→</a> <a id="1501" href="Function.Structures.html#596" class="Bound">B</a><a id="1502" class="Symbol">)</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Function.Structures.html#522" class="Bound">a</a> <a id="1513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1515" href="Function.Structures.html#524" class="Bound">b</a> <a id="1517" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1519" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1522" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1524" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1526" class="Symbol">)</a> <a id="1528" class="Keyword">where</a>
  <a id="1536" class="Keyword">field</a>
    <a id="IsInjection.isCongruent"></a><a id="1546" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1572" href="Function.Structures.html#1492" class="Bound">to</a>
    <a id="IsInjection.injective"></a><a id="1579" href="Function.Structures.html#1579" class="Field">injective</a>   <a id="1591" class="Symbol">:</a> <a id="1593" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1603" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1608" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1613" href="Function.Structures.html#1492" class="Bound">to</a>

  <a id="1619" class="Keyword">open</a> <a id="1624" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1636" href="Function.Structures.html#1546" class="Field">isCongruent</a> <a id="1648" class="Keyword">public</a>


<a id="1657" class="Keyword">record</a> <a id="IsSurjection"></a><a id="1664" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Function.Structures.html#1678" class="Bound">f</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Function.Structures.html#536" class="Bound">A</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Function.Structures.html#596" class="Bound">B</a><a id="1687" class="Symbol">)</a> <a id="1689" class="Symbol">:</a> <a id="1691" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Function.Structures.html#522" class="Bound">a</a> <a id="1698" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1700" href="Function.Structures.html#524" class="Bound">b</a> <a id="1702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1704" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="1707" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1709" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="1711" class="Symbol">)</a> <a id="1713" class="Keyword">where</a>
  <a id="1721" class="Keyword">field</a>
    <a id="IsSurjection.isCongruent"></a><a id="1731" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1743" class="Symbol">:</a> <a id="1745" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="1757" href="Function.Structures.html#1678" class="Bound">f</a>
    <a id="IsSurjection.surjective"></a><a id="1763" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="1775" class="Symbol">:</a> <a id="1777" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1788" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="1793" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1798" href="Function.Structures.html#1678" class="Bound">f</a>

  <a id="1803" class="Keyword">open</a> <a id="1808" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="1820" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="1832" class="Keyword">public</a>

  <a id="IsSurjection.strictlySurjective"></a><a id="1842" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Function.Definitions.html#1522" class="Function">StrictlySurjective</a> <a id="1882" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="1887" href="Function.Structures.html#1678" class="Bound">f</a>
  <a id="1891" href="Function.Structures.html#1842" class="Function">strictlySurjective</a> <a id="1910" href="Function.Structures.html#1910" class="Bound">x</a> <a id="1912" class="Symbol">=</a> <a id="1914" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="1927" class="Symbol">(λ</a> <a id="1930" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Function.Structures.html#1930" class="Bound">v</a> <a id="1936" href="Relation.Binary.Structures.html#1641" class="Function">Eq₁.refl</a><a id="1944" class="Symbol">)</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="1958" href="Function.Structures.html#1910" class="Bound">x</a><a id="1959" class="Symbol">)</a>


<a id="1963" class="Keyword">record</a> <a id="IsBijection"></a><a id="1970" href="Function.Structures.html#1970" class="Record">IsBijection</a> <a id="1982" class="Symbol">(</a><a id="1983" href="Function.Structures.html#1983" class="Bound">f</a> <a id="1985" class="Symbol">:</a> <a id="1987" href="Function.Structures.html#536" class="Bound">A</a> <a id="1989" class="Symbol">→</a> <a id="1991" href="Function.Structures.html#596" class="Bound">B</a><a id="1992" class="Symbol">)</a> <a id="1994" class="Symbol">:</a> <a id="1996" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Function.Structures.html#522" class="Bound">a</a> <a id="2003" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2005" href="Function.Structures.html#524" class="Bound">b</a> <a id="2007" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2009" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2012" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2014" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2016" class="Symbol">)</a> <a id="2018" class="Keyword">where</a>
  <a id="2026" class="Keyword">field</a>
    <a id="IsBijection.isInjection"></a><a id="2036" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Function.Structures.html#1479" class="Record">IsInjection</a> <a id="2062" href="Function.Structures.html#1983" class="Bound">f</a>
    <a id="IsBijection.surjective"></a><a id="2068" href="Function.Structures.html#2068" class="Field">surjective</a>  <a id="2080" class="Symbol">:</a> <a id="2082" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="2093" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2098" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2103" href="Function.Structures.html#1983" class="Bound">f</a>

  <a id="2108" class="Keyword">open</a> <a id="2113" href="Function.Structures.html#1479" class="Module">IsInjection</a> <a id="2125" href="Function.Structures.html#2036" class="Field">isInjection</a> <a id="2137" class="Keyword">public</a>

  <a id="IsBijection.bijective"></a><a id="2147" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="2169" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2174" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2179" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2183" href="Function.Structures.html#2147" class="Function">bijective</a> <a id="2193" class="Symbol">=</a> <a id="2195" href="Function.Structures.html#1579" class="Function">injective</a> <a id="2205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2207" href="Function.Structures.html#2068" class="Field">surjective</a>

  <a id="IsBijection.isSurjection"></a><a id="2221" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2234" class="Symbol">:</a> <a id="2236" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2249" href="Function.Structures.html#1983" class="Bound">f</a>
  <a id="2253" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2266" class="Symbol">=</a> <a id="2268" class="Keyword">record</a>
    <a id="2279" class="Symbol">{</a> <a id="2281" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="2293" class="Symbol">=</a> <a id="2295" href="Function.Structures.html#1546" class="Function">isCongruent</a>
    <a id="2311" class="Symbol">;</a> <a id="2313" href="Function.Structures.html#1763" class="Field">surjective</a>  <a id="2325" class="Symbol">=</a> <a id="2327" href="Function.Structures.html#2068" class="Field">surjective</a>
    <a id="2342" class="Symbol">}</a>

  <a id="2347" class="Keyword">open</a> <a id="2352" href="Function.Structures.html#1664" class="Module">IsSurjection</a> <a id="2365" href="Function.Structures.html#2221" class="Function">isSurjection</a> <a id="2378" class="Keyword">public</a>
    <a id="2389" class="Keyword">using</a> <a id="2395" class="Symbol">(</a><a id="2396" href="Function.Structures.html#1842" class="Function">strictlySurjective</a><a id="2414" class="Symbol">)</a>


<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Two element structures</a>
<a id="2517" class="Comment">------------------------------------------------------------------------</a>

<a id="2591" class="Keyword">record</a> <a id="IsLeftInverse"></a><a id="2598" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2616" class="Symbol">:</a> <a id="2618" href="Function.Structures.html#536" class="Bound">A</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Function.Structures.html#596" class="Bound">B</a><a id="2623" class="Symbol">)</a> <a id="2625" class="Symbol">(</a><a id="2626" href="Function.Structures.html#2626" class="Bound">from</a> <a id="2631" class="Symbol">:</a> <a id="2633" href="Function.Structures.html#596" class="Bound">B</a> <a id="2635" class="Symbol">→</a> <a id="2637" href="Function.Structures.html#536" class="Bound">A</a><a id="2638" class="Symbol">)</a> <a id="2640" class="Symbol">:</a> <a id="2642" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Function.Structures.html#522" class="Bound">a</a> <a id="2649" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2651" href="Function.Structures.html#524" class="Bound">b</a> <a id="2653" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2655" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="2658" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2660" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="2662" class="Symbol">)</a> <a id="2664" class="Keyword">where</a>
  <a id="2672" class="Keyword">field</a>
    <a id="IsLeftInverse.isCongruent"></a><a id="2682" href="Function.Structures.html#2682" class="Field">isCongruent</a>  <a id="2695" class="Symbol">:</a> <a id="2697" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="2709" href="Function.Structures.html#2613" class="Bound">to</a>
    <a id="IsLeftInverse.from-cong"></a><a id="2716" href="Function.Structures.html#2716" class="Field">from-cong</a>    <a id="2729" class="Symbol">:</a> <a id="2731" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="2741" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2746" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2751" href="Function.Structures.html#2626" class="Bound">from</a>
    <a id="IsLeftInverse.inverseˡ"></a><a id="2760" href="Function.Structures.html#2760" class="Field">inverseˡ</a>     <a id="2773" class="Symbol">:</a> <a id="2775" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="2784" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="2789" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2794" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2797" href="Function.Structures.html#2626" class="Bound">from</a>

  <a id="2805" class="Keyword">open</a> <a id="2810" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="2822" href="Function.Structures.html#2682" class="Field">isCongruent</a> <a id="2834" class="Keyword">public</a>
    <a id="2845" class="Keyword">renaming</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Function.Structures.html#1062" class="Field">cong</a> <a id="2860" class="Symbol">to</a> <a id="2863" class="Field">to-cong</a><a id="2870" class="Symbol">)</a>

  <a id="IsLeftInverse.strictlyInverseˡ"></a><a id="2875" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2892" class="Symbol">:</a> <a id="2894" href="Function.Definitions.html#1622" class="Function">StrictlyInverseˡ</a> <a id="2911" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="2916" href="Function.Structures.html#2613" class="Bound">to</a> <a id="2919" href="Function.Structures.html#2626" class="Bound">from</a>
  <a id="2926" href="Function.Structures.html#2875" class="Function">strictlyInverseˡ</a> <a id="2943" href="Function.Structures.html#2943" class="Bound">x</a> <a id="2945" class="Symbol">=</a> <a id="2947" href="Function.Structures.html#2760" class="Field">inverseˡ</a> <a id="2956" href="Relation.Binary.Structures.html#1641" class="Function">Eq₁.refl</a>

  <a id="IsLeftInverse.isSurjection"></a><a id="2968" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Function.Structures.html#1664" class="Record">IsSurjection</a> <a id="2996" href="Function.Structures.html#2613" class="Bound">to</a>
  <a id="3001" href="Function.Structures.html#2968" class="Function">isSurjection</a> <a id="3014" class="Symbol">=</a> <a id="3016" class="Keyword">record</a>
    <a id="3027" class="Symbol">{</a> <a id="3029" href="Function.Structures.html#1731" class="Field">isCongruent</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Function.Structures.html#2682" class="Field">isCongruent</a>
    <a id="3059" class="Symbol">;</a> <a id="3061" href="Function.Structures.html#1763" class="Field">surjective</a> <a id="3072" class="Symbol">=</a> <a id="3074" class="Symbol">λ</a> <a id="3076" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3078" class="Symbol">→</a> <a id="3080" href="Function.Structures.html#2626" class="Bound">from</a> <a id="3085" href="Function.Structures.html#3076" class="Bound">y</a> <a id="3087" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3089" href="Function.Structures.html#2760" class="Field">inverseˡ</a>
    <a id="3102" class="Symbol">}</a>


<a id="3106" class="Keyword">record</a> <a id="IsRightInverse"></a><a id="3113" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3132" class="Symbol">:</a> <a id="3134" href="Function.Structures.html#536" class="Bound">A</a> <a id="3136" class="Symbol">→</a> <a id="3138" href="Function.Structures.html#596" class="Bound">B</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Function.Structures.html#3142" class="Bound">from</a> <a id="3147" class="Symbol">:</a> <a id="3149" href="Function.Structures.html#596" class="Bound">B</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Function.Structures.html#536" class="Bound">A</a><a id="3154" class="Symbol">)</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3162" class="Symbol">(</a><a id="3163" href="Function.Structures.html#522" class="Bound">a</a> <a id="3165" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3167" href="Function.Structures.html#524" class="Bound">b</a> <a id="3169" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3171" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3174" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3176" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3178" class="Symbol">)</a> <a id="3180" class="Keyword">where</a>
  <a id="3188" class="Keyword">field</a>
    <a id="IsRightInverse.isCongruent"></a><a id="3198" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3210" class="Symbol">:</a> <a id="3212" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="3224" href="Function.Structures.html#3129" class="Bound">to</a>
    <a id="IsRightInverse.from-cong"></a><a id="3231" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3243" class="Symbol">:</a> <a id="3245" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="3255" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3260" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3265" href="Function.Structures.html#3142" class="Bound">from</a>
    <a id="IsRightInverse.inverseʳ"></a><a id="3274" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3286" class="Symbol">:</a> <a id="3288" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3297" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3302" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3307" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3310" href="Function.Structures.html#3142" class="Bound">from</a>

  <a id="3318" class="Keyword">open</a> <a id="3323" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="3335" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3347" class="Keyword">public</a>
    <a id="3358" class="Keyword">renaming</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Function.Structures.html#1062" class="Field">cong</a> <a id="3373" class="Symbol">to</a> <a id="3376" class="Field">to-cong</a><a id="3383" class="Symbol">)</a>

  <a id="IsRightInverse.strictlyInverseʳ"></a><a id="3388" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3405" class="Symbol">:</a> <a id="3407" href="Function.Definitions.html#1726" class="Function">StrictlyInverseʳ</a> <a id="3424" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3429" href="Function.Structures.html#3129" class="Bound">to</a> <a id="3432" href="Function.Structures.html#3142" class="Bound">from</a>
  <a id="3439" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a> <a id="3456" href="Function.Structures.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">=</a> <a id="3460" href="Function.Structures.html#3274" class="Field">inverseʳ</a> <a id="3469" href="Relation.Binary.Structures.html#1641" class="Function">Eq₂.refl</a>


<a id="3480" class="Keyword">record</a> <a id="IsInverse"></a><a id="3487" href="Function.Structures.html#3487" class="Record">IsInverse</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3501" class="Symbol">:</a> <a id="3503" href="Function.Structures.html#536" class="Bound">A</a> <a id="3505" class="Symbol">→</a> <a id="3507" href="Function.Structures.html#596" class="Bound">B</a><a id="3508" class="Symbol">)</a> <a id="3510" class="Symbol">(</a><a id="3511" href="Function.Structures.html#3511" class="Bound">from</a> <a id="3516" class="Symbol">:</a> <a id="3518" href="Function.Structures.html#596" class="Bound">B</a> <a id="3520" class="Symbol">→</a> <a id="3522" href="Function.Structures.html#536" class="Bound">A</a><a id="3523" class="Symbol">)</a> <a id="3525" class="Symbol">:</a> <a id="3527" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3531" class="Symbol">(</a><a id="3532" href="Function.Structures.html#522" class="Bound">a</a> <a id="3534" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3536" href="Function.Structures.html#524" class="Bound">b</a> <a id="3538" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3540" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="3543" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3545" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Keyword">where</a>
  <a id="3557" class="Keyword">field</a>
    <a id="IsInverse.isLeftInverse"></a><a id="3567" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3581" class="Symbol">:</a> <a id="3583" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="3597" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3600" href="Function.Structures.html#3511" class="Bound">from</a>
    <a id="IsInverse.inverseʳ"></a><a id="3609" href="Function.Structures.html#3609" class="Field">inverseʳ</a>      <a id="3623" class="Symbol">:</a> <a id="3625" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="3634" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3639" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3644" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3647" href="Function.Structures.html#3511" class="Bound">from</a>

  <a id="3655" class="Keyword">open</a> <a id="3660" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="3674" href="Function.Structures.html#3567" class="Field">isLeftInverse</a> <a id="3688" class="Keyword">public</a>

  <a id="IsInverse.isRightInverse"></a><a id="3698" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3713" class="Symbol">:</a> <a id="3715" href="Function.Structures.html#3113" class="Record">IsRightInverse</a> <a id="3730" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3733" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3740" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3755" class="Symbol">=</a> <a id="3757" class="Keyword">record</a>
    <a id="3768" class="Symbol">{</a> <a id="3770" href="Function.Structures.html#3198" class="Field">isCongruent</a> <a id="3782" class="Symbol">=</a> <a id="3784" href="Function.Structures.html#2682" class="Function">isCongruent</a>
    <a id="3800" class="Symbol">;</a> <a id="3802" href="Function.Structures.html#3231" class="Field">from-cong</a>   <a id="3814" class="Symbol">=</a> <a id="3816" href="Function.Structures.html#2716" class="Function">from-cong</a>
    <a id="3830" class="Symbol">;</a> <a id="3832" href="Function.Structures.html#3274" class="Field">inverseʳ</a>    <a id="3844" class="Symbol">=</a> <a id="3846" href="Function.Structures.html#3609" class="Field">inverseʳ</a>
    <a id="3859" class="Symbol">}</a>

  <a id="3864" class="Keyword">open</a> <a id="3869" href="Function.Structures.html#3113" class="Module">IsRightInverse</a> <a id="3884" href="Function.Structures.html#3698" class="Function">isRightInverse</a> <a id="3899" class="Keyword">public</a>
    <a id="3910" class="Keyword">using</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Function.Structures.html#3388" class="Function">strictlyInverseʳ</a><a id="3933" class="Symbol">)</a>

  <a id="IsInverse.inverse"></a><a id="3938" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3946" class="Symbol">:</a> <a id="3948" href="Function.Definitions.html#1256" class="Function">Inverseᵇ</a> <a id="3957" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="3962" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="3967" href="Function.Structures.html#3498" class="Bound">to</a> <a id="3970" href="Function.Structures.html#3511" class="Bound">from</a>
  <a id="3977" href="Function.Structures.html#3938" class="Function">inverse</a> <a id="3985" class="Symbol">=</a> <a id="3987" href="Function.Structures.html#2760" class="Function">inverseˡ</a> <a id="3996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3998" href="Function.Structures.html#3609" class="Field">inverseʳ</a>


<a id="4009" class="Comment">------------------------------------------------------------------------</a>
<a id="4082" class="Comment">-- Three element structures</a>
<a id="4110" class="Comment">------------------------------------------------------------------------</a>

<a id="4184" class="Keyword">record</a> <a id="IsBiEquivalence"></a><a id="4191" href="Function.Structures.html#4191" class="Record">IsBiEquivalence</a>
  <a id="4209" class="Symbol">(</a><a id="4210" href="Function.Structures.html#4210" class="Bound">to</a> <a id="4213" class="Symbol">:</a> <a id="4215" href="Function.Structures.html#536" class="Bound">A</a> <a id="4217" class="Symbol">→</a> <a id="4219" href="Function.Structures.html#596" class="Bound">B</a><a id="4220" class="Symbol">)</a> <a id="4222" class="Symbol">(</a><a id="4223" href="Function.Structures.html#4223" class="Bound">from₁</a> <a id="4229" class="Symbol">:</a> <a id="4231" href="Function.Structures.html#596" class="Bound">B</a> <a id="4233" class="Symbol">→</a> <a id="4235" href="Function.Structures.html#536" class="Bound">A</a><a id="4236" class="Symbol">)</a> <a id="4238" class="Symbol">(</a><a id="4239" href="Function.Structures.html#4239" class="Bound">from₂</a> <a id="4245" class="Symbol">:</a> <a id="4247" href="Function.Structures.html#596" class="Bound">B</a> <a id="4249" class="Symbol">→</a> <a id="4251" href="Function.Structures.html#536" class="Bound">A</a><a id="4252" class="Symbol">)</a> <a id="4254" class="Symbol">:</a> <a id="4256" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4260" class="Symbol">(</a><a id="4261" href="Function.Structures.html#522" class="Bound">a</a> <a id="4263" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4265" href="Function.Structures.html#524" class="Bound">b</a> <a id="4267" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4269" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4272" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4274" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4276" class="Symbol">)</a> <a id="4278" class="Keyword">where</a>
  <a id="4286" class="Keyword">field</a>
    <a id="IsBiEquivalence.to-isCongruent"></a><a id="4296" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4311" class="Symbol">:</a> <a id="4313" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4325" href="Function.Structures.html#4210" class="Bound">to</a>
    <a id="IsBiEquivalence.from₁-cong"></a><a id="4332" href="Function.Structures.html#4332" class="Field">from₁-cong</a>    <a id="4346" class="Symbol">:</a> <a id="4348" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4358" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4363" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4368" href="Function.Structures.html#4223" class="Bound">from₁</a>
    <a id="IsBiEquivalence.from₂-cong"></a><a id="4378" href="Function.Structures.html#4378" class="Field">from₂-cong</a>    <a id="4392" class="Symbol">:</a> <a id="4394" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4404" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4409" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4414" href="Function.Structures.html#4239" class="Bound">from₂</a>

  <a id="4423" class="Keyword">open</a> <a id="4428" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4440" href="Function.Structures.html#4296" class="Field">to-isCongruent</a> <a id="4455" class="Keyword">public</a>
    <a id="4466" class="Keyword">renaming</a> <a id="4475" class="Symbol">(</a><a id="4476" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4481" class="Symbol">to</a> <a id="4484" class="Field">to-cong₁</a><a id="4492" class="Symbol">)</a>


<a id="4496" class="Keyword">record</a> <a id="IsBiInverse"></a><a id="4503" href="Function.Structures.html#4503" class="Record">IsBiInverse</a>
  <a id="4517" class="Symbol">(</a><a id="4518" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4521" class="Symbol">:</a> <a id="4523" href="Function.Structures.html#536" class="Bound">A</a> <a id="4525" class="Symbol">→</a> <a id="4527" href="Function.Structures.html#596" class="Bound">B</a><a id="4528" class="Symbol">)</a> <a id="4530" class="Symbol">(</a><a id="4531" href="Function.Structures.html#4531" class="Bound">from₁</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Function.Structures.html#596" class="Bound">B</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Function.Structures.html#536" class="Bound">A</a><a id="4544" class="Symbol">)</a> <a id="4546" class="Symbol">(</a><a id="4547" href="Function.Structures.html#4547" class="Bound">from₂</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Function.Structures.html#596" class="Bound">B</a> <a id="4557" class="Symbol">→</a> <a id="4559" href="Function.Structures.html#536" class="Bound">A</a><a id="4560" class="Symbol">)</a> <a id="4562" class="Symbol">:</a> <a id="4564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4568" class="Symbol">(</a><a id="4569" href="Function.Structures.html#522" class="Bound">a</a> <a id="4571" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4573" href="Function.Structures.html#524" class="Bound">b</a> <a id="4575" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4577" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="4580" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4582" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="4584" class="Symbol">)</a> <a id="4586" class="Keyword">where</a>
  <a id="4594" class="Keyword">field</a>
    <a id="IsBiInverse.to-isCongruent"></a><a id="4604" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4619" class="Symbol">:</a> <a id="4621" href="Function.Structures.html#995" class="Record">IsCongruent</a> <a id="4633" href="Function.Structures.html#4518" class="Bound">to</a>
    <a id="IsBiInverse.from₁-cong"></a><a id="4640" href="Function.Structures.html#4640" class="Field">from₁-cong</a>     <a id="4655" class="Symbol">:</a> <a id="4657" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4667" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4672" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4677" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.from₂-cong"></a><a id="4687" href="Function.Structures.html#4687" class="Field">from₂-cong</a>     <a id="4702" class="Symbol">:</a> <a id="4704" href="Function.Definitions.html#765" class="Function">Congruent</a> <a id="4714" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4719" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4724" href="Function.Structures.html#4547" class="Bound">from₂</a>
    <a id="IsBiInverse.inverseˡ"></a><a id="4734" href="Function.Structures.html#4734" class="Field">inverseˡ</a>       <a id="4749" class="Symbol">:</a> <a id="4751" href="Function.Definitions.html#1082" class="Function">Inverseˡ</a> <a id="4760" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4765" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4770" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4773" href="Function.Structures.html#4531" class="Bound">from₁</a>
    <a id="IsBiInverse.inverseʳ"></a><a id="4783" href="Function.Structures.html#4783" class="Field">inverseʳ</a>       <a id="4798" class="Symbol">:</a> <a id="4800" href="Function.Definitions.html#1169" class="Function">Inverseʳ</a> <a id="4809" href="Function.Structures.html#548" class="Bound Operator">_≈₁_</a> <a id="4814" href="Function.Structures.html#608" class="Bound Operator">_≈₂_</a> <a id="4819" href="Function.Structures.html#4518" class="Bound">to</a> <a id="4822" href="Function.Structures.html#4547" class="Bound">from₂</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Function.Structures.html#995" class="Module">IsCongruent</a> <a id="4848" href="Function.Structures.html#4604" class="Field">to-isCongruent</a> <a id="4863" class="Keyword">public</a>
    <a id="4874" class="Keyword">renaming</a> <a id="4883" class="Symbol">(</a><a id="4884" href="Function.Structures.html#1062" class="Field">cong</a> <a id="4889" class="Symbol">to</a> <a id="4892" class="Field">to-cong</a><a id="4899" class="Symbol">)</a>


<a id="4903" class="Comment">------------------------------------------------------------------------</a>
<a id="4976" class="Comment">-- Other</a>
<a id="4985" class="Comment">------------------------------------------------------------------------</a>

<a id="5059" class="Comment">-- See the comment on `SplitSurjection` in `Function.Bundles` for an</a>
<a id="5128" class="Comment">-- explanation of (split) surjections.</a>
<a id="5167" class="Keyword">record</a> <a id="IsSplitSurjection"></a><a id="5174" href="Function.Structures.html#5174" class="Record">IsSplitSurjection</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5195" class="Symbol">:</a> <a id="5197" href="Function.Structures.html#536" class="Bound">A</a> <a id="5199" class="Symbol">→</a> <a id="5201" href="Function.Structures.html#596" class="Bound">B</a><a id="5202" class="Symbol">)</a> <a id="5204" class="Symbol">:</a> <a id="5206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Function.Structures.html#522" class="Bound">a</a> <a id="5213" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5215" href="Function.Structures.html#524" class="Bound">b</a> <a id="5217" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5219" href="Function.Structures.html#526" class="Bound">ℓ₁</a> <a id="5222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5224" href="Function.Structures.html#529" class="Bound">ℓ₂</a><a id="5226" class="Symbol">)</a> <a id="5228" class="Keyword">where</a>
  <a id="5236" class="Keyword">field</a>
    <a id="IsSplitSurjection.from"></a><a id="5246" href="Function.Structures.html#5246" class="Field">from</a> <a id="5251" class="Symbol">:</a> <a id="5253" href="Function.Structures.html#596" class="Bound">B</a> <a id="5255" class="Symbol">→</a> <a id="5257" href="Function.Structures.html#536" class="Bound">A</a>
    <a id="IsSplitSurjection.isLeftInverse"></a><a id="5263" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5277" class="Symbol">:</a> <a id="5279" href="Function.Structures.html#2598" class="Record">IsLeftInverse</a> <a id="5293" href="Function.Structures.html#5193" class="Bound">f</a> <a id="5295" href="Function.Structures.html#5246" class="Field">from</a>

  <a id="5303" class="Keyword">open</a> <a id="5308" href="Function.Structures.html#2598" class="Module">IsLeftInverse</a> <a id="5322" href="Function.Structures.html#5263" class="Field">isLeftInverse</a> <a id="5336" class="Keyword">public</a></pre></body></html>


==> anc/html/Game-Basics.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Game-Basics (Game-Basics)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Game-Basics</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Product.html" class="Module">Data.Product</a> <a id="69" class="Symbol">as</a> <a id="72" class="Module">Σ</a>
<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="95" class="Symbol">as</a> <a id="98" class="Module">⊎</a>
<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="151" class="Keyword">module</a> <a id="158" href="Game-Basics.html" class="Module">Game-Basics</a> <a id="170" class="Keyword">where</a>
<a id="176" class="Comment">-- Games for learning something from the set 𝔻</a>
<a id="223" class="Comment">-- for which games have the outcome R</a>

<a id="262" class="Comment">-- The parameter F is the type of game, where ℓr is</a>
<a id="314" class="Comment">-- the level of the &#39;result type&#39;:</a>
<a id="Game-Type"></a><a id="349" href="Game-Basics.html#349" class="Function">Game-Type</a> <a id="359" class="Symbol">:</a> <a id="361" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
<a id="366" href="Game-Basics.html#349" class="Function">Game-Type</a> <a id="376" class="Symbol">=</a> <a id="378" class="Symbol">{</a><a id="379" href="Game-Basics.html#379" class="Bound">ℓr</a> <a id="382" class="Symbol">:</a> <a id="384" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="389" class="Symbol">}</a> <a id="391" class="Symbol">(</a><a id="392" href="Game-Basics.html#392" class="Bound">R</a> <a id="394" class="Symbol">:</a> <a id="396" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="400" href="Game-Basics.html#379" class="Bound">ℓr</a><a id="402" class="Symbol">)</a> <a id="404" class="Symbol">{</a><a id="405" href="Game-Basics.html#405" class="Bound">ℓ</a> <a id="407" class="Symbol">:</a> <a id="409" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="414" class="Symbol">}</a> <a id="416" class="Symbol">→</a> <a id="418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="422" href="Game-Basics.html#405" class="Bound">ℓ</a> <a id="424" class="Symbol">→</a> <a id="426" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="430" class="Symbol">(</a><a id="431" href="Game-Basics.html#405" class="Bound">ℓ</a> <a id="433" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="435" href="Game-Basics.html#379" class="Bound">ℓr</a><a id="437" class="Symbol">)</a>

<a id="440" class="Comment">-- We require that the game type is functorial in this sense:</a>
<a id="Functorial"></a><a id="502" href="Game-Basics.html#502" class="Function">Functorial</a> <a id="513" class="Symbol">:</a> <a id="515" href="Game-Basics.html#349" class="Function">Game-Type</a> <a id="525" class="Symbol">→</a> <a id="527" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
<a id="532" href="Game-Basics.html#502" class="Function">Functorial</a> <a id="543" href="Game-Basics.html#543" class="Bound">F</a> <a id="545" class="Symbol">=</a>
  <a id="549" class="Symbol">∀</a> <a id="551" class="Symbol">{</a><a id="552" href="Game-Basics.html#552" class="Bound">ℓr</a> <a id="555" class="Symbol">:</a> <a id="557" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="562" class="Symbol">}</a> <a id="564" class="Symbol">{</a><a id="565" href="Game-Basics.html#565" class="Bound">R</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="573" href="Game-Basics.html#552" class="Bound">ℓr</a><a id="575" class="Symbol">}</a>
  <a id="579" class="Symbol">{</a><a id="580" href="Game-Basics.html#580" class="Bound">ℓ</a> <a id="582" href="Game-Basics.html#582" class="Bound">ℓ&#39;</a>  <a id="586" class="Symbol">:</a> <a id="588" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">{</a><a id="596" href="Game-Basics.html#596" class="Bound">X</a> <a id="598" class="Symbol">:</a> <a id="600" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="604" href="Game-Basics.html#580" class="Bound">ℓ</a><a id="605" class="Symbol">}</a> <a id="607" class="Symbol">{</a><a id="608" href="Game-Basics.html#608" class="Bound">Y</a> <a id="610" class="Symbol">:</a> <a id="612" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="616" href="Game-Basics.html#582" class="Bound">ℓ&#39;</a><a id="618" class="Symbol">}</a>
  <a id="622" class="Symbol">→</a> <a id="624" class="Symbol">(</a><a id="625" href="Game-Basics.html#625" class="Bound">f</a> <a id="627" class="Symbol">:</a> <a id="629" href="Game-Basics.html#596" class="Bound">X</a> <a id="631" class="Symbol">→</a> <a id="633" href="Game-Basics.html#608" class="Bound">Y</a><a id="634" class="Symbol">)</a> <a id="636" class="Symbol">→</a> <a id="638" href="Game-Basics.html#543" class="Bound">F</a> <a id="640" href="Game-Basics.html#565" class="Bound">R</a> <a id="642" href="Game-Basics.html#596" class="Bound">X</a> <a id="644" class="Symbol">→</a> <a id="646" href="Game-Basics.html#543" class="Bound">F</a> <a id="648" href="Game-Basics.html#565" class="Bound">R</a> <a id="650" href="Game-Basics.html#608" class="Bound">Y</a>


<a id="654" class="Comment">-- When modelling the teacher, we allow the teacher to have the following side-effects:</a>
<a id="742" class="Comment">-- (1) The teacher may have an internal state T</a>
<a id="790" class="Comment">-- (2) The teacher can surrender by throwing an exception of type R</a>
<a id="M"></a><a id="858" href="Game-Basics.html#858" class="Function">M</a> <a id="860" class="Symbol">:</a> <a id="862" class="Symbol">∀</a> <a id="864" class="Symbol">{</a><a id="865" href="Game-Basics.html#865" class="Bound">ℓt</a> <a id="868" href="Game-Basics.html#868" class="Bound">ℓr</a> <a id="871" href="Game-Basics.html#871" class="Bound">ℓ</a> <a id="873" class="Symbol">:</a> <a id="875" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="880" class="Symbol">}</a> <a id="882" class="Symbol">(</a><a id="883" href="Game-Basics.html#883" class="Bound">R</a> <a id="885" class="Symbol">:</a> <a id="887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="891" href="Game-Basics.html#868" class="Bound">ℓr</a><a id="893" class="Symbol">)</a> <a id="895" class="Symbol">(</a><a id="896" href="Game-Basics.html#896" class="Bound">T</a> <a id="898" class="Symbol">:</a> <a id="900" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="904" href="Game-Basics.html#865" class="Bound">ℓt</a><a id="906" class="Symbol">)</a> <a id="908" class="Symbol">→</a> <a id="910" class="Symbol">(</a><a id="911" href="Game-Basics.html#911" class="Bound">X</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="919" href="Game-Basics.html#871" class="Bound">ℓ</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">(</a><a id="929" href="Game-Basics.html#871" class="Bound">ℓ</a> <a id="931" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="933" href="Game-Basics.html#865" class="Bound">ℓt</a> <a id="936" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="938" href="Game-Basics.html#868" class="Bound">ℓr</a><a id="940" class="Symbol">)</a>
<a id="942" href="Game-Basics.html#858" class="Function">M</a> <a id="944" href="Game-Basics.html#944" class="Bound">R</a> <a id="946" href="Game-Basics.html#946" class="Bound">T</a> <a id="948" href="Game-Basics.html#948" class="Bound">X</a> <a id="950" class="Symbol">=</a> <a id="952" href="Game-Basics.html#946" class="Bound">T</a> <a id="954" class="Symbol">→</a> <a id="956" class="Symbol">(</a><a id="957" href="Game-Basics.html#944" class="Bound">R</a> <a id="959" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="961" class="Symbol">(</a><a id="962" href="Game-Basics.html#946" class="Bound">T</a> <a id="964" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="966" href="Game-Basics.html#948" class="Bound">X</a><a id="967" class="Symbol">))</a>

<a id="M-map"></a><a id="971" href="Game-Basics.html#971" class="Function">M-map</a> <a id="977" class="Symbol">:</a> <a id="979" class="Symbol">∀</a> <a id="981" class="Symbol">{</a><a id="982" href="Game-Basics.html#982" class="Bound">ℓt</a> <a id="985" href="Game-Basics.html#985" class="Bound">ℓr</a> <a id="988" href="Game-Basics.html#988" class="Bound">ℓ</a> <a id="990" class="Symbol">:</a> <a id="992" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="997" class="Symbol">}</a> <a id="999" class="Symbol">{</a><a id="1000" href="Game-Basics.html#1000" class="Bound">R</a> <a id="1002" class="Symbol">:</a> <a id="1004" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1008" href="Game-Basics.html#985" class="Bound">ℓr</a><a id="1010" class="Symbol">}</a> <a id="1012" class="Symbol">{</a><a id="1013" href="Game-Basics.html#1013" class="Bound">T</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1021" href="Game-Basics.html#982" class="Bound">ℓt</a><a id="1023" class="Symbol">}</a> <a id="1025" class="Symbol">→</a> <a id="1027" class="Symbol">{</a><a id="1028" href="Game-Basics.html#1028" class="Bound">X</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1036" href="Game-Basics.html#988" class="Bound">ℓ</a><a id="1037" class="Symbol">}</a> <a id="1039" class="Symbol">→</a> <a id="1041" class="Symbol">{</a><a id="1042" href="Game-Basics.html#1042" class="Bound">ℓ&#39;</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1052" class="Symbol">}</a> <a id="1054" class="Symbol">→</a> <a id="1056" class="Symbol">{</a><a id="1057" href="Game-Basics.html#1057" class="Bound">Y</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1065" href="Game-Basics.html#1042" class="Bound">ℓ&#39;</a><a id="1067" class="Symbol">}</a> <a id="1069" class="Symbol">→</a> <a id="1071" class="Symbol">(</a><a id="1072" href="Game-Basics.html#1028" class="Bound">X</a> <a id="1074" class="Symbol">→</a> <a id="1076" href="Game-Basics.html#1057" class="Bound">Y</a><a id="1077" class="Symbol">)</a> <a id="1079" class="Symbol">→</a> <a id="1081" class="Symbol">(</a><a id="1082" href="Game-Basics.html#858" class="Function">M</a> <a id="1084" href="Game-Basics.html#1000" class="Bound">R</a> <a id="1086" href="Game-Basics.html#1013" class="Bound">T</a> <a id="1088" href="Game-Basics.html#1028" class="Bound">X</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Game-Basics.html#858" class="Function">M</a> <a id="1094" href="Game-Basics.html#1000" class="Bound">R</a> <a id="1096" href="Game-Basics.html#1013" class="Bound">T</a> <a id="1098" href="Game-Basics.html#1057" class="Bound">Y</a><a id="1099" class="Symbol">)</a>
<a id="1101" href="Game-Basics.html#971" class="Function">M-map</a> <a id="1107" href="Game-Basics.html#1107" class="Bound">f</a> <a id="1109" href="Game-Basics.html#1109" class="Bound">MTX</a> <a id="1113" href="Game-Basics.html#1113" class="Bound">t</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Data.Product.Base.html#2362" class="Function">Σ.map₂</a> <a id="1132" href="Game-Basics.html#1107" class="Bound">f</a><a id="1133" class="Symbol">)</a> <a id="1135" class="Symbol">(</a><a id="1136" href="Game-Basics.html#1109" class="Bound">MTX</a> <a id="1140" href="Game-Basics.html#1113" class="Bound">t</a><a id="1141" class="Symbol">)</a></pre></body></html>


==> anc/html/Game-Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Game-Definitions (Game-Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Game-Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Product.html" class="Module">Data.Product</a> <a id="69" class="Symbol">as</a> <a id="72" class="Module">Σ</a>
<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="95" class="Symbol">as</a> <a id="98" class="Module">⊎</a>
<a id="100" class="Keyword">open</a> <a id="105" class="Keyword">import</a> <a id="112" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="121" class="Keyword">open</a> <a id="126" class="Keyword">import</a> <a id="133" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="166" class="Keyword">open</a> <a id="171" class="Keyword">import</a> <a id="178" href="Function.Base.html" class="Module">Function.Base</a>
<a id="192" class="Keyword">open</a> <a id="197" class="Keyword">import</a> <a id="204" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="242" class="Keyword">open</a> <a id="247" class="Keyword">import</a> <a id="254" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a>


<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Game-Basics.html" class="Module">Game-Basics</a>

<a id="307" class="Keyword">module</a> <a id="314" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="331" class="Symbol">{</a><a id="332" href="Game-Definitions.html#332" class="Bound">ℓd</a> <a id="335" class="Symbol">:</a> <a id="337" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="342" class="Symbol">}</a> <a id="344" class="Symbol">(</a><a id="345" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="347" class="Symbol">:</a> <a id="349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="353" href="Game-Definitions.html#332" class="Bound">ℓd</a><a id="355" class="Symbol">)</a> <a id="357" class="Symbol">(</a><a id="358" href="Game-Definitions.html#358" class="Bound">F</a> <a id="360" class="Symbol">:</a> <a id="362" href="Game-Basics.html#349" class="Function">Game-Type</a><a id="371" class="Symbol">)</a> <a id="373" class="Keyword">where</a>
<a id="379" class="Comment">-- Games for learning something from the set 𝔻</a>
<a id="426" class="Comment">-- for which games have the outcome R</a>

<a id="465" class="Keyword">record</a> <a id="GameSemantics"></a><a id="472" href="Game-Definitions.html#472" class="Record">GameSemantics</a> <a id="486" class="Symbol">:</a> <a id="488" href="Agda.Primitive.html#512" class="Primitive">Setω</a> <a id="493" class="Keyword">where</a>
  <a id="501" class="Keyword">field</a>
    <a id="511" class="Comment">-- The datatype F allows the map operations of functors:</a>
    <a id="GameSemantics.F-map"></a><a id="572" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="578" class="Symbol">:</a> <a id="580" href="Game-Basics.html#502" class="Function">Functorial</a> <a id="591" href="Game-Definitions.html#358" class="Bound">F</a>

    <a id="598" class="Comment">-- The semantics of a query &#39;F X&#39; annotates each successor state in X</a>
    <a id="672" class="Comment">-- with a predicate on ℕ reporting the information obtained from the query.</a>
    <a id="752" class="Comment">-- This means that in the respective successor state after a query, we can assume</a>
    <a id="838" class="Comment">-- that the secret from the learning domain 𝔻 satisfies the predicate.</a>
    <a id="GameSemantics.⟦F_⟧"></a><a id="913" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="918" class="Symbol">:</a> <a id="920" class="Symbol">{</a><a id="921" href="Game-Definitions.html#921" class="Bound">ℓr</a> <a id="924" class="Symbol">:</a> <a id="926" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="931" class="Symbol">}</a> <a id="933" class="Symbol">{</a><a id="934" href="Game-Definitions.html#934" class="Bound">R</a> <a id="936" class="Symbol">:</a> <a id="938" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="942" href="Game-Definitions.html#921" class="Bound">ℓr</a><a id="944" class="Symbol">}</a> <a id="946" class="Symbol">{</a><a id="947" href="Game-Definitions.html#947" class="Bound">ℓ</a> <a id="949" class="Symbol">:</a> <a id="951" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="956" class="Symbol">}</a> <a id="958" class="Symbol">{</a><a id="959" href="Game-Definitions.html#959" class="Bound">X</a> <a id="961" class="Symbol">:</a> <a id="963" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="967" href="Game-Definitions.html#947" class="Bound">ℓ</a><a id="968" class="Symbol">}</a> <a id="970" class="Symbol">→</a> <a id="972" href="Game-Definitions.html#358" class="Bound">F</a> <a id="974" href="Game-Definitions.html#934" class="Bound">R</a> <a id="976" href="Game-Definitions.html#959" class="Bound">X</a> <a id="978" class="Symbol">→</a> <a id="980" href="Game-Definitions.html#358" class="Bound">F</a> <a id="982" href="Game-Definitions.html#934" class="Bound">R</a> <a id="984" class="Symbol">((</a><a id="986" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="988" class="Symbol">→</a> <a id="990" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="993" class="Symbol">)</a> <a id="995" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="997" href="Game-Definitions.html#959" class="Bound">X</a><a id="998" class="Symbol">)</a>

    <a id="1005" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
    <a id="GameSemantics.proj₂∘⟦F⟧"></a><a id="1093" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="1103" class="Symbol">:</a> <a id="1105" class="Symbol">∀</a> <a id="1107" class="Symbol">{</a><a id="1108" href="Game-Definitions.html#1108" class="Bound">ℓr</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1118" class="Symbol">}</a> <a id="1120" class="Symbol">{</a><a id="1121" href="Game-Definitions.html#1121" class="Bound">R</a> <a id="1123" class="Symbol">:</a> <a id="1125" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1129" href="Game-Definitions.html#1108" class="Bound">ℓr</a><a id="1131" class="Symbol">}</a> <a id="1133" class="Symbol">{</a><a id="1134" href="Game-Definitions.html#1134" class="Bound">ℓ</a> <a id="1136" class="Symbol">:</a> <a id="1138" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1143" class="Symbol">}</a> <a id="1145" class="Symbol">{</a><a id="1146" href="Game-Definitions.html#1146" class="Bound">X</a> <a id="1148" class="Symbol">:</a> <a id="1150" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1154" href="Game-Definitions.html#1134" class="Bound">ℓ</a><a id="1155" class="Symbol">}</a> <a id="1157" class="Symbol">{</a><a id="1158" href="Game-Definitions.html#1158" class="Bound">query</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Game-Definitions.html#358" class="Bound">F</a> <a id="1168" href="Game-Definitions.html#1121" class="Bound">R</a> <a id="1170" href="Game-Definitions.html#1146" class="Bound">X</a><a id="1171" class="Symbol">}</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="1181" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Game-Definitions.html#913" class="Field Operator">⟦F</a> <a id="1191" href="Game-Definitions.html#1158" class="Bound">query</a> <a id="1197" href="Game-Definitions.html#913" class="Field Operator">⟧</a><a id="1198" class="Symbol">)</a> <a id="1200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1202" href="Game-Definitions.html#1158" class="Bound">query</a>

    <a id="1213" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
    <a id="1303" class="Comment">-- predicate P. In other words, _⊧F∀_ lifts the predicate from &#39;successors&#39; of type X</a>
    <a id="1393" class="Comment">-- to &#39;queries&#39; of type F X.</a>
    <a id="1426" class="Comment">-- One could define it for generic game types F but we require F to implement it explicitly</a>
    <a id="1522" class="Comment">-- because then working with it in examples becomes more instructive.</a>
    <a id="GameSemantics._⊧F∀_"></a><a id="1596" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="1602" class="Symbol">:</a> <a id="1604" class="Symbol">{</a><a id="1605" href="Game-Definitions.html#1605" class="Bound">ℓr</a> <a id="1608" class="Symbol">:</a> <a id="1610" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1615" class="Symbol">}</a> <a id="1617" class="Symbol">{</a><a id="1618" href="Game-Definitions.html#1618" class="Bound">R</a> <a id="1620" class="Symbol">:</a> <a id="1622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1626" href="Game-Definitions.html#1605" class="Bound">ℓr</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">{</a><a id="1631" href="Game-Definitions.html#1631" class="Bound">ℓ</a> <a id="1633" href="Game-Definitions.html#1633" class="Bound">ℓ&#39;</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">{</a><a id="1646" href="Game-Definitions.html#1646" class="Bound">X</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1654" href="Game-Definitions.html#1631" class="Bound">ℓ</a><a id="1655" class="Symbol">}</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Game-Definitions.html#358" class="Bound">F</a> <a id="1661" href="Game-Definitions.html#1618" class="Bound">R</a> <a id="1663" href="Game-Definitions.html#1646" class="Bound">X</a> <a id="1665" class="Symbol">→</a> <a id="1667" class="Symbol">(</a><a id="1668" href="Game-Definitions.html#1668" class="Bound">P</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Game-Definitions.html#1646" class="Bound">X</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1680" href="Game-Definitions.html#1633" class="Bound">ℓ&#39;</a><a id="1682" class="Symbol">)</a> <a id="1684" class="Symbol">→</a> <a id="1686" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1690" href="Game-Definitions.html#1633" class="Bound">ℓ&#39;</a>

    <a id="1698" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
    <a id="GameSemantics.F∀-elim"></a><a id="1791" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="1799" class="Symbol">:</a> <a id="1801" class="Symbol">{</a><a id="1802" href="Game-Definitions.html#1802" class="Bound">ℓr</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Game-Definitions.html#1815" class="Bound">R</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1823" href="Game-Definitions.html#1802" class="Bound">ℓr</a><a id="1825" class="Symbol">}</a> <a id="1827" class="Symbol">{</a><a id="1828" href="Game-Definitions.html#1828" class="Bound">ℓ</a> <a id="1830" href="Game-Definitions.html#1830" class="Bound">ℓ&#39;</a> <a id="1833" class="Symbol">:</a> <a id="1835" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1840" class="Symbol">}</a> <a id="1842" class="Symbol">{</a><a id="1843" href="Game-Definitions.html#1843" class="Bound">X</a> <a id="1845" class="Symbol">:</a> <a id="1847" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1851" href="Game-Definitions.html#1828" class="Bound">ℓ</a><a id="1852" class="Symbol">}</a> <a id="1854" class="Symbol">→</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Game-Definitions.html#1857" class="Bound">query</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Game-Definitions.html#358" class="Bound">F</a> <a id="1867" href="Game-Definitions.html#1815" class="Bound">R</a> <a id="1869" href="Game-Definitions.html#1843" class="Bound">X</a><a id="1870" class="Symbol">)</a> <a id="1872" class="Symbol">→</a> <a id="1874" class="Symbol">{</a><a id="1875" href="Game-Definitions.html#1875" class="Bound">P</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Game-Definitions.html#1843" class="Bound">X</a> <a id="1881" class="Symbol">→</a> <a id="1883" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1887" href="Game-Definitions.html#1830" class="Bound">ℓ&#39;</a><a id="1889" class="Symbol">}</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Game-Definitions.html#1857" class="Bound">query</a> <a id="1899" href="Game-Definitions.html#1596" class="Field Operator">⊧F∀</a> <a id="1903" href="Game-Definitions.html#1875" class="Bound">P</a> <a id="1905" class="Symbol">→</a> <a id="1907" href="Game-Definitions.html#358" class="Bound">F</a> <a id="1909" href="Game-Definitions.html#1815" class="Bound">R</a> <a id="1911" class="Symbol">(</a><a id="1912" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="1914" href="Game-Definitions.html#1843" class="Bound">X</a> <a id="1916" href="Game-Definitions.html#1875" class="Bound">P</a><a id="1917" class="Symbol">)</a>

    <a id="1924" class="Comment">-- And if we project the predicate away, we again reobtain the original query:</a>
    <a id="GameSemantics.proj₁∘F∀elim"></a><a id="2007" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="2020" class="Symbol">:</a> <a id="2022" class="Symbol">{</a><a id="2023" href="Game-Definitions.html#2023" class="Bound">ℓr</a> <a id="2026" class="Symbol">:</a> <a id="2028" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2033" class="Symbol">}</a> <a id="2035" class="Symbol">{</a><a id="2036" href="Game-Definitions.html#2036" class="Bound">R</a> <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2044" href="Game-Definitions.html#2023" class="Bound">ℓr</a><a id="2046" class="Symbol">}</a> <a id="2048" class="Symbol">{</a><a id="2049" href="Game-Definitions.html#2049" class="Bound">ℓ</a> <a id="2051" href="Game-Definitions.html#2051" class="Bound">ℓ&#39;</a> <a id="2054" class="Symbol">:</a> <a id="2056" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2061" class="Symbol">}</a> <a id="2063" class="Symbol">{</a><a id="2064" href="Game-Definitions.html#2064" class="Bound">X</a> <a id="2066" class="Symbol">:</a> <a id="2068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2072" href="Game-Definitions.html#2049" class="Bound">ℓ</a><a id="2073" class="Symbol">}</a> <a id="2075" class="Symbol">→</a> <a id="2077" class="Symbol">{</a><a id="2078" href="Game-Definitions.html#2078" class="Bound">query</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Game-Definitions.html#358" class="Bound">F</a> <a id="2088" href="Game-Definitions.html#2036" class="Bound">R</a> <a id="2090" href="Game-Definitions.html#2064" class="Bound">X</a><a id="2091" class="Symbol">}</a> <a id="2093" class="Symbol">→</a> <a id="2095" class="Symbol">{</a><a id="2096" href="Game-Definitions.html#2096" class="Bound">P</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="Game-Definitions.html#2064" class="Bound">X</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2108" href="Game-Definitions.html#2051" class="Bound">ℓ&#39;</a><a id="2110" class="Symbol">}</a> <a id="2112" class="Symbol">→</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Game-Definitions.html#2115" class="Bound">res</a> <a id="2119" class="Symbol">:</a> <a id="2121" href="Game-Definitions.html#2078" class="Bound">query</a> <a id="2127" href="Game-Definitions.html#1596" class="Field Operator">⊧F∀</a> <a id="2131" href="Game-Definitions.html#2096" class="Bound">P</a><a id="2132" class="Symbol">)</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="2142" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="2157" href="Game-Definitions.html#2078" class="Bound">query</a> <a id="2163" href="Game-Definitions.html#2115" class="Bound">res</a><a id="2166" class="Symbol">)</a> <a id="2168" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2170" href="Game-Definitions.html#2078" class="Bound">query</a>


<a id="2178" class="Comment">-- A student/learner with internal state set C is an F-coalgebra:</a>
<a id="2244" class="Comment">-- in each state q in C it determines some query &#39;F C&#39; with successor</a>
<a id="2314" class="Comment">-- states in C, which is then chosen depending on the teacher&#39;s response.</a>
<a id="Learnerδ"></a><a id="2388" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="2397" class="Symbol">:</a> <a id="2399" class="Symbol">∀</a> <a id="2401" class="Symbol">{</a><a id="2402" href="Game-Definitions.html#2402" class="Bound">ℓr</a> <a id="2405" class="Symbol">:</a> <a id="2407" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2412" class="Symbol">}</a> <a id="2414" class="Symbol">(</a><a id="2415" href="Game-Definitions.html#2415" class="Bound">R</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2423" href="Game-Definitions.html#2402" class="Bound">ℓr</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">{</a><a id="2428" href="Game-Definitions.html#2428" class="Bound">ℓc</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2438" class="Symbol">}</a> <a id="2440" class="Symbol">(</a><a id="2441" href="Game-Definitions.html#2441" class="Bound">C</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2449" href="Game-Definitions.html#2428" class="Bound">ℓc</a><a id="2451" class="Symbol">)</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2459" class="Symbol">(</a><a id="2460" href="Game-Definitions.html#2402" class="Bound">ℓr</a> <a id="2463" href="Agda.Primitive.html#961" class="Primitive Operator">Level.⊔</a> <a id="2471" href="Game-Definitions.html#2428" class="Bound">ℓc</a><a id="2473" class="Symbol">)</a>
<a id="2475" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="2484" href="Game-Definitions.html#2484" class="Bound">R</a> <a id="2486" href="Game-Definitions.html#2486" class="Bound">C</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Game-Definitions.html#2486" class="Bound">C</a> <a id="2492" class="Symbol">→</a> <a id="2494" href="Game-Definitions.html#358" class="Bound">F</a> <a id="2496" href="Game-Definitions.html#2484" class="Bound">R</a> <a id="2498" href="Game-Definitions.html#2486" class="Bound">C</a>


<a id="2502" class="Keyword">record</a> <a id="Learner-on"></a><a id="2509" href="Game-Definitions.html#2509" class="Record">Learner-on</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Game-Definitions.html#2521" class="Bound">ℓr</a> <a id="2524" class="Symbol">:</a> <a id="2526" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2531" class="Symbol">}</a> <a id="2533" class="Symbol">(</a><a id="2534" href="Game-Definitions.html#2534" class="Bound">R</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2542" href="Game-Definitions.html#2521" class="Bound">ℓr</a><a id="2544" class="Symbol">)</a> <a id="2546" class="Symbol">{</a><a id="2547" href="Game-Definitions.html#2547" class="Bound">ℓ</a><a id="2548" class="Symbol">}</a> <a id="2550" class="Symbol">(</a><a id="2551" href="Game-Definitions.html#2551" class="Bound">C</a> <a id="2553" class="Symbol">:</a> <a id="2555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2559" href="Game-Definitions.html#2547" class="Bound">ℓ</a><a id="2560" class="Symbol">)</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2568" class="Symbol">(</a><a id="2569" href="Game-Definitions.html#2521" class="Bound">ℓr</a> <a id="2572" href="Agda.Primitive.html#961" class="Primitive Operator">Level.⊔</a> <a id="2580" href="Game-Definitions.html#2547" class="Bound">ℓ</a><a id="2581" class="Symbol">)</a> <a id="2583" class="Keyword">where</a>
  <a id="2591" class="Keyword">field</a>
    <a id="Learner-on.δ"></a><a id="2601" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="2603" class="Symbol">:</a> <a id="2605" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="2614" href="Game-Definitions.html#2534" class="Bound">R</a> <a id="2616" href="Game-Definitions.html#2551" class="Bound">C</a>

<a id="2619" class="Keyword">record</a> <a id="Learner"></a><a id="2626" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="2634" class="Symbol">(</a><a id="2635" href="Game-Definitions.html#2635" class="Bound">ℓ</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2644" class="Symbol">)</a> <a id="2646" class="Symbol">:</a> <a id="2648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="2663" href="Game-Definitions.html#2635" class="Bound">ℓ</a><a id="2664" class="Symbol">)</a> <a id="2666" class="Keyword">where</a>
  <a id="2674" class="Keyword">field</a>
    <a id="Learner.C"></a><a id="2684" href="Game-Definitions.html#2684" class="Field">C</a> <a id="2686" class="Symbol">:</a> <a id="2688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2692" href="Game-Definitions.html#2635" class="Bound">ℓ</a>
    <a id="Learner.R"></a><a id="2698" href="Game-Definitions.html#2698" class="Field">R</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2706" href="Game-Definitions.html#2635" class="Bound">ℓ</a>
    <a id="Learner.q₀"></a><a id="2712" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="2715" class="Symbol">:</a> <a id="2717" href="Game-Definitions.html#2684" class="Field">C</a>
    <a id="Learner.learner-on"></a><a id="2723" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="2734" class="Symbol">:</a> <a id="2736" href="Game-Definitions.html#2509" class="Record">Learner-on</a> <a id="2747" href="Game-Definitions.html#2698" class="Field">R</a> <a id="2749" href="Game-Definitions.html#2684" class="Field">C</a>
  <a id="2753" class="Keyword">open</a> <a id="2758" href="Game-Definitions.html#2509" class="Module">Learner-on</a> <a id="2769" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="2780" class="Keyword">public</a>

<a id="2788" class="Comment">-- A teacher with the internal state T:</a>
<a id="Teacherδ"></a><a id="2828" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="2837" class="Symbol">:</a> <a id="2839" class="Symbol">∀</a> <a id="2841" class="Symbol">{</a><a id="2842" href="Game-Definitions.html#2842" class="Bound">ℓt</a> <a id="2845" class="Symbol">:</a> <a id="2847" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2852" class="Symbol">}</a> <a id="2854" class="Symbol">(</a><a id="2855" href="Game-Definitions.html#2855" class="Bound">T</a> <a id="2857" class="Symbol">:</a> <a id="2859" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2863" href="Game-Definitions.html#2842" class="Bound">ℓt</a><a id="2865" class="Symbol">)</a> <a id="2867" class="Symbol">→</a> <a id="2869" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
<a id="2874" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="2883" href="Game-Definitions.html#2883" class="Bound">T</a> <a id="2885" class="Symbol">=</a> <a id="2887" class="Symbol">∀</a> <a id="2889" class="Symbol">{</a><a id="2890" href="Game-Definitions.html#2890" class="Bound">ℓr</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">{</a><a id="2903" href="Game-Definitions.html#2903" class="Bound">R</a> <a id="2905" class="Symbol">:</a> <a id="2907" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2911" href="Game-Definitions.html#2890" class="Bound">ℓr</a><a id="2913" class="Symbol">}</a> <a id="2915" class="Symbol">{</a><a id="2916" href="Game-Definitions.html#2916" class="Bound">ℓ</a> <a id="2918" class="Symbol">:</a> <a id="2920" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2925" class="Symbol">}</a> <a id="2927" class="Symbol">{</a><a id="2928" href="Game-Definitions.html#2928" class="Bound">X</a> <a id="2930" class="Symbol">:</a> <a id="2932" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2936" href="Game-Definitions.html#2916" class="Bound">ℓ</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="Game-Definitions.html#358" class="Bound">F</a> <a id="2943" href="Game-Definitions.html#2903" class="Bound">R</a> <a id="2945" href="Game-Definitions.html#2928" class="Bound">X</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Game-Basics.html#858" class="Function">M</a> <a id="2951" href="Game-Definitions.html#2903" class="Bound">R</a> <a id="2953" href="Game-Definitions.html#2883" class="Bound">T</a> <a id="2955" href="Game-Definitions.html#2928" class="Bound">X</a>
<a id="2957" class="Comment">-- ^- the teacher is essentially an F-algebra in the kleisli category</a>
<a id="3027" class="Comment">--    of the state monad (with state T) extended by the exception monad</a>
<a id="3099" class="Comment">--    transformer (R ⊎ (-)). If the teacher returns R, then this</a>
<a id="3164" class="Comment">--    means &#39;surrendering&#39; in the game, or in other words, the hypothesis</a>
<a id="3238" class="Comment">--    was correct.</a>


<a id="3259" class="Comment">-- The teacher may not interact with X, which means, that δ is natural in X,</a>
<a id="3336" class="Comment">-- so the teacher is a natural transformation from F to M T.</a>
<a id="3397" class="Comment">-- Naturality is almost enforced by X being an entirely opaque type.</a>

<a id="3467" class="Keyword">module</a> <a id="TeacherNaturality"></a><a id="3474" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="3492" class="Symbol">(</a><a id="3493" href="Game-Definitions.html#3493" class="Bound">F-map</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Game-Basics.html#502" class="Function">Functorial</a> <a id="3512" href="Game-Definitions.html#358" class="Bound">F</a><a id="3513" class="Symbol">)</a> <a id="3515" class="Keyword">where</a>
   <a id="TeacherNaturality.TeacherIsNaturalFor"></a><a id="3524" href="Game-Definitions.html#3524" class="Function">TeacherIsNaturalFor</a> <a id="3544" class="Symbol">:</a> <a id="3546" class="Symbol">∀</a> <a id="3548" class="Symbol">{</a><a id="3549" href="Game-Definitions.html#3549" class="Bound">ℓr</a> <a id="3552" class="Symbol">:</a> <a id="3554" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3559" class="Symbol">}</a> <a id="3561" class="Symbol">{</a><a id="3562" href="Game-Definitions.html#3562" class="Bound">R</a> <a id="3564" class="Symbol">:</a> <a id="3566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3570" href="Game-Definitions.html#3549" class="Bound">ℓr</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Game-Definitions.html#3575" class="Bound">ℓt</a> <a id="3578" class="Symbol">:</a> <a id="3580" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3585" class="Symbol">}</a> <a id="3587" class="Symbol">{</a><a id="3588" href="Game-Definitions.html#3588" class="Bound">T</a> <a id="3590" class="Symbol">:</a> <a id="3592" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3596" href="Game-Definitions.html#3575" class="Bound">ℓt</a><a id="3598" class="Symbol">}</a> <a id="3600" class="Symbol">→</a> <a id="3602" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="3611" href="Game-Definitions.html#3588" class="Bound">T</a> <a id="3613" class="Symbol">→</a> <a id="3615" class="Symbol">{</a><a id="3616" href="Game-Definitions.html#3616" class="Bound">ℓ1</a> <a id="3619" href="Game-Definitions.html#3619" class="Bound">ℓ2</a> <a id="3622" class="Symbol">:</a> <a id="3624" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3629" class="Symbol">}</a> <a id="3631" class="Symbol">→</a> <a id="3633" class="Symbol">{</a><a id="3634" href="Game-Definitions.html#3634" class="Bound">X</a> <a id="3636" class="Symbol">:</a> <a id="3638" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3642" href="Game-Definitions.html#3616" class="Bound">ℓ1</a><a id="3644" class="Symbol">}</a> <a id="3646" class="Symbol">→</a> <a id="3648" class="Symbol">{</a><a id="3649" href="Game-Definitions.html#3649" class="Bound">Y</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3657" href="Game-Definitions.html#3619" class="Bound">ℓ2</a><a id="3659" class="Symbol">}</a> <a id="3661" class="Symbol">→</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Game-Definitions.html#3664" class="Bound">f</a> <a id="3666" class="Symbol">:</a> <a id="3668" href="Game-Definitions.html#3634" class="Bound">X</a> <a id="3670" class="Symbol">→</a> <a id="3672" href="Game-Definitions.html#3649" class="Bound">Y</a><a id="3673" class="Symbol">)</a> <a id="3675" class="Symbol">→</a> <a id="3677" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3681" class="Symbol">_</a>
   <a id="3686" href="Game-Definitions.html#3524" class="Function">TeacherIsNaturalFor</a> <a id="3706" class="Symbol">{</a><a id="3707" class="Argument">R</a> <a id="3709" class="Symbol">=</a> <a id="3711" href="Game-Definitions.html#3711" class="Bound">R</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">{</a><a id="3715" class="Argument">T</a> <a id="3717" class="Symbol">=</a> <a id="3719" href="Game-Definitions.html#3719" class="Bound">T</a><a id="3720" class="Symbol">}</a> <a id="3722" href="Game-Definitions.html#3722" class="Bound">δ</a> <a id="3724" class="Symbol">{</a><a id="3725" class="Argument">X</a> <a id="3727" class="Symbol">=</a> <a id="3729" href="Game-Definitions.html#3729" class="Bound">X</a><a id="3730" class="Symbol">}</a> <a id="3732" href="Game-Definitions.html#3732" class="Bound">f</a> <a id="3734" class="Symbol">=</a> <a id="3736" class="Symbol">∀</a> <a id="3738" class="Symbol">(</a><a id="3739" href="Game-Definitions.html#3739" class="Bound">q</a> <a id="3741" class="Symbol">:</a> <a id="3743" href="Game-Definitions.html#358" class="Bound">F</a> <a id="3745" href="Game-Definitions.html#3711" class="Bound">R</a> <a id="3747" href="Game-Definitions.html#3729" class="Bound">X</a><a id="3748" class="Symbol">)</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Game-Basics.html#971" class="Function">M-map</a> <a id="3758" href="Game-Definitions.html#3732" class="Bound">f</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Game-Definitions.html#3722" class="Bound">δ</a> <a id="3763" href="Game-Definitions.html#3739" class="Bound">q</a><a id="3764" class="Symbol">)</a> <a id="3766" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="3768" href="Game-Definitions.html#3722" class="Bound">δ</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Game-Definitions.html#3493" class="Bound">F-map</a> <a id="3777" href="Game-Definitions.html#3732" class="Bound">f</a> <a id="3779" href="Game-Definitions.html#3739" class="Bound">q</a><a id="3780" class="Symbol">)</a>
   
   <a id="TeacherNaturality.TeacherIsNatural"></a><a id="3789" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="3806" class="Symbol">:</a> <a id="3808" class="Symbol">∀</a> <a id="3810" class="Symbol">{</a><a id="3811" href="Game-Definitions.html#3811" class="Bound">ℓt</a> <a id="3814" class="Symbol">:</a> <a id="3816" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3821" class="Symbol">}</a> <a id="3823" class="Symbol">{</a><a id="3824" href="Game-Definitions.html#3824" class="Bound">T</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3832" href="Game-Definitions.html#3811" class="Bound">ℓt</a><a id="3834" class="Symbol">}</a> <a id="3836" class="Symbol">→</a> <a id="3838" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="3847" href="Game-Definitions.html#3824" class="Bound">T</a> <a id="3849" class="Symbol">→</a> <a id="3851" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
   <a id="3859" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="3876" href="Game-Definitions.html#3876" class="Bound">δ</a> <a id="3878" class="Symbol">=</a> <a id="3880" class="Symbol">∀</a> <a id="3882" class="Symbol">{</a><a id="3883" href="Game-Definitions.html#3883" class="Bound">ℓr</a> <a id="3886" class="Symbol">:</a> <a id="3888" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3893" class="Symbol">}</a> <a id="3895" class="Symbol">{</a><a id="3896" href="Game-Definitions.html#3896" class="Bound">R</a> <a id="3898" class="Symbol">:</a> <a id="3900" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3904" href="Game-Definitions.html#3883" class="Bound">ℓr</a><a id="3906" class="Symbol">}</a> <a id="3908" class="Symbol">{</a><a id="3909" href="Game-Definitions.html#3909" class="Bound">ℓ1</a> <a id="3912" href="Game-Definitions.html#3912" class="Bound">ℓ2</a> <a id="3915" class="Symbol">:</a> <a id="3917" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">→</a> <a id="3926" class="Symbol">{</a><a id="3927" href="Game-Definitions.html#3927" class="Bound">X</a> <a id="3929" class="Symbol">:</a> <a id="3931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3935" href="Game-Definitions.html#3909" class="Bound">ℓ1</a><a id="3937" class="Symbol">}</a> <a id="3939" class="Symbol">→</a> <a id="3941" class="Symbol">{</a><a id="3942" href="Game-Definitions.html#3942" class="Bound">Y</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3950" href="Game-Definitions.html#3912" class="Bound">ℓ2</a><a id="3952" class="Symbol">}</a>
                 <a id="3971" class="Symbol">→</a> <a id="3973" class="Symbol">(</a><a id="3974" href="Game-Definitions.html#3974" class="Bound">f</a> <a id="3976" class="Symbol">:</a> <a id="3978" href="Game-Definitions.html#3927" class="Bound">X</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Game-Definitions.html#3942" class="Bound">Y</a><a id="3983" class="Symbol">)</a> <a id="3985" class="Symbol">→</a> <a id="3987" href="Game-Definitions.html#3524" class="Function">TeacherIsNaturalFor</a> <a id="4007" class="Symbol">{</a><a id="4008" class="Argument">R</a> <a id="4010" class="Symbol">=</a> <a id="4012" href="Game-Definitions.html#3896" class="Bound">R</a><a id="4013" class="Symbol">}</a> <a id="4015" href="Game-Definitions.html#3876" class="Bound">δ</a> <a id="4017" href="Game-Definitions.html#3974" class="Bound">f</a>

   <a id="4023" class="Keyword">record</a> <a id="TeacherNaturality.Teacher-on"></a><a id="4030" href="Game-Definitions.html#4030" class="Record">Teacher-on</a> <a id="4041" class="Symbol">{</a><a id="4042" href="Game-Definitions.html#4042" class="Bound">ℓ</a><a id="4043" class="Symbol">}</a> <a id="4045" class="Symbol">(</a><a id="4046" href="Game-Definitions.html#4046" class="Bound">T</a> <a id="4048" class="Symbol">:</a> <a id="4050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4054" href="Game-Definitions.html#4042" class="Bound">ℓ</a><a id="4055" class="Symbol">)</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="Agda.Primitive.html#512" class="Primitive">Setω</a> <a id="4064" class="Keyword">where</a>
     <a id="4075" class="Keyword">field</a>
       <a id="TeacherNaturality.Teacher-on.δ"></a><a id="4088" href="Game-Definitions.html#4088" class="Field">δ</a> <a id="4090" class="Symbol">:</a> <a id="4092" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4101" href="Game-Definitions.html#4046" class="Bound">T</a>
       <a id="4110" class="Comment">-- the teacher may not interact with X, which means, that δ is natural in X:</a>
       <a id="TeacherNaturality.Teacher-on.natural"></a><a id="4194" href="Game-Definitions.html#4194" class="Field">natural</a> <a id="4202" class="Symbol">:</a> <a id="4204" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="4221" href="Game-Definitions.html#4088" class="Field">δ</a>
   
   <a id="4230" class="Keyword">record</a> <a id="TeacherNaturality.Teacher"></a><a id="4237" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Game-Definitions.html#4246" class="Bound">ℓ</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4255" class="Symbol">)</a> <a id="4257" class="Symbol">:</a> <a id="4259" href="Agda.Primitive.html#512" class="Primitive">Setω</a> <a id="4264" class="Keyword">where</a>
     <a id="4275" class="Keyword">field</a>
       <a id="TeacherNaturality.Teacher.T"></a><a id="4288" href="Game-Definitions.html#4288" class="Field">T</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4296" href="Game-Definitions.html#4246" class="Bound">ℓ</a>
       <a id="TeacherNaturality.Teacher.st₀"></a><a id="4305" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="4309" class="Symbol">:</a> <a id="4311" href="Game-Definitions.html#4288" class="Field">T</a>
       <a id="TeacherNaturality.Teacher.teacher-on"></a><a id="4320" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Game-Definitions.html#4030" class="Record">Teacher-on</a> <a id="4344" href="Game-Definitions.html#4288" class="Field">T</a>
     <a id="4351" class="Keyword">open</a> <a id="4356" href="Game-Definitions.html#4030" class="Module">Teacher-on</a> <a id="4367" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="4378" class="Keyword">public</a>
   
   

<a id="4394" class="Keyword">module</a> <a id="Game"></a><a id="4401" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="4406" class="Symbol">(</a><a id="4407" href="Game-Definitions.html#4407" class="Bound">sem</a> <a id="4411" class="Symbol">:</a> <a id="4413" href="Game-Definitions.html#472" class="Record">GameSemantics</a><a id="4426" class="Symbol">)</a> <a id="4428" class="Symbol">{</a><a id="4429" href="Game-Definitions.html#4429" class="Bound">ℓr</a> <a id="4432" class="Symbol">:</a> <a id="4434" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4439" class="Symbol">}</a> <a id="4441" class="Symbol">{</a><a id="4442" href="Game-Definitions.html#4442" class="Bound">R</a> <a id="4444" class="Symbol">:</a> <a id="4446" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4450" href="Game-Definitions.html#4429" class="Bound">ℓr</a><a id="4452" class="Symbol">}</a> <a id="4454" class="Symbol">{</a><a id="4455" href="Game-Definitions.html#4455" class="Bound">ℓ</a><a id="4456" class="Symbol">}</a> <a id="4458" class="Symbol">{</a><a id="4459" href="Game-Definitions.html#4459" class="Bound">C</a> <a id="4461" class="Symbol">:</a> <a id="4463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4467" href="Game-Definitions.html#4455" class="Bound">ℓ</a><a id="4468" class="Symbol">}</a> <a id="4470" class="Symbol">{</a><a id="4471" href="Game-Definitions.html#4471" class="Bound">ℓt</a> <a id="4474" class="Symbol">:</a> <a id="4476" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4481" class="Symbol">}</a> <a id="4483" class="Symbol">{</a><a id="4484" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="4486" class="Symbol">:</a> <a id="4488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4492" href="Game-Definitions.html#4471" class="Bound">ℓt</a><a id="4494" class="Symbol">}</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4516" href="Game-Definitions.html#4484" class="Bound">T</a><a id="4517" class="Symbol">)</a> <a id="4519" class="Symbol">(</a><a id="4520" href="Game-Definitions.html#4520" class="Bound">learner</a> <a id="4528" class="Symbol">:</a> <a id="4530" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="4539" href="Game-Definitions.html#4442" class="Bound">R</a> <a id="4541" href="Game-Definitions.html#4459" class="Bound">C</a><a id="4542" class="Symbol">)</a> <a id="4544" class="Keyword">where</a>
  <a id="4552" class="Keyword">open</a> <a id="4557" href="Game-Definitions.html#472" class="Module">GameSemantics</a> <a id="4571" href="Game-Definitions.html#4407" class="Bound">sem</a>
  <a id="4577" class="Comment">-- The definition of the game: with the teacher and the learner in respective states t and l,</a>
  <a id="4673" class="Comment">-- the learner first makes a move to a query that is then responded by the teacher</a>
  <a id="Game.game-step"></a><a id="4758" href="Game-Definitions.html#4758" class="Function">game-step</a> <a id="4768" class="Symbol">:</a> <a id="4770" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="4772" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4774" href="Game-Definitions.html#4459" class="Bound">C</a> <a id="4776" class="Symbol">→</a> <a id="4778" href="Game-Definitions.html#4442" class="Bound">R</a> <a id="4780" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4782" class="Symbol">(</a><a id="4783" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="4785" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4787" href="Game-Definitions.html#4459" class="Bound">C</a><a id="4788" class="Symbol">)</a>
  <a id="4792" href="Game-Definitions.html#4758" class="Function">game-step</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Game-Definitions.html#4803" class="Bound">t</a> <a id="4805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4807" href="Game-Definitions.html#4807" class="Bound">l</a><a id="4808" class="Symbol">)</a> <a id="4810" class="Symbol">=</a> <a id="4812" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="4820" class="Symbol">(</a><a id="4821" href="Game-Definitions.html#4520" class="Bound">learner</a> <a id="4829" href="Game-Definitions.html#4807" class="Bound">l</a><a id="4830" class="Symbol">)</a> <a id="4832" href="Game-Definitions.html#4803" class="Bound">t</a>

  <a id="4837" class="Comment">-- The same as the game step but annotated with the predicate of numbers</a>
  <a id="4912" class="Comment">-- that are still possible according to the teacher&#39;s current response:</a>
  <a id="Game.game-step-prop"></a><a id="4986" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="5001" class="Symbol">:</a> <a id="5003" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="5005" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5007" href="Game-Definitions.html#4459" class="Bound">C</a> <a id="5009" class="Symbol">→</a> <a id="5011" href="Game-Definitions.html#4442" class="Bound">R</a> <a id="5013" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="5018" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5020" class="Symbol">(</a><a id="5021" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="5023" class="Symbol">→</a> <a id="5025" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5028" class="Symbol">)</a> <a id="5030" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5032" href="Game-Definitions.html#4459" class="Bound">C</a><a id="5033" class="Symbol">)</a>
  <a id="5037" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="5052" class="Symbol">(</a><a id="5053" href="Game-Definitions.html#5053" class="Bound">t</a> <a id="5055" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5057" href="Game-Definitions.html#5057" class="Bound">l</a><a id="5058" class="Symbol">)</a> <a id="5060" class="Symbol">=</a> <a id="5062" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="5070" href="Game-Definitions.html#913" class="Function Operator">⟦F</a> <a id="5073" href="Game-Definitions.html#4520" class="Bound">learner</a> <a id="5081" href="Game-Definitions.html#5057" class="Bound">l</a> <a id="5083" href="Game-Definitions.html#913" class="Function Operator">⟧</a> <a id="5085" href="Game-Definitions.html#5053" class="Bound">t</a>

  <a id="5090" class="Comment">-- We encode the &#39;potential secret&#39; as a predicat P on natural numbers</a>
  <a id="5163" class="Comment">-- meaning:</a>
  <a id="5177" class="Comment">--</a>
  <a id="5182" class="Comment">--       P holds for k</a>
  <a id="5207" class="Comment">--         &lt;===&gt;</a>
  <a id="5226" class="Comment">--    we do not know whether k is the secret or not.</a>
  <a id="5281" class="Comment">--</a>
  <a id="5286" class="Comment">-- So in particular, if the teacher accepts a hypothesis (or if the teacher</a>
  <a id="5364" class="Comment">-- simply surrenders), then the predicate is empty, because we then know</a>
  <a id="5439" class="Comment">-- for every natural number whether it was the secret or not</a>
  <a id="Game.still-possible"></a><a id="5502" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="5517" class="Symbol">:</a> <a id="5519" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="5521" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5523" href="Game-Definitions.html#4459" class="Bound">C</a> <a id="5525" class="Symbol">→</a> <a id="5527" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5529" class="Symbol">→</a> <a id="5531" class="Symbol">(</a><a id="5532" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5539" class="Symbol">)</a>
  <a id="5543" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="5558" href="Game-Definitions.html#5558" class="Bound">q</a> <a id="5560" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="5567" class="Symbol">=</a> <a id="5569" class="Symbol">λ</a> <a id="5571" href="Game-Definitions.html#5571" class="Bound">x</a> <a id="5573" class="Symbol">→</a> <a id="5575" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="5579" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="5594" href="Game-Definitions.html#5594" class="Bound">q</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5603" href="Game-Definitions.html#5603" class="Bound">r</a><a id="5604" class="Symbol">)</a> <a id="5606" class="Symbol">=</a>
    <a id="5612" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="5617" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="5632" href="Game-Definitions.html#5594" class="Bound">q</a> <a id="5634" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="5637" class="Symbol">λ</a>
    <a id="5643" class="Symbol">{</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5651" href="Game-Definitions.html#5651" class="Bound">ret</a><a id="5654" class="Symbol">)</a> <a id="5656" class="Symbol">→</a> <a id="5658" class="Symbol">(λ</a> <a id="5661" href="Game-Definitions.html#5661" class="Bound">x</a> <a id="5663" class="Symbol">→</a> <a id="5665" href="Data.Empty.html#914" class="Function">⊥</a><a id="5666" class="Symbol">)</a>
    <a id="5672" class="Symbol">;</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5680" class="Symbol">(</a><a id="5681" href="Game-Definitions.html#5681" class="Bound">t&#39;</a> <a id="5684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5686" href="Game-Definitions.html#5686" class="Bound Operator">_∈response</a> <a id="5697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5699" href="Game-Definitions.html#5699" class="Bound">l&#39;</a><a id="5701" class="Symbol">))</a> <a id="5704" class="Symbol">→</a>
      <a id="5712" class="Symbol">λ</a> <a id="5714" href="Game-Definitions.html#5714" class="Bound">x</a> <a id="5716" class="Symbol">→</a> <a id="5718" href="Game-Definitions.html#5714" class="Bound">x</a> <a id="5720" href="Game-Definitions.html#5686" class="Bound Operator">∈response</a> <a id="5730" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5732" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="5747" class="Symbol">(</a><a id="5748" href="Game-Definitions.html#5681" class="Bound">t&#39;</a> <a id="5751" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5753" href="Game-Definitions.html#5699" class="Bound">l&#39;</a><a id="5755" class="Symbol">)</a> <a id="5757" href="Game-Definitions.html#5603" class="Bound">r</a> <a id="5759" href="Game-Definitions.html#5714" class="Bound">x</a>
    <a id="5765" class="Symbol">}</a>

  <a id="5770" class="Comment">-- The following property states that in the state q of the game (i.e. teacher</a>
  <a id="5851" class="Comment">-- and learner state), the learner within the next r rounds, if the hidden</a>
  <a id="5928" class="Comment">-- number was &#39;cand&#39;.</a>
  <a id="Game.learner_finds_within_rounds"></a><a id="5952" href="Game-Definitions.html#5952" class="Function Operator">learner_finds_within_rounds</a> <a id="5980" class="Symbol">:</a> <a id="5982" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="5984" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5986" href="Game-Definitions.html#4459" class="Bound">C</a> <a id="5988" class="Symbol">→</a> <a id="5990" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="5992" class="Symbol">→</a> <a id="5994" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5996" class="Symbol">→</a> <a id="5998" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="6004" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="6012" href="Game-Definitions.html#6012" class="Bound">q</a> <a id="6014" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="6020" href="Game-Definitions.html#6020" class="Bound">secret</a> <a id="6027" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="6034" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="6041" href="Game-Definitions.html#5952" class="Function Operator">rounds</a> <a id="6048" class="Symbol">=</a> <a id="6050" href="Data.Empty.html#914" class="Function">⊥</a> <a id="6052" class="Comment">-- learner didn&#39;t guess n</a>
  <a id="6080" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="6088" href="Game-Definitions.html#6088" class="Bound">q</a> <a id="6090" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="6096" href="Game-Definitions.html#6096" class="Bound">secret</a> <a id="6103" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="6110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6116" href="Game-Definitions.html#6116" class="Bound">r</a> <a id="6118" href="Game-Definitions.html#5952" class="Function Operator">rounds</a> <a id="6125" class="Symbol">=</a>
    <a id="6131" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="6136" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="6151" href="Game-Definitions.html#6088" class="Bound">q</a> <a id="6153" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="6156" class="Symbol">λ</a>
    <a id="6162" class="Symbol">{</a> <a id="6164" class="Symbol">(</a><a id="6165" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6170" class="Symbol">_)</a> <a id="6173" class="Symbol">→</a> <a id="6175" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a> <a id="6177" class="Comment">-- learner either guessed correctly or teacher surrendered</a>
    <a id="6240" class="Symbol">;</a> <a id="6242" class="Symbol">(</a><a id="6243" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6248" class="Symbol">(</a><a id="6249" href="Game-Definitions.html#6249" class="Bound">t&#39;</a> <a id="6252" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6254" href="Game-Definitions.html#6254" class="Bound Operator">_∈response</a> <a id="6265" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6267" href="Game-Definitions.html#6267" class="Bound">l&#39;</a><a id="6269" class="Symbol">))</a> <a id="6272" class="Symbol">→</a>
       <a id="6281" class="Comment">-- if the teacher&#39;s response did not yet refute &#39;secret&#39;</a>
       <a id="6345" href="Game-Definitions.html#6096" class="Bound">secret</a> <a id="6352" href="Game-Definitions.html#6254" class="Bound Operator">∈response</a>
       <a id="6369" class="Comment">-- then the learner will guess it within the next r rounds:</a>
       <a id="6436" class="Symbol">→</a> <a id="6438" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="6446" class="Symbol">(</a><a id="6447" href="Game-Definitions.html#6249" class="Bound">t&#39;</a> <a id="6450" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6452" href="Game-Definitions.html#6267" class="Bound">l&#39;</a><a id="6454" class="Symbol">)</a> <a id="6456" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="6462" href="Game-Definitions.html#6096" class="Bound">secret</a> <a id="6469" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="6476" href="Game-Definitions.html#6116" class="Bound">r</a> <a id="6478" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
    <a id="6489" class="Symbol">}</a>

  <a id="6494" class="Comment">-- when running the game from state q for r rounds,</a>
  <a id="6548" class="Comment">-- if the number x is still possible, it indeed means that the learner has not</a>
  <a id="6629" class="Comment">-- yet guessed it:</a>
  <a id="Game.still-possible⇒¬finds"></a><a id="6650" href="Game-Definitions.html#6650" class="Function">still-possible⇒¬finds</a> <a id="6672" class="Symbol">:</a> <a id="6674" class="Symbol">∀</a> <a id="6676" href="Game-Definitions.html#6676" class="Bound">q</a> <a id="6678" href="Game-Definitions.html#6678" class="Bound">r</a> <a id="6680" href="Game-Definitions.html#6680" class="Bound">x</a> <a id="6682" class="Symbol">→</a> <a id="6684" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="6699" href="Game-Definitions.html#6676" class="Bound">q</a> <a id="6701" href="Game-Definitions.html#6678" class="Bound">r</a> <a id="6703" href="Game-Definitions.html#6680" class="Bound">x</a> <a id="6705" class="Symbol">→</a> <a id="6707" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6709" class="Symbol">(</a><a id="6710" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="6718" href="Game-Definitions.html#6676" class="Bound">q</a> <a id="6720" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="6726" href="Game-Definitions.html#6680" class="Bound">x</a> <a id="6728" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="6735" href="Game-Definitions.html#6678" class="Bound">r</a> <a id="6737" href="Game-Definitions.html#5952" class="Function Operator">rounds</a><a id="6743" class="Symbol">)</a>
  <a id="6747" href="Game-Definitions.html#6650" class="Function">still-possible⇒¬finds</a> <a id="6769" href="Game-Definitions.html#6769" class="Bound">q</a> <a id="6771" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="6778" href="Game-Definitions.html#6778" class="Bound">x</a> <a id="6780" href="Game-Definitions.html#6780" class="Bound">still-poss</a> <a id="6791" class="Symbol">=</a> <a id="6793" class="Symbol">λ</a> <a id="6795" class="Symbol">()</a>
  <a id="6800" href="Game-Definitions.html#6650" class="Function">still-possible⇒¬finds</a> <a id="6822" href="Game-Definitions.html#6822" class="Bound">q</a> <a id="6824" class="Symbol">(</a><a id="6825" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6831" href="Game-Definitions.html#6831" class="Bound">r</a><a id="6832" class="Symbol">)</a> <a id="6834" href="Game-Definitions.html#6834" class="Bound">x</a> <a id="6836" href="Game-Definitions.html#6836" class="Bound">still-poss</a> <a id="6847" class="Keyword">with</a> <a id="6852" class="Symbol">(</a><a id="6853" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="6868" href="Game-Definitions.html#6822" class="Bound">q</a><a id="6869" class="Symbol">)</a>
  <a id="6873" href="Game-Definitions.html#6650" class="Function">still-possible⇒¬finds</a> <a id="6895" href="Game-Definitions.html#6895" class="Bound">q</a> <a id="6897" class="Symbol">(</a><a id="6898" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="6904" href="Game-Definitions.html#6904" class="Bound">r</a><a id="6905" class="Symbol">)</a> <a id="6907" href="Game-Definitions.html#6907" class="Bound">x</a> <a id="6909" class="Symbol">(</a><a id="6910" href="Game-Definitions.html#6910" class="Bound">x∈resp</a> <a id="6917" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6919" href="Game-Definitions.html#6919" class="Bound">x-still-poss</a><a id="6931" class="Symbol">)</a> <a id="6933" class="Symbol">|</a> <a id="6935" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6940" class="Symbol">(</a><a id="6941" href="Game-Definitions.html#6941" class="Bound">t&#39;</a> <a id="6944" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6946" href="Game-Definitions.html#6946" class="Bound Operator">_∈response</a> <a id="6957" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6959" href="Game-Definitions.html#6959" class="Bound">l&#39;</a><a id="6961" class="Symbol">)</a> <a id="6963" class="Symbol">=</a>
    <a id="6969" class="Symbol">λ</a> <a id="6971" href="Game-Definitions.html#6971" class="Bound">x∈resp⇒learner-guess</a> <a id="6992" class="Symbol">→</a> <a id="6994" href="Game-Definitions.html#6650" class="Function">still-possible⇒¬finds</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Game-Definitions.html#6941" class="Bound">t&#39;</a> <a id="7020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7022" href="Game-Definitions.html#6959" class="Bound">l&#39;</a><a id="7024" class="Symbol">)</a> <a id="7026" href="Game-Definitions.html#6904" class="Bound">r</a> <a id="7028" href="Game-Definitions.html#6907" class="Bound">x</a> <a id="7030" href="Game-Definitions.html#6919" class="Bound">x-still-poss</a> <a id="7043" class="Symbol">(</a><a id="7044" href="Game-Definitions.html#6971" class="Bound">x∈resp⇒learner-guess</a> <a id="7065" href="Game-Definitions.html#6910" class="Bound">x∈resp</a><a id="7071" class="Symbol">)</a>

  <a id="7076" class="Keyword">open</a> <a id="7081" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="7099" href="Game-Definitions.html#572" class="Function">F-map</a>
  <a id="7107" class="Comment">-- only a sanity check: if the teacher is natural, then game-step-prop yields same data</a>
  <a id="7197" class="Comment">-- as game-step, just with the additional predicate: </a>
  <a id="Game.proj∘game-step-prop"></a><a id="7253" href="Game-Definitions.html#7253" class="Function">proj∘game-step-prop</a> <a id="7273" class="Symbol">:</a> <a id="7275" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="7292" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="7300" class="Symbol">→</a> <a id="7302" class="Symbol">(</a><a id="7303" href="Game-Definitions.html#7303" class="Bound">q</a> <a id="7305" class="Symbol">:</a> <a id="7307" href="Game-Definitions.html#4484" class="Bound">T</a> <a id="7309" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7311" href="Game-Definitions.html#4459" class="Bound">C</a><a id="7312" class="Symbol">)</a> <a id="7314" class="Symbol">→</a> <a id="7316" href="Game-Definitions.html#4758" class="Function">game-step</a> <a id="7326" href="Game-Definitions.html#7303" class="Bound">q</a> <a id="7328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7330" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="7337" class="Symbol">(</a><a id="7338" href="Data.Product.Base.html#2362" class="Function">Σ.map₂</a> <a id="7345" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="7350" class="Symbol">)</a> <a id="7352" class="Symbol">(</a><a id="7353" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="7368" href="Game-Definitions.html#7303" class="Bound">q</a><a id="7369" class="Symbol">)</a>
  <a id="7373" href="Game-Definitions.html#7253" class="Function">proj∘game-step-prop</a> <a id="7393" href="Game-Definitions.html#7393" class="Bound">teacher-natural</a> <a id="7409" class="Symbol">(</a><a id="7410" href="Game-Definitions.html#7410" class="Bound">t</a> <a id="7412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7414" href="Game-Definitions.html#7414" class="Bound">l</a><a id="7415" class="Symbol">)</a> <a id="7417" class="Symbol">=</a>
    <a id="7423" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="7433" href="Game-Definitions.html#4758" class="Function">game-step</a> <a id="7443" class="Symbol">(</a><a id="7444" href="Game-Definitions.html#7410" class="Bound">t</a> <a id="7446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7448" href="Game-Definitions.html#7414" class="Bound">l</a><a id="7449" class="Symbol">)</a>  <a id="7452" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="7460" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="7468" class="Symbol">(</a><a id="7469" href="Game-Definitions.html#4520" class="Bound">learner</a> <a id="7477" href="Game-Definitions.html#7414" class="Bound">l</a><a id="7478" class="Symbol">)</a> <a id="7480" href="Game-Definitions.html#7410" class="Bound">t</a> <a id="7482" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7485" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7490" class="Symbol">(λ</a> <a id="7493" href="Game-Definitions.html#7493" class="Bound">-</a> <a id="7495" class="Symbol">→</a> <a id="7497" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="7505" href="Game-Definitions.html#7493" class="Bound">-</a> <a id="7507" href="Game-Definitions.html#7410" class="Bound">t</a><a id="7508" class="Symbol">)</a> <a id="7510" href="Game-Definitions.html#1093" class="Function">proj₂∘⟦F⟧</a> <a id="7520" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="7526" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="7534" class="Symbol">(</a><a id="7535" href="Game-Definitions.html#572" class="Function">F-map</a> <a id="7541" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7547" href="Game-Definitions.html#913" class="Function Operator">⟦F</a> <a id="7550" href="Game-Definitions.html#4520" class="Bound">learner</a> <a id="7558" href="Game-Definitions.html#7414" class="Bound">l</a> <a id="7560" href="Game-Definitions.html#913" class="Function Operator">⟧</a><a id="7561" class="Symbol">)</a> <a id="7563" href="Game-Definitions.html#7410" class="Bound">t</a> <a id="7565" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="7568" href="Game-Definitions.html#7393" class="Bound">teacher-natural</a> <a id="7584" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7590" class="Symbol">_</a> <a id="7592" href="Game-Definitions.html#7410" class="Bound">t</a> <a id="7594" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="7600" href="Game-Basics.html#971" class="Function">M-map</a> <a id="7606" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7612" class="Symbol">(</a><a id="7613" href="Game-Definitions.html#4497" class="Bound">teacher</a> <a id="7621" href="Game-Definitions.html#913" class="Function Operator">⟦F</a> <a id="7624" href="Game-Definitions.html#4520" class="Bound">learner</a> <a id="7632" href="Game-Definitions.html#7414" class="Bound">l</a> <a id="7634" href="Game-Definitions.html#913" class="Function Operator">⟧</a><a id="7635" class="Symbol">)</a> <a id="7637" href="Game-Definitions.html#7410" class="Bound">t</a>   <a id="7641" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
    <a id="7649" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Data.Product.Base.html#2362" class="Function">Σ.map₂</a> <a id="7664" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="7669" class="Symbol">)</a> <a id="7671" class="Symbol">(</a><a id="7672" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="7687" class="Symbol">(</a><a id="7688" href="Game-Definitions.html#7410" class="Bound">t</a> <a id="7690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7692" href="Game-Definitions.html#7414" class="Bound">l</a><a id="7693" class="Symbol">))</a>
    <a id="7700" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="7706" class="Keyword">where</a>
      <a id="7718" class="Keyword">open</a> <a id="7723" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="7736" class="Keyword">module</a> <a id="ExplicitWinningConditions"></a><a id="7743" href="Game-Definitions.html#7743" class="Module">ExplicitWinningConditions</a>
       <a id="7776" class="Symbol">(</a><a id="7777" href="Game-Definitions.html#7777" class="Bound">sem</a> <a id="7781" class="Symbol">:</a> <a id="7783" href="Game-Definitions.html#472" class="Record">GameSemantics</a><a id="7796" class="Symbol">)</a>       
       <a id="7812" class="Symbol">(</a><a id="7813" href="Game-Definitions.html#7813" class="Bound">F-map</a> <a id="7819" class="Symbol">:</a> <a id="7821" href="Game-Basics.html#502" class="Function">Functorial</a> <a id="7832" href="Game-Definitions.html#358" class="Bound">F</a><a id="7833" class="Symbol">)</a>
       <a id="7842" class="Symbol">(</a><a id="7843" href="Game-Definitions.html#7843" class="Bound">ExplicitTeacher</a> <a id="7859" class="Symbol">:</a> <a id="7861" class="Symbol">(</a><a id="7862" href="Game-Definitions.html#7862" class="Bound">ℓt</a> <a id="7865" class="Symbol">:</a> <a id="7867" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7872" class="Symbol">)</a> <a id="7874" class="Symbol">→</a> <a id="7876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7880" class="Symbol">(</a><a id="7881" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="7891" href="Game-Definitions.html#7862" class="Bound">ℓt</a><a id="7893" class="Symbol">))</a>
       <a id="7903" class="Symbol">(</a><a id="7904" href="Game-Definitions.html#7904" class="Bound">mkTeacher</a> <a id="7914" class="Symbol">:</a> <a id="7916" class="Symbol">∀</a> <a id="7918" class="Symbol">{</a><a id="7919" href="Game-Definitions.html#7919" class="Bound">ℓt</a> <a id="7922" class="Symbol">:</a> <a id="7924" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="7929" class="Symbol">}</a> <a id="7931" class="Symbol">→</a> <a id="7933" href="Game-Definitions.html#7843" class="Bound">ExplicitTeacher</a> <a id="7949" href="Game-Definitions.html#7919" class="Bound">ℓt</a> <a id="7952" class="Symbol">→</a> <a id="7954" href="Game-Definitions.html#4237" class="Record">TeacherNaturality.Teacher</a> <a id="7980" href="Game-Definitions.html#7813" class="Bound">F-map</a> <a id="7986" href="Game-Definitions.html#7919" class="Bound">ℓt</a><a id="7988" class="Symbol">)</a>
       <a id="7997" class="Keyword">where</a>
  <a id="8005" class="Keyword">open</a> <a id="8010" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="8028" href="Game-Definitions.html#7813" class="Bound">F-map</a>

  <a id="8037" class="Comment">-- The property that a learner finds a given secret number of a teacher within</a>
  <a id="8118" class="Comment">-- n rounds:</a>
  <a id="ExplicitWinningConditions._learns_from_within_rounds"></a><a id="8133" href="Game-Definitions.html#8133" class="Function Operator">_learns_from_within_rounds</a> <a id="8160" class="Symbol">:</a> <a id="8162" class="Symbol">∀</a> <a id="8164" class="Symbol">{</a><a id="8165" href="Game-Definitions.html#8165" class="Bound">ℓ</a><a id="8166" class="Symbol">}</a> <a id="8168" class="Symbol">{</a><a id="8169" href="Game-Definitions.html#8169" class="Bound">ℓ&#39;</a><a id="8171" class="Symbol">}</a> <a id="8173" class="Symbol">→</a> <a id="8175" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="8183" href="Game-Definitions.html#8165" class="Bound">ℓ</a> <a id="8185" class="Symbol">→</a> <a id="8187" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="8189" class="Symbol">→</a> <a id="8191" href="Game-Definitions.html#7843" class="Bound">ExplicitTeacher</a> <a id="8207" href="Game-Definitions.html#8169" class="Bound">ℓ&#39;</a> <a id="8210" class="Symbol">→</a> <a id="8212" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8214" class="Symbol">→</a> <a id="8216" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="8222" href="Game-Definitions.html#8133" class="Function Operator">_learns_from_within_rounds</a> <a id="8249" href="Game-Definitions.html#8249" class="Bound">learner</a> <a id="8257" href="Game-Definitions.html#8257" class="Bound">secret</a> <a id="8264" href="Game-Definitions.html#8264" class="Bound">teacher</a> <a id="8272" href="Game-Definitions.html#8272" class="Bound">r</a> <a id="8274" class="Symbol">=</a>
    <a id="8280" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="8288" href="Game-Definitions.html#4305" class="Function">teacher.st₀</a> <a id="8300" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8302" href="Game-Definitions.html#2712" class="Function">learner.q₀</a> <a id="8313" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="8319" href="Game-Definitions.html#8257" class="Bound">secret</a> <a id="8326" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="8333" href="Game-Definitions.html#8272" class="Bound">r</a> <a id="8335" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
    <a id="8346" class="Keyword">where</a>
      <a id="8358" class="Keyword">module</a> <a id="8365" href="Game-Definitions.html#8365" class="Module">teacher</a> <a id="8373" class="Symbol">=</a> <a id="8375" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="8383" class="Symbol">(</a><a id="8384" href="Game-Definitions.html#7904" class="Bound">mkTeacher</a> <a id="8394" class="Symbol">(</a><a id="8395" href="Game-Definitions.html#8264" class="Bound">teacher</a><a id="8402" class="Symbol">))</a>
      <a id="8411" class="Keyword">module</a> <a id="8418" href="Game-Definitions.html#8418" class="Module">learner</a> <a id="8426" class="Symbol">=</a> <a id="8428" href="Game-Definitions.html#2626" class="Module">Learner</a> <a id="8436" href="Game-Definitions.html#8249" class="Bound">learner</a>
      <a id="8450" class="Keyword">open</a> <a id="8455" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="8460" href="Game-Definitions.html#7777" class="Bound">sem</a> <a id="8464" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="8474" href="Game-Definitions.html#2601" class="Function">learner.δ</a>

  <a id="ExplicitWinningConditions._defeats_with-bound_"></a><a id="8487" href="Game-Definitions.html#8487" class="Function Operator">_defeats_with-bound_</a> <a id="8508" class="Symbol">:</a> <a id="8510" class="Symbol">∀</a> <a id="8512" class="Symbol">{</a><a id="8513" href="Game-Definitions.html#8513" class="Bound">ℓ</a><a id="8514" class="Symbol">}</a> <a id="8516" class="Symbol">{</a><a id="8517" href="Game-Definitions.html#8517" class="Bound">ℓ&#39;</a><a id="8519" class="Symbol">}</a> <a id="8521" class="Symbol">→</a> <a id="8523" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="8531" href="Game-Definitions.html#8513" class="Bound">ℓ</a> <a id="8533" class="Symbol">→</a> <a id="8535" href="Game-Definitions.html#7843" class="Bound">ExplicitTeacher</a> <a id="8551" href="Game-Definitions.html#8517" class="Bound">ℓ&#39;</a> <a id="8554" class="Symbol">→</a> <a id="8556" class="Symbol">(</a><a id="8557" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="8559" class="Symbol">→</a> <a id="8561" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8562" class="Symbol">)</a> <a id="8564" class="Symbol">→</a> <a id="8566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8570" href="Game-Definitions.html#332" class="Bound">ℓd</a>
  <a id="8575" href="Game-Definitions.html#8487" class="Function Operator">_defeats_with-bound_</a> <a id="8596" href="Game-Definitions.html#8596" class="Bound">learner</a> <a id="8604" href="Game-Definitions.html#8604" class="Bound">teacher</a> <a id="8612" href="Game-Definitions.html#8612" class="Bound">bound</a> <a id="8618" class="Symbol">=</a>
    <a id="8624" class="Symbol">∀</a> <a id="8626" href="Game-Definitions.html#8626" class="Bound">secret</a> <a id="8633" class="Symbol">→</a> <a id="8635" href="Game-Definitions.html#8596" class="Bound">learner</a> <a id="8643" href="Game-Definitions.html#8133" class="Function Operator">learns</a> <a id="8650" href="Game-Definitions.html#8626" class="Bound">secret</a> <a id="8657" href="Game-Definitions.html#8133" class="Function Operator">from</a> <a id="8662" href="Game-Definitions.html#8604" class="Bound">teacher</a> <a id="8670" href="Game-Definitions.html#8133" class="Function Operator">within</a> <a id="8677" href="Game-Definitions.html#8612" class="Bound">bound</a> <a id="8683" class="Symbol">(</a><a id="8684" href="Game-Definitions.html#8626" class="Bound">secret</a><a id="8690" class="Symbol">)</a> <a id="8692" href="Game-Definitions.html#8133" class="Function Operator">rounds</a> 

  <a id="ExplicitWinningConditions._can&#39;t-learn_from_within_rounds"></a><a id="8703" href="Game-Definitions.html#8703" class="Function Operator">_can&#39;t-learn_from_within_rounds</a> <a id="8735" class="Symbol">:</a> <a id="8737" class="Symbol">∀</a> <a id="8739" class="Symbol">{</a><a id="8740" href="Game-Definitions.html#8740" class="Bound">ℓ</a><a id="8741" class="Symbol">}</a> <a id="8743" class="Symbol">{</a><a id="8744" href="Game-Definitions.html#8744" class="Bound">ℓ&#39;</a><a id="8746" class="Symbol">}</a> <a id="8748" class="Symbol">→</a> <a id="8750" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="8758" href="Game-Definitions.html#8740" class="Bound">ℓ</a> <a id="8760" class="Symbol">→</a> <a id="8762" href="Game-Definitions.html#345" class="Bound">𝔻</a> <a id="8764" class="Symbol">→</a> <a id="8766" href="Game-Definitions.html#7843" class="Bound">ExplicitTeacher</a> <a id="8782" href="Game-Definitions.html#8744" class="Bound">ℓ&#39;</a> <a id="8785" class="Symbol">→</a> <a id="8787" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8789" class="Symbol">→</a> <a id="8791" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="8797" href="Game-Definitions.html#8703" class="Function Operator">_can&#39;t-learn_from_within_rounds</a> <a id="8829" href="Game-Definitions.html#8829" class="Bound">learner</a> <a id="8837" href="Game-Definitions.html#8837" class="Bound">secret</a> <a id="8844" href="Game-Definitions.html#8844" class="Bound">teacher</a> <a id="8852" href="Game-Definitions.html#8852" class="Bound">r</a> <a id="8854" class="Symbol">=</a>
    <a id="8860" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="8875" class="Symbol">(</a><a id="8876" href="Game-Definitions.html#4305" class="Function">teacher.st₀</a> <a id="8888" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8890" href="Game-Definitions.html#2712" class="Function">learner.q₀</a><a id="8900" class="Symbol">)</a> <a id="8902" href="Game-Definitions.html#8852" class="Bound">r</a> <a id="8904" href="Game-Definitions.html#8837" class="Bound">secret</a>
    <a id="8915" class="Keyword">where</a>
      <a id="8927" class="Keyword">module</a> <a id="8934" href="Game-Definitions.html#8934" class="Module">teacher</a> <a id="8942" class="Symbol">=</a> <a id="8944" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="8952" class="Symbol">(</a><a id="8953" href="Game-Definitions.html#7904" class="Bound">mkTeacher</a> <a id="8963" href="Game-Definitions.html#8844" class="Bound">teacher</a><a id="8970" class="Symbol">)</a>
      <a id="8978" class="Keyword">module</a> <a id="8985" href="Game-Definitions.html#8985" class="Module">learner</a> <a id="8993" class="Symbol">=</a> <a id="8995" href="Game-Definitions.html#2626" class="Module">Learner</a> <a id="9003" href="Game-Definitions.html#8829" class="Bound">learner</a>
      <a id="9017" class="Keyword">open</a> <a id="9022" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="9027" href="Game-Definitions.html#7777" class="Bound">sem</a> <a id="9031" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="9041" href="Game-Definitions.html#2601" class="Function">learner.δ</a></pre></body></html>


==> anc/html/GuardedCommandLanguage.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>GuardedCommandLanguage (GuardedCommandLanguage)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">GuardedCommandLanguage</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Keyword">open</a> <a id="29" class="Keyword">import</a> <a id="36" href="Level.html" class="Module">Level</a> <a id="42" class="Keyword">using</a> <a id="48" class="Symbol">(</a><a id="49" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="54" class="Symbol">;</a> <a id="56" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="60" class="Symbol">)</a>
<a id="62" class="Keyword">open</a> <a id="67" class="Keyword">import</a> <a id="74" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Function.Base.html" class="Module">Function.Base</a> <a id="109" class="Keyword">using</a> <a id="115" class="Symbol">(</a><a id="116" href="Function.Base.html#704" class="Function">id</a><a id="118" class="Symbol">)</a>
<a id="120" class="Keyword">open</a> <a id="125" class="Keyword">import</a> <a id="132" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="149" class="Keyword">using</a> <a id="155" class="Symbol">(</a><a id="156" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="158" class="Symbol">)</a>

<a id="161" class="Keyword">module</a> <a id="168" href="GuardedCommandLanguage.html" class="Module">GuardedCommandLanguage</a> <a id="191" class="Keyword">where</a>

<a id="198" class="Keyword">private</a>
  <a id="208" class="Keyword">variable</a>
    <a id="221" href="GuardedCommandLanguage.html#221" class="Generalizable">a</a> <a id="223" href="GuardedCommandLanguage.html#223" class="Generalizable">b</a> <a id="225" href="GuardedCommandLanguage.html#225" class="Generalizable">c</a> <a id="227" href="GuardedCommandLanguage.html#227" class="Generalizable">d</a> <a id="229" href="GuardedCommandLanguage.html#229" class="Generalizable">¬d</a> <a id="232" class="Symbol">:</a> <a id="234" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="244" href="GuardedCommandLanguage.html#244" class="Generalizable">A</a> <a id="246" class="Symbol">:</a> <a id="248" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="252" href="GuardedCommandLanguage.html#221" class="Generalizable">a</a>
    <a id="258" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="260" class="Symbol">:</a> <a id="262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="266" href="GuardedCommandLanguage.html#223" class="Generalizable">b</a>
    <a id="272" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a> <a id="274" class="Symbol">:</a> <a id="276" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="280" href="GuardedCommandLanguage.html#225" class="Generalizable">c</a>
    <a id="286" href="GuardedCommandLanguage.html#286" class="Generalizable">D</a> <a id="288" class="Symbol">:</a> <a id="290" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="294" href="GuardedCommandLanguage.html#227" class="Generalizable">d</a>
    <a id="300" href="GuardedCommandLanguage.html#300" class="Generalizable">¬D</a> <a id="303" class="Symbol">:</a> <a id="305" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="309" href="GuardedCommandLanguage.html#229" class="Generalizable">¬d</a>

<a id="313" class="Keyword">data</a> <a id="Guard"></a><a id="318" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="324" class="Symbol">:</a> <a id="326" class="Symbol">(</a><a id="327" href="GuardedCommandLanguage.html#327" class="Bound">A</a> <a id="329" class="Symbol">:</a> <a id="331" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="335" href="GuardedCommandLanguage.html#221" class="Generalizable">a</a><a id="336" class="Symbol">)</a> <a id="338" class="Symbol">(</a><a id="339" href="GuardedCommandLanguage.html#339" class="Bound">B</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="347" href="GuardedCommandLanguage.html#223" class="Generalizable">b</a><a id="348" class="Symbol">)</a> <a id="350" class="Symbol">(</a><a id="351" href="GuardedCommandLanguage.html#351" class="Bound">C</a> <a id="353" class="Symbol">:</a> <a id="355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="359" href="GuardedCommandLanguage.html#225" class="Generalizable">c</a><a id="360" class="Symbol">)</a> <a id="362" class="Symbol">→</a> <a id="364" href="Agda.Primitive.html#512" class="Primitive">Setω</a> <a id="369" class="Keyword">where</a>
  <a id="Guard.add-guard"></a><a id="377" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">add-guard</a> <a id="387" class="Symbol">:</a> <a id="389" class="Symbol">(</a><a id="390" href="GuardedCommandLanguage.html#286" class="Generalizable">D</a> <a id="392" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="394" href="GuardedCommandLanguage.html#300" class="Generalizable">¬D</a><a id="396" class="Symbol">)</a> <a id="398" class="Symbol">→</a> <a id="400" class="Symbol">(</a><a id="401" href="GuardedCommandLanguage.html#286" class="Generalizable">D</a> <a id="403" class="Symbol">→</a> <a id="405" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a><a id="406" class="Symbol">)</a> <a id="408" class="Symbol">→</a> <a id="410" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="416" href="GuardedCommandLanguage.html#244" class="Generalizable">A</a> <a id="418" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="420" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a> <a id="422" class="Symbol">→</a> <a id="424" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="430" class="Symbol">(</a><a id="431" href="GuardedCommandLanguage.html#300" class="Generalizable">¬D</a> <a id="434" class="Symbol">→</a> <a id="436" href="GuardedCommandLanguage.html#244" class="Generalizable">A</a><a id="437" class="Symbol">)</a> <a id="439" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="441" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a>
  <a id="Guard.final-guard"></a><a id="445" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">final-guard</a> <a id="457" class="Symbol">:</a> <a id="459" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="461" class="Symbol">→</a> <a id="463" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="469" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a> <a id="471" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="473" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a>

<a id="476" class="Keyword">syntax</a> <a id="483" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">add-guard</a> <a id="493" class="Bound">dec-A</a> <a id="499" class="Symbol">(λ</a> <a id="502" class="Bound">x</a> <a id="504" class="Symbol">→</a> <a id="506" class="Bound">on-A</a><a id="510" class="Symbol">)</a> <a id="512" class="Bound">remaining</a> <a id="522" class="Symbol">=</a> <a id="524" class="Bound">x</a> <a id="526" class="InductiveConstructor">←</a> <a id="528" class="Bound">dec-A</a> <a id="534" class="InductiveConstructor">⇒</a> <a id="536" class="Bound">on-A</a> <a id="541" class="InductiveConstructor">▯</a> <a id="543" class="Bound">remaining</a>

<a id="otherwise-syntax"></a><a id="554" href="GuardedCommandLanguage.html#554" class="Function">otherwise-syntax</a> <a id="571" class="Symbol">:</a> <a id="573" class="Symbol">(</a><a id="574" href="GuardedCommandLanguage.html#300" class="Generalizable">¬D</a> <a id="577" class="Symbol">→</a> <a id="579" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a><a id="580" class="Symbol">)</a> <a id="582" class="Symbol">→</a> <a id="584" class="Symbol">(</a><a id="585" href="GuardedCommandLanguage.html#300" class="Generalizable">¬D</a> <a id="588" class="Symbol">→</a> <a id="590" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a><a id="591" class="Symbol">)</a>
<a id="593" href="GuardedCommandLanguage.html#554" class="Function">otherwise-syntax</a> <a id="610" href="GuardedCommandLanguage.html#610" class="Bound">f</a> <a id="612" class="Symbol">=</a> <a id="614" href="GuardedCommandLanguage.html#610" class="Bound">f</a>

<a id="617" class="Keyword">syntax</a> <a id="624" href="GuardedCommandLanguage.html#554" class="Function">otherwise-syntax</a> <a id="641" class="Symbol">(λ</a> <a id="644" class="Bound">¬x</a> <a id="647" class="Symbol">→</a> <a id="649" class="Bound">catch-¬x</a><a id="657" class="Symbol">)</a> <a id="659" class="Symbol">=</a> <a id="661" class="Bound">¬x</a> <a id="664" class="Function">⇒</a> <a id="666" class="Bound">catch-¬x</a>
<a id="675" class="Keyword">syntax</a> <a id="682" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">final-guard</a> <a id="694" class="Bound">f</a> <a id="696" class="Symbol">=</a> <a id="698" class="InductiveConstructor">otherwise</a> <a id="708" class="Bound">f</a> <a id="710" class="InductiveConstructor">end-guard</a>

<a id="eval-guard"></a><a id="721" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="732" class="Symbol">:</a> <a id="734" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="740" href="GuardedCommandLanguage.html#244" class="Generalizable">A</a> <a id="742" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="744" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a> <a id="746" class="Symbol">→</a> <a id="748" class="Symbol">(</a><a id="749" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="751" class="Symbol">→</a> <a id="753" href="GuardedCommandLanguage.html#244" class="Generalizable">A</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">→</a> <a id="758" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a>
<a id="760" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="771" class="Symbol">(</a><a id="772" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">final-guard</a> <a id="784" href="GuardedCommandLanguage.html#784" class="Bound">x</a><a id="785" class="Symbol">)</a> <a id="787" href="GuardedCommandLanguage.html#787" class="Bound">b2a</a> <a id="791" class="Symbol">=</a> <a id="793" href="GuardedCommandLanguage.html#787" class="Bound">b2a</a> <a id="797" href="GuardedCommandLanguage.html#784" class="Bound">x</a>
<a id="799" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="810" class="Symbol">(</a><a id="811" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">add-guard</a> <a id="821" class="Symbol">(</a><a id="822" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="827" href="GuardedCommandLanguage.html#827" class="Bound">d</a><a id="828" class="Symbol">)</a> <a id="830" href="GuardedCommandLanguage.html#830" class="Bound">on-D</a> <a id="835" href="GuardedCommandLanguage.html#835" class="Bound">g</a><a id="836" class="Symbol">)</a> <a id="838" class="Symbol">_</a> <a id="840" class="Symbol">=</a> <a id="842" href="GuardedCommandLanguage.html#830" class="Bound">on-D</a> <a id="847" href="GuardedCommandLanguage.html#827" class="Bound">d</a>
<a id="849" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="860" class="Symbol">(</a><a id="861" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">add-guard</a> <a id="871" class="Symbol">(</a><a id="872" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="877" href="GuardedCommandLanguage.html#877" class="Bound">¬d</a><a id="879" class="Symbol">)</a> <a id="881" class="Symbol">_</a> <a id="883" href="GuardedCommandLanguage.html#883" class="Bound">g</a><a id="884" class="Symbol">)</a> <a id="886" href="GuardedCommandLanguage.html#886" class="Bound">b2a</a> <a id="890" class="Symbol">=</a> <a id="892" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="903" href="GuardedCommandLanguage.html#883" class="Bound">g</a> <a id="905" class="Symbol">(λ</a> <a id="908" href="GuardedCommandLanguage.html#908" class="Bound">b</a> <a id="910" class="Symbol">→</a> <a id="912" href="GuardedCommandLanguage.html#886" class="Bound">b2a</a> <a id="916" href="GuardedCommandLanguage.html#908" class="Bound">b</a> <a id="918" href="GuardedCommandLanguage.html#877" class="Bound">¬d</a><a id="920" class="Symbol">)</a>

<a id="begin-guard"></a><a id="923" href="GuardedCommandLanguage.html#923" class="Function">begin-guard</a> <a id="935" class="Symbol">:</a> <a id="937" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="943" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="945" href="GuardedCommandLanguage.html#258" class="Generalizable">B</a> <a id="947" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a> <a id="949" class="Symbol">→</a> <a id="951" href="GuardedCommandLanguage.html#272" class="Generalizable">C</a>
<a id="953" href="GuardedCommandLanguage.html#923" class="Function">begin-guard</a> <a id="965" href="GuardedCommandLanguage.html#965" class="Bound">g</a> <a id="967" class="Symbol">=</a> <a id="969" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="980" href="GuardedCommandLanguage.html#965" class="Bound">g</a> <a id="982" href="Function.Base.html#704" class="Function">id</a>

<a id="986" class="Keyword">syntax</a> <a id="993" href="GuardedCommandLanguage.html#923" class="Function">begin-guard</a> <a id="1005" class="Bound">g</a> <a id="1007" class="Symbol">=</a> <a id="1009" class="Function">do-guard</a> <a id="1018" class="Function">▯</a> <a id="1020" class="Bound">g</a>

<a id="1023" class="Keyword">module</a> <a id="guard-test"></a><a id="1030" href="GuardedCommandLanguage.html#1030" class="Module">guard-test</a> <a id="1041" class="Symbol">(</a><a id="1042" href="GuardedCommandLanguage.html#1042" class="Bound">R</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1049" class="Symbol">)</a>
                  <a id="1069" class="Symbol">(</a><a id="1070" href="GuardedCommandLanguage.html#1070" class="Bound">A&#39;</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1078" class="Symbol">)</a>
                  <a id="1098" class="Symbol">(</a><a id="1099" href="GuardedCommandLanguage.html#1099" class="Bound">B&#39;</a> <a id="1102" class="Symbol">:</a> <a id="1104" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1107" class="Symbol">)</a>
                  <a id="1127" class="Symbol">(</a><a id="1128" href="GuardedCommandLanguage.html#1128" class="Bound">C&#39;</a> <a id="1131" class="Symbol">:</a> <a id="1133" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1136" class="Symbol">)</a>
                  <a id="1156" class="Symbol">(</a><a id="1157" href="GuardedCommandLanguage.html#1157" class="Bound">A?</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="GuardedCommandLanguage.html#1070" class="Bound">A&#39;</a> <a id="1165" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1167" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1169" href="GuardedCommandLanguage.html#1070" class="Bound">A&#39;</a><a id="1171" class="Symbol">)</a>
                  <a id="1191" class="Symbol">(</a><a id="1192" href="GuardedCommandLanguage.html#1192" class="Bound">B?</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="GuardedCommandLanguage.html#1099" class="Bound">B&#39;</a> <a id="1200" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1202" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1204" href="GuardedCommandLanguage.html#1099" class="Bound">B&#39;</a><a id="1206" class="Symbol">)</a>
                  <a id="1226" class="Symbol">(</a><a id="1227" href="GuardedCommandLanguage.html#1227" class="Bound">C?</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="GuardedCommandLanguage.html#1128" class="Bound">C&#39;</a> <a id="1235" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1237" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1239" href="GuardedCommandLanguage.html#1128" class="Bound">C&#39;</a><a id="1241" class="Symbol">)</a>
                  <a id="1261" class="Symbol">(</a><a id="1262" href="GuardedCommandLanguage.html#1262" class="Bound">on-A</a> <a id="1267" class="Symbol">:</a> <a id="1269" href="GuardedCommandLanguage.html#1070" class="Bound">A&#39;</a> <a id="1272" class="Symbol">→</a> <a id="1274" href="GuardedCommandLanguage.html#1042" class="Bound">R</a><a id="1275" class="Symbol">)</a>
                  <a id="1295" class="Symbol">(</a><a id="1296" href="GuardedCommandLanguage.html#1296" class="Bound">on-B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="GuardedCommandLanguage.html#1099" class="Bound">B&#39;</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="GuardedCommandLanguage.html#1042" class="Bound">R</a><a id="1309" class="Symbol">)</a>
                  <a id="1329" class="Symbol">(</a><a id="1330" href="GuardedCommandLanguage.html#1330" class="Bound">on-C</a> <a id="1335" class="Symbol">:</a> <a id="1337" href="GuardedCommandLanguage.html#1128" class="Bound">C&#39;</a> <a id="1340" class="Symbol">→</a> <a id="1342" href="GuardedCommandLanguage.html#1042" class="Bound">R</a><a id="1343" class="Symbol">)</a>
                  <a id="1363" class="Symbol">(</a><a id="1364" href="GuardedCommandLanguage.html#1364" class="Bound">fallback</a> <a id="1373" class="Symbol">:</a> <a id="1375" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1377" href="GuardedCommandLanguage.html#1070" class="Bound">A&#39;</a> <a id="1380" class="Symbol">→</a> <a id="1382" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1384" href="GuardedCommandLanguage.html#1099" class="Bound">B&#39;</a> <a id="1387" class="Symbol">→</a> <a id="1389" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1391" href="GuardedCommandLanguage.html#1128" class="Bound">C&#39;</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="GuardedCommandLanguage.html#1042" class="Bound">R</a><a id="1397" class="Symbol">)</a>
                  <a id="1417" class="Keyword">where</a>
    <a id="guard-test.guard"></a><a id="1427" href="GuardedCommandLanguage.html#1427" class="Function">guard</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="GuardedCommandLanguage.html#1042" class="Bound">R</a>
    <a id="1441" href="GuardedCommandLanguage.html#1427" class="Function">guard</a> <a id="1447" class="Symbol">=</a>
      <a id="1455" href="GuardedCommandLanguage.html#923" class="Function">do-guard</a>
      <a id="1470" href="GuardedCommandLanguage.html#923" class="Function">▯</a> <a id="1472" href="GuardedCommandLanguage.html#1472" class="Bound">pa</a> <a id="1475" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">←</a> <a id="1477" href="GuardedCommandLanguage.html#1157" class="Bound">A?</a> <a id="1480" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">⇒</a> <a id="1482" href="GuardedCommandLanguage.html#1262" class="Bound">on-A</a> <a id="1487" href="GuardedCommandLanguage.html#1472" class="Bound">pa</a>
      <a id="1496" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">▯</a> <a id="1498" href="GuardedCommandLanguage.html#1498" class="Bound">pb</a> <a id="1501" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">←</a> <a id="1503" href="GuardedCommandLanguage.html#1192" class="Bound">B?</a> <a id="1506" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">⇒</a> <a id="1508" href="GuardedCommandLanguage.html#1296" class="Bound">on-B</a> <a id="1513" href="GuardedCommandLanguage.html#1498" class="Bound">pb</a>
      <a id="1522" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">▯</a> <a id="1524" href="GuardedCommandLanguage.html#1524" class="Bound">pc</a> <a id="1527" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">←</a> <a id="1529" href="GuardedCommandLanguage.html#1227" class="Bound">C?</a> <a id="1532" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">⇒</a> <a id="1534" href="GuardedCommandLanguage.html#1330" class="Bound">on-C</a> <a id="1539" href="GuardedCommandLanguage.html#1524" class="Bound">pc</a>
      <a id="1548" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">▯</a> <a id="1550" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">otherwise</a> <a id="1560" href="GuardedCommandLanguage.html#1560" class="Bound">¬a</a> <a id="1563" href="GuardedCommandLanguage.html#554" class="Function">⇒</a> <a id="1565" href="GuardedCommandLanguage.html#1565" class="Bound">¬b</a> <a id="1568" href="GuardedCommandLanguage.html#554" class="Function">⇒</a> <a id="1570" href="GuardedCommandLanguage.html#1570" class="Bound">¬c</a> <a id="1573" href="GuardedCommandLanguage.html#554" class="Function">⇒</a>
        <a id="1583" href="GuardedCommandLanguage.html#1364" class="Bound">fallback</a> <a id="1592" href="GuardedCommandLanguage.html#1560" class="Bound">¬a</a> <a id="1595" href="GuardedCommandLanguage.html#1565" class="Bound">¬b</a> <a id="1598" href="GuardedCommandLanguage.html#1570" class="Bound">¬c</a>
      <a id="1607" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">end-guard</a></pre></body></html>


==> anc/html/Induction.WellFounded.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>WellFounded (Induction.WellFounded)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Induction.WellFounded</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Well-founded induction</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="317" class="Keyword">using</a> <a id="323" class="Symbol">(</a><a id="324" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="330" class="Symbol">;</a> <a id="332" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="337" class="Symbol">;</a> <a id="339" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="344" class="Symbol">)</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Function.Base.html" class="Module">Function.Base</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="382" class="Symbol">;</a> <a id="384" href="Function.Base.html#1657" class="Function">flip</a><a id="388" class="Symbol">;</a> <a id="390" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Induction.html" class="Module">Induction</a>
  <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Induction.html#1006" class="Function">RecStruct</a><a id="436" class="Symbol">;</a> <a id="438" href="Induction.html#1165" class="Function">RecursorBuilder</a><a id="453" class="Symbol">;</a> <a id="455" href="Induction.html#1340" class="Function">Recursor</a><a id="463" class="Symbol">;</a> <a id="465" href="Induction.html#1485" class="Function">build</a>
        <a id="479" class="Symbol">;</a> <a id="481" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a><a id="502" class="Symbol">;</a> <a id="504" href="Induction.html#1780" class="Function">SubsetRecursor</a><a id="518" class="Symbol">;</a> <a id="520" href="Induction.html#1884" class="Function">subsetBuild</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Level.html" class="Module">Level</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">;</a> <a id="565" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="802" class="Keyword">using</a> <a id="808" class="Symbol">(</a><a id="809" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="812" class="Symbol">;</a> <a id="814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="818" class="Symbol">)</a>
<a id="820" class="Keyword">open</a> <a id="825" class="Keyword">import</a> <a id="832" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="861" class="Keyword">using</a> <a id="867" class="Symbol">(</a><a id="868" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a><a id="876" class="Symbol">)</a>
<a id="878" class="Keyword">open</a> <a id="883" class="Keyword">import</a> <a id="890" href="Relation.Unary.html" class="Module">Relation.Unary</a>
  <a id="907" class="Keyword">using</a> <a id="913" class="Symbol">(</a><a id="914" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="918" class="Symbol">;</a> <a id="920" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a><a id="924" class="Symbol">;</a> <a id="926" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a><a id="929" class="Symbol">;</a> <a id="931" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a><a id="934" class="Symbol">;</a> <a id="936" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="945" class="Symbol">;</a> <a id="947" href="Relation.Unary.html#3793" class="Function">IUniversal</a><a id="957" class="Symbol">;</a> <a id="959" href="Relation.Unary.html#4277" class="Function">Stable</a><a id="965" class="Symbol">;</a> <a id="967" href="Relation.Unary.html#3419" class="Function">Empty</a><a id="972" class="Symbol">)</a>
<a id="974" class="Keyword">open</a> <a id="979" class="Keyword">import</a> <a id="986" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1017" class="Keyword">using</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1026" class="Symbol">)</a>

<a id="1029" class="Keyword">private</a>
  <a id="1039" class="Keyword">variable</a>
    <a id="1052" href="Induction.WellFounded.html#1052" class="Generalizable">a</a> <a id="1054" href="Induction.WellFounded.html#1054" class="Generalizable">b</a> <a id="1056" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a> <a id="1058" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a> <a id="1061" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a> <a id="1064" href="Induction.WellFounded.html#1064" class="Generalizable">r</a> <a id="1066" class="Symbol">:</a> <a id="1068" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1078" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1080" class="Symbol">:</a> <a id="1082" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1086" href="Induction.WellFounded.html#1052" class="Generalizable">a</a>
    <a id="1092" href="Induction.WellFounded.html#1092" class="Generalizable">B</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1100" href="Induction.WellFounded.html#1054" class="Generalizable">b</a>

<a id="1103" class="Comment">------------------------------------------------------------------------</a>
<a id="1176" class="Comment">-- Definitions</a>

<a id="1192" class="Comment">-- When using well-founded recursion you can recurse arbitrarily, as</a>
<a id="1261" class="Comment">-- long as the arguments become smaller, and &quot;smaller&quot; is</a>
<a id="1319" class="Comment">-- well-founded.</a>

<a id="WfRec"></a><a id="1337" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1349" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1351" href="Induction.WellFounded.html#1064" class="Generalizable">r</a> <a id="1353" class="Symbol">→</a> <a id="1355" class="Symbol">∀</a> <a id="1357" class="Symbol">{</a><a id="1358" href="Induction.WellFounded.html#1358" class="Bound">ℓ</a><a id="1359" class="Symbol">}</a> <a id="1361" class="Symbol">→</a> <a id="1363" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1373" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1375" href="Induction.WellFounded.html#1358" class="Bound">ℓ</a> <a id="1377" class="Symbol">_</a>
<a id="1379" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1385" href="Induction.WellFounded.html#1385" class="Bound Operator">_&lt;_</a> <a id="1389" href="Induction.WellFounded.html#1389" class="Bound">P</a> <a id="1391" href="Induction.WellFounded.html#1391" class="Bound">x</a> <a id="1393" class="Symbol">=</a> <a id="1395" class="Symbol">∀</a> <a id="1397" class="Symbol">{</a><a id="1398" href="Induction.WellFounded.html#1398" class="Bound">y</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="Induction.WellFounded.html#1398" class="Bound">y</a> <a id="1405" href="Induction.WellFounded.html#1385" class="Bound Operator">&lt;</a> <a id="1407" href="Induction.WellFounded.html#1391" class="Bound">x</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Induction.WellFounded.html#1389" class="Bound">P</a> <a id="1413" href="Induction.WellFounded.html#1398" class="Bound">y</a>

<a id="1416" class="Comment">-- The accessibility predicate: x is accessible if everything which is</a>
<a id="1487" class="Comment">-- smaller than x is also accessible (inductively).</a>

<a id="1540" class="Keyword">data</a> <a id="Acc"></a><a id="1545" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Induction.WellFounded.html#1550" class="Bound">A</a> <a id="1552" class="Symbol">:</a> <a id="1554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1558" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="1559" class="Symbol">}</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1572" href="Induction.WellFounded.html#1550" class="Bound">A</a> <a id="1574" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Induction.WellFounded.html#1578" class="Bound">x</a> <a id="1580" class="Symbol">:</a> <a id="1582" href="Induction.WellFounded.html#1550" class="Bound">A</a><a id="1583" class="Symbol">)</a> <a id="1585" class="Symbol">:</a> <a id="1587" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1591" class="Symbol">(</a><a id="1592" href="Induction.WellFounded.html#1558" class="Bound">a</a> <a id="1594" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1596" href="Induction.WellFounded.html#1574" class="Bound">ℓ</a><a id="1597" class="Symbol">)</a> <a id="1599" class="Keyword">where</a>
  <a id="Acc.acc"></a><a id="1607" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Induction.WellFounded.html#1614" class="Bound">rs</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="1625" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1634" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a><a id="1637" class="Symbol">)</a> <a id="1639" href="Induction.WellFounded.html#1578" class="Bound">x</a><a id="1640" class="Symbol">)</a> <a id="1642" class="Symbol">→</a> <a id="1644" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1648" href="Induction.WellFounded.html#1562" class="Bound Operator">_&lt;_</a> <a id="1652" href="Induction.WellFounded.html#1578" class="Bound">x</a>

<a id="1655" class="Comment">-- The accessibility predicate encodes what it means to be</a>
<a id="1714" class="Comment">-- well-founded; if all elements are accessible, then _&lt;_ is</a>
<a id="1775" class="Comment">-- well-founded.</a>

<a id="WellFounded"></a><a id="1793" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1805" class="Symbol">:</a> <a id="1807" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1811" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1813" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a> <a id="1815" class="Symbol">→</a> <a id="1817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1821" class="Symbol">_</a>
<a id="1823" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="1835" href="Induction.WellFounded.html#1835" class="Bound Operator">_&lt;_</a> <a id="1839" class="Symbol">=</a> <a id="1841" class="Symbol">∀</a> <a id="1843" href="Induction.WellFounded.html#1843" class="Bound">x</a> <a id="1845" class="Symbol">→</a> <a id="1847" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1851" href="Induction.WellFounded.html#1835" class="Bound Operator">_&lt;_</a> <a id="1855" href="Induction.WellFounded.html#1843" class="Bound">x</a>

<a id="1858" class="Comment">------------------------------------------------------------------------</a>
<a id="1931" class="Comment">-- Basic properties</a>

<a id="acc-inverse"></a><a id="1952" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="1964" class="Symbol">:</a> <a id="1966" class="Symbol">∀</a> <a id="1968" class="Symbol">{</a><a id="1969" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1979" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="1981" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">{</a><a id="1985" href="Induction.WellFounded.html#1985" class="Bound">x</a> <a id="1987" class="Symbol">:</a> <a id="1989" href="Induction.WellFounded.html#1078" class="Generalizable">A</a><a id="1990" class="Symbol">}</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Induction.WellFounded.html#1993" class="Bound">q</a> <a id="1995" class="Symbol">:</a> <a id="1997" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2001" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="2005" href="Induction.WellFounded.html#1985" class="Bound">x</a><a id="2006" class="Symbol">)</a> <a id="2008" class="Symbol">→</a>
              <a id="2024" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2030" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a> <a id="2034" class="Symbol">(</a><a id="2035" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2039" href="Induction.WellFounded.html#1969" class="Bound Operator">_&lt;_</a><a id="2042" class="Symbol">)</a> <a id="2044" href="Induction.WellFounded.html#1985" class="Bound">x</a>
<a id="2046" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2063" href="Induction.WellFounded.html#2063" class="Bound">rs</a><a id="2065" class="Symbol">)</a> <a id="2067" href="Induction.WellFounded.html#2067" class="Bound">y&lt;x</a> <a id="2071" class="Symbol">=</a> <a id="2073" href="Induction.WellFounded.html#2063" class="Bound">rs</a> <a id="2076" href="Induction.WellFounded.html#2067" class="Bound">y&lt;x</a>

<a id="2081" class="Keyword">module</a> <a id="2088" href="Induction.WellFounded.html#2088" class="Module">_</a> <a id="2090" class="Symbol">{</a><a id="2091" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2095" class="Symbol">:</a> <a id="2097" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2101" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2103" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="2105" class="Symbol">}</a> <a id="2107" class="Symbol">{</a><a id="2108" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2118" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2120" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="2122" class="Symbol">}</a> <a id="2124" class="Keyword">where</a>

  <a id="2133" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2155" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2165" class="Symbol">(</a><a id="2166" href="Function.Base.html#1657" class="Function">flip</a> <a id="2171" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a><a id="2174" class="Symbol">)</a> <a id="2176" class="Symbol">→</a> <a id="2178" class="Symbol">(</a><a id="2179" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2183" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a><a id="2186" class="Symbol">)</a> <a id="2188" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2197" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a>
  <a id="2203" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2219" href="Induction.WellFounded.html#2219" class="Bound">respʳ</a> <a id="2225" href="Induction.WellFounded.html#2225" class="Bound">x≈y</a> <a id="2229" class="Symbol">(</a><a id="2230" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2234" href="Induction.WellFounded.html#2234" class="Bound">rec</a><a id="2237" class="Symbol">)</a> <a id="2239" class="Symbol">=</a> <a id="2241" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2245" class="Symbol">λ</a> <a id="2247" href="Induction.WellFounded.html#2247" class="Bound">z&lt;y</a> <a id="2251" class="Symbol">→</a> <a id="2253" href="Induction.WellFounded.html#2234" class="Bound">rec</a> <a id="2257" class="Symbol">(</a><a id="2258" href="Induction.WellFounded.html#2219" class="Bound">respʳ</a> <a id="2264" href="Induction.WellFounded.html#2225" class="Bound">x≈y</a> <a id="2268" href="Induction.WellFounded.html#2247" class="Bound">z&lt;y</a><a id="2271" class="Symbol">)</a>

  <a id="2276" href="Induction.WellFounded.html#2276" class="Function">Acc-resp-≈</a> <a id="2287" class="Symbol">:</a> <a id="2289" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2299" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2303" class="Symbol">→</a> <a id="2305" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a> <a id="2309" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2319" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a> <a id="2323" class="Symbol">→</a> <a id="2325" class="Symbol">(</a><a id="2326" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2330" href="Induction.WellFounded.html#2108" class="Bound Operator">_&lt;_</a><a id="2333" class="Symbol">)</a> <a id="2335" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2344" href="Induction.WellFounded.html#2091" class="Bound Operator">_≈_</a>
  <a id="2350" href="Induction.WellFounded.html#2276" class="Function">Acc-resp-≈</a> <a id="2361" href="Induction.WellFounded.html#2361" class="Bound">sym</a> <a id="2365" href="Induction.WellFounded.html#2365" class="Bound">respʳ</a> <a id="2371" href="Induction.WellFounded.html#2371" class="Bound">x≈y</a> <a id="2375" href="Induction.WellFounded.html#2375" class="Bound">wf</a> <a id="2378" class="Symbol">=</a> <a id="2380" href="Induction.WellFounded.html#2133" class="Function">Acc-resp-flip-≈</a> <a id="2396" class="Symbol">(</a><a id="2397" href="Induction.WellFounded.html#2365" class="Bound">respʳ</a> <a id="2403" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2405" href="Induction.WellFounded.html#2361" class="Bound">sym</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Induction.WellFounded.html#2371" class="Bound">x≈y</a> <a id="2414" href="Induction.WellFounded.html#2375" class="Bound">wf</a>

<a id="2418" class="Comment">------------------------------------------------------------------------</a>
<a id="2491" class="Comment">-- Well-founded induction for the subset of accessible elements:</a>

<a id="2557" class="Keyword">module</a> <a id="Some"></a><a id="2564" href="Induction.WellFounded.html#2564" class="Module">Some</a> <a id="2569" class="Symbol">{</a><a id="2570" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2574" class="Symbol">:</a> <a id="2576" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2580" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="2582" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="2583" class="Symbol">}</a> <a id="2585" class="Symbol">{</a><a id="2586" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Keyword">where</a>

  <a id="Some.wfRecBuilder"></a><a id="2598" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2640" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2643" class="Symbol">)</a> <a id="2645" class="Symbol">(</a><a id="2646" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2652" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2656" class="Symbol">{</a><a id="2657" class="Argument">ℓ</a> <a id="2659" class="Symbol">=</a> <a id="2661" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2662" class="Symbol">})</a>
  <a id="2667" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2680" href="Induction.WellFounded.html#2680" class="Bound">P</a> <a id="2682" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2684" href="Induction.WellFounded.html#2684" class="Bound">x</a> <a id="2686" class="Symbol">(</a><a id="2687" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2691" href="Induction.WellFounded.html#2691" class="Bound">rs</a><a id="2693" class="Symbol">)</a> <a id="2695" class="Symbol">=</a> <a id="2697" class="Symbol">λ</a> <a id="2699" href="Induction.WellFounded.html#2699" class="Bound">y&lt;x</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2707" class="Symbol">_</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a> <a id="2723" href="Induction.WellFounded.html#2680" class="Bound">P</a> <a id="2725" href="Induction.WellFounded.html#2682" class="Bound">f</a> <a id="2727" class="Symbol">_</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Induction.WellFounded.html#2691" class="Bound">rs</a> <a id="2733" href="Induction.WellFounded.html#2699" class="Bound">y&lt;x</a><a id="2736" class="Symbol">))</a>

  <a id="Some.wfRec"></a><a id="2742" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="2765" class="Symbol">(</a><a id="2766" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2770" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2773" class="Symbol">)</a> <a id="2775" class="Symbol">(</a><a id="2776" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2782" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a><a id="2785" class="Symbol">)</a>
  <a id="2789" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2795" class="Symbol">=</a> <a id="2797" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="2809" href="Induction.WellFounded.html#2598" class="Function">wfRecBuilder</a>

  <a id="Some.unfold-wfRec"></a><a id="2825" href="Induction.WellFounded.html#2825" class="Function">unfold-wfRec</a> <a id="2838" class="Symbol">:</a> <a id="2840" class="Symbol">(</a><a id="2841" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2850" href="Induction.WellFounded.html#2580" class="Bound">A</a> <a id="2852" href="Induction.WellFounded.html#2586" class="Bound">ℓ</a><a id="2853" class="Symbol">)</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="2866" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2870" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2872" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2875" href="Induction.WellFounded.html#2841" class="Bound">P</a><a id="2876" class="Symbol">)</a> <a id="2878" class="Symbol">{</a><a id="2879" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Induction.WellFounded.html#2580" class="Bound">A</a><a id="2884" class="Symbol">}</a> <a id="2886" class="Symbol">(</a><a id="2887" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2889" class="Symbol">:</a> <a id="2891" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2895" href="Induction.WellFounded.html#2570" class="Bound Operator">_&lt;_</a> <a id="2899" href="Induction.WellFounded.html#2879" class="Bound">x</a><a id="2900" class="Symbol">)</a> <a id="2902" class="Symbol">→</a>
                 <a id="2921" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2927" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2929" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2931" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2933" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2935" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2937" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2939" href="Induction.WellFounded.html#2879" class="Bound">x</a> <a id="2941" class="Symbol">λ</a> <a id="2943" href="Induction.WellFounded.html#2943" class="Bound">y&lt;x</a> <a id="2947" class="Symbol">→</a> <a id="2949" href="Induction.WellFounded.html#2742" class="Function">wfRec</a> <a id="2955" href="Induction.WellFounded.html#2841" class="Bound">P</a> <a id="2957" href="Induction.WellFounded.html#2856" class="Bound">f</a> <a id="2959" class="Symbol">_</a> <a id="2961" class="Symbol">(</a><a id="2962" href="Induction.WellFounded.html#1952" class="Function">acc-inverse</a> <a id="2974" href="Induction.WellFounded.html#2887" class="Bound">q</a> <a id="2976" href="Induction.WellFounded.html#2943" class="Bound">y&lt;x</a><a id="2979" class="Symbol">)</a>
  <a id="2983" href="Induction.WellFounded.html#2825" class="Function">unfold-wfRec</a> <a id="2996" href="Induction.WellFounded.html#2996" class="Bound">P</a> <a id="2998" href="Induction.WellFounded.html#2998" class="Bound">f</a> <a id="3000" class="Symbol">(</a><a id="3001" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3005" href="Induction.WellFounded.html#3005" class="Bound">rs</a><a id="3007" class="Symbol">)</a> <a id="3009" class="Symbol">=</a> <a id="3011" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>


<a id="3018" class="Comment">------------------------------------------------------------------------</a>
<a id="3091" class="Comment">-- Well-founded induction for all elements, assuming they are all</a>
<a id="3157" class="Comment">-- accessible:</a>

<a id="3173" class="Keyword">module</a> <a id="All"></a><a id="3180" href="Induction.WellFounded.html#3180" class="Module">All</a> <a id="3184" class="Symbol">{</a><a id="3185" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a> <a id="3189" class="Symbol">:</a> <a id="3191" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3195" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3197" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="3198" class="Symbol">}</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Induction.WellFounded.html#3201" class="Bound">wf</a> <a id="3204" class="Symbol">:</a> <a id="3206" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3218" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a><a id="3221" class="Symbol">)</a> <a id="3223" href="Induction.WellFounded.html#3223" class="Bound">ℓ</a> <a id="3225" class="Keyword">where</a>

  <a id="All.wfRecBuilder"></a><a id="3234" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3247" class="Symbol">:</a> <a id="3249" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="3265" class="Symbol">(</a><a id="3266" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3272" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a> <a id="3276" class="Symbol">{</a><a id="3277" class="Argument">ℓ</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Induction.WellFounded.html#3223" class="Bound">ℓ</a><a id="3282" class="Symbol">})</a>
  <a id="3287" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="3300" href="Induction.WellFounded.html#3300" class="Bound">P</a> <a id="3302" href="Induction.WellFounded.html#3302" class="Bound">f</a> <a id="3304" href="Induction.WellFounded.html#3304" class="Bound">x</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Induction.WellFounded.html#2598" class="Function">Some.wfRecBuilder</a> <a id="3326" href="Induction.WellFounded.html#3300" class="Bound">P</a> <a id="3328" href="Induction.WellFounded.html#3302" class="Bound">f</a> <a id="3330" href="Induction.WellFounded.html#3304" class="Bound">x</a> <a id="3332" class="Symbol">(</a><a id="3333" href="Induction.WellFounded.html#3201" class="Bound">wf</a> <a id="3336" href="Induction.WellFounded.html#3304" class="Bound">x</a><a id="3337" class="Symbol">)</a>

  <a id="All.wfRec"></a><a id="3342" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Induction.html#1340" class="Function">Recursor</a> <a id="3359" class="Symbol">(</a><a id="3360" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3366" href="Induction.WellFounded.html#3185" class="Bound Operator">_&lt;_</a><a id="3369" class="Symbol">)</a>
  <a id="3373" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="3379" class="Symbol">=</a> <a id="3381" href="Induction.html#1485" class="Function">build</a> <a id="3387" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a>

  <a id="All.wfRec-builder"></a><a id="3403" href="Induction.WellFounded.html#3403" class="Function">wfRec-builder</a> <a id="3417" class="Symbol">=</a> <a id="3419" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a>

<a id="3433" class="Keyword">module</a> <a id="FixPoint"></a><a id="3440" href="Induction.WellFounded.html#3440" class="Module">FixPoint</a>
  <a id="3451" class="Symbol">{</a><a id="3452" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3456" class="Symbol">:</a> <a id="3458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3462" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3464" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="3465" class="Symbol">}</a> <a id="3467" class="Symbol">(</a><a id="3468" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3471" class="Symbol">:</a> <a id="3473" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="3485" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a><a id="3488" class="Symbol">)</a>
  <a id="3492" class="Symbol">(</a><a id="3493" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3502" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="3504" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3510" class="Symbol">:</a> <a id="3512" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3518" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3522" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3524" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3527" href="Induction.WellFounded.html#3493" class="Bound">P</a><a id="3528" class="Symbol">)</a>
  <a id="3532" class="Symbol">(</a><a id="3533" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="3539" class="Symbol">:</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3544" class="Symbol">:</a> <a id="3546" href="Induction.WellFounded.html#1078" class="Generalizable">A</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">{</a><a id="3550" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3553" href="Induction.WellFounded.html#3553" class="Bound">IH′</a> <a id="3557" class="Symbol">:</a> <a id="3559" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="3565" href="Induction.WellFounded.html#3452" class="Bound Operator">_&lt;_</a> <a id="3569" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3571" href="Induction.WellFounded.html#3542" class="Bound">x</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">→</a>
           <a id="3587" class="Symbol">(∀</a> <a id="3590" class="Symbol">{</a><a id="3591" href="Induction.WellFounded.html#3591" class="Bound">y</a><a id="3592" class="Symbol">}</a> <a id="3594" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a> <a id="3598" class="Symbol">→</a> <a id="3600" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3603" class="Symbol">{</a><a id="3604" href="Induction.WellFounded.html#3591" class="Bound">y</a><a id="3605" class="Symbol">}</a> <a id="3607" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a> <a id="3611" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3613" href="Induction.WellFounded.html#3553" class="Bound">IH′</a> <a id="3617" href="Induction.WellFounded.html#3594" class="Bound">y&lt;x</a><a id="3620" class="Symbol">)</a> <a id="3622" class="Symbol">→</a>
           <a id="3635" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3637" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3639" href="Induction.WellFounded.html#3550" class="Bound">IH</a> <a id="3642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3644" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3646" href="Induction.WellFounded.html#3542" class="Bound">x</a> <a id="3648" href="Induction.WellFounded.html#3553" class="Bound">IH′</a><a id="3651" class="Symbol">)</a>
  <a id="3655" class="Keyword">where</a>

  <a id="FixPoint.some-wfrec-Irrelevant"></a><a id="3664" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3693" href="Induction.WellFounded.html#3462" class="Bound">A</a> <a id="3695" class="Symbol">_</a>
  <a id="3699" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3721" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3723" class="Symbol">=</a> <a id="3725" class="Symbol">∀</a> <a id="3727" href="Induction.WellFounded.html#3727" class="Bound">q</a> <a id="3729" href="Induction.WellFounded.html#3729" class="Bound">q′</a> <a id="3732" class="Symbol">→</a> <a id="3734" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="3745" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3747" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3749" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3751" href="Induction.WellFounded.html#3727" class="Bound">q</a> <a id="3753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3755" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="3766" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="3768" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="3770" href="Induction.WellFounded.html#3721" class="Bound">x</a> <a id="3772" href="Induction.WellFounded.html#3729" class="Bound">q′</a>

  <a id="FixPoint.some-wfRec-irrelevant"></a><a id="3778" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="3800" class="Symbol">:</a> <a id="3802" class="Symbol">∀</a> <a id="3804" href="Induction.WellFounded.html#3804" class="Bound">x</a> <a id="3806" class="Symbol">→</a> <a id="3808" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a> <a id="3830" href="Induction.WellFounded.html#3804" class="Bound">x</a>
  <a id="3834" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="3856" class="Symbol">=</a> <a id="3858" href="Induction.WellFounded.html#3342" class="Function">All.wfRec</a> <a id="3868" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3871" class="Symbol">_</a> <a id="3873" href="Induction.WellFounded.html#3664" class="Function">some-wfrec-Irrelevant</a>
    <a id="3899" class="Symbol">λ</a> <a id="3901" class="Symbol">{</a> <a id="3903" href="Induction.WellFounded.html#3903" class="Bound">x</a> <a id="3905" href="Induction.WellFounded.html#3905" class="Bound">IH</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3913" href="Induction.WellFounded.html#3913" class="Bound">rs</a><a id="3915" class="Symbol">)</a> <a id="3917" class="Symbol">(</a><a id="3918" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="3922" href="Induction.WellFounded.html#3922" class="Bound">rs′</a><a id="3925" class="Symbol">)</a> <a id="3927" class="Symbol">→</a> <a id="3929" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="3935" href="Induction.WellFounded.html#3903" class="Bound">x</a> <a id="3937" class="Symbol">λ</a> <a id="3939" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a> <a id="3943" class="Symbol">→</a> <a id="3945" href="Induction.WellFounded.html#3905" class="Bound">IH</a> <a id="3948" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a> <a id="3952" class="Symbol">(</a><a id="3953" href="Induction.WellFounded.html#3913" class="Bound">rs</a> <a id="3956" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Symbol">(</a><a id="3962" href="Induction.WellFounded.html#3922" class="Bound">rs′</a> <a id="3966" href="Induction.WellFounded.html#3939" class="Bound">y&lt;x</a><a id="3969" class="Symbol">)</a> <a id="3971" class="Symbol">}</a>

  <a id="3976" class="Keyword">open</a> <a id="3981" href="Induction.WellFounded.html#3180" class="Module">All</a> <a id="3985" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="3988" href="Induction.WellFounded.html#3504" class="Bound">ℓ</a>

  <a id="FixPoint.wfRecBuilder-wfRec"></a><a id="3993" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a> <a id="4012" class="Symbol">:</a> <a id="4014" class="Symbol">∀</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Induction.WellFounded.html#4017" class="Bound">x</a> <a id="4019" href="Induction.WellFounded.html#4019" class="Bound">y</a><a id="4020" class="Symbol">}</a> <a id="4022" href="Induction.WellFounded.html#4022" class="Bound">y&lt;x</a> <a id="4026" class="Symbol">→</a> <a id="4028" href="Induction.WellFounded.html#3234" class="Function">wfRecBuilder</a> <a id="4041" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4043" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4045" href="Induction.WellFounded.html#4017" class="Bound">x</a> <a id="4047" href="Induction.WellFounded.html#4022" class="Bound">y&lt;x</a> <a id="4051" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4053" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4059" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4061" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4063" href="Induction.WellFounded.html#4019" class="Bound">y</a>
  <a id="4067" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a> <a id="4086" class="Symbol">{</a><a id="4087" href="Induction.WellFounded.html#4087" class="Bound">x</a><a id="4088" class="Symbol">}</a> <a id="4090" class="Symbol">{</a><a id="4091" href="Induction.WellFounded.html#4091" class="Bound">y</a><a id="4092" class="Symbol">}</a> <a id="4094" href="Induction.WellFounded.html#4094" class="Bound">y&lt;x</a> <a id="4098" class="Keyword">with</a> <a id="4103" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="4107" href="Induction.WellFounded.html#4107" class="Bound">rs</a> ← <a id="4112" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="4115" href="Induction.WellFounded.html#4087" class="Bound">x</a>
   <a id="4120" class="Symbol">=</a> <a id="4122" href="Induction.WellFounded.html#3778" class="Function">some-wfRec-irrelevant</a> <a id="4144" href="Induction.WellFounded.html#4091" class="Bound">y</a> <a id="4146" class="Symbol">(</a><a id="4147" href="Induction.WellFounded.html#4107" class="Bound">rs</a> <a id="4150" href="Induction.WellFounded.html#4094" class="Bound">y&lt;x</a><a id="4153" class="Symbol">)</a> <a id="4155" class="Symbol">(</a><a id="4156" href="Induction.WellFounded.html#3468" class="Bound">wf</a> <a id="4159" href="Induction.WellFounded.html#4091" class="Bound">y</a><a id="4160" class="Symbol">)</a>

  <a id="FixPoint.unfold-wfRec"></a><a id="4165" href="Induction.WellFounded.html#4165" class="Function">unfold-wfRec</a> <a id="4178" class="Symbol">:</a> <a id="4180" class="Symbol">∀</a> <a id="4182" class="Symbol">{</a><a id="4183" href="Induction.WellFounded.html#4183" class="Bound">x</a><a id="4184" class="Symbol">}</a> <a id="4186" class="Symbol">→</a> <a id="4188" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4194" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4196" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4198" href="Induction.WellFounded.html#4183" class="Bound">x</a> <a id="4200" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4202" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4204" href="Induction.WellFounded.html#4183" class="Bound">x</a> <a id="4206" class="Symbol">λ</a> <a id="4208" href="Induction.WellFounded.html#4208" class="Symbol">_</a> <a id="4210" class="Symbol">→</a> <a id="4212" href="Induction.WellFounded.html#3342" class="Function">wfRec</a> <a id="4218" href="Induction.WellFounded.html#3493" class="Bound">P</a> <a id="4220" href="Induction.WellFounded.html#3508" class="Bound">f</a> <a id="4222" class="Symbol">_</a>
  <a id="4226" href="Induction.WellFounded.html#4165" class="Function">unfold-wfRec</a> <a id="4239" class="Symbol">{</a><a id="4240" href="Induction.WellFounded.html#4240" class="Bound">x</a><a id="4241" class="Symbol">}</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="Induction.WellFounded.html#3533" class="Bound">f-ext</a> <a id="4251" href="Induction.WellFounded.html#4240" class="Bound">x</a> <a id="4253" href="Induction.WellFounded.html#3993" class="Function">wfRecBuilder-wfRec</a>

<a id="4273" class="Comment">------------------------------------------------------------------------</a>
<a id="4346" class="Comment">-- Well-founded relations are asymmetric and irreflexive.</a>

<a id="4405" class="Keyword">module</a> <a id="4412" href="Induction.WellFounded.html#4412" class="Module">_</a> <a id="4414" class="Symbol">{</a><a id="4415" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4419" class="Symbol">:</a> <a id="4421" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4425" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="4427" href="Induction.WellFounded.html#1064" class="Generalizable">r</a><a id="4428" class="Symbol">}</a> <a id="4430" class="Keyword">where</a>
  <a id="4438" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4447" class="Symbol">:</a> <a id="4449" class="Symbol">∀</a> <a id="4451" class="Symbol">{</a><a id="4452" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4454" href="Induction.WellFounded.html#4454" class="Bound">y</a><a id="4455" class="Symbol">}</a> <a id="4457" class="Symbol">→</a> <a id="4459" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="4463" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4467" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4469" class="Symbol">→</a> <a id="4471" href="Induction.WellFounded.html#4452" class="Bound">x</a> <a id="4473" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4475" href="Induction.WellFounded.html#4454" class="Bound">y</a> <a id="4477" class="Symbol">→</a> <a id="4479" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4481" class="Symbol">(</a><a id="4482" href="Induction.WellFounded.html#4454" class="Bound">y</a> <a id="4484" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4486" href="Induction.WellFounded.html#4452" class="Bound">x</a><a id="4487" class="Symbol">)</a>
  <a id="4491" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4500" class="Symbol">{</a><a id="4501" href="Induction.WellFounded.html#4501" class="Bound">x</a><a id="4502" class="Symbol">}</a> <a id="4504" href="Induction.WellFounded.html#4504" class="Bound">hx</a> <a id="4507" class="Symbol">=</a>
    <a id="4513" href="Induction.WellFounded.html#2742" class="Function">Some.wfRec</a> <a id="4524" class="Symbol">(λ</a> <a id="4527" href="Induction.WellFounded.html#4527" class="Bound">x</a> <a id="4529" class="Symbol">→</a> <a id="4531" class="Symbol">∀</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Induction.WellFounded.html#4534" class="Bound">y</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Symbol">→</a> <a id="4539" href="Induction.WellFounded.html#4527" class="Bound">x</a> <a id="4541" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4543" href="Induction.WellFounded.html#4534" class="Bound">y</a> <a id="4545" class="Symbol">→</a> <a id="4547" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4549" class="Symbol">(</a><a id="4550" href="Induction.WellFounded.html#4534" class="Bound">y</a> <a id="4552" href="Induction.WellFounded.html#4415" class="Bound Operator">&lt;</a> <a id="4554" href="Induction.WellFounded.html#4527" class="Bound">x</a><a id="4555" class="Symbol">))</a> <a id="4558" class="Symbol">(λ</a> <a id="4561" href="Induction.WellFounded.html#4561" class="Bound">_</a> <a id="4563" href="Induction.WellFounded.html#4563" class="Bound">hx</a> <a id="4566" href="Induction.WellFounded.html#4566" class="Bound">x&lt;y</a> <a id="4570" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4574" class="Symbol">→</a> <a id="4576" href="Induction.WellFounded.html#4563" class="Bound">hx</a> <a id="4579" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4583" href="Induction.WellFounded.html#4570" class="Bound">y&lt;x</a> <a id="4587" href="Induction.WellFounded.html#4566" class="Bound">x&lt;y</a><a id="4590" class="Symbol">)</a> <a id="4592" class="Symbol">_</a> <a id="4594" href="Induction.WellFounded.html#4504" class="Bound">hx</a>

  <a id="4600" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4608" class="Symbol">:</a> <a id="4610" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="4622" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4639" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a>
  <a id="4645" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4653" href="Induction.WellFounded.html#4653" class="Bound">wf</a> <a id="4656" class="Symbol">=</a> <a id="4658" href="Induction.WellFounded.html#4438" class="Function">acc⇒asym</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Induction.WellFounded.html#4653" class="Bound">wf</a> <a id="4671" class="Symbol">_)</a>

  <a id="4677" href="Induction.WellFounded.html#4677" class="Function">wf⇒irrefl</a> <a id="4687" class="Symbol">:</a> <a id="4689" class="Symbol">{</a><a id="4690" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4694" class="Symbol">:</a> <a id="4696" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4700" href="Induction.WellFounded.html#4425" class="Bound">A</a> <a id="4702" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="4703" class="Symbol">}</a> <a id="4705" class="Symbol">→</a> <a id="4707" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4711" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4721" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4725" class="Symbol">→</a>
              <a id="4741" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="4751" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4755" class="Symbol">→</a> <a id="4757" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="4769" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a> <a id="4773" class="Symbol">→</a> <a id="4775" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4787" href="Induction.WellFounded.html#4690" class="Bound Operator">_≈_</a> <a id="4791" href="Induction.WellFounded.html#4415" class="Bound Operator">_&lt;_</a>
  <a id="4797" href="Induction.WellFounded.html#4677" class="Function">wf⇒irrefl</a> <a id="4807" href="Induction.WellFounded.html#4807" class="Bound">r</a> <a id="4809" href="Induction.WellFounded.html#4809" class="Bound">s</a> <a id="4811" href="Induction.WellFounded.html#4811" class="Bound">wf</a> <a id="4814" class="Symbol">=</a> <a id="4816" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="4825" href="Induction.WellFounded.html#4807" class="Bound">r</a> <a id="4827" href="Induction.WellFounded.html#4809" class="Bound">s</a> <a id="4829" class="Symbol">(</a><a id="4830" href="Induction.WellFounded.html#4600" class="Function">wf⇒asym</a> <a id="4838" href="Induction.WellFounded.html#4811" class="Bound">wf</a><a id="4840" class="Symbol">)</a>

<a id="4843" class="Comment">------------------------------------------------------------------------</a>
<a id="4916" class="Comment">-- It might be useful to establish proofs of Acc or Well-founded using</a>
<a id="4987" class="Comment">-- combinators such as the ones below (see, for instance,</a>
<a id="5045" class="Comment">-- &quot;Constructing Recursion Operators in Intuitionistic Type Theory&quot; by</a>
<a id="5116" class="Comment">-- Lawrence C Paulson).</a>

<a id="5141" class="Keyword">module</a> <a id="Subrelation"></a><a id="5148" href="Induction.WellFounded.html#5148" class="Module">Subrelation</a> <a id="5160" class="Symbol">{</a><a id="5161" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a> <a id="5166" class="Symbol">:</a> <a id="5168" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5172" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5174" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="5176" class="Symbol">}</a> <a id="5178" class="Symbol">{</a><a id="5179" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5184" class="Symbol">:</a> <a id="5186" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5190" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5192" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="5194" class="Symbol">}</a>
                   <a id="5215" class="Symbol">(</a><a id="5216" href="Induction.WellFounded.html#5216" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5222" class="Symbol">:</a> <a id="5224" class="Symbol">∀</a> <a id="5226" class="Symbol">{</a><a id="5227" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5229" href="Induction.WellFounded.html#5229" class="Bound">y</a><a id="5230" class="Symbol">}</a> <a id="5232" class="Symbol">→</a> <a id="5234" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5236" href="Induction.WellFounded.html#5161" class="Bound Operator">&lt;₁</a> <a id="5239" href="Induction.WellFounded.html#5229" class="Bound">y</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Induction.WellFounded.html#5227" class="Bound">x</a> <a id="5245" href="Induction.WellFounded.html#5179" class="Bound Operator">&lt;₂</a> <a id="5248" href="Induction.WellFounded.html#5229" class="Bound">y</a><a id="5249" class="Symbol">)</a> <a id="5251" class="Keyword">where</a>

  <a id="Subrelation.accessible"></a><a id="5260" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5271" class="Symbol">:</a> <a id="5273" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5277" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5282" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5284" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5288" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a>
  <a id="5295" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5306" class="Symbol">(</a><a id="5307" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5311" href="Induction.WellFounded.html#5311" class="Bound">rs</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Symbol">=</a> <a id="5317" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5321" class="Symbol">λ</a> <a id="5323" href="Induction.WellFounded.html#5323" class="Bound">y&lt;x</a> <a id="5327" class="Symbol">→</a> <a id="5329" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5340" class="Symbol">(</a><a id="5341" href="Induction.WellFounded.html#5311" class="Bound">rs</a> <a id="5344" class="Symbol">(</a><a id="5345" href="Induction.WellFounded.html#5216" class="Bound">&lt;₁⇒&lt;₂</a> <a id="5351" href="Induction.WellFounded.html#5323" class="Bound">y&lt;x</a><a id="5354" class="Symbol">))</a>

  <a id="Subrelation.wellFounded"></a><a id="5360" href="Induction.WellFounded.html#5360" class="Function">wellFounded</a> <a id="5372" class="Symbol">:</a> <a id="5374" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5386" href="Induction.WellFounded.html#5179" class="Bound Operator">_&lt;₂_</a> <a id="5391" class="Symbol">→</a> <a id="5393" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5405" href="Induction.WellFounded.html#5161" class="Bound Operator">_&lt;₁_</a>
  <a id="5412" href="Induction.WellFounded.html#5360" class="Function">wellFounded</a> <a id="5424" href="Induction.WellFounded.html#5424" class="Bound">wf</a> <a id="5427" class="Symbol">=</a> <a id="5429" class="Symbol">λ</a> <a id="5431" href="Induction.WellFounded.html#5431" class="Bound">x</a> <a id="5433" class="Symbol">→</a> <a id="5435" href="Induction.WellFounded.html#5260" class="Function">accessible</a> <a id="5446" class="Symbol">(</a><a id="5447" href="Induction.WellFounded.html#5424" class="Bound">wf</a> <a id="5450" href="Induction.WellFounded.html#5431" class="Bound">x</a><a id="5451" class="Symbol">)</a>


<a id="5455" class="Comment">-- DEPRECATED in v1.4.</a>
<a id="5478" class="Comment">-- Please use proofs in `Relation.Binary.Construct.On` instead.</a>
<a id="5542" class="Keyword">module</a> <a id="InverseImage"></a><a id="5549" href="Induction.WellFounded.html#5549" class="Module">InverseImage</a> <a id="5562" class="Symbol">{</a><a id="5563" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5573" href="Induction.WellFounded.html#1092" class="Generalizable">B</a> <a id="5575" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Induction.WellFounded.html#1078" class="Generalizable">A</a> <a id="5585" class="Symbol">→</a> <a id="5587" href="Induction.WellFounded.html#1092" class="Generalizable">B</a><a id="5588" class="Symbol">)</a> <a id="5590" class="Keyword">where</a>

  <a id="InverseImage.accessible"></a><a id="5599" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5610" class="Symbol">:</a> <a id="5612" class="Symbol">∀</a> <a id="5614" class="Symbol">{</a><a id="5615" href="Induction.WellFounded.html#5615" class="Bound">x</a><a id="5616" class="Symbol">}</a> <a id="5618" class="Symbol">→</a> <a id="5620" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5624" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5628" class="Symbol">(</a><a id="5629" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5631" href="Induction.WellFounded.html#5615" class="Bound">x</a><a id="5632" class="Symbol">)</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="5640" class="Symbol">(</a><a id="5641" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5645" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5648" href="Induction.WellFounded.html#5579" class="Bound">f</a><a id="5649" class="Symbol">)</a> <a id="5651" href="Induction.WellFounded.html#5615" class="Bound">x</a>
  <a id="5655" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5671" href="Induction.WellFounded.html#5671" class="Bound">rs</a><a id="5673" class="Symbol">)</a> <a id="5675" class="Symbol">=</a> <a id="5677" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="5681" class="Symbol">λ</a> <a id="5683" href="Induction.WellFounded.html#5683" class="Bound">fy&lt;fx</a> <a id="5689" class="Symbol">→</a> <a id="5691" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5702" class="Symbol">(</a><a id="5703" href="Induction.WellFounded.html#5671" class="Bound">rs</a> <a id="5706" href="Induction.WellFounded.html#5683" class="Bound">fy&lt;fx</a><a id="5711" class="Symbol">)</a>

  <a id="InverseImage.wellFounded"></a><a id="5716" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a> <a id="5728" class="Symbol">:</a> <a id="5730" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5742" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5746" class="Symbol">→</a> <a id="5748" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Induction.WellFounded.html#5563" class="Bound Operator">_&lt;_</a> <a id="5765" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5768" href="Induction.WellFounded.html#5579" class="Bound">f</a><a id="5769" class="Symbol">)</a>
  <a id="5773" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a> <a id="5785" href="Induction.WellFounded.html#5785" class="Bound">wf</a> <a id="5788" class="Symbol">=</a> <a id="5790" class="Symbol">λ</a> <a id="5792" href="Induction.WellFounded.html#5792" class="Bound">x</a> <a id="5794" class="Symbol">→</a> <a id="5796" href="Induction.WellFounded.html#5599" class="Function">accessible</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Induction.WellFounded.html#5785" class="Bound">wf</a> <a id="5811" class="Symbol">(</a><a id="5812" href="Induction.WellFounded.html#5579" class="Bound">f</a> <a id="5814" href="Induction.WellFounded.html#5792" class="Bound">x</a><a id="5815" class="Symbol">))</a>

  <a id="InverseImage.well-founded"></a><a id="5821" href="Induction.WellFounded.html#5821" class="Function">well-founded</a> <a id="5834" class="Symbol">=</a> <a id="5836" href="Induction.WellFounded.html#5716" class="Function">wellFounded</a>
  <a id="5850" class="Symbol">{-#</a> <a id="5854" class="Keyword">WARNING_ON_USAGE</a> <a id="5871" class="Pragma">accessible</a>
  <a id="5884" class="String">&quot;Warning: accessible was deprecated in v1.4.
\ \Please use accessible from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="6002" class="Symbol">#-}</a>
  <a id="6008" class="Symbol">{-#</a> <a id="6012" class="Keyword">WARNING_ON_USAGE</a> <a id="6029" class="Pragma">wellFounded</a>
  <a id="6043" class="String">&quot;Warning: wellFounded was deprecated in v1.4.
\ \Please use wellFounded from `Relation.Binary.Construct.On` instead.&quot;</a>
  <a id="6163" class="Symbol">#-}</a>


<a id="6169" class="Comment">-- DEPRECATED in v1.5.</a>
<a id="6192" class="Comment">-- Please use `TransClosure` from `Relation.Binary.Construct.Closure.Transitive` instead.</a>
<a id="6282" class="Keyword">module</a> <a id="TransitiveClosure"></a><a id="6289" href="Induction.WellFounded.html#6289" class="Module">TransitiveClosure</a> <a id="6307" class="Symbol">{</a><a id="6308" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6310" class="Symbol">:</a> <a id="6312" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6316" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="6317" class="Symbol">}</a> <a id="6319" class="Symbol">(</a><a id="6320" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6324" class="Symbol">:</a> <a id="6326" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6330" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6332" href="Induction.WellFounded.html#1056" class="Generalizable">ℓ</a><a id="6333" class="Symbol">)</a> <a id="6335" class="Keyword">where</a>

  <a id="6344" class="Keyword">infix</a> <a id="6350" class="Number">4</a> <a id="6352" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a>

  <a id="6360" class="Keyword">data</a> <a id="TransitiveClosure._&lt;⁺_"></a><a id="6365" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6376" href="Induction.WellFounded.html#6308" class="Bound">A</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Induction.WellFounded.html#6316" class="Bound">a</a> <a id="6381" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6383" href="Induction.WellFounded.html#6332" class="Bound">ℓ</a><a id="6384" class="Symbol">)</a> <a id="6386" class="Keyword">where</a>
    <a id="TransitiveClosure._&lt;⁺_.[_]"></a><a id="6396" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">[_]</a>   <a id="6402" class="Symbol">:</a> <a id="6404" class="Symbol">∀</a> <a id="6406" class="Symbol">{</a><a id="6407" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6409" href="Induction.WellFounded.html#6409" class="Bound">y</a><a id="6410" class="Symbol">}</a> <a id="6412" class="Symbol">(</a><a id="6413" href="Induction.WellFounded.html#6413" class="Bound">x&lt;y</a> <a id="6417" class="Symbol">:</a> <a id="6419" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6421" href="Induction.WellFounded.html#6320" class="Bound Operator">&lt;</a> <a id="6423" href="Induction.WellFounded.html#6409" class="Bound">y</a><a id="6424" class="Symbol">)</a> <a id="6426" class="Symbol">→</a> <a id="6428" href="Induction.WellFounded.html#6407" class="Bound">x</a> <a id="6430" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6433" href="Induction.WellFounded.html#6409" class="Bound">y</a>
    <a id="TransitiveClosure._&lt;⁺_.trans"></a><a id="6439" href="Induction.WellFounded.html#6439" class="InductiveConstructor">trans</a> <a id="6445" class="Symbol">:</a> <a id="6447" class="Symbol">∀</a> <a id="6449" class="Symbol">{</a><a id="6450" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6452" href="Induction.WellFounded.html#6452" class="Bound">y</a> <a id="6454" href="Induction.WellFounded.html#6454" class="Bound">z</a><a id="6455" class="Symbol">}</a> <a id="6457" class="Symbol">(</a><a id="6458" href="Induction.WellFounded.html#6458" class="Bound">x&lt;y</a> <a id="6462" class="Symbol">:</a> <a id="6464" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6466" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6469" href="Induction.WellFounded.html#6452" class="Bound">y</a><a id="6470" class="Symbol">)</a> <a id="6472" class="Symbol">(</a><a id="6473" href="Induction.WellFounded.html#6473" class="Bound">y&lt;z</a> <a id="6477" class="Symbol">:</a> <a id="6479" href="Induction.WellFounded.html#6452" class="Bound">y</a> <a id="6481" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6484" href="Induction.WellFounded.html#6454" class="Bound">z</a><a id="6485" class="Symbol">)</a> <a id="6487" class="Symbol">→</a> <a id="6489" href="Induction.WellFounded.html#6450" class="Bound">x</a> <a id="6491" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6494" href="Induction.WellFounded.html#6454" class="Bound">z</a>

  <a id="TransitiveClosure.downwardsClosed"></a><a id="6499" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6515" class="Symbol">:</a> <a id="6517" class="Symbol">∀</a> <a id="6519" class="Symbol">{</a><a id="6520" href="Induction.WellFounded.html#6520" class="Bound">x</a> <a id="6522" href="Induction.WellFounded.html#6522" class="Bound">y</a><a id="6523" class="Symbol">}</a> <a id="6525" class="Symbol">→</a> <a id="6527" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6531" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6536" href="Induction.WellFounded.html#6522" class="Bound">y</a> <a id="6538" class="Symbol">→</a> <a id="6540" href="Induction.WellFounded.html#6520" class="Bound">x</a> <a id="6542" href="Induction.WellFounded.html#6365" class="Datatype Operator">&lt;⁺</a> <a id="6545" href="Induction.WellFounded.html#6522" class="Bound">y</a> <a id="6547" class="Symbol">→</a> <a id="6549" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6553" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6558" href="Induction.WellFounded.html#6520" class="Bound">x</a>
  <a id="6562" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6578" class="Symbol">(</a><a id="6579" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6583" href="Induction.WellFounded.html#6583" class="Bound">rs</a><a id="6585" class="Symbol">)</a> <a id="6587" href="Induction.WellFounded.html#6587" class="Bound">x&lt;y</a> <a id="6591" class="Symbol">=</a> <a id="6593" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6597" class="Symbol">λ</a> <a id="6599" href="Induction.WellFounded.html#6599" class="Bound">z&lt;x</a> <a id="6603" class="Symbol">→</a> <a id="6605" href="Induction.WellFounded.html#6583" class="Bound">rs</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Induction.WellFounded.html#6439" class="InductiveConstructor">trans</a> <a id="6615" href="Induction.WellFounded.html#6599" class="Bound">z&lt;x</a> <a id="6619" href="Induction.WellFounded.html#6587" class="Bound">x&lt;y</a><a id="6622" class="Symbol">)</a>

  <a id="6627" class="Keyword">mutual</a>

    <a id="TransitiveClosure.accessible"></a><a id="6639" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6650" class="Symbol">:</a> <a id="6652" class="Symbol">∀</a> <a id="6654" class="Symbol">{</a><a id="6655" href="Induction.WellFounded.html#6655" class="Bound">x</a><a id="6656" class="Symbol">}</a> <a id="6658" class="Symbol">→</a> <a id="6660" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6664" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6668" href="Induction.WellFounded.html#6655" class="Bound">x</a> <a id="6670" class="Symbol">→</a> <a id="6672" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6676" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6681" href="Induction.WellFounded.html#6655" class="Bound">x</a>
    <a id="6687" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6698" href="Induction.WellFounded.html#6698" class="Bound">acc-x</a> <a id="6704" class="Symbol">=</a> <a id="6706" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6723" href="Induction.WellFounded.html#6698" class="Bound">acc-x</a><a id="6728" class="Symbol">)</a>

    <a id="TransitiveClosure.accessible′"></a><a id="6735" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6747" class="Symbol">:</a> <a id="6749" class="Symbol">∀</a> <a id="6751" class="Symbol">{</a><a id="6752" href="Induction.WellFounded.html#6752" class="Bound">x</a><a id="6753" class="Symbol">}</a> <a id="6755" class="Symbol">→</a> <a id="6757" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6761" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6765" href="Induction.WellFounded.html#6752" class="Bound">x</a> <a id="6767" class="Symbol">→</a> <a id="6769" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="6775" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="6785" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a><a id="6789" class="Symbol">)</a> <a id="6791" href="Induction.WellFounded.html#6752" class="Bound">x</a>
    <a id="6797" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6809" class="Symbol">(</a><a id="6810" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="6814" href="Induction.WellFounded.html#6814" class="Bound">rs</a><a id="6816" class="Symbol">)</a> <a id="6818" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">[</a> <a id="6820" href="Induction.WellFounded.html#6820" class="Bound">y&lt;x</a> <a id="6824" href="Induction.WellFounded.html#6396" class="InductiveConstructor Operator">]</a>         <a id="6834" class="Symbol">=</a> <a id="6836" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="6847" class="Symbol">(</a><a id="6848" href="Induction.WellFounded.html#6814" class="Bound">rs</a> <a id="6851" href="Induction.WellFounded.html#6820" class="Bound">y&lt;x</a><a id="6854" class="Symbol">)</a>
    <a id="6860" href="Induction.WellFounded.html#6735" class="CatchallClause Function">accessible′</a><a id="6871" class="CatchallClause"> </a><a id="6872" href="Induction.WellFounded.html#6872" class="CatchallClause Bound">acc-x</a><a id="6877" class="CatchallClause">    </a><a id="6881" class="CatchallClause Symbol">(</a><a id="6882" href="Induction.WellFounded.html#6439" class="CatchallClause InductiveConstructor">trans</a><a id="6887" class="CatchallClause"> </a><a id="6888" href="Induction.WellFounded.html#6888" class="CatchallClause Bound">y&lt;z</a><a id="6891" class="CatchallClause"> </a><a id="6892" href="Induction.WellFounded.html#6892" class="CatchallClause Bound">z&lt;x</a><a id="6895" class="CatchallClause Symbol">)</a> <a id="6897" class="Symbol">=</a>
      <a id="6905" href="Induction.WellFounded.html#6499" class="Function">downwardsClosed</a> <a id="6921" class="Symbol">(</a><a id="6922" href="Induction.WellFounded.html#6735" class="Function">accessible′</a> <a id="6934" href="Induction.WellFounded.html#6872" class="Bound">acc-x</a> <a id="6940" href="Induction.WellFounded.html#6892" class="Bound">z&lt;x</a><a id="6943" class="Symbol">)</a> <a id="6945" href="Induction.WellFounded.html#6888" class="Bound">y&lt;z</a>

  <a id="TransitiveClosure.wellFounded"></a><a id="6952" href="Induction.WellFounded.html#6952" class="Function">wellFounded</a> <a id="6964" class="Symbol">:</a> <a id="6966" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="6978" href="Induction.WellFounded.html#6320" class="Bound Operator">_&lt;_</a> <a id="6982" class="Symbol">→</a> <a id="6984" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="6996" href="Induction.WellFounded.html#6365" class="Datatype Operator">_&lt;⁺_</a>
  <a id="7003" href="Induction.WellFounded.html#6952" class="Function">wellFounded</a> <a id="7015" href="Induction.WellFounded.html#7015" class="Bound">wf</a> <a id="7018" class="Symbol">=</a> <a id="7020" class="Symbol">λ</a> <a id="7022" href="Induction.WellFounded.html#7022" class="Bound">x</a> <a id="7024" class="Symbol">→</a> <a id="7026" href="Induction.WellFounded.html#6639" class="Function">accessible</a> <a id="7037" class="Symbol">(</a><a id="7038" href="Induction.WellFounded.html#7015" class="Bound">wf</a> <a id="7041" href="Induction.WellFounded.html#7022" class="Bound">x</a><a id="7042" class="Symbol">)</a>

  <a id="7047" class="Symbol">{-#</a> <a id="7051" class="Keyword">WARNING_ON_USAGE</a> <a id="7068" class="Pragma">_&lt;⁺_</a>
  <a id="7075" class="String">&quot;Warning: _&lt;⁺_ was deprecated in v1.5.
\ \Please use TransClosure from Relation.Binary.Construct.Closure.Transitive instead.&quot;</a>
  <a id="7203" class="Symbol">#-}</a>


<a id="7209" class="Comment">-- DEPRECATED in v1.3.</a>
<a id="7232" class="Comment">-- Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.</a>
<a id="7310" class="Keyword">module</a> <a id="Lexicographic"></a><a id="7317" href="Induction.WellFounded.html#7317" class="Module">Lexicographic</a> <a id="7331" class="Symbol">{</a><a id="7332" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7334" class="Symbol">:</a> <a id="7336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7340" href="Induction.WellFounded.html#1052" class="Generalizable">a</a><a id="7341" class="Symbol">}</a> <a id="7343" class="Symbol">{</a><a id="7344" href="Induction.WellFounded.html#7344" class="Bound">B</a> <a id="7346" class="Symbol">:</a> <a id="7348" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7350" class="Symbol">→</a> <a id="7352" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7356" href="Induction.WellFounded.html#1054" class="Generalizable">b</a><a id="7357" class="Symbol">}</a>
                     <a id="7380" class="Symbol">(</a><a id="7381" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7386" class="Symbol">:</a> <a id="7388" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7392" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7394" href="Induction.WellFounded.html#1058" class="Generalizable">ℓ₁</a><a id="7396" class="Symbol">)</a>
                     <a id="7419" class="Symbol">(</a><a id="7420" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7425" class="Symbol">:</a> <a id="7427" class="Symbol">∀</a> <a id="7429" href="Induction.WellFounded.html#7429" class="Bound">x</a> <a id="7431" class="Symbol">→</a> <a id="7433" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Induction.WellFounded.html#7344" class="Bound">B</a> <a id="7440" href="Induction.WellFounded.html#7429" class="Bound">x</a><a id="7441" class="Symbol">)</a> <a id="7443" href="Induction.WellFounded.html#1061" class="Generalizable">ℓ₂</a><a id="7445" class="Symbol">)</a> <a id="7447" class="Keyword">where</a>

  <a id="7456" class="Keyword">infix</a> <a id="7462" class="Number">4</a> <a id="7464" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a>
  <a id="7470" class="Keyword">data</a> <a id="Lexicographic._&lt;_"></a><a id="7475" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7479" class="Symbol">:</a> <a id="7481" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7485" class="Symbol">(</a><a id="7486" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="7488" href="Induction.WellFounded.html#7332" class="Bound">A</a> <a id="7490" href="Induction.WellFounded.html#7344" class="Bound">B</a><a id="7491" class="Symbol">)</a> <a id="7493" class="Symbol">(</a><a id="7494" href="Induction.WellFounded.html#7340" class="Bound">a</a> <a id="7496" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7498" href="Induction.WellFounded.html#7356" class="Bound">b</a> <a id="7500" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7502" href="Induction.WellFounded.html#7394" class="Bound">ℓ₁</a> <a id="7505" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7507" href="Induction.WellFounded.html#7443" class="Bound">ℓ₂</a><a id="7509" class="Symbol">)</a> <a id="7511" class="Keyword">where</a>
    <a id="Lexicographic._&lt;_.left"></a><a id="7521" href="Induction.WellFounded.html#7521" class="InductiveConstructor">left</a>  <a id="7527" class="Symbol">:</a> <a id="7529" class="Symbol">∀</a> <a id="7531" class="Symbol">{</a><a id="7532" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7535" href="Induction.WellFounded.html#7535" class="Bound">y₁</a> <a id="7538" href="Induction.WellFounded.html#7538" class="Bound">x₂</a> <a id="7541" href="Induction.WellFounded.html#7541" class="Bound">y₂</a><a id="7543" class="Symbol">}</a> <a id="7545" class="Symbol">(</a><a id="7546" href="Induction.WellFounded.html#7546" class="Bound">x₁&lt;x₂</a> <a id="7552" class="Symbol">:</a> <a id="7554" href="Induction.WellFounded.html#7381" class="Bound">RelA</a>   <a id="7561" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7564" href="Induction.WellFounded.html#7538" class="Bound">x₂</a><a id="7566" class="Symbol">)</a> <a id="7568" class="Symbol">→</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Induction.WellFounded.html#7532" class="Bound">x₁</a> <a id="7574" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7576" href="Induction.WellFounded.html#7535" class="Bound">y₁</a><a id="7578" class="Symbol">)</a> <a id="7580" href="Induction.WellFounded.html#7475" class="Datatype Operator">&lt;</a> <a id="7582" class="Symbol">(</a><a id="7583" href="Induction.WellFounded.html#7538" class="Bound">x₂</a> <a id="7586" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7588" href="Induction.WellFounded.html#7541" class="Bound">y₂</a><a id="7590" class="Symbol">)</a>
    <a id="Lexicographic._&lt;_.right"></a><a id="7596" href="Induction.WellFounded.html#7596" class="InductiveConstructor">right</a> <a id="7602" class="Symbol">:</a> <a id="7604" class="Symbol">∀</a> <a id="7606" class="Symbol">{</a><a id="7607" href="Induction.WellFounded.html#7607" class="Bound">x</a> <a id="7609" href="Induction.WellFounded.html#7609" class="Bound">y₁</a> <a id="7612" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7614" class="Symbol">}</a>     <a id="7620" class="Symbol">(</a><a id="7621" href="Induction.WellFounded.html#7621" class="Bound">y₁&lt;y₂</a> <a id="7627" class="Symbol">:</a> <a id="7629" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7634" href="Induction.WellFounded.html#7607" class="Bound">x</a> <a id="7636" href="Induction.WellFounded.html#7609" class="Bound">y₁</a> <a id="7639" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7641" class="Symbol">)</a> <a id="7643" class="Symbol">→</a> <a id="7645" class="Symbol">(</a><a id="7646" href="Induction.WellFounded.html#7607" class="Bound">x</a>  <a id="7649" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7651" href="Induction.WellFounded.html#7609" class="Bound">y₁</a><a id="7653" class="Symbol">)</a> <a id="7655" href="Induction.WellFounded.html#7475" class="Datatype Operator">&lt;</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Induction.WellFounded.html#7607" class="Bound">x</a>  <a id="7661" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7663" href="Induction.WellFounded.html#7612" class="Bound">y₂</a><a id="7665" class="Symbol">)</a>

  <a id="7670" class="Keyword">mutual</a>

    <a id="Lexicographic.accessible"></a><a id="7682" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="7693" class="Symbol">:</a> <a id="7695" class="Symbol">∀</a> <a id="7697" class="Symbol">{</a><a id="7698" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7700" href="Induction.WellFounded.html#7700" class="Bound">y</a><a id="7701" class="Symbol">}</a> <a id="7703" class="Symbol">→</a>
                 <a id="7722" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7726" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7731" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7733" class="Symbol">→</a> <a id="7735" class="Symbol">(∀</a> <a id="7738" class="Symbol">{</a><a id="7739" href="Induction.WellFounded.html#7739" class="Bound">x</a><a id="7740" class="Symbol">}</a> <a id="7742" class="Symbol">→</a> <a id="7744" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7762" href="Induction.WellFounded.html#7739" class="Bound">x</a><a id="7763" class="Symbol">))</a> <a id="7766" class="Symbol">→</a>
                 <a id="7785" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7789" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7793" class="Symbol">(</a><a id="7794" href="Induction.WellFounded.html#7698" class="Bound">x</a> <a id="7796" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7798" href="Induction.WellFounded.html#7700" class="Bound">y</a><a id="7799" class="Symbol">)</a>
    <a id="7805" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="7816" href="Induction.WellFounded.html#7816" class="Bound">accA</a> <a id="7821" href="Induction.WellFounded.html#7821" class="Bound">wfB</a> <a id="7825" class="Symbol">=</a> <a id="7827" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="7831" class="Symbol">(</a><a id="7832" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="7844" href="Induction.WellFounded.html#7816" class="Bound">accA</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Induction.WellFounded.html#7821" class="Bound">wfB</a> <a id="7854" class="Symbol">_)</a> <a id="7857" href="Induction.WellFounded.html#7821" class="Bound">wfB</a><a id="7860" class="Symbol">)</a>


    <a id="Lexicographic.accessible′"></a><a id="7868" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="7880" class="Symbol">:</a>
      <a id="7888" class="Symbol">∀</a> <a id="7890" class="Symbol">{</a><a id="7891" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7893" href="Induction.WellFounded.html#7893" class="Bound">y</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">→</a>
      <a id="7904" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7908" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="7913" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7915" class="Symbol">→</a> <a id="7917" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7921" class="Symbol">(</a><a id="7922" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7927" href="Induction.WellFounded.html#7891" class="Bound">x</a><a id="7928" class="Symbol">)</a> <a id="7930" href="Induction.WellFounded.html#7893" class="Bound">y</a> <a id="7932" class="Symbol">→</a> <a id="7934" class="Symbol">(∀</a> <a id="7937" class="Symbol">{</a><a id="7938" href="Induction.WellFounded.html#7938" class="Bound">x</a><a id="7939" class="Symbol">}</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="7955" class="Symbol">(</a><a id="7956" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="7961" href="Induction.WellFounded.html#7938" class="Bound">x</a><a id="7962" class="Symbol">))</a> <a id="7965" class="Symbol">→</a>
      <a id="7973" href="Induction.WellFounded.html#1337" class="Function">WfRec</a> <a id="7979" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a> <a id="7983" class="Symbol">(</a><a id="7984" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="7988" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a><a id="7991" class="Symbol">)</a> <a id="7993" class="Symbol">(</a><a id="7994" href="Induction.WellFounded.html#7891" class="Bound">x</a> <a id="7996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7998" href="Induction.WellFounded.html#7893" class="Bound">y</a><a id="7999" class="Symbol">)</a>
    <a id="8005" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="8017" class="Symbol">(</a><a id="8018" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="8022" href="Induction.WellFounded.html#8022" class="Bound">rsA</a><a id="8025" class="Symbol">)</a> <a id="8027" class="Symbol">_</a>    <a id="8032" href="Induction.WellFounded.html#8032" class="Bound">wfB</a> <a id="8036" class="Symbol">(</a><a id="8037" href="Induction.WellFounded.html#7521" class="InductiveConstructor">left</a>  <a id="8043" href="Induction.WellFounded.html#8043" class="Bound">x′&lt;x</a><a id="8047" class="Symbol">)</a> <a id="8049" class="Symbol">=</a> <a id="8051" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="8062" class="Symbol">(</a><a id="8063" href="Induction.WellFounded.html#8022" class="Bound">rsA</a> <a id="8067" href="Induction.WellFounded.html#8043" class="Bound">x′&lt;x</a><a id="8071" class="Symbol">)</a> <a id="8073" href="Induction.WellFounded.html#8032" class="Bound">wfB</a>
    <a id="8081" href="Induction.WellFounded.html#7868" class="CatchallClause Function">accessible′</a><a id="8092" class="CatchallClause"> </a><a id="8093" href="Induction.WellFounded.html#8093" class="CatchallClause Bound">accA</a><a id="8097" class="CatchallClause"> </a><a id="8098" class="CatchallClause Symbol">(</a><a id="8099" href="Induction.WellFounded.html#1607" class="CatchallClause InductiveConstructor">acc</a><a id="8102" class="CatchallClause"> </a><a id="8103" href="Induction.WellFounded.html#8103" class="CatchallClause Bound">rsB</a><a id="8106" class="CatchallClause Symbol">)</a><a id="8107" class="CatchallClause"> </a><a id="8108" href="Induction.WellFounded.html#8108" class="CatchallClause Bound">wfB</a><a id="8111" class="CatchallClause"> </a><a id="8112" class="CatchallClause Symbol">(</a><a id="8113" href="Induction.WellFounded.html#7596" class="CatchallClause InductiveConstructor">right</a><a id="8118" class="CatchallClause"> </a><a id="8119" href="Induction.WellFounded.html#8119" class="CatchallClause Bound">y′&lt;y</a><a id="8123" class="CatchallClause Symbol">)</a> <a id="8125" class="Symbol">=</a>
      <a id="8133" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="8137" class="Symbol">(</a><a id="8138" href="Induction.WellFounded.html#7868" class="Function">accessible′</a> <a id="8150" href="Induction.WellFounded.html#8093" class="Bound">accA</a> <a id="8155" class="Symbol">(</a><a id="8156" href="Induction.WellFounded.html#8103" class="Bound">rsB</a> <a id="8160" href="Induction.WellFounded.html#8119" class="Bound">y′&lt;y</a><a id="8164" class="Symbol">)</a> <a id="8166" href="Induction.WellFounded.html#8108" class="Bound">wfB</a><a id="8169" class="Symbol">)</a>

  <a id="Lexicographic.wellFounded"></a><a id="8174" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a> <a id="8186" class="Symbol">:</a> <a id="8188" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8200" href="Induction.WellFounded.html#7381" class="Bound">RelA</a> <a id="8205" class="Symbol">→</a> <a id="8207" class="Symbol">(∀</a> <a id="8210" class="Symbol">{</a><a id="8211" href="Induction.WellFounded.html#8211" class="Bound">x</a><a id="8212" class="Symbol">}</a> <a id="8214" class="Symbol">→</a> <a id="8216" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8228" class="Symbol">(</a><a id="8229" href="Induction.WellFounded.html#7420" class="Bound">RelB</a> <a id="8234" href="Induction.WellFounded.html#8211" class="Bound">x</a><a id="8235" class="Symbol">))</a> <a id="8238" class="Symbol">→</a>
                <a id="8256" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="8268" href="Induction.WellFounded.html#7475" class="Datatype Operator">_&lt;_</a>
  <a id="8274" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a> <a id="8286" href="Induction.WellFounded.html#8286" class="Bound">wfA</a> <a id="8290" href="Induction.WellFounded.html#8290" class="Bound">wfB</a> <a id="8294" href="Induction.WellFounded.html#8294" class="Bound">p</a> <a id="8296" class="Symbol">=</a> <a id="8298" href="Induction.WellFounded.html#7682" class="Function">accessible</a> <a id="8309" class="Symbol">(</a><a id="8310" href="Induction.WellFounded.html#8286" class="Bound">wfA</a> <a id="8314" class="Symbol">(</a><a id="8315" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8321" href="Induction.WellFounded.html#8294" class="Bound">p</a><a id="8322" class="Symbol">))</a> <a id="8325" href="Induction.WellFounded.html#8290" class="Bound">wfB</a>

  <a id="Lexicographic.well-founded"></a><a id="8332" href="Induction.WellFounded.html#8332" class="Function">well-founded</a> <a id="8345" class="Symbol">=</a> <a id="8347" href="Induction.WellFounded.html#8174" class="Function">wellFounded</a>

  <a id="8362" class="Symbol">{-#</a> <a id="8366" class="Keyword">WARNING_ON_USAGE</a> <a id="8383" class="Pragma">_&lt;_</a>
  <a id="8389" class="String">&quot;Warning: _&lt;_ was deprecated in v1.3.
\ \Please use `×-Lex` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8508" class="Symbol">#-}</a>
  <a id="8514" class="Symbol">{-#</a> <a id="8518" class="Keyword">WARNING_ON_USAGE</a> <a id="8535" class="Pragma">accessible</a>
  <a id="8548" class="String">&quot;Warning: accessible was deprecated in v1.3.&quot;</a>
  <a id="8596" class="Symbol">#-}</a>
  <a id="8602" class="Symbol">{-#</a> <a id="8606" class="Keyword">WARNING_ON_USAGE</a> <a id="8623" class="Pragma">accessible′</a>
  <a id="8637" class="String">&quot;Warning: accessible′ was deprecated in v1.3.&quot;</a>
  <a id="8686" class="Symbol">#-}</a>
  <a id="8692" class="Symbol">{-#</a> <a id="8696" class="Keyword">WARNING_ON_USAGE</a> <a id="8713" class="Pragma">wellFounded</a>
  <a id="8727" class="String">&quot;Warning: wellFounded was deprecated in v1.3.
\ \Please use `×-wellFounded` from `Data.Product.Relation.Binary.Lex.Strict` instead.&quot;</a>
  <a id="8862" class="Symbol">#-}</a>



<a id="8869" class="Comment">------------------------------------------------------------------------</a>
<a id="8942" class="Comment">-- DEPRECATED NAMES</a>
<a id="8962" class="Comment">------------------------------------------------------------------------</a>
<a id="9035" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="9106" class="Comment">-- not guaranteed.</a>

<a id="9126" class="Comment">-- Version 1.0</a>

<a id="9142" class="Keyword">module</a> <a id="Inverse-image"></a><a id="9149" href="Induction.WellFounded.html#9149" class="Module">Inverse-image</a> <a id="9163" class="Symbol">=</a> <a id="9165" href="Induction.WellFounded.html#5549" class="Module">InverseImage</a>
<a id="9178" class="Keyword">module</a> <a id="Transitive-closure"></a><a id="9185" href="Induction.WellFounded.html#9185" class="Module">Transitive-closure</a> <a id="9204" class="Symbol">=</a> <a id="9206" href="Induction.WellFounded.html#6289" class="Module">TransitiveClosure</a></pre></body></html>


==> anc/html/Induction.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Induction (Induction)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Induction</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- An abstraction of various forms of recursion/induction</a>
<a id="164" class="Comment">------------------------------------------------------------------------</a>

<a id="238" class="Comment">-- The idea underlying Induction.* comes from Epigram 1, see Section 4</a>
<a id="309" class="Comment">-- of &quot;The view from the left&quot; by McBride and McKinna.</a>

<a id="365" class="Comment">-- Note: The types in this module can perhaps be easier to understand</a>
<a id="435" class="Comment">-- if they are normalised. Note also that Agda can do the</a>
<a id="493" class="Comment">-- normalisation for you.</a>

<a id="520" class="Symbol">{-#</a> <a id="524" class="Keyword">OPTIONS</a> <a id="532" class="Pragma">--cubical-compatible</a> <a id="553" class="Pragma">--safe</a> <a id="560" class="Symbol">#-}</a>

<a id="565" class="Keyword">module</a> <a id="572" href="Induction.html" class="Module">Induction</a> <a id="582" class="Keyword">where</a>

<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Level.html" class="Module">Level</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Unary.PredicateTransformer.html" class="Module">Relation.Unary.PredicateTransformer</a> <a id="682" class="Keyword">using</a> <a id="688" class="Symbol">(</a><a id="689" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a><a id="691" class="Symbol">)</a>

<a id="694" class="Keyword">private</a>
  <a id="704" class="Keyword">variable</a>
    <a id="717" href="Induction.html#717" class="Generalizable">a</a> <a id="719" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="721" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="724" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="727" class="Symbol">:</a> <a id="729" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="739" href="Induction.html#739" class="Generalizable">A</a> <a id="741" class="Symbol">:</a> <a id="743" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="747" href="Induction.html#717" class="Generalizable">a</a>
    <a id="753" href="Induction.html#753" class="Generalizable">Q</a> <a id="755" class="Symbol">:</a> <a id="757" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="762" href="Induction.html#739" class="Generalizable">A</a> <a id="764" href="Induction.html#719" class="Generalizable">ℓ</a>
    <a id="770" href="Induction.html#770" class="Generalizable">Rec</a> <a id="774" class="Symbol">:</a> <a id="776" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="779" href="Induction.html#739" class="Generalizable">A</a> <a id="781" href="Induction.html#739" class="Generalizable">A</a> <a id="783" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="786" href="Induction.html#724" class="Generalizable">ℓ₂</a>


<a id="791" class="Comment">------------------------------------------------------------------------</a>
<a id="864" class="Comment">-- A RecStruct describes the allowed structure of recursion. The</a>
<a id="929" class="Comment">-- examples in Data.Nat.Induction should explain what this is all</a>
<a id="995" class="Comment">-- about.</a>

<a id="RecStruct"></a><a id="1006" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1022" href="Induction.html#717" class="Generalizable">a</a> <a id="1024" class="Symbol">→</a> <a id="1026" class="Symbol">(</a><a id="1027" href="Induction.html#1027" class="Bound">ℓ₁</a> <a id="1030" href="Induction.html#1030" class="Bound">ℓ₂</a> <a id="1033" class="Symbol">:</a> <a id="1035" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1040" class="Symbol">)</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1048" class="Symbol">_</a>
<a id="1050" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1060" href="Induction.html#1060" class="Bound">A</a> <a id="1062" class="Symbol">=</a> <a id="1064" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1067" href="Induction.html#1060" class="Bound">A</a> <a id="1069" href="Induction.html#1060" class="Bound">A</a>

<a id="1072" class="Comment">-- A recursor builder constructs an instance of a recursion structure</a>
<a id="1142" class="Comment">-- for a given input.</a>

<a id="RecursorBuilder"></a><a id="1165" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1193" href="Induction.html#739" class="Generalizable">A</a> <a id="1195" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1198" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1201" class="Symbol">→</a> <a id="1203" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1207" class="Symbol">_</a>
<a id="1209" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1225" href="Induction.html#1225" class="Bound">Rec</a> <a id="1229" class="Symbol">=</a> <a id="1231" class="Symbol">∀</a> <a id="1233" href="Induction.html#1233" class="Bound">P</a> <a id="1235" class="Symbol">→</a> <a id="1237" href="Induction.html#1225" class="Bound">Rec</a> <a id="1241" href="Induction.html#1233" class="Bound">P</a> <a id="1243" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1246" href="Induction.html#1233" class="Bound">P</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1260" class="Symbol">(</a><a id="1261" href="Induction.html#1225" class="Bound">Rec</a> <a id="1265" href="Induction.html#1233" class="Bound">P</a><a id="1266" class="Symbol">)</a>

<a id="1269" class="Comment">-- A recursor can be used to actually compute/prove something useful.</a>

<a id="Recursor"></a><a id="1340" href="Induction.html#1340" class="Function">Recursor</a> <a id="1349" class="Symbol">:</a> <a id="1351" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1361" href="Induction.html#739" class="Generalizable">A</a> <a id="1363" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1366" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Induction.html#1340" class="Function">Recursor</a> <a id="1386" href="Induction.html#1386" class="Bound">Rec</a> <a id="1390" class="Symbol">=</a> <a id="1392" class="Symbol">∀</a> <a id="1394" href="Induction.html#1394" class="Bound">P</a> <a id="1396" class="Symbol">→</a> <a id="1398" href="Induction.html#1386" class="Bound">Rec</a> <a id="1402" href="Induction.html#1394" class="Bound">P</a> <a id="1404" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1407" href="Induction.html#1394" class="Bound">P</a> <a id="1409" class="Symbol">→</a> <a id="1411" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1421" href="Induction.html#1394" class="Bound">P</a>

<a id="1424" class="Comment">-- And recursors can be constructed from recursor builders.</a>

<a id="build"></a><a id="1485" href="Induction.html#1485" class="Function">build</a> <a id="1491" class="Symbol">:</a> <a id="1493" href="Induction.html#1165" class="Function">RecursorBuilder</a> <a id="1509" href="Induction.html#770" class="Generalizable">Rec</a> <a id="1513" class="Symbol">→</a> <a id="1515" href="Induction.html#1340" class="Function">Recursor</a> <a id="1524" href="Induction.html#770" class="Generalizable">Rec</a>
<a id="1528" href="Induction.html#1485" class="Function">build</a> <a id="1534" href="Induction.html#1534" class="Bound">builder</a> <a id="1542" href="Induction.html#1542" class="Bound">P</a> <a id="1544" href="Induction.html#1544" class="Bound">f</a> <a id="1546" href="Induction.html#1546" class="Bound">x</a> <a id="1548" class="Symbol">=</a> <a id="1550" href="Induction.html#1544" class="Bound">f</a> <a id="1552" href="Induction.html#1546" class="Bound">x</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Induction.html#1534" class="Bound">builder</a> <a id="1563" href="Induction.html#1542" class="Bound">P</a> <a id="1565" href="Induction.html#1544" class="Bound">f</a> <a id="1567" href="Induction.html#1546" class="Bound">x</a><a id="1568" class="Symbol">)</a>

<a id="1571" class="Comment">-- We can repeat the exercise above for subsets of the type we are</a>
<a id="1638" class="Comment">-- recursing over.</a>

<a id="SubsetRecursorBuilder"></a><a id="1658" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1680" class="Symbol">:</a> <a id="1682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1687" href="Induction.html#739" class="Generalizable">A</a> <a id="1689" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="1691" class="Symbol">→</a> <a id="1693" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1703" href="Induction.html#739" class="Generalizable">A</a> <a id="1705" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1708" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1711" class="Symbol">→</a> <a id="1713" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1717" class="Symbol">_</a>
<a id="1719" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1741" href="Induction.html#1741" class="Bound">Q</a> <a id="1743" href="Induction.html#1743" class="Bound">Rec</a> <a id="1747" class="Symbol">=</a> <a id="1749" class="Symbol">∀</a> <a id="1751" href="Induction.html#1751" class="Bound">P</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Induction.html#1743" class="Bound">Rec</a> <a id="1759" href="Induction.html#1751" class="Bound">P</a> <a id="1761" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1764" href="Induction.html#1751" class="Bound">P</a> <a id="1766" class="Symbol">→</a> <a id="1768" href="Induction.html#1741" class="Bound">Q</a> <a id="1770" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1773" href="Induction.html#1743" class="Bound">Rec</a> <a id="1777" href="Induction.html#1751" class="Bound">P</a>

<a id="SubsetRecursor"></a><a id="1780" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1802" href="Induction.html#739" class="Generalizable">A</a> <a id="1804" href="Induction.html#719" class="Generalizable">ℓ</a> <a id="1806" class="Symbol">→</a> <a id="1808" href="Induction.html#1006" class="Function">RecStruct</a> <a id="1818" href="Induction.html#739" class="Generalizable">A</a> <a id="1820" href="Induction.html#721" class="Generalizable">ℓ₁</a> <a id="1823" href="Induction.html#724" class="Generalizable">ℓ₂</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1832" class="Symbol">_</a>
<a id="1834" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1849" href="Induction.html#1849" class="Bound">Q</a> <a id="1851" href="Induction.html#1851" class="Bound">Rec</a> <a id="1855" class="Symbol">=</a> <a id="1857" class="Symbol">∀</a> <a id="1859" href="Induction.html#1859" class="Bound">P</a> <a id="1861" class="Symbol">→</a> <a id="1863" href="Induction.html#1851" class="Bound">Rec</a> <a id="1867" href="Induction.html#1859" class="Bound">P</a> <a id="1869" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1872" href="Induction.html#1859" class="Bound">P</a> <a id="1874" class="Symbol">→</a> <a id="1876" href="Induction.html#1849" class="Bound">Q</a> <a id="1878" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="1881" href="Induction.html#1859" class="Bound">P</a>

<a id="subsetBuild"></a><a id="1884" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="1896" class="Symbol">:</a> <a id="1898" href="Induction.html#1658" class="Function">SubsetRecursorBuilder</a> <a id="1920" href="Induction.html#753" class="Generalizable">Q</a> <a id="1922" href="Induction.html#770" class="Generalizable">Rec</a> <a id="1926" class="Symbol">→</a> <a id="1928" href="Induction.html#1780" class="Function">SubsetRecursor</a> <a id="1943" href="Induction.html#753" class="Generalizable">Q</a> <a id="1945" href="Induction.html#770" class="Generalizable">Rec</a>
<a id="1949" href="Induction.html#1884" class="Function">subsetBuild</a> <a id="1961" href="Induction.html#1961" class="Bound">builder</a> <a id="1969" href="Induction.html#1969" class="Bound">P</a> <a id="1971" href="Induction.html#1971" class="Bound">f</a> <a id="1973" href="Induction.html#1973" class="Bound">x</a> <a id="1975" href="Induction.html#1975" class="Bound">q</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Induction.html#1971" class="Bound">f</a> <a id="1981" href="Induction.html#1973" class="Bound">x</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Induction.html#1961" class="Bound">builder</a> <a id="1992" href="Induction.html#1969" class="Bound">P</a> <a id="1994" href="Induction.html#1971" class="Bound">f</a> <a id="1996" href="Induction.html#1973" class="Bound">x</a> <a id="1998" href="Induction.html#1975" class="Bound">q</a><a id="1999" class="Symbol">)</a></pre></body></html>


==> anc/html/L-Sharp.Algorithm.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Algorithm (L-Sharp.Algorithm)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Algorithm</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">using</a> <a id="49" class="Symbol">(</a><a id="50" href="Level.html#521" class="Function">0ℓ</a><a id="52" class="Symbol">)</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Data.Product.html" class="Module">Data.Product</a> <a id="100" class="Keyword">hiding</a> <a id="107" class="Symbol">(</a><a id="108" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="113" class="Symbol">)</a>
<a id="115" class="Keyword">open</a> <a id="120" class="Keyword">import</a> <a id="127" href="Data.List.html" class="Module">Data.List</a> <a id="137" class="Symbol">as</a> <a id="140" class="Module">L</a>
<a id="142" class="Keyword">open</a> <a id="147" class="Keyword">import</a> <a id="154" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="195" class="Keyword">hiding</a> <a id="202" class="Symbol">(</a><a id="203" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="206" class="Symbol">)</a>
<a id="208" class="Keyword">open</a> <a id="213" class="Keyword">import</a> <a id="220" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="229" class="Keyword">using</a> <a id="235" class="Symbol">(</a><a id="236" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="239" class="Symbol">)</a>
<a id="241" class="Keyword">import</a> <a id="248" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="257" class="Symbol">as</a> <a id="260" class="Module">V</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="293" class="Symbol">as</a> <a id="296" class="Module">L⁺</a> <a id="299" class="Keyword">using</a> <a id="305" class="Symbol">(</a><a id="306" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="311" class="Symbol">;</a> <a id="313" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a><a id="318" class="Symbol">)</a>
<a id="320" class="Keyword">open</a> <a id="325" class="Keyword">import</a> <a id="332" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="355" class="Symbol">;</a> <a id="357" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="361" class="Symbol">;</a> <a id="363" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="370" class="Symbol">;</a> <a id="372" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Maybe.html#896" class="Function">Is-nothing</a><a id="391" class="Symbol">)</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="493" class="Keyword">using</a> <a id="499" class="Symbol">(</a><a id="500" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="504" class="Symbol">;</a> <a id="506" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="511" class="Symbol">)</a>
<a id="513" class="Keyword">open</a> <a id="518" class="Keyword">import</a> <a id="525" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="554" class="Symbol">as</a> <a id="557" class="Module">All</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">import</a> <a id="580" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="614" class="Symbol">as</a> <a id="617" class="Module">AllPairs</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="649" class="Keyword">using</a> <a id="655" class="Symbol">(</a><a id="656" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="662" class="Symbol">)</a>
<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="692" class="Keyword">using</a> <a id="698" class="Symbol">(</a><a id="699" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="716" class="Symbol">)</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Function.Base.html" class="Module">Function.Base</a> <a id="744" class="Keyword">using</a> <a id="750" class="Symbol">(</a><a id="751" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="811" class="Keyword">open</a> <a id="816" class="Keyword">import</a> <a id="823" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="840" class="Keyword">using</a> <a id="846" class="Symbol">(</a><a id="847" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="849" class="Symbol">;</a> <a id="851" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="854" class="Symbol">;</a> <a id="856" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="858" class="Symbol">)</a>
<a id="860" class="Keyword">open</a> <a id="865" class="Keyword">import</a> <a id="872" href="Finite.html" class="Module">Finite</a>
<a id="879" class="Keyword">open</a> <a id="884" class="Keyword">import</a> <a id="891" href="Dec2.html" class="Module">Dec2</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="GuardedCommandLanguage.html" class="Module">GuardedCommandLanguage</a>
<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="PrefixClosed.html" class="Module">PrefixClosed</a>

<a id="957" class="Keyword">module</a> <a id="964" href="L-Sharp.Algorithm.html" class="Module">L-Sharp.Algorithm</a> <a id="982" class="Symbol">(</a><a id="983" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="985" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="987" class="Symbol">:</a> <a id="989" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="992" class="Symbol">)</a>
                         <a id="1019" class="Symbol">(</a><a id="1020" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="1024" class="Symbol">:</a> <a id="1026" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1044" href="L-Sharp.Algorithm.html#983" class="Bound">I</a><a id="1045" class="Symbol">)</a>
                         <a id="1072" class="Symbol">(</a><a id="1073" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="1078" class="Symbol">:</a> <a id="1080" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1098" href="L-Sharp.Algorithm.html#985" class="Bound">O</a><a id="1099" class="Symbol">)</a>
                         <a id="1126" class="Symbol">(</a><a id="1127" href="L-Sharp.Algorithm.html#1127" class="Bound">fin-I</a> <a id="1133" class="Symbol">:</a> <a id="1135" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1146" href="L-Sharp.Algorithm.html#983" class="Bound">I</a><a id="1147" class="Symbol">)</a>
                         <a id="1174" class="Keyword">where</a>
<a id="1180" class="Keyword">open</a> <a id="1185" class="Keyword">import</a> <a id="1192" href="Mealy.html" class="Module">Mealy</a> <a id="1198" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="1200" href="L-Sharp.Algorithm.html#985" class="Bound">O</a>
<a id="1202" class="Keyword">open</a> <a id="1207" class="Keyword">import</a> <a id="1214" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a> <a id="1242" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="1244" href="L-Sharp.Algorithm.html#985" class="Bound">O</a>
<a id="1246" class="Keyword">open</a> <a id="1251" class="Keyword">import</a> <a id="1258" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="1272" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="1274" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="1276" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="1280" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="1285" href="L-Sharp.Algorithm.html#1127" class="Bound">fin-I</a>
<a id="1291" class="Keyword">open</a> <a id="1296" class="Keyword">import</a> <a id="1303" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="1324" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="1326" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="1328" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="1332" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="1337" class="Keyword">using</a> <a id="1343" class="Symbol">(</a><a id="1344" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a><a id="1357" class="Symbol">)</a>

<a id="1360" class="Comment">-- Rule R1 --------------------------------------------------------------------</a>
<a id="1440" class="Comment">-- if there are isolated frontier states, then add them to the basis.</a>
<a id="1510" class="Comment">-- The construction recursively adds isolated frontier states to the basis:</a>
<a id="1586" class="Comment">--  * observations stay the same, so `ticks` cannot decrease (SaturateBasis.ticks-mono),</a>
<a id="1675" class="Comment">--    which keeps the `in-time` guarantee (Timed-State) intact;</a>
<a id="1739" class="Comment">--  * every basis word is a prefix of some observation (State.basis-observed) and the</a>
<a id="1825" class="Comment">--    basis is duplicate-free, so `length basis` is bounded by a quantity that depends</a>
<a id="1912" class="Comment">--    only on the observations (SaturateBasis.basis-length-bound); that bound is the</a>
<a id="1997" class="Comment">--    termination measure.</a>
<a id="2024" class="Keyword">open</a> <a id="2029" class="Keyword">import</a> <a id="2036" href="L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a> <a id="2058" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="2060" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="2062" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="2066" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="2071" href="L-Sharp.Algorithm.html#1127" class="Bound">fin-I</a> <a id="2077" class="Keyword">using</a> <a id="2083" class="Symbol">(</a><a id="2084" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a><a id="2098" class="Symbol">)</a>
<a id="2100" class="Comment">-- ^- argument written up in prose and then claude turned this into the</a>
<a id="2172" class="Comment">--    L-Sharp.SaturateBasis module</a>

<a id="2208" class="Comment">-- Rules R2-R4 ----------------------------------------------------------------</a>
<a id="2288" class="Keyword">open</a> <a id="2293" class="Keyword">import</a> <a id="2300" href="L-Sharp.Extend.html" class="Module">L-Sharp.Extend</a> <a id="2315" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="2317" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="2319" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="2323" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="2328" href="L-Sharp.Algorithm.html#1127" class="Bound">fin-I</a>
<a id="2334" class="Keyword">open</a> <a id="2339" class="Keyword">import</a> <a id="2346" href="L-Sharp.Hypothesis.html" class="Module">L-Sharp.Hypothesis</a> <a id="2365" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="2367" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="2369" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="2373" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="2378" href="L-Sharp.Algorithm.html#1127" class="Bound">fin-I</a>
<a id="2384" class="Keyword">open</a> <a id="2389" class="Keyword">import</a> <a id="2396" href="L-Sharp.ProcessCE.html" class="Module">L-Sharp.ProcessCE</a> <a id="2414" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="2416" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="2418" href="L-Sharp.Algorithm.html#1020" class="Bound Operator">_≟_</a> <a id="2422" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">_≟o_</a> <a id="2427" href="L-Sharp.Algorithm.html#1127" class="Bound">fin-I</a>

<a id="∈⇒0&lt;"></a><a id="2434" href="L-Sharp.Algorithm.html#2434" class="Function">∈⇒0&lt;</a> <a id="2439" class="Symbol">:</a> <a id="2441" class="Symbol">∀</a> <a id="2443" class="Symbol">{</a><a id="2444" href="L-Sharp.Algorithm.html#2444" class="Bound">a</a><a id="2445" class="Symbol">}</a> <a id="2447" class="Symbol">{</a><a id="2448" href="L-Sharp.Algorithm.html#2448" class="Bound">A</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2456" href="L-Sharp.Algorithm.html#2444" class="Bound">a</a><a id="2457" class="Symbol">}</a> <a id="2459" class="Symbol">{</a><a id="2460" href="L-Sharp.Algorithm.html#2460" class="Bound">x</a> <a id="2462" class="Symbol">:</a> <a id="2464" href="L-Sharp.Algorithm.html#2448" class="Bound">A</a><a id="2465" class="Symbol">}</a> <a id="2467" class="Symbol">{</a><a id="2468" href="L-Sharp.Algorithm.html#2468" class="Bound">l</a> <a id="2470" class="Symbol">:</a> <a id="2472" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2477" href="L-Sharp.Algorithm.html#2448" class="Bound">A</a><a id="2478" class="Symbol">}</a> <a id="2480" class="Symbol">→</a> <a id="2482" href="L-Sharp.Algorithm.html#2460" class="Bound">x</a> <a id="2484" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2486" href="L-Sharp.Algorithm.html#2468" class="Bound">l</a> <a id="2488" class="Symbol">→</a> <a id="2490" class="Number">0</a> <a id="2492" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2494" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2503" href="L-Sharp.Algorithm.html#2468" class="Bound">l</a>
<a id="2505" href="L-Sharp.Algorithm.html#2434" class="Function">∈⇒0&lt;</a> <a id="2510" class="Symbol">(</a><a id="2511" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2516" class="Symbol">_)</a>  <a id="2520" class="Symbol">=</a> <a id="2522" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2526" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="2530" href="L-Sharp.Algorithm.html#2434" class="Function">∈⇒0&lt;</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2542" class="Symbol">_)</a> <a id="2545" class="Symbol">=</a> <a id="2547" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2551" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>

<a id="2556" class="Comment">-- an output query, sent as a membership query of the game</a>
<a id="2615" class="Comment">-- (the teacher answers with the output of the *last* transition)</a>
<a id="query⁺"></a><a id="2681" href="L-Sharp.Algorithm.html#2681" class="Function">query⁺</a> <a id="2688" class="Symbol">:</a> <a id="2690" class="Symbol">∀</a> <a id="2692" class="Symbol">{</a><a id="2693" href="L-Sharp.Algorithm.html#2693" class="Bound">ℓ</a><a id="2694" class="Symbol">}</a> <a id="2696" class="Symbol">{</a><a id="2697" href="L-Sharp.Algorithm.html#2697" class="Bound">X</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2705" href="L-Sharp.Algorithm.html#2693" class="Bound">ℓ</a><a id="2706" class="Symbol">}</a> <a id="2708" class="Symbol">(</a><a id="2709" href="L-Sharp.Algorithm.html#2709" class="Bound">w⁺</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2720" href="L-Sharp.Algorithm.html#983" class="Bound">I</a><a id="2721" class="Symbol">)</a>
       <a id="2730" class="Symbol">→</a> <a id="2732" class="Symbol">(</a><a id="2733" href="L-Sharp.Algorithm.html#985" class="Bound">O</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="L-Sharp.Algorithm.html#2697" class="Bound">X</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Symbol">→</a> <a id="2742" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="2744" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2758" href="L-Sharp.Algorithm.html#2697" class="Bound">X</a>
<a id="2760" href="L-Sharp.Algorithm.html#2681" class="Function">query⁺</a> <a id="2767" href="L-Sharp.Algorithm.html#2767" class="Bound">w⁺</a> <a id="2770" href="L-Sharp.Algorithm.html#2770" class="Bound">next</a> <a id="2775" class="Symbol">=</a> <a id="2777" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="2788" href="L-Sharp.Algorithm.html#2767" class="Bound">w⁺</a> <a id="2791" href="L-Sharp.Algorithm.html#2770" class="Bound">next</a>

<a id="2797" class="Comment">-- One step of the main loop, operating on the R1-saturated state:</a>
<a id="2864" class="Comment">--   (R2) some frontier transition has no observed output yet</a>
<a id="2926" class="Comment">--        → output query for it; `ticks` grows via the count of defined</a>
<a id="2998" class="Comment">--          frontier outputs.</a>
<a id="3028" class="Comment">--   (R3) some frontier state has two distinct candidate basis states</a>
<a id="3098" class="Comment">--        → output query for a separating word; by weak co-transitivity</a>
<a id="3170" class="Comment">--          one candidate is removed, so `ticks` grows.</a>
<a id="3226" class="Comment">--   (R4) the tree is complete and all frontier states identified</a>
<a id="3292" class="Comment">--        → build the (unique) hypothesis and pose an equivalence query;</a>
<a id="3365" class="Comment">--          a counterexample enters counterexample processing.</a>
<a id="3428" class="Keyword">module</a> <a id="Main-Step"></a><a id="3435" href="L-Sharp.Algorithm.html#3435" class="Module">Main-Step</a> <a id="3445" class="Symbol">(</a><a id="3446" href="L-Sharp.Algorithm.html#3446" class="Bound">sat</a> <a id="3450" class="Symbol">:</a> <a id="3452" href="L-Sharp.State.html#7458" class="Record">Saturated-State</a><a id="3467" class="Symbol">)</a> <a id="3469" class="Keyword">where</a>
  <a id="3477" class="Keyword">open</a> <a id="3482" href="L-Sharp.State.html#7458" class="Module">Saturated-State</a> <a id="3498" href="L-Sharp.Algorithm.html#3446" class="Bound">sat</a>
  <a id="3504" class="Keyword">open</a> <a id="3509" href="L-Sharp.State.html#7285" class="Module">Timed-State</a> <a id="3521" href="L-Sharp.State.html#7498" class="Field">timed-state</a>

  <a id="Main-Step.ss"></a><a id="3536" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="3539" class="Symbol">:</a> <a id="3541" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
  <a id="3558" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="3561" class="Symbol">=</a> <a id="3563" href="L-Sharp.State.html#7321" class="Function">semantic-state</a>

  <a id="3581" class="Comment">-- Rule R2 (in view style, cf. ProcessCE.Proc-Step: the response</a>
  <a id="3648" class="Comment">-- processing is exposed so that L-Sharp.Stepping can reuse the</a>
  <a id="3714" class="Comment">-- strict growth of `ticks`)</a>
  <a id="3745" class="Keyword">module</a> <a id="Main-Step.Rule-R2"></a><a id="3752" href="L-Sharp.Algorithm.html#3752" class="Module">Rule-R2</a> <a id="3760" class="Symbol">(</a><a id="3761" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="3763" class="Symbol">:</a> <a id="3765" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="3770" class="Symbol">)</a> <a id="3772" class="Symbol">(</a><a id="3773" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a> <a id="3775" class="Symbol">:</a> <a id="3777" href="L-Sharp.Algorithm.html#983" class="Bound">I</a><a id="3778" class="Symbol">)</a> <a id="3780" class="Symbol">(</a><a id="3781" href="L-Sharp.Algorithm.html#3781" class="Bound">lacking</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="3802" class="Symbol">(</a><a id="3803" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="3807" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="3809" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a><a id="3810" class="Symbol">))</a> <a id="3813" class="Keyword">where</a>
    <a id="Main-Step.Rule-R2.w⁺"></a><a id="3823" href="L-Sharp.Algorithm.html#3823" class="Function">w⁺</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3834" href="L-Sharp.Algorithm.html#983" class="Bound">I</a>
    <a id="3840" href="L-Sharp.Algorithm.html#3823" class="Function">w⁺</a> <a id="3843" class="Symbol">=</a> <a id="3845" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3852" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="3854" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="3860" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a>

    <a id="3867" class="Keyword">module</a> <a id="Main-Step.Rule-R2.Response"></a><a id="3874" href="L-Sharp.Algorithm.html#3874" class="Module">Response</a> <a id="3883" class="Symbol">(</a><a id="3884" href="L-Sharp.Algorithm.html#3884" class="Bound">op</a> <a id="3887" class="Symbol">:</a> <a id="3889" href="L-Sharp.Algorithm.html#985" class="Bound">O</a><a id="3890" class="Symbol">)</a> <a id="3892" class="Keyword">where</a>
      <a id="3904" class="Keyword">module</a> <a id="Main-Step.Rule-R2.Response.E"></a><a id="3911" href="L-Sharp.Algorithm.html#3911" class="Module">E</a> <a id="3913" class="Symbol">=</a> <a id="3915" href="L-Sharp.Extend.html#3710" class="Module">Extend-Observations</a> <a id="3935" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="3938" href="L-Sharp.Algorithm.html#3823" class="Function">w⁺</a> <a id="3941" href="L-Sharp.Algorithm.html#3884" class="Bound">op</a> <a id="3944" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="3946" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

      <a id="Main-Step.Rule-R2.Response.lt"></a><a id="3960" href="L-Sharp.Algorithm.html#3960" class="Function">lt</a> <a id="3963" class="Symbol">:</a> <a id="3965" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="3976" class="Symbol">(</a><a id="3977" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="3981" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="3983" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a><a id="3984" class="Symbol">)</a> <a id="3986" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3988" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="3999" class="Symbol">(</a><a id="4000" href="L-Sharp.State.html#2445" class="Function">Semantic-State.out</a> <a id="4019" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="4025" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="4027" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a><a id="4028" class="Symbol">)</a>
      <a id="4036" href="L-Sharp.Algorithm.html#3960" class="Function">lt</a> <a id="4039" class="Keyword">with</a> <a id="4044" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="4048" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="4050" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a> <a id="4052" class="Keyword">in</a> <a id="4055" class="Argument">eq</a>
      <a id="4064" href="L-Sharp.Algorithm.html#3960" class="Function">...</a> <a id="4068" class="Symbol">|</a> <a id="4070" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4075" class="Symbol">_</a>  <a id="4078" class="Symbol">=</a> <a id="4080" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="4087" class="Symbol">(</a><a id="4088" href="Dec2.html#1374" class="Function">Is-just¬nothing</a> <a id="4104" class="Symbol">(</a><a id="4105" href="Dec2.html#1678" class="Function">ret-just-⇒-is-just</a> <a id="4124" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4128" class="Symbol">)</a> <a id="4130" href="L-Sharp.Algorithm.html#3781" class="Bound">lacking</a><a id="4137" class="Symbol">)</a>
      <a id="4145" href="L-Sharp.Algorithm.html#3960" class="Function">...</a> <a id="4149" class="Symbol">|</a> <a id="4151" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="4159" class="Symbol">=</a>
        <a id="4169" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4175" class="Symbol">(λ</a> <a id="4178" href="L-Sharp.Algorithm.html#4178" class="Bound">z</a> <a id="4180" class="Symbol">→</a> <a id="4182" class="Number">0</a> <a id="4184" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4186" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="4197" href="L-Sharp.Algorithm.html#4178" class="Bound">z</a><a id="4198" class="Symbol">)</a>
              <a id="4214" class="Symbol">(</a><a id="4215" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="4226" class="Symbol">(</a><a id="4227" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="4241" href="L-Sharp.Extend.html#4933" class="Function">E.⟦w⁺⟧-defined</a><a id="4255" class="Symbol">)))</a>
              <a id="4273" class="Symbol">(</a><a id="4274" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4278" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="4281" class="Symbol">)</a>

      <a id="4290" class="Comment">-- the answer defines a new frontier output, so `ticks` grows</a>
      <a id="Main-Step.Rule-R2.Response.ticks-strict"></a><a id="4358" href="L-Sharp.Algorithm.html#4358" class="Function">ticks-strict</a> <a id="4371" class="Symbol">:</a> <a id="4373" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="4379" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4381" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="4402" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>
      <a id="4414" href="L-Sharp.Algorithm.html#4358" class="Function">ticks-strict</a> <a id="4427" class="Symbol">=</a> <a id="4429" href="L-Sharp.Extend.html#8952" class="Function">E.ticks-strict-out</a> <a id="4448" href="L-Sharp.Algorithm.html#3761" class="Bound">b</a> <a id="4450" href="L-Sharp.Algorithm.html#3773" class="Bound">i</a> <a id="4452" href="L-Sharp.Algorithm.html#3960" class="Function">lt</a>

      <a id="Main-Step.Rule-R2.Response.intime₁"></a><a id="4462" href="L-Sharp.Algorithm.html#4462" class="Function">intime₁</a> <a id="4470" class="Symbol">:</a> <a id="4472" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4481" class="Symbol">(</a><a id="4482" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="4510" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="4515" class="Symbol">)</a>
              <a id="4531" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4533" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="4554" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>
      <a id="4566" href="L-Sharp.Algorithm.html#4462" class="Function">intime₁</a> <a id="4574" class="Symbol">=</a> <a id="4576" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4590" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4599" class="Symbol">(</a><a id="4600" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="4628" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="4633" class="Symbol">)</a> <a id="4635" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4638" href="L-Sharp.Extend.html#5074" class="Function">E.obs-len</a> <a id="4648" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4658" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4672" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="4684" class="Symbol">)</a>                   <a id="4704" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4707" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4711" href="L-Sharp.State.html#7410" class="Function">in-time</a> <a id="4719" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="4729" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4733" href="L-Sharp.State.html#6114" class="Function">ticks</a>                                     <a id="4775" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4778" href="L-Sharp.Algorithm.html#4358" class="Function">ticks-strict</a> <a id="4791" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="4801" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="4822" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>                    <a id="4847" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="4857" class="Keyword">where</a> <a id="4863" class="Keyword">open</a> <a id="4868" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

      <a id="Main-Step.Rule-R2.Response.ts₁"></a><a id="4887" href="L-Sharp.Algorithm.html#4887" class="Function">ts₁</a> <a id="4891" class="Symbol">:</a> <a id="4893" href="L-Sharp.State.html#7285" class="Record">Timed-State</a>
      <a id="4911" href="L-Sharp.Algorithm.html#4887" class="Function">ts₁</a> <a id="4915" class="Symbol">=</a> <a id="4917" class="Keyword">record</a> <a id="4924" class="Symbol">{</a> <a id="4926" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="4941" class="Symbol">=</a> <a id="4943" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="4949" class="Symbol">;</a> <a id="4951" href="L-Sharp.State.html#7410" class="Field">in-time</a> <a id="4959" class="Symbol">=</a> <a id="4961" href="L-Sharp.Algorithm.html#4462" class="Function">intime₁</a> <a id="4969" class="Symbol">}</a>

  <a id="Main-Step.rule-R2"></a><a id="4974" href="L-Sharp.Algorithm.html#4974" class="Function">rule-R2</a> <a id="4982" class="Symbol">:</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4988" href="L-Sharp.Algorithm.html#4988" class="Bound">b</a> <a id="4990" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4992" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4995" href="L-Sharp.Algorithm.html#4995" class="Bound">i</a> <a id="4997" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4999" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="5010" class="Symbol">(</a><a id="5011" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="5015" href="L-Sharp.Algorithm.html#4988" class="Bound">b</a> <a id="5017" href="L-Sharp.Algorithm.html#4995" class="Bound">i</a><a id="5018" class="Symbol">))</a> <a id="5021" class="Symbol">→</a> <a id="5023" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="5025" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="5039" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="5050" href="L-Sharp.Algorithm.html#4974" class="Function">rule-R2</a> <a id="5058" class="Symbol">(</a><a id="5059" href="L-Sharp.Algorithm.html#5059" class="Bound">b</a> <a id="5061" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5063" href="L-Sharp.Algorithm.html#5063" class="Bound">i</a> <a id="5065" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5067" href="L-Sharp.Algorithm.html#5067" class="Bound">lacking</a><a id="5074" class="Symbol">)</a> <a id="5076" class="Symbol">=</a>
    <a id="5082" href="L-Sharp.Algorithm.html#2681" class="Function">query⁺</a> <a id="5089" class="Symbol">(</a><a id="5090" href="L-Sharp.Algorithm.html#3823" class="Function">Rule-R2.w⁺</a> <a id="5101" href="L-Sharp.Algorithm.html#5059" class="Bound">b</a> <a id="5103" href="L-Sharp.Algorithm.html#5063" class="Bound">i</a> <a id="5105" href="L-Sharp.Algorithm.html#5067" class="Bound">lacking</a><a id="5112" class="Symbol">)</a>
           <a id="5125" class="Symbol">(λ</a> <a id="5128" href="L-Sharp.Algorithm.html#5128" class="Bound">op</a> <a id="5131" class="Symbol">→</a> <a id="5133" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="5142" class="Symbol">(</a><a id="5143" href="L-Sharp.Algorithm.html#4887" class="Function">Rule-R2.Response.ts₁</a> <a id="5164" href="L-Sharp.Algorithm.html#5059" class="Bound">b</a> <a id="5166" href="L-Sharp.Algorithm.html#5063" class="Bound">i</a> <a id="5168" href="L-Sharp.Algorithm.html#5067" class="Bound">lacking</a> <a id="5176" href="L-Sharp.Algorithm.html#5128" class="Bound">op</a><a id="5178" class="Symbol">))</a>

  <a id="5184" class="Comment">-- Rule R3 (in view style, as Rule R2)</a>
  <a id="5225" class="Keyword">module</a> <a id="Main-Step.Rule-R3"></a><a id="5232" href="L-Sharp.Algorithm.html#5232" class="Module">Rule-R3</a> <a id="5240" class="Symbol">(</a><a id="5241" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="5243" class="Symbol">:</a> <a id="5245" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5250" class="Symbol">)</a> <a id="5252" class="Symbol">(</a><a id="5253" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a> <a id="5255" class="Symbol">:</a> <a id="5257" href="L-Sharp.Algorithm.html#983" class="Bound">I</a><a id="5258" class="Symbol">)</a> <a id="5260" class="Symbol">(</a><a id="5261" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="5264" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a> <a id="5267" class="Symbol">:</a> <a id="5269" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5274" class="Symbol">)</a>
                 <a id="5293" class="Symbol">(</a><a id="5294" href="L-Sharp.Algorithm.html#5294" class="Bound">b₁∈</a> <a id="5298" class="Symbol">:</a> <a id="5300" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="5303" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5305" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5307" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="5309" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a><a id="5310" class="Symbol">)</a> <a id="5312" class="Symbol">(</a><a id="5313" href="L-Sharp.Algorithm.html#5313" class="Bound">b₂∈</a> <a id="5317" class="Symbol">:</a> <a id="5319" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a> <a id="5322" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5324" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5326" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="5328" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a><a id="5329" class="Symbol">)</a> <a id="5331" class="Symbol">(</a><a id="5332" href="L-Sharp.Algorithm.html#5332" class="Bound">b₁≢b₂</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="5343" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="5345" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a><a id="5347" class="Symbol">)</a> <a id="5349" class="Keyword">where</a>
    <a id="Main-Step.Rule-R3.ap12"></a><a id="5359" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a> <a id="5364" class="Symbol">:</a> <a id="5366" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5373" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="5376" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="5378" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5385" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a>
    <a id="5392" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a> <a id="5397" class="Keyword">with</a> <a id="5402" href="L-Sharp.State.html#3778" class="Function">all-basis-#Δ</a> <a id="5415" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="5418" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a>
    <a id="5425" href="L-Sharp.Algorithm.html#5359" class="Function">...</a> <a id="5429" class="Symbol">|</a> <a id="5431" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5436" href="L-Sharp.Algorithm.html#5436" class="Bound">ap</a> <a id="5439" class="Symbol">=</a> <a id="5441" href="L-Sharp.Algorithm.html#5436" class="Bound">ap</a>
    <a id="5448" href="L-Sharp.Algorithm.html#5359" class="Function">...</a> <a id="5452" class="Symbol">|</a> <a id="5454" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5459" href="L-Sharp.Algorithm.html#5459" class="Bound">eq</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="5471" class="Symbol">(</a><a id="5472" href="L-Sharp.Algorithm.html#5332" class="Bound">b₁≢b₂</a> <a id="5478" class="Symbol">(</a><a id="5479" href="L-Sharp.State.html#3675" class="Function">access-injective</a> <a id="5496" href="L-Sharp.Algorithm.html#5459" class="Bound">eq</a><a id="5498" class="Symbol">))</a>

    <a id="Main-Step.Rule-R3.η"></a><a id="5506" href="L-Sharp.Algorithm.html#5506" class="Function">η</a> <a id="5508" class="Symbol">:</a> <a id="5510" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5516" href="L-Sharp.Algorithm.html#983" class="Bound">I</a>
    <a id="5522" href="L-Sharp.Algorithm.html#5506" class="Function">η</a> <a id="5524" class="Symbol">=</a> <a id="5526" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5532" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a>
    <a id="Main-Step.Rule-R3.o₁"></a><a id="5541" href="L-Sharp.Algorithm.html#5541" class="Function">o₁</a> <a id="Main-Step.Rule-R3.o₂"></a><a id="5544" href="L-Sharp.Algorithm.html#5544" class="Function">o₂</a> <a id="5547" class="Symbol">:</a> <a id="5549" href="L-Sharp.Algorithm.html#985" class="Bound">O</a>
    <a id="5555" href="L-Sharp.Algorithm.html#5541" class="Function">o₁</a> <a id="5558" class="Symbol">=</a> <a id="5560" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5566" class="Symbol">(</a><a id="5567" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5573" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a><a id="5577" class="Symbol">)</a>
    <a id="5583" href="L-Sharp.Algorithm.html#5544" class="Function">o₂</a> <a id="5586" class="Symbol">=</a> <a id="5588" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5601" class="Symbol">(</a><a id="5602" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5608" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a><a id="5612" class="Symbol">))</a>
    <a id="Main-Step.Rule-R3.eq₁"></a><a id="5619" href="L-Sharp.Algorithm.html#5619" class="Function">eq₁</a> <a id="5623" class="Symbol">:</a> <a id="5625" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="5627" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5634" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="5637" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5641" href="L-Sharp.Algorithm.html#5506" class="Function">η</a> <a id="5643" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="5645" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5647" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5652" href="L-Sharp.Algorithm.html#5541" class="Function">o₁</a>
    <a id="5659" href="L-Sharp.Algorithm.html#5619" class="Function">eq₁</a> <a id="5663" class="Symbol">=</a> <a id="5665" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5671" class="Symbol">(</a><a id="5672" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5678" class="Symbol">(</a><a id="5679" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5685" class="Symbol">(</a><a id="5686" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5692" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a><a id="5696" class="Symbol">)))</a>
    <a id="Main-Step.Rule-R3.eq₂"></a><a id="5704" href="L-Sharp.Algorithm.html#5704" class="Function">eq₂</a> <a id="5708" class="Symbol">:</a> <a id="5710" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="5712" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5719" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a> <a id="5722" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5726" href="L-Sharp.Algorithm.html#5506" class="Function">η</a> <a id="5728" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="5730" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5732" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5737" href="L-Sharp.Algorithm.html#5544" class="Function">o₂</a>
    <a id="5744" href="L-Sharp.Algorithm.html#5704" class="Function">eq₂</a> <a id="5748" class="Symbol">=</a> <a id="5750" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5756" class="Symbol">(</a><a id="5757" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5763" class="Symbol">(</a><a id="5764" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5770" class="Symbol">(</a><a id="5771" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5777" class="Symbol">(</a><a id="5778" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5784" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a><a id="5788" class="Symbol">))))</a>
    <a id="Main-Step.Rule-R3.o₁≢o₂"></a><a id="5797" href="L-Sharp.Algorithm.html#5797" class="Function">o₁≢o₂</a> <a id="5803" class="Symbol">:</a> <a id="5805" href="L-Sharp.Algorithm.html#5541" class="Function">o₁</a> <a id="5808" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="5810" href="L-Sharp.Algorithm.html#5544" class="Function">o₂</a>
    <a id="5817" href="L-Sharp.Algorithm.html#5797" class="Function">o₁≢o₂</a> <a id="5823" class="Symbol">=</a> <a id="5825" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5831" class="Symbol">(</a><a id="5832" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5838" class="Symbol">(</a><a id="5839" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5845" class="Symbol">(</a><a id="5846" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5852" class="Symbol">(</a><a id="5853" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5859" href="L-Sharp.Algorithm.html#5359" class="Function">ap12</a><a id="5863" class="Symbol">))))</a>

    <a id="Main-Step.Rule-R3.w⁺"></a><a id="5873" href="L-Sharp.Algorithm.html#5873" class="Function">w⁺</a> <a id="5876" class="Symbol">:</a> <a id="5878" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5884" href="L-Sharp.Algorithm.html#983" class="Bound">I</a>
    <a id="5890" href="L-Sharp.Algorithm.html#5873" class="Function">w⁺</a> <a id="5893" class="Symbol">=</a> <a id="5895" class="Symbol">(</a><a id="5896" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5903" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="5905" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5910" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a><a id="5911" class="Symbol">)</a> <a id="5913" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5917" href="L-Sharp.Algorithm.html#5506" class="Function">η</a>

    <a id="5924" class="Keyword">module</a> <a id="Main-Step.Rule-R3.Response"></a><a id="5931" href="L-Sharp.Algorithm.html#5931" class="Module">Response</a> <a id="5940" class="Symbol">(</a><a id="5941" href="L-Sharp.Algorithm.html#5941" class="Bound">op</a> <a id="5944" class="Symbol">:</a> <a id="5946" href="L-Sharp.Algorithm.html#985" class="Bound">O</a><a id="5947" class="Symbol">)</a> <a id="5949" class="Keyword">where</a>
      <a id="5961" class="Keyword">module</a> <a id="Main-Step.Rule-R3.Response.E"></a><a id="5968" href="L-Sharp.Algorithm.html#5968" class="Module">E</a> <a id="5970" class="Symbol">=</a> <a id="5972" href="L-Sharp.Extend.html#3710" class="Module">Extend-Observations</a> <a id="5992" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="5995" href="L-Sharp.Algorithm.html#5873" class="Function">w⁺</a> <a id="5998" href="L-Sharp.Algorithm.html#5941" class="Bound">op</a> <a id="6001" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="6003" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

      <a id="Main-Step.Rule-R3.Response.o₃eq"></a><a id="6017" href="L-Sharp.Algorithm.html#6017" class="Function">o₃eq</a> <a id="6022" class="Symbol">:</a> <a id="6024" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="6027" href="L-Sharp.Algorithm.html#6027" class="Bound">o₃</a> <a id="6030" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="6032" href="L-Sharp.Observations.html#2598" class="Function Operator">Semantic-State.⟦_⟧</a> <a id="6051" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="6057" href="L-Sharp.Algorithm.html#5873" class="Function">w⁺</a> <a id="6060" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6062" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6067" href="L-Sharp.Algorithm.html#6027" class="Bound">o₃</a>
      <a id="6076" href="L-Sharp.Algorithm.html#6017" class="Function">o₃eq</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="6097" href="L-Sharp.Extend.html#4933" class="Function">E.⟦w⁺⟧-defined</a>
      <a id="Main-Step.Rule-R3.Response.o₃"></a><a id="6118" href="L-Sharp.Algorithm.html#6118" class="Function">o₃</a> <a id="6121" class="Symbol">:</a> <a id="6123" href="L-Sharp.Algorithm.html#985" class="Bound">O</a>
      <a id="6131" href="L-Sharp.Algorithm.html#6118" class="Function">o₃</a> <a id="6134" class="Symbol">=</a> <a id="6136" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6142" href="L-Sharp.Algorithm.html#6017" class="Function">o₃eq</a>
      <a id="Main-Step.Rule-R3.Response.eq₃"></a><a id="6153" href="L-Sharp.Algorithm.html#6153" class="Function">eq₃</a> <a id="6157" class="Symbol">:</a> <a id="6159" href="L-Sharp.Observations.html#2598" class="Function Operator">Semantic-State.⟦_⟧</a> <a id="6178" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="6184" class="Symbol">((</a><a id="6186" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6193" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="6195" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6200" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a><a id="6201" class="Symbol">)</a> <a id="6203" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6207" href="L-Sharp.Algorithm.html#5506" class="Function">η</a><a id="6208" class="Symbol">)</a> <a id="6210" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6212" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6217" href="L-Sharp.Algorithm.html#6118" class="Function">o₃</a>
      <a id="6226" href="L-Sharp.Algorithm.html#6153" class="Function">eq₃</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6238" href="L-Sharp.Algorithm.html#6017" class="Function">o₃eq</a>

      <a id="6250" class="Comment">-- by weak co-transitivity, the observed output o₃ removes one</a>
      <a id="6319" class="Comment">-- of the two candidates from δ b i ...</a>
      <a id="Main-Step.Rule-R3.Response.pick"></a><a id="6365" href="L-Sharp.Algorithm.html#6365" class="Function">pick</a> <a id="6370" class="Symbol">:</a> <a id="6372" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="6375" href="L-Sharp.Algorithm.html#6375" class="Bound">t</a> <a id="6377" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="6379" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="6385" href="Data.Product.Base.html#1244" class="Function">]</a>
             <a id="6400" class="Symbol">(</a><a id="6401" href="L-Sharp.Algorithm.html#6375" class="Bound">t</a> <a id="6403" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6405" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6407" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="6409" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a><a id="6410" class="Symbol">)</a> <a id="6412" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6414" href="L-Sharp.Observations.html#3721" class="Function Operator">Semantic-State._#_</a> <a id="6433" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="6439" class="Symbol">(</a><a id="6440" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6447" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="6449" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6454" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a><a id="6455" class="Symbol">)</a> <a id="6457" class="Symbol">(</a><a id="6458" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6465" href="L-Sharp.Algorithm.html#6375" class="Bound">t</a><a id="6466" class="Symbol">)</a>
      <a id="6474" href="L-Sharp.Algorithm.html#6365" class="Function">pick</a> <a id="6479" class="Symbol">=</a> <a id="6481" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="6486" href="L-Sharp.Algorithm.html#6118" class="Function">o₃</a> <a id="6489" href="L-Sharp.Algorithm.html#1073" class="Bound Operator">≟o</a> <a id="6492" href="L-Sharp.Algorithm.html#5541" class="Function">o₁</a> <a id="6495" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="6498" class="Symbol">λ</a>
        <a id="6508" class="Symbol">{</a> <a id="6510" class="Symbol">(</a><a id="6511" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6515" href="L-Sharp.Algorithm.html#6515" class="Bound">o₃≡o₁</a><a id="6520" class="Symbol">)</a> <a id="6522" class="Symbol">→</a> <a id="6524" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a> <a id="6527" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6529" href="L-Sharp.Algorithm.html#5313" class="Bound">b₂∈</a> <a id="6533" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
            <a id="6547" class="Symbol">(</a><a id="6548" href="L-Sharp.Algorithm.html#5506" class="Function">η</a> <a id="6550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6552" href="L-Sharp.Algorithm.html#6118" class="Function">o₃</a> <a id="6555" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6557" href="L-Sharp.Algorithm.html#5544" class="Function">o₂</a> <a id="6560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6562" href="L-Sharp.Algorithm.html#6153" class="Function">eq₃</a> <a id="6566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6568" href="L-Sharp.Extend.html#4580" class="Function">E.⟦⟧-ext</a> <a id="6577" class="Symbol">(</a><a id="6578" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6585" href="L-Sharp.Algorithm.html#5264" class="Bound">b₂</a> <a id="6588" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6592" href="L-Sharp.Algorithm.html#5506" class="Function">η</a><a id="6593" class="Symbol">)</a> <a id="6595" href="L-Sharp.Algorithm.html#5704" class="Function">eq₂</a> <a id="6599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
             <a id="6614" class="Symbol">λ</a> <a id="6616" href="L-Sharp.Algorithm.html#6616" class="Bound">o₃≡o₂</a> <a id="6622" class="Symbol">→</a> <a id="6624" href="L-Sharp.Algorithm.html#5797" class="Function">o₁≢o₂</a> <a id="6630" class="Symbol">(</a><a id="6631" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6642" href="L-Sharp.Algorithm.html#6515" class="Bound">o₃≡o₁</a><a id="6647" class="Symbol">)</a> <a id="6649" href="L-Sharp.Algorithm.html#6616" class="Bound">o₃≡o₂</a><a id="6654" class="Symbol">))</a>
        <a id="6665" class="Symbol">;</a> <a id="6667" class="Symbol">(</a><a id="6668" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6671" href="L-Sharp.Algorithm.html#6671" class="Bound">o₃≢o₁</a><a id="6676" class="Symbol">)</a>  <a id="6679" class="Symbol">→</a> <a id="6681" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="6684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6686" href="L-Sharp.Algorithm.html#5294" class="Bound">b₁∈</a> <a id="6690" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
            <a id="6704" class="Symbol">(</a><a id="6705" href="L-Sharp.Algorithm.html#5506" class="Function">η</a> <a id="6707" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6709" href="L-Sharp.Algorithm.html#6118" class="Function">o₃</a> <a id="6712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6714" href="L-Sharp.Algorithm.html#5541" class="Function">o₁</a> <a id="6717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6719" href="L-Sharp.Algorithm.html#6153" class="Function">eq₃</a> <a id="6723" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6725" href="L-Sharp.Extend.html#4580" class="Function">E.⟦⟧-ext</a> <a id="6734" class="Symbol">(</a><a id="6735" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6742" href="L-Sharp.Algorithm.html#5261" class="Bound">b₁</a> <a id="6745" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6749" href="L-Sharp.Algorithm.html#5506" class="Function">η</a><a id="6750" class="Symbol">)</a> <a id="6752" href="L-Sharp.Algorithm.html#5619" class="Function">eq₁</a> <a id="6756" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6758" href="L-Sharp.Algorithm.html#6671" class="Bound">o₃≢o₁</a><a id="6763" class="Symbol">)</a>
        <a id="6773" class="Symbol">}</a>

      <a id="6782" class="Comment">-- ... so `ticks` strictly increases</a>
      <a id="Main-Step.Rule-R3.Response.ticks-strict"></a><a id="6825" href="L-Sharp.Algorithm.html#6825" class="Function">ticks-strict</a> <a id="6838" class="Symbol">:</a> <a id="6840" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="6846" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="6848" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="6869" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>
      <a id="6881" href="L-Sharp.Algorithm.html#6825" class="Function">ticks-strict</a> <a id="6894" class="Symbol">=</a> <a id="6896" href="L-Sharp.Extend.html#9721" class="Function">E.ticks-strict-δ</a> <a id="6913" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="6915" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a>
        <a id="6925" class="Symbol">(</a><a id="6926" href="L-Sharp.Extend.html#6818" class="Function">E.δ-len-strict</a> <a id="6941" href="L-Sharp.Algorithm.html#5241" class="Bound">b</a> <a id="6943" href="L-Sharp.Algorithm.html#5253" class="Bound">i</a> <a id="6945" class="Symbol">(</a><a id="6946" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6952" class="Symbol">(</a><a id="6953" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6959" href="L-Sharp.Algorithm.html#6365" class="Function">pick</a><a id="6963" class="Symbol">))</a> <a id="6966" class="Symbol">(</a><a id="6967" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6980" href="L-Sharp.Algorithm.html#6365" class="Function">pick</a><a id="6984" class="Symbol">)))</a>

      <a id="Main-Step.Rule-R3.Response.intime₁"></a><a id="6995" href="L-Sharp.Algorithm.html#6995" class="Function">intime₁</a> <a id="7003" class="Symbol">:</a> <a id="7005" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7014" class="Symbol">(</a><a id="7015" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="7043" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="7048" class="Symbol">)</a>
              <a id="7064" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7066" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="7087" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>
      <a id="7099" href="L-Sharp.Algorithm.html#6995" class="Function">intime₁</a> <a id="7107" class="Symbol">=</a> <a id="7109" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="7123" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7132" class="Symbol">(</a><a id="7133" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="7161" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="7166" class="Symbol">)</a> <a id="7168" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="7171" href="L-Sharp.Extend.html#5074" class="Function">E.obs-len</a> <a id="7181" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="7191" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7195" class="Symbol">(</a><a id="7196" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7205" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="7217" class="Symbol">)</a>                   <a id="7237" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7240" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7244" href="L-Sharp.State.html#7410" class="Function">in-time</a> <a id="7252" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="7262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7266" href="L-Sharp.State.html#6114" class="Function">ticks</a>                                     <a id="7308" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7311" href="L-Sharp.Algorithm.html#6825" class="Function">ticks-strict</a> <a id="7324" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="7334" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="7355" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>                    <a id="7380" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="7390" class="Keyword">where</a> <a id="7396" class="Keyword">open</a> <a id="7401" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

      <a id="Main-Step.Rule-R3.Response.ts₁"></a><a id="7420" href="L-Sharp.Algorithm.html#7420" class="Function">ts₁</a> <a id="7424" class="Symbol">:</a> <a id="7426" href="L-Sharp.State.html#7285" class="Record">Timed-State</a>
      <a id="7444" href="L-Sharp.Algorithm.html#7420" class="Function">ts₁</a> <a id="7448" class="Symbol">=</a> <a id="7450" class="Keyword">record</a> <a id="7457" class="Symbol">{</a> <a id="7459" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="7474" class="Symbol">=</a> <a id="7476" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="7482" class="Symbol">;</a> <a id="7484" href="L-Sharp.State.html#7410" class="Field">in-time</a> <a id="7492" class="Symbol">=</a> <a id="7494" href="L-Sharp.Algorithm.html#6995" class="Function">intime₁</a> <a id="7502" class="Symbol">}</a>

  <a id="Main-Step.rule-R3"></a><a id="7507" href="L-Sharp.Algorithm.html#7507" class="Function">rule-R3</a> <a id="7515" class="Symbol">:</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="7521" href="L-Sharp.Algorithm.html#7521" class="Bound">b</a> <a id="7523" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="7525" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="7528" href="L-Sharp.Algorithm.html#7528" class="Bound">i</a> <a id="7530" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="7532" href="L-Sharp.State.html#5024" class="Function">AmbiguousFrontier</a> <a id="7550" href="L-Sharp.Algorithm.html#7521" class="Bound">b</a> <a id="7552" href="L-Sharp.Algorithm.html#7528" class="Bound">i</a><a id="7553" class="Symbol">)</a> <a id="7555" class="Symbol">→</a> <a id="7557" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="7559" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="7573" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="7584" href="L-Sharp.Algorithm.html#7507" class="Function">rule-R3</a> <a id="7592" class="Symbol">(</a><a id="7593" href="L-Sharp.Algorithm.html#7593" class="Bound">b</a> <a id="7595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7597" href="L-Sharp.Algorithm.html#7597" class="Bound">i</a> <a id="7599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7601" href="L-Sharp.Algorithm.html#7601" class="Bound">b₁</a> <a id="7604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7606" href="L-Sharp.Algorithm.html#7606" class="Bound">b₂</a> <a id="7609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7611" href="L-Sharp.Algorithm.html#7611" class="Bound">b₁∈</a> <a id="7615" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7617" href="L-Sharp.Algorithm.html#7617" class="Bound">b₂∈</a> <a id="7621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7623" href="L-Sharp.Algorithm.html#7623" class="Bound">b₁≢b₂</a><a id="7628" class="Symbol">)</a> <a id="7630" class="Symbol">=</a>
    <a id="7636" href="L-Sharp.Algorithm.html#2681" class="Function">query⁺</a> <a id="7643" class="Symbol">(</a><a id="7644" href="L-Sharp.Algorithm.html#5873" class="Function">Rule-R3.w⁺</a> <a id="7655" href="L-Sharp.Algorithm.html#7593" class="Bound">b</a> <a id="7657" href="L-Sharp.Algorithm.html#7597" class="Bound">i</a> <a id="7659" href="L-Sharp.Algorithm.html#7601" class="Bound">b₁</a> <a id="7662" href="L-Sharp.Algorithm.html#7606" class="Bound">b₂</a> <a id="7665" href="L-Sharp.Algorithm.html#7611" class="Bound">b₁∈</a> <a id="7669" href="L-Sharp.Algorithm.html#7617" class="Bound">b₂∈</a> <a id="7673" href="L-Sharp.Algorithm.html#7623" class="Bound">b₁≢b₂</a><a id="7678" class="Symbol">)</a>
           <a id="7691" class="Symbol">(λ</a> <a id="7694" href="L-Sharp.Algorithm.html#7694" class="Bound">op</a> <a id="7697" class="Symbol">→</a> <a id="7699" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="7708" class="Symbol">(</a><a id="7709" href="L-Sharp.Algorithm.html#7420" class="Function">Rule-R3.Response.ts₁</a> <a id="7730" href="L-Sharp.Algorithm.html#7593" class="Bound">b</a> <a id="7732" href="L-Sharp.Algorithm.html#7597" class="Bound">i</a> <a id="7734" href="L-Sharp.Algorithm.html#7601" class="Bound">b₁</a> <a id="7737" href="L-Sharp.Algorithm.html#7606" class="Bound">b₂</a> <a id="7740" href="L-Sharp.Algorithm.html#7611" class="Bound">b₁∈</a> <a id="7744" href="L-Sharp.Algorithm.html#7617" class="Bound">b₂∈</a> <a id="7748" href="L-Sharp.Algorithm.html#7623" class="Bound">b₁≢b₂</a> <a id="7754" href="L-Sharp.Algorithm.html#7694" class="Bound">op</a><a id="7756" class="Symbol">))</a>

  <a id="7762" class="Comment">-- Rule R4</a>
  <a id="Main-Step.rule-R4"></a><a id="7775" href="L-Sharp.Algorithm.html#7775" class="Function">rule-R4</a> <a id="7783" class="Symbol">:</a> <a id="7785" class="Symbol">(∀</a> <a id="7788" href="L-Sharp.Algorithm.html#7788" class="Bound">b</a> <a id="7790" href="L-Sharp.Algorithm.html#7790" class="Bound">i</a> <a id="7792" class="Symbol">→</a> <a id="7794" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="7802" class="Symbol">(</a><a id="7803" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="7807" href="L-Sharp.Algorithm.html#7788" class="Bound">b</a> <a id="7809" href="L-Sharp.Algorithm.html#7790" class="Bound">i</a><a id="7810" class="Symbol">))</a>
          <a id="7823" class="Symbol">→</a> <a id="7825" class="Symbol">(∀</a> <a id="7828" href="L-Sharp.Algorithm.html#7828" class="Bound">b</a> <a id="7830" href="L-Sharp.Algorithm.html#7830" class="Bound">i</a> <a id="7832" class="Symbol">→</a> <a id="7834" href="L-Sharp.State.html#5145" class="Function">≤1-Basis</a> <a id="7843" href="L-Sharp.Algorithm.html#7828" class="Bound">b</a> <a id="7845" href="L-Sharp.Algorithm.html#7830" class="Bound">i</a><a id="7846" class="Symbol">)</a>
          <a id="7858" class="Symbol">→</a> <a id="7860" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="7862" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="7876" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="7887" href="L-Sharp.Algorithm.html#7775" class="Function">rule-R4</a> <a id="7895" href="L-Sharp.Algorithm.html#7895" class="Bound">no-lack</a> <a id="7903" href="L-Sharp.Algorithm.html#7903" class="Bound">unique</a> <a id="7910" class="Symbol">=</a> <a id="7912" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="7924" href="L-Sharp.Algorithm.html#8301" class="Function">hyp</a> <a id="7928" href="L-Sharp.Algorithm.html#8301" class="Function">hyp</a> <a id="7932" href="L-Sharp.Algorithm.html#8361" class="Function">next</a>
    <a id="7941" class="Keyword">where</a>
      <a id="7953" href="L-Sharp.Algorithm.html#7953" class="Function">elem-[]</a> <a id="7961" class="Symbol">:</a> <a id="7963" href="L-Sharp.State.html#2340" class="Function">Basis</a>
      <a id="7975" href="L-Sharp.Algorithm.html#7953" class="Function">elem-[]</a> <a id="7983" class="Symbol">=</a> <a id="7985" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7988" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7991" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="8007" href="L-Sharp.State.html#3360" class="Function">basis-prefix-closed</a>

      <a id="8034" href="L-Sharp.Algorithm.html#8034" class="Function">closed</a> <a id="8041" class="Symbol">:</a> <a id="8043" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a> <a id="8050" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a>
      <a id="8059" href="L-Sharp.Algorithm.html#8034" class="Function">closed</a> <a id="8066" class="Symbol">=</a> <a id="8068" class="Keyword">record</a>
        <a id="8083" class="Symbol">{</a> <a id="8085" href="L-Sharp.Hypothesis.html#2191" class="Field">q₀</a>        <a id="8095" class="Symbol">=</a> <a id="8097" href="L-Sharp.Algorithm.html#7953" class="Function">elem-[]</a>
        <a id="8113" class="Symbol">;</a> <a id="8115" href="L-Sharp.Hypothesis.html#2215" class="Field">out-total</a> <a id="8125" class="Symbol">=</a> <a id="8127" class="Symbol">λ</a> <a id="8129" href="L-Sharp.Algorithm.html#8129" class="Bound">b</a> <a id="8131" href="L-Sharp.Algorithm.html#8131" class="Bound">i</a> <a id="8133" class="Symbol">→</a> <a id="8135" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="8149" class="Symbol">(</a><a id="8150" href="L-Sharp.Algorithm.html#7895" class="Bound">no-lack</a> <a id="8158" href="L-Sharp.Algorithm.html#8129" class="Bound">b</a> <a id="8160" href="L-Sharp.Algorithm.html#8131" class="Bound">i</a><a id="8161" class="Symbol">)</a>
        <a id="8171" class="Symbol">;</a> <a id="8173" href="L-Sharp.Hypothesis.html#2282" class="Field">δ-total</a>   <a id="8183" class="Symbol">=</a> <a id="8185" class="Symbol">λ</a> <a id="8187" href="L-Sharp.Algorithm.html#8187" class="Bound">b</a> <a id="8189" href="L-Sharp.Algorithm.html#8189" class="Bound">i</a> <a id="8191" class="Symbol">→</a> <a id="8193" href="L-Sharp.Algorithm.html#2434" class="Function">∈⇒0&lt;</a> <a id="8198" class="Symbol">(</a><a id="8199" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8205" class="Symbol">(</a><a id="8206" href="L-Sharp.State.html#7567" class="Field">basis-saturated</a> <a id="8222" href="L-Sharp.Algorithm.html#8187" class="Bound">b</a> <a id="8224" href="L-Sharp.Algorithm.html#8189" class="Bound">i</a><a id="8225" class="Symbol">))</a>
        <a id="8236" class="Symbol">}</a>

      <a id="8245" class="Keyword">open</a> <a id="8250" href="L-Sharp.Hypothesis.html#3418" class="Module">Hypothesis-Properties</a> <a id="8272" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="8275" href="L-Sharp.Algorithm.html#8034" class="Function">closed</a> <a id="8282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8287" href="L-Sharp.Algorithm.html#7903" class="Bound">unique</a>

      <a id="8301" href="L-Sharp.Algorithm.html#8301" class="Function">hyp</a> <a id="8305" class="Symbol">:</a> <a id="8307" href="Mealy.html#4796" class="Record">Mealy-Machine</a>
      <a id="8327" href="L-Sharp.Algorithm.html#8301" class="Function">hyp</a> <a id="8331" class="Symbol">=</a> <a id="8333" href="L-Sharp.Hypothesis.html#2961" class="Function">hypothesis</a> <a id="8344" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="8347" href="L-Sharp.Algorithm.html#8034" class="Function">closed</a>

      <a id="8361" href="L-Sharp.Algorithm.html#8361" class="Function">next</a> <a id="8366" class="Symbol">:</a> <a id="8368" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="8374" href="L-Sharp.Algorithm.html#983" class="Bound">I</a> <a id="8376" class="Symbol">→</a> <a id="8378" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
      <a id="8393" href="L-Sharp.Algorithm.html#8361" class="Function">next</a> <a id="8398" href="L-Sharp.Algorithm.html#8398" class="Bound">w</a> <a id="8400" class="Symbol">=</a> <a id="8402" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="8420" class="Symbol">(</a><a id="8421" class="Keyword">record</a>
        <a id="8436" class="Symbol">{</a> <a id="8438" href="L-Sharp.State.html#7893" class="Field">main-state</a>       <a id="8455" class="Symbol">=</a> <a id="8457" href="L-Sharp.State.html#7498" class="Field">timed-state</a>
        <a id="8477" class="Symbol">;</a> <a id="8479" href="L-Sharp.State.html#7967" class="Field">ℋ</a>                <a id="8496" class="Symbol">=</a> <a id="8498" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="8512" href="L-Sharp.Algorithm.html#3536" class="Function">ss</a> <a id="8515" href="L-Sharp.Algorithm.html#8034" class="Function">closed</a>
        <a id="8530" class="Symbol">;</a> <a id="8532" href="L-Sharp.State.html#7998" class="Field">ℋ-contains-basis</a> <a id="8549" class="Symbol">=</a> <a id="8551" href="L-Sharp.Hypothesis.html#6191" class="Function">hypothesis-contains-basis</a>
        <a id="8585" class="Symbol">;</a> <a id="8587" href="L-Sharp.State.html#8365" class="Field">ℋ-identifies</a>     <a id="8604" class="Symbol">=</a> <a id="8606" href="L-Sharp.Hypothesis.html#3686" class="Function">hypothesis-identifies</a>
        <a id="8636" class="Symbol">;</a> <a id="8638" href="L-Sharp.State.html#8485" class="Field">ℋ-out-tree</a>       <a id="8655" class="Symbol">=</a> <a id="8657" class="Symbol">λ</a> <a id="8659" href="L-Sharp.Algorithm.html#8659" class="Bound">b</a> <a id="8661" href="L-Sharp.Algorithm.html#8661" class="Bound">i</a> <a id="8663" class="Symbol">→</a> <a id="8665" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8671" class="Symbol">(</a><a id="8672" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="8686" class="Symbol">(</a><a id="8687" href="L-Sharp.Algorithm.html#7895" class="Bound">no-lack</a> <a id="8695" href="L-Sharp.Algorithm.html#8659" class="Bound">b</a> <a id="8697" href="L-Sharp.Algorithm.html#8661" class="Bound">i</a><a id="8698" class="Symbol">))</a>
        <a id="8709" class="Symbol">;</a> <a id="8711" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>               <a id="8728" class="Symbol">=</a> <a id="8730" href="L-Sharp.Algorithm.html#8398" class="Bound">w</a>
        <a id="8740" class="Symbol">})</a>

  <a id="Main-Step.step"></a><a id="8746" href="L-Sharp.Algorithm.html#8746" class="Function">step</a> <a id="8751" class="Symbol">:</a> <a id="8753" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="8755" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8769" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="8780" href="L-Sharp.Algorithm.html#8746" class="Function">step</a> <a id="8785" class="Symbol">=</a>
    <a id="8791" href="GuardedCommandLanguage.html#923" class="Function">do-guard</a>
    <a id="8804" href="GuardedCommandLanguage.html#923" class="Function">▯</a> <a id="8806" href="L-Sharp.Algorithm.html#8806" class="Bound">lack</a> <a id="8811" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">←</a> <a id="8813" href="L-Sharp.State.html#4778" class="Function">LackingFrontier?</a>  <a id="8831" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">⇒</a> <a id="8833" href="L-Sharp.Algorithm.html#4974" class="Function">rule-R2</a> <a id="8841" href="L-Sharp.Algorithm.html#8806" class="Bound">lack</a>
    <a id="8850" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">▯</a> <a id="8852" href="L-Sharp.Algorithm.html#8852" class="Bound">amb</a>  <a id="8857" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">←</a> <a id="8859" href="L-Sharp.State.html#5254" class="Function">AmbiguousFrontier?</a> <a id="8878" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">⇒</a> <a id="8880" href="L-Sharp.Algorithm.html#7507" class="Function">rule-R3</a> <a id="8888" href="L-Sharp.Algorithm.html#8852" class="Bound">amb</a>
    <a id="8896" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">▯</a> <a id="8898" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">otherwise</a> <a id="8908" href="L-Sharp.Algorithm.html#8908" class="Bound">no-lack</a> <a id="8916" href="GuardedCommandLanguage.html#554" class="Function">⇒</a> <a id="8918" href="L-Sharp.Algorithm.html#8918" class="Bound">unique</a> <a id="8925" href="GuardedCommandLanguage.html#554" class="Function">⇒</a>
      <a id="8933" href="L-Sharp.Algorithm.html#7775" class="Function">rule-R4</a> <a id="8941" href="L-Sharp.Algorithm.html#8908" class="Bound">no-lack</a> <a id="8949" href="L-Sharp.Algorithm.html#8918" class="Bound">unique</a>
    <a id="8960" href="GuardedCommandLanguage.html#445" class="InductiveConstructor">end-guard</a>

<a id="8971" class="Comment">-- The L# learner as a coalgebra ----------------------------------------------</a>
<a id="L#-δ"></a><a id="9051" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="9056" class="Symbol">:</a> <a id="9058" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a> <a id="9067" class="Symbol">→</a> <a id="9069" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="9071" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="9085" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
<a id="9094" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="9099" class="Symbol">(</a><a id="9100" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="9109" href="L-Sharp.Algorithm.html#9109" class="Bound">ts</a><a id="9111" class="Symbol">)</a>               <a id="9127" class="Symbol">=</a> <a id="9129" href="L-Sharp.Algorithm.html#8746" class="Function">Main-Step.step</a> <a id="9144" class="Symbol">(</a><a id="9145" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a> <a id="9160" href="L-Sharp.Algorithm.html#9109" class="Bound">ts</a><a id="9162" class="Symbol">)</a>
<a id="9164" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="9169" class="Symbol">(</a><a id="9170" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="9188" href="L-Sharp.Algorithm.html#9188" class="Bound">ce</a><a id="9190" class="Symbol">)</a>      <a id="9197" class="Symbol">=</a> <a id="9199" href="L-Sharp.Algorithm.html#2681" class="Function">query⁺</a> <a id="9206" class="Symbol">(</a><a id="9207" href="L-Sharp.State.html#8600" class="Field">CE-State.ρ⁺</a> <a id="9219" href="L-Sharp.Algorithm.html#9188" class="Bound">ce</a><a id="9221" class="Symbol">)</a> <a id="9223" class="Symbol">(</a><a id="9224" href="L-Sharp.ProcessCE.html#20881" class="Function">AddCE-Step.next</a> <a id="9240" href="L-Sharp.Algorithm.html#9188" class="Bound">ce</a><a id="9242" class="Symbol">)</a>
<a id="9244" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="9249" class="Symbol">(</a><a id="9250" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="9272" href="L-Sharp.Algorithm.html#9272" class="Bound">pc</a><a id="9274" class="Symbol">)</a>  <a id="9277" class="Symbol">=</a> <a id="9279" href="L-Sharp.Algorithm.html#2681" class="Function">query⁺</a> <a id="9286" class="Symbol">(</a><a id="9287" href="L-Sharp.ProcessCE.html#11259" class="Function">Proc-Step.query</a> <a id="9303" href="L-Sharp.Algorithm.html#9272" class="Bound">pc</a><a id="9305" class="Symbol">)</a> <a id="9307" class="Symbol">(</a><a id="9308" href="L-Sharp.ProcessCE.html#16621" class="Function">Proc-Step.next</a> <a id="9323" href="L-Sharp.Algorithm.html#9272" class="Bound">pc</a><a id="9325" class="Symbol">)</a>
<a id="9327" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="9332" class="Symbol">(</a><a id="9333" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="9339" href="L-Sharp.Algorithm.html#9339" class="Bound">w</a><a id="9340" class="Symbol">)</a>                   <a id="9360" class="Symbol">=</a> <a id="9362" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="9373" href="L-Sharp.Algorithm.html#9339" class="Bound">w</a> <a id="9375" class="Symbol">(λ</a> <a id="9378" href="L-Sharp.Algorithm.html#9378" class="Bound">_</a> <a id="9380" class="Symbol">→</a> <a id="9382" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="9388" href="L-Sharp.Algorithm.html#9339" class="Bound">w</a><a id="9389" class="Symbol">)</a>

<a id="9392" class="Comment">-- the initial state: no observations, basis {ε}, no counterexamples yet</a>
<a id="L#-init"></a><a id="9465" href="L-Sharp.Algorithm.html#9465" class="Function">L#-init</a> <a id="9473" class="Symbol">:</a> <a id="9475" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
<a id="9484" href="L-Sharp.Algorithm.html#9465" class="Function">L#-init</a> <a id="9492" class="Symbol">=</a> <a id="9494" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="9503" class="Symbol">(</a><a id="9504" class="Keyword">record</a>
  <a id="9513" class="Symbol">{</a> <a id="9515" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="9530" class="Symbol">=</a> <a id="9532" class="Keyword">record</a>
    <a id="9543" class="Symbol">{</a> <a id="9545" href="L-Sharp.State.html#3023" class="Field">raw-state</a> <a id="9555" class="Symbol">=</a> <a id="9557" class="Keyword">record</a>
        <a id="9572" class="Symbol">{</a> <a id="9574" href="L-Sharp.State.html#2144" class="Field">𝒯</a>     <a id="9580" class="Symbol">=</a> <a id="9582" class="Keyword">record</a> <a id="9589" class="Symbol">{</a> <a id="9591" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="9604" class="Symbol">=</a> <a id="9606" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9609" class="Symbol">}</a>
        <a id="9619" class="Symbol">;</a> <a id="9621" href="L-Sharp.State.html#2215" class="Field">basis</a> <a id="9627" class="Symbol">=</a> <a id="9629" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="9632" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9634" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
        <a id="9645" class="Symbol">;</a> <a id="9647" href="L-Sharp.State.html#2302" class="Field">m</a>     <a id="9653" class="Symbol">=</a> <a id="9655" class="Number">0</a>
        <a id="9665" class="Symbol">}</a>
    <a id="9671" class="Symbol">;</a> <a id="9673" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a> <a id="9693" class="Symbol">=</a> <a id="9695" href="PrefixClosed.html#819" class="InductiveConstructor">[[]]</a>
    <a id="9704" class="Symbol">;</a> <a id="9706" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a>      <a id="9726" class="Symbol">=</a> <a id="9728" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">All.[]</a> <a id="9735" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="9746" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">AllPairs.[]</a>
    <a id="9762" class="Symbol">}</a>
  <a id="9766" class="Symbol">;</a> <a id="9768" href="L-Sharp.State.html#7410" class="Field">in-time</a> <a id="9776" class="Symbol">=</a> <a id="9778" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="9784" class="Symbol">})</a>

<a id="L#-learner"></a><a id="9788" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a> <a id="9799" class="Symbol">:</a> <a id="9801" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="9809" href="Level.html#521" class="Function">0ℓ</a>
<a id="9812" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a> <a id="9823" class="Symbol">=</a> <a id="9825" class="Keyword">record</a>
  <a id="9834" class="Symbol">{</a> <a id="9836" href="Game-Definitions.html#2684" class="Field">C</a>          <a id="9847" class="Symbol">=</a> <a id="9849" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="9860" class="Symbol">;</a> <a id="9862" href="Game-Definitions.html#2698" class="Field">R</a>          <a id="9873" class="Symbol">=</a> <a id="9875" href="Mealy.html#4796" class="Record">Mealy-Machine</a>
  <a id="9891" class="Symbol">;</a> <a id="9893" href="Game-Definitions.html#2712" class="Field">q₀</a>         <a id="9904" class="Symbol">=</a> <a id="9906" href="L-Sharp.Algorithm.html#9465" class="Function">L#-init</a>
  <a id="9916" class="Symbol">;</a> <a id="9918" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="9929" class="Symbol">=</a> <a id="9931" class="Keyword">record</a> <a id="9938" class="Symbol">{</a> <a id="9940" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="9942" class="Symbol">=</a> <a id="9944" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="9949" class="Symbol">}</a>
  <a id="9953" class="Symbol">}</a></pre></body></html>


==> anc/html/L-Sharp.Correctness.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Correctness (L-Sharp.Correctness)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Correctness</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">using</a> <a id="49" class="Symbol">(</a><a id="50" href="Level.html#521" class="Function">0ℓ</a><a id="52" class="Symbol">)</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="96" class="Keyword">open</a> <a id="101" class="Keyword">import</a> <a id="108" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="128" class="Keyword">hiding</a> <a id="135" class="Symbol">(</a><a id="136" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="139" class="Symbol">)</a>
<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="172" class="Keyword">using</a> <a id="178" class="Symbol">(</a><a id="179" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="186" class="Symbol">;</a> <a id="188" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a><a id="201" class="Symbol">;</a> <a id="203" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a><a id="222" class="Symbol">)</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Data.Product.html" class="Module">Data.Product</a> <a id="249" class="Keyword">hiding</a> <a id="256" class="Symbol">(</a><a id="257" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="262" class="Symbol">)</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Data.List.html" class="Module">Data.List</a> <a id="286" class="Symbol">as</a> <a id="289" class="Module">L</a>
<a id="291" class="Keyword">import</a> <a id="298" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="319" class="Symbol">as</a> <a id="322" class="Module">L</a>
<a id="324" class="Keyword">import</a> <a id="331" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="351" class="Symbol">as</a> <a id="354" class="Module">L</a>
<a id="356" class="Keyword">import</a> <a id="363" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="383" class="Symbol">as</a> <a id="386" class="Module">ℕ</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">L⁺</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="437" class="Symbol">;</a> <a id="439" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">_∷_</a><a id="442" class="Symbol">;</a> <a id="444" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a><a id="449" class="Symbol">;</a> <a id="451" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="494" class="Symbol">;</a> <a id="496" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="500" class="Symbol">;</a> <a id="502" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">import</a> <a id="518" href="Data.Maybe.Properties.html" class="Module">Data.Maybe.Properties</a> <a id="540" class="Symbol">as</a> <a id="543" class="Module">Maybe</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="570" class="Keyword">using</a> <a id="576" class="Symbol">(</a><a id="577" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="580" class="Symbol">)</a>
<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="629" class="Keyword">using</a> <a id="635" class="Symbol">(</a><a id="636" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="639" class="Symbol">)</a>
  <a id="643" class="Keyword">renaming</a> <a id="652" class="Symbol">(</a><a id="653" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="658" class="Symbol">to</a> <a id="661" class="Function">find∈</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="726" class="Keyword">using</a> <a id="732" class="Symbol">(</a><a id="733" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a><a id="741" class="Symbol">)</a>
<a id="743" class="Keyword">open</a> <a id="748" class="Keyword">import</a> <a id="755" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="784" class="Symbol">as</a> <a id="787" class="Module">All</a> <a id="791" class="Keyword">using</a> <a id="797" class="Symbol">(</a><a id="798" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="801" class="Symbol">)</a>
<a id="803" class="Keyword">import</a> <a id="810" href="Data.List.Relation.Unary.All.Properties.html" class="Module">Data.List.Relation.Unary.All.Properties</a> <a id="850" class="Symbol">as</a> <a id="853" class="Module">AllP</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="904" class="Symbol">as</a> <a id="907" class="Module">AllPairs</a> <a id="916" class="Keyword">using</a> <a id="922" class="Symbol">(</a><a id="923" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="931" class="Symbol">)</a>
<a id="933" class="Keyword">import</a> <a id="940" href="Data.List.Relation.Unary.AllPairs.Properties.html" class="Module">Data.List.Relation.Unary.AllPairs.Properties</a> <a id="985" class="Symbol">as</a> <a id="988" class="Module">AllPairsP</a>
<a id="998" class="Keyword">open</a> <a id="1003" class="Keyword">import</a> <a id="1010" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="1029" class="Keyword">using</a> <a id="1035" class="Symbol">(</a><a id="1036" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="1050" class="Symbol">)</a>
<a id="1052" class="Keyword">open</a> <a id="1057" class="Keyword">import</a> <a id="1064" href="Data.Nat.Solver.html" class="Module">Data.Nat.Solver</a> <a id="1080" class="Keyword">using</a> <a id="1086" class="Symbol">(</a><a id="1087" class="Keyword">module</a> <a id="1094" href="Data.Nat.Solver.html#672" class="Module">+-*-Solver</a><a id="1104" class="Symbol">)</a>
<a id="1106" class="Keyword">open</a> <a id="1111" class="Keyword">import</a> <a id="1118" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1134" class="Keyword">using</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1158" class="Symbol">)</a>
<a id="1160" class="Keyword">open</a> <a id="1165" class="Keyword">import</a> <a id="1172" href="Function.Base.html" class="Module">Function.Base</a>
<a id="1186" class="Keyword">open</a> <a id="1191" class="Keyword">import</a> <a id="1198" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1236" class="Keyword">open</a> <a id="1241" class="Keyword">import</a> <a id="1248" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1265" class="Keyword">using</a> <a id="1271" class="Symbol">(</a><a id="1272" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1274" class="Symbol">;</a> <a id="1276" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1279" class="Symbol">;</a> <a id="1281" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1283" class="Symbol">)</a>
<a id="1285" class="Keyword">open</a> <a id="1290" class="Keyword">import</a> <a id="1297" href="Finite.html" class="Module">Finite</a>
<a id="1304" class="Keyword">open</a> <a id="1309" class="Keyword">import</a> <a id="1316" href="CartesianSum.html" class="Module">CartesianSum</a>

<a id="1330" class="Keyword">module</a> <a id="1337" href="L-Sharp.Correctness.html" class="Module">L-Sharp.Correctness</a> <a id="1357" class="Symbol">(</a><a id="1358" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="1360" href="L-Sharp.Correctness.html#1360" class="Bound">O</a> <a id="1362" class="Symbol">:</a> <a id="1364" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1367" class="Symbol">)</a>
                         <a id="1394" class="Symbol">(</a><a id="1395" href="L-Sharp.Correctness.html#1395" class="Bound Operator">_≟_</a> <a id="1399" class="Symbol">:</a> <a id="1401" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1419" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="1420" class="Symbol">)</a>
                         <a id="1447" class="Symbol">(</a><a id="1448" href="L-Sharp.Correctness.html#1448" class="Bound Operator">_≟o_</a> <a id="1453" class="Symbol">:</a> <a id="1455" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1473" href="L-Sharp.Correctness.html#1360" class="Bound">O</a><a id="1474" class="Symbol">)</a>
                         <a id="1501" class="Symbol">(</a><a id="1502" href="L-Sharp.Correctness.html#1502" class="Bound">fin-I</a> <a id="1508" class="Symbol">:</a> <a id="1510" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1521" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="1522" class="Symbol">)</a>
                         <a id="1549" class="Keyword">where</a>
<a id="1555" class="Keyword">open</a> <a id="1560" class="Keyword">import</a> <a id="1567" href="Mealy.html" class="Module">Mealy</a> <a id="1573" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="1575" href="L-Sharp.Correctness.html#1360" class="Bound">O</a>
<a id="1577" class="Keyword">open</a> <a id="1582" class="Keyword">import</a> <a id="1589" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a> <a id="1617" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="1619" href="L-Sharp.Correctness.html#1360" class="Bound">O</a>
<a id="1621" class="Keyword">open</a> <a id="1626" class="Keyword">import</a> <a id="1633" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="1647" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="1649" href="L-Sharp.Correctness.html#1360" class="Bound">O</a> <a id="1651" href="L-Sharp.Correctness.html#1395" class="Bound Operator">_≟_</a> <a id="1655" href="L-Sharp.Correctness.html#1448" class="Bound Operator">_≟o_</a> <a id="1660" href="L-Sharp.Correctness.html#1502" class="Bound">fin-I</a>
<a id="1666" class="Keyword">open</a> <a id="1671" class="Keyword">import</a> <a id="1678" href="L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a> <a id="1700" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="1702" href="L-Sharp.Correctness.html#1360" class="Bound">O</a> <a id="1704" href="L-Sharp.Correctness.html#1395" class="Bound Operator">_≟_</a> <a id="1708" href="L-Sharp.Correctness.html#1448" class="Bound Operator">_≟o_</a> <a id="1713" href="L-Sharp.Correctness.html#1502" class="Bound">fin-I</a>
  <a id="1721" class="Keyword">using</a> <a id="1727" class="Symbol">(</a><a id="1728" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a><a id="1742" class="Symbol">;</a> <a id="1744" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a><a id="1762" class="Symbol">)</a>

<a id="1765" class="Keyword">open</a> <a id="1770" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="1785" class="Symbol">(</a><a id="1786" href="Data.List.Effectful.html#1361" class="Function">L.applicative</a> <a id="1800" class="Symbol">{</a><a id="1801" href="Level.html#521" class="Function">0ℓ</a><a id="1803" class="Symbol">})</a> <a id="1806" class="Keyword">using</a> <a id="1812" class="Symbol">(</a><a id="1813" href="Effect.Applicative.html#1145" class="Field">pure</a><a id="1817" class="Symbol">;</a> <a id="1819" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a><a id="1824" class="Symbol">)</a>

<a id="1827" class="Comment">-- The time bound for L# (Theorem 3.9 in the L# paper, with slightly</a>
<a id="1896" class="Comment">-- generous constants): for a hidden Mealy machine with n states over an</a>
<a id="1969" class="Comment">-- input alphabet of size k, and maximal counterexample length m, the</a>
<a id="2039" class="Comment">-- norm/ticks of any reachable state stays below</a>
<a id="2088" class="Comment">--     num-pairs (1+n) + k·n + k·n² + n·⌈log₂ 2m⌉ + 1   ∈ O(k·n² + n·log m)</a>
<a id="bound"></a><a id="2164" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="2170" class="Symbol">:</a> <a id="2172" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2186" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2188" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2194" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="2200" class="Symbol">(</a><a id="2201" href="L-Sharp.Correctness.html#2201" class="Bound">ℳ</a> <a id="2203" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2205" href="L-Sharp.Correctness.html#2205" class="Bound">m</a><a id="2206" class="Symbol">)</a> <a id="2208" class="Symbol">=</a> <a id="2210" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2214" class="Symbol">(</a><a id="2215" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="2221" class="Symbol">(</a>
    <a id="2227" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="2237" class="Symbol">(</a><a id="2238" class="Number">1</a> <a id="2240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2242" href="Mealy.html#4836" class="Function">n</a><a id="2243" class="Symbol">)</a>
  <a id="2247" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2249" href="Mealy.html#4836" class="Function">n</a> <a id="2251" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2253" href="L-Sharp.State.html#1646" class="Function">k</a>
  <a id="2257" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2259" href="Mealy.html#4836" class="Function">n</a> <a id="2261" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2263" class="Symbol">(</a><a id="2264" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="2266" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2268" href="Mealy.html#4836" class="Function">n</a><a id="2269" class="Symbol">)</a>
  <a id="2273" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2275" href="Mealy.html#4836" class="Function">n</a> <a id="2277" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2279" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2285" class="Symbol">(</a><a id="2286" class="Number">2</a> <a id="2288" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2290" href="L-Sharp.Correctness.html#2205" class="Bound">m</a><a id="2291" class="Symbol">)</a> <a id="2293" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
  <a id="2297" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2299" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="2301" class="Symbol">))</a>
  <a id="2306" class="Keyword">where</a> <a id="2312" class="Keyword">open</a> <a id="2317" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="2331" href="L-Sharp.Correctness.html#2201" class="Bound">ℳ</a> <a id="2333" class="Keyword">using</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Mealy.html#4836" class="Field">n</a><a id="2341" class="Symbol">)</a>

<a id="bound′"></a><a id="2344" href="L-Sharp.Correctness.html#2344" class="Function">bound′</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2367" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2375" href="L-Sharp.Correctness.html#2344" class="Function">bound′</a> <a id="2382" class="Symbol">(</a><a id="2383" href="L-Sharp.Correctness.html#2383" class="Bound">ℳ</a> <a id="2385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2387" href="L-Sharp.Correctness.html#2387" class="Bound">m</a><a id="2388" class="Symbol">)</a> <a id="2390" class="Symbol">=</a>
       <a id="2399" class="Symbol">(</a><a id="2400" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="2402" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2404" class="Number">1</a><a id="2405" class="Symbol">)</a> <a id="2407" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2409" href="Mealy.html#4836" class="Function">n</a> <a id="2411" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2413" class="Symbol">(</a><a id="2414" href="Mealy.html#4836" class="Function">n</a> <a id="2416" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2418" class="Number">1</a><a id="2419" class="Symbol">)</a>
       <a id="2428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Mealy.html#4836" class="Function">n</a> <a id="2433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2435" class="Number">1</a><a id="2436" class="Symbol">)</a> <a id="2438" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2440" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2446" href="L-Sharp.Correctness.html#2387" class="Bound">m</a> <a id="2448" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="2450" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2452" class="Number">1</a>
  <a id="2456" class="Keyword">where</a> <a id="2462" class="Keyword">open</a> <a id="2467" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="2481" href="L-Sharp.Correctness.html#2383" class="Bound">ℳ</a> <a id="2483" class="Keyword">using</a> <a id="2489" class="Symbol">(</a><a id="2490" href="Mealy.html#4836" class="Field">n</a><a id="2491" class="Symbol">)</a>

<a id="2494" class="Keyword">private</a>
  <a id="num-pairs≤sq"></a><a id="2504" href="L-Sharp.Correctness.html#2504" class="Function">num-pairs≤sq</a> <a id="2517" class="Symbol">:</a> <a id="2519" class="Symbol">∀</a> <a id="2521" href="L-Sharp.Correctness.html#2521" class="Bound">n</a> <a id="2523" class="Symbol">→</a> <a id="2525" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2540" href="L-Sharp.Correctness.html#2521" class="Bound">n</a><a id="2541" class="Symbol">)</a> <a id="2543" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2545" href="L-Sharp.Correctness.html#2521" class="Bound">n</a> <a id="2547" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2549" href="L-Sharp.Correctness.html#2521" class="Bound">n</a>
  <a id="2553" href="L-Sharp.Correctness.html#2504" class="Function">num-pairs≤sq</a> <a id="2566" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="2574" class="Symbol">=</a> <a id="2576" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="2582" href="L-Sharp.Correctness.html#2504" class="Function">num-pairs≤sq</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2600" href="L-Sharp.Correctness.html#2600" class="Bound">j</a><a id="2601" class="Symbol">)</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="2615" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2619" href="L-Sharp.Correctness.html#2600" class="Bound">j</a> <a id="2621" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2623" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="2633" class="Symbol">(</a><a id="2634" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2638" href="L-Sharp.Correctness.html#2600" class="Bound">j</a><a id="2639" class="Symbol">)</a> <a id="2641" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2644" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2654" class="Symbol">(</a><a id="2655" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2659" href="L-Sharp.Correctness.html#2600" class="Bound">j</a><a id="2660" class="Symbol">)</a> <a id="2662" class="Symbol">(</a><a id="2663" href="L-Sharp.Correctness.html#2504" class="Function">num-pairs≤sq</a> <a id="2676" href="L-Sharp.Correctness.html#2600" class="Bound">j</a><a id="2677" class="Symbol">)</a> <a id="2679" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="2685" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2689" href="L-Sharp.Correctness.html#2600" class="Bound">j</a> <a id="2691" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2693" href="L-Sharp.Correctness.html#2600" class="Bound">j</a> <a id="2695" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2697" href="L-Sharp.Correctness.html#2600" class="Bound">j</a>             <a id="2711" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2714" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2724" class="Symbol">(</a><a id="2725" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2729" href="L-Sharp.Correctness.html#2600" class="Bound">j</a><a id="2730" class="Symbol">)</a> <a id="2732" class="Symbol">(</a><a id="2733" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="2743" href="L-Sharp.Correctness.html#2600" class="Bound">j</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="2752" href="L-Sharp.Correctness.html#2600" class="Bound">j</a><a id="2753" class="Symbol">))</a> <a id="2756" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="2762" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2766" href="L-Sharp.Correctness.html#2600" class="Bound">j</a> <a id="2768" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2770" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2774" href="L-Sharp.Correctness.html#2600" class="Bound">j</a>             <a id="2788" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="2794" class="Keyword">where</a> <a id="2800" class="Keyword">open</a> <a id="2805" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

  <a id="⌈log₂2*m⌉≤1+⌈log₂m⌉"></a><a id="2820" href="L-Sharp.Correctness.html#2820" class="Function">⌈log₂2*m⌉≤1+⌈log₂m⌉</a> <a id="2840" class="Symbol">:</a> <a id="2842" class="Symbol">∀</a> <a id="2844" href="L-Sharp.Correctness.html#2844" class="Bound">m</a> <a id="2846" class="Symbol">→</a> <a id="2848" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2854" class="Symbol">(</a><a id="2855" class="Number">2</a> <a id="2857" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2859" href="L-Sharp.Correctness.html#2844" class="Bound">m</a><a id="2860" class="Symbol">)</a> <a id="2862" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="2864" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2870" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2876" href="L-Sharp.Correctness.html#2844" class="Bound">m</a> <a id="2878" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
  <a id="2882" href="L-Sharp.Correctness.html#2820" class="Function">⌈log₂2*m⌉≤1+⌈log₂m⌉</a> <a id="2902" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>      <a id="2912" class="Symbol">=</a> <a id="2914" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="2920" href="L-Sharp.Correctness.html#2820" class="Function">⌈log₂2*m⌉≤1+⌈log₂m⌉</a> <a id="2940" href="L-Sharp.Correctness.html#2940" class="Bound">m</a><a id="2941" class="Symbol">@(</a><a id="2943" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2947" class="Symbol">_)</a> <a id="2950" class="Symbol">=</a> <a id="2952" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="2964" class="Symbol">(</a><a id="2965" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a> <a id="2985" href="L-Sharp.Correctness.html#2940" class="Bound">m</a><a id="2986" class="Symbol">)</a>

  <a id="rearrange′"></a><a id="2991" href="L-Sharp.Correctness.html#2991" class="Function">rearrange′</a> <a id="3002" class="Symbol">:</a> <a id="3004" class="Symbol">∀</a> <a id="3006" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3008" href="L-Sharp.Correctness.html#3008" class="Bound">k</a> <a id="3010" href="L-Sharp.Correctness.html#3010" class="Bound">l</a>
             <a id="3025" class="Symbol">→</a> <a id="3027" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3031" class="Symbol">(</a><a id="3032" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3034" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3036" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3038" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3040" class="Symbol">(</a><a id="3041" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3043" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3045" href="L-Sharp.Correctness.html#3008" class="Bound">k</a> <a id="3047" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3049" class="Symbol">(</a><a id="3050" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3052" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3054" class="Symbol">(</a><a id="3055" href="L-Sharp.Correctness.html#3008" class="Bound">k</a> <a id="3057" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3059" href="L-Sharp.Correctness.html#3006" class="Bound">n</a><a id="3060" class="Symbol">)</a> <a id="3062" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3064" class="Symbol">(</a><a id="3065" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3067" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3069" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3073" href="L-Sharp.Correctness.html#3010" class="Bound">l</a> <a id="3075" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3077" class="Number">0</a><a id="3078" class="Symbol">))))</a> <a id="3083" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3085" href="L-Sharp.Correctness.html#3010" class="Bound">l</a>
             <a id="3100" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3102" class="Symbol">(</a><a id="3103" href="L-Sharp.Correctness.html#3008" class="Bound">k</a> <a id="3105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3107" class="Number">1</a><a id="3108" class="Symbol">)</a> <a id="3110" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3112" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3114" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3116" class="Symbol">(</a><a id="3117" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3119" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3121" class="Number">1</a><a id="3122" class="Symbol">)</a> <a id="3124" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3126" class="Symbol">(</a><a id="3127" href="L-Sharp.Correctness.html#3006" class="Bound">n</a> <a id="3129" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3131" class="Number">1</a><a id="3132" class="Symbol">)</a> <a id="3134" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3136" href="L-Sharp.Correctness.html#3010" class="Bound">l</a> <a id="3138" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3140" class="Number">1</a>
  <a id="3144" href="L-Sharp.Correctness.html#2991" class="Function">rearrange′</a> <a id="3155" class="Symbol">=</a> <a id="3157" href="Relation.Binary.Reflection.html#2522" class="Function">solve</a> <a id="3163" class="Number">3</a> <a id="3165" class="Symbol">(λ</a> <a id="3168" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3170" href="L-Sharp.Correctness.html#3170" class="Bound">k</a> <a id="3172" href="L-Sharp.Correctness.html#3172" class="Bound">l</a> <a id="3174" class="Symbol">→</a>
      <a id="3182" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3186" class="Number">1</a> <a id="3188" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3191" class="Symbol">(</a><a id="3192" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3194" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3197" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3199" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3202" class="Symbol">(</a><a id="3203" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3205" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3208" href="L-Sharp.Correctness.html#3170" class="Bound">k</a> <a id="3210" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3213" class="Symbol">(</a><a id="3214" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3216" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3219" class="Symbol">(</a><a id="3220" href="L-Sharp.Correctness.html#3170" class="Bound">k</a> <a id="3222" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3225" href="L-Sharp.Correctness.html#3168" class="Bound">n</a><a id="3226" class="Symbol">)</a> <a id="3228" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3231" class="Symbol">(</a><a id="3232" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3234" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3237" class="Symbol">(</a><a id="3238" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3242" class="Number">1</a> <a id="3244" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3247" href="L-Sharp.Correctness.html#3172" class="Bound">l</a><a id="3248" class="Symbol">)</a> <a id="3250" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3253" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3257" class="Number">0</a><a id="3258" class="Symbol">))))</a> <a id="3263" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3266" href="L-Sharp.Correctness.html#3172" class="Bound">l</a>
      <a id="3274" href="Algebra.Solver.Ring.html#19555" class="Function Operator">:=</a> <a id="3277" class="Symbol">(</a><a id="3278" href="L-Sharp.Correctness.html#3170" class="Bound">k</a> <a id="3280" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3283" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3287" class="Number">1</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3293" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3295" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3298" class="Symbol">(</a><a id="3299" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3301" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3304" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3308" class="Number">1</a><a id="3309" class="Symbol">)</a> <a id="3311" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3314" class="Symbol">(</a><a id="3315" href="L-Sharp.Correctness.html#3168" class="Bound">n</a> <a id="3317" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3320" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3324" class="Number">1</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Algebra.Solver.Ring.html#2886" class="Function Operator">:*</a> <a id="3330" href="L-Sharp.Correctness.html#3172" class="Bound">l</a> <a id="3332" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="3335" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="3339" class="Number">1</a><a id="3340" class="Symbol">)</a> <a id="3342" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="3351" class="Keyword">where</a> <a id="3357" class="Keyword">open</a> <a id="3362" href="Data.Nat.Solver.html#672" class="Module">+-*-Solver</a>

<a id="bound≤bound′"></a><a id="3374" href="L-Sharp.Correctness.html#3374" class="Function">bound≤bound′</a> <a id="3387" class="Symbol">:</a> <a id="3389" class="Symbol">∀</a> <a id="3391" href="L-Sharp.Correctness.html#3391" class="Bound">ℳ,m</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="3403" href="L-Sharp.Correctness.html#3391" class="Bound">ℳ,m</a>  <a id="3408" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3410" href="L-Sharp.Correctness.html#2344" class="Function">bound′</a> <a id="3417" href="L-Sharp.Correctness.html#3391" class="Bound">ℳ,m</a>
<a id="3421" href="L-Sharp.Correctness.html#3374" class="Function">bound≤bound′</a> <a id="3434" class="Symbol">(</a><a id="3435" href="L-Sharp.Correctness.html#3435" class="Bound">ℳ</a> <a id="3437" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3439" href="L-Sharp.Correctness.html#3439" class="Bound">m</a><a id="3440" class="Symbol">)</a> <a id="3442" class="Symbol">=</a> <a id="3444" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3452" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3456" class="Symbol">(</a><a id="3457" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="3467" class="Symbol">(</a><a id="3468" class="Number">1</a> <a id="3470" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3472" href="Mealy.html#4836" class="Function">n</a><a id="3473" class="Symbol">)</a> <a id="3475" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Mealy.html#4836" class="Function">n</a> <a id="3480" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3482" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3484" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Mealy.html#4836" class="Function">n</a> <a id="3489" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3491" class="Symbol">(</a><a id="3492" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3494" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3496" href="Mealy.html#4836" class="Function">n</a><a id="3497" class="Symbol">)</a> <a id="3499" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3501" class="Symbol">(</a><a id="3502" href="Mealy.html#4836" class="Function">n</a> <a id="3504" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3506" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3512" class="Symbol">(</a><a id="3513" class="Number">2</a> <a id="3515" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3517" href="L-Sharp.Correctness.html#3439" class="Bound">m</a><a id="3518" class="Symbol">)</a> <a id="3520" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3522" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3524" class="Number">0</a><a id="3525" class="Symbol">))))</a>
    <a id="3534" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3537" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="3551" class="Symbol">(</a><a id="3552" href="L-Sharp.Correctness.html#2504" class="Function">num-pairs≤sq</a> <a id="3565" href="Mealy.html#4836" class="Function">n</a><a id="3566" class="Symbol">)</a>
            <a id="3580" class="Symbol">(</a><a id="3581" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="3591" class="Symbol">(</a><a id="3592" href="Mealy.html#4836" class="Function">n</a> <a id="3594" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3596" href="L-Sharp.State.html#1646" class="Function">k</a><a id="3597" class="Symbol">)</a> <a id="3599" class="Symbol">(</a><a id="3600" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Mealy.html#4836" class="Function">n</a> <a id="3613" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3615" class="Symbol">(</a><a id="3616" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3618" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3620" href="Mealy.html#4836" class="Function">n</a><a id="3621" class="Symbol">))</a>
              <a id="3638" class="Symbol">(</a><a id="3639" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="3649" class="Number">0</a> <a id="3651" class="Symbol">(</a><a id="3652" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="3662" href="Mealy.html#4836" class="Function">n</a> <a id="3664" class="Symbol">(</a><a id="3665" href="L-Sharp.Correctness.html#2820" class="Function">⌈log₂2*m⌉≤1+⌈log₂m⌉</a> <a id="3685" href="L-Sharp.Correctness.html#3439" class="Bound">m</a><a id="3686" class="Symbol">))))))</a> <a id="3693" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="3697" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3701" class="Symbol">(</a><a id="3702" href="Mealy.html#4836" class="Function">n</a> <a id="3704" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3706" href="Mealy.html#4836" class="Function">n</a> <a id="3708" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Mealy.html#4836" class="Function">n</a> <a id="3713" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3715" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3717" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Mealy.html#4836" class="Function">n</a> <a id="3722" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3724" class="Symbol">(</a><a id="3725" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3727" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3729" href="Mealy.html#4836" class="Function">n</a><a id="3730" class="Symbol">)</a> <a id="3732" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3734" class="Symbol">(</a><a id="3735" href="Mealy.html#4836" class="Function">n</a> <a id="3737" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3739" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3743" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3749" href="L-Sharp.Correctness.html#3439" class="Bound">m</a> <a id="3751" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3753" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3755" class="Number">0</a><a id="3756" class="Symbol">))))</a>
    <a id="3765" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3768" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="3774" class="Symbol">_</a> <a id="3776" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3782" href="L-Sharp.Correctness.html#3439" class="Bound">m</a> <a id="3784" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3786" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="3790" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3794" class="Symbol">(</a><a id="3795" href="Mealy.html#4836" class="Function">n</a> <a id="3797" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3799" href="Mealy.html#4836" class="Function">n</a> <a id="3801" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Mealy.html#4836" class="Function">n</a> <a id="3806" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3808" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3810" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Mealy.html#4836" class="Function">n</a> <a id="3815" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3817" class="Symbol">(</a><a id="3818" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3820" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3822" href="Mealy.html#4836" class="Function">n</a><a id="3823" class="Symbol">)</a> <a id="3825" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3827" class="Symbol">(</a><a id="3828" href="Mealy.html#4836" class="Function">n</a> <a id="3830" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3832" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3836" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3842" href="L-Sharp.Correctness.html#3439" class="Bound">m</a> <a id="3844" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3846" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3848" class="Number">0</a><a id="3849" class="Symbol">))))</a> <a id="3854" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3856" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3862" href="L-Sharp.Correctness.html#3439" class="Bound">m</a> <a id="3864" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="3870" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3873" href="L-Sharp.Correctness.html#2991" class="Function">rearrange′</a> <a id="3884" href="Mealy.html#4836" class="Function">n</a> <a id="3886" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3888" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3894" href="L-Sharp.Correctness.html#3439" class="Bound">m</a> <a id="3896" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3898" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3902" class="Symbol">(</a><a id="3903" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="3905" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3907" class="Number">1</a><a id="3908" class="Symbol">)</a> <a id="3910" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3912" href="Mealy.html#4836" class="Function">n</a> <a id="3914" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3916" class="Symbol">(</a><a id="3917" href="Mealy.html#4836" class="Function">n</a> <a id="3919" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3921" class="Number">1</a><a id="3922" class="Symbol">)</a> <a id="3924" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3926" class="Symbol">(</a><a id="3927" href="Mealy.html#4836" class="Function">n</a> <a id="3929" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3931" class="Number">1</a><a id="3932" class="Symbol">)</a> <a id="3934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3936" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3942" href="L-Sharp.Correctness.html#3439" class="Bound">m</a> <a id="3944" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3946" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3948" class="Number">1</a> <a id="3950" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3954" class="Keyword">where</a>
    <a id="3964" class="Keyword">open</a> <a id="3969" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
    <a id="3985" class="Keyword">open</a> <a id="3990" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="4004" href="L-Sharp.Correctness.html#3435" class="Bound">ℳ</a> <a id="4006" class="Keyword">using</a> <a id="4012" class="Symbol">(</a><a id="4013" href="Mealy.html#4836" class="Field">n</a><a id="4014" class="Symbol">)</a>

<a id="count-just≤1"></a><a id="4017" href="L-Sharp.Correctness.html#4017" class="Function">count-just≤1</a> <a id="4030" class="Symbol">:</a> <a id="4032" class="Symbol">∀</a> <a id="4034" class="Symbol">{</a><a id="4035" href="L-Sharp.Correctness.html#4035" class="Bound">ℓ</a><a id="4036" class="Symbol">}</a> <a id="4038" class="Symbol">{</a><a id="4039" href="L-Sharp.Correctness.html#4039" class="Bound">A</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4047" href="L-Sharp.Correctness.html#4035" class="Bound">ℓ</a><a id="4048" class="Symbol">}</a> <a id="4050" class="Symbol">(</a><a id="4051" href="L-Sharp.Correctness.html#4051" class="Bound">x</a> <a id="4053" class="Symbol">:</a> <a id="4055" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4061" href="L-Sharp.Correctness.html#4039" class="Bound">A</a><a id="4062" class="Symbol">)</a> <a id="4064" class="Symbol">→</a> <a id="4066" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="4077" href="L-Sharp.Correctness.html#4051" class="Bound">x</a> <a id="4079" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4081" class="Number">1</a>
<a id="4083" href="L-Sharp.Correctness.html#4017" class="Function">count-just≤1</a> <a id="4096" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="4105" class="Symbol">=</a> <a id="4107" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4111" href="L-Sharp.Correctness.html#4017" class="Function">count-just≤1</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4130" class="Symbol">_)</a> <a id="4133" class="Symbol">=</a> <a id="4135" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="4143" class="Comment">-- ---------------------------------------------------------------------</a>
<a id="4216" class="Comment">-- Bridging observations and a Mealy machine ℳ that matches them:</a>
<a id="4282" class="Comment">-- words that are apart (w.r.t. the observations) reach distinct states</a>
<a id="4354" class="Comment">-- of ℳ (Lemma 2.7 in the L# paper).  Consequently, the basis, being</a>
<a id="4423" class="Comment">-- pairwise apart, is at most as large as the state space of ℳ.</a>
<a id="4487" class="Keyword">module</a> <a id="Bounds"></a><a id="4494" href="L-Sharp.Correctness.html#4494" class="Module">Bounds</a> <a id="4501" class="Symbol">(</a><a id="4502" href="L-Sharp.Correctness.html#4502" class="Bound">ss</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="4521" class="Symbol">)</a> <a id="4523" class="Symbol">(</a><a id="4524" href="L-Sharp.Correctness.html#4524" class="Bound">ℳ</a> <a id="4526" class="Symbol">:</a> <a id="4528" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="4541" class="Symbol">)</a> <a id="4543" class="Keyword">where</a>
  <a id="4551" class="Keyword">open</a> <a id="4556" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="4571" href="L-Sharp.Correctness.html#4502" class="Bound">ss</a>
  <a id="4576" class="Keyword">private</a> <a id="4584" class="Keyword">module</a> <a id="Bounds.M"></a><a id="4591" href="L-Sharp.Correctness.html#4591" class="Module">M</a> <a id="4593" class="Symbol">=</a> <a id="4595" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="4609" href="L-Sharp.Correctness.html#4524" class="Bound">ℳ</a>

  <a id="4614" class="Comment">-- the last output of ℳ after reading a non-empty word from state s</a>
  <a id="Bounds.out*ᶜ"></a><a id="4684" href="L-Sharp.Correctness.html#4684" class="Function">out*ᶜ</a> <a id="4690" class="Symbol">:</a> <a id="4692" href="Mealy.html#4844" class="Function">M.Q</a> <a id="4696" class="Symbol">→</a> <a id="4698" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4707" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="4709" class="Symbol">→</a> <a id="4711" href="L-Sharp.Correctness.html#1360" class="Bound">O</a>
  <a id="4715" href="L-Sharp.Correctness.html#4684" class="Function">out*ᶜ</a> <a id="4721" href="L-Sharp.Correctness.html#4721" class="Bound">s</a> <a id="4723" href="L-Sharp.Correctness.html#4723" class="Bound">i</a> <a id="4725" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="4733" class="Symbol">=</a> <a id="4735" href="Mealy.html#1281" class="Function">M.out</a> <a id="4741" href="L-Sharp.Correctness.html#4721" class="Bound">s</a> <a id="4743" href="L-Sharp.Correctness.html#4723" class="Bound">i</a>
  <a id="4747" href="L-Sharp.Correctness.html#4684" class="Function">out*ᶜ</a> <a id="4753" href="L-Sharp.Correctness.html#4753" class="Bound">s</a> <a id="4755" href="L-Sharp.Correctness.html#4755" class="Bound">i</a> <a id="4757" class="Symbol">(</a><a id="4758" href="L-Sharp.Correctness.html#4758" class="Bound">x</a> <a id="4760" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4762" href="L-Sharp.Correctness.html#4762" class="Bound">w</a><a id="4763" class="Symbol">)</a> <a id="4765" class="Symbol">=</a> <a id="4767" href="L-Sharp.Correctness.html#4684" class="Function">out*ᶜ</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Mealy.html#1263" class="Function">M.δ</a> <a id="4778" href="L-Sharp.Correctness.html#4753" class="Bound">s</a> <a id="4780" href="L-Sharp.Correctness.html#4755" class="Bound">i</a><a id="4781" class="Symbol">)</a> <a id="4783" href="L-Sharp.Correctness.html#4758" class="Bound">x</a> <a id="4785" href="L-Sharp.Correctness.html#4762" class="Bound">w</a>

  <a id="Bounds.out*"></a><a id="4790" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="4795" class="Symbol">:</a> <a id="4797" href="Mealy.html#4844" class="Function">M.Q</a> <a id="4801" class="Symbol">→</a> <a id="4803" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4809" href="L-Sharp.Correctness.html#1358" class="Bound">I</a> <a id="4811" class="Symbol">→</a> <a id="4813" href="L-Sharp.Correctness.html#1360" class="Bound">O</a>
  <a id="4817" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="4822" href="L-Sharp.Correctness.html#4822" class="Bound">s</a> <a id="4824" class="Symbol">(</a><a id="4825" href="L-Sharp.Correctness.html#4825" class="Bound">i</a> <a id="4827" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4829" href="L-Sharp.Correctness.html#4829" class="Bound">w</a><a id="4830" class="Symbol">)</a> <a id="4832" class="Symbol">=</a> <a id="4834" href="L-Sharp.Correctness.html#4684" class="Function">out*ᶜ</a> <a id="4840" href="L-Sharp.Correctness.html#4822" class="Bound">s</a> <a id="4842" href="L-Sharp.Correctness.html#4825" class="Bound">i</a> <a id="4844" href="L-Sharp.Correctness.html#4829" class="Bound">w</a>

  <a id="Bounds.out*-∷⁺"></a><a id="4849" href="L-Sharp.Correctness.html#4849" class="Function">out*-∷⁺</a> <a id="4857" class="Symbol">:</a> <a id="4859" class="Symbol">∀</a> <a id="4861" href="L-Sharp.Correctness.html#4861" class="Bound">s</a> <a id="4863" href="L-Sharp.Correctness.html#4863" class="Bound">x</a> <a id="4865" class="Symbol">(</a><a id="4866" href="L-Sharp.Correctness.html#4866" class="Bound">u</a> <a id="4868" class="Symbol">:</a> <a id="4870" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4876" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="4877" class="Symbol">)</a> <a id="4879" class="Symbol">→</a> <a id="4881" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="4886" href="L-Sharp.Correctness.html#4861" class="Bound">s</a> <a id="4888" class="Symbol">(</a><a id="4889" href="L-Sharp.Correctness.html#4863" class="Bound">x</a> <a id="4891" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">L⁺.∷⁺</a> <a id="4897" href="L-Sharp.Correctness.html#4866" class="Bound">u</a><a id="4898" class="Symbol">)</a> <a id="4900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4902" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Mealy.html#1263" class="Function">M.δ</a> <a id="4912" href="L-Sharp.Correctness.html#4861" class="Bound">s</a> <a id="4914" href="L-Sharp.Correctness.html#4863" class="Bound">x</a><a id="4915" class="Symbol">)</a> <a id="4917" href="L-Sharp.Correctness.html#4866" class="Bound">u</a>
  <a id="4921" href="L-Sharp.Correctness.html#4849" class="Function">out*-∷⁺</a> <a id="4929" href="L-Sharp.Correctness.html#4929" class="Bound">s</a> <a id="4931" href="L-Sharp.Correctness.html#4931" class="Bound">x</a> <a id="4933" class="Symbol">(</a><a id="4934" href="L-Sharp.Correctness.html#4934" class="Bound">y</a> <a id="4936" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4938" href="L-Sharp.Correctness.html#4938" class="Bound">ys</a><a id="4940" class="Symbol">)</a> <a id="4942" class="Symbol">=</a> <a id="4944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="Bounds.out*-++⁺"></a><a id="4952" href="L-Sharp.Correctness.html#4952" class="Function">out*-++⁺</a> <a id="4961" class="Symbol">:</a> <a id="4963" class="Symbol">∀</a> <a id="4965" href="L-Sharp.Correctness.html#4965" class="Bound">s</a> <a id="4967" class="Symbol">(</a><a id="4968" href="L-Sharp.Correctness.html#4968" class="Bound">v</a> <a id="4970" class="Symbol">:</a> <a id="4972" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4977" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="4978" class="Symbol">)</a> <a id="4980" class="Symbol">(</a><a id="4981" href="L-Sharp.Correctness.html#4981" class="Bound">w</a> <a id="4983" class="Symbol">:</a> <a id="4985" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4991" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="4992" class="Symbol">)</a> <a id="4994" class="Symbol">→</a> <a id="4996" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="5001" href="L-Sharp.Correctness.html#4965" class="Bound">s</a> <a id="5003" class="Symbol">(</a><a id="5004" href="L-Sharp.Correctness.html#4968" class="Bound">v</a> <a id="5006" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5010" href="L-Sharp.Correctness.html#4981" class="Bound">w</a><a id="5011" class="Symbol">)</a> <a id="5013" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5015" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="5020" class="Symbol">(</a><a id="5021" href="Mealy.html#1382" class="Function">M.δ*</a> <a id="5026" href="L-Sharp.Correctness.html#4965" class="Bound">s</a> <a id="5028" href="L-Sharp.Correctness.html#4968" class="Bound">v</a><a id="5029" class="Symbol">)</a> <a id="5031" href="L-Sharp.Correctness.html#4981" class="Bound">w</a>
  <a id="5035" href="L-Sharp.Correctness.html#4952" class="Function">out*-++⁺</a> <a id="5044" href="L-Sharp.Correctness.html#5044" class="Bound">s</a> <a id="5046" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="5054" href="L-Sharp.Correctness.html#5054" class="Bound">w</a> <a id="5056" class="Symbol">=</a> <a id="5058" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5065" href="L-Sharp.Correctness.html#4952" class="Function">out*-++⁺</a> <a id="5074" href="L-Sharp.Correctness.html#5074" class="Bound">s</a> <a id="5076" class="Symbol">(</a><a id="5077" href="L-Sharp.Correctness.html#5077" class="Bound">x</a> <a id="5079" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5081" href="L-Sharp.Correctness.html#5081" class="Bound">v</a><a id="5082" class="Symbol">)</a> <a id="5084" href="L-Sharp.Correctness.html#5084" class="Bound">w</a> <a id="5086" class="Symbol">=</a>
    <a id="5092" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5098" class="Symbol">(</a><a id="5099" href="L-Sharp.Correctness.html#4849" class="Function">out*-∷⁺</a> <a id="5107" href="L-Sharp.Correctness.html#5074" class="Bound">s</a> <a id="5109" href="L-Sharp.Correctness.html#5077" class="Bound">x</a> <a id="5111" class="Symbol">(</a><a id="5112" href="L-Sharp.Correctness.html#5081" class="Bound">v</a> <a id="5114" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5118" href="L-Sharp.Correctness.html#5084" class="Bound">w</a><a id="5119" class="Symbol">))</a> <a id="5122" class="Symbol">(</a><a id="5123" href="L-Sharp.Correctness.html#4952" class="Function">out*-++⁺</a> <a id="5132" class="Symbol">(</a><a id="5133" href="Mealy.html#1263" class="Function">M.δ</a> <a id="5137" href="L-Sharp.Correctness.html#5074" class="Bound">s</a> <a id="5139" href="L-Sharp.Correctness.html#5077" class="Bound">x</a><a id="5140" class="Symbol">)</a> <a id="5142" href="L-Sharp.Correctness.html#5081" class="Bound">v</a> <a id="5144" href="L-Sharp.Correctness.html#5084" class="Bound">w</a><a id="5145" class="Symbol">)</a>

  <a id="5150" class="Comment">-- out* agrees with the machine&#39;s last-output semantics ⟦_⟧+</a>
  <a id="Bounds.out*ᶜ-snoc"></a><a id="5213" href="L-Sharp.Correctness.html#5213" class="Function">out*ᶜ-snoc</a> <a id="5224" class="Symbol">:</a> <a id="5226" class="Symbol">∀</a> <a id="5228" href="L-Sharp.Correctness.html#5228" class="Bound">s</a> <a id="5230" href="L-Sharp.Correctness.html#5230" class="Bound">i</a> <a id="5232" class="Symbol">(</a><a id="5233" href="L-Sharp.Correctness.html#5233" class="Bound">w</a> <a id="5235" class="Symbol">:</a> <a id="5237" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5242" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="5243" class="Symbol">)</a> <a id="5245" class="Symbol">(</a><a id="5246" href="L-Sharp.Correctness.html#5246" class="Bound">x</a> <a id="5248" class="Symbol">:</a> <a id="5250" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="5251" class="Symbol">)</a>
             <a id="5266" class="Symbol">→</a> <a id="5268" href="L-Sharp.Correctness.html#4684" class="Function">out*ᶜ</a> <a id="5274" href="L-Sharp.Correctness.html#5228" class="Bound">s</a> <a id="5276" href="L-Sharp.Correctness.html#5230" class="Bound">i</a> <a id="5278" class="Symbol">(</a><a id="5279" href="L-Sharp.Correctness.html#5233" class="Bound">w</a> <a id="5281" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5286" href="L-Sharp.Correctness.html#5246" class="Bound">x</a><a id="5287" class="Symbol">)</a> <a id="5289" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5291" href="Mealy.html#1281" class="Function">M.out</a> <a id="5297" class="Symbol">(</a><a id="5298" href="Mealy.html#1382" class="Function">M.δ*</a> <a id="5303" class="Symbol">(</a><a id="5304" href="Mealy.html#1263" class="Function">M.δ</a> <a id="5308" href="L-Sharp.Correctness.html#5228" class="Bound">s</a> <a id="5310" href="L-Sharp.Correctness.html#5230" class="Bound">i</a><a id="5311" class="Symbol">)</a> <a id="5313" href="L-Sharp.Correctness.html#5233" class="Bound">w</a><a id="5314" class="Symbol">)</a> <a id="5316" href="L-Sharp.Correctness.html#5246" class="Bound">x</a>
  <a id="5320" href="L-Sharp.Correctness.html#5213" class="Function">out*ᶜ-snoc</a> <a id="5331" href="L-Sharp.Correctness.html#5331" class="Bound">s</a> <a id="5333" href="L-Sharp.Correctness.html#5333" class="Bound">i</a> <a id="5335" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="5343" href="L-Sharp.Correctness.html#5343" class="Bound">x</a> <a id="5345" class="Symbol">=</a> <a id="5347" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5354" href="L-Sharp.Correctness.html#5213" class="Function">out*ᶜ-snoc</a> <a id="5365" href="L-Sharp.Correctness.html#5365" class="Bound">s</a> <a id="5367" href="L-Sharp.Correctness.html#5367" class="Bound">i</a> <a id="5369" class="Symbol">(</a><a id="5370" href="L-Sharp.Correctness.html#5370" class="Bound">y</a> <a id="5372" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5374" href="L-Sharp.Correctness.html#5374" class="Bound">w</a><a id="5375" class="Symbol">)</a> <a id="5377" href="L-Sharp.Correctness.html#5377" class="Bound">x</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="L-Sharp.Correctness.html#5213" class="Function">out*ᶜ-snoc</a> <a id="5392" class="Symbol">(</a><a id="5393" href="Mealy.html#1263" class="Function">M.δ</a> <a id="5397" href="L-Sharp.Correctness.html#5365" class="Bound">s</a> <a id="5399" href="L-Sharp.Correctness.html#5367" class="Bound">i</a><a id="5400" class="Symbol">)</a> <a id="5402" href="L-Sharp.Correctness.html#5370" class="Bound">y</a> <a id="5404" href="L-Sharp.Correctness.html#5374" class="Bound">w</a> <a id="5406" href="L-Sharp.Correctness.html#5377" class="Bound">x</a>

  <a id="Bounds.out*-snoc"></a><a id="5411" href="L-Sharp.Correctness.html#5411" class="Function">out*-snoc</a> <a id="5421" class="Symbol">:</a> <a id="5423" class="Symbol">∀</a> <a id="5425" href="L-Sharp.Correctness.html#5425" class="Bound">s</a> <a id="5427" class="Symbol">(</a><a id="5428" href="L-Sharp.Correctness.html#5428" class="Bound">v</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5437" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="5438" class="Symbol">)</a> <a id="5440" class="Symbol">(</a><a id="5441" href="L-Sharp.Correctness.html#5441" class="Bound">i</a> <a id="5443" class="Symbol">:</a> <a id="5445" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="5446" class="Symbol">)</a> <a id="5448" class="Symbol">→</a> <a id="5450" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="5455" href="L-Sharp.Correctness.html#5425" class="Bound">s</a> <a id="5457" class="Symbol">(</a><a id="5458" href="L-Sharp.Correctness.html#5428" class="Bound">v</a> <a id="5460" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="5466" href="L-Sharp.Correctness.html#5441" class="Bound">i</a><a id="5467" class="Symbol">)</a> <a id="5469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5471" href="Mealy.html#1281" class="Function">M.out</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Mealy.html#1382" class="Function">M.δ*</a> <a id="5483" href="L-Sharp.Correctness.html#5425" class="Bound">s</a> <a id="5485" href="L-Sharp.Correctness.html#5428" class="Bound">v</a><a id="5486" class="Symbol">)</a> <a id="5488" href="L-Sharp.Correctness.html#5441" class="Bound">i</a>
  <a id="5492" href="L-Sharp.Correctness.html#5411" class="Function">out*-snoc</a> <a id="5502" href="L-Sharp.Correctness.html#5502" class="Bound">s</a> <a id="5504" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="5512" href="L-Sharp.Correctness.html#5512" class="Bound">i</a> <a id="5514" class="Symbol">=</a> <a id="5516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5523" href="L-Sharp.Correctness.html#5411" class="Function">out*-snoc</a> <a id="5533" href="L-Sharp.Correctness.html#5533" class="Bound">s</a> <a id="5535" class="Symbol">(</a><a id="5536" href="L-Sharp.Correctness.html#5536" class="Bound">x</a> <a id="5538" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5540" href="L-Sharp.Correctness.html#5540" class="Bound">v</a><a id="5541" class="Symbol">)</a> <a id="5543" href="L-Sharp.Correctness.html#5543" class="Bound">i</a> <a id="5545" class="Symbol">=</a> <a id="5547" href="L-Sharp.Correctness.html#5213" class="Function">out*ᶜ-snoc</a> <a id="5558" href="L-Sharp.Correctness.html#5533" class="Bound">s</a> <a id="5560" href="L-Sharp.Correctness.html#5536" class="Bound">x</a> <a id="5562" href="L-Sharp.Correctness.html#5540" class="Bound">v</a> <a id="5564" href="L-Sharp.Correctness.html#5543" class="Bound">i</a>

  <a id="Bounds.out*-⟦⟧+"></a><a id="5569" href="L-Sharp.Correctness.html#5569" class="Function">out*-⟦⟧+</a> <a id="5578" class="Symbol">:</a> <a id="5580" class="Symbol">∀</a> <a id="5582" class="Symbol">(</a><a id="5583" href="L-Sharp.Correctness.html#5583" class="Bound">u</a> <a id="5585" class="Symbol">:</a> <a id="5587" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5593" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="5594" class="Symbol">)</a> <a id="5596" class="Symbol">→</a> <a id="5598" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="5603" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="5608" href="L-Sharp.Correctness.html#5583" class="Bound">u</a> <a id="5610" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5612" href="Mealy.html#2036" class="Function Operator">M.⟦</a> <a id="5616" href="L-Sharp.Correctness.html#5583" class="Bound">u</a> <a id="5618" href="Mealy.html#2036" class="Function Operator">⟧+</a>
  <a id="5623" href="L-Sharp.Correctness.html#5569" class="Function">out*-⟦⟧+</a> <a id="5632" href="L-Sharp.Correctness.html#5632" class="Bound">u</a> <a id="5634" class="Keyword">with</a> <a id="5639" href="Data.List.NonEmpty.Base.html#5386" class="Function">L⁺.snocView</a> <a id="5651" href="L-Sharp.Correctness.html#5632" class="Bound">u</a>
  <a id="5655" class="Symbol">...</a> <a id="5659" class="Symbol">|</a> <a id="5661" href="L-Sharp.Correctness.html#5661" class="Bound">v</a> <a id="5663" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">L⁺.∷ʳ′</a> <a id="5670" href="L-Sharp.Correctness.html#5670" class="Bound">i</a> <a id="5672" class="Symbol">=</a> <a id="5674" href="L-Sharp.Correctness.html#5411" class="Function">out*-snoc</a> <a id="5684" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="5689" href="L-Sharp.Correctness.html#5661" class="Bound">v</a> <a id="5691" href="L-Sharp.Correctness.html#5670" class="Bound">i</a>

  <a id="5696" class="Keyword">module</a> <a id="5703" href="L-Sharp.Correctness.html#5703" class="Module">_</a> <a id="5705" class="Symbol">(</a><a id="5706" href="L-Sharp.Correctness.html#5706" class="Bound">match</a> <a id="5712" class="Symbol">:</a> <a id="5714" href="L-Sharp.Observations.html#2678" class="Function">matches-observations</a> <a id="5735" href="L-Sharp.Correctness.html#4524" class="Bound">ℳ</a><a id="5736" class="Symbol">)</a> <a id="5738" class="Keyword">where</a>

    <a id="5749" class="Comment">-- observed outputs are outputs of ℳ</a>
    <a id="5790" href="L-Sharp.Correctness.html#5790" class="Function">⟦⟧⇒out*</a> <a id="5798" class="Symbol">:</a> <a id="5800" class="Symbol">∀</a> <a id="5802" class="Symbol">(</a><a id="5803" href="L-Sharp.Correctness.html#5803" class="Bound">u</a> <a id="5805" class="Symbol">:</a> <a id="5807" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5813" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="5814" class="Symbol">)</a> <a id="5816" class="Symbol">{</a><a id="5817" href="L-Sharp.Correctness.html#5817" class="Bound">o</a> <a id="5819" class="Symbol">:</a> <a id="5821" href="L-Sharp.Correctness.html#1360" class="Bound">O</a><a id="5822" class="Symbol">}</a> <a id="5824" class="Symbol">→</a> <a id="5826" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="5828" href="L-Sharp.Correctness.html#5803" class="Bound">u</a> <a id="5830" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="5832" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5834" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5839" href="L-Sharp.Correctness.html#5817" class="Bound">o</a> <a id="5841" class="Symbol">→</a> <a id="5843" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="5848" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="5853" href="L-Sharp.Correctness.html#5803" class="Bound">u</a> <a id="5855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5857" href="L-Sharp.Correctness.html#5817" class="Bound">o</a>
    <a id="5863" href="L-Sharp.Correctness.html#5790" class="Function">⟦⟧⇒out*</a> <a id="5871" href="L-Sharp.Correctness.html#5871" class="Bound">u</a> <a id="5873" href="L-Sharp.Correctness.html#5873" class="Bound">eq</a> <a id="5876" class="Symbol">=</a> <a id="5878" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5884" class="Symbol">(</a><a id="5885" href="L-Sharp.Correctness.html#5569" class="Function">out*-⟦⟧+</a> <a id="5894" href="L-Sharp.Correctness.html#5871" class="Bound">u</a><a id="5895" class="Symbol">)</a> <a id="5897" class="Symbol">(</a><a id="5898" href="L-Sharp.Observations.html#2923" class="Function">matches⇒⟦⟧+</a> <a id="5910" href="L-Sharp.Correctness.html#4524" class="Bound">ℳ</a> <a id="5912" href="L-Sharp.Correctness.html#5706" class="Bound">match</a> <a id="5918" href="L-Sharp.Correctness.html#5871" class="Bound">u</a> <a id="5920" href="L-Sharp.Correctness.html#5873" class="Bound">eq</a><a id="5922" class="Symbol">)</a>

    <a id="5929" class="Comment">-- apart words reach distinct states of ℳ (Lemma 2.7)</a>
    <a id="5987" href="L-Sharp.Correctness.html#5987" class="Function">#⇒δ₀*≢</a> <a id="5994" class="Symbol">:</a> <a id="5996" class="Symbol">∀</a> <a id="5998" class="Symbol">{</a><a id="5999" href="L-Sharp.Correctness.html#5999" class="Bound">u</a> <a id="6001" href="L-Sharp.Correctness.html#6001" class="Bound">v</a> <a id="6003" class="Symbol">:</a> <a id="6005" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6010" href="L-Sharp.Correctness.html#1358" class="Bound">I</a><a id="6011" class="Symbol">}</a> <a id="6013" class="Symbol">→</a> <a id="6015" href="L-Sharp.Correctness.html#5999" class="Bound">u</a> <a id="6017" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6019" href="L-Sharp.Correctness.html#6001" class="Bound">v</a> <a id="6021" class="Symbol">→</a> <a id="6023" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6029" href="L-Sharp.Correctness.html#5999" class="Bound">u</a> <a id="6031" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="6033" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6039" href="L-Sharp.Correctness.html#6001" class="Bound">v</a>
    <a id="6045" href="L-Sharp.Correctness.html#5987" class="Function">#⇒δ₀*≢</a> <a id="6052" class="Symbol">{</a><a id="6053" href="L-Sharp.Correctness.html#6053" class="Bound">u</a><a id="6054" class="Symbol">}</a> <a id="6056" class="Symbol">{</a><a id="6057" href="L-Sharp.Correctness.html#6057" class="Bound">v</a><a id="6058" class="Symbol">}</a> <a id="6060" class="Symbol">(</a><a id="6061" href="L-Sharp.Correctness.html#6061" class="Bound">w</a> <a id="6063" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6065" href="L-Sharp.Correctness.html#6065" class="Bound">o₁</a> <a id="6068" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6070" href="L-Sharp.Correctness.html#6070" class="Bound">o₂</a> <a id="6073" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6075" href="L-Sharp.Correctness.html#6075" class="Bound">eq₁</a> <a id="6079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6081" href="L-Sharp.Correctness.html#6081" class="Bound">eq₂</a> <a id="6085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6087" href="L-Sharp.Correctness.html#6087" class="Bound">o₁≢o₂</a><a id="6092" class="Symbol">)</a> <a id="6094" href="L-Sharp.Correctness.html#6094" class="Bound">δ≡</a> <a id="6097" class="Symbol">=</a> <a id="6099" href="L-Sharp.Correctness.html#6087" class="Bound">o₁≢o₂</a> <a id="6105" class="Symbol">(</a><a id="6106" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="6118" href="L-Sharp.Correctness.html#6065" class="Bound">o₁</a>                  <a id="6138" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6141" href="L-Sharp.Correctness.html#5790" class="Function">⟦⟧⇒out*</a> <a id="6149" class="Symbol">(</a><a id="6150" href="L-Sharp.Correctness.html#6053" class="Bound">u</a> <a id="6152" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6156" href="L-Sharp.Correctness.html#6061" class="Bound">w</a><a id="6157" class="Symbol">)</a> <a id="6159" href="L-Sharp.Correctness.html#6075" class="Bound">eq₁</a> <a id="6163" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="6171" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="6176" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="6181" class="Symbol">(</a><a id="6182" href="L-Sharp.Correctness.html#6053" class="Bound">u</a> <a id="6184" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6188" href="L-Sharp.Correctness.html#6061" class="Bound">w</a><a id="6189" class="Symbol">)</a> <a id="6191" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6194" href="L-Sharp.Correctness.html#4952" class="Function">out*-++⁺</a> <a id="6203" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="6208" href="L-Sharp.Correctness.html#6053" class="Bound">u</a> <a id="6210" href="L-Sharp.Correctness.html#6061" class="Bound">w</a> <a id="6212" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="6220" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="6225" class="Symbol">(</a><a id="6226" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6232" href="L-Sharp.Correctness.html#6053" class="Bound">u</a><a id="6233" class="Symbol">)</a> <a id="6235" href="L-Sharp.Correctness.html#6061" class="Bound">w</a>    <a id="6240" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6243" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6248" class="Symbol">(λ</a> <a id="6251" href="L-Sharp.Correctness.html#6251" class="Bound">s</a> <a id="6253" class="Symbol">→</a> <a id="6255" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="6260" href="L-Sharp.Correctness.html#6251" class="Bound">s</a> <a id="6262" href="L-Sharp.Correctness.html#6061" class="Bound">w</a><a id="6263" class="Symbol">)</a> <a id="6265" href="L-Sharp.Correctness.html#6094" class="Bound">δ≡</a> <a id="6268" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="6276" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6288" href="L-Sharp.Correctness.html#6057" class="Bound">v</a><a id="6289" class="Symbol">)</a> <a id="6291" href="L-Sharp.Correctness.html#6061" class="Bound">w</a>    <a id="6296" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6299" href="L-Sharp.Correctness.html#4952" class="Function">out*-++⁺</a> <a id="6308" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="6313" href="L-Sharp.Correctness.html#6057" class="Bound">v</a> <a id="6315" href="L-Sharp.Correctness.html#6061" class="Bound">w</a> <a id="6317" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="6325" href="L-Sharp.Correctness.html#4790" class="Function">out*</a> <a id="6330" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="6335" class="Symbol">(</a><a id="6336" href="L-Sharp.Correctness.html#6057" class="Bound">v</a> <a id="6338" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6342" href="L-Sharp.Correctness.html#6061" class="Bound">w</a><a id="6343" class="Symbol">)</a> <a id="6345" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6348" href="L-Sharp.Correctness.html#5790" class="Function">⟦⟧⇒out*</a> <a id="6356" class="Symbol">(</a><a id="6357" href="L-Sharp.Correctness.html#6057" class="Bound">v</a> <a id="6359" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6363" href="L-Sharp.Correctness.html#6061" class="Bound">w</a><a id="6364" class="Symbol">)</a> <a id="6366" href="L-Sharp.Correctness.html#6081" class="Bound">eq₂</a> <a id="6370" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="6378" href="L-Sharp.Correctness.html#6070" class="Bound">o₂</a>                  <a id="6398" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="6399" class="Symbol">)</a>
      <a id="6407" class="Keyword">where</a> <a id="6413" class="Keyword">open</a> <a id="6418" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

    <a id="6435" class="Comment">-- the basis is pairwise apart, so it embeds into the states of ℳ</a>
    <a id="6505" href="L-Sharp.Correctness.html#6505" class="Function">basis-size-bound</a> <a id="6522" class="Symbol">:</a> <a id="6524" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="6526" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6528" href="Mealy.html#4836" class="Field">M.n</a>
    <a id="6536" href="L-Sharp.Correctness.html#6505" class="Function">basis-size-bound</a> <a id="6553" class="Symbol">=</a> <a id="6555" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="6567" href="L-Sharp.State.html#2379" class="Function">n</a>                              <a id="6598" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6601" href="Data.List.Properties.html#4352" class="Function">L.length-map</a> <a id="6614" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6620" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="6626" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="6634" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6643" class="Symbol">(</a><a id="6644" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6650" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6656" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6661" class="Symbol">)</a>   <a id="6665" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="6668" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="6687" href="L-Sharp.Correctness.html#6863" class="Function">distinct-states</a> <a id="6703" href="L-Sharp.Correctness.html#7096" class="Function">all-states</a> <a id="6714" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="6722" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6731" class="Symbol">(</a><a id="6732" href="Data.List.Base.html#6481" class="Function">L.allFin</a> <a id="6741" href="Mealy.html#4836" class="Field">M.n</a><a id="6744" class="Symbol">)</a>        <a id="6753" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6756" href="Data.List.Properties.html#37135" class="Function">L.length-tabulate</a> <a id="6774" href="Function.Base.html#704" class="Function">id</a> <a id="6777" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="6785" href="Mealy.html#4836" class="Field">M.n</a>                            <a id="6816" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="6824" class="Keyword">where</a>
        <a id="6838" class="Keyword">open</a> <a id="6843" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
        <a id="6863" href="L-Sharp.Correctness.html#6863" class="Function">distinct-states</a> <a id="6879" class="Symbol">:</a> <a id="6881" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="6890" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="6894" class="Symbol">(</a><a id="6895" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="6901" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="6907" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6912" class="Symbol">)</a>
        <a id="6922" href="L-Sharp.Correctness.html#6863" class="Function">distinct-states</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Data.List.Relation.Unary.AllPairs.Properties.html#1815" class="Function">AllPairsP.map⁺</a> <a id="6955" class="Symbol">{</a><a id="6956" class="Argument">f</a> <a id="6958" class="Symbol">=</a> <a id="6960" href="Mealy.html#1568" class="Function">M.δ₀*</a><a id="6965" class="Symbol">}</a>
          <a id="6977" class="Symbol">(</a><a id="6978" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">AllPairs.map</a> <a id="6991" class="Symbol">{</a><a id="6992" class="Argument">S</a> <a id="6994" class="Symbol">=</a> <a id="6996" class="Symbol">λ</a> <a id="6998" href="L-Sharp.Correctness.html#6998" class="Bound">u</a> <a id="7000" href="L-Sharp.Correctness.html#7000" class="Bound">v</a> <a id="7002" class="Symbol">→</a> <a id="7004" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="7010" href="L-Sharp.Correctness.html#6998" class="Bound">u</a> <a id="7012" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="7014" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="7020" href="L-Sharp.Correctness.html#7000" class="Bound">v</a><a id="7021" class="Symbol">}</a>
            <a id="7035" class="Symbol">(λ</a> <a id="7038" class="Symbol">{</a><a id="7039" href="L-Sharp.Correctness.html#7039" class="Bound">u</a><a id="7040" class="Symbol">}</a> <a id="7042" class="Symbol">{</a><a id="7043" href="L-Sharp.Correctness.html#7043" class="Bound">v</a><a id="7044" class="Symbol">}</a> <a id="7046" href="L-Sharp.Correctness.html#7046" class="Bound">u#v</a> <a id="7050" class="Symbol">→</a> <a id="7052" href="L-Sharp.Correctness.html#5987" class="Function">#⇒δ₀*≢</a> <a id="7059" class="Symbol">{</a><a id="7060" href="L-Sharp.Correctness.html#7039" class="Bound">u</a><a id="7061" class="Symbol">}</a> <a id="7063" class="Symbol">{</a><a id="7064" href="L-Sharp.Correctness.html#7043" class="Bound">v</a><a id="7065" class="Symbol">}</a> <a id="7067" href="L-Sharp.Correctness.html#7046" class="Bound">u#v</a><a id="7070" class="Symbol">)</a> <a id="7072" href="L-Sharp.State.html#3405" class="Function">basis-distinct</a><a id="7086" class="Symbol">)</a>
        <a id="7096" href="L-Sharp.Correctness.html#7096" class="Function">all-states</a> <a id="7107" class="Symbol">:</a> <a id="7109" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="7113" class="Symbol">(</a><a id="7114" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="7117" href="Data.List.Base.html#6481" class="Function">L.allFin</a> <a id="7126" href="Mealy.html#4836" class="Field">M.n</a><a id="7129" class="Symbol">)</a> <a id="7131" class="Symbol">(</a><a id="7132" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="7138" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="7144" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="7149" class="Symbol">)</a>
        <a id="7159" href="L-Sharp.Correctness.html#7096" class="Function">all-states</a> <a id="7170" class="Symbol">=</a> <a id="7172" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">AllP.map⁺</a> <a id="7182" class="Symbol">(</a><a id="7183" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="7196" class="Symbol">(λ</a> <a id="7199" href="L-Sharp.Correctness.html#7199" class="Bound">_</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="7212" class="Symbol">_))</a>

<a id="7217" class="Comment">-- ---------------------------------------------------------------------</a>
<a id="7290" class="Comment">-- Bounds on the four components of `ticks`, shared by the two in-time</a>
<a id="7361" class="Comment">-- lemmas below</a>
<a id="7377" class="Keyword">module</a> <a id="In-Time-Parts"></a><a id="7384" href="L-Sharp.Correctness.html#7384" class="Module">In-Time-Parts</a> <a id="7398" class="Symbol">(</a><a id="7399" href="L-Sharp.Correctness.html#7399" class="Bound">q</a> <a id="7401" class="Symbol">:</a> <a id="7403" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="7417" class="Symbol">)</a> <a id="7419" class="Symbol">(</a><a id="7420" href="L-Sharp.Correctness.html#7420" class="Bound">ℳ</a> <a id="7422" class="Symbol">:</a> <a id="7424" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="7437" class="Symbol">)</a> <a id="7439" class="Symbol">(</a><a id="7440" href="L-Sharp.Correctness.html#7440" class="Bound">m&#39;</a> <a id="7443" class="Symbol">:</a> <a id="7445" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7446" class="Symbol">)</a>
                     <a id="7469" class="Symbol">(</a><a id="7470" href="L-Sharp.Correctness.html#7470" class="Bound">match</a> <a id="7476" class="Symbol">:</a> <a id="7478" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="7514" href="L-Sharp.Correctness.html#7399" class="Bound">q</a> <a id="7516" href="L-Sharp.Correctness.html#7420" class="Bound">ℳ</a><a id="7517" class="Symbol">)</a>
                     <a id="7540" class="Symbol">(</a><a id="7541" href="L-Sharp.Correctness.html#7541" class="Bound">m≤m&#39;</a> <a id="7546" class="Symbol">:</a> <a id="7548" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="7565" href="L-Sharp.Correctness.html#7399" class="Bound">q</a> <a id="7567" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7569" href="L-Sharp.Correctness.html#7440" class="Bound">m&#39;</a><a id="7571" class="Symbol">)</a> <a id="7573" class="Keyword">where</a>
    <a id="7583" class="Keyword">open</a> <a id="7588" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="7603" href="L-Sharp.Correctness.html#7399" class="Bound">q</a>
    <a id="7609" class="Keyword">module</a> <a id="In-Time-Parts.M"></a><a id="7616" href="L-Sharp.Correctness.html#7616" class="Module">M</a> <a id="7618" class="Symbol">=</a> <a id="7620" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="7634" href="L-Sharp.Correctness.html#7420" class="Bound">ℳ</a>

    <a id="In-Time-Parts.n≤N"></a><a id="7641" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a> <a id="7645" class="Symbol">:</a> <a id="7647" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="7649" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7651" href="Mealy.html#4836" class="Function">M.n</a>
    <a id="7659" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a> <a id="7663" class="Symbol">=</a> <a id="7665" href="L-Sharp.Correctness.html#6505" class="Function">Bounds.basis-size-bound</a> <a id="7689" href="L-Sharp.Correctness.html#7399" class="Bound">q</a> <a id="7691" href="L-Sharp.Correctness.html#7420" class="Bound">ℳ</a> <a id="7693" href="L-Sharp.Correctness.html#7470" class="Bound">match</a>

    <a id="In-Time-Parts.LE"></a><a id="7704" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="7707" class="Symbol">:</a> <a id="7709" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7714" href="L-Sharp.State.html#2340" class="Function">Basis</a>
    <a id="7724" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="7727" class="Symbol">=</a> <a id="7729" href="Finite.html#7067" class="Function">list-elements</a> <a id="7743" href="L-Sharp.State.html#2215" class="Function">basis</a>
    <a id="In-Time-Parts.ys"></a><a id="7753" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="7756" class="Symbol">:</a> <a id="7758" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7763" href="L-Sharp.Correctness.html#1358" class="Bound">I</a>
    <a id="7769" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="7772" class="Symbol">=</a> <a id="7774" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="7794" href="L-Sharp.Correctness.html#1502" class="Bound">fin-I</a>

    <a id="In-Time-Parts.lenLE"></a><a id="7805" href="L-Sharp.Correctness.html#7805" class="Function">lenLE</a> <a id="7811" class="Symbol">:</a> <a id="7813" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7822" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="7825" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7827" href="L-Sharp.State.html#2379" class="Function">n</a>
    <a id="7833" href="L-Sharp.Correctness.html#7805" class="Function">lenLE</a> <a id="7839" class="Symbol">=</a> <a id="7841" href="Finite.html#7225" class="Function">length-list-elements</a> <a id="7862" href="L-Sharp.State.html#2215" class="Function">basis</a>

    <a id="In-Time-Parts.A≤"></a><a id="7873" href="L-Sharp.Correctness.html#7873" class="Function">A≤</a> <a id="7876" class="Symbol">:</a> <a id="7878" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="7888" class="Symbol">(</a><a id="7889" class="Number">1</a> <a id="7891" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7893" href="L-Sharp.State.html#2379" class="Function">n</a><a id="7894" class="Symbol">)</a> <a id="7896" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7898" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="7908" class="Symbol">(</a><a id="7909" class="Number">1</a> <a id="7911" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7913" href="Mealy.html#4836" class="Function">M.n</a><a id="7916" class="Symbol">)</a>
    <a id="7922" href="L-Sharp.Correctness.html#7873" class="Function">A≤</a> <a id="7925" class="Symbol">=</a> <a id="7927" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="7942" class="Symbol">(</a><a id="7943" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7947" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a><a id="7950" class="Symbol">)</a>

    <a id="In-Time-Parts.B≤"></a><a id="7957" href="L-Sharp.Correctness.html#7957" class="Function">B≤</a> <a id="7960" class="Symbol">:</a> <a id="7962" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="7968" class="Symbol">(⦇</a> <a id="7971" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="7982" class="Symbol">⦇</a> <a id="7984" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="7988" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="7991" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="7994" class="Symbol">⦈</a> <a id="7996" class="Symbol">⦈)</a> <a id="7999" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8001" href="Mealy.html#4836" class="Function">M.n</a> <a id="8005" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8007" href="L-Sharp.State.html#1646" class="Function">k</a>
    <a id="8013" href="L-Sharp.Correctness.html#7957" class="Function">B≤</a> <a id="8016" class="Symbol">=</a> <a id="8018" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8030" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8036" class="Symbol">(⦇</a> <a id="8039" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8050" class="Symbol">⦇</a> <a id="8052" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8056" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8059" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8062" class="Symbol">⦈</a> <a id="8064" class="Symbol">⦈)</a>
        <a id="8075" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8078" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="8090" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8101" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8105" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8108" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8111" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="8119" href="CartesianSum.html#707" class="Function">CP</a> <a id="8122" class="Symbol">(λ</a> <a id="8125" href="L-Sharp.Correctness.html#8125" class="Bound">x</a> <a id="8127" href="L-Sharp.Correctness.html#8127" class="Bound">j</a> <a id="8129" class="Symbol">→</a> <a id="8131" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8142" class="Symbol">(</a><a id="8143" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8147" href="L-Sharp.Correctness.html#8125" class="Bound">x</a> <a id="8149" href="L-Sharp.Correctness.html#8127" class="Bound">j</a><a id="8150" class="Symbol">))</a> <a id="8153" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8156" href="L-Sharp.Correctness.html#7753" class="Function">ys</a>
        <a id="8167" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8170" href="CartesianSum.html#2326" class="Function">CP-bounded</a> <a id="8181" class="Symbol">(λ</a> <a id="8184" href="L-Sharp.Correctness.html#8184" class="Bound">x</a> <a id="8186" href="L-Sharp.Correctness.html#8186" class="Bound">j</a> <a id="8188" class="Symbol">→</a> <a id="8190" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8201" class="Symbol">(</a><a id="8202" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8206" href="L-Sharp.Correctness.html#8184" class="Bound">x</a> <a id="8208" href="L-Sharp.Correctness.html#8186" class="Bound">j</a><a id="8209" class="Symbol">))</a> <a id="8212" class="Number">1</a> <a id="8214" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8217" href="L-Sharp.Correctness.html#7753" class="Function">ys</a>
             <a id="8233" class="Symbol">(λ</a> <a id="8236" href="L-Sharp.Correctness.html#8236" class="Bound">x</a> <a id="8238" href="L-Sharp.Correctness.html#8238" class="Bound">j</a> <a id="8240" class="Symbol">→</a> <a id="8242" href="L-Sharp.Correctness.html#4017" class="Function">count-just≤1</a> <a id="8255" class="Symbol">(</a><a id="8256" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8260" href="L-Sharp.Correctness.html#8236" class="Bound">x</a> <a id="8262" href="L-Sharp.Correctness.html#8238" class="Bound">j</a><a id="8263" class="Symbol">))</a> <a id="8266" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="8274" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8283" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8286" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8288" class="Symbol">(</a><a id="8289" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8298" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8301" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8303" class="Number">1</a><a id="8304" class="Symbol">)</a>
        <a id="8314" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8317" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="8323" class="Symbol">(λ</a> <a id="8326" href="L-Sharp.Correctness.html#8326" class="Bound">a</a> <a id="8328" href="L-Sharp.Correctness.html#8328" class="Bound">b</a> <a id="8330" class="Symbol">→</a> <a id="8332" href="L-Sharp.Correctness.html#8326" class="Bound">a</a> <a id="8334" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8336" href="L-Sharp.Correctness.html#8328" class="Bound">b</a><a id="8337" class="Symbol">)</a> <a id="8339" href="L-Sharp.Correctness.html#7805" class="Function">lenLE</a> <a id="8345" class="Symbol">(</a><a id="8346" href="Data.Nat.Properties.html#22114" class="Function">*-identityʳ</a> <a id="8358" href="L-Sharp.State.html#1646" class="Function">k</a><a id="8359" class="Symbol">)</a> <a id="8361" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="8369" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8371" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8373" href="L-Sharp.State.html#1646" class="Function">k</a>
        <a id="8383" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8386" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="8396" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="8398" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a> <a id="8402" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="8410" href="Mealy.html#4836" class="Function">M.n</a> <a id="8414" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8416" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="8418" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="8426" class="Keyword">where</a> <a id="8432" class="Keyword">open</a> <a id="8437" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

    <a id="In-Time-Parts.C≤"></a><a id="8454" href="L-Sharp.Correctness.html#8454" class="Function">C≤</a> <a id="8457" class="Symbol">:</a> <a id="8459" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8465" class="Symbol">(⦇</a> <a id="8468" class="Symbol">(</a><a id="8469" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8471" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8473" class="Symbol">)</a> <a id="8475" class="Symbol">⦇</a> <a id="8477" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8486" class="Symbol">⦇</a> <a id="8488" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8490" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8493" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8496" class="Symbol">⦈</a> <a id="8498" class="Symbol">⦈</a> <a id="8500" class="Symbol">⦈)</a> <a id="8503" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8505" href="Mealy.html#4836" class="Function">M.n</a> <a id="8509" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8511" class="Symbol">(</a><a id="8512" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="8514" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8516" href="Mealy.html#4836" class="Function">M.n</a><a id="8519" class="Symbol">)</a>
    <a id="8525" href="L-Sharp.Correctness.html#8454" class="Function">C≤</a> <a id="8528" class="Symbol">=</a> <a id="8530" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="8542" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8548" class="Symbol">(⦇</a> <a id="8551" class="Symbol">(</a><a id="8552" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8554" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8556" class="Symbol">)</a> <a id="8558" class="Symbol">⦇</a> <a id="8560" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8569" class="Symbol">⦇</a> <a id="8571" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8573" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8576" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8579" class="Symbol">⦈</a> <a id="8581" class="Symbol">⦈</a> <a id="8583" class="Symbol">⦈)</a>
        <a id="8594" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8597" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="8610" class="Symbol">(</a><a id="8611" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8613" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8615" class="Symbol">)</a> <a id="8617" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8626" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8628" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8631" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8634" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="8642" href="CartesianSum.html#707" class="Function">CP</a> <a id="8645" class="Symbol">(λ</a> <a id="8648" href="L-Sharp.Correctness.html#8648" class="Bound">x</a> <a id="8650" href="L-Sharp.Correctness.html#8650" class="Bound">j</a> <a id="8652" class="Symbol">→</a> <a id="8654" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8656" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8658" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8667" class="Symbol">(</a><a id="8668" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8670" href="L-Sharp.Correctness.html#8648" class="Bound">x</a> <a id="8672" href="L-Sharp.Correctness.html#8650" class="Bound">j</a><a id="8673" class="Symbol">))</a> <a id="8676" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8679" href="L-Sharp.Correctness.html#7753" class="Function">ys</a>
        <a id="8690" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8693" href="CartesianSum.html#2326" class="Function">CP-bounded</a> <a id="8704" class="Symbol">(λ</a> <a id="8707" href="L-Sharp.Correctness.html#8707" class="Bound">x</a> <a id="8709" href="L-Sharp.Correctness.html#8709" class="Bound">j</a> <a id="8711" class="Symbol">→</a> <a id="8713" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8715" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8717" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8726" class="Symbol">(</a><a id="8727" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8729" href="L-Sharp.Correctness.html#8707" class="Bound">x</a> <a id="8731" href="L-Sharp.Correctness.html#8709" class="Bound">j</a><a id="8732" class="Symbol">))</a> <a id="8735" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8737" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8740" href="L-Sharp.Correctness.html#7753" class="Function">ys</a>
             <a id="8756" class="Symbol">(λ</a> <a id="8759" href="L-Sharp.Correctness.html#8759" class="Bound">x</a> <a id="8761" href="L-Sharp.Correctness.html#8761" class="Bound">j</a> <a id="8763" class="Symbol">→</a> <a id="8765" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="8771" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8773" class="Symbol">(</a><a id="8774" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8783" class="Symbol">(</a><a id="8784" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8786" href="L-Sharp.Correctness.html#8759" class="Bound">x</a> <a id="8788" href="L-Sharp.Correctness.html#8761" class="Bound">j</a><a id="8789" class="Symbol">)))</a> <a id="8793" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="8801" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8810" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="8813" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8815" class="Symbol">(</a><a id="8816" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8825" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8828" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8830" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8831" class="Symbol">)</a>
        <a id="8841" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="8844" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8849" class="Symbol">(λ</a> <a id="8852" href="L-Sharp.Correctness.html#8852" class="Bound">a</a> <a id="8854" class="Symbol">→</a> <a id="8856" href="L-Sharp.Correctness.html#8852" class="Bound">a</a> <a id="8858" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8860" class="Symbol">(</a><a id="8861" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8870" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="8873" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8875" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8876" class="Symbol">))</a> <a id="8879" href="L-Sharp.Correctness.html#7805" class="Function">lenLE</a> <a id="8885" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="8893" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8895" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8897" class="Symbol">(</a><a id="8898" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="8900" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8902" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8903" class="Symbol">)</a>
        <a id="8913" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8916" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="8925" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a> <a id="8929" class="Symbol">(</a><a id="8930" href="Data.Nat.Properties.html#27988" class="Function">*-monoˡ-≤</a> <a id="8940" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8942" class="Symbol">{</a><a id="8943" href="L-Sharp.State.html#1646" class="Function">k</a><a id="8944" class="Symbol">}</a> <a id="8946" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="8952" class="Symbol">)</a> <a id="8954" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="8962" href="Mealy.html#4836" class="Function">M.n</a> <a id="8966" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8968" class="Symbol">(</a><a id="8969" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="8971" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8973" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8974" class="Symbol">)</a>
        <a id="8984" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="8987" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="8997" href="Mealy.html#4836" class="Function">M.n</a> <a id="9001" class="Symbol">(</a><a id="9002" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="9012" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="9014" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a><a id="9017" class="Symbol">)</a> <a id="9019" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="9027" href="Mealy.html#4836" class="Function">M.n</a> <a id="9031" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9033" class="Symbol">(</a><a id="9034" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="9036" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9038" href="Mealy.html#4836" class="Function">M.n</a><a id="9041" class="Symbol">)</a> <a id="9043" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="9051" class="Keyword">where</a> <a id="9057" class="Keyword">open</a> <a id="9062" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

    <a id="In-Time-Parts.D≤"></a><a id="9079" href="L-Sharp.Correctness.html#9079" class="Function">D≤</a> <a id="9082" class="Symbol">:</a> <a id="9084" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="9086" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9088" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="9094" class="Symbol">(</a><a id="9095" class="Number">2</a> <a id="9097" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9099" href="L-Sharp.State.html#2302" class="Function">m</a><a id="9100" class="Symbol">)</a> <a id="9102" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="9104" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9106" href="Mealy.html#4836" class="Function">M.n</a> <a id="9110" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9112" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="9118" class="Symbol">(</a><a id="9119" class="Number">2</a> <a id="9121" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9123" href="L-Sharp.Correctness.html#7440" class="Bound">m&#39;</a><a id="9125" class="Symbol">)</a> <a id="9127" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="9133" href="L-Sharp.Correctness.html#9079" class="Function">D≤</a> <a id="9136" class="Symbol">=</a> <a id="9138" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="9147" href="L-Sharp.Correctness.html#7641" class="Function">n≤N</a> <a id="9151" class="Symbol">(</a><a id="9152" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="9166" class="Symbol">(</a><a id="9167" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="9177" class="Number">2</a> <a id="9179" href="L-Sharp.Correctness.html#7541" class="Bound">m≤m&#39;</a><a id="9183" class="Symbol">))</a>

<a id="9187" class="Comment">-- ---------------------------------------------------------------------</a>
<a id="9260" class="Comment">-- The correctness statement for the time bound (Theorem 3.9): as long as</a>
<a id="9334" class="Comment">-- some Mealy machine ℳ with maximal counterexample length m&#39; is allowed</a>
<a id="9407" class="Comment">-- by the state (i.e. matches all observations), the ticks stay below the</a>
<a id="9481" class="Comment">-- bound.</a>
<a id="L#-in-time"></a><a id="9491" href="L-Sharp.Correctness.html#9491" class="Function">L#-in-time</a> <a id="9502" class="Symbol">:</a> <a id="9504" class="Symbol">∀</a> <a id="9506" class="Symbol">(</a><a id="9507" href="L-Sharp.Correctness.html#9507" class="Bound">q</a> <a id="9509" class="Symbol">:</a> <a id="9511" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="9525" class="Symbol">)</a> <a id="9527" href="L-Sharp.Correctness.html#9527" class="Bound">ℳm</a>
           <a id="9541" class="Symbol">→</a> <a id="9543" href="L-Sharp.State.html#5792" class="Function">Semantic-State.allows</a> <a id="9565" href="L-Sharp.Correctness.html#9507" class="Bound">q</a> <a id="9567" href="L-Sharp.Correctness.html#9527" class="Bound">ℳm</a>
           <a id="9581" class="Symbol">→</a> <a id="9583" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="9604" href="L-Sharp.Correctness.html#9507" class="Bound">q</a> <a id="9606" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9608" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="9614" href="L-Sharp.Correctness.html#9527" class="Bound">ℳm</a>
<a id="9617" href="L-Sharp.Correctness.html#9491" class="Function">L#-in-time</a> <a id="9628" href="L-Sharp.Correctness.html#9628" class="Bound">q</a> <a id="9630" class="Symbol">(</a><a id="9631" href="L-Sharp.Correctness.html#9631" class="Bound">ℳ</a> <a id="9633" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9635" href="L-Sharp.Correctness.html#9635" class="Bound">m&#39;</a><a id="9637" class="Symbol">)</a> <a id="9639" class="Symbol">(</a><a id="9640" href="L-Sharp.Correctness.html#9640" class="Bound">match</a> <a id="9646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9648" href="L-Sharp.Correctness.html#9648" class="Bound">m≤m&#39;</a><a id="9652" class="Symbol">)</a> <a id="9654" class="Symbol">=</a> <a id="9656" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="9660" href="L-Sharp.Correctness.html#9746" class="Function">total</a>
  <a id="9668" class="Keyword">where</a>
    <a id="9678" class="Keyword">open</a> <a id="9683" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="9698" href="L-Sharp.Correctness.html#9628" class="Bound">q</a>
    <a id="9704" class="Keyword">open</a> <a id="9709" href="L-Sharp.Correctness.html#7384" class="Module">In-Time-Parts</a> <a id="9723" href="L-Sharp.Correctness.html#9628" class="Bound">q</a> <a id="9725" href="L-Sharp.Correctness.html#9631" class="Bound">ℳ</a> <a id="9727" href="L-Sharp.Correctness.html#9635" class="Bound">m&#39;</a> <a id="9730" href="L-Sharp.Correctness.html#9640" class="Bound">match</a> <a id="9736" href="L-Sharp.Correctness.html#9648" class="Bound">m≤m&#39;</a>

    <a id="9746" href="L-Sharp.Correctness.html#9746" class="Function">total</a> <a id="9752" class="Symbol">:</a> <a id="9754" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="9760" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9762" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="9768" class="Symbol">(</a>
        <a id="9778" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="9788" class="Symbol">(</a><a id="9789" class="Number">1</a> <a id="9791" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9793" href="Mealy.html#4836" class="Function">M.n</a><a id="9796" class="Symbol">)</a>
      <a id="9804" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9806" href="Mealy.html#4836" class="Function">M.n</a> <a id="9810" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9812" href="L-Sharp.State.html#1646" class="Function">k</a>
      <a id="9820" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9822" href="Mealy.html#4836" class="Function">M.n</a> <a id="9826" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9828" class="Symbol">(</a><a id="9829" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="9831" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9833" href="Mealy.html#4836" class="Function">M.n</a><a id="9836" class="Symbol">)</a>
      <a id="9844" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9846" href="Mealy.html#4836" class="Function">M.n</a> <a id="9850" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9852" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="9858" class="Symbol">(</a><a id="9859" class="Number">2</a> <a id="9861" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9863" href="L-Sharp.Correctness.html#9635" class="Bound">m&#39;</a><a id="9865" class="Symbol">)</a> <a id="9867" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
      <a id="9875" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9877" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9879" class="Symbol">)</a>
    <a id="9885" href="L-Sharp.Correctness.html#9746" class="Function">total</a> <a id="9891" class="Symbol">=</a> <a id="9893" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9902" href="L-Sharp.Correctness.html#7873" class="Function">A≤</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9915" href="L-Sharp.Correctness.html#7957" class="Function">B≤</a> <a id="9918" class="Symbol">(</a><a id="9919" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9928" href="L-Sharp.Correctness.html#8454" class="Function">C≤</a> <a id="9931" class="Symbol">(</a><a id="9932" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9941" href="L-Sharp.Correctness.html#9079" class="Function">D≤</a> <a id="9944" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="9947" class="Symbol">)))</a>

<a id="9952" class="Keyword">private</a>
  <a id="rearrange"></a><a id="9962" href="L-Sharp.Correctness.html#9962" class="Function">rearrange</a> <a id="9972" class="Symbol">:</a> <a id="9974" class="Symbol">∀</a> <a id="9976" href="L-Sharp.Correctness.html#9976" class="Bound">a</a> <a id="9978" href="L-Sharp.Correctness.html#9978" class="Bound">b</a> <a id="9980" href="L-Sharp.Correctness.html#9980" class="Bound">c</a> <a id="9982" href="L-Sharp.Correctness.html#9982" class="Bound">d</a> <a id="9984" href="L-Sharp.Correctness.html#9984" class="Bound">l</a>
            <a id="9998" class="Symbol">→</a> <a id="10000" class="Symbol">(</a><a id="10001" href="L-Sharp.Correctness.html#9976" class="Bound">a</a> <a id="10003" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10005" class="Symbol">(</a><a id="10006" href="L-Sharp.Correctness.html#9978" class="Bound">b</a> <a id="10008" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10010" class="Symbol">(</a><a id="10011" href="L-Sharp.Correctness.html#9980" class="Bound">c</a> <a id="10013" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10015" class="Symbol">(</a><a id="10016" href="L-Sharp.Correctness.html#9982" class="Bound">d</a> <a id="10018" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10020" class="Number">0</a><a id="10021" class="Symbol">))))</a> <a id="10026" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10028" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10032" href="L-Sharp.Correctness.html#9984" class="Bound">l</a>
            <a id="10046" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10048" class="Symbol">(</a><a id="10049" href="L-Sharp.Correctness.html#9976" class="Bound">a</a> <a id="10051" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10053" class="Number">1</a><a id="10054" class="Symbol">)</a> <a id="10056" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10058" class="Symbol">(</a><a id="10059" href="L-Sharp.Correctness.html#9978" class="Bound">b</a> <a id="10061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10063" class="Symbol">(</a><a id="10064" href="L-Sharp.Correctness.html#9980" class="Bound">c</a> <a id="10066" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10068" class="Symbol">((</a><a id="10070" href="L-Sharp.Correctness.html#9982" class="Bound">d</a> <a id="10072" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10074" href="L-Sharp.Correctness.html#9984" class="Bound">l</a><a id="10075" class="Symbol">)</a> <a id="10077" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10079" class="Number">0</a><a id="10080" class="Symbol">)))</a>
  <a id="10086" href="L-Sharp.Correctness.html#9962" class="Function">rearrange</a> <a id="10096" class="Symbol">=</a> <a id="10098" href="Relation.Binary.Reflection.html#2522" class="Function">solve</a> <a id="10104" class="Number">5</a> <a id="10106" class="Symbol">(λ</a> <a id="10109" href="L-Sharp.Correctness.html#10109" class="Bound">a</a> <a id="10111" href="L-Sharp.Correctness.html#10111" class="Bound">b</a> <a id="10113" href="L-Sharp.Correctness.html#10113" class="Bound">c</a> <a id="10115" href="L-Sharp.Correctness.html#10115" class="Bound">d</a> <a id="10117" href="L-Sharp.Correctness.html#10117" class="Bound">l</a> <a id="10119" class="Symbol">→</a>
      <a id="10127" class="Symbol">(</a><a id="10128" href="L-Sharp.Correctness.html#10109" class="Bound">a</a> <a id="10130" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10133" class="Symbol">(</a><a id="10134" href="L-Sharp.Correctness.html#10111" class="Bound">b</a> <a id="10136" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10139" class="Symbol">(</a><a id="10140" href="L-Sharp.Correctness.html#10113" class="Bound">c</a> <a id="10142" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10145" class="Symbol">(</a><a id="10146" href="L-Sharp.Correctness.html#10115" class="Bound">d</a> <a id="10148" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10151" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="10155" class="Number">0</a><a id="10156" class="Symbol">))))</a> <a id="10161" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10164" class="Symbol">(</a><a id="10165" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="10169" class="Number">1</a> <a id="10171" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10174" href="L-Sharp.Correctness.html#10117" class="Bound">l</a><a id="10175" class="Symbol">)</a>
      <a id="10183" href="Algebra.Solver.Ring.html#19555" class="Function Operator">:=</a> <a id="10186" class="Symbol">(</a><a id="10187" href="L-Sharp.Correctness.html#10109" class="Bound">a</a> <a id="10189" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10192" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="10196" class="Number">1</a><a id="10197" class="Symbol">)</a> <a id="10199" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10202" class="Symbol">(</a><a id="10203" href="L-Sharp.Correctness.html#10111" class="Bound">b</a> <a id="10205" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10208" class="Symbol">(</a><a id="10209" href="L-Sharp.Correctness.html#10113" class="Bound">c</a> <a id="10211" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10214" class="Symbol">((</a><a id="10216" href="L-Sharp.Correctness.html#10115" class="Bound">d</a> <a id="10218" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10221" href="L-Sharp.Correctness.html#10117" class="Bound">l</a><a id="10222" class="Symbol">)</a> <a id="10224" href="Algebra.Solver.Ring.html#2821" class="Function Operator">:+</a> <a id="10227" href="Algebra.Solver.Ring.html#2627" class="InductiveConstructor">con</a> <a id="10231" class="Number">0</a><a id="10232" class="Symbol">))))</a> <a id="10237" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="10246" class="Keyword">where</a> <a id="10252" class="Keyword">open</a> <a id="10257" href="Data.Nat.Solver.html#672" class="Module">+-*-Solver</a>

<a id="10269" class="Comment">-- Strengthened version for the counterexample phases: a machine with</a>
<a id="10339" class="Comment">-- strictly more states than the basis leaves enough headroom below the</a>
<a id="10411" class="Comment">-- bound for the whole query budget 1 + ⌈log₂ 2m⌉ of one counterexample</a>
<a id="10483" class="Comment">-- (the extra basis state pays the 1 via num-pairs, the extra factor of</a>
<a id="10555" class="Comment">-- the (d)-component pays the ⌈log₂ 2m⌉).</a>
<a id="L#-in-time-CE"></a><a id="10597" href="L-Sharp.Correctness.html#10597" class="Function">L#-in-time-CE</a> <a id="10611" class="Symbol">:</a> <a id="10613" class="Symbol">∀</a> <a id="10615" class="Symbol">(</a><a id="10616" href="L-Sharp.Correctness.html#10616" class="Bound">q</a> <a id="10618" class="Symbol">:</a> <a id="10620" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="10634" class="Symbol">)</a> <a id="10636" class="Symbol">(</a><a id="10637" href="L-Sharp.Correctness.html#10637" class="Bound">ℳ</a> <a id="10639" class="Symbol">:</a> <a id="10641" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="10654" class="Symbol">)</a> <a id="10656" class="Symbol">(</a><a id="10657" href="L-Sharp.Correctness.html#10657" class="Bound">m&#39;</a> <a id="10660" class="Symbol">:</a> <a id="10662" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="10663" class="Symbol">)</a>
              <a id="10679" class="Symbol">→</a> <a id="10681" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="10717" href="L-Sharp.Correctness.html#10616" class="Bound">q</a> <a id="10719" href="L-Sharp.Correctness.html#10637" class="Bound">ℳ</a>
              <a id="10735" class="Symbol">→</a> <a id="10737" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="10754" href="L-Sharp.Correctness.html#10616" class="Bound">q</a> <a id="10756" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10758" href="L-Sharp.Correctness.html#10657" class="Bound">m&#39;</a>
              <a id="10775" class="Symbol">→</a> <a id="10777" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10781" class="Symbol">(</a><a id="10782" href="L-Sharp.State.html#2379" class="Function">Semantic-State.n</a> <a id="10799" href="L-Sharp.Correctness.html#10616" class="Bound">q</a><a id="10800" class="Symbol">)</a> <a id="10802" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10804" href="Mealy.html#4836" class="Field">Mealy-Machine.n</a> <a id="10820" href="L-Sharp.Correctness.html#10637" class="Bound">ℳ</a>
              <a id="10836" class="Symbol">→</a> <a id="10838" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="10859" href="L-Sharp.Correctness.html#10616" class="Bound">q</a> <a id="10861" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10867" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10873" class="Symbol">(</a><a id="10874" class="Number">2</a> <a id="10876" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10878" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="10895" href="L-Sharp.Correctness.html#10616" class="Bound">q</a><a id="10896" class="Symbol">)</a> <a id="10898" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
                <a id="10916" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10918" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="10924" class="Symbol">(</a><a id="10925" href="L-Sharp.Correctness.html#10637" class="Bound">ℳ</a> <a id="10927" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10929" href="L-Sharp.Correctness.html#10657" class="Bound">m&#39;</a><a id="10931" class="Symbol">)</a>
<a id="10933" href="L-Sharp.Correctness.html#10597" class="Function">L#-in-time-CE</a> <a id="10947" href="L-Sharp.Correctness.html#10947" class="Bound">q</a> <a id="10949" href="L-Sharp.Correctness.html#10949" class="Bound">ℳ</a> <a id="10951" href="L-Sharp.Correctness.html#10951" class="Bound">m&#39;</a> <a id="10954" href="L-Sharp.Correctness.html#10954" class="Bound">match</a> <a id="10960" href="L-Sharp.Correctness.html#10960" class="Bound">m≤m&#39;</a> <a id="10965" href="L-Sharp.Correctness.html#10965" class="Bound">sn≤N</a> <a id="10970" class="Symbol">=</a> <a id="10972" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10976" class="Symbol">(</a><a id="10977" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="10987" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10993" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10995" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10999" href="L-Sharp.Correctness.html#11346" class="Function">lg</a>
      <a id="11008" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11011" href="L-Sharp.Correctness.html#9962" class="Function">rearrange</a> <a id="11021" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11023" href="L-Sharp.Correctness.html#11351" class="Function">B*</a> <a id="11026" href="L-Sharp.Correctness.html#11354" class="Function">C*</a> <a id="11029" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11032" href="L-Sharp.Correctness.html#11346" class="Function">lg</a> <a id="11035" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="11041" class="Symbol">(</a><a id="11042" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11044" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11046" class="Number">1</a><a id="11047" class="Symbol">)</a> <a id="11049" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11051" class="Symbol">(</a><a id="11052" href="L-Sharp.Correctness.html#11351" class="Function">B*</a> <a id="11055" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11057" class="Symbol">(</a><a id="11058" href="L-Sharp.Correctness.html#11354" class="Function">C*</a> <a id="11061" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11063" class="Symbol">((</a><a id="11065" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11068" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11070" href="L-Sharp.Correctness.html#11346" class="Function">lg</a><a id="11072" class="Symbol">)</a> <a id="11074" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11076" class="Number">0</a><a id="11077" class="Symbol">)))</a>
      <a id="11087" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11090" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="11099" href="L-Sharp.Correctness.html#11536" class="Function">A+1≤</a> <a id="11104" class="Symbol">(</a><a id="11105" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="11114" href="L-Sharp.Correctness.html#7957" class="Function">B≤</a> <a id="11117" class="Symbol">(</a><a id="11118" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="11127" href="L-Sharp.Correctness.html#8454" class="Function">C≤</a> <a id="11130" class="Symbol">(</a><a id="11131" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="11140" href="L-Sharp.Correctness.html#11779" class="Function">D+lg≤</a> <a id="11146" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="11149" class="Symbol">)))</a> <a id="11153" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="11159" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="11169" class="Symbol">(</a><a id="11170" class="Number">1</a> <a id="11172" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11174" href="Mealy.html#4836" class="Function">M.n</a><a id="11177" class="Symbol">)</a> <a id="11179" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11181" class="Symbol">(</a><a id="11182" href="Mealy.html#4836" class="Function">M.n</a> <a id="11186" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11188" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="11190" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11192" class="Symbol">(</a><a id="11193" href="Mealy.html#4836" class="Function">M.n</a> <a id="11197" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11199" class="Symbol">(</a><a id="11200" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="11202" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11204" href="Mealy.html#4836" class="Function">M.n</a><a id="11207" class="Symbol">)</a> <a id="11209" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11211" class="Symbol">(</a><a id="11212" href="Mealy.html#4836" class="Function">M.n</a> <a id="11216" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11218" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="11224" class="Symbol">(</a><a id="11225" class="Number">2</a> <a id="11227" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11229" href="L-Sharp.Correctness.html#10951" class="Bound">m&#39;</a><a id="11231" class="Symbol">)</a> <a id="11233" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="11235" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11237" class="Number">0</a><a id="11238" class="Symbol">)))</a> <a id="11242" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="11243" class="Symbol">)</a>
  <a id="11247" class="Keyword">where</a>
    <a id="11257" class="Keyword">open</a> <a id="11262" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
    <a id="11278" class="Keyword">open</a> <a id="11283" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="11298" href="L-Sharp.Correctness.html#10947" class="Bound">q</a>
    <a id="11304" class="Keyword">open</a> <a id="11309" href="L-Sharp.Correctness.html#7384" class="Module">In-Time-Parts</a> <a id="11323" href="L-Sharp.Correctness.html#10947" class="Bound">q</a> <a id="11325" href="L-Sharp.Correctness.html#10949" class="Bound">ℳ</a> <a id="11327" href="L-Sharp.Correctness.html#10951" class="Bound">m&#39;</a> <a id="11330" href="L-Sharp.Correctness.html#10954" class="Bound">match</a> <a id="11336" href="L-Sharp.Correctness.html#10960" class="Bound">m≤m&#39;</a>

    <a id="11346" href="L-Sharp.Correctness.html#11346" class="Function">lg</a> <a id="11349" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11351" href="L-Sharp.Correctness.html#11351" class="Function">B*</a> <a id="11354" href="L-Sharp.Correctness.html#11354" class="Function">C*</a> <a id="11357" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11360" class="Symbol">:</a> <a id="11362" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="11368" href="L-Sharp.Correctness.html#11346" class="Function">lg</a> <a id="11371" class="Symbol">=</a> <a id="11373" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="11379" class="Symbol">(</a><a id="11380" class="Number">2</a> <a id="11382" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11384" href="L-Sharp.State.html#2302" class="Function">m</a><a id="11385" class="Symbol">)</a> <a id="11387" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="11393" href="L-Sharp.Correctness.html#11349" class="Function">A</a>  <a id="11396" class="Symbol">=</a> <a id="11398" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="11408" class="Symbol">(</a><a id="11409" class="Number">1</a> <a id="11411" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11413" href="L-Sharp.State.html#2379" class="Function">n</a><a id="11414" class="Symbol">)</a>
    <a id="11420" href="L-Sharp.Correctness.html#11351" class="Function">B*</a> <a id="11423" class="Symbol">=</a> <a id="11425" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="11431" class="Symbol">(⦇</a> <a id="11434" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="11445" class="Symbol">⦇</a> <a id="11447" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="11451" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="11454" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="11457" class="Symbol">⦈</a> <a id="11459" class="Symbol">⦈)</a>
    <a id="11466" href="L-Sharp.Correctness.html#11354" class="Function">C*</a> <a id="11469" class="Symbol">=</a> <a id="11471" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="11477" class="Symbol">(⦇</a> <a id="11480" class="Symbol">(</a><a id="11481" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="11483" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="11485" class="Symbol">)</a> <a id="11487" class="Symbol">⦇</a> <a id="11489" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="11498" class="Symbol">⦇</a> <a id="11500" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="11502" href="L-Sharp.Correctness.html#7704" class="Function">LE</a> <a id="11505" href="L-Sharp.Correctness.html#7753" class="Function">ys</a> <a id="11508" class="Symbol">⦈</a> <a id="11510" class="Symbol">⦈</a> <a id="11512" class="Symbol">⦈)</a>
    <a id="11519" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11522" class="Symbol">=</a> <a id="11524" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="11526" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11528" href="L-Sharp.Correctness.html#11346" class="Function">lg</a>

    <a id="11536" href="L-Sharp.Correctness.html#11536" class="Function">A+1≤</a> <a id="11541" class="Symbol">:</a> <a id="11543" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11545" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11547" class="Number">1</a> <a id="11549" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11551" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="11561" class="Symbol">(</a><a id="11562" class="Number">1</a> <a id="11564" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11566" href="Mealy.html#4836" class="Function">M.n</a><a id="11569" class="Symbol">)</a>
    <a id="11575" href="L-Sharp.Correctness.html#11536" class="Function">A+1≤</a> <a id="11580" class="Symbol">=</a> <a id="11582" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="11594" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11596" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11598" class="Number">1</a>               <a id="11614" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11617" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="11627" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11629" class="Symbol">(</a><a id="11630" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11634" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="11637" class="Symbol">)</a> <a id="11639" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="11647" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11649" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11651" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11655" href="L-Sharp.State.html#2379" class="Function">n</a>           <a id="11667" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11670" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="11677" href="L-Sharp.Correctness.html#11349" class="Function">A</a> <a id="11679" class="Symbol">(</a><a id="11680" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11684" href="L-Sharp.State.html#2379" class="Function">n</a><a id="11685" class="Symbol">)</a> <a id="11687" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="11695" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="11705" class="Symbol">(</a><a id="11706" class="Number">2</a> <a id="11708" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11710" href="L-Sharp.State.html#2379" class="Function">n</a><a id="11711" class="Symbol">)</a>   <a id="11715" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11718" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="11733" class="Symbol">(</a><a id="11734" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="11738" href="L-Sharp.Correctness.html#10965" class="Bound">sn≤N</a><a id="11742" class="Symbol">)</a> <a id="11744" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="11752" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="11762" class="Symbol">(</a><a id="11763" class="Number">1</a> <a id="11765" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11767" href="Mealy.html#4836" class="Function">M.n</a><a id="11770" class="Symbol">)</a> <a id="11772" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="11779" href="L-Sharp.Correctness.html#11779" class="Function">D+lg≤</a> <a id="11785" class="Symbol">:</a> <a id="11787" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11790" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11792" href="L-Sharp.Correctness.html#11346" class="Function">lg</a> <a id="11795" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11797" href="Mealy.html#4836" class="Function">M.n</a> <a id="11801" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11803" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="11809" class="Symbol">(</a><a id="11810" class="Number">2</a> <a id="11812" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11814" href="L-Sharp.Correctness.html#10951" class="Bound">m&#39;</a><a id="11816" class="Symbol">)</a> <a id="11818" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="11824" href="L-Sharp.Correctness.html#11779" class="Function">D+lg≤</a> <a id="11830" class="Symbol">=</a> <a id="11832" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="11844" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11847" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11849" href="L-Sharp.Correctness.html#11346" class="Function">lg</a>                <a id="11867" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11870" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="11877" href="L-Sharp.Correctness.html#11357" class="Function">D*</a> <a id="11880" href="L-Sharp.Correctness.html#11346" class="Function">lg</a> <a id="11883" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="11891" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11895" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="11897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11899" href="L-Sharp.Correctness.html#11346" class="Function">lg</a>             <a id="11914" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11917" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="11926" href="L-Sharp.Correctness.html#10965" class="Bound">sn≤N</a> <a id="11931" class="Symbol">(</a><a id="11932" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="11946" class="Symbol">(</a><a id="11947" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="11957" class="Number">2</a> <a id="11959" href="L-Sharp.Correctness.html#10960" class="Bound">m≤m&#39;</a><a id="11963" class="Symbol">))</a> <a id="11966" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="11974" href="Mealy.html#4836" class="Function">M.n</a> <a id="11978" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11980" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="11986" class="Symbol">(</a><a id="11987" class="Number">2</a> <a id="11989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11991" href="L-Sharp.Correctness.html#10951" class="Bound">m&#39;</a><a id="11993" class="Symbol">)</a> <a id="11995" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="11997" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="12000" class="Comment">-- Corollary: in every (main-loop) state of the algorithm, the number of</a>
<a id="12073" class="Comment">-- observations — and hence the number of output queries performed so</a>
<a id="12143" class="Comment">-- far — stays below the bound, as long as some Mealy machine is still</a>
<a id="12214" class="Comment">-- consistent with all observations.</a>
<a id="L#-queries-in-time"></a><a id="12251" href="L-Sharp.Correctness.html#12251" class="Function">L#-queries-in-time</a> <a id="12270" class="Symbol">:</a> <a id="12272" class="Symbol">∀</a> <a id="12274" class="Symbol">(</a><a id="12275" href="L-Sharp.Correctness.html#12275" class="Bound">q</a> <a id="12277" class="Symbol">:</a> <a id="12279" href="L-Sharp.State.html#7285" class="Record">Timed-State</a><a id="12290" class="Symbol">)</a> <a id="12292" href="L-Sharp.Correctness.html#12292" class="Bound">ℳm</a>
                   <a id="12314" class="Symbol">→</a> <a id="12316" href="L-Sharp.State.html#5792" class="Function">Timed-State.allows</a> <a id="12335" href="L-Sharp.Correctness.html#12275" class="Bound">q</a> <a id="12337" href="L-Sharp.Correctness.html#12292" class="Bound">ℳm</a>
                   <a id="12359" class="Symbol">→</a> <a id="12361" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12370" class="Symbol">(</a><a id="12371" href="L-Sharp.Observations.html#2268" class="Function">Timed-State.observations</a> <a id="12396" href="L-Sharp.Correctness.html#12275" class="Bound">q</a><a id="12397" class="Symbol">)</a> <a id="12399" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="12401" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="12407" href="L-Sharp.Correctness.html#12292" class="Bound">ℳm</a>
<a id="12410" href="L-Sharp.Correctness.html#12251" class="Function">L#-queries-in-time</a> <a id="12429" href="L-Sharp.Correctness.html#12429" class="Bound">q</a> <a id="12431" href="L-Sharp.Correctness.html#12431" class="Bound">ℳm</a> <a id="12434" href="L-Sharp.Correctness.html#12434" class="Bound">allowed</a> <a id="12442" class="Symbol">=</a>
  <a id="12446" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="12456" class="Symbol">(</a><a id="12457" href="L-Sharp.State.html#7410" class="Field">Timed-State.in-time</a> <a id="12477" href="L-Sharp.Correctness.html#12429" class="Bound">q</a><a id="12478" class="Symbol">)</a>
            <a id="12492" class="Symbol">(</a><a id="12493" href="L-Sharp.Correctness.html#9491" class="Function">L#-in-time</a> <a id="12504" class="Symbol">(</a><a id="12505" href="L-Sharp.State.html#7321" class="Field">Timed-State.semantic-state</a> <a id="12532" href="L-Sharp.Correctness.html#12429" class="Bound">q</a><a id="12533" class="Symbol">)</a> <a id="12535" href="L-Sharp.Correctness.html#12431" class="Bound">ℳm</a> <a id="12538" href="L-Sharp.Correctness.html#12434" class="Bound">allowed</a><a id="12545" class="Symbol">)</a></pre></body></html>


==> anc/html/L-Sharp.Extend.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Extend (L-Sharp.Extend)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Extend</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- created by claude</a>
<a id="45" class="Comment">--</a>
<a id="48" class="Comment">-- Extending the observations of a Semantic-State by one more trace</a>
<a id="116" class="Comment">-- (the result of a single output query):</a>
<a id="158" class="Comment">--   * apartness, definedness of outputs, and the basis invariants are</a>
<a id="229" class="Comment">--     preserved (so we again obtain a Semantic-State);</a>
<a id="285" class="Comment">--   * `ticks` cannot decrease;</a>
<a id="317" class="Comment">--   * if the query defines a new frontier output (Rule R2) or removes a</a>
<a id="390" class="Comment">--     candidate from some frontier list δ b i (Rules R3/R4), `ticks`</a>
<a id="460" class="Comment">--     increases strictly.</a>
<a id="487" class="Keyword">open</a> <a id="492" class="Keyword">import</a> <a id="499" href="Level.html" class="Module">Level</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Level.html#521" class="Function">0ℓ</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="569" class="Keyword">hiding</a> <a id="576" class="Symbol">(</a><a id="577" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="580" class="Symbol">)</a>
<a id="582" class="Keyword">open</a> <a id="587" class="Keyword">import</a> <a id="594" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="613" class="Keyword">using</a> <a id="619" class="Symbol">(</a><a id="620" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="627" class="Symbol">;</a> <a id="629" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a><a id="642" class="Symbol">)</a>
<a id="644" class="Keyword">open</a> <a id="649" class="Keyword">import</a> <a id="656" href="Data.Product.html" class="Module">Data.Product</a> <a id="669" class="Keyword">hiding</a> <a id="676" class="Symbol">(</a><a id="677" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="682" class="Symbol">)</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="705" class="Keyword">hiding</a> <a id="712" class="Symbol">(</a><a id="713" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="716" class="Symbol">)</a>
<a id="718" class="Keyword">open</a> <a id="723" class="Keyword">import</a> <a id="730" href="Data.List.html" class="Module">Data.List</a> <a id="740" class="Symbol">as</a> <a id="743" class="Module">L</a>
<a id="745" class="Keyword">import</a> <a id="752" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="773" class="Symbol">as</a> <a id="776" class="Module">L</a>
<a id="778" class="Keyword">import</a> <a id="785" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="805" class="Symbol">as</a> <a id="808" class="Module">L</a>
<a id="810" class="Keyword">import</a> <a id="817" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="837" class="Symbol">as</a> <a id="840" class="Module">ℕ</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="863" class="Keyword">using</a> <a id="869" class="Symbol">(</a><a id="870" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="873" class="Symbol">)</a>
<a id="875" class="Keyword">import</a> <a id="882" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="891" class="Symbol">as</a> <a id="894" class="Module">V</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="927" class="Symbol">as</a> <a id="930" class="Module">L⁺</a> <a id="933" class="Keyword">using</a> <a id="939" class="Symbol">(</a><a id="940" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="945" class="Symbol">)</a>
<a id="947" class="Keyword">open</a> <a id="952" class="Keyword">import</a> <a id="959" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="982" class="Symbol">;</a> <a id="984" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="988" class="Symbol">;</a> <a id="990" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="997" class="Symbol">;</a> <a id="999" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="1006" class="Symbol">)</a>
<a id="1008" class="Keyword">open</a> <a id="1013" class="Keyword">import</a> <a id="1020" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="1031" class="Keyword">using</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Data.Empty.html#914" class="Function">⊥</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="1047" class="Symbol">)</a>
<a id="1049" class="Keyword">open</a> <a id="1054" class="Keyword">import</a> <a id="1061" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="1096" class="Keyword">open</a> <a id="1101" class="Keyword">import</a> <a id="1108" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="1154" class="Keyword">using</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a><a id="1181" class="Symbol">)</a>
<a id="1183" class="Keyword">open</a> <a id="1188" class="Keyword">import</a> <a id="1195" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1224" class="Keyword">using</a> <a id="1230" class="Symbol">(</a><a id="1231" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1235" class="Symbol">;</a> <a id="1237" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1242" class="Symbol">)</a>
<a id="1244" class="Keyword">open</a> <a id="1249" class="Keyword">import</a> <a id="1256" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="1290" class="Symbol">as</a> <a id="1293" class="Module">AllPairs</a> <a id="1302" class="Keyword">using</a> <a id="1308" class="Symbol">(</a><a id="1309" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="1317" class="Symbol">)</a>
<a id="1319" class="Keyword">open</a> <a id="1324" class="Keyword">import</a> <a id="1331" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="1350" class="Keyword">using</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="1371" class="Symbol">)</a>
<a id="1373" class="Keyword">open</a> <a id="1378" class="Keyword">import</a> <a id="1385" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1401" class="Keyword">using</a> <a id="1407" class="Symbol">(</a><a id="1408" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1425" class="Symbol">)</a>
<a id="1427" class="Keyword">open</a> <a id="1432" class="Keyword">import</a> <a id="1439" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1477" class="Keyword">open</a> <a id="1482" class="Keyword">import</a> <a id="1489" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1506" class="Keyword">using</a> <a id="1512" class="Symbol">(</a><a id="1513" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1516" class="Symbol">;</a> <a id="1518" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1520" class="Symbol">;</a> <a id="1522" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1524" class="Symbol">)</a>
<a id="1526" class="Keyword">open</a> <a id="1531" class="Keyword">import</a> <a id="1538" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1553" class="Keyword">using</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1564" class="Symbol">;</a> <a id="1566" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1575" class="Symbol">)</a>
<a id="1577" class="Keyword">open</a> <a id="1582" class="Keyword">import</a> <a id="1589" href="Function.Base.html" class="Module">Function.Base</a> <a id="1603" class="Keyword">using</a> <a id="1609" class="Symbol">(</a><a id="1610" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1618" class="Symbol">)</a>
<a id="1620" class="Keyword">open</a> <a id="1625" class="Keyword">import</a> <a id="1632" href="Finite.html" class="Module">Finite</a>
<a id="1639" class="Keyword">open</a> <a id="1644" class="Keyword">import</a> <a id="1651" href="Dec2.html" class="Module">Dec2</a>
<a id="1656" class="Keyword">open</a> <a id="1661" class="Keyword">import</a> <a id="1668" href="CartesianSum.html" class="Module">CartesianSum</a>

<a id="1682" class="Keyword">module</a> <a id="1689" href="L-Sharp.Extend.html" class="Module">L-Sharp.Extend</a> <a id="1704" class="Symbol">(</a><a id="1705" href="L-Sharp.Extend.html#1705" class="Bound">I</a> <a id="1707" href="L-Sharp.Extend.html#1707" class="Bound">O</a> <a id="1709" class="Symbol">:</a> <a id="1711" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1714" class="Symbol">)</a>
                      <a id="1738" class="Symbol">(</a><a id="1739" href="L-Sharp.Extend.html#1739" class="Bound Operator">_≟_</a>  <a id="1744" class="Symbol">:</a> <a id="1746" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1764" href="L-Sharp.Extend.html#1705" class="Bound">I</a><a id="1765" class="Symbol">)</a>
                      <a id="1789" class="Symbol">(</a><a id="1790" href="L-Sharp.Extend.html#1790" class="Bound Operator">_≟o_</a> <a id="1795" class="Symbol">:</a> <a id="1797" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1815" href="L-Sharp.Extend.html#1707" class="Bound">O</a><a id="1816" class="Symbol">)</a>
                      <a id="1840" class="Symbol">(</a><a id="1841" href="L-Sharp.Extend.html#1841" class="Bound">fin-I</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1860" href="L-Sharp.Extend.html#1705" class="Bound">I</a><a id="1861" class="Symbol">)</a>
                      <a id="1885" class="Keyword">where</a>
<a id="1891" class="Keyword">open</a> <a id="1896" class="Keyword">import</a> <a id="1903" href="Mealy.html" class="Module">Mealy</a> <a id="1909" href="L-Sharp.Extend.html#1705" class="Bound">I</a> <a id="1911" href="L-Sharp.Extend.html#1707" class="Bound">O</a>
<a id="1913" class="Keyword">open</a> <a id="1918" class="Keyword">import</a> <a id="1925" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="1939" href="L-Sharp.Extend.html#1705" class="Bound">I</a> <a id="1941" href="L-Sharp.Extend.html#1707" class="Bound">O</a> <a id="1943" href="L-Sharp.Extend.html#1739" class="Bound Operator">_≟_</a> <a id="1947" href="L-Sharp.Extend.html#1790" class="Bound Operator">_≟o_</a> <a id="1952" href="L-Sharp.Extend.html#1841" class="Bound">fin-I</a>
<a id="1958" class="Keyword">open</a> <a id="1963" class="Keyword">import</a> <a id="1970" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="1991" href="L-Sharp.Extend.html#1705" class="Bound">I</a> <a id="1993" href="L-Sharp.Extend.html#1707" class="Bound">O</a> <a id="1995" href="L-Sharp.Extend.html#1739" class="Bound Operator">_≟_</a> <a id="1999" href="L-Sharp.Extend.html#1790" class="Bound Operator">_≟o_</a>
<a id="2004" class="Keyword">open</a> <a id="2009" class="Keyword">import</a> <a id="2016" href="L-Sharp.Observations-Aux.html" class="Module">L-Sharp.Observations-Aux</a> <a id="2041" href="L-Sharp.Extend.html#1705" class="Bound">I</a> <a id="2043" href="L-Sharp.Extend.html#1707" class="Bound">O</a> <a id="2045" href="L-Sharp.Extend.html#1739" class="Bound Operator">_≟_</a> <a id="2049" href="L-Sharp.Extend.html#1790" class="Bound Operator">_≟o_</a> <a id="2054" class="Keyword">using</a> <a id="2060" class="Symbol">(</a><a id="2061" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a><a id="2079" class="Symbol">;</a> <a id="2081" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a><a id="2091" class="Symbol">)</a>

<a id="2094" class="Keyword">open</a> <a id="2099" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Data.List.Effectful.html#1361" class="Function">L.applicative</a> <a id="2129" class="Symbol">{</a><a id="2130" href="Level.html#521" class="Function">0ℓ</a><a id="2132" class="Symbol">})</a> <a id="2135" class="Keyword">using</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Effect.Applicative.html#1145" class="Field">pure</a><a id="2146" class="Symbol">;</a> <a id="2148" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a><a id="2153" class="Symbol">)</a>

<a id="2156" class="Comment">------------------------------------------------------------------------</a>
<a id="2229" class="Comment">-- generic filter lemmas</a>

<a id="2255" class="Keyword">module</a> <a id="2262" href="L-Sharp.Extend.html#2262" class="Module">_</a> <a id="2264" class="Symbol">{</a><a id="2265" href="L-Sharp.Extend.html#2265" class="Bound">A</a> <a id="2267" class="Symbol">:</a> <a id="2269" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2272" class="Symbol">}</a> <a id="2274" class="Symbol">{</a><a id="2275" href="L-Sharp.Extend.html#2275" class="Bound">p</a> <a id="2277" href="L-Sharp.Extend.html#2277" class="Bound">q</a> <a id="2279" class="Symbol">:</a> <a id="2281" href="Agda.Primitive.html#742" class="Postulate">Level.Level</a><a id="2292" class="Symbol">}</a> <a id="2294" class="Symbol">{</a><a id="2295" href="L-Sharp.Extend.html#2295" class="Bound">P</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2304" href="L-Sharp.Extend.html#2265" class="Bound">A</a> <a id="2306" href="L-Sharp.Extend.html#2275" class="Bound">p</a><a id="2307" class="Symbol">}</a> <a id="2309" class="Symbol">{</a><a id="2310" href="L-Sharp.Extend.html#2310" class="Bound">Q</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2319" href="L-Sharp.Extend.html#2265" class="Bound">A</a> <a id="2321" href="L-Sharp.Extend.html#2277" class="Bound">q</a><a id="2322" class="Symbol">}</a>
         <a id="2333" class="Symbol">(</a><a id="2334" href="L-Sharp.Extend.html#2334" class="Bound">P?</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2349" href="L-Sharp.Extend.html#2295" class="Bound">P</a><a id="2350" class="Symbol">)</a> <a id="2352" class="Symbol">(</a><a id="2353" href="L-Sharp.Extend.html#2353" class="Bound">Q?</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2368" href="L-Sharp.Extend.html#2310" class="Bound">Q</a><a id="2369" class="Symbol">)</a>
         <a id="2380" class="Symbol">(</a><a id="2381" href="L-Sharp.Extend.html#2381" class="Bound">imp</a> <a id="2385" class="Symbol">:</a> <a id="2387" class="Symbol">∀</a> <a id="2389" href="L-Sharp.Extend.html#2389" class="Bound">z</a> <a id="2391" class="Symbol">→</a> <a id="2393" href="L-Sharp.Extend.html#2310" class="Bound">Q</a> <a id="2395" href="L-Sharp.Extend.html#2389" class="Bound">z</a> <a id="2397" class="Symbol">→</a> <a id="2399" href="L-Sharp.Extend.html#2295" class="Bound">P</a> <a id="2401" href="L-Sharp.Extend.html#2389" class="Bound">z</a><a id="2402" class="Symbol">)</a> <a id="2404" class="Keyword">where</a>

  <a id="2413" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="2431" class="Symbol">:</a> <a id="2433" class="Symbol">(</a><a id="2434" href="L-Sharp.Extend.html#2434" class="Bound">zs</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2444" href="L-Sharp.Extend.html#2265" class="Bound">A</a><a id="2445" class="Symbol">)</a>
                    <a id="2467" class="Symbol">→</a> <a id="2469" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Data.List.Base.html#10389" class="Function">L.filter</a> <a id="2488" href="L-Sharp.Extend.html#2353" class="Bound">Q?</a> <a id="2491" href="L-Sharp.Extend.html#2434" class="Bound">zs</a><a id="2493" class="Symbol">)</a> <a id="2495" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2497" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Data.List.Base.html#10389" class="Function">L.filter</a> <a id="2516" href="L-Sharp.Extend.html#2334" class="Bound">P?</a> <a id="2519" href="L-Sharp.Extend.html#2434" class="Bound">zs</a><a id="2521" class="Symbol">)</a>
  <a id="2525" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="2543" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="2554" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="2572" class="Symbol">(</a><a id="2573" href="L-Sharp.Extend.html#2573" class="Bound">z</a> <a id="2575" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2577" href="L-Sharp.Extend.html#2577" class="Bound">zs</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Keyword">with</a> <a id="2586" href="L-Sharp.Extend.html#2353" class="Bound">Q?</a> <a id="2589" href="L-Sharp.Extend.html#2573" class="Bound">z</a> <a id="2591" class="Symbol">|</a> <a id="2593" href="L-Sharp.Extend.html#2334" class="Bound">P?</a> <a id="2596" href="L-Sharp.Extend.html#2573" class="Bound">z</a>
  <a id="2600" class="Symbol">...</a> <a id="2604" class="Symbol">|</a> <a id="2606" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2610" href="L-Sharp.Extend.html#2610" class="Bound">qz</a> <a id="2613" class="Symbol">|</a> <a id="2615" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2619" href="L-Sharp.Extend.html#2619" class="Bound">pz</a> <a id="2622" class="Symbol">=</a> <a id="2624" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2628" class="Symbol">(</a><a id="2629" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="2647" class="Bound">zs</a><a id="2649" class="Symbol">)</a>
  <a id="2653" class="Symbol">...</a> <a id="2657" class="Symbol">|</a> <a id="2659" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2663" href="L-Sharp.Extend.html#2663" class="Bound">qz</a> <a id="2666" class="Symbol">|</a> <a id="2668" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2671" href="L-Sharp.Extend.html#2671" class="Bound">¬pz</a> <a id="2675" class="Symbol">=</a> <a id="2677" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="2684" class="Symbol">(</a><a id="2685" href="L-Sharp.Extend.html#2671" class="Bound">¬pz</a> <a id="2689" class="Symbol">(</a><a id="2690" href="L-Sharp.Extend.html#2381" class="Bound">imp</a> <a id="2694" class="Bound">z</a> <a id="2696" href="L-Sharp.Extend.html#2663" class="Bound">qz</a><a id="2698" class="Symbol">))</a>
  <a id="2703" class="Symbol">...</a> <a id="2707" class="Symbol">|</a> <a id="2709" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2712" class="Symbol">_</a>   <a id="2716" class="Symbol">|</a> <a id="2718" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2722" class="Symbol">_</a>  <a id="2725" class="Symbol">=</a> <a id="2727" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="2735" class="Symbol">(</a><a id="2736" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="2754" class="Bound">zs</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="2765" class="Symbol">_)</a>
  <a id="2770" class="Symbol">...</a> <a id="2774" class="Symbol">|</a> <a id="2776" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2779" class="Symbol">_</a>   <a id="2783" class="Symbol">|</a> <a id="2785" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2788" class="Symbol">_</a>   <a id="2792" class="Symbol">=</a> <a id="2794" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="2812" class="Bound">zs</a>

  <a id="2818" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a> <a id="2843" class="Symbol">:</a> <a id="2845" class="Symbol">(</a><a id="2846" href="L-Sharp.Extend.html#2846" class="Bound">zs</a> <a id="2849" class="Symbol">:</a> <a id="2851" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2856" href="L-Sharp.Extend.html#2265" class="Bound">A</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">{</a><a id="2860" href="L-Sharp.Extend.html#2860" class="Bound">t</a> <a id="2862" class="Symbol">:</a> <a id="2864" href="L-Sharp.Extend.html#2265" class="Bound">A</a><a id="2865" class="Symbol">}</a>
                           <a id="2894" class="Symbol">→</a> <a id="2896" href="L-Sharp.Extend.html#2860" class="Bound">t</a> <a id="2898" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2900" href="L-Sharp.Extend.html#2846" class="Bound">zs</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="L-Sharp.Extend.html#2295" class="Bound">P</a> <a id="2907" href="L-Sharp.Extend.html#2860" class="Bound">t</a> <a id="2909" class="Symbol">→</a> <a id="2911" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2913" href="L-Sharp.Extend.html#2310" class="Bound">Q</a> <a id="2915" href="L-Sharp.Extend.html#2860" class="Bound">t</a>
                           <a id="2944" class="Symbol">→</a> <a id="2946" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Data.List.Base.html#10389" class="Function">L.filter</a> <a id="2965" href="L-Sharp.Extend.html#2353" class="Bound">Q?</a> <a id="2968" href="L-Sharp.Extend.html#2846" class="Bound">zs</a><a id="2970" class="Symbol">)</a> <a id="2972" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2974" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2983" class="Symbol">(</a><a id="2984" href="Data.List.Base.html#10389" class="Function">L.filter</a> <a id="2993" href="L-Sharp.Extend.html#2334" class="Bound">P?</a> <a id="2996" href="L-Sharp.Extend.html#2846" class="Bound">zs</a><a id="2998" class="Symbol">)</a>
  <a id="3002" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a> <a id="3027" class="Symbol">(</a><a id="3028" href="L-Sharp.Extend.html#3028" class="Bound">z</a> <a id="3030" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3032" href="L-Sharp.Extend.html#3032" class="Bound">zs</a><a id="3034" class="Symbol">)</a> <a id="3036" class="Symbol">(</a><a id="3037" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3042" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3046" class="Symbol">)</a> <a id="3048" href="L-Sharp.Extend.html#3048" class="Bound">pt</a> <a id="3051" href="L-Sharp.Extend.html#3051" class="Bound">¬qt</a> <a id="3055" class="Keyword">with</a> <a id="3060" href="L-Sharp.Extend.html#2353" class="Bound">Q?</a> <a id="3063" href="L-Sharp.Extend.html#3028" class="Bound">z</a> <a id="3065" class="Symbol">|</a> <a id="3067" href="L-Sharp.Extend.html#2334" class="Bound">P?</a> <a id="3070" href="L-Sharp.Extend.html#3028" class="Bound">z</a>
  <a id="3074" class="Symbol">...</a> <a id="3078" class="Symbol">|</a> <a id="3080" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3084" href="L-Sharp.Extend.html#3084" class="Bound">qz</a> <a id="3087" class="Symbol">|</a> <a id="3089" class="Symbol">_</a>      <a id="3096" class="Symbol">=</a> <a id="3098" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3105" class="Symbol">(</a><a id="3106" class="Bound">¬qt</a> <a id="3110" href="L-Sharp.Extend.html#3084" class="Bound">qz</a><a id="3112" class="Symbol">)</a>
  <a id="3116" class="Symbol">...</a> <a id="3120" class="Symbol">|</a> <a id="3122" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3125" class="Symbol">_</a>   <a id="3129" class="Symbol">|</a> <a id="3131" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3135" class="Symbol">_</a>  <a id="3138" class="Symbol">=</a> <a id="3140" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3144" class="Symbol">(</a><a id="3145" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a> <a id="3163" class="Bound">zs</a><a id="3165" class="Symbol">)</a>
  <a id="3169" class="Symbol">...</a> <a id="3173" class="Symbol">|</a> <a id="3175" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3178" class="Symbol">_</a>   <a id="3182" class="Symbol">|</a> <a id="3184" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3187" href="L-Sharp.Extend.html#3187" class="Bound">¬pz</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3200" class="Symbol">(</a><a id="3201" href="L-Sharp.Extend.html#3187" class="Bound">¬pz</a> <a id="3205" class="Bound">pt</a><a id="3207" class="Symbol">)</a>
  <a id="3211" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a> <a id="3236" class="Symbol">(</a><a id="3237" href="L-Sharp.Extend.html#3237" class="Bound">z</a> <a id="3239" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3241" href="L-Sharp.Extend.html#3241" class="Bound">zs</a><a id="3243" class="Symbol">)</a> <a id="3245" class="Symbol">(</a><a id="3246" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3252" href="L-Sharp.Extend.html#3252" class="Bound">t∈zs</a><a id="3256" class="Symbol">)</a> <a id="3258" href="L-Sharp.Extend.html#3258" class="Bound">pt</a> <a id="3261" href="L-Sharp.Extend.html#3261" class="Bound">¬qt</a> <a id="3265" class="Keyword">with</a> <a id="3270" href="L-Sharp.Extend.html#2353" class="Bound">Q?</a> <a id="3273" href="L-Sharp.Extend.html#3237" class="Bound">z</a> <a id="3275" class="Symbol">|</a> <a id="3277" href="L-Sharp.Extend.html#2334" class="Bound">P?</a> <a id="3280" href="L-Sharp.Extend.html#3237" class="Bound">z</a>
  <a id="3284" class="Symbol">...</a> <a id="3288" class="Symbol">|</a> <a id="3290" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3294" href="L-Sharp.Extend.html#3294" class="Bound">qz</a> <a id="3297" class="Symbol">|</a> <a id="3299" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3303" href="L-Sharp.Extend.html#3303" class="Bound">pz</a> <a id="3306" class="Symbol">=</a> <a id="3308" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3312" class="Symbol">(</a><a id="3313" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a> <a id="3338" class="Bound">zs</a> <a id="3341" class="Bound">t∈zs</a> <a id="3346" class="Bound">pt</a> <a id="3349" class="Bound">¬qt</a><a id="3352" class="Symbol">)</a>
  <a id="3356" class="Symbol">...</a> <a id="3360" class="Symbol">|</a> <a id="3362" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3366" href="L-Sharp.Extend.html#3366" class="Bound">qz</a> <a id="3369" class="Symbol">|</a> <a id="3371" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3374" href="L-Sharp.Extend.html#3374" class="Bound">¬pz</a> <a id="3378" class="Symbol">=</a> <a id="3380" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3387" class="Symbol">(</a><a id="3388" href="L-Sharp.Extend.html#3374" class="Bound">¬pz</a> <a id="3392" class="Symbol">(</a><a id="3393" href="L-Sharp.Extend.html#2381" class="Bound">imp</a> <a id="3397" class="Bound">z</a> <a id="3399" href="L-Sharp.Extend.html#3366" class="Bound">qz</a><a id="3401" class="Symbol">))</a>
  <a id="3406" class="Symbol">...</a> <a id="3410" class="Symbol">|</a> <a id="3412" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3415" class="Symbol">_</a>   <a id="3419" class="Symbol">|</a> <a id="3421" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3425" class="Symbol">_</a>  <a id="3428" class="Symbol">=</a> <a id="3430" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="3440" class="Symbol">(</a><a id="3441" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a> <a id="3466" class="Bound">zs</a> <a id="3469" class="Bound">t∈zs</a> <a id="3474" class="Bound">pt</a> <a id="3477" class="Bound">¬qt</a><a id="3480" class="Symbol">)</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="3489" class="Symbol">_)</a>
  <a id="3494" class="Symbol">...</a> <a id="3498" class="Symbol">|</a> <a id="3500" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3503" class="Symbol">_</a>   <a id="3507" class="Symbol">|</a> <a id="3509" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3512" class="Symbol">_</a>   <a id="3516" class="Symbol">=</a> <a id="3518" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a> <a id="3543" class="Bound">zs</a> <a id="3546" class="Bound">t∈zs</a> <a id="3551" class="Bound">pt</a> <a id="3554" class="Bound">¬qt</a>

<a id="3559" class="Comment">------------------------------------------------------------------------</a>
<a id="3632" class="Comment">-- extending the observations of a semantic state by one query result</a>

<a id="3703" class="Keyword">module</a> <a id="Extend-Observations"></a><a id="3710" href="L-Sharp.Extend.html#3710" class="Module">Extend-Observations</a>
    <a id="3734" class="Symbol">(</a><a id="3735" href="L-Sharp.Extend.html#3735" class="Bound">ss</a> <a id="3738" class="Symbol">:</a> <a id="3740" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="3754" class="Symbol">)</a>
    <a id="3760" class="Symbol">(</a><a id="3761" href="L-Sharp.Extend.html#3761" class="Bound">w⁺</a> <a id="3764" class="Symbol">:</a> <a id="3766" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3772" href="L-Sharp.Extend.html#1705" class="Bound">I</a><a id="3773" class="Symbol">)</a>
    <a id="3779" class="Symbol">(</a><a id="3780" href="L-Sharp.Extend.html#3780" class="Bound">op</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="L-Sharp.Extend.html#1707" class="Bound">O</a><a id="3786" class="Symbol">)</a>
    <a id="3792" class="Symbol">(</a><a id="3793" href="L-Sharp.Extend.html#3793" class="Bound">m₁</a> <a id="3796" class="Symbol">:</a> <a id="3798" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3799" class="Symbol">)</a>
    <a id="3805" class="Symbol">(</a><a id="3806" href="L-Sharp.Extend.html#3806" class="Bound">m≤m₁</a> <a id="3811" class="Symbol">:</a> <a id="3813" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="3830" href="L-Sharp.Extend.html#3735" class="Bound">ss</a> <a id="3833" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3835" href="L-Sharp.Extend.html#3793" class="Bound">m₁</a><a id="3837" class="Symbol">)</a>
  <a id="3841" class="Keyword">where</a>
  <a id="3849" class="Keyword">open</a> <a id="3854" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="3869" href="L-Sharp.Extend.html#3735" class="Bound">ss</a>

  <a id="3875" class="Comment">-- the new observation made by the query: the queried word together</a>
  <a id="3945" class="Comment">-- with the (last) output returned by the teacher</a>
  <a id="Extend-Observations.tr"></a><a id="3997" href="L-Sharp.Extend.html#3997" class="Function">tr</a> <a id="4000" class="Symbol">:</a> <a id="4002" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4008" href="L-Sharp.Extend.html#1705" class="Bound">I</a> <a id="4010" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4012" href="L-Sharp.Extend.html#1707" class="Bound">O</a>
  <a id="4016" href="L-Sharp.Extend.html#3997" class="Function">tr</a> <a id="4019" class="Symbol">=</a> <a id="4021" class="Symbol">(</a><a id="4022" href="L-Sharp.Extend.html#3761" class="Bound">w⁺</a> <a id="4025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4027" href="L-Sharp.Extend.html#3780" class="Bound">op</a><a id="4029" class="Symbol">)</a>

  <a id="Extend-Observations.𝒯₁"></a><a id="4034" href="L-Sharp.Extend.html#4034" class="Function">𝒯₁</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="L-Sharp.Observations.html#2119" class="Record">Observations</a>
  <a id="4054" href="L-Sharp.Extend.html#4034" class="Function">𝒯₁</a> <a id="4057" class="Symbol">=</a> <a id="4059" href="L-Sharp.Observations.html#2403" class="Function">extend&#39;</a> <a id="4067" href="L-Sharp.Extend.html#3761" class="Bound">w⁺</a> <a id="4070" href="L-Sharp.Extend.html#3780" class="Bound">op</a>

  <a id="4076" class="Comment">-- apartness is preserved by adding observations</a>
  <a id="Extend-Observations.#-ext"></a><a id="4127" href="L-Sharp.Extend.html#4127" class="Function">#-ext</a> <a id="4133" class="Symbol">:</a> <a id="4135" class="Symbol">∀</a> <a id="4137" class="Symbol">{</a><a id="4138" href="L-Sharp.Extend.html#4138" class="Bound">u</a> <a id="4140" href="L-Sharp.Extend.html#4140" class="Bound">v</a><a id="4141" class="Symbol">}</a> <a id="4143" class="Symbol">→</a> <a id="4145" href="L-Sharp.Extend.html#4138" class="Bound">u</a> <a id="4147" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="4149" href="L-Sharp.Extend.html#4140" class="Bound">v</a> <a id="4151" class="Symbol">→</a> <a id="4153" href="L-Sharp.Observations.html#3721" class="Function Operator">Observations._#_</a> <a id="4170" href="L-Sharp.Extend.html#4034" class="Function">𝒯₁</a> <a id="4173" href="L-Sharp.Extend.html#4138" class="Bound">u</a> <a id="4175" href="L-Sharp.Extend.html#4140" class="Bound">v</a>
  <a id="4179" href="L-Sharp.Extend.html#4127" class="Function">#-ext</a> <a id="4185" class="Symbol">{</a><a id="4186" href="L-Sharp.Extend.html#4186" class="Bound">u</a><a id="4187" class="Symbol">}</a> <a id="4189" class="Symbol">{</a><a id="4190" href="L-Sharp.Extend.html#4190" class="Bound">v</a><a id="4191" class="Symbol">}</a> <a id="4193" class="Symbol">(</a><a id="4194" href="L-Sharp.Extend.html#4194" class="Bound">w</a> <a id="4196" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4198" href="L-Sharp.Extend.html#4198" class="Bound">sep</a><a id="4201" class="Symbol">)</a> <a id="4203" class="Symbol">=</a>
    <a id="4209" href="L-Sharp.Extend.html#4194" class="Bound">w</a> <a id="4211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4213" href="L-Sharp.Observations.html#6097" class="Function">add-observation-⊢#</a> <a id="4232" class="Symbol">{</a><a id="4233" class="Argument">w</a> <a id="4235" class="Symbol">=</a> <a id="4237" href="L-Sharp.Extend.html#4194" class="Bound">w</a><a id="4238" class="Symbol">}</a> <a id="4240" class="Symbol">{</a><a id="4241" class="Argument">q</a> <a id="4243" class="Symbol">=</a> <a id="4245" href="L-Sharp.Extend.html#4186" class="Bound">u</a><a id="4246" class="Symbol">}</a> <a id="4248" class="Symbol">{</a><a id="4249" class="Argument">p</a> <a id="4251" class="Symbol">=</a> <a id="4253" href="L-Sharp.Extend.html#4190" class="Bound">v</a><a id="4254" class="Symbol">}</a> <a id="4256" href="L-Sharp.State.html#2144" class="Function">𝒯</a> <a id="4258" href="L-Sharp.Extend.html#3997" class="Function">tr</a> <a id="4261" href="L-Sharp.Extend.html#4198" class="Bound">sep</a>

  <a id="Extend-Observations.ss₁"></a><a id="4268" href="L-Sharp.Extend.html#4268" class="Function">ss₁</a> <a id="4272" class="Symbol">:</a> <a id="4274" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
  <a id="4291" href="L-Sharp.Extend.html#4268" class="Function">ss₁</a> <a id="4295" class="Symbol">=</a> <a id="4297" class="Keyword">record</a>
    <a id="4308" class="Symbol">{</a> <a id="4310" href="L-Sharp.State.html#3023" class="Field">raw-state</a> <a id="4320" class="Symbol">=</a> <a id="4322" class="Keyword">record</a> <a id="4329" class="Symbol">{</a> <a id="4331" href="L-Sharp.State.html#2144" class="Field">𝒯</a> <a id="4333" class="Symbol">=</a> <a id="4335" href="L-Sharp.Extend.html#4034" class="Function">𝒯₁</a> <a id="4338" class="Symbol">;</a> <a id="4340" href="L-Sharp.State.html#2215" class="Field">basis</a> <a id="4346" class="Symbol">=</a> <a id="4348" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="4354" class="Symbol">;</a> <a id="4356" href="L-Sharp.State.html#2302" class="Field">m</a> <a id="4358" class="Symbol">=</a> <a id="4360" href="L-Sharp.Extend.html#3793" class="Bound">m₁</a> <a id="4363" class="Symbol">}</a>
    <a id="4369" class="Symbol">;</a> <a id="4371" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a> <a id="4391" class="Symbol">=</a> <a id="4393" href="L-Sharp.State.html#3360" class="Function">basis-prefix-closed</a>
    <a id="4417" class="Symbol">;</a> <a id="4419" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a> <a id="4434" class="Symbol">=</a> <a id="4436" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">AllPairs.map</a> <a id="4449" class="Symbol">(λ</a> <a id="4452" class="Symbol">{</a><a id="4453" href="L-Sharp.Extend.html#4453" class="Bound">u</a><a id="4454" class="Symbol">}</a> <a id="4456" class="Symbol">{</a><a id="4457" href="L-Sharp.Extend.html#4457" class="Bound">v</a><a id="4458" class="Symbol">}</a> <a id="4460" href="L-Sharp.Extend.html#4460" class="Bound">u#v</a> <a id="4464" class="Symbol">→</a> <a id="4466" href="L-Sharp.Extend.html#4127" class="Function">#-ext</a> <a id="4472" class="Symbol">{</a><a id="4473" href="L-Sharp.Extend.html#4453" class="Bound">u</a><a id="4474" class="Symbol">}</a> <a id="4476" class="Symbol">{</a><a id="4477" href="L-Sharp.Extend.html#4457" class="Bound">v</a><a id="4478" class="Symbol">}</a> <a id="4480" href="L-Sharp.Extend.html#4460" class="Bound">u#v</a><a id="4483" class="Symbol">)</a> <a id="4485" href="L-Sharp.State.html#3405" class="Function">basis-distinct</a>
    <a id="4504" class="Symbol">}</a>
  <a id="4508" class="Keyword">module</a> <a id="Extend-Observations.S₁"></a><a id="4515" href="L-Sharp.Extend.html#4515" class="Module">S₁</a> <a id="4518" class="Symbol">=</a> <a id="4520" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="4535" href="L-Sharp.Extend.html#4268" class="Function">ss₁</a>

  <a id="4542" class="Comment">-- defined outputs keep their value</a>
  <a id="Extend-Observations.⟦⟧-ext"></a><a id="4580" href="L-Sharp.Extend.html#4580" class="Function">⟦⟧-ext</a> <a id="4587" class="Symbol">:</a> <a id="4589" class="Symbol">∀</a> <a id="4591" class="Symbol">(</a><a id="4592" href="L-Sharp.Extend.html#4592" class="Bound">u</a> <a id="4594" class="Symbol">:</a> <a id="4596" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4602" href="L-Sharp.Extend.html#1705" class="Bound">I</a><a id="4603" class="Symbol">)</a> <a id="4605" class="Symbol">{</a><a id="4606" href="L-Sharp.Extend.html#4606" class="Bound">v</a> <a id="4608" class="Symbol">:</a> <a id="4610" href="L-Sharp.Extend.html#1707" class="Bound">O</a><a id="4611" class="Symbol">}</a> <a id="4613" class="Symbol">→</a> <a id="4615" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4617" href="L-Sharp.Extend.html#4592" class="Bound">u</a> <a id="4619" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4621" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4623" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4628" href="L-Sharp.Extend.html#4606" class="Bound">v</a> <a id="4630" class="Symbol">→</a> <a id="4632" href="L-Sharp.Observations.html#2598" class="Function Operator">S₁.⟦</a> <a id="4637" href="L-Sharp.Extend.html#4592" class="Bound">u</a> <a id="4639" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4643" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4648" href="L-Sharp.Extend.html#4606" class="Bound">v</a>
  <a id="4652" href="L-Sharp.Extend.html#4580" class="Function">⟦⟧-ext</a> <a id="4659" href="L-Sharp.Extend.html#4659" class="Bound">u</a> <a id="4661" class="Symbol">=</a> <a id="4663" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="4682" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="4695" class="Symbol">(</a><a id="4696" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="4707" href="L-Sharp.Extend.html#4659" class="Bound">u</a><a id="4708" class="Symbol">)</a>

  <a id="Extend-Observations.Is-just-ext"></a><a id="4713" href="L-Sharp.Extend.html#4713" class="Function">Is-just-ext</a> <a id="4725" class="Symbol">:</a> <a id="4727" class="Symbol">∀</a> <a id="4729" class="Symbol">(</a><a id="4730" href="L-Sharp.Extend.html#4730" class="Bound">u</a> <a id="4732" class="Symbol">:</a> <a id="4734" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4740" href="L-Sharp.Extend.html#1705" class="Bound">I</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="4753" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4755" href="L-Sharp.Extend.html#4730" class="Bound">u</a> <a id="4757" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4759" class="Symbol">→</a> <a id="4761" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="4769" href="L-Sharp.Observations.html#2598" class="Function Operator">S₁.⟦</a> <a id="4774" href="L-Sharp.Extend.html#4730" class="Bound">u</a> <a id="4776" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a>
  <a id="4780" href="L-Sharp.Extend.html#4713" class="Function">Is-just-ext</a> <a id="4792" href="L-Sharp.Extend.html#4792" class="Bound">u</a> <a id="4794" href="L-Sharp.Extend.html#4794" class="Bound">ij</a> <a id="4797" class="Symbol">=</a>
    <a id="4803" class="Keyword">let</a> <a id="4807" class="Symbol">(</a><a id="4808" href="L-Sharp.Extend.html#4808" class="Bound">v</a> <a id="4810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4812" href="L-Sharp.Extend.html#4812" class="Bound">eq</a><a id="4814" class="Symbol">)</a> <a id="4816" class="Symbol">=</a> <a id="4818" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="4832" href="L-Sharp.Extend.html#4794" class="Bound">ij</a>
    <a id="4839" class="Keyword">in</a> <a id="4842" href="L-Sharp.Observations.html#1659" class="Function">≡just⇒Is-just</a> <a id="4856" class="Symbol">(</a><a id="4857" href="L-Sharp.Extend.html#4580" class="Function">⟦⟧-ext</a> <a id="4864" href="L-Sharp.Extend.html#4792" class="Bound">u</a> <a id="4866" href="L-Sharp.Extend.html#4812" class="Bound">eq</a><a id="4868" class="Symbol">)</a>

  <a id="4873" class="Comment">-- the queried word itself is defined after the extension</a>
  <a id="Extend-Observations.⟦w⁺⟧-defined"></a><a id="4933" href="L-Sharp.Extend.html#4933" class="Function">⟦w⁺⟧-defined</a> <a id="4946" class="Symbol">:</a> <a id="4948" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="4956" class="Symbol">(</a><a id="4957" href="L-Sharp.Observations.html#2598" class="Function Operator">S₁.⟦</a> <a id="4962" href="L-Sharp.Extend.html#3761" class="Bound">w⁺</a> <a id="4965" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a><a id="4966" class="Symbol">)</a>
  <a id="4970" href="L-Sharp.Extend.html#4933" class="Function">⟦w⁺⟧-defined</a> <a id="4983" class="Symbol">=</a> <a id="4985" href="L-Sharp.Observations.html#6927" class="Function">⟦-⟧-defined-after-extend</a> <a id="5010" href="L-Sharp.Extend.html#3761" class="Bound">w⁺</a> <a id="5013" href="L-Sharp.Extend.html#3780" class="Bound">op</a> <a id="5016" href="L-Sharp.State.html#2144" class="Function">𝒯</a>

  <a id="5021" class="Comment">-- the number of observations grows by exactly one</a>
  <a id="Extend-Observations.obs-len"></a><a id="5074" href="L-Sharp.Extend.html#5074" class="Function">obs-len</a> <a id="5082" class="Symbol">:</a> <a id="5084" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="5093" href="L-Sharp.Observations.html#2268" class="Function">S₁.observations</a> <a id="5109" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5111" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5115" class="Symbol">(</a><a id="5116" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="5125" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="5137" class="Symbol">)</a>
  <a id="5141" href="L-Sharp.Extend.html#5074" class="Function">obs-len</a> <a id="5149" class="Symbol">=</a> <a id="5151" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5157" class="Symbol">(</a><a id="5158" href="Data.List.Properties.html#4960" class="Function">L.length-++</a> <a id="5170" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="5182" class="Symbol">)</a> <a id="5184" class="Symbol">(</a><a id="5185" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="5202" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="5214" class="Symbol">)</a> <a id="5216" class="Number">1</a><a id="5217" class="Symbol">)</a>

  <a id="5222" class="Comment">------------------------------------------------------------------------</a>
  <a id="5297" class="Comment">-- monotonicity of the ticks components</a>

  <a id="Extend-Observations.out-mono"></a><a id="5340" href="L-Sharp.Extend.html#5340" class="Function">out-mono</a> <a id="5349" class="Symbol">:</a> <a id="5351" class="Symbol">∀</a> <a id="5353" href="L-Sharp.Extend.html#5353" class="Bound">b</a> <a id="5355" href="L-Sharp.Extend.html#5355" class="Bound">i</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="5370" class="Symbol">(</a><a id="5371" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="5375" href="L-Sharp.Extend.html#5353" class="Bound">b</a> <a id="5377" href="L-Sharp.Extend.html#5355" class="Bound">i</a><a id="5378" class="Symbol">)</a> <a id="5380" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5382" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="5393" class="Symbol">(</a><a id="5394" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="5401" href="L-Sharp.Extend.html#5353" class="Bound">b</a> <a id="5403" href="L-Sharp.Extend.html#5355" class="Bound">i</a><a id="5404" class="Symbol">)</a>
  <a id="5408" href="L-Sharp.Extend.html#5340" class="Function">out-mono</a> <a id="5417" href="L-Sharp.Extend.html#5417" class="Bound">b</a> <a id="5419" href="L-Sharp.Extend.html#5419" class="Bound">i</a> <a id="5421" class="Keyword">with</a> <a id="5426" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="5430" href="L-Sharp.Extend.html#5417" class="Bound">b</a> <a id="5432" href="L-Sharp.Extend.html#5419" class="Bound">i</a> <a id="5434" class="Keyword">in</a> <a id="5437" class="Argument">eq</a>
  <a id="5442" class="Symbol">...</a> <a id="5446" class="Symbol">|</a> <a id="5448" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5456" class="Symbol">=</a> <a id="5458" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="5464" class="Symbol">...</a> <a id="5468" class="Symbol">|</a> <a id="5470" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5475" href="L-Sharp.Extend.html#5475" class="Bound">v</a>  <a id="5478" class="Keyword">rewrite</a> <a id="5486" href="L-Sharp.Extend.html#4580" class="Function">⟦⟧-ext</a> <a id="5493" class="Symbol">(</a><a id="5494" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5501" class="Bound">b</a> <a id="5503" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="5509" class="Bound">i</a><a id="5510" class="Symbol">)</a> <a id="5512" href="L-Sharp.Extend.html#5437" class="Bound">eq</a> <a id="5515" class="Symbol">=</a> <a id="5517" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

  <a id="5527" class="Comment">-- new similarity implies old similarity (contrapositive of #-ext),</a>
  <a id="5597" class="Comment">-- stated on the decision procedures used in the filters of δ</a>
  <a id="Extend-Observations.dec-imp"></a><a id="5661" href="L-Sharp.Extend.html#5661" class="Function">dec-imp</a> <a id="5669" class="Symbol">:</a> <a id="5671" class="Symbol">∀</a> <a id="5673" class="Symbol">(</a><a id="5674" href="L-Sharp.Extend.html#5674" class="Bound">b</a> <a id="5676" class="Symbol">:</a> <a id="5678" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5683" class="Symbol">)</a> <a id="5685" class="Symbol">(</a><a id="5686" href="L-Sharp.Extend.html#5686" class="Bound">i</a> <a id="5688" class="Symbol">:</a> <a id="5690" href="L-Sharp.Extend.html#1705" class="Bound">I</a><a id="5691" class="Symbol">)</a> <a id="5693" class="Symbol">(</a><a id="5694" href="L-Sharp.Extend.html#5694" class="Bound">b&#39;</a> <a id="5697" class="Symbol">:</a> <a id="5699" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5704" class="Symbol">)</a>
          <a id="5716" class="Symbol">→</a> <a id="5718" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="5726" class="Symbol">((</a><a id="5728" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5735" href="L-Sharp.Extend.html#5674" class="Bound">b</a> <a id="5737" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5742" href="L-Sharp.Extend.html#5686" class="Bound">i</a><a id="5743" class="Symbol">)</a> <a id="5745" href="L-Sharp.Observations.html#4786" class="Function Operator">S₁.#?</a> <a id="5751" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5758" href="L-Sharp.Extend.html#5694" class="Bound">b&#39;</a><a id="5760" class="Symbol">)</a>
          <a id="5772" class="Symbol">→</a> <a id="5774" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="5782" class="Symbol">((</a><a id="5784" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5791" href="L-Sharp.Extend.html#5674" class="Bound">b</a> <a id="5793" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5798" href="L-Sharp.Extend.html#5686" class="Bound">i</a><a id="5799" class="Symbol">)</a> <a id="5801" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="5804" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5811" href="L-Sharp.Extend.html#5694" class="Bound">b&#39;</a><a id="5813" class="Symbol">)</a>
  <a id="5817" href="L-Sharp.Extend.html#5661" class="Function">dec-imp</a> <a id="5825" href="L-Sharp.Extend.html#5825" class="Bound">b</a> <a id="5827" href="L-Sharp.Extend.html#5827" class="Bound">i</a> <a id="5829" href="L-Sharp.Extend.html#5829" class="Bound">b&#39;</a> <a id="5832" href="L-Sharp.Extend.html#5832" class="Bound">ij₂</a> <a id="5836" class="Keyword">with</a> <a id="5841" class="Symbol">(</a><a id="5842" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5849" href="L-Sharp.Extend.html#5825" class="Bound">b</a> <a id="5851" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5856" href="L-Sharp.Extend.html#5827" class="Bound">i</a><a id="5857" class="Symbol">)</a> <a id="5859" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="5862" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5869" href="L-Sharp.Extend.html#5829" class="Bound">b&#39;</a> <a id="5872" class="Keyword">in</a> <a id="5875" class="Argument">eq</a>
  <a id="5880" class="Symbol">...</a> <a id="5884" class="Symbol">|</a> <a id="5886" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5891" class="Symbol">_</a>  <a id="5894" class="Symbol">=</a> <a id="5896" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="5901" class="Symbol">_</a>
  <a id="5905" class="Symbol">...</a> <a id="5909" class="Symbol">|</a> <a id="5911" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5916" href="L-Sharp.Extend.html#5916" class="Bound">ap</a> <a id="5919" class="Symbol">=</a> <a id="5921" href="Data.Empty.html#1069" class="Function">⊥-elim</a>
    <a id="5932" class="Symbol">(</a><a id="5933" href="L-Sharp.Observations.html#4120" class="Function">S₁.#⇒¬∼</a> <a id="5941" class="Symbol">{</a><a id="5942" class="Argument">q</a> <a id="5944" class="Symbol">=</a> <a id="5946" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5953" class="Bound">b</a> <a id="5955" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5960" class="Bound">i</a><a id="5961" class="Symbol">}</a> <a id="5963" class="Symbol">{</a><a id="5964" class="Argument">p</a> <a id="5966" class="Symbol">=</a> <a id="5968" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5975" class="Bound">b&#39;</a><a id="5977" class="Symbol">}</a>
             <a id="5992" class="Symbol">(</a><a id="5993" href="L-Sharp.Extend.html#4127" class="Function">#-ext</a> <a id="5999" class="Symbol">{</a><a id="6000" class="Argument">u</a> <a id="6002" class="Symbol">=</a> <a id="6004" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6011" class="Bound">b</a> <a id="6013" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6018" class="Bound">i</a><a id="6019" class="Symbol">}</a> <a id="6021" class="Symbol">{</a><a id="6022" class="Argument">v</a> <a id="6024" class="Symbol">=</a> <a id="6026" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6033" class="Bound">b&#39;</a><a id="6035" class="Symbol">}</a> <a id="6037" href="L-Sharp.Extend.html#5916" class="Bound">ap</a><a id="6039" class="Symbol">)</a>
             <a id="6054" class="Symbol">(</a><a id="6055" href="Dec2.html#5016" class="Function">elim-Is-inj₂</a> <a id="6068" class="Bound">ij₂</a><a id="6071" class="Symbol">))</a>

  <a id="Extend-Observations.δ-⊆"></a><a id="6077" href="L-Sharp.Extend.html#6077" class="Function">δ-⊆</a> <a id="6081" class="Symbol">:</a> <a id="6083" class="Symbol">∀</a> <a id="6085" href="L-Sharp.Extend.html#6085" class="Bound">b</a> <a id="6087" href="L-Sharp.Extend.html#6087" class="Bound">i</a> <a id="6089" href="L-Sharp.Extend.html#6089" class="Bound">b&#39;</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="L-Sharp.Extend.html#6089" class="Bound">b&#39;</a> <a id="6097" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6099" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="6104" href="L-Sharp.Extend.html#6085" class="Bound">b</a> <a id="6106" href="L-Sharp.Extend.html#6087" class="Bound">i</a> <a id="6108" class="Symbol">→</a> <a id="6110" href="L-Sharp.Extend.html#6089" class="Bound">b&#39;</a> <a id="6113" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6115" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6117" href="L-Sharp.Extend.html#6085" class="Bound">b</a> <a id="6119" href="L-Sharp.Extend.html#6087" class="Bound">i</a>
  <a id="6123" href="L-Sharp.Extend.html#6077" class="Function">δ-⊆</a> <a id="6127" href="L-Sharp.Extend.html#6127" class="Bound">b</a> <a id="6129" href="L-Sharp.Extend.html#6129" class="Bound">i</a> <a id="6131" href="L-Sharp.Extend.html#6131" class="Bound">b&#39;</a> <a id="6134" href="L-Sharp.Extend.html#6134" class="Bound">b&#39;∈</a> <a id="6138" class="Symbol">=</a>
    <a id="6144" class="Keyword">let</a> <a id="6148" class="Symbol">(</a><a id="6149" href="L-Sharp.Extend.html#6149" class="Bound">b&#39;∈el</a> <a id="6155" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6157" href="L-Sharp.Extend.html#6157" class="Bound">sat</a><a id="6160" class="Symbol">)</a> <a id="6162" class="Symbol">=</a> <a id="6164" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="6174" class="Symbol">(λ</a> <a id="6177" href="L-Sharp.Extend.html#6177" class="Bound">c</a> <a id="6179" class="Symbol">→</a> <a id="6181" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="6190" class="Symbol">((</a><a id="6192" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6199" href="L-Sharp.Extend.html#6127" class="Bound">b</a> <a id="6201" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6206" href="L-Sharp.Extend.html#6129" class="Bound">i</a><a id="6207" class="Symbol">)</a> <a id="6209" href="L-Sharp.Observations.html#4786" class="Function Operator">S₁.#?</a> <a id="6215" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6222" href="L-Sharp.Extend.html#6177" class="Bound">c</a><a id="6223" class="Symbol">))</a>
                          <a id="6252" class="Symbol">{</a><a id="6253" class="Argument">xs</a> <a id="6256" class="Symbol">=</a> <a id="6258" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="6278" class="Symbol">(</a><a id="6279" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="6294" class="Symbol">{</a><a id="6295" class="Argument">l</a> <a id="6297" class="Symbol">=</a> <a id="6299" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6304" class="Symbol">})}</a> <a id="6308" href="L-Sharp.Extend.html#6134" class="Bound">b&#39;∈</a>
    <a id="6316" class="Keyword">in</a> <a id="6319" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="6329" class="Symbol">(λ</a> <a id="6332" href="L-Sharp.Extend.html#6332" class="Bound">c</a> <a id="6334" class="Symbol">→</a> <a id="6336" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="6345" class="Symbol">((</a><a id="6347" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6354" href="L-Sharp.Extend.html#6127" class="Bound">b</a> <a id="6356" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6361" href="L-Sharp.Extend.html#6129" class="Bound">i</a><a id="6362" class="Symbol">)</a> <a id="6364" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="6367" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6374" href="L-Sharp.Extend.html#6332" class="Bound">c</a><a id="6375" class="Symbol">))</a> <a id="6378" href="L-Sharp.Extend.html#6149" class="Bound">b&#39;∈el</a> <a id="6384" class="Symbol">(</a><a id="6385" href="L-Sharp.Extend.html#5661" class="Function">dec-imp</a> <a id="6393" href="L-Sharp.Extend.html#6127" class="Bound">b</a> <a id="6395" href="L-Sharp.Extend.html#6129" class="Bound">i</a> <a id="6397" href="L-Sharp.Extend.html#6131" class="Bound">b&#39;</a> <a id="6400" href="L-Sharp.Extend.html#6157" class="Bound">sat</a><a id="6403" class="Symbol">)</a>

  <a id="Extend-Observations.δ-len-mono"></a><a id="6408" href="L-Sharp.Extend.html#6408" class="Function">δ-len-mono</a> <a id="6419" class="Symbol">:</a> <a id="6421" class="Symbol">∀</a> <a id="6423" href="L-Sharp.Extend.html#6423" class="Bound">b</a> <a id="6425" href="L-Sharp.Extend.html#6425" class="Bound">i</a> <a id="6427" class="Symbol">→</a> <a id="6429" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6438" class="Symbol">(</a><a id="6439" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="6444" href="L-Sharp.Extend.html#6423" class="Bound">b</a> <a id="6446" href="L-Sharp.Extend.html#6425" class="Bound">i</a><a id="6447" class="Symbol">)</a> <a id="6449" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6451" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6460" class="Symbol">(</a><a id="6461" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6463" href="L-Sharp.Extend.html#6423" class="Bound">b</a> <a id="6465" href="L-Sharp.Extend.html#6425" class="Bound">i</a><a id="6466" class="Symbol">)</a>
  <a id="6470" href="L-Sharp.Extend.html#6408" class="Function">δ-len-mono</a> <a id="6481" href="L-Sharp.Extend.html#6481" class="Bound">b</a> <a id="6483" href="L-Sharp.Extend.html#6483" class="Bound">i</a> <a id="6485" class="Symbol">=</a>
    <a id="6491" href="L-Sharp.Extend.html#2413" class="Function">filter-length-imp</a>
      <a id="6515" class="Symbol">(λ</a> <a id="6518" href="L-Sharp.Extend.html#6518" class="Bound">c</a> <a id="6520" class="Symbol">→</a> <a id="6522" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="6531" class="Symbol">((</a><a id="6533" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6540" href="L-Sharp.Extend.html#6481" class="Bound">b</a> <a id="6542" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6547" href="L-Sharp.Extend.html#6483" class="Bound">i</a><a id="6548" class="Symbol">)</a> <a id="6550" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="6553" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6560" href="L-Sharp.Extend.html#6518" class="Bound">c</a><a id="6561" class="Symbol">))</a>
      <a id="6570" class="Symbol">(λ</a> <a id="6573" href="L-Sharp.Extend.html#6573" class="Bound">c</a> <a id="6575" class="Symbol">→</a> <a id="6577" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="6586" class="Symbol">((</a><a id="6588" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6595" href="L-Sharp.Extend.html#6481" class="Bound">b</a> <a id="6597" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6602" href="L-Sharp.Extend.html#6483" class="Bound">i</a><a id="6603" class="Symbol">)</a> <a id="6605" href="L-Sharp.Observations.html#4786" class="Function Operator">S₁.#?</a> <a id="6611" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6618" href="L-Sharp.Extend.html#6573" class="Bound">c</a><a id="6619" class="Symbol">))</a>
      <a id="6628" class="Symbol">(</a><a id="6629" href="L-Sharp.Extend.html#5661" class="Function">dec-imp</a> <a id="6637" href="L-Sharp.Extend.html#6481" class="Bound">b</a> <a id="6639" href="L-Sharp.Extend.html#6483" class="Bound">i</a><a id="6640" class="Symbol">)</a>
      <a id="6648" class="Symbol">(</a><a id="6649" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="6669" class="Symbol">(</a><a id="6670" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="6685" class="Symbol">{</a><a id="6686" class="Argument">l</a> <a id="6688" class="Symbol">=</a> <a id="6690" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6695" class="Symbol">}))</a>

  <a id="6702" class="Comment">-- if the query makes the word b·i apart from a former candidate t,</a>
  <a id="6772" class="Comment">-- then the candidate list strictly shrinks</a>
  <a id="Extend-Observations.δ-len-strict"></a><a id="6818" href="L-Sharp.Extend.html#6818" class="Function">δ-len-strict</a> <a id="6831" class="Symbol">:</a> <a id="6833" class="Symbol">∀</a> <a id="6835" href="L-Sharp.Extend.html#6835" class="Bound">b</a> <a id="6837" href="L-Sharp.Extend.html#6837" class="Bound">i</a> <a id="6839" class="Symbol">{</a><a id="6840" href="L-Sharp.Extend.html#6840" class="Bound">t</a><a id="6841" class="Symbol">}</a> <a id="6843" class="Symbol">→</a> <a id="6845" href="L-Sharp.Extend.html#6840" class="Bound">t</a> <a id="6847" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6849" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6851" href="L-Sharp.Extend.html#6835" class="Bound">b</a> <a id="6853" href="L-Sharp.Extend.html#6837" class="Bound">i</a>
               <a id="6870" class="Symbol">→</a> <a id="6872" href="L-Sharp.Observations.html#3721" class="Function Operator">Observations._#_</a> <a id="6889" href="L-Sharp.Extend.html#4034" class="Function">𝒯₁</a> <a id="6892" class="Symbol">(</a><a id="6893" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6900" href="L-Sharp.Extend.html#6835" class="Bound">b</a> <a id="6902" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6907" href="L-Sharp.Extend.html#6837" class="Bound">i</a><a id="6908" class="Symbol">)</a> <a id="6910" class="Symbol">(</a><a id="6911" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6918" href="L-Sharp.Extend.html#6840" class="Bound">t</a><a id="6919" class="Symbol">)</a>
               <a id="6936" class="Symbol">→</a> <a id="6938" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6947" class="Symbol">(</a><a id="6948" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="6953" href="L-Sharp.Extend.html#6835" class="Bound">b</a> <a id="6955" href="L-Sharp.Extend.html#6837" class="Bound">i</a><a id="6956" class="Symbol">)</a> <a id="6958" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="6960" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6969" class="Symbol">(</a><a id="6970" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6972" href="L-Sharp.Extend.html#6835" class="Bound">b</a> <a id="6974" href="L-Sharp.Extend.html#6837" class="Bound">i</a><a id="6975" class="Symbol">)</a>
  <a id="6979" href="L-Sharp.Extend.html#6818" class="Function">δ-len-strict</a> <a id="6992" href="L-Sharp.Extend.html#6992" class="Bound">b</a> <a id="6994" href="L-Sharp.Extend.html#6994" class="Bound">i</a> <a id="6996" class="Symbol">{</a><a id="6997" href="L-Sharp.Extend.html#6997" class="Bound">t</a><a id="6998" class="Symbol">}</a> <a id="7000" href="L-Sharp.Extend.html#7000" class="Bound">t∈δ</a> <a id="7004" href="L-Sharp.Extend.html#7004" class="Bound">ap₁</a> <a id="7008" class="Symbol">=</a>
    <a id="7014" class="Keyword">let</a> <a id="7018" class="Symbol">(</a><a id="7019" href="L-Sharp.Extend.html#7019" class="Bound">t∈el</a> <a id="7024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7026" href="L-Sharp.Extend.html#7026" class="Bound">sat</a><a id="7029" class="Symbol">)</a> <a id="7031" class="Symbol">=</a> <a id="7033" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="7043" class="Symbol">(λ</a> <a id="7046" href="L-Sharp.Extend.html#7046" class="Bound">c</a> <a id="7048" class="Symbol">→</a> <a id="7050" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="7059" class="Symbol">((</a><a id="7061" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7068" href="L-Sharp.Extend.html#6992" class="Bound">b</a> <a id="7070" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7075" href="L-Sharp.Extend.html#6994" class="Bound">i</a><a id="7076" class="Symbol">)</a> <a id="7078" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="7081" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7088" href="L-Sharp.Extend.html#7046" class="Bound">c</a><a id="7089" class="Symbol">))</a>
                         <a id="7117" class="Symbol">{</a><a id="7118" class="Argument">xs</a> <a id="7121" class="Symbol">=</a> <a id="7123" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="7143" class="Symbol">(</a><a id="7144" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="7159" class="Symbol">{</a><a id="7160" class="Argument">l</a> <a id="7162" class="Symbol">=</a> <a id="7164" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="7169" class="Symbol">})}</a> <a id="7173" href="L-Sharp.Extend.html#7000" class="Bound">t∈δ</a>
    <a id="7181" class="Keyword">in</a> <a id="7184" href="L-Sharp.Extend.html#2818" class="Function">filter-length-imp-strict</a>
         <a id="7218" class="Symbol">(λ</a> <a id="7221" href="L-Sharp.Extend.html#7221" class="Bound">c</a> <a id="7223" class="Symbol">→</a> <a id="7225" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="7234" class="Symbol">((</a><a id="7236" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7243" href="L-Sharp.Extend.html#6992" class="Bound">b</a> <a id="7245" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7250" href="L-Sharp.Extend.html#6994" class="Bound">i</a><a id="7251" class="Symbol">)</a> <a id="7253" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="7256" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7263" href="L-Sharp.Extend.html#7221" class="Bound">c</a><a id="7264" class="Symbol">))</a>
         <a id="7276" class="Symbol">(λ</a> <a id="7279" href="L-Sharp.Extend.html#7279" class="Bound">c</a> <a id="7281" class="Symbol">→</a> <a id="7283" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="7292" class="Symbol">((</a><a id="7294" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7301" href="L-Sharp.Extend.html#6992" class="Bound">b</a> <a id="7303" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7308" href="L-Sharp.Extend.html#6994" class="Bound">i</a><a id="7309" class="Symbol">)</a> <a id="7311" href="L-Sharp.Observations.html#4786" class="Function Operator">S₁.#?</a> <a id="7317" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7324" href="L-Sharp.Extend.html#7279" class="Bound">c</a><a id="7325" class="Symbol">))</a>
         <a id="7337" class="Symbol">(</a><a id="7338" href="L-Sharp.Extend.html#5661" class="Function">dec-imp</a> <a id="7346" href="L-Sharp.Extend.html#6992" class="Bound">b</a> <a id="7348" href="L-Sharp.Extend.html#6994" class="Bound">i</a><a id="7349" class="Symbol">)</a>
         <a id="7360" class="Symbol">(</a><a id="7361" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="7381" class="Symbol">(</a><a id="7382" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="7397" class="Symbol">{</a><a id="7398" class="Argument">l</a> <a id="7400" class="Symbol">=</a> <a id="7402" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="7407" class="Symbol">}))</a>
         <a id="7420" href="L-Sharp.Extend.html#7019" class="Bound">t∈el</a> <a id="7425" href="L-Sharp.Extend.html#7026" class="Bound">sat</a>
         <a id="7438" class="Symbol">(λ</a> <a id="7441" href="L-Sharp.Extend.html#7441" class="Bound">ij₂</a> <a id="7445" class="Symbol">→</a> <a id="7447" href="L-Sharp.Observations.html#4120" class="Function">S₁.#⇒¬∼</a> <a id="7455" class="Symbol">{</a><a id="7456" class="Argument">q</a> <a id="7458" class="Symbol">=</a> <a id="7460" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7467" href="L-Sharp.Extend.html#6992" class="Bound">b</a> <a id="7469" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7474" href="L-Sharp.Extend.html#6994" class="Bound">i</a><a id="7475" class="Symbol">}</a> <a id="7477" class="Symbol">{</a><a id="7478" class="Argument">p</a> <a id="7480" class="Symbol">=</a> <a id="7482" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7489" href="L-Sharp.Extend.html#6997" class="Bound">t</a><a id="7490" class="Symbol">}</a> <a id="7492" href="L-Sharp.Extend.html#7004" class="Bound">ap₁</a> <a id="7496" class="Symbol">(</a><a id="7497" href="Dec2.html#5016" class="Function">elim-Is-inj₂</a> <a id="7510" href="L-Sharp.Extend.html#7441" class="Bound">ij₂</a><a id="7513" class="Symbol">))</a>

  <a id="7519" class="Comment">------------------------------------------------------------------------</a>
  <a id="7594" class="Comment">-- ticks is monotone, and strictly increases whenever a new output is</a>
  <a id="7666" class="Comment">-- defined or a candidate is removed</a>

  <a id="7706" class="Keyword">private</a>
    <a id="Extend-Observations.LE"></a><a id="7718" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="7721" class="Symbol">:</a> <a id="7723" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7728" href="L-Sharp.State.html#2340" class="Function">Basis</a>
    <a id="7738" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="7741" class="Symbol">=</a> <a id="7743" href="Finite.html#7067" class="Function">list-elements</a> <a id="7757" href="L-Sharp.State.html#2215" class="Function">basis</a>
    <a id="Extend-Observations.ys"></a><a id="7767" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="7770" class="Symbol">:</a> <a id="7772" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7777" href="L-Sharp.Extend.html#1705" class="Bound">I</a>
    <a id="7783" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="7786" class="Symbol">=</a> <a id="7788" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="7808" href="L-Sharp.Extend.html#1841" class="Bound">fin-I</a>

    <a id="Extend-Observations.A-eq"></a><a id="7819" href="L-Sharp.Extend.html#7819" class="Function">A-eq</a> <a id="7824" class="Symbol">:</a> <a id="7826" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="7836" class="Symbol">(</a><a id="7837" class="Number">1</a> <a id="7839" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7841" href="L-Sharp.State.html#2379" class="Function">n</a><a id="7842" class="Symbol">)</a> <a id="7844" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7846" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="7856" class="Symbol">(</a><a id="7857" class="Number">1</a> <a id="7859" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7861" href="L-Sharp.State.html#2379" class="Function">S₁.n</a><a id="7865" class="Symbol">)</a>
    <a id="7871" href="L-Sharp.Extend.html#7819" class="Function">A-eq</a> <a id="7876" class="Symbol">=</a> <a id="7878" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

    <a id="Extend-Observations.B-mono"></a><a id="7888" href="L-Sharp.Extend.html#7888" class="Function">B-mono</a> <a id="7895" class="Symbol">:</a> <a id="7897" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="7903" class="Symbol">(⦇</a> <a id="7906" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="7917" class="Symbol">⦇</a> <a id="7919" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="7923" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="7926" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="7929" class="Symbol">⦈</a> <a id="7931" class="Symbol">⦈)</a>
           <a id="7945" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7947" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="7953" class="Symbol">(⦇</a> <a id="7956" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="7967" class="Symbol">⦇</a> <a id="7969" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="7976" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="7979" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="7982" class="Symbol">⦈</a> <a id="7984" class="Symbol">⦈)</a>
    <a id="7991" href="L-Sharp.Extend.html#7888" class="Function">B-mono</a> <a id="7998" class="Symbol">=</a> <a id="8000" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="8007" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
      <a id="8017" class="Symbol">(</a><a id="8018" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8022" class="Symbol">(</a><a id="8023" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="8035" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8046" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8050" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8053" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="8055" class="Symbol">))</a>
      <a id="8064" class="Symbol">(</a><a id="8065" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8069" class="Symbol">(</a><a id="8070" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="8082" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8093" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="8100" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8103" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="8105" class="Symbol">))</a>
      <a id="8114" class="Symbol">(</a><a id="8115" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="8123" class="Symbol">(λ</a> <a id="8126" href="L-Sharp.Extend.html#8126" class="Bound">x</a> <a id="8128" href="L-Sharp.Extend.html#8128" class="Bound">j</a> <a id="8130" class="Symbol">→</a> <a id="8132" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8143" class="Symbol">(</a><a id="8144" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8148" href="L-Sharp.Extend.html#8126" class="Bound">x</a> <a id="8150" href="L-Sharp.Extend.html#8128" class="Bound">j</a><a id="8151" class="Symbol">))</a> <a id="8154" class="Symbol">(λ</a> <a id="8157" href="L-Sharp.Extend.html#8157" class="Bound">x</a> <a id="8159" href="L-Sharp.Extend.html#8159" class="Bound">j</a> <a id="8161" class="Symbol">→</a> <a id="8163" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8174" class="Symbol">(</a><a id="8175" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="8182" href="L-Sharp.Extend.html#8157" class="Bound">x</a> <a id="8184" href="L-Sharp.Extend.html#8159" class="Bound">j</a><a id="8185" class="Symbol">))</a>
               <a id="8203" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8206" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="8209" href="L-Sharp.Extend.html#5340" class="Function">out-mono</a><a id="8217" class="Symbol">)</a>

    <a id="Extend-Observations.C-mono"></a><a id="8224" href="L-Sharp.Extend.html#8224" class="Function">C-mono</a> <a id="8231" class="Symbol">:</a> <a id="8233" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8239" class="Symbol">(⦇</a> <a id="8242" class="Symbol">(</a><a id="8243" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8245" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8247" class="Symbol">)</a> <a id="8249" class="Symbol">⦇</a> <a id="8251" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8260" class="Symbol">⦇</a> <a id="8262" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8264" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8267" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="8270" class="Symbol">⦈</a> <a id="8272" class="Symbol">⦈</a> <a id="8274" class="Symbol">⦈)</a>
           <a id="8288" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8290" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8296" class="Symbol">(⦇</a> <a id="8299" class="Symbol">(</a><a id="8300" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="8305" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8307" class="Symbol">)</a> <a id="8309" class="Symbol">⦇</a> <a id="8311" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8320" class="Symbol">⦇</a> <a id="8322" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="8327" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8330" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="8333" class="Symbol">⦈</a> <a id="8335" class="Symbol">⦈</a> <a id="8337" class="Symbol">⦈)</a>
    <a id="8344" href="L-Sharp.Extend.html#8224" class="Function">C-mono</a> <a id="8351" class="Symbol">=</a> <a id="8353" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="8360" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a>
      <a id="8370" class="Symbol">(</a><a id="8371" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8375" class="Symbol">(</a><a id="8376" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="8389" class="Symbol">(</a><a id="8390" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8392" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8394" class="Symbol">)</a> <a id="8396" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8405" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8407" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8410" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="8412" class="Symbol">))</a>
      <a id="8421" class="Symbol">(</a><a id="8422" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8426" class="Symbol">(</a><a id="8427" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="8440" class="Symbol">(</a><a id="8441" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="8446" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="8448" class="Symbol">)</a> <a id="8450" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8459" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="8464" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8467" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="8469" class="Symbol">))</a>
      <a id="8478" class="Symbol">(</a><a id="8479" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="8487" class="Symbol">(λ</a> <a id="8490" href="L-Sharp.Extend.html#8490" class="Bound">x</a> <a id="8492" href="L-Sharp.Extend.html#8492" class="Bound">j</a> <a id="8494" class="Symbol">→</a> <a id="8496" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8498" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8500" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8509" class="Symbol">(</a><a id="8510" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8512" href="L-Sharp.Extend.html#8490" class="Bound">x</a> <a id="8514" href="L-Sharp.Extend.html#8492" class="Bound">j</a><a id="8515" class="Symbol">))</a> <a id="8518" class="Symbol">(λ</a> <a id="8521" href="L-Sharp.Extend.html#8521" class="Bound">x</a> <a id="8523" href="L-Sharp.Extend.html#8523" class="Bound">j</a> <a id="8525" class="Symbol">→</a> <a id="8527" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="8532" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="8534" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8543" class="Symbol">(</a><a id="8544" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="8549" href="L-Sharp.Extend.html#8521" class="Bound">x</a> <a id="8551" href="L-Sharp.Extend.html#8523" class="Bound">j</a><a id="8552" class="Symbol">))</a>
               <a id="8570" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="8573" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="8576" class="Symbol">(λ</a> <a id="8579" href="L-Sharp.Extend.html#8579" class="Bound">x</a> <a id="8581" href="L-Sharp.Extend.html#8581" class="Bound">j</a> <a id="8583" class="Symbol">→</a> <a id="8585" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="8595" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8597" class="Symbol">(</a><a id="8598" href="L-Sharp.Extend.html#6408" class="Function">δ-len-mono</a> <a id="8609" href="L-Sharp.Extend.html#8579" class="Bound">x</a> <a id="8611" href="L-Sharp.Extend.html#8581" class="Bound">j</a><a id="8612" class="Symbol">)))</a>

    <a id="Extend-Observations.D-mono"></a><a id="8621" href="L-Sharp.Extend.html#8621" class="Function">D-mono</a> <a id="8628" class="Symbol">:</a> <a id="8630" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8632" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8634" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="8640" class="Symbol">(</a><a id="8641" class="Number">2</a> <a id="8643" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8645" href="L-Sharp.State.html#2302" class="Function">m</a><a id="8646" class="Symbol">)</a> <a id="8648" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="8650" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8652" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="8657" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8659" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="8665" class="Symbol">(</a><a id="8666" class="Number">2</a> <a id="8668" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8670" href="L-Sharp.Extend.html#3793" class="Bound">m₁</a><a id="8672" class="Symbol">)</a> <a id="8674" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="8680" href="L-Sharp.Extend.html#8621" class="Function">D-mono</a> <a id="8687" class="Symbol">=</a> <a id="8689" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="8699" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8701" class="Symbol">(</a><a id="8702" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="8716" class="Symbol">(</a><a id="8717" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="8727" class="Number">2</a> <a id="8729" href="L-Sharp.Extend.html#3806" class="Bound">m≤m₁</a><a id="8733" class="Symbol">))</a>

  <a id="Extend-Observations.ticks-mono-ext"></a><a id="8739" href="L-Sharp.Extend.html#8739" class="Function">ticks-mono-ext</a> <a id="8754" class="Symbol">:</a> <a id="8756" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="8762" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8764" href="L-Sharp.State.html#6114" class="Function">S₁.ticks</a>
  <a id="8775" href="L-Sharp.Extend.html#8739" class="Function">ticks-mono-ext</a> <a id="8790" class="Symbol">=</a> <a id="8792" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="8801" class="Symbol">(</a><a id="8802" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="8814" href="L-Sharp.Extend.html#7819" class="Function">A-eq</a><a id="8818" class="Symbol">)</a>
    <a id="8824" class="Symbol">(</a><a id="8825" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="8834" href="L-Sharp.Extend.html#7888" class="Function">B-mono</a> <a id="8841" class="Symbol">(</a><a id="8842" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="8851" href="L-Sharp.Extend.html#8224" class="Function">C-mono</a> <a id="8858" class="Symbol">(</a><a id="8859" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="8868" href="L-Sharp.Extend.html#8621" class="Function">D-mono</a> <a id="8875" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="8878" class="Symbol">)))</a>

  <a id="8885" class="Comment">-- strict increase via a newly defined frontier output (Rule R2)</a>
  <a id="Extend-Observations.ticks-strict-out"></a><a id="8952" href="L-Sharp.Extend.html#8952" class="Function">ticks-strict-out</a> <a id="8969" class="Symbol">:</a> <a id="8971" class="Symbol">∀</a> <a id="8973" href="L-Sharp.Extend.html#8973" class="Bound">b</a> <a id="8975" href="L-Sharp.Extend.html#8975" class="Bound">i</a> <a id="8977" class="Symbol">→</a> <a id="8979" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8990" class="Symbol">(</a><a id="8991" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8995" href="L-Sharp.Extend.html#8973" class="Bound">b</a> <a id="8997" href="L-Sharp.Extend.html#8975" class="Bound">i</a><a id="8998" class="Symbol">)</a> <a id="9000" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9002" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9013" class="Symbol">(</a><a id="9014" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="9021" href="L-Sharp.Extend.html#8973" class="Bound">b</a> <a id="9023" href="L-Sharp.Extend.html#8975" class="Bound">i</a><a id="9024" class="Symbol">)</a>
                   <a id="9045" class="Symbol">→</a> <a id="9047" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9051" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="9057" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9059" href="L-Sharp.State.html#6114" class="Function">S₁.ticks</a>
  <a id="9070" href="L-Sharp.Extend.html#8952" class="Function">ticks-strict-out</a> <a id="9087" href="L-Sharp.Extend.html#9087" class="Bound">b</a> <a id="9089" href="L-Sharp.Extend.html#9089" class="Bound">i</a> <a id="9091" href="L-Sharp.Extend.html#9091" class="Bound">lt</a> <a id="9094" class="Symbol">=</a> <a id="9096" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a>
    <a id="9110" class="Symbol">(</a><a id="9111" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="9121" class="Symbol">(</a><a id="9122" class="Number">1</a> <a id="9124" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9126" href="L-Sharp.State.html#2379" class="Function">n</a><a id="9127" class="Symbol">))</a>
    <a id="9134" class="Symbol">(</a><a id="9135" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="9146" href="L-Sharp.Extend.html#9212" class="Function">B-strict</a> <a id="9155" class="Symbol">(</a><a id="9156" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9165" href="L-Sharp.Extend.html#8224" class="Function">C-mono</a> <a id="9172" class="Symbol">(</a><a id="9173" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9182" href="L-Sharp.Extend.html#8621" class="Function">D-mono</a> <a id="9189" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="9192" class="Symbol">)))</a>
    <a id="9200" class="Keyword">where</a>
      <a id="9212" href="L-Sharp.Extend.html#9212" class="Function">B-strict</a> <a id="9221" class="Symbol">:</a> <a id="9223" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="9229" class="Symbol">(⦇</a> <a id="9232" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9243" class="Symbol">⦇</a> <a id="9245" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="9249" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="9252" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="9255" class="Symbol">⦈</a> <a id="9257" class="Symbol">⦈)</a>
               <a id="9275" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9277" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="9283" class="Symbol">(⦇</a> <a id="9286" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9297" class="Symbol">⦇</a> <a id="9299" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="9306" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="9309" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="9312" class="Symbol">⦈</a> <a id="9314" class="Symbol">⦈)</a>
      <a id="9323" href="L-Sharp.Extend.html#9212" class="Function">B-strict</a> <a id="9332" class="Symbol">=</a> <a id="9334" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="9341" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
        <a id="9353" class="Symbol">(</a><a id="9354" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9358" class="Symbol">(</a><a id="9359" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="9371" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9382" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="9386" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="9389" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="9391" class="Symbol">))</a>
        <a id="9402" class="Symbol">(</a><a id="9403" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9407" class="Symbol">(</a><a id="9408" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="9420" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9431" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="9438" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="9441" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="9443" class="Symbol">))</a>
        <a id="9454" class="Symbol">(</a><a id="9455" href="CartesianSum.html#3110" class="Function">CP-strict</a> <a id="9465" class="Symbol">(λ</a> <a id="9468" href="L-Sharp.Extend.html#9468" class="Bound">x</a> <a id="9470" href="L-Sharp.Extend.html#9470" class="Bound">j</a> <a id="9472" class="Symbol">→</a> <a id="9474" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9485" class="Symbol">(</a><a id="9486" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="9490" href="L-Sharp.Extend.html#9468" class="Bound">x</a> <a id="9492" href="L-Sharp.Extend.html#9470" class="Bound">j</a><a id="9493" class="Symbol">))</a> <a id="9496" class="Symbol">(λ</a> <a id="9499" href="L-Sharp.Extend.html#9499" class="Bound">x</a> <a id="9501" href="L-Sharp.Extend.html#9501" class="Bound">j</a> <a id="9503" class="Symbol">→</a> <a id="9505" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9516" class="Symbol">(</a><a id="9517" href="L-Sharp.State.html#2445" class="Function">S₁.out</a> <a id="9524" href="L-Sharp.Extend.html#9499" class="Bound">x</a> <a id="9526" href="L-Sharp.Extend.html#9501" class="Bound">j</a><a id="9527" class="Symbol">))</a>
                   <a id="9549" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="9552" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="9555" href="L-Sharp.Extend.html#5340" class="Function">out-mono</a>
                   <a id="9583" class="Symbol">(</a><a id="9584" href="Finite.html#7491" class="Function">double-elem</a> <a id="9596" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="9602" href="L-Sharp.Extend.html#9087" class="Bound">b</a><a id="9603" class="Symbol">)</a> <a id="9605" class="Symbol">(</a><a id="9606" href="Finite.html#2930" class="Field">FiniteType.all-enumerated</a> <a id="9632" href="L-Sharp.Extend.html#1841" class="Bound">fin-I</a> <a id="9638" href="L-Sharp.Extend.html#9089" class="Bound">i</a><a id="9639" class="Symbol">)</a> <a id="9641" href="L-Sharp.Extend.html#9091" class="Bound">lt</a><a id="9643" class="Symbol">)</a>

  <a id="9648" class="Comment">-- strict increase via a strictly smaller candidate list (Rules R3/R4)</a>
  <a id="Extend-Observations.ticks-strict-δ"></a><a id="9721" href="L-Sharp.Extend.html#9721" class="Function">ticks-strict-δ</a> <a id="9736" class="Symbol">:</a> <a id="9738" class="Symbol">∀</a> <a id="9740" href="L-Sharp.Extend.html#9740" class="Bound">b</a> <a id="9742" href="L-Sharp.Extend.html#9742" class="Bound">i</a> <a id="9744" class="Symbol">→</a> <a id="9746" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9755" class="Symbol">(</a><a id="9756" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="9761" href="L-Sharp.Extend.html#9740" class="Bound">b</a> <a id="9763" href="L-Sharp.Extend.html#9742" class="Bound">i</a><a id="9764" class="Symbol">)</a> <a id="9766" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9768" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9777" class="Symbol">(</a><a id="9778" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9780" href="L-Sharp.Extend.html#9740" class="Bound">b</a> <a id="9782" href="L-Sharp.Extend.html#9742" class="Bound">i</a><a id="9783" class="Symbol">)</a>
                 <a id="9802" class="Symbol">→</a> <a id="9804" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9808" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="9814" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9816" href="L-Sharp.State.html#6114" class="Function">S₁.ticks</a>
  <a id="9827" href="L-Sharp.Extend.html#9721" class="Function">ticks-strict-δ</a> <a id="9842" href="L-Sharp.Extend.html#9842" class="Bound">b</a> <a id="9844" href="L-Sharp.Extend.html#9844" class="Bound">i</a> <a id="9846" href="L-Sharp.Extend.html#9846" class="Bound">lt</a> <a id="9849" class="Symbol">=</a> <a id="9851" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a>
    <a id="9865" class="Symbol">(</a><a id="9866" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="9876" class="Symbol">(</a><a id="9877" class="Number">1</a> <a id="9879" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9881" href="L-Sharp.State.html#2379" class="Function">n</a><a id="9882" class="Symbol">))</a>
    <a id="9889" class="Symbol">(</a><a id="9890" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="9901" href="L-Sharp.Extend.html#7888" class="Function">B-mono</a> <a id="9908" class="Symbol">(</a><a id="9909" href="Data.Nat.Properties.html#20237" class="Function">+-mono-&lt;-≤</a> <a id="9920" href="L-Sharp.Extend.html#10151" class="Function">C-strict</a> <a id="9929" class="Symbol">(</a><a id="9930" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="9939" href="L-Sharp.Extend.html#8621" class="Function">D-mono</a> <a id="9946" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="9949" class="Symbol">)))</a>
    <a id="9957" class="Keyword">where</a>
      <a id="9969" href="L-Sharp.Extend.html#9969" class="Function">δ≤n</a> <a id="9973" class="Symbol">:</a> <a id="9975" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9984" class="Symbol">(</a><a id="9985" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9987" href="L-Sharp.Extend.html#9842" class="Bound">b</a> <a id="9989" href="L-Sharp.Extend.html#9844" class="Bound">i</a><a id="9990" class="Symbol">)</a> <a id="9992" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9994" href="L-Sharp.State.html#2379" class="Function">n</a>
      <a id="10002" href="L-Sharp.Extend.html#9969" class="Function">δ≤n</a> <a id="10006" class="Symbol">=</a> <a id="10008" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a>
        <a id="10024" class="Symbol">(</a><a id="10025" href="Data.List.Properties.html#46787" class="Function">L.length-filter</a> <a id="10041" class="Symbol">(λ</a> <a id="10044" href="L-Sharp.Extend.html#10044" class="Bound">c</a> <a id="10046" class="Symbol">→</a> <a id="10048" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="10057" class="Symbol">((</a><a id="10059" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="10066" href="L-Sharp.Extend.html#9842" class="Bound">b</a> <a id="10068" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="10073" href="L-Sharp.Extend.html#9844" class="Bound">i</a><a id="10074" class="Symbol">)</a> <a id="10076" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="10079" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="10086" href="L-Sharp.Extend.html#10044" class="Bound">c</a><a id="10087" class="Symbol">))</a> <a id="10090" href="L-Sharp.Extend.html#7718" class="Function">LE</a><a id="10092" class="Symbol">)</a>
        <a id="10102" class="Symbol">(</a><a id="10103" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="10115" class="Symbol">(</a><a id="10116" href="Finite.html#7225" class="Function">length-list-elements</a> <a id="10137" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="10142" class="Symbol">))</a>
      <a id="10151" href="L-Sharp.Extend.html#10151" class="Function">C-strict</a> <a id="10160" class="Symbol">:</a> <a id="10162" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="10168" class="Symbol">(⦇</a> <a id="10171" class="Symbol">(</a><a id="10172" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10174" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="10176" class="Symbol">)</a> <a id="10178" class="Symbol">⦇</a> <a id="10180" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10189" class="Symbol">⦇</a> <a id="10191" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="10193" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="10196" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="10199" class="Symbol">⦈</a> <a id="10201" class="Symbol">⦈</a> <a id="10203" class="Symbol">⦈)</a>
               <a id="10221" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10223" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="10229" class="Symbol">(⦇</a> <a id="10232" class="Symbol">(</a><a id="10233" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="10238" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="10240" class="Symbol">)</a> <a id="10242" class="Symbol">⦇</a> <a id="10244" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10253" class="Symbol">⦇</a> <a id="10255" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="10260" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="10263" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="10266" class="Symbol">⦈</a> <a id="10268" class="Symbol">⦈</a> <a id="10270" class="Symbol">⦈)</a>
      <a id="10279" href="L-Sharp.Extend.html#10151" class="Function">C-strict</a> <a id="10288" class="Symbol">=</a> <a id="10290" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="10297" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a>
        <a id="10309" class="Symbol">(</a><a id="10310" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10314" class="Symbol">(</a><a id="10315" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="10328" class="Symbol">(</a><a id="10329" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10331" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="10333" class="Symbol">)</a> <a id="10335" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10344" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="10346" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="10349" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="10351" class="Symbol">))</a>
        <a id="10362" class="Symbol">(</a><a id="10363" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="10367" class="Symbol">(</a><a id="10368" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="10381" class="Symbol">(</a><a id="10382" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="10387" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="10389" class="Symbol">)</a> <a id="10391" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10400" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="10405" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="10408" href="L-Sharp.Extend.html#7767" class="Function">ys</a><a id="10410" class="Symbol">))</a>
        <a id="10421" class="Symbol">(</a><a id="10422" href="CartesianSum.html#3110" class="Function">CP-strict</a> <a id="10432" class="Symbol">(λ</a> <a id="10435" href="L-Sharp.Extend.html#10435" class="Bound">x</a> <a id="10437" href="L-Sharp.Extend.html#10437" class="Bound">j</a> <a id="10439" class="Symbol">→</a> <a id="10441" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10443" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10445" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10454" class="Symbol">(</a><a id="10455" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="10457" href="L-Sharp.Extend.html#10435" class="Bound">x</a> <a id="10459" href="L-Sharp.Extend.html#10437" class="Bound">j</a><a id="10460" class="Symbol">))</a> <a id="10463" class="Symbol">(λ</a> <a id="10466" href="L-Sharp.Extend.html#10466" class="Bound">x</a> <a id="10468" href="L-Sharp.Extend.html#10468" class="Bound">j</a> <a id="10470" class="Symbol">→</a> <a id="10472" href="L-Sharp.State.html#2379" class="Function">S₁.n</a> <a id="10477" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="10479" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10488" class="Symbol">(</a><a id="10489" href="L-Sharp.State.html#3189" class="Function">S₁.δ</a> <a id="10494" href="L-Sharp.Extend.html#10466" class="Bound">x</a> <a id="10496" href="L-Sharp.Extend.html#10468" class="Bound">j</a><a id="10497" class="Symbol">))</a>
                   <a id="10519" href="L-Sharp.Extend.html#7718" class="Function">LE</a> <a id="10522" href="L-Sharp.Extend.html#7767" class="Function">ys</a> <a id="10525" class="Symbol">(λ</a> <a id="10528" href="L-Sharp.Extend.html#10528" class="Bound">x</a> <a id="10530" href="L-Sharp.Extend.html#10530" class="Bound">j</a> <a id="10532" class="Symbol">→</a> <a id="10534" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="10544" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10546" class="Symbol">(</a><a id="10547" href="L-Sharp.Extend.html#6408" class="Function">δ-len-mono</a> <a id="10558" href="L-Sharp.Extend.html#10528" class="Bound">x</a> <a id="10560" href="L-Sharp.Extend.html#10530" class="Bound">j</a><a id="10561" class="Symbol">))</a>
                   <a id="10583" class="Symbol">(</a><a id="10584" href="Finite.html#7491" class="Function">double-elem</a> <a id="10596" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="10602" href="L-Sharp.Extend.html#9842" class="Bound">b</a><a id="10603" class="Symbol">)</a> <a id="10605" class="Symbol">(</a><a id="10606" href="Finite.html#2930" class="Field">FiniteType.all-enumerated</a> <a id="10632" href="L-Sharp.Extend.html#1841" class="Bound">fin-I</a> <a id="10638" href="L-Sharp.Extend.html#9844" class="Bound">i</a><a id="10639" class="Symbol">)</a>
                   <a id="10660" class="Symbol">(</a><a id="10661" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="10671" href="L-Sharp.Extend.html#9846" class="Bound">lt</a> <a id="10674" href="L-Sharp.Extend.html#9969" class="Function">δ≤n</a><a id="10677" class="Symbol">))</a></pre></body></html>


==> anc/html/L-Sharp.Hypothesis.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Hypothesis (L-Sharp.Hypothesis)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Hypothesis</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">using</a> <a id="49" class="Symbol">(</a><a id="50" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="55" class="Symbol">)</a>
<a id="57" class="Keyword">open</a> <a id="62" class="Keyword">import</a> <a id="69" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="80" class="Keyword">using</a> <a id="86" class="Symbol">(</a><a id="87" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="91" class="Symbol">)</a>
<a id="93" class="Keyword">open</a> <a id="98" class="Keyword">import</a> <a id="105" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="114" class="Keyword">using</a> <a id="120" class="Symbol">(</a><a id="121" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="122" class="Symbol">;</a> <a id="124" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="128" class="Symbol">;</a> <a id="130" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="133" class="Symbol">;</a> <a id="135" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="138" class="Symbol">;</a> <a id="140" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="143" class="Symbol">;</a> <a id="145" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="148" class="Symbol">;</a> <a id="150" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="153" class="Symbol">;</a> <a id="155" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a><a id="160" class="Symbol">;</a> <a id="162" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="165" class="Symbol">)</a>
<a id="167" class="Keyword">open</a> <a id="172" class="Keyword">import</a> <a id="179" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="199" class="Keyword">using</a> <a id="205" class="Symbol">(</a><a id="206" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="212" class="Symbol">;</a> <a id="214" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a><a id="220" class="Symbol">)</a>
<a id="222" class="Keyword">open</a> <a id="227" class="Keyword">import</a> <a id="234" href="Data.Product.html" class="Module">Data.Product</a> <a id="247" class="Keyword">using</a> <a id="253" class="Symbol">(</a><a id="254" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="262" class="Symbol">;</a> <a id="264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="267" class="Symbol">;</a> <a id="269" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="274" class="Symbol">;</a> <a id="276" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="281" class="Symbol">)</a>
<a id="283" class="Keyword">open</a> <a id="288" class="Keyword">import</a> <a id="295" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="304" class="Keyword">using</a> <a id="310" class="Symbol">(</a><a id="311" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="315" class="Symbol">;</a> <a id="317" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="321" class="Symbol">)</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.List.html" class="Module">Data.List</a> <a id="383" class="Symbol">as</a> <a id="386" class="Module">L</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="399" class="Symbol">;</a> <a id="401" href="Data.List.Base.html#4746" class="Function">length</a><a id="407" class="Symbol">;</a> <a id="409" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="412" class="Symbol">;</a> <a id="414" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="416" class="Symbol">;</a> <a id="418" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a><a id="422" class="Symbol">;</a> <a id="424" href="Data.List.Base.html#7375" class="Function">initLast</a><a id="432" class="Symbol">;</a> <a id="434" href="Data.List.Base.html#7255" class="Datatype">InitLast</a><a id="442" class="Symbol">;</a> <a id="444" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">_∷ʳ′_</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="484" class="Keyword">using</a> <a id="490" class="Symbol">(</a><a id="491" href="Data.List.Properties.html#4960" class="Function">length-++</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="549" class="Keyword">using</a> <a id="555" class="Symbol">(</a><a id="556" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="619" class="Keyword">using</a> <a id="625" class="Symbol">(</a><a id="626" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="635" class="Symbol">)</a>
<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="689" class="Symbol">)</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="719" class="Keyword">using</a> <a id="725" class="Symbol">(</a><a id="726" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="743" class="Symbol">)</a>
<a id="745" class="Keyword">open</a> <a id="750" class="Keyword">import</a> <a id="757" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="795" class="Keyword">open</a> <a id="800" class="Keyword">import</a> <a id="807" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="824" class="Keyword">using</a> <a id="830" class="Symbol">(</a><a id="831" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="833" class="Symbol">)</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Finite.html" class="Module">Finite</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Dec2.html" class="Module">Dec2</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="PrefixClosed.html" class="Module">PrefixClosed</a>

<a id="897" class="Keyword">module</a> <a id="904" href="L-Sharp.Hypothesis.html" class="Module">L-Sharp.Hypothesis</a> <a id="923" class="Symbol">(</a><a id="924" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a> <a id="926" href="L-Sharp.Hypothesis.html#926" class="Bound">O</a> <a id="928" class="Symbol">:</a> <a id="930" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="933" class="Symbol">)</a>
                          <a id="961" class="Symbol">(</a><a id="962" href="L-Sharp.Hypothesis.html#962" class="Bound Operator">_≟_</a> <a id="966" class="Symbol">:</a> <a id="968" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="986" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="987" class="Symbol">)</a>
                          <a id="1015" class="Symbol">(</a><a id="1016" href="L-Sharp.Hypothesis.html#1016" class="Bound Operator">_≟o_</a> <a id="1021" class="Symbol">:</a> <a id="1023" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1041" href="L-Sharp.Hypothesis.html#926" class="Bound">O</a><a id="1042" class="Symbol">)</a>
                          <a id="1070" class="Symbol">(</a><a id="1071" href="L-Sharp.Hypothesis.html#1071" class="Bound">fin-I</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1090" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="1091" class="Symbol">)</a>
                          <a id="1119" class="Keyword">where</a>
<a id="1125" class="Keyword">open</a> <a id="1130" class="Keyword">import</a> <a id="1137" href="Mealy.html" class="Module">Mealy</a> <a id="1143" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a> <a id="1145" href="L-Sharp.Hypothesis.html#926" class="Bound">O</a>
<a id="1147" class="Keyword">open</a> <a id="1152" class="Keyword">import</a> <a id="1159" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="1173" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a> <a id="1175" href="L-Sharp.Hypothesis.html#926" class="Bound">O</a> <a id="1177" href="L-Sharp.Hypothesis.html#962" class="Bound Operator">_≟_</a> <a id="1181" href="L-Sharp.Hypothesis.html#1016" class="Bound Operator">_≟o_</a> <a id="1186" href="L-Sharp.Hypothesis.html#1071" class="Bound">fin-I</a>
<a id="1192" class="Keyword">open</a> <a id="1197" class="Keyword">import</a> <a id="1204" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="1225" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a> <a id="1227" href="L-Sharp.Hypothesis.html#926" class="Bound">O</a> <a id="1229" href="L-Sharp.Hypothesis.html#962" class="Bound Operator">_≟_</a> <a id="1233" href="L-Sharp.Hypothesis.html#1016" class="Bound Operator">_≟o_</a> <a id="1238" class="Keyword">using</a> <a id="1244" class="Symbol">(</a><a id="1245" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a><a id="1253" class="Symbol">)</a>

<a id="1256" class="Comment">-- A hypothesis is built from the *semantic* observation state (the record</a>
<a id="1331" class="Comment">-- holding δ and the basis), provided that state is *closed*: one in which</a>
<a id="1406" class="Comment">--   (a) there is a designated initial basis state,</a>
<a id="1458" class="Comment">--   (b) every basis transition&#39;s output has been observed, and</a>
<a id="1522" class="Comment">--   (c) every frontier transition has at least one candidate target.</a>
<a id="1592" class="Comment">-- Since δ is now a plain List (L-Sharp.State), its non-emptiness — the third</a>
<a id="1670" class="Comment">-- ingredient supplying a transition target for every (basis, input) pair —</a>
<a id="1746" class="Comment">-- is recorded explicitly by the Closed record&#39;s δ-total field.</a>
<a id="1810" class="Keyword">module</a> <a id="1817" href="L-Sharp.Hypothesis.html#1817" class="Module">_</a> <a id="1819" class="Symbol">(</a><a id="1820" href="L-Sharp.Hypothesis.html#1820" class="Bound">s</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="1838" class="Symbol">)</a> <a id="1840" class="Keyword">where</a>
  <a id="1848" class="Keyword">open</a> <a id="1853" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="1868" href="L-Sharp.Hypothesis.html#1820" class="Bound">s</a> <a id="1870" class="Keyword">renaming</a> <a id="1879" class="Symbol">(</a><a id="1880" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="1882" class="Symbol">to</a> <a id="1885" class="Function">δT</a><a id="1887" class="Symbol">;</a> <a id="1889" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="1893" class="Symbol">to</a> <a id="1896" class="Function">outT</a><a id="1900" class="Symbol">)</a>

  <a id="1905" class="Comment">-- head of a candidate list, given a proof that it is non-empty</a>
  <a id="1971" href="L-Sharp.Hypothesis.html#1971" class="Function">head⁺</a> <a id="1977" class="Symbol">:</a> <a id="1979" class="Symbol">(</a><a id="1980" href="L-Sharp.Hypothesis.html#1980" class="Bound">bs</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1990" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="1995" class="Symbol">)</a> <a id="1997" class="Symbol">→</a> <a id="1999" class="Number">0</a> <a id="2001" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2003" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2010" href="L-Sharp.Hypothesis.html#1980" class="Bound">bs</a> <a id="2013" class="Symbol">→</a> <a id="2015" href="L-Sharp.State.html#2340" class="Function">Basis</a>
  <a id="2023" href="L-Sharp.Hypothesis.html#1971" class="Function">head⁺</a> <a id="2029" class="Symbol">(</a><a id="2030" href="L-Sharp.Hypothesis.html#2030" class="Bound">b</a> <a id="2032" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2034" class="Symbol">_)</a> <a id="2037" class="Symbol">_</a> <a id="2039" class="Symbol">=</a> <a id="2041" href="L-Sharp.Hypothesis.html#2030" class="Bound">b</a>

  <a id="2046" href="L-Sharp.Hypothesis.html#2046" class="Function">head⁺-∈</a> <a id="2054" class="Symbol">:</a> <a id="2056" class="Symbol">∀</a> <a id="2058" class="Symbol">(</a><a id="2059" href="L-Sharp.Hypothesis.html#2059" class="Bound">bs</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2069" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="2074" class="Symbol">)</a> <a id="2076" class="Symbol">(</a><a id="2077" href="L-Sharp.Hypothesis.html#2077" class="Bound">p</a> <a id="2079" class="Symbol">:</a> <a id="2081" class="Number">0</a> <a id="2083" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2085" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2092" href="L-Sharp.Hypothesis.html#2059" class="Bound">bs</a><a id="2094" class="Symbol">)</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="L-Sharp.Hypothesis.html#1971" class="Function">head⁺</a> <a id="2104" href="L-Sharp.Hypothesis.html#2059" class="Bound">bs</a> <a id="2107" href="L-Sharp.Hypothesis.html#2077" class="Bound">p</a> <a id="2109" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2111" href="L-Sharp.Hypothesis.html#2059" class="Bound">bs</a>
  <a id="2116" href="L-Sharp.Hypothesis.html#2046" class="Function">head⁺-∈</a> <a id="2124" class="Symbol">(</a><a id="2125" href="L-Sharp.Hypothesis.html#2125" class="Bound">b</a> <a id="2127" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2129" class="Symbol">_)</a> <a id="2132" class="Symbol">_</a> <a id="2134" class="Symbol">=</a> <a id="2136" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2141" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2149" class="Keyword">record</a> <a id="2156" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a> <a id="2163" class="Symbol">:</a> <a id="2165" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2169" class="Keyword">where</a>
    <a id="2179" class="Keyword">field</a>
      <a id="2191" href="L-Sharp.Hypothesis.html#2191" class="Field">q₀</a>        <a id="2201" class="Symbol">:</a> <a id="2203" href="L-Sharp.State.html#2340" class="Function">Basis</a>
      <a id="2215" href="L-Sharp.Hypothesis.html#2215" class="Field">out-total</a> <a id="2225" class="Symbol">:</a> <a id="2227" class="Symbol">∀</a> <a id="2229" class="Symbol">(</a><a id="2230" href="L-Sharp.Hypothesis.html#2230" class="Bound">b</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="2239" class="Symbol">)</a> <a id="2241" class="Symbol">(</a><a id="2242" href="L-Sharp.Hypothesis.html#2242" class="Bound">i</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="2247" class="Symbol">)</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2254" href="L-Sharp.Hypothesis.html#2254" class="Bound">o</a> <a id="2256" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2258" href="L-Sharp.Hypothesis.html#1896" class="Function">outT</a> <a id="2263" href="L-Sharp.Hypothesis.html#2230" class="Bound">b</a> <a id="2265" href="L-Sharp.Hypothesis.html#2242" class="Bound">i</a> <a id="2267" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2269" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2274" href="L-Sharp.Hypothesis.html#2254" class="Bound">o</a>
      <a id="2282" href="L-Sharp.Hypothesis.html#2282" class="Field">δ-total</a>   <a id="2292" class="Symbol">:</a> <a id="2294" class="Symbol">∀</a> <a id="2296" class="Symbol">(</a><a id="2297" href="L-Sharp.Hypothesis.html#2297" class="Bound">b</a> <a id="2299" class="Symbol">:</a> <a id="2301" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">(</a><a id="2309" href="L-Sharp.Hypothesis.html#2309" class="Bound">i</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="2314" class="Symbol">)</a> <a id="2316" class="Symbol">→</a> <a id="2318" class="Number">0</a> <a id="2320" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2322" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2329" class="Symbol">(</a><a id="2330" href="L-Sharp.Hypothesis.html#1885" class="Function">δT</a> <a id="2333" href="L-Sharp.Hypothesis.html#2297" class="Bound">b</a> <a id="2335" href="L-Sharp.Hypothesis.html#2309" class="Bound">i</a><a id="2336" class="Symbol">)</a>

  <a id="2341" class="Comment">-- The hypothesis as a Mealy machine whose state set is the basis itself:</a>
  <a id="2417" class="Comment">--   • transitions follow the (head of the) candidate list δT,</a>
  <a id="2482" class="Comment">--   • outputs are read off the observed values.</a>
  <a id="2533" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="2547" class="Symbol">:</a> <a id="2549" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a> <a id="2556" class="Symbol">→</a> <a id="2558" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="2575" href="L-Sharp.State.html#2340" class="Function">Basis</a>
  <a id="2583" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="2597" href="L-Sharp.Hypothesis.html#2597" class="Bound">c</a> <a id="2599" class="Symbol">=</a> <a id="2601" class="Keyword">record</a>
    <a id="2612" class="Symbol">{</a> <a id="2614" href="Mealy.html#1252" class="Field">q₀</a>  <a id="2618" class="Symbol">=</a> <a id="2620" href="L-Sharp.Hypothesis.html#2191" class="Field">q₀</a>
    <a id="2627" class="Symbol">;</a> <a id="2629" href="Mealy.html#1263" class="Field">δ</a>   <a id="2633" class="Symbol">=</a> <a id="2635" class="Symbol">λ</a> <a id="2637" href="L-Sharp.Hypothesis.html#2637" class="Bound">b</a> <a id="2639" href="L-Sharp.Hypothesis.html#2639" class="Bound">i</a> <a id="2641" class="Symbol">→</a> <a id="2643" href="L-Sharp.Hypothesis.html#1971" class="Function">head⁺</a> <a id="2649" class="Symbol">(</a><a id="2650" href="L-Sharp.Hypothesis.html#1885" class="Function">δT</a> <a id="2653" href="L-Sharp.Hypothesis.html#2637" class="Bound">b</a> <a id="2655" href="L-Sharp.Hypothesis.html#2639" class="Bound">i</a><a id="2656" class="Symbol">)</a> <a id="2658" class="Symbol">(</a><a id="2659" href="L-Sharp.Hypothesis.html#2282" class="Field">δ-total</a> <a id="2667" href="L-Sharp.Hypothesis.html#2637" class="Bound">b</a> <a id="2669" href="L-Sharp.Hypothesis.html#2639" class="Bound">i</a><a id="2670" class="Symbol">)</a>
    <a id="2676" class="Symbol">;</a> <a id="2678" href="Mealy.html#1281" class="Field">out</a> <a id="2682" class="Symbol">=</a> <a id="2684" class="Symbol">λ</a> <a id="2686" href="L-Sharp.Hypothesis.html#2686" class="Bound">b</a> <a id="2688" href="L-Sharp.Hypothesis.html#2688" class="Bound">i</a> <a id="2690" class="Symbol">→</a> <a id="2692" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2698" class="Symbol">(</a><a id="2699" href="L-Sharp.Hypothesis.html#2215" class="Field">out-total</a> <a id="2709" href="L-Sharp.Hypothesis.html#2686" class="Bound">b</a> <a id="2711" href="L-Sharp.Hypothesis.html#2688" class="Bound">i</a><a id="2712" class="Symbol">)</a>
    <a id="2718" class="Symbol">}</a>
    <a id="2724" class="Keyword">where</a> <a id="2730" class="Keyword">open</a> <a id="2735" href="L-Sharp.Hypothesis.html#2156" class="Module">Closed</a> <a id="2742" href="L-Sharp.Hypothesis.html#2597" class="Bound">c</a>

  <a id="2747" class="Comment">-- Re-indexed to Fin n = Fin (length basis), as required by the bundled</a>
  <a id="2821" class="Comment">-- Mealy-Machine type that equivalence queries consume.  The bridge is the</a>
  <a id="2898" class="Comment">-- Basis ↔ Fin n isomorphism Element.idx / ElementFromIndex.</a>
  <a id="2961" href="L-Sharp.Hypothesis.html#2961" class="Function">hypothesis</a> <a id="2972" class="Symbol">:</a> <a id="2974" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a> <a id="2981" class="Symbol">→</a> <a id="2983" href="Mealy.html#4796" class="Record">Mealy-Machine</a>
  <a id="2999" href="L-Sharp.Hypothesis.html#2961" class="Function">hypothesis</a> <a id="3010" href="L-Sharp.Hypothesis.html#3010" class="Bound">c</a> <a id="3012" class="Symbol">=</a> <a id="3014" class="Keyword">record</a>
    <a id="3025" class="Symbol">{</a> <a id="3027" href="Mealy.html#4836" class="Field">n</a>         <a id="3037" class="Symbol">=</a> <a id="3039" href="L-Sharp.State.html#2379" class="Function">n</a>
    <a id="3045" class="Symbol">;</a> <a id="3047" href="Mealy.html#4866" class="Field">structure</a> <a id="3057" class="Symbol">=</a> <a id="3059" href="Mealy.html#2550" class="Function">Mealy-Machine-on.reindex</a> <a id="3084" class="Symbol">(</a><a id="3085" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="3099" href="L-Sharp.Hypothesis.html#3010" class="Bound">c</a><a id="3100" class="Symbol">)</a>
                    <a id="3122" href="Finite.html#5162" class="Function">Element.idx</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="3152" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="3157" class="Symbol">)</a>
    <a id="3163" class="Symbol">}</a>

  <a id="3168" class="Comment">-- With a complete basis whose frontier states are all *identified*</a>
  <a id="3238" class="Comment">-- (at most one candidate per slot), the hypothesis contains the basis</a>
  <a id="3311" class="Comment">-- (part of Lemma 3.6 in the L# paper) and its transition targets are</a>
  <a id="3383" class="Comment">-- the unique candidates.</a>
  <a id="3411" class="Keyword">module</a> <a id="3418" href="L-Sharp.Hypothesis.html#3418" class="Module">Hypothesis-Properties</a> <a id="3440" class="Symbol">(</a><a id="3441" href="L-Sharp.Hypothesis.html#3441" class="Bound">c</a> <a id="3443" class="Symbol">:</a> <a id="3445" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a><a id="3451" class="Symbol">)</a>
                               <a id="3484" class="Symbol">(</a><a id="3485" href="L-Sharp.Hypothesis.html#3485" class="Bound">q₀-empty</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3503" class="Symbol">(</a><a id="3504" href="L-Sharp.Hypothesis.html#2191" class="Field">Closed.q₀</a> <a id="3514" href="L-Sharp.Hypothesis.html#3441" class="Bound">c</a><a id="3515" class="Symbol">)</a> <a id="3517" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3519" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3521" class="Symbol">)</a>
                               <a id="3554" class="Symbol">(</a><a id="3555" href="L-Sharp.Hypothesis.html#3555" class="Bound">unique</a> <a id="3562" class="Symbol">:</a> <a id="3564" class="Symbol">∀</a> <a id="3566" href="L-Sharp.Hypothesis.html#3566" class="Bound">b</a> <a id="3568" href="L-Sharp.Hypothesis.html#3568" class="Bound">i</a> <a id="3570" class="Symbol">→</a> <a id="3572" href="L-Sharp.State.html#5145" class="Function">≤1-Basis</a> <a id="3581" href="L-Sharp.Hypothesis.html#3566" class="Bound">b</a> <a id="3583" href="L-Sharp.Hypothesis.html#3568" class="Bound">i</a><a id="3584" class="Symbol">)</a>
                               <a id="3617" class="Keyword">where</a>
    <a id="3627" class="Keyword">private</a> <a id="3635" class="Keyword">module</a> <a id="3642" href="L-Sharp.Hypothesis.html#3642" class="Module">H</a> <a id="3644" class="Symbol">=</a> <a id="3646" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="3663" class="Symbol">(</a><a id="3664" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="3678" href="L-Sharp.Hypothesis.html#3441" class="Bound">c</a><a id="3679" class="Symbol">)</a>

    <a id="3686" href="L-Sharp.Hypothesis.html#3686" class="Function">hypothesis-identifies</a> <a id="3708" class="Symbol">:</a> <a id="3710" class="Symbol">∀</a> <a id="3712" href="L-Sharp.Hypothesis.html#3712" class="Bound">b</a> <a id="3714" href="L-Sharp.Hypothesis.html#3714" class="Bound">i</a> <a id="3716" href="L-Sharp.Hypothesis.html#3716" class="Bound">b&#39;</a> <a id="3719" class="Symbol">→</a> <a id="3721" href="L-Sharp.Hypothesis.html#3716" class="Bound">b&#39;</a> <a id="3724" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3726" href="L-Sharp.Hypothesis.html#1885" class="Function">δT</a> <a id="3729" href="L-Sharp.Hypothesis.html#3712" class="Bound">b</a> <a id="3731" href="L-Sharp.Hypothesis.html#3714" class="Bound">i</a> <a id="3733" class="Symbol">→</a> <a id="3735" href="L-Sharp.Hypothesis.html#3716" class="Bound">b&#39;</a> <a id="3738" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3740" href="Mealy.html#1263" class="Function">H.δ</a> <a id="3744" href="L-Sharp.Hypothesis.html#3712" class="Bound">b</a> <a id="3746" href="L-Sharp.Hypothesis.html#3714" class="Bound">i</a>
    <a id="3752" href="L-Sharp.Hypothesis.html#3686" class="Function">hypothesis-identifies</a> <a id="3774" href="L-Sharp.Hypothesis.html#3774" class="Bound">b</a> <a id="3776" href="L-Sharp.Hypothesis.html#3776" class="Bound">i</a> <a id="3778" href="L-Sharp.Hypothesis.html#3778" class="Bound">b&#39;</a> <a id="3781" href="L-Sharp.Hypothesis.html#3781" class="Bound">b&#39;∈</a> <a id="3785" class="Symbol">=</a>
      <a id="3793" href="L-Sharp.Hypothesis.html#3555" class="Bound">unique</a> <a id="3800" href="L-Sharp.Hypothesis.html#3774" class="Bound">b</a> <a id="3802" href="L-Sharp.Hypothesis.html#3776" class="Bound">i</a> <a id="3804" href="L-Sharp.Hypothesis.html#3778" class="Bound">b&#39;</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Mealy.html#1263" class="Function">H.δ</a> <a id="3812" href="L-Sharp.Hypothesis.html#3774" class="Bound">b</a> <a id="3814" href="L-Sharp.Hypothesis.html#3776" class="Bound">i</a><a id="3815" class="Symbol">)</a> <a id="3817" href="L-Sharp.Hypothesis.html#3781" class="Bound">b&#39;∈</a> <a id="3821" class="Symbol">(</a><a id="3822" href="L-Sharp.Hypothesis.html#2046" class="Function">head⁺-∈</a> <a id="3830" class="Symbol">(</a><a id="3831" href="L-Sharp.Hypothesis.html#1885" class="Function">δT</a> <a id="3834" href="L-Sharp.Hypothesis.html#3774" class="Bound">b</a> <a id="3836" href="L-Sharp.Hypothesis.html#3776" class="Bound">i</a><a id="3837" class="Symbol">)</a> <a id="3839" class="Symbol">(</a><a id="3840" href="L-Sharp.Hypothesis.html#2282" class="Field">Closed.δ-total</a> <a id="3855" href="L-Sharp.Hypothesis.html#3441" class="Bound">c</a> <a id="3857" href="L-Sharp.Hypothesis.html#3774" class="Bound">b</a> <a id="3859" href="L-Sharp.Hypothesis.html#3776" class="Bound">i</a><a id="3860" class="Symbol">))</a>

    <a id="3868" class="Comment">-- a basis word extended by one input is a candidate for its own slot</a>
    <a id="3942" href="L-Sharp.Hypothesis.html#3942" class="Function">self-candidate</a> <a id="3957" class="Symbol">:</a> <a id="3959" class="Symbol">∀</a> <a id="3961" class="Symbol">(</a><a id="3962" href="L-Sharp.Hypothesis.html#3962" class="Bound">u</a> <a id="3964" class="Symbol">:</a> <a id="3966" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="3971" class="Symbol">)</a> <a id="3973" class="Symbol">(</a><a id="3974" href="L-Sharp.Hypothesis.html#3974" class="Bound">i</a> <a id="3976" class="Symbol">:</a> <a id="3978" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="L-Sharp.Hypothesis.html#3982" class="Bound">ui∈</a> <a id="3986" class="Symbol">:</a> <a id="3988" class="Symbol">(</a><a id="3989" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3996" href="L-Sharp.Hypothesis.html#3962" class="Bound">u</a> <a id="3998" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4003" href="L-Sharp.Hypothesis.html#3974" class="Bound">i</a><a id="4004" class="Symbol">)</a> <a id="4006" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4008" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="4013" class="Symbol">)</a>
                   <a id="4034" class="Symbol">→</a> <a id="4036" class="Symbol">((</a><a id="4038" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4045" href="L-Sharp.Hypothesis.html#3962" class="Bound">u</a> <a id="4047" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4052" href="L-Sharp.Hypothesis.html#3974" class="Bound">i</a><a id="4053" class="Symbol">)</a> <a id="4055" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="4058" href="L-Sharp.Hypothesis.html#3982" class="Bound">ui∈</a><a id="4061" class="Symbol">)</a> <a id="4063" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4065" href="L-Sharp.Hypothesis.html#1885" class="Function">δT</a> <a id="4068" href="L-Sharp.Hypothesis.html#3962" class="Bound">u</a> <a id="4070" href="L-Sharp.Hypothesis.html#3974" class="Bound">i</a>
    <a id="4076" href="L-Sharp.Hypothesis.html#3942" class="Function">self-candidate</a> <a id="4091" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4093" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a> <a id="4095" href="L-Sharp.Hypothesis.html#4095" class="Bound">ui∈</a> <a id="4099" class="Symbol">=</a>
      <a id="4107" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="4117" class="Symbol">(λ</a> <a id="4120" href="L-Sharp.Hypothesis.html#4120" class="Bound">c&#39;</a> <a id="4123" class="Symbol">→</a> <a id="4125" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="4134" class="Symbol">((</a><a id="4136" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4143" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4145" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4150" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4151" class="Symbol">)</a> <a id="4153" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="4156" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4163" href="L-Sharp.Hypothesis.html#4120" class="Bound">c&#39;</a><a id="4165" class="Symbol">))</a>
        <a id="4176" class="Symbol">(</a><a id="4177" href="Finite.html#2930" class="Field">FiniteType.all-enumerated</a> <a id="4203" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="4218" class="Symbol">((</a><a id="4220" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4227" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4229" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4234" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4235" class="Symbol">)</a> <a id="4237" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="4240" href="L-Sharp.Hypothesis.html#4095" class="Bound">ui∈</a><a id="4243" class="Symbol">))</a> <a id="4246" href="L-Sharp.Hypothesis.html#4270" class="Function">sat</a>
      <a id="4256" class="Keyword">where</a>
        <a id="4270" href="L-Sharp.Hypothesis.html#4270" class="Function">sat</a> <a id="4274" class="Symbol">:</a> <a id="4276" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="4284" class="Symbol">((</a><a id="4286" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4293" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4295" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4300" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4301" class="Symbol">)</a> <a id="4303" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="4306" class="Symbol">(</a><a id="4307" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4314" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4316" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4321" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4322" class="Symbol">))</a>
        <a id="4333" href="L-Sharp.Hypothesis.html#4270" class="Function">sat</a> <a id="4337" class="Keyword">with</a> <a id="4342" class="Symbol">(</a><a id="4343" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4350" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4352" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4357" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4358" class="Symbol">)</a> <a id="4360" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="4363" class="Symbol">(</a><a id="4364" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4371" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4373" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4378" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4379" class="Symbol">)</a>
        <a id="4389" href="L-Sharp.Hypothesis.html#4270" class="Function">...</a> <a id="4393" class="Symbol">|</a> <a id="4395" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4400" href="L-Sharp.Hypothesis.html#4400" class="Bound">ap</a> <a id="4403" class="Symbol">=</a> <a id="4405" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="4412" class="Symbol">(</a><a id="4413" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="4427" class="Symbol">{</a><a id="4428" class="Argument">q</a> <a id="4430" class="Symbol">=</a> <a id="4432" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4439" href="L-Sharp.Hypothesis.html#4091" class="Bound">u</a> <a id="4441" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4446" href="L-Sharp.Hypothesis.html#4093" class="Bound">i</a><a id="4447" class="Symbol">}</a> <a id="4449" href="L-Sharp.Hypothesis.html#4400" class="Bound">ap</a><a id="4451" class="Symbol">)</a>
        <a id="4461" href="L-Sharp.Hypothesis.html#4270" class="Function">...</a> <a id="4465" class="Symbol">|</a> <a id="4467" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4472" href="L-Sharp.Hypothesis.html#4472" class="Bound">y</a>  <a id="4475" class="Symbol">=</a> <a id="4477" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="4482" href="L-Sharp.Hypothesis.html#4472" class="Bound">y</a>

    <a id="4489" href="L-Sharp.Hypothesis.html#4489" class="Function">step-eq</a> <a id="4497" class="Symbol">:</a> <a id="4499" class="Symbol">∀</a> <a id="4501" class="Symbol">(</a><a id="4502" href="L-Sharp.Hypothesis.html#4502" class="Bound">u</a> <a id="4504" class="Symbol">:</a> <a id="4506" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="4511" class="Symbol">)</a> <a id="4513" class="Symbol">(</a><a id="4514" href="L-Sharp.Hypothesis.html#4514" class="Bound">i</a> <a id="4516" class="Symbol">:</a> <a id="4518" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">(</a><a id="4522" href="L-Sharp.Hypothesis.html#4522" class="Bound">ui∈</a> <a id="4526" class="Symbol">:</a> <a id="4528" class="Symbol">(</a><a id="4529" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4536" href="L-Sharp.Hypothesis.html#4502" class="Bound">u</a> <a id="4538" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4543" href="L-Sharp.Hypothesis.html#4514" class="Bound">i</a><a id="4544" class="Symbol">)</a> <a id="4546" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4548" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="4553" class="Symbol">)</a>
            <a id="4567" class="Symbol">→</a> <a id="4569" href="Mealy.html#1263" class="Function">H.δ</a> <a id="4573" href="L-Sharp.Hypothesis.html#4502" class="Bound">u</a> <a id="4575" href="L-Sharp.Hypothesis.html#4514" class="Bound">i</a> <a id="4577" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4579" class="Symbol">((</a><a id="4581" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4588" href="L-Sharp.Hypothesis.html#4502" class="Bound">u</a> <a id="4590" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4595" href="L-Sharp.Hypothesis.html#4514" class="Bound">i</a><a id="4596" class="Symbol">)</a> <a id="4598" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="4601" href="L-Sharp.Hypothesis.html#4522" class="Bound">ui∈</a><a id="4604" class="Symbol">)</a>
    <a id="4610" href="L-Sharp.Hypothesis.html#4489" class="Function">step-eq</a> <a id="4618" href="L-Sharp.Hypothesis.html#4618" class="Bound">u</a> <a id="4620" href="L-Sharp.Hypothesis.html#4620" class="Bound">i</a> <a id="4622" href="L-Sharp.Hypothesis.html#4622" class="Bound">ui∈</a> <a id="4626" class="Symbol">=</a> <a id="4628" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4632" class="Symbol">(</a><a id="4633" href="L-Sharp.Hypothesis.html#3686" class="Function">hypothesis-identifies</a> <a id="4655" href="L-Sharp.Hypothesis.html#4618" class="Bound">u</a> <a id="4657" href="L-Sharp.Hypothesis.html#4620" class="Bound">i</a> <a id="4659" class="Symbol">_</a> <a id="4661" class="Symbol">(</a><a id="4662" href="L-Sharp.Hypothesis.html#3942" class="Function">self-candidate</a> <a id="4677" href="L-Sharp.Hypothesis.html#4618" class="Bound">u</a> <a id="4679" href="L-Sharp.Hypothesis.html#4620" class="Bound">i</a> <a id="4681" href="L-Sharp.Hypothesis.html#4622" class="Bound">ui∈</a><a id="4684" class="Symbol">))</a>

    <a id="4692" class="Keyword">private</a>
      <a id="4706" href="L-Sharp.Hypothesis.html#4706" class="Function">length-∷ʳ&#39;</a> <a id="4717" class="Symbol">:</a> <a id="4719" class="Symbol">∀</a> <a id="4721" class="Symbol">(</a><a id="4722" href="L-Sharp.Hypothesis.html#4722" class="Bound">xs</a> <a id="4725" class="Symbol">:</a> <a id="4727" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4732" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="4733" class="Symbol">)</a> <a id="4735" class="Symbol">(</a><a id="4736" href="L-Sharp.Hypothesis.html#4736" class="Bound">x</a> <a id="4738" class="Symbol">:</a> <a id="4740" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="4741" class="Symbol">)</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4752" class="Symbol">(</a><a id="4753" href="L-Sharp.Hypothesis.html#4722" class="Bound">xs</a> <a id="4756" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4761" href="L-Sharp.Hypothesis.html#4736" class="Bound">x</a><a id="4762" class="Symbol">)</a> <a id="4764" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4766" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4770" class="Symbol">(</a><a id="4771" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4778" href="L-Sharp.Hypothesis.html#4722" class="Bound">xs</a><a id="4780" class="Symbol">)</a>
      <a id="4788" href="L-Sharp.Hypothesis.html#4706" class="Function">length-∷ʳ&#39;</a> <a id="4799" href="L-Sharp.Hypothesis.html#4799" class="Bound">xs</a> <a id="4802" href="L-Sharp.Hypothesis.html#4802" class="Bound">x</a> <a id="4804" class="Symbol">=</a> <a id="4806" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4812" class="Symbol">(</a><a id="4813" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="4823" href="L-Sharp.Hypothesis.html#4799" class="Bound">xs</a><a id="4825" class="Symbol">)</a> <a id="4827" class="Symbol">(</a><a id="4828" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4843" href="L-Sharp.Hypothesis.html#4799" class="Bound">xs</a><a id="4845" class="Symbol">)</a> <a id="4847" class="Number">1</a><a id="4848" class="Symbol">)</a>

    <a id="4855" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="4877" class="Symbol">:</a> <a id="4879" class="Symbol">(</a><a id="4880" href="L-Sharp.Hypothesis.html#4880" class="Bound">k</a> <a id="4882" class="Symbol">:</a> <a id="4884" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4885" class="Symbol">)</a> <a id="4887" class="Symbol">(</a><a id="4888" href="L-Sharp.Hypothesis.html#4888" class="Bound">b</a> <a id="4890" class="Symbol">:</a> <a id="4892" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="4897" class="Symbol">)</a> <a id="4899" class="Symbol">(</a><a id="4900" href="L-Sharp.Hypothesis.html#4900" class="Bound">w</a> <a id="4902" class="Symbol">:</a> <a id="4904" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4909" href="L-Sharp.Hypothesis.html#924" class="Bound">I</a><a id="4910" class="Symbol">)</a>
                          <a id="4938" class="Symbol">→</a> <a id="4940" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4947" href="L-Sharp.Hypothesis.html#4888" class="Bound">b</a> <a id="4949" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4951" href="L-Sharp.Hypothesis.html#4900" class="Bound">w</a> <a id="4953" class="Symbol">→</a> <a id="4955" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4962" href="L-Sharp.Hypothesis.html#4900" class="Bound">w</a> <a id="4964" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4966" href="L-Sharp.Hypothesis.html#4880" class="Bound">k</a>
                          <a id="4994" class="Symbol">→</a> <a id="4996" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="5002" href="L-Sharp.Hypothesis.html#4900" class="Bound">w</a> <a id="5004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5006" href="L-Sharp.Hypothesis.html#4888" class="Bound">b</a>
    <a id="5012" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="5034" href="L-Sharp.Hypothesis.html#5034" class="Bound">k</a> <a id="5036" href="L-Sharp.Hypothesis.html#5036" class="Bound">b</a> <a id="5038" href="L-Sharp.Hypothesis.html#5038" class="Bound">w</a> <a id="5040" href="L-Sharp.Hypothesis.html#5040" class="Bound">weq</a> <a id="5044" href="L-Sharp.Hypothesis.html#5044" class="Bound">len</a> <a id="5048" class="Keyword">with</a> <a id="5053" href="Data.List.Base.html#7375" class="Function">initLast</a> <a id="5062" href="L-Sharp.Hypothesis.html#5038" class="Bound">w</a>
    <a id="5068" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="5090" href="L-Sharp.Hypothesis.html#5090" class="Bound">k</a> <a id="5092" href="L-Sharp.Hypothesis.html#5092" class="Bound">b</a> <a id="5094" class="DottedPattern Symbol">.</a><a id="5095" href="Agda.Builtin.List.html#184" class="DottedPattern InductiveConstructor">[]</a> <a id="5098" href="L-Sharp.Hypothesis.html#5098" class="Bound">weq</a> <a id="5102" href="L-Sharp.Hypothesis.html#5102" class="Bound">len</a> <a id="5106" class="Symbol">|</a> <a id="5108" href="Data.List.Base.html#7301" class="InductiveConstructor">InitLast.[]</a> <a id="5120" class="Symbol">=</a>
      <a id="5128" href="L-Sharp.State.html#3675" class="Function">access-injective</a> <a id="5145" class="Symbol">(</a><a id="5146" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5152" href="L-Sharp.Hypothesis.html#3485" class="Bound">q₀-empty</a> <a id="5161" class="Symbol">(</a><a id="5162" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5166" href="L-Sharp.Hypothesis.html#5098" class="Bound">weq</a><a id="5169" class="Symbol">))</a>
    <a id="5176" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="5198" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="5203" href="L-Sharp.Hypothesis.html#5203" class="Bound">b</a> <a id="5205" class="DottedPattern Symbol">.(</a><a id="5207" href="L-Sharp.Hypothesis.html#5228" class="DottedPattern Bound">xs</a> <a id="5210" href="Data.List.Base.html#7153" class="DottedPattern Function Operator">L.∷ʳ</a> <a id="5215" href="L-Sharp.Hypothesis.html#5235" class="DottedPattern Bound">x</a><a id="5216" class="DottedPattern Symbol">)</a> <a id="5218" href="L-Sharp.Hypothesis.html#5218" class="Bound">weq</a> <a id="5222" href="L-Sharp.Hypothesis.html#5222" class="Bound">len</a> <a id="5226" class="Symbol">|</a> <a id="5228" href="L-Sharp.Hypothesis.html#5228" class="Bound">xs</a> <a id="5231" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5235" href="L-Sharp.Hypothesis.html#5235" class="Bound">x</a> <a id="5237" class="Symbol">=</a>
      <a id="5245" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="5252" class="Symbol">(</a><a id="5253" href="L-Sharp.Hypothesis.html#5321" class="Function">contra</a> <a id="5260" class="Symbol">(</a><a id="5261" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5267" class="Symbol">(</a><a id="5268" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="5271" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5275" class="Symbol">)</a> <a id="5277" class="Symbol">(</a><a id="5278" href="L-Sharp.Hypothesis.html#4706" class="Function">length-∷ʳ&#39;</a> <a id="5289" href="L-Sharp.Hypothesis.html#5228" class="Bound">xs</a> <a id="5292" href="L-Sharp.Hypothesis.html#5235" class="Bound">x</a><a id="5293" class="Symbol">)</a> <a id="5295" href="L-Sharp.Hypothesis.html#5222" class="Bound">len</a><a id="5298" class="Symbol">))</a>
      <a id="5307" class="Keyword">where</a>
        <a id="5321" href="L-Sharp.Hypothesis.html#5321" class="Function">contra</a> <a id="5328" class="Symbol">:</a> <a id="5330" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="5332" class="Symbol">(</a><a id="5333" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5345" href="L-Sharp.Hypothesis.html#5228" class="Bound">xs</a><a id="5347" class="Symbol">)</a> <a id="5349" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5351" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="5355" class="Symbol">)</a>
        <a id="5365" href="L-Sharp.Hypothesis.html#5321" class="Function">contra</a> <a id="5372" class="Symbol">()</a>
    <a id="5379" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="5401" class="Symbol">(</a><a id="5402" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5406" href="L-Sharp.Hypothesis.html#5406" class="Bound">k</a><a id="5407" class="Symbol">)</a> <a id="5409" href="L-Sharp.Hypothesis.html#5409" class="Bound">b</a> <a id="5411" class="DottedPattern Symbol">.(</a><a id="5413" href="L-Sharp.Hypothesis.html#5434" class="DottedPattern Bound">xs</a> <a id="5416" href="Data.List.Base.html#7153" class="DottedPattern Function Operator">L.∷ʳ</a> <a id="5421" href="L-Sharp.Hypothesis.html#5441" class="DottedPattern Bound">x</a><a id="5422" class="DottedPattern Symbol">)</a> <a id="5424" href="L-Sharp.Hypothesis.html#5424" class="Bound">weq</a> <a id="5428" href="L-Sharp.Hypothesis.html#5428" class="Bound">len</a> <a id="5432" class="Symbol">|</a> <a id="5434" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5437" href="Data.List.Base.html#7323" class="InductiveConstructor Operator">∷ʳ′</a> <a id="5441" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a> <a id="5443" class="Symbol">=</a> <a id="5445" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5457" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="5463" class="Symbol">(</a><a id="5464" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5467" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5472" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a><a id="5473" class="Symbol">)</a>          <a id="5484" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5487" href="Mealy.html#1602" class="Function">H.δ₀*-snoc</a> <a id="5498" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5501" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a> <a id="5503" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5511" href="Mealy.html#1263" class="Function">H.δ</a> <a id="5515" class="Symbol">(</a><a id="5516" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="5522" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a><a id="5524" class="Symbol">)</a> <a id="5526" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a>           <a id="5538" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5541" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5546" class="Symbol">(λ</a> <a id="5549" href="L-Sharp.Hypothesis.html#5549" class="Bound">z</a> <a id="5551" class="Symbol">→</a> <a id="5553" href="Mealy.html#1263" class="Function">H.δ</a> <a id="5557" href="L-Sharp.Hypothesis.html#5549" class="Bound">z</a> <a id="5559" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a><a id="5560" class="Symbol">)</a> <a id="5562" href="L-Sharp.Hypothesis.html#6047" class="Function">IH</a> <a id="5565" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5573" href="Mealy.html#1263" class="Function">H.δ</a> <a id="5577" href="L-Sharp.Hypothesis.html#5992" class="Function">b-init</a> <a id="5584" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a>               <a id="5600" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5603" href="L-Sharp.Hypothesis.html#4489" class="Function">step-eq</a> <a id="5611" href="L-Sharp.Hypothesis.html#5992" class="Function">b-init</a> <a id="5618" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a> <a id="5620" href="L-Sharp.Hypothesis.html#5775" class="Function">w∈basis</a> <a id="5628" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5636" class="Symbol">((</a><a id="5638" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5641" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5646" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a><a id="5647" class="Symbol">)</a> <a id="5649" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5652" href="L-Sharp.Hypothesis.html#5775" class="Function">w∈basis</a><a id="5659" class="Symbol">)</a>   <a id="5663" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5666" href="L-Sharp.State.html#3675" class="Function">access-injective</a> <a id="5683" class="Symbol">(</a><a id="5684" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5688" href="L-Sharp.Hypothesis.html#5424" class="Bound">weq</a><a id="5691" class="Symbol">)</a> <a id="5693" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5701" href="L-Sharp.Hypothesis.html#5409" class="Bound">b</a>                          <a id="5728" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="5736" class="Keyword">where</a>
        <a id="5750" class="Keyword">open</a> <a id="5755" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
        <a id="5775" href="L-Sharp.Hypothesis.html#5775" class="Function">w∈basis</a> <a id="5783" class="Symbol">:</a> <a id="5785" class="Symbol">(</a><a id="5786" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5789" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5794" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a><a id="5795" class="Symbol">)</a> <a id="5797" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5799" href="L-Sharp.State.html#2215" class="Function">basis</a>
        <a id="5813" href="L-Sharp.Hypothesis.html#5775" class="Function">w∈basis</a> <a id="5821" class="Symbol">=</a> <a id="5823" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5829" class="Symbol">(</a><a id="5830" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="5833" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="5838" class="Symbol">)</a> <a id="5840" href="L-Sharp.Hypothesis.html#5424" class="Bound">weq</a> <a id="5844" class="Symbol">(</a><a id="5845" href="Finite.html#5139" class="Field">Element.contained</a> <a id="5863" href="L-Sharp.Hypothesis.html#5409" class="Bound">b</a><a id="5864" class="Symbol">)</a>
        <a id="5874" href="L-Sharp.Hypothesis.html#5874" class="Function">xs∈basis</a> <a id="5883" class="Symbol">:</a> <a id="5885" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5888" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5890" href="L-Sharp.State.html#2215" class="Function">basis</a>
        <a id="5904" href="L-Sharp.Hypothesis.html#5874" class="Function">xs∈basis</a> <a id="5913" class="Symbol">=</a> <a id="5915" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="5933" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a> <a id="5953" href="L-Sharp.Hypothesis.html#5775" class="Function">w∈basis</a> <a id="5961" class="Symbol">(</a><a id="5962" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a> <a id="5971" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="5974" class="Symbol">(</a><a id="5975" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a> <a id="5977" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5979" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5981" class="Symbol">))</a>
        <a id="5992" href="L-Sharp.Hypothesis.html#5992" class="Function">b-init</a> <a id="5999" class="Symbol">:</a> <a id="6001" href="L-Sharp.State.html#2340" class="Function">Basis</a>
        <a id="6015" href="L-Sharp.Hypothesis.html#5992" class="Function">b-init</a> <a id="6022" class="Symbol">=</a> <a id="6024" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="6027" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6030" href="L-Sharp.Hypothesis.html#5874" class="Function">xs∈basis</a>
        <a id="6047" href="L-Sharp.Hypothesis.html#6047" class="Function">IH</a> <a id="6050" class="Symbol">:</a> <a id="6052" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="6058" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="6061" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6063" href="L-Sharp.Hypothesis.html#5992" class="Function">b-init</a>
        <a id="6078" href="L-Sharp.Hypothesis.html#6047" class="Function">IH</a> <a id="6081" class="Symbol">=</a> <a id="6083" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="6105" href="L-Sharp.Hypothesis.html#5406" class="Bound">k</a> <a id="6107" href="L-Sharp.Hypothesis.html#5992" class="Function">b-init</a> <a id="6114" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="6117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
               <a id="6137" class="Symbol">(</a><a id="6138" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="6144" class="Symbol">(</a><a id="6145" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6151" class="Symbol">(</a><a id="6152" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="6155" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6159" href="L-Sharp.Hypothesis.html#5406" class="Bound">k</a><a id="6160" class="Symbol">)</a> <a id="6162" class="Symbol">(</a><a id="6163" href="L-Sharp.Hypothesis.html#4706" class="Function">length-∷ʳ&#39;</a> <a id="6174" href="L-Sharp.Hypothesis.html#5434" class="Bound">xs</a> <a id="6177" href="L-Sharp.Hypothesis.html#5441" class="Bound">x</a><a id="6178" class="Symbol">)</a> <a id="6180" href="L-Sharp.Hypothesis.html#5428" class="Bound">len</a><a id="6183" class="Symbol">))</a>

    <a id="6191" href="L-Sharp.Hypothesis.html#6191" class="Function">hypothesis-contains-basis</a> <a id="6217" class="Symbol">:</a> <a id="6219" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="6248" class="Symbol">(</a><a id="6249" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="6263" href="L-Sharp.Hypothesis.html#3441" class="Bound">c</a><a id="6264" class="Symbol">)</a>
    <a id="6270" href="L-Sharp.Hypothesis.html#6191" class="Function">hypothesis-contains-basis</a> <a id="6296" href="L-Sharp.Hypothesis.html#6296" class="Bound">b</a> <a id="6298" class="Symbol">=</a>
      <a id="6306" href="L-Sharp.Hypothesis.html#4855" class="Function">contains-basis-helper</a> <a id="6328" class="Symbol">(</a><a id="6329" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6336" class="Symbol">(</a><a id="6337" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6344" href="L-Sharp.Hypothesis.html#6296" class="Bound">b</a><a id="6345" class="Symbol">))</a> <a id="6348" href="L-Sharp.Hypothesis.html#6296" class="Bound">b</a> <a id="6350" class="Symbol">(</a><a id="6351" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6358" href="L-Sharp.Hypothesis.html#6296" class="Bound">b</a><a id="6359" class="Symbol">)</a> <a id="6361" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6366" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a></pre></body></html>


==> anc/html/L-Sharp.Observations-Aux.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Observations-Aux (L-Sharp.Observations-Aux)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Observations-Aux</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>
<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Data.Product.html" class="Module">Data.Product</a> <a id="68" class="Keyword">hiding</a> <a id="75" class="Symbol">(</a><a id="76" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="81" class="Symbol">)</a>
<a id="83" class="Keyword">open</a> <a id="88" class="Keyword">import</a> <a id="95" href="Data.List.html" class="Module">Data.List</a> <a id="105" class="Symbol">as</a> <a id="108" class="Module">L</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="141" class="Symbol">as</a> <a id="144" class="Module">L⁺</a>
<a id="147" class="Keyword">open</a> <a id="152" class="Keyword">import</a> <a id="159" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="170" class="Keyword">open</a> <a id="175" class="Keyword">import</a> <a id="182" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="214" class="Keyword">using</a> <a id="220" class="Symbol">(</a><a id="221" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="227" class="Symbol">)</a>
<a id="229" class="Keyword">import</a> <a id="236" href="Data.Maybe.Relation.Binary.Connected.html" class="Module">Data.Maybe.Relation.Binary.Connected</a> <a id="273" class="Symbol">as</a> <a id="276" class="Module">Maybe</a>
<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="310" class="Keyword">using</a> <a id="316" class="Symbol">(</a><a id="317" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Function.Base.html" class="Module">Function.Base</a>

<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a><a id="493" class="Symbol">)</a>

<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="543" class="Keyword">using</a> <a id="549" class="Symbol">(</a><a id="550" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="553" class="Symbol">)</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="613" class="Keyword">using</a> <a id="619" class="Symbol">(</a><a id="620" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a><a id="626" class="Symbol">;</a> <a id="628" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a><a id="640" class="Symbol">)</a>
<a id="642" class="Keyword">open</a> <a id="647" class="Keyword">import</a> <a id="654" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="683" class="Symbol">as</a> <a id="686" class="Module">Any</a> <a id="690" class="Keyword">using</a> <a id="696" class="Symbol">(</a><a id="697" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="700" class="Symbol">;</a> <a id="702" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="706" class="Symbol">;</a> <a id="708" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="713" class="Symbol">)</a>
<a id="715" class="Keyword">open</a> <a id="720" class="Keyword">import</a> <a id="727" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="756" class="Symbol">as</a> <a id="759" class="Module">All</a> <a id="763" class="Keyword">using</a> <a id="769" class="Symbol">(</a><a id="770" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="773" class="Symbol">)</a>
<a id="775" class="Keyword">open</a> <a id="780" class="Keyword">import</a> <a id="787" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="808" class="Keyword">using</a> <a id="814" class="Symbol">(</a><a id="815" href="Data.List.Properties.html#5197" class="Function">++-assoc</a><a id="823" class="Symbol">;</a> <a id="825" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a><a id="837" class="Symbol">;</a> <a id="839" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="844" class="Symbol">)</a>

<a id="847" class="Keyword">module</a> <a id="854" href="L-Sharp.Observations-Aux.html" class="Module">L-Sharp.Observations-Aux</a> <a id="879" class="Symbol">(</a><a id="880" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="882" href="L-Sharp.Observations-Aux.html#882" class="Bound">O</a> <a id="884" class="Symbol">:</a> <a id="886" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="889" class="Symbol">)</a>
                     <a id="912" class="Symbol">(</a><a id="913" href="L-Sharp.Observations-Aux.html#913" class="Bound Operator">_≟_</a> <a id="917" class="Symbol">:</a> <a id="919" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="937" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="938" class="Symbol">)</a>
                     <a id="961" class="Symbol">(</a><a id="962" href="L-Sharp.Observations-Aux.html#962" class="Bound Operator">_≟o_</a> <a id="967" class="Symbol">:</a> <a id="969" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="987" href="L-Sharp.Observations-Aux.html#882" class="Bound">O</a><a id="988" class="Symbol">)</a>
                     <a id="1011" class="Keyword">where</a>

<a id="1018" class="Keyword">private</a>
  <a id="1028" class="Keyword">variable</a>
    <a id="1041" href="L-Sharp.Observations-Aux.html#1041" class="Generalizable">a</a> <a id="1043" href="L-Sharp.Observations-Aux.html#1043" class="Generalizable">b</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1057" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a> <a id="1059" class="Symbol">:</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1065" href="L-Sharp.Observations-Aux.html#1041" class="Generalizable">a</a>
    <a id="1071" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a> <a id="1073" class="Symbol">:</a> <a id="1075" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1079" href="L-Sharp.Observations-Aux.html#1043" class="Generalizable">b</a>

<a id="1082" class="Comment">-- decidable equality of non-empty input words</a>
<a id="1129" class="Keyword">infix</a> <a id="1135" class="Number">4</a> <a id="1137" href="L-Sharp.Observations-Aux.html#1142" class="Function Operator">_≟⁺_</a>
<a id="_≟⁺_"></a><a id="1142" href="L-Sharp.Observations-Aux.html#1142" class="Function Operator">_≟⁺_</a> <a id="1147" class="Symbol">:</a> <a id="1149" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1167" class="Symbol">(</a><a id="1168" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1174" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="1175" class="Symbol">)</a>
<a id="1177" class="Symbol">(</a><a id="1178" href="L-Sharp.Observations-Aux.html#1178" class="Bound">x</a> <a id="1180" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1182" href="L-Sharp.Observations-Aux.html#1182" class="Bound">xs</a><a id="1184" class="Symbol">)</a> <a id="1186" href="L-Sharp.Observations-Aux.html#1142" class="Function Operator">≟⁺</a> <a id="1189" class="Symbol">(</a><a id="1190" href="L-Sharp.Observations-Aux.html#1190" class="Bound">y</a> <a id="1192" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="1194" href="L-Sharp.Observations-Aux.html#1194" class="Bound">ys</a><a id="1196" class="Symbol">)</a> <a id="1198" class="Keyword">with</a> <a id="1203" href="L-Sharp.Observations-Aux.html#1178" class="Bound">x</a> <a id="1205" href="L-Sharp.Observations-Aux.html#913" class="Bound Operator">≟</a> <a id="1207" href="L-Sharp.Observations-Aux.html#1190" class="Bound">y</a> <a id="1209" class="Symbol">|</a> <a id="1211" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="1217" href="L-Sharp.Observations-Aux.html#913" class="Bound Operator">_≟_</a> <a id="1221" href="L-Sharp.Observations-Aux.html#1182" class="Bound">xs</a> <a id="1224" href="L-Sharp.Observations-Aux.html#1194" class="Bound">ys</a>
<a id="1227" class="Symbol">...</a> <a id="1231" class="Symbol">|</a> <a id="1233" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1237" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1242" class="Symbol">|</a> <a id="1244" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1248" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1253" class="Symbol">=</a> <a id="1255" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1264" class="Symbol">...</a> <a id="1268" class="Symbol">|</a> <a id="1270" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1273" href="L-Sharp.Observations-Aux.html#1273" class="Bound">¬p</a>    <a id="1279" class="Symbol">|</a> <a id="1281" class="Symbol">_</a>        <a id="1290" class="Symbol">=</a> <a id="1292" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1295" class="Symbol">λ</a> <a id="1297" class="Symbol">{</a> <a id="1299" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1304" class="Symbol">→</a> <a id="1306" href="L-Sharp.Observations-Aux.html#1273" class="Bound">¬p</a> <a id="1309" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1314" class="Symbol">}</a>
<a id="1316" class="CatchallClause Symbol">...</a><a id="1319" class="CatchallClause"> </a><a id="1320" class="CatchallClause Symbol">|</a><a id="1321" class="CatchallClause"> </a><a id="1322" href="Relation.Nullary.Decidable.Core.html#2099" class="CatchallClause InductiveConstructor">yes</a><a id="1325" class="CatchallClause"> </a><a id="1326" class="CatchallClause Symbol">_</a><a id="1327" class="CatchallClause">    </a><a id="1331" class="CatchallClause Symbol">|</a><a id="1332" class="CatchallClause"> </a><a id="1333" href="Relation.Nullary.Decidable.Core.html#2136" class="CatchallClause InductiveConstructor">no</a><a id="1335" class="CatchallClause"> </a><a id="1336" href="L-Sharp.Observations-Aux.html#1336" class="CatchallClause Bound">¬p</a>    <a id="1342" class="Symbol">=</a> <a id="1344" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1347" class="Symbol">λ</a> <a id="1349" class="Symbol">{</a> <a id="1351" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="L-Sharp.Observations-Aux.html#1336" class="Bound">¬p</a> <a id="1361" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1366" class="Symbol">}</a>

<a id="1369" class="Comment">-- an observation (w&#39; , o) answers a query w iff the words agree exactly</a>
<a id="1442" class="Comment">-- (the recorded output is only the output of the *last* transition of w&#39;)</a>
<a id="match-word"></a><a id="1517" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="1528" class="Symbol">:</a> <a id="1530" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1536" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="1538" class="Symbol">→</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1547" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="1549" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1551" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="1552" class="Symbol">)</a> <a id="1554" class="Symbol">→</a> <a id="1556" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1562" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a>
<a id="1564" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="1575" href="L-Sharp.Observations-Aux.html#1575" class="Bound">w</a> <a id="1577" class="Symbol">(</a><a id="1578" href="L-Sharp.Observations-Aux.html#1578" class="Bound">w&#39;</a> <a id="1581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1583" href="L-Sharp.Observations-Aux.html#1583" class="Bound">o</a><a id="1584" class="Symbol">)</a> <a id="1586" class="Keyword">with</a> <a id="1591" href="L-Sharp.Observations-Aux.html#1575" class="Bound">w</a> <a id="1593" href="L-Sharp.Observations-Aux.html#1142" class="Function Operator">≟⁺</a> <a id="1596" href="L-Sharp.Observations-Aux.html#1578" class="Bound">w&#39;</a>
<a id="1599" class="Symbol">...</a> <a id="1603" class="Symbol">|</a> <a id="1605" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1609" class="Symbol">_</a> <a id="1611" class="Symbol">=</a> <a id="1613" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1618" class="Bound">o</a>
<a id="1620" class="Symbol">...</a> <a id="1624" class="Symbol">|</a> <a id="1626" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="1630" class="Symbol">_</a> <a id="1632" class="Symbol">=</a> <a id="1634" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="match-word-≡"></a><a id="1643" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="1656" class="Symbol">:</a> <a id="1658" class="Symbol">∀</a> <a id="1660" class="Symbol">(</a><a id="1661" href="L-Sharp.Observations-Aux.html#1661" class="Bound">w</a> <a id="1663" class="Symbol">:</a> <a id="1665" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1671" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="1672" class="Symbol">)</a> <a id="1674" class="Symbol">(</a><a id="1675" href="L-Sharp.Observations-Aux.html#1675" class="Bound">t</a> <a id="1677" class="Symbol">:</a> <a id="1679" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1685" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="1687" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1689" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">{</a><a id="1693" href="L-Sharp.Observations-Aux.html#1693" class="Bound">o</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="1698" class="Symbol">}</a>
             <a id="1713" class="Symbol">→</a> <a id="1715" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="1726" href="L-Sharp.Observations-Aux.html#1661" class="Bound">w</a> <a id="1728" href="L-Sharp.Observations-Aux.html#1675" class="Bound">t</a> <a id="1730" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1732" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1737" href="L-Sharp.Observations-Aux.html#1693" class="Bound">o</a>
             <a id="1752" class="Symbol">→</a> <a id="1754" href="L-Sharp.Observations-Aux.html#1661" class="Bound">w</a> <a id="1756" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1758" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1764" href="L-Sharp.Observations-Aux.html#1675" class="Bound">t</a> <a id="1766" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1768" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1774" href="L-Sharp.Observations-Aux.html#1675" class="Bound">t</a> <a id="1776" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1778" href="L-Sharp.Observations-Aux.html#1693" class="Bound">o</a>
<a id="1780" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="1793" href="L-Sharp.Observations-Aux.html#1793" class="Bound">w</a> <a id="1795" class="Symbol">(</a><a id="1796" href="L-Sharp.Observations-Aux.html#1796" class="Bound">w&#39;</a> <a id="1799" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1801" href="L-Sharp.Observations-Aux.html#1801" class="Bound">o&#39;</a><a id="1803" class="Symbol">)</a> <a id="1805" href="L-Sharp.Observations-Aux.html#1805" class="Bound">eq</a>   <a id="1810" class="Keyword">with</a> <a id="1815" href="L-Sharp.Observations-Aux.html#1793" class="Bound">w</a> <a id="1817" href="L-Sharp.Observations-Aux.html#1142" class="Function Operator">≟⁺</a> <a id="1820" href="L-Sharp.Observations-Aux.html#1796" class="Bound">w&#39;</a>
<a id="1823" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="1836" href="L-Sharp.Observations-Aux.html#1836" class="Bound">w</a> <a id="1838" class="Symbol">(</a><a id="1839" href="L-Sharp.Observations-Aux.html#1839" class="Bound">w&#39;</a> <a id="1842" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1844" href="L-Sharp.Observations-Aux.html#1844" class="Bound">o&#39;</a><a id="1846" class="Symbol">)</a> <a id="1848" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1853" class="Symbol">|</a> <a id="1855" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1859" href="L-Sharp.Observations-Aux.html#1859" class="Bound">w≡w&#39;</a> <a id="1864" class="Symbol">=</a> <a id="1866" href="L-Sharp.Observations-Aux.html#1859" class="Bound">w≡w&#39;</a> <a id="1871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1873" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1878" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="1891" href="L-Sharp.Observations-Aux.html#1891" class="Bound">w</a> <a id="1893" class="Symbol">(</a><a id="1894" href="L-Sharp.Observations-Aux.html#1894" class="Bound">w&#39;</a> <a id="1897" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1899" href="L-Sharp.Observations-Aux.html#1899" class="Bound">o&#39;</a><a id="1901" class="Symbol">)</a> <a id="1903" class="Symbol">()</a>   <a id="1908" class="Symbol">|</a> <a id="1910" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1913" class="Symbol">_</a>

<a id="match-word-self"></a><a id="1916" href="L-Sharp.Observations-Aux.html#1916" class="Function">match-word-self</a> <a id="1932" class="Symbol">:</a> <a id="1934" class="Symbol">∀</a> <a id="1936" class="Symbol">(</a><a id="1937" href="L-Sharp.Observations-Aux.html#1937" class="Bound">w</a> <a id="1939" class="Symbol">:</a> <a id="1941" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1947" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="1948" class="Symbol">)</a> <a id="1950" class="Symbol">(</a><a id="1951" href="L-Sharp.Observations-Aux.html#1951" class="Bound">o</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">→</a> <a id="1960" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="1971" href="L-Sharp.Observations-Aux.html#1937" class="Bound">w</a> <a id="1973" class="Symbol">(</a><a id="1974" href="L-Sharp.Observations-Aux.html#1937" class="Bound">w</a> <a id="1976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1978" href="L-Sharp.Observations-Aux.html#1951" class="Bound">o</a><a id="1979" class="Symbol">)</a> <a id="1981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1983" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1988" href="L-Sharp.Observations-Aux.html#1951" class="Bound">o</a>
<a id="1990" href="L-Sharp.Observations-Aux.html#1916" class="Function">match-word-self</a> <a id="2006" href="L-Sharp.Observations-Aux.html#2006" class="Bound">w</a> <a id="2008" href="L-Sharp.Observations-Aux.html#2008" class="Bound">o</a> <a id="2010" class="Keyword">with</a> <a id="2015" href="L-Sharp.Observations-Aux.html#2006" class="Bound">w</a> <a id="2017" href="L-Sharp.Observations-Aux.html#1142" class="Function Operator">≟⁺</a> <a id="2020" href="L-Sharp.Observations-Aux.html#2006" class="Bound">w</a>
<a id="2022" class="Symbol">...</a> <a id="2026" class="Symbol">|</a> <a id="2028" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2032" class="Symbol">_</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2041" class="Symbol">...</a> <a id="2045" class="Symbol">|</a> <a id="2047" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2050" href="L-Sharp.Observations-Aux.html#2050" class="Bound">¬p</a> <a id="2053" class="Symbol">=</a> <a id="2055" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="2062" class="Symbol">(</a><a id="2063" href="L-Sharp.Observations-Aux.html#2050" class="Bound">¬p</a> <a id="2066" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2070" class="Symbol">)</a>

<a id="find-first"></a><a id="2073" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2084" class="Symbol">:</a> <a id="2086" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2091" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a> <a id="2093" class="Symbol">→</a> <a id="2095" class="Symbol">(</a><a id="2096" href="L-Sharp.Observations-Aux.html#2096" class="Bound">P</a> <a id="2098" class="Symbol">:</a> <a id="2100" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a> <a id="2102" class="Symbol">→</a> <a id="2104" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2110" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="2111" class="Symbol">)</a> <a id="2113" class="Symbol">→</a> <a id="2115" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2121" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a>
<a id="2123" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2134" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2137" class="Symbol">_</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="2149" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2160" class="Symbol">(</a><a id="2161" href="L-Sharp.Observations-Aux.html#2161" class="Bound">x</a> <a id="2163" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2165" href="L-Sharp.Observations-Aux.html#2165" class="Bound">xs</a><a id="2167" class="Symbol">)</a> <a id="2169" href="L-Sharp.Observations-Aux.html#2169" class="Bound">P</a> <a id="2171" class="Symbol">=</a>
  <a id="2175" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="2180" href="L-Sharp.Observations-Aux.html#2169" class="Bound">P</a> <a id="2182" href="L-Sharp.Observations-Aux.html#2161" class="Bound">x</a> <a id="2184" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2187" class="Symbol">λ</a>
  <a id="2191" class="Symbol">{</a> <a id="2193" href="L-Sharp.Observations-Aux.html#2193" class="Bound">x</a><a id="2194" class="Symbol">@(</a><a id="2196" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2201" class="Symbol">_)</a> <a id="2204" class="Symbol">→</a> <a id="2206" href="L-Sharp.Observations-Aux.html#2193" class="Bound">x</a>
  <a id="2210" class="Symbol">;</a> <a id="2212" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2220" class="Symbol">→</a> <a id="2222" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2233" href="L-Sharp.Observations-Aux.html#2165" class="Bound">xs</a> <a id="2236" href="L-Sharp.Observations-Aux.html#2169" class="Bound">P</a>
  <a id="2240" class="Symbol">}</a>

<a id="2243" class="Comment">-- appending more entries to the searched list cannot destroy a hit:</a>
<a id="2312" class="Comment">-- whatever &#39;find-first&#39; already returns, it keeps returning.</a>
<a id="find-first-∷ʳ-just"></a><a id="2374" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="2393" class="Symbol">:</a> <a id="2395" class="Symbol">∀</a> <a id="2397" class="Symbol">{</a><a id="2398" href="L-Sharp.Observations-Aux.html#2398" class="Bound">y</a> <a id="2400" class="Symbol">:</a> <a id="2402" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a><a id="2403" class="Symbol">}</a> <a id="2405" class="Symbol">{</a><a id="2406" href="L-Sharp.Observations-Aux.html#2406" class="Bound">o</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="2411" class="Symbol">}</a> <a id="2413" class="Symbol">(</a><a id="2414" href="L-Sharp.Observations-Aux.html#2414" class="Bound">xs</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2424" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a><a id="2425" class="Symbol">)</a> <a id="2427" class="Symbol">(</a><a id="2428" href="L-Sharp.Observations-Aux.html#2428" class="Bound">P</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a> <a id="2434" class="Symbol">→</a> <a id="2436" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2442" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="2443" class="Symbol">)</a>
                   <a id="2464" class="Symbol">→</a> <a id="2466" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2477" href="L-Sharp.Observations-Aux.html#2414" class="Bound">xs</a> <a id="2480" href="L-Sharp.Observations-Aux.html#2428" class="Bound">P</a> <a id="2482" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2484" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2489" href="L-Sharp.Observations-Aux.html#2406" class="Bound">o</a>
                   <a id="2510" class="Symbol">→</a> <a id="2512" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2523" class="Symbol">(</a><a id="2524" href="L-Sharp.Observations-Aux.html#2414" class="Bound">xs</a> <a id="2527" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="2532" href="L-Sharp.Observations-Aux.html#2398" class="Bound">y</a><a id="2533" class="Symbol">)</a> <a id="2535" href="L-Sharp.Observations-Aux.html#2428" class="Bound">P</a> <a id="2537" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2539" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2544" href="L-Sharp.Observations-Aux.html#2406" class="Bound">o</a>
<a id="2546" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="2565" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2568" href="L-Sharp.Observations-Aux.html#2568" class="Bound">P</a> <a id="2570" class="Symbol">()</a>
<a id="2573" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="2592" class="Symbol">(</a><a id="2593" href="L-Sharp.Observations-Aux.html#2593" class="Bound">x</a> <a id="2595" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2597" href="L-Sharp.Observations-Aux.html#2597" class="Bound">xs</a><a id="2599" class="Symbol">)</a> <a id="2601" href="L-Sharp.Observations-Aux.html#2601" class="Bound">P</a> <a id="2603" href="L-Sharp.Observations-Aux.html#2603" class="Bound">eq</a> <a id="2606" class="Keyword">with</a> <a id="2611" href="L-Sharp.Observations-Aux.html#2601" class="Bound">P</a> <a id="2613" href="L-Sharp.Observations-Aux.html#2593" class="Bound">x</a>
<a id="2615" class="Symbol">...</a> <a id="2619" class="Symbol">|</a> <a id="2621" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2626" class="Symbol">_</a>  <a id="2629" class="Symbol">=</a> <a id="2631" class="Bound">eq</a>
<a id="2634" class="Symbol">...</a> <a id="2638" class="Symbol">|</a> <a id="2640" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="2669" class="Bound">xs</a> <a id="2672" class="Bound">P</a> <a id="2674" class="Bound">eq</a>

<a id="2678" class="Comment">-- Any hit in &#39;find-first&#39; must come from some element of the searched list.</a>
<a id="find-first-just"></a><a id="2755" href="L-Sharp.Observations-Aux.html#2755" class="Function">find-first-just</a> <a id="2771" class="Symbol">:</a> <a id="2773" class="Symbol">(</a><a id="2774" href="L-Sharp.Observations-Aux.html#2774" class="Bound">xs</a> <a id="2777" class="Symbol">:</a> <a id="2779" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2784" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a><a id="2785" class="Symbol">)</a> <a id="2787" class="Symbol">(</a><a id="2788" href="L-Sharp.Observations-Aux.html#2788" class="Bound">P</a> <a id="2790" class="Symbol">:</a> <a id="2792" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a> <a id="2794" class="Symbol">→</a> <a id="2796" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2802" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="2803" class="Symbol">)</a> <a id="2805" class="Symbol">{</a><a id="2806" href="L-Sharp.Observations-Aux.html#2806" class="Bound">o</a> <a id="2808" class="Symbol">:</a> <a id="2810" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="2811" class="Symbol">}</a>
                <a id="2829" class="Symbol">→</a> <a id="2831" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2842" href="L-Sharp.Observations-Aux.html#2774" class="Bound">xs</a> <a id="2845" href="L-Sharp.Observations-Aux.html#2788" class="Bound">P</a> <a id="2847" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2849" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2854" href="L-Sharp.Observations-Aux.html#2806" class="Bound">o</a>
                <a id="2872" class="Symbol">→</a> <a id="2874" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="2878" class="Symbol">(λ</a> <a id="2881" href="L-Sharp.Observations-Aux.html#2881" class="Bound">x</a> <a id="2883" class="Symbol">→</a> <a id="2885" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2888" href="L-Sharp.Observations-Aux.html#2888" class="Bound">o&#39;</a> <a id="2891" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2893" href="L-Sharp.Observations-Aux.html#2788" class="Bound">P</a> <a id="2895" href="L-Sharp.Observations-Aux.html#2881" class="Bound">x</a> <a id="2897" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2899" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2904" href="L-Sharp.Observations-Aux.html#2888" class="Bound">o&#39;</a><a id="2906" class="Symbol">)</a> <a id="2908" href="L-Sharp.Observations-Aux.html#2774" class="Bound">xs</a>
<a id="2911" href="L-Sharp.Observations-Aux.html#2755" class="Function">find-first-just</a> <a id="2927" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2930" href="L-Sharp.Observations-Aux.html#2930" class="Bound">P</a> <a id="2932" class="Symbol">()</a>
<a id="2935" href="L-Sharp.Observations-Aux.html#2755" class="Function">find-first-just</a> <a id="2951" class="Symbol">(</a><a id="2952" href="L-Sharp.Observations-Aux.html#2952" class="Bound">x</a> <a id="2954" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2956" href="L-Sharp.Observations-Aux.html#2956" class="Bound">xs</a><a id="2958" class="Symbol">)</a> <a id="2960" href="L-Sharp.Observations-Aux.html#2960" class="Bound">P</a> <a id="2962" href="L-Sharp.Observations-Aux.html#2962" class="Bound">eq</a> <a id="2965" class="Keyword">with</a> <a id="2970" href="L-Sharp.Observations-Aux.html#2960" class="Bound">P</a> <a id="2972" href="L-Sharp.Observations-Aux.html#2952" class="Bound">x</a> <a id="2974" class="Keyword">in</a> <a id="2977" class="Argument">eqPx</a>
<a id="2982" class="Symbol">...</a> <a id="2986" class="Symbol">|</a> <a id="2988" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2993" href="L-Sharp.Observations-Aux.html#2993" class="Bound">o&#39;</a> <a id="2996" class="Symbol">=</a> <a id="2998" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3003" class="Symbol">(</a><a id="3004" href="L-Sharp.Observations-Aux.html#2993" class="Bound">o&#39;</a> <a id="3007" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3009" href="L-Sharp.Observations-Aux.html#2977" class="Bound">eqPx</a><a id="3013" class="Symbol">)</a>
<a id="3015" class="Symbol">...</a> <a id="3019" class="Symbol">|</a> <a id="3021" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3037" class="Symbol">(</a><a id="3038" href="L-Sharp.Observations-Aux.html#2755" class="Function">find-first-just</a> <a id="3054" class="Bound">xs</a> <a id="3057" class="Bound">P</a> <a id="3059" class="Bound">eq</a><a id="3061" class="Symbol">)</a>

<a id="3064" class="Comment">-- value-preserving version: the hit produces exactly the returned value.</a>
<a id="find-first-≡just"></a><a id="3138" href="L-Sharp.Observations-Aux.html#3138" class="Function">find-first-≡just</a> <a id="3155" class="Symbol">:</a> <a id="3157" class="Symbol">(</a><a id="3158" href="L-Sharp.Observations-Aux.html#3158" class="Bound">xs</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3168" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a><a id="3169" class="Symbol">)</a> <a id="3171" class="Symbol">(</a><a id="3172" href="L-Sharp.Observations-Aux.html#3172" class="Bound">P</a> <a id="3174" class="Symbol">:</a> <a id="3176" href="L-Sharp.Observations-Aux.html#1057" class="Generalizable">A</a> <a id="3178" class="Symbol">→</a> <a id="3180" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3186" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Symbol">{</a><a id="3190" href="L-Sharp.Observations-Aux.html#3190" class="Bound">o</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="L-Sharp.Observations-Aux.html#1071" class="Generalizable">B</a><a id="3195" class="Symbol">}</a>
                 <a id="3214" class="Symbol">→</a> <a id="3216" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="3227" href="L-Sharp.Observations-Aux.html#3158" class="Bound">xs</a> <a id="3230" href="L-Sharp.Observations-Aux.html#3172" class="Bound">P</a> <a id="3232" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3234" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3239" href="L-Sharp.Observations-Aux.html#3190" class="Bound">o</a>
                 <a id="3258" class="Symbol">→</a> <a id="3260" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3264" class="Symbol">(λ</a> <a id="3267" href="L-Sharp.Observations-Aux.html#3267" class="Bound">x</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="L-Sharp.Observations-Aux.html#3172" class="Bound">P</a> <a id="3273" href="L-Sharp.Observations-Aux.html#3267" class="Bound">x</a> <a id="3275" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3277" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3282" href="L-Sharp.Observations-Aux.html#3190" class="Bound">o</a><a id="3283" class="Symbol">)</a> <a id="3285" href="L-Sharp.Observations-Aux.html#3158" class="Bound">xs</a>
<a id="3288" href="L-Sharp.Observations-Aux.html#3138" class="Function">find-first-≡just</a> <a id="3305" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3308" href="L-Sharp.Observations-Aux.html#3308" class="Bound">P</a> <a id="3310" class="Symbol">()</a>
<a id="3313" href="L-Sharp.Observations-Aux.html#3138" class="Function">find-first-≡just</a> <a id="3330" class="Symbol">(</a><a id="3331" href="L-Sharp.Observations-Aux.html#3331" class="Bound">x</a> <a id="3333" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3335" href="L-Sharp.Observations-Aux.html#3335" class="Bound">xs</a><a id="3337" class="Symbol">)</a> <a id="3339" href="L-Sharp.Observations-Aux.html#3339" class="Bound">P</a> <a id="3341" href="L-Sharp.Observations-Aux.html#3341" class="Bound">eq</a> <a id="3344" class="Keyword">with</a> <a id="3349" href="L-Sharp.Observations-Aux.html#3339" class="Bound">P</a> <a id="3351" href="L-Sharp.Observations-Aux.html#3331" class="Bound">x</a> <a id="3353" class="Keyword">in</a> <a id="3356" class="Argument">eqPx</a>
<a id="3361" class="Symbol">...</a> <a id="3365" class="Symbol">|</a> <a id="3367" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3372" href="L-Sharp.Observations-Aux.html#3372" class="Bound">o&#39;</a> <a id="3375" class="Symbol">=</a> <a id="3377" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3389" href="L-Sharp.Observations-Aux.html#3356" class="Bound">eqPx</a> <a id="3394" class="Bound">eq</a><a id="3396" class="Symbol">)</a>
<a id="3398" class="Symbol">...</a> <a id="3402" class="Symbol">|</a> <a id="3404" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3412" class="Symbol">=</a> <a id="3414" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3420" class="Symbol">(</a><a id="3421" href="L-Sharp.Observations-Aux.html#3138" class="Function">find-first-≡just</a> <a id="3438" class="Bound">xs</a> <a id="3441" class="Bound">P</a> <a id="3443" class="Bound">eq</a><a id="3445" class="Symbol">)</a>

<a id="toList-++⁺"></a><a id="3448" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="3459" class="Symbol">:</a> <a id="3461" class="Symbol">(</a><a id="3462" href="L-Sharp.Observations-Aux.html#3462" class="Bound">xs</a> <a id="3465" class="Symbol">:</a> <a id="3467" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3472" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="3473" class="Symbol">)</a> <a id="3475" class="Symbol">(</a><a id="3476" href="L-Sharp.Observations-Aux.html#3476" class="Bound">w</a> <a id="3478" class="Symbol">:</a> <a id="3480" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3486" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="3487" class="Symbol">)</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="3498" class="Symbol">(</a><a id="3499" href="L-Sharp.Observations-Aux.html#3462" class="Bound">xs</a> <a id="3502" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3506" href="L-Sharp.Observations-Aux.html#3476" class="Bound">w</a><a id="3507" class="Symbol">)</a> <a id="3509" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3511" href="L-Sharp.Observations-Aux.html#3462" class="Bound">xs</a> <a id="3514" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3517" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="3524" href="L-Sharp.Observations-Aux.html#3476" class="Bound">w</a>
<a id="3526" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="3537" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3540" href="L-Sharp.Observations-Aux.html#3540" class="Bound">w</a> <a id="3542" class="Symbol">=</a> <a id="3544" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3549" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="3560" class="Symbol">(</a><a id="3561" href="L-Sharp.Observations-Aux.html#3561" class="Bound">x</a> <a id="3563" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3565" href="L-Sharp.Observations-Aux.html#3565" class="Bound">xs</a><a id="3567" class="Symbol">)</a> <a id="3569" href="L-Sharp.Observations-Aux.html#3569" class="Bound">w</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3578" class="Symbol">(</a><a id="3579" href="L-Sharp.Observations-Aux.html#3561" class="Bound">x</a> <a id="3581" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3583" class="Symbol">)</a> <a id="3585" class="Symbol">(</a><a id="3586" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="3597" href="L-Sharp.Observations-Aux.html#3565" class="Bound">xs</a> <a id="3600" href="L-Sharp.Observations-Aux.html#3569" class="Bound">w</a><a id="3601" class="Symbol">)</a>

<a id="drop-++-self"></a><a id="3604" href="L-Sharp.Observations-Aux.html#3604" class="Function">drop-++-self</a> <a id="3617" class="Symbol">:</a> <a id="3619" class="Symbol">(</a><a id="3620" href="L-Sharp.Observations-Aux.html#3620" class="Bound">xs</a> <a id="3623" href="L-Sharp.Observations-Aux.html#3623" class="Bound">ys</a> <a id="3626" class="Symbol">:</a> <a id="3628" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3633" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="3634" class="Symbol">)</a> <a id="3636" class="Symbol">→</a> <a id="3638" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="3645" class="Symbol">(</a><a id="3646" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3655" href="L-Sharp.Observations-Aux.html#3620" class="Bound">xs</a><a id="3657" class="Symbol">)</a> <a id="3659" class="Symbol">(</a><a id="3660" href="L-Sharp.Observations-Aux.html#3620" class="Bound">xs</a> <a id="3663" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3666" href="L-Sharp.Observations-Aux.html#3623" class="Bound">ys</a><a id="3668" class="Symbol">)</a> <a id="3670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3672" href="L-Sharp.Observations-Aux.html#3623" class="Bound">ys</a>
<a id="3675" href="L-Sharp.Observations-Aux.html#3604" class="Function">drop-++-self</a> <a id="3688" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3691" href="L-Sharp.Observations-Aux.html#3691" class="Bound">ys</a> <a id="3694" class="Symbol">=</a> <a id="3696" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3701" href="L-Sharp.Observations-Aux.html#3604" class="Function">drop-++-self</a> <a id="3714" class="Symbol">(</a><a id="3715" href="L-Sharp.Observations-Aux.html#3715" class="Bound">x</a> <a id="3717" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3719" href="L-Sharp.Observations-Aux.html#3719" class="Bound">xs</a><a id="3721" class="Symbol">)</a> <a id="3723" href="L-Sharp.Observations-Aux.html#3723" class="Bound">ys</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="L-Sharp.Observations-Aux.html#3604" class="Function">drop-++-self</a> <a id="3741" href="L-Sharp.Observations-Aux.html#3719" class="Bound">xs</a> <a id="3744" href="L-Sharp.Observations-Aux.html#3723" class="Bound">ys</a>

<a id="3748" class="Comment">-- all non-empty prefixes of a list</a>
<a id="inits⁺"></a><a id="3784" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="3791" class="Symbol">:</a> <a id="3793" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3798" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="3800" class="Symbol">→</a> <a id="3802" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3814" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="3815" class="Symbol">)</a>
<a id="3817" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="3824" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
<a id="3832" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="3839" class="Symbol">(</a><a id="3840" href="L-Sharp.Observations-Aux.html#3840" class="Bound">x</a> <a id="3842" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3844" href="L-Sharp.Observations-Aux.html#3844" class="Bound">xs</a><a id="3846" class="Symbol">)</a> <a id="3848" class="Symbol">=</a> <a id="3850" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="3855" href="L-Sharp.Observations-Aux.html#3840" class="Bound">x</a> <a id="3857" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="3859" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3861" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="3867" class="Symbol">(</a><a id="3868" href="L-Sharp.Observations-Aux.html#3840" class="Bound">x</a> <a id="3870" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">L⁺.∷⁺_</a><a id="3876" class="Symbol">)</a> <a id="3878" class="Symbol">(</a><a id="3879" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="3886" href="L-Sharp.Observations-Aux.html#3844" class="Bound">xs</a><a id="3888" class="Symbol">)</a>

<a id="prefix→∈-inits⁺"></a><a id="3891" href="L-Sharp.Observations-Aux.html#3891" class="Function">prefix→∈-inits⁺</a> <a id="3907" class="Symbol">:</a> <a id="3909" class="Symbol">(</a><a id="3910" href="L-Sharp.Observations-Aux.html#3910" class="Bound">w</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3920" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="3921" class="Symbol">)</a> <a id="3923" class="Symbol">(</a><a id="3924" href="L-Sharp.Observations-Aux.html#3924" class="Bound">xs</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3934" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="3935" class="Symbol">)</a>
                <a id="3953" class="Symbol">→</a> <a id="3955" class="Symbol">(</a><a id="3956" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3959" href="L-Sharp.Observations-Aux.html#3959" class="Bound">zs</a> <a id="3962" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3964" href="L-Sharp.Observations-Aux.html#3924" class="Bound">xs</a> <a id="3967" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3969" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="3976" href="L-Sharp.Observations-Aux.html#3910" class="Bound">w</a> <a id="3978" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3981" href="L-Sharp.Observations-Aux.html#3959" class="Bound">zs</a><a id="3983" class="Symbol">)</a>
                <a id="4001" class="Symbol">→</a> <a id="4003" href="L-Sharp.Observations-Aux.html#3910" class="Bound">w</a> <a id="4005" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4007" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="4014" href="L-Sharp.Observations-Aux.html#3924" class="Bound">xs</a>
<a id="4017" href="L-Sharp.Observations-Aux.html#3891" class="Function">prefix→∈-inits⁺</a> <a id="4033" class="Symbol">(</a><a id="4034" href="L-Sharp.Observations-Aux.html#4034" class="Bound">a</a> <a id="4036" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4038" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4040" class="Symbol">)</a> <a id="4042" href="L-Sharp.Observations-Aux.html#4042" class="Bound">xs</a> <a id="4045" class="Symbol">(</a><a id="4046" href="L-Sharp.Observations-Aux.html#4046" class="Bound">zs</a> <a id="4049" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4051" href="L-Sharp.Observations-Aux.html#4051" class="Bound">p</a><a id="4052" class="Symbol">)</a> <a id="4054" class="Keyword">rewrite</a> <a id="4062" href="L-Sharp.Observations-Aux.html#4051" class="Bound">p</a> <a id="4064" class="Symbol">=</a> <a id="4066" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4071" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4076" href="L-Sharp.Observations-Aux.html#3891" class="Function">prefix→∈-inits⁺</a> <a id="4092" class="Symbol">(</a><a id="4093" href="L-Sharp.Observations-Aux.html#4093" class="Bound">a</a> <a id="4095" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4097" class="Symbol">(</a><a id="4098" href="L-Sharp.Observations-Aux.html#4098" class="Bound">b</a> <a id="4100" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4102" href="L-Sharp.Observations-Aux.html#4102" class="Bound">bs</a><a id="4104" class="Symbol">))</a> <a id="4107" href="L-Sharp.Observations-Aux.html#4107" class="Bound">xs</a> <a id="4110" class="Symbol">(</a><a id="4111" href="L-Sharp.Observations-Aux.html#4111" class="Bound">zs</a> <a id="4114" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4116" href="L-Sharp.Observations-Aux.html#4116" class="Bound">p</a><a id="4117" class="Symbol">)</a> <a id="4119" class="Keyword">rewrite</a> <a id="4127" href="L-Sharp.Observations-Aux.html#4116" class="Bound">p</a> <a id="4129" class="Symbol">=</a>
  <a id="4133" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4139" class="Symbol">(</a><a id="4140" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="4147" class="Symbol">(</a><a id="4148" href="L-Sharp.Observations-Aux.html#4093" class="Bound">a</a> <a id="4150" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">L⁺.∷⁺_</a><a id="4156" class="Symbol">)</a> <a id="4158" class="Symbol">(</a><a id="4159" href="L-Sharp.Observations-Aux.html#3891" class="Function">prefix→∈-inits⁺</a> <a id="4175" class="Symbol">(</a><a id="4176" href="L-Sharp.Observations-Aux.html#4098" class="Bound">b</a> <a id="4178" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">∷</a> <a id="4180" href="L-Sharp.Observations-Aux.html#4102" class="Bound">bs</a><a id="4182" class="Symbol">)</a> <a id="4184" class="Symbol">(</a><a id="4185" href="L-Sharp.Observations-Aux.html#4098" class="Bound">b</a> <a id="4187" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4189" class="Symbol">(</a><a id="4190" href="L-Sharp.Observations-Aux.html#4102" class="Bound">bs</a> <a id="4193" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4196" href="L-Sharp.Observations-Aux.html#4111" class="Bound">zs</a><a id="4198" class="Symbol">))</a> <a id="4201" class="Symbol">(</a><a id="4202" href="L-Sharp.Observations-Aux.html#4111" class="Bound">zs</a> <a id="4205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4207" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4211" class="Symbol">)))</a>

<a id="4216" class="Comment">-- The &#39;where&#39;-clause helpers of the record&#39;s decision procedure &#39;_#?_&#39;.</a>
<a id="4289" class="Comment">-- Parametric in the observations and the two words q, p being compared</a>
<a id="4361" class="Comment">-- -- so these helpers do not depend on the &#39;Observations&#39; record.</a>
<a id="4428" class="Keyword">module</a> <a id="#?-helpers"></a><a id="4435" href="L-Sharp.Observations-Aux.html#4435" class="Module">#?-helpers</a> <a id="4446" class="Symbol">(</a><a id="4447" href="L-Sharp.Observations-Aux.html#4447" class="Bound">observations</a> <a id="4460" class="Symbol">:</a> <a id="4462" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4467" class="Symbol">(</a><a id="4468" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4474" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="4476" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4478" href="L-Sharp.Observations-Aux.html#882" class="Bound">O</a><a id="4479" class="Symbol">))</a>
                  <a id="4500" class="Symbol">(</a><a id="4501" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="4503" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="4505" class="Symbol">:</a> <a id="4507" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4512" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="4513" class="Symbol">)</a> <a id="4515" class="Keyword">where</a>
  <a id="#?-helpers.⟦_⟧"></a><a id="4523" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦_⟧</a> <a id="4527" class="Symbol">:</a> <a id="4529" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4535" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a> <a id="4537" class="Symbol">→</a> <a id="4539" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4545" href="L-Sharp.Observations-Aux.html#882" class="Bound">O</a>
  <a id="4549" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="4551" href="L-Sharp.Observations-Aux.html#4551" class="Bound">inp</a> <a id="4555" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="4557" class="Symbol">=</a> <a id="4559" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="4570" href="L-Sharp.Observations-Aux.html#4447" class="Bound">observations</a> <a id="4583" class="Symbol">(</a><a id="4584" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="4595" href="L-Sharp.Observations-Aux.html#4551" class="Bound">inp</a><a id="4598" class="Symbol">)</a>

  <a id="4603" class="Comment">-- every non-empty word w for which q ++ w has an output is contained here.</a>
  <a id="#?-helpers.candidates"></a><a id="4681" href="L-Sharp.Observations-Aux.html#4681" class="Function">candidates</a> <a id="4692" class="Symbol">:</a> <a id="4694" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4706" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="4707" class="Symbol">)</a>
  <a id="4711" href="L-Sharp.Observations-Aux.html#4681" class="Function">candidates</a> <a id="4722" class="Symbol">=</a> <a id="4724" href="Data.List.Base.html#4384" class="Function">L.concatMap</a> <a id="4736" class="Symbol">(λ</a> <a id="4739" href="L-Sharp.Observations-Aux.html#4739" class="Bound">obs</a> <a id="4743" class="Symbol">→</a> <a id="4745" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="4760" class="Symbol">(</a><a id="4761" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="4770" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a><a id="4771" class="Symbol">)</a> <a id="4773" class="Symbol">(</a><a id="4774" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4788" href="L-Sharp.Observations-Aux.html#4739" class="Bound">obs</a><a id="4791" class="Symbol">))))</a> <a id="4796" href="L-Sharp.Observations-Aux.html#4447" class="Bound">observations</a>

  <a id="4812" class="Comment">-- for each candidate word, decide apartness at that word.</a>
  <a id="#?-helpers.decide"></a><a id="4873" href="L-Sharp.Observations-Aux.html#4873" class="Function">decide</a> <a id="4880" class="Symbol">:</a> <a id="4882" class="Symbol">(</a><a id="4883" href="L-Sharp.Observations-Aux.html#4883" class="Bound">w</a> <a id="4885" class="Symbol">:</a> <a id="4887" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4893" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="4894" class="Symbol">)</a>
         <a id="4905" class="Symbol">→</a> <a id="4907" class="Symbol">(</a><a id="4908" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="4924" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4928" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="4930" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="4932" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4936" href="L-Sharp.Observations-Aux.html#4883" class="Bound">w</a> <a id="4938" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="4940" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="4942" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="4944" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4948" href="L-Sharp.Observations-Aux.html#4883" class="Bound">w</a> <a id="4950" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a><a id="4951" class="Symbol">)</a>
         <a id="4962" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4964" class="Symbol">(</a><a id="4965" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4968" href="L-Sharp.Observations-Aux.html#4968" class="Bound">o₁</a> <a id="4971" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4973" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4976" href="L-Sharp.Observations-Aux.html#4976" class="Bound">o₂</a> <a id="4979" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4981" class="Symbol">(</a><a id="4982" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="4984" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="4986" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4990" href="L-Sharp.Observations-Aux.html#4883" class="Bound">w</a> <a id="4992" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="4994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4996" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5001" href="L-Sharp.Observations-Aux.html#4968" class="Bound">o₁</a><a id="5003" class="Symbol">)</a> <a id="5005" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5007" class="Symbol">(</a><a id="5008" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="5010" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="5012" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5016" href="L-Sharp.Observations-Aux.html#4883" class="Bound">w</a> <a id="5018" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="5020" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5022" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5027" href="L-Sharp.Observations-Aux.html#4976" class="Bound">o₂</a><a id="5029" class="Symbol">)</a> <a id="5031" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5033" class="Symbol">(</a><a id="5034" href="L-Sharp.Observations-Aux.html#4968" class="Bound">o₁</a> <a id="5037" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="5039" href="L-Sharp.Observations-Aux.html#4976" class="Bound">o₂</a><a id="5041" class="Symbol">))</a>
  <a id="5046" href="L-Sharp.Observations-Aux.html#4873" class="Function">decide</a> <a id="5053" href="L-Sharp.Observations-Aux.html#5053" class="Bound">w</a> <a id="5055" class="Symbol">=</a> <a id="5057" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="5062" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">Maybe.connected?</a> <a id="5079" href="L-Sharp.Observations-Aux.html#962" class="Bound Operator">_≟o_</a> <a id="5084" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="5086" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5088" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5092" href="L-Sharp.Observations-Aux.html#5053" class="Bound">w</a> <a id="5094" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="5096" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="5098" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="5100" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5104" href="L-Sharp.Observations-Aux.html#5053" class="Bound">w</a> <a id="5106" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="5108" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="5111" class="Symbol">λ</a>
    <a id="5117" class="Symbol">{</a> <a id="5119" class="Symbol">(</a><a id="5120" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5124" href="L-Sharp.Observations-Aux.html#5124" class="Bound">cn</a><a id="5126" class="Symbol">)</a> <a id="5128" class="Symbol">→</a> <a id="5130" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5135" href="L-Sharp.Observations-Aux.html#5124" class="Bound">cn</a>
    <a id="5142" class="Symbol">;</a> <a id="5144" class="Symbol">(</a><a id="5145" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="5148" href="L-Sharp.Observations-Aux.html#5148" class="Bound">diff</a><a id="5152" class="Symbol">)</a> <a id="5154" class="Symbol">→</a> <a id="5156" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5161" class="Symbol">(</a><a id="5162" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="5173" href="L-Sharp.Observations-Aux.html#5148" class="Bound">diff</a><a id="5177" class="Symbol">)</a>
    <a id="5183" class="Symbol">}</a>

  <a id="5188" class="Comment">-- if q ++ w yields an output, w is one of the candidate words.</a>
  <a id="#?-helpers.just-∈-candidates"></a><a id="5254" href="L-Sharp.Observations-Aux.html#5254" class="Function">just-∈-candidates</a> <a id="5272" class="Symbol">:</a> <a id="5274" class="Symbol">∀</a> <a id="5276" class="Symbol">{</a><a id="5277" href="L-Sharp.Observations-Aux.html#5277" class="Bound">w</a> <a id="5279" class="Symbol">:</a> <a id="5281" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5287" href="L-Sharp.Observations-Aux.html#880" class="Bound">I</a><a id="5288" class="Symbol">}</a> <a id="5290" class="Symbol">{</a><a id="5291" href="L-Sharp.Observations-Aux.html#5291" class="Bound">o</a> <a id="5293" class="Symbol">:</a> <a id="5295" href="L-Sharp.Observations-Aux.html#882" class="Bound">O</a><a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">→</a> <a id="5300" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="5302" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5304" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5308" href="L-Sharp.Observations-Aux.html#5277" class="Bound">w</a> <a id="5310" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="5312" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5314" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5319" href="L-Sharp.Observations-Aux.html#5291" class="Bound">o</a> <a id="5321" class="Symbol">→</a> <a id="5323" href="L-Sharp.Observations-Aux.html#5277" class="Bound">w</a> <a id="5325" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5327" href="L-Sharp.Observations-Aux.html#4681" class="Function">candidates</a>
  <a id="5340" href="L-Sharp.Observations-Aux.html#5254" class="Function">just-∈-candidates</a> <a id="5358" class="Symbol">{</a><a id="5359" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="5360" class="Symbol">}</a> <a id="5362" class="Symbol">{</a><a id="5363" href="L-Sharp.Observations-Aux.html#5363" class="Bound">o</a><a id="5364" class="Symbol">}</a> <a id="5366" href="L-Sharp.Observations-Aux.html#5366" class="Bound">eq</a> <a id="5369" class="Symbol">=</a>
    <a id="5375" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="5388" class="Symbol">(λ</a> <a id="5391" href="L-Sharp.Observations-Aux.html#5391" class="Bound">obs</a> <a id="5395" class="Symbol">→</a> <a id="5397" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="5412" class="Symbol">(</a><a id="5413" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="5422" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a><a id="5423" class="Symbol">)</a> <a id="5425" class="Symbol">(</a><a id="5426" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5440" href="L-Sharp.Observations-Aux.html#5391" class="Bound">obs</a><a id="5443" class="Symbol">))))</a>
      <a id="5454" class="Symbol">(</a><a id="5455" href="Data.List.Relation.Unary.Any.html#1640" class="Function">Any.map</a> <a id="5463" href="L-Sharp.Observations-Aux.html#5553" class="Function">per-obs</a>
        <a id="5479" class="Symbol">(</a><a id="5480" href="L-Sharp.Observations-Aux.html#2755" class="Function">find-first-just</a> <a id="5496" href="L-Sharp.Observations-Aux.html#4447" class="Bound">observations</a> <a id="5509" class="Symbol">(</a><a id="5510" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="5521" class="Symbol">(</a><a id="5522" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5524" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5528" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="5529" class="Symbol">))</a> <a id="5532" href="L-Sharp.Observations-Aux.html#5366" class="Bound">eq</a><a id="5534" class="Symbol">))</a>
    <a id="5541" class="Keyword">where</a>
      <a id="5553" href="L-Sharp.Observations-Aux.html#5553" class="Function">per-obs</a> <a id="5561" class="Symbol">:</a> <a id="5563" class="Symbol">∀</a> <a id="5565" class="Symbol">{</a><a id="5566" href="L-Sharp.Observations-Aux.html#5566" class="Bound">obs</a><a id="5569" class="Symbol">}</a> <a id="5571" class="Symbol">→</a> <a id="5573" class="Symbol">(</a><a id="5574" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5577" href="L-Sharp.Observations-Aux.html#5577" class="Bound">o&#39;</a> <a id="5580" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5582" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="5593" class="Symbol">(</a><a id="5594" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5596" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5600" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="5601" class="Symbol">)</a> <a id="5603" href="L-Sharp.Observations-Aux.html#5566" class="Bound">obs</a> <a id="5607" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5609" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5614" href="L-Sharp.Observations-Aux.html#5577" class="Bound">o&#39;</a><a id="5616" class="Symbol">)</a>
              <a id="5632" class="Symbol">→</a> <a id="5634" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a> <a id="5636" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5638" href="L-Sharp.Observations-Aux.html#3784" class="Function">inits⁺</a> <a id="5645" class="Symbol">(</a><a id="5646" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="5653" class="Symbol">(</a><a id="5654" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="5663" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a><a id="5664" class="Symbol">)</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5674" class="Symbol">(</a><a id="5675" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5681" href="L-Sharp.Observations-Aux.html#5566" class="Bound">obs</a><a id="5684" class="Symbol">)))</a>
      <a id="5694" href="L-Sharp.Observations-Aux.html#5553" class="Function">per-obs</a> <a id="5702" class="Symbol">{</a><a id="5703" href="L-Sharp.Observations-Aux.html#5703" class="Bound">obs</a><a id="5706" class="Symbol">}</a> <a id="5708" class="Symbol">(</a><a id="5709" href="L-Sharp.Observations-Aux.html#5709" class="Bound">o&#39;</a> <a id="5712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5714" href="L-Sharp.Observations-Aux.html#5714" class="Bound">meq</a><a id="5717" class="Symbol">)</a> <a id="5719" class="Symbol">=</a>
        <a id="5729" class="Keyword">let</a> <a id="5733" class="Symbol">(</a><a id="5734" href="L-Sharp.Observations-Aux.html#5734" class="Bound">weq</a> <a id="5738" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5740" class="Symbol">_)</a> <a id="5743" class="Symbol">=</a> <a id="5745" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="5758" class="Symbol">(</a><a id="5759" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5761" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5765" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="5766" class="Symbol">)</a> <a id="5768" href="L-Sharp.Observations-Aux.html#5703" class="Bound">obs</a> <a id="5772" href="L-Sharp.Observations-Aux.html#5714" class="Bound">meq</a>
            <a id="5788" href="L-Sharp.Observations-Aux.html#5788" class="Bound">tleq</a> <a id="5793" class="Symbol">:</a> <a id="5795" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5802" class="Symbol">(</a><a id="5803" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5809" href="L-Sharp.Observations-Aux.html#5703" class="Bound">obs</a><a id="5812" class="Symbol">)</a> <a id="5814" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5816" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5818" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5821" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5828" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a>
            <a id="5842" href="L-Sharp.Observations-Aux.html#5788" class="Bound">tleq</a> <a id="5847" class="Symbol">=</a> <a id="5849" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5855" class="Symbol">(</a><a id="5856" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5861" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5868" class="Symbol">(</a><a id="5869" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5873" href="L-Sharp.Observations-Aux.html#5734" class="Bound">weq</a><a id="5876" class="Symbol">))</a> <a id="5879" class="Symbol">(</a><a id="5880" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="5891" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="5893" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="5894" class="Symbol">)</a>
            <a id="5908" href="L-Sharp.Observations-Aux.html#5908" class="Bound">dpf</a> <a id="5912" class="Symbol">:</a> <a id="5914" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="5921" class="Symbol">(</a><a id="5922" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="5931" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a><a id="5932" class="Symbol">)</a> <a id="5934" class="Symbol">(</a><a id="5935" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5942" class="Symbol">(</a><a id="5943" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5949" href="L-Sharp.Observations-Aux.html#5703" class="Bound">obs</a><a id="5952" class="Symbol">))</a> <a id="5955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5957" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5964" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a> <a id="5966" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5969" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
            <a id="5984" href="L-Sharp.Observations-Aux.html#5908" class="Bound">dpf</a> <a id="5988" class="Symbol">=</a> <a id="5990" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5996" class="Symbol">(</a><a id="5997" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6002" class="Symbol">(</a><a id="6003" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="6010" class="Symbol">(</a><a id="6011" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6020" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a><a id="6021" class="Symbol">))</a> <a id="6024" href="L-Sharp.Observations-Aux.html#5788" class="Bound">tleq</a><a id="6028" class="Symbol">)</a>
                  <a id="6048" class="Symbol">(</a><a id="6049" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6055" class="Symbol">(</a><a id="6056" href="L-Sharp.Observations-Aux.html#3604" class="Function">drop-++-self</a> <a id="6069" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="6071" class="Symbol">(</a><a id="6072" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6079" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="6080" class="Symbol">))</a>
                         <a id="6108" class="Symbol">(</a><a id="6109" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6113" class="Symbol">(</a><a id="6114" href="Data.List.Properties.html#5385" class="Function">++-identityʳ</a> <a id="6127" class="Symbol">(</a><a id="6128" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6135" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a><a id="6136" class="Symbol">))))</a>
        <a id="6149" class="Keyword">in</a> <a id="6152" href="L-Sharp.Observations-Aux.html#3891" class="Function">prefix→∈-inits⁺</a> <a id="6168" href="L-Sharp.Observations-Aux.html#5359" class="Bound">w</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="6178" class="Symbol">(</a><a id="6179" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6188" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a><a id="6189" class="Symbol">)</a> <a id="6191" class="Symbol">(</a><a id="6192" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="6199" class="Symbol">(</a><a id="6200" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6206" href="L-Sharp.Observations-Aux.html#5703" class="Bound">obs</a><a id="6209" class="Symbol">)))</a> <a id="6213" class="Symbol">(</a><a id="6214" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6217" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6219" href="L-Sharp.Observations-Aux.html#5908" class="Bound">dpf</a><a id="6222" class="Symbol">)</a>

  <a id="6227" class="Comment">-- if no candidate word is apart, q and p agree on every word.</a>
  <a id="#?-helpers.∼-all"></a><a id="6292" href="L-Sharp.Observations-Aux.html#6292" class="Function">∼-all</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="6304" class="Symbol">(λ</a> <a id="6307" href="L-Sharp.Observations-Aux.html#6307" class="Bound">w</a> <a id="6309" class="Symbol">→</a> <a id="6311" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="6327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6331" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="6333" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="6335" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6339" href="L-Sharp.Observations-Aux.html#6307" class="Bound">w</a> <a id="6341" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="6343" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="6345" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="6347" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6351" href="L-Sharp.Observations-Aux.html#6307" class="Bound">w</a> <a id="6353" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a><a id="6354" class="Symbol">)</a> <a id="6356" href="L-Sharp.Observations-Aux.html#4681" class="Function">candidates</a>
        <a id="6375" class="Symbol">→</a> <a id="6377" class="Symbol">(∀</a> <a id="6380" href="L-Sharp.Observations-Aux.html#6380" class="Bound">w</a> <a id="6382" class="Symbol">→</a> <a id="6384" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="6400" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6404" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="6406" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="6408" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6412" href="L-Sharp.Observations-Aux.html#6380" class="Bound">w</a> <a id="6414" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="6416" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="6418" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="6420" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6424" href="L-Sharp.Observations-Aux.html#6380" class="Bound">w</a> <a id="6426" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a><a id="6427" class="Symbol">)</a>
  <a id="6431" href="L-Sharp.Observations-Aux.html#6292" class="Function">∼-all</a> <a id="6437" href="L-Sharp.Observations-Aux.html#6437" class="Bound">all∼</a> <a id="6442" href="L-Sharp.Observations-Aux.html#6442" class="Bound">w</a> <a id="6444" class="Keyword">with</a> <a id="6449" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">Maybe.connected?</a> <a id="6466" href="L-Sharp.Observations-Aux.html#962" class="Bound Operator">_≟o_</a> <a id="6471" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="6473" href="L-Sharp.Observations-Aux.html#4501" class="Bound">q</a> <a id="6475" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6479" href="L-Sharp.Observations-Aux.html#6442" class="Bound">w</a> <a id="6481" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a> <a id="6483" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦</a> <a id="6485" href="L-Sharp.Observations-Aux.html#4503" class="Bound">p</a> <a id="6487" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6491" href="L-Sharp.Observations-Aux.html#6442" class="Bound">w</a> <a id="6493" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟧</a>
  <a id="6497" class="Symbol">...</a> <a id="6501" class="Symbol">|</a> <a id="6503" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6507" href="L-Sharp.Observations-Aux.html#6507" class="Bound">cn</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="L-Sharp.Observations-Aux.html#6507" class="Bound">cn</a>
  <a id="6517" class="Symbol">...</a> <a id="6521" class="Symbol">|</a> <a id="6523" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6526" href="L-Sharp.Observations-Aux.html#6526" class="Bound">diff</a> <a id="6531" class="Symbol">=</a>
        <a id="6541" class="Keyword">let</a> <a id="6545" class="Symbol">(</a><a id="6546" href="L-Sharp.Observations-Aux.html#6546" class="Bound">o₁</a> <a id="6549" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6551" href="L-Sharp.Observations-Aux.html#6551" class="Bound">o₂</a> <a id="6554" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6556" href="L-Sharp.Observations-Aux.html#6556" class="Bound">eq₁</a> <a id="6560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6562" href="L-Sharp.Observations-Aux.html#6562" class="Bound">eq₂</a> <a id="6566" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6568" href="L-Sharp.Observations-Aux.html#6568" class="Bound">ne</a><a id="6570" class="Symbol">)</a> <a id="6572" class="Symbol">=</a> <a id="6574" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="6585" href="L-Sharp.Observations-Aux.html#6526" class="Bound">diff</a>
        <a id="6598" class="Keyword">in</a> <a id="6601" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="6608" class="Symbol">(</a><a id="6609" href="L-Sharp.Observations-Aux.html#6568" class="Bound">ne</a> <a id="6612" class="Symbol">(</a><a id="6613" href="Data.Maybe.Relation.Binary.Connected.html#1385" class="Function">Maybe.drop-just</a>
             <a id="6642" class="Symbol">(</a><a id="6643" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="6650" class="Symbol">(</a><a id="6651" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="6667" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="6670" class="Symbol">)</a> <a id="6672" href="L-Sharp.Observations-Aux.html#6556" class="Bound">eq₁</a> <a id="6676" href="L-Sharp.Observations-Aux.html#6562" class="Bound">eq₂</a>
               <a id="6695" class="Symbol">(</a><a id="6696" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="6707" class="Bound">all∼</a> <a id="6712" class="Symbol">(</a><a id="6713" href="L-Sharp.Observations-Aux.html#5254" class="Function">just-∈-candidates</a> <a id="6731" href="L-Sharp.Observations-Aux.html#6556" class="Bound">eq₁</a><a id="6734" class="Symbol">)))))</a></pre></body></html>


==> anc/html/L-Sharp.Observations.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Observations (L-Sharp.Observations)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Observations</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Keyword">open</a> <a id="29" class="Keyword">import</a> <a id="36" href="Level.html" class="Module">Level</a>
<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Data.Product.html" class="Module">Data.Product</a> <a id="67" class="Keyword">hiding</a> <a id="74" class="Symbol">(</a><a id="75" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="80" class="Symbol">)</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Data.List.html" class="Module">Data.List</a> <a id="104" class="Symbol">as</a> <a id="107" class="Module">L</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="130" class="Keyword">using</a> <a id="136" class="Symbol">(</a><a id="137" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="138" class="Symbol">)</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="171" class="Symbol">as</a> <a id="174" class="Module">L⁺</a>
<a id="177" class="Keyword">open</a> <a id="182" class="Keyword">import</a> <a id="189" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Data.Product.html" class="Module">Data.Product</a> <a id="225" class="Keyword">using</a> <a id="231" class="Symbol">(</a><a id="232" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="240" class="Symbol">;</a> <a id="242" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="245" class="Symbol">)</a>
<a id="247" class="Keyword">import</a> <a id="254" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="274" class="Symbol">as</a> <a id="277" class="Module">ℕ</a>
<a id="279" class="Keyword">import</a> <a id="286" href="Data.Maybe.Properties.html" class="Module">Data.Maybe.Properties</a> <a id="308" class="Symbol">as</a> <a id="311" class="Module">Maybe</a>
<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="361" class="Keyword">using</a> <a id="367" class="Symbol">(</a><a id="368" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="374" class="Symbol">)</a>
<a id="376" class="Keyword">import</a> <a id="383" href="Data.Maybe.Relation.Binary.Connected.html" class="Module">Data.Maybe.Relation.Binary.Connected</a> <a id="420" class="Symbol">as</a> <a id="423" class="Module">Maybe</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="580" class="Keyword">import</a> <a id="587" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="616" class="Symbol">as</a> <a id="619" class="Module">All</a>
<a id="623" class="Keyword">open</a> <a id="628" class="Keyword">import</a> <a id="635" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Function.Base.html" class="Module">Function.Base</a>

<a id="679" class="Keyword">open</a> <a id="684" class="Keyword">import</a> <a id="691" href="Dec2.html" class="Module">Dec2</a> <a id="696" class="Keyword">using</a> <a id="702" class="Symbol">(</a><a id="703" href="Dec2.html#3503" class="Function">foreach-list</a><a id="715" class="Symbol">)</a>
<a id="717" class="Keyword">open</a> <a id="722" class="Keyword">import</a> <a id="729" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a> <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a><a id="768" class="Symbol">)</a>
<a id="770" class="Keyword">open</a> <a id="775" class="Keyword">import</a> <a id="782" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="811" class="Symbol">as</a> <a id="814" class="Module">Any</a> <a id="818" class="Keyword">using</a> <a id="824" class="Symbol">(</a><a id="825" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="828" class="Symbol">)</a>

<a id="831" class="Keyword">open</a> <a id="836" class="Keyword">import</a> <a id="843" href="PrefixClosed.html" class="Module">PrefixClosed</a>

<a id="857" class="Keyword">module</a> <a id="864" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="885" class="Symbol">(</a><a id="886" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="888" href="L-Sharp.Observations.html#888" class="Bound">O</a> <a id="890" class="Symbol">:</a> <a id="892" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="895" class="Symbol">)</a>
                     <a id="918" class="Symbol">(</a><a id="919" href="L-Sharp.Observations.html#919" class="Bound Operator">_≟_</a> <a id="923" class="Symbol">:</a> <a id="925" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="943" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="944" class="Symbol">)</a>
                     <a id="967" class="Symbol">(</a><a id="968" href="L-Sharp.Observations.html#968" class="Bound Operator">_≟o_</a> <a id="973" class="Symbol">:</a> <a id="975" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="993" href="L-Sharp.Observations.html#888" class="Bound">O</a><a id="994" class="Symbol">)</a>
                     <a id="1017" class="Keyword">where</a>

<a id="1024" class="Keyword">open</a> <a id="1029" class="Keyword">import</a> <a id="1036" href="Mealy.html" class="Module">Mealy</a> <a id="1042" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="1044" href="L-Sharp.Observations.html#888" class="Bound">O</a>
<a id="1046" class="Keyword">open</a> <a id="1051" class="Keyword">import</a> <a id="1058" href="L-Sharp.Observations-Aux.html" class="Module">L-Sharp.Observations-Aux</a> <a id="1083" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="1085" href="L-Sharp.Observations.html#888" class="Bound">O</a> <a id="1087" href="L-Sharp.Observations.html#919" class="Bound Operator">_≟_</a> <a id="1091" href="L-Sharp.Observations.html#968" class="Bound Operator">_≟o_</a>

<a id="1097" class="Keyword">open</a> <a id="1102" class="Keyword">import</a> <a id="1109" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a> <a id="1156" class="Keyword">using</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a><a id="1169" class="Symbol">)</a>
  <a id="1173" class="Keyword">renaming</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="1186" class="Symbol">to</a> <a id="1189" class="InductiveConstructor">[]ᵖ</a><a id="1192" class="Symbol">;</a> <a id="1194" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">_∷_</a> <a id="1198" class="Symbol">to</a> <a id="1201" class="InductiveConstructor Operator">_∷ᵖ_</a><a id="1205" class="Symbol">)</a>
<a id="1207" class="Keyword">import</a> <a id="1214" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous.Properties</a> <a id="1272" class="Symbol">as</a> <a id="1275" class="Module">PreP</a>
<a id="1280" class="Keyword">open</a> <a id="1285" class="Keyword">import</a> <a id="1292" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="1322" class="Keyword">using</a> <a id="1328" class="Symbol">()</a> <a id="1331" class="Keyword">renaming</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">just</a> <a id="1346" class="Symbol">to</a> <a id="1349" class="InductiveConstructor">any-just</a><a id="1357" class="Symbol">)</a>
<a id="1359" class="Keyword">open</a> <a id="1364" class="Keyword">import</a> <a id="1371" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="1386" class="Keyword">using</a> <a id="1392" class="Symbol">(</a><a id="1393" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1395" class="Symbol">)</a>
<a id="1397" class="Keyword">open</a> <a id="1402" class="Keyword">import</a> <a id="1409" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="1444" class="Keyword">using</a> <a id="1450" class="Symbol">()</a> <a id="1453" class="Keyword">renaming</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Data.List.Membership.Setoid.html#1470" class="Function">find</a> <a id="1468" class="Symbol">to</a> <a id="1471" class="Function">find∈</a><a id="1476" class="Symbol">)</a>

<a id="1479" class="Comment">-- helpers relating Is-just to a witnessing equation</a>
<a id="Is-just⇒≡just"></a><a id="1532" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="1546" class="Symbol">:</a> <a id="1548" class="Symbol">∀</a> <a id="1550" class="Symbol">{</a><a id="1551" href="L-Sharp.Observations.html#1551" class="Bound">ℓ</a><a id="1552" class="Symbol">}</a> <a id="1554" class="Symbol">{</a><a id="1555" href="L-Sharp.Observations.html#1555" class="Bound">A</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1563" href="L-Sharp.Observations.html#1551" class="Bound">ℓ</a><a id="1564" class="Symbol">}</a> <a id="1566" class="Symbol">{</a><a id="1567" href="L-Sharp.Observations.html#1567" class="Bound">m</a> <a id="1569" class="Symbol">:</a> <a id="1571" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1577" href="L-Sharp.Observations.html#1555" class="Bound">A</a><a id="1578" class="Symbol">}</a> <a id="1580" class="Symbol">→</a> <a id="1582" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1590" href="L-Sharp.Observations.html#1567" class="Bound">m</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1597" href="L-Sharp.Observations.html#1597" class="Bound">x</a> <a id="1599" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1601" href="L-Sharp.Observations.html#1567" class="Bound">m</a> <a id="1603" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1605" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1610" href="L-Sharp.Observations.html#1597" class="Bound">x</a>
<a id="1612" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="1626" class="Symbol">(</a><a id="1627" href="L-Sharp.Observations.html#1349" class="InductiveConstructor">any-just</a> <a id="1636" class="Symbol">{</a><a id="1637" class="Argument">x</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="L-Sharp.Observations.html#1641" class="Bound">x</a><a id="1642" class="Symbol">}</a> <a id="1644" class="Symbol">_)</a> <a id="1647" class="Symbol">=</a> <a id="1649" href="L-Sharp.Observations.html#1641" class="Bound">x</a> <a id="1651" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1653" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="≡just⇒Is-just"></a><a id="1659" href="L-Sharp.Observations.html#1659" class="Function">≡just⇒Is-just</a> <a id="1673" class="Symbol">:</a> <a id="1675" class="Symbol">∀</a> <a id="1677" class="Symbol">{</a><a id="1678" href="L-Sharp.Observations.html#1678" class="Bound">ℓ</a><a id="1679" class="Symbol">}</a> <a id="1681" class="Symbol">{</a><a id="1682" href="L-Sharp.Observations.html#1682" class="Bound">A</a> <a id="1684" class="Symbol">:</a> <a id="1686" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1690" href="L-Sharp.Observations.html#1678" class="Bound">ℓ</a><a id="1691" class="Symbol">}</a> <a id="1693" class="Symbol">{</a><a id="1694" href="L-Sharp.Observations.html#1694" class="Bound">m</a> <a id="1696" class="Symbol">:</a> <a id="1698" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1704" href="L-Sharp.Observations.html#1682" class="Bound">A</a><a id="1705" class="Symbol">}</a> <a id="1707" class="Symbol">{</a><a id="1708" href="L-Sharp.Observations.html#1708" class="Bound">x</a> <a id="1710" class="Symbol">:</a> <a id="1712" href="L-Sharp.Observations.html#1682" class="Bound">A</a><a id="1713" class="Symbol">}</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="L-Sharp.Observations.html#1694" class="Bound">m</a> <a id="1719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1721" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1726" href="L-Sharp.Observations.html#1708" class="Bound">x</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1738" href="L-Sharp.Observations.html#1694" class="Bound">m</a>
<a id="1740" href="L-Sharp.Observations.html#1659" class="Function">≡just⇒Is-just</a> <a id="1754" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="L-Sharp.Observations.html#1349" class="InductiveConstructor">any-just</a> <a id="1770" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="1774" class="Comment">-- every list is a prefix of itself extended on the right</a>
<a id="⊑-self++"></a><a id="1832" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a> <a id="1841" class="Symbol">:</a> <a id="1843" class="Symbol">∀</a> <a id="1845" class="Symbol">(</a><a id="1846" href="L-Sharp.Observations.html#1846" class="Bound">xs</a> <a id="1849" href="L-Sharp.Observations.html#1849" class="Bound">ys</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1859" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="1860" class="Symbol">)</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="L-Sharp.Observations.html#1846" class="Bound">xs</a> <a id="1867" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="1869" class="Symbol">(</a><a id="1870" href="L-Sharp.Observations.html#1846" class="Bound">xs</a> <a id="1873" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1876" href="L-Sharp.Observations.html#1849" class="Bound">ys</a><a id="1878" class="Symbol">)</a>
<a id="1880" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a> <a id="1889" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="1898" href="L-Sharp.Observations.html#1898" class="Bound">ys</a> <a id="1901" class="Symbol">=</a> <a id="1903" href="L-Sharp.Observations.html#1189" class="InductiveConstructor">[]ᵖ</a>
<a id="1907" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a> <a id="1916" class="Symbol">(</a><a id="1917" href="L-Sharp.Observations.html#1917" class="Bound">x</a> <a id="1919" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1921" href="L-Sharp.Observations.html#1921" class="Bound">xs</a><a id="1923" class="Symbol">)</a> <a id="1925" href="L-Sharp.Observations.html#1925" class="Bound">ys</a> <a id="1928" class="Symbol">=</a> <a id="1930" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1935" href="L-Sharp.Observations.html#1201" class="InductiveConstructor Operator">∷ᵖ</a> <a id="1938" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a> <a id="1947" href="L-Sharp.Observations.html#1921" class="Bound">xs</a> <a id="1950" href="L-Sharp.Observations.html#1925" class="Bound">ys</a>

<a id="⊑-refl"></a><a id="1954" href="L-Sharp.Observations.html#1954" class="Function">⊑-refl</a> <a id="1961" class="Symbol">:</a> <a id="1963" class="Symbol">∀</a> <a id="1965" class="Symbol">(</a><a id="1966" href="L-Sharp.Observations.html#1966" class="Bound">xs</a> <a id="1969" class="Symbol">:</a> <a id="1971" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1976" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="1977" class="Symbol">)</a> <a id="1979" class="Symbol">→</a> <a id="1981" href="L-Sharp.Observations.html#1966" class="Bound">xs</a> <a id="1984" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="1986" href="L-Sharp.Observations.html#1966" class="Bound">xs</a>
<a id="1989" href="L-Sharp.Observations.html#1954" class="Function">⊑-refl</a> <a id="1996" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2005" class="Symbol">=</a> <a id="2007" href="L-Sharp.Observations.html#1189" class="InductiveConstructor">[]ᵖ</a>
<a id="2011" href="L-Sharp.Observations.html#1954" class="Function">⊑-refl</a> <a id="2018" class="Symbol">(</a><a id="2019" href="L-Sharp.Observations.html#2019" class="Bound">x</a> <a id="2021" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2023" href="L-Sharp.Observations.html#2023" class="Bound">xs</a><a id="2025" class="Symbol">)</a> <a id="2027" class="Symbol">=</a> <a id="2029" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2034" href="L-Sharp.Observations.html#1201" class="InductiveConstructor Operator">∷ᵖ</a> <a id="2037" href="L-Sharp.Observations.html#1954" class="Function">⊑-refl</a> <a id="2044" href="L-Sharp.Observations.html#2023" class="Bound">xs</a>

<a id="2048" class="Keyword">private</a>
  <a id="2058" class="Keyword">variable</a>
    <a id="2071" href="L-Sharp.Observations.html#2071" class="Generalizable">a</a> <a id="2073" href="L-Sharp.Observations.html#2073" class="Generalizable">b</a> <a id="2075" class="Symbol">:</a> <a id="2077" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="2087" href="L-Sharp.Observations.html#2087" class="Generalizable">A</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2095" href="L-Sharp.Observations.html#2071" class="Generalizable">a</a>
    <a id="2101" href="L-Sharp.Observations.html#2101" class="Generalizable">B</a> <a id="2103" class="Symbol">:</a> <a id="2105" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2109" href="L-Sharp.Observations.html#2073" class="Generalizable">b</a>

<a id="2112" class="Keyword">record</a> <a id="Observations"></a><a id="2119" href="L-Sharp.Observations.html#2119" class="Record">Observations</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2138" class="Keyword">where</a>
  <a id="2146" class="Keyword">field</a>
    <a id="2156" class="Comment">-- each observation records a non-empty input word together with</a>
    <a id="2225" class="Comment">-- the output of its *last* transition</a>
    <a id="Observations.observations"></a><a id="2268" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="2281" class="Symbol">:</a> <a id="2283" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2295" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="2297" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2299" href="L-Sharp.Observations.html#888" class="Bound">O</a><a id="2300" class="Symbol">)</a>

  <a id="Observations.extend"></a><a id="2305" href="L-Sharp.Observations.html#2305" class="Function">extend</a> <a id="2312" class="Symbol">:</a> <a id="2314" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2320" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="2322" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2324" href="L-Sharp.Observations.html#888" class="Bound">O</a> <a id="2326" class="Symbol">→</a> <a id="2328" href="L-Sharp.Observations.html#2119" class="Record">Observations</a>
  <a id="2343" href="L-Sharp.Observations.html#2305" class="Function">extend</a> <a id="2350" href="L-Sharp.Observations.html#2350" class="Bound">w</a> <a id="2352" class="Symbol">=</a> <a id="2354" class="Keyword">record</a> <a id="2361" class="Symbol">{</a> <a id="2363" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="2376" class="Symbol">=</a> <a id="2378" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="2391" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="2396" href="L-Sharp.Observations.html#2350" class="Bound">w</a> <a id="2398" class="Symbol">}</a>

  <a id="Observations.extend&#39;"></a><a id="2403" href="L-Sharp.Observations.html#2403" class="Function">extend&#39;</a> <a id="2411" class="Symbol">:</a> <a id="2413" class="Symbol">(</a><a id="2414" href="L-Sharp.Observations.html#2414" class="Bound">inp</a> <a id="2418" class="Symbol">:</a> <a id="2420" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2426" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="2427" class="Symbol">)</a> <a id="2429" class="Symbol">→</a> <a id="2431" href="L-Sharp.Observations.html#888" class="Bound">O</a> <a id="2433" class="Symbol">→</a> <a id="2435" href="L-Sharp.Observations.html#2119" class="Record">Observations</a>
  <a id="2450" href="L-Sharp.Observations.html#2403" class="Function">extend&#39;</a> <a id="2458" href="L-Sharp.Observations.html#2458" class="Bound">inp</a> <a id="2462" href="L-Sharp.Observations.html#2462" class="Bound">output</a> <a id="2469" class="Symbol">=</a> <a id="2471" href="L-Sharp.Observations.html#2305" class="Function">extend</a> <a id="2478" class="Symbol">(</a><a id="2479" href="L-Sharp.Observations.html#2458" class="Bound">inp</a> <a id="2483" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2485" href="L-Sharp.Observations.html#2462" class="Bound">output</a><a id="2491" class="Symbol">)</a>

  <a id="Observations.size-observation-tree"></a><a id="2496" href="L-Sharp.Observations.html#2496" class="Function">size-observation-tree</a> <a id="2518" class="Symbol">:</a> <a id="2520" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="2524" href="L-Sharp.Observations.html#2496" class="Function">size-observation-tree</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="2554" class="Symbol">(</a><a id="2555" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="2572" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2574" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="2579" class="Symbol">)</a> <a id="2581" href="L-Sharp.Observations.html#2268" class="Field">observations</a><a id="2593" class="Symbol">)</a>

  <a id="Observations.⟦_⟧"></a><a id="2598" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦_⟧</a> <a id="2602" class="Symbol">:</a> <a id="2604" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2610" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="2612" class="Symbol">→</a> <a id="2614" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2620" href="L-Sharp.Observations.html#888" class="Bound">O</a>
  <a id="2624" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦_⟧</a> <a id="2628" href="L-Sharp.Observations.html#2628" class="Bound">inp</a> <a id="2632" class="Symbol">=</a> <a id="2634" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="2645" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="2658" class="Symbol">(</a><a id="2659" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="2670" href="L-Sharp.Observations.html#2628" class="Bound">inp</a><a id="2673" class="Symbol">)</a>

  <a id="Observations.matches-observations"></a><a id="2678" href="L-Sharp.Observations.html#2678" class="Function">matches-observations</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2715" class="Symbol">→</a> <a id="2717" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="2723" href="L-Sharp.Observations.html#2678" class="Function">matches-observations</a> <a id="2744" href="L-Sharp.Observations.html#2744" class="Bound">ℳ</a> <a id="2746" class="Symbol">=</a> <a id="2748" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All.All</a> <a id="2756" class="Symbol">(λ</a> <a id="2759" class="Symbol">{</a> <a id="2761" class="Symbol">(</a><a id="2762" href="L-Sharp.Observations.html#2762" class="Bound">w</a> <a id="2764" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2766" href="L-Sharp.Observations.html#2766" class="Bound">o</a><a id="2767" class="Symbol">)</a> <a id="2769" class="Symbol">→</a> <a id="2771" href="Mealy.html#2036" class="Function Operator">⟦</a> <a id="2773" href="L-Sharp.Observations.html#2762" class="Bound">w</a> <a id="2775" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="2778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2780" href="L-Sharp.Observations.html#2766" class="Bound">o</a> <a id="2782" class="Symbol">})</a> <a id="2785" href="L-Sharp.Observations.html#2268" class="Field">observations</a>
    <a id="2802" class="Keyword">where</a> <a id="2808" class="Keyword">open</a> <a id="2813" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="2827" href="L-Sharp.Observations.html#2744" class="Bound">ℳ</a>

  <a id="2832" class="Comment">-- an observed output is the (last) output of any machine matching</a>
  <a id="2901" class="Comment">-- the observations</a>
  <a id="Observations.matches⇒⟦⟧+"></a><a id="2923" href="L-Sharp.Observations.html#2923" class="Function">matches⇒⟦⟧+</a> <a id="2935" class="Symbol">:</a> <a id="2937" class="Symbol">∀</a> <a id="2939" class="Symbol">(</a><a id="2940" href="L-Sharp.Observations.html#2940" class="Bound">ℳ</a> <a id="2942" class="Symbol">:</a> <a id="2944" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="2957" class="Symbol">)</a> <a id="2959" class="Symbol">→</a> <a id="2961" href="L-Sharp.Observations.html#2678" class="Function">matches-observations</a> <a id="2982" href="L-Sharp.Observations.html#2940" class="Bound">ℳ</a>
              <a id="2998" class="Symbol">→</a> <a id="3000" class="Symbol">∀</a> <a id="3002" class="Symbol">(</a><a id="3003" href="L-Sharp.Observations.html#3003" class="Bound">u</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3013" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">{</a><a id="3017" href="L-Sharp.Observations.html#3017" class="Bound">o</a> <a id="3019" class="Symbol">:</a> <a id="3021" href="L-Sharp.Observations.html#888" class="Bound">O</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">→</a> <a id="3026" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="3028" href="L-Sharp.Observations.html#3003" class="Bound">u</a> <a id="3030" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="3032" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3034" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3039" href="L-Sharp.Observations.html#3017" class="Bound">o</a>
              <a id="3055" class="Symbol">→</a> <a id="3057" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="3076" href="L-Sharp.Observations.html#2940" class="Bound">ℳ</a> <a id="3078" href="L-Sharp.Observations.html#3003" class="Bound">u</a> <a id="3080" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3082" href="L-Sharp.Observations.html#3017" class="Bound">o</a>
  <a id="3086" href="L-Sharp.Observations.html#2923" class="Function">matches⇒⟦⟧+</a> <a id="3098" href="L-Sharp.Observations.html#3098" class="Bound">ℳ</a> <a id="3100" href="L-Sharp.Observations.html#3100" class="Bound">match</a> <a id="3106" href="L-Sharp.Observations.html#3106" class="Bound">u</a> <a id="3108" class="Symbol">{</a><a id="3109" href="L-Sharp.Observations.html#3109" class="Bound">o</a><a id="3110" class="Symbol">}</a> <a id="3112" href="L-Sharp.Observations.html#3112" class="Bound">eq</a> <a id="3115" class="Symbol">=</a>
    <a id="3121" class="Keyword">let</a> <a id="3125" class="Symbol">(</a><a id="3126" href="L-Sharp.Observations.html#3126" class="Bound">tr</a> <a id="3129" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3131" href="L-Sharp.Observations.html#3131" class="Bound">tr∈</a> <a id="3135" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3137" href="L-Sharp.Observations.html#3137" class="Bound">meq</a><a id="3140" class="Symbol">)</a>  <a id="3143" class="Symbol">=</a> <a id="3145" href="L-Sharp.Observations.html#1471" class="Function">find∈</a> <a id="3151" class="Symbol">(</a><a id="3152" href="L-Sharp.Observations-Aux.html#3138" class="Function">find-first-≡just</a> <a id="3169" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="3182" class="Symbol">(</a><a id="3183" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="3194" href="L-Sharp.Observations.html#3106" class="Bound">u</a><a id="3195" class="Symbol">)</a> <a id="3197" href="L-Sharp.Observations.html#3112" class="Bound">eq</a><a id="3199" class="Symbol">)</a>
        <a id="3209" class="Symbol">(</a><a id="3210" href="L-Sharp.Observations.html#3210" class="Bound">weq</a> <a id="3214" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3216" href="L-Sharp.Observations.html#3216" class="Bound">oeq</a><a id="3219" class="Symbol">)</a>       <a id="3227" class="Symbol">=</a> <a id="3229" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="3242" href="L-Sharp.Observations.html#3106" class="Bound">u</a> <a id="3244" href="L-Sharp.Observations.html#3126" class="Bound">tr</a> <a id="3247" href="L-Sharp.Observations.html#3137" class="Bound">meq</a>
    <a id="3255" class="Keyword">in</a> <a id="3258" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="3265" class="Symbol">(λ</a> <a id="3268" href="L-Sharp.Observations.html#3268" class="Bound">w</a> <a id="3270" href="L-Sharp.Observations.html#3270" class="Bound">v</a> <a id="3272" class="Symbol">→</a> <a id="3274" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="3293" href="L-Sharp.Observations.html#3098" class="Bound">ℳ</a> <a id="3295" href="L-Sharp.Observations.html#3268" class="Bound">w</a> <a id="3297" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3299" href="L-Sharp.Observations.html#3270" class="Bound">v</a><a id="3300" class="Symbol">)</a>
              <a id="3316" class="Symbol">(</a><a id="3317" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3321" href="L-Sharp.Observations.html#3210" class="Bound">weq</a><a id="3324" class="Symbol">)</a> <a id="3326" href="L-Sharp.Observations.html#3216" class="Bound">oeq</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="3342" href="L-Sharp.Observations.html#3100" class="Bound">match</a> <a id="3348" href="L-Sharp.Observations.html#3131" class="Bound">tr∈</a><a id="3351" class="Symbol">)</a>

  <a id="3356" class="Comment">-- two states p q are apart if there is a non-empty word w</a>
  <a id="3417" class="Comment">-- such that the outputs for q ++ w mismatches p ++ w</a>
  <a id="3473" class="Comment">-- exist but mismatch</a>
  <a id="3497" class="Keyword">infix</a> <a id="3503" class="Number">5</a> <a id="3505" href="L-Sharp.Observations.html#3513" class="Function Operator">_⊢_#_</a>
  <a id="Observations._⊢_#_"></a><a id="3513" href="L-Sharp.Observations.html#3513" class="Function Operator">_⊢_#_</a> <a id="3519" class="Symbol">:</a> <a id="3521" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3527" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3536" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="3538" class="Symbol">→</a> <a id="3540" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3545" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="3547" class="Symbol">→</a> <a id="3549" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="3555" href="L-Sharp.Observations.html#3513" class="Function Operator">_⊢_#_</a> <a id="3561" href="L-Sharp.Observations.html#3561" class="Bound">w</a> <a id="3563" href="L-Sharp.Observations.html#3563" class="Bound">q</a> <a id="3565" href="L-Sharp.Observations.html#3565" class="Bound">p</a>  <a id="3568" class="Symbol">=</a> <a id="3570" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3573" href="L-Sharp.Observations.html#3573" class="Bound">o₁</a> <a id="3576" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3578" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3581" href="L-Sharp.Observations.html#3581" class="Bound">o₂</a> <a id="3584" href="Data.Product.Base.html#1371" class="Function">]</a>
                    <a id="3606" class="Symbol">(</a><a id="3607" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="3609" href="L-Sharp.Observations.html#3563" class="Bound">q</a> <a id="3611" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3615" href="L-Sharp.Observations.html#3561" class="Bound">w</a> <a id="3617" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="3619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3621" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3626" href="L-Sharp.Observations.html#3573" class="Bound">o₁</a><a id="3628" class="Symbol">)</a>
                  <a id="3648" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3650" class="Symbol">(</a><a id="3651" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="3653" href="L-Sharp.Observations.html#3565" class="Bound">p</a> <a id="3655" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3659" href="L-Sharp.Observations.html#3561" class="Bound">w</a> <a id="3661" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="3663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3665" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3670" href="L-Sharp.Observations.html#3581" class="Bound">o₂</a><a id="3672" class="Symbol">)</a>
                  <a id="3692" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3694" class="Symbol">(</a><a id="3695" href="L-Sharp.Observations.html#3573" class="Bound">o₁</a> <a id="3698" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3700" href="L-Sharp.Observations.html#3581" class="Bound">o₂</a><a id="3702" class="Symbol">)</a>

  <a id="3707" class="Keyword">infix</a> <a id="3713" class="Number">4</a> <a id="3715" href="L-Sharp.Observations.html#3721" class="Function Operator">_#_</a>
  <a id="Observations._#_"></a><a id="3721" href="L-Sharp.Observations.html#3721" class="Function Operator">_#_</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3732" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="3734" class="Symbol">→</a> <a id="3736" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3741" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="3751" href="L-Sharp.Observations.html#3721" class="Function Operator">_#_</a> <a id="3755" href="L-Sharp.Observations.html#3755" class="Bound">q</a> <a id="3757" href="L-Sharp.Observations.html#3757" class="Bound">p</a> <a id="3759" class="Symbol">=</a> <a id="3761" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3764" href="L-Sharp.Observations.html#3764" class="Bound">w</a> <a id="3766" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3768" class="Symbol">(</a><a id="3769" href="L-Sharp.Observations.html#3764" class="Bound">w</a> <a id="3771" href="L-Sharp.Observations.html#3513" class="Function Operator">⊢</a> <a id="3773" href="L-Sharp.Observations.html#3755" class="Bound">q</a> <a id="3775" href="L-Sharp.Observations.html#3513" class="Function Operator">#</a> <a id="3777" href="L-Sharp.Observations.html#3757" class="Bound">p</a><a id="3778" class="Symbol">)</a>

  <a id="Observations.#-irreflexive"></a><a id="3783" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="3797" class="Symbol">:</a> <a id="3799" class="Symbol">∀</a> <a id="3801" class="Symbol">{</a><a id="3802" href="L-Sharp.Observations.html#3802" class="Bound">q</a><a id="3803" class="Symbol">}</a> <a id="3805" class="Symbol">→</a> <a id="3807" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3809" class="Symbol">(</a><a id="3810" href="L-Sharp.Observations.html#3802" class="Bound">q</a> <a id="3812" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="3814" href="L-Sharp.Observations.html#3802" class="Bound">q</a><a id="3815" class="Symbol">)</a>
  <a id="3819" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="3833" class="Symbol">(</a><a id="3834" href="L-Sharp.Observations.html#3834" class="Bound">w</a> <a id="3836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3838" href="L-Sharp.Observations.html#3838" class="Bound">o₁</a> <a id="3841" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3843" href="L-Sharp.Observations.html#3843" class="Bound">o₂</a> <a id="3846" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3848" href="L-Sharp.Observations.html#3848" class="Bound">eq1</a> <a id="3852" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3854" href="L-Sharp.Observations.html#3854" class="Bound">eq2</a> <a id="3858" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3860" href="L-Sharp.Observations.html#3860" class="Bound">o₁≢o₂</a> <a id="3866" class="Symbol">)</a> <a id="3868" class="Symbol">=</a>
    <a id="3874" href="L-Sharp.Observations.html#3860" class="Bound">o₁≢o₂</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Data.Maybe.Properties.html#1342" class="Function">Maybe.just-injective</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3914" href="L-Sharp.Observations.html#3848" class="Bound">eq1</a><a id="3917" class="Symbol">)</a> <a id="3919" href="L-Sharp.Observations.html#3854" class="Bound">eq2</a><a id="3922" class="Symbol">))</a>

  <a id="Observations.#-sym"></a><a id="3928" href="L-Sharp.Observations.html#3928" class="Function">#-sym</a> <a id="3934" class="Symbol">:</a> <a id="3936" class="Symbol">∀</a> <a id="3938" class="Symbol">{</a><a id="3939" href="L-Sharp.Observations.html#3939" class="Bound">q</a> <a id="3941" href="L-Sharp.Observations.html#3941" class="Bound">p</a><a id="3942" class="Symbol">}</a> <a id="3944" class="Symbol">→</a> <a id="3946" href="L-Sharp.Observations.html#3939" class="Bound">q</a> <a id="3948" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="3950" href="L-Sharp.Observations.html#3941" class="Bound">p</a> <a id="3952" class="Symbol">→</a> <a id="3954" href="L-Sharp.Observations.html#3941" class="Bound">p</a> <a id="3956" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="3958" href="L-Sharp.Observations.html#3939" class="Bound">q</a>
  <a id="3962" href="L-Sharp.Observations.html#3928" class="Function">#-sym</a> <a id="3968" class="Symbol">(</a><a id="3969" href="L-Sharp.Observations.html#3969" class="Bound">w</a> <a id="3971" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3973" href="L-Sharp.Observations.html#3973" class="Bound">o₁</a> <a id="3976" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3978" href="L-Sharp.Observations.html#3978" class="Bound">o₂</a> <a id="3981" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3983" href="L-Sharp.Observations.html#3983" class="Bound">eq₁</a> <a id="3987" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3989" href="L-Sharp.Observations.html#3989" class="Bound">eq₂</a> <a id="3993" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3995" href="L-Sharp.Observations.html#3995" class="Bound">o₁≢o₂</a><a id="4000" class="Symbol">)</a> <a id="4002" class="Symbol">=</a>
    <a id="4008" href="L-Sharp.Observations.html#3969" class="Bound">w</a> <a id="4010" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4012" href="L-Sharp.Observations.html#3978" class="Bound">o₂</a> <a id="4015" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4017" href="L-Sharp.Observations.html#3973" class="Bound">o₁</a> <a id="4020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4022" href="L-Sharp.Observations.html#3989" class="Bound">eq₂</a> <a id="4026" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4028" href="L-Sharp.Observations.html#3983" class="Bound">eq₁</a> <a id="4032" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4034" class="Symbol">λ</a> <a id="4036" href="L-Sharp.Observations.html#4036" class="Bound">o₂≡o₁</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="L-Sharp.Observations.html#3995" class="Bound">o₁≢o₂</a> <a id="4050" class="Symbol">(</a><a id="4051" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4055" href="L-Sharp.Observations.html#4036" class="Bound">o₂≡o₁</a><a id="4060" class="Symbol">)</a>

  <a id="4065" class="Comment">-- apartness and (weak) equivalence are incompatible</a>
  <a id="Observations.#⇒¬∼"></a><a id="4120" href="L-Sharp.Observations.html#4120" class="Function">#⇒¬∼</a> <a id="4125" class="Symbol">:</a> <a id="4127" class="Symbol">∀</a> <a id="4129" class="Symbol">{</a><a id="4130" href="L-Sharp.Observations.html#4130" class="Bound">q</a> <a id="4132" href="L-Sharp.Observations.html#4132" class="Bound">p</a><a id="4133" class="Symbol">}</a> <a id="4135" class="Symbol">→</a> <a id="4137" href="L-Sharp.Observations.html#4130" class="Bound">q</a> <a id="4139" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="4141" href="L-Sharp.Observations.html#4132" class="Bound">p</a>
       <a id="4150" class="Symbol">→</a> <a id="4152" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4154" class="Symbol">(∀</a> <a id="4157" href="L-Sharp.Observations.html#4157" class="Bound">w</a> <a id="4159" class="Symbol">→</a> <a id="4161" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="4177" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4181" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4183" href="L-Sharp.Observations.html#4130" class="Bound">q</a> <a id="4185" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4189" href="L-Sharp.Observations.html#4157" class="Bound">w</a> <a id="4191" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4193" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4195" href="L-Sharp.Observations.html#4132" class="Bound">p</a> <a id="4197" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4201" href="L-Sharp.Observations.html#4157" class="Bound">w</a> <a id="4203" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a><a id="4204" class="Symbol">)</a>
  <a id="4208" href="L-Sharp.Observations.html#4120" class="Function">#⇒¬∼</a> <a id="4213" class="Symbol">(</a><a id="4214" href="L-Sharp.Observations.html#4214" class="Bound">w</a> <a id="4216" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4218" href="L-Sharp.Observations.html#4218" class="Bound">o₁</a> <a id="4221" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4223" href="L-Sharp.Observations.html#4223" class="Bound">o₂</a> <a id="4226" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4228" href="L-Sharp.Observations.html#4228" class="Bound">eq₁</a> <a id="4232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4234" href="L-Sharp.Observations.html#4234" class="Bound">eq₂</a> <a id="4238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4240" href="L-Sharp.Observations.html#4240" class="Bound">o₁≢o₂</a><a id="4245" class="Symbol">)</a> <a id="4247" href="L-Sharp.Observations.html#4247" class="Bound">q∼p</a> <a id="4251" class="Symbol">=</a>
    <a id="4257" href="L-Sharp.Observations.html#4240" class="Bound">o₁≢o₂</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Data.Maybe.Relation.Binary.Connected.html#1385" class="Function">Maybe.drop-just</a> <a id="4280" class="Symbol">(</a><a id="4281" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="4288" class="Symbol">(</a><a id="4289" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="4305" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="4308" class="Symbol">)</a> <a id="4310" href="L-Sharp.Observations.html#4228" class="Bound">eq₁</a> <a id="4314" href="L-Sharp.Observations.html#4234" class="Bound">eq₂</a> <a id="4318" class="Symbol">(</a><a id="4319" href="L-Sharp.Observations.html#4247" class="Bound">q∼p</a> <a id="4323" href="L-Sharp.Observations.html#4214" class="Bound">w</a><a id="4324" class="Symbol">)))</a>

  <a id="Observations._∼[_]_"></a><a id="4331" href="L-Sharp.Observations.html#4331" class="Function Operator">_∼[_]_</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4345" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="4347" class="Symbol">→</a> <a id="4349" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4355" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="4357" class="Symbol">→</a> <a id="4359" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4364" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="4366" class="Symbol">→</a> <a id="4368" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="4374" href="L-Sharp.Observations.html#4374" class="Bound">q</a> <a id="4376" href="L-Sharp.Observations.html#4331" class="Function Operator">∼[</a> <a id="4379" href="L-Sharp.Observations.html#4379" class="Bound">w</a> <a id="4381" href="L-Sharp.Observations.html#4331" class="Function Operator">]</a> <a id="4383" href="L-Sharp.Observations.html#4383" class="Bound">p</a> <a id="4385" class="Symbol">=</a> <a id="4387" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="4403" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4407" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4409" href="L-Sharp.Observations.html#4374" class="Bound">q</a> <a id="4411" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4415" href="L-Sharp.Observations.html#4379" class="Bound">w</a> <a id="4417" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4419" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4421" href="L-Sharp.Observations.html#4383" class="Bound">p</a> <a id="4423" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4427" href="L-Sharp.Observations.html#4379" class="Bound">w</a> <a id="4429" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a>

  <a id="Observations._∼_"></a><a id="4434" href="L-Sharp.Observations.html#4434" class="Function Operator">_∼_</a> <a id="4438" class="Symbol">:</a> <a id="4440" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4445" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4454" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="4456" class="Symbol">→</a> <a id="4458" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="4464" href="L-Sharp.Observations.html#4464" class="Bound">q</a> <a id="4466" href="L-Sharp.Observations.html#4434" class="Function Operator">∼</a> <a id="4468" href="L-Sharp.Observations.html#4468" class="Bound">p</a> <a id="4470" class="Symbol">=</a> <a id="4472" class="Symbol">∀</a> <a id="4474" href="L-Sharp.Observations.html#4474" class="Bound">w</a> <a id="4476" class="Symbol">→</a> <a id="4478" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">Maybe.Connected</a> <a id="4494" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4498" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4500" href="L-Sharp.Observations.html#4464" class="Bound">q</a> <a id="4502" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4506" href="L-Sharp.Observations.html#4474" class="Bound">w</a> <a id="4508" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4510" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4512" href="L-Sharp.Observations.html#4468" class="Bound">p</a> <a id="4514" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4518" href="L-Sharp.Observations.html#4474" class="Bound">w</a> <a id="4520" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a>

  <a id="4525" class="Comment">-- Decidability</a>
  <a id="Observations._⊢_#?_"></a><a id="4543" href="L-Sharp.Observations.html#4543" class="Function Operator">_⊢_#?_</a> <a id="4550" class="Symbol">:</a> <a id="4552" class="Symbol">(</a><a id="4553" href="L-Sharp.Observations.html#4553" class="Bound">w</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4563" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="4564" class="Symbol">)</a> <a id="4566" class="Symbol">→</a> <a id="4568" class="Symbol">(</a><a id="4569" href="L-Sharp.Observations.html#4569" class="Bound">q</a> <a id="4571" class="Symbol">:</a> <a id="4573" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4578" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="4579" class="Symbol">)</a> <a id="4581" class="Symbol">→</a> <a id="4583" class="Symbol">(</a><a id="4584" href="L-Sharp.Observations.html#4584" class="Bound">p</a> <a id="4586" class="Symbol">:</a> <a id="4588" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4593" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="4594" class="Symbol">)</a> <a id="4596" class="Symbol">→</a>
           <a id="4609" class="Symbol">(</a><a id="4610" href="L-Sharp.Observations.html#4553" class="Bound">w</a> <a id="4612" href="L-Sharp.Observations.html#3513" class="Function Operator">⊢</a> <a id="4614" href="L-Sharp.Observations.html#4569" class="Bound">q</a> <a id="4616" href="L-Sharp.Observations.html#3513" class="Function Operator">#</a> <a id="4618" href="L-Sharp.Observations.html#4584" class="Bound">p</a><a id="4619" class="Symbol">)</a> <a id="4621" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4623" href="L-Sharp.Observations.html#4569" class="Bound">q</a> <a id="4625" href="L-Sharp.Observations.html#4331" class="Function Operator">∼[</a> <a id="4628" href="L-Sharp.Observations.html#4553" class="Bound">w</a> <a id="4630" href="L-Sharp.Observations.html#4331" class="Function Operator">]</a> <a id="4632" href="L-Sharp.Observations.html#4584" class="Bound">p</a>
  <a id="4636" href="L-Sharp.Observations.html#4543" class="Function Operator">_⊢_#?_</a> <a id="4643" href="L-Sharp.Observations.html#4643" class="Bound">w</a> <a id="4645" href="L-Sharp.Observations.html#4645" class="Bound">q</a> <a id="4647" href="L-Sharp.Observations.html#4647" class="Bound">p</a> <a id="4649" class="Symbol">=</a>
    <a id="4655" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4660" href="Data.Maybe.Relation.Binary.Connected.html#2060" class="Function">Maybe.connected?</a> <a id="4677" href="L-Sharp.Observations.html#968" class="Bound Operator">_≟o_</a> <a id="4682" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4684" href="L-Sharp.Observations.html#4645" class="Bound">q</a> <a id="4686" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4690" href="L-Sharp.Observations.html#4643" class="Bound">w</a> <a id="4692" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4694" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="4696" href="L-Sharp.Observations.html#4647" class="Bound">p</a> <a id="4698" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="4702" href="L-Sharp.Observations.html#4643" class="Bound">w</a> <a id="4704" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="4706" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4709" class="Symbol">λ</a>
    <a id="4715" class="Symbol">{</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4722" href="L-Sharp.Observations.html#4722" class="Bound">eq</a><a id="4724" class="Symbol">)</a> <a id="4726" class="Symbol">→</a> <a id="4728" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4733" href="L-Sharp.Observations.html#4722" class="Bound">eq</a>
    <a id="4740" class="Symbol">;</a> <a id="4742" class="Symbol">(</a><a id="4743" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4746" href="L-Sharp.Observations.html#4746" class="Bound">diff</a><a id="4750" class="Symbol">)</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4759" class="Symbol">(</a><a id="4760" href="Auxiliary-Definitions.html#11101" class="Function">¬Connected</a> <a id="4771" href="L-Sharp.Observations.html#4746" class="Bound">diff</a><a id="4775" class="Symbol">)</a>
    <a id="4781" class="Symbol">}</a>

  <a id="Observations._#?_"></a><a id="4786" href="L-Sharp.Observations.html#4786" class="Function Operator">_#?_</a> <a id="4791" class="Symbol">:</a> <a id="4793" class="Symbol">(</a><a id="4794" href="L-Sharp.Observations.html#4794" class="Bound">q</a> <a id="4796" class="Symbol">:</a> <a id="4798" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4803" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="4804" class="Symbol">)</a> <a id="4806" class="Symbol">→</a> <a id="4808" class="Symbol">(</a><a id="4809" href="L-Sharp.Observations.html#4809" class="Bound">p</a> <a id="4811" class="Symbol">:</a> <a id="4813" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4818" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="4819" class="Symbol">)</a> <a id="4821" class="Symbol">→</a>
         <a id="4832" class="Symbol">(</a><a id="4833" href="L-Sharp.Observations.html#4794" class="Bound">q</a> <a id="4835" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="4837" href="L-Sharp.Observations.html#4809" class="Bound">p</a><a id="4838" class="Symbol">)</a> <a id="4840" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4842" class="Symbol">(</a><a id="4843" href="L-Sharp.Observations.html#4794" class="Bound">q</a> <a id="4845" href="L-Sharp.Observations.html#4434" class="Function Operator">∼</a> <a id="4847" href="L-Sharp.Observations.html#4809" class="Bound">p</a><a id="4848" class="Symbol">)</a>
  <a id="4852" href="L-Sharp.Observations.html#4852" class="Bound">q</a> <a id="4854" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="4857" href="L-Sharp.Observations.html#4857" class="Bound">p</a> <a id="4859" class="Symbol">=</a> <a id="4861" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4866" href="Dec2.html#3503" class="Function">foreach-list</a> <a id="4879" href="L-Sharp.Observations-Aux.html#4681" class="Function">candidates</a> <a id="4890" href="L-Sharp.Observations-Aux.html#4873" class="Function">decide</a> <a id="4897" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4900" class="Symbol">λ</a>
    <a id="4906" class="Symbol">{</a> <a id="4908" class="Symbol">(</a><a id="4909" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4914" href="L-Sharp.Observations.html#4914" class="Bound">all∼</a><a id="4918" class="Symbol">)</a> <a id="4920" class="Symbol">→</a> <a id="4922" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4927" class="Symbol">(</a><a id="4928" href="L-Sharp.Observations-Aux.html#6292" class="Function">∼-all</a> <a id="4934" href="L-Sharp.Observations.html#4914" class="Bound">all∼</a><a id="4938" class="Symbol">)</a>
    <a id="4944" class="Symbol">;</a> <a id="4946" class="Symbol">(</a><a id="4947" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4952" href="L-Sharp.Observations.html#4952" class="Bound">any#</a><a id="4956" class="Symbol">)</a> <a id="4958" class="Symbol">→</a> <a id="4960" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Data.List.Relation.Unary.Any.html#2267" class="Function">Any.satisfied</a> <a id="4980" href="L-Sharp.Observations.html#4952" class="Bound">any#</a><a id="4984" class="Symbol">)</a>
    <a id="4990" class="Symbol">}</a>
    <a id="4996" class="Keyword">where</a> <a id="5002" class="Keyword">open</a> <a id="5007" href="L-Sharp.Observations-Aux.html#4435" class="Module">#?-helpers</a> <a id="5018" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="5031" href="L-Sharp.Observations.html#4852" class="Bound">q</a> <a id="5033" href="L-Sharp.Observations.html#4857" class="Bound">p</a> <a id="5035" class="Keyword">hiding</a> <a id="5042" class="Symbol">(</a><a id="5043" href="L-Sharp.Observations-Aux.html#4523" class="Function Operator">⟦_⟧</a><a id="5046" class="Symbol">)</a>

  <a id="Observations.dom-⟦-⟧-is-prefix"></a><a id="5051" href="L-Sharp.Observations.html#5051" class="Function">dom-⟦-⟧-is-prefix</a> <a id="5069" class="Symbol">:</a> <a id="5071" class="Symbol">∀</a> <a id="5073" href="L-Sharp.Observations.html#5073" class="Bound">w</a> <a id="5075" class="Symbol">→</a> <a id="5077" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="5085" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="5087" href="L-Sharp.Observations.html#5073" class="Bound">w</a> <a id="5089" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="5091" class="Symbol">→</a> <a id="5093" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5096" href="L-Sharp.Observations.html#5096" class="Bound">tr</a> <a id="5099" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5101" class="Symbol">(</a><a id="5102" href="L-Sharp.Observations.html#5096" class="Bound">tr</a> <a id="5105" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5107" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="5120" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5122" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5129" href="L-Sharp.Observations.html#5073" class="Bound">w</a> <a id="5131" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="5133" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5140" class="Symbol">(</a><a id="5141" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5147" href="L-Sharp.Observations.html#5096" class="Bound">tr</a><a id="5149" class="Symbol">))</a>
  <a id="5154" href="L-Sharp.Observations.html#5051" class="Function">dom-⟦-⟧-is-prefix</a> <a id="5172" href="L-Sharp.Observations.html#5172" class="Bound">w</a> <a id="5174" href="L-Sharp.Observations.html#5174" class="Bound">ij</a> <a id="5177" class="Symbol">=</a>
    <a id="5183" class="Keyword">let</a> <a id="5187" class="Symbol">(</a><a id="5188" href="L-Sharp.Observations.html#5188" class="Bound">o</a> <a id="5190" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5192" href="L-Sharp.Observations.html#5192" class="Bound">eq</a><a id="5194" class="Symbol">)</a>              <a id="5209" class="Symbol">=</a> <a id="5211" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="5225" href="L-Sharp.Observations.html#5174" class="Bound">ij</a>
        <a id="5236" class="Symbol">(</a><a id="5237" href="L-Sharp.Observations.html#5237" class="Bound">tr</a> <a id="5240" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5242" href="L-Sharp.Observations.html#5242" class="Bound">tr∈</a> <a id="5246" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5248" href="L-Sharp.Observations.html#5248" class="Bound">o&#39;</a> <a id="5251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5253" href="L-Sharp.Observations.html#5253" class="Bound">meq</a><a id="5256" class="Symbol">)</a> <a id="5258" class="Symbol">=</a> <a id="5260" href="L-Sharp.Observations.html#1471" class="Function">find∈</a> <a id="5266" class="Symbol">(</a><a id="5267" href="L-Sharp.Observations-Aux.html#2755" class="Function">find-first-just</a> <a id="5283" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="5296" class="Symbol">(</a><a id="5297" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="5308" href="L-Sharp.Observations.html#5172" class="Bound">w</a><a id="5309" class="Symbol">)</a> <a id="5311" href="L-Sharp.Observations.html#5192" class="Bound">eq</a><a id="5313" class="Symbol">)</a>
        <a id="5323" class="Symbol">(</a><a id="5324" href="L-Sharp.Observations.html#5324" class="Bound">weq</a> <a id="5328" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5330" class="Symbol">_)</a>             <a id="5345" class="Symbol">=</a> <a id="5347" href="L-Sharp.Observations-Aux.html#1643" class="Function">match-word-≡</a> <a id="5360" href="L-Sharp.Observations.html#5172" class="Bound">w</a> <a id="5362" href="L-Sharp.Observations.html#5237" class="Bound">tr</a> <a id="5365" href="L-Sharp.Observations.html#5253" class="Bound">meq</a>
    <a id="5373" class="Keyword">in</a> <a id="5376" href="L-Sharp.Observations.html#5237" class="Bound">tr</a> <a id="5379" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5381" href="L-Sharp.Observations.html#5242" class="Bound">tr∈</a> <a id="5385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5387" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5393" class="Symbol">(λ</a> <a id="5396" href="L-Sharp.Observations.html#5396" class="Bound">z</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5407" href="L-Sharp.Observations.html#5172" class="Bound">w</a> <a id="5409" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="5411" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5418" href="L-Sharp.Observations.html#5396" class="Bound">z</a><a id="5419" class="Symbol">)</a> <a id="5421" href="L-Sharp.Observations.html#5324" class="Bound">weq</a> <a id="5425" class="Symbol">(</a><a id="5426" href="L-Sharp.Observations.html#1954" class="Function">⊑-refl</a> <a id="5433" class="Symbol">(</a><a id="5434" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5441" href="L-Sharp.Observations.html#5172" class="Bound">w</a><a id="5442" class="Symbol">))</a>

  <a id="5448" class="Comment">-- if a word &#39;pre ++ w&#39; is observed, then already &#39;pre&#39; is a prefix of some observation</a>
  <a id="Observations.word-prefix-observed"></a><a id="5538" href="L-Sharp.Observations.html#5538" class="Function">word-prefix-observed</a> <a id="5559" class="Symbol">:</a> <a id="5561" class="Symbol">∀</a> <a id="5563" class="Symbol">(</a><a id="5564" href="L-Sharp.Observations.html#5564" class="Bound">pre</a> <a id="5568" class="Symbol">:</a> <a id="5570" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5575" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="5576" class="Symbol">)</a> <a id="5578" class="Symbol">(</a><a id="5579" href="L-Sharp.Observations.html#5579" class="Bound">w</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5589" href="L-Sharp.Observations.html#886" class="Bound">I</a><a id="5590" class="Symbol">)</a> <a id="5592" class="Symbol">{</a><a id="5593" href="L-Sharp.Observations.html#5593" class="Bound">o</a> <a id="5595" class="Symbol">:</a> <a id="5597" href="L-Sharp.Observations.html#888" class="Bound">O</a><a id="5598" class="Symbol">}</a> <a id="5600" class="Symbol">→</a> <a id="5602" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="5604" href="L-Sharp.Observations.html#5564" class="Bound">pre</a> <a id="5608" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5612" href="L-Sharp.Observations.html#5579" class="Bound">w</a> <a id="5614" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="5616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5618" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5623" href="L-Sharp.Observations.html#5593" class="Bound">o</a>
                       <a id="5648" class="Symbol">→</a> <a id="5650" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5653" href="L-Sharp.Observations.html#5653" class="Bound">tr</a> <a id="5656" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5658" href="L-Sharp.Observations.html#5653" class="Bound">tr</a> <a id="5661" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5663" href="L-Sharp.Observations.html#2268" class="Field">observations</a> <a id="5676" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5678" href="L-Sharp.Observations.html#5564" class="Bound">pre</a> <a id="5682" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="5684" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5691" class="Symbol">(</a><a id="5692" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5698" href="L-Sharp.Observations.html#5653" class="Bound">tr</a><a id="5700" class="Symbol">)</a>
  <a id="5704" href="L-Sharp.Observations.html#5538" class="Function">word-prefix-observed</a> <a id="5725" href="L-Sharp.Observations.html#5725" class="Bound">pre</a> <a id="5729" href="L-Sharp.Observations.html#5729" class="Bound">w</a> <a id="5731" href="L-Sharp.Observations.html#5731" class="Bound">eq</a> <a id="5734" class="Symbol">=</a>
    <a id="5740" class="Keyword">let</a> <a id="5744" class="Symbol">(</a><a id="5745" href="L-Sharp.Observations.html#5745" class="Bound">tr</a> <a id="5748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5750" href="L-Sharp.Observations.html#5750" class="Bound">tr∈</a> <a id="5754" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5756" href="L-Sharp.Observations.html#5756" class="Bound">pfx</a><a id="5759" class="Symbol">)</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="L-Sharp.Observations.html#5051" class="Function">dom-⟦-⟧-is-prefix</a> <a id="5781" class="Symbol">(</a><a id="5782" href="L-Sharp.Observations.html#5725" class="Bound">pre</a> <a id="5786" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="5790" href="L-Sharp.Observations.html#5729" class="Bound">w</a><a id="5791" class="Symbol">)</a> <a id="5793" class="Symbol">(</a><a id="5794" href="L-Sharp.Observations.html#1659" class="Function">≡just⇒Is-just</a> <a id="5808" href="L-Sharp.Observations.html#5731" class="Bound">eq</a><a id="5810" class="Symbol">)</a>
        <a id="5820" href="L-Sharp.Observations.html#5820" class="Bound">pfx′</a>             <a id="5837" class="Symbol">=</a> <a id="5839" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5845" class="Symbol">(</a><a id="5846" href="PrefixClosed.html#981" class="Function Operator">_⊑</a> <a id="5849" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5856" class="Symbol">(</a><a id="5857" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5863" href="L-Sharp.Observations.html#5745" class="Bound">tr</a><a id="5865" class="Symbol">))</a> <a id="5868" class="Symbol">(</a><a id="5869" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="5880" href="L-Sharp.Observations.html#5725" class="Bound">pre</a> <a id="5884" href="L-Sharp.Observations.html#5729" class="Bound">w</a><a id="5885" class="Symbol">)</a> <a id="5887" href="L-Sharp.Observations.html#5756" class="Bound">pfx</a>
    <a id="5895" class="Keyword">in</a> <a id="5898" href="L-Sharp.Observations.html#5745" class="Bound">tr</a> <a id="5901" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5903" href="L-Sharp.Observations.html#5750" class="Bound">tr∈</a> <a id="5907" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5909" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html#2221" class="Function">PreP.trans</a> <a id="5920" class="Symbol">(λ</a> <a id="5923" class="Symbol">{</a> <a id="5925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5930" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5935" class="Symbol">→</a> <a id="5937" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5942" class="Symbol">})</a> <a id="5945" class="Symbol">(</a><a id="5946" href="L-Sharp.Observations.html#1832" class="Function">⊑-self++</a> <a id="5955" href="L-Sharp.Observations.html#5725" class="Bound">pre</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Data.List.NonEmpty.Base.html#1800" class="Function">toList</a> <a id="5967" href="L-Sharp.Observations.html#5729" class="Bound">w</a><a id="5968" class="Symbol">))</a> <a id="5971" href="L-Sharp.Observations.html#5820" class="Bound">pfx′</a>

<a id="5977" class="Keyword">infix</a> <a id="5983" class="Number">6</a> <a id="5985" href="L-Sharp.Observations.html#5993" class="Function Operator">_,_⊢_#_</a>
<a id="_,_⊢_#_"></a><a id="5993" href="L-Sharp.Observations.html#5993" class="Function Operator">_,_⊢_#_</a> <a id="6001" class="Symbol">:</a> <a id="6003" href="L-Sharp.Observations.html#2119" class="Record">Observations</a> <a id="6016" class="Symbol">→</a> <a id="6018" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6024" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="6026" class="Symbol">→</a> <a id="6028" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6033" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="6035" class="Symbol">→</a> <a id="6037" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6042" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="6044" class="Symbol">→</a> <a id="6046" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="6050" href="L-Sharp.Observations.html#5993" class="Function Operator">_,_⊢_#_</a> <a id="6058" href="L-Sharp.Observations.html#6058" class="Bound">𝒯</a> <a id="6060" class="Symbol">=</a> <a id="6062" href="L-Sharp.Observations.html#3513" class="Function Operator">_⊢_#_</a>
  <a id="6070" class="Keyword">where</a> <a id="6076" class="Keyword">open</a> <a id="6081" href="L-Sharp.Observations.html#2119" class="Module">Observations</a> <a id="6094" href="L-Sharp.Observations.html#6058" class="Bound">𝒯</a>

<a id="add-observation-⊢#"></a><a id="6097" href="L-Sharp.Observations.html#6097" class="Function">add-observation-⊢#</a> <a id="6116" class="Symbol">:</a> <a id="6118" class="Symbol">∀</a> <a id="6120" class="Symbol">{</a><a id="6121" href="L-Sharp.Observations.html#6121" class="Bound">w</a><a id="6122" class="Symbol">}</a> <a id="6124" class="Symbol">{</a><a id="6125" href="L-Sharp.Observations.html#6125" class="Bound">q</a><a id="6126" class="Symbol">}</a> <a id="6128" class="Symbol">{</a><a id="6129" href="L-Sharp.Observations.html#6129" class="Bound">p</a><a id="6130" class="Symbol">}</a> <a id="6132" class="Symbol">→</a> <a id="6134" class="Symbol">(</a><a id="6135" href="L-Sharp.Observations.html#6135" class="Bound">𝒯</a> <a id="6137" class="Symbol">:</a> <a id="6139" href="L-Sharp.Observations.html#2119" class="Record">Observations</a><a id="6151" class="Symbol">)</a> <a id="6153" class="Symbol">→</a> <a id="6155" class="Symbol">(</a><a id="6156" href="L-Sharp.Observations.html#6156" class="Bound">tr</a> <a id="6159" class="Symbol">:</a> <a id="6161" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="6167" href="L-Sharp.Observations.html#886" class="Bound">I</a> <a id="6169" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6171" href="L-Sharp.Observations.html#888" class="Bound">O</a><a id="6172" class="Symbol">)</a> <a id="6174" class="Symbol">→</a> <a id="6176" href="L-Sharp.Observations.html#6135" class="Bound">𝒯</a> <a id="6178" href="L-Sharp.Observations.html#5993" class="Function Operator">,</a> <a id="6180" href="L-Sharp.Observations.html#6121" class="Bound">w</a> <a id="6182" href="L-Sharp.Observations.html#5993" class="Function Operator">⊢</a> <a id="6184" href="L-Sharp.Observations.html#6125" class="Bound">q</a> <a id="6186" href="L-Sharp.Observations.html#5993" class="Function Operator">#</a> <a id="6188" href="L-Sharp.Observations.html#6129" class="Bound">p</a> <a id="6190" class="Symbol">→</a> <a id="6192" class="Symbol">(</a><a id="6193" href="L-Sharp.Observations.html#2305" class="Function">Observations.extend</a> <a id="6213" href="L-Sharp.Observations.html#6135" class="Bound">𝒯</a> <a id="6215" href="L-Sharp.Observations.html#6156" class="Bound">tr</a><a id="6217" class="Symbol">)</a> <a id="6219" href="L-Sharp.Observations.html#5993" class="Function Operator">,</a> <a id="6221" href="L-Sharp.Observations.html#6121" class="Bound">w</a> <a id="6223" href="L-Sharp.Observations.html#5993" class="Function Operator">⊢</a> <a id="6225" href="L-Sharp.Observations.html#6125" class="Bound">q</a> <a id="6227" href="L-Sharp.Observations.html#5993" class="Function Operator">#</a> <a id="6229" href="L-Sharp.Observations.html#6129" class="Bound">p</a>
<a id="6231" href="L-Sharp.Observations.html#6097" class="Function">add-observation-⊢#</a> <a id="6250" class="Symbol">{</a><a id="6251" href="L-Sharp.Observations.html#6251" class="Bound">w</a><a id="6252" class="Symbol">}</a> <a id="6254" class="Symbol">{</a><a id="6255" href="L-Sharp.Observations.html#6255" class="Bound">q</a><a id="6256" class="Symbol">}</a> <a id="6258" class="Symbol">{</a><a id="6259" href="L-Sharp.Observations.html#6259" class="Bound">p</a><a id="6260" class="Symbol">}</a> <a id="6262" href="L-Sharp.Observations.html#6262" class="Bound">𝒯</a> <a id="6264" href="L-Sharp.Observations.html#6264" class="Bound">tr</a> <a id="6267" class="Symbol">(</a><a id="6268" href="L-Sharp.Observations.html#6268" class="Bound">o₁</a> <a id="6271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6273" href="L-Sharp.Observations.html#6273" class="Bound">o₂</a> <a id="6276" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6278" href="L-Sharp.Observations.html#6278" class="Bound">eq₁</a> <a id="6282" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6284" href="L-Sharp.Observations.html#6284" class="Bound">eq₂</a> <a id="6288" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6290" href="L-Sharp.Observations.html#6290" class="Bound">o₁≢o₂</a><a id="6295" class="Symbol">)</a> <a id="6297" class="Symbol">=</a>
  <a id="6301" href="L-Sharp.Observations.html#6268" class="Bound">o₁</a> <a id="6304" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6306" href="L-Sharp.Observations.html#6273" class="Bound">o₂</a>
  <a id="6311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6313" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="6332" class="Symbol">(</a><a id="6333" href="L-Sharp.Observations.html#2268" class="Field">Observations.observations</a> <a id="6359" href="L-Sharp.Observations.html#6262" class="Bound">𝒯</a><a id="6360" class="Symbol">)</a> <a id="6362" class="Symbol">(</a><a id="6363" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="6374" class="Symbol">(</a><a id="6375" href="L-Sharp.Observations.html#6255" class="Bound">q</a> <a id="6377" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6381" href="L-Sharp.Observations.html#6251" class="Bound">w</a><a id="6382" class="Symbol">))</a> <a id="6385" href="L-Sharp.Observations.html#6278" class="Bound">eq₁</a>
  <a id="6391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6393" href="L-Sharp.Observations-Aux.html#2374" class="Function">find-first-∷ʳ-just</a> <a id="6412" class="Symbol">(</a><a id="6413" href="L-Sharp.Observations.html#2268" class="Field">Observations.observations</a> <a id="6439" href="L-Sharp.Observations.html#6262" class="Bound">𝒯</a><a id="6440" class="Symbol">)</a> <a id="6442" class="Symbol">(</a><a id="6443" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="6454" class="Symbol">(</a><a id="6455" href="L-Sharp.Observations.html#6259" class="Bound">p</a> <a id="6457" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="6461" href="L-Sharp.Observations.html#6251" class="Bound">w</a><a id="6462" class="Symbol">))</a> <a id="6465" href="L-Sharp.Observations.html#6284" class="Bound">eq₂</a>
  <a id="6471" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6473" href="L-Sharp.Observations.html#6290" class="Bound">o₁≢o₂</a>


<a id="6481" class="Comment">-- appending an entry that already contains a hit keeps &#39;find-first&#39; successful.</a>
<a id="find-first-∷ʳ-Is-just"></a><a id="6562" href="L-Sharp.Observations.html#6562" class="Function">find-first-∷ʳ-Is-just</a> <a id="6584" class="Symbol">:</a> <a id="6586" class="Symbol">∀</a> <a id="6588" class="Symbol">{</a><a id="6589" href="L-Sharp.Observations.html#6589" class="Bound">y</a> <a id="6591" class="Symbol">:</a> <a id="6593" href="L-Sharp.Observations.html#2087" class="Generalizable">A</a><a id="6594" class="Symbol">}</a> <a id="6596" class="Symbol">(</a><a id="6597" href="L-Sharp.Observations.html#6597" class="Bound">xs</a> <a id="6600" class="Symbol">:</a> <a id="6602" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6607" href="L-Sharp.Observations.html#2087" class="Generalizable">A</a><a id="6608" class="Symbol">)</a> <a id="6610" class="Symbol">(</a><a id="6611" href="L-Sharp.Observations.html#6611" class="Bound">P</a> <a id="6613" class="Symbol">:</a> <a id="6615" href="L-Sharp.Observations.html#2087" class="Generalizable">A</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6625" href="L-Sharp.Observations.html#2101" class="Generalizable">B</a><a id="6626" class="Symbol">)</a>
                      <a id="6650" class="Symbol">→</a> <a id="6652" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="6660" class="Symbol">(</a><a id="6661" href="L-Sharp.Observations.html#6611" class="Bound">P</a> <a id="6663" href="L-Sharp.Observations.html#6589" class="Bound">y</a><a id="6664" class="Symbol">)</a> <a id="6666" class="Symbol">→</a> <a id="6668" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="6676" class="Symbol">(</a><a id="6677" href="L-Sharp.Observations-Aux.html#2073" class="Function">find-first</a> <a id="6688" class="Symbol">(</a><a id="6689" href="L-Sharp.Observations.html#6597" class="Bound">xs</a> <a id="6692" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6697" href="L-Sharp.Observations.html#6589" class="Bound">y</a><a id="6698" class="Symbol">)</a> <a id="6700" href="L-Sharp.Observations.html#6611" class="Bound">P</a><a id="6701" class="Symbol">)</a>
<a id="6703" href="L-Sharp.Observations.html#6562" class="Function">find-first-∷ʳ-Is-just</a> <a id="6725" class="Symbol">{</a><a id="6726" class="Argument">y</a> <a id="6728" class="Symbol">=</a> <a id="6730" href="L-Sharp.Observations.html#6730" class="Bound">y</a><a id="6731" class="Symbol">}</a> <a id="6733" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6736" href="L-Sharp.Observations.html#6736" class="Bound">P</a> <a id="6738" href="L-Sharp.Observations.html#6738" class="Bound">ij</a> <a id="6741" class="Keyword">with</a> <a id="6746" href="L-Sharp.Observations.html#6736" class="Bound">P</a> <a id="6748" href="L-Sharp.Observations.html#6730" class="Bound">y</a> <a id="6750" class="Symbol">|</a> <a id="6752" href="L-Sharp.Observations.html#6738" class="Bound">ij</a>
<a id="6755" class="Symbol">...</a> <a id="6759" class="Symbol">|</a> <a id="6761" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6766" class="Symbol">_</a>  <a id="6769" class="Symbol">|</a> <a id="6771" class="Symbol">_</a>  <a id="6774" class="Symbol">=</a> <a id="6776" href="L-Sharp.Observations.html#1349" class="InductiveConstructor">any-just</a> <a id="6785" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="6788" class="Symbol">...</a> <a id="6792" class="Symbol">|</a> <a id="6794" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="6802" class="Symbol">|</a> <a id="6804" class="Symbol">()</a>
<a id="6807" href="L-Sharp.Observations.html#6562" class="Function">find-first-∷ʳ-Is-just</a> <a id="6829" class="Symbol">(</a><a id="6830" href="L-Sharp.Observations.html#6830" class="Bound">x</a> <a id="6832" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6834" href="L-Sharp.Observations.html#6834" class="Bound">xs</a><a id="6836" class="Symbol">)</a> <a id="6838" href="L-Sharp.Observations.html#6838" class="Bound">P</a> <a id="6840" href="L-Sharp.Observations.html#6840" class="Bound">ij</a> <a id="6843" class="Keyword">with</a> <a id="6848" href="L-Sharp.Observations.html#6838" class="Bound">P</a> <a id="6850" href="L-Sharp.Observations.html#6830" class="Bound">x</a>
<a id="6852" class="Symbol">...</a> <a id="6856" class="Symbol">|</a> <a id="6858" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6863" class="Symbol">_</a>  <a id="6866" class="Symbol">=</a> <a id="6868" href="L-Sharp.Observations.html#1349" class="InductiveConstructor">any-just</a> <a id="6877" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="6880" class="Symbol">...</a> <a id="6884" class="Symbol">|</a> <a id="6886" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="6894" class="Symbol">=</a> <a id="6896" href="L-Sharp.Observations.html#6562" class="Function">find-first-∷ʳ-Is-just</a> <a id="6918" class="Bound">xs</a> <a id="6921" class="Bound">P</a> <a id="6923" class="Bound">ij</a>

<a id="⟦-⟧-defined-after-extend"></a><a id="6927" href="L-Sharp.Observations.html#6927" class="Function">⟦-⟧-defined-after-extend</a> <a id="6952" class="Symbol">:</a> <a id="6954" class="Symbol">∀</a> <a id="6956" href="L-Sharp.Observations.html#6956" class="Bound">i</a> <a id="6958" href="L-Sharp.Observations.html#6958" class="Bound">o</a> <a id="6960" href="L-Sharp.Observations.html#6960" class="Bound">𝒯</a> <a id="6962" class="Symbol">→</a> <a id="6964" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="6972" class="Symbol">(</a><a id="6973" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="6990" class="Symbol">(</a><a id="6991" href="L-Sharp.Observations.html#2403" class="Function">Observations.extend&#39;</a> <a id="7012" href="L-Sharp.Observations.html#6960" class="Bound">𝒯</a> <a id="7014" href="L-Sharp.Observations.html#6956" class="Bound">i</a> <a id="7016" href="L-Sharp.Observations.html#6958" class="Bound">o</a><a id="7017" class="Symbol">)</a> <a id="7019" href="L-Sharp.Observations.html#6956" class="Bound">i</a><a id="7020" class="Symbol">)</a>
<a id="7022" href="L-Sharp.Observations.html#6927" class="Function">⟦-⟧-defined-after-extend</a> <a id="7047" href="L-Sharp.Observations.html#7047" class="Bound">i</a> <a id="7049" href="L-Sharp.Observations.html#7049" class="Bound">o</a> <a id="7051" href="L-Sharp.Observations.html#7051" class="Bound">𝒯</a> <a id="7053" class="Symbol">=</a>
  <a id="7057" href="L-Sharp.Observations.html#6562" class="Function">find-first-∷ʳ-Is-just</a> <a id="7079" class="Symbol">(</a><a id="7080" href="L-Sharp.Observations.html#2268" class="Field">Observations.observations</a> <a id="7106" href="L-Sharp.Observations.html#7051" class="Bound">𝒯</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">(</a><a id="7110" href="L-Sharp.Observations-Aux.html#1517" class="Function">match-word</a> <a id="7121" href="L-Sharp.Observations.html#7047" class="Bound">i</a><a id="7122" class="Symbol">)</a>
    <a id="7128" class="Symbol">(</a><a id="7129" href="L-Sharp.Observations.html#1659" class="Function">≡just⇒Is-just</a> <a id="7143" class="Symbol">(</a><a id="7144" href="L-Sharp.Observations-Aux.html#1916" class="Function">match-word-self</a> <a id="7160" href="L-Sharp.Observations.html#7047" class="Bound">i</a> <a id="7162" href="L-Sharp.Observations.html#7049" class="Bound">o</a><a id="7163" class="Symbol">))</a></pre></body></html>


==> anc/html/L-Sharp.ProcessCE.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>ProcessCE (L-Sharp.ProcessCE)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.ProcessCE</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- created by claude</a>
<a id="45" class="Comment">--</a>
<a id="48" class="Comment">-- Counterexample processing for L# (Algorithm 3 of the L# paper):</a>
<a id="115" class="Comment">--</a>
<a id="118" class="Comment">--  * `scan` finds the first position of a freshly observed</a>
<a id="178" class="Comment">--    counterexample whose output conflicts with the hypothesis; this</a>
<a id="248" class="Comment">--    yields a word w with  w # access (δ_H(w))  (&quot;w leads to a</a>
<a id="312" class="Comment">--    conflict&quot;).</a>
<a id="330" class="Comment">--  * `resolve` decomposes such a word into  access b · i · σ  with b in</a>
<a id="403" class="Comment">--    the basis.  If σ = [] the conflict eliminates the hypothesis</a>
<a id="470" class="Comment">--    target of the frontier slot (b , i); since all candidates agreed</a>
<a id="541" class="Comment">--    with the hypothesis (ℋ-identifies), the slot becomes isolated and</a>
<a id="613" class="Comment">--    the basis grows (Rule R1), which repays the query budget spent on</a>
<a id="685" class="Comment">--    the counterexample (SaturateBasis.ticks-growth).  Otherwise we</a>
<a id="754" class="Comment">--    enter the binary search state Proc-CE-State.</a>
<a id="805" class="Comment">--  * `Proc-Step` performs one step of the binary search: it splits σ in</a>
<a id="878" class="Comment">--    half, queries  access q&#39; · σ₂ · η  and continues with a conflict</a>
<a id="949" class="Comment">--    for a word whose σ-part has at most half the length.</a>
<a id="1008" class="Keyword">open</a> <a id="1013" class="Keyword">import</a> <a id="1020" href="Level.html" class="Module">Level</a> <a id="1026" class="Keyword">using</a> <a id="1032" class="Symbol">(</a><a id="1033" href="Level.html#521" class="Function">0ℓ</a><a id="1035" class="Symbol">)</a>
<a id="1037" class="Keyword">open</a> <a id="1042" class="Keyword">import</a> <a id="1049" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="1058" class="Keyword">open</a> <a id="1063" class="Keyword">import</a> <a id="1070" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1090" class="Keyword">hiding</a> <a id="1097" class="Symbol">(</a><a id="1098" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="1101" class="Symbol">)</a>
<a id="1103" class="Keyword">open</a> <a id="1108" class="Keyword">import</a> <a id="1115" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="1134" class="Keyword">using</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="1148" class="Symbol">;</a> <a id="1150" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a><a id="1163" class="Symbol">;</a> <a id="1165" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a><a id="1184" class="Symbol">;</a> <a id="1186" href="Data.Nat.Logarithm.html#1426" class="Function">⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1</a><a id="1207" class="Symbol">)</a>
<a id="1209" class="Keyword">open</a> <a id="1214" class="Keyword">import</a> <a id="1221" href="Data.Product.html" class="Module">Data.Product</a> <a id="1234" class="Keyword">hiding</a> <a id="1241" class="Symbol">(</a><a id="1242" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="1247" class="Symbol">)</a>
<a id="1249" class="Keyword">open</a> <a id="1254" class="Keyword">import</a> <a id="1261" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="1270" class="Keyword">hiding</a> <a id="1277" class="Symbol">(</a><a id="1278" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="1281" class="Symbol">)</a>
<a id="1283" class="Keyword">open</a> <a id="1288" class="Keyword">import</a> <a id="1295" href="Data.List.html" class="Module">Data.List</a> <a id="1305" class="Symbol">as</a> <a id="1308" class="Module">L</a>
<a id="1310" class="Keyword">import</a> <a id="1317" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="1338" class="Symbol">as</a> <a id="1341" class="Module">L</a>
<a id="1343" class="Keyword">open</a> <a id="1348" class="Keyword">import</a> <a id="1355" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="1364" class="Keyword">using</a> <a id="1370" class="Symbol">(</a><a id="1371" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="1374" class="Symbol">)</a>
<a id="1376" class="Keyword">import</a> <a id="1383" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="1392" class="Symbol">as</a> <a id="1395" class="Module">V</a>
<a id="1397" class="Keyword">open</a> <a id="1402" class="Keyword">import</a> <a id="1409" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="1428" class="Symbol">as</a> <a id="1431" class="Module">L⁺</a> <a id="1434" class="Keyword">using</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="1446" class="Symbol">;</a> <a id="1448" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a><a id="1453" class="Symbol">;</a> <a id="1455" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">_∷⁺_</a><a id="1459" class="Symbol">)</a>
<a id="1461" class="Keyword">open</a> <a id="1466" class="Keyword">import</a> <a id="1473" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="1484" class="Keyword">using</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1496" class="Symbol">;</a> <a id="1498" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1502" class="Symbol">;</a> <a id="1504" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1511" class="Symbol">;</a> <a id="1513" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="1520" class="Symbol">)</a>
<a id="1522" class="Keyword">open</a> <a id="1527" class="Keyword">import</a> <a id="1534" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="1545" class="Keyword">using</a> <a id="1551" class="Symbol">(</a><a id="1552" href="Data.Empty.html#914" class="Function">⊥</a><a id="1553" class="Symbol">;</a> <a id="1555" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="1561" class="Symbol">)</a>
<a id="1563" class="Keyword">open</a> <a id="1568" class="Keyword">import</a> <a id="1575" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="1610" class="Keyword">open</a> <a id="1615" class="Keyword">import</a> <a id="1622" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1651" class="Keyword">using</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1662" class="Symbol">;</a> <a id="1664" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1669" class="Symbol">)</a>
<a id="1671" class="Keyword">import</a> <a id="1678" href="Data.Maybe.Relation.Binary.Connected.html" class="Module">Data.Maybe.Relation.Binary.Connected</a> <a id="1715" class="Symbol">as</a> <a id="1718" class="Module">MaybeC</a>
<a id="1725" class="Keyword">open</a> <a id="1730" class="Keyword">import</a> <a id="1737" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1753" class="Keyword">using</a> <a id="1759" class="Symbol">(</a><a id="1760" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1777" class="Symbol">)</a>
<a id="1779" class="Keyword">open</a> <a id="1784" class="Keyword">import</a> <a id="1791" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1829" class="Keyword">open</a> <a id="1834" class="Keyword">import</a> <a id="1841" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1858" class="Keyword">using</a> <a id="1864" class="Symbol">(</a><a id="1865" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1868" class="Symbol">;</a> <a id="1870" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1872" class="Symbol">;</a> <a id="1874" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1876" class="Symbol">)</a>
<a id="1878" class="Keyword">open</a> <a id="1883" class="Keyword">import</a> <a id="1890" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="1936" class="Keyword">using</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a><a id="1952" class="Symbol">)</a>
<a id="1954" class="Keyword">open</a> <a id="1959" class="Keyword">import</a> <a id="1966" href="Function.Base.html" class="Module">Function.Base</a> <a id="1980" class="Keyword">using</a> <a id="1986" class="Symbol">(</a><a id="1987" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1995" class="Symbol">)</a>
<a id="1997" class="Keyword">open</a> <a id="2002" class="Keyword">import</a> <a id="2009" href="Finite.html" class="Module">Finite</a>
<a id="2016" class="Keyword">open</a> <a id="2021" class="Keyword">import</a> <a id="2028" href="Dec2.html" class="Module">Dec2</a>
<a id="2033" class="Keyword">open</a> <a id="2038" class="Keyword">import</a> <a id="2045" href="PrefixClosed.html" class="Module">PrefixClosed</a>

<a id="2059" class="Keyword">module</a> <a id="2066" href="L-Sharp.ProcessCE.html" class="Module">L-Sharp.ProcessCE</a> <a id="2084" class="Symbol">(</a><a id="2085" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2087" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="2089" class="Symbol">:</a> <a id="2091" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2094" class="Symbol">)</a>
                         <a id="2121" class="Symbol">(</a><a id="2122" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a>  <a id="2127" class="Symbol">:</a> <a id="2129" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2147" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="2148" class="Symbol">)</a>
                         <a id="2175" class="Symbol">(</a><a id="2176" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">_≟o_</a> <a id="2181" class="Symbol">:</a> <a id="2183" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2201" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a><a id="2202" class="Symbol">)</a>
                         <a id="2229" class="Symbol">(</a><a id="2230" href="L-Sharp.ProcessCE.html#2230" class="Bound">fin-I</a> <a id="2236" class="Symbol">:</a> <a id="2238" href="Finite.html#2757" class="Record">FiniteType</a> <a id="2249" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="2250" class="Symbol">)</a>
                         <a id="2277" class="Keyword">where</a>
<a id="2283" class="Keyword">open</a> <a id="2288" class="Keyword">import</a> <a id="2295" href="Mealy.html" class="Module">Mealy</a> <a id="2301" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2303" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a>
<a id="2305" class="Keyword">open</a> <a id="2310" class="Keyword">import</a> <a id="2317" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="2331" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2333" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="2335" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a> <a id="2339" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">_≟o_</a> <a id="2344" href="L-Sharp.ProcessCE.html#2230" class="Bound">fin-I</a>
<a id="2350" class="Keyword">open</a> <a id="2355" class="Keyword">import</a> <a id="2362" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="2383" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2385" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="2387" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a> <a id="2391" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">_≟o_</a>
<a id="2396" class="Keyword">open</a> <a id="2401" class="Keyword">import</a> <a id="2408" href="L-Sharp.Observations-Aux.html" class="Module">L-Sharp.Observations-Aux</a> <a id="2433" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2435" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="2437" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a> <a id="2441" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">_≟o_</a> <a id="2446" class="Keyword">using</a> <a id="2452" class="Symbol">(</a><a id="2453" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a><a id="2463" class="Symbol">)</a>
<a id="2465" class="Keyword">open</a> <a id="2470" class="Keyword">import</a> <a id="2477" href="L-Sharp.Extend.html" class="Module">L-Sharp.Extend</a> <a id="2492" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2494" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="2496" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a> <a id="2500" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">_≟o_</a> <a id="2505" href="L-Sharp.ProcessCE.html#2230" class="Bound">fin-I</a>
<a id="2511" class="Keyword">open</a> <a id="2516" class="Keyword">import</a> <a id="2523" href="L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a> <a id="2545" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a> <a id="2547" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="2549" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a> <a id="2553" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">_≟o_</a> <a id="2558" href="L-Sharp.ProcessCE.html#2230" class="Bound">fin-I</a> <a id="2564" class="Keyword">using</a> <a id="2570" class="Symbol">(</a><a id="2571" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a><a id="2583" class="Symbol">;</a> <a id="2585" href="L-Sharp.SaturateBasis.html#10383" class="Function">ticks-growth</a><a id="2597" class="Symbol">)</a>
<a id="2599" class="Keyword">open</a> <a id="2604" class="Keyword">import</a> <a id="2611" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="2632" class="Keyword">using</a> <a id="2638" class="Symbol">(</a><a id="2639" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="2644" class="Symbol">)</a>
<a id="2646" class="Keyword">open</a> <a id="2651" class="Keyword">import</a> <a id="2658" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="2696" class="Symbol">(</a><a id="2697" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="2703" href="L-Sharp.ProcessCE.html#2122" class="Bound Operator">_≟_</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Keyword">using</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a><a id="2719" class="Symbol">)</a>

<a id="2722" class="Comment">------------------------------------------------------------------------</a>
<a id="2795" class="Comment">-- small helper lemmas</a>

<a id="2819" class="Comment">-- a list without members is empty</a>
<a id="no-members-[]"></a><a id="2854" href="L-Sharp.ProcessCE.html#2854" class="Function">no-members-[]</a> <a id="2868" class="Symbol">:</a> <a id="2870" class="Symbol">∀</a> <a id="2872" class="Symbol">{</a><a id="2873" href="L-Sharp.ProcessCE.html#2873" class="Bound">a</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="L-Sharp.ProcessCE.html#2877" class="Bound">A</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2885" href="L-Sharp.ProcessCE.html#2873" class="Bound">a</a><a id="2886" class="Symbol">}</a> <a id="2888" class="Symbol">(</a><a id="2889" href="L-Sharp.ProcessCE.html#2889" class="Bound">l</a> <a id="2891" class="Symbol">:</a> <a id="2893" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2898" href="L-Sharp.ProcessCE.html#2877" class="Bound">A</a><a id="2899" class="Symbol">)</a> <a id="2901" class="Symbol">→</a> <a id="2903" class="Symbol">(∀</a> <a id="2906" href="L-Sharp.ProcessCE.html#2906" class="Bound">x</a> <a id="2908" class="Symbol">→</a> <a id="2910" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2912" class="Symbol">(</a><a id="2913" href="L-Sharp.ProcessCE.html#2906" class="Bound">x</a> <a id="2915" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2917" href="L-Sharp.ProcessCE.html#2889" class="Bound">l</a><a id="2918" class="Symbol">))</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="L-Sharp.ProcessCE.html#2889" class="Bound">l</a> <a id="2925" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2927" class="InductiveConstructor">[]</a>
<a id="2930" href="L-Sharp.ProcessCE.html#2854" class="Function">no-members-[]</a> <a id="2944" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="2952" class="Symbol">_</a>  <a id="2955" class="Symbol">=</a> <a id="2957" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2962" href="L-Sharp.ProcessCE.html#2854" class="Function">no-members-[]</a> <a id="2976" class="Symbol">(</a><a id="2977" href="L-Sharp.ProcessCE.html#2977" class="Bound">x</a> <a id="2979" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2981" href="L-Sharp.ProcessCE.html#2981" class="Bound">l</a><a id="2982" class="Symbol">)</a> <a id="2984" href="L-Sharp.ProcessCE.html#2984" class="Bound">¬∈</a> <a id="2987" class="Symbol">=</a> <a id="2989" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="2996" class="Symbol">(</a><a id="2997" href="L-Sharp.ProcessCE.html#2984" class="Bound">¬∈</a> <a id="3000" href="L-Sharp.ProcessCE.html#2977" class="Bound">x</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3008" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3012" class="Symbol">))</a>

<a id="length-snoc"></a><a id="3016" href="L-Sharp.ProcessCE.html#3016" class="Function">length-snoc</a> <a id="3028" class="Symbol">:</a> <a id="3030" class="Symbol">∀</a> <a id="3032" class="Symbol">{</a><a id="3033" href="L-Sharp.ProcessCE.html#3033" class="Bound">a</a><a id="3034" class="Symbol">}</a> <a id="3036" class="Symbol">{</a><a id="3037" href="L-Sharp.ProcessCE.html#3037" class="Bound">A</a> <a id="3039" class="Symbol">:</a> <a id="3041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3045" href="L-Sharp.ProcessCE.html#3033" class="Bound">a</a><a id="3046" class="Symbol">}</a> <a id="3048" class="Symbol">(</a><a id="3049" href="L-Sharp.ProcessCE.html#3049" class="Bound">xs</a> <a id="3052" class="Symbol">:</a> <a id="3054" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3059" href="L-Sharp.ProcessCE.html#3037" class="Bound">A</a><a id="3060" class="Symbol">)</a> <a id="3062" class="Symbol">(</a><a id="3063" href="L-Sharp.ProcessCE.html#3063" class="Bound">x</a> <a id="3065" class="Symbol">:</a> <a id="3067" href="L-Sharp.ProcessCE.html#3037" class="Bound">A</a><a id="3068" class="Symbol">)</a>
            <a id="3082" class="Symbol">→</a> <a id="3084" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3093" class="Symbol">(</a><a id="3094" href="L-Sharp.ProcessCE.html#3049" class="Bound">xs</a> <a id="3097" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="3102" href="L-Sharp.ProcessCE.html#3063" class="Bound">x</a><a id="3103" class="Symbol">)</a> <a id="3105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3107" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3111" class="Symbol">(</a><a id="3112" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3121" href="L-Sharp.ProcessCE.html#3049" class="Bound">xs</a><a id="3123" class="Symbol">)</a>
<a id="3125" href="L-Sharp.ProcessCE.html#3016" class="Function">length-snoc</a> <a id="3137" href="L-Sharp.ProcessCE.html#3137" class="Bound">xs</a> <a id="3140" href="L-Sharp.ProcessCE.html#3140" class="Bound">x</a> <a id="3142" class="Symbol">=</a> <a id="3144" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Data.List.Properties.html#4960" class="Function">L.length-++</a> <a id="3163" href="L-Sharp.ProcessCE.html#3137" class="Bound">xs</a><a id="3165" class="Symbol">)</a> <a id="3167" class="Symbol">(</a><a id="3168" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="3175" class="Symbol">(</a><a id="3176" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3185" href="L-Sharp.ProcessCE.html#3137" class="Bound">xs</a><a id="3187" class="Symbol">)</a> <a id="3189" class="Number">1</a><a id="3190" class="Symbol">)</a>

<a id="++⁺-assoc"></a><a id="3193" href="L-Sharp.ProcessCE.html#3193" class="Function">++⁺-assoc</a> <a id="3203" class="Symbol">:</a> <a id="3205" class="Symbol">∀</a> <a id="3207" class="Symbol">{</a><a id="3208" href="L-Sharp.ProcessCE.html#3208" class="Bound">a</a><a id="3209" class="Symbol">}</a> <a id="3211" class="Symbol">{</a><a id="3212" href="L-Sharp.ProcessCE.html#3212" class="Bound">A</a> <a id="3214" class="Symbol">:</a> <a id="3216" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3220" href="L-Sharp.ProcessCE.html#3208" class="Bound">a</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Symbol">(</a><a id="3224" href="L-Sharp.ProcessCE.html#3224" class="Bound">xs</a> <a id="3227" href="L-Sharp.ProcessCE.html#3227" class="Bound">ys</a> <a id="3230" class="Symbol">:</a> <a id="3232" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3237" href="L-Sharp.ProcessCE.html#3212" class="Bound">A</a><a id="3238" class="Symbol">)</a> <a id="3240" class="Symbol">(</a><a id="3241" href="L-Sharp.ProcessCE.html#3241" class="Bound">z⁺</a> <a id="3244" class="Symbol">:</a> <a id="3246" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3252" href="L-Sharp.ProcessCE.html#3212" class="Bound">A</a><a id="3253" class="Symbol">)</a>
          <a id="3265" class="Symbol">→</a> <a id="3267" class="Symbol">(</a><a id="3268" href="L-Sharp.ProcessCE.html#3224" class="Bound">xs</a> <a id="3271" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="3274" href="L-Sharp.ProcessCE.html#3227" class="Bound">ys</a><a id="3276" class="Symbol">)</a> <a id="3278" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3282" href="L-Sharp.ProcessCE.html#3241" class="Bound">z⁺</a> <a id="3285" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3287" href="L-Sharp.ProcessCE.html#3224" class="Bound">xs</a> <a id="3290" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3294" class="Symbol">(</a><a id="3295" href="L-Sharp.ProcessCE.html#3227" class="Bound">ys</a> <a id="3298" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3302" href="L-Sharp.ProcessCE.html#3241" class="Bound">z⁺</a><a id="3304" class="Symbol">)</a>
<a id="3306" href="L-Sharp.ProcessCE.html#3193" class="Function">++⁺-assoc</a> <a id="3316" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3325" href="L-Sharp.ProcessCE.html#3325" class="Bound">ys</a> <a id="3328" href="L-Sharp.ProcessCE.html#3328" class="Bound">z⁺</a> <a id="3331" class="Symbol">=</a> <a id="3333" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3338" href="L-Sharp.ProcessCE.html#3193" class="Function">++⁺-assoc</a> <a id="3348" class="Symbol">(</a><a id="3349" href="L-Sharp.ProcessCE.html#3349" class="Bound">x</a> <a id="3351" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3353" href="L-Sharp.ProcessCE.html#3353" class="Bound">xs</a><a id="3355" class="Symbol">)</a> <a id="3357" href="L-Sharp.ProcessCE.html#3357" class="Bound">ys</a> <a id="3360" href="L-Sharp.ProcessCE.html#3360" class="Bound">z⁺</a> <a id="3363" class="Symbol">=</a> <a id="3365" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3370" class="Symbol">(</a><a id="3371" href="L-Sharp.ProcessCE.html#3349" class="Bound">x</a> <a id="3373" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">∷⁺_</a><a id="3376" class="Symbol">)</a> <a id="3378" class="Symbol">(</a><a id="3379" href="L-Sharp.ProcessCE.html#3193" class="Function">++⁺-assoc</a> <a id="3389" href="L-Sharp.ProcessCE.html#3353" class="Bound">xs</a> <a id="3392" href="L-Sharp.ProcessCE.html#3357" class="Bound">ys</a> <a id="3395" href="L-Sharp.ProcessCE.html#3360" class="Bound">z⁺</a><a id="3397" class="Symbol">)</a>

<a id="3400" class="Comment">-- the List⁺-snoc is the same as appending a singleton</a>
<a id="∷ʳ-++⁺"></a><a id="3455" href="L-Sharp.ProcessCE.html#3455" class="Function">∷ʳ-++⁺</a> <a id="3462" class="Symbol">:</a> <a id="3464" class="Symbol">∀</a> <a id="3466" class="Symbol">(</a><a id="3467" href="L-Sharp.ProcessCE.html#3467" class="Bound">xs</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3477" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="3478" class="Symbol">)</a> <a id="3480" class="Symbol">(</a><a id="3481" href="L-Sharp.ProcessCE.html#3481" class="Bound">x</a> <a id="3483" class="Symbol">:</a> <a id="3485" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="3486" class="Symbol">)</a> <a id="3488" class="Symbol">→</a> <a id="3490" href="L-Sharp.ProcessCE.html#3467" class="Bound">xs</a> <a id="3493" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="3499" href="L-Sharp.ProcessCE.html#3481" class="Bound">x</a> <a id="3501" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3503" href="L-Sharp.ProcessCE.html#3467" class="Bound">xs</a> <a id="3506" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="3510" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="3515" href="L-Sharp.ProcessCE.html#3481" class="Bound">x</a> <a id="3517" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
<a id="3519" href="L-Sharp.ProcessCE.html#3455" class="Function">∷ʳ-++⁺</a> <a id="3526" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3535" href="L-Sharp.ProcessCE.html#3535" class="Bound">x</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3544" href="L-Sharp.ProcessCE.html#3455" class="Function">∷ʳ-++⁺</a> <a id="3551" class="Symbol">(</a><a id="3552" href="L-Sharp.ProcessCE.html#3552" class="Bound">a</a> <a id="3554" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3556" href="L-Sharp.ProcessCE.html#3556" class="Bound">xs</a><a id="3558" class="Symbol">)</a> <a id="3560" href="L-Sharp.ProcessCE.html#3560" class="Bound">x</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3569" class="Symbol">(λ</a> <a id="3572" href="L-Sharp.ProcessCE.html#3572" class="Bound">t</a> <a id="3574" class="Symbol">→</a> <a id="3576" href="L-Sharp.ProcessCE.html#3552" class="Bound">a</a> <a id="3578" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">L⁺.∷</a> <a id="3583" href="L-Sharp.ProcessCE.html#3572" class="Bound">t</a><a id="3584" class="Symbol">)</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3591" class="Symbol">(</a><a id="3592" href="L-Sharp.Observations-Aux.html#3448" class="Function">toList-++⁺</a> <a id="3603" href="L-Sharp.ProcessCE.html#3556" class="Bound">xs</a> <a id="3606" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="3611" href="L-Sharp.ProcessCE.html#3560" class="Bound">x</a> <a id="3613" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="3614" class="Symbol">))</a>

<a id="3618" class="Comment">-- every non-empty word decomposes as  init · last</a>
<a id="snoc-decomp"></a><a id="3669" href="L-Sharp.ProcessCE.html#3669" class="Function">snoc-decomp</a> <a id="3681" class="Symbol">:</a> <a id="3683" class="Symbol">(</a><a id="3684" href="L-Sharp.ProcessCE.html#3684" class="Bound">w</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3694" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="3695" class="Symbol">)</a> <a id="3697" class="Symbol">→</a> <a id="3699" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3702" href="L-Sharp.ProcessCE.html#3702" class="Bound">α</a> <a id="3704" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3706" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3709" href="L-Sharp.ProcessCE.html#3709" class="Bound">j</a> <a id="3711" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3713" href="L-Sharp.ProcessCE.html#3684" class="Bound">w</a> <a id="3715" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3717" href="L-Sharp.ProcessCE.html#3702" class="Bound">α</a> <a id="3719" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="3725" href="L-Sharp.ProcessCE.html#3709" class="Bound">j</a>
<a id="3727" href="L-Sharp.ProcessCE.html#3669" class="Function">snoc-decomp</a> <a id="3739" href="L-Sharp.ProcessCE.html#3739" class="Bound">w</a> <a id="3741" class="Keyword">with</a> <a id="3746" href="Data.List.NonEmpty.Base.html#5386" class="Function">L⁺.snocView</a> <a id="3758" href="L-Sharp.ProcessCE.html#3739" class="Bound">w</a>
<a id="3760" class="Symbol">...</a> <a id="3764" class="Symbol">|</a> <a id="3766" href="L-Sharp.ProcessCE.html#3766" class="Bound">α</a> <a id="3768" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">L⁺.∷ʳ′</a> <a id="3775" href="L-Sharp.ProcessCE.html#3775" class="Bound">j</a> <a id="3777" class="Symbol">=</a> <a id="3779" href="L-Sharp.ProcessCE.html#3766" class="Bound">α</a> <a id="3781" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3783" href="L-Sharp.ProcessCE.html#3775" class="Bound">j</a> <a id="3785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3787" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="length⁺-∷ʳ"></a><a id="3793" href="L-Sharp.ProcessCE.html#3793" class="Function">length⁺-∷ʳ</a> <a id="3804" class="Symbol">:</a> <a id="3806" class="Symbol">∀</a> <a id="3808" class="Symbol">(</a><a id="3809" href="L-Sharp.ProcessCE.html#3809" class="Bound">xs</a> <a id="3812" class="Symbol">:</a> <a id="3814" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3819" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="3820" class="Symbol">)</a> <a id="3822" class="Symbol">(</a><a id="3823" href="L-Sharp.ProcessCE.html#3823" class="Bound">x</a> <a id="3825" class="Symbol">:</a> <a id="3827" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="3828" class="Symbol">)</a> <a id="3830" class="Symbol">→</a> <a id="3832" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="3842" class="Symbol">(</a><a id="3843" href="L-Sharp.ProcessCE.html#3809" class="Bound">xs</a> <a id="3846" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="3852" href="L-Sharp.ProcessCE.html#3823" class="Bound">x</a><a id="3853" class="Symbol">)</a> <a id="3855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3857" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3861" class="Symbol">(</a><a id="3862" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="3871" href="L-Sharp.ProcessCE.html#3809" class="Bound">xs</a><a id="3873" class="Symbol">)</a>
<a id="3875" href="L-Sharp.ProcessCE.html#3793" class="Function">length⁺-∷ʳ</a> <a id="3886" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3895" href="L-Sharp.ProcessCE.html#3895" class="Bound">x</a> <a id="3897" class="Symbol">=</a> <a id="3899" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3904" href="L-Sharp.ProcessCE.html#3793" class="Function">length⁺-∷ʳ</a> <a id="3915" class="Symbol">(</a><a id="3916" href="L-Sharp.ProcessCE.html#3916" class="Bound">a</a> <a id="3918" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3920" href="L-Sharp.ProcessCE.html#3920" class="Bound">xs</a><a id="3922" class="Symbol">)</a> <a id="3924" href="L-Sharp.ProcessCE.html#3924" class="Bound">x</a> <a id="3926" class="Symbol">=</a> <a id="3928" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3933" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3937" class="Symbol">(</a><a id="3938" href="L-Sharp.ProcessCE.html#3016" class="Function">length-snoc</a> <a id="3950" href="L-Sharp.ProcessCE.html#3920" class="Bound">xs</a> <a id="3953" href="L-Sharp.ProcessCE.html#3924" class="Bound">x</a><a id="3954" class="Symbol">)</a>

<a id="suc∸1"></a><a id="3957" href="L-Sharp.ProcessCE.html#3957" class="Function">suc∸1</a> <a id="3963" class="Symbol">:</a> <a id="3965" class="Symbol">∀</a> <a id="3967" class="Symbol">{</a><a id="3968" href="L-Sharp.ProcessCE.html#3968" class="Bound">x</a><a id="3969" class="Symbol">}</a> <a id="3971" class="Symbol">→</a> <a id="3973" class="Number">1</a> <a id="3975" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3977" href="L-Sharp.ProcessCE.html#3968" class="Bound">x</a> <a id="3979" class="Symbol">→</a> <a id="3981" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3985" class="Symbol">(</a><a id="3986" href="L-Sharp.ProcessCE.html#3968" class="Bound">x</a> <a id="3988" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3990" class="Number">1</a><a id="3991" class="Symbol">)</a> <a id="3993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3995" href="L-Sharp.ProcessCE.html#3968" class="Bound">x</a>
<a id="3997" href="L-Sharp.ProcessCE.html#3957" class="Function">suc∸1</a> <a id="4003" class="Symbol">{</a><a id="4004" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4008" href="L-Sharp.ProcessCE.html#4008" class="Bound">x</a><a id="4009" class="Symbol">}</a> <a id="4011" class="Symbol">_</a> <a id="4013" class="Symbol">=</a> <a id="4015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n≤suc[n∸1]"></a><a id="4021" href="L-Sharp.ProcessCE.html#4021" class="Function">n≤suc[n∸1]</a> <a id="4032" class="Symbol">:</a> <a id="4034" class="Symbol">∀</a> <a id="4036" class="Symbol">(</a><a id="4037" href="L-Sharp.ProcessCE.html#4037" class="Bound">n</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4042" class="Symbol">)</a> <a id="4044" class="Symbol">→</a> <a id="4046" href="L-Sharp.ProcessCE.html#4037" class="Bound">n</a> <a id="4048" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4050" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4054" class="Symbol">(</a><a id="4055" href="L-Sharp.ProcessCE.html#4037" class="Bound">n</a> <a id="4057" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4059" class="Number">1</a><a id="4060" class="Symbol">)</a>
<a id="4062" href="L-Sharp.ProcessCE.html#4021" class="Function">n≤suc[n∸1]</a> <a id="4073" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>    <a id="4081" class="Symbol">=</a> <a id="4083" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4087" href="L-Sharp.ProcessCE.html#4021" class="Function">n≤suc[n∸1]</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4103" href="L-Sharp.ProcessCE.html#4103" class="Bound">n</a><a id="4104" class="Symbol">)</a> <a id="4106" class="Symbol">=</a> <a id="4108" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="half-pos⇒2≤"></a><a id="4116" href="L-Sharp.ProcessCE.html#4116" class="Function">half-pos⇒2≤</a> <a id="4128" class="Symbol">:</a> <a id="4130" class="Symbol">∀</a> <a id="4132" href="L-Sharp.ProcessCE.html#4132" class="Bound">d</a> <a id="4134" class="Symbol">{</a><a id="4135" href="L-Sharp.ProcessCE.html#4135" class="Bound">h&#39;</a><a id="4137" class="Symbol">}</a> <a id="4139" class="Symbol">→</a> <a id="4141" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4143" href="L-Sharp.ProcessCE.html#4132" class="Bound">d</a> <a id="4145" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="4149" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4151" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4155" href="L-Sharp.ProcessCE.html#4135" class="Bound">h&#39;</a> <a id="4158" class="Symbol">→</a> <a id="4160" class="Number">2</a> <a id="4162" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4164" href="L-Sharp.ProcessCE.html#4132" class="Bound">d</a>
<a id="4166" href="L-Sharp.ProcessCE.html#4116" class="Function">half-pos⇒2≤</a> <a id="4178" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>          <a id="4192" class="Symbol">()</a>
<a id="4195" href="L-Sharp.ProcessCE.html#4116" class="Function">half-pos⇒2≤</a> <a id="4207" class="Symbol">(</a><a id="4208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4212" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="4216" class="Symbol">)</a>    <a id="4221" class="Symbol">()</a>
<a id="4224" href="L-Sharp.ProcessCE.html#4116" class="Function">half-pos⇒2≤</a> <a id="4236" class="Symbol">(</a><a id="4237" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4241" class="Symbol">(</a><a id="4242" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4246" href="L-Sharp.ProcessCE.html#4246" class="Bound">d</a><a id="4247" class="Symbol">))</a> <a id="4250" class="Symbol">_</a> <a id="4252" class="Symbol">=</a> <a id="4254" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4258" class="Symbol">(</a><a id="4259" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4263" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="4266" class="Symbol">)</a>

<a id="4269" class="Comment">-- the query budget of the binary search: halving σ frees one tick of</a>
<a id="4339" class="Comment">-- the logarithmic budget</a>
<a id="log-halve"></a><a id="4365" href="L-Sharp.ProcessCE.html#4365" class="Function">log-halve</a> <a id="4375" class="Symbol">:</a> <a id="4377" class="Symbol">∀</a> <a id="4379" href="L-Sharp.ProcessCE.html#4379" class="Bound">d</a> <a id="4381" class="Symbol">→</a> <a id="4383" class="Number">1</a> <a id="4385" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4387" href="L-Sharp.ProcessCE.html#4379" class="Bound">d</a> <a id="4389" class="Symbol">→</a> <a id="4391" class="Number">1</a> <a id="4393" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4395" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4401" class="Symbol">(</a><a id="4402" class="Number">2</a> <a id="4404" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4406" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4408" href="L-Sharp.ProcessCE.html#4379" class="Bound">d</a> <a id="4410" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="4413" class="Symbol">)</a> <a id="4415" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="4417" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4419" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4425" class="Symbol">(</a><a id="4426" class="Number">2</a> <a id="4428" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4430" href="L-Sharp.ProcessCE.html#4379" class="Bound">d</a><a id="4431" class="Symbol">)</a> <a id="4433" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
<a id="4435" href="L-Sharp.ProcessCE.html#4365" class="Function">log-halve</a> <a id="4445" href="L-Sharp.ProcessCE.html#4445" class="Bound">d</a> <a id="4447" href="L-Sharp.ProcessCE.html#4447" class="Bound">1≤d</a> <a id="4451" class="Keyword">with</a> <a id="4456" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4458" href="L-Sharp.ProcessCE.html#4445" class="Bound">d</a> <a id="4460" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="4464" class="Keyword">in</a> <a id="4467" class="Argument">heq</a>
<a id="4471" class="Symbol">...</a> <a id="4475" class="Symbol">|</a> <a id="4477" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>   <a id="4484" class="Symbol">=</a> <a id="4486" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="4500" class="Symbol">(</a><a id="4501" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="4511" class="Number">2</a> <a id="4513" class="Bound">1≤d</a><a id="4516" class="Symbol">)</a>
<a id="4518" class="Symbol">...</a> <a id="4522" class="Symbol">|</a> <a id="4524" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4528" href="L-Sharp.ProcessCE.html#4528" class="Bound">h&#39;</a> <a id="4531" class="Symbol">=</a> <a id="4533" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4543" class="Number">1</a> <a id="4545" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4547" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4553" class="Symbol">(</a><a id="4554" class="Number">2</a> <a id="4556" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4562" href="L-Sharp.ProcessCE.html#4528" class="Bound">h&#39;</a><a id="4564" class="Symbol">)</a> <a id="4566" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>        <a id="4575" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4578" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4583" class="Symbol">(</a><a id="4584" class="Number">1</a> <a id="4586" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="4588" class="Symbol">)</a> <a id="4590" class="Symbol">(</a><a id="4591" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a> <a id="4611" class="Symbol">(</a><a id="4612" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4616" href="L-Sharp.ProcessCE.html#4528" class="Bound">h&#39;</a><a id="4618" class="Symbol">))</a> <a id="4621" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4627" class="Number">2</a> <a id="4629" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4631" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4637" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4641" href="L-Sharp.ProcessCE.html#4528" class="Bound">h&#39;</a> <a id="4644" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>              <a id="4659" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4662" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="4672" class="Number">2</a> <a id="4674" class="Symbol">(</a><a id="4675" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="4689" href="L-Sharp.ProcessCE.html#5148" class="Function">h&#39;≤⌈d/2⌉</a><a id="4697" class="Symbol">)</a> <a id="4699" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="4705" class="Number">2</a> <a id="4707" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4709" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4715" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="4717" class="Bound">d</a> <a id="4719" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="4723" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>             <a id="4737" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4740" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4745" class="Symbol">(</a><a id="4746" class="Number">2</a> <a id="4748" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="4750" class="Symbol">)</a> <a id="4752" class="Symbol">(</a><a id="4753" href="Data.Nat.Logarithm.html#1426" class="Function">⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1</a> <a id="4775" class="Bound">d</a><a id="4776" class="Symbol">)</a> <a id="4778" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4784" class="Number">2</a> <a id="4786" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4795" class="Bound">d</a> <a id="4797" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="4799" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4801" class="Number">1</a><a id="4802" class="Symbol">)</a>             <a id="4816" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4819" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4824" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4828" class="Symbol">(</a><a id="4829" href="L-Sharp.ProcessCE.html#3957" class="Function">suc∸1</a> <a id="4835" href="L-Sharp.ProcessCE.html#5092" class="Function">1≤log</a><a id="4840" class="Symbol">)</a> <a id="4842" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="4848" class="Number">1</a> <a id="4850" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4852" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4858" class="Bound">d</a> <a id="4860" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>                   <a id="4880" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4883" href="Data.Nat.Logarithm.html#1539" class="Function">⌈log₂2*n⌉≡1+⌈log₂n⌉</a> <a id="4903" class="Bound">d</a> <a id="4905" class="Symbol">{{</a><a id="4907" href="L-Sharp.ProcessCE.html#4992" class="Function">d-nonzero</a><a id="4916" class="Symbol">}}</a> <a id="4919" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="4925" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="4931" class="Symbol">(</a><a id="4932" class="Number">2</a> <a id="4934" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4936" class="Bound">d</a><a id="4937" class="Symbol">)</a> <a id="4939" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>                 <a id="4957" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4961" class="Keyword">where</a>
    <a id="4971" class="Keyword">open</a> <a id="4976" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
    <a id="4992" href="L-Sharp.ProcessCE.html#4992" class="Function">d-nonzero</a> <a id="5002" class="Symbol">:</a> <a id="5004" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="5012" class="Bound">d</a>
    <a id="5018" href="L-Sharp.ProcessCE.html#4992" class="Function">d-nonzero</a> <a id="5028" class="Symbol">=</a> <a id="5030" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="5040" class="Bound">1≤d</a>
    <a id="5048" href="L-Sharp.ProcessCE.html#5048" class="Function">2≤d</a> <a id="5052" class="Symbol">:</a> <a id="5054" class="Number">2</a> <a id="5056" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5058" class="Bound">d</a>
    <a id="5064" href="L-Sharp.ProcessCE.html#5048" class="Function">2≤d</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="L-Sharp.ProcessCE.html#4116" class="Function">half-pos⇒2≤</a> <a id="5082" class="Bound">d</a> <a id="5084" href="L-Sharp.ProcessCE.html#4467" class="Bound">heq</a>
    <a id="5092" href="L-Sharp.ProcessCE.html#5092" class="Function">1≤log</a> <a id="5098" class="Symbol">:</a> <a id="5100" class="Number">1</a> <a id="5102" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5104" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5110" class="Bound">d</a> <a id="5112" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="5118" href="L-Sharp.ProcessCE.html#5092" class="Function">1≤log</a> <a id="5124" class="Symbol">=</a> <a id="5126" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="5140" href="L-Sharp.ProcessCE.html#5048" class="Function">2≤d</a>
    <a id="5148" href="L-Sharp.ProcessCE.html#5148" class="Function">h&#39;≤⌈d/2⌉</a> <a id="5157" class="Symbol">:</a> <a id="5159" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5163" href="L-Sharp.ProcessCE.html#4528" class="Bound">h&#39;</a> <a id="5166" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5168" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5170" class="Bound">d</a> <a id="5172" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a>
    <a id="5180" href="L-Sharp.ProcessCE.html#5148" class="Function">h&#39;≤⌈d/2⌉</a> <a id="5189" class="Symbol">=</a> <a id="5191" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5197" class="Symbol">(</a><a id="5198" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="5201" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5203" class="Bound">d</a> <a id="5205" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="5208" class="Symbol">)</a> <a id="5210" href="L-Sharp.ProcessCE.html#4467" class="Bound">heq</a> <a id="5214" class="Symbol">(</a><a id="5215" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="5227" class="Bound">d</a><a id="5228" class="Symbol">)</a>

<a id="5231" class="Comment">-- d ∸ ⌊d/2⌋ ≤ 1 + ⌊d/2⌋</a>
<a id="d∸half≤suc-half"></a><a id="5256" href="L-Sharp.ProcessCE.html#5256" class="Function">d∸half≤suc-half</a> <a id="5272" class="Symbol">:</a> <a id="5274" class="Symbol">∀</a> <a id="5276" href="L-Sharp.ProcessCE.html#5276" class="Bound">d</a> <a id="5278" class="Symbol">→</a> <a id="5280" href="L-Sharp.ProcessCE.html#5276" class="Bound">d</a> <a id="5282" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5284" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5286" href="L-Sharp.ProcessCE.html#5276" class="Bound">d</a> <a id="5288" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5292" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5294" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5298" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5300" href="L-Sharp.ProcessCE.html#5276" class="Bound">d</a> <a id="5302" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="5306" href="L-Sharp.ProcessCE.html#5256" class="Function">d∸half≤suc-half</a> <a id="5322" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5324" class="Symbol">=</a> <a id="5326" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5336" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5338" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5340" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5342" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5344" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>                    <a id="5367" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="5370" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5375" class="Symbol">(</a><a id="5376" href="Data.Nat.Base.html#4462" class="Primitive Operator">_∸</a> <a id="5379" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5381" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5383" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Symbol">(</a><a id="5389" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="5403" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a><a id="5404" class="Symbol">)</a> <a id="5406" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="5412" class="Symbol">(</a><a id="5413" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5415" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5417" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5421" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5423" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5425" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5427" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="5430" class="Symbol">)</a> <a id="5432" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5434" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5436" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5438" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>  <a id="5443" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5446" href="Data.Nat.Properties.html#51910" class="Function">m+n∸m≡n</a> <a id="5454" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5456" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5458" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5462" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5464" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5466" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="5470" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5476" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="5478" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5480" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a>                        <a id="5507" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5510" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="5521" class="Symbol">(</a><a id="5522" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="5528" class="Symbol">(</a><a id="5529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5533" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a><a id="5534" class="Symbol">))</a> <a id="5537" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="5543" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5547" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5549" href="L-Sharp.ProcessCE.html#5322" class="Bound">d</a> <a id="5551" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>                    <a id="5574" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5578" class="Keyword">where</a> <a id="5584" class="Keyword">open</a> <a id="5589" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="5602" class="Comment">------------------------------------------------------------------------</a>
<a id="5675" class="Comment">-- resolving a word that leads to a conflict</a>

<a id="5721" class="Keyword">module</a> <a id="5728" href="L-Sharp.ProcessCE.html#5728" class="Module">_</a> <a id="5730" class="Symbol">(</a><a id="5731" href="L-Sharp.ProcessCE.html#5731" class="Bound">ss₁</a> <a id="5735" class="Symbol">:</a> <a id="5737" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="5751" class="Symbol">)</a> <a id="5753" class="Keyword">where</a>
  <a id="5761" class="Keyword">open</a> <a id="5766" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="5781" href="L-Sharp.ProcessCE.html#5731" class="Bound">ss₁</a>

  <a id="5788" class="Keyword">module</a> <a id="5795" href="L-Sharp.ProcessCE.html#5795" class="Module">Resolve</a>
      <a id="5809" class="Symbol">(</a><a id="5810" href="L-Sharp.ProcessCE.html#5810" class="Bound">ℋ</a> <a id="5812" class="Symbol">:</a> <a id="5814" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="5831" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5836" class="Symbol">)</a>
      <a id="5844" class="Symbol">(</a><a id="5845" href="L-Sharp.ProcessCE.html#5845" class="Bound">hb</a> <a id="5848" class="Symbol">:</a> <a id="5850" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="5879" href="L-Sharp.ProcessCE.html#5810" class="Bound">ℋ</a><a id="5880" class="Symbol">)</a>
      <a id="5888" class="Symbol">(</a><a id="5889" href="L-Sharp.ProcessCE.html#5889" class="Bound">hid</a> <a id="5893" class="Symbol">:</a> <a id="5895" class="Symbol">∀</a> <a id="5897" href="L-Sharp.ProcessCE.html#5897" class="Bound">b</a> <a id="5899" href="L-Sharp.ProcessCE.html#5899" class="Bound">i</a> <a id="5901" href="L-Sharp.ProcessCE.html#5901" class="Bound">b&#39;</a> <a id="5904" class="Symbol">→</a> <a id="5906" href="L-Sharp.ProcessCE.html#5901" class="Bound">b&#39;</a> <a id="5909" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5911" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5913" href="L-Sharp.ProcessCE.html#5897" class="Bound">b</a> <a id="5915" href="L-Sharp.ProcessCE.html#5899" class="Bound">i</a> <a id="5917" class="Symbol">→</a> <a id="5919" href="L-Sharp.ProcessCE.html#5901" class="Bound">b&#39;</a> <a id="5922" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5924" href="Mealy.html#1263" class="Field">Mealy-Machine-on.δ</a> <a id="5943" href="L-Sharp.ProcessCE.html#5810" class="Bound">ℋ</a> <a id="5945" href="L-Sharp.ProcessCE.html#5897" class="Bound">b</a> <a id="5947" href="L-Sharp.ProcessCE.html#5899" class="Bound">i</a><a id="5948" class="Symbol">)</a>
    <a id="5954" class="Keyword">where</a>
    <a id="5964" class="Keyword">private</a> <a id="5972" class="Keyword">module</a> <a id="5979" href="L-Sharp.ProcessCE.html#5979" class="Module">H</a> <a id="5981" class="Symbol">=</a> <a id="5983" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="6000" href="L-Sharp.ProcessCE.html#5810" class="Bound">ℋ</a>

    <a id="6007" class="Comment">-- a conflict at a frontier word  access b · i  makes the slot empty:</a>
    <a id="6081" class="Comment">-- all candidates agree with the hypothesis target, which is now apart</a>
    <a id="6156" href="L-Sharp.ProcessCE.html#6156" class="Function">slot-empty</a> <a id="6167" class="Symbol">:</a> <a id="6169" class="Symbol">∀</a> <a id="6171" class="Symbol">(</a><a id="6172" href="L-Sharp.ProcessCE.html#6172" class="Bound">b</a> <a id="6174" class="Symbol">:</a> <a id="6176" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="6181" class="Symbol">)</a> <a id="6183" class="Symbol">(</a><a id="6184" href="L-Sharp.ProcessCE.html#6184" class="Bound">i</a> <a id="6186" class="Symbol">:</a> <a id="6188" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="6189" class="Symbol">)</a>
               <a id="6206" class="Symbol">→</a> <a id="6208" class="Symbol">((</a><a id="6210" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6217" href="L-Sharp.ProcessCE.html#6172" class="Bound">b</a> <a id="6219" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6224" href="L-Sharp.ProcessCE.html#6184" class="Bound">i</a><a id="6225" class="Symbol">)</a> <a id="6227" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6229" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6236" class="Symbol">(</a><a id="6237" href="Mealy.html#1263" class="Function">H.δ</a> <a id="6241" href="L-Sharp.ProcessCE.html#6172" class="Bound">b</a> <a id="6243" href="L-Sharp.ProcessCE.html#6184" class="Bound">i</a><a id="6244" class="Symbol">))</a>
               <a id="6262" class="Symbol">→</a> <a id="6264" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6266" href="L-Sharp.ProcessCE.html#6172" class="Bound">b</a> <a id="6268" href="L-Sharp.ProcessCE.html#6184" class="Bound">i</a> <a id="6270" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6272" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="6279" href="L-Sharp.ProcessCE.html#6156" class="Function">slot-empty</a> <a id="6290" href="L-Sharp.ProcessCE.html#6290" class="Bound">b</a> <a id="6292" href="L-Sharp.ProcessCE.html#6292" class="Bound">i</a> <a id="6294" href="L-Sharp.ProcessCE.html#6294" class="Bound">ap</a> <a id="6297" class="Symbol">=</a> <a id="6299" href="L-Sharp.ProcessCE.html#2854" class="Function">no-members-[]</a> <a id="6313" class="Symbol">(</a><a id="6314" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6316" href="L-Sharp.ProcessCE.html#6290" class="Bound">b</a> <a id="6318" href="L-Sharp.ProcessCE.html#6292" class="Bound">i</a><a id="6319" class="Symbol">)</a> <a id="6321" href="L-Sharp.ProcessCE.html#6348" class="Function">contra</a>
      <a id="6334" class="Keyword">where</a>
        <a id="6348" href="L-Sharp.ProcessCE.html#6348" class="Function">contra</a> <a id="6355" class="Symbol">:</a> <a id="6357" class="Symbol">∀</a> <a id="6359" href="L-Sharp.ProcessCE.html#6359" class="Bound">x</a> <a id="6361" class="Symbol">→</a> <a id="6363" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6365" class="Symbol">(</a><a id="6366" href="L-Sharp.ProcessCE.html#6359" class="Bound">x</a> <a id="6368" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6370" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6372" href="L-Sharp.ProcessCE.html#6290" class="Bound">b</a> <a id="6374" href="L-Sharp.ProcessCE.html#6292" class="Bound">i</a><a id="6375" class="Symbol">)</a>
        <a id="6385" href="L-Sharp.ProcessCE.html#6348" class="Function">contra</a> <a id="6392" href="L-Sharp.ProcessCE.html#6392" class="Bound">x</a> <a id="6394" href="L-Sharp.ProcessCE.html#6394" class="Bound">x∈</a> <a id="6397" class="Keyword">with</a> <a id="6402" href="L-Sharp.ProcessCE.html#5889" class="Bound">hid</a> <a id="6406" href="L-Sharp.ProcessCE.html#6290" class="Bound">b</a> <a id="6408" href="L-Sharp.ProcessCE.html#6292" class="Bound">i</a> <a id="6410" href="L-Sharp.ProcessCE.html#6392" class="Bound">x</a> <a id="6412" href="L-Sharp.ProcessCE.html#6394" class="Bound">x∈</a>
        <a id="6423" class="Symbol">...</a> <a id="6427" class="Symbol">|</a> <a id="6429" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="6434" class="Symbol">=</a>
          <a id="6446" class="Keyword">let</a> <a id="6450" class="Symbol">(_</a> <a id="6453" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6455" href="L-Sharp.ProcessCE.html#6455" class="Bound">sat</a><a id="6458" class="Symbol">)</a> <a id="6460" class="Symbol">=</a> <a id="6462" href="Data.List.Membership.Propositional.Properties.html#9647" class="Function">∈-filter⁻</a> <a id="6472" class="Symbol">(λ</a> <a id="6475" href="L-Sharp.ProcessCE.html#6475" class="Bound">c</a> <a id="6477" class="Symbol">→</a> <a id="6479" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="6488" class="Symbol">((</a><a id="6490" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6497" href="L-Sharp.ProcessCE.html#6290" class="Bound">b</a> <a id="6499" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6504" href="L-Sharp.ProcessCE.html#6292" class="Bound">i</a><a id="6505" class="Symbol">)</a> <a id="6507" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="6510" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6517" href="L-Sharp.ProcessCE.html#6475" class="Bound">c</a><a id="6518" class="Symbol">))</a>
                            <a id="6549" class="Symbol">{</a><a id="6550" class="Argument">xs</a> <a id="6553" class="Symbol">=</a> <a id="6555" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="6575" class="Symbol">(</a><a id="6576" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="6591" class="Symbol">{</a><a id="6592" class="Argument">l</a> <a id="6594" class="Symbol">=</a> <a id="6596" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6601" class="Symbol">})}</a> <a id="6605" class="Bound">x∈</a>
          <a id="6618" class="Keyword">in</a> <a id="6621" href="L-Sharp.Observations.html#4120" class="Function">#⇒¬∼</a> <a id="6626" class="Symbol">{</a><a id="6627" class="Argument">q</a> <a id="6629" class="Symbol">=</a> <a id="6631" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6638" href="L-Sharp.ProcessCE.html#6290" class="Bound">b</a> <a id="6640" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6645" href="L-Sharp.ProcessCE.html#6292" class="Bound">i</a><a id="6646" class="Symbol">}</a> <a id="6648" class="Symbol">{</a><a id="6649" class="Argument">p</a> <a id="6651" class="Symbol">=</a> <a id="6653" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6660" class="Bound">x</a><a id="6661" class="Symbol">}</a> <a id="6663" href="L-Sharp.ProcessCE.html#6294" class="Bound">ap</a> <a id="6666" class="Symbol">(</a><a id="6667" href="Dec2.html#5016" class="Function">elim-Is-inj₂</a> <a id="6680" href="L-Sharp.ProcessCE.html#6455" class="Bound">sat</a><a id="6683" class="Symbol">)</a>

    <a id="6690" class="Comment">-- final step of counterexample processing: the conflict arrived at a</a>
    <a id="6764" class="Comment">-- frontier word  access b · i ; the slot becomes isolated, the basis</a>
    <a id="6838" class="Comment">-- grows, and the accumulated observation deficit is repaid.</a>
    <a id="6903" href="L-Sharp.ProcessCE.html#6903" class="Function">finish</a> <a id="6910" class="Symbol">:</a> <a id="6912" class="Symbol">(</a><a id="6913" href="L-Sharp.ProcessCE.html#6913" class="Bound">b</a> <a id="6915" class="Symbol">:</a> <a id="6917" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="6922" class="Symbol">)</a> <a id="6924" class="Symbol">(</a><a id="6925" href="L-Sharp.ProcessCE.html#6925" class="Bound">i</a> <a id="6927" class="Symbol">:</a> <a id="6929" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="6930" class="Symbol">)</a>
           <a id="6943" class="Symbol">→</a> <a id="6945" class="Symbol">((</a><a id="6947" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6954" href="L-Sharp.ProcessCE.html#6913" class="Bound">b</a> <a id="6956" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6961" href="L-Sharp.ProcessCE.html#6925" class="Bound">i</a><a id="6962" class="Symbol">)</a> <a id="6964" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6966" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="6980" class="Symbol">(</a><a id="6981" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6988" href="L-Sharp.ProcessCE.html#6913" class="Bound">b</a> <a id="6990" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6995" href="L-Sharp.ProcessCE.html#6925" class="Bound">i</a><a id="6996" class="Symbol">)))</a>
           <a id="7011" class="Symbol">→</a> <a id="7013" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7022" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="7035" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7037" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="7043" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7045" class="Symbol">(</a><a id="7046" class="Number">1</a> <a id="7048" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7050" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7056" class="Symbol">(</a><a id="7057" class="Number">2</a> <a id="7059" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7061" href="L-Sharp.State.html#2302" class="Function">m</a><a id="7062" class="Symbol">)</a> <a id="7064" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="7065" class="Symbol">)</a>
           <a id="7078" class="Symbol">→</a> <a id="7080" href="L-Sharp.State.html#7285" class="Record">Timed-State</a>
    <a id="7096" href="L-Sharp.ProcessCE.html#6903" class="Function">finish</a> <a id="7103" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7105" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a> <a id="7107" href="L-Sharp.ProcessCE.html#7107" class="Bound">conflict₀</a> <a id="7117" href="L-Sharp.ProcessCE.html#7117" class="Bound">intime</a> <a id="7124" class="Symbol">=</a> <a id="7126" class="Keyword">record</a>
      <a id="7139" class="Symbol">{</a> <a id="7141" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="7156" class="Symbol">=</a> <a id="7158" href="L-Sharp.ProcessCE.html#7550" class="Function">ss₂</a>
      <a id="7168" class="Symbol">;</a> <a id="7170" href="L-Sharp.State.html#7410" class="Field">in-time</a> <a id="7178" class="Symbol">=</a> <a id="7180" href="L-Sharp.ProcessCE.html#7617" class="Function">in-time₂</a>
      <a id="7195" class="Symbol">}</a>
      <a id="7203" class="Keyword">where</a>
        <a id="7217" href="L-Sharp.ProcessCE.html#7217" class="Function">target-eq</a> <a id="7227" class="Symbol">:</a> <a id="7229" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="7235" class="Symbol">(</a><a id="7236" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7243" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7245" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7250" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a><a id="7251" class="Symbol">)</a> <a id="7253" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7255" href="Mealy.html#1263" class="Function">H.δ</a> <a id="7259" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7261" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a>
        <a id="7271" href="L-Sharp.ProcessCE.html#7217" class="Function">target-eq</a> <a id="7281" class="Symbol">=</a> <a id="7283" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Mealy.html#1602" class="Function">H.δ₀*-snoc</a> <a id="7301" class="Symbol">(</a><a id="7302" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7309" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a><a id="7310" class="Symbol">)</a> <a id="7312" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a><a id="7313" class="Symbol">)</a> <a id="7315" class="Symbol">(</a><a id="7316" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7321" class="Symbol">(λ</a> <a id="7324" href="L-Sharp.ProcessCE.html#7324" class="Bound">z</a> <a id="7326" class="Symbol">→</a> <a id="7328" href="Mealy.html#1263" class="Function">H.δ</a> <a id="7332" href="L-Sharp.ProcessCE.html#7324" class="Bound">z</a> <a id="7334" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a><a id="7335" class="Symbol">)</a> <a id="7337" class="Symbol">(</a><a id="7338" href="L-Sharp.ProcessCE.html#5845" class="Bound">hb</a> <a id="7341" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a><a id="7342" class="Symbol">))</a>

        <a id="7354" href="L-Sharp.ProcessCE.html#7354" class="Function">ap-slot</a> <a id="7362" class="Symbol">:</a> <a id="7364" class="Symbol">(</a><a id="7365" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7372" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7374" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7379" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a><a id="7380" class="Symbol">)</a> <a id="7382" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="7384" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7391" class="Symbol">(</a><a id="7392" href="Mealy.html#1263" class="Function">H.δ</a> <a id="7396" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7398" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a><a id="7399" class="Symbol">)</a>
        <a id="7409" href="L-Sharp.ProcessCE.html#7354" class="Function">ap-slot</a> <a id="7417" class="Symbol">=</a> <a id="7419" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="7425" class="Symbol">(λ</a> <a id="7428" href="L-Sharp.ProcessCE.html#7428" class="Bound">z</a> <a id="7430" class="Symbol">→</a> <a id="7432" class="Symbol">(</a><a id="7433" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7440" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7442" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7447" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a><a id="7448" class="Symbol">)</a> <a id="7450" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="7452" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7459" href="L-Sharp.ProcessCE.html#7428" class="Bound">z</a><a id="7460" class="Symbol">)</a> <a id="7462" href="L-Sharp.ProcessCE.html#7217" class="Function">target-eq</a> <a id="7472" href="L-Sharp.ProcessCE.html#7107" class="Bound">conflict₀</a>

        <a id="7491" href="L-Sharp.ProcessCE.html#7491" class="Function">e</a> <a id="7493" class="Symbol">:</a> <a id="7495" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="7497" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7499" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a> <a id="7501" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7503" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
        <a id="7514" href="L-Sharp.ProcessCE.html#7491" class="Function">e</a> <a id="7516" class="Symbol">=</a> <a id="7518" href="L-Sharp.ProcessCE.html#6156" class="Function">slot-empty</a> <a id="7529" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7531" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a> <a id="7533" href="L-Sharp.ProcessCE.html#7354" class="Function">ap-slot</a>

        <a id="7550" href="L-Sharp.ProcessCE.html#7550" class="Function">ss₂</a> <a id="7554" class="Symbol">:</a> <a id="7556" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
        <a id="7579" href="L-Sharp.ProcessCE.html#7550" class="Function">ss₂</a> <a id="7583" class="Symbol">=</a> <a id="7585" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="7598" href="L-Sharp.ProcessCE.html#5731" class="Bound">ss₁</a> <a id="7602" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7604" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a> <a id="7606" href="L-Sharp.ProcessCE.html#7491" class="Function">e</a>

        <a id="7617" href="L-Sharp.ProcessCE.html#7617" class="Function">in-time₂</a> <a id="7626" class="Symbol">:</a> <a id="7628" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7637" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="7650" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7652" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="7673" href="L-Sharp.ProcessCE.html#7550" class="Function">ss₂</a>
        <a id="7685" href="L-Sharp.ProcessCE.html#7617" class="Function">in-time₂</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="7712" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7721" href="L-Sharp.Observations.html#2268" class="Function">observations</a>             <a id="7746" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7749" href="L-Sharp.ProcessCE.html#7117" class="Bound">intime</a> <a id="7756" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
          <a id="7768" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="7774" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7776" class="Symbol">(</a><a id="7777" class="Number">1</a> <a id="7779" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7781" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7787" class="Symbol">(</a><a id="7788" class="Number">2</a> <a id="7790" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7792" href="L-Sharp.State.html#2302" class="Function">m</a><a id="7793" class="Symbol">)</a> <a id="7795" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="7796" class="Symbol">)</a>     <a id="7802" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7805" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="7815" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="7821" class="Symbol">(</a><a id="7822" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="7832" class="Symbol">_</a> <a id="7834" class="Symbol">(</a><a id="7835" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7839" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="7842" class="Symbol">))</a> <a id="7845" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
          <a id="7857" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="7863" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7865" class="Symbol">(</a><a id="7866" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7870" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="7872" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7874" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7880" class="Symbol">(</a><a id="7881" class="Number">2</a> <a id="7883" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7885" href="L-Sharp.State.html#2302" class="Function">m</a><a id="7886" class="Symbol">)</a> <a id="7888" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="7889" class="Symbol">)</a> <a id="7891" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7894" href="L-Sharp.SaturateBasis.html#10383" class="Function">ticks-growth</a> <a id="7907" href="L-Sharp.ProcessCE.html#5731" class="Bound">ss₁</a> <a id="7911" href="L-Sharp.ProcessCE.html#7103" class="Bound">b</a> <a id="7913" href="L-Sharp.ProcessCE.html#7105" class="Bound">i</a> <a id="7915" href="L-Sharp.ProcessCE.html#7491" class="Function">e</a> <a id="7917" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
          <a id="7929" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="7950" href="L-Sharp.ProcessCE.html#7550" class="Function">ss₂</a>          <a id="7963" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
          <a id="7975" class="Keyword">where</a> <a id="7981" class="Keyword">open</a> <a id="7986" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

    <a id="8003" class="Comment">-- Decompose a word leading to a conflict as  pre ++ rest  with</a>
    <a id="8071" class="Comment">-- pre ∈ basis, walking `rest` from the left.  Either the whole word</a>
    <a id="8144" class="Comment">-- lies in the basis (impossible), or we reach a frontier slot</a>
    <a id="8211" class="Comment">-- (σ = [], processing ends), or we obtain a Proc-CE-State.</a>
    <a id="8275" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="8283" class="Symbol">:</a> <a id="8285" class="Symbol">(</a><a id="8286" href="L-Sharp.ProcessCE.html#8286" class="Bound">pre</a> <a id="8290" class="Symbol">:</a> <a id="8292" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8297" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="8298" class="Symbol">)</a> <a id="8300" class="Symbol">(</a><a id="8301" href="L-Sharp.ProcessCE.html#8301" class="Bound">pre∈</a> <a id="8306" class="Symbol">:</a> <a id="8308" href="L-Sharp.ProcessCE.html#8286" class="Bound">pre</a> <a id="8312" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8314" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="8319" class="Symbol">)</a> <a id="8321" class="Symbol">(</a><a id="8322" href="L-Sharp.ProcessCE.html#8322" class="Bound">rest</a> <a id="8327" class="Symbol">:</a> <a id="8329" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8334" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a><a id="8335" class="Symbol">)</a>
            <a id="8349" class="Symbol">→</a> <a id="8351" class="Symbol">((</a><a id="8353" href="L-Sharp.ProcessCE.html#8286" class="Bound">pre</a> <a id="8357" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8360" href="L-Sharp.ProcessCE.html#8322" class="Bound">rest</a><a id="8364" class="Symbol">)</a> <a id="8366" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="8368" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8375" class="Symbol">(</a><a id="8376" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="8382" class="Symbol">(</a><a id="8383" href="L-Sharp.ProcessCE.html#8286" class="Bound">pre</a> <a id="8387" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="8390" href="L-Sharp.ProcessCE.html#8322" class="Bound">rest</a><a id="8394" class="Symbol">)))</a>
            <a id="8410" class="Symbol">→</a> <a id="8412" class="Symbol">(</a><a id="8413" href="L-Sharp.ProcessCE.html#8413" class="Bound">budget</a> <a id="8420" class="Symbol">:</a> <a id="8422" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8423" class="Symbol">)</a>
            <a id="8437" class="Symbol">→</a> <a id="8439" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8448" href="L-Sharp.ProcessCE.html#8322" class="Bound">rest</a> <a id="8453" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8455" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8459" href="L-Sharp.ProcessCE.html#8413" class="Bound">budget</a>
            <a id="8478" class="Symbol">→</a> <a id="8480" href="L-Sharp.ProcessCE.html#8413" class="Bound">budget</a> <a id="8487" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8489" href="L-Sharp.State.html#2302" class="Function">m</a>
            <a id="8503" class="Symbol">→</a> <a id="8505" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="8514" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="8527" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8529" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="8535" class="Symbol">(</a><a id="8536" class="Number">2</a> <a id="8538" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8540" href="L-Sharp.ProcessCE.html#8413" class="Bound">budget</a><a id="8546" class="Symbol">)</a> <a id="8548" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
              <a id="8564" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8566" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="8572" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8574" class="Symbol">(</a><a id="8575" class="Number">1</a> <a id="8577" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8579" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="8585" class="Symbol">(</a><a id="8586" class="Number">2</a> <a id="8588" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8590" href="L-Sharp.State.html#2302" class="Function">m</a><a id="8591" class="Symbol">)</a> <a id="8593" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="8594" class="Symbol">)</a>
            <a id="8608" class="Symbol">→</a> <a id="8610" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
    <a id="8623" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="8631" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a> <a id="8635" href="L-Sharp.ProcessCE.html#8635" class="Bound">pre∈</a> <a id="8640" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8643" href="L-Sharp.ProcessCE.html#8643" class="Bound">conflict</a> <a id="8652" href="L-Sharp.ProcessCE.html#8652" class="Bound">budget</a> <a id="8659" href="L-Sharp.ProcessCE.html#8659" class="Bound">rest-len</a> <a id="8668" href="L-Sharp.ProcessCE.html#8668" class="Bound">budget≤m</a> <a id="8677" href="L-Sharp.ProcessCE.html#8677" class="Bound">intime-b</a> <a id="8686" class="Symbol">=</a>
      <a id="8694" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="8701" class="Symbol">(</a><a id="8702" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="8716" class="Symbol">{</a><a id="8717" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a><a id="8720" class="Symbol">}</a> <a id="8722" href="L-Sharp.ProcessCE.html#8883" class="Function">conflict&#39;</a><a id="8731" class="Symbol">)</a>
      <a id="8739" class="Keyword">where</a>
        <a id="8753" href="L-Sharp.ProcessCE.html#8753" class="Function">conflict₀</a> <a id="8763" class="Symbol">:</a> <a id="8765" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a> <a id="8769" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="8771" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8778" class="Symbol">(</a><a id="8779" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="8785" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a><a id="8788" class="Symbol">)</a>
        <a id="8798" href="L-Sharp.ProcessCE.html#8753" class="Function">conflict₀</a> <a id="8808" class="Symbol">=</a> <a id="8810" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8816" class="Symbol">(λ</a> <a id="8819" href="L-Sharp.ProcessCE.html#8819" class="Bound">w</a> <a id="8821" class="Symbol">→</a> <a id="8823" href="L-Sharp.ProcessCE.html#8819" class="Bound">w</a> <a id="8825" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="8827" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8834" class="Symbol">(</a><a id="8835" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="8841" href="L-Sharp.ProcessCE.html#8819" class="Bound">w</a><a id="8842" class="Symbol">))</a> <a id="8845" class="Symbol">(</a><a id="8846" href="Data.List.Properties.html#5385" class="Function">L.++-identityʳ</a> <a id="8861" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a><a id="8864" class="Symbol">)</a> <a id="8866" href="L-Sharp.ProcessCE.html#8643" class="Bound">conflict</a>
        <a id="8883" href="L-Sharp.ProcessCE.html#8883" class="Function">conflict&#39;</a> <a id="8893" class="Symbol">:</a> <a id="8895" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a> <a id="8899" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="8901" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a>
        <a id="8913" href="L-Sharp.ProcessCE.html#8883" class="Function">conflict&#39;</a> <a id="8923" class="Symbol">=</a> <a id="8925" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8931" class="Symbol">(λ</a> <a id="8934" href="L-Sharp.ProcessCE.html#8934" class="Bound">z</a> <a id="8936" class="Symbol">→</a> <a id="8938" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a> <a id="8942" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="8944" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8951" href="L-Sharp.ProcessCE.html#8934" class="Bound">z</a><a id="8952" class="Symbol">)</a> <a id="8954" class="Symbol">(</a><a id="8955" href="L-Sharp.ProcessCE.html#5845" class="Bound">hb</a> <a id="8958" class="Symbol">(</a><a id="8959" href="L-Sharp.ProcessCE.html#8631" class="Bound">pre</a> <a id="8963" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="8966" href="L-Sharp.ProcessCE.html#8635" class="Bound">pre∈</a><a id="8970" class="Symbol">))</a> <a id="8973" href="L-Sharp.ProcessCE.html#8753" class="Function">conflict₀</a>
    <a id="8987" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="8995" href="L-Sharp.ProcessCE.html#8995" class="Bound">pre</a> <a id="8999" href="L-Sharp.ProcessCE.html#8999" class="Bound">pre∈</a> <a id="9004" class="Symbol">(</a><a id="9005" href="L-Sharp.ProcessCE.html#9005" class="Bound">i</a> <a id="9007" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9009" href="L-Sharp.ProcessCE.html#9009" class="Bound">rest&#39;</a><a id="9014" class="Symbol">)</a> <a id="9016" href="L-Sharp.ProcessCE.html#9016" class="Bound">conflict</a> <a id="9025" href="L-Sharp.ProcessCE.html#9025" class="Bound">budget</a> <a id="9032" href="L-Sharp.ProcessCE.html#9032" class="Bound">rest-len</a> <a id="9041" href="L-Sharp.ProcessCE.html#9041" class="Bound">budget≤m</a> <a id="9050" href="L-Sharp.ProcessCE.html#9050" class="Bound">intime-b</a>
      <a id="9065" class="Keyword">with</a> <a id="9070" class="Symbol">(</a><a id="9071" href="L-Sharp.ProcessCE.html#8995" class="Bound">pre</a> <a id="9075" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="9080" href="L-Sharp.ProcessCE.html#9005" class="Bound">i</a><a id="9081" class="Symbol">)</a> <a id="9083" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="9086" href="L-Sharp.State.html#2215" class="Function">basis</a>
    <a id="9096" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="9104" href="L-Sharp.ProcessCE.html#9104" class="Bound">pre</a> <a id="9108" href="L-Sharp.ProcessCE.html#9108" class="Bound">pre∈</a> <a id="9113" class="Symbol">(</a><a id="9114" href="L-Sharp.ProcessCE.html#9114" class="Bound">i</a> <a id="9116" class="InductiveConstructor Operator">∷</a> <a id="9118" href="L-Sharp.ProcessCE.html#9118" class="Bound">rest&#39;</a><a id="9123" class="Symbol">)</a> <a id="9125" href="L-Sharp.ProcessCE.html#9125" class="Bound">conflict</a> <a id="9134" href="L-Sharp.ProcessCE.html#9134" class="Bound">budget</a> <a id="9141" href="L-Sharp.ProcessCE.html#9141" class="Bound">rest-len</a> <a id="9150" href="L-Sharp.ProcessCE.html#9150" class="Bound">budget≤m</a> <a id="9159" href="L-Sharp.ProcessCE.html#9159" class="Bound">intime-b</a> <a id="9168" class="Symbol">|</a> <a id="9170" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="9174" href="L-Sharp.ProcessCE.html#9174" class="Bound">pi∈</a> <a id="9178" class="Symbol">=</a>
      <a id="9186" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="9194" class="Symbol">(</a><a id="9195" href="L-Sharp.ProcessCE.html#9104" class="Bound">pre</a> <a id="9199" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="9204" href="L-Sharp.ProcessCE.html#9114" class="Bound">i</a><a id="9205" class="Symbol">)</a> <a id="9207" href="L-Sharp.ProcessCE.html#9174" class="Bound">pi∈</a> <a id="9211" href="L-Sharp.ProcessCE.html#9118" class="Bound">rest&#39;</a> <a id="9217" href="L-Sharp.ProcessCE.html#9282" class="Function">conflict&#39;</a> <a id="9227" href="L-Sharp.ProcessCE.html#9134" class="Bound">budget</a> <a id="9234" href="L-Sharp.ProcessCE.html#9495" class="Function">rest-len&#39;</a> <a id="9244" href="L-Sharp.ProcessCE.html#9150" class="Bound">budget≤m</a> <a id="9253" href="L-Sharp.ProcessCE.html#9159" class="Bound">intime-b</a>
      <a id="9268" class="Keyword">where</a>
        <a id="9282" href="L-Sharp.ProcessCE.html#9282" class="Function">conflict&#39;</a> <a id="9292" class="Symbol">:</a> <a id="9294" class="Symbol">((</a><a id="9296" href="L-Sharp.ProcessCE.html#9104" class="Bound">pre</a> <a id="9300" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="9305" href="L-Sharp.ProcessCE.html#9114" class="Bound">i</a><a id="9306" class="Symbol">)</a> <a id="9308" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="9311" href="L-Sharp.ProcessCE.html#9118" class="Bound">rest&#39;</a><a id="9316" class="Symbol">)</a> <a id="9318" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="9320" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="9327" class="Symbol">(</a><a id="9328" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="9334" class="Symbol">((</a><a id="9336" href="L-Sharp.ProcessCE.html#9104" class="Bound">pre</a> <a id="9340" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="9345" href="L-Sharp.ProcessCE.html#9114" class="Bound">i</a><a id="9346" class="Symbol">)</a> <a id="9348" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="9351" href="L-Sharp.ProcessCE.html#9118" class="Bound">rest&#39;</a><a id="9356" class="Symbol">))</a>
        <a id="9367" href="L-Sharp.ProcessCE.html#9282" class="Function">conflict&#39;</a> <a id="9377" class="Symbol">=</a> <a id="9379" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="9385" class="Symbol">(λ</a> <a id="9388" href="L-Sharp.ProcessCE.html#9388" class="Bound">w</a> <a id="9390" class="Symbol">→</a> <a id="9392" href="L-Sharp.ProcessCE.html#9388" class="Bound">w</a> <a id="9394" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="9396" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="9403" class="Symbol">(</a><a id="9404" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="9410" href="L-Sharp.ProcessCE.html#9388" class="Bound">w</a><a id="9411" class="Symbol">))</a>
                          <a id="9440" class="Symbol">(</a><a id="9441" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9445" class="Symbol">(</a><a id="9446" href="Data.List.Properties.html#5197" class="Function">L.++-assoc</a> <a id="9457" href="L-Sharp.ProcessCE.html#9104" class="Bound">pre</a> <a id="9461" class="Symbol">(</a><a id="9462" href="L-Sharp.ProcessCE.html#9114" class="Bound">i</a> <a id="9464" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9466" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9468" class="Symbol">)</a> <a id="9470" href="L-Sharp.ProcessCE.html#9118" class="Bound">rest&#39;</a><a id="9475" class="Symbol">))</a> <a id="9478" href="L-Sharp.ProcessCE.html#9125" class="Bound">conflict</a>
        <a id="9495" href="L-Sharp.ProcessCE.html#9495" class="Function">rest-len&#39;</a> <a id="9505" class="Symbol">:</a> <a id="9507" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9516" href="L-Sharp.ProcessCE.html#9118" class="Bound">rest&#39;</a> <a id="9522" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9524" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9528" href="L-Sharp.ProcessCE.html#9134" class="Bound">budget</a>
        <a id="9543" href="L-Sharp.ProcessCE.html#9495" class="Function">rest-len&#39;</a> <a id="9553" class="Symbol">=</a> <a id="9555" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="9563" class="Symbol">(</a><a id="9564" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="9570" href="L-Sharp.ProcessCE.html#9141" class="Bound">rest-len</a><a id="9578" class="Symbol">)</a> <a id="9580" class="Symbol">(</a><a id="9581" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="9587" href="L-Sharp.ProcessCE.html#9134" class="Bound">budget</a><a id="9593" class="Symbol">)</a>
    <a id="9599" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="9607" href="L-Sharp.ProcessCE.html#9607" class="Bound">pre</a> <a id="9611" href="L-Sharp.ProcessCE.html#9611" class="Bound">pre∈</a> <a id="9616" class="Symbol">(</a><a id="9617" href="L-Sharp.ProcessCE.html#9617" class="Bound">i</a> <a id="9619" class="InductiveConstructor Operator">∷</a> <a id="9621" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="9623" class="Symbol">)</a> <a id="9625" href="L-Sharp.ProcessCE.html#9625" class="Bound">conflict</a> <a id="9634" href="L-Sharp.ProcessCE.html#9634" class="Bound">budget</a> <a id="9641" href="L-Sharp.ProcessCE.html#9641" class="Bound">rest-len</a> <a id="9650" href="L-Sharp.ProcessCE.html#9650" class="Bound">budget≤m</a> <a id="9659" href="L-Sharp.ProcessCE.html#9659" class="Bound">intime-b</a> <a id="9668" class="Symbol">|</a> <a id="9670" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9673" class="Symbol">_</a> <a id="9675" class="Symbol">=</a>
      <a id="9683" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="9692" class="Symbol">(</a><a id="9693" href="L-Sharp.ProcessCE.html#6903" class="Function">finish</a> <a id="9700" class="Symbol">(</a><a id="9701" href="L-Sharp.ProcessCE.html#9607" class="Bound">pre</a> <a id="9705" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="9708" href="L-Sharp.ProcessCE.html#9611" class="Bound">pre∈</a><a id="9712" class="Symbol">)</a> <a id="9714" href="L-Sharp.ProcessCE.html#9617" class="Bound">i</a> <a id="9716" href="L-Sharp.ProcessCE.html#9625" class="Bound">conflict</a> <a id="9725" href="L-Sharp.ProcessCE.html#9753" class="Function">intime</a><a id="9731" class="Symbol">)</a>
      <a id="9739" class="Keyword">where</a>
        <a id="9753" href="L-Sharp.ProcessCE.html#9753" class="Function">intime</a> <a id="9760" class="Symbol">:</a> <a id="9762" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9771" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="9784" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9786" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="9792" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9794" class="Symbol">(</a><a id="9795" class="Number">1</a> <a id="9797" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="9799" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="9805" class="Symbol">(</a><a id="9806" class="Number">2</a> <a id="9808" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9810" href="L-Sharp.State.html#2302" class="Function">m</a><a id="9811" class="Symbol">)</a> <a id="9813" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="9814" class="Symbol">)</a>
        <a id="9824" href="L-Sharp.ProcessCE.html#9753" class="Function">intime</a> <a id="9831" class="Symbol">=</a> <a id="9833" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="9841" class="Symbol">(</a><a id="9842" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="9848" class="Symbol">_</a> <a id="9850" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="9856" class="Symbol">(</a><a id="9857" class="Number">2</a> <a id="9859" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="9861" href="L-Sharp.ProcessCE.html#9634" class="Bound">budget</a><a id="9867" class="Symbol">)</a> <a id="9869" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="9870" class="Symbol">)</a> <a id="9872" href="L-Sharp.ProcessCE.html#9659" class="Bound">intime-b</a>
    <a id="9885" href="L-Sharp.ProcessCE.html#8275" class="Function">resolve</a> <a id="9893" href="L-Sharp.ProcessCE.html#9893" class="Bound">pre</a> <a id="9897" href="L-Sharp.ProcessCE.html#9897" class="Bound">pre∈</a> <a id="9902" class="Symbol">(</a><a id="9903" href="L-Sharp.ProcessCE.html#9903" class="Bound">i</a> <a id="9905" class="InductiveConstructor Operator">∷</a> <a id="9907" href="L-Sharp.ProcessCE.html#9907" class="Bound">x</a> <a id="9909" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9911" href="L-Sharp.ProcessCE.html#9911" class="Bound">σ&#39;</a><a id="9913" class="Symbol">)</a> <a id="9915" href="L-Sharp.ProcessCE.html#9915" class="Bound">conflict</a> <a id="9924" href="L-Sharp.ProcessCE.html#9924" class="Bound">budget</a> <a id="9931" href="L-Sharp.ProcessCE.html#9931" class="Bound">rest-len</a> <a id="9940" href="L-Sharp.ProcessCE.html#9940" class="Bound">budget≤m</a> <a id="9949" href="L-Sharp.ProcessCE.html#9949" class="Bound">intime-b</a> <a id="9958" class="Symbol">|</a> <a id="9960" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="9963" class="Symbol">_</a> <a id="9965" class="Symbol">=</a>
      <a id="9973" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="9995" class="Symbol">(</a><a id="9996" class="Keyword">record</a>
        <a id="10011" class="Symbol">{</a> <a id="10013" href="L-Sharp.State.html#9122" class="Field">semantic-state</a>   <a id="10030" class="Symbol">=</a> <a id="10032" href="L-Sharp.ProcessCE.html#5731" class="Bound">ss₁</a>
        <a id="10044" class="Symbol">;</a> <a id="10046" href="L-Sharp.State.html#9210" class="Field">ℋ</a>                <a id="10063" class="Symbol">=</a> <a id="10065" href="L-Sharp.ProcessCE.html#5810" class="Bound">ℋ</a>
        <a id="10075" class="Symbol">;</a> <a id="10077" href="L-Sharp.State.html#9241" class="Field">ℋ-contains-basis</a> <a id="10094" class="Symbol">=</a> <a id="10096" href="L-Sharp.ProcessCE.html#5845" class="Bound">hb</a>
        <a id="10107" class="Symbol">;</a> <a id="10109" href="L-Sharp.State.html#9335" class="Field">ℋ-identifies</a>     <a id="10126" class="Symbol">=</a> <a id="10128" href="L-Sharp.ProcessCE.html#5889" class="Bound">hid</a>
        <a id="10140" class="Symbol">;</a> <a id="10142" href="L-Sharp.State.html#9573" class="Field">b</a>                <a id="10159" class="Symbol">=</a> <a id="10161" href="L-Sharp.ProcessCE.html#9893" class="Bound">pre</a> <a id="10165" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="10168" href="L-Sharp.ProcessCE.html#9897" class="Bound">pre∈</a>
        <a id="10181" class="Symbol">;</a> <a id="10183" href="L-Sharp.State.html#9587" class="Field">i</a>                <a id="10200" class="Symbol">=</a> <a id="10202" href="L-Sharp.ProcessCE.html#9903" class="Bound">i</a>
        <a id="10212" class="Symbol">;</a> <a id="10214" href="L-Sharp.State.html#9597" class="Field">σ</a>                <a id="10231" class="Symbol">=</a> <a id="10233" href="L-Sharp.ProcessCE.html#9907" class="Bound">x</a> <a id="10235" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10237" href="L-Sharp.ProcessCE.html#9911" class="Bound">σ&#39;</a>
        <a id="10248" class="Symbol">;</a> <a id="10250" href="L-Sharp.State.html#9612" class="Field">σ-nonempty</a>       <a id="10267" class="Symbol">=</a> <a id="10269" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="10273" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
        <a id="10285" class="Symbol">;</a> <a id="10287" href="L-Sharp.State.html#9833" class="Field">σ≤m</a>              <a id="10304" class="Symbol">=</a> <a id="10306" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="10314" href="L-Sharp.ProcessCE.html#10436" class="Function">σ-len</a> <a id="10320" href="L-Sharp.ProcessCE.html#9940" class="Bound">budget≤m</a>
        <a id="10337" class="Symbol">;</a> <a id="10339" href="L-Sharp.State.html#9858" class="Field">conflict</a>         <a id="10356" class="Symbol">=</a> <a id="10358" href="L-Sharp.ProcessCE.html#9915" class="Bound">conflict</a>
        <a id="10375" class="Symbol">;</a> <a id="10377" href="L-Sharp.State.html#10280" class="Field">in-time-proc</a>     <a id="10394" class="Symbol">=</a> <a id="10396" href="L-Sharp.ProcessCE.html#10510" class="Function">intime-σ</a>
        <a id="10413" class="Symbol">})</a>
      <a id="10422" class="Keyword">where</a>
        <a id="10436" href="L-Sharp.ProcessCE.html#10436" class="Function">σ-len</a> <a id="10442" class="Symbol">:</a> <a id="10444" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10453" class="Symbol">(</a><a id="10454" href="L-Sharp.ProcessCE.html#9907" class="Bound">x</a> <a id="10456" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10458" href="L-Sharp.ProcessCE.html#9911" class="Bound">σ&#39;</a><a id="10460" class="Symbol">)</a> <a id="10462" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10464" href="L-Sharp.ProcessCE.html#9924" class="Bound">budget</a>
        <a id="10479" href="L-Sharp.ProcessCE.html#10436" class="Function">σ-len</a> <a id="10485" class="Symbol">=</a> <a id="10487" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="10493" href="L-Sharp.ProcessCE.html#9931" class="Bound">rest-len</a>
        <a id="10510" href="L-Sharp.ProcessCE.html#10510" class="Function">intime-σ</a> <a id="10519" class="Symbol">:</a> <a id="10521" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10530" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="10543" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10545" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10551" class="Symbol">(</a><a id="10552" class="Number">2</a> <a id="10554" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10556" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10565" class="Symbol">(</a><a id="10566" href="L-Sharp.ProcessCE.html#9907" class="Bound">x</a> <a id="10568" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10570" href="L-Sharp.ProcessCE.html#9911" class="Bound">σ&#39;</a><a id="10572" class="Symbol">))</a> <a id="10575" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
                 <a id="10594" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10596" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10602" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10604" class="Symbol">(</a><a id="10605" class="Number">1</a> <a id="10607" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10609" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10615" class="Symbol">(</a><a id="10616" class="Number">2</a> <a id="10618" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10620" href="L-Sharp.State.html#2302" class="Function">m</a><a id="10621" class="Symbol">)</a> <a id="10623" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="10624" class="Symbol">)</a>
        <a id="10634" href="L-Sharp.ProcessCE.html#10510" class="Function">intime-σ</a> <a id="10643" class="Symbol">=</a> <a id="10645" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a>
          <a id="10663" class="Symbol">(</a><a id="10664" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="10674" class="Symbol">(</a><a id="10675" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10684" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="10696" class="Symbol">)</a> <a id="10698" class="Symbol">(</a><a id="10699" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="10713" class="Symbol">(</a><a id="10714" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="10724" class="Number">2</a> <a id="10726" href="L-Sharp.ProcessCE.html#10436" class="Function">σ-len</a><a id="10731" class="Symbol">)))</a>
          <a id="10745" href="L-Sharp.ProcessCE.html#9949" class="Bound">intime-b</a>

<a id="10755" class="Comment">------------------------------------------------------------------------</a>
<a id="10828" class="Comment">-- one step of the binary search (Algorithm 3)</a>

<a id="10876" class="Keyword">module</a> <a id="Proc-Step"></a><a id="10883" href="L-Sharp.ProcessCE.html#10883" class="Module">Proc-Step</a> <a id="10893" class="Symbol">(</a><a id="10894" href="L-Sharp.ProcessCE.html#10894" class="Bound">pc</a> <a id="10897" class="Symbol">:</a> <a id="10899" href="L-Sharp.State.html#9084" class="Record">Proc-CE-State</a><a id="10912" class="Symbol">)</a> <a id="10914" class="Keyword">where</a>
  <a id="10922" class="Keyword">open</a> <a id="10927" href="L-Sharp.State.html#9084" class="Module">Proc-CE-State</a> <a id="10941" href="L-Sharp.ProcessCE.html#10894" class="Bound">pc</a>

  <a id="Proc-Step.d"></a><a id="10947" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a> <a id="Proc-Step.h"></a><a id="10949" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="10951" class="Symbol">:</a> <a id="10953" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="10957" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a> <a id="10959" class="Symbol">=</a> <a id="10961" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10970" href="L-Sharp.State.html#9597" class="Field">σ</a>
  <a id="10974" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="10976" class="Symbol">=</a> <a id="10978" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="10980" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a> <a id="10982" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>

  <a id="Proc-Step.σ₁"></a><a id="10989" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a> <a id="Proc-Step.σ₂"></a><a id="10992" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="10995" class="Symbol">:</a> <a id="10997" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11002" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="11006" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a> <a id="11009" class="Symbol">=</a> <a id="11011" href="Data.List.Base.html#8389" class="Function">L.take</a> <a id="11018" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="11020" href="L-Sharp.State.html#9597" class="Field">σ</a>
  <a id="11024" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="11027" class="Symbol">=</a> <a id="11029" href="Data.List.Base.html#8509" class="Function">L.drop</a> <a id="11036" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="11038" href="L-Sharp.State.html#9597" class="Field">σ</a>

  <a id="Proc-Step.word"></a><a id="11043" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a> <a id="Proc-Step.word₁"></a><a id="11048" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="11054" class="Symbol">:</a> <a id="11056" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="11061" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="11065" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a>  <a id="11071" class="Symbol">=</a> <a id="11073" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="11080" href="L-Sharp.State.html#9573" class="Field">b</a> <a id="11082" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11085" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="11087" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11089" href="L-Sharp.State.html#9597" class="Field">σ</a>
  <a id="11093" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="11099" class="Symbol">=</a> <a id="11101" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="11108" href="L-Sharp.State.html#9573" class="Field">b</a> <a id="11110" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11113" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="11115" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11117" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a>

  <a id="Proc-Step.q&#39;"></a><a id="11123" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="11126" class="Symbol">:</a> <a id="11128" href="L-Sharp.State.html#2340" class="Function">Basis</a>
  <a id="11136" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="11139" class="Symbol">=</a> <a id="11141" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="11147" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a>

  <a id="Proc-Step.η"></a><a id="11156" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a> <a id="11158" class="Symbol">:</a> <a id="11160" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="11166" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="11170" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a> <a id="11172" class="Symbol">=</a> <a id="11174" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="11180" href="L-Sharp.State.html#9858" class="Field">conflict</a>

  <a id="Proc-Step.w&#39;"></a><a id="11192" href="L-Sharp.ProcessCE.html#11192" class="Function">w&#39;</a> <a id="11195" class="Symbol">:</a> <a id="11197" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="11203" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="11207" href="L-Sharp.ProcessCE.html#11192" class="Function">w&#39;</a> <a id="11210" class="Symbol">=</a> <a id="11212" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="11215" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="11219" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a>

  <a id="11224" class="Comment">-- the output query of this step</a>
  <a id="Proc-Step.query"></a><a id="11259" href="L-Sharp.ProcessCE.html#11259" class="Function">query</a> <a id="11265" class="Symbol">:</a> <a id="11267" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="11273" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="11277" href="L-Sharp.ProcessCE.html#11259" class="Function">query</a> <a id="11283" class="Symbol">=</a> <a id="11285" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="11292" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="11295" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="11299" href="L-Sharp.ProcessCE.html#11192" class="Function">w&#39;</a>

  <a id="11305" class="Comment">-- σ = σ₁ ++ σ₂ and hence word = word₁ ++ σ₂</a>
  <a id="Proc-Step.σ-split"></a><a id="11352" href="L-Sharp.ProcessCE.html#11352" class="Function">σ-split</a> <a id="11360" class="Symbol">:</a> <a id="11362" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a> <a id="11365" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11368" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="11371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11373" href="L-Sharp.State.html#9597" class="Field">σ</a>
  <a id="11377" href="L-Sharp.ProcessCE.html#11352" class="Function">σ-split</a> <a id="11385" class="Symbol">=</a> <a id="11387" href="Data.List.Properties.html#42761" class="Function">L.take++drop≡id</a> <a id="11403" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="11405" href="L-Sharp.State.html#9597" class="Field">σ</a>

  <a id="Proc-Step.word-split"></a><a id="11410" href="L-Sharp.ProcessCE.html#11410" class="Function">word-split</a> <a id="11421" class="Symbol">:</a> <a id="11423" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="11429" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11432" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="11435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11437" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a>
  <a id="11444" href="L-Sharp.ProcessCE.html#11410" class="Function">word-split</a> <a id="11455" class="Symbol">=</a> <a id="11457" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="11463" class="Symbol">(</a><a id="11464" href="Data.List.Properties.html#5197" class="Function">L.++-assoc</a> <a id="11475" class="Symbol">(</a><a id="11476" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="11483" href="L-Sharp.State.html#9573" class="Field">b</a><a id="11484" class="Symbol">)</a> <a id="11486" class="Symbol">(</a><a id="11487" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="11489" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11491" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a><a id="11493" class="Symbol">)</a> <a id="11495" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="11497" class="Symbol">)</a>
                     <a id="11520" class="Symbol">(</a><a id="11521" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11526" class="Symbol">(λ</a> <a id="11529" href="L-Sharp.ProcessCE.html#11529" class="Bound">z</a> <a id="11531" class="Symbol">→</a> <a id="11533" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="11540" href="L-Sharp.State.html#9573" class="Field">b</a> <a id="11542" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="11545" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="11547" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11549" href="L-Sharp.ProcessCE.html#11529" class="Bound">z</a><a id="11550" class="Symbol">)</a> <a id="11552" href="L-Sharp.ProcessCE.html#11352" class="Function">σ-split</a><a id="11559" class="Symbol">)</a>

  <a id="Proc-Step.len-σ₁"></a><a id="11564" href="L-Sharp.ProcessCE.html#11564" class="Function">len-σ₁</a> <a id="11571" class="Symbol">:</a> <a id="11573" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="11582" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a> <a id="11585" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11587" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a>
  <a id="11591" href="L-Sharp.ProcessCE.html#11564" class="Function">len-σ₁</a> <a id="11598" class="Symbol">=</a> <a id="11600" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="11606" class="Symbol">(</a><a id="11607" href="Data.List.Properties.html#40210" class="Function">L.length-take</a> <a id="11621" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="11623" href="L-Sharp.State.html#9597" class="Field">σ</a><a id="11624" class="Symbol">)</a> <a id="11626" class="Symbol">(</a><a id="11627" href="Data.Nat.Properties.html#33124" class="Function">m≤n⇒m⊓n≡m</a> <a id="11637" class="Symbol">(</a><a id="11638" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="11646" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a><a id="11647" class="Symbol">))</a>

  <a id="Proc-Step.len-σ₂"></a><a id="11653" href="L-Sharp.ProcessCE.html#11653" class="Function">len-σ₂</a> <a id="11660" class="Symbol">:</a> <a id="11662" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="11671" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="11674" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11676" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="11680" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a>
  <a id="11684" href="L-Sharp.ProcessCE.html#11653" class="Function">len-σ₂</a> <a id="11691" class="Symbol">=</a> <a id="11693" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11701" class="Symbol">(</a><a id="11702" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="11714" class="Symbol">(</a><a id="11715" href="Data.List.Properties.html#42246" class="Function">L.length-drop</a> <a id="11729" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="11731" href="L-Sharp.State.html#9597" class="Field">σ</a><a id="11732" class="Symbol">))</a> <a id="11735" class="Symbol">(</a><a id="11736" href="L-Sharp.ProcessCE.html#5256" class="Function">d∸half≤suc-half</a> <a id="11752" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a><a id="11753" class="Symbol">)</a>

  <a id="Proc-Step.h≤m"></a><a id="11758" href="L-Sharp.ProcessCE.html#11758" class="Function">h≤m</a> <a id="11762" class="Symbol">:</a> <a id="11764" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="11766" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11768" href="L-Sharp.State.html#2302" class="Function">m</a>
  <a id="11772" href="L-Sharp.ProcessCE.html#11758" class="Function">h≤m</a> <a id="11776" class="Symbol">=</a> <a id="11778" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="11786" class="Symbol">(</a><a id="11787" href="Data.Nat.Properties.html#62818" class="Function">⌊n/2⌋≤n</a> <a id="11795" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a><a id="11796" class="Symbol">)</a> <a id="11798" href="L-Sharp.State.html#9833" class="Field">σ≤m</a>

  <a id="11805" class="Comment">-- processing the response of the output query</a>
  <a id="11854" class="Keyword">module</a> <a id="Proc-Step.Response"></a><a id="11861" href="L-Sharp.ProcessCE.html#11861" class="Module">Response</a> <a id="11870" class="Symbol">(</a><a id="11871" href="L-Sharp.ProcessCE.html#11871" class="Bound">op</a> <a id="11874" class="Symbol">:</a> <a id="11876" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a><a id="11877" class="Symbol">)</a> <a id="11879" class="Keyword">where</a>
      <a id="11891" class="Keyword">module</a> <a id="Proc-Step.Response.E"></a><a id="11898" href="L-Sharp.ProcessCE.html#11898" class="Module">E</a> <a id="11900" class="Symbol">=</a> <a id="11902" href="L-Sharp.Extend.html#3710" class="Module">Extend-Observations</a> <a id="11922" href="L-Sharp.State.html#9122" class="Field">semantic-state</a> <a id="11937" href="L-Sharp.ProcessCE.html#11259" class="Function">query</a> <a id="11943" href="L-Sharp.ProcessCE.html#11871" class="Bound">op</a> <a id="11946" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="11948" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

      <a id="Proc-Step.Response.hb₁"></a><a id="11962" href="L-Sharp.ProcessCE.html#11962" class="Function">hb₁</a> <a id="11966" class="Symbol">:</a> <a id="11968" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="11997" href="L-Sharp.State.html#9210" class="Field">ℋ</a>
      <a id="12005" href="L-Sharp.ProcessCE.html#11962" class="Function">hb₁</a> <a id="12009" class="Symbol">=</a> <a id="12011" href="L-Sharp.State.html#9241" class="Field">ℋ-contains-basis</a>

      <a id="Proc-Step.Response.hid₁"></a><a id="12035" href="L-Sharp.ProcessCE.html#12035" class="Function">hid₁</a> <a id="12040" class="Symbol">:</a> <a id="12042" class="Symbol">∀</a> <a id="12044" href="L-Sharp.ProcessCE.html#12044" class="Bound">b&#39;</a> <a id="12047" href="L-Sharp.ProcessCE.html#12047" class="Bound">i&#39;</a> <a id="12050" href="L-Sharp.ProcessCE.html#12050" class="Bound">c</a> <a id="12052" class="Symbol">→</a> <a id="12054" href="L-Sharp.ProcessCE.html#12050" class="Bound">c</a> <a id="12056" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="12058" href="L-Sharp.State.html#3189" class="Function">Semantic-State.δ</a> <a id="12075" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="12081" href="L-Sharp.ProcessCE.html#12044" class="Bound">b&#39;</a> <a id="12084" href="L-Sharp.ProcessCE.html#12047" class="Bound">i&#39;</a> <a id="12087" class="Symbol">→</a> <a id="12089" href="L-Sharp.ProcessCE.html#12050" class="Bound">c</a> <a id="12091" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12093" href="Mealy.html#1263" class="Function">ℋ.δ</a> <a id="12097" href="L-Sharp.ProcessCE.html#12044" class="Bound">b&#39;</a> <a id="12100" href="L-Sharp.ProcessCE.html#12047" class="Bound">i&#39;</a>
      <a id="12109" href="L-Sharp.ProcessCE.html#12035" class="Function">hid₁</a> <a id="12114" href="L-Sharp.ProcessCE.html#12114" class="Bound">b&#39;</a> <a id="12117" href="L-Sharp.ProcessCE.html#12117" class="Bound">i&#39;</a> <a id="12120" href="L-Sharp.ProcessCE.html#12120" class="Bound">c</a> <a id="12122" href="L-Sharp.ProcessCE.html#12122" class="Bound">c∈</a> <a id="12125" class="Symbol">=</a> <a id="12127" href="L-Sharp.State.html#9335" class="Field">ℋ-identifies</a> <a id="12140" href="L-Sharp.ProcessCE.html#12114" class="Bound">b&#39;</a> <a id="12143" href="L-Sharp.ProcessCE.html#12117" class="Bound">i&#39;</a> <a id="12146" href="L-Sharp.ProcessCE.html#12120" class="Bound">c</a> <a id="12148" class="Symbol">(</a><a id="12149" href="L-Sharp.Extend.html#6077" class="Function">E.δ-⊆</a> <a id="12155" href="L-Sharp.ProcessCE.html#12114" class="Bound">b&#39;</a> <a id="12158" href="L-Sharp.ProcessCE.html#12117" class="Bound">i&#39;</a> <a id="12161" href="L-Sharp.ProcessCE.html#12120" class="Bound">c</a> <a id="12163" href="L-Sharp.ProcessCE.html#12122" class="Bound">c∈</a><a id="12165" class="Symbol">)</a>

      <a id="Proc-Step.Response.1≤d"></a><a id="12174" href="L-Sharp.ProcessCE.html#12174" class="Function">1≤d</a> <a id="12178" class="Symbol">:</a> <a id="12180" class="Number">1</a> <a id="12182" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12184" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a>
      <a id="12192" href="L-Sharp.ProcessCE.html#12174" class="Function">1≤d</a> <a id="12196" class="Symbol">=</a> <a id="12198" href="L-Sharp.State.html#9612" class="Field">σ-nonempty</a>

      <a id="Proc-Step.Response.rest-len₁"></a><a id="12216" href="L-Sharp.ProcessCE.html#12216" class="Function">rest-len₁</a> <a id="12226" class="Symbol">:</a> <a id="12228" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12237" class="Symbol">(</a><a id="12238" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="12240" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12242" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a><a id="12244" class="Symbol">)</a> <a id="12246" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12248" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12252" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a>
      <a id="12260" href="L-Sharp.ProcessCE.html#12216" class="Function">rest-len₁</a> <a id="12270" class="Symbol">=</a> <a id="12272" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="12276" class="Symbol">(</a><a id="12277" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="12289" href="L-Sharp.ProcessCE.html#11564" class="Function">len-σ₁</a><a id="12295" class="Symbol">)</a>

      <a id="Proc-Step.Response.intime₁"></a><a id="12304" href="L-Sharp.ProcessCE.html#12304" class="Function">intime₁</a> <a id="12312" class="Symbol">:</a> <a id="12314" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12323" class="Symbol">(</a><a id="12324" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="12352" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="12357" class="Symbol">)</a> <a id="12359" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12361" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12367" class="Symbol">(</a><a id="12368" class="Number">2</a> <a id="12370" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12372" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a><a id="12373" class="Symbol">)</a> <a id="12375" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
              <a id="12391" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12393" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="12414" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="12420" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12422" class="Symbol">(</a><a id="12423" class="Number">1</a> <a id="12425" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12427" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12433" class="Symbol">(</a><a id="12434" class="Number">2</a> <a id="12436" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12438" href="L-Sharp.State.html#2302" class="Function">m</a><a id="12439" class="Symbol">)</a> <a id="12441" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="12442" class="Symbol">)</a>
      <a id="12450" href="L-Sharp.ProcessCE.html#12304" class="Function">intime₁</a> <a id="12458" class="Symbol">=</a> <a id="12460" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="12474" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12483" class="Symbol">(</a><a id="12484" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="12512" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="12517" class="Symbol">)</a> <a id="12519" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12521" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12527" class="Symbol">(</a><a id="12528" class="Number">2</a> <a id="12530" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12532" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a><a id="12533" class="Symbol">)</a> <a id="12535" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
          <a id="12547" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="12550" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="12555" class="Symbol">(</a><a id="12556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="12559" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12565" class="Symbol">(</a><a id="12566" class="Number">2</a> <a id="12568" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12570" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a><a id="12571" class="Symbol">)</a> <a id="12573" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="12574" class="Symbol">)</a> <a id="12576" href="L-Sharp.Extend.html#5074" class="Function">E.obs-len</a> <a id="12586" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="12596" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12600" class="Symbol">(</a><a id="12601" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12610" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="12622" class="Symbol">)</a> <a id="12624" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12626" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12632" class="Symbol">(</a><a id="12633" class="Number">2</a> <a id="12635" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12637" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a><a id="12638" class="Symbol">)</a> <a id="12640" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
          <a id="12652" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="12655" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="12661" class="Symbol">(</a><a id="12662" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12671" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="12683" class="Symbol">)</a> <a id="12685" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12691" class="Symbol">(</a><a id="12692" class="Number">2</a> <a id="12694" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12696" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a><a id="12697" class="Symbol">)</a> <a id="12699" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="12701" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
        <a id="12711" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12720" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="12733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12735" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="12739" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12745" class="Symbol">(</a><a id="12746" class="Number">2</a> <a id="12748" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12750" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a><a id="12751" class="Symbol">)</a> <a id="12753" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
          <a id="12765" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="12768" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="12778" class="Symbol">(</a><a id="12779" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12788" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="12800" class="Symbol">)</a> <a id="12802" class="Symbol">(</a><a id="12803" href="L-Sharp.ProcessCE.html#4365" class="Function">log-halve</a> <a id="12813" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a> <a id="12815" href="L-Sharp.ProcessCE.html#12174" class="Function">1≤d</a><a id="12818" class="Symbol">)</a> <a id="12820" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="12830" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="12839" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="12852" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12854" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12860" class="Symbol">(</a><a id="12861" class="Number">2</a> <a id="12863" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12865" href="L-Sharp.ProcessCE.html#10947" class="Function">d</a><a id="12866" class="Symbol">)</a> <a id="12868" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
          <a id="12880" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="12883" href="L-Sharp.State.html#10280" class="Field">in-time-proc</a> <a id="12896" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="12906" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="12912" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12914" class="Symbol">(</a><a id="12915" class="Number">1</a> <a id="12917" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="12919" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="12925" class="Symbol">(</a><a id="12926" class="Number">2</a> <a id="12928" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="12930" href="L-Sharp.State.html#2302" class="Function">m</a><a id="12931" class="Symbol">)</a> <a id="12933" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="12934" class="Symbol">)</a>
          <a id="12946" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="12949" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="12959" class="Symbol">_</a> <a id="12961" href="L-Sharp.Extend.html#8739" class="Function">E.ticks-mono-ext</a> <a id="12978" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="12988" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="13009" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="13015" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13017" class="Symbol">(</a><a id="13018" class="Number">1</a> <a id="13020" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13022" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="13028" class="Symbol">(</a><a id="13029" class="Number">2</a> <a id="13031" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13033" href="L-Sharp.State.html#2302" class="Function">m</a><a id="13034" class="Symbol">)</a> <a id="13036" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="13037" class="Symbol">)</a> <a id="13039" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="13049" class="Keyword">where</a> <a id="13055" class="Keyword">open</a> <a id="13060" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

      <a id="13079" class="Comment">-- in the similar case, the conflict transfers to  access q&#39; · σ₂</a>
      <a id="Proc-Step.Response.conflict₂"></a><a id="13151" href="L-Sharp.ProcessCE.html#13151" class="Function">conflict₂</a> <a id="13161" class="Symbol">:</a> <a id="13163" href="L-Sharp.Observations.html#4434" class="Function Operator">Observations._∼_</a> <a id="13180" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="13185" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="13191" class="Symbol">(</a><a id="13192" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="13199" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="13201" class="Symbol">)</a>
                <a id="13219" class="Symbol">→</a> <a id="13221" href="L-Sharp.Observations.html#3721" class="Function Operator">Observations._#_</a> <a id="13238" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="13243" class="Symbol">(</a><a id="13244" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="13251" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="13254" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13257" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="13259" class="Symbol">)</a>
                    <a id="13281" class="Symbol">(</a><a id="13282" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="13289" class="Symbol">(</a><a id="13290" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="13296" class="Symbol">(</a><a id="13297" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="13304" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="13307" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="13310" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="13312" class="Symbol">)))</a>
      <a id="13322" href="L-Sharp.ProcessCE.html#13151" class="Function">conflict₂</a> <a id="13332" href="L-Sharp.ProcessCE.html#13332" class="Bound">sim</a> <a id="13336" class="Symbol">=</a> <a id="13338" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a> <a id="13340" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13342" href="L-Sharp.ProcessCE.html#14330" class="Function">o₃</a> <a id="13345" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13347" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a> <a id="13350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13352" href="L-Sharp.ProcessCE.html#15390" class="Function">eq₃&#39;</a> <a id="13357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13359" href="L-Sharp.ProcessCE.html#15585" class="Function">eq₂&#39;&#39;</a> <a id="13365" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                      <a id="13389" class="Symbol">(λ</a> <a id="13392" href="L-Sharp.ProcessCE.html#13392" class="Bound">o₃≡o₂</a> <a id="13398" class="Symbol">→</a> <a id="13400" href="L-Sharp.ProcessCE.html#13770" class="Function">o₁≢o₂</a> <a id="13406" class="Symbol">(</a><a id="13407" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="13413" href="L-Sharp.ProcessCE.html#14649" class="Function">o₁≡o₃</a> <a id="13419" href="L-Sharp.ProcessCE.html#13392" class="Bound">o₃≡o₂</a><a id="13424" class="Symbol">))</a>
        <a id="13435" class="Keyword">where</a>
          <a id="13451" href="L-Sharp.ProcessCE.html#13451" class="Function">o₁</a> <a id="13454" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a> <a id="13457" class="Symbol">:</a> <a id="13459" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a>
          <a id="13471" href="L-Sharp.ProcessCE.html#13451" class="Function">o₁</a> <a id="13474" class="Symbol">=</a> <a id="13476" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13482" class="Symbol">(</a><a id="13483" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13489" href="L-Sharp.State.html#9858" class="Field">conflict</a><a id="13497" class="Symbol">)</a>
          <a id="13509" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a> <a id="13512" class="Symbol">=</a> <a id="13514" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13520" class="Symbol">(</a><a id="13521" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13527" class="Symbol">(</a><a id="13528" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13534" href="L-Sharp.State.html#9858" class="Field">conflict</a><a id="13542" class="Symbol">))</a>
          <a id="13555" href="L-Sharp.ProcessCE.html#13555" class="Function">eq₁</a> <a id="13559" class="Symbol">:</a> <a id="13561" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="13563" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a> <a id="13568" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="13572" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a> <a id="13574" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="13576" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13578" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13583" href="L-Sharp.ProcessCE.html#13451" class="Function">o₁</a>
          <a id="13596" href="L-Sharp.ProcessCE.html#13555" class="Function">eq₁</a> <a id="13600" class="Symbol">=</a> <a id="13602" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13608" class="Symbol">(</a><a id="13609" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13622" class="Symbol">(</a><a id="13623" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13629" href="L-Sharp.State.html#9858" class="Field">conflict</a><a id="13637" class="Symbol">)))</a>
          <a id="13651" href="L-Sharp.ProcessCE.html#13651" class="Function">eq₂</a> <a id="13655" class="Symbol">:</a> <a id="13657" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="13659" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="13666" class="Symbol">(</a><a id="13667" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="13673" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a><a id="13677" class="Symbol">)</a> <a id="13679" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="13683" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a> <a id="13685" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a> <a id="13687" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13689" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13694" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a>
          <a id="13707" href="L-Sharp.ProcessCE.html#13651" class="Function">eq₂</a> <a id="13711" class="Symbol">=</a> <a id="13713" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13719" class="Symbol">(</a><a id="13720" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13726" class="Symbol">(</a><a id="13727" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13733" class="Symbol">(</a><a id="13734" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13740" class="Symbol">(</a><a id="13741" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13747" href="L-Sharp.State.html#9858" class="Field">conflict</a><a id="13755" class="Symbol">))))</a>
          <a id="13770" href="L-Sharp.ProcessCE.html#13770" class="Function">o₁≢o₂</a> <a id="13776" class="Symbol">:</a> <a id="13778" href="L-Sharp.ProcessCE.html#13451" class="Function">o₁</a> <a id="13781" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="13783" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a>
          <a id="13796" href="L-Sharp.ProcessCE.html#13770" class="Function">o₁≢o₂</a> <a id="13802" class="Symbol">=</a> <a id="13804" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13810" class="Symbol">(</a><a id="13811" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13817" class="Symbol">(</a><a id="13818" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13824" class="Symbol">(</a><a id="13825" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13831" class="Symbol">(</a><a id="13832" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13838" href="L-Sharp.State.html#9858" class="Field">conflict</a><a id="13846" class="Symbol">))))</a>

          <a id="13862" class="Comment">-- outputs of the conflict witness survive the extension</a>
          <a id="13929" href="L-Sharp.ProcessCE.html#13929" class="Function">eq₁&#39;</a> <a id="13934" class="Symbol">:</a> <a id="13936" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="13953" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="13958" class="Symbol">(</a><a id="13959" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a> <a id="13964" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="13968" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="13969" class="Symbol">)</a> <a id="13971" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13973" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="13978" href="L-Sharp.ProcessCE.html#13451" class="Function">o₁</a>
          <a id="13991" href="L-Sharp.ProcessCE.html#13929" class="Function">eq₁&#39;</a> <a id="13996" class="Symbol">=</a> <a id="13998" href="L-Sharp.Extend.html#4580" class="Function">E.⟦⟧-ext</a> <a id="14007" class="Symbol">(</a><a id="14008" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a> <a id="14013" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="14017" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="14018" class="Symbol">)</a> <a id="14020" href="L-Sharp.ProcessCE.html#13555" class="Function">eq₁</a>
          <a id="14034" href="L-Sharp.ProcessCE.html#14034" class="Function">eq₂&#39;</a> <a id="14039" class="Symbol">:</a> <a id="14041" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="14058" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="14063" class="Symbol">(</a><a id="14064" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="14071" class="Symbol">(</a><a id="14072" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="14078" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a><a id="14082" class="Symbol">)</a> <a id="14084" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="14088" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="14089" class="Symbol">)</a> <a id="14091" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14093" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="14098" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a>
          <a id="14111" href="L-Sharp.ProcessCE.html#14034" class="Function">eq₂&#39;</a> <a id="14116" class="Symbol">=</a> <a id="14118" href="L-Sharp.Extend.html#4580" class="Function">E.⟦⟧-ext</a> <a id="14127" class="Symbol">(</a><a id="14128" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="14135" class="Symbol">(</a><a id="14136" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="14142" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a><a id="14146" class="Symbol">)</a> <a id="14148" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="14152" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="14153" class="Symbol">)</a> <a id="14155" href="L-Sharp.ProcessCE.html#13651" class="Function">eq₂</a>

          <a id="14170" class="Comment">-- the queried word has an output o₃ ...</a>
          <a id="14221" href="L-Sharp.ProcessCE.html#14221" class="Function">o₃eq</a> <a id="14226" class="Symbol">:</a> <a id="14228" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="14231" href="L-Sharp.ProcessCE.html#14231" class="Bound">o₃</a> <a id="14234" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="14236" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="14253" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="14258" href="L-Sharp.ProcessCE.html#11259" class="Function">query</a> <a id="14264" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14266" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="14271" href="L-Sharp.ProcessCE.html#14231" class="Bound">o₃</a>
          <a id="14284" href="L-Sharp.ProcessCE.html#14221" class="Function">o₃eq</a> <a id="14289" class="Symbol">=</a> <a id="14291" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="14305" href="L-Sharp.Extend.html#4933" class="Function">E.⟦w⁺⟧-defined</a>
          <a id="14330" href="L-Sharp.ProcessCE.html#14330" class="Function">o₃</a> <a id="14333" class="Symbol">:</a> <a id="14335" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a>
          <a id="14347" href="L-Sharp.ProcessCE.html#14330" class="Function">o₃</a> <a id="14350" class="Symbol">=</a> <a id="14352" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="14358" href="L-Sharp.ProcessCE.html#14221" class="Function">o₃eq</a>

          <a id="14374" class="Comment">-- ... and  word₁ ++ w&#39;  is the old conflict word</a>
          <a id="14434" href="L-Sharp.ProcessCE.html#14434" class="Function">words-eq</a> <a id="14443" class="Symbol">:</a> <a id="14445" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="14451" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="14455" href="L-Sharp.ProcessCE.html#11192" class="Function">w&#39;</a> <a id="14458" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14460" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a> <a id="14465" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="14469" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a>
          <a id="14481" href="L-Sharp.ProcessCE.html#14434" class="Function">words-eq</a> <a id="14490" class="Symbol">=</a> <a id="14492" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14498" class="Symbol">(</a><a id="14499" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="14503" class="Symbol">(</a><a id="14504" href="L-Sharp.ProcessCE.html#3193" class="Function">++⁺-assoc</a> <a id="14514" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="14520" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="14523" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="14524" class="Symbol">))</a>
                           <a id="14554" class="Symbol">(</a><a id="14555" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14560" class="Symbol">(</a><a id="14561" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺</a> <a id="14566" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="14567" class="Symbol">)</a> <a id="14569" href="L-Sharp.ProcessCE.html#11410" class="Function">word-split</a><a id="14579" class="Symbol">)</a>

          <a id="14592" class="Comment">-- σ₁ not leading to a conflict forces o₁ ≡ o₃</a>
          <a id="14649" href="L-Sharp.ProcessCE.html#14649" class="Function">o₁≡o₃</a> <a id="14655" class="Symbol">:</a> <a id="14657" href="L-Sharp.ProcessCE.html#13451" class="Function">o₁</a> <a id="14660" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14662" href="L-Sharp.ProcessCE.html#14330" class="Function">o₃</a>
          <a id="14675" href="L-Sharp.ProcessCE.html#14649" class="Function">o₁≡o₃</a> <a id="14681" class="Symbol">=</a> <a id="14683" href="Data.Maybe.Relation.Binary.Connected.html#1385" class="Function">MaybeC.drop-just</a> <a id="14700" class="Symbol">(</a><a id="14701" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="14708" class="Symbol">(</a><a id="14709" href="Data.Maybe.Relation.Binary.Connected.html#995" class="Datatype">MaybeC.Connected</a> <a id="14726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="14729" class="Symbol">)</a>
                    <a id="14751" class="Symbol">(</a><a id="14752" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14758" class="Symbol">(</a><a id="14759" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14764" class="Symbol">(</a><a id="14765" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="14782" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a><a id="14786" class="Symbol">)</a> <a id="14788" href="L-Sharp.ProcessCE.html#14434" class="Function">words-eq</a><a id="14796" class="Symbol">)</a> <a id="14798" href="L-Sharp.ProcessCE.html#13929" class="Function">eq₁&#39;</a><a id="14802" class="Symbol">)</a>
                    <a id="14824" class="Symbol">(</a><a id="14825" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14831" href="L-Sharp.ProcessCE.html#14221" class="Function">o₃eq</a><a id="14835" class="Symbol">)</a>
                    <a id="14857" class="Symbol">(</a><a id="14858" href="L-Sharp.ProcessCE.html#13332" class="Bound">sim</a> <a id="14862" href="L-Sharp.ProcessCE.html#11192" class="Function">w&#39;</a><a id="14864" class="Symbol">))</a>

          <a id="14878" class="Comment">-- the hypothesis sends word₂ to the same state as word</a>
          <a id="14944" href="L-Sharp.ProcessCE.html#14944" class="Function">img-eq</a> <a id="14951" class="Symbol">:</a> <a id="14953" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="14959" class="Symbol">(</a><a id="14960" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="14967" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="14970" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="14973" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="14975" class="Symbol">)</a> <a id="14977" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14979" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="14985" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a>
          <a id="15000" href="L-Sharp.ProcessCE.html#14944" class="Function">img-eq</a> <a id="15007" class="Symbol">=</a> <a id="15009" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
            <a id="15027" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="15033" class="Symbol">(</a><a id="15034" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15041" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="15044" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15047" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="15049" class="Symbol">)</a>     <a id="15055" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15058" href="Mealy.html#1449" class="Function">ℋ.δ*-++</a> <a id="15066" class="Symbol">(</a><a id="15067" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15074" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="15076" class="Symbol">)</a> <a id="15078" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="15081" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
            <a id="15095" href="Mealy.html#1382" class="Function">ℋ.δ*</a> <a id="15100" class="Symbol">(</a><a id="15101" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="15107" class="Symbol">(</a><a id="15108" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15115" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="15117" class="Symbol">))</a> <a id="15120" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="15123" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15126" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15131" class="Symbol">(λ</a> <a id="15134" href="L-Sharp.ProcessCE.html#15134" class="Bound">z</a> <a id="15136" class="Symbol">→</a> <a id="15138" href="Mealy.html#1382" class="Function">ℋ.δ*</a> <a id="15143" href="L-Sharp.ProcessCE.html#15134" class="Bound">z</a> <a id="15145" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="15147" class="Symbol">)</a> <a id="15149" class="Symbol">(</a><a id="15150" href="L-Sharp.State.html#9241" class="Field">ℋ-contains-basis</a> <a id="15167" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="15169" class="Symbol">)</a> <a id="15171" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
            <a id="15185" href="Mealy.html#1382" class="Function">ℋ.δ*</a> <a id="15190" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="15193" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a>                  <a id="15213" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="15216" href="Mealy.html#1449" class="Function">ℋ.δ*-++</a> <a id="15224" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="15230" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="15233" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
            <a id="15247" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="15253" class="Symbol">(</a><a id="15254" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="15260" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15263" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="15265" class="Symbol">)</a>         <a id="15275" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="15278" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15283" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="15289" href="L-Sharp.ProcessCE.html#11410" class="Function">word-split</a> <a id="15300" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
            <a id="15314" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="15320" href="L-Sharp.ProcessCE.html#11043" class="Function">word</a>                  <a id="15342" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
            <a id="15356" class="Keyword">where</a> <a id="15362" class="Keyword">open</a> <a id="15367" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

          <a id="15390" href="L-Sharp.ProcessCE.html#15390" class="Function">eq₃&#39;</a> <a id="15395" class="Symbol">:</a> <a id="15397" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="15414" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="15419" class="Symbol">((</a><a id="15421" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15428" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="15431" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15434" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="15436" class="Symbol">)</a> <a id="15438" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="15442" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="15443" class="Symbol">)</a> <a id="15445" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15447" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="15452" href="L-Sharp.ProcessCE.html#14330" class="Function">o₃</a>
          <a id="15465" href="L-Sharp.ProcessCE.html#15390" class="Function">eq₃&#39;</a> <a id="15470" class="Symbol">=</a> <a id="15472" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="15478" class="Symbol">(</a><a id="15479" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="15484" class="Symbol">(</a><a id="15485" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="15502" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a><a id="15506" class="Symbol">)</a> <a id="15508" class="Symbol">(</a><a id="15509" href="L-Sharp.ProcessCE.html#3193" class="Function">++⁺-assoc</a> <a id="15519" class="Symbol">(</a><a id="15520" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15527" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="15529" class="Symbol">)</a> <a id="15531" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a> <a id="15534" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="15535" class="Symbol">))</a>
                       <a id="15561" class="Symbol">(</a><a id="15562" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="15568" href="L-Sharp.ProcessCE.html#14221" class="Function">o₃eq</a><a id="15572" class="Symbol">)</a>

          <a id="15585" href="L-Sharp.ProcessCE.html#15585" class="Function">eq₂&#39;&#39;</a> <a id="15591" class="Symbol">:</a> <a id="15593" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="15610" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="15615" class="Symbol">(</a><a id="15616" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15623" class="Symbol">(</a><a id="15624" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="15630" class="Symbol">(</a><a id="15631" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15638" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a> <a id="15641" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="15644" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a><a id="15646" class="Symbol">))</a> <a id="15649" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="15653" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="15654" class="Symbol">)</a>
                <a id="15672" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15674" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="15679" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a>
          <a id="15692" href="L-Sharp.ProcessCE.html#15585" class="Function">eq₂&#39;&#39;</a> <a id="15698" class="Symbol">=</a> <a id="15700" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="15706" class="Symbol">(λ</a> <a id="15709" href="L-Sharp.ProcessCE.html#15709" class="Bound">z</a> <a id="15711" class="Symbol">→</a> <a id="15713" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="15730" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="15735" class="Symbol">(</a><a id="15736" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15743" href="L-Sharp.ProcessCE.html#15709" class="Bound">z</a> <a id="15745" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="15749" href="L-Sharp.ProcessCE.html#11156" class="Function">η</a><a id="15750" class="Symbol">)</a> <a id="15752" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15754" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="15759" href="L-Sharp.ProcessCE.html#13454" class="Function">o₂</a><a id="15761" class="Symbol">)</a>
                        <a id="15787" class="Symbol">(</a><a id="15788" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="15792" href="L-Sharp.ProcessCE.html#14944" class="Function">img-eq</a><a id="15798" class="Symbol">)</a> <a id="15800" href="L-Sharp.ProcessCE.html#14034" class="Function">eq₂&#39;</a>

      <a id="15812" class="Comment">-- did σ₁ lead to a conflict?</a>
      <a id="Proc-Step.Response.ap-or-sim"></a><a id="15848" href="L-Sharp.ProcessCE.html#15848" class="Function">ap-or-sim</a> <a id="15858" class="Symbol">:</a> <a id="15860" class="Symbol">(</a><a id="15861" href="L-Sharp.Observations.html#3721" class="Function Operator">Observations._#_</a> <a id="15878" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="15883" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="15889" class="Symbol">(</a><a id="15890" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15897" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="15899" class="Symbol">))</a>
                <a id="15918" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="15920" class="Symbol">(</a><a id="15921" href="L-Sharp.Observations.html#4434" class="Function Operator">Observations._∼_</a> <a id="15938" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="15943" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="15949" class="Symbol">(</a><a id="15950" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="15957" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="15959" class="Symbol">))</a>
      <a id="15968" href="L-Sharp.ProcessCE.html#15848" class="Function">ap-or-sim</a> <a id="15978" class="Symbol">=</a> <a id="15980" href="L-Sharp.Observations.html#4786" class="Function Operator">E.S₁._#?_</a> <a id="15990" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="15996" class="Symbol">(</a><a id="15997" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16004" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="16006" class="Symbol">)</a>

      <a id="Proc-Step.Response.on-apart"></a><a id="16015" href="L-Sharp.ProcessCE.html#16015" class="Function">on-apart</a> <a id="16024" class="Symbol">:</a> <a id="16026" href="L-Sharp.Observations.html#3721" class="Function Operator">Observations._#_</a> <a id="16043" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="16048" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="16054" class="Symbol">(</a><a id="16055" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16062" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="16064" class="Symbol">)</a> <a id="16066" class="Symbol">→</a> <a id="16068" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
      <a id="16083" href="L-Sharp.ProcessCE.html#16015" class="Function">on-apart</a> <a id="16092" href="L-Sharp.ProcessCE.html#16092" class="Bound">ap</a> <a id="16095" class="Symbol">=</a> <a id="16097" href="L-Sharp.ProcessCE.html#8275" class="Function">Resolve.resolve</a> <a id="16113" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="16119" href="L-Sharp.State.html#9210" class="Field">ℋ</a> <a id="16121" href="L-Sharp.ProcessCE.html#11962" class="Function">hb₁</a> <a id="16125" href="L-Sharp.ProcessCE.html#12035" class="Function">hid₁</a>
                      <a id="16152" class="Symbol">(</a><a id="16153" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16160" href="L-Sharp.State.html#9573" class="Field">b</a><a id="16161" class="Symbol">)</a> <a id="16163" class="Symbol">(</a><a id="16164" href="Finite.html#5139" class="Field">Element.contained</a> <a id="16182" href="L-Sharp.State.html#9573" class="Field">b</a><a id="16183" class="Symbol">)</a> <a id="16185" class="Symbol">(</a><a id="16186" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="16188" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16190" href="L-Sharp.ProcessCE.html#10989" class="Function">σ₁</a><a id="16192" class="Symbol">)</a>
                      <a id="16216" href="L-Sharp.ProcessCE.html#16092" class="Bound">ap</a> <a id="16219" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="16221" href="L-Sharp.ProcessCE.html#12216" class="Function">rest-len₁</a> <a id="16231" href="L-Sharp.ProcessCE.html#11758" class="Function">h≤m</a> <a id="16235" href="L-Sharp.ProcessCE.html#12304" class="Function">intime₁</a>

      <a id="Proc-Step.Response.on-sim"></a><a id="16250" href="L-Sharp.ProcessCE.html#16250" class="Function">on-sim</a> <a id="16257" class="Symbol">:</a> <a id="16259" href="L-Sharp.Observations.html#4434" class="Function Operator">Observations._∼_</a> <a id="16276" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="16281" href="L-Sharp.ProcessCE.html#11048" class="Function">word₁</a> <a id="16287" class="Symbol">(</a><a id="16288" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16295" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="16297" class="Symbol">)</a> <a id="16299" class="Symbol">→</a> <a id="16301" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
      <a id="16316" href="L-Sharp.ProcessCE.html#16250" class="Function">on-sim</a> <a id="16323" href="L-Sharp.ProcessCE.html#16323" class="Bound">sim</a> <a id="16327" class="Symbol">=</a> <a id="16329" href="L-Sharp.ProcessCE.html#8275" class="Function">Resolve.resolve</a> <a id="16345" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="16351" href="L-Sharp.State.html#9210" class="Field">ℋ</a> <a id="16353" href="L-Sharp.ProcessCE.html#11962" class="Function">hb₁</a> <a id="16357" href="L-Sharp.ProcessCE.html#12035" class="Function">hid₁</a>
                     <a id="16383" class="Symbol">(</a><a id="16384" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16391" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="16393" class="Symbol">)</a> <a id="16395" class="Symbol">(</a><a id="16396" href="Finite.html#5139" class="Field">Element.contained</a> <a id="16414" href="L-Sharp.ProcessCE.html#11123" class="Function">q&#39;</a><a id="16416" class="Symbol">)</a> <a id="16418" href="L-Sharp.ProcessCE.html#10992" class="Function">σ₂</a>
                     <a id="16442" class="Symbol">(</a><a id="16443" href="L-Sharp.ProcessCE.html#13151" class="Function">conflict₂</a> <a id="16453" href="L-Sharp.ProcessCE.html#16323" class="Bound">sim</a><a id="16456" class="Symbol">)</a> <a id="16458" href="L-Sharp.ProcessCE.html#10949" class="Function">h</a> <a id="16460" href="L-Sharp.ProcessCE.html#11653" class="Function">len-σ₂</a> <a id="16467" href="L-Sharp.ProcessCE.html#11758" class="Function">h≤m</a> <a id="16471" href="L-Sharp.ProcessCE.html#12304" class="Function">intime₁</a>

      <a id="Proc-Step.Response.result"></a><a id="16486" href="L-Sharp.ProcessCE.html#16486" class="Function">result</a> <a id="16493" class="Symbol">:</a> <a id="16495" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
      <a id="16510" href="L-Sharp.ProcessCE.html#16486" class="Function">result</a> <a id="16517" class="Symbol">=</a> <a id="16519" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="16524" href="L-Sharp.ProcessCE.html#15848" class="Function">ap-or-sim</a> <a id="16534" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="16537" class="Symbol">λ</a>
        <a id="16547" class="Symbol">{</a> <a id="16549" class="Symbol">(</a><a id="16550" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16555" href="L-Sharp.ProcessCE.html#16555" class="Bound">ap</a><a id="16557" class="Symbol">)</a>  <a id="16560" class="Symbol">→</a> <a id="16562" href="L-Sharp.ProcessCE.html#16015" class="Function">on-apart</a> <a id="16571" href="L-Sharp.ProcessCE.html#16555" class="Bound">ap</a>
        <a id="16582" class="Symbol">;</a> <a id="16584" class="Symbol">(</a><a id="16585" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16590" href="L-Sharp.ProcessCE.html#16590" class="Bound">sim</a><a id="16593" class="Symbol">)</a> <a id="16595" class="Symbol">→</a> <a id="16597" href="L-Sharp.ProcessCE.html#16250" class="Function">on-sim</a> <a id="16604" href="L-Sharp.ProcessCE.html#16590" class="Bound">sim</a>
        <a id="16616" class="Symbol">}</a>

  <a id="Proc-Step.next"></a><a id="16621" href="L-Sharp.ProcessCE.html#16621" class="Function">next</a> <a id="16626" class="Symbol">:</a> <a id="16628" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="16630" class="Symbol">→</a> <a id="16632" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="16643" href="L-Sharp.ProcessCE.html#16621" class="Function">next</a> <a id="16648" href="L-Sharp.ProcessCE.html#16648" class="Bound">op</a> <a id="16651" class="Symbol">=</a> <a id="16653" href="L-Sharp.ProcessCE.html#16486" class="Function">Response.result</a> <a id="16669" href="L-Sharp.ProcessCE.html#16648" class="Bound">op</a>

<a id="16673" class="Comment">------------------------------------------------------------------------</a>
<a id="16746" class="Comment">-- processing a fresh counterexample (entry into Algorithm 3)</a>
<a id="16808" class="Comment">--</a>
<a id="16811" class="Comment">-- The counterexample ρ = α · j refutes the hypothesis on the *last*</a>
<a id="16880" class="Comment">-- output.  After the output query for ρ, the observations record an</a>
<a id="16949" class="Comment">-- output o₃ for ρ; the hypothesis&#39; output for the last transition of ρ</a>
<a id="17021" class="Comment">-- is recorded for the frontier word  access (δ_H(α)) · j  (ℋ-out-tree).</a>
<a id="17094" class="Comment">-- If the two differ, α leads to a conflict (witnessed by j) and the</a>
<a id="17163" class="Comment">-- binary search starts; otherwise the teacher&#39;s counterexample was</a>
<a id="17231" class="Comment">-- impossible (Stuck).</a>

<a id="17255" class="Keyword">module</a> <a id="AddCE-Step"></a><a id="17262" href="L-Sharp.ProcessCE.html#17262" class="Module">AddCE-Step</a> <a id="17273" class="Symbol">(</a><a id="17274" href="L-Sharp.ProcessCE.html#17274" class="Bound">ce</a> <a id="17277" class="Symbol">:</a> <a id="17279" href="L-Sharp.State.html#7860" class="Record">CE-State</a><a id="17287" class="Symbol">)</a> <a id="17289" class="Keyword">where</a>
  <a id="17297" class="Keyword">open</a> <a id="17302" href="L-Sharp.State.html#7860" class="Module">CE-State</a> <a id="17311" href="L-Sharp.ProcessCE.html#17274" class="Bound">ce</a>

  <a id="AddCE-Step.query"></a><a id="17317" href="L-Sharp.ProcessCE.html#17317" class="Function">query</a> <a id="17323" class="Symbol">:</a> <a id="17325" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="17331" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="17335" href="L-Sharp.ProcessCE.html#17317" class="Function">query</a> <a id="17341" class="Symbol">=</a> <a id="17343" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>

  <a id="17349" class="Comment">-- snoc-decomposition  ρ = α · j  of the counterexample</a>
  <a id="AddCE-Step.αj"></a><a id="17407" href="L-Sharp.ProcessCE.html#17407" class="Function">αj</a> <a id="17410" class="Symbol">:</a> <a id="17412" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="17415" href="L-Sharp.ProcessCE.html#17415" class="Bound">α</a> <a id="17417" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="17419" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="17422" href="L-Sharp.ProcessCE.html#17422" class="Bound">j</a> <a id="17424" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="17426" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="17429" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17431" href="L-Sharp.ProcessCE.html#17415" class="Bound">α</a> <a id="17433" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="17439" href="L-Sharp.ProcessCE.html#17422" class="Bound">j</a>
  <a id="17443" href="L-Sharp.ProcessCE.html#17407" class="Function">αj</a> <a id="17446" class="Symbol">=</a> <a id="17448" href="L-Sharp.ProcessCE.html#3669" class="Function">snoc-decomp</a> <a id="17460" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>

  <a id="AddCE-Step.α"></a><a id="17466" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="17468" class="Symbol">:</a> <a id="17470" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="17475" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="17479" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="17481" class="Symbol">=</a> <a id="17483" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17489" href="L-Sharp.ProcessCE.html#17407" class="Function">αj</a>
  <a id="AddCE-Step.j"></a><a id="17494" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a> <a id="17496" class="Symbol">:</a> <a id="17498" href="L-Sharp.ProcessCE.html#2085" class="Bound">I</a>
  <a id="17502" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a> <a id="17504" class="Symbol">=</a> <a id="17506" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17512" class="Symbol">(</a><a id="17513" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17519" href="L-Sharp.ProcessCE.html#17407" class="Function">αj</a><a id="17521" class="Symbol">)</a>
  <a id="AddCE-Step.ρ-eq"></a><a id="17525" href="L-Sharp.ProcessCE.html#17525" class="Function">ρ-eq</a> <a id="17530" class="Symbol">:</a> <a id="17532" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="17535" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17537" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="17539" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="17545" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a>
  <a id="17549" href="L-Sharp.ProcessCE.html#17525" class="Function">ρ-eq</a> <a id="17554" class="Symbol">=</a> <a id="17556" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17562" class="Symbol">(</a><a id="17563" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17569" href="L-Sharp.ProcessCE.html#17407" class="Function">αj</a><a id="17571" class="Symbol">)</a>

  <a id="17576" class="Comment">-- the basis state the hypothesis reaches before the last input of ρ,</a>
  <a id="17648" class="Comment">-- and the hypothesis&#39; output for the last transition of ρ</a>
  <a id="AddCE-Step.bb"></a><a id="17709" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a> <a id="17712" class="Symbol">:</a> <a id="17714" href="L-Sharp.State.html#2340" class="Function">Basis</a>
  <a id="17722" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a> <a id="17725" class="Symbol">=</a> <a id="17727" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="17733" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a>

  <a id="AddCE-Step.o₂"></a><a id="17738" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a> <a id="17741" class="Symbol">:</a> <a id="17743" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a>
  <a id="17747" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a> <a id="17750" class="Symbol">=</a> <a id="17752" href="Mealy.html#1281" class="Function">ℋ.out</a> <a id="17758" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a> <a id="17761" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a>

  <a id="17766" class="Keyword">module</a> <a id="AddCE-Step.Response"></a><a id="17773" href="L-Sharp.ProcessCE.html#17773" class="Module">Response</a> <a id="17782" class="Symbol">(</a><a id="17783" href="L-Sharp.ProcessCE.html#17783" class="Bound">op</a> <a id="17786" class="Symbol">:</a> <a id="17788" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a><a id="17789" class="Symbol">)</a> <a id="17791" class="Keyword">where</a>
      <a id="AddCE-Step.Response.m₁"></a><a id="17803" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a> <a id="17806" class="Symbol">:</a> <a id="17808" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="17816" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a> <a id="17819" class="Symbol">=</a> <a id="17821" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="17823" href="Data.Nat.Base.html#5485" class="Function Operator">⊔</a> <a id="17825" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="17835" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>

      <a id="17845" class="Keyword">module</a> <a id="AddCE-Step.Response.E"></a><a id="17852" href="L-Sharp.ProcessCE.html#17852" class="Module">E</a> <a id="17854" class="Symbol">=</a> <a id="17856" href="L-Sharp.Extend.html#3710" class="Module">Extend-Observations</a> <a id="17876" href="L-Sharp.State.html#7321" class="Function">semantic-state</a> <a id="17891" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="17894" href="L-Sharp.ProcessCE.html#17783" class="Bound">op</a> <a id="17897" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a> <a id="17900" class="Symbol">(</a><a id="17901" href="Data.Nat.Properties.html#37830" class="Function">m≤m⊔n</a> <a id="17907" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="17909" class="Symbol">(</a><a id="17910" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="17920" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a><a id="17922" class="Symbol">))</a>

      <a id="AddCE-Step.Response.hid₁"></a><a id="17932" href="L-Sharp.ProcessCE.html#17932" class="Function">hid₁</a> <a id="17937" class="Symbol">:</a> <a id="17939" class="Symbol">∀</a> <a id="17941" href="L-Sharp.ProcessCE.html#17941" class="Bound">b&#39;</a> <a id="17944" href="L-Sharp.ProcessCE.html#17944" class="Bound">i&#39;</a> <a id="17947" href="L-Sharp.ProcessCE.html#17947" class="Bound">c</a> <a id="17949" class="Symbol">→</a> <a id="17951" href="L-Sharp.ProcessCE.html#17947" class="Bound">c</a> <a id="17953" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="17955" href="L-Sharp.State.html#3189" class="Function">Semantic-State.δ</a> <a id="17972" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="17978" href="L-Sharp.ProcessCE.html#17941" class="Bound">b&#39;</a> <a id="17981" href="L-Sharp.ProcessCE.html#17944" class="Bound">i&#39;</a> <a id="17984" class="Symbol">→</a> <a id="17986" href="L-Sharp.ProcessCE.html#17947" class="Bound">c</a> <a id="17988" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="17990" href="Mealy.html#1263" class="Function">ℋ.δ</a> <a id="17994" href="L-Sharp.ProcessCE.html#17941" class="Bound">b&#39;</a> <a id="17997" href="L-Sharp.ProcessCE.html#17944" class="Bound">i&#39;</a>
      <a id="18006" href="L-Sharp.ProcessCE.html#17932" class="Function">hid₁</a> <a id="18011" href="L-Sharp.ProcessCE.html#18011" class="Bound">b&#39;</a> <a id="18014" href="L-Sharp.ProcessCE.html#18014" class="Bound">i&#39;</a> <a id="18017" href="L-Sharp.ProcessCE.html#18017" class="Bound">c</a> <a id="18019" href="L-Sharp.ProcessCE.html#18019" class="Bound">c∈</a> <a id="18022" class="Symbol">=</a> <a id="18024" href="L-Sharp.State.html#8365" class="Field">ℋ-identifies</a> <a id="18037" href="L-Sharp.ProcessCE.html#18011" class="Bound">b&#39;</a> <a id="18040" href="L-Sharp.ProcessCE.html#18014" class="Bound">i&#39;</a> <a id="18043" href="L-Sharp.ProcessCE.html#18017" class="Bound">c</a> <a id="18045" class="Symbol">(</a><a id="18046" href="L-Sharp.Extend.html#6077" class="Function">E.δ-⊆</a> <a id="18052" href="L-Sharp.ProcessCE.html#18011" class="Bound">b&#39;</a> <a id="18055" href="L-Sharp.ProcessCE.html#18014" class="Bound">i&#39;</a> <a id="18058" href="L-Sharp.ProcessCE.html#18017" class="Bound">c</a> <a id="18060" href="L-Sharp.ProcessCE.html#18019" class="Bound">c∈</a><a id="18062" class="Symbol">)</a>

      <a id="18071" class="Comment">-- the output recorded for ρ in the extended observations</a>
      <a id="AddCE-Step.Response.o₃eq"></a><a id="18135" href="L-Sharp.ProcessCE.html#18135" class="Function">o₃eq</a> <a id="18140" class="Symbol">:</a> <a id="18142" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="18145" href="L-Sharp.ProcessCE.html#18145" class="Bound">o₃</a> <a id="18148" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="18150" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="18167" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="18172" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="18175" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18177" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="18182" href="L-Sharp.ProcessCE.html#18145" class="Bound">o₃</a>
      <a id="18191" href="L-Sharp.ProcessCE.html#18135" class="Function">o₃eq</a> <a id="18196" class="Symbol">=</a> <a id="18198" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="18212" href="L-Sharp.Extend.html#4933" class="Function">E.⟦w⁺⟧-defined</a>
      <a id="AddCE-Step.Response.o₃"></a><a id="18233" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a> <a id="18236" class="Symbol">:</a> <a id="18238" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a>
      <a id="18246" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a> <a id="18249" class="Symbol">=</a> <a id="18251" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="18257" href="L-Sharp.ProcessCE.html#18135" class="Function">o₃eq</a>

      <a id="18269" class="Comment">-- if the recorded output differs from the hypothesis&#39; output,</a>
      <a id="18338" class="Comment">-- then ρ&#39;s prefix α leads to a conflict, witnessed by the last</a>
      <a id="18408" class="Comment">-- input j of ρ</a>
      <a id="AddCE-Step.Response.conflict-α"></a><a id="18430" href="L-Sharp.ProcessCE.html#18430" class="Function">conflict-α</a> <a id="18441" class="Symbol">:</a> <a id="18443" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a> <a id="18446" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="18448" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a>
                 <a id="18468" class="Symbol">→</a> <a id="18470" href="L-Sharp.Observations.html#3721" class="Function Operator">Observations._#_</a> <a id="18487" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="18492" class="Symbol">(</a><a id="18493" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18496" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="18499" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a><a id="18500" class="Symbol">)</a> <a id="18502" class="Symbol">(</a><a id="18503" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="18510" class="Symbol">(</a><a id="18511" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="18517" class="Symbol">(</a><a id="18518" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="18521" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="18524" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a><a id="18525" class="Symbol">)))</a>
      <a id="18535" href="L-Sharp.ProcessCE.html#18430" class="Function">conflict-α</a> <a id="18546" href="L-Sharp.ProcessCE.html#18546" class="Bound">ne</a> <a id="18549" class="Symbol">=</a> <a id="18551" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="18556" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a> <a id="18558" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="18560" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18562" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a> <a id="18565" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18567" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a> <a id="18570" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18572" href="L-Sharp.ProcessCE.html#18612" class="Function">eqα</a> <a id="18576" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18578" href="L-Sharp.ProcessCE.html#18802" class="Function">eqbb</a> <a id="18583" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="18585" href="L-Sharp.ProcessCE.html#18546" class="Bound">ne</a>
        <a id="18596" class="Keyword">where</a>
          <a id="18612" href="L-Sharp.ProcessCE.html#18612" class="Function">eqα</a> <a id="18616" class="Symbol">:</a> <a id="18618" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="18635" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="18640" class="Symbol">(</a><a id="18641" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="18643" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="18647" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="18652" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a> <a id="18654" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="18655" class="Symbol">)</a> <a id="18657" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18659" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="18664" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a>
          <a id="18677" href="L-Sharp.ProcessCE.html#18612" class="Function">eqα</a> <a id="18681" class="Symbol">=</a> <a id="18683" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="18689" class="Symbol">(λ</a> <a id="18692" href="L-Sharp.ProcessCE.html#18692" class="Bound">w</a> <a id="18694" class="Symbol">→</a> <a id="18696" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="18713" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="18718" href="L-Sharp.ProcessCE.html#18692" class="Bound">w</a> <a id="18720" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18722" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="18727" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a><a id="18729" class="Symbol">)</a>
                      <a id="18753" class="Symbol">(</a><a id="18754" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="18760" href="L-Sharp.ProcessCE.html#17525" class="Function">ρ-eq</a> <a id="18765" class="Symbol">(</a><a id="18766" href="L-Sharp.ProcessCE.html#3455" class="Function">∷ʳ-++⁺</a> <a id="18773" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="18775" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a><a id="18776" class="Symbol">))</a> <a id="18779" class="Symbol">(</a><a id="18780" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="18786" href="L-Sharp.ProcessCE.html#18135" class="Function">o₃eq</a><a id="18790" class="Symbol">)</a>
          <a id="18802" href="L-Sharp.ProcessCE.html#18802" class="Function">eqbb</a> <a id="18807" class="Symbol">:</a> <a id="18809" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="18826" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="18831" class="Symbol">(</a><a id="18832" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="18839" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a> <a id="18842" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="18846" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="18851" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a> <a id="18853" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="18854" class="Symbol">)</a> <a id="18856" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18858" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="18863" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a>
          <a id="18876" href="L-Sharp.ProcessCE.html#18802" class="Function">eqbb</a> <a id="18881" class="Symbol">=</a> <a id="18883" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="18889" class="Symbol">(λ</a> <a id="18892" href="L-Sharp.ProcessCE.html#18892" class="Bound">w</a> <a id="18894" class="Symbol">→</a> <a id="18896" href="L-Sharp.Observations.html#2598" class="Function Operator">Observations.⟦_⟧</a> <a id="18913" href="L-Sharp.Extend.html#4034" class="Function">E.𝒯₁</a> <a id="18918" href="L-Sharp.ProcessCE.html#18892" class="Bound">w</a> <a id="18920" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18922" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="18927" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a><a id="18929" class="Symbol">)</a>
                       <a id="18954" class="Symbol">(</a><a id="18955" href="L-Sharp.ProcessCE.html#3455" class="Function">∷ʳ-++⁺</a> <a id="18962" class="Symbol">(</a><a id="18963" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="18970" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a><a id="18972" class="Symbol">)</a> <a id="18974" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a><a id="18975" class="Symbol">)</a>
                       <a id="19000" class="Symbol">(</a><a id="19001" href="L-Sharp.Extend.html#4580" class="Function">E.⟦⟧-ext</a> <a id="19010" class="Symbol">(</a><a id="19011" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="19018" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a> <a id="19021" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="19027" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a><a id="19028" class="Symbol">)</a> <a id="19030" class="Symbol">(</a><a id="19031" href="L-Sharp.State.html#8485" class="Field">ℋ-out-tree</a> <a id="19042" href="L-Sharp.ProcessCE.html#17709" class="Function">bb</a> <a id="19045" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a><a id="19046" class="Symbol">))</a>

      <a id="19056" class="Comment">-- length bookkeeping: ρ has exactly one more input than α</a>
      <a id="AddCE-Step.Response.α-len"></a><a id="19121" href="L-Sharp.ProcessCE.html#19121" class="Function">α-len</a> <a id="19127" class="Symbol">:</a> <a id="19129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19133" class="Symbol">(</a><a id="19134" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19143" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a><a id="19144" class="Symbol">)</a> <a id="19146" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19148" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="19158" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>
      <a id="19167" href="L-Sharp.ProcessCE.html#19121" class="Function">α-len</a> <a id="19173" class="Symbol">=</a> <a id="19175" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="19187" class="Symbol">(</a><a id="19188" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="19192" class="Symbol">(</a><a id="19193" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="19199" class="Symbol">(</a><a id="19200" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19205" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="19215" href="L-Sharp.ProcessCE.html#17525" class="Function">ρ-eq</a><a id="19219" class="Symbol">)</a> <a id="19221" class="Symbol">(</a><a id="19222" href="L-Sharp.ProcessCE.html#3793" class="Function">length⁺-∷ʳ</a> <a id="19233" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="19235" href="L-Sharp.ProcessCE.html#17494" class="Function">j</a><a id="19236" class="Symbol">)))</a>

      <a id="19247" class="Comment">-- the budget of the binary search stays within the (updated)</a>
      <a id="19315" class="Comment">-- maximal counterexample length</a>
      <a id="AddCE-Step.Response.α∸1≤m₁"></a><a id="19354" href="L-Sharp.ProcessCE.html#19354" class="Function">α∸1≤m₁</a> <a id="19361" class="Symbol">:</a> <a id="19363" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19372" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="19374" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="19376" class="Number">1</a> <a id="19378" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19380" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a>
      <a id="19389" href="L-Sharp.ProcessCE.html#19354" class="Function">α∸1≤m₁</a> <a id="19396" class="Symbol">=</a> <a id="19398" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="19406" class="Symbol">(</a><a id="19407" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="19413" class="Symbol">(</a><a id="19414" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19423" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a><a id="19424" class="Symbol">)</a> <a id="19426" class="Number">1</a><a id="19427" class="Symbol">)</a>
               <a id="19444" class="Symbol">(</a><a id="19445" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="19453" class="Symbol">(</a><a id="19454" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="19458" href="L-Sharp.ProcessCE.html#19121" class="Function">α-len</a><a id="19463" class="Symbol">)</a> <a id="19465" class="Symbol">(</a><a id="19466" href="Data.Nat.Properties.html#37883" class="Function">m≤n⊔m</a> <a id="19472" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="19474" class="Symbol">(</a><a id="19475" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="19485" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a><a id="19487" class="Symbol">)))</a>

      <a id="AddCE-Step.Response.intime-b"></a><a id="19498" href="L-Sharp.ProcessCE.html#19498" class="Function">intime-b</a> <a id="19507" class="Symbol">:</a> <a id="19509" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19518" class="Symbol">(</a><a id="19519" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="19547" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="19552" class="Symbol">)</a>
                 <a id="19571" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19573" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="19579" class="Symbol">(</a><a id="19580" class="Number">2</a> <a id="19582" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19584" class="Symbol">(</a><a id="19585" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19594" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="19596" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="19598" class="Number">1</a><a id="19599" class="Symbol">))</a> <a id="19602" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
                 <a id="19621" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19623" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="19644" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="19650" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19652" class="Symbol">(</a><a id="19653" class="Number">1</a> <a id="19655" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19657" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="19663" class="Symbol">(</a><a id="19664" class="Number">2</a> <a id="19666" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19668" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a><a id="19670" class="Symbol">)</a> <a id="19672" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="19673" class="Symbol">)</a>
      <a id="19681" href="L-Sharp.ProcessCE.html#19498" class="Function">intime-b</a> <a id="19690" class="Symbol">=</a> <a id="19692" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="19706" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19715" class="Symbol">(</a><a id="19716" href="L-Sharp.Observations.html#2268" class="Function">Semantic-State.observations</a> <a id="19744" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="19749" class="Symbol">)</a> <a id="19751" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19753" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="19759" class="Symbol">(</a><a id="19760" class="Number">2</a> <a id="19762" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19764" class="Symbol">(</a><a id="19765" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19774" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="19776" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="19778" class="Number">1</a><a id="19779" class="Symbol">))</a> <a id="19782" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
          <a id="19794" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="19797" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19802" class="Symbol">(</a><a id="19803" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="19806" class="Symbol">_)</a> <a id="19809" href="L-Sharp.Extend.html#5074" class="Function">E.obs-len</a> <a id="19819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="19829" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19833" class="Symbol">(</a><a id="19834" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19843" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="19856" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19858" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="19864" class="Symbol">(</a><a id="19865" class="Number">2</a> <a id="19867" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19869" class="Symbol">(</a><a id="19870" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="19879" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="19881" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="19883" class="Number">1</a><a id="19884" class="Symbol">))</a> <a id="19887" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="19888" class="Symbol">)</a>
          <a id="19900" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="19903" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="19907" class="Symbol">(</a><a id="19908" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="19917" href="L-Sharp.ProcessCE.html#20178" class="Function">obs≤ticks₁</a> <a id="19928" href="L-Sharp.ProcessCE.html#20308" class="Function">log-le</a><a id="19934" class="Symbol">)</a> <a id="19936" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="19946" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19950" class="Symbol">(</a><a id="19951" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="19972" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="19978" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="19980" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="19986" class="Symbol">(</a><a id="19987" class="Number">2</a> <a id="19989" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="19991" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a><a id="19993" class="Symbol">)</a> <a id="19995" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="19996" class="Symbol">)</a>
          <a id="20008" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="20011" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="20017" class="Symbol">(</a><a id="20018" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="20039" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a><a id="20044" class="Symbol">)</a> <a id="20046" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="20052" class="Symbol">(</a><a id="20053" class="Number">2</a> <a id="20055" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20057" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a><a id="20059" class="Symbol">)</a> <a id="20061" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="20063" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
        <a id="20073" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="20094" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="20100" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20102" class="Symbol">(</a><a id="20103" class="Number">1</a> <a id="20105" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="20107" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="20113" class="Symbol">(</a><a id="20114" class="Number">2</a> <a id="20116" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20118" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a><a id="20120" class="Symbol">)</a> <a id="20122" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="20123" class="Symbol">)</a> <a id="20125" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
        <a id="20135" class="Keyword">where</a>
          <a id="20151" class="Keyword">open</a> <a id="20156" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
          <a id="20178" href="L-Sharp.ProcessCE.html#20178" class="Function">obs≤ticks₁</a> <a id="20189" class="Symbol">:</a> <a id="20191" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="20200" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="20213" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="20215" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="20236" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a>
          <a id="20252" href="L-Sharp.ProcessCE.html#20178" class="Function">obs≤ticks₁</a> <a id="20263" class="Symbol">=</a> <a id="20265" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="20273" href="L-Sharp.State.html#7410" class="Function">in-time</a> <a id="20281" href="L-Sharp.Extend.html#8739" class="Function">E.ticks-mono-ext</a>
          <a id="20308" href="L-Sharp.ProcessCE.html#20308" class="Function">log-le</a> <a id="20315" class="Symbol">:</a> <a id="20317" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="20323" class="Symbol">(</a><a id="20324" class="Number">2</a> <a id="20326" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20328" class="Symbol">(</a><a id="20329" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="20338" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="20340" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="20342" class="Number">1</a><a id="20343" class="Symbol">))</a> <a id="20346" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="20348" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="20350" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="20356" class="Symbol">(</a><a id="20357" class="Number">2</a> <a id="20359" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="20361" href="L-Sharp.ProcessCE.html#17803" class="Function">m₁</a><a id="20363" class="Symbol">)</a> <a id="20365" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
          <a id="20377" href="L-Sharp.ProcessCE.html#20308" class="Function">log-le</a> <a id="20384" class="Symbol">=</a> <a id="20386" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="20400" class="Symbol">(</a><a id="20401" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="20411" class="Number">2</a> <a id="20413" href="L-Sharp.ProcessCE.html#19354" class="Function">α∸1≤m₁</a><a id="20419" class="Symbol">)</a>

      <a id="20428" class="Comment">-- either the counterexample is impossible (Stuck), or the prefix α</a>
      <a id="20502" class="Comment">-- leads to a conflict and we resolve it</a>
      <a id="AddCE-Step.Response.result"></a><a id="20549" href="L-Sharp.ProcessCE.html#20549" class="Function">result</a> <a id="20556" class="Symbol">:</a> <a id="20558" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
      <a id="20573" href="L-Sharp.ProcessCE.html#20549" class="Function">result</a> <a id="20580" class="Symbol">=</a> <a id="20582" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="20587" href="L-Sharp.ProcessCE.html#18233" class="Function">o₃</a> <a id="20590" href="L-Sharp.ProcessCE.html#2176" class="Bound Operator">≟o</a> <a id="20593" href="L-Sharp.ProcessCE.html#17738" class="Function">o₂</a> <a id="20596" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="20599" class="Symbol">λ</a>
        <a id="20609" class="Symbol">{</a> <a id="20611" class="Symbol">(</a><a id="20612" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="20616" class="Symbol">_)</a> <a id="20619" class="Symbol">→</a> <a id="20621" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="20627" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>
        <a id="20638" class="Symbol">;</a> <a id="20640" class="Symbol">(</a><a id="20641" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="20644" href="L-Sharp.ProcessCE.html#20644" class="Bound">ne</a><a id="20646" class="Symbol">)</a> <a id="20648" class="Symbol">→</a>
            <a id="20662" href="L-Sharp.ProcessCE.html#8275" class="Function">Resolve.resolve</a> <a id="20678" href="L-Sharp.Extend.html#4268" class="Function">E.ss₁</a> <a id="20684" href="L-Sharp.State.html#7967" class="Field">ℋ</a> <a id="20686" href="L-Sharp.State.html#7998" class="Field">ℋ-contains-basis</a> <a id="20703" href="L-Sharp.ProcessCE.html#17932" class="Function">hid₁</a>
              <a id="20722" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="20725" class="Symbol">(</a><a id="20726" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="20742" href="L-Sharp.State.html#3360" class="Function">basis-prefix-closed</a><a id="20761" class="Symbol">)</a> <a id="20763" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a>
              <a id="20779" class="Symbol">(</a><a id="20780" href="L-Sharp.ProcessCE.html#18430" class="Function">conflict-α</a> <a id="20791" href="L-Sharp.ProcessCE.html#20644" class="Bound">ne</a><a id="20793" class="Symbol">)</a> <a id="20795" class="Symbol">(</a><a id="20796" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="20805" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a> <a id="20807" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="20809" class="Number">1</a><a id="20810" class="Symbol">)</a> <a id="20812" class="Symbol">(</a><a id="20813" href="L-Sharp.ProcessCE.html#4021" class="Function">n≤suc[n∸1]</a> <a id="20824" class="Symbol">(</a><a id="20825" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="20834" href="L-Sharp.ProcessCE.html#17466" class="Function">α</a><a id="20835" class="Symbol">))</a>
              <a id="20852" href="L-Sharp.ProcessCE.html#19354" class="Function">α∸1≤m₁</a> <a id="20859" href="L-Sharp.ProcessCE.html#19498" class="Function">intime-b</a>
        <a id="20876" class="Symbol">}</a>

  <a id="AddCE-Step.next"></a><a id="20881" href="L-Sharp.ProcessCE.html#20881" class="Function">next</a> <a id="20886" class="Symbol">:</a> <a id="20888" href="L-Sharp.ProcessCE.html#2087" class="Bound">O</a> <a id="20890" class="Symbol">→</a> <a id="20892" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="20903" href="L-Sharp.ProcessCE.html#20881" class="Function">next</a> <a id="20908" href="L-Sharp.ProcessCE.html#20908" class="Bound">op</a> <a id="20911" class="Symbol">=</a> <a id="20913" href="L-Sharp.ProcessCE.html#20549" class="Function">Response.result</a> <a id="20929" href="L-Sharp.ProcessCE.html#20908" class="Bound">op</a></pre></body></html>


==> anc/html/L-Sharp.SaturateBasis.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>SaturateBasis (L-Sharp.SaturateBasis)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.SaturateBasis</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- created by claude</a>
<a id="45" class="Keyword">open</a> <a id="50" class="Keyword">import</a> <a id="57" href="Level.html" class="Module">Level</a> <a id="63" class="Keyword">using</a> <a id="69" class="Symbol">(</a><a id="70" href="Level.html#521" class="Function">0ℓ</a><a id="72" class="Symbol">)</a>
<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="95" class="Keyword">open</a> <a id="100" class="Keyword">import</a> <a id="107" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="127" class="Keyword">hiding</a> <a id="134" class="Symbol">(</a><a id="135" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="138" class="Symbol">)</a>
<a id="140" class="Keyword">open</a> <a id="145" class="Keyword">import</a> <a id="152" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="171" class="Keyword">using</a> <a id="177" class="Symbol">(</a><a id="178" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="185" class="Symbol">)</a>
<a id="187" class="Keyword">open</a> <a id="192" class="Keyword">import</a> <a id="199" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="214" class="Keyword">using</a> <a id="220" class="Symbol">(</a><a id="221" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="225" class="Symbol">;</a> <a id="227" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="232" class="Symbol">)</a>
<a id="234" class="Keyword">open</a> <a id="239" class="Keyword">import</a> <a id="246" href="Data.Product.html" class="Module">Data.Product</a> <a id="259" class="Keyword">hiding</a> <a id="266" class="Symbol">(</a><a id="267" href="Data.Product.Base.html#2173" class="Function">map</a><a id="270" class="Symbol">;</a> <a id="272" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="277" class="Symbol">)</a>
<a id="279" class="Keyword">open</a> <a id="284" class="Keyword">import</a> <a id="291" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="300" class="Keyword">hiding</a> <a id="307" class="Symbol">(</a><a id="308" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="311" class="Symbol">)</a>
<a id="313" class="Keyword">open</a> <a id="318" class="Keyword">import</a> <a id="325" href="Data.List.html" class="Module">Data.List</a> <a id="335" class="Symbol">as</a> <a id="338" class="Module">L</a>
<a id="340" class="Keyword">import</a> <a id="347" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="367" class="Symbol">as</a> <a id="370" class="Module">L</a>
<a id="372" class="Keyword">import</a> <a id="379" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="398" class="Symbol">as</a> <a id="401" class="Module">L⁺</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
<a id="437" class="Keyword">import</a> <a id="444" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="464" class="Symbol">as</a> <a id="467" class="Module">ℕ</a>
<a id="469" class="Keyword">open</a> <a id="474" class="Keyword">import</a> <a id="481" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="521" class="Symbol">)</a>
<a id="523" class="Keyword">open</a> <a id="528" class="Keyword">import</a> <a id="535" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="546" class="Keyword">using</a> <a id="552" class="Symbol">(</a><a id="553" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="608" class="Keyword">open</a> <a id="613" class="Keyword">import</a> <a id="620" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">(</a><a id="673" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="682" class="Symbol">;</a> <a id="684" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a><a id="690" class="Symbol">;</a> <a id="692" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a> <a id="765" class="Keyword">using</a> <a id="771" class="Symbol">(</a><a id="772" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a><a id="778" class="Symbol">)</a>
  <a id="782" class="Keyword">renaming</a> <a id="791" class="Symbol">(</a><a id="792" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="795" class="Symbol">to</a> <a id="798" class="InductiveConstructor">[]ᵖ</a><a id="801" class="Symbol">;</a> <a id="803" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">_∷_</a> <a id="807" class="Symbol">to</a> <a id="810" class="InductiveConstructor Operator">_∷ᵖ_</a><a id="814" class="Symbol">)</a>
<a id="816" class="Keyword">open</a> <a id="821" class="Keyword">import</a> <a id="828" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="857" class="Symbol">as</a> <a id="860" class="Module">Any</a> <a id="864" class="Keyword">using</a> <a id="870" class="Symbol">(</a><a id="871" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="874" class="Symbol">;</a> <a id="876" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="880" class="Symbol">;</a> <a id="882" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="887" class="Symbol">)</a>
<a id="889" class="Keyword">open</a> <a id="894" class="Keyword">import</a> <a id="901" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="930" class="Symbol">as</a> <a id="933" class="Module">All</a> <a id="937" class="Keyword">using</a> <a id="943" class="Symbol">(</a><a id="944" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="995" class="Symbol">as</a> <a id="998" class="Module">AllPairs</a> <a id="1007" class="Keyword">using</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="1022" class="Symbol">;</a> <a id="1024" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">_∷_</a><a id="1027" class="Symbol">;</a> <a id="1029" href="Data.List.Relation.Unary.AllPairs.Core.html#995" class="InductiveConstructor">[]</a><a id="1031" class="Symbol">)</a>
<a id="1033" class="Keyword">open</a> <a id="1038" class="Keyword">import</a> <a id="1045" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1061" class="Keyword">using</a> <a id="1067" class="Symbol">(</a><a id="1068" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1085" class="Symbol">)</a>
<a id="1087" class="Keyword">open</a> <a id="1092" class="Keyword">import</a> <a id="1099" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1137" class="Keyword">open</a> <a id="1142" class="Keyword">import</a> <a id="1149" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1166" class="Keyword">using</a> <a id="1172" class="Symbol">(</a><a id="1173" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1176" class="Symbol">;</a> <a id="1178" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1180" class="Symbol">)</a>
<a id="1182" class="Keyword">open</a> <a id="1187" class="Keyword">import</a> <a id="1194" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1226" class="Keyword">using</a> <a id="1232" class="Symbol">(</a><a id="1233" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="1237" class="Symbol">)</a>
<a id="1239" class="Keyword">open</a> <a id="1244" class="Keyword">import</a> <a id="1251" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1266" class="Keyword">using</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1277" class="Symbol">;</a> <a id="1279" href="Relation.Unary.html#4543" class="Function">Decidable</a><a id="1288" class="Symbol">)</a>
<a id="1290" class="Keyword">open</a> <a id="1295" class="Keyword">import</a> <a id="1302" href="Finite.html" class="Module">Finite</a>
<a id="1309" class="Keyword">open</a> <a id="1314" class="Keyword">import</a> <a id="1321" href="PrefixClosed.html" class="Module">PrefixClosed</a>
<a id="1334" class="Keyword">open</a> <a id="1339" class="Keyword">import</a> <a id="1346" href="Dec2.html" class="Module">Dec2</a>
<a id="1351" class="Keyword">open</a> <a id="1356" class="Keyword">import</a> <a id="1363" href="CartesianSum.html" class="Module">CartesianSum</a>

<a id="1377" class="Keyword">module</a> <a id="1384" href="L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a> <a id="1406" class="Symbol">(</a><a id="1407" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a> <a id="1409" href="L-Sharp.SaturateBasis.html#1409" class="Bound">O</a> <a id="1411" class="Symbol">:</a> <a id="1413" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1416" class="Symbol">)</a>
                     <a id="1439" class="Symbol">(</a><a id="1440" href="L-Sharp.SaturateBasis.html#1440" class="Bound Operator">_≟_</a>  <a id="1445" class="Symbol">:</a> <a id="1447" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1465" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="1466" class="Symbol">)</a>
                     <a id="1489" class="Symbol">(</a><a id="1490" href="L-Sharp.SaturateBasis.html#1490" class="Bound Operator">_≟o_</a> <a id="1495" class="Symbol">:</a> <a id="1497" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1515" href="L-Sharp.SaturateBasis.html#1409" class="Bound">O</a><a id="1516" class="Symbol">)</a>
                     <a id="1539" class="Symbol">(</a><a id="1540" href="L-Sharp.SaturateBasis.html#1540" class="Bound">fin-I</a> <a id="1546" class="Symbol">:</a> <a id="1548" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1559" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="1560" class="Symbol">)</a>
                     <a id="1583" class="Keyword">where</a>
<a id="1589" class="Keyword">open</a> <a id="1594" class="Keyword">import</a> <a id="1601" href="Mealy.html" class="Module">Mealy</a> <a id="1607" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a> <a id="1609" href="L-Sharp.SaturateBasis.html#1409" class="Bound">O</a>
<a id="1611" class="Keyword">open</a> <a id="1616" class="Keyword">import</a> <a id="1623" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="1637" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a> <a id="1639" href="L-Sharp.SaturateBasis.html#1409" class="Bound">O</a> <a id="1641" href="L-Sharp.SaturateBasis.html#1440" class="Bound Operator">_≟_</a> <a id="1645" href="L-Sharp.SaturateBasis.html#1490" class="Bound Operator">_≟o_</a> <a id="1650" href="L-Sharp.SaturateBasis.html#1540" class="Bound">fin-I</a>

<a id="1657" class="Keyword">open</a> <a id="1662" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="1677" class="Symbol">(</a><a id="1678" href="Data.List.Effectful.html#1361" class="Function">L.applicative</a> <a id="1692" class="Symbol">{</a><a id="1693" href="Level.html#521" class="Function">0ℓ</a><a id="1695" class="Symbol">})</a> <a id="1698" class="Keyword">using</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Effect.Applicative.html#1145" class="Field">pure</a><a id="1709" class="Symbol">;</a> <a id="1711" href="Effect.Applicative.html#1164" class="Field Operator">_&lt;*&gt;_</a><a id="1716" class="Symbol">)</a>

<a id="1719" class="Comment">------------------------------------------------------------------------</a>
<a id="1792" class="Comment">-- generic arithmetic / filter lemmas</a>

<a id="num-pairs-mono"></a><a id="1831" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="1846" class="Symbol">:</a> <a id="1848" class="Symbol">∀</a> <a id="1850" class="Symbol">{</a><a id="1851" href="L-Sharp.SaturateBasis.html#1851" class="Bound">m</a> <a id="1853" href="L-Sharp.SaturateBasis.html#1853" class="Bound">n</a><a id="1854" class="Symbol">}</a> <a id="1856" class="Symbol">→</a> <a id="1858" href="L-Sharp.SaturateBasis.html#1851" class="Bound">m</a> <a id="1860" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1862" href="L-Sharp.SaturateBasis.html#1853" class="Bound">n</a> <a id="1864" class="Symbol">→</a> <a id="1866" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="1876" href="L-Sharp.SaturateBasis.html#1851" class="Bound">m</a> <a id="1878" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1880" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="1890" href="L-Sharp.SaturateBasis.html#1853" class="Bound">n</a>
<a id="1892" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="1907" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>       <a id="1917" class="Symbol">=</a> <a id="1919" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="1923" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="1938" class="Symbol">(</a><a id="1939" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1943" href="L-Sharp.SaturateBasis.html#1943" class="Bound">m≤n</a><a id="1946" class="Symbol">)</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="1959" href="L-Sharp.SaturateBasis.html#1943" class="Bound">m≤n</a> <a id="1963" class="Symbol">(</a><a id="1964" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="1979" href="L-Sharp.SaturateBasis.html#1943" class="Bound">m≤n</a><a id="1982" class="Symbol">)</a>

<a id="1985" class="Comment">-- n ∸ l ≤ suc n ∸ l&#39;  whenever l&#39; ≤ suc l</a>
<a id="∸-shift"></a><a id="2028" href="L-Sharp.SaturateBasis.html#2028" class="Function">∸-shift</a> <a id="2036" class="Symbol">:</a> <a id="2038" class="Symbol">∀</a> <a id="2040" class="Symbol">{</a><a id="2041" href="L-Sharp.SaturateBasis.html#2041" class="Bound">a</a> <a id="2043" href="L-Sharp.SaturateBasis.html#2043" class="Bound">l</a> <a id="2045" href="L-Sharp.SaturateBasis.html#2045" class="Bound">l&#39;</a><a id="2047" class="Symbol">}</a> <a id="2049" class="Symbol">→</a> <a id="2051" href="L-Sharp.SaturateBasis.html#2045" class="Bound">l&#39;</a> <a id="2054" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2056" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2060" href="L-Sharp.SaturateBasis.html#2043" class="Bound">l</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="L-Sharp.SaturateBasis.html#2041" class="Bound">a</a> <a id="2066" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2068" href="L-Sharp.SaturateBasis.html#2043" class="Bound">l</a> <a id="2070" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2076" href="L-Sharp.SaturateBasis.html#2041" class="Bound">a</a> <a id="2078" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2080" href="L-Sharp.SaturateBasis.html#2045" class="Bound">l&#39;</a>
<a id="2083" href="L-Sharp.SaturateBasis.html#2028" class="Function">∸-shift</a> <a id="2091" class="Symbol">{</a><a id="2092" href="L-Sharp.SaturateBasis.html#2092" class="Bound">a</a><a id="2093" class="Symbol">}</a> <a id="2095" href="L-Sharp.SaturateBasis.html#2095" class="Bound">h</a> <a id="2097" class="Symbol">=</a> <a id="2099" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="2109" class="Symbol">(</a><a id="2110" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2114" href="L-Sharp.SaturateBasis.html#2092" class="Bound">a</a><a id="2115" class="Symbol">)</a> <a id="2117" href="L-Sharp.SaturateBasis.html#2095" class="Bound">h</a>

<a id="filter-cons-len"></a><a id="2120" href="L-Sharp.SaturateBasis.html#2120" class="Function">filter-cons-len</a> <a id="2136" class="Symbol">:</a> <a id="2138" class="Symbol">∀</a> <a id="2140" class="Symbol">{</a><a id="2141" href="L-Sharp.SaturateBasis.html#2141" class="Bound">a</a> <a id="2143" href="L-Sharp.SaturateBasis.html#2143" class="Bound">p</a><a id="2144" class="Symbol">}</a> <a id="2146" class="Symbol">{</a><a id="2147" href="L-Sharp.SaturateBasis.html#2147" class="Bound">A</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" href="L-Sharp.SaturateBasis.html#2141" class="Bound">a</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">{</a><a id="2159" href="L-Sharp.SaturateBasis.html#2159" class="Bound">P</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2168" href="L-Sharp.SaturateBasis.html#2147" class="Bound">A</a> <a id="2170" href="L-Sharp.SaturateBasis.html#2143" class="Bound">p</a><a id="2171" class="Symbol">}</a> <a id="2173" class="Symbol">(</a><a id="2174" href="L-Sharp.SaturateBasis.html#2174" class="Bound">P?</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2189" href="L-Sharp.SaturateBasis.html#2159" class="Bound">P</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">(</a><a id="2193" href="L-Sharp.SaturateBasis.html#2193" class="Bound">x</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="L-Sharp.SaturateBasis.html#2147" class="Bound">A</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">(</a><a id="2201" href="L-Sharp.SaturateBasis.html#2201" class="Bound">xs</a> <a id="2204" class="Symbol">:</a> <a id="2206" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2211" href="L-Sharp.SaturateBasis.html#2147" class="Bound">A</a><a id="2212" class="Symbol">)</a>
                <a id="2230" class="Symbol">→</a> <a id="2232" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2239" class="Symbol">(</a><a id="2240" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="2247" href="L-Sharp.SaturateBasis.html#2174" class="Bound">P?</a> <a id="2250" class="Symbol">(</a><a id="2251" href="L-Sharp.SaturateBasis.html#2193" class="Bound">x</a> <a id="2253" class="InductiveConstructor Operator">∷</a> <a id="2255" href="L-Sharp.SaturateBasis.html#2201" class="Bound">xs</a><a id="2257" class="Symbol">))</a> <a id="2260" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2262" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2266" class="Symbol">(</a><a id="2267" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2274" class="Symbol">(</a><a id="2275" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="2282" href="L-Sharp.SaturateBasis.html#2174" class="Bound">P?</a> <a id="2285" href="L-Sharp.SaturateBasis.html#2201" class="Bound">xs</a><a id="2287" class="Symbol">))</a>
<a id="2290" href="L-Sharp.SaturateBasis.html#2120" class="Function">filter-cons-len</a> <a id="2306" href="L-Sharp.SaturateBasis.html#2306" class="Bound">P?</a> <a id="2309" href="L-Sharp.SaturateBasis.html#2309" class="Bound">x</a> <a id="2311" href="L-Sharp.SaturateBasis.html#2311" class="Bound">xs</a> <a id="2314" class="Keyword">with</a> <a id="2319" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2324" class="Symbol">(</a><a id="2325" href="L-Sharp.SaturateBasis.html#2306" class="Bound">P?</a> <a id="2328" href="L-Sharp.SaturateBasis.html#2309" class="Bound">x</a><a id="2329" class="Symbol">)</a>
<a id="2331" class="Symbol">...</a> <a id="2335" class="Symbol">|</a> <a id="2337" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2343" class="Symbol">=</a> <a id="2345" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="2351" class="Symbol">_</a>
<a id="2353" class="Symbol">...</a> <a id="2357" class="Symbol">|</a> <a id="2359" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2365" class="Symbol">=</a> <a id="2367" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="filter-map-len"></a><a id="2375" href="L-Sharp.SaturateBasis.html#2375" class="Function">filter-map-len</a> <a id="2390" class="Symbol">:</a> <a id="2392" class="Symbol">∀</a> <a id="2394" class="Symbol">{</a><a id="2395" href="L-Sharp.SaturateBasis.html#2395" class="Bound">a</a> <a id="2397" href="L-Sharp.SaturateBasis.html#2397" class="Bound">b</a> <a id="2399" href="L-Sharp.SaturateBasis.html#2399" class="Bound">p</a> <a id="2401" href="L-Sharp.SaturateBasis.html#2401" class="Bound">q</a><a id="2402" class="Symbol">}</a> <a id="2404" class="Symbol">{</a><a id="2405" href="L-Sharp.SaturateBasis.html#2405" class="Bound">A</a> <a id="2407" class="Symbol">:</a> <a id="2409" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2413" href="L-Sharp.SaturateBasis.html#2395" class="Bound">a</a><a id="2414" class="Symbol">}</a> <a id="2416" class="Symbol">{</a><a id="2417" href="L-Sharp.SaturateBasis.html#2417" class="Bound">B</a> <a id="2419" class="Symbol">:</a> <a id="2421" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2425" href="L-Sharp.SaturateBasis.html#2397" class="Bound">b</a><a id="2426" class="Symbol">}</a> <a id="2428" class="Symbol">{</a><a id="2429" href="L-Sharp.SaturateBasis.html#2429" class="Bound">P</a> <a id="2431" class="Symbol">:</a> <a id="2433" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2438" href="L-Sharp.SaturateBasis.html#2405" class="Bound">A</a> <a id="2440" href="L-Sharp.SaturateBasis.html#2399" class="Bound">p</a><a id="2441" class="Symbol">}</a> <a id="2443" class="Symbol">{</a><a id="2444" href="L-Sharp.SaturateBasis.html#2444" class="Bound">Q</a> <a id="2446" class="Symbol">:</a> <a id="2448" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2453" href="L-Sharp.SaturateBasis.html#2417" class="Bound">B</a> <a id="2455" href="L-Sharp.SaturateBasis.html#2401" class="Bound">q</a><a id="2456" class="Symbol">}</a>
                 <a id="2475" class="Symbol">(</a><a id="2476" href="L-Sharp.SaturateBasis.html#2476" class="Bound">P?</a> <a id="2479" class="Symbol">:</a> <a id="2481" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2491" href="L-Sharp.SaturateBasis.html#2429" class="Bound">P</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="L-Sharp.SaturateBasis.html#2495" class="Bound">Q?</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="2510" href="L-Sharp.SaturateBasis.html#2444" class="Bound">Q</a><a id="2511" class="Symbol">)</a> <a id="2513" class="Symbol">(</a><a id="2514" href="L-Sharp.SaturateBasis.html#2514" class="Bound">f</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="L-Sharp.SaturateBasis.html#2417" class="Bound">B</a> <a id="2520" class="Symbol">→</a> <a id="2522" href="L-Sharp.SaturateBasis.html#2405" class="Bound">A</a><a id="2523" class="Symbol">)</a>
               <a id="2540" class="Symbol">→</a> <a id="2542" class="Symbol">(∀</a> <a id="2545" href="L-Sharp.SaturateBasis.html#2545" class="Bound">z</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2554" class="Symbol">(</a><a id="2555" href="L-Sharp.SaturateBasis.html#2476" class="Bound">P?</a> <a id="2558" class="Symbol">(</a><a id="2559" href="L-Sharp.SaturateBasis.html#2514" class="Bound">f</a> <a id="2561" href="L-Sharp.SaturateBasis.html#2545" class="Bound">z</a><a id="2562" class="Symbol">))</a> <a id="2565" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2567" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2572" class="Symbol">(</a><a id="2573" href="L-Sharp.SaturateBasis.html#2495" class="Bound">Q?</a> <a id="2576" href="L-Sharp.SaturateBasis.html#2545" class="Bound">z</a><a id="2577" class="Symbol">))</a>
               <a id="2595" class="Symbol">→</a> <a id="2597" class="Symbol">(</a><a id="2598" href="L-Sharp.SaturateBasis.html#2598" class="Bound">zs</a> <a id="2601" class="Symbol">:</a> <a id="2603" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2608" href="L-Sharp.SaturateBasis.html#2417" class="Bound">B</a><a id="2609" class="Symbol">)</a>
               <a id="2626" class="Symbol">→</a> <a id="2628" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="2643" href="L-Sharp.SaturateBasis.html#2476" class="Bound">P?</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2651" href="L-Sharp.SaturateBasis.html#2514" class="Bound">f</a> <a id="2653" href="L-Sharp.SaturateBasis.html#2598" class="Bound">zs</a><a id="2655" class="Symbol">))</a> <a id="2658" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2660" href="Data.List.Base.html#4746" class="Function">length</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="2675" href="L-Sharp.SaturateBasis.html#2495" class="Bound">Q?</a> <a id="2678" href="L-Sharp.SaturateBasis.html#2598" class="Bound">zs</a><a id="2680" class="Symbol">)</a>
<a id="2682" href="L-Sharp.SaturateBasis.html#2375" class="Function">filter-map-len</a> <a id="2697" href="L-Sharp.SaturateBasis.html#2697" class="Bound">P?</a> <a id="2700" href="L-Sharp.SaturateBasis.html#2700" class="Bound">Q?</a> <a id="2703" href="L-Sharp.SaturateBasis.html#2703" class="Bound">f</a> <a id="2705" href="L-Sharp.SaturateBasis.html#2705" class="Bound">eqd</a> <a id="2709" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="2718" class="Symbol">=</a> <a id="2720" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2725" href="L-Sharp.SaturateBasis.html#2375" class="Function">filter-map-len</a> <a id="2740" href="L-Sharp.SaturateBasis.html#2740" class="Bound">P?</a> <a id="2743" href="L-Sharp.SaturateBasis.html#2743" class="Bound">Q?</a> <a id="2746" href="L-Sharp.SaturateBasis.html#2746" class="Bound">f</a> <a id="2748" href="L-Sharp.SaturateBasis.html#2748" class="Bound">eqd</a> <a id="2752" class="Symbol">(</a><a id="2753" href="L-Sharp.SaturateBasis.html#2753" class="Bound">z</a> <a id="2755" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2757" href="L-Sharp.SaturateBasis.html#2757" class="Bound">zs</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Keyword">with</a> <a id="2766" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2771" class="Symbol">(</a><a id="2772" href="L-Sharp.SaturateBasis.html#2740" class="Bound">P?</a> <a id="2775" class="Symbol">(</a><a id="2776" href="L-Sharp.SaturateBasis.html#2746" class="Bound">f</a> <a id="2778" href="L-Sharp.SaturateBasis.html#2753" class="Bound">z</a><a id="2779" class="Symbol">))</a> <a id="2782" class="Symbol">|</a> <a id="2784" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2789" class="Symbol">(</a><a id="2790" href="L-Sharp.SaturateBasis.html#2743" class="Bound">Q?</a> <a id="2793" href="L-Sharp.SaturateBasis.html#2753" class="Bound">z</a><a id="2794" class="Symbol">)</a> <a id="2796" class="Symbol">|</a> <a id="2798" href="L-Sharp.SaturateBasis.html#2748" class="Bound">eqd</a> <a id="2802" href="L-Sharp.SaturateBasis.html#2753" class="Bound">z</a>
<a id="2804" class="Symbol">...</a> <a id="2808" class="Symbol">|</a> <a id="2810" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2816" class="Symbol">|</a> <a id="2818" class="DottedPattern Symbol">.</a><a id="2819" href="Agda.Builtin.Bool.html#192" class="DottedPattern InductiveConstructor">false</a> <a id="2825" class="Symbol">|</a> <a id="2827" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="L-Sharp.SaturateBasis.html#2375" class="Function">filter-map-len</a> <a id="2849" class="Bound">P?</a> <a id="2852" class="Bound">Q?</a> <a id="2855" class="Bound">f</a> <a id="2857" class="Bound">eqd</a> <a id="2861" class="Bound">zs</a>
<a id="2864" class="Symbol">...</a> <a id="2868" class="Symbol">|</a> <a id="2870" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2876" class="Symbol">|</a> <a id="2878" class="DottedPattern Symbol">.</a><a id="2879" href="Agda.Builtin.Bool.html#198" class="DottedPattern InductiveConstructor">true</a>  <a id="2885" class="Symbol">|</a> <a id="2887" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2892" class="Symbol">=</a> <a id="2894" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2899" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2903" class="Symbol">(</a><a id="2904" href="L-Sharp.SaturateBasis.html#2375" class="Function">filter-map-len</a> <a id="2919" class="Bound">P?</a> <a id="2922" class="Bound">Q?</a> <a id="2925" class="Bound">f</a> <a id="2927" class="Bound">eqd</a> <a id="2931" class="Bound">zs</a><a id="2933" class="Symbol">)</a>

<a id="2936" class="Comment">-- Any from a membership witness plus a proof</a>
<a id="∈⇒Any"></a><a id="2982" href="L-Sharp.SaturateBasis.html#2982" class="Function">∈⇒Any</a> <a id="2988" class="Symbol">:</a> <a id="2990" class="Symbol">∀</a> <a id="2992" class="Symbol">{</a><a id="2993" href="L-Sharp.SaturateBasis.html#2993" class="Bound">a</a> <a id="2995" href="L-Sharp.SaturateBasis.html#2995" class="Bound">p</a><a id="2996" class="Symbol">}</a> <a id="2998" class="Symbol">{</a><a id="2999" href="L-Sharp.SaturateBasis.html#2999" class="Bound">A</a> <a id="3001" class="Symbol">:</a> <a id="3003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3007" href="L-Sharp.SaturateBasis.html#2993" class="Bound">a</a><a id="3008" class="Symbol">}</a> <a id="3010" class="Symbol">{</a><a id="3011" href="L-Sharp.SaturateBasis.html#3011" class="Bound">P</a> <a id="3013" class="Symbol">:</a> <a id="3015" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3020" href="L-Sharp.SaturateBasis.html#2999" class="Bound">A</a> <a id="3022" href="L-Sharp.SaturateBasis.html#2995" class="Bound">p</a><a id="3023" class="Symbol">}</a> <a id="3025" class="Symbol">{</a><a id="3026" href="L-Sharp.SaturateBasis.html#3026" class="Bound">x</a> <a id="3028" class="Symbol">:</a> <a id="3030" href="L-Sharp.SaturateBasis.html#2999" class="Bound">A</a><a id="3031" class="Symbol">}</a> <a id="3033" class="Symbol">{</a><a id="3034" href="L-Sharp.SaturateBasis.html#3034" class="Bound">xs</a> <a id="3037" class="Symbol">:</a> <a id="3039" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3044" href="L-Sharp.SaturateBasis.html#2999" class="Bound">A</a><a id="3045" class="Symbol">}</a> <a id="3047" class="Symbol">→</a> <a id="3049" href="L-Sharp.SaturateBasis.html#3026" class="Bound">x</a> <a id="3051" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3053" href="L-Sharp.SaturateBasis.html#3034" class="Bound">xs</a> <a id="3056" class="Symbol">→</a> <a id="3058" href="L-Sharp.SaturateBasis.html#3011" class="Bound">P</a> <a id="3060" href="L-Sharp.SaturateBasis.html#3026" class="Bound">x</a> <a id="3062" class="Symbol">→</a> <a id="3064" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a> <a id="3068" href="L-Sharp.SaturateBasis.html#3011" class="Bound">P</a> <a id="3070" href="L-Sharp.SaturateBasis.html#3034" class="Bound">xs</a>
<a id="3073" href="L-Sharp.SaturateBasis.html#2982" class="Function">∈⇒Any</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3089" class="Symbol">)</a> <a id="3091" href="L-Sharp.SaturateBasis.html#3091" class="Bound">px</a> <a id="3094" class="Symbol">=</a> <a id="3096" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3101" href="L-Sharp.SaturateBasis.html#3091" class="Bound">px</a>
<a id="3104" href="L-Sharp.SaturateBasis.html#2982" class="Function">∈⇒Any</a> <a id="3110" class="Symbol">(</a><a id="3111" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3117" href="L-Sharp.SaturateBasis.html#3117" class="Bound">i</a><a id="3118" class="Symbol">)</a>   <a id="3122" href="L-Sharp.SaturateBasis.html#3122" class="Bound">px</a> <a id="3125" class="Symbol">=</a> <a id="3127" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3133" class="Symbol">(</a><a id="3134" href="L-Sharp.SaturateBasis.html#2982" class="Function">∈⇒Any</a> <a id="3140" href="L-Sharp.SaturateBasis.html#3117" class="Bound">i</a> <a id="3142" href="L-Sharp.SaturateBasis.html#3122" class="Bound">px</a><a id="3144" class="Symbol">)</a>

<a id="3147" class="Comment">-- remove the witnessed occurrence from a list</a>
<a id="remove"></a><a id="3194" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="3201" class="Symbol">:</a> <a id="3203" class="Symbol">∀</a> <a id="3205" class="Symbol">{</a><a id="3206" href="L-Sharp.SaturateBasis.html#3206" class="Bound">A</a> <a id="3208" class="Symbol">:</a> <a id="3210" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3213" class="Symbol">}</a> <a id="3215" class="Symbol">{</a><a id="3216" href="L-Sharp.SaturateBasis.html#3216" class="Bound">x</a> <a id="3218" class="Symbol">:</a> <a id="3220" href="L-Sharp.SaturateBasis.html#3206" class="Bound">A</a><a id="3221" class="Symbol">}</a> <a id="3223" class="Symbol">(</a><a id="3224" href="L-Sharp.SaturateBasis.html#3224" class="Bound">xs</a> <a id="3227" class="Symbol">:</a> <a id="3229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3234" href="L-Sharp.SaturateBasis.html#3206" class="Bound">A</a><a id="3235" class="Symbol">)</a> <a id="3237" class="Symbol">→</a> <a id="3239" href="L-Sharp.SaturateBasis.html#3216" class="Bound">x</a> <a id="3241" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3243" href="L-Sharp.SaturateBasis.html#3224" class="Bound">xs</a> <a id="3246" class="Symbol">→</a> <a id="3248" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3253" href="L-Sharp.SaturateBasis.html#3206" class="Bound">A</a>
<a id="3255" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="3262" class="Symbol">(</a><a id="3263" href="L-Sharp.SaturateBasis.html#3263" class="Bound">y</a> <a id="3265" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3267" href="L-Sharp.SaturateBasis.html#3267" class="Bound">xs</a><a id="3269" class="Symbol">)</a> <a id="3271" class="Symbol">(</a><a id="3272" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3277" class="Symbol">_)</a>  <a id="3281" class="Symbol">=</a> <a id="3283" href="L-Sharp.SaturateBasis.html#3267" class="Bound">xs</a>
<a id="3286" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="3293" class="Symbol">(</a><a id="3294" href="L-Sharp.SaturateBasis.html#3294" class="Bound">y</a> <a id="3296" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3298" href="L-Sharp.SaturateBasis.html#3298" class="Bound">xs</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3309" href="L-Sharp.SaturateBasis.html#3309" class="Bound">p</a><a id="3310" class="Symbol">)</a> <a id="3312" class="Symbol">=</a> <a id="3314" href="L-Sharp.SaturateBasis.html#3294" class="Bound">y</a> <a id="3316" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3318" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="3325" href="L-Sharp.SaturateBasis.html#3298" class="Bound">xs</a> <a id="3328" href="L-Sharp.SaturateBasis.html#3309" class="Bound">p</a>

<a id="length-remove"></a><a id="3331" href="L-Sharp.SaturateBasis.html#3331" class="Function">length-remove</a> <a id="3345" class="Symbol">:</a> <a id="3347" class="Symbol">∀</a> <a id="3349" class="Symbol">{</a><a id="3350" href="L-Sharp.SaturateBasis.html#3350" class="Bound">A</a> <a id="3352" class="Symbol">:</a> <a id="3354" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">{</a><a id="3360" href="L-Sharp.SaturateBasis.html#3360" class="Bound">x</a> <a id="3362" class="Symbol">:</a> <a id="3364" href="L-Sharp.SaturateBasis.html#3350" class="Bound">A</a><a id="3365" class="Symbol">}</a> <a id="3367" class="Symbol">(</a><a id="3368" href="L-Sharp.SaturateBasis.html#3368" class="Bound">xs</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3378" href="L-Sharp.SaturateBasis.html#3350" class="Bound">A</a><a id="3379" class="Symbol">)</a> <a id="3381" class="Symbol">(</a><a id="3382" href="L-Sharp.SaturateBasis.html#3382" class="Bound">p</a> <a id="3384" class="Symbol">:</a> <a id="3386" href="L-Sharp.SaturateBasis.html#3360" class="Bound">x</a> <a id="3388" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3390" href="L-Sharp.SaturateBasis.html#3368" class="Bound">xs</a><a id="3392" class="Symbol">)</a>
              <a id="3408" class="Symbol">→</a> <a id="3410" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3417" href="L-Sharp.SaturateBasis.html#3368" class="Bound">xs</a> <a id="3420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Data.List.Base.html#4746" class="Function">length</a> <a id="3434" class="Symbol">(</a><a id="3435" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="3442" href="L-Sharp.SaturateBasis.html#3368" class="Bound">xs</a> <a id="3445" href="L-Sharp.SaturateBasis.html#3382" class="Bound">p</a><a id="3446" class="Symbol">))</a>
<a id="3449" href="L-Sharp.SaturateBasis.html#3331" class="Function">length-remove</a> <a id="3463" class="Symbol">(</a><a id="3464" href="L-Sharp.SaturateBasis.html#3464" class="Bound">y</a> <a id="3466" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3468" href="L-Sharp.SaturateBasis.html#3468" class="Bound">xs</a><a id="3470" class="Symbol">)</a> <a id="3472" class="Symbol">(</a><a id="3473" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3478" class="Symbol">_)</a>  <a id="3482" class="Symbol">=</a> <a id="3484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3489" href="L-Sharp.SaturateBasis.html#3331" class="Function">length-remove</a> <a id="3503" class="Symbol">(</a><a id="3504" href="L-Sharp.SaturateBasis.html#3504" class="Bound">y</a> <a id="3506" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3508" href="L-Sharp.SaturateBasis.html#3508" class="Bound">xs</a><a id="3510" class="Symbol">)</a> <a id="3512" class="Symbol">(</a><a id="3513" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3519" href="L-Sharp.SaturateBasis.html#3519" class="Bound">p</a><a id="3520" class="Symbol">)</a> <a id="3522" class="Symbol">=</a> <a id="3524" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3533" class="Symbol">(</a><a id="3534" href="L-Sharp.SaturateBasis.html#3331" class="Function">length-remove</a> <a id="3548" href="L-Sharp.SaturateBasis.html#3508" class="Bound">xs</a> <a id="3551" href="L-Sharp.SaturateBasis.html#3519" class="Bound">p</a><a id="3552" class="Symbol">)</a>

<a id="∈-remove"></a><a id="3555" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="3564" class="Symbol">:</a> <a id="3566" class="Symbol">∀</a> <a id="3568" class="Symbol">{</a><a id="3569" href="L-Sharp.SaturateBasis.html#3569" class="Bound">A</a> <a id="3571" class="Symbol">:</a> <a id="3573" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">{</a><a id="3579" href="L-Sharp.SaturateBasis.html#3579" class="Bound">x</a> <a id="3581" href="L-Sharp.SaturateBasis.html#3581" class="Bound">z</a> <a id="3583" class="Symbol">:</a> <a id="3585" href="L-Sharp.SaturateBasis.html#3569" class="Bound">A</a><a id="3586" class="Symbol">}</a> <a id="3588" class="Symbol">(</a><a id="3589" href="L-Sharp.SaturateBasis.html#3589" class="Bound">xs</a> <a id="3592" class="Symbol">:</a> <a id="3594" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3599" href="L-Sharp.SaturateBasis.html#3569" class="Bound">A</a><a id="3600" class="Symbol">)</a> <a id="3602" class="Symbol">(</a><a id="3603" href="L-Sharp.SaturateBasis.html#3603" class="Bound">p</a> <a id="3605" class="Symbol">:</a> <a id="3607" href="L-Sharp.SaturateBasis.html#3579" class="Bound">x</a> <a id="3609" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3611" href="L-Sharp.SaturateBasis.html#3589" class="Bound">xs</a><a id="3613" class="Symbol">)</a>
         <a id="3624" class="Symbol">→</a> <a id="3626" href="L-Sharp.SaturateBasis.html#3581" class="Bound">z</a> <a id="3628" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3630" href="L-Sharp.SaturateBasis.html#3589" class="Bound">xs</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="L-Sharp.SaturateBasis.html#3581" class="Bound">z</a> <a id="3637" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3639" href="L-Sharp.SaturateBasis.html#3579" class="Bound">x</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="L-Sharp.SaturateBasis.html#3581" class="Bound">z</a> <a id="3645" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="3647" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="3654" href="L-Sharp.SaturateBasis.html#3589" class="Bound">xs</a> <a id="3657" href="L-Sharp.SaturateBasis.html#3603" class="Bound">p</a>
<a id="3659" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="3668" class="Symbol">(</a><a id="3669" href="L-Sharp.SaturateBasis.html#3669" class="Bound">y</a> <a id="3671" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3673" href="L-Sharp.SaturateBasis.html#3673" class="Bound">xs</a><a id="3675" class="Symbol">)</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3683" href="L-Sharp.SaturateBasis.html#3683" class="Bound">x≡y</a><a id="3686" class="Symbol">)</a> <a id="3688" class="Symbol">(</a><a id="3689" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3694" href="L-Sharp.SaturateBasis.html#3694" class="Bound">z≡y</a><a id="3697" class="Symbol">)</a>   <a id="3701" href="L-Sharp.SaturateBasis.html#3701" class="Bound">z≢x</a> <a id="3705" class="Symbol">=</a> <a id="3707" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3714" class="Symbol">(</a><a id="3715" href="L-Sharp.SaturateBasis.html#3701" class="Bound">z≢x</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3726" href="L-Sharp.SaturateBasis.html#3694" class="Bound">z≡y</a> <a id="3730" class="Symbol">(</a><a id="3731" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3735" href="L-Sharp.SaturateBasis.html#3683" class="Bound">x≡y</a><a id="3738" class="Symbol">)))</a>
<a id="3742" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="3751" class="Symbol">(</a><a id="3752" href="L-Sharp.SaturateBasis.html#3752" class="Bound">y</a> <a id="3754" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3756" href="L-Sharp.SaturateBasis.html#3756" class="Bound">xs</a><a id="3758" class="Symbol">)</a> <a id="3760" class="Symbol">(</a><a id="3761" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3766" href="L-Sharp.SaturateBasis.html#3766" class="Bound">x≡y</a><a id="3769" class="Symbol">)</a> <a id="3771" class="Symbol">(</a><a id="3772" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3778" href="L-Sharp.SaturateBasis.html#3778" class="Bound">z∈xs</a><a id="3782" class="Symbol">)</a> <a id="3784" href="L-Sharp.SaturateBasis.html#3784" class="Bound">z≢x</a> <a id="3788" class="Symbol">=</a> <a id="3790" href="L-Sharp.SaturateBasis.html#3778" class="Bound">z∈xs</a>
<a id="3795" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="3804" class="Symbol">(</a><a id="3805" href="L-Sharp.SaturateBasis.html#3805" class="Bound">y</a> <a id="3807" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3809" href="L-Sharp.SaturateBasis.html#3809" class="Bound">xs</a><a id="3811" class="Symbol">)</a> <a id="3813" class="Symbol">(</a><a id="3814" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3820" href="L-Sharp.SaturateBasis.html#3820" class="Bound">p</a><a id="3821" class="Symbol">)</a>  <a id="3824" class="Symbol">(</a><a id="3825" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3830" href="L-Sharp.SaturateBasis.html#3830" class="Bound">z≡y</a><a id="3833" class="Symbol">)</a>   <a id="3837" href="L-Sharp.SaturateBasis.html#3837" class="Bound">z≢x</a> <a id="3841" class="Symbol">=</a> <a id="3843" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3848" href="L-Sharp.SaturateBasis.html#3830" class="Bound">z≡y</a>
<a id="3852" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="3861" class="Symbol">(</a><a id="3862" href="L-Sharp.SaturateBasis.html#3862" class="Bound">y</a> <a id="3864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3866" href="L-Sharp.SaturateBasis.html#3866" class="Bound">xs</a><a id="3868" class="Symbol">)</a> <a id="3870" class="Symbol">(</a><a id="3871" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3877" href="L-Sharp.SaturateBasis.html#3877" class="Bound">p</a><a id="3878" class="Symbol">)</a>  <a id="3881" class="Symbol">(</a><a id="3882" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3888" href="L-Sharp.SaturateBasis.html#3888" class="Bound">z∈xs</a><a id="3892" class="Symbol">)</a> <a id="3894" href="L-Sharp.SaturateBasis.html#3894" class="Bound">z≢x</a> <a id="3898" class="Symbol">=</a> <a id="3900" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3906" class="Symbol">(</a><a id="3907" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="3916" href="L-Sharp.SaturateBasis.html#3866" class="Bound">xs</a> <a id="3919" href="L-Sharp.SaturateBasis.html#3877" class="Bound">p</a> <a id="3921" href="L-Sharp.SaturateBasis.html#3888" class="Bound">z∈xs</a> <a id="3926" href="L-Sharp.SaturateBasis.html#3894" class="Bound">z≢x</a><a id="3929" class="Symbol">)</a>

<a id="3932" class="Comment">-- pigeonhole: a duplicate-free list included in ys is no longer than ys</a>
<a id="AllPairs≢-⊆-length"></a><a id="4005" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="4024" class="Symbol">:</a> <a id="4026" class="Symbol">∀</a> <a id="4028" class="Symbol">{</a><a id="4029" href="L-Sharp.SaturateBasis.html#4029" class="Bound">A</a> <a id="4031" class="Symbol">:</a> <a id="4033" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4036" class="Symbol">}</a> <a id="4038" class="Symbol">{</a><a id="4039" href="L-Sharp.SaturateBasis.html#4039" class="Bound">xs</a> <a id="4042" href="L-Sharp.SaturateBasis.html#4042" class="Bound">ys</a> <a id="4045" class="Symbol">:</a> <a id="4047" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4052" href="L-Sharp.SaturateBasis.html#4029" class="Bound">A</a><a id="4053" class="Symbol">}</a>
                   <a id="4074" class="Symbol">→</a> <a id="4076" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="4085" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="4089" href="L-Sharp.SaturateBasis.html#4039" class="Bound">xs</a> <a id="4092" class="Symbol">→</a> <a id="4094" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4098" class="Symbol">(</a><a id="4099" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="4102" href="L-Sharp.SaturateBasis.html#4042" class="Bound">ys</a><a id="4104" class="Symbol">)</a> <a id="4106" href="L-Sharp.SaturateBasis.html#4039" class="Bound">xs</a> <a id="4109" class="Symbol">→</a> <a id="4111" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4118" href="L-Sharp.SaturateBasis.html#4039" class="Bound">xs</a> <a id="4121" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4123" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4130" href="L-Sharp.SaturateBasis.html#4042" class="Bound">ys</a>
<a id="4133" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="4152" class="Symbol">{</a><a id="4153" class="Argument">xs</a> <a id="4156" class="Symbol">=</a> <a id="4158" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4160" class="Symbol">}</a>     <a id="4166" class="Symbol">_</a>            <a id="4179" class="Symbol">_</a>                     <a id="4201" class="Symbol">=</a> <a id="4203" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4207" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="4226" class="Symbol">{</a><a id="4227" class="Argument">xs</a> <a id="4230" class="Symbol">=</a> <a id="4232" href="L-Sharp.SaturateBasis.html#4232" class="Bound">x</a> <a id="4234" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4236" href="L-Sharp.SaturateBasis.html#4236" class="Bound">xs</a><a id="4238" class="Symbol">}</a> <a id="4240" class="Symbol">{</a><a id="4241" href="L-Sharp.SaturateBasis.html#4241" class="Bound">ys</a><a id="4243" class="Symbol">}</a> <a id="4245" class="Symbol">(</a><a id="4246" href="L-Sharp.SaturateBasis.html#4246" class="Bound">x≢all</a> <a id="4252" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="4254" href="L-Sharp.SaturateBasis.html#4254" class="Bound">up</a><a id="4256" class="Symbol">)</a> <a id="4258" class="Symbol">(</a><a id="4259" href="L-Sharp.SaturateBasis.html#4259" class="Bound">x∈ys</a> <a id="4264" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">All.∷</a> <a id="4270" href="L-Sharp.SaturateBasis.html#4270" class="Bound">xs∈ys</a><a id="4275" class="Symbol">)</a> <a id="4277" class="Symbol">=</a>
  <a id="4281" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4292" class="Symbol">(</a><a id="4293" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4300" href="L-Sharp.SaturateBasis.html#4236" class="Bound">xs</a><a id="4302" class="Symbol">)</a> <a id="4304" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="4306" class="Symbol">)</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4313" class="Symbol">(</a><a id="4314" href="L-Sharp.SaturateBasis.html#3331" class="Function">length-remove</a> <a id="4328" href="L-Sharp.SaturateBasis.html#4241" class="Bound">ys</a> <a id="4331" href="L-Sharp.SaturateBasis.html#4259" class="Bound">x∈ys</a><a id="4335" class="Symbol">))</a> <a id="4338" class="Symbol">(</a><a id="4339" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4343" href="L-Sharp.SaturateBasis.html#4543" class="Function">ih</a><a id="4345" class="Symbol">)</a>
  <a id="4349" class="Keyword">where</a>
    <a id="4359" href="L-Sharp.SaturateBasis.html#4359" class="Function">all-in-remove</a> <a id="4373" class="Symbol">:</a> <a id="4375" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="4383" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="4390" href="L-Sharp.SaturateBasis.html#4241" class="Bound">ys</a> <a id="4393" href="L-Sharp.SaturateBasis.html#4259" class="Bound">x∈ys</a><a id="4397" class="Symbol">)</a> <a id="4399" href="L-Sharp.SaturateBasis.html#4236" class="Bound">xs</a>
    <a id="4406" href="L-Sharp.SaturateBasis.html#4359" class="Function">all-in-remove</a> <a id="4420" class="Symbol">=</a> <a id="4422" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="4435" class="Symbol">(λ</a> <a id="4438" class="Symbol">{</a><a id="4439" href="L-Sharp.SaturateBasis.html#4439" class="Bound">z</a><a id="4440" class="Symbol">}</a> <a id="4442" href="L-Sharp.SaturateBasis.html#4442" class="Bound">z∈xs</a> <a id="4447" class="Symbol">→</a>
      <a id="4455" href="L-Sharp.SaturateBasis.html#3555" class="Function">∈-remove</a> <a id="4464" href="L-Sharp.SaturateBasis.html#4241" class="Bound">ys</a> <a id="4467" href="L-Sharp.SaturateBasis.html#4259" class="Bound">x∈ys</a> <a id="4472" class="Symbol">(</a><a id="4473" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="4484" href="L-Sharp.SaturateBasis.html#4270" class="Bound">xs∈ys</a> <a id="4490" href="L-Sharp.SaturateBasis.html#4442" class="Bound">z∈xs</a><a id="4494" class="Symbol">)</a> <a id="4496" class="Symbol">(λ</a> <a id="4499" href="L-Sharp.SaturateBasis.html#4499" class="Bound">z≡x</a> <a id="4503" class="Symbol">→</a> <a id="4505" href="Data.List.Relation.Unary.All.html#5943" class="Function">All.lookup</a> <a id="4516" href="L-Sharp.SaturateBasis.html#4246" class="Bound">x≢all</a> <a id="4522" href="L-Sharp.SaturateBasis.html#4442" class="Bound">z∈xs</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4532" href="L-Sharp.SaturateBasis.html#4499" class="Bound">z≡x</a><a id="4535" class="Symbol">)))</a>
    <a id="4543" href="L-Sharp.SaturateBasis.html#4543" class="Function">ih</a> <a id="4546" class="Symbol">:</a> <a id="4548" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4555" href="L-Sharp.SaturateBasis.html#4236" class="Bound">xs</a> <a id="4558" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4560" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4567" class="Symbol">(</a><a id="4568" href="L-Sharp.SaturateBasis.html#3194" class="Function">remove</a> <a id="4575" href="L-Sharp.SaturateBasis.html#4241" class="Bound">ys</a> <a id="4578" href="L-Sharp.SaturateBasis.html#4259" class="Bound">x∈ys</a><a id="4582" class="Symbol">)</a>
    <a id="4588" href="L-Sharp.SaturateBasis.html#4543" class="Function">ih</a> <a id="4591" class="Symbol">=</a> <a id="4593" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="4612" href="L-Sharp.SaturateBasis.html#4254" class="Bound">up</a> <a id="4615" href="L-Sharp.SaturateBasis.html#4359" class="Function">all-in-remove</a>

<a id="4630" class="Comment">-- a prefix is one of the initial segments</a>
<a id="⊑⇒∈-inits"></a><a id="4673" href="L-Sharp.SaturateBasis.html#4673" class="Function">⊑⇒∈-inits</a> <a id="4683" class="Symbol">:</a> <a id="4685" class="Symbol">∀</a> <a id="4687" class="Symbol">{</a><a id="4688" href="L-Sharp.SaturateBasis.html#4688" class="Bound">A</a> <a id="4690" class="Symbol">:</a> <a id="4692" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4695" class="Symbol">}</a> <a id="4697" class="Symbol">{</a><a id="4698" href="L-Sharp.SaturateBasis.html#4698" class="Bound">b</a> <a id="4700" href="L-Sharp.SaturateBasis.html#4700" class="Bound">xs</a> <a id="4703" class="Symbol">:</a> <a id="4705" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4710" href="L-Sharp.SaturateBasis.html#4688" class="Bound">A</a><a id="4711" class="Symbol">}</a> <a id="4713" class="Symbol">→</a> <a id="4715" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="4722" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4726" href="L-Sharp.SaturateBasis.html#4698" class="Bound">b</a> <a id="4728" href="L-Sharp.SaturateBasis.html#4700" class="Bound">xs</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="L-Sharp.SaturateBasis.html#4698" class="Bound">b</a> <a id="4735" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4737" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="4743" href="L-Sharp.SaturateBasis.html#4700" class="Bound">xs</a>
<a id="4746" href="L-Sharp.SaturateBasis.html#4673" class="Function">⊑⇒∈-inits</a> <a id="4756" href="L-Sharp.SaturateBasis.html#798" class="InductiveConstructor">[]ᵖ</a>                    <a id="4779" class="Symbol">=</a> <a id="4781" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="4786" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4791" href="L-Sharp.SaturateBasis.html#4673" class="Function">⊑⇒∈-inits</a> <a id="4801" class="Symbol">{</a><a id="4802" class="Argument">b</a> <a id="4804" class="Symbol">=</a> <a id="4806" href="L-Sharp.SaturateBasis.html#4806" class="Bound">a</a> <a id="4808" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4810" class="Symbol">_}</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4819" href="L-Sharp.SaturateBasis.html#810" class="InductiveConstructor Operator">∷ᵖ</a> <a id="4822" href="L-Sharp.SaturateBasis.html#4822" class="Bound">pfx</a><a id="4825" class="Symbol">)</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="4835" class="Symbol">(</a><a id="4836" href="Data.List.Membership.Propositional.Properties.html#4067" class="Function">∈-map⁺</a> <a id="4843" class="Symbol">(</a><a id="4844" href="L-Sharp.SaturateBasis.html#4806" class="Bound">a</a> <a id="4846" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="4848" class="Symbol">)</a> <a id="4850" class="Symbol">(</a><a id="4851" href="L-Sharp.SaturateBasis.html#4673" class="Function">⊑⇒∈-inits</a> <a id="4861" href="L-Sharp.SaturateBasis.html#4822" class="Bound">pfx</a><a id="4864" class="Symbol">))</a>

<a id="4868" class="Comment">------------------------------------------------------------------------</a>

<a id="4942" class="Keyword">module</a> <a id="4949" href="L-Sharp.SaturateBasis.html#4949" class="Module">_</a> <a id="4951" class="Symbol">(</a><a id="4952" href="L-Sharp.SaturateBasis.html#4952" class="Bound">ss</a> <a id="4955" class="Symbol">:</a> <a id="4957" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Keyword">where</a>
  <a id="4981" class="Keyword">open</a> <a id="4986" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="5001" href="L-Sharp.SaturateBasis.html#4952" class="Bound">ss</a>

  <a id="5007" class="Comment">-- If (access b ∷ʳ i) is isolated (δ b i ≡ []), it is apart from every basis element.</a>
  <a id="5095" href="L-Sharp.SaturateBasis.html#5095" class="Function">δ-empty⇒apartᴱ</a> <a id="5110" class="Symbol">:</a> <a id="5112" class="Symbol">(</a><a id="5113" href="L-Sharp.SaturateBasis.html#5113" class="Bound">b</a> <a id="5115" class="Symbol">:</a> <a id="5117" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5122" class="Symbol">)</a> <a id="5124" class="Symbol">(</a><a id="5125" href="L-Sharp.SaturateBasis.html#5125" class="Bound">i</a> <a id="5127" class="Symbol">:</a> <a id="5129" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="5130" class="Symbol">)</a> <a id="5132" class="Symbol">→</a> <a id="5134" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5136" href="L-Sharp.SaturateBasis.html#5113" class="Bound">b</a> <a id="5138" href="L-Sharp.SaturateBasis.html#5125" class="Bound">i</a> <a id="5140" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5142" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5145" class="Symbol">→</a> <a id="5147" class="Symbol">(</a><a id="5148" href="L-Sharp.SaturateBasis.html#5148" class="Bound">b&#39;</a> <a id="5151" class="Symbol">:</a> <a id="5153" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5158" class="Symbol">)</a>
                 <a id="5177" class="Symbol">→</a> <a id="5179" class="Symbol">(</a><a id="5180" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5187" href="L-Sharp.SaturateBasis.html#5113" class="Bound">b</a> <a id="5189" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5194" href="L-Sharp.SaturateBasis.html#5125" class="Bound">i</a><a id="5195" class="Symbol">)</a> <a id="5197" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="5199" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5206" href="L-Sharp.SaturateBasis.html#5148" class="Bound">b&#39;</a>
  <a id="5211" href="L-Sharp.SaturateBasis.html#5095" class="Function">δ-empty⇒apartᴱ</a> <a id="5226" href="L-Sharp.SaturateBasis.html#5226" class="Bound">b</a> <a id="5228" href="L-Sharp.SaturateBasis.html#5228" class="Bound">i</a> <a id="5230" href="L-Sharp.SaturateBasis.html#5230" class="Bound">δ≡[]</a> <a id="5235" href="L-Sharp.SaturateBasis.html#5235" class="Bound">b&#39;</a> <a id="5238" class="Keyword">with</a> <a id="5243" class="Symbol">(</a><a id="5244" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5251" href="L-Sharp.SaturateBasis.html#5226" class="Bound">b</a> <a id="5253" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5258" href="L-Sharp.SaturateBasis.html#5228" class="Bound">i</a><a id="5259" class="Symbol">)</a> <a id="5261" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="5264" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5271" href="L-Sharp.SaturateBasis.html#5235" class="Bound">b&#39;</a> <a id="5274" class="Keyword">in</a> <a id="5277" class="Argument">eq</a>
  <a id="5282" class="Symbol">...</a> <a id="5286" class="Symbol">|</a> <a id="5288" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5293" href="L-Sharp.SaturateBasis.html#5293" class="Bound">apart</a> <a id="5299" class="Symbol">=</a> <a id="5301" href="L-Sharp.SaturateBasis.html#5293" class="Bound">apart</a>
  <a id="5309" class="Symbol">...</a> <a id="5313" class="Symbol">|</a> <a id="5315" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5320" href="L-Sharp.SaturateBasis.html#5320" class="Bound">sim</a>   <a id="5326" class="Symbol">=</a> <a id="5328" href="L-Sharp.SaturateBasis.html#5579" class="Function">absurd</a>
    <a id="5339" class="Keyword">where</a>
      <a id="5351" href="L-Sharp.SaturateBasis.html#5351" class="Function">b&#39;∈δ</a> <a id="5356" class="Symbol">:</a> <a id="5358" class="Bound">b&#39;</a> <a id="5361" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5363" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5365" class="Bound">b</a> <a id="5367" class="Bound">i</a>
      <a id="5375" href="L-Sharp.SaturateBasis.html#5351" class="Function">b&#39;∈δ</a> <a id="5380" class="Symbol">=</a> <a id="5382" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="5392" class="Symbol">(λ</a> <a id="5395" href="L-Sharp.SaturateBasis.html#5395" class="Bound">b&#39;&#39;</a> <a id="5399" class="Symbol">→</a> <a id="5401" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="5410" class="Symbol">((</a><a id="5412" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5419" class="Bound">b</a> <a id="5421" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5426" class="Bound">i</a><a id="5427" class="Symbol">)</a> <a id="5429" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="5432" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5439" href="L-Sharp.SaturateBasis.html#5395" class="Bound">b&#39;&#39;</a><a id="5442" class="Symbol">))</a>
                       <a id="5468" class="Symbol">(</a><a id="5469" href="Finite.html#2930" class="Field">FiniteType.all-enumerated</a> <a id="5495" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="5510" class="Bound">b&#39;</a><a id="5512" class="Symbol">)</a>
                       <a id="5537" class="Symbol">(</a><a id="5538" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5544" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="5552" class="Symbol">(</a><a id="5553" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5557" href="L-Sharp.SaturateBasis.html#5277" class="Bound">eq</a><a id="5559" class="Symbol">)</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="5567" href="L-Sharp.SaturateBasis.html#5320" class="Bound">sim</a><a id="5570" class="Symbol">))</a>
      <a id="5579" href="L-Sharp.SaturateBasis.html#5579" class="Function">absurd</a> <a id="5586" class="Symbol">:</a> <a id="5588" class="Symbol">(</a><a id="5589" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5596" class="Bound">b</a> <a id="5598" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5603" class="Bound">i</a><a id="5604" class="Symbol">)</a> <a id="5606" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="5608" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5615" class="Bound">b&#39;</a>
      <a id="5624" href="L-Sharp.SaturateBasis.html#5579" class="Function">absurd</a> <a id="5631" class="Keyword">with</a> <a id="5636" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5642" class="Symbol">(</a><a id="5643" class="Bound">b&#39;</a> <a id="5646" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈_</a><a id="5648" class="Symbol">)</a> <a id="5650" class="Bound">δ≡[]</a> <a id="5655" href="L-Sharp.SaturateBasis.html#5351" class="Function">b&#39;∈δ</a>
      <a id="5666" href="L-Sharp.SaturateBasis.html#5579" class="Function">...</a> <a id="5670" class="Symbol">|</a> <a id="5672" class="Symbol">()</a>

  <a id="5678" href="L-Sharp.SaturateBasis.html#5678" class="Function">δ-empty⇒apart-All</a> <a id="5696" class="Symbol">:</a> <a id="5698" class="Symbol">(</a><a id="5699" href="L-Sharp.SaturateBasis.html#5699" class="Bound">b</a> <a id="5701" class="Symbol">:</a> <a id="5703" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5708" class="Symbol">)</a> <a id="5710" class="Symbol">(</a><a id="5711" href="L-Sharp.SaturateBasis.html#5711" class="Bound">i</a> <a id="5713" class="Symbol">:</a> <a id="5715" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="5716" class="Symbol">)</a> <a id="5718" class="Symbol">→</a> <a id="5720" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5722" href="L-Sharp.SaturateBasis.html#5699" class="Bound">b</a> <a id="5724" href="L-Sharp.SaturateBasis.html#5711" class="Bound">i</a> <a id="5726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5728" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
                    <a id="5751" class="Symbol">→</a> <a id="5753" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="5757" class="Symbol">(λ</a> <a id="5760" href="L-Sharp.SaturateBasis.html#5760" class="Bound">b&#39;</a> <a id="5763" class="Symbol">→</a> <a id="5765" class="Symbol">(</a><a id="5766" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5773" href="L-Sharp.SaturateBasis.html#5699" class="Bound">b</a> <a id="5775" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5780" href="L-Sharp.SaturateBasis.html#5711" class="Bound">i</a><a id="5781" class="Symbol">)</a> <a id="5783" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="5785" href="L-Sharp.SaturateBasis.html#5760" class="Bound">b&#39;</a><a id="5787" class="Symbol">)</a> <a id="5789" href="L-Sharp.State.html#2215" class="Function">basis</a>
  <a id="5797" href="L-Sharp.SaturateBasis.html#5678" class="Function">δ-empty⇒apart-All</a> <a id="5815" href="L-Sharp.SaturateBasis.html#5815" class="Bound">b</a> <a id="5817" href="L-Sharp.SaturateBasis.html#5817" class="Bound">i</a> <a id="5819" href="L-Sharp.SaturateBasis.html#5819" class="Bound">δ≡[]</a> <a id="5824" class="Symbol">=</a>
    <a id="5830" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="5843" class="Symbol">(λ</a> <a id="5846" class="Symbol">{</a><a id="5847" href="L-Sharp.SaturateBasis.html#5847" class="Bound">b&#39;</a><a id="5849" class="Symbol">}</a> <a id="5851" href="L-Sharp.SaturateBasis.html#5851" class="Bound">b&#39;∈</a> <a id="5855" class="Symbol">→</a> <a id="5857" href="L-Sharp.SaturateBasis.html#5095" class="Function">δ-empty⇒apartᴱ</a> <a id="5872" href="L-Sharp.SaturateBasis.html#5815" class="Bound">b</a> <a id="5874" href="L-Sharp.SaturateBasis.html#5817" class="Bound">i</a> <a id="5876" href="L-Sharp.SaturateBasis.html#5819" class="Bound">δ≡[]</a> <a id="5881" class="Symbol">(</a><a id="5882" href="L-Sharp.SaturateBasis.html#5847" class="Bound">b&#39;</a> <a id="5885" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="5888" href="L-Sharp.SaturateBasis.html#5851" class="Bound">b&#39;∈</a><a id="5891" class="Symbol">))</a>

  <a id="5897" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="5910" class="Symbol">:</a> <a id="5912" class="Symbol">(</a><a id="5913" href="L-Sharp.SaturateBasis.html#5913" class="Bound">b</a> <a id="5915" class="Symbol">:</a> <a id="5917" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5922" class="Symbol">)</a> <a id="5924" class="Symbol">(</a><a id="5925" href="L-Sharp.SaturateBasis.html#5925" class="Bound">i</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="5930" class="Symbol">)</a> <a id="5932" class="Symbol">→</a> <a id="5934" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5936" href="L-Sharp.SaturateBasis.html#5913" class="Bound">b</a> <a id="5938" href="L-Sharp.SaturateBasis.html#5925" class="Bound">i</a> <a id="5940" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5942" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5945" class="Symbol">→</a> <a id="5947" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
  <a id="5964" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="5977" href="L-Sharp.SaturateBasis.html#5977" class="Bound">b</a> <a id="5979" href="L-Sharp.SaturateBasis.html#5979" class="Bound">i</a> <a id="5981" href="L-Sharp.SaturateBasis.html#5981" class="Bound">δ≡[]</a> <a id="5986" class="Symbol">=</a> <a id="5988" class="Keyword">record</a>
    <a id="5999" class="Symbol">{</a> <a id="6001" href="L-Sharp.State.html#3023" class="Field">raw-state</a> <a id="6011" class="Symbol">=</a> <a id="6013" class="Keyword">record</a>
        <a id="6028" class="Symbol">{</a> <a id="6030" href="L-Sharp.State.html#2144" class="Field">𝒯</a> <a id="6032" class="Symbol">=</a> <a id="6034" href="L-Sharp.State.html#2144" class="Function">𝒯</a> <a id="6036" class="Symbol">;</a> <a id="6038" href="L-Sharp.State.html#2215" class="Field">basis</a> <a id="6044" class="Symbol">=</a> <a id="6046" class="Symbol">(</a><a id="6047" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6054" href="L-Sharp.SaturateBasis.html#5977" class="Bound">b</a> <a id="6056" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6061" href="L-Sharp.SaturateBasis.html#5979" class="Bound">i</a><a id="6062" class="Symbol">)</a> <a id="6064" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6066" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="6072" class="Symbol">;</a> <a id="6074" href="L-Sharp.State.html#2302" class="Field">m</a> <a id="6076" class="Symbol">=</a> <a id="6078" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="6080" class="Symbol">}</a>
    <a id="6086" class="Symbol">;</a> <a id="6088" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a> <a id="6108" class="Symbol">=</a> <a id="6110" href="PrefixClosed.html#848" class="InductiveConstructor Operator">[_++_∷_]</a> <a id="6119" class="Symbol">(</a><a id="6120" href="Finite.html#5139" class="Field">Element.contained</a> <a id="6138" href="L-Sharp.SaturateBasis.html#5977" class="Bound">b</a><a id="6139" class="Symbol">)</a> <a id="6141" href="L-Sharp.SaturateBasis.html#5979" class="Bound">i</a> <a id="6143" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a>
    <a id="6167" class="Symbol">;</a> <a id="6169" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a> <a id="6184" class="Symbol">=</a> <a id="6186" href="L-Sharp.SaturateBasis.html#5678" class="Function">δ-empty⇒apart-All</a> <a id="6204" href="L-Sharp.SaturateBasis.html#5977" class="Bound">b</a> <a id="6206" href="L-Sharp.SaturateBasis.html#5979" class="Bound">i</a> <a id="6208" href="L-Sharp.SaturateBasis.html#5981" class="Bound">δ≡[]</a> <a id="6213" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">∷</a> <a id="6215" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a>
    <a id="6234" class="Symbol">}</a>

  <a id="6239" class="Comment">----------------------------------------------------------------------</a>
  <a id="6312" class="Comment">-- a bound on the basis size that depends only on the observations</a>

  <a id="6382" class="Comment">-- the (finite) universe of all prefixes of all observed input words</a>
  <a id="6453" href="L-Sharp.SaturateBasis.html#6453" class="Function">prefix-universe</a> <a id="6469" class="Symbol">:</a> <a id="6471" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6476" class="Symbol">(</a><a id="6477" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6482" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="6483" class="Symbol">)</a>
  <a id="6487" href="L-Sharp.SaturateBasis.html#6453" class="Function">prefix-universe</a> <a id="6503" class="Symbol">=</a> <a id="6505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6508" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6510" href="Data.List.Base.html#4384" class="Function">concatMap</a> <a id="6520" class="Symbol">(λ</a> <a id="6523" href="L-Sharp.SaturateBasis.html#6523" class="Bound">tr</a> <a id="6526" class="Symbol">→</a> <a id="6528" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="6534" class="Symbol">(</a><a id="6535" href="Data.List.NonEmpty.Base.html#1800" class="Function">L⁺.toList</a> <a id="6545" class="Symbol">(</a><a id="6546" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6552" href="L-Sharp.SaturateBasis.html#6523" class="Bound">tr</a><a id="6554" class="Symbol">)))</a> <a id="6558" href="L-Sharp.Observations.html#2268" class="Function">observations</a>

  <a id="6574" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="6586" class="Symbol">:</a> <a id="6588" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="6592" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="6604" class="Symbol">=</a> <a id="6606" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6613" href="L-Sharp.SaturateBasis.html#6453" class="Function">prefix-universe</a>

  <a id="6632" href="L-Sharp.SaturateBasis.html#6632" class="Function">basis⊆universe</a> <a id="6647" class="Symbol">:</a> <a id="6649" class="Symbol">∀</a> <a id="6651" href="L-Sharp.SaturateBasis.html#6651" class="Bound">b</a> <a id="6653" class="Symbol">→</a> <a id="6655" href="L-Sharp.SaturateBasis.html#6651" class="Bound">b</a> <a id="6657" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6659" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="6665" class="Symbol">→</a> <a id="6667" href="L-Sharp.SaturateBasis.html#6651" class="Bound">b</a> <a id="6669" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6671" href="L-Sharp.SaturateBasis.html#6453" class="Function">prefix-universe</a>
  <a id="6689" href="L-Sharp.SaturateBasis.html#6632" class="Function">basis⊆universe</a> <a id="6704" href="L-Sharp.SaturateBasis.html#6704" class="Bound">b</a> <a id="6706" href="L-Sharp.SaturateBasis.html#6706" class="Bound">b∈</a> <a id="6709" class="Keyword">with</a> <a id="6714" href="L-Sharp.State.html#4185" class="Function">basis-observed</a> <a id="6729" href="L-Sharp.SaturateBasis.html#6704" class="Bound">b</a> <a id="6731" href="L-Sharp.SaturateBasis.html#6706" class="Bound">b∈</a>
  <a id="6736" class="Symbol">...</a> <a id="6740" class="Symbol">|</a> <a id="6742" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="6747" href="L-Sharp.SaturateBasis.html#6747" class="Bound">b≡[]</a>           <a id="6762" class="Symbol">=</a> <a id="6764" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="6769" href="L-Sharp.SaturateBasis.html#6747" class="Bound">b≡[]</a>
  <a id="6776" class="Symbol">...</a> <a id="6780" class="Symbol">|</a> <a id="6782" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6787" class="Symbol">(</a><a id="6788" href="L-Sharp.SaturateBasis.html#6788" class="Bound">tr</a> <a id="6791" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6793" href="L-Sharp.SaturateBasis.html#6793" class="Bound">tr∈</a> <a id="6797" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6799" href="L-Sharp.SaturateBasis.html#6799" class="Bound">b⊑</a><a id="6801" class="Symbol">)</a> <a id="6803" class="Symbol">=</a>
        <a id="6813" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="6819" class="Symbol">(</a><a id="6820" href="Data.List.Membership.Propositional.Properties.html#6394" class="Function">∈-concatMap⁺</a> <a id="6833" class="Symbol">(λ</a> <a id="6836" href="L-Sharp.SaturateBasis.html#6836" class="Bound">tr&#39;</a> <a id="6840" class="Symbol">→</a> <a id="6842" href="Data.List.Base.html#5219" class="Function">inits</a> <a id="6848" class="Symbol">(</a><a id="6849" href="Data.List.NonEmpty.Base.html#1800" class="Function">L⁺.toList</a> <a id="6859" class="Symbol">(</a><a id="6860" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6866" href="L-Sharp.SaturateBasis.html#6836" class="Bound">tr&#39;</a><a id="6869" class="Symbol">)))</a> <a id="6873" class="Symbol">(</a><a id="6874" href="L-Sharp.SaturateBasis.html#2982" class="Function">∈⇒Any</a> <a id="6880" href="L-Sharp.SaturateBasis.html#6793" class="Bound">tr∈</a> <a id="6884" class="Symbol">(</a><a id="6885" href="L-Sharp.SaturateBasis.html#4673" class="Function">⊑⇒∈-inits</a> <a id="6895" href="L-Sharp.SaturateBasis.html#6799" class="Bound">b⊑</a><a id="6897" class="Symbol">)))</a>

  <a id="6904" href="L-Sharp.SaturateBasis.html#6904" class="Function">basis-length-bound</a> <a id="6923" class="Symbol">:</a> <a id="6925" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6932" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="6938" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6940" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a>
  <a id="6954" href="L-Sharp.SaturateBasis.html#6904" class="Function">basis-length-bound</a> <a id="6973" class="Symbol">=</a> <a id="6975" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="6994" href="L-Sharp.State.html#3478" class="Function">basis-duplicate-free</a>
                         <a id="7040" class="Symbol">(</a><a id="7041" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="7054" class="Symbol">(λ</a> <a id="7057" class="Symbol">{</a><a id="7058" href="L-Sharp.SaturateBasis.html#7058" class="Bound">b</a><a id="7059" class="Symbol">}</a> <a id="7061" href="L-Sharp.SaturateBasis.html#7061" class="Bound">b∈</a> <a id="7064" class="Symbol">→</a> <a id="7066" href="L-Sharp.SaturateBasis.html#6632" class="Function">basis⊆universe</a> <a id="7081" href="L-Sharp.SaturateBasis.html#7058" class="Bound">b</a> <a id="7083" href="L-Sharp.SaturateBasis.html#7061" class="Bound">b∈</a><a id="7085" class="Symbol">))</a>

  <a id="7091" class="Comment">----------------------------------------------------------------------</a>
  <a id="7164" class="Comment">-- extending the basis does not decrease `ticks`</a>

  <a id="7216" class="Keyword">module</a> <a id="7223" href="L-Sharp.SaturateBasis.html#7223" class="Module">_</a> <a id="7225" class="Symbol">(</a><a id="7226" href="L-Sharp.SaturateBasis.html#7226" class="Bound">b</a> <a id="7228" class="Symbol">:</a> <a id="7230" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="7235" class="Symbol">)</a> <a id="7237" class="Symbol">(</a><a id="7238" href="L-Sharp.SaturateBasis.html#7238" class="Bound">i</a> <a id="7240" class="Symbol">:</a> <a id="7242" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="7243" class="Symbol">)</a> <a id="7245" class="Symbol">(</a><a id="7246" href="L-Sharp.SaturateBasis.html#7246" class="Bound">δ≡[]</a> <a id="7251" class="Symbol">:</a> <a id="7253" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="7255" href="L-Sharp.SaturateBasis.html#7226" class="Bound">b</a> <a id="7257" href="L-Sharp.SaturateBasis.html#7238" class="Bound">i</a> <a id="7259" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7261" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7263" class="Symbol">)</a> <a id="7265" class="Keyword">where</a>
    <a id="7275" href="L-Sharp.SaturateBasis.html#7275" class="Function">ss&#39;</a> <a id="7279" class="Symbol">:</a> <a id="7281" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
    <a id="7300" href="L-Sharp.SaturateBasis.html#7275" class="Function">ss&#39;</a> <a id="7304" class="Symbol">=</a> <a id="7306" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="7319" href="L-Sharp.SaturateBasis.html#7226" class="Bound">b</a> <a id="7321" href="L-Sharp.SaturateBasis.html#7238" class="Bound">i</a> <a id="7323" href="L-Sharp.SaturateBasis.html#7246" class="Bound">δ≡[]</a>
    <a id="7332" class="Keyword">module</a> <a id="7339" href="L-Sharp.SaturateBasis.html#7339" class="Module">S&#39;</a> <a id="7342" class="Symbol">=</a> <a id="7344" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="7359" href="L-Sharp.SaturateBasis.html#7275" class="Function">ss&#39;</a>

    <a id="7368" class="Keyword">private</a>
      <a id="7382" href="L-Sharp.SaturateBasis.html#7382" class="Function">s</a> <a id="7384" class="Symbol">:</a> <a id="7386" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7391" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a>
      <a id="7399" href="L-Sharp.SaturateBasis.html#7382" class="Function">s</a> <a id="7401" class="Symbol">=</a> <a id="7403" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7410" href="L-Sharp.SaturateBasis.html#7226" class="Bound">b</a> <a id="7412" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7417" href="L-Sharp.SaturateBasis.html#7238" class="Bound">i</a>
      <a id="7425" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="7428" class="Symbol">:</a> <a id="7430" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7435" href="L-Sharp.State.html#2340" class="Function">Basis</a>
      <a id="7447" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="7450" class="Symbol">=</a> <a id="7452" href="Finite.html#7067" class="Function">list-elements</a> <a id="7466" href="L-Sharp.State.html#2215" class="Function">basis</a>
      <a id="7478" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="7481" class="Symbol">:</a> <a id="7483" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7488" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a>
      <a id="7496" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="7499" class="Symbol">=</a> <a id="7501" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="7521" href="L-Sharp.SaturateBasis.html#1540" class="Bound">fin-I</a>
      <a id="7533" href="L-Sharp.SaturateBasis.html#7533" class="Function">elem-s</a> <a id="7540" class="Symbol">:</a> <a id="7542" href="L-Sharp.State.html#2340" class="Function">S&#39;.Basis</a>
      <a id="7557" href="L-Sharp.SaturateBasis.html#7533" class="Function">elem-s</a> <a id="7564" class="Symbol">=</a> <a id="7566" href="L-Sharp.SaturateBasis.html#7382" class="Function">s</a> <a id="7568" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7571" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="7576" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

      <a id="7588" href="L-Sharp.SaturateBasis.html#7588" class="Function">hB&#39;</a> <a id="7592" class="Symbol">:</a> <a id="7594" href="L-Sharp.State.html#2340" class="Function">S&#39;.Basis</a> <a id="7603" class="Symbol">→</a> <a id="7605" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a> <a id="7607" class="Symbol">→</a> <a id="7609" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="7617" href="L-Sharp.SaturateBasis.html#7588" class="Function">hB&#39;</a> <a id="7621" href="L-Sharp.SaturateBasis.html#7621" class="Bound">x</a> <a id="7623" href="L-Sharp.SaturateBasis.html#7623" class="Bound">j</a> <a id="7625" class="Symbol">=</a> <a id="7627" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="7638" class="Symbol">(</a><a id="7639" href="L-Sharp.State.html#2445" class="Function">S&#39;.out</a> <a id="7646" href="L-Sharp.SaturateBasis.html#7621" class="Bound">x</a> <a id="7648" href="L-Sharp.SaturateBasis.html#7623" class="Bound">j</a><a id="7649" class="Symbol">)</a>
      <a id="7657" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="7661" class="Symbol">:</a> <a id="7663" href="L-Sharp.State.html#2340" class="Function">S&#39;.Basis</a> <a id="7672" class="Symbol">→</a> <a id="7674" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a> <a id="7676" class="Symbol">→</a> <a id="7678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
      <a id="7686" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="7690" href="L-Sharp.SaturateBasis.html#7690" class="Bound">x</a> <a id="7692" href="L-Sharp.SaturateBasis.html#7692" class="Bound">j</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="L-Sharp.State.html#2379" class="Function">S&#39;.n</a> <a id="7701" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="7703" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7710" class="Symbol">(</a><a id="7711" href="L-Sharp.State.html#3189" class="Function">S&#39;.δ</a> <a id="7716" href="L-Sharp.SaturateBasis.html#7690" class="Bound">x</a> <a id="7718" href="L-Sharp.SaturateBasis.html#7692" class="Bound">j</a><a id="7719" class="Symbol">)</a>

      <a id="7728" class="Comment">-- per (existing) frontier state: the frontier δ can grow by at most one entry</a>
      <a id="7813" href="L-Sharp.SaturateBasis.html#7813" class="Function">len-bound</a> <a id="7823" class="Symbol">:</a> <a id="7825" class="Symbol">(</a><a id="7826" href="L-Sharp.SaturateBasis.html#7826" class="Bound">x</a> <a id="7828" class="Symbol">:</a> <a id="7830" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="7835" class="Symbol">)</a> <a id="7837" class="Symbol">(</a><a id="7838" href="L-Sharp.SaturateBasis.html#7838" class="Bound">j</a> <a id="7840" class="Symbol">:</a> <a id="7842" href="L-Sharp.SaturateBasis.html#1407" class="Bound">I</a><a id="7843" class="Symbol">)</a> <a id="7845" class="Symbol">→</a> <a id="7847" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7854" class="Symbol">(</a><a id="7855" href="L-Sharp.State.html#3189" class="Function">S&#39;.δ</a> <a id="7860" class="Symbol">(</a><a id="7861" href="Finite.html#6963" class="Function">Element-∷</a> <a id="7871" href="L-Sharp.SaturateBasis.html#7826" class="Bound">x</a><a id="7872" class="Symbol">)</a> <a id="7874" href="L-Sharp.SaturateBasis.html#7838" class="Bound">j</a><a id="7875" class="Symbol">)</a> <a id="7877" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7879" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7883" class="Symbol">(</a><a id="7884" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7891" class="Symbol">(</a><a id="7892" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="7894" href="L-Sharp.SaturateBasis.html#7826" class="Bound">x</a> <a id="7896" href="L-Sharp.SaturateBasis.html#7838" class="Bound">j</a><a id="7897" class="Symbol">))</a>
      <a id="7906" href="L-Sharp.SaturateBasis.html#7813" class="Function">len-bound</a> <a id="7916" href="L-Sharp.SaturateBasis.html#7916" class="Bound">x</a> <a id="7918" href="L-Sharp.SaturateBasis.html#7918" class="Bound">j</a> <a id="7920" class="Symbol">=</a>
        <a id="7930" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="7936" class="Symbol">(λ</a> <a id="7939" href="L-Sharp.SaturateBasis.html#7939" class="Bound">v</a> <a id="7941" class="Symbol">→</a> <a id="7943" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7950" class="Symbol">(</a><a id="7951" href="L-Sharp.State.html#3189" class="Function">S&#39;.δ</a> <a id="7956" class="Symbol">(</a><a id="7957" href="Finite.html#6963" class="Function">Element-∷</a> <a id="7967" href="L-Sharp.SaturateBasis.html#7916" class="Bound">x</a><a id="7968" class="Symbol">)</a> <a id="7970" href="L-Sharp.SaturateBasis.html#7918" class="Bound">j</a><a id="7971" class="Symbol">)</a> <a id="7973" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7975" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7979" href="L-Sharp.SaturateBasis.html#7939" class="Bound">v</a><a id="7980" class="Symbol">)</a>
              <a id="7996" class="Symbol">(</a><a id="7997" href="L-Sharp.SaturateBasis.html#2375" class="Function">filter-map-len</a> <a id="8012" href="L-Sharp.SaturateBasis.html#8132" class="Function">P?&#39;</a> <a id="8016" href="L-Sharp.SaturateBasis.html#8269" class="Function">P?</a> <a id="8019" href="Finite.html#6963" class="Function">Element-∷</a> <a id="8029" class="Symbol">(λ</a> <a id="8032" href="L-Sharp.SaturateBasis.html#8032" class="Bound">z</a> <a id="8034" class="Symbol">→</a> <a id="8036" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8040" class="Symbol">)</a> <a id="8042" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a><a id="8044" class="Symbol">)</a>
              <a id="8060" class="Symbol">(</a><a id="8061" href="L-Sharp.SaturateBasis.html#2120" class="Function">filter-cons-len</a> <a id="8077" href="L-Sharp.SaturateBasis.html#8132" class="Function">P?&#39;</a> <a id="8081" href="L-Sharp.SaturateBasis.html#7533" class="Function">elem-s</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8093" href="Finite.html#6963" class="Function">Element-∷</a> <a id="8103" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a><a id="8105" class="Symbol">))</a>
        <a id="8116" class="Keyword">where</a>
          <a id="8132" href="L-Sharp.SaturateBasis.html#8132" class="Function">P?&#39;</a> <a id="8136" class="Symbol">:</a> <a id="8138" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8148" class="Symbol">(λ</a> <a id="8151" href="L-Sharp.SaturateBasis.html#8151" class="Bound">b&#39;</a> <a id="8154" class="Symbol">→</a> <a id="8156" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="8164" class="Symbol">((</a><a id="8166" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8173" href="L-Sharp.SaturateBasis.html#7916" class="Bound">x</a> <a id="8175" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="8180" href="L-Sharp.SaturateBasis.html#7918" class="Bound">j</a><a id="8181" class="Symbol">)</a> <a id="8183" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="8186" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8193" href="L-Sharp.SaturateBasis.html#8151" class="Bound">b&#39;</a><a id="8195" class="Symbol">))</a>
          <a id="8208" href="L-Sharp.SaturateBasis.html#8132" class="Function">P?&#39;</a> <a id="8212" href="L-Sharp.SaturateBasis.html#8212" class="Bound">b&#39;</a> <a id="8215" class="Symbol">=</a> <a id="8217" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="8226" class="Symbol">((</a><a id="8228" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8235" href="L-Sharp.SaturateBasis.html#7916" class="Bound">x</a> <a id="8237" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="8242" href="L-Sharp.SaturateBasis.html#7918" class="Bound">j</a><a id="8243" class="Symbol">)</a> <a id="8245" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="8248" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8255" href="L-Sharp.SaturateBasis.html#8212" class="Bound">b&#39;</a><a id="8257" class="Symbol">)</a>
          <a id="8269" href="L-Sharp.SaturateBasis.html#8269" class="Function">P?</a> <a id="8272" class="Symbol">:</a> <a id="8274" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8284" class="Symbol">(λ</a> <a id="8287" href="L-Sharp.SaturateBasis.html#8287" class="Bound">b&#39;</a> <a id="8290" class="Symbol">→</a> <a id="8292" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="8300" class="Symbol">((</a><a id="8302" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8309" href="L-Sharp.SaturateBasis.html#7916" class="Bound">x</a> <a id="8311" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="8316" href="L-Sharp.SaturateBasis.html#7918" class="Bound">j</a><a id="8317" class="Symbol">)</a> <a id="8319" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="8322" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8329" href="L-Sharp.SaturateBasis.html#8287" class="Bound">b&#39;</a><a id="8331" class="Symbol">))</a>
          <a id="8344" href="L-Sharp.SaturateBasis.html#8269" class="Function">P?</a> <a id="8347" href="L-Sharp.SaturateBasis.html#8347" class="Bound">b&#39;</a> <a id="8350" class="Symbol">=</a> <a id="8352" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="8361" class="Symbol">((</a><a id="8363" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8370" href="L-Sharp.SaturateBasis.html#7916" class="Bound">x</a> <a id="8372" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="8377" href="L-Sharp.SaturateBasis.html#7918" class="Bound">j</a><a id="8378" class="Symbol">)</a> <a id="8380" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="8383" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="8390" href="L-Sharp.SaturateBasis.html#8347" class="Bound">b&#39;</a><a id="8392" class="Symbol">)</a>

    <a id="8399" class="Keyword">private</a>
      <a id="8413" href="L-Sharp.SaturateBasis.html#8413" class="Function">A≤A&#39;</a> <a id="8418" class="Symbol">:</a> <a id="8420" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="8430" class="Symbol">(</a><a id="8431" class="Number">1</a> <a id="8433" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8435" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8436" class="Symbol">)</a> <a id="8438" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8440" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="8450" class="Symbol">(</a><a id="8451" class="Number">1</a> <a id="8453" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="8455" href="L-Sharp.State.html#2379" class="Function">S&#39;.n</a><a id="8459" class="Symbol">)</a>
      <a id="8467" href="L-Sharp.SaturateBasis.html#8413" class="Function">A≤A&#39;</a> <a id="8472" class="Symbol">=</a> <a id="8474" href="L-Sharp.SaturateBasis.html#1831" class="Function">num-pairs-mono</a> <a id="8489" class="Symbol">(</a><a id="8490" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="8496" class="Symbol">(</a><a id="8497" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="8501" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8502" class="Symbol">))</a>

      <a id="8512" href="L-Sharp.SaturateBasis.html#8512" class="Function">D≤D&#39;</a> <a id="8517" class="Symbol">:</a> <a id="8519" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="8521" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8523" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="8529" class="Symbol">(</a><a id="8530" class="Number">2</a> <a id="8532" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8534" href="L-Sharp.State.html#2302" class="Function">m</a><a id="8535" class="Symbol">)</a> <a id="8537" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="8539" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8541" href="L-Sharp.State.html#2379" class="Function">S&#39;.n</a> <a id="8546" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8548" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="8554" class="Symbol">(</a><a id="8555" class="Number">2</a> <a id="8557" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="8559" href="L-Sharp.State.html#2302" class="Function">m</a><a id="8560" class="Symbol">)</a> <a id="8562" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
      <a id="8570" href="L-Sharp.SaturateBasis.html#8512" class="Function">D≤D&#39;</a> <a id="8575" class="Symbol">=</a> <a id="8577" href="Data.Nat.Properties.html#27863" class="Function">*-mono-≤</a> <a id="8586" class="Symbol">(</a><a id="8587" href="Data.Nat.Properties.html#9054" class="Function">n≤1+n</a> <a id="8593" href="L-Sharp.State.html#2379" class="Function">n</a><a id="8594" class="Symbol">)</a> <a id="8596" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

      <a id="8610" href="L-Sharp.SaturateBasis.html#8610" class="Function">cpB</a> <a id="8614" class="Symbol">:</a> <a id="8616" href="CartesianSum.html#707" class="Function">CP</a> <a id="8619" class="Symbol">(λ</a> <a id="8622" href="L-Sharp.SaturateBasis.html#8622" class="Bound">x</a> <a id="8624" href="L-Sharp.SaturateBasis.html#8624" class="Bound">j</a> <a id="8626" class="Symbol">→</a> <a id="8628" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8639" class="Symbol">(</a><a id="8640" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8644" href="L-Sharp.SaturateBasis.html#8622" class="Bound">x</a> <a id="8646" href="L-Sharp.SaturateBasis.html#8624" class="Bound">j</a><a id="8647" class="Symbol">))</a> <a id="8650" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="8653" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="8656" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8658" href="CartesianSum.html#707" class="Function">CP</a> <a id="8661" href="L-Sharp.SaturateBasis.html#7588" class="Function">hB&#39;</a> <a id="8665" class="Symbol">(</a><a id="8666" href="Finite.html#7067" class="Function">list-elements</a> <a id="8680" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="8688" class="Symbol">)</a> <a id="8690" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a>
      <a id="8699" href="L-Sharp.SaturateBasis.html#8610" class="Function">cpB</a> <a id="8703" class="Symbol">=</a> <a id="8705" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a>
        <a id="8721" class="Symbol">(</a><a id="8722" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8739" class="Symbol">(</a><a id="8740" href="CartesianSum.html#3747" class="Function">CP-map</a> <a id="8747" href="L-Sharp.SaturateBasis.html#7588" class="Function">hB&#39;</a> <a id="8751" href="Finite.html#6963" class="Function">Element-∷</a> <a id="8761" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="8764" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="8766" class="Symbol">)))</a>
        <a id="8778" class="Symbol">(</a><a id="8779" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="8785" class="Symbol">(</a><a id="8786" href="CartesianSum.html#707" class="Function">CP</a> <a id="8789" href="L-Sharp.SaturateBasis.html#7588" class="Function">hB&#39;</a> <a id="8793" class="Symbol">(</a><a id="8794" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8798" href="Finite.html#6963" class="Function">Element-∷</a> <a id="8808" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a><a id="8810" class="Symbol">)</a> <a id="8812" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="8815" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="8817" class="Symbol">)</a>
               <a id="8834" class="Symbol">(</a><a id="8835" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8839" class="Symbol">(</a><a id="8840" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="8848" href="L-Sharp.SaturateBasis.html#7588" class="Function">hB&#39;</a> <a id="8852" href="L-Sharp.SaturateBasis.html#7533" class="Function">elem-s</a> <a id="8859" class="Symbol">(</a><a id="8860" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8864" href="Finite.html#6963" class="Function">Element-∷</a> <a id="8874" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a><a id="8876" class="Symbol">)</a> <a id="8878" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="8880" class="Symbol">))</a>
               <a id="8898" class="Symbol">(</a><a id="8899" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="8905" class="Symbol">_</a> <a id="8907" class="Symbol">_))</a>

      <a id="8918" href="L-Sharp.SaturateBasis.html#8918" class="Function">B≤B&#39;</a> <a id="8923" class="Symbol">:</a> <a id="8925" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8931" class="Symbol">(⦇</a> <a id="8934" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8945" class="Symbol">⦇</a> <a id="8947" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8951" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="8954" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="8957" class="Symbol">⦈</a> <a id="8959" class="Symbol">⦈)</a>
           <a id="8973" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8975" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="8981" class="Symbol">(⦇</a> <a id="8984" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="8995" class="Symbol">⦇</a> <a id="8997" href="L-Sharp.State.html#2445" class="Function">S&#39;.out</a> <a id="9004" class="Symbol">(</a><a id="9005" href="Finite.html#7067" class="Function">list-elements</a> <a id="9019" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="9027" class="Symbol">)</a> <a id="9029" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="9032" class="Symbol">⦈</a> <a id="9034" class="Symbol">⦈)</a>
      <a id="9043" href="L-Sharp.SaturateBasis.html#8918" class="Function">B≤B&#39;</a> <a id="9048" class="Symbol">=</a> <a id="9050" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="9057" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="9061" class="Symbol">(</a><a id="9062" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9066" class="Symbol">(</a><a id="9067" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="9079" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9090" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="9094" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="9097" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="9099" class="Symbol">))</a>
                        <a id="9126" class="Symbol">(</a><a id="9127" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9131" class="Symbol">(</a><a id="9132" href="CartesianSum.html#5210" class="Function">sumBracket≡</a> <a id="9144" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="9155" href="L-Sharp.State.html#2445" class="Function">S&#39;.out</a> <a id="9162" class="Symbol">(</a><a id="9163" href="Finite.html#7067" class="Function">list-elements</a> <a id="9177" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="9185" class="Symbol">)</a> <a id="9187" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="9189" class="Symbol">))</a>
                        <a id="9216" href="L-Sharp.SaturateBasis.html#8610" class="Function">cpB</a>

      <a id="9227" href="L-Sharp.SaturateBasis.html#9227" class="Function">cpC</a> <a id="9231" class="Symbol">:</a> <a id="9233" href="CartesianSum.html#707" class="Function">CP</a> <a id="9236" class="Symbol">(λ</a> <a id="9239" href="L-Sharp.SaturateBasis.html#9239" class="Bound">x</a> <a id="9241" href="L-Sharp.SaturateBasis.html#9241" class="Bound">j</a> <a id="9243" class="Symbol">→</a> <a id="9245" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="9247" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="9249" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9256" class="Symbol">(</a><a id="9257" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9259" href="L-Sharp.SaturateBasis.html#9239" class="Bound">x</a> <a id="9261" href="L-Sharp.SaturateBasis.html#9241" class="Bound">j</a><a id="9262" class="Symbol">))</a> <a id="9265" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="9268" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="9271" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9273" href="CartesianSum.html#707" class="Function">CP</a> <a id="9276" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="9280" class="Symbol">(</a><a id="9281" href="Finite.html#7067" class="Function">list-elements</a> <a id="9295" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="9303" class="Symbol">)</a> <a id="9305" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a>
      <a id="9314" href="L-Sharp.SaturateBasis.html#9227" class="Function">cpC</a> <a id="9318" class="Symbol">=</a> <a id="9320" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a>
        <a id="9336" class="Symbol">(</a><a id="9337" href="CartesianSum.html#1304" class="Function">CP-mono</a> <a id="9345" class="Symbol">(λ</a> <a id="9348" href="L-Sharp.SaturateBasis.html#9348" class="Bound">x</a> <a id="9350" href="L-Sharp.SaturateBasis.html#9350" class="Bound">j</a> <a id="9352" class="Symbol">→</a> <a id="9354" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="9356" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="9358" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9365" class="Symbol">(</a><a id="9366" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9368" href="L-Sharp.SaturateBasis.html#9348" class="Bound">x</a> <a id="9370" href="L-Sharp.SaturateBasis.html#9350" class="Bound">j</a><a id="9371" class="Symbol">))</a> <a id="9374" class="Symbol">(λ</a> <a id="9377" href="L-Sharp.SaturateBasis.html#9377" class="Bound">x</a> <a id="9379" class="Symbol">→</a> <a id="9381" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="9385" class="Symbol">(</a><a id="9386" href="Finite.html#6963" class="Function">Element-∷</a> <a id="9396" href="L-Sharp.SaturateBasis.html#9377" class="Bound">x</a><a id="9397" class="Symbol">))</a> <a id="9400" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="9403" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a>
                 <a id="9423" class="Symbol">(λ</a> <a id="9426" href="L-Sharp.SaturateBasis.html#9426" class="Bound">x</a> <a id="9428" href="L-Sharp.SaturateBasis.html#9428" class="Bound">j</a> <a id="9430" class="Symbol">→</a> <a id="9432" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="9442" class="Symbol">(</a><a id="9443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9447" href="L-Sharp.State.html#2379" class="Function">n</a><a id="9448" class="Symbol">)</a> <a id="9450" class="Symbol">(</a><a id="9451" href="L-Sharp.SaturateBasis.html#7813" class="Function">len-bound</a> <a id="9461" href="L-Sharp.SaturateBasis.html#9426" class="Bound">x</a> <a id="9463" href="L-Sharp.SaturateBasis.html#9428" class="Bound">j</a><a id="9464" class="Symbol">)))</a>
        <a id="9476" class="Symbol">(</a><a id="9477" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="9485" class="Symbol">(</a><a id="9486" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="9498" class="Symbol">(</a><a id="9499" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9503" class="Symbol">(</a><a id="9504" href="CartesianSum.html#3747" class="Function">CP-map</a> <a id="9511" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="9515" href="Finite.html#6963" class="Function">Element-∷</a> <a id="9525" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="9528" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="9530" class="Symbol">)))</a>
                 <a id="9551" class="Symbol">(</a><a id="9552" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="9558" class="Symbol">(</a><a id="9559" href="CartesianSum.html#707" class="Function">CP</a> <a id="9562" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="9566" class="Symbol">(</a><a id="9567" href="Data.List.Base.html#1612" class="Function">map</a> <a id="9571" href="Finite.html#6963" class="Function">Element-∷</a> <a id="9581" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a><a id="9583" class="Symbol">)</a> <a id="9585" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="9588" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a><a id="9590" class="Symbol">)</a>
                        <a id="9616" class="Symbol">(</a><a id="9617" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9621" class="Symbol">(</a><a id="9622" href="CartesianSum.html#1086" class="Function">CP-cons</a> <a id="9630" href="L-Sharp.SaturateBasis.html#7657" class="Function">hC&#39;</a> <a id="9634" href="L-Sharp.SaturateBasis.html#7533" class="Function">elem-s</a> <a id="9641" class="Symbol">(</a><a id="9642" href="Data.List.Base.html#1612" class="Function">map</a> <a id="9646" href="Finite.html#6963" class="Function">Element-∷</a> <a id="9656" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a><a id="9658" class="Symbol">)</a> <a id="9660" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="9662" class="Symbol">))</a>
                        <a id="9689" class="Symbol">(</a><a id="9690" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="9696" class="Symbol">_</a> <a id="9698" class="Symbol">_)))</a>

      <a id="9710" href="L-Sharp.SaturateBasis.html#9710" class="Function">C≤C&#39;</a> <a id="9715" class="Symbol">:</a> <a id="9717" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="9723" class="Symbol">(⦇</a> <a id="9726" class="Symbol">(</a><a id="9727" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="9729" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="9731" class="Symbol">)</a> <a id="9733" class="Symbol">⦇</a> <a id="9735" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9744" class="Symbol">⦇</a> <a id="9746" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9748" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="9751" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="9754" class="Symbol">⦈</a> <a id="9756" class="Symbol">⦈</a> <a id="9758" class="Symbol">⦈)</a>
           <a id="9772" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9774" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="9780" class="Symbol">(⦇</a> <a id="9783" class="Symbol">(</a><a id="9784" href="L-Sharp.State.html#2379" class="Function">S&#39;.n</a> <a id="9789" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="9791" class="Symbol">)</a> <a id="9793" class="Symbol">⦇</a> <a id="9795" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9804" class="Symbol">⦇</a> <a id="9806" href="L-Sharp.State.html#3189" class="Function">S&#39;.δ</a> <a id="9811" class="Symbol">(</a><a id="9812" href="Finite.html#7067" class="Function">list-elements</a> <a id="9826" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="9834" class="Symbol">)</a> <a id="9836" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="9839" class="Symbol">⦈</a> <a id="9841" class="Symbol">⦈</a> <a id="9843" class="Symbol">⦈)</a>
      <a id="9852" href="L-Sharp.SaturateBasis.html#9710" class="Function">C≤C&#39;</a> <a id="9857" class="Symbol">=</a> <a id="9859" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="9866" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a> <a id="9870" class="Symbol">(</a><a id="9871" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9875" class="Symbol">(</a><a id="9876" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="9889" class="Symbol">(</a><a id="9890" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="9892" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="9894" class="Symbol">)</a> <a id="9896" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9905" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9907" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="9910" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="9912" class="Symbol">))</a>
                        <a id="9939" class="Symbol">(</a><a id="9940" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9944" class="Symbol">(</a><a id="9945" href="CartesianSum.html#5669" class="Function">sumBracket2≡</a> <a id="9958" class="Symbol">(</a><a id="9959" href="L-Sharp.State.html#2379" class="Function">S&#39;.n</a> <a id="9964" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="9966" class="Symbol">)</a> <a id="9968" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9977" href="L-Sharp.State.html#3189" class="Function">S&#39;.δ</a> <a id="9982" class="Symbol">(</a><a id="9983" href="Finite.html#7067" class="Function">list-elements</a> <a id="9997" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="10005" class="Symbol">)</a> <a id="10007" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a><a id="10009" class="Symbol">))</a>
                        <a id="10036" href="L-Sharp.SaturateBasis.html#9227" class="Function">cpC</a>

    <a id="10045" href="L-Sharp.SaturateBasis.html#10045" class="Function">ticks-mono</a> <a id="10056" class="Symbol">:</a> <a id="10058" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10064" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10066" href="L-Sharp.State.html#6114" class="Function">S&#39;.ticks</a>
    <a id="10079" href="L-Sharp.SaturateBasis.html#10045" class="Function">ticks-mono</a> <a id="10090" class="Symbol">=</a> <a id="10092" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="10101" href="L-Sharp.SaturateBasis.html#8413" class="Function">A≤A&#39;</a> <a id="10106" class="Symbol">(</a><a id="10107" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="10116" href="L-Sharp.SaturateBasis.html#8918" class="Function">B≤B&#39;</a> <a id="10121" class="Symbol">(</a><a id="10122" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="10131" href="L-Sharp.SaturateBasis.html#9710" class="Function">C≤C&#39;</a> <a id="10136" class="Symbol">(</a><a id="10137" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="10146" href="L-Sharp.SaturateBasis.html#8512" class="Function">D≤D&#39;</a> <a id="10151" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="10154" class="Symbol">)))</a>

    <a id="10163" class="Comment">-- moving an isolated frontier state into the basis lets `ticks` grow</a>
    <a id="10237" class="Comment">-- by at least (n+1) + ⌈log₂ 2m⌉: the pair-count contributes n+1 and</a>
    <a id="10310" class="Comment">-- the counterexample budget n·⌈log₂ 2m⌉ one more summand ⌈log₂ 2m⌉.</a>
    <a id="10383" href="L-Sharp.SaturateBasis.html#10383" class="Function">ticks-growth</a> <a id="10396" class="Symbol">:</a> <a id="10398" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10404" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10406" class="Symbol">(</a><a id="10407" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10411" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10413" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10415" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10421" class="Symbol">(</a><a id="10422" class="Number">2</a> <a id="10424" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10426" href="L-Sharp.State.html#2302" class="Function">m</a><a id="10427" class="Symbol">)</a> <a id="10429" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="10430" class="Symbol">)</a> <a id="10432" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10434" href="L-Sharp.State.html#6114" class="Function">S&#39;.ticks</a>
    <a id="10447" href="L-Sharp.SaturateBasis.html#10383" class="Function">ticks-growth</a> <a id="10460" class="Symbol">=</a> <a id="10462" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="10474" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10480" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10482" class="Symbol">(</a><a id="10483" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10487" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10489" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10491" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a><a id="10493" class="Symbol">)</a>      <a id="10500" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10503" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="10510" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10516" class="Symbol">_</a> <a id="10518" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="10526" class="Symbol">(</a><a id="10527" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10531" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10533" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10535" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a><a id="10537" class="Symbol">)</a> <a id="10539" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10541" href="L-Sharp.State.html#6114" class="Function">ticks</a>      <a id="10552" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10555" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="10563" class="Symbol">(</a><a id="10564" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10568" href="L-Sharp.State.html#2379" class="Function">n</a><a id="10569" class="Symbol">)</a> <a id="10571" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10574" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10580" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="10588" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10592" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10594" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10596" class="Symbol">(</a><a id="10597" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10600" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10602" href="L-Sharp.State.html#6114" class="Function">ticks</a><a id="10607" class="Symbol">)</a>      <a id="10614" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="10617" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="10622" class="Symbol">(</a><a id="10623" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10627" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10629" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="10631" class="Symbol">)</a> <a id="10633" class="Symbol">(</a><a id="10634" href="L-Sharp.SaturateBasis.html#11361" class="Function">swap-+</a> <a id="10641" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10644" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a> <a id="10646" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a><a id="10647" class="Symbol">)</a> <a id="10649" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="10657" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10661" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10663" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10665" class="Symbol">(</a><a id="10666" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a> <a id="10668" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10670" class="Symbol">(</a><a id="10671" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10674" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10676" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a><a id="10677" class="Symbol">))</a>    <a id="10683" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="10686" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="10694" class="Symbol">(</a><a id="10695" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10699" href="L-Sharp.State.html#2379" class="Function">n</a><a id="10700" class="Symbol">)</a> <a id="10702" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a> <a id="10704" class="Symbol">(</a><a id="10705" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10708" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10710" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a><a id="10711" class="Symbol">)</a> <a id="10713" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="10721" class="Symbol">(</a><a id="10722" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10726" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10728" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10730" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a><a id="10731" class="Symbol">)</a> <a id="10733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10735" class="Symbol">(</a><a id="10736" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10739" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10741" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a><a id="10742" class="Symbol">)</a>    <a id="10747" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="10750" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="10760" class="Symbol">(</a><a id="10761" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10765" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10767" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10769" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a><a id="10770" class="Symbol">)</a> <a id="10772" href="L-Sharp.SaturateBasis.html#11540" class="Function">LmR≤R&#39;</a> <a id="10779" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="10787" class="Symbol">(</a><a id="10788" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="10792" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="10794" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10796" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a><a id="10797" class="Symbol">)</a> <a id="10799" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10801" href="L-Sharp.SaturateBasis.html#11274" class="Function">R&#39;</a>          <a id="10813" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="10823" href="L-Sharp.State.html#6114" class="Function">S&#39;.ticks</a>                  <a id="10849" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="10857" class="Keyword">where</a>
        <a id="10871" class="Keyword">open</a> <a id="10876" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
        <a id="10896" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10899" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a> <a id="10901" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="10903" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="10905" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="10907" href="L-Sharp.SaturateBasis.html#10907" class="Function">B&#39;</a> <a id="10910" href="L-Sharp.SaturateBasis.html#10910" class="Function">C&#39;</a> <a id="10913" class="Symbol">:</a> <a id="10915" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="10925" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="10928" class="Symbol">=</a> <a id="10930" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10936" class="Symbol">(</a><a id="10937" class="Number">2</a> <a id="10939" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10941" href="L-Sharp.State.html#2302" class="Function">m</a><a id="10942" class="Symbol">)</a> <a id="10944" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
        <a id="10954" href="L-Sharp.SaturateBasis.html#10899" class="Function">A</a>  <a id="10957" class="Symbol">=</a> <a id="10959" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="10969" class="Symbol">(</a><a id="10970" class="Number">1</a> <a id="10972" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10974" href="L-Sharp.State.html#2379" class="Function">n</a><a id="10975" class="Symbol">)</a>
        <a id="10985" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a>  <a id="10988" class="Symbol">=</a> <a id="10990" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="10996" class="Symbol">(⦇</a> <a id="10999" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="11010" class="Symbol">⦇</a> <a id="11012" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="11016" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="11019" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="11022" class="Symbol">⦈</a> <a id="11024" class="Symbol">⦈)</a>
        <a id="11035" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a>  <a id="11038" class="Symbol">=</a> <a id="11040" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="11046" class="Symbol">(⦇</a> <a id="11049" class="Symbol">(</a><a id="11050" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="11052" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="11054" class="Symbol">)</a> <a id="11056" class="Symbol">⦇</a> <a id="11058" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="11067" class="Symbol">⦇</a> <a id="11069" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="11071" href="L-Sharp.SaturateBasis.html#7425" class="Function">LE</a> <a id="11074" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="11077" class="Symbol">⦈</a> <a id="11079" class="Symbol">⦈</a> <a id="11081" class="Symbol">⦈)</a>
        <a id="11092" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a>  <a id="11095" class="Symbol">=</a> <a id="11097" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="11099" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11101" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a>
        <a id="11112" href="L-Sharp.SaturateBasis.html#10907" class="Function">B&#39;</a> <a id="11115" class="Symbol">=</a> <a id="11117" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="11123" class="Symbol">(⦇</a> <a id="11126" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="11137" class="Symbol">⦇</a> <a id="11139" href="L-Sharp.State.html#2445" class="Function">S&#39;.out</a> <a id="11146" class="Symbol">(</a><a id="11147" href="Finite.html#7067" class="Function">list-elements</a> <a id="11161" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="11169" class="Symbol">)</a> <a id="11171" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="11174" class="Symbol">⦈</a> <a id="11176" class="Symbol">⦈)</a>
        <a id="11187" href="L-Sharp.SaturateBasis.html#10910" class="Function">C&#39;</a> <a id="11190" class="Symbol">=</a> <a id="11192" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="11198" class="Symbol">(⦇</a> <a id="11201" class="Symbol">(</a><a id="11202" href="L-Sharp.State.html#2379" class="Function">S&#39;.n</a> <a id="11207" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="11209" class="Symbol">)</a> <a id="11211" class="Symbol">⦇</a> <a id="11213" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="11222" class="Symbol">⦇</a> <a id="11224" href="L-Sharp.State.html#3189" class="Function">S&#39;.δ</a> <a id="11229" class="Symbol">(</a><a id="11230" href="Finite.html#7067" class="Function">list-elements</a> <a id="11244" href="L-Sharp.State.html#2215" class="Function">S&#39;.basis</a><a id="11252" class="Symbol">)</a> <a id="11254" href="L-Sharp.SaturateBasis.html#7478" class="Function">ys</a> <a id="11257" class="Symbol">⦈</a> <a id="11259" class="Symbol">⦈</a> <a id="11261" class="Symbol">⦈)</a>
        <a id="11272" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a> <a id="11274" href="L-Sharp.SaturateBasis.html#11274" class="Function">R&#39;</a> <a id="11277" class="Symbol">:</a> <a id="11279" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
        <a id="11289" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a>  <a id="11292" class="Symbol">=</a> <a id="11294" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11296" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11298" class="Symbol">(</a><a id="11299" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11301" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11303" class="Symbol">(</a><a id="11304" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11306" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11308" class="Number">0</a><a id="11309" class="Symbol">))</a>
        <a id="11320" href="L-Sharp.SaturateBasis.html#11274" class="Function">R&#39;</a> <a id="11323" class="Symbol">=</a> <a id="11325" href="L-Sharp.SaturateBasis.html#10907" class="Function">B&#39;</a> <a id="11328" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11330" class="Symbol">(</a><a id="11331" href="L-Sharp.SaturateBasis.html#10910" class="Function">C&#39;</a> <a id="11334" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11336" class="Symbol">((</a><a id="11338" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11341" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11343" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a><a id="11344" class="Symbol">)</a> <a id="11346" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11348" class="Number">0</a><a id="11349" class="Symbol">))</a>

        <a id="11361" href="L-Sharp.SaturateBasis.html#11361" class="Function">swap-+</a> <a id="11368" class="Symbol">:</a> <a id="11370" class="Symbol">∀</a> <a id="11372" href="L-Sharp.SaturateBasis.html#11372" class="Bound">x</a> <a id="11374" href="L-Sharp.SaturateBasis.html#11374" class="Bound">y</a> <a id="11376" href="L-Sharp.SaturateBasis.html#11376" class="Bound">z</a> <a id="11378" class="Symbol">→</a> <a id="11380" href="L-Sharp.SaturateBasis.html#11372" class="Bound">x</a> <a id="11382" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11384" class="Symbol">(</a><a id="11385" href="L-Sharp.SaturateBasis.html#11374" class="Bound">y</a> <a id="11387" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11389" href="L-Sharp.SaturateBasis.html#11376" class="Bound">z</a><a id="11390" class="Symbol">)</a> <a id="11392" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="11394" href="L-Sharp.SaturateBasis.html#11374" class="Bound">y</a> <a id="11396" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11398" class="Symbol">(</a><a id="11399" href="L-Sharp.SaturateBasis.html#11372" class="Bound">x</a> <a id="11401" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11403" href="L-Sharp.SaturateBasis.html#11376" class="Bound">z</a><a id="11404" class="Symbol">)</a>
        <a id="11414" href="L-Sharp.SaturateBasis.html#11361" class="Function">swap-+</a> <a id="11421" href="L-Sharp.SaturateBasis.html#11421" class="Bound">x</a> <a id="11423" href="L-Sharp.SaturateBasis.html#11423" class="Bound">y</a> <a id="11425" href="L-Sharp.SaturateBasis.html#11425" class="Bound">z</a> <a id="11427" class="Symbol">=</a> <a id="11429" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="11435" class="Symbol">(</a><a id="11436" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11440" class="Symbol">(</a><a id="11441" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="11449" href="L-Sharp.SaturateBasis.html#11421" class="Bound">x</a> <a id="11451" href="L-Sharp.SaturateBasis.html#11423" class="Bound">y</a> <a id="11453" href="L-Sharp.SaturateBasis.html#11425" class="Bound">z</a><a id="11454" class="Symbol">))</a>
                       <a id="11480" class="Symbol">(</a><a id="11481" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="11487" class="Symbol">(</a><a id="11488" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11493" class="Symbol">(</a><a id="11494" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="11497" href="L-Sharp.SaturateBasis.html#11425" class="Bound">z</a><a id="11498" class="Symbol">)</a> <a id="11500" class="Symbol">(</a><a id="11501" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="11508" href="L-Sharp.SaturateBasis.html#11421" class="Bound">x</a> <a id="11510" href="L-Sharp.SaturateBasis.html#11423" class="Bound">y</a><a id="11511" class="Symbol">))</a> <a id="11514" class="Symbol">(</a><a id="11515" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="11523" href="L-Sharp.SaturateBasis.html#11423" class="Bound">y</a> <a id="11525" href="L-Sharp.SaturateBasis.html#11421" class="Bound">x</a> <a id="11527" href="L-Sharp.SaturateBasis.html#11425" class="Bound">z</a><a id="11528" class="Symbol">))</a>

        <a id="11540" href="L-Sharp.SaturateBasis.html#11540" class="Function">LmR≤R&#39;</a> <a id="11547" class="Symbol">:</a> <a id="11549" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11552" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11554" href="L-Sharp.SaturateBasis.html#11272" class="Function">R</a> <a id="11556" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="11558" href="L-Sharp.SaturateBasis.html#11274" class="Function">R&#39;</a>
        <a id="11569" href="L-Sharp.SaturateBasis.html#11540" class="Function">LmR≤R&#39;</a> <a id="11576" class="Symbol">=</a> <a id="11578" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="11594" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11599" class="Symbol">(</a><a id="11600" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11602" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11604" class="Symbol">(</a><a id="11605" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11607" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11609" class="Symbol">(</a><a id="11610" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11612" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11614" class="Number">0</a><a id="11615" class="Symbol">)))</a>   <a id="11621" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11624" href="L-Sharp.SaturateBasis.html#11361" class="Function">swap-+</a> <a id="11631" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11634" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11636" class="Symbol">(</a><a id="11637" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11639" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11641" class="Symbol">(</a><a id="11642" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11644" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11646" class="Number">0</a><a id="11647" class="Symbol">))</a> <a id="11650" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
          <a id="11662" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11664" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11666" class="Symbol">(</a><a id="11667" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11670" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11672" class="Symbol">(</a><a id="11673" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11675" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11677" class="Symbol">(</a><a id="11678" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11680" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11682" class="Number">0</a><a id="11683" class="Symbol">)))</a>   <a id="11689" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="11692" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11697" class="Symbol">(</a><a id="11698" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11700" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="11702" class="Symbol">)</a> <a id="11704" class="Symbol">(</a><a id="11705" href="L-Sharp.SaturateBasis.html#11361" class="Function">swap-+</a> <a id="11712" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11715" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11717" class="Symbol">(</a><a id="11718" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11720" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11722" class="Number">0</a><a id="11723" class="Symbol">))</a> <a id="11726" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
          <a id="11738" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11742" class="Symbol">(</a><a id="11743" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11745" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11747" class="Symbol">(</a><a id="11748" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11751" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11753" class="Symbol">(</a><a id="11754" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11756" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11758" class="Number">0</a><a id="11759" class="Symbol">)))</a>   <a id="11765" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="11768" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11773" class="Symbol">(λ</a> <a id="11776" href="L-Sharp.SaturateBasis.html#11776" class="Bound">z</a> <a id="11778" class="Symbol">→</a> <a id="11780" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11782" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11784" class="Symbol">(</a><a id="11785" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11787" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11789" href="L-Sharp.SaturateBasis.html#11776" class="Bound">z</a><a id="11790" class="Symbol">))</a> <a id="11793" class="Symbol">(</a><a id="11794" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="11802" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11805" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a> <a id="11807" class="Number">0</a><a id="11808" class="Symbol">)</a> <a id="11810" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
          <a id="11822" href="L-Sharp.SaturateBasis.html#10901" class="Function">B</a> <a id="11824" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11826" class="Symbol">(</a><a id="11827" href="L-Sharp.SaturateBasis.html#10903" class="Function">C</a> <a id="11829" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11831" class="Symbol">((</a><a id="11833" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11836" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11838" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a><a id="11839" class="Symbol">)</a> <a id="11841" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11843" class="Number">0</a><a id="11844" class="Symbol">))</a>   <a id="11849" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="11852" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="11861" href="L-Sharp.SaturateBasis.html#8918" class="Function">B≤B&#39;</a> <a id="11866" class="Symbol">(</a><a id="11867" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="11876" href="L-Sharp.SaturateBasis.html#9710" class="Function">C≤C&#39;</a> <a id="11881" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="11887" class="Symbol">)</a> <a id="11889" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
          <a id="11901" href="L-Sharp.SaturateBasis.html#10907" class="Function">B&#39;</a> <a id="11904" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11906" class="Symbol">(</a><a id="11907" href="L-Sharp.SaturateBasis.html#10910" class="Function">C&#39;</a> <a id="11910" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11912" class="Symbol">((</a><a id="11914" href="L-Sharp.SaturateBasis.html#10896" class="Function">Lm</a> <a id="11917" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11919" href="L-Sharp.SaturateBasis.html#10905" class="Function">D</a><a id="11920" class="Symbol">)</a> <a id="11922" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11924" class="Number">0</a><a id="11925" class="Symbol">))</a> <a id="11928" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="11931" class="Comment">------------------------------------------------------------------------</a>
<a id="12004" class="Comment">-- Rule R1: recursively add isolated frontier states to the basis.</a>

<a id="sem"></a><a id="12072" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12076" class="Symbol">:</a> <a id="12078" href="L-Sharp.State.html#7285" class="Record">Timed-State</a> <a id="12090" class="Symbol">→</a> <a id="12092" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
<a id="12107" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12111" class="Symbol">=</a> <a id="12113" href="L-Sharp.State.html#7321" class="Field">Timed-State.semantic-state</a>

<a id="measure"></a><a id="12141" href="L-Sharp.SaturateBasis.html#12141" class="Function">measure</a> <a id="12149" class="Symbol">:</a> <a id="12151" href="L-Sharp.State.html#7285" class="Record">Timed-State</a> <a id="12163" class="Symbol">→</a> <a id="12165" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="12167" href="L-Sharp.SaturateBasis.html#12141" class="Function">measure</a> <a id="12175" href="L-Sharp.SaturateBasis.html#12175" class="Bound">st</a> <a id="12178" class="Symbol">=</a> <a id="12180" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="12192" class="Symbol">(</a><a id="12193" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12197" href="L-Sharp.SaturateBasis.html#12175" class="Bound">st</a><a id="12199" class="Symbol">)</a> <a id="12201" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="12203" href="Data.List.Base.html#4746" class="Function">length</a> <a id="12210" class="Symbol">(</a><a id="12211" href="L-Sharp.State.html#2215" class="Function">Semantic-State.basis</a> <a id="12232" class="Symbol">(</a><a id="12233" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12237" href="L-Sharp.SaturateBasis.html#12175" class="Bound">st</a><a id="12239" class="Symbol">))</a>

<a id="12243" class="Comment">-- the result of saturating: apart from the saturated state itself, we</a>
<a id="12314" class="Comment">-- record that the observations (and m) are untouched and that `ticks`</a>
<a id="12385" class="Comment">-- did not decrease</a>
<a id="12405" class="Keyword">record</a> <a id="Saturation-Of"></a><a id="12412" href="L-Sharp.SaturateBasis.html#12412" class="Record">Saturation-Of</a> <a id="12426" class="Symbol">(</a><a id="12427" href="L-Sharp.SaturateBasis.html#12427" class="Bound">st</a> <a id="12430" class="Symbol">:</a> <a id="12432" href="L-Sharp.State.html#7285" class="Record">Timed-State</a><a id="12443" class="Symbol">)</a> <a id="12445" class="Symbol">:</a> <a id="12447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="12451" class="Keyword">where</a>
  <a id="12459" class="Keyword">field</a>
    <a id="Saturation-Of.result"></a><a id="12469" href="L-Sharp.SaturateBasis.html#12469" class="Field">result</a> <a id="12476" class="Symbol">:</a> <a id="12478" href="L-Sharp.State.html#7458" class="Record">Saturated-State</a>

  <a id="Saturation-Of.sat-sem"></a><a id="12497" href="L-Sharp.SaturateBasis.html#12497" class="Function">sat-sem</a> <a id="12505" class="Symbol">:</a> <a id="12507" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
  <a id="12524" href="L-Sharp.SaturateBasis.html#12497" class="Function">sat-sem</a> <a id="12532" class="Symbol">=</a> <a id="12534" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12538" class="Symbol">(</a><a id="12539" href="L-Sharp.State.html#7498" class="Field">Saturated-State.timed-state</a> <a id="12567" href="L-Sharp.SaturateBasis.html#12469" class="Field">result</a><a id="12573" class="Symbol">)</a>

  <a id="12578" class="Keyword">field</a>
    <a id="Saturation-Of.𝒯-preserved"></a><a id="12588" href="L-Sharp.SaturateBasis.html#12588" class="Field">𝒯-preserved</a>    <a id="12603" class="Symbol">:</a> <a id="12605" href="L-Sharp.State.html#2144" class="Function">Semantic-State.𝒯</a> <a id="12622" href="L-Sharp.SaturateBasis.html#12497" class="Function">sat-sem</a> <a id="12630" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12632" href="L-Sharp.State.html#2144" class="Function">Semantic-State.𝒯</a> <a id="12649" class="Symbol">(</a><a id="12650" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12654" href="L-Sharp.SaturateBasis.html#12427" class="Bound">st</a><a id="12656" class="Symbol">)</a>
    <a id="Saturation-Of.m-preserved"></a><a id="12662" href="L-Sharp.SaturateBasis.html#12662" class="Field">m-preserved</a>    <a id="12677" class="Symbol">:</a> <a id="12679" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="12696" href="L-Sharp.SaturateBasis.html#12497" class="Function">sat-sem</a> <a id="12704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="12706" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="12723" class="Symbol">(</a><a id="12724" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12728" href="L-Sharp.SaturateBasis.html#12427" class="Bound">st</a><a id="12730" class="Symbol">)</a>
    <a id="Saturation-Of.ticks-mono-sat"></a><a id="12736" href="L-Sharp.SaturateBasis.html#12736" class="Field">ticks-mono-sat</a> <a id="12751" class="Symbol">:</a> <a id="12753" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="12774" class="Symbol">(</a><a id="12775" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12779" href="L-Sharp.SaturateBasis.html#12427" class="Bound">st</a><a id="12781" class="Symbol">)</a> <a id="12783" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12785" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="12806" href="L-Sharp.SaturateBasis.html#12497" class="Function">sat-sem</a>

<a id="saturate-helper"></a><a id="12815" href="L-Sharp.SaturateBasis.html#12815" class="Function">saturate-helper</a> <a id="12831" class="Symbol">:</a> <a id="12833" class="Symbol">(</a><a id="12834" href="L-Sharp.SaturateBasis.html#12834" class="Bound">fuel</a> <a id="12839" class="Symbol">:</a> <a id="12841" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12842" class="Symbol">)</a> <a id="12844" class="Symbol">(</a><a id="12845" href="L-Sharp.SaturateBasis.html#12845" class="Bound">st</a> <a id="12848" class="Symbol">:</a> <a id="12850" href="L-Sharp.State.html#7285" class="Record">Timed-State</a><a id="12861" class="Symbol">)</a> <a id="12863" class="Symbol">→</a> <a id="12865" href="L-Sharp.SaturateBasis.html#12141" class="Function">measure</a> <a id="12873" href="L-Sharp.SaturateBasis.html#12845" class="Bound">st</a> <a id="12876" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12878" href="L-Sharp.SaturateBasis.html#12834" class="Bound">fuel</a> <a id="12883" class="Symbol">→</a> <a id="12885" href="L-Sharp.SaturateBasis.html#12412" class="Record">Saturation-Of</a> <a id="12899" href="L-Sharp.SaturateBasis.html#12845" class="Bound">st</a>
<a id="12902" href="L-Sharp.SaturateBasis.html#12815" class="Function">saturate-helper</a> <a id="12918" href="L-Sharp.SaturateBasis.html#12918" class="Bound">fuel</a> <a id="12923" href="L-Sharp.SaturateBasis.html#12923" class="Bound">st</a> <a id="12926" href="L-Sharp.SaturateBasis.html#12926" class="Bound">m≤fuel</a> <a id="12933" class="Keyword">with</a> <a id="12938" href="L-Sharp.State.html#4533" class="Function">Semantic-State.IsolatedState?</a> <a id="12968" class="Symbol">(</a><a id="12969" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="12973" href="L-Sharp.SaturateBasis.html#12923" class="Bound">st</a><a id="12975" class="Symbol">)</a>
<a id="12977" class="Symbol">...</a> <a id="12981" class="Symbol">|</a> <a id="12983" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="12988" href="L-Sharp.SaturateBasis.html#12988" class="Bound">saturated</a> <a id="12998" class="Symbol">=</a> <a id="13000" class="Keyword">record</a>
      <a id="13013" class="Symbol">{</a> <a id="13015" href="L-Sharp.SaturateBasis.html#12469" class="Field">result</a>         <a id="13030" class="Symbol">=</a> <a id="13032" class="Keyword">record</a> <a id="13039" class="Symbol">{</a> <a id="13041" href="L-Sharp.State.html#7498" class="Field">timed-state</a> <a id="13053" class="Symbol">=</a> <a id="13055" class="Bound">st</a> <a id="13058" class="Symbol">;</a> <a id="13060" href="L-Sharp.State.html#7567" class="Field">basis-saturated</a> <a id="13076" class="Symbol">=</a> <a id="13078" href="L-Sharp.SaturateBasis.html#12988" class="Bound">saturated</a> <a id="13088" class="Symbol">}</a>
      <a id="13096" class="Symbol">;</a> <a id="13098" href="L-Sharp.SaturateBasis.html#12588" class="Field">𝒯-preserved</a>    <a id="13113" class="Symbol">=</a> <a id="13115" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
      <a id="13126" class="Symbol">;</a> <a id="13128" href="L-Sharp.SaturateBasis.html#12662" class="Field">m-preserved</a>    <a id="13143" class="Symbol">=</a> <a id="13145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
      <a id="13156" class="Symbol">;</a> <a id="13158" href="L-Sharp.SaturateBasis.html#12736" class="Field">ticks-mono-sat</a> <a id="13173" class="Symbol">=</a> <a id="13175" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
      <a id="13188" class="Symbol">}</a>
<a id="13190" href="L-Sharp.SaturateBasis.html#12815" class="Function">saturate-helper</a> <a id="13206" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="13211" href="L-Sharp.SaturateBasis.html#13211" class="Bound">st</a> <a id="13214" href="L-Sharp.SaturateBasis.html#13214" class="Bound">m≤0</a> <a id="13218" class="Symbol">|</a> <a id="13220" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13225" class="Symbol">(</a><a id="13226" href="L-Sharp.SaturateBasis.html#13226" class="Bound">b</a> <a id="13228" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13230" href="L-Sharp.SaturateBasis.html#13230" class="Bound">i</a> <a id="13232" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13234" href="L-Sharp.SaturateBasis.html#13234" class="Bound">δ≡[]</a><a id="13238" class="Symbol">)</a> <a id="13240" class="Symbol">=</a> <a id="13242" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="13249" class="Symbol">(</a><a id="13250" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="13259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="13264" href="L-Sharp.SaturateBasis.html#13549" class="Function">contra</a><a id="13270" class="Symbol">)</a>
  <a id="13274" class="Keyword">where</a>
    <a id="13284" href="L-Sharp.SaturateBasis.html#13284" class="Function">len</a> <a id="13288" class="Symbol">:</a> <a id="13290" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="13296" href="L-Sharp.SaturateBasis.html#13284" class="Function">len</a> <a id="13300" class="Symbol">=</a> <a id="13302" href="Data.List.Base.html#4746" class="Function">length</a> <a id="13309" class="Symbol">(</a><a id="13310" href="L-Sharp.State.html#2215" class="Function">Semantic-State.basis</a> <a id="13331" class="Symbol">(</a><a id="13332" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="13336" href="L-Sharp.SaturateBasis.html#13211" class="Bound">st</a><a id="13338" class="Symbol">))</a>
    <a id="13345" href="L-Sharp.SaturateBasis.html#13345" class="Function">bnd≤len</a> <a id="13353" class="Symbol">:</a> <a id="13355" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="13367" class="Symbol">(</a><a id="13368" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="13372" href="L-Sharp.SaturateBasis.html#13211" class="Bound">st</a><a id="13374" class="Symbol">)</a> <a id="13376" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13378" href="L-Sharp.SaturateBasis.html#13284" class="Function">len</a>
    <a id="13386" href="L-Sharp.SaturateBasis.html#13345" class="Function">bnd≤len</a> <a id="13394" class="Symbol">=</a> <a id="13396" href="Data.Nat.Properties.html#49251" class="Function">m∸n≡0⇒m≤n</a> <a id="13406" class="Symbol">(</a><a id="13407" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="13417" href="L-Sharp.SaturateBasis.html#13214" class="Bound">m≤0</a> <a id="13421" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="13424" class="Symbol">)</a>
    <a id="13430" href="L-Sharp.SaturateBasis.html#13430" class="Function">suc-len≤bnd</a> <a id="13442" class="Symbol">:</a> <a id="13444" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13448" href="L-Sharp.SaturateBasis.html#13284" class="Function">len</a> <a id="13452" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13454" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="13466" class="Symbol">(</a><a id="13467" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="13471" href="L-Sharp.SaturateBasis.html#13211" class="Bound">st</a><a id="13473" class="Symbol">)</a>
    <a id="13479" href="L-Sharp.SaturateBasis.html#13430" class="Function">suc-len≤bnd</a> <a id="13491" class="Symbol">=</a> <a id="13493" href="L-Sharp.SaturateBasis.html#6904" class="Function">basis-length-bound</a> <a id="13512" class="Symbol">(</a><a id="13513" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="13526" class="Symbol">(</a><a id="13527" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="13531" href="L-Sharp.SaturateBasis.html#13211" class="Bound">st</a><a id="13533" class="Symbol">)</a> <a id="13535" href="L-Sharp.SaturateBasis.html#13226" class="Bound">b</a> <a id="13537" href="L-Sharp.SaturateBasis.html#13230" class="Bound">i</a> <a id="13539" href="L-Sharp.SaturateBasis.html#13234" class="Bound">δ≡[]</a><a id="13543" class="Symbol">)</a>
    <a id="13549" href="L-Sharp.SaturateBasis.html#13549" class="Function">contra</a> <a id="13556" class="Symbol">:</a> <a id="13558" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13562" href="L-Sharp.SaturateBasis.html#13284" class="Function">len</a> <a id="13566" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13568" href="L-Sharp.SaturateBasis.html#13284" class="Function">len</a>
    <a id="13576" href="L-Sharp.SaturateBasis.html#13549" class="Function">contra</a> <a id="13583" class="Symbol">=</a> <a id="13585" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="13593" href="L-Sharp.SaturateBasis.html#13430" class="Function">suc-len≤bnd</a> <a id="13605" href="L-Sharp.SaturateBasis.html#13345" class="Function">bnd≤len</a>
<a id="13613" href="L-Sharp.SaturateBasis.html#12815" class="Function">saturate-helper</a> <a id="13629" class="Symbol">(</a><a id="13630" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="13634" href="L-Sharp.SaturateBasis.html#13634" class="Bound">fuel</a><a id="13638" class="Symbol">)</a> <a id="13640" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a> <a id="13643" href="L-Sharp.SaturateBasis.html#13643" class="Bound">m≤sf</a> <a id="13648" class="Symbol">|</a> <a id="13650" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="13655" class="Symbol">(</a><a id="13656" href="L-Sharp.SaturateBasis.html#13656" class="Bound">b</a> <a id="13658" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13660" href="L-Sharp.SaturateBasis.html#13660" class="Bound">i</a> <a id="13662" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="13664" href="L-Sharp.SaturateBasis.html#13664" class="Bound">δ≡[]</a><a id="13668" class="Symbol">)</a> <a id="13670" class="Symbol">=</a> <a id="13672" class="Keyword">record</a>
  <a id="13681" class="Symbol">{</a> <a id="13683" href="L-Sharp.SaturateBasis.html#12469" class="Field">result</a>         <a id="13698" class="Symbol">=</a> <a id="13700" href="L-Sharp.SaturateBasis.html#12469" class="Field">Saturation-Of.result</a> <a id="13721" href="L-Sharp.SaturateBasis.html#14399" class="Function">rec</a>
  <a id="13727" class="Symbol">;</a> <a id="13729" href="L-Sharp.SaturateBasis.html#12588" class="Field">𝒯-preserved</a>    <a id="13744" class="Symbol">=</a> <a id="13746" href="L-Sharp.SaturateBasis.html#12588" class="Field">Saturation-Of.𝒯-preserved</a> <a id="13772" href="L-Sharp.SaturateBasis.html#14399" class="Function">rec</a>
  <a id="13778" class="Symbol">;</a> <a id="13780" href="L-Sharp.SaturateBasis.html#12662" class="Field">m-preserved</a>    <a id="13795" class="Symbol">=</a> <a id="13797" href="L-Sharp.SaturateBasis.html#12662" class="Field">Saturation-Of.m-preserved</a> <a id="13823" href="L-Sharp.SaturateBasis.html#14399" class="Function">rec</a>
  <a id="13829" class="Symbol">;</a> <a id="13831" href="L-Sharp.SaturateBasis.html#12736" class="Field">ticks-mono-sat</a> <a id="13846" class="Symbol">=</a> <a id="13848" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="13856" class="Symbol">(</a><a id="13857" href="L-Sharp.SaturateBasis.html#10045" class="Function">ticks-mono</a> <a id="13868" class="Symbol">(</a><a id="13869" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="13873" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="13875" class="Symbol">)</a> <a id="13877" href="L-Sharp.SaturateBasis.html#13656" class="Bound">b</a> <a id="13879" href="L-Sharp.SaturateBasis.html#13660" class="Bound">i</a> <a id="13881" href="L-Sharp.SaturateBasis.html#13664" class="Bound">δ≡[]</a><a id="13885" class="Symbol">)</a> <a id="13887" class="Symbol">(</a><a id="13888" href="L-Sharp.SaturateBasis.html#12736" class="Field">Saturation-Of.ticks-mono-sat</a> <a id="13917" href="L-Sharp.SaturateBasis.html#14399" class="Function">rec</a><a id="13920" class="Symbol">)</a>
  <a id="13924" class="Symbol">}</a>
  <a id="13928" class="Keyword">where</a>
    <a id="13938" href="L-Sharp.SaturateBasis.html#13938" class="Function">st&#39;</a> <a id="13942" class="Symbol">:</a> <a id="13944" href="L-Sharp.State.html#7285" class="Record">Timed-State</a>
    <a id="13960" href="L-Sharp.SaturateBasis.html#13938" class="Function">st&#39;</a> <a id="13964" class="Symbol">=</a> <a id="13966" class="Keyword">record</a>
      <a id="13979" class="Symbol">{</a> <a id="13981" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="13996" class="Symbol">=</a> <a id="13998" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="14011" class="Symbol">(</a><a id="14012" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="14016" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="14018" class="Symbol">)</a> <a id="14020" href="L-Sharp.SaturateBasis.html#13656" class="Bound">b</a> <a id="14022" href="L-Sharp.SaturateBasis.html#13660" class="Bound">i</a> <a id="14024" href="L-Sharp.SaturateBasis.html#13664" class="Bound">δ≡[]</a>
      <a id="14035" class="Symbol">;</a> <a id="14037" href="L-Sharp.State.html#7410" class="Field">in-time</a> <a id="14045" class="Symbol">=</a> <a id="14047" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="14055" class="Symbol">(</a><a id="14056" href="L-Sharp.State.html#7410" class="Field">Timed-State.in-time</a> <a id="14076" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="14078" class="Symbol">)</a> <a id="14080" class="Symbol">(</a><a id="14081" href="L-Sharp.SaturateBasis.html#10045" class="Function">ticks-mono</a> <a id="14092" class="Symbol">(</a><a id="14093" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="14097" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="14099" class="Symbol">)</a> <a id="14101" href="L-Sharp.SaturateBasis.html#13656" class="Bound">b</a> <a id="14103" href="L-Sharp.SaturateBasis.html#13660" class="Bound">i</a> <a id="14105" href="L-Sharp.SaturateBasis.html#13664" class="Bound">δ≡[]</a><a id="14109" class="Symbol">)</a>
      <a id="14117" class="Symbol">}</a>
    <a id="14123" href="L-Sharp.SaturateBasis.html#14123" class="Function">step</a> <a id="14128" class="Symbol">:</a> <a id="14130" href="L-Sharp.SaturateBasis.html#12141" class="Function">measure</a> <a id="14138" href="L-Sharp.SaturateBasis.html#13938" class="Function">st&#39;</a> <a id="14142" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14144" href="L-Sharp.SaturateBasis.html#13634" class="Bound">fuel</a>
    <a id="14153" href="L-Sharp.SaturateBasis.html#14123" class="Function">step</a> <a id="14158" class="Symbol">=</a> <a id="14160" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="14166" class="Symbol">(</a><a id="14167" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="14170" href="L-Sharp.SaturateBasis.html#13634" class="Bound">fuel</a><a id="14174" class="Symbol">)</a>
             <a id="14189" class="Symbol">(</a><a id="14190" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14196" class="Symbol">(</a><a id="14197" href="Data.Nat.Properties.html#50242" class="Function">∸-+-assoc</a> <a id="14207" class="Symbol">(</a><a id="14208" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="14220" class="Symbol">(</a><a id="14221" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="14225" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="14227" class="Symbol">))</a> <a id="14230" href="L-Sharp.SaturateBasis.html#14350" class="Function">len</a> <a id="14234" class="Number">1</a><a id="14235" class="Symbol">)</a>
                    <a id="14257" class="Symbol">(</a><a id="14258" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14263" class="Symbol">(</a><a id="14264" href="L-Sharp.SaturateBasis.html#6574" class="Function">basis-bound</a> <a id="14276" class="Symbol">(</a><a id="14277" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="14281" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="14283" class="Symbol">)</a> <a id="14285" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="14287" class="Symbol">)</a> <a id="14289" class="Symbol">(</a><a id="14290" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="14297" href="L-Sharp.SaturateBasis.html#14350" class="Function">len</a> <a id="14301" class="Number">1</a><a id="14302" class="Symbol">)))</a>
             <a id="14319" class="Symbol">(</a><a id="14320" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="14330" class="Number">1</a> <a id="14332" href="L-Sharp.SaturateBasis.html#13643" class="Bound">m≤sf</a><a id="14336" class="Symbol">)</a>
      <a id="14344" class="Keyword">where</a> <a id="14350" href="L-Sharp.SaturateBasis.html#14350" class="Function">len</a> <a id="14354" class="Symbol">=</a> <a id="14356" href="Data.List.Base.html#4746" class="Function">length</a> <a id="14363" class="Symbol">(</a><a id="14364" href="L-Sharp.State.html#2215" class="Function">Semantic-State.basis</a> <a id="14385" class="Symbol">(</a><a id="14386" href="L-Sharp.SaturateBasis.html#12072" class="Function">sem</a> <a id="14390" href="L-Sharp.SaturateBasis.html#13640" class="Bound">st</a><a id="14392" class="Symbol">))</a>
    <a id="14399" href="L-Sharp.SaturateBasis.html#14399" class="Function">rec</a> <a id="14403" class="Symbol">:</a> <a id="14405" href="L-Sharp.SaturateBasis.html#12412" class="Record">Saturation-Of</a> <a id="14419" href="L-Sharp.SaturateBasis.html#13938" class="Function">st&#39;</a>
    <a id="14427" href="L-Sharp.SaturateBasis.html#14399" class="Function">rec</a> <a id="14431" class="Symbol">=</a> <a id="14433" href="L-Sharp.SaturateBasis.html#12815" class="Function">saturate-helper</a> <a id="14449" href="L-Sharp.SaturateBasis.html#13634" class="Bound">fuel</a> <a id="14454" href="L-Sharp.SaturateBasis.html#13938" class="Function">st&#39;</a> <a id="14458" href="L-Sharp.SaturateBasis.html#14123" class="Function">step</a>

<a id="saturate"></a><a id="14464" href="L-Sharp.SaturateBasis.html#14464" class="Function">saturate</a> <a id="14473" class="Symbol">:</a> <a id="14475" class="Symbol">(</a><a id="14476" href="L-Sharp.SaturateBasis.html#14476" class="Bound">st</a> <a id="14479" class="Symbol">:</a> <a id="14481" href="L-Sharp.State.html#7285" class="Record">Timed-State</a><a id="14492" class="Symbol">)</a> <a id="14494" class="Symbol">→</a> <a id="14496" href="L-Sharp.SaturateBasis.html#12412" class="Record">Saturation-Of</a> <a id="14510" href="L-Sharp.SaturateBasis.html#14476" class="Bound">st</a>
<a id="14513" href="L-Sharp.SaturateBasis.html#14464" class="Function">saturate</a> <a id="14522" href="L-Sharp.SaturateBasis.html#14522" class="Bound">st</a> <a id="14525" class="Symbol">=</a> <a id="14527" href="L-Sharp.SaturateBasis.html#12815" class="Function">saturate-helper</a> <a id="14543" class="Symbol">(</a><a id="14544" href="L-Sharp.SaturateBasis.html#12141" class="Function">measure</a> <a id="14552" href="L-Sharp.SaturateBasis.html#14522" class="Bound">st</a><a id="14554" class="Symbol">)</a> <a id="14556" href="L-Sharp.SaturateBasis.html#14522" class="Bound">st</a> <a id="14559" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

<a id="saturate-basis"></a><a id="14567" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a> <a id="14582" class="Symbol">:</a> <a id="14584" href="L-Sharp.State.html#7285" class="Record">Timed-State</a> <a id="14596" class="Symbol">→</a> <a id="14598" href="L-Sharp.State.html#7458" class="Record">Saturated-State</a>
<a id="14614" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a> <a id="14629" href="L-Sharp.SaturateBasis.html#14629" class="Bound">st</a> <a id="14632" class="Symbol">=</a> <a id="14634" href="L-Sharp.SaturateBasis.html#12469" class="Field">Saturation-Of.result</a> <a id="14655" class="Symbol">(</a><a id="14656" href="L-Sharp.SaturateBasis.html#14464" class="Function">saturate</a> <a id="14665" href="L-Sharp.SaturateBasis.html#14629" class="Bound">st</a><a id="14667" class="Symbol">)</a></pre></body></html>


==> anc/html/L-Sharp.State.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>State (L-Sharp.State)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.State</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>
<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="66" class="Keyword">using</a> <a id="72" class="Symbol">(</a><a id="73" href="Data.Empty.html#914" class="Function">⊥</a><a id="74" class="Symbol">)</a>
<a id="76" class="Keyword">open</a> <a id="81" class="Keyword">import</a> <a id="88" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="99" class="Keyword">hiding</a> <a id="106" class="Symbol">(</a><a id="107" href="Data.Maybe.Base.html#2141" class="Function Operator">_&gt;&gt;=_</a><a id="112" class="Symbol">)</a>
<a id="114" class="Keyword">open</a> <a id="119" class="Keyword">import</a> <a id="126" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="166" class="Keyword">using</a> <a id="172" class="Symbol">(</a><a id="173" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="180" class="Symbol">)</a>
<a id="182" class="Keyword">import</a> <a id="189" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="209" class="Symbol">as</a> <a id="212" class="Module">ℕ</a>
<a id="214" class="Keyword">open</a> <a id="219" class="Keyword">import</a> <a id="226" href="Data.Product.html" class="Module">Data.Product</a> <a id="239" class="Keyword">hiding</a> <a id="246" class="Symbol">(</a><a id="247" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="252" class="Symbol">)</a>
<a id="254" class="Keyword">open</a> <a id="259" class="Keyword">import</a> <a id="266" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Data.List.html" class="Module">Data.List</a>
<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Data.List.html" class="Module">Data.List</a> <a id="319" class="Symbol">as</a> <a id="322" class="Module">L</a>
<a id="324" class="Keyword">import</a> <a id="331" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="352" class="Symbol">as</a> <a id="355" class="Module">L</a>
<a id="357" class="Keyword">import</a> <a id="364" href="Data.List.Effectful.html" class="Module">Data.List.Effectful</a> <a id="384" class="Symbol">as</a> <a id="387" class="Module">L</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="474" class="Symbol">as</a> <a id="477" class="Module">L⁺</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="527" class="Keyword">import</a> <a id="534" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="580" class="Symbol">as</a> <a id="583" class="Module">L</a>
<a id="585" class="Keyword">open</a> <a id="590" class="Keyword">import</a> <a id="597" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a>
<a id="631" class="Keyword">import</a> <a id="638" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="672" class="Symbol">as</a> <a id="675" class="Module">AllPairs</a>
<a id="684" class="Keyword">open</a> <a id="689" class="Keyword">import</a> <a id="696" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="736" class="Symbol">)</a>
<a id="738" class="Keyword">open</a> <a id="743" class="Keyword">import</a> <a id="750" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="767" class="Keyword">using</a> <a id="773" class="Symbol">(</a><a id="774" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="777" class="Symbol">;</a> <a id="779" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="781" class="Symbol">)</a>
<a id="783" class="Keyword">open</a> <a id="788" class="Keyword">import</a> <a id="795" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="833" class="Keyword">open</a> <a id="838" class="Keyword">import</a> <a id="845" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="866" class="Keyword">using</a> <a id="872" class="Symbol">(</a><a id="873" href="Function.Definitions.html#842" class="Function">Injective</a><a id="882" class="Symbol">)</a>
<a id="884" class="Keyword">open</a> <a id="889" class="Keyword">import</a> <a id="896" href="Function.Base.html" class="Module">Function.Base</a> <a id="910" class="Keyword">using</a> <a id="916" class="Symbol">(</a><a id="917" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="925" class="Symbol">)</a>
<a id="927" class="Keyword">open</a> <a id="932" class="Keyword">import</a> <a id="939" href="Finite.html" class="Module">Finite</a>

<a id="947" class="Keyword">module</a> <a id="954" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="968" class="Symbol">(</a><a id="969" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="971" href="L-Sharp.State.html#971" class="Bound">O</a> <a id="973" class="Symbol">:</a> <a id="975" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="978" class="Symbol">)</a>
                     <a id="1001" class="Symbol">(</a><a id="1002" href="L-Sharp.State.html#1002" class="Bound Operator">_≟_</a> <a id="1006" class="Symbol">:</a> <a id="1008" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1026" href="L-Sharp.State.html#969" class="Bound">I</a><a id="1027" class="Symbol">)</a>
                     <a id="1050" class="Symbol">(</a><a id="1051" href="L-Sharp.State.html#1051" class="Bound Operator">_≟o_</a> <a id="1056" class="Symbol">:</a> <a id="1058" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1076" href="L-Sharp.State.html#971" class="Bound">O</a><a id="1077" class="Symbol">)</a>
                     <a id="1100" class="Symbol">(</a><a id="1101" href="L-Sharp.State.html#1101" class="Bound">fin-I</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1120" href="L-Sharp.State.html#969" class="Bound">I</a><a id="1121" class="Symbol">)</a>
                     <a id="1144" class="Keyword">where</a>
<a id="1150" class="Keyword">open</a> <a id="1155" class="Keyword">import</a> <a id="1162" href="Mealy.html" class="Module">Mealy</a> <a id="1168" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="1170" href="L-Sharp.State.html#971" class="Bound">O</a>
<a id="1172" class="Keyword">open</a> <a id="1177" class="Keyword">import</a> <a id="1184" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="1205" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="1207" href="L-Sharp.State.html#971" class="Bound">O</a> <a id="1209" href="L-Sharp.State.html#1002" class="Bound Operator">_≟_</a> <a id="1213" href="L-Sharp.State.html#1051" class="Bound Operator">_≟o_</a>
<a id="1218" class="Keyword">open</a> <a id="1223" class="Keyword">import</a> <a id="1230" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="1251" class="Keyword">using</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="1263" class="Symbol">)</a>
<a id="1265" class="Keyword">open</a> <a id="1270" class="Keyword">import</a> <a id="1277" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="1315" class="Symbol">(</a><a id="1316" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="1322" href="L-Sharp.State.html#1002" class="Bound Operator">_≟_</a><a id="1325" class="Symbol">)</a> <a id="1327" class="Keyword">using</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a><a id="1338" class="Symbol">)</a>
<a id="1340" class="Keyword">open</a> <a id="1345" class="Keyword">import</a> <a id="1352" href="Dec2.html" class="Module">Dec2</a>
<a id="1357" class="Keyword">open</a> <a id="1362" class="Keyword">import</a> <a id="1369" href="PrefixClosed.html" class="Module">PrefixClosed</a>
<a id="1382" class="Keyword">open</a> <a id="1387" class="Keyword">import</a> <a id="1394" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a> <a id="1416" class="Keyword">using</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a><a id="1434" class="Symbol">;</a> <a id="1436" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a><a id="1449" class="Symbol">)</a>

<a id="1452" class="Comment">-- module elem {ℓ : Level} {X : Set ℓ} {xs : List X}</a>
<a id="1505" class="Comment">--          where</a>
<a id="1523" class="Comment">--     open import Data.List.Membership.DecPropositional</a>
<a id="1580" class="Comment">--          (≡-dec (same-element? {l = xs})) using (_∈?_) public</a>

<a id="k"></a><a id="1646" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1652" href="L-Sharp.State.html#1646" class="Function">k</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Finite.html#2975" class="Function">FiniteType.size</a> <a id="1672" href="L-Sharp.State.html#1101" class="Bound">fin-I</a>

<a id="1679" class="Comment">-- number of unordered distinct pairs among n elements</a>
<a id="num-pairs"></a><a id="1734" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="1744" class="Symbol">:</a> <a id="1746" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1748" class="Symbol">→</a> <a id="1750" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1752" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="1762" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="1767" class="Symbol">=</a> <a id="1769" class="Number">0</a>
<a id="1771" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1786" href="L-Sharp.State.html#1786" class="Bound">k</a><a id="1787" class="Symbol">)</a> <a id="1789" class="Symbol">=</a> <a id="1791" href="L-Sharp.State.html#1786" class="Bound">k</a> <a id="1793" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1795" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="1805" href="L-Sharp.State.html#1786" class="Bound">k</a>

<a id="1808" class="Comment">-- counts a defined output as 1, an undefined one as 0</a>
<a id="count-just"></a><a id="1863" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">∀</a> <a id="1878" class="Symbol">{</a><a id="1879" href="L-Sharp.State.html#1879" class="Bound">ℓ</a><a id="1880" class="Symbol">}</a> <a id="1882" class="Symbol">{</a><a id="1883" href="L-Sharp.State.html#1883" class="Bound">A</a> <a id="1885" class="Symbol">:</a> <a id="1887" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1891" href="L-Sharp.State.html#1879" class="Bound">ℓ</a><a id="1892" class="Symbol">}</a> <a id="1894" class="Symbol">→</a> <a id="1896" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1902" href="L-Sharp.State.html#1883" class="Bound">A</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1908" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="1919" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="1928" class="Symbol">=</a> <a id="1930" class="Number">0</a>
<a id="1932" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="1943" class="Symbol">(</a><a id="1944" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1949" class="Symbol">_)</a> <a id="1952" class="Symbol">=</a> <a id="1954" class="Number">1</a>


<a id="1958" class="Comment">-- we only need &#39;access&#39; for elements of the basis</a>
<a id="access"></a><a id="2009" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="2016" class="Symbol">:</a> <a id="2018" class="Symbol">∀</a> <a id="2020" class="Symbol">{</a><a id="2021" href="L-Sharp.State.html#2021" class="Bound">A</a> <a id="2023" class="Symbol">:</a> <a id="2025" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2028" class="Symbol">}</a> <a id="2030" class="Symbol">{</a><a id="2031" href="L-Sharp.State.html#2031" class="Bound">xs</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2041" href="L-Sharp.State.html#2021" class="Bound">A</a><a id="2042" class="Symbol">}</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Finite.html#4949" class="Record">Element</a> <a id="2054" href="L-Sharp.State.html#2031" class="Bound">xs</a> <a id="2057" class="Symbol">→</a> <a id="2059" href="L-Sharp.State.html#2021" class="Bound">A</a>
<a id="2061" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="2068" class="Symbol">(</a><a id="2069" href="L-Sharp.State.html#2069" class="Bound">b</a> <a id="2071" href="Finite.html#5971" class="InductiveConstructor Operator">∈&#39;</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Symbol">=</a> <a id="2077" href="L-Sharp.State.html#2069" class="Bound">b</a>

<a id="2080" class="Comment">-- L#&#39;s raw state data</a>
<a id="2103" class="Keyword">record</a> <a id="Raw-State"></a><a id="2110" href="L-Sharp.State.html#2110" class="Record">Raw-State</a> <a id="2120" class="Symbol">:</a> <a id="2122" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2126" class="Keyword">where</a>
  <a id="2134" class="Keyword">field</a>
    <a id="Raw-State.𝒯"></a><a id="2144" href="L-Sharp.State.html#2144" class="Field">𝒯</a> <a id="2146" class="Symbol">:</a> <a id="2148" href="L-Sharp.Observations.html#2119" class="Record">Observations</a>
    <a id="2165" class="Comment">-- the basis is a prefix-closed set of words:</a>
    <a id="Raw-State.basis"></a><a id="2215" href="L-Sharp.State.html#2215" class="Field">basis</a> <a id="2221" class="Symbol">:</a> <a id="2223" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2228" class="Symbol">(</a><a id="2229" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2234" href="L-Sharp.State.html#969" class="Bound">I</a><a id="2235" class="Symbol">)</a>
    <a id="2241" class="Comment">-- length of the longest counterexample processed so far</a>
    <a id="Raw-State.m"></a><a id="2302" href="L-Sharp.State.html#2302" class="Field">m</a> <a id="2304" class="Symbol">:</a> <a id="2306" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

  <a id="2311" class="Keyword">open</a> <a id="2316" href="L-Sharp.Observations.html#2119" class="Module">Observations</a> <a id="2329" href="L-Sharp.State.html#2144" class="Field">𝒯</a> <a id="2331" class="Keyword">public</a>
  <a id="Raw-State.Basis"></a><a id="2340" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="2346" class="Symbol">:</a> <a id="2348" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="2354" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="2360" class="Symbol">=</a> <a id="2362" href="Finite.html#4949" class="Record">Element</a> <a id="2370" href="L-Sharp.State.html#2215" class="Field">basis</a>

  <a id="Raw-State.n"></a><a id="2379" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="2387" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="2389" class="Symbol">=</a> <a id="2391" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="2400" href="L-Sharp.State.html#2215" class="Field">basis</a>

  <a id="2409" class="Comment">-- the output of each basis state</a>
  <a id="Raw-State.out"></a><a id="2445" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="2449" class="Symbol">:</a> <a id="2451" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="2461" class="Symbol">→</a> <a id="2463" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2469" href="L-Sharp.State.html#971" class="Bound">O</a>
  <a id="2473" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="2477" href="L-Sharp.State.html#2477" class="Bound">b</a> <a id="2479" href="L-Sharp.State.html#2479" class="Bound">i</a> <a id="2481" class="Symbol">=</a> <a id="2483" href="L-Sharp.Observations.html#2598" class="Function Operator">⟦</a> <a id="2485" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="2492" href="L-Sharp.State.html#2477" class="Bound">b</a> <a id="2494" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="2500" href="L-Sharp.State.html#2479" class="Bound">i</a> <a id="2502" href="L-Sharp.Observations.html#2598" class="Function Operator">⟧</a>

  <a id="2507" class="Comment">-- apartness unioned with diagonal:</a>
  <a id="Raw-State._#Δ_"></a><a id="2545" href="L-Sharp.State.html#2545" class="Function Operator">_#Δ_</a> <a id="2550" class="Symbol">:</a> <a id="2552" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2557" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="2559" class="Symbol">→</a> <a id="2561" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2566" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="2568" class="Symbol">→</a> <a id="2570" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="2576" href="L-Sharp.State.html#2576" class="Bound">q</a> <a id="2578" href="L-Sharp.State.html#2545" class="Function Operator">#Δ</a> <a id="2581" href="L-Sharp.State.html#2581" class="Bound">p</a> <a id="2583" class="Symbol">=</a> <a id="2585" class="Symbol">(</a><a id="2586" href="L-Sharp.State.html#2576" class="Bound">q</a> <a id="2588" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="2590" href="L-Sharp.State.html#2581" class="Bound">p</a><a id="2591" class="Symbol">)</a> <a id="2593" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2595" class="Symbol">(</a><a id="2596" href="L-Sharp.State.html#2576" class="Bound">q</a> <a id="2598" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2600" href="L-Sharp.State.html#2581" class="Bound">p</a><a id="2601" class="Symbol">)</a>

<a id="2604" class="Comment">-- A Mealy machine containing the basis</a>
<a id="2644" class="Comment">-- (Definition 3.4.1 in the L# paper)</a>
<a id="Mealy-Machine-contains-basis"></a><a id="2682" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="2711" class="Symbol">:</a> <a id="2713" class="Symbol">∀</a> <a id="2715" class="Symbol">{</a><a id="2716" href="L-Sharp.State.html#2716" class="Bound">basis</a> <a id="2722" class="Symbol">:</a> <a id="2724" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2735" href="L-Sharp.State.html#969" class="Bound">I</a><a id="2736" class="Symbol">)}</a>
                                   <a id="2774" class="Symbol">→</a> <a id="2776" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Finite.html#4949" class="Record">Element</a> <a id="2802" href="L-Sharp.State.html#2716" class="Bound">basis</a><a id="2807" class="Symbol">)</a>
                                   <a id="2844" class="Symbol">→</a> <a id="2846" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2850" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="2879" class="Symbol">{</a><a id="2880" href="L-Sharp.State.html#2880" class="Bound">basis</a><a id="2885" class="Symbol">}</a> <a id="2887" href="L-Sharp.State.html#2887" class="Bound">ℋ</a> <a id="2889" class="Symbol">=</a>
  <a id="2893" class="Symbol">∀</a> <a id="2895" href="L-Sharp.State.html#2895" class="Bound">b</a> <a id="2897" class="Symbol">→</a> <a id="2899" href="Mealy.html#1568" class="Function">Mealy-Machine-on.δ₀*</a> <a id="2920" href="L-Sharp.State.html#2887" class="Bound">ℋ</a> <a id="2922" class="Symbol">(</a><a id="2923" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="2930" href="L-Sharp.State.html#2895" class="Bound">b</a><a id="2931" class="Symbol">)</a> <a id="2933" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2935" href="L-Sharp.State.html#2895" class="Bound">b</a>

<a id="2938" class="Comment">-- L#&#39;s state plus semantic properties</a>
<a id="2977" class="Keyword">record</a> <a id="Semantic-State"></a><a id="2984" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a> <a id="2999" class="Symbol">:</a> <a id="3001" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3005" class="Keyword">where</a>
  <a id="3013" class="Keyword">field</a>
    <a id="Semantic-State.raw-state"></a><a id="3023" href="L-Sharp.State.html#3023" class="Field">raw-state</a> <a id="3033" class="Symbol">:</a> <a id="3035" href="L-Sharp.State.html#2110" class="Record">Raw-State</a>
  <a id="3047" class="Keyword">open</a> <a id="3052" href="L-Sharp.State.html#2110" class="Module">Raw-State</a> <a id="3062" href="L-Sharp.State.html#3023" class="Field">raw-state</a> <a id="3072" class="Keyword">public</a>
  <a id="3081" class="Comment">-- send each &quot;frontier&quot; state (basis + input)</a>
  <a id="3129" class="Comment">-- to the list of all possible identifiable basis states.</a>
  <a id="Semantic-State.δ"></a><a id="3189" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="3199" class="Symbol">→</a> <a id="3201" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="3203" class="Symbol">→</a> <a id="3205" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3210" href="L-Sharp.State.html#2340" class="Function">Basis</a>
  <a id="3218" href="L-Sharp.State.html#3189" class="Function">δ</a>  <a id="3221" href="L-Sharp.State.html#3221" class="Bound">b</a> <a id="3223" href="L-Sharp.State.html#3223" class="Bound">i</a> <a id="3225" class="Symbol">=</a>
      <a id="3233" href="Data.List.Base.html#10389" class="Function">filter</a> <a id="3240" class="Symbol">(λ</a> <a id="3243" href="L-Sharp.State.html#3243" class="Bound">b&#39;</a> <a id="3246" class="Symbol">→</a> <a id="3248" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="3257" class="Symbol">((</a><a id="3259" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3266" href="L-Sharp.State.html#3221" class="Bound">b</a> <a id="3268" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="3273" href="L-Sharp.State.html#3223" class="Bound">i</a><a id="3274" class="Symbol">)</a> <a id="3276" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="3279" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3286" href="L-Sharp.State.html#3243" class="Bound">b&#39;</a><a id="3288" class="Symbol">))</a>
      <a id="3297" class="Symbol">(</a><a id="3298" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="3334" class="Symbol">{</a><a id="3335" class="Argument">l</a> <a id="3337" class="Symbol">=</a> <a id="3339" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="3344" class="Symbol">}))</a>
  <a id="3350" class="Keyword">field</a>
    <a id="Semantic-State.basis-prefix-closed"></a><a id="3360" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a> <a id="3380" class="Symbol">:</a> <a id="3382" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="3395" href="L-Sharp.State.html#2215" class="Function">basis</a>
    <a id="Semantic-State.basis-distinct"></a><a id="3405" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a> <a id="3420" class="Symbol">:</a> <a id="3422" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3431" href="L-Sharp.Observations.html#3721" class="Function Operator">_#_</a> <a id="3435" href="L-Sharp.State.html#2215" class="Function">basis</a>

  <a id="3444" class="Comment">-- basis contains no duplicates</a>
  <a id="Semantic-State.basis-duplicate-free"></a><a id="3478" href="L-Sharp.State.html#3478" class="Function">basis-duplicate-free</a> <a id="3499" class="Symbol">:</a> <a id="3501" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="3510" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="3514" href="L-Sharp.State.html#2215" class="Function">basis</a>
  <a id="3522" href="L-Sharp.State.html#3478" class="Function">basis-duplicate-free</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">AllPairs.map</a> <a id="3558" class="Symbol">(λ</a> <a id="3561" class="Symbol">{</a><a id="3562" href="L-Sharp.State.html#3562" class="Bound">q</a><a id="3563" class="Symbol">}</a> <a id="3565" class="Symbol">→</a> <a id="3567" class="Symbol">λ</a> <a id="3569" class="Symbol">{</a><a id="3570" href="L-Sharp.State.html#3570" class="Bound">x</a> <a id="3572" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3577" class="Symbol">→</a> <a id="3579" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="3593" class="Symbol">{</a><a id="3594" href="L-Sharp.State.html#3562" class="Bound">q</a><a id="3595" class="Symbol">}</a> <a id="3597" href="L-Sharp.State.html#3570" class="Bound">x</a><a id="3598" class="Symbol">})</a> <a id="3601" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a>
  <a id="3618" class="Comment">-- in particular, access : Basis → List I is injective</a>
  <a id="Semantic-State.access-injective"></a><a id="3675" href="L-Sharp.State.html#3675" class="Function">access-injective</a> <a id="3692" class="Symbol">:</a> <a id="3694" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="3704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3708" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3712" href="L-Sharp.State.html#2009" class="Function">access</a>
  <a id="3721" href="L-Sharp.State.html#3675" class="Function">access-injective</a> <a id="3738" class="Symbol">=</a> <a id="3740" href="Auxiliary-Definitions.html#7502" class="Function">val-injective</a> <a id="3754" href="L-Sharp.State.html#3478" class="Function">basis-duplicate-free</a>

  <a id="Semantic-State.all-basis-#Δ"></a><a id="3778" href="L-Sharp.State.html#3778" class="Function">all-basis-#Δ</a> <a id="3791" class="Symbol">:</a> <a id="3793" class="Symbol">∀</a> <a id="3795" class="Symbol">(</a><a id="3796" href="L-Sharp.State.html#3796" class="Bound">b</a> <a id="3798" href="L-Sharp.State.html#3798" class="Bound">b&#39;</a> <a id="3801" class="Symbol">:</a> <a id="3803" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="3808" class="Symbol">)</a> <a id="3810" class="Symbol">→</a> <a id="3812" class="Symbol">(</a><a id="3813" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3820" href="L-Sharp.State.html#3796" class="Bound">b</a><a id="3821" class="Symbol">)</a> <a id="3823" href="L-Sharp.State.html#2545" class="Function Operator">#Δ</a> <a id="3826" class="Symbol">(</a><a id="3827" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3834" href="L-Sharp.State.html#3798" class="Bound">b&#39;</a><a id="3836" class="Symbol">)</a>
  <a id="3840" href="L-Sharp.State.html#3778" class="Function">all-basis-#Δ</a> <a id="3853" href="L-Sharp.State.html#3853" class="Bound">b</a> <a id="3855" href="L-Sharp.State.html#3855" class="Bound">b&#39;</a> <a id="3858" class="Keyword">with</a> <a id="3863" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="3869" href="L-Sharp.State.html#1002" class="Bound Operator">_≟_</a> <a id="3873" class="Symbol">(</a><a id="3874" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3881" href="L-Sharp.State.html#3853" class="Bound">b</a><a id="3882" class="Symbol">)</a> <a id="3884" class="Symbol">(</a><a id="3885" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="3892" href="L-Sharp.State.html#3855" class="Bound">b&#39;</a><a id="3894" class="Symbol">)</a>
  <a id="3898" class="Symbol">...</a> <a id="3902" class="Symbol">|</a> <a id="3904" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3908" href="L-Sharp.State.html#3908" class="Bound">eq</a> <a id="3911" class="Symbol">=</a> <a id="3913" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3918" href="L-Sharp.State.html#3908" class="Bound">eq</a>
  <a id="3923" class="Symbol">...</a> <a id="3927" class="Symbol">|</a> <a id="3929" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3932" href="L-Sharp.State.html#3932" class="Bound">¬eq</a> <a id="3936" class="Keyword">with</a> <a id="3941" href="Auxiliary-Definitions.html#6800" class="Function">AllPairs⇒∀≢</a> <a id="3953" href="L-Sharp.State.html#3405" class="Field">basis-distinct</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Finite.html#5139" class="Field">Element.contained</a> <a id="3987" class="Bound">b</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">(</a><a id="3991" href="Finite.html#5139" class="Field">Element.contained</a> <a id="4009" class="Bound">b&#39;</a><a id="4011" class="Symbol">)</a> <a id="4013" href="L-Sharp.State.html#3932" class="Bound">¬eq</a>
  <a id="4019" class="Symbol">...</a>   <a id="4025" class="Symbol">|</a> <a id="4027" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4032" href="L-Sharp.State.html#4032" class="Bound">b#b&#39;</a>  <a id="4038" class="Symbol">=</a> <a id="4040" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4045" href="L-Sharp.State.html#4032" class="Bound">b#b&#39;</a>
  <a id="4052" class="Symbol">...</a>   <a id="4058" class="Symbol">|</a> <a id="4060" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4065" href="L-Sharp.State.html#4065" class="Bound">b&#39;#b</a>  <a id="4071" class="Symbol">=</a> <a id="4073" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4078" class="Symbol">(</a><a id="4079" href="L-Sharp.Observations.html#3928" class="Function">#-sym</a> <a id="4085" class="Symbol">{</a><a id="4086" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4093" class="Bound">b&#39;</a><a id="4095" class="Symbol">}</a> <a id="4097" class="Symbol">{</a><a id="4098" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4105" class="Bound">b</a><a id="4106" class="Symbol">}</a> <a id="4108" href="L-Sharp.State.html#4065" class="Bound">b&#39;#b</a><a id="4112" class="Symbol">)</a>

  <a id="4117" class="Comment">-- every non-root basis state comes from some observed input word</a>
  <a id="Semantic-State.basis-observed"></a><a id="4185" href="L-Sharp.State.html#4185" class="Function">basis-observed</a> <a id="4200" class="Symbol">:</a> <a id="4202" class="Symbol">∀</a> <a id="4204" href="L-Sharp.State.html#4204" class="Bound">b</a> <a id="4206" class="Symbol">→</a> <a id="4208" href="L-Sharp.State.html#4204" class="Bound">b</a> <a id="4210" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4212" href="L-Sharp.State.html#2215" class="Function">basis</a> <a id="4218" class="Symbol">→</a> <a id="4220" href="L-Sharp.State.html#4204" class="Bound">b</a> <a id="4222" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4224" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4227" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4229" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4232" href="L-Sharp.State.html#4232" class="Bound">tr</a> <a id="4235" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4237" href="L-Sharp.State.html#4232" class="Bound">tr</a> <a id="4240" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4242" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="4255" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4257" href="L-Sharp.State.html#4204" class="Bound">b</a> <a id="4259" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="4261" href="Data.List.NonEmpty.Base.html#1800" class="Function">L⁺.toList</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4278" href="L-Sharp.State.html#4232" class="Bound">tr</a><a id="4280" class="Symbol">)</a>
  <a id="4284" href="L-Sharp.State.html#4185" class="Function">basis-observed</a> <a id="4299" href="L-Sharp.State.html#4299" class="Bound">b</a> <a id="4301" href="L-Sharp.State.html#4301" class="Bound">b∈basis</a> <a id="4309" class="Symbol">=</a>
    <a id="4315" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4320" class="Symbol">(</a><a id="4321" href="L-Sharp.State.html#3778" class="Function">all-basis-#Δ</a> <a id="4334" class="Symbol">(</a><a id="4335" href="L-Sharp.State.html#4299" class="Bound">b</a> <a id="4337" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="4340" href="L-Sharp.State.html#4301" class="Bound">b∈basis</a><a id="4347" class="Symbol">)</a> <a id="4349" class="Symbol">(</a><a id="4350" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4353" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="4356" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="4372" href="L-Sharp.State.html#3360" class="Field">basis-prefix-closed</a><a id="4391" class="Symbol">))</a> <a id="4394" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4397" class="Symbol">λ</a>
    <a id="4403" class="Symbol">{</a> <a id="4405" class="Symbol">(</a><a id="4406" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4411" href="L-Sharp.State.html#4411" class="Bound">b≡[]</a><a id="4415" class="Symbol">)</a> <a id="4417" class="Symbol">→</a> <a id="4419" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4424" href="L-Sharp.State.html#4411" class="Bound">b≡[]</a>
    <a id="4433" class="Symbol">;</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4441" class="Symbol">(</a><a id="4442" href="L-Sharp.State.html#4442" class="Bound">w</a> <a id="4444" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4446" class="Symbol">_</a> <a id="4448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4450" class="Symbol">_</a> <a id="4452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4454" href="L-Sharp.State.html#4454" class="Bound">⟦b++w⟧-is-just</a> <a id="4469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4471" class="Symbol">_))</a> <a id="4475" class="Symbol">→</a> <a id="4477" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4482" class="Symbol">(</a><a id="4483" href="L-Sharp.Observations.html#5538" class="Function">word-prefix-observed</a> <a id="4504" href="L-Sharp.State.html#4299" class="Bound">b</a> <a id="4506" href="L-Sharp.State.html#4442" class="Bound">w</a> <a id="4508" href="L-Sharp.State.html#4454" class="Bound">⟦b++w⟧-is-just</a><a id="4522" class="Symbol">)</a>
    <a id="4528" class="Symbol">}</a>

  <a id="Semantic-State.IsolatedState?"></a><a id="4533" href="L-Sharp.State.html#4533" class="Function">IsolatedState?</a> <a id="4548" class="Symbol">:</a> <a id="4550" class="Symbol">(</a><a id="4551" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4554" href="L-Sharp.State.html#4554" class="Bound">b</a> <a id="4556" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4558" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4561" href="L-Sharp.State.html#4561" class="Bound">i</a> <a id="4563" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4565" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="4567" href="L-Sharp.State.html#4554" class="Bound">b</a> <a id="4569" href="L-Sharp.State.html#4561" class="Bound">i</a> <a id="4571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4573" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4575" class="Symbol">)</a> <a id="4577" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4579" class="Symbol">(∀</a> <a id="4582" href="L-Sharp.State.html#4582" class="Bound">b</a> <a id="4584" href="L-Sharp.State.html#4584" class="Bound">i</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4591" href="L-Sharp.State.html#4591" class="Bound">b&#39;</a> <a id="4594" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4596" href="L-Sharp.State.html#4591" class="Bound">b&#39;</a> <a id="4599" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4601" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="4603" href="L-Sharp.State.html#4582" class="Bound">b</a> <a id="4605" href="L-Sharp.State.html#4584" class="Bound">i</a><a id="4606" class="Symbol">)</a>
  <a id="4610" href="L-Sharp.State.html#4533" class="Function">IsolatedState?</a> <a id="4625" class="Symbol">=</a> <a id="4627" class="Keyword">do</a>
    <a id="4634" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="4652" href="L-Sharp.State.html#4652" class="Bound">b</a> <a id="4654" href="Dec2.html#3068" class="Function Operator">←</a> <a id="4656" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="4671" href="Finite.html#7811" class="Function">Element-Finite</a>
    <a id="4690" href="L-Sharp.State.html#4690" class="Bound">i</a> <a id="4692" href="Dec2.html#3068" class="Function Operator">←</a> <a id="4694" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="4709" href="L-Sharp.State.html#1101" class="Bound">fin-I</a>
    <a id="4719" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="4737" href="Dec2.html#4425" class="Function">empty?</a> <a id="4744" class="Symbol">(</a><a id="4745" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="4747" href="L-Sharp.State.html#4652" class="Bound">b</a> <a id="4749" href="L-Sharp.State.html#4690" class="Bound">i</a><a id="4750" class="Symbol">)</a>
    <a id="4756" class="Keyword">where</a> <a id="4762" class="Keyword">open</a> <a id="4767" href="Dec2.html#3011" class="Module">dec²-do</a>

  <a id="Semantic-State.LackingFrontier?"></a><a id="4778" href="L-Sharp.State.html#4778" class="Function">LackingFrontier?</a> <a id="4795" class="Symbol">:</a> <a id="4797" class="Symbol">(</a><a id="4798" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4801" href="L-Sharp.State.html#4801" class="Bound">b</a> <a id="4803" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4805" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4808" href="L-Sharp.State.html#4808" class="Bound">i</a> <a id="4810" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4812" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="4823" class="Symbol">(</a><a id="4824" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="4828" href="L-Sharp.State.html#4801" class="Bound">b</a> <a id="4830" href="L-Sharp.State.html#4808" class="Bound">i</a><a id="4831" class="Symbol">))</a> <a id="4834" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4836" class="Symbol">(∀</a> <a id="4839" href="L-Sharp.State.html#4839" class="Bound">b</a> <a id="4841" href="L-Sharp.State.html#4841" class="Bound">i</a> <a id="4843" class="Symbol">→</a> <a id="4845" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="4853" class="Symbol">(</a><a id="4854" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="4858" href="L-Sharp.State.html#4839" class="Bound">b</a> <a id="4860" href="L-Sharp.State.html#4841" class="Bound">i</a><a id="4861" class="Symbol">))</a>
  <a id="4866" href="L-Sharp.State.html#4778" class="Function">LackingFrontier?</a> <a id="4883" class="Symbol">=</a> <a id="4885" class="Keyword">do</a>
    <a id="4892" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="4910" href="L-Sharp.State.html#4910" class="Bound">b</a> <a id="4912" href="Dec2.html#3068" class="Function Operator">←</a> <a id="4914" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="4929" href="Finite.html#7811" class="Function">Element-Finite</a>
    <a id="4948" href="L-Sharp.State.html#4948" class="Bound">i</a> <a id="4950" href="Dec2.html#3068" class="Function Operator">←</a> <a id="4952" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="4967" href="L-Sharp.State.html#1101" class="Bound">fin-I</a>
    <a id="4977" href="Dec2.html#1204" class="Function">dec²-Maybe</a> <a id="4988" class="Symbol">(</a><a id="4989" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="4993" href="L-Sharp.State.html#4910" class="Bound">b</a> <a id="4995" href="L-Sharp.State.html#4948" class="Bound">i</a><a id="4996" class="Symbol">)</a>
    <a id="5002" class="Keyword">where</a> <a id="5008" class="Keyword">open</a> <a id="5013" href="Dec2.html#3011" class="Module">dec²-do</a>

  <a id="Semantic-State.AmbiguousFrontier"></a><a id="5024" href="L-Sharp.State.html#5024" class="Function">AmbiguousFrontier</a> <a id="5042" class="Symbol">:</a> <a id="5044" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="5050" class="Symbol">→</a> <a id="5052" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="5062" href="L-Sharp.State.html#5024" class="Function">AmbiguousFrontier</a> <a id="5080" href="L-Sharp.State.html#5080" class="Bound">b</a> <a id="5082" href="L-Sharp.State.html#5082" class="Bound">i</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5089" href="L-Sharp.State.html#5089" class="Bound">b₁</a> <a id="5092" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5094" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5097" href="L-Sharp.State.html#5097" class="Bound">b₂</a> <a id="5100" href="Data.Product.Base.html#1371" class="Function">]</a>
    <a id="5106" class="Symbol">(</a><a id="5107" href="L-Sharp.State.html#5089" class="Bound">b₁</a> <a id="5110" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5112" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5114" href="L-Sharp.State.html#5080" class="Bound">b</a> <a id="5116" href="L-Sharp.State.html#5082" class="Bound">i</a> <a id="5118" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5120" href="L-Sharp.State.html#5097" class="Bound">b₂</a> <a id="5123" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5125" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5127" href="L-Sharp.State.html#5080" class="Bound">b</a> <a id="5129" href="L-Sharp.State.html#5082" class="Bound">i</a> <a id="5131" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5133" href="L-Sharp.State.html#5089" class="Bound">b₁</a> <a id="5136" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="5138" href="L-Sharp.State.html#5097" class="Bound">b₂</a><a id="5140" class="Symbol">)</a>

  <a id="Semantic-State.≤1-Basis"></a><a id="5145" href="L-Sharp.State.html#5145" class="Function">≤1-Basis</a> <a id="5154" class="Symbol">:</a> <a id="5156" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="5162" class="Symbol">→</a> <a id="5164" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="5166" class="Symbol">→</a> <a id="5168" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="5174" href="L-Sharp.State.html#5145" class="Function">≤1-Basis</a> <a id="5183" href="L-Sharp.State.html#5183" class="Bound">b</a> <a id="5185" href="L-Sharp.State.html#5185" class="Bound">i</a> <a id="5187" class="Symbol">=</a> <a id="5189" class="Symbol">∀</a> <a id="5191" href="L-Sharp.State.html#5191" class="Bound">b₁</a> <a id="5194" href="L-Sharp.State.html#5194" class="Bound">b₂</a>
      <a id="5203" class="Symbol">→</a> <a id="5205" href="L-Sharp.State.html#5191" class="Bound">b₁</a> <a id="5208" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5210" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5212" href="L-Sharp.State.html#5183" class="Bound">b</a> <a id="5214" href="L-Sharp.State.html#5185" class="Bound">i</a>
      <a id="5222" class="Symbol">→</a> <a id="5224" href="L-Sharp.State.html#5194" class="Bound">b₂</a> <a id="5227" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5229" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5231" href="L-Sharp.State.html#5183" class="Bound">b</a> <a id="5233" href="L-Sharp.State.html#5185" class="Bound">i</a>
      <a id="5241" class="Symbol">→</a> <a id="5243" href="L-Sharp.State.html#5191" class="Bound">b₁</a> <a id="5246" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5248" href="L-Sharp.State.html#5194" class="Bound">b₂</a>

  <a id="Semantic-State.AmbiguousFrontier?"></a><a id="5254" href="L-Sharp.State.html#5254" class="Function">AmbiguousFrontier?</a> <a id="5273" class="Symbol">:</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5279" href="L-Sharp.State.html#5279" class="Bound">b</a> <a id="5281" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5283" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5286" href="L-Sharp.State.html#5286" class="Bound">i</a> <a id="5288" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5290" href="L-Sharp.State.html#5024" class="Function">AmbiguousFrontier</a> <a id="5308" href="L-Sharp.State.html#5279" class="Bound">b</a> <a id="5310" href="L-Sharp.State.html#5286" class="Bound">i</a><a id="5311" class="Symbol">)</a>
                       <a id="5336" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5338" class="Symbol">(∀</a> <a id="5341" href="L-Sharp.State.html#5341" class="Bound">b</a> <a id="5343" href="L-Sharp.State.html#5343" class="Bound">i</a> <a id="5345" class="Symbol">→</a> <a id="5347" href="L-Sharp.State.html#5145" class="Function">≤1-Basis</a> <a id="5356" href="L-Sharp.State.html#5341" class="Bound">b</a> <a id="5358" href="L-Sharp.State.html#5343" class="Bound">i</a><a id="5359" class="Symbol">)</a>
  <a id="5363" href="L-Sharp.State.html#5254" class="Function">AmbiguousFrontier?</a> <a id="5382" class="Symbol">=</a> <a id="5384" class="Keyword">do</a>
    <a id="5391" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="5409" href="L-Sharp.State.html#5409" class="Bound">b</a> <a id="5411" href="Dec2.html#3068" class="Function Operator">←</a> <a id="5413" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="5428" href="Finite.html#7811" class="Function">Element-Finite</a>
    <a id="5447" href="L-Sharp.State.html#5447" class="Bound">i</a> <a id="5449" href="Dec2.html#3068" class="Function Operator">←</a> <a id="5451" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="5466" href="L-Sharp.State.html#1101" class="Bound">fin-I</a>
    <a id="5476" href="L-Sharp.State.html#5476" class="Bound">b₁</a> <a id="5479" href="Dec2.html#3068" class="Function Operator">←</a> <a id="5481" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="5496" href="Finite.html#7811" class="Function">Element-Finite</a>
    <a id="5515" href="L-Sharp.State.html#5515" class="Bound">b₂</a> <a id="5518" href="Dec2.html#3068" class="Function Operator">←</a> <a id="5520" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="5535" href="Finite.html#7811" class="Function">Element-Finite</a>
    <a id="5554" href="Dec2.html#2062" class="Function">→-dec²</a> <a id="5561" class="Symbol">(</a><a id="5562" href="L-Sharp.State.html#5476" class="Bound">b₁</a> <a id="5565" href="L-Sharp.State.html#5781" class="Function Operator">∈ᴮ?</a> <a id="5569" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5571" href="L-Sharp.State.html#5409" class="Bound">b</a> <a id="5573" href="L-Sharp.State.html#5447" class="Bound">i</a><a id="5574" class="Symbol">)</a>
    <a id="5580" href="Dec2.html#2062" class="Function">→-dec²</a> <a id="5587" class="Symbol">(</a><a id="5588" href="L-Sharp.State.html#5515" class="Bound">b₂</a> <a id="5591" href="L-Sharp.State.html#5781" class="Function Operator">∈ᴮ?</a> <a id="5595" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5597" href="L-Sharp.State.html#5409" class="Bound">b</a> <a id="5599" href="L-Sharp.State.html#5447" class="Bound">i</a><a id="5600" class="Symbol">)</a>
    <a id="5606" href="Dec2.html#1973" class="Function">dec²</a> <a id="5611" class="Symbol">(</a><a id="5612" href="Finite.html#8058" class="Function">same-element?</a> <a id="5626" href="L-Sharp.State.html#5476" class="Bound">b₁</a> <a id="5629" href="L-Sharp.State.html#5515" class="Bound">b₂</a><a id="5631" class="Symbol">)</a>
    <a id="5637" class="Keyword">where</a>
      <a id="5649" class="Keyword">open</a> <a id="5654" href="Dec2.html#3011" class="Module">dec²-do</a>
      <a id="5668" class="Keyword">open</a> <a id="5673" class="Keyword">import</a> <a id="5680" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="5718" class="Symbol">(</a><a id="5719" href="Finite.html#8058" class="Function">same-element?</a> <a id="5733" class="Symbol">{</a><a id="5734" class="Argument">l</a> <a id="5736" class="Symbol">=</a> <a id="5738" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="5743" class="Symbol">})</a>
        <a id="5754" class="Keyword">using</a> <a id="5760" class="Symbol">()</a> <a id="5763" class="Keyword">renaming</a> <a id="5772" class="Symbol">(</a><a id="5773" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a> <a id="5778" class="Symbol">to</a> <a id="5781" class="Function Operator">_∈ᴮ?_</a><a id="5786" class="Symbol">)</a>


  <a id="Semantic-State.allows"></a><a id="5792" href="L-Sharp.State.html#5792" class="Function">allows</a> <a id="5799" class="Symbol">:</a> <a id="5801" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="5815" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5817" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5819" class="Symbol">→</a> <a id="5821" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="5827" class="Comment">-- a mealy machine ℳ is only allowed if it matches</a>
  <a id="5880" class="Comment">-- all observations so far.</a>
  <a id="5910" class="Comment">-- m is the maximum counter example length seen so far.</a>
  <a id="5968" class="Comment">-- so the actual maximum counter example length m&#39;</a>
  <a id="6021" class="Comment">-- of the teacher must be at least m.</a>
  <a id="6061" href="L-Sharp.State.html#5792" class="Function">allows</a> <a id="6068" class="Symbol">(</a><a id="6069" href="L-Sharp.State.html#6069" class="Bound">ℳ</a> <a id="6071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6073" href="L-Sharp.State.html#6073" class="Bound">m&#39;</a><a id="6075" class="Symbol">)</a> <a id="6077" class="Symbol">=</a> <a id="6079" href="L-Sharp.Observations.html#2678" class="Function">matches-observations</a> <a id="6100" href="L-Sharp.State.html#6069" class="Bound">ℳ</a> <a id="6102" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6104" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="6106" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6108" href="L-Sharp.State.html#6073" class="Bound">m&#39;</a>

  <a id="Semantic-State.ticks"></a><a id="6114" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="6120" class="Symbol">:</a> <a id="6122" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="6126" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="6132" class="Symbol">=</a> <a id="6134" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="6140" class="Symbol">(</a>
    <a id="6146" class="Comment">-- (a) |S|·(|S|+1)/2  — basis growth (R1)</a>
      <a id="6194" href="L-Sharp.State.html#1734" class="Function">num-pairs</a> <a id="6204" class="Symbol">(</a><a id="6205" class="Number">1</a> <a id="6207" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6209" href="L-Sharp.State.html#2379" class="Function">n</a><a id="6210" class="Symbol">)</a>
    <a id="6216" class="Comment">-- (b) |{(q,i) ∈ S×I | δ_T(q,i)↓}|  — defined frontier transitions (R2)</a>
    <a id="6292" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6294" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="6300" class="Symbol">(⦇</a> <a id="6303" href="L-Sharp.State.html#1863" class="Function">count-just</a> <a id="6314" class="Symbol">⦇</a> <a id="6316" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Finite.html#7067" class="Function">list-elements</a> <a id="6335" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6340" class="Symbol">)</a> <a id="6342" class="Symbol">(</a><a id="6343" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="6363" href="L-Sharp.State.html#1101" class="Bound">fin-I</a><a id="6368" class="Symbol">)</a> <a id="6370" class="Symbol">⦈</a> <a id="6372" class="Symbol">⦈)</a>
    <a id="6379" class="Comment">-- (c) |{(q,q&#39;) ∈ S×F | q # q&#39;}|  — apartness pairs (R3/R4)</a>
    <a id="6443" class="Comment">--     for frontier state (b,i)</a>
    <a id="6479" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6481" href="Data.Nat.ListAction.html#612" class="Function">ℕ.sum</a> <a id="6487" class="Symbol">(⦇</a> <a id="6490" class="Symbol">(</a><a id="6491" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="6493" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸_</a><a id="6495" class="Symbol">)</a> <a id="6497" class="Symbol">⦇</a> <a id="6499" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6508" class="Symbol">⦇</a> <a id="6510" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6512" class="Symbol">(</a><a id="6513" href="Finite.html#7067" class="Function">list-elements</a> <a id="6527" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="6532" class="Symbol">)</a> <a id="6534" class="Symbol">(</a><a id="6535" href="Finite.html#2861" class="Field">FiniteType.elements</a> <a id="6555" href="L-Sharp.State.html#1101" class="Bound">fin-I</a><a id="6560" class="Symbol">)</a> <a id="6562" class="Symbol">⦈</a> <a id="6564" class="Symbol">⦈</a> <a id="6566" class="Symbol">⦈)</a>
    <a id="6573" class="Comment">-- (d) counterexample processing — ≤ n·⌈log₂ m⌉ output queries (Thm 3.14: n log m)</a>
    <a id="6660" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6662" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="6664" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6666" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="6672" class="Symbol">(</a><a id="6673" class="Number">2</a> <a id="6675" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6677" href="L-Sharp.State.html#2302" class="Function">m</a><a id="6678" class="Symbol">)</a> <a id="6680" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="6686" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6688" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6690" class="Symbol">)</a>
    <a id="6696" class="Keyword">where</a>
      <a id="6708" class="Keyword">open</a> <a id="6713" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="6728" class="Symbol">(</a><a id="6729" href="Data.List.Effectful.html#1361" class="Function">L.applicative</a> <a id="6743" class="Symbol">{</a><a id="6744" href="Level.html#521" class="Function">0ℓ</a><a id="6746" class="Symbol">})</a>

<a id="6750" class="Keyword">module</a> <a id="Semantic-State-Properties"></a><a id="6757" href="L-Sharp.State.html#6757" class="Module">Semantic-State-Properties</a> <a id="6783" class="Symbol">(</a><a id="6784" href="L-Sharp.State.html#6784" class="Bound">semantic-state</a> <a id="6799" class="Symbol">:</a> <a id="6801" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="6815" class="Symbol">)</a> <a id="6817" class="Keyword">where</a>
  <a id="6825" class="Keyword">open</a> <a id="6830" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="6845" href="L-Sharp.State.html#6784" class="Bound">semantic-state</a> <a id="6860" class="Keyword">public</a>
  <a id="Semantic-State-Properties.δ-prop"></a><a id="6869" href="L-Sharp.State.html#6869" class="Function">δ-prop</a> <a id="6876" class="Symbol">:</a> <a id="6878" class="Symbol">∀</a> <a id="6880" href="L-Sharp.State.html#6880" class="Bound">b</a> <a id="6882" href="L-Sharp.State.html#6882" class="Bound">i</a> <a id="6884" href="L-Sharp.State.html#6884" class="Bound">b&#39;</a> <a id="6887" class="Symbol">→</a> <a id="6889" class="Symbol">((</a><a id="6891" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6898" href="L-Sharp.State.html#6880" class="Bound">b</a> <a id="6900" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6905" href="L-Sharp.State.html#6882" class="Bound">i</a><a id="6906" class="Symbol">)</a> <a id="6908" href="L-Sharp.State.html#2545" class="Function Operator">#Δ</a> <a id="6911" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6918" href="L-Sharp.State.html#6884" class="Bound">b&#39;</a><a id="6920" class="Symbol">)</a> <a id="6922" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6924" href="L-Sharp.State.html#6884" class="Bound">b&#39;</a> <a id="6927" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="6929" class="Symbol">(</a><a id="6930" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="6932" href="L-Sharp.State.html#6880" class="Bound">b</a> <a id="6934" href="L-Sharp.State.html#6882" class="Bound">i</a><a id="6935" class="Symbol">)</a>
  <a id="6939" href="L-Sharp.State.html#6869" class="Function">δ-prop</a> <a id="6946" href="L-Sharp.State.html#6946" class="Bound">b</a> <a id="6948" href="L-Sharp.State.html#6948" class="Bound">i</a> <a id="6950" href="L-Sharp.State.html#6950" class="Bound">b&#39;</a> <a id="6953" class="Keyword">with</a> <a id="6958" class="Symbol">(</a><a id="6959" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6966" href="L-Sharp.State.html#6946" class="Bound">b</a> <a id="6968" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6973" href="L-Sharp.State.html#6948" class="Bound">i</a><a id="6974" class="Symbol">)</a> <a id="6976" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="6979" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6986" href="L-Sharp.State.html#6950" class="Bound">b&#39;</a> <a id="6989" class="Keyword">in</a> <a id="6992" class="Argument">eq</a>
  <a id="6997" class="Symbol">...</a> <a id="7001" class="Symbol">|</a> <a id="7003" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7008" href="L-Sharp.State.html#7008" class="Bound">x</a> <a id="7010" class="Symbol">=</a> <a id="7012" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7023" href="L-Sharp.State.html#7008" class="Bound">x</a><a id="7024" class="Symbol">)</a>
  <a id="7028" class="Symbol">...</a> <a id="7032" class="Symbol">|</a> <a id="7034" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7039" href="L-Sharp.State.html#7039" class="Bound">y</a> <a id="7041" class="Symbol">=</a> <a id="7043" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">L.∈-filter⁺</a>
        <a id="7069" class="Symbol">((λ</a> <a id="7073" href="L-Sharp.State.html#7073" class="Bound">b&#39;</a> <a id="7076" class="Symbol">→</a> <a id="7078" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="7087" class="Symbol">((</a><a id="7089" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7096" class="Bound">b</a> <a id="7098" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7103" class="Bound">i</a><a id="7104" class="Symbol">)</a> <a id="7106" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="7109" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="7116" href="L-Sharp.State.html#7073" class="Bound">b&#39;</a><a id="7118" class="Symbol">)))</a>
        <a id="7130" class="Symbol">(</a><a id="7131" href="Finite.html#2930" class="Field">FiniteType.all-enumerated</a> <a id="7157" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="7172" class="Bound">b&#39;</a><a id="7174" class="Symbol">)</a>
        <a id="7184" class="Symbol">(</a><a id="7185" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="7191" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="7199" class="Symbol">(</a><a id="7200" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7204" href="L-Sharp.State.html#6992" class="Bound">eq</a><a id="7206" class="Symbol">)</a> <a id="7208" class="Symbol">(</a><a id="7209" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="7214" href="L-Sharp.State.html#7039" class="Bound">y</a><a id="7215" class="Symbol">)))</a>

<a id="7220" class="Comment">-- L#&#39;s semantic state plus guarantees on time complexity</a>
<a id="7278" class="Keyword">record</a> <a id="Timed-State"></a><a id="7285" href="L-Sharp.State.html#7285" class="Record">Timed-State</a> <a id="7297" class="Symbol">:</a> <a id="7299" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7303" class="Keyword">where</a>
  <a id="7311" class="Keyword">field</a>
    <a id="Timed-State.semantic-state"></a><a id="7321" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="7336" class="Symbol">:</a> <a id="7338" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>

  <a id="7356" class="Keyword">open</a> <a id="7361" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="7376" href="L-Sharp.State.html#7321" class="Field">semantic-state</a> <a id="7391" class="Keyword">public</a>
  <a id="7400" class="Keyword">field</a>
    <a id="Timed-State.in-time"></a><a id="7410" href="L-Sharp.State.html#7410" class="Field">in-time</a> <a id="7418" class="Symbol">:</a> <a id="7420" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7429" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="7442" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7444" href="L-Sharp.State.html#6114" class="Function">ticks</a>

<a id="7451" class="Keyword">record</a> <a id="Saturated-State"></a><a id="7458" href="L-Sharp.State.html#7458" class="Record">Saturated-State</a> <a id="7474" class="Symbol">:</a> <a id="7476" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7480" class="Keyword">where</a>
  <a id="7488" class="Keyword">field</a>
    <a id="Saturated-State.timed-state"></a><a id="7498" href="L-Sharp.State.html#7498" class="Field">timed-state</a> <a id="7510" class="Symbol">:</a> <a id="7512" href="L-Sharp.State.html#7285" class="Record">Timed-State</a>
  <a id="7526" class="Keyword">open</a> <a id="7531" href="L-Sharp.State.html#7285" class="Module">Timed-State</a> <a id="7543" href="L-Sharp.State.html#7498" class="Field">timed-state</a>
  <a id="7557" class="Keyword">field</a>
    <a id="Saturated-State.basis-saturated"></a><a id="7567" href="L-Sharp.State.html#7567" class="Field">basis-saturated</a> <a id="7583" class="Symbol">:</a> <a id="7585" class="Symbol">∀</a> <a id="7587" href="L-Sharp.State.html#7587" class="Bound">b</a> <a id="7589" href="L-Sharp.State.html#7589" class="Bound">i</a> <a id="7591" class="Symbol">→</a> <a id="7593" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="7596" href="L-Sharp.State.html#7596" class="Bound">b&#39;</a> <a id="7599" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="7601" href="L-Sharp.State.html#7596" class="Bound">b&#39;</a> <a id="7604" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="7606" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="7608" href="L-Sharp.State.html#7587" class="Bound">b</a> <a id="7610" href="L-Sharp.State.html#7589" class="Bound">i</a>

<a id="7613" class="Comment">-- L#&#39;s state right after receiving a counterexample ρ from an</a>
<a id="7676" class="Comment">-- equivalence query for the hypothesis ℋ.  The next query asks for the</a>
<a id="7748" class="Comment">-- outputs of ρ (which does not change `ticks`, but also does not change</a>
<a id="7821" class="Comment">-- the number of observations).</a>
<a id="7853" class="Keyword">record</a> <a id="CE-State"></a><a id="7860" href="L-Sharp.State.html#7860" class="Record">CE-State</a> <a id="7869" class="Symbol">:</a> <a id="7871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7875" class="Keyword">where</a>
  <a id="7883" class="Keyword">field</a>
    <a id="CE-State.main-state"></a><a id="7893" href="L-Sharp.State.html#7893" class="Field">main-state</a> <a id="7904" class="Symbol">:</a> <a id="7906" href="L-Sharp.State.html#7285" class="Record">Timed-State</a>
  <a id="7920" class="Keyword">open</a> <a id="7925" href="L-Sharp.State.html#7285" class="Module">Timed-State</a> <a id="7937" href="L-Sharp.State.html#7893" class="Field">main-state</a> <a id="7948" class="Keyword">public</a>
  <a id="7957" class="Keyword">field</a>
    <a id="CE-State.ℋ"></a><a id="7967" href="L-Sharp.State.html#7967" class="Field">ℋ</a> <a id="7969" class="Symbol">:</a> <a id="7971" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="7988" href="L-Sharp.State.html#2340" class="Function">Basis</a>
    <a id="CE-State.ℋ-contains-basis"></a><a id="7998" href="L-Sharp.State.html#7998" class="Field">ℋ-contains-basis</a> <a id="8015" class="Symbol">:</a> <a id="8017" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="8046" href="L-Sharp.State.html#7967" class="Field">ℋ</a>
  <a id="8050" class="Keyword">module</a> <a id="CE-State.ℋ"></a><a id="8057" href="L-Sharp.State.html#8057" class="Module">ℋ</a> <a id="8059" class="Symbol">=</a> <a id="8061" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="8078" href="L-Sharp.State.html#7967" class="Field">ℋ</a>
  <a id="8082" class="Keyword">field</a>
    <a id="8092" class="Comment">-- at the time the hypothesis was built, every frontier state was</a>
    <a id="8162" class="Comment">-- identified, so every remaining candidate for a frontier</a>
    <a id="8225" class="Comment">-- transition is the one chosen by the hypothesis.  (This property</a>
    <a id="8296" class="Comment">-- is stable under adding observations, because δ only shrinks.)</a>
    <a id="CE-State.ℋ-identifies"></a><a id="8365" href="L-Sharp.State.html#8365" class="Field">ℋ-identifies</a> <a id="8378" class="Symbol">:</a> <a id="8380" class="Symbol">∀</a> <a id="8382" href="L-Sharp.State.html#8382" class="Bound">b</a> <a id="8384" href="L-Sharp.State.html#8384" class="Bound">i</a> <a id="8386" href="L-Sharp.State.html#8386" class="Bound">b&#39;</a> <a id="8389" class="Symbol">→</a> <a id="8391" href="L-Sharp.State.html#8386" class="Bound">b&#39;</a> <a id="8394" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="8396" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="8398" href="L-Sharp.State.html#8382" class="Bound">b</a> <a id="8400" href="L-Sharp.State.html#8384" class="Bound">i</a> <a id="8402" class="Symbol">→</a> <a id="8404" href="L-Sharp.State.html#8386" class="Bound">b&#39;</a> <a id="8407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8409" href="Mealy.html#1263" class="Function">ℋ.δ</a> <a id="8413" href="L-Sharp.State.html#8382" class="Bound">b</a> <a id="8415" href="L-Sharp.State.html#8384" class="Bound">i</a>
    <a id="8421" class="Comment">-- the hypothesis&#39; outputs are exactly the observed outputs</a>
    <a id="CE-State.ℋ-out-tree"></a><a id="8485" href="L-Sharp.State.html#8485" class="Field">ℋ-out-tree</a> <a id="8496" class="Symbol">:</a> <a id="8498" class="Symbol">∀</a> <a id="8500" href="L-Sharp.State.html#8500" class="Bound">b</a> <a id="8502" href="L-Sharp.State.html#8502" class="Bound">i</a> <a id="8504" class="Symbol">→</a> <a id="8506" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="8510" href="L-Sharp.State.html#8500" class="Bound">b</a> <a id="8512" href="L-Sharp.State.html#8502" class="Bound">i</a> <a id="8514" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8516" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8521" class="Symbol">(</a><a id="8522" href="Mealy.html#1281" class="Function">ℋ.out</a> <a id="8528" href="L-Sharp.State.html#8500" class="Bound">b</a> <a id="8530" href="L-Sharp.State.html#8502" class="Bound">i</a><a id="8531" class="Symbol">)</a>
    <a id="8537" class="Comment">-- the counterexample (non-empty by the shape of the game)</a>
    <a id="CE-State.ρ⁺"></a><a id="8600" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="8603" class="Symbol">:</a> <a id="8605" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="8611" href="L-Sharp.State.html#969" class="Bound">I</a>

  <a id="8616" class="Comment">-- the machines that are still possible after the equivalence query:</a>
  <a id="8687" class="Comment">-- they match the observations and refute the hypothesis via the</a>
  <a id="8754" class="Comment">-- *last* output of ρ</a>
  <a id="CE-State.allows-ce"></a><a id="8778" href="L-Sharp.State.html#8778" class="Function">allows-ce</a> <a id="8788" class="Symbol">:</a> <a id="8790" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8804" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8806" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8808" class="Symbol">→</a> <a id="8810" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="8816" href="L-Sharp.State.html#8778" class="Function">allows-ce</a> <a id="8826" class="Symbol">(</a><a id="8827" href="L-Sharp.State.html#8827" class="Bound">ℳ</a> <a id="8829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8831" href="L-Sharp.State.html#8831" class="Bound">m&#39;</a><a id="8833" class="Symbol">)</a> <a id="8835" class="Symbol">=</a>
      <a id="8843" href="L-Sharp.Observations.html#2678" class="Function">matches-observations</a> <a id="8864" href="L-Sharp.State.html#8827" class="Bound">ℳ</a> <a id="8866" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8868" href="L-Sharp.State.html#2302" class="Function">m</a> <a id="8870" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8872" href="L-Sharp.State.html#8831" class="Bound">m&#39;</a>
    <a id="8879" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8881" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="8891" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="8894" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="8896" href="L-Sharp.State.html#8831" class="Bound">m&#39;</a>
    <a id="8903" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8905" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="8924" href="L-Sharp.State.html#8827" class="Bound">ℳ</a> <a id="8926" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a> <a id="8929" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="8931" href="Mealy.html#2036" class="Function Operator">ℋ.⟦_⟧+</a> <a id="8938" href="L-Sharp.State.html#8600" class="Field">ρ⁺</a>

<a id="8942" class="Comment">-- L#&#39;s state while processing a counterexample (Algorithm 3 of the L#</a>
<a id="9013" class="Comment">-- paper): binary search along a word that leads to a conflict.</a>
<a id="9077" class="Keyword">record</a> <a id="Proc-CE-State"></a><a id="9084" href="L-Sharp.State.html#9084" class="Record">Proc-CE-State</a> <a id="9098" class="Symbol">:</a> <a id="9100" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9104" class="Keyword">where</a>
  <a id="9112" class="Keyword">field</a>
    <a id="Proc-CE-State.semantic-state"></a><a id="9122" href="L-Sharp.State.html#9122" class="Field">semantic-state</a> <a id="9137" class="Symbol">:</a> <a id="9139" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
  <a id="9156" class="Keyword">open</a> <a id="9161" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="9176" href="L-Sharp.State.html#9122" class="Field">semantic-state</a> <a id="9191" class="Keyword">public</a>
  <a id="9200" class="Keyword">field</a>
    <a id="Proc-CE-State.ℋ"></a><a id="9210" href="L-Sharp.State.html#9210" class="Field">ℋ</a> <a id="9212" class="Symbol">:</a> <a id="9214" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="9231" href="L-Sharp.State.html#2340" class="Function">Basis</a>
    <a id="Proc-CE-State.ℋ-contains-basis"></a><a id="9241" href="L-Sharp.State.html#9241" class="Field">ℋ-contains-basis</a> <a id="9258" class="Symbol">:</a> <a id="9260" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="9289" href="L-Sharp.State.html#9210" class="Field">ℋ</a>
  <a id="9293" class="Keyword">module</a> <a id="Proc-CE-State.ℋ"></a><a id="9300" href="L-Sharp.State.html#9300" class="Module">ℋ</a> <a id="9302" class="Symbol">=</a> <a id="9304" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="9321" href="L-Sharp.State.html#9210" class="Field">ℋ</a>
  <a id="9325" class="Keyword">field</a>
    <a id="Proc-CE-State.ℋ-identifies"></a><a id="9335" href="L-Sharp.State.html#9335" class="Field">ℋ-identifies</a> <a id="9348" class="Symbol">:</a> <a id="9350" class="Symbol">∀</a> <a id="9352" href="L-Sharp.State.html#9352" class="Bound">b</a> <a id="9354" href="L-Sharp.State.html#9354" class="Bound">i</a> <a id="9356" href="L-Sharp.State.html#9356" class="Bound">b&#39;</a> <a id="9359" class="Symbol">→</a> <a id="9361" href="L-Sharp.State.html#9356" class="Bound">b&#39;</a> <a id="9364" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="9366" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="9368" href="L-Sharp.State.html#9352" class="Bound">b</a> <a id="9370" href="L-Sharp.State.html#9354" class="Bound">i</a> <a id="9372" class="Symbol">→</a> <a id="9374" href="L-Sharp.State.html#9356" class="Bound">b&#39;</a> <a id="9377" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9379" href="Mealy.html#1263" class="Function">ℋ.δ</a> <a id="9383" href="L-Sharp.State.html#9352" class="Bound">b</a> <a id="9385" href="L-Sharp.State.html#9354" class="Bound">i</a>
    <a id="9391" class="Comment">-- the conflicting word, decomposed as  access b · i · σ  with b in</a>
    <a id="9463" class="Comment">-- the basis.  (In Algorithm 3 of the L# paper, σ corresponds to the</a>
    <a id="9536" class="Comment">-- whole word b ++ i ++ σ here.)</a>
    <a id="Proc-CE-State.b"></a><a id="9573" href="L-Sharp.State.html#9573" class="Field">b</a> <a id="9575" class="Symbol">:</a> <a id="9577" href="L-Sharp.State.html#2340" class="Function">Basis</a>
    <a id="Proc-CE-State.i"></a><a id="9587" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="9589" class="Symbol">:</a> <a id="9591" href="L-Sharp.State.html#969" class="Bound">I</a>
    <a id="Proc-CE-State.σ"></a><a id="9597" href="L-Sharp.State.html#9597" class="Field">σ</a> <a id="9599" class="Symbol">:</a> <a id="9601" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="9606" href="L-Sharp.State.html#969" class="Bound">I</a>
    <a id="Proc-CE-State.σ-nonempty"></a><a id="9612" href="L-Sharp.State.html#9612" class="Field">σ-nonempty</a> <a id="9623" class="Symbol">:</a> <a id="9625" class="Number">0</a> <a id="9627" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="9629" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9638" href="L-Sharp.State.html#9597" class="Field">σ</a>
    <a id="9644" class="Comment">-- the binary-search interval never exceeds the maximal</a>
    <a id="9704" class="Comment">-- counterexample length, so the remaining budget ⌈log₂ 2|σ|⌉ of the</a>
    <a id="9777" class="Comment">-- search stays within the overall budget ⌈log₂ 2m⌉</a>
    <a id="Proc-CE-State.σ≤m"></a><a id="9833" href="L-Sharp.State.html#9833" class="Field">σ≤m</a> <a id="9837" class="Symbol">:</a> <a id="9839" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="9848" href="L-Sharp.State.html#9597" class="Field">σ</a> <a id="9850" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9852" href="L-Sharp.State.html#2302" class="Function">m</a>
    <a id="Proc-CE-State.conflict"></a><a id="9858" href="L-Sharp.State.html#9858" class="Field">conflict</a> <a id="9867" class="Symbol">:</a> <a id="9869" class="Symbol">(</a><a id="9870" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="9877" href="L-Sharp.State.html#9573" class="Field">b</a> <a id="9879" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="9882" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="9884" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9886" href="L-Sharp.State.html#9597" class="Field">σ</a><a id="9887" class="Symbol">)</a> <a id="9889" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="9891" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="9898" class="Symbol">(</a><a id="9899" href="Mealy.html#1568" class="Function">ℋ.δ₀*</a> <a id="9905" class="Symbol">(</a><a id="9906" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="9913" href="L-Sharp.State.html#9573" class="Field">b</a> <a id="9915" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="9918" href="L-Sharp.State.html#9587" class="Field">i</a> <a id="9920" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9922" href="L-Sharp.State.html#9597" class="Field">σ</a><a id="9923" class="Symbol">))</a>
    <a id="9930" class="Comment">-- During counterexample processing the number of observations may</a>
    <a id="10001" class="Comment">-- run ahead of `ticks`.  The deficit is bounded by the remaining</a>
    <a id="10071" class="Comment">-- query budget ⌈log₂ 2|σ|⌉ of the binary search relative to the</a>
    <a id="10140" class="Comment">-- overall budget 1 + ⌈log₂ 2m⌉ of one counterexample; the deficit</a>
    <a id="10211" class="Comment">-- is repaid by the basis growth (Rule R1) when processing ends.</a>
    <a id="Proc-CE-State.in-time-proc"></a><a id="10280" href="L-Sharp.State.html#10280" class="Field">in-time-proc</a> <a id="10293" class="Symbol">:</a> <a id="10295" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10304" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="10317" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10319" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10325" class="Symbol">(</a><a id="10326" class="Number">2</a> <a id="10328" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10330" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="10339" href="L-Sharp.State.html#9597" class="Field">σ</a><a id="10340" class="Symbol">)</a> <a id="10342" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
                 <a id="10361" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10363" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="10369" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10371" class="Symbol">(</a><a id="10372" class="Number">1</a> <a id="10374" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="10376" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="10382" class="Symbol">(</a><a id="10383" class="Number">2</a> <a id="10385" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="10387" href="L-Sharp.State.html#2302" class="Function">m</a><a id="10388" class="Symbol">)</a> <a id="10390" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="10391" class="Symbol">)</a>

<a id="10394" class="Keyword">data</a> <a id="L#-State"></a><a id="10399" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a> <a id="10408" class="Symbol">:</a> <a id="10410" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10414" class="Keyword">where</a>
  <a id="L#-State.MainLoop"></a><a id="10422" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="10431" class="Symbol">:</a> <a id="10433" href="L-Sharp.State.html#7285" class="Record">Timed-State</a> <a id="10445" class="Symbol">→</a> <a id="10447" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="L#-State.AddCounterExample"></a><a id="10458" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="10476" class="Symbol">:</a> <a id="10478" href="L-Sharp.State.html#7860" class="Record">CE-State</a> <a id="10487" class="Symbol">→</a> <a id="10489" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="L#-State.ProcessCounterExample"></a><a id="10500" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="10522" class="Symbol">:</a> <a id="10524" href="L-Sharp.State.html#9084" class="Record">Proc-CE-State</a> <a id="10538" class="Symbol">→</a> <a id="10540" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>
  <a id="10551" class="Comment">-- dead state: reached only on teacher responses that are impossible</a>
  <a id="10622" class="Comment">-- for any Mealy machine consistent with the observations so far.</a>
  <a id="10690" class="Comment">-- It records some non-empty word so that it can keep posing</a>
  <a id="10753" class="Comment">-- (uninformative) membership queries.</a>
  <a id="L#-State.Stuck"></a><a id="10794" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="10800" class="Symbol">:</a> <a id="10802" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="10808" href="L-Sharp.State.html#969" class="Bound">I</a> <a id="10810" class="Symbol">→</a> <a id="10812" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a>

<a id="10822" class="Comment">-- The clock of the L# learner.  In the main loop every output query</a>
<a id="10891" class="Comment">-- strictly increases the structural norm `ticks` (a newly defined</a>
<a id="10958" class="Comment">-- frontier output for rule R2, a removed candidate for rule R3), so the</a>
<a id="11031" class="Comment">-- clock is `ticks` itself.  The counterexample phases add the queries</a>
<a id="11102" class="Comment">-- that do not make `ticks` grow explicitly: the equivalence query (+1),</a>
<a id="11175" class="Comment">-- the output query for the counterexample ρ (+1 more), and the part</a>
<a id="11244" class="Comment">--   ⌈log₂ 2m⌉ ∸ ⌈log₂ 2|σ|⌉</a>
<a id="11273" class="Comment">-- of the logarithmic budget already spent by the binary search (each</a>
<a id="11343" class="Comment">-- bisection step strictly shrinks ⌈log₂ 2|σ|⌉).  The spent budget is</a>
<a id="11413" class="Comment">-- repaid by the basis growth (Rule R1) when processing ends.</a>
<a id="L#-ticks"></a><a id="11475" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="11484" class="Symbol">:</a> <a id="11486" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a> <a id="11495" class="Symbol">→</a> <a id="11497" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="11499" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="11508" class="Symbol">(</a><a id="11509" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="11518" href="L-Sharp.State.html#11518" class="Bound">ts</a><a id="11520" class="Symbol">)</a> <a id="11522" class="Symbol">=</a> <a id="11524" href="L-Sharp.State.html#6114" class="Function">Timed-State.ticks</a> <a id="11542" href="L-Sharp.State.html#11518" class="Bound">ts</a>
<a id="11545" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="11554" class="Symbol">(</a><a id="11555" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="11573" href="L-Sharp.State.html#11573" class="Bound">ce</a><a id="11575" class="Symbol">)</a> <a id="11577" class="Symbol">=</a> <a id="11579" href="L-Sharp.State.html#6114" class="Function">CE-State.ticks</a> <a id="11594" href="L-Sharp.State.html#11573" class="Bound">ce</a> <a id="11597" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11599" class="Number">1</a>
<a id="11601" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="11610" class="Symbol">(</a><a id="11611" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="11633" href="L-Sharp.State.html#11633" class="Bound">pc</a><a id="11635" class="Symbol">)</a> <a id="11637" class="Symbol">=</a>
  <a id="11641" href="L-Sharp.State.html#6114" class="Function">Proc-CE-State.ticks</a> <a id="11661" href="L-Sharp.State.html#11633" class="Bound">pc</a> <a id="11664" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11666" class="Number">2</a>
  <a id="11670" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="11672" class="Symbol">(</a><a id="11673" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="11679" class="Symbol">(</a><a id="11680" class="Number">2</a> <a id="11682" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11684" href="L-Sharp.State.html#2302" class="Function">Proc-CE-State.m</a> <a id="11700" href="L-Sharp.State.html#11633" class="Bound">pc</a><a id="11702" class="Symbol">)</a> <a id="11704" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
     <a id="11711" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="11713" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="11719" class="Symbol">(</a><a id="11720" class="Number">2</a> <a id="11722" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="11724" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="11733" class="Symbol">(</a><a id="11734" href="L-Sharp.State.html#9597" class="Field">Proc-CE-State.σ</a> <a id="11750" href="L-Sharp.State.html#11633" class="Bound">pc</a><a id="11752" class="Symbol">))</a> <a id="11755" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="11756" class="Symbol">)</a>
<a id="11758" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="11767" class="Symbol">(</a><a id="11768" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="11774" class="Symbol">_)</a> <a id="11777" class="Symbol">=</a> <a id="11779" class="Number">0</a>

<a id="11782" class="Comment">-- the secrets that are still possible in a given state of the learner</a>
<a id="L#-allows"></a><a id="11853" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="11863" class="Symbol">:</a> <a id="11865" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a> <a id="11874" class="Symbol">→</a> <a id="11876" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="11890" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11892" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="11894" class="Symbol">→</a> <a id="11896" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="11900" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="11910" class="Symbol">(</a><a id="11911" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="11920" href="L-Sharp.State.html#11920" class="Bound">ts</a><a id="11922" class="Symbol">)</a>              <a id="11937" class="Symbol">=</a> <a id="11939" href="L-Sharp.State.html#5792" class="Function">Timed-State.allows</a> <a id="11958" href="L-Sharp.State.html#11920" class="Bound">ts</a>
<a id="11961" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="11971" class="Symbol">(</a><a id="11972" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="11990" href="L-Sharp.State.html#11990" class="Bound">ce</a><a id="11992" class="Symbol">)</a>     <a id="11998" class="Symbol">=</a> <a id="12000" href="L-Sharp.State.html#8778" class="Function">CE-State.allows-ce</a> <a id="12019" href="L-Sharp.State.html#11990" class="Bound">ce</a>
<a id="12022" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="12032" class="Symbol">(</a><a id="12033" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="12055" href="L-Sharp.State.html#12055" class="Bound">pc</a><a id="12057" class="Symbol">)</a> <a id="12059" class="Symbol">=</a> <a id="12061" href="L-Sharp.State.html#5792" class="Function">Proc-CE-State.allows</a> <a id="12082" href="L-Sharp.State.html#12055" class="Bound">pc</a>
<a id="12085" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="12095" class="Symbol">(</a><a id="12096" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="12102" class="Symbol">_)</a>                  <a id="12122" class="Symbol">=</a> <a id="12124" class="Symbol">λ</a> <a id="12126" href="L-Sharp.State.html#12126" class="Bound">_</a> <a id="12128" class="Symbol">→</a> <a id="12130" href="Data.Empty.html#914" class="Function">⊥</a></pre></body></html>


==> anc/html/L-Sharp.Stepping.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Stepping (L-Sharp.Stepping)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp.Stepping</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- created by claude</a>
<a id="45" class="Comment">--</a>
<a id="48" class="Comment">-- The Learner-Stepping instance for the L# learner: a clock L#-ticks</a>
<a id="118" class="Comment">-- that strictly increases with every query (as long as the secret is</a>
<a id="188" class="Comment">-- still possible), a predicate L#-allows describing the secrets that</a>
<a id="258" class="Comment">-- are still possible in each state, and the resulting correctness</a>
<a id="325" class="Comment">-- theorem: L# defeats every teacher within L#-bound many queries.</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Level.html" class="Module">Level</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Level.html#521" class="Function">0ℓ</a><a id="419" class="Symbol">;</a> <a id="421" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="426" class="Symbol">)</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="481" class="Keyword">hiding</a> <a id="488" class="Symbol">(</a><a id="489" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="539" class="Symbol">;</a> <a id="541" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Data.Product.html" class="Module">Data.Product</a> <a id="581" class="Keyword">hiding</a> <a id="588" class="Symbol">(</a><a id="589" href="Data.Product.Base.html#4832" class="Function Operator">_&lt;*&gt;_</a><a id="594" class="Symbol">)</a>
<a id="596" class="Keyword">open</a> <a id="601" class="Keyword">import</a> <a id="608" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="617" class="Keyword">hiding</a> <a id="624" class="Symbol">(</a><a id="625" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="628" class="Symbol">)</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="653" class="Keyword">using</a> <a id="659" class="Symbol">(</a><a id="660" href="Data.Empty.html#914" class="Function">⊥</a><a id="661" class="Symbol">;</a> <a id="663" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="669" class="Symbol">)</a>
<a id="671" class="Keyword">open</a> <a id="676" class="Keyword">import</a> <a id="683" href="Data.List.html" class="Module">Data.List</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">L</a>
<a id="698" class="Keyword">import</a> <a id="705" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="726" class="Symbol">as</a> <a id="729" class="Module">L</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="762" class="Symbol">as</a> <a id="765" class="Module">L⁺</a> <a id="768" class="Keyword">using</a> <a id="774" class="Symbol">(</a><a id="775" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="780" class="Symbol">;</a> <a id="782" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">_++⁺_</a><a id="787" class="Symbol">)</a>
<a id="789" class="Keyword">open</a> <a id="794" class="Keyword">import</a> <a id="801" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="812" class="Keyword">using</a> <a id="818" class="Symbol">(</a><a id="819" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="824" class="Symbol">;</a> <a id="826" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="830" class="Symbol">;</a> <a id="832" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="839" class="Symbol">;</a> <a id="841" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="848" class="Symbol">)</a>
<a id="850" class="Keyword">import</a> <a id="857" href="Data.Fin.Properties.html" class="Module">Data.Fin.Properties</a> <a id="877" class="Symbol">as</a> <a id="880" class="Module">F</a>
<a id="882" class="Keyword">open</a> <a id="887" class="Keyword">import</a> <a id="894" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a> <a id="929" class="Keyword">using</a> <a id="935" class="Symbol">(</a><a id="936" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈_</a><a id="939" class="Symbol">)</a>
<a id="941" class="Keyword">open</a> <a id="946" class="Keyword">import</a> <a id="953" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a> <a id="999" class="Keyword">using</a> <a id="1005" class="Symbol">(</a><a id="1006" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a><a id="1025" class="Symbol">)</a>
<a id="1027" class="Keyword">open</a> <a id="1032" class="Keyword">import</a> <a id="1039" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="1068" class="Keyword">using</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="1079" class="Symbol">;</a> <a id="1081" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="1086" class="Symbol">)</a>
<a id="1088" class="Keyword">open</a> <a id="1093" class="Keyword">import</a> <a id="1100" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="1129" class="Symbol">as</a> <a id="1132" class="Module">All</a> <a id="1136" class="Keyword">using</a> <a id="1142" class="Symbol">(</a><a id="1143" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a><a id="1146" class="Symbol">)</a>
<a id="1148" class="Keyword">import</a> <a id="1155" href="Data.List.Relation.Unary.All.Properties.html" class="Module">Data.List.Relation.Unary.All.Properties</a> <a id="1195" class="Symbol">as</a> <a id="1198" class="Module">AllP</a>
<a id="1203" class="Keyword">open</a> <a id="1208" class="Keyword">import</a> <a id="1215" href="Data.List.Relation.Unary.AllPairs.html" class="Module">Data.List.Relation.Unary.AllPairs</a> <a id="1249" class="Symbol">as</a> <a id="1252" class="Module">AllPairs</a> <a id="1261" class="Keyword">using</a> <a id="1267" class="Symbol">(</a><a id="1268" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a><a id="1276" class="Symbol">)</a>
<a id="1278" class="Keyword">import</a> <a id="1285" href="Data.List.Relation.Unary.AllPairs.Properties.html" class="Module">Data.List.Relation.Unary.AllPairs.Properties</a> <a id="1330" class="Symbol">as</a> <a id="1333" class="Module">AllPairsP</a>
<a id="1343" class="Keyword">open</a> <a id="1348" class="Keyword">import</a> <a id="1355" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="1371" class="Keyword">using</a> <a id="1377" class="Symbol">(</a><a id="1378" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1395" class="Symbol">)</a>
<a id="1397" class="Keyword">open</a> <a id="1402" class="Keyword">import</a> <a id="1409" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="1447" class="Keyword">open</a> <a id="1452" class="Keyword">import</a> <a id="1459" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1476" class="Keyword">using</a> <a id="1482" class="Symbol">(</a><a id="1483" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1485" class="Symbol">;</a> <a id="1487" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1490" class="Symbol">;</a> <a id="1492" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1494" class="Symbol">)</a>
<a id="1496" class="Keyword">open</a> <a id="1501" class="Keyword">import</a> <a id="1508" href="Function.Base.html" class="Module">Function.Base</a> <a id="1522" class="Keyword">using</a> <a id="1528" class="Symbol">(</a><a id="1529" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1537" class="Symbol">;</a> <a id="1539" href="Function.Base.html#704" class="Function">id</a><a id="1541" class="Symbol">)</a>
<a id="1543" class="Keyword">open</a> <a id="1548" class="Keyword">import</a> <a id="1555" href="Finite.html" class="Module">Finite</a>
<a id="1562" class="Keyword">open</a> <a id="1567" class="Keyword">import</a> <a id="1574" href="Dec2.html" class="Module">Dec2</a>
<a id="1579" class="Keyword">open</a> <a id="1584" class="Keyword">import</a> <a id="1591" href="PrefixClosed.html" class="Module">PrefixClosed</a>

<a id="1605" class="Keyword">module</a> <a id="1612" href="L-Sharp.Stepping.html" class="Module">L-Sharp.Stepping</a> <a id="1629" class="Symbol">(</a><a id="1630" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="1632" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="1634" class="Symbol">:</a> <a id="1636" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1639" class="Symbol">)</a>
                        <a id="1665" class="Symbol">(</a><a id="1666" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1690" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="1691" class="Symbol">)</a>
                        <a id="1717" class="Symbol">(</a><a id="1718" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="1723" class="Symbol">:</a> <a id="1725" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1743" href="L-Sharp.Stepping.html#1632" class="Bound">O</a><a id="1744" class="Symbol">)</a>
                        <a id="1770" class="Symbol">(</a><a id="1771" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a> <a id="1777" class="Symbol">:</a> <a id="1779" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1790" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="1791" class="Symbol">)</a>
                        <a id="1817" class="Keyword">where</a>
<a id="1823" class="Keyword">open</a> <a id="1828" class="Keyword">import</a> <a id="1835" href="Mealy.html" class="Module">Mealy</a> <a id="1841" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="1843" href="L-Sharp.Stepping.html#1632" class="Bound">O</a>
<a id="1845" class="Keyword">open</a> <a id="1850" class="Keyword">import</a> <a id="1857" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a> <a id="1885" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="1887" href="L-Sharp.Stepping.html#1632" class="Bound">O</a>
<a id="1889" class="Keyword">open</a> <a id="1894" class="Keyword">import</a> <a id="1901" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="1915" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="1917" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="1919" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="1923" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="1928" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
<a id="1934" class="Keyword">open</a> <a id="1939" class="Keyword">import</a> <a id="1946" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a> <a id="1967" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="1969" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="1971" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="1975" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a>
<a id="1980" class="Keyword">open</a> <a id="1985" class="Keyword">import</a> <a id="1992" href="L-Sharp.Extend.html" class="Module">L-Sharp.Extend</a> <a id="2007" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="2009" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="2011" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="2015" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="2020" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
<a id="2026" class="Keyword">open</a> <a id="2031" class="Keyword">import</a> <a id="2038" href="L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a> <a id="2060" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="2062" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="2064" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="2068" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="2073" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
  <a id="2081" class="Keyword">using</a> <a id="2087" class="Symbol">(</a><a id="2088" href="L-Sharp.SaturateBasis.html#14464" class="Function">saturate</a><a id="2096" class="Symbol">;</a> <a id="2098" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a><a id="2112" class="Symbol">;</a> <a id="2114" href="L-Sharp.SaturateBasis.html#12412" class="Record">Saturation-Of</a><a id="2127" class="Symbol">;</a> <a id="2129" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a><a id="2141" class="Symbol">;</a> <a id="2143" href="L-Sharp.SaturateBasis.html#10383" class="Function">ticks-growth</a><a id="2155" class="Symbol">;</a>
         <a id="2166" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a><a id="2184" class="Symbol">)</a>
<a id="2186" class="Keyword">open</a> <a id="2191" class="Keyword">import</a> <a id="2198" href="L-Sharp.Hypothesis.html" class="Module">L-Sharp.Hypothesis</a> <a id="2217" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="2219" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="2221" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="2225" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="2230" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
<a id="2236" class="Keyword">open</a> <a id="2241" class="Keyword">import</a> <a id="2248" href="L-Sharp.ProcessCE.html" class="Module">L-Sharp.ProcessCE</a> <a id="2266" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="2268" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="2270" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="2274" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="2279" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
<a id="2285" class="Keyword">open</a> <a id="2290" class="Keyword">import</a> <a id="2297" href="L-Sharp.Algorithm.html" class="Module">L-Sharp.Algorithm</a> <a id="2315" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="2317" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="2319" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="2323" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="2328" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
<a id="2334" class="Keyword">open</a> <a id="2339" class="Keyword">import</a> <a id="2346" href="L-Sharp.Correctness.html" class="Module">L-Sharp.Correctness</a> <a id="2366" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="2368" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="2370" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a> <a id="2374" href="L-Sharp.Stepping.html#1718" class="Bound Operator">_≟o_</a> <a id="2379" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
  <a id="2387" class="Keyword">using</a> <a id="2393" class="Symbol">(</a><a id="2394" href="L-Sharp.Correctness.html#2164" class="Function">bound</a><a id="2399" class="Symbol">;</a> <a id="2401" href="L-Sharp.Correctness.html#9491" class="Function">L#-in-time</a><a id="2411" class="Symbol">;</a> <a id="2413" href="L-Sharp.Correctness.html#10597" class="Function">L#-in-time-CE</a><a id="2426" class="Symbol">;</a> <a id="2428" class="Keyword">module</a> <a id="2435" href="L-Sharp.Correctness.html#4494" class="Module">Bounds</a><a id="2441" class="Symbol">)</a>
<a id="2443" class="Keyword">open</a> <a id="2448" class="Keyword">import</a> <a id="2455" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2490" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2492" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2493" class="Symbol">)</a> <a id="2495" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="2497" href="Mealy-Last-CE-Size-Learning.html#4210" class="Function">Mealy-Last-CE-Size-Learning-Semantics</a>

<a id="2536" class="Comment">------------------------------------------------------------------------</a>
<a id="2609" class="Comment">-- the bundled hypothesis has the same last-output semantics as the</a>
<a id="2677" class="Comment">-- basis-indexed one</a>

<a id="hyp-outs+"></a><a id="2699" href="L-Sharp.Stepping.html#2699" class="Function">hyp-outs+</a> <a id="2709" class="Symbol">:</a> <a id="2711" class="Symbol">∀</a> <a id="2713" class="Symbol">(</a><a id="2714" href="L-Sharp.Stepping.html#2714" class="Bound">s</a> <a id="2716" class="Symbol">:</a> <a id="2718" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="2732" class="Symbol">)</a> <a id="2734" class="Symbol">(</a><a id="2735" href="L-Sharp.Stepping.html#2735" class="Bound">c</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a> <a id="2746" href="L-Sharp.Stepping.html#2714" class="Bound">s</a><a id="2747" class="Symbol">)</a> <a id="2749" class="Symbol">(</a><a id="2750" href="L-Sharp.Stepping.html#2750" class="Bound">w</a> <a id="2752" class="Symbol">:</a> <a id="2754" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2760" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="2761" class="Symbol">)</a>
          <a id="2773" class="Symbol">→</a> <a id="2775" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="2794" class="Symbol">(</a><a id="2795" href="L-Sharp.Hypothesis.html#2961" class="Function">hypothesis</a> <a id="2806" href="L-Sharp.Stepping.html#2714" class="Bound">s</a> <a id="2808" href="L-Sharp.Stepping.html#2735" class="Bound">c</a><a id="2809" class="Symbol">)</a> <a id="2811" href="L-Sharp.Stepping.html#2750" class="Bound">w</a>
          <a id="2823" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2825" href="Mealy.html#2036" class="Function Operator">Mealy-Machine-on.⟦_⟧+</a> <a id="2847" class="Symbol">(</a><a id="2848" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="2862" href="L-Sharp.Stepping.html#2714" class="Bound">s</a> <a id="2864" href="L-Sharp.Stepping.html#2735" class="Bound">c</a><a id="2865" class="Symbol">)</a> <a id="2867" href="L-Sharp.Stepping.html#2750" class="Bound">w</a>
<a id="2869" href="L-Sharp.Stepping.html#2699" class="Function">hyp-outs+</a> <a id="2879" href="L-Sharp.Stepping.html#2879" class="Bound">s</a> <a id="2881" href="L-Sharp.Stepping.html#2881" class="Bound">c</a> <a id="2883" href="L-Sharp.Stepping.html#2883" class="Bound">w</a> <a id="2885" class="Symbol">=</a>
  <a id="2889" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Mealy.html#4586" class="Function">Reindex.reindex-correct</a> <a id="2918" class="Symbol">(</a><a id="2919" href="L-Sharp.Hypothesis.html#2533" class="Function">hypothesis-on</a> <a id="2933" href="L-Sharp.Stepping.html#2879" class="Bound">s</a> <a id="2935" href="L-Sharp.Stepping.html#2881" class="Bound">c</a><a id="2936" class="Symbol">)</a>
         <a id="2947" href="Finite.html#5162" class="Function">Element.idx</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Finite.html#5991" class="Function">ElementFromIndex</a> <a id="2977" class="Symbol">(</a><a id="2978" href="L-Sharp.State.html#2215" class="Function">Semantic-State.basis</a> <a id="2999" href="L-Sharp.Stepping.html#2879" class="Bound">s</a><a id="3000" class="Symbol">))</a>
         <a id="3012" class="Symbol">(</a><a id="3013" href="Finite.html#6406" class="Function">ElementFromIndex-correct2</a> <a id="3039" class="Symbol">(</a><a id="3040" href="L-Sharp.State.html#2215" class="Function">Semantic-State.basis</a> <a id="3061" href="L-Sharp.Stepping.html#2879" class="Bound">s</a><a id="3062" class="Symbol">))</a> <a id="3065" href="L-Sharp.Stepping.html#2883" class="Bound">w</a><a id="3066" class="Symbol">)</a>

<a id="3069" class="Comment">------------------------------------------------------------------------</a>
<a id="3142" class="Comment">-- a machine matching the observations still matches after recording</a>
<a id="3211" class="Comment">-- one of its own query answers</a>

<a id="matches-extend"></a><a id="3244" href="L-Sharp.Stepping.html#3244" class="Function">matches-extend</a> <a id="3259" class="Symbol">:</a> <a id="3261" class="Symbol">∀</a> <a id="3263" class="Symbol">(</a><a id="3264" href="L-Sharp.Stepping.html#3264" class="Bound">𝒯</a> <a id="3266" class="Symbol">:</a> <a id="3268" href="L-Sharp.Observations.html#2119" class="Record">Observations</a><a id="3280" class="Symbol">)</a> <a id="3282" class="Symbol">(</a><a id="3283" href="L-Sharp.Stepping.html#3283" class="Bound">ℳ</a> <a id="3285" class="Symbol">:</a> <a id="3287" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="3300" class="Symbol">)</a>
                 <a id="3319" class="Symbol">(</a><a id="3320" href="L-Sharp.Stepping.html#3320" class="Bound">w⁺</a> <a id="3323" class="Symbol">:</a> <a id="3325" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3331" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="3332" class="Symbol">)</a> <a id="3334" class="Symbol">(</a><a id="3335" href="L-Sharp.Stepping.html#3335" class="Bound">op</a> <a id="3338" class="Symbol">:</a> <a id="3340" href="L-Sharp.Stepping.html#1632" class="Bound">O</a><a id="3341" class="Symbol">)</a>
               <a id="3358" class="Symbol">→</a> <a id="3360" href="L-Sharp.Observations.html#2678" class="Function">Observations.matches-observations</a> <a id="3394" href="L-Sharp.Stepping.html#3264" class="Bound">𝒯</a> <a id="3396" href="L-Sharp.Stepping.html#3283" class="Bound">ℳ</a>
               <a id="3413" class="Symbol">→</a> <a id="3415" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="3434" href="L-Sharp.Stepping.html#3283" class="Bound">ℳ</a> <a id="3436" href="L-Sharp.Stepping.html#3320" class="Bound">w⁺</a> <a id="3439" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3441" href="L-Sharp.Stepping.html#3335" class="Bound">op</a>
               <a id="3459" class="Symbol">→</a> <a id="3461" href="L-Sharp.Observations.html#2678" class="Function">Observations.matches-observations</a> <a id="3495" class="Symbol">(</a><a id="3496" href="L-Sharp.Observations.html#2403" class="Function">Observations.extend&#39;</a> <a id="3517" href="L-Sharp.Stepping.html#3264" class="Bound">𝒯</a> <a id="3519" href="L-Sharp.Stepping.html#3320" class="Bound">w⁺</a> <a id="3522" href="L-Sharp.Stepping.html#3335" class="Bound">op</a><a id="3524" class="Symbol">)</a> <a id="3526" href="L-Sharp.Stepping.html#3283" class="Bound">ℳ</a>
<a id="3528" href="L-Sharp.Stepping.html#3244" class="Function">matches-extend</a> <a id="3543" href="L-Sharp.Stepping.html#3543" class="Bound">𝒯</a> <a id="3545" href="L-Sharp.Stepping.html#3545" class="Bound">ℳ</a> <a id="3547" href="L-Sharp.Stepping.html#3547" class="Bound">w⁺</a> <a id="3550" href="L-Sharp.Stepping.html#3550" class="Bound">op</a> <a id="3553" href="L-Sharp.Stepping.html#3553" class="Bound">match</a> <a id="3559" href="L-Sharp.Stepping.html#3559" class="Bound">resp</a> <a id="3564" class="Symbol">=</a> <a id="3566" href="Data.List.Relation.Unary.All.Properties.html#13220" class="Function">AllP.++⁺</a> <a id="3575" href="L-Sharp.Stepping.html#3553" class="Bound">match</a> <a id="3581" class="Symbol">(</a><a id="3582" href="L-Sharp.Stepping.html#3559" class="Bound">resp</a> <a id="3587" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">All.∷</a> <a id="3593" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">All.[]</a><a id="3599" class="Symbol">)</a>

<a id="3602" class="Comment">------------------------------------------------------------------------</a>
<a id="3675" class="Comment">-- arithmetic helpers for the clock</a>

<a id="lt-plus1"></a><a id="3712" href="L-Sharp.Stepping.html#3712" class="Function">lt-plus1</a> <a id="3721" class="Symbol">:</a> <a id="3723" class="Symbol">∀</a> <a id="3725" class="Symbol">{</a><a id="3726" href="L-Sharp.Stepping.html#3726" class="Bound">a</a> <a id="3728" href="L-Sharp.Stepping.html#3728" class="Bound">b</a> <a id="3730" class="Symbol">:</a> <a id="3732" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3733" class="Symbol">}</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="L-Sharp.Stepping.html#3726" class="Bound">a</a> <a id="3739" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3741" href="L-Sharp.Stepping.html#3728" class="Bound">b</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="L-Sharp.Stepping.html#3726" class="Bound">a</a> <a id="3747" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3749" href="L-Sharp.Stepping.html#3728" class="Bound">b</a> <a id="3751" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3753" class="Number">1</a>
<a id="3755" href="L-Sharp.Stepping.html#3712" class="Function">lt-plus1</a> <a id="3764" class="Symbol">{</a><a id="3765" href="L-Sharp.Stepping.html#3765" class="Bound">a</a><a id="3766" class="Symbol">}</a> <a id="3768" class="Symbol">{</a><a id="3769" href="L-Sharp.Stepping.html#3769" class="Bound">b</a><a id="3770" class="Symbol">}</a> <a id="3772" href="L-Sharp.Stepping.html#3772" class="Bound">a≤b</a> <a id="3776" class="Symbol">=</a> <a id="3778" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3784" class="Symbol">(</a><a id="3785" href="L-Sharp.Stepping.html#3765" class="Bound">a</a> <a id="3787" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="3789" class="Symbol">)</a> <a id="3791" class="Symbol">(</a><a id="3792" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="3799" class="Number">1</a> <a id="3801" href="L-Sharp.Stepping.html#3769" class="Bound">b</a><a id="3802" class="Symbol">)</a> <a id="3804" class="Symbol">(</a><a id="3805" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3809" href="L-Sharp.Stepping.html#3772" class="Bound">a≤b</a><a id="3812" class="Symbol">)</a>

<a id="3815" class="Comment">------------------------------------------------------------------------</a>
<a id="3888" class="Comment">-- stepping through `resolve`: the outcome allows the same secrets, and</a>
<a id="3960" class="Comment">-- its clock is at least  ticks + 2 + (⌈log₂ 2m⌉ ∸ ⌈log₂ 2·budget⌉) —</a>
<a id="4030" class="Comment">-- the two queries that entered the counterexample phase plus the part</a>
<a id="4101" class="Comment">-- of the logarithmic budget already spent by the binary search</a>

<a id="4166" class="Keyword">open</a> <a id="4171" class="Keyword">import</a> <a id="4178" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="4199" class="Keyword">using</a> <a id="4205" class="Symbol">(</a><a id="4206" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="4211" class="Symbol">)</a>
<a id="4213" class="Keyword">open</a> <a id="4218" class="Keyword">import</a> <a id="4225" href="Data.List.Membership.DecPropositional.html" class="Module">Data.List.Membership.DecPropositional</a> <a id="4263" class="Symbol">(</a><a id="4264" href="Data.List.Properties.html#3239" class="Function">≡-dec</a> <a id="4270" href="L-Sharp.Stepping.html#1666" class="Bound Operator">_≟_</a><a id="4273" class="Symbol">)</a> <a id="4275" class="Keyword">using</a> <a id="4281" class="Symbol">(</a><a id="4282" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">_∈?_</a><a id="4286" class="Symbol">)</a>

<a id="4289" class="Keyword">module</a> <a id="Resolve-Stepping"></a><a id="4296" href="L-Sharp.Stepping.html#4296" class="Module">Resolve-Stepping</a>
    <a id="4317" class="Symbol">(</a><a id="4318" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="4322" class="Symbol">:</a> <a id="4324" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="4338" class="Symbol">)</a>
    <a id="4344" class="Symbol">(</a><a id="4345" href="L-Sharp.Stepping.html#4345" class="Bound">ℋ</a> <a id="4347" class="Symbol">:</a> <a id="4349" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="4366" class="Symbol">(</a><a id="4367" href="L-Sharp.State.html#2340" class="Function">Semantic-State.Basis</a> <a id="4388" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a><a id="4391" class="Symbol">))</a>
    <a id="4398" class="Symbol">(</a><a id="4399" href="L-Sharp.Stepping.html#4399" class="Bound">hb</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="4433" href="L-Sharp.Stepping.html#4345" class="Bound">ℋ</a><a id="4434" class="Symbol">)</a>
    <a id="4440" class="Symbol">(</a><a id="4441" href="L-Sharp.Stepping.html#4441" class="Bound">hid</a> <a id="4445" class="Symbol">:</a> <a id="4447" class="Symbol">∀</a> <a id="4449" href="L-Sharp.Stepping.html#4449" class="Bound">b</a> <a id="4451" href="L-Sharp.Stepping.html#4451" class="Bound">i</a> <a id="4453" href="L-Sharp.Stepping.html#4453" class="Bound">b&#39;</a> <a id="4456" class="Symbol">→</a> <a id="4458" href="L-Sharp.Stepping.html#4453" class="Bound">b&#39;</a> <a id="4461" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="4463" href="L-Sharp.State.html#3189" class="Function">Semantic-State.δ</a> <a id="4480" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="4484" href="L-Sharp.Stepping.html#4449" class="Bound">b</a> <a id="4486" href="L-Sharp.Stepping.html#4451" class="Bound">i</a> <a id="4488" class="Symbol">→</a> <a id="4490" href="L-Sharp.Stepping.html#4453" class="Bound">b&#39;</a> <a id="4493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4495" href="Mealy.html#1263" class="Field">Mealy-Machine-on.δ</a> <a id="4514" href="L-Sharp.Stepping.html#4345" class="Bound">ℋ</a> <a id="4516" href="L-Sharp.Stepping.html#4449" class="Bound">b</a> <a id="4518" href="L-Sharp.Stepping.html#4451" class="Bound">i</a><a id="4519" class="Symbol">)</a>
    <a id="4525" class="Symbol">(</a><a id="4526" href="L-Sharp.Stepping.html#4526" class="Bound">ℳ</a> <a id="4528" class="Symbol">:</a> <a id="4530" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="4543" class="Symbol">)</a> <a id="4545" class="Symbol">(</a><a id="4546" href="L-Sharp.Stepping.html#4546" class="Bound">m&#39;</a> <a id="4549" class="Symbol">:</a> <a id="4551" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4552" class="Symbol">)</a>
    <a id="4558" class="Symbol">(</a><a id="4559" href="L-Sharp.Stepping.html#4559" class="Bound">match</a> <a id="4565" class="Symbol">:</a> <a id="4567" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="4603" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="4607" href="L-Sharp.Stepping.html#4526" class="Bound">ℳ</a><a id="4608" class="Symbol">)</a>
    <a id="4614" class="Symbol">(</a><a id="4615" href="L-Sharp.Stepping.html#4615" class="Bound">m≤</a> <a id="4618" class="Symbol">:</a> <a id="4620" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="4637" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="4641" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4643" href="L-Sharp.Stepping.html#4546" class="Bound">m&#39;</a><a id="4645" class="Symbol">)</a>
  <a id="4649" class="Keyword">where</a>
  <a id="4657" class="Keyword">open</a> <a id="4662" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="4677" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a>
  <a id="4683" class="Keyword">private</a>
    <a id="4695" class="Keyword">module</a> <a id="Resolve-Stepping.H"></a><a id="4702" href="L-Sharp.Stepping.html#4702" class="Module">H</a> <a id="4704" class="Symbol">=</a> <a id="4706" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="4723" href="L-Sharp.Stepping.html#4345" class="Bound">ℋ</a>
    <a id="4729" class="Keyword">module</a> <a id="Resolve-Stepping.R"></a><a id="4736" href="L-Sharp.Stepping.html#4736" class="Module">R</a> <a id="4738" class="Symbol">=</a> <a id="4740" href="L-Sharp.ProcessCE.html#5795" class="Module">Resolve</a> <a id="4748" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="4752" href="L-Sharp.Stepping.html#4345" class="Bound">ℋ</a> <a id="4754" href="L-Sharp.Stepping.html#4399" class="Bound">hb</a> <a id="4757" href="L-Sharp.Stepping.html#4441" class="Bound">hid</a>

  <a id="4764" class="Comment">-- a conflict at a frontier word empties the slot (as in R.finish)</a>
  <a id="Resolve-Stepping.mk-e"></a><a id="4833" href="L-Sharp.Stepping.html#4833" class="Function">mk-e</a> <a id="4838" class="Symbol">:</a> <a id="4840" class="Symbol">∀</a> <a id="4842" class="Symbol">(</a><a id="4843" href="L-Sharp.Stepping.html#4843" class="Bound">b</a> <a id="4845" class="Symbol">:</a> <a id="4847" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="4852" class="Symbol">)</a> <a id="4854" class="Symbol">(</a><a id="4855" href="L-Sharp.Stepping.html#4855" class="Bound">i</a> <a id="4857" class="Symbol">:</a> <a id="4859" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="4860" class="Symbol">)</a>
       <a id="4869" class="Symbol">→</a> <a id="4871" class="Symbol">((</a><a id="4873" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4880" href="L-Sharp.Stepping.html#4843" class="Bound">b</a> <a id="4882" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4887" href="L-Sharp.Stepping.html#4855" class="Bound">i</a><a id="4888" class="Symbol">)</a> <a id="4890" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="4892" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4899" class="Symbol">(</a><a id="4900" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="4906" class="Symbol">(</a><a id="4907" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="4914" href="L-Sharp.Stepping.html#4843" class="Bound">b</a> <a id="4916" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="4921" href="L-Sharp.Stepping.html#4855" class="Bound">i</a><a id="4922" class="Symbol">)))</a>
       <a id="4933" class="Symbol">→</a> <a id="4935" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="4937" href="L-Sharp.Stepping.html#4843" class="Bound">b</a> <a id="4939" href="L-Sharp.Stepping.html#4855" class="Bound">i</a> <a id="4941" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4943" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="4948" href="L-Sharp.Stepping.html#4833" class="Function">mk-e</a> <a id="4953" href="L-Sharp.Stepping.html#4953" class="Bound">b</a> <a id="4955" href="L-Sharp.Stepping.html#4955" class="Bound">i</a> <a id="4957" href="L-Sharp.Stepping.html#4957" class="Bound">c</a> <a id="4959" class="Symbol">=</a> <a id="4961" href="L-Sharp.ProcessCE.html#6156" class="Function">R.slot-empty</a> <a id="4974" href="L-Sharp.Stepping.html#4953" class="Bound">b</a> <a id="4976" href="L-Sharp.Stepping.html#4955" class="Bound">i</a>
    <a id="4982" class="Symbol">(</a><a id="4983" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4989" class="Symbol">(λ</a> <a id="4992" href="L-Sharp.Stepping.html#4992" class="Bound">z</a> <a id="4994" class="Symbol">→</a> <a id="4996" class="Symbol">(</a><a id="4997" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5004" href="L-Sharp.Stepping.html#4953" class="Bound">b</a> <a id="5006" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="5011" href="L-Sharp.Stepping.html#4955" class="Bound">i</a><a id="5012" class="Symbol">)</a> <a id="5014" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="5016" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5023" href="L-Sharp.Stepping.html#4992" class="Bound">z</a><a id="5024" class="Symbol">)</a>
           <a id="5037" class="Symbol">(</a><a id="5038" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="5044" class="Symbol">(</a><a id="5045" href="Mealy.html#1602" class="Function">H.δ₀*-snoc</a> <a id="5056" class="Symbol">(</a><a id="5057" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5064" href="L-Sharp.Stepping.html#4953" class="Bound">b</a><a id="5065" class="Symbol">)</a> <a id="5067" href="L-Sharp.Stepping.html#4955" class="Bound">i</a><a id="5068" class="Symbol">)</a> <a id="5070" class="Symbol">(</a><a id="5071" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5076" class="Symbol">(λ</a> <a id="5079" href="L-Sharp.Stepping.html#5079" class="Bound">z</a> <a id="5081" class="Symbol">→</a> <a id="5083" href="Mealy.html#1263" class="Function">H.δ</a> <a id="5087" href="L-Sharp.Stepping.html#5079" class="Bound">z</a> <a id="5089" href="L-Sharp.Stepping.html#4955" class="Bound">i</a><a id="5090" class="Symbol">)</a> <a id="5092" class="Symbol">(</a><a id="5093" href="L-Sharp.Stepping.html#4399" class="Bound">hb</a> <a id="5096" href="L-Sharp.Stepping.html#4953" class="Bound">b</a><a id="5097" class="Symbol">)))</a> <a id="5101" href="L-Sharp.Stepping.html#4957" class="Bound">c</a><a id="5102" class="Symbol">)</a>

  <a id="5107" class="Comment">-- the clock of the state after the final basis extension: the basis</a>
  <a id="5178" class="Comment">-- growth repays the whole counterexample budget</a>
  <a id="Resolve-Stepping.finish-ticks"></a><a id="5229" href="L-Sharp.Stepping.html#5229" class="Function">finish-ticks</a> <a id="5242" class="Symbol">:</a> <a id="5244" class="Symbol">∀</a> <a id="5246" class="Symbol">(</a><a id="5247" href="L-Sharp.Stepping.html#5247" class="Bound">b</a> <a id="5249" class="Symbol">:</a> <a id="5251" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="5256" class="Symbol">)</a> <a id="5258" class="Symbol">(</a><a id="5259" href="L-Sharp.Stepping.html#5259" class="Bound">i</a> <a id="5261" class="Symbol">:</a> <a id="5263" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="5264" class="Symbol">)</a> <a id="5266" href="L-Sharp.Stepping.html#5266" class="Bound">conflict₀</a> <a id="5276" href="L-Sharp.Stepping.html#5276" class="Bound">intime</a> <a id="5283" class="Symbol">(</a><a id="5284" href="L-Sharp.Stepping.html#5284" class="Bound">e</a> <a id="5286" class="Symbol">:</a> <a id="5288" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="5290" href="L-Sharp.Stepping.html#5247" class="Bound">b</a> <a id="5292" href="L-Sharp.Stepping.html#5259" class="Bound">i</a> <a id="5294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5296" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="5298" class="Symbol">)</a>
               <a id="5315" class="Symbol">→</a> <a id="5317" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="5323" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5325" class="Number">2</a> <a id="5327" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5329" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5335" class="Symbol">(</a><a id="5336" class="Number">2</a> <a id="5338" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5340" href="L-Sharp.State.html#2302" class="Function">m</a><a id="5341" class="Symbol">)</a> <a id="5343" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
               <a id="5360" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5362" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="5371" class="Symbol">(</a><a id="5372" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="5381" class="Symbol">(</a><a id="5382" href="L-Sharp.ProcessCE.html#6903" class="Function">R.finish</a> <a id="5391" href="L-Sharp.Stepping.html#5247" class="Bound">b</a> <a id="5393" href="L-Sharp.Stepping.html#5259" class="Bound">i</a> <a id="5395" href="L-Sharp.Stepping.html#5266" class="Bound">conflict₀</a> <a id="5405" href="L-Sharp.Stepping.html#5276" class="Bound">intime</a><a id="5411" class="Symbol">))</a>
  <a id="5416" href="L-Sharp.Stepping.html#5229" class="Function">finish-ticks</a> <a id="5429" href="L-Sharp.Stepping.html#5429" class="Bound">b</a> <a id="5431" href="L-Sharp.Stepping.html#5431" class="Bound">i</a> <a id="5433" href="L-Sharp.Stepping.html#5433" class="Bound">conflict₀</a> <a id="5443" href="L-Sharp.Stepping.html#5443" class="Bound">intime</a> <a id="5450" href="L-Sharp.Stepping.html#5450" class="Bound">e</a> <a id="5452" class="Symbol">=</a> <a id="5454" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="5464" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="5470" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5472" class="Number">2</a> <a id="5474" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5476" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5482" class="Symbol">(</a><a id="5483" class="Number">2</a> <a id="5485" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5487" href="L-Sharp.State.html#2302" class="Function">m</a><a id="5488" class="Symbol">)</a> <a id="5490" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
      <a id="5498" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5501" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="5509" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="5515" class="Number">2</a> <a id="5517" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5523" class="Symbol">(</a><a id="5524" class="Number">2</a> <a id="5526" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5528" href="L-Sharp.State.html#2302" class="Function">m</a><a id="5529" class="Symbol">)</a> <a id="5531" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="5533" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="5539" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="5545" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5547" class="Symbol">(</a><a id="5548" class="Number">2</a> <a id="5550" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5552" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5558" class="Symbol">(</a><a id="5559" class="Number">2</a> <a id="5561" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5563" href="L-Sharp.State.html#2302" class="Function">m</a><a id="5564" class="Symbol">)</a> <a id="5566" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="5567" class="Symbol">)</a>
      <a id="5575" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5578" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="5588" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="5594" class="Symbol">(</a><a id="5595" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="5605" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5611" class="Symbol">(</a><a id="5612" class="Number">2</a> <a id="5614" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5616" href="L-Sharp.State.html#2302" class="Function">m</a><a id="5617" class="Symbol">)</a> <a id="5619" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="5621" class="Symbol">(</a><a id="5622" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5626" href="L-Sharp.Stepping.html#5797" class="Function">1≤n</a><a id="5629" class="Symbol">))</a> <a id="5632" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="5638" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="5644" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5646" class="Symbol">(</a><a id="5647" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5651" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="5653" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5655" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="5661" class="Symbol">(</a><a id="5662" class="Number">2</a> <a id="5664" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5666" href="L-Sharp.State.html#2302" class="Function">m</a><a id="5667" class="Symbol">)</a> <a id="5669" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="5670" class="Symbol">)</a>
      <a id="5678" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5681" href="L-Sharp.SaturateBasis.html#10383" class="Function">ticks-growth</a> <a id="5694" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="5698" href="L-Sharp.Stepping.html#5429" class="Bound">b</a> <a id="5700" href="L-Sharp.Stepping.html#5431" class="Bound">i</a> <a id="5702" href="L-Sharp.Stepping.html#5450" class="Bound">e</a> <a id="5704" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="5710" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="5731" class="Symbol">(</a><a id="5732" href="L-Sharp.SaturateBasis.html#5897" class="Function">extend-basis</a> <a id="5745" href="L-Sharp.Stepping.html#4318" class="Bound">ss₁</a> <a id="5749" href="L-Sharp.Stepping.html#5429" class="Bound">b</a> <a id="5751" href="L-Sharp.Stepping.html#5431" class="Bound">i</a> <a id="5753" href="L-Sharp.Stepping.html#5450" class="Bound">e</a><a id="5754" class="Symbol">)</a> <a id="5756" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="5762" class="Keyword">where</a>
      <a id="5774" class="Keyword">open</a> <a id="5779" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
      <a id="5797" href="L-Sharp.Stepping.html#5797" class="Function">1≤n</a> <a id="5801" class="Symbol">:</a> <a id="5803" class="Number">1</a> <a id="5805" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5807" href="L-Sharp.State.html#2379" class="Function">n</a>
      <a id="5815" href="L-Sharp.Stepping.html#5797" class="Function">1≤n</a> <a id="5819" class="Symbol">=</a> <a id="5821" href="L-Sharp.Algorithm.html#2434" class="Function">∈⇒0&lt;</a> <a id="5826" class="Symbol">(</a><a id="5827" href="Finite.html#5139" class="Field">Element.contained</a> <a id="5845" href="L-Sharp.Stepping.html#5429" class="Bound">b</a><a id="5846" class="Symbol">)</a>

  <a id="Resolve-Stepping.stepping"></a><a id="5851" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="5860" class="Symbol">:</a> <a id="5862" class="Symbol">∀</a> <a id="5864" class="Symbol">(</a><a id="5865" href="L-Sharp.Stepping.html#5865" class="Bound">pre</a> <a id="5869" class="Symbol">:</a> <a id="5871" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5876" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="5877" class="Symbol">)</a> <a id="5879" class="Symbol">(</a><a id="5880" href="L-Sharp.Stepping.html#5880" class="Bound">pre∈</a> <a id="5885" class="Symbol">:</a> <a id="5887" href="L-Sharp.Stepping.html#5865" class="Bound">pre</a> <a id="5891" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="5893" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="5898" class="Symbol">)</a> <a id="5900" class="Symbol">(</a><a id="5901" href="L-Sharp.Stepping.html#5901" class="Bound">rest</a> <a id="5906" class="Symbol">:</a> <a id="5908" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5913" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="5914" class="Symbol">)</a>
               <a id="5931" class="Symbol">(</a><a id="5932" href="L-Sharp.Stepping.html#5932" class="Bound">conflict</a> <a id="5941" class="Symbol">:</a> <a id="5943" class="Symbol">(</a><a id="5944" href="L-Sharp.Stepping.html#5865" class="Bound">pre</a> <a id="5948" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5951" href="L-Sharp.Stepping.html#5901" class="Bound">rest</a><a id="5955" class="Symbol">)</a> <a id="5957" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="5959" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="5966" class="Symbol">(</a><a id="5967" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="5973" class="Symbol">(</a><a id="5974" href="L-Sharp.Stepping.html#5865" class="Bound">pre</a> <a id="5978" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="5981" href="L-Sharp.Stepping.html#5901" class="Bound">rest</a><a id="5985" class="Symbol">)))</a>
               <a id="6004" class="Symbol">(</a><a id="6005" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a> <a id="6012" class="Symbol">:</a> <a id="6014" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6015" class="Symbol">)</a>
               <a id="6032" class="Symbol">(</a><a id="6033" href="L-Sharp.Stepping.html#6033" class="Bound">rest-len</a> <a id="6042" class="Symbol">:</a> <a id="6044" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6053" href="L-Sharp.Stepping.html#5901" class="Bound">rest</a> <a id="6058" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6060" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6064" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a><a id="6070" class="Symbol">)</a>
               <a id="6087" class="Symbol">(</a><a id="6088" href="L-Sharp.Stepping.html#6088" class="Bound">budget≤m</a> <a id="6097" class="Symbol">:</a> <a id="6099" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a> <a id="6106" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6108" href="L-Sharp.State.html#2302" class="Function">m</a><a id="6109" class="Symbol">)</a>
               <a id="6126" class="Symbol">(</a><a id="6127" href="L-Sharp.Stepping.html#6127" class="Bound">intime-b</a> <a id="6136" class="Symbol">:</a> <a id="6138" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="6147" href="L-Sharp.Observations.html#2268" class="Function">observations</a> <a id="6160" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6162" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="6168" class="Symbol">(</a><a id="6169" class="Number">2</a> <a id="6171" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6173" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a><a id="6179" class="Symbol">)</a> <a id="6181" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
                         <a id="6208" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6210" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="6216" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6218" class="Symbol">(</a><a id="6219" class="Number">1</a> <a id="6221" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6223" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="6229" class="Symbol">(</a><a id="6230" class="Number">2</a> <a id="6232" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6234" href="L-Sharp.State.html#2302" class="Function">m</a><a id="6235" class="Symbol">)</a> <a id="6237" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="6238" class="Symbol">))</a>
           <a id="6252" class="Symbol">→</a> <a id="6254" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="6264" class="Symbol">(</a><a id="6265" href="L-Sharp.ProcessCE.html#8275" class="Function">R.resolve</a> <a id="6275" href="L-Sharp.Stepping.html#5865" class="Bound">pre</a> <a id="6279" href="L-Sharp.Stepping.html#5880" class="Bound">pre∈</a> <a id="6284" href="L-Sharp.Stepping.html#5901" class="Bound">rest</a> <a id="6289" href="L-Sharp.Stepping.html#5932" class="Bound">conflict</a> <a id="6298" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a> <a id="6305" href="L-Sharp.Stepping.html#6033" class="Bound">rest-len</a> <a id="6314" href="L-Sharp.Stepping.html#6088" class="Bound">budget≤m</a> <a id="6323" href="L-Sharp.Stepping.html#6127" class="Bound">intime-b</a><a id="6331" class="Symbol">)</a> <a id="6333" class="Symbol">(</a><a id="6334" href="L-Sharp.Stepping.html#4526" class="Bound">ℳ</a> <a id="6336" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6338" href="L-Sharp.Stepping.html#4546" class="Bound">m&#39;</a><a id="6340" class="Symbol">)</a>
           <a id="6353" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6355" class="Symbol">(</a><a id="6356" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="6362" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6364" class="Number">2</a> <a id="6366" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6368" class="Symbol">(</a><a id="6369" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="6375" class="Symbol">(</a><a id="6376" class="Number">2</a> <a id="6378" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6380" href="L-Sharp.State.html#2302" class="Function">m</a><a id="6381" class="Symbol">)</a> <a id="6383" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="6385" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6387" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="6393" class="Symbol">(</a><a id="6394" class="Number">2</a> <a id="6396" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6398" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a><a id="6404" class="Symbol">)</a> <a id="6406" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="6407" class="Symbol">)</a>
              <a id="6423" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6425" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="6434" class="Symbol">(</a><a id="6435" href="L-Sharp.ProcessCE.html#8275" class="Function">R.resolve</a> <a id="6445" href="L-Sharp.Stepping.html#5865" class="Bound">pre</a> <a id="6449" href="L-Sharp.Stepping.html#5880" class="Bound">pre∈</a> <a id="6454" href="L-Sharp.Stepping.html#5901" class="Bound">rest</a> <a id="6459" href="L-Sharp.Stepping.html#5932" class="Bound">conflict</a> <a id="6468" href="L-Sharp.Stepping.html#6005" class="Bound">budget</a> <a id="6475" href="L-Sharp.Stepping.html#6033" class="Bound">rest-len</a> <a id="6484" href="L-Sharp.Stepping.html#6088" class="Bound">budget≤m</a> <a id="6493" href="L-Sharp.Stepping.html#6127" class="Bound">intime-b</a><a id="6501" class="Symbol">))</a>
  <a id="6506" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="6515" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a> <a id="6519" href="L-Sharp.Stepping.html#6519" class="Bound">pre∈</a> <a id="6524" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6527" href="L-Sharp.Stepping.html#6527" class="Bound">conflict</a> <a id="6536" href="L-Sharp.Stepping.html#6536" class="Bound">budget</a> <a id="6543" href="L-Sharp.Stepping.html#6543" class="Bound">rest-len</a> <a id="6552" href="L-Sharp.Stepping.html#6552" class="Bound">budget≤m</a> <a id="6561" href="L-Sharp.Stepping.html#6561" class="Bound">intime-b</a> <a id="6570" class="Symbol">=</a>
    <a id="6576" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="6583" class="Symbol">(</a><a id="6584" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="6598" class="Symbol">{</a><a id="6599" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a><a id="6602" class="Symbol">}</a> <a id="6604" href="L-Sharp.Stepping.html#6757" class="Function">conflict&#39;</a><a id="6613" class="Symbol">)</a>
    <a id="6619" class="Keyword">where</a>
      <a id="6631" href="L-Sharp.Stepping.html#6631" class="Function">conflict₀</a> <a id="6641" class="Symbol">:</a> <a id="6643" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a> <a id="6647" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6649" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6656" class="Symbol">(</a><a id="6657" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="6663" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a><a id="6666" class="Symbol">)</a>
      <a id="6674" href="L-Sharp.Stepping.html#6631" class="Function">conflict₀</a> <a id="6684" class="Symbol">=</a> <a id="6686" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6692" class="Symbol">(λ</a> <a id="6695" href="L-Sharp.Stepping.html#6695" class="Bound">w</a> <a id="6697" class="Symbol">→</a> <a id="6699" href="L-Sharp.Stepping.html#6695" class="Bound">w</a> <a id="6701" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6703" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6710" class="Symbol">(</a><a id="6711" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="6717" href="L-Sharp.Stepping.html#6695" class="Bound">w</a><a id="6718" class="Symbol">))</a> <a id="6721" class="Symbol">(</a><a id="6722" href="Data.List.Properties.html#5385" class="Function">L.++-identityʳ</a> <a id="6737" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a><a id="6740" class="Symbol">)</a> <a id="6742" href="L-Sharp.Stepping.html#6527" class="Bound">conflict</a>
      <a id="6757" href="L-Sharp.Stepping.html#6757" class="Function">conflict&#39;</a> <a id="6767" class="Symbol">:</a> <a id="6769" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a> <a id="6773" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6775" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a>
      <a id="6785" href="L-Sharp.Stepping.html#6757" class="Function">conflict&#39;</a> <a id="6795" class="Symbol">=</a> <a id="6797" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6803" class="Symbol">(λ</a> <a id="6806" href="L-Sharp.Stepping.html#6806" class="Bound">z</a> <a id="6808" class="Symbol">→</a> <a id="6810" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a> <a id="6814" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="6816" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="6823" href="L-Sharp.Stepping.html#6806" class="Bound">z</a><a id="6824" class="Symbol">)</a> <a id="6826" class="Symbol">(</a><a id="6827" href="L-Sharp.Stepping.html#4399" class="Bound">hb</a> <a id="6830" class="Symbol">(</a><a id="6831" href="L-Sharp.Stepping.html#6515" class="Bound">pre</a> <a id="6835" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="6838" href="L-Sharp.Stepping.html#6519" class="Bound">pre∈</a><a id="6842" class="Symbol">))</a> <a id="6845" href="L-Sharp.Stepping.html#6631" class="Function">conflict₀</a>
  <a id="6857" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="6866" href="L-Sharp.Stepping.html#6866" class="Bound">pre</a> <a id="6870" href="L-Sharp.Stepping.html#6870" class="Bound">pre∈</a> <a id="6875" class="Symbol">(</a><a id="6876" href="L-Sharp.Stepping.html#6876" class="Bound">i</a> <a id="6878" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6880" href="L-Sharp.Stepping.html#6880" class="Bound">rest&#39;</a><a id="6885" class="Symbol">)</a> <a id="6887" href="L-Sharp.Stepping.html#6887" class="Bound">conflict</a> <a id="6896" href="L-Sharp.Stepping.html#6896" class="Bound">budget</a> <a id="6903" href="L-Sharp.Stepping.html#6903" class="Bound">rest-len</a> <a id="6912" href="L-Sharp.Stepping.html#6912" class="Bound">budget≤m</a> <a id="6921" href="L-Sharp.Stepping.html#6921" class="Bound">intime-b</a>
    <a id="6934" class="Keyword">with</a> <a id="6939" class="Symbol">(</a><a id="6940" href="L-Sharp.Stepping.html#6866" class="Bound">pre</a> <a id="6944" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="6949" href="L-Sharp.Stepping.html#6876" class="Bound">i</a><a id="6950" class="Symbol">)</a> <a id="6952" href="Data.List.Membership.DecSetoid.html#883" class="Function Operator">∈?</a> <a id="6955" href="L-Sharp.State.html#2215" class="Function">basis</a>
  <a id="6963" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="6972" href="L-Sharp.Stepping.html#6972" class="Bound">pre</a> <a id="6976" href="L-Sharp.Stepping.html#6976" class="Bound">pre∈</a> <a id="6981" class="Symbol">(</a><a id="6982" href="L-Sharp.Stepping.html#6982" class="Bound">i</a> <a id="6984" class="InductiveConstructor Operator">∷</a> <a id="6986" href="L-Sharp.Stepping.html#6986" class="Bound">rest&#39;</a><a id="6991" class="Symbol">)</a> <a id="6993" href="L-Sharp.Stepping.html#6993" class="Bound">conflict</a> <a id="7002" href="L-Sharp.Stepping.html#7002" class="Bound">budget</a> <a id="7009" href="L-Sharp.Stepping.html#7009" class="Bound">rest-len</a> <a id="7018" href="L-Sharp.Stepping.html#7018" class="Bound">budget≤m</a> <a id="7027" href="L-Sharp.Stepping.html#7027" class="Bound">intime-b</a> <a id="7036" class="Symbol">|</a> <a id="7038" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7042" href="L-Sharp.Stepping.html#7042" class="Bound">pi∈</a> <a id="7046" class="Symbol">=</a>
    <a id="7052" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="7061" class="Symbol">(</a><a id="7062" href="L-Sharp.Stepping.html#6972" class="Bound">pre</a> <a id="7066" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="7071" href="L-Sharp.Stepping.html#6982" class="Bound">i</a><a id="7072" class="Symbol">)</a> <a id="7074" href="L-Sharp.Stepping.html#7042" class="Bound">pi∈</a> <a id="7078" href="L-Sharp.Stepping.html#6986" class="Bound">rest&#39;</a> <a id="7084" class="Symbol">_</a> <a id="7086" href="L-Sharp.Stepping.html#7002" class="Bound">budget</a> <a id="7093" class="Symbol">_</a> <a id="7095" href="L-Sharp.Stepping.html#7018" class="Bound">budget≤m</a> <a id="7104" href="L-Sharp.Stepping.html#7027" class="Bound">intime-b</a>
  <a id="7115" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="7124" href="L-Sharp.Stepping.html#7124" class="Bound">pre</a> <a id="7128" href="L-Sharp.Stepping.html#7128" class="Bound">pre∈</a> <a id="7133" class="Symbol">(</a><a id="7134" href="L-Sharp.Stepping.html#7134" class="Bound">i</a> <a id="7136" class="InductiveConstructor Operator">∷</a> <a id="7138" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7140" class="Symbol">)</a> <a id="7142" href="L-Sharp.Stepping.html#7142" class="Bound">conflict</a> <a id="7151" href="L-Sharp.Stepping.html#7151" class="Bound">budget</a> <a id="7158" href="L-Sharp.Stepping.html#7158" class="Bound">rest-len</a> <a id="7167" href="L-Sharp.Stepping.html#7167" class="Bound">budget≤m</a> <a id="7176" href="L-Sharp.Stepping.html#7176" class="Bound">intime-b</a> <a id="7185" class="Symbol">|</a> <a id="7187" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7190" class="Symbol">_</a> <a id="7192" class="Symbol">=</a>
    <a id="7198" class="Symbol">(</a><a id="7199" href="L-Sharp.Stepping.html#4559" class="Bound">match</a> <a id="7205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7207" href="L-Sharp.Stepping.html#4615" class="Bound">m≤</a><a id="7209" class="Symbol">)</a> <a id="7211" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="7217" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="7225" class="Symbol">(</a><a id="7226" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="7236" class="Symbol">(</a><a id="7237" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="7243" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7245" class="Number">2</a><a id="7246" class="Symbol">)</a>
              <a id="7262" class="Symbol">(</a><a id="7263" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="7269" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7275" class="Symbol">(</a><a id="7276" class="Number">2</a> <a id="7278" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7280" href="L-Sharp.State.html#2302" class="Function">m</a><a id="7281" class="Symbol">)</a> <a id="7283" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="7285" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7291" class="Symbol">(</a><a id="7292" class="Number">2</a> <a id="7294" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7296" href="L-Sharp.Stepping.html#7151" class="Bound">budget</a><a id="7302" class="Symbol">)</a> <a id="7304" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="7305" class="Symbol">))</a>
            <a id="7320" class="Symbol">(</a><a id="7321" href="L-Sharp.Stepping.html#5229" class="Function">finish-ticks</a> <a id="7334" class="Symbol">(</a><a id="7335" href="L-Sharp.Stepping.html#7124" class="Bound">pre</a> <a id="7339" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7342" href="L-Sharp.Stepping.html#7128" class="Bound">pre∈</a><a id="7346" class="Symbol">)</a> <a id="7348" href="L-Sharp.Stepping.html#7134" class="Bound">i</a> <a id="7350" href="L-Sharp.Stepping.html#7142" class="Bound">conflict</a>
              <a id="7373" class="Symbol">(</a><a id="7374" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="7382" class="Symbol">(</a><a id="7383" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="7389" class="Symbol">(</a><a id="7390" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="7399" href="L-Sharp.Observations.html#2268" class="Function">observations</a><a id="7411" class="Symbol">)</a> <a id="7413" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7419" class="Symbol">(</a><a id="7420" class="Number">2</a> <a id="7422" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7424" href="L-Sharp.Stepping.html#7151" class="Bound">budget</a><a id="7430" class="Symbol">)</a> <a id="7432" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="7433" class="Symbol">)</a> <a id="7435" href="L-Sharp.Stepping.html#7176" class="Bound">intime-b</a><a id="7443" class="Symbol">)</a>
              <a id="7459" class="Symbol">(</a><a id="7460" href="L-Sharp.Stepping.html#4833" class="Function">mk-e</a> <a id="7465" class="Symbol">(</a><a id="7466" href="L-Sharp.Stepping.html#7124" class="Bound">pre</a> <a id="7470" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="7473" href="L-Sharp.Stepping.html#7128" class="Bound">pre∈</a><a id="7477" class="Symbol">)</a> <a id="7479" href="L-Sharp.Stepping.html#7134" class="Bound">i</a> <a id="7481" href="L-Sharp.Stepping.html#7142" class="Bound">conflict</a><a id="7489" class="Symbol">))</a>
  <a id="7494" href="L-Sharp.Stepping.html#5851" class="Function">stepping</a> <a id="7503" href="L-Sharp.Stepping.html#7503" class="Bound">pre</a> <a id="7507" href="L-Sharp.Stepping.html#7507" class="Bound">pre∈</a> <a id="7512" class="Symbol">(</a><a id="7513" href="L-Sharp.Stepping.html#7513" class="Bound">i</a> <a id="7515" class="InductiveConstructor Operator">∷</a> <a id="7517" href="L-Sharp.Stepping.html#7517" class="Bound">x</a> <a id="7519" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7521" href="L-Sharp.Stepping.html#7521" class="Bound">σ&#39;</a><a id="7523" class="Symbol">)</a> <a id="7525" href="L-Sharp.Stepping.html#7525" class="Bound">conflict</a> <a id="7534" href="L-Sharp.Stepping.html#7534" class="Bound">budget</a> <a id="7541" href="L-Sharp.Stepping.html#7541" class="Bound">rest-len</a> <a id="7550" href="L-Sharp.Stepping.html#7550" class="Bound">budget≤m</a> <a id="7559" href="L-Sharp.Stepping.html#7559" class="Bound">intime-b</a> <a id="7568" class="Symbol">|</a> <a id="7570" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7573" class="Symbol">_</a> <a id="7575" class="Symbol">=</a>
    <a id="7581" class="Symbol">(</a><a id="7582" href="L-Sharp.Stepping.html#4559" class="Bound">match</a> <a id="7588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7590" href="L-Sharp.Stepping.html#4615" class="Bound">m≤</a><a id="7592" class="Symbol">)</a> <a id="7594" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="7600" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="7610" class="Symbol">(</a><a id="7611" href="L-Sharp.State.html#6114" class="Function">ticks</a> <a id="7617" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7619" class="Number">2</a><a id="7620" class="Symbol">)</a>
      <a id="7628" class="Symbol">(</a><a id="7629" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="7639" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="7645" class="Symbol">(</a><a id="7646" class="Number">2</a> <a id="7648" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7650" href="L-Sharp.State.html#2302" class="Function">m</a><a id="7651" class="Symbol">)</a> <a id="7653" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
        <a id="7663" class="Symbol">(</a><a id="7664" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="7678" class="Symbol">(</a><a id="7679" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="7689" class="Number">2</a> <a id="7691" class="Symbol">(</a><a id="7692" href="Data.Nat.Base.html#2028" class="Function">s≤s⁻¹</a> <a id="7698" href="L-Sharp.Stepping.html#7541" class="Bound">rest-len</a><a id="7706" class="Symbol">))))</a>

<a id="7712" class="Comment">------------------------------------------------------------------------</a>
<a id="7785" class="Comment">-- the preservation property: with every query response that does not</a>
<a id="7855" class="Comment">-- refute the secret, the successor state still allows the secret and</a>
<a id="7925" class="Comment">-- the clock strictly increases</a>

<a id="7958" class="Comment">-- the per-successor property (matches Learner-Stepping.q&#39;-correct)</a>
<a id="Q-ok"></a><a id="8026" href="L-Sharp.Stepping.html#8026" class="Function">Q-ok</a> <a id="8031" class="Symbol">:</a> <a id="8033" class="Symbol">(</a><a id="8034" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8048" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8050" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="8051" class="Symbol">)</a> <a id="8053" class="Symbol">→</a> <a id="8055" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8057" class="Symbol">→</a> <a id="8059" class="Symbol">((</a><a id="8061" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8075" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8079" class="Symbol">→</a> <a id="8081" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="8084" class="Symbol">)</a> <a id="8086" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8088" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a><a id="8096" class="Symbol">)</a> <a id="8098" class="Symbol">→</a> <a id="8100" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="8104" href="L-Sharp.Stepping.html#8026" class="Function">Q-ok</a> <a id="8109" href="L-Sharp.Stepping.html#8109" class="Bound">d</a> <a id="8111" href="L-Sharp.Stepping.html#8111" class="Bound">t</a> <a id="8113" class="Symbol">(</a><a id="8114" href="L-Sharp.Stepping.html#8114" class="Bound Operator">_∈response</a> <a id="8125" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8127" href="L-Sharp.Stepping.html#8127" class="Bound">q&#39;</a><a id="8129" class="Symbol">)</a> <a id="8131" class="Symbol">=</a> <a id="8133" href="L-Sharp.Stepping.html#8109" class="Bound">d</a> <a id="8135" href="L-Sharp.Stepping.html#8114" class="Bound Operator">∈response</a> <a id="8145" class="Symbol">→</a> <a id="8147" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="8157" href="L-Sharp.Stepping.html#8127" class="Bound">q&#39;</a> <a id="8160" href="L-Sharp.Stepping.html#8109" class="Bound">d</a> <a id="8162" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8164" href="L-Sharp.Stepping.html#8111" class="Bound">t</a> <a id="8166" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="8168" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="8177" href="L-Sharp.Stepping.html#8127" class="Bound">q&#39;</a>

<a id="8181" class="Keyword">open</a> <a id="8186" class="Keyword">import</a> <a id="8193" href="GuardedCommandLanguage.html" class="Module">GuardedCommandLanguage</a>

<a id="8217" class="Comment">-- case-split on a guard decision by pattern matching instead of a</a>
<a id="8284" class="Comment">-- `with`-abstraction: `with` would have to normalize and abstract the</a>
<a id="8355" class="Comment">-- huge goal `⟦F Main-Step.step satst ⟧ ⊧F∀ …`, which exhausts memory</a>
<a id="guard-⊧F∀"></a><a id="8425" href="L-Sharp.Stepping.html#8425" class="Function">guard-⊧F∀</a> <a id="8435" class="Symbol">:</a> <a id="8437" class="Symbol">∀</a> <a id="8439" class="Symbol">{</a><a id="8440" href="L-Sharp.Stepping.html#8440" class="Bound">ℓD</a> <a id="8443" href="L-Sharp.Stepping.html#8443" class="Bound">ℓ¬D</a> <a id="8447" href="L-Sharp.Stepping.html#8447" class="Bound">a</a> <a id="8449" href="L-Sharp.Stepping.html#8449" class="Bound">b</a> <a id="8451" href="L-Sharp.Stepping.html#8451" class="Bound">ℓ</a> <a id="8453" href="L-Sharp.Stepping.html#8453" class="Bound">ℓ&#39;</a> <a id="8456" class="Symbol">:</a> <a id="8458" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8463" class="Symbol">}</a>
              <a id="8479" class="Symbol">{</a><a id="8480" href="L-Sharp.Stepping.html#8480" class="Bound">D</a> <a id="8482" class="Symbol">:</a> <a id="8484" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8488" href="L-Sharp.Stepping.html#8440" class="Bound">ℓD</a><a id="8490" class="Symbol">}</a> <a id="8492" class="Symbol">{</a><a id="8493" href="L-Sharp.Stepping.html#8493" class="Bound">¬D</a> <a id="8496" class="Symbol">:</a> <a id="8498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8502" href="L-Sharp.Stepping.html#8443" class="Bound">ℓ¬D</a><a id="8505" class="Symbol">}</a> <a id="8507" class="Symbol">{</a><a id="8508" href="L-Sharp.Stepping.html#8508" class="Bound">A</a> <a id="8510" class="Symbol">:</a> <a id="8512" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8516" href="L-Sharp.Stepping.html#8447" class="Bound">a</a><a id="8517" class="Symbol">}</a> <a id="8519" class="Symbol">{</a><a id="8520" href="L-Sharp.Stepping.html#8520" class="Bound">B</a> <a id="8522" class="Symbol">:</a> <a id="8524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8528" href="L-Sharp.Stepping.html#8449" class="Bound">b</a><a id="8529" class="Symbol">}</a>
              <a id="8545" class="Symbol">{</a><a id="8546" href="L-Sharp.Stepping.html#8546" class="Bound">X</a> <a id="8548" class="Symbol">:</a> <a id="8550" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8554" href="L-Sharp.Stepping.html#8451" class="Bound">ℓ</a><a id="8555" class="Symbol">}</a> <a id="8557" class="Symbol">{</a><a id="8558" href="L-Sharp.Stepping.html#8558" class="Bound">P</a> <a id="8560" class="Symbol">:</a> <a id="8562" class="Symbol">(</a><a id="8563" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8577" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8579" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="8581" class="Symbol">→</a> <a id="8583" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="8586" class="Symbol">)</a> <a id="8588" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8590" href="L-Sharp.Stepping.html#8546" class="Bound">X</a> <a id="8592" class="Symbol">→</a> <a id="8594" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8598" href="L-Sharp.Stepping.html#8453" class="Bound">ℓ&#39;</a><a id="8600" class="Symbol">}</a>
              <a id="8616" class="Symbol">(</a><a id="8617" href="L-Sharp.Stepping.html#8617" class="Bound">dec</a> <a id="8621" class="Symbol">:</a> <a id="8623" href="L-Sharp.Stepping.html#8480" class="Bound">D</a> <a id="8625" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="8627" href="L-Sharp.Stepping.html#8493" class="Bound">¬D</a><a id="8629" class="Symbol">)</a> <a id="8631" class="Symbol">(</a><a id="8632" href="L-Sharp.Stepping.html#8632" class="Bound">onD</a> <a id="8636" class="Symbol">:</a> <a id="8638" href="L-Sharp.Stepping.html#8480" class="Bound">D</a> <a id="8640" class="Symbol">→</a> <a id="8642" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="8644" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8658" href="L-Sharp.Stepping.html#8546" class="Bound">X</a><a id="8659" class="Symbol">)</a>
              <a id="8675" class="Symbol">(</a><a id="8676" href="L-Sharp.Stepping.html#8676" class="Bound">g</a> <a id="8678" class="Symbol">:</a> <a id="8680" href="GuardedCommandLanguage.html#318" class="Datatype">Guard</a> <a id="8686" href="L-Sharp.Stepping.html#8508" class="Bound">A</a> <a id="8688" href="L-Sharp.Stepping.html#8520" class="Bound">B</a> <a id="8690" class="Symbol">(</a><a id="8691" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="8693" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8707" href="L-Sharp.Stepping.html#8546" class="Bound">X</a><a id="8708" class="Symbol">))</a> <a id="8711" class="Symbol">(</a><a id="8712" href="L-Sharp.Stepping.html#8712" class="Bound">k</a> <a id="8714" class="Symbol">:</a> <a id="8716" href="L-Sharp.Stepping.html#8520" class="Bound">B</a> <a id="8718" class="Symbol">→</a> <a id="8720" href="L-Sharp.Stepping.html#8493" class="Bound">¬D</a> <a id="8723" class="Symbol">→</a> <a id="8725" href="L-Sharp.Stepping.html#8508" class="Bound">A</a><a id="8726" class="Symbol">)</a>
          <a id="8738" class="Symbol">→</a> <a id="8740" class="Symbol">((</a><a id="8742" href="L-Sharp.Stepping.html#8742" class="Bound">d</a> <a id="8744" class="Symbol">:</a> <a id="8746" href="L-Sharp.Stepping.html#8480" class="Bound">D</a><a id="8747" class="Symbol">)</a> <a id="8749" class="Symbol">→</a> <a id="8751" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="8754" href="L-Sharp.Stepping.html#8632" class="Bound">onD</a> <a id="8758" href="L-Sharp.Stepping.html#8742" class="Bound">d</a> <a id="8760" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="8762" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="8766" href="L-Sharp.Stepping.html#8558" class="Bound">P</a><a id="8767" class="Symbol">)</a>
          <a id="8779" class="Symbol">→</a> <a id="8781" class="Symbol">((</a><a id="8783" href="L-Sharp.Stepping.html#8783" class="Bound">¬d</a> <a id="8786" class="Symbol">:</a> <a id="8788" href="L-Sharp.Stepping.html#8493" class="Bound">¬D</a><a id="8790" class="Symbol">)</a> <a id="8792" class="Symbol">→</a> <a id="8794" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="8797" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="8808" href="L-Sharp.Stepping.html#8676" class="Bound">g</a> <a id="8810" class="Symbol">(λ</a> <a id="8813" href="L-Sharp.Stepping.html#8813" class="Bound">x</a> <a id="8815" class="Symbol">→</a> <a id="8817" href="L-Sharp.Stepping.html#8712" class="Bound">k</a> <a id="8819" href="L-Sharp.Stepping.html#8813" class="Bound">x</a> <a id="8821" href="L-Sharp.Stepping.html#8783" class="Bound">¬d</a><a id="8823" class="Symbol">)</a> <a id="8825" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="8827" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="8831" href="L-Sharp.Stepping.html#8558" class="Bound">P</a><a id="8832" class="Symbol">)</a>
          <a id="8844" class="Symbol">→</a> <a id="8846" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="8849" href="GuardedCommandLanguage.html#721" class="Function">eval-guard</a> <a id="8860" class="Symbol">(</a><a id="8861" href="GuardedCommandLanguage.html#377" class="InductiveConstructor">add-guard</a> <a id="8871" href="L-Sharp.Stepping.html#8617" class="Bound">dec</a> <a id="8875" href="L-Sharp.Stepping.html#8632" class="Bound">onD</a> <a id="8879" href="L-Sharp.Stepping.html#8676" class="Bound">g</a><a id="8880" class="Symbol">)</a> <a id="8882" href="L-Sharp.Stepping.html#8712" class="Bound">k</a> <a id="8884" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="8886" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="8890" href="L-Sharp.Stepping.html#8558" class="Bound">P</a>
<a id="8892" href="L-Sharp.Stepping.html#8425" class="Function">guard-⊧F∀</a> <a id="8902" class="Symbol">(</a><a id="8903" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8908" href="L-Sharp.Stepping.html#8908" class="Bound">d</a><a id="8909" class="Symbol">)</a>  <a id="8912" class="Symbol">_</a> <a id="8914" class="Symbol">_</a> <a id="8916" class="Symbol">_</a> <a id="8918" href="L-Sharp.Stepping.html#8918" class="Bound">pD</a> <a id="8921" class="Symbol">_</a>  <a id="8924" class="Symbol">=</a> <a id="8926" href="L-Sharp.Stepping.html#8918" class="Bound">pD</a> <a id="8929" href="L-Sharp.Stepping.html#8908" class="Bound">d</a>
<a id="8931" href="L-Sharp.Stepping.html#8425" class="Function">guard-⊧F∀</a> <a id="8941" class="Symbol">(</a><a id="8942" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8947" href="L-Sharp.Stepping.html#8947" class="Bound">¬d</a><a id="8949" class="Symbol">)</a> <a id="8951" class="Symbol">_</a> <a id="8953" class="Symbol">_</a> <a id="8955" class="Symbol">_</a> <a id="8957" class="Symbol">_</a> <a id="8959" href="L-Sharp.Stepping.html#8959" class="Bound">p¬D</a> <a id="8963" class="Symbol">=</a> <a id="8965" href="L-Sharp.Stepping.html#8959" class="Bound">p¬D</a> <a id="8969" href="L-Sharp.Stepping.html#8947" class="Bound">¬d</a>

<a id="8973" class="Comment">-- MainLoop states: mirror the guarded command of Main-Step.step.</a>
<a id="9039" class="Comment">-- The saturated state is a module parameter — a variable — so that the</a>
<a id="9111" class="Comment">-- goals and unification problems inside `go` never mention the huge</a>
<a id="9180" class="Comment">-- normal form of `saturate-basis ts`; `preserve-main` instantiates the</a>
<a id="9252" class="Comment">-- module only at the very end.</a>
<a id="9284" class="Keyword">module</a> <a id="Preserve-Main"></a><a id="9291" href="L-Sharp.Stepping.html#9291" class="Module">Preserve-Main</a>
    <a id="9309" class="Symbol">(</a><a id="9310" href="L-Sharp.Stepping.html#9310" class="Bound">ts</a> <a id="9313" class="Symbol">:</a> <a id="9315" href="L-Sharp.State.html#7285" class="Record">Timed-State</a><a id="9326" class="Symbol">)</a> <a id="9328" class="Symbol">(</a><a id="9329" href="L-Sharp.Stepping.html#9329" class="Bound">satst</a> <a id="9335" class="Symbol">:</a> <a id="9337" href="L-Sharp.State.html#7458" class="Record">Saturated-State</a><a id="9352" class="Symbol">)</a>
    <a id="9358" class="Symbol">(</a><a id="9359" href="L-Sharp.Stepping.html#9359" class="Bound">ℳ</a> <a id="9361" class="Symbol">:</a> <a id="9363" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="9376" class="Symbol">)</a> <a id="9378" class="Symbol">(</a><a id="9379" href="L-Sharp.Stepping.html#9379" class="Bound">m&#39;</a> <a id="9382" class="Symbol">:</a> <a id="9384" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="9385" class="Symbol">)</a>
  <a id="9389" class="Keyword">where</a>
  <a id="Preserve-Main.ss"></a><a id="9397" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="9400" class="Symbol">:</a> <a id="9402" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
  <a id="9419" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="9422" class="Symbol">=</a> <a id="9424" href="L-Sharp.State.html#7321" class="Field">Timed-State.semantic-state</a> <a id="9451" class="Symbol">(</a><a id="9452" href="L-Sharp.State.html#7498" class="Field">Saturated-State.timed-state</a> <a id="9480" href="L-Sharp.Stepping.html#9329" class="Bound">satst</a><a id="9485" class="Symbol">)</a>

  <a id="9490" class="Keyword">module</a> <a id="Preserve-Main.Go"></a><a id="9497" href="L-Sharp.Stepping.html#9497" class="Module">Go</a>
      <a id="9506" class="Symbol">(</a><a id="9507" href="L-Sharp.Stepping.html#9507" class="Bound">match₀</a> <a id="9514" class="Symbol">:</a> <a id="9516" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="9552" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="9555" href="L-Sharp.Stepping.html#9359" class="Bound">ℳ</a><a id="9556" class="Symbol">)</a>
      <a id="9564" class="Symbol">(</a><a id="9565" href="L-Sharp.Stepping.html#9565" class="Bound">m≤</a> <a id="9568" class="Symbol">:</a> <a id="9570" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="9587" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="9590" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9592" href="L-Sharp.Stepping.html#9379" class="Bound">m&#39;</a><a id="9594" class="Symbol">)</a>
      <a id="9602" class="Symbol">(</a><a id="9603" href="L-Sharp.Stepping.html#9603" class="Bound">t≤</a> <a id="9606" class="Symbol">:</a> <a id="9608" href="L-Sharp.State.html#6114" class="Function">Timed-State.ticks</a> <a id="9626" href="L-Sharp.Stepping.html#9310" class="Bound">ts</a> <a id="9629" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9631" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="9652" href="L-Sharp.Stepping.html#9397" class="Function">ss</a><a id="9654" class="Symbol">)</a>
    <a id="9660" class="Keyword">where</a>

    <a id="9671" class="Comment">-- the semantic state after recording one more query response</a>
    <a id="Preserve-Main.Go.ext-ss"></a><a id="9737" href="L-Sharp.Stepping.html#9737" class="Function">ext-ss</a> <a id="9744" class="Symbol">:</a> <a id="9746" class="Symbol">(</a><a id="9747" href="L-Sharp.Stepping.html#9747" class="Bound">w⁺</a> <a id="9750" class="Symbol">:</a> <a id="9752" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="9758" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="9759" class="Symbol">)</a> <a id="9761" class="Symbol">→</a> <a id="9763" href="L-Sharp.Stepping.html#1632" class="Bound">O</a> <a id="9765" class="Symbol">→</a> <a id="9767" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
    <a id="9786" href="L-Sharp.Stepping.html#9737" class="Function">ext-ss</a> <a id="9793" href="L-Sharp.Stepping.html#9793" class="Bound">w⁺</a> <a id="9796" href="L-Sharp.Stepping.html#9796" class="Bound">op</a> <a id="9799" class="Symbol">=</a> <a id="9801" href="L-Sharp.Extend.html#4268" class="Function">Extend-Observations.ss₁</a> <a id="9825" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="9828" href="L-Sharp.Stepping.html#9793" class="Bound">w⁺</a> <a id="9831" href="L-Sharp.Stepping.html#9796" class="Bound">op</a> <a id="9834" class="Symbol">(</a><a id="9835" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="9852" href="L-Sharp.Stepping.html#9397" class="Function">ss</a><a id="9854" class="Symbol">)</a> <a id="9856" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>

    <a id="9868" class="Comment">-- Rules R2 and R3 both extend the observations by one query that</a>
    <a id="9938" class="Comment">-- makes `ticks` grow strictly; the (rule-specific) strictness proof</a>
    <a id="10011" class="Comment">-- is passed in.  The conclusion is stated in reduced form (only the</a>
    <a id="10084" class="Comment">-- semantic state of the successor occurs): the successor&#39;s</a>
    <a id="10148" class="Comment">-- `in-time` proof reduces away in the goal, so a conclusion</a>
    <a id="10213" class="Comment">-- mentioning it would leave an unsolvable meta.</a>
    <a id="Preserve-Main.Go.ml-ok"></a><a id="10266" href="L-Sharp.Stepping.html#10266" class="Function">ml-ok</a> <a id="10272" class="Symbol">:</a> <a id="10274" class="Symbol">∀</a> <a id="10276" class="Symbol">(</a><a id="10277" href="L-Sharp.Stepping.html#10277" class="Bound">w⁺</a> <a id="10280" class="Symbol">:</a> <a id="10282" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="10288" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="10289" class="Symbol">)</a> <a id="10291" class="Symbol">(</a><a id="10292" href="L-Sharp.Stepping.html#10292" class="Bound">op</a> <a id="10295" class="Symbol">:</a> <a id="10297" href="L-Sharp.Stepping.html#1632" class="Bound">O</a><a id="10298" class="Symbol">)</a>
          <a id="10310" class="Symbol">→</a> <a id="10312" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="10331" href="L-Sharp.Stepping.html#9359" class="Bound">ℳ</a> <a id="10333" href="L-Sharp.Stepping.html#10277" class="Bound">w⁺</a> <a id="10336" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10338" href="L-Sharp.Stepping.html#10292" class="Bound">op</a>
          <a id="10351" class="Symbol">→</a> <a id="10353" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="10374" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="10377" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10379" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="10400" class="Symbol">(</a><a id="10401" href="L-Sharp.Stepping.html#9737" class="Function">ext-ss</a> <a id="10408" href="L-Sharp.Stepping.html#10277" class="Bound">w⁺</a> <a id="10411" href="L-Sharp.Stepping.html#10292" class="Bound">op</a><a id="10413" class="Symbol">)</a>
          <a id="10425" class="Symbol">→</a> <a id="10427" class="Symbol">(</a> <a id="10429" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="10465" class="Symbol">(</a><a id="10466" href="L-Sharp.Stepping.html#9737" class="Function">ext-ss</a> <a id="10473" href="L-Sharp.Stepping.html#10277" class="Bound">w⁺</a> <a id="10476" href="L-Sharp.Stepping.html#10292" class="Bound">op</a><a id="10478" class="Symbol">)</a> <a id="10480" href="L-Sharp.Stepping.html#9359" class="Bound">ℳ</a>
              <a id="10496" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10498" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="10515" class="Symbol">(</a><a id="10516" href="L-Sharp.Stepping.html#9737" class="Function">ext-ss</a> <a id="10523" href="L-Sharp.Stepping.html#10277" class="Bound">w⁺</a> <a id="10526" href="L-Sharp.Stepping.html#10292" class="Bound">op</a><a id="10528" class="Symbol">)</a> <a id="10530" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="10532" href="L-Sharp.Stepping.html#9379" class="Bound">m&#39;</a> <a id="10535" class="Symbol">)</a>
            <a id="10549" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10551" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="10560" class="Symbol">(</a><a id="10561" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="10570" href="L-Sharp.Stepping.html#9310" class="Bound">ts</a><a id="10572" class="Symbol">)</a> <a id="10574" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="10576" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="10597" class="Symbol">(</a><a id="10598" href="L-Sharp.Stepping.html#9737" class="Function">ext-ss</a> <a id="10605" href="L-Sharp.Stepping.html#10277" class="Bound">w⁺</a> <a id="10608" href="L-Sharp.Stepping.html#10292" class="Bound">op</a><a id="10610" class="Symbol">)</a>
    <a id="10616" href="L-Sharp.Stepping.html#10266" class="Function">ml-ok</a> <a id="10622" href="L-Sharp.Stepping.html#10622" class="Bound">w⁺</a> <a id="10625" href="L-Sharp.Stepping.html#10625" class="Bound">op</a> <a id="10628" href="L-Sharp.Stepping.html#10628" class="Bound">dpred</a> <a id="10634" href="L-Sharp.Stepping.html#10634" class="Bound">strict</a> <a id="10641" class="Symbol">=</a>
      <a id="10649" class="Symbol">(</a><a id="10650" href="L-Sharp.Stepping.html#3244" class="Function">matches-extend</a> <a id="10665" class="Symbol">(</a><a id="10666" href="L-Sharp.State.html#2144" class="Function">Semantic-State.𝒯</a> <a id="10683" href="L-Sharp.Stepping.html#9397" class="Function">ss</a><a id="10685" class="Symbol">)</a> <a id="10687" href="L-Sharp.Stepping.html#9359" class="Bound">ℳ</a> <a id="10689" href="L-Sharp.Stepping.html#10622" class="Bound">w⁺</a> <a id="10692" href="L-Sharp.Stepping.html#10625" class="Bound">op</a> <a id="10695" href="L-Sharp.Stepping.html#9507" class="Bound">match₀</a> <a id="10702" href="L-Sharp.Stepping.html#10628" class="Bound">dpred</a> <a id="10708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10710" href="L-Sharp.Stepping.html#9565" class="Bound">m≤</a><a id="10712" class="Symbol">)</a> <a id="10714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
      <a id="10722" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="10732" href="L-Sharp.Stepping.html#9603" class="Bound">t≤</a> <a id="10735" href="L-Sharp.Stepping.html#10634" class="Bound">strict</a>

    <a id="10747" class="Comment">-- the `Closed` proof that rule R4 builds internally, reconstructed</a>
    <a id="10819" class="Comment">-- so that it can be passed to `hyp-outs+` explicitly</a>
    <a id="Preserve-Main.Go.r4-closed"></a><a id="10877" href="L-Sharp.Stepping.html#10877" class="Function">r4-closed</a> <a id="10887" class="Symbol">:</a> <a id="10889" class="Symbol">(∀</a> <a id="10892" href="L-Sharp.Stepping.html#10892" class="Bound">b</a> <a id="10894" href="L-Sharp.Stepping.html#10894" class="Bound">i</a> <a id="10896" class="Symbol">→</a> <a id="10898" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="10906" class="Symbol">(</a><a id="10907" href="L-Sharp.State.html#2445" class="Function">Semantic-State.out</a> <a id="10926" href="L-Sharp.Stepping.html#9397" class="Function">ss</a> <a id="10929" href="L-Sharp.Stepping.html#10892" class="Bound">b</a> <a id="10931" href="L-Sharp.Stepping.html#10894" class="Bound">i</a><a id="10932" class="Symbol">))</a> <a id="10935" class="Symbol">→</a> <a id="10937" href="L-Sharp.Hypothesis.html#2156" class="Record">Closed</a> <a id="10944" href="L-Sharp.Stepping.html#9397" class="Function">ss</a>
    <a id="10951" href="L-Sharp.Stepping.html#10877" class="Function">r4-closed</a> <a id="10961" href="L-Sharp.Stepping.html#10961" class="Bound">no-lack</a> <a id="10969" class="Symbol">=</a> <a id="10971" class="Keyword">record</a>
      <a id="10984" class="Symbol">{</a> <a id="10986" href="L-Sharp.Hypothesis.html#2191" class="Field">q₀</a>        <a id="10996" class="Symbol">=</a> <a id="10998" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="11001" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="11004" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="11020" class="Symbol">(</a><a id="11021" href="L-Sharp.State.html#3360" class="Field">Semantic-State.basis-prefix-closed</a> <a id="11056" href="L-Sharp.Stepping.html#9397" class="Function">ss</a><a id="11058" class="Symbol">)</a>
      <a id="11066" class="Symbol">;</a> <a id="11068" href="L-Sharp.Hypothesis.html#2215" class="Field">out-total</a> <a id="11078" class="Symbol">=</a> <a id="11080" class="Symbol">λ</a> <a id="11082" href="L-Sharp.Stepping.html#11082" class="Bound">b</a> <a id="11084" href="L-Sharp.Stepping.html#11084" class="Bound">i</a> <a id="11086" class="Symbol">→</a> <a id="11088" href="L-Sharp.Observations.html#1532" class="Function">Is-just⇒≡just</a> <a id="11102" class="Symbol">(</a><a id="11103" href="L-Sharp.Stepping.html#10961" class="Bound">no-lack</a> <a id="11111" href="L-Sharp.Stepping.html#11082" class="Bound">b</a> <a id="11113" href="L-Sharp.Stepping.html#11084" class="Bound">i</a><a id="11114" class="Symbol">)</a>
      <a id="11122" class="Symbol">;</a> <a id="11124" href="L-Sharp.Hypothesis.html#2282" class="Field">δ-total</a>   <a id="11134" class="Symbol">=</a> <a id="11136" class="Symbol">λ</a> <a id="11138" href="L-Sharp.Stepping.html#11138" class="Bound">b</a> <a id="11140" href="L-Sharp.Stepping.html#11140" class="Bound">i</a> <a id="11142" class="Symbol">→</a> <a id="11144" href="L-Sharp.Algorithm.html#2434" class="Function">∈⇒0&lt;</a> <a id="11149" class="Symbol">(</a><a id="11150" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="11156" class="Symbol">(</a><a id="11157" href="L-Sharp.State.html#7567" class="Field">Saturated-State.basis-saturated</a> <a id="11189" href="L-Sharp.Stepping.html#9329" class="Bound">satst</a> <a id="11195" href="L-Sharp.Stepping.html#11138" class="Bound">b</a> <a id="11197" href="L-Sharp.Stepping.html#11140" class="Bound">i</a><a id="11198" class="Symbol">))</a>
      <a id="11207" class="Symbol">}</a>

    <a id="Preserve-Main.Go.go"></a><a id="11214" href="L-Sharp.Stepping.html#11214" class="Function">go</a> <a id="11217" class="Symbol">:</a> <a id="11219" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="11222" href="L-Sharp.Algorithm.html#8746" class="Function">Main-Step.step</a> <a id="11237" href="L-Sharp.Stepping.html#9329" class="Bound">satst</a> <a id="11243" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="11245" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="11249" href="L-Sharp.Stepping.html#8026" class="Function">Q-ok</a> <a id="11254" class="Symbol">(</a><a id="11255" href="L-Sharp.Stepping.html#9359" class="Bound">ℳ</a> <a id="11257" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11259" href="L-Sharp.Stepping.html#9379" class="Bound">m&#39;</a><a id="11261" class="Symbol">)</a> <a id="11263" class="Symbol">(</a><a id="11264" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="11273" class="Symbol">(</a><a id="11274" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="11283" href="L-Sharp.Stepping.html#9310" class="Bound">ts</a><a id="11285" class="Symbol">))</a>
    <a id="11292" href="L-Sharp.Stepping.html#11214" class="Function">go</a> <a id="11295" class="Symbol">=</a> <a id="11297" href="L-Sharp.Stepping.html#8425" class="Function">guard-⊧F∀</a> <a id="11307" class="Symbol">(</a><a id="11308" href="L-Sharp.State.html#4778" class="Function">Semantic-State.LackingFrontier?</a> <a id="11340" href="L-Sharp.Stepping.html#9397" class="Function">ss</a><a id="11342" class="Symbol">)</a> <a id="11344" class="Symbol">_</a> <a id="11346" class="Symbol">_</a> <a id="11348" class="Symbol">_</a>
           <a id="11361" class="Symbol">(λ</a> <a id="11364" class="Symbol">{</a> <a id="11366" class="Symbol">(</a><a id="11367" href="L-Sharp.Stepping.html#11367" class="Bound">b</a> <a id="11369" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11371" href="L-Sharp.Stepping.html#11371" class="Bound">i</a> <a id="11373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11375" href="L-Sharp.Stepping.html#11375" class="Bound">lacking</a><a id="11382" class="Symbol">)</a> <a id="11384" href="L-Sharp.Stepping.html#11384" class="Bound">op</a> <a id="11387" href="L-Sharp.Stepping.html#11387" class="Bound">dpred</a> <a id="11393" class="Symbol">→</a> <a id="11395" href="L-Sharp.Stepping.html#10266" class="Function">ml-ok</a> <a id="11401" class="Symbol">_</a> <a id="11403" href="L-Sharp.Stepping.html#11384" class="Bound">op</a> <a id="11406" href="L-Sharp.Stepping.html#11387" class="Bound">dpred</a>
                  <a id="11430" class="Symbol">(</a><a id="11431" href="L-Sharp.Algorithm.html#4358" class="Function">Main-Step.Rule-R2.Response.ticks-strict</a> <a id="11471" href="L-Sharp.Stepping.html#9329" class="Bound">satst</a> <a id="11477" href="L-Sharp.Stepping.html#11367" class="Bound">b</a> <a id="11479" href="L-Sharp.Stepping.html#11371" class="Bound">i</a> <a id="11481" href="L-Sharp.Stepping.html#11375" class="Bound">lacking</a> <a id="11489" href="L-Sharp.Stepping.html#11384" class="Bound">op</a><a id="11491" class="Symbol">)</a> <a id="11493" class="Symbol">})</a>
           <a id="11507" class="Symbol">λ</a> <a id="11509" href="L-Sharp.Stepping.html#11509" class="Bound">no-lack</a> <a id="11517" class="Symbol">→</a> <a id="11519" href="L-Sharp.Stepping.html#8425" class="Function">guard-⊧F∀</a> <a id="11529" class="Symbol">(</a><a id="11530" href="L-Sharp.State.html#5254" class="Function">Semantic-State.AmbiguousFrontier?</a> <a id="11564" href="L-Sharp.Stepping.html#9397" class="Function">ss</a><a id="11566" class="Symbol">)</a> <a id="11568" class="Symbol">_</a> <a id="11570" class="Symbol">_</a> <a id="11572" class="Symbol">_</a>
             <a id="11587" class="Symbol">(λ</a> <a id="11590" class="Symbol">{</a> <a id="11592" class="Symbol">(</a><a id="11593" href="L-Sharp.Stepping.html#11593" class="Bound">b</a> <a id="11595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11597" href="L-Sharp.Stepping.html#11597" class="Bound">i</a> <a id="11599" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11601" href="L-Sharp.Stepping.html#11601" class="Bound">b₁</a> <a id="11604" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11606" href="L-Sharp.Stepping.html#11606" class="Bound">b₂</a> <a id="11609" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11611" href="L-Sharp.Stepping.html#11611" class="Bound">b₁∈</a> <a id="11615" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11617" href="L-Sharp.Stepping.html#11617" class="Bound">b₂∈</a> <a id="11621" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11623" href="L-Sharp.Stepping.html#11623" class="Bound">ne</a><a id="11625" class="Symbol">)</a> <a id="11627" href="L-Sharp.Stepping.html#11627" class="Bound">op</a> <a id="11630" href="L-Sharp.Stepping.html#11630" class="Bound">dpred</a> <a id="11636" class="Symbol">→</a> <a id="11638" href="L-Sharp.Stepping.html#10266" class="Function">ml-ok</a> <a id="11644" class="Symbol">_</a> <a id="11646" href="L-Sharp.Stepping.html#11627" class="Bound">op</a> <a id="11649" href="L-Sharp.Stepping.html#11630" class="Bound">dpred</a>
                    <a id="11675" class="Symbol">(</a><a id="11676" href="L-Sharp.Algorithm.html#6825" class="Function">Main-Step.Rule-R3.Response.ticks-strict</a> <a id="11716" href="L-Sharp.Stepping.html#9329" class="Bound">satst</a> <a id="11722" href="L-Sharp.Stepping.html#11593" class="Bound">b</a> <a id="11724" href="L-Sharp.Stepping.html#11597" class="Bound">i</a> <a id="11726" href="L-Sharp.Stepping.html#11601" class="Bound">b₁</a> <a id="11729" href="L-Sharp.Stepping.html#11606" class="Bound">b₂</a> <a id="11732" href="L-Sharp.Stepping.html#11611" class="Bound">b₁∈</a> <a id="11736" href="L-Sharp.Stepping.html#11617" class="Bound">b₂∈</a> <a id="11740" href="L-Sharp.Stepping.html#11623" class="Bound">ne</a> <a id="11743" href="L-Sharp.Stepping.html#11627" class="Bound">op</a><a id="11745" class="Symbol">)</a> <a id="11747" class="Symbol">})</a>
             <a id="11763" class="Symbol">λ</a> <a id="11765" href="L-Sharp.Stepping.html#11765" class="Bound">unique</a> <a id="11772" href="L-Sharp.Stepping.html#11772" class="Bound">w</a> <a id="11774" href="L-Sharp.Stepping.html#11774" class="Bound">dpred</a> <a id="11780" class="Symbol">→</a>
               <a id="11797" class="Symbol">(</a> <a id="11799" href="L-Sharp.Stepping.html#9507" class="Bound">match₀</a> <a id="11806" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11808" href="L-Sharp.Stepping.html#9565" class="Bound">m≤</a> <a id="11811" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11813" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="11819" href="L-Sharp.Stepping.html#11774" class="Bound">dpred</a> <a id="11825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
                 <a id="11844" class="Symbol">(λ</a> <a id="11847" href="L-Sharp.Stepping.html#11847" class="Bound">eqH</a> <a id="11851" class="Symbol">→</a> <a id="11853" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="11859" href="L-Sharp.Stepping.html#11774" class="Bound">dpred</a> <a id="11865" class="Symbol">(</a><a id="11866" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="11872" href="L-Sharp.Stepping.html#11847" class="Bound">eqH</a> <a id="11876" class="Symbol">(</a><a id="11877" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="11881" class="Symbol">(</a><a id="11882" href="L-Sharp.Stepping.html#2699" class="Function">hyp-outs+</a> <a id="11892" class="Symbol">_</a> <a id="11894" class="Symbol">(</a><a id="11895" href="L-Sharp.Stepping.html#10877" class="Function">r4-closed</a> <a id="11905" href="L-Sharp.Stepping.html#11509" class="Bound">no-lack</a><a id="11912" class="Symbol">)</a> <a id="11914" href="L-Sharp.Stepping.html#11772" class="Bound">w</a><a id="11915" class="Symbol">))))</a> <a id="11920" class="Symbol">)</a> <a id="11922" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
               <a id="11939" href="L-Sharp.Stepping.html#3712" class="Function">lt-plus1</a> <a id="11948" href="L-Sharp.Stepping.html#9603" class="Bound">t≤</a>

<a id="preserve-main"></a><a id="11952" href="L-Sharp.Stepping.html#11952" class="Function">preserve-main</a> <a id="11966" class="Symbol">:</a> <a id="11968" class="Symbol">∀</a> <a id="11970" class="Symbol">(</a><a id="11971" href="L-Sharp.Stepping.html#11971" class="Bound">ts</a> <a id="11974" class="Symbol">:</a> <a id="11976" href="L-Sharp.State.html#7285" class="Record">Timed-State</a><a id="11987" class="Symbol">)</a> <a id="11989" class="Symbol">(</a><a id="11990" href="L-Sharp.Stepping.html#11990" class="Bound">ℳ</a> <a id="11992" class="Symbol">:</a> <a id="11994" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="12007" class="Symbol">)</a> <a id="12009" class="Symbol">(</a><a id="12010" href="L-Sharp.Stepping.html#12010" class="Bound">m&#39;</a> <a id="12013" class="Symbol">:</a> <a id="12015" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12016" class="Symbol">)</a>
              <a id="12032" class="Symbol">→</a> <a id="12034" href="L-Sharp.State.html#5792" class="Function">Timed-State.allows</a> <a id="12053" href="L-Sharp.Stepping.html#11971" class="Bound">ts</a> <a id="12056" class="Symbol">(</a><a id="12057" href="L-Sharp.Stepping.html#11990" class="Bound">ℳ</a> <a id="12059" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12061" href="L-Sharp.Stepping.html#12010" class="Bound">m&#39;</a><a id="12063" class="Symbol">)</a>
              <a id="12079" class="Symbol">→</a> <a id="12081" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="12084" href="L-Sharp.Algorithm.html#8746" class="Function">Main-Step.step</a> <a id="12099" class="Symbol">(</a><a id="12100" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a> <a id="12115" href="L-Sharp.Stepping.html#11971" class="Bound">ts</a><a id="12117" class="Symbol">)</a> <a id="12119" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a>
                  <a id="12139" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="12143" href="L-Sharp.Stepping.html#8026" class="Function">Q-ok</a> <a id="12148" class="Symbol">(</a><a id="12149" href="L-Sharp.Stepping.html#11990" class="Bound">ℳ</a> <a id="12151" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12153" href="L-Sharp.Stepping.html#12010" class="Bound">m&#39;</a><a id="12155" class="Symbol">)</a> <a id="12157" class="Symbol">(</a><a id="12158" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="12167" class="Symbol">(</a><a id="12168" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="12177" href="L-Sharp.Stepping.html#11971" class="Bound">ts</a><a id="12179" class="Symbol">))</a>
<a id="12182" href="L-Sharp.Stepping.html#11952" class="Function">preserve-main</a> <a id="12196" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a> <a id="12199" href="L-Sharp.Stepping.html#12199" class="Bound">ℳ</a> <a id="12201" href="L-Sharp.Stepping.html#12201" class="Bound">m&#39;</a> <a id="12204" href="L-Sharp.Stepping.html#12204" class="Bound">allowed</a> <a id="12212" class="Symbol">=</a>
  <a id="12216" href="L-Sharp.Stepping.html#11214" class="Function">Preserve-Main.Go.go</a> <a id="12236" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a> <a id="12239" class="Symbol">(</a><a id="12240" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a> <a id="12255" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a><a id="12257" class="Symbol">)</a> <a id="12259" href="L-Sharp.Stepping.html#12199" class="Bound">ℳ</a> <a id="12261" href="L-Sharp.Stepping.html#12201" class="Bound">m&#39;</a> <a id="12264" href="L-Sharp.Stepping.html#12417" class="Function">match₀</a> <a id="12271" href="L-Sharp.Stepping.html#12609" class="Function">m≤</a> <a id="12274" href="L-Sharp.Stepping.html#12720" class="Function">t≤</a>
  <a id="12279" class="Keyword">where</a>
    <a id="12289" href="L-Sharp.Stepping.html#12289" class="Function">sat</a> <a id="12293" class="Symbol">:</a> <a id="12295" href="L-Sharp.SaturateBasis.html#12412" class="Record">Saturation-Of</a> <a id="12309" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a>
    <a id="12316" href="L-Sharp.Stepping.html#12289" class="Function">sat</a> <a id="12320" class="Symbol">=</a> <a id="12322" href="L-Sharp.SaturateBasis.html#14464" class="Function">saturate</a> <a id="12331" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a>
    <a id="12338" href="L-Sharp.Stepping.html#12338" class="Function">ss</a> <a id="12341" class="Symbol">:</a> <a id="12343" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a>
    <a id="12362" href="L-Sharp.Stepping.html#12338" class="Function">ss</a> <a id="12365" class="Symbol">=</a> <a id="12367" href="L-Sharp.Stepping.html#9397" class="Function">Preserve-Main.ss</a> <a id="12384" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a> <a id="12387" class="Symbol">(</a><a id="12388" href="L-Sharp.SaturateBasis.html#14567" class="Function">saturate-basis</a> <a id="12403" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a><a id="12405" class="Symbol">)</a> <a id="12407" href="L-Sharp.Stepping.html#12199" class="Bound">ℳ</a> <a id="12409" href="L-Sharp.Stepping.html#12201" class="Bound">m&#39;</a>

    <a id="12417" href="L-Sharp.Stepping.html#12417" class="Function">match₀</a> <a id="12424" class="Symbol">:</a> <a id="12426" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="12462" href="L-Sharp.Stepping.html#12338" class="Function">ss</a> <a id="12465" href="L-Sharp.Stepping.html#12199" class="Bound">ℳ</a>
    <a id="12471" href="L-Sharp.Stepping.html#12417" class="Function">match₀</a> <a id="12478" class="Symbol">=</a> <a id="12480" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="12486" class="Symbol">(λ</a> <a id="12489" href="L-Sharp.Stepping.html#12489" class="Bound">t</a> <a id="12491" class="Symbol">→</a> <a id="12493" href="L-Sharp.Observations.html#2678" class="Function">Observations.matches-observations</a> <a id="12527" href="L-Sharp.Stepping.html#12489" class="Bound">t</a> <a id="12529" href="L-Sharp.Stepping.html#12199" class="Bound">ℳ</a><a id="12530" class="Symbol">)</a>
                   <a id="12551" class="Symbol">(</a><a id="12552" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12556" class="Symbol">(</a><a id="12557" href="L-Sharp.SaturateBasis.html#12588" class="Field">Saturation-Of.𝒯-preserved</a> <a id="12583" href="L-Sharp.Stepping.html#12289" class="Function">sat</a><a id="12586" class="Symbol">))</a> <a id="12589" class="Symbol">(</a><a id="12590" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="12596" href="L-Sharp.Stepping.html#12204" class="Bound">allowed</a><a id="12603" class="Symbol">)</a>
    <a id="12609" href="L-Sharp.Stepping.html#12609" class="Function">m≤</a> <a id="12612" class="Symbol">:</a> <a id="12614" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="12631" href="L-Sharp.Stepping.html#12338" class="Function">ss</a> <a id="12634" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12636" href="L-Sharp.Stepping.html#12201" class="Bound">m&#39;</a>
    <a id="12643" href="L-Sharp.Stepping.html#12609" class="Function">m≤</a> <a id="12646" class="Symbol">=</a> <a id="12648" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="12654" class="Symbol">(</a><a id="12655" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="12658" href="L-Sharp.Stepping.html#12201" class="Bound">m&#39;</a><a id="12660" class="Symbol">)</a> <a id="12662" class="Symbol">(</a><a id="12663" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="12667" class="Symbol">(</a><a id="12668" href="L-Sharp.SaturateBasis.html#12662" class="Field">Saturation-Of.m-preserved</a> <a id="12694" href="L-Sharp.Stepping.html#12289" class="Function">sat</a><a id="12697" class="Symbol">))</a> <a id="12700" class="Symbol">(</a><a id="12701" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="12707" href="L-Sharp.Stepping.html#12204" class="Bound">allowed</a><a id="12714" class="Symbol">)</a>
    <a id="12720" href="L-Sharp.Stepping.html#12720" class="Function">t≤</a> <a id="12723" class="Symbol">:</a> <a id="12725" href="L-Sharp.State.html#6114" class="Function">Timed-State.ticks</a> <a id="12743" href="L-Sharp.Stepping.html#12196" class="Bound">ts</a> <a id="12746" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="12748" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="12769" href="L-Sharp.Stepping.html#12338" class="Function">ss</a>
    <a id="12776" href="L-Sharp.Stepping.html#12720" class="Function">t≤</a> <a id="12779" class="Symbol">=</a> <a id="12781" href="L-Sharp.SaturateBasis.html#12736" class="Field">Saturation-Of.ticks-mono-sat</a> <a id="12810" href="L-Sharp.Stepping.html#12289" class="Function">sat</a>

<a id="12815" class="Comment">-- shared context of the preservation proof for Proc-CE-State</a>
<a id="12877" class="Keyword">module</a> <a id="Proc-Preserve"></a><a id="12884" href="L-Sharp.Stepping.html#12884" class="Module">Proc-Preserve</a>
    <a id="12902" class="Symbol">(</a><a id="12903" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a> <a id="12906" class="Symbol">:</a> <a id="12908" href="L-Sharp.State.html#9084" class="Record">Proc-CE-State</a><a id="12921" class="Symbol">)</a> <a id="12923" class="Symbol">(</a><a id="12924" href="L-Sharp.Stepping.html#12924" class="Bound">ℳ</a> <a id="12926" class="Symbol">:</a> <a id="12928" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="12941" class="Symbol">)</a> <a id="12943" class="Symbol">(</a><a id="12944" href="L-Sharp.Stepping.html#12944" class="Bound">m&#39;</a> <a id="12947" class="Symbol">:</a> <a id="12949" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="12950" class="Symbol">)</a>
    <a id="12956" class="Symbol">(</a><a id="12957" href="L-Sharp.Stepping.html#12957" class="Bound">allowed</a> <a id="12965" class="Symbol">:</a> <a id="12967" href="L-Sharp.State.html#5792" class="Function">Proc-CE-State.allows</a> <a id="12988" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a> <a id="12991" class="Symbol">(</a><a id="12992" href="L-Sharp.Stepping.html#12924" class="Bound">ℳ</a> <a id="12994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12996" href="L-Sharp.Stepping.html#12944" class="Bound">m&#39;</a><a id="12998" class="Symbol">))</a>
    <a id="13005" class="Symbol">(</a><a id="13006" href="L-Sharp.Stepping.html#13006" class="Bound">op</a> <a id="13009" class="Symbol">:</a> <a id="13011" href="L-Sharp.Stepping.html#1632" class="Bound">O</a><a id="13012" class="Symbol">)</a>
    <a id="13018" class="Symbol">(</a><a id="13019" href="L-Sharp.Stepping.html#13019" class="Bound">dpred</a> <a id="13025" class="Symbol">:</a> <a id="13027" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="13046" href="L-Sharp.Stepping.html#12924" class="Bound">ℳ</a> <a id="13048" class="Symbol">(</a><a id="13049" href="L-Sharp.ProcessCE.html#11259" class="Function">Proc-Step.query</a> <a id="13065" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a><a id="13067" class="Symbol">)</a> <a id="13069" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="13071" href="L-Sharp.Stepping.html#13006" class="Bound">op</a><a id="13073" class="Symbol">)</a>
  <a id="13077" class="Keyword">where</a>
  <a id="13085" class="Keyword">open</a> <a id="13090" href="L-Sharp.State.html#9084" class="Module">Proc-CE-State</a> <a id="13104" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a>
  <a id="13109" class="Keyword">module</a> <a id="Proc-Preserve.RE"></a><a id="13116" href="L-Sharp.Stepping.html#13116" class="Module">RE</a> <a id="13119" class="Symbol">=</a> <a id="13121" href="L-Sharp.ProcessCE.html#11898" class="Module">Proc-Step.Response.E</a> <a id="13142" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a> <a id="13145" href="L-Sharp.Stepping.html#13006" class="Bound">op</a>

  <a id="Proc-Preserve.match₁"></a><a id="13151" href="L-Sharp.Stepping.html#13151" class="Function">match₁</a> <a id="13158" class="Symbol">:</a> <a id="13160" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="13196" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="13203" href="L-Sharp.Stepping.html#12924" class="Bound">ℳ</a>
  <a id="13207" href="L-Sharp.Stepping.html#13151" class="Function">match₁</a> <a id="13214" class="Symbol">=</a> <a id="13216" href="L-Sharp.Stepping.html#3244" class="Function">matches-extend</a> <a id="13231" href="L-Sharp.State.html#2144" class="Function">𝒯</a> <a id="13233" href="L-Sharp.Stepping.html#12924" class="Bound">ℳ</a> <a id="13235" class="Symbol">(</a><a id="13236" href="L-Sharp.ProcessCE.html#11259" class="Function">Proc-Step.query</a> <a id="13252" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a><a id="13254" class="Symbol">)</a> <a id="13256" href="L-Sharp.Stepping.html#13006" class="Bound">op</a> <a id="13259" class="Symbol">(</a><a id="13260" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="13266" href="L-Sharp.Stepping.html#12957" class="Bound">allowed</a><a id="13273" class="Symbol">)</a> <a id="13275" href="L-Sharp.Stepping.html#13019" class="Bound">dpred</a>
  <a id="Proc-Preserve.m≤₁"></a><a id="13283" href="L-Sharp.Stepping.html#13283" class="Function">m≤₁</a> <a id="13287" class="Symbol">:</a> <a id="13289" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="13306" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="13313" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13315" href="L-Sharp.Stepping.html#12944" class="Bound">m&#39;</a>
  <a id="13320" href="L-Sharp.Stepping.html#13283" class="Function">m≤₁</a> <a id="13324" class="Symbol">=</a> <a id="13326" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="13332" href="L-Sharp.Stepping.html#12957" class="Bound">allowed</a>

  <a id="13343" class="Comment">-- the successor&#39;s clock bound implies a strict clock increase: the</a>
  <a id="13413" class="Comment">-- bisection step strictly enlarges the spent part of the budget</a>
  <a id="13480" class="Comment">-- (log-halve).  The bound `k` is inferred through the (injective)</a>
  <a id="13549" class="Comment">-- `_≤_` type, so no meta on the successor state is needed.</a>
  <a id="Proc-Preserve.lt-ticks"></a><a id="13611" href="L-Sharp.Stepping.html#13611" class="Function">lt-ticks</a> <a id="13620" class="Symbol">:</a> <a id="13622" class="Symbol">∀</a> <a id="13624" class="Symbol">{</a><a id="13625" href="L-Sharp.Stepping.html#13625" class="Bound">k</a> <a id="13627" class="Symbol">:</a> <a id="13629" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13630" class="Symbol">}</a>
           <a id="13643" class="Symbol">→</a> <a id="13645" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="13666" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="13673" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13675" class="Number">2</a>
             <a id="13690" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="13692" class="Symbol">(</a><a id="13693" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="13699" class="Symbol">(</a><a id="13700" class="Number">2</a> <a id="13702" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13704" href="L-Sharp.State.html#2302" class="Function">m</a><a id="13705" class="Symbol">)</a> <a id="13707" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="13709" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="13711" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="13717" class="Symbol">(</a><a id="13718" class="Number">2</a> <a id="13720" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="13722" href="L-Sharp.ProcessCE.html#10949" class="Function">Proc-Step.h</a> <a id="13734" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a><a id="13736" class="Symbol">)</a> <a id="13738" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="13739" class="Symbol">)</a> <a id="13741" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="13743" href="L-Sharp.Stepping.html#13625" class="Bound">k</a>
           <a id="13756" class="Symbol">→</a> <a id="13758" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="13767" class="Symbol">(</a><a id="13768" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="13790" href="L-Sharp.Stepping.html#12903" class="Bound">pc</a><a id="13792" class="Symbol">)</a> <a id="13794" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="13796" href="L-Sharp.Stepping.html#13625" class="Bound">k</a>
  <a id="13800" href="L-Sharp.Stepping.html#13611" class="Function">lt-ticks</a> <a id="13809" href="L-Sharp.Stepping.html#13809" class="Bound">lb</a> <a id="13812" class="Symbol">=</a> <a id="13814" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a>
    <a id="13828" class="Symbol">(</a><a id="13829" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="13840" class="Symbol">(</a><a id="13841" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="13851" class="Number">2</a> <a id="13853" href="L-Sharp.Extend.html#8739" class="Function">RE.ticks-mono-ext</a><a id="13870" class="Symbol">)</a>
                <a id="13888" class="Symbol">(</a><a id="13889" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="13899" class="Symbol">(</a><a id="13900" href="L-Sharp.ProcessCE.html#4365" class="Function">log-halve</a> <a id="13910" class="Symbol">(</a><a id="13911" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="13920" href="L-Sharp.State.html#9597" class="Function">σ</a><a id="13921" class="Symbol">)</a> <a id="13923" href="L-Sharp.State.html#9612" class="Function">σ-nonempty</a><a id="13933" class="Symbol">)</a>
                           <a id="13962" class="Symbol">(</a><a id="13963" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="13977" class="Symbol">(</a><a id="13978" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="13988" class="Number">2</a> <a id="13990" href="L-Sharp.State.html#9833" class="Function">σ≤m</a><a id="13993" class="Symbol">))))</a>
    <a id="14002" href="L-Sharp.Stepping.html#13809" class="Bound">lb</a>

<a id="14006" class="Comment">-- shared context of the preservation proof for CE-State</a>
<a id="14063" class="Keyword">module</a> <a id="AddCE-Preserve"></a><a id="14070" href="L-Sharp.Stepping.html#14070" class="Module">AddCE-Preserve</a>
    <a id="14089" class="Symbol">(</a><a id="14090" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a> <a id="14093" class="Symbol">:</a> <a id="14095" href="L-Sharp.State.html#7860" class="Record">CE-State</a><a id="14103" class="Symbol">)</a> <a id="14105" class="Symbol">(</a><a id="14106" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="14108" class="Symbol">:</a> <a id="14110" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="14123" class="Symbol">)</a> <a id="14125" class="Symbol">(</a><a id="14126" href="L-Sharp.Stepping.html#14126" class="Bound">m&#39;</a> <a id="14129" class="Symbol">:</a> <a id="14131" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14132" class="Symbol">)</a>
    <a id="14138" class="Symbol">(</a><a id="14139" href="L-Sharp.Stepping.html#14139" class="Bound">allowed</a> <a id="14147" class="Symbol">:</a> <a id="14149" href="L-Sharp.State.html#8778" class="Function">CE-State.allows-ce</a> <a id="14168" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a> <a id="14171" class="Symbol">(</a><a id="14172" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="14174" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="14176" href="L-Sharp.Stepping.html#14126" class="Bound">m&#39;</a><a id="14178" class="Symbol">))</a>
    <a id="14185" class="Symbol">(</a><a id="14186" href="L-Sharp.Stepping.html#14186" class="Bound">op</a> <a id="14189" class="Symbol">:</a> <a id="14191" href="L-Sharp.Stepping.html#1632" class="Bound">O</a><a id="14192" class="Symbol">)</a>
    <a id="14198" class="Symbol">(</a><a id="14199" href="L-Sharp.Stepping.html#14199" class="Bound">dpred</a> <a id="14205" class="Symbol">:</a> <a id="14207" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="14226" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="14228" class="Symbol">(</a><a id="14229" href="L-Sharp.State.html#8600" class="Field">CE-State.ρ⁺</a> <a id="14241" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a><a id="14243" class="Symbol">)</a> <a id="14245" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14247" href="L-Sharp.Stepping.html#14186" class="Bound">op</a><a id="14249" class="Symbol">)</a>
  <a id="14253" class="Keyword">where</a>
  <a id="14261" class="Keyword">open</a> <a id="14266" href="L-Sharp.State.html#7860" class="Module">CE-State</a> <a id="14275" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a>
  <a id="14280" class="Keyword">module</a> <a id="AddCE-Preserve.RE"></a><a id="14287" href="L-Sharp.Stepping.html#14287" class="Module">RE</a> <a id="14290" class="Symbol">=</a> <a id="14292" href="L-Sharp.ProcessCE.html#17852" class="Module">AddCE-Step.Response.E</a> <a id="14314" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a> <a id="14317" href="L-Sharp.Stepping.html#14186" class="Bound">op</a>

  <a id="AddCE-Preserve.match₁"></a><a id="14323" href="L-Sharp.Stepping.html#14323" class="Function">match₁</a> <a id="14330" class="Symbol">:</a> <a id="14332" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="14368" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="14375" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a>
  <a id="14379" href="L-Sharp.Stepping.html#14323" class="Function">match₁</a> <a id="14386" class="Symbol">=</a> <a id="14388" href="L-Sharp.Stepping.html#3244" class="Function">matches-extend</a> <a id="14403" href="L-Sharp.State.html#2144" class="Function">𝒯</a> <a id="14405" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="14407" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a> <a id="14410" href="L-Sharp.Stepping.html#14186" class="Bound">op</a> <a id="14413" class="Symbol">(</a><a id="14414" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="14420" href="L-Sharp.Stepping.html#14139" class="Bound">allowed</a><a id="14427" class="Symbol">)</a> <a id="14429" href="L-Sharp.Stepping.html#14199" class="Bound">dpred</a>
  <a id="AddCE-Preserve.m≤₁"></a><a id="14437" href="L-Sharp.Stepping.html#14437" class="Function">m≤₁</a> <a id="14441" class="Symbol">:</a> <a id="14443" href="L-Sharp.State.html#2302" class="Function">Semantic-State.m</a> <a id="14460" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="14467" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="14469" href="L-Sharp.Stepping.html#14126" class="Bound">m&#39;</a>
  <a id="14474" href="L-Sharp.Stepping.html#14437" class="Function">m≤₁</a> <a id="14478" class="Symbol">=</a> <a id="14480" href="Algebra.Construct.NaturalChoice.MaxOp.html#2260" class="Function">⊔-lub</a> <a id="14486" class="Symbol">(</a><a id="14487" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="14493" class="Symbol">(</a><a id="14494" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14500" href="L-Sharp.Stepping.html#14139" class="Bound">allowed</a><a id="14507" class="Symbol">))</a> <a id="14510" class="Symbol">(</a><a id="14511" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="14517" class="Symbol">(</a><a id="14518" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14524" class="Symbol">(</a><a id="14525" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14531" href="L-Sharp.Stepping.html#14139" class="Bound">allowed</a><a id="14538" class="Symbol">)))</a>

  <a id="14545" class="Comment">-- the counterexample refutes the hypothesis on its *last* output, so</a>
  <a id="14617" class="Comment">-- the recorded output o₃ cannot agree with the hypothesis&#39; output o₂</a>
  <a id="14689" class="Comment">-- for the last transition of ρ</a>
  <a id="AddCE-Preserve.o₃≢o₂"></a><a id="14723" href="L-Sharp.Stepping.html#14723" class="Function">o₃≢o₂</a> <a id="14729" class="Symbol">:</a> <a id="14731" href="L-Sharp.ProcessCE.html#18233" class="Function">AddCE-Step.Response.o₃</a> <a id="14754" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a> <a id="14757" href="L-Sharp.Stepping.html#14186" class="Bound">op</a> <a id="14760" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14762" href="L-Sharp.ProcessCE.html#17738" class="Function">AddCE-Step.o₂</a> <a id="14776" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a>
  <a id="14781" href="L-Sharp.Stepping.html#14723" class="Function">o₃≢o₂</a> <a id="14787" href="L-Sharp.Stepping.html#14787" class="Bound">eq</a> <a id="14790" class="Symbol">=</a> <a id="14792" href="L-Sharp.Stepping.html#14846" class="Function">ne</a> <a id="14795" class="Symbol">(</a><a id="14796" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14802" href="L-Sharp.Stepping.html#14934" class="Function">M≡o₃</a> <a id="14807" class="Symbol">(</a><a id="14808" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="14814" href="L-Sharp.Stepping.html#14787" class="Bound">eq</a> <a id="14817" class="Symbol">(</a><a id="14818" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="14822" href="L-Sharp.Stepping.html#15114" class="Function">H≡o₂</a><a id="14826" class="Symbol">)))</a>
    <a id="14834" class="Keyword">where</a>
      <a id="14846" href="L-Sharp.Stepping.html#14846" class="Function">ne</a> <a id="14849" class="Symbol">:</a> <a id="14851" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="14870" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="14872" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a> <a id="14875" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="14877" href="Mealy.html#2036" class="Function Operator">ℋ.⟦_⟧+</a> <a id="14884" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a>
      <a id="14893" href="L-Sharp.Stepping.html#14846" class="Function">ne</a> <a id="14896" class="Symbol">=</a> <a id="14898" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14904" class="Symbol">(</a><a id="14905" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14911" class="Symbol">(</a><a id="14912" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="14918" href="L-Sharp.Stepping.html#14139" class="Bound">allowed</a><a id="14925" class="Symbol">))</a>
      <a id="14934" href="L-Sharp.Stepping.html#14934" class="Function">M≡o₃</a> <a id="14939" class="Symbol">:</a> <a id="14941" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦_⟧+</a> <a id="14960" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="14962" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a> <a id="14965" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="14967" href="L-Sharp.ProcessCE.html#18233" class="Function">AddCE-Step.Response.o₃</a> <a id="14990" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a> <a id="14993" href="L-Sharp.Stepping.html#14186" class="Bound">op</a>
      <a id="15002" href="L-Sharp.Stepping.html#14934" class="Function">M≡o₃</a> <a id="15007" class="Symbol">=</a> <a id="15009" href="L-Sharp.Observations.html#2923" class="Function">Observations.matches⇒⟦⟧+</a> <a id="15034" href="L-Sharp.Extend.html#4034" class="Function">RE.𝒯₁</a> <a id="15040" href="L-Sharp.Stepping.html#14106" class="Bound">ℳ</a> <a id="15042" href="L-Sharp.Stepping.html#14323" class="Function">match₁</a> <a id="15049" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a>
               <a id="15067" class="Symbol">(</a><a id="15068" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="15074" class="Symbol">(</a><a id="15075" href="L-Sharp.ProcessCE.html#18135" class="Function">AddCE-Step.Response.o₃eq</a> <a id="15100" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a> <a id="15103" href="L-Sharp.Stepping.html#14186" class="Bound">op</a><a id="15105" class="Symbol">))</a>
      <a id="15114" href="L-Sharp.Stepping.html#15114" class="Function">H≡o₂</a> <a id="15119" class="Symbol">:</a> <a id="15121" href="Mealy.html#2036" class="Function Operator">ℋ.⟦_⟧+</a> <a id="15128" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a> <a id="15131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15133" href="L-Sharp.ProcessCE.html#17738" class="Function">AddCE-Step.o₂</a> <a id="15147" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a>
      <a id="15156" href="L-Sharp.Stepping.html#15114" class="Function">H≡o₂</a> <a id="15161" class="Symbol">=</a> <a id="15163" href="Mealy.html#2179" class="Function">ℋ.⟦⟧+-snoc</a> <a id="15174" href="L-Sharp.State.html#8600" class="Function">ρ⁺</a> <a id="15177" class="Symbol">(</a><a id="15178" href="L-Sharp.ProcessCE.html#17466" class="Function">AddCE-Step.α</a> <a id="15191" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a><a id="15193" class="Symbol">)</a> <a id="15195" class="Symbol">(</a><a id="15196" href="L-Sharp.ProcessCE.html#17494" class="Function">AddCE-Step.j</a> <a id="15209" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a><a id="15211" class="Symbol">)</a> <a id="15213" class="Symbol">(</a><a id="15214" href="L-Sharp.ProcessCE.html#17525" class="Function">AddCE-Step.ρ-eq</a> <a id="15230" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a><a id="15232" class="Symbol">)</a>

  <a id="15237" class="Comment">-- as in Proc-Preserve: the clock bound of the successor implies the</a>
  <a id="15308" class="Comment">-- strict clock increase (the ρ-query is the second query spent on</a>
  <a id="15377" class="Comment">-- the counterexample, on top of the equivalence query)</a>
  <a id="AddCE-Preserve.lt-ticks"></a><a id="15435" href="L-Sharp.Stepping.html#15435" class="Function">lt-ticks</a> <a id="15444" class="Symbol">:</a> <a id="15446" class="Symbol">∀</a> <a id="15448" class="Symbol">{</a><a id="15449" href="L-Sharp.Stepping.html#15449" class="Bound">x</a> <a id="15451" href="L-Sharp.Stepping.html#15451" class="Bound">k</a> <a id="15453" class="Symbol">:</a> <a id="15455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15456" class="Symbol">}</a>
           <a id="15469" class="Symbol">→</a> <a id="15471" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="15492" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="15499" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15501" class="Number">2</a> <a id="15503" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15505" href="L-Sharp.Stepping.html#15449" class="Bound">x</a> <a id="15507" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="15509" href="L-Sharp.Stepping.html#15451" class="Bound">k</a>
           <a id="15522" class="Symbol">→</a> <a id="15524" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="15533" class="Symbol">(</a><a id="15534" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="15552" href="L-Sharp.Stepping.html#14090" class="Bound">ce</a><a id="15554" class="Symbol">)</a> <a id="15556" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="15558" href="L-Sharp.Stepping.html#15451" class="Bound">k</a>
  <a id="15562" href="L-Sharp.Stepping.html#15435" class="Function">lt-ticks</a> <a id="15571" class="Symbol">{</a><a id="15572" href="L-Sharp.Stepping.html#15572" class="Bound">x</a><a id="15573" class="Symbol">}</a> <a id="15575" href="L-Sharp.Stepping.html#15575" class="Bound">lb</a> <a id="15578" class="Symbol">=</a> <a id="15580" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a>
    <a id="15594" class="Symbol">(</a><a id="15595" href="Data.Nat.Properties.html#20419" class="Function">+-mono-≤-&lt;</a> <a id="15606" href="L-Sharp.Extend.html#8739" class="Function">RE.ticks-mono-ext</a> <a id="15624" class="Symbol">(</a><a id="15625" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="15629" class="Symbol">(</a><a id="15630" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="15634" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="15637" class="Symbol">)))</a>
    <a id="15645" class="Symbol">(</a><a id="15646" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="15654" class="Symbol">(</a><a id="15655" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="15661" class="Symbol">(</a><a id="15662" href="L-Sharp.State.html#6114" class="Function">Semantic-State.ticks</a> <a id="15683" href="L-Sharp.Extend.html#4268" class="Function">RE.ss₁</a> <a id="15690" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="15692" class="Number">2</a><a id="15693" class="Symbol">)</a> <a id="15695" href="L-Sharp.Stepping.html#15572" class="Bound">x</a><a id="15696" class="Symbol">)</a> <a id="15698" href="L-Sharp.Stepping.html#15575" class="Bound">lb</a><a id="15700" class="Symbol">)</a>

<a id="L#-preserve"></a><a id="15703" href="L-Sharp.Stepping.html#15703" class="Function">L#-preserve</a> <a id="15715" class="Symbol">:</a> <a id="15717" class="Symbol">∀</a> <a id="15719" class="Symbol">{</a><a id="15720" href="L-Sharp.Stepping.html#15720" class="Bound">q</a> <a id="15722" class="Symbol">:</a> <a id="15724" href="L-Sharp.State.html#10399" class="Datatype">L#-State</a><a id="15732" class="Symbol">}</a> <a id="15734" class="Symbol">{</a><a id="15735" href="L-Sharp.Stepping.html#15735" class="Bound">d</a> <a id="15737" class="Symbol">:</a> <a id="15739" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="15753" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="15755" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="15756" class="Symbol">}</a>
            <a id="15770" class="Symbol">→</a> <a id="15772" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="15782" href="L-Sharp.Stepping.html#15720" class="Bound">q</a> <a id="15784" href="L-Sharp.Stepping.html#15735" class="Bound">d</a>
            <a id="15798" class="Symbol">→</a> <a id="15800" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="15803" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="15808" href="L-Sharp.Stepping.html#15720" class="Bound">q</a> <a id="15810" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="15812" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="15816" href="L-Sharp.Stepping.html#8026" class="Function">Q-ok</a> <a id="15821" href="L-Sharp.Stepping.html#15735" class="Bound">d</a> <a id="15823" class="Symbol">(</a><a id="15824" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="15833" href="L-Sharp.Stepping.html#15720" class="Bound">q</a><a id="15834" class="Symbol">)</a>
<a id="15836" href="L-Sharp.Stepping.html#15703" class="Function">L#-preserve</a> <a id="15848" class="Symbol">{</a><a id="15849" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="15855" href="L-Sharp.Stepping.html#15855" class="Bound">w</a><a id="15856" class="Symbol">}</a> <a id="15858" class="Symbol">()</a>
<a id="15861" href="L-Sharp.Stepping.html#15703" class="Function">L#-preserve</a> <a id="15873" class="Symbol">{</a><a id="15874" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="15883" href="L-Sharp.Stepping.html#15883" class="Bound">ts</a><a id="15885" class="Symbol">}</a> <a id="15887" class="Symbol">{</a><a id="15888" href="L-Sharp.Stepping.html#15888" class="Bound">ℳ</a> <a id="15890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15892" href="L-Sharp.Stepping.html#15892" class="Bound">m&#39;</a><a id="15894" class="Symbol">}</a> <a id="15896" href="L-Sharp.Stepping.html#15896" class="Bound">allowed</a> <a id="15904" class="Symbol">=</a> <a id="15906" href="L-Sharp.Stepping.html#11952" class="Function">preserve-main</a> <a id="15920" href="L-Sharp.Stepping.html#15883" class="Bound">ts</a> <a id="15923" href="L-Sharp.Stepping.html#15888" class="Bound">ℳ</a> <a id="15925" href="L-Sharp.Stepping.html#15892" class="Bound">m&#39;</a> <a id="15928" href="L-Sharp.Stepping.html#15896" class="Bound">allowed</a>
<a id="15936" href="L-Sharp.Stepping.html#15703" class="Function">L#-preserve</a> <a id="15948" class="Symbol">{</a><a id="15949" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="15971" href="L-Sharp.Stepping.html#15971" class="Bound">pc</a><a id="15973" class="Symbol">}</a> <a id="15975" class="Symbol">{</a><a id="15976" href="L-Sharp.Stepping.html#15976" class="Bound">ℳ</a> <a id="15978" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="15980" href="L-Sharp.Stepping.html#15980" class="Bound">m&#39;</a><a id="15982" class="Symbol">}</a> <a id="15984" href="L-Sharp.Stepping.html#15984" class="Bound">allowed</a> <a id="15992" href="L-Sharp.Stepping.html#15992" class="Bound">op</a> <a id="15995" href="L-Sharp.Stepping.html#15995" class="Bound">dpred</a>
  <a id="16003" class="Keyword">with</a> <a id="16008" href="L-Sharp.ProcessCE.html#15848" class="Function">Proc-Step.Response.ap-or-sim</a> <a id="16037" href="L-Sharp.Stepping.html#15971" class="Bound">pc</a> <a id="16040" href="L-Sharp.Stepping.html#15992" class="Bound">op</a>
<a id="16043" class="Symbol">...</a> <a id="16047" class="Symbol">|</a> <a id="16049" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="16054" href="L-Sharp.Stepping.html#16054" class="Bound">ap</a>  <a id="16058" class="Symbol">=</a> <a id="16060" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="16066" href="L-Sharp.Stepping.html#16163" class="Function">res</a> <a id="16070" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16072" href="L-Sharp.Stepping.html#13611" class="Function">PP.lt-ticks</a> <a id="16084" class="Symbol">(</a><a id="16085" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="16091" href="L-Sharp.Stepping.html#16163" class="Function">res</a><a id="16094" class="Symbol">)</a>
  <a id="16098" class="Keyword">where</a>
    <a id="16108" class="Keyword">module</a> <a id="16115" href="L-Sharp.Stepping.html#16115" class="Module">PP</a> <a id="16118" class="Symbol">=</a> <a id="16120" href="L-Sharp.Stepping.html#12884" class="Module">Proc-Preserve</a> <a id="16134" class="Bound">pc</a> <a id="16137" class="Bound">ℳ</a> <a id="16139" class="Bound">m&#39;</a> <a id="16142" class="Bound">allowed</a> <a id="16150" class="Bound">op</a> <a id="16153" class="Bound">dpred</a>
    <a id="16163" href="L-Sharp.Stepping.html#16163" class="Function">res</a> <a id="16167" class="Symbol">=</a> <a id="16169" href="L-Sharp.Stepping.html#5851" class="Function">Resolve-Stepping.stepping</a> <a id="16195" href="L-Sharp.Extend.html#4268" class="Function">PP.RE.ss₁</a> <a id="16205" class="Symbol">(</a><a id="16206" href="L-Sharp.State.html#9210" class="Field">Proc-CE-State.ℋ</a> <a id="16222" class="Bound">pc</a><a id="16224" class="Symbol">)</a>
            <a id="16238" class="Symbol">(</a><a id="16239" href="L-Sharp.ProcessCE.html#11962" class="Function">Proc-Step.Response.hb₁</a> <a id="16262" class="Bound">pc</a> <a id="16265" class="Bound">op</a><a id="16267" class="Symbol">)</a> <a id="16269" class="Symbol">(</a><a id="16270" href="L-Sharp.ProcessCE.html#12035" class="Function">Proc-Step.Response.hid₁</a> <a id="16294" class="Bound">pc</a> <a id="16297" class="Bound">op</a><a id="16299" class="Symbol">)</a>
            <a id="16313" class="Bound">ℳ</a> <a id="16315" class="Bound">m&#39;</a> <a id="16318" href="L-Sharp.Stepping.html#13151" class="Function">PP.match₁</a> <a id="16328" href="L-Sharp.Stepping.html#13283" class="Function">PP.m≤₁</a>
            <a id="16347" class="Symbol">(</a><a id="16348" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16355" class="Symbol">(</a><a id="16356" href="L-Sharp.State.html#9573" class="Field">Proc-CE-State.b</a> <a id="16372" class="Bound">pc</a><a id="16374" class="Symbol">))</a> <a id="16377" class="Symbol">(</a><a id="16378" href="Finite.html#5139" class="Field">Element.contained</a> <a id="16396" class="Symbol">(</a><a id="16397" href="L-Sharp.State.html#9573" class="Field">Proc-CE-State.b</a> <a id="16413" class="Bound">pc</a><a id="16415" class="Symbol">))</a>
            <a id="16430" class="Symbol">(</a><a id="16431" href="L-Sharp.State.html#9587" class="Field">Proc-CE-State.i</a> <a id="16447" class="Bound">pc</a> <a id="16450" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="16452" href="L-Sharp.ProcessCE.html#10989" class="Function">Proc-Step.σ₁</a> <a id="16465" class="Bound">pc</a><a id="16467" class="Symbol">)</a>
            <a id="16481" href="L-Sharp.Stepping.html#16054" class="Bound">ap</a>
            <a id="16496" class="Symbol">(</a><a id="16497" href="L-Sharp.ProcessCE.html#10949" class="Function">Proc-Step.h</a> <a id="16509" class="Bound">pc</a><a id="16511" class="Symbol">)</a>
            <a id="16525" class="Symbol">(</a><a id="16526" href="L-Sharp.ProcessCE.html#12216" class="Function">Proc-Step.Response.rest-len₁</a> <a id="16555" class="Bound">pc</a> <a id="16558" class="Bound">op</a><a id="16560" class="Symbol">)</a>
            <a id="16574" class="Symbol">(</a><a id="16575" href="L-Sharp.ProcessCE.html#11758" class="Function">Proc-Step.h≤m</a> <a id="16589" class="Bound">pc</a><a id="16591" class="Symbol">)</a>
            <a id="16605" class="Symbol">(</a><a id="16606" href="L-Sharp.ProcessCE.html#12304" class="Function">Proc-Step.Response.intime₁</a> <a id="16633" class="Bound">pc</a> <a id="16636" class="Bound">op</a><a id="16638" class="Symbol">)</a>
<a id="16640" class="Symbol">...</a> <a id="16644" class="Symbol">|</a> <a id="16646" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="16651" href="L-Sharp.Stepping.html#16651" class="Bound">sim</a> <a id="16655" class="Symbol">=</a> <a id="16657" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="16663" href="L-Sharp.Stepping.html#16760" class="Function">res</a> <a id="16667" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="16669" href="L-Sharp.Stepping.html#13611" class="Function">PP.lt-ticks</a> <a id="16681" class="Symbol">(</a><a id="16682" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="16688" href="L-Sharp.Stepping.html#16760" class="Function">res</a><a id="16691" class="Symbol">)</a>
  <a id="16695" class="Keyword">where</a>
    <a id="16705" class="Keyword">module</a> <a id="16712" href="L-Sharp.Stepping.html#16712" class="Module">PP</a> <a id="16715" class="Symbol">=</a> <a id="16717" href="L-Sharp.Stepping.html#12884" class="Module">Proc-Preserve</a> <a id="16731" class="Bound">pc</a> <a id="16734" class="Bound">ℳ</a> <a id="16736" class="Bound">m&#39;</a> <a id="16739" class="Bound">allowed</a> <a id="16747" class="Bound">op</a> <a id="16750" class="Bound">dpred</a>
    <a id="16760" href="L-Sharp.Stepping.html#16760" class="Function">res</a> <a id="16764" class="Symbol">=</a> <a id="16766" href="L-Sharp.Stepping.html#5851" class="Function">Resolve-Stepping.stepping</a> <a id="16792" href="L-Sharp.Extend.html#4268" class="Function">PP.RE.ss₁</a> <a id="16802" class="Symbol">(</a><a id="16803" href="L-Sharp.State.html#9210" class="Field">Proc-CE-State.ℋ</a> <a id="16819" class="Bound">pc</a><a id="16821" class="Symbol">)</a>
            <a id="16835" class="Symbol">(</a><a id="16836" href="L-Sharp.ProcessCE.html#11962" class="Function">Proc-Step.Response.hb₁</a> <a id="16859" class="Bound">pc</a> <a id="16862" class="Bound">op</a><a id="16864" class="Symbol">)</a> <a id="16866" class="Symbol">(</a><a id="16867" href="L-Sharp.ProcessCE.html#12035" class="Function">Proc-Step.Response.hid₁</a> <a id="16891" class="Bound">pc</a> <a id="16894" class="Bound">op</a><a id="16896" class="Symbol">)</a>
            <a id="16910" class="Bound">ℳ</a> <a id="16912" class="Bound">m&#39;</a> <a id="16915" href="L-Sharp.Stepping.html#13151" class="Function">PP.match₁</a> <a id="16925" href="L-Sharp.Stepping.html#13283" class="Function">PP.m≤₁</a>
            <a id="16944" class="Symbol">(</a><a id="16945" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="16952" class="Symbol">(</a><a id="16953" href="L-Sharp.ProcessCE.html#11123" class="Function">Proc-Step.q&#39;</a> <a id="16966" class="Bound">pc</a><a id="16968" class="Symbol">))</a> <a id="16971" class="Symbol">(</a><a id="16972" href="Finite.html#5139" class="Field">Element.contained</a> <a id="16990" class="Symbol">(</a><a id="16991" href="L-Sharp.ProcessCE.html#11123" class="Function">Proc-Step.q&#39;</a> <a id="17004" class="Bound">pc</a><a id="17006" class="Symbol">))</a>
            <a id="17021" class="Symbol">(</a><a id="17022" href="L-Sharp.ProcessCE.html#10992" class="Function">Proc-Step.σ₂</a> <a id="17035" class="Bound">pc</a><a id="17037" class="Symbol">)</a>
            <a id="17051" class="Symbol">(</a><a id="17052" href="L-Sharp.ProcessCE.html#13151" class="Function">Proc-Step.Response.conflict₂</a> <a id="17081" class="Bound">pc</a> <a id="17084" class="Bound">op</a> <a id="17087" href="L-Sharp.Stepping.html#16651" class="Bound">sim</a><a id="17090" class="Symbol">)</a>
            <a id="17104" class="Symbol">(</a><a id="17105" href="L-Sharp.ProcessCE.html#10949" class="Function">Proc-Step.h</a> <a id="17117" class="Bound">pc</a><a id="17119" class="Symbol">)</a>
            <a id="17133" class="Symbol">(</a><a id="17134" href="L-Sharp.ProcessCE.html#11653" class="Function">Proc-Step.len-σ₂</a> <a id="17151" class="Bound">pc</a><a id="17153" class="Symbol">)</a>
            <a id="17167" class="Symbol">(</a><a id="17168" href="L-Sharp.ProcessCE.html#11758" class="Function">Proc-Step.h≤m</a> <a id="17182" class="Bound">pc</a><a id="17184" class="Symbol">)</a>
            <a id="17198" class="Symbol">(</a><a id="17199" href="L-Sharp.ProcessCE.html#12304" class="Function">Proc-Step.Response.intime₁</a> <a id="17226" class="Bound">pc</a> <a id="17229" class="Bound">op</a><a id="17231" class="Symbol">)</a>
<a id="17233" href="L-Sharp.Stepping.html#15703" class="Function">L#-preserve</a> <a id="17245" class="Symbol">{</a><a id="17246" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="17264" href="L-Sharp.Stepping.html#17264" class="Bound">ce</a><a id="17266" class="Symbol">}</a> <a id="17268" class="Symbol">{</a><a id="17269" href="L-Sharp.Stepping.html#17269" class="Bound">ℳ</a> <a id="17271" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17273" href="L-Sharp.Stepping.html#17273" class="Bound">m&#39;</a><a id="17275" class="Symbol">}</a> <a id="17277" href="L-Sharp.Stepping.html#17277" class="Bound">allowed</a> <a id="17285" href="L-Sharp.Stepping.html#17285" class="Bound">op</a> <a id="17288" href="L-Sharp.Stepping.html#17288" class="Bound">dpred</a>
  <a id="17296" class="Keyword">with</a> <a id="17301" href="L-Sharp.ProcessCE.html#18233" class="Function">AddCE-Step.Response.o₃</a> <a id="17324" href="L-Sharp.Stepping.html#17264" class="Bound">ce</a> <a id="17327" href="L-Sharp.Stepping.html#17285" class="Bound">op</a> <a id="17330" href="L-Sharp.Stepping.html#1718" class="Bound Operator">≟o</a> <a id="17333" href="L-Sharp.ProcessCE.html#17738" class="Function">AddCE-Step.o₂</a> <a id="17347" href="L-Sharp.Stepping.html#17264" class="Bound">ce</a>
<a id="17350" class="Symbol">...</a> <a id="17354" class="Symbol">|</a> <a id="17356" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="17360" href="L-Sharp.Stepping.html#17360" class="Bound">o₃≡o₂</a> <a id="17366" class="Symbol">=</a> <a id="17368" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="17375" class="Symbol">(</a><a id="17376" href="L-Sharp.Stepping.html#14723" class="Function">AP.o₃≢o₂</a> <a id="17385" href="L-Sharp.Stepping.html#17360" class="Bound">o₃≡o₂</a><a id="17390" class="Symbol">)</a>
  <a id="17394" class="Keyword">where</a>
    <a id="17404" class="Keyword">module</a> <a id="17411" href="L-Sharp.Stepping.html#17411" class="Module">AP</a> <a id="17414" class="Symbol">=</a> <a id="17416" href="L-Sharp.Stepping.html#14070" class="Module">AddCE-Preserve</a> <a id="17431" class="Bound">ce</a> <a id="17434" class="Bound">ℳ</a> <a id="17436" class="Bound">m&#39;</a> <a id="17439" class="Bound">allowed</a> <a id="17447" class="Bound">op</a> <a id="17450" class="Bound">dpred</a>
<a id="17456" class="Symbol">...</a> <a id="17460" class="Symbol">|</a> <a id="17462" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17465" href="L-Sharp.Stepping.html#17465" class="Bound">ne</a> <a id="17468" class="Symbol">=</a> <a id="17470" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="17476" href="L-Sharp.Stepping.html#17574" class="Function">res</a> <a id="17480" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="17482" href="L-Sharp.Stepping.html#15435" class="Function">AP.lt-ticks</a> <a id="17494" class="Symbol">(</a><a id="17495" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="17501" href="L-Sharp.Stepping.html#17574" class="Function">res</a><a id="17504" class="Symbol">)</a>
  <a id="17508" class="Keyword">where</a>
    <a id="17518" class="Keyword">module</a> <a id="17525" href="L-Sharp.Stepping.html#17525" class="Module">AP</a> <a id="17528" class="Symbol">=</a> <a id="17530" href="L-Sharp.Stepping.html#14070" class="Module">AddCE-Preserve</a> <a id="17545" class="Bound">ce</a> <a id="17548" class="Bound">ℳ</a> <a id="17550" class="Bound">m&#39;</a> <a id="17553" class="Bound">allowed</a> <a id="17561" class="Bound">op</a> <a id="17564" class="Bound">dpred</a>
    <a id="17574" href="L-Sharp.Stepping.html#17574" class="Function">res</a> <a id="17578" class="Symbol">=</a> <a id="17580" href="L-Sharp.Stepping.html#5851" class="Function">Resolve-Stepping.stepping</a> <a id="17606" href="L-Sharp.Extend.html#4268" class="Function">AP.RE.ss₁</a> <a id="17616" class="Symbol">(</a><a id="17617" href="L-Sharp.State.html#7967" class="Field">CE-State.ℋ</a> <a id="17628" class="Bound">ce</a><a id="17630" class="Symbol">)</a>
            <a id="17644" class="Symbol">(</a><a id="17645" href="L-Sharp.State.html#7998" class="Field">CE-State.ℋ-contains-basis</a> <a id="17671" class="Bound">ce</a><a id="17673" class="Symbol">)</a> <a id="17675" class="Symbol">(</a><a id="17676" href="L-Sharp.ProcessCE.html#17932" class="Function">AddCE-Step.Response.hid₁</a> <a id="17701" class="Bound">ce</a> <a id="17704" class="Bound">op</a><a id="17706" class="Symbol">)</a>
            <a id="17720" class="Bound">ℳ</a> <a id="17722" class="Bound">m&#39;</a> <a id="17725" href="L-Sharp.Stepping.html#14323" class="Function">AP.match₁</a> <a id="17735" href="L-Sharp.Stepping.html#14437" class="Function">AP.m≤₁</a>
            <a id="17754" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="17757" class="Symbol">(</a><a id="17758" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="17774" class="Symbol">(</a><a id="17775" href="L-Sharp.State.html#3360" class="Function">CE-State.basis-prefix-closed</a> <a id="17804" class="Bound">ce</a><a id="17806" class="Symbol">))</a>
            <a id="17821" class="Symbol">(</a><a id="17822" href="L-Sharp.ProcessCE.html#17466" class="Function">AddCE-Step.α</a> <a id="17835" class="Bound">ce</a><a id="17837" class="Symbol">)</a>
            <a id="17851" class="Symbol">(</a><a id="17852" href="L-Sharp.ProcessCE.html#18430" class="Function">AddCE-Step.Response.conflict-α</a> <a id="17883" class="Bound">ce</a> <a id="17886" class="Bound">op</a> <a id="17889" href="L-Sharp.Stepping.html#17465" class="Bound">ne</a><a id="17891" class="Symbol">)</a>
            <a id="17905" class="Symbol">(</a><a id="17906" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="17915" class="Symbol">(</a><a id="17916" href="L-Sharp.ProcessCE.html#17466" class="Function">AddCE-Step.α</a> <a id="17929" class="Bound">ce</a><a id="17931" class="Symbol">)</a> <a id="17933" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="17935" class="Number">1</a><a id="17936" class="Symbol">)</a>
            <a id="17950" class="Symbol">(</a><a id="17951" href="L-Sharp.ProcessCE.html#4021" class="Function">n≤suc[n∸1]</a> <a id="17962" class="Symbol">(</a><a id="17963" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="17972" class="Symbol">(</a><a id="17973" href="L-Sharp.ProcessCE.html#17466" class="Function">AddCE-Step.α</a> <a id="17986" class="Bound">ce</a><a id="17988" class="Symbol">)))</a>
            <a id="18004" class="Symbol">(</a><a id="18005" href="L-Sharp.ProcessCE.html#19354" class="Function">AddCE-Step.Response.α∸1≤m₁</a> <a id="18032" class="Bound">ce</a> <a id="18035" class="Bound">op</a><a id="18037" class="Symbol">)</a>
            <a id="18051" class="Symbol">(</a><a id="18052" href="L-Sharp.ProcessCE.html#19498" class="Function">AddCE-Step.Response.intime-b</a> <a id="18081" class="Bound">ce</a> <a id="18084" class="Bound">op</a><a id="18086" class="Symbol">)</a>

<a id="18089" class="Comment">------------------------------------------------------------------------</a>
<a id="18162" class="Comment">-- while a counterexample is being handled, every machine that is still</a>
<a id="18234" class="Comment">-- allowed has strictly more states than the basis: either some frontier</a>
<a id="18307" class="Comment">-- word reaches a state of ℳ that no basis word reaches — then the basis</a>
<a id="18380" class="Comment">-- words together with that frontier word witness n+1 pairwise-distinct</a>
<a id="18452" class="Comment">-- states — or every frontier word reaches a basis state; but then, all</a>
<a id="18524" class="Comment">-- frontier transitions being identified (ℋ-identifies), ℳ factors</a>
<a id="18591" class="Comment">-- through the hypothesis and cannot refute it.</a>

<a id="18640" class="Keyword">module</a> <a id="CE-Growth"></a><a id="18647" href="L-Sharp.Stepping.html#18647" class="Module">CE-Growth</a>
    <a id="18661" class="Symbol">(</a><a id="18662" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a> <a id="18665" class="Symbol">:</a> <a id="18667" href="L-Sharp.State.html#2984" class="Record">Semantic-State</a><a id="18681" class="Symbol">)</a>
    <a id="18687" class="Symbol">(</a><a id="18688" href="L-Sharp.Stepping.html#18688" class="Bound">ℋ</a> <a id="18690" class="Symbol">:</a> <a id="18692" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="18709" class="Symbol">(</a><a id="18710" href="L-Sharp.State.html#2340" class="Function">Semantic-State.Basis</a> <a id="18731" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a><a id="18733" class="Symbol">))</a>
    <a id="18740" class="Symbol">(</a><a id="18741" href="L-Sharp.Stepping.html#18741" class="Bound">hb</a> <a id="18744" class="Symbol">:</a> <a id="18746" href="L-Sharp.State.html#2682" class="Function">Mealy-Machine-contains-basis</a> <a id="18775" href="L-Sharp.Stepping.html#18688" class="Bound">ℋ</a><a id="18776" class="Symbol">)</a>
    <a id="18782" class="Symbol">(</a><a id="18783" href="L-Sharp.Stepping.html#18783" class="Bound">hid</a> <a id="18787" class="Symbol">:</a> <a id="18789" class="Symbol">∀</a> <a id="18791" href="L-Sharp.Stepping.html#18791" class="Bound">b</a> <a id="18793" href="L-Sharp.Stepping.html#18793" class="Bound">i</a> <a id="18795" href="L-Sharp.Stepping.html#18795" class="Bound">b&#39;</a> <a id="18798" class="Symbol">→</a> <a id="18800" href="L-Sharp.Stepping.html#18795" class="Bound">b&#39;</a> <a id="18803" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="18805" href="L-Sharp.State.html#3189" class="Function">Semantic-State.δ</a> <a id="18822" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a> <a id="18825" href="L-Sharp.Stepping.html#18791" class="Bound">b</a> <a id="18827" href="L-Sharp.Stepping.html#18793" class="Bound">i</a> <a id="18829" class="Symbol">→</a> <a id="18831" href="L-Sharp.Stepping.html#18795" class="Bound">b&#39;</a> <a id="18834" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="18836" href="Mealy.html#1263" class="Field">Mealy-Machine-on.δ</a> <a id="18855" href="L-Sharp.Stepping.html#18688" class="Bound">ℋ</a> <a id="18857" href="L-Sharp.Stepping.html#18791" class="Bound">b</a> <a id="18859" href="L-Sharp.Stepping.html#18793" class="Bound">i</a><a id="18860" class="Symbol">)</a>
    <a id="18866" class="Symbol">(</a><a id="18867" href="L-Sharp.Stepping.html#18867" class="Bound">ℳ</a> <a id="18869" class="Symbol">:</a> <a id="18871" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="18884" class="Symbol">)</a>
    <a id="18890" class="Symbol">(</a><a id="18891" href="L-Sharp.Stepping.html#18891" class="Bound">match</a> <a id="18897" class="Symbol">:</a> <a id="18899" href="L-Sharp.Observations.html#2678" class="Function">Semantic-State.matches-observations</a> <a id="18935" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a> <a id="18938" href="L-Sharp.Stepping.html#18867" class="Bound">ℳ</a><a id="18939" class="Symbol">)</a>
  <a id="18943" class="Keyword">where</a>
  <a id="18951" class="Keyword">open</a> <a id="18956" href="L-Sharp.State.html#2984" class="Module">Semantic-State</a> <a id="18971" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a>
  <a id="18976" class="Keyword">private</a>
    <a id="18988" class="Keyword">module</a> <a id="CE-Growth.H"></a><a id="18995" href="L-Sharp.Stepping.html#18995" class="Module">H</a> <a id="18997" class="Symbol">=</a> <a id="18999" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="19016" href="L-Sharp.Stepping.html#18688" class="Bound">ℋ</a>
    <a id="19022" class="Keyword">module</a> <a id="CE-Growth.M"></a><a id="19029" href="L-Sharp.Stepping.html#19029" class="Module">M</a> <a id="19031" class="Symbol">=</a> <a id="19033" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="19047" href="L-Sharp.Stepping.html#18867" class="Bound">ℳ</a>
  <a id="19051" class="Keyword">module</a> <a id="CE-Growth.B"></a><a id="19058" href="L-Sharp.Stepping.html#19058" class="Module">B</a> <a id="19060" class="Symbol">=</a> <a id="19062" href="L-Sharp.Correctness.html#4494" class="Module">Bounds</a> <a id="19069" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a> <a id="19072" href="L-Sharp.Stepping.html#18867" class="Bound">ℳ</a>

  <a id="19077" class="Comment">-- the state of ℳ reached by a basis word</a>
  <a id="CE-Growth.f"></a><a id="19121" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="19123" class="Symbol">:</a> <a id="19125" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="19131" class="Symbol">→</a> <a id="19133" href="Mealy.html#4844" class="Function">M.Q</a>
  <a id="19139" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="19141" href="L-Sharp.Stepping.html#19141" class="Bound">b</a> <a id="19143" class="Symbol">=</a> <a id="19145" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="19151" class="Symbol">(</a><a id="19152" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="19159" href="L-Sharp.Stepping.html#19141" class="Bound">b</a><a id="19160" class="Symbol">)</a>

  <a id="19165" class="Comment">-- does some frontier word reach a state of ℳ that no basis word reaches?</a>
  <a id="CE-Growth.fresh-or-covered"></a><a id="19241" href="L-Sharp.Stepping.html#19241" class="Function">fresh-or-covered</a> <a id="19258" class="Symbol">:</a>
      <a id="19266" class="Symbol">(</a><a id="19267" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="19270" href="L-Sharp.Stepping.html#19270" class="Bound">b</a> <a id="19272" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="19274" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="19280" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="19282" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="19285" href="L-Sharp.Stepping.html#19285" class="Bound">i</a> <a id="19287" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="19289" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="19291" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="19293" class="Symbol">(∀</a> <a id="19296" href="L-Sharp.Stepping.html#19296" class="Bound">b&#39;</a> <a id="19299" class="Symbol">→</a> <a id="19301" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="19307" class="Symbol">(</a><a id="19308" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="19315" href="L-Sharp.Stepping.html#19270" class="Bound">b</a> <a id="19317" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="19322" href="L-Sharp.Stepping.html#19285" class="Bound">i</a><a id="19323" class="Symbol">)</a> <a id="19325" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="19327" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="19329" href="L-Sharp.Stepping.html#19296" class="Bound">b&#39;</a><a id="19331" class="Symbol">))</a>
    <a id="19338" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="19340" class="Symbol">(∀</a> <a id="19343" href="L-Sharp.Stepping.html#19343" class="Bound">b</a> <a id="19345" href="L-Sharp.Stepping.html#19345" class="Bound">i</a> <a id="19347" class="Symbol">→</a> <a id="19349" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="19352" href="L-Sharp.Stepping.html#19352" class="Bound">b&#39;</a> <a id="19355" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="19357" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="19363" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="19365" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="19371" class="Symbol">(</a><a id="19372" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="19379" href="L-Sharp.Stepping.html#19343" class="Bound">b</a> <a id="19381" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="19386" href="L-Sharp.Stepping.html#19345" class="Bound">i</a><a id="19387" class="Symbol">)</a> <a id="19389" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="19391" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="19393" href="L-Sharp.Stepping.html#19352" class="Bound">b&#39;</a><a id="19395" class="Symbol">)</a>
  <a id="19399" href="L-Sharp.Stepping.html#19241" class="Function">fresh-or-covered</a> <a id="19416" class="Symbol">=</a> <a id="19418" class="Keyword">do</a>
    <a id="19425" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="19443" href="L-Sharp.Stepping.html#19443" class="Bound">b</a>  <a id="19446" href="Dec2.html#3068" class="Function Operator">←</a> <a id="19448" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="19463" class="Symbol">(</a><a id="19464" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="19479" class="Symbol">{</a><a id="19480" class="Argument">l</a> <a id="19482" class="Symbol">=</a> <a id="19484" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="19489" class="Symbol">})</a>
    <a id="19496" href="L-Sharp.Stepping.html#19496" class="Bound">i</a>  <a id="19499" href="Dec2.html#3068" class="Function Operator">←</a> <a id="19501" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="19516" href="L-Sharp.Stepping.html#1771" class="Bound">fin-I</a>
    <a id="19526" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="19544" href="L-Sharp.Stepping.html#19544" class="Bound">b&#39;</a> <a id="19547" href="Dec2.html#3068" class="Function Operator">←</a> <a id="19549" href="Dec2.html#4027" class="Function">foreach-finite</a> <a id="19564" class="Symbol">(</a><a id="19565" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="19580" class="Symbol">{</a><a id="19581" class="Argument">l</a> <a id="19583" class="Symbol">=</a> <a id="19585" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="19590" class="Symbol">})</a>
    <a id="19597" href="Data.Sum.Base.html#1185" class="Function">Data.Sum.swap</a>
    <a id="19615" href="Dec2.html#1973" class="Function">dec²</a> <a id="19620" class="Symbol">(</a><a id="19621" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="19627" class="Symbol">(</a><a id="19628" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="19635" href="L-Sharp.Stepping.html#19443" class="Bound">b</a> <a id="19637" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="19642" href="L-Sharp.Stepping.html#19496" class="Bound">i</a><a id="19643" class="Symbol">)</a> <a id="19645" href="Data.Fin.Properties.html#3739" class="Function Operator">F.≟</a> <a id="19649" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="19651" href="L-Sharp.Stepping.html#19544" class="Bound">b&#39;</a><a id="19653" class="Symbol">)</a>
    <a id="19659" class="Keyword">where</a> <a id="19665" class="Keyword">open</a> <a id="19670" href="Dec2.html#3011" class="Module">dec²-do</a>

  <a id="19681" class="Comment">-- a fresh frontier state gives n+1 pairwise-distinct states of ℳ</a>
  <a id="19749" class="Comment">-- (cf. Bounds.basis-size-bound, which gives n of them)</a>
  <a id="CE-Growth.fresh⇒basis&lt;"></a><a id="19807" href="L-Sharp.Stepping.html#19807" class="Function">fresh⇒basis&lt;</a> <a id="19820" class="Symbol">:</a> <a id="19822" class="Symbol">(</a><a id="19823" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="19826" href="L-Sharp.Stepping.html#19826" class="Bound">b</a> <a id="19828" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="19830" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="19836" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="19838" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="19841" href="L-Sharp.Stepping.html#19841" class="Bound">i</a> <a id="19843" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="19845" href="L-Sharp.Stepping.html#1630" class="Bound">I</a> <a id="19847" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="19849" class="Symbol">(∀</a> <a id="19852" href="L-Sharp.Stepping.html#19852" class="Bound">b&#39;</a> <a id="19855" class="Symbol">→</a> <a id="19857" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="19863" class="Symbol">(</a><a id="19864" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="19871" href="L-Sharp.Stepping.html#19826" class="Bound">b</a> <a id="19873" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="19878" href="L-Sharp.Stepping.html#19841" class="Bound">i</a><a id="19879" class="Symbol">)</a> <a id="19881" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="19883" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="19885" href="L-Sharp.Stepping.html#19852" class="Bound">b&#39;</a><a id="19887" class="Symbol">))</a>
               <a id="19905" class="Symbol">→</a> <a id="19907" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19911" href="L-Sharp.State.html#2379" class="Function">n</a> <a id="19913" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="19915" href="Mealy.html#4836" class="Function">M.n</a>
  <a id="19921" href="L-Sharp.Stepping.html#19807" class="Function">fresh⇒basis&lt;</a> <a id="19934" class="Symbol">(</a><a id="19935" href="L-Sharp.Stepping.html#19935" class="Bound">b</a> <a id="19937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19939" href="L-Sharp.Stepping.html#19939" class="Bound">i</a> <a id="19941" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="19943" href="L-Sharp.Stepping.html#19943" class="Bound">fresh</a><a id="19948" class="Symbol">)</a> <a id="19950" class="Symbol">=</a> <a id="19952" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="19962" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19966" href="L-Sharp.State.html#2379" class="Function">n</a>
      <a id="19974" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="19977" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="19982" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="19986" class="Symbol">(</a><a id="19987" href="Data.List.Properties.html#4352" class="Function">L.length-map</a> <a id="20000" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20006" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="20011" class="Symbol">)</a> <a id="20013" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="20019" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="20028" href="L-Sharp.Stepping.html#20194" class="Function">states</a>
      <a id="20041" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="20044" href="L-Sharp.SaturateBasis.html#4005" class="Function">AllPairs≢-⊆-length</a> <a id="20063" href="L-Sharp.Stepping.html#20660" class="Function">distinct</a> <a id="20072" href="L-Sharp.Stepping.html#20751" class="Function">all-states</a> <a id="20083" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="20089" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="20098" class="Symbol">(</a><a id="20099" href="Data.List.Base.html#6481" class="Function">L.allFin</a> <a id="20108" href="Mealy.html#4836" class="Function">M.n</a><a id="20111" class="Symbol">)</a>
      <a id="20119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="20122" href="Data.List.Properties.html#37135" class="Function">L.length-tabulate</a> <a id="20140" href="Function.Base.html#704" class="Function">id</a> <a id="20143" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="20149" href="Mealy.html#4836" class="Function">M.n</a> <a id="20153" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="20159" class="Keyword">where</a>
      <a id="20171" class="Keyword">open</a> <a id="20176" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
      <a id="20194" href="L-Sharp.Stepping.html#20194" class="Function">states</a> <a id="20201" class="Symbol">:</a> <a id="20203" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="20208" href="Mealy.html#4844" class="Function">M.Q</a>
      <a id="20218" href="L-Sharp.Stepping.html#20194" class="Function">states</a> <a id="20225" class="Symbol">=</a> <a id="20227" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20233" class="Symbol">(</a><a id="20234" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="20241" href="L-Sharp.Stepping.html#19935" class="Bound">b</a> <a id="20243" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="20248" href="L-Sharp.Stepping.html#19939" class="Bound">i</a><a id="20249" class="Symbol">)</a> <a id="20251" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="20253" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="20259" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20265" href="L-Sharp.State.html#2215" class="Function">basis</a>
      <a id="20277" href="L-Sharp.Stepping.html#20277" class="Function">head-apart</a> <a id="20288" class="Symbol">:</a> <a id="20290" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20294" class="Symbol">(λ</a> <a id="20297" href="L-Sharp.Stepping.html#20297" class="Bound">s</a> <a id="20299" class="Symbol">→</a> <a id="20301" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20307" class="Symbol">(</a><a id="20308" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="20315" href="L-Sharp.Stepping.html#19935" class="Bound">b</a> <a id="20317" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="20322" href="L-Sharp.Stepping.html#19939" class="Bound">i</a><a id="20323" class="Symbol">)</a> <a id="20325" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="20327" href="L-Sharp.Stepping.html#20297" class="Bound">s</a><a id="20328" class="Symbol">)</a> <a id="20330" class="Symbol">(</a><a id="20331" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="20337" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20343" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="20348" class="Symbol">)</a>
      <a id="20356" href="L-Sharp.Stepping.html#20277" class="Function">head-apart</a> <a id="20367" class="Symbol">=</a> <a id="20369" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">AllP.map⁺</a> <a id="20379" class="Symbol">(</a><a id="20380" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="20393" class="Symbol">(λ</a> <a id="20396" class="Symbol">{</a><a id="20397" href="L-Sharp.Stepping.html#20397" class="Bound">w</a><a id="20398" class="Symbol">}</a> <a id="20400" href="L-Sharp.Stepping.html#20400" class="Bound">w∈</a> <a id="20403" class="Symbol">→</a> <a id="20405" href="L-Sharp.Stepping.html#19943" class="Bound">fresh</a> <a id="20411" class="Symbol">(</a><a id="20412" href="L-Sharp.Stepping.html#20397" class="Bound">w</a> <a id="20414" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="20417" href="L-Sharp.Stepping.html#20400" class="Bound">w∈</a><a id="20419" class="Symbol">)))</a>
      <a id="20429" href="L-Sharp.Stepping.html#20429" class="Function">distinct-basis</a> <a id="20444" class="Symbol">:</a> <a id="20446" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="20455" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="20459" class="Symbol">(</a><a id="20460" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="20466" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20472" href="L-Sharp.State.html#2215" class="Function">basis</a><a id="20477" class="Symbol">)</a>
      <a id="20485" href="L-Sharp.Stepping.html#20429" class="Function">distinct-basis</a> <a id="20500" class="Symbol">=</a> <a id="20502" href="Data.List.Relation.Unary.AllPairs.Properties.html#1815" class="Function">AllPairsP.map⁺</a> <a id="20517" class="Symbol">{</a><a id="20518" class="Argument">f</a> <a id="20520" class="Symbol">=</a> <a id="20522" href="Mealy.html#1568" class="Function">M.δ₀*</a><a id="20527" class="Symbol">}</a>
        <a id="20537" class="Symbol">(</a><a id="20538" href="Data.List.Relation.Unary.AllPairs.html#1544" class="Function">AllPairs.map</a> <a id="20551" class="Symbol">{</a><a id="20552" class="Argument">S</a> <a id="20554" class="Symbol">=</a> <a id="20556" class="Symbol">λ</a> <a id="20558" href="L-Sharp.Stepping.html#20558" class="Bound">u</a> <a id="20560" href="L-Sharp.Stepping.html#20560" class="Bound">v</a> <a id="20562" class="Symbol">→</a> <a id="20564" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20570" href="L-Sharp.Stepping.html#20558" class="Bound">u</a> <a id="20572" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="20574" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20580" href="L-Sharp.Stepping.html#20560" class="Bound">v</a><a id="20581" class="Symbol">}</a>
          <a id="20593" class="Symbol">(λ</a> <a id="20596" class="Symbol">{</a><a id="20597" href="L-Sharp.Stepping.html#20597" class="Bound">u</a><a id="20598" class="Symbol">}</a> <a id="20600" class="Symbol">{</a><a id="20601" href="L-Sharp.Stepping.html#20601" class="Bound">v</a><a id="20602" class="Symbol">}</a> <a id="20604" href="L-Sharp.Stepping.html#20604" class="Bound">u#v</a> <a id="20608" class="Symbol">→</a> <a id="20610" href="L-Sharp.Correctness.html#5987" class="Function">B.#⇒δ₀*≢</a> <a id="20619" href="L-Sharp.Stepping.html#18891" class="Bound">match</a> <a id="20625" class="Symbol">{</a><a id="20626" href="L-Sharp.Stepping.html#20597" class="Bound">u</a><a id="20627" class="Symbol">}</a> <a id="20629" class="Symbol">{</a><a id="20630" href="L-Sharp.Stepping.html#20601" class="Bound">v</a><a id="20631" class="Symbol">}</a> <a id="20633" href="L-Sharp.Stepping.html#20604" class="Bound">u#v</a><a id="20636" class="Symbol">)</a> <a id="20638" href="L-Sharp.State.html#3405" class="Function">basis-distinct</a><a id="20652" class="Symbol">)</a>
      <a id="20660" href="L-Sharp.Stepping.html#20660" class="Function">distinct</a> <a id="20669" class="Symbol">:</a> <a id="20671" href="Data.List.Relation.Unary.AllPairs.Core.html#955" class="Datatype">AllPairs</a> <a id="20680" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="20684" href="L-Sharp.Stepping.html#20194" class="Function">states</a>
      <a id="20697" href="L-Sharp.Stepping.html#20660" class="Function">distinct</a> <a id="20706" class="Symbol">=</a> <a id="20708" href="L-Sharp.Stepping.html#20277" class="Function">head-apart</a> <a id="20719" href="Data.List.Relation.Unary.AllPairs.Core.html#1015" class="InductiveConstructor Operator">AllPairs.∷</a> <a id="20730" href="L-Sharp.Stepping.html#20429" class="Function">distinct-basis</a>
      <a id="20751" href="L-Sharp.Stepping.html#20751" class="Function">all-states</a> <a id="20762" class="Symbol">:</a> <a id="20764" href="Data.List.Relation.Unary.All.html#1638" class="Datatype">All</a> <a id="20768" class="Symbol">(</a><a id="20769" href="Data.List.Membership.Setoid.html#925" class="Function Operator">_∈</a> <a id="20772" href="Data.List.Base.html#6481" class="Function">L.allFin</a> <a id="20781" href="Mealy.html#4836" class="Function">M.n</a><a id="20784" class="Symbol">)</a> <a id="20786" href="L-Sharp.Stepping.html#20194" class="Function">states</a>
      <a id="20799" href="L-Sharp.Stepping.html#20751" class="Function">all-states</a> <a id="20810" class="Symbol">=</a> <a id="20812" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="20821" class="Symbol">_</a> <a id="20823" href="Data.List.Relation.Unary.All.html#1718" class="InductiveConstructor Operator">All.∷</a> <a id="20829" href="Data.List.Relation.Unary.All.Properties.html#11943" class="Function">AllP.map⁺</a> <a id="20839" class="Symbol">(</a><a id="20840" href="Data.List.Relation.Unary.All.html#3907" class="Function">All.tabulate</a> <a id="20853" class="Symbol">(λ</a> <a id="20856" href="L-Sharp.Stepping.html#20856" class="Bound">_</a> <a id="20858" class="Symbol">→</a> <a id="20860" href="Data.List.Membership.Propositional.Properties.html#13270" class="Function">∈-allFin</a> <a id="20869" class="Symbol">_))</a>

  <a id="20876" class="Keyword">module</a> <a id="CE-Growth.Covered"></a><a id="20883" href="L-Sharp.Stepping.html#20883" class="Module">Covered</a> <a id="20891" class="Symbol">(</a><a id="20892" href="L-Sharp.Stepping.html#20892" class="Bound">cov</a> <a id="20896" class="Symbol">:</a> <a id="20898" class="Symbol">∀</a> <a id="20900" href="L-Sharp.Stepping.html#20900" class="Bound">b</a> <a id="20902" href="L-Sharp.Stepping.html#20902" class="Bound">i</a> <a id="20904" class="Symbol">→</a> <a id="20906" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="20909" href="L-Sharp.Stepping.html#20909" class="Bound">b&#39;</a> <a id="20912" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="20914" href="L-Sharp.State.html#2340" class="Function">Basis</a> <a id="20920" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="20922" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="20928" class="Symbol">(</a><a id="20929" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="20936" href="L-Sharp.Stepping.html#20900" class="Bound">b</a> <a id="20938" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="20943" href="L-Sharp.Stepping.html#20902" class="Bound">i</a><a id="20944" class="Symbol">)</a> <a id="20946" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="20948" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="20950" href="L-Sharp.Stepping.html#20909" class="Bound">b&#39;</a><a id="20952" class="Symbol">)</a> <a id="20954" class="Keyword">where</a>

    <a id="20965" class="Comment">-- a frontier word that equals a basis word is a candidate for its</a>
    <a id="21036" class="Comment">-- own slot (apartness is irreflexive)</a>
    <a id="CE-Growth.Covered.eq⇒∈δ"></a><a id="21079" href="L-Sharp.Stepping.html#21079" class="Function">eq⇒∈δ</a> <a id="21085" class="Symbol">:</a> <a id="21087" class="Symbol">∀</a> <a id="21089" href="L-Sharp.Stepping.html#21089" class="Bound">b</a> <a id="21091" href="L-Sharp.Stepping.html#21091" class="Bound">i</a> <a id="21093" href="L-Sharp.Stepping.html#21093" class="Bound">b&#39;</a> <a id="21096" class="Symbol">→</a> <a id="21098" class="Symbol">(</a><a id="21099" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21106" href="L-Sharp.Stepping.html#21089" class="Bound">b</a> <a id="21108" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="21113" href="L-Sharp.Stepping.html#21091" class="Bound">i</a><a id="21114" class="Symbol">)</a> <a id="21116" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21118" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21125" href="L-Sharp.Stepping.html#21093" class="Bound">b&#39;</a> <a id="21128" class="Symbol">→</a> <a id="21130" href="L-Sharp.Stepping.html#21093" class="Bound">b&#39;</a> <a id="21133" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="21135" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="21137" href="L-Sharp.Stepping.html#21089" class="Bound">b</a> <a id="21139" href="L-Sharp.Stepping.html#21091" class="Bound">i</a>
    <a id="21145" href="L-Sharp.Stepping.html#21079" class="Function">eq⇒∈δ</a> <a id="21151" href="L-Sharp.Stepping.html#21151" class="Bound">b</a> <a id="21153" href="L-Sharp.Stepping.html#21153" class="Bound">i</a> <a id="21155" href="L-Sharp.Stepping.html#21155" class="Bound">b&#39;</a> <a id="21158" href="L-Sharp.Stepping.html#21158" class="Bound">weq</a> <a id="21162" class="Keyword">with</a> <a id="21167" class="Symbol">(</a><a id="21168" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21175" href="L-Sharp.Stepping.html#21151" class="Bound">b</a> <a id="21177" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="21182" href="L-Sharp.Stepping.html#21153" class="Bound">i</a><a id="21183" class="Symbol">)</a> <a id="21185" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="21188" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21195" href="L-Sharp.Stepping.html#21155" class="Bound">b&#39;</a> <a id="21198" class="Keyword">in</a> <a id="21201" class="Argument">deq</a>
    <a id="21209" class="Symbol">...</a> <a id="21213" class="Symbol">|</a> <a id="21215" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21220" href="L-Sharp.Stepping.html#21220" class="Bound">ap</a> <a id="21223" class="Symbol">=</a> <a id="21225" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="21232" class="Symbol">(</a><a id="21233" href="L-Sharp.Observations.html#3783" class="Function">#-irreflexive</a> <a id="21247" class="Symbol">{</a><a id="21248" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21255" class="Bound">b&#39;</a><a id="21257" class="Symbol">}</a> <a id="21259" class="Symbol">(</a><a id="21260" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="21266" class="Symbol">(</a><a id="21267" href="L-Sharp.Observations.html#3721" class="Function Operator">_#</a> <a id="21270" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21277" class="Bound">b&#39;</a><a id="21279" class="Symbol">)</a> <a id="21281" class="Bound">weq</a> <a id="21285" href="L-Sharp.Stepping.html#21220" class="Bound">ap</a><a id="21287" class="Symbol">))</a>
    <a id="21294" class="Symbol">...</a> <a id="21298" class="Symbol">|</a> <a id="21300" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21305" href="L-Sharp.Stepping.html#21305" class="Bound">y</a>  <a id="21308" class="Symbol">=</a> <a id="21310" href="Data.List.Membership.Propositional.Properties.html#9538" class="Function">∈-filter⁺</a> <a id="21320" class="Symbol">(λ</a> <a id="21323" href="L-Sharp.Stepping.html#21323" class="Bound">c</a> <a id="21325" class="Symbol">→</a> <a id="21327" href="Dec2.html#5336" class="Function">Is-inj₂?</a> <a id="21336" class="Symbol">((</a><a id="21338" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21345" class="Bound">b</a> <a id="21347" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="21352" class="Bound">i</a><a id="21353" class="Symbol">)</a> <a id="21355" href="L-Sharp.Observations.html#4786" class="Function Operator">#?</a> <a id="21358" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="21365" href="L-Sharp.Stepping.html#21323" class="Bound">c</a><a id="21366" class="Symbol">))</a>
                      <a id="21391" class="Symbol">(</a><a id="21392" href="Finite.html#2930" class="Field">FiniteType.all-enumerated</a> <a id="21418" href="Finite.html#7811" class="Function">Element-Finite</a> <a id="21433" class="Bound">b&#39;</a><a id="21435" class="Symbol">)</a>
                      <a id="21459" class="Symbol">(</a><a id="21460" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="21466" href="Dec2.html#4705" class="Datatype">Is-inj₂</a> <a id="21474" class="Symbol">(</a><a id="21475" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="21479" href="L-Sharp.Stepping.html#21201" class="Bound">deq</a><a id="21482" class="Symbol">)</a> <a id="21484" class="Symbol">(</a><a id="21485" href="Dec2.html#4773" class="InductiveConstructor">inj₂</a> <a id="21490" href="L-Sharp.Stepping.html#21305" class="Bound">y</a><a id="21491" class="Symbol">))</a>

    <a id="21499" class="Comment">-- every frontier transition of ℳ is (the image of) the hypothesis</a>
    <a id="21570" class="Comment">-- transition: the reached basis state is a candidate of the slot</a>
    <a id="21640" class="Comment">-- (or apart from the frontier word — impossible), and all remaining</a>
    <a id="21713" class="Comment">-- candidates equal the hypothesis target</a>
    <a id="CE-Growth.Covered.δ-factors"></a><a id="21759" href="L-Sharp.Stepping.html#21759" class="Function">δ-factors</a> <a id="21769" class="Symbol">:</a> <a id="21771" class="Symbol">∀</a> <a id="21773" href="L-Sharp.Stepping.html#21773" class="Bound">b</a> <a id="21775" href="L-Sharp.Stepping.html#21775" class="Bound">i</a> <a id="21777" class="Symbol">→</a> <a id="21779" href="Mealy.html#1263" class="Function">M.δ</a> <a id="21783" class="Symbol">(</a><a id="21784" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="21786" href="L-Sharp.Stepping.html#21773" class="Bound">b</a><a id="21787" class="Symbol">)</a> <a id="21789" href="L-Sharp.Stepping.html#21775" class="Bound">i</a> <a id="21791" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="21793" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="21795" class="Symbol">(</a><a id="21796" href="Mealy.html#1263" class="Function">H.δ</a> <a id="21800" href="L-Sharp.Stepping.html#21773" class="Bound">b</a> <a id="21802" href="L-Sharp.Stepping.html#21775" class="Bound">i</a><a id="21803" class="Symbol">)</a>
    <a id="21809" href="L-Sharp.Stepping.html#21759" class="Function">δ-factors</a> <a id="21819" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="21821" href="L-Sharp.Stepping.html#21821" class="Bound">i</a> <a id="21823" class="Symbol">=</a> <a id="21825" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="21830" href="L-Sharp.Stepping.html#20892" class="Bound">cov</a> <a id="21834" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="21836" href="L-Sharp.Stepping.html#21821" class="Bound">i</a> <a id="21838" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="21841" class="Symbol">λ</a>
      <a id="21849" class="Symbol">{</a> <a id="21851" class="Symbol">(</a><a id="21852" href="L-Sharp.Stepping.html#21852" class="Bound">b&#39;</a> <a id="21855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="21857" href="L-Sharp.Stepping.html#21857" class="Bound">eq</a><a id="21859" class="Symbol">)</a> <a id="21861" class="Symbol">→</a> <a id="21863" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="21868" href="L-Sharp.State.html#6869" class="Function">Semantic-State-Properties.δ-prop</a> <a id="21901" href="L-Sharp.Stepping.html#18662" class="Bound">ss</a> <a id="21904" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="21906" href="L-Sharp.Stepping.html#21821" class="Bound">i</a> <a id="21908" href="L-Sharp.Stepping.html#21852" class="Bound">b&#39;</a> <a id="21911" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="21914" class="Symbol">λ</a>
        <a id="21924" class="Symbol">{</a> <a id="21926" class="Symbol">(</a><a id="21927" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="21932" href="L-Sharp.Stepping.html#21932" class="Bound">b&#39;∈δ</a><a id="21936" class="Symbol">)</a>       <a id="21944" class="Symbol">→</a> <a id="21946" href="L-Sharp.Stepping.html#22146" class="Function">ok</a> <a id="21949" href="L-Sharp.Stepping.html#21852" class="Bound">b&#39;</a> <a id="21952" href="L-Sharp.Stepping.html#21857" class="Bound">eq</a> <a id="21955" href="L-Sharp.Stepping.html#21932" class="Bound">b&#39;∈δ</a>
        <a id="21968" class="Symbol">;</a> <a id="21970" class="Symbol">(</a><a id="21971" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21976" class="Symbol">(</a><a id="21977" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="21982" href="L-Sharp.Stepping.html#21982" class="Bound">ap</a><a id="21984" class="Symbol">))</a>  <a id="21988" class="Symbol">→</a> <a id="21990" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="21997" class="Symbol">(</a><a id="21998" href="L-Sharp.Correctness.html#5987" class="Function">B.#⇒δ₀*≢</a> <a id="22007" href="L-Sharp.Stepping.html#18891" class="Bound">match</a> <a id="22013" class="Symbol">{</a><a id="22014" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="22021" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="22023" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="22028" href="L-Sharp.Stepping.html#21821" class="Bound">i</a><a id="22029" class="Symbol">}</a> <a id="22031" class="Symbol">{</a><a id="22032" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="22039" href="L-Sharp.Stepping.html#21852" class="Bound">b&#39;</a><a id="22041" class="Symbol">}</a> <a id="22043" href="L-Sharp.Stepping.html#21982" class="Bound">ap</a> <a id="22046" href="L-Sharp.Stepping.html#21857" class="Bound">eq</a><a id="22048" class="Symbol">)</a>
        <a id="22058" class="Symbol">;</a> <a id="22060" class="Symbol">(</a><a id="22061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="22066" class="Symbol">(</a><a id="22067" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="22072" href="L-Sharp.Stepping.html#22072" class="Bound">weq</a><a id="22075" class="Symbol">))</a> <a id="22078" class="Symbol">→</a> <a id="22080" href="L-Sharp.Stepping.html#22146" class="Function">ok</a> <a id="22083" href="L-Sharp.Stepping.html#21852" class="Bound">b&#39;</a> <a id="22086" href="L-Sharp.Stepping.html#21857" class="Bound">eq</a> <a id="22089" class="Symbol">(</a><a id="22090" href="L-Sharp.Stepping.html#21079" class="Function">eq⇒∈δ</a> <a id="22096" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="22098" href="L-Sharp.Stepping.html#21821" class="Bound">i</a> <a id="22100" href="L-Sharp.Stepping.html#21852" class="Bound">b&#39;</a> <a id="22103" href="L-Sharp.Stepping.html#22072" class="Bound">weq</a><a id="22106" class="Symbol">)</a>
        <a id="22116" class="Symbol">}</a>
      <a id="22124" class="Symbol">}</a>
      <a id="22132" class="Keyword">where</a>
        <a id="22146" href="L-Sharp.Stepping.html#22146" class="Function">ok</a> <a id="22149" class="Symbol">:</a> <a id="22151" class="Symbol">∀</a> <a id="22153" href="L-Sharp.Stepping.html#22153" class="Bound">b&#39;</a> <a id="22156" class="Symbol">→</a> <a id="22158" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="22164" class="Symbol">(</a><a id="22165" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="22172" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="22174" href="Data.List.Base.html#7153" class="Function Operator">L.∷ʳ</a> <a id="22179" href="L-Sharp.Stepping.html#21821" class="Bound">i</a><a id="22180" class="Symbol">)</a> <a id="22182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22184" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22186" href="L-Sharp.Stepping.html#22153" class="Bound">b&#39;</a> <a id="22189" class="Symbol">→</a> <a id="22191" href="L-Sharp.Stepping.html#22153" class="Bound">b&#39;</a> <a id="22194" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="22196" href="L-Sharp.State.html#3189" class="Function">δ</a> <a id="22198" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="22200" href="L-Sharp.Stepping.html#21821" class="Bound">i</a>
           <a id="22213" class="Symbol">→</a> <a id="22215" href="Mealy.html#1263" class="Function">M.δ</a> <a id="22219" class="Symbol">(</a><a id="22220" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22222" href="L-Sharp.Stepping.html#21819" class="Bound">b</a><a id="22223" class="Symbol">)</a> <a id="22225" href="L-Sharp.Stepping.html#21821" class="Bound">i</a> <a id="22227" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22229" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22231" class="Symbol">(</a><a id="22232" href="Mealy.html#1263" class="Function">H.δ</a> <a id="22236" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="22238" href="L-Sharp.Stepping.html#21821" class="Bound">i</a><a id="22239" class="Symbol">)</a>
        <a id="22249" href="L-Sharp.Stepping.html#22146" class="Function">ok</a> <a id="22252" href="L-Sharp.Stepping.html#22252" class="Bound">b&#39;</a> <a id="22255" href="L-Sharp.Stepping.html#22255" class="Bound">eq</a> <a id="22258" href="L-Sharp.Stepping.html#22258" class="Bound">b&#39;∈δ</a> <a id="22263" class="Symbol">=</a>
          <a id="22275" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="22281" class="Symbol">(</a><a id="22282" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22286" class="Symbol">(</a><a id="22287" href="Mealy.html#1602" class="Function">M.δ₀*-snoc</a> <a id="22298" class="Symbol">(</a><a id="22299" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="22306" href="L-Sharp.Stepping.html#21819" class="Bound">b</a><a id="22307" class="Symbol">)</a> <a id="22309" href="L-Sharp.Stepping.html#21821" class="Bound">i</a><a id="22310" class="Symbol">))</a>
                <a id="22329" class="Symbol">(</a><a id="22330" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="22336" href="L-Sharp.Stepping.html#22255" class="Bound">eq</a> <a id="22339" class="Symbol">(</a><a id="22340" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22345" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22347" class="Symbol">(</a><a id="22348" href="L-Sharp.Stepping.html#18783" class="Bound">hid</a> <a id="22352" href="L-Sharp.Stepping.html#21819" class="Bound">b</a> <a id="22354" href="L-Sharp.Stepping.html#21821" class="Bound">i</a> <a id="22356" href="L-Sharp.Stepping.html#22252" class="Bound">b&#39;</a> <a id="22359" href="L-Sharp.Stepping.html#22258" class="Bound">b&#39;∈δ</a><a id="22363" class="Symbol">)))</a>

    <a id="CE-Growth.Covered.δ*-factors"></a><a id="22372" href="L-Sharp.Stepping.html#22372" class="Function">δ*-factors</a> <a id="22383" class="Symbol">:</a> <a id="22385" class="Symbol">∀</a> <a id="22387" class="Symbol">(</a><a id="22388" href="L-Sharp.Stepping.html#22388" class="Bound">b</a> <a id="22390" class="Symbol">:</a> <a id="22392" href="L-Sharp.State.html#2340" class="Function">Basis</a><a id="22397" class="Symbol">)</a> <a id="22399" class="Symbol">(</a><a id="22400" href="L-Sharp.Stepping.html#22400" class="Bound">w</a> <a id="22402" class="Symbol">:</a> <a id="22404" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22409" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="22410" class="Symbol">)</a> <a id="22412" class="Symbol">→</a> <a id="22414" href="Mealy.html#1382" class="Function">M.δ*</a> <a id="22419" class="Symbol">(</a><a id="22420" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22422" href="L-Sharp.Stepping.html#22388" class="Bound">b</a><a id="22423" class="Symbol">)</a> <a id="22425" href="L-Sharp.Stepping.html#22400" class="Bound">w</a> <a id="22427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22429" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22431" class="Symbol">(</a><a id="22432" href="Mealy.html#1382" class="Function">H.δ*</a> <a id="22437" href="L-Sharp.Stepping.html#22388" class="Bound">b</a> <a id="22439" href="L-Sharp.Stepping.html#22400" class="Bound">w</a><a id="22440" class="Symbol">)</a>
    <a id="22446" href="L-Sharp.Stepping.html#22372" class="Function">δ*-factors</a> <a id="22457" href="L-Sharp.Stepping.html#22457" class="Bound">b</a> <a id="22459" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="22467" class="Symbol">=</a> <a id="22469" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="22478" href="L-Sharp.Stepping.html#22372" class="Function">δ*-factors</a> <a id="22489" href="L-Sharp.Stepping.html#22489" class="Bound">b</a> <a id="22491" class="Symbol">(</a><a id="22492" href="L-Sharp.Stepping.html#22492" class="Bound">x</a> <a id="22494" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="22496" href="L-Sharp.Stepping.html#22496" class="Bound">w</a><a id="22497" class="Symbol">)</a> <a id="22499" class="Symbol">=</a>
      <a id="22507" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="22513" class="Symbol">(</a><a id="22514" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22519" class="Symbol">(λ</a> <a id="22522" href="L-Sharp.Stepping.html#22522" class="Bound">s</a> <a id="22524" class="Symbol">→</a> <a id="22526" href="Mealy.html#1382" class="Function">M.δ*</a> <a id="22531" href="L-Sharp.Stepping.html#22522" class="Bound">s</a> <a id="22533" href="L-Sharp.Stepping.html#22496" class="Bound">w</a><a id="22534" class="Symbol">)</a> <a id="22536" class="Symbol">(</a><a id="22537" href="L-Sharp.Stepping.html#21759" class="Function">δ-factors</a> <a id="22547" href="L-Sharp.Stepping.html#22489" class="Bound">b</a> <a id="22549" href="L-Sharp.Stepping.html#22492" class="Bound">x</a><a id="22550" class="Symbol">))</a> <a id="22553" class="Symbol">(</a><a id="22554" href="L-Sharp.Stepping.html#22372" class="Function">δ*-factors</a> <a id="22565" class="Symbol">(</a><a id="22566" href="Mealy.html#1263" class="Function">H.δ</a> <a id="22570" href="L-Sharp.Stepping.html#22489" class="Bound">b</a> <a id="22572" href="L-Sharp.Stepping.html#22492" class="Bound">x</a><a id="22573" class="Symbol">)</a> <a id="22575" href="L-Sharp.Stepping.html#22496" class="Bound">w</a><a id="22576" class="Symbol">)</a>

    <a id="CE-Growth.Covered.ε∈"></a><a id="22583" href="L-Sharp.Stepping.html#22583" class="Function">ε∈</a> <a id="22586" class="Symbol">:</a> <a id="22588" href="L-Sharp.State.html#2340" class="Function">Basis</a>
    <a id="22598" href="L-Sharp.Stepping.html#22583" class="Function">ε∈</a> <a id="22601" class="Symbol">=</a> <a id="22603" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="22606" href="Finite.html#5073" class="InductiveConstructor Operator">∈⊣</a> <a id="22609" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="22625" href="L-Sharp.State.html#3360" class="Function">basis-prefix-closed</a>

    <a id="CE-Growth.Covered.q₀-factors"></a><a id="22650" href="L-Sharp.Stepping.html#22650" class="Function">q₀-factors</a> <a id="22661" class="Symbol">:</a> <a id="22663" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22665" href="Mealy.html#1252" class="Function">H.q₀</a> <a id="22670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22672" href="Mealy.html#1252" class="Function">M.q₀</a>
    <a id="22681" href="L-Sharp.Stepping.html#22650" class="Function">q₀-factors</a> <a id="22692" class="Symbol">=</a> <a id="22694" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22699" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22701" class="Symbol">(</a><a id="22702" href="L-Sharp.Stepping.html#18741" class="Bound">hb</a> <a id="22705" href="L-Sharp.Stepping.html#22583" class="Function">ε∈</a><a id="22707" class="Symbol">)</a>

    <a id="CE-Growth.Covered.δ₀*-factors"></a><a id="22714" href="L-Sharp.Stepping.html#22714" class="Function">δ₀*-factors</a> <a id="22726" class="Symbol">:</a> <a id="22728" class="Symbol">∀</a> <a id="22730" class="Symbol">(</a><a id="22731" href="L-Sharp.Stepping.html#22731" class="Bound">w</a> <a id="22733" class="Symbol">:</a> <a id="22735" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="22740" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="22741" class="Symbol">)</a> <a id="22743" class="Symbol">→</a> <a id="22745" href="Mealy.html#1568" class="Function">M.δ₀*</a> <a id="22751" href="L-Sharp.Stepping.html#22731" class="Bound">w</a> <a id="22753" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="22755" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="22757" class="Symbol">(</a><a id="22758" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="22764" href="L-Sharp.Stepping.html#22731" class="Bound">w</a><a id="22765" class="Symbol">)</a>
    <a id="22771" href="L-Sharp.Stepping.html#22714" class="Function">δ₀*-factors</a> <a id="22783" href="L-Sharp.Stepping.html#22783" class="Bound">w</a> <a id="22785" class="Symbol">=</a>
      <a id="22793" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="22799" class="Symbol">(</a><a id="22800" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="22805" class="Symbol">(λ</a> <a id="22808" href="L-Sharp.Stepping.html#22808" class="Bound">s</a> <a id="22810" class="Symbol">→</a> <a id="22812" href="Mealy.html#1382" class="Function">M.δ*</a> <a id="22817" href="L-Sharp.Stepping.html#22808" class="Bound">s</a> <a id="22819" href="L-Sharp.Stepping.html#22783" class="Bound">w</a><a id="22820" class="Symbol">)</a> <a id="22822" class="Symbol">(</a><a id="22823" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="22827" href="L-Sharp.Stepping.html#22650" class="Function">q₀-factors</a><a id="22837" class="Symbol">))</a> <a id="22840" class="Symbol">(</a><a id="22841" href="L-Sharp.Stepping.html#22372" class="Function">δ*-factors</a> <a id="22852" href="Mealy.html#1252" class="Function">H.q₀</a> <a id="22857" href="L-Sharp.Stepping.html#22783" class="Bound">w</a><a id="22858" class="Symbol">)</a>

    <a id="22865" class="Comment">-- ℳ cannot exhibit a conflict: every word reaches the same state of</a>
    <a id="22938" class="Comment">-- ℳ as the basis word the hypothesis assigns to it</a>
    <a id="CE-Growth.Covered.no-conflict"></a><a id="22994" href="L-Sharp.Stepping.html#22994" class="Function">no-conflict</a> <a id="23006" class="Symbol">:</a> <a id="23008" class="Symbol">∀</a> <a id="23010" class="Symbol">(</a><a id="23011" href="L-Sharp.Stepping.html#23011" class="Bound">w</a> <a id="23013" class="Symbol">:</a> <a id="23015" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="23020" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="23021" class="Symbol">)</a> <a id="23023" class="Symbol">→</a> <a id="23025" href="L-Sharp.Stepping.html#23011" class="Bound">w</a> <a id="23027" href="L-Sharp.Observations.html#3721" class="Function Operator">#</a> <a id="23029" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23036" class="Symbol">(</a><a id="23037" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="23043" href="L-Sharp.Stepping.html#23011" class="Bound">w</a><a id="23044" class="Symbol">)</a> <a id="23046" class="Symbol">→</a> <a id="23048" href="Data.Empty.html#914" class="Function">⊥</a>
    <a id="23054" href="L-Sharp.Stepping.html#22994" class="Function">no-conflict</a> <a id="23066" href="L-Sharp.Stepping.html#23066" class="Bound">w</a> <a id="23068" href="L-Sharp.Stepping.html#23068" class="Bound">conf</a> <a id="23073" class="Symbol">=</a>
      <a id="23081" href="L-Sharp.Correctness.html#5987" class="Function">B.#⇒δ₀*≢</a> <a id="23090" href="L-Sharp.Stepping.html#18891" class="Bound">match</a> <a id="23096" class="Symbol">{</a><a id="23097" href="L-Sharp.Stepping.html#23066" class="Bound">w</a><a id="23098" class="Symbol">}</a> <a id="23100" class="Symbol">{</a><a id="23101" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23108" class="Symbol">(</a><a id="23109" href="Mealy.html#1568" class="Function">H.δ₀*</a> <a id="23115" href="L-Sharp.Stepping.html#23066" class="Bound">w</a><a id="23116" class="Symbol">)}</a> <a id="23119" href="L-Sharp.Stepping.html#23068" class="Bound">conf</a> <a id="23124" class="Symbol">(</a><a id="23125" href="L-Sharp.Stepping.html#22714" class="Function">δ₀*-factors</a> <a id="23137" href="L-Sharp.Stepping.html#23066" class="Bound">w</a><a id="23138" class="Symbol">)</a>

    <a id="23145" class="Comment">-- with the observed outputs of the hypothesis, f is a Mealy</a>
    <a id="23210" class="Comment">-- morphism, so ℳ and ℋ have the same behaviour</a>
    <a id="23262" class="Keyword">module</a> <a id="23269" href="L-Sharp.Stepping.html#23269" class="Module">_</a> <a id="23271" class="Symbol">(</a><a id="23272" href="L-Sharp.Stepping.html#23272" class="Bound">out-tree</a> <a id="23281" class="Symbol">:</a> <a id="23283" class="Symbol">∀</a> <a id="23285" href="L-Sharp.Stepping.html#23285" class="Bound">b</a> <a id="23287" href="L-Sharp.Stepping.html#23287" class="Bound">i</a> <a id="23289" class="Symbol">→</a> <a id="23291" href="L-Sharp.State.html#2445" class="Function">out</a> <a id="23295" href="L-Sharp.Stepping.html#23285" class="Bound">b</a> <a id="23297" href="L-Sharp.Stepping.html#23287" class="Bound">i</a> <a id="23299" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23301" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="23306" class="Symbol">(</a><a id="23307" href="Mealy.html#1281" class="Function">H.out</a> <a id="23313" href="L-Sharp.Stepping.html#23285" class="Bound">b</a> <a id="23315" href="L-Sharp.Stepping.html#23287" class="Bound">i</a><a id="23316" class="Symbol">))</a> <a id="23319" class="Keyword">where</a>

      <a id="23332" href="L-Sharp.Stepping.html#23332" class="Function">out-factors</a> <a id="23344" class="Symbol">:</a> <a id="23346" class="Symbol">∀</a> <a id="23348" href="L-Sharp.Stepping.html#23348" class="Bound">b</a> <a id="23350" href="L-Sharp.Stepping.html#23350" class="Bound">i</a> <a id="23352" class="Symbol">→</a> <a id="23354" href="Mealy.html#1281" class="Function">H.out</a> <a id="23360" href="L-Sharp.Stepping.html#23348" class="Bound">b</a> <a id="23362" href="L-Sharp.Stepping.html#23350" class="Bound">i</a> <a id="23364" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="23366" href="Mealy.html#1281" class="Function">M.out</a> <a id="23372" class="Symbol">(</a><a id="23373" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="23375" href="L-Sharp.Stepping.html#23348" class="Bound">b</a><a id="23376" class="Symbol">)</a> <a id="23378" href="L-Sharp.Stepping.html#23350" class="Bound">i</a>
      <a id="23386" href="L-Sharp.Stepping.html#23332" class="Function">out-factors</a> <a id="23398" href="L-Sharp.Stepping.html#23398" class="Bound">b</a> <a id="23400" href="L-Sharp.Stepping.html#23400" class="Bound">i</a> <a id="23402" class="Symbol">=</a> <a id="23404" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="23408" class="Symbol">(</a><a id="23409" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="23423" href="Mealy.html#1281" class="Function">M.out</a> <a id="23429" class="Symbol">(</a><a id="23430" href="L-Sharp.Stepping.html#19121" class="Function">f</a> <a id="23432" href="L-Sharp.Stepping.html#23398" class="Bound">b</a><a id="23433" class="Symbol">)</a> <a id="23435" href="L-Sharp.Stepping.html#23400" class="Bound">i</a>
          <a id="23447" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="23450" href="L-Sharp.Correctness.html#4952" class="Function">B.out*-++⁺</a> <a id="23461" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="23466" class="Symbol">(</a><a id="23467" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23474" href="L-Sharp.Stepping.html#23398" class="Bound">b</a><a id="23475" class="Symbol">)</a> <a id="23477" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="23482" href="L-Sharp.Stepping.html#23400" class="Bound">i</a> <a id="23484" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a> <a id="23486" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
        <a id="23496" href="L-Sharp.Correctness.html#4790" class="Function">B.out*</a> <a id="23503" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="23508" class="Symbol">(</a><a id="23509" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23516" href="L-Sharp.Stepping.html#23398" class="Bound">b</a> <a id="23518" href="Data.List.NonEmpty.Base.html#3567" class="Function Operator">++⁺</a> <a id="23522" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="23527" href="L-Sharp.Stepping.html#23400" class="Bound">i</a> <a id="23529" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a><a id="23530" class="Symbol">)</a>
          <a id="23542" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="23545" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="23550" class="Symbol">(</a><a id="23551" href="L-Sharp.Correctness.html#4790" class="Function">B.out*</a> <a id="23558" href="Mealy.html#1252" class="Function">M.q₀</a><a id="23562" class="Symbol">)</a> <a id="23564" class="Symbol">(</a><a id="23565" href="L-Sharp.ProcessCE.html#3455" class="Function">∷ʳ-++⁺</a> <a id="23572" class="Symbol">(</a><a id="23573" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23580" href="L-Sharp.Stepping.html#23398" class="Bound">b</a><a id="23581" class="Symbol">)</a> <a id="23583" href="L-Sharp.Stepping.html#23400" class="Bound">i</a><a id="23584" class="Symbol">)</a> <a id="23586" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
        <a id="23596" href="L-Sharp.Correctness.html#4790" class="Function">B.out*</a> <a id="23603" href="Mealy.html#1252" class="Function">M.q₀</a> <a id="23608" class="Symbol">(</a><a id="23609" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23616" href="L-Sharp.Stepping.html#23398" class="Bound">b</a> <a id="23618" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="23624" href="L-Sharp.Stepping.html#23400" class="Bound">i</a><a id="23625" class="Symbol">)</a>
          <a id="23637" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="23640" href="L-Sharp.Correctness.html#5790" class="Function">B.⟦⟧⇒out*</a> <a id="23650" href="L-Sharp.Stepping.html#18891" class="Bound">match</a> <a id="23656" class="Symbol">(</a><a id="23657" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="23664" href="L-Sharp.Stepping.html#23398" class="Bound">b</a> <a id="23666" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="23672" href="L-Sharp.Stepping.html#23400" class="Bound">i</a><a id="23673" class="Symbol">)</a> <a id="23675" class="Symbol">(</a><a id="23676" href="L-Sharp.Stepping.html#23272" class="Bound">out-tree</a> <a id="23685" href="L-Sharp.Stepping.html#23398" class="Bound">b</a> <a id="23687" href="L-Sharp.Stepping.html#23400" class="Bound">i</a><a id="23688" class="Symbol">)</a> <a id="23690" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="23700" href="Mealy.html#1281" class="Function">H.out</a> <a id="23706" href="L-Sharp.Stepping.html#23398" class="Bound">b</a> <a id="23708" href="L-Sharp.Stepping.html#23400" class="Bound">i</a> <a id="23710" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="23711" class="Symbol">)</a>
        <a id="23721" class="Keyword">where</a> <a id="23727" class="Keyword">open</a> <a id="23732" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

      <a id="23751" href="L-Sharp.Stepping.html#23751" class="Function">f-morphism</a> <a id="23762" class="Symbol">:</a> <a id="23764" href="Mealy.html#3050" class="Record">Equiv.is-Mealy-morphism</a> <a id="23788" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="23792" href="L-Sharp.Stepping.html#18688" class="Bound">ℋ</a> <a id="23794" href="Mealy.html#4866" class="Function">M.structure</a> <a id="23806" href="L-Sharp.Stepping.html#19121" class="Function">f</a>
      <a id="23814" href="L-Sharp.Stepping.html#23751" class="Function">f-morphism</a> <a id="23825" class="Symbol">=</a> <a id="23827" class="Keyword">record</a>
        <a id="23842" class="Symbol">{</a> <a id="23844" href="Mealy.html#3126" class="Field">preserves-q₀</a>  <a id="23858" class="Symbol">=</a> <a id="23860" href="L-Sharp.Stepping.html#22650" class="Function">q₀-factors</a>
        <a id="23879" class="Symbol">;</a> <a id="23881" href="Mealy.html#3163" class="Field">preserves-δ</a>   <a id="23895" class="Symbol">=</a> <a id="23897" class="Symbol">λ</a> <a id="23899" href="L-Sharp.Stepping.html#23899" class="Bound">b</a> <a id="23901" href="L-Sharp.Stepping.html#23901" class="Bound">i</a> <a id="23903" class="Symbol">→</a> <a id="23905" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="23909" class="Symbol">(</a><a id="23910" href="L-Sharp.Stepping.html#21759" class="Function">δ-factors</a> <a id="23920" href="L-Sharp.Stepping.html#23899" class="Bound">b</a> <a id="23922" href="L-Sharp.Stepping.html#23901" class="Bound">i</a><a id="23923" class="Symbol">)</a>
        <a id="23933" class="Symbol">;</a> <a id="23935" href="Mealy.html#3219" class="Field">preserves-out</a> <a id="23949" class="Symbol">=</a> <a id="23951" href="L-Sharp.Stepping.html#23332" class="Function">out-factors</a>
        <a id="23971" class="Symbol">}</a>

      <a id="23980" class="Comment">-- ℳ and the hypothesis agree on the last output of every word</a>
      <a id="24049" href="L-Sharp.Stepping.html#24049" class="Function">same-behaviour</a> <a id="24064" class="Symbol">:</a> <a id="24066" class="Symbol">∀</a> <a id="24068" class="Symbol">(</a><a id="24069" href="L-Sharp.Stepping.html#24069" class="Bound">w</a> <a id="24071" class="Symbol">:</a> <a id="24073" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="24079" href="L-Sharp.Stepping.html#1630" class="Bound">I</a><a id="24080" class="Symbol">)</a> <a id="24082" class="Symbol">→</a> <a id="24084" href="Mealy.html#2036" class="Function Operator">H.⟦_⟧+</a> <a id="24091" href="L-Sharp.Stepping.html#24069" class="Bound">w</a> <a id="24093" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="24095" href="Mealy.html#2036" class="Function Operator">M.⟦_⟧+</a> <a id="24102" href="L-Sharp.Stepping.html#24069" class="Bound">w</a>
      <a id="24110" href="L-Sharp.Stepping.html#24049" class="Function">same-behaviour</a> <a id="24125" class="Symbol">=</a>
        <a id="24135" href="Mealy.html#3732" class="Function">Equiv.is-Mealy-morphism.equivalent-semantics</a> <a id="24180" href="L-Sharp.Stepping.html#23751" class="Function">f-morphism</a>

<a id="24192" class="Comment">-- the two counterexample phases force basis growth potential: every</a>
<a id="24261" class="Comment">-- allowed machine has strictly more states than the basis</a>
<a id="CE-growth-Add"></a><a id="24320" href="L-Sharp.Stepping.html#24320" class="Function">CE-growth-Add</a> <a id="24334" class="Symbol">:</a> <a id="24336" class="Symbol">∀</a> <a id="24338" class="Symbol">(</a><a id="24339" href="L-Sharp.Stepping.html#24339" class="Bound">ce</a> <a id="24342" class="Symbol">:</a> <a id="24344" href="L-Sharp.State.html#7860" class="Record">CE-State</a><a id="24352" class="Symbol">)</a> <a id="24354" href="L-Sharp.Stepping.html#24354" class="Bound">ℳ</a> <a id="24356" href="L-Sharp.Stepping.html#24356" class="Bound">m&#39;</a>
              <a id="24373" class="Symbol">→</a> <a id="24375" href="L-Sharp.State.html#8778" class="Function">CE-State.allows-ce</a> <a id="24394" href="L-Sharp.Stepping.html#24339" class="Bound">ce</a> <a id="24397" class="Symbol">(</a><a id="24398" href="L-Sharp.Stepping.html#24354" class="Bound">ℳ</a> <a id="24400" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24402" href="L-Sharp.Stepping.html#24356" class="Bound">m&#39;</a><a id="24404" class="Symbol">)</a>
              <a id="24420" class="Symbol">→</a> <a id="24422" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="24426" class="Symbol">(</a><a id="24427" href="L-Sharp.State.html#2379" class="Function">CE-State.n</a> <a id="24438" href="L-Sharp.Stepping.html#24339" class="Bound">ce</a><a id="24440" class="Symbol">)</a> <a id="24442" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="24444" href="Mealy.html#4836" class="Field">Mealy-Machine.n</a> <a id="24460" href="L-Sharp.Stepping.html#24354" class="Bound">ℳ</a>
<a id="24462" href="L-Sharp.Stepping.html#24320" class="Function">CE-growth-Add</a> <a id="24476" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a> <a id="24479" href="L-Sharp.Stepping.html#24479" class="Bound">ℳ</a> <a id="24481" href="L-Sharp.Stepping.html#24481" class="Bound">m&#39;</a> <a id="24484" class="Symbol">(</a><a id="24485" href="L-Sharp.Stepping.html#24485" class="Bound">match</a> <a id="24491" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24493" class="Symbol">_</a> <a id="24495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24497" class="Symbol">_</a> <a id="24499" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24501" href="L-Sharp.Stepping.html#24501" class="Bound">ne</a><a id="24503" class="Symbol">)</a> <a id="24505" class="Symbol">=</a>
  <a id="24509" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="24514" href="L-Sharp.Stepping.html#19241" class="Function">CG.fresh-or-covered</a> <a id="24534" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="24537" class="Symbol">λ</a>
  <a id="24541" class="Symbol">{</a> <a id="24543" class="Symbol">(</a><a id="24544" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="24549" href="L-Sharp.Stepping.html#24549" class="Bound">fresh</a><a id="24554" class="Symbol">)</a> <a id="24556" class="Symbol">→</a> <a id="24558" href="L-Sharp.Stepping.html#19807" class="Function">CG.fresh⇒basis&lt;</a> <a id="24574" href="L-Sharp.Stepping.html#24549" class="Bound">fresh</a>
  <a id="24582" class="Symbol">;</a> <a id="24584" class="Symbol">(</a><a id="24585" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="24590" href="L-Sharp.Stepping.html#24590" class="Bound">cov</a><a id="24593" class="Symbol">)</a>   <a id="24597" class="Symbol">→</a> <a id="24599" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="24606" class="Symbol">(</a><a id="24607" href="L-Sharp.Stepping.html#24501" class="Bound">ne</a> <a id="24610" class="Symbol">(</a><a id="24611" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="24615" class="Symbol">(</a><a id="24616" href="L-Sharp.Stepping.html#24049" class="Function">CG.Covered.same-behaviour</a> <a id="24642" href="L-Sharp.Stepping.html#24590" class="Bound">cov</a>
                     <a id="24667" class="Symbol">(</a><a id="24668" href="L-Sharp.State.html#8485" class="Field">CE-State.ℋ-out-tree</a> <a id="24688" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a><a id="24690" class="Symbol">)</a> <a id="24692" class="Symbol">(</a><a id="24693" href="L-Sharp.State.html#8600" class="Field">CE-State.ρ⁺</a> <a id="24705" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a><a id="24707" class="Symbol">))))</a>
  <a id="24714" class="Symbol">}</a>
  <a id="24718" class="Keyword">where</a>
    <a id="24728" class="Keyword">module</a> <a id="24735" href="L-Sharp.Stepping.html#24735" class="Module">CG</a> <a id="24738" class="Symbol">=</a> <a id="24740" href="L-Sharp.Stepping.html#18647" class="Module">CE-Growth</a> <a id="24750" class="Symbol">(</a><a id="24751" href="L-Sharp.State.html#7321" class="Function">CE-State.semantic-state</a> <a id="24775" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a><a id="24777" class="Symbol">)</a> <a id="24779" class="Symbol">(</a><a id="24780" href="L-Sharp.State.html#7967" class="Field">CE-State.ℋ</a> <a id="24791" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a><a id="24793" class="Symbol">)</a>
                  <a id="24813" class="Symbol">(</a><a id="24814" href="L-Sharp.State.html#7998" class="Field">CE-State.ℋ-contains-basis</a> <a id="24840" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a><a id="24842" class="Symbol">)</a> <a id="24844" class="Symbol">(</a><a id="24845" href="L-Sharp.State.html#8365" class="Field">CE-State.ℋ-identifies</a> <a id="24867" href="L-Sharp.Stepping.html#24476" class="Bound">ce</a><a id="24869" class="Symbol">)</a>
                  <a id="24889" href="L-Sharp.Stepping.html#24479" class="Bound">ℳ</a> <a id="24891" href="L-Sharp.Stepping.html#24485" class="Bound">match</a>

<a id="CE-growth-Proc"></a><a id="24898" href="L-Sharp.Stepping.html#24898" class="Function">CE-growth-Proc</a> <a id="24913" class="Symbol">:</a> <a id="24915" class="Symbol">∀</a> <a id="24917" class="Symbol">(</a><a id="24918" href="L-Sharp.Stepping.html#24918" class="Bound">pc</a> <a id="24921" class="Symbol">:</a> <a id="24923" href="L-Sharp.State.html#9084" class="Record">Proc-CE-State</a><a id="24936" class="Symbol">)</a> <a id="24938" href="L-Sharp.Stepping.html#24938" class="Bound">ℳ</a> <a id="24940" href="L-Sharp.Stepping.html#24940" class="Bound">m&#39;</a>
               <a id="24958" class="Symbol">→</a> <a id="24960" href="L-Sharp.State.html#5792" class="Function">Proc-CE-State.allows</a> <a id="24981" href="L-Sharp.Stepping.html#24918" class="Bound">pc</a> <a id="24984" class="Symbol">(</a><a id="24985" href="L-Sharp.Stepping.html#24938" class="Bound">ℳ</a> <a id="24987" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="24989" href="L-Sharp.Stepping.html#24940" class="Bound">m&#39;</a><a id="24991" class="Symbol">)</a>
               <a id="25008" class="Symbol">→</a> <a id="25010" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="25014" class="Symbol">(</a><a id="25015" href="L-Sharp.State.html#2379" class="Function">Proc-CE-State.n</a> <a id="25031" href="L-Sharp.Stepping.html#24918" class="Bound">pc</a><a id="25033" class="Symbol">)</a> <a id="25035" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="25037" href="Mealy.html#4836" class="Field">Mealy-Machine.n</a> <a id="25053" href="L-Sharp.Stepping.html#24938" class="Bound">ℳ</a>
<a id="25055" href="L-Sharp.Stepping.html#24898" class="Function">CE-growth-Proc</a> <a id="25070" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a> <a id="25073" href="L-Sharp.Stepping.html#25073" class="Bound">ℳ</a> <a id="25075" href="L-Sharp.Stepping.html#25075" class="Bound">m&#39;</a> <a id="25078" class="Symbol">(</a><a id="25079" href="L-Sharp.Stepping.html#25079" class="Bound">match</a> <a id="25085" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="25087" class="Symbol">_)</a> <a id="25090" class="Symbol">=</a>
  <a id="25094" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="25099" href="L-Sharp.Stepping.html#19241" class="Function">CG.fresh-or-covered</a> <a id="25119" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="25122" class="Symbol">λ</a>
  <a id="25126" class="Symbol">{</a> <a id="25128" class="Symbol">(</a><a id="25129" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="25134" href="L-Sharp.Stepping.html#25134" class="Bound">fresh</a><a id="25139" class="Symbol">)</a> <a id="25141" class="Symbol">→</a> <a id="25143" href="L-Sharp.Stepping.html#19807" class="Function">CG.fresh⇒basis&lt;</a> <a id="25159" href="L-Sharp.Stepping.html#25134" class="Bound">fresh</a>
  <a id="25167" class="Symbol">;</a> <a id="25169" class="Symbol">(</a><a id="25170" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="25175" href="L-Sharp.Stepping.html#25175" class="Bound">cov</a><a id="25178" class="Symbol">)</a>   <a id="25182" class="Symbol">→</a> <a id="25184" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="25191" class="Symbol">(</a><a id="25192" href="L-Sharp.Stepping.html#22994" class="Function">CG.Covered.no-conflict</a> <a id="25215" href="L-Sharp.Stepping.html#25175" class="Bound">cov</a>
      <a id="25225" class="Symbol">(</a><a id="25226" href="L-Sharp.State.html#2009" class="Function">access</a> <a id="25233" class="Symbol">(</a><a id="25234" href="L-Sharp.State.html#9573" class="Field">Proc-CE-State.b</a> <a id="25250" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25252" class="Symbol">)</a> <a id="25254" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="25257" href="L-Sharp.State.html#9587" class="Field">Proc-CE-State.i</a> <a id="25273" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a> <a id="25276" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="25278" href="L-Sharp.State.html#9597" class="Field">Proc-CE-State.σ</a> <a id="25294" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25296" class="Symbol">)</a>
      <a id="25304" class="Symbol">(</a><a id="25305" href="L-Sharp.State.html#9858" class="Field">Proc-CE-State.conflict</a> <a id="25328" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25330" class="Symbol">))</a>
  <a id="25335" class="Symbol">}</a>
  <a id="25339" class="Keyword">where</a>
    <a id="25349" class="Keyword">module</a> <a id="25356" href="L-Sharp.Stepping.html#25356" class="Module">CG</a> <a id="25359" class="Symbol">=</a> <a id="25361" href="L-Sharp.Stepping.html#18647" class="Module">CE-Growth</a> <a id="25371" class="Symbol">(</a><a id="25372" href="L-Sharp.State.html#9122" class="Field">Proc-CE-State.semantic-state</a> <a id="25401" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25403" class="Symbol">)</a> <a id="25405" class="Symbol">(</a><a id="25406" href="L-Sharp.State.html#9210" class="Field">Proc-CE-State.ℋ</a> <a id="25422" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25424" class="Symbol">)</a>
                  <a id="25444" class="Symbol">(</a><a id="25445" href="L-Sharp.State.html#9241" class="Field">Proc-CE-State.ℋ-contains-basis</a> <a id="25476" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25478" class="Symbol">)</a> <a id="25480" class="Symbol">(</a><a id="25481" href="L-Sharp.State.html#9335" class="Field">Proc-CE-State.ℋ-identifies</a> <a id="25508" href="L-Sharp.Stepping.html#25070" class="Bound">pc</a><a id="25510" class="Symbol">)</a>
                  <a id="25530" href="L-Sharp.Stepping.html#25073" class="Bound">ℳ</a> <a id="25532" href="L-Sharp.Stepping.html#25079" class="Bound">match</a>

<a id="25539" class="Comment">------------------------------------------------------------------------</a>
<a id="25612" class="Comment">-- the clock stays below the bound in every state that still allows the</a>
<a id="25684" class="Comment">-- secret</a>

<a id="25695" class="Comment">-- The overall bound for the clock is the original bound of Theorem 3.9:</a>
<a id="25768" class="Comment">-- in the main loop the clock is the structural norm `ticks` itself,</a>
<a id="25837" class="Comment">-- which stays below `bound` (L#-in-time); in the counterexample phases</a>
<a id="25909" class="Comment">-- the surcharge of at most 1 + ⌈log₂ 2m⌉ extra queries fits into the</a>
<a id="25979" class="Comment">-- headroom that the strictly larger secret machine guarantees</a>
<a id="26042" class="Comment">-- (CE-growth-Add/-Proc together with L#-in-time-CE).</a>
<a id="L#-ticks-below-bound"></a><a id="26096" href="L-Sharp.Stepping.html#26096" class="Function">L#-ticks-below-bound</a> <a id="26117" class="Symbol">:</a> <a id="26119" class="Symbol">∀</a> <a id="26121" href="L-Sharp.Stepping.html#26121" class="Bound">q</a> <a id="26123" href="L-Sharp.Stepping.html#26123" class="Bound">ℳm</a> <a id="26126" class="Symbol">→</a> <a id="26128" href="L-Sharp.State.html#11853" class="Function">L#-allows</a> <a id="26138" href="L-Sharp.Stepping.html#26121" class="Bound">q</a> <a id="26140" href="L-Sharp.Stepping.html#26123" class="Bound">ℳm</a> <a id="26143" class="Symbol">→</a> <a id="26145" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a> <a id="26154" href="L-Sharp.Stepping.html#26121" class="Bound">q</a> <a id="26156" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="26158" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="26164" href="L-Sharp.Stepping.html#26123" class="Bound">ℳm</a>
<a id="26167" href="L-Sharp.Stepping.html#26096" class="Function">L#-ticks-below-bound</a> <a id="26188" class="Symbol">(</a><a id="26189" href="L-Sharp.State.html#10422" class="InductiveConstructor">MainLoop</a> <a id="26198" href="L-Sharp.Stepping.html#26198" class="Bound">ts</a><a id="26200" class="Symbol">)</a> <a id="26202" class="Symbol">(</a><a id="26203" href="L-Sharp.Stepping.html#26203" class="Bound">ℳ</a> <a id="26205" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26207" href="L-Sharp.Stepping.html#26207" class="Bound">m&#39;</a><a id="26209" class="Symbol">)</a> <a id="26211" href="L-Sharp.Stepping.html#26211" class="Bound">al</a> <a id="26214" class="Symbol">=</a>
  <a id="26218" href="L-Sharp.Correctness.html#9491" class="Function">L#-in-time</a> <a id="26229" class="Symbol">(</a><a id="26230" href="L-Sharp.State.html#7321" class="Field">Timed-State.semantic-state</a> <a id="26257" href="L-Sharp.Stepping.html#26198" class="Bound">ts</a><a id="26259" class="Symbol">)</a> <a id="26261" class="Symbol">(</a><a id="26262" href="L-Sharp.Stepping.html#26203" class="Bound">ℳ</a> <a id="26264" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26266" href="L-Sharp.Stepping.html#26207" class="Bound">m&#39;</a><a id="26268" class="Symbol">)</a> <a id="26270" href="L-Sharp.Stepping.html#26211" class="Bound">al</a>
<a id="26273" href="L-Sharp.Stepping.html#26096" class="Function">L#-ticks-below-bound</a> <a id="26294" class="Symbol">(</a><a id="26295" href="L-Sharp.State.html#10458" class="InductiveConstructor">AddCounterExample</a> <a id="26313" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a><a id="26315" class="Symbol">)</a> <a id="26317" class="Symbol">(</a><a id="26318" href="L-Sharp.Stepping.html#26318" class="Bound">ℳ</a> <a id="26320" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26322" href="L-Sharp.Stepping.html#26322" class="Bound">m&#39;</a><a id="26324" class="Symbol">)</a> <a id="26326" href="L-Sharp.Stepping.html#26326" class="Bound">al</a> <a id="26329" class="Symbol">=</a> <a id="26331" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="26348" href="L-Sharp.State.html#6114" class="Function">CE-State.ticks</a> <a id="26363" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a> <a id="26366" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26368" class="Number">1</a>
      <a id="26376" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="26379" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="26389" class="Symbol">(</a><a id="26390" href="L-Sharp.State.html#6114" class="Function">CE-State.ticks</a> <a id="26405" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a><a id="26407" class="Symbol">)</a> <a id="26409" class="Symbol">(</a><a id="26410" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="26414" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="26417" class="Symbol">)</a> <a id="26419" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="26425" href="L-Sharp.State.html#6114" class="Function">CE-State.ticks</a> <a id="26440" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a> <a id="26443" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26449" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="26455" class="Symbol">(</a><a id="26456" class="Number">2</a> <a id="26458" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="26460" href="L-Sharp.State.html#2302" class="Function">CE-State.m</a> <a id="26471" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a><a id="26473" class="Symbol">)</a> <a id="26475" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
      <a id="26483" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="26486" href="L-Sharp.Correctness.html#10597" class="Function">L#-in-time-CE</a> <a id="26500" class="Symbol">(</a><a id="26501" href="L-Sharp.State.html#7321" class="Function">CE-State.semantic-state</a> <a id="26525" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a><a id="26527" class="Symbol">)</a> <a id="26529" href="L-Sharp.Stepping.html#26318" class="Bound">ℳ</a> <a id="26531" href="L-Sharp.Stepping.html#26322" class="Bound">m&#39;</a>
           <a id="26545" class="Symbol">(</a><a id="26546" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="26552" href="L-Sharp.Stepping.html#26326" class="Bound">al</a><a id="26554" class="Symbol">)</a> <a id="26556" class="Symbol">(</a><a id="26557" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="26563" class="Symbol">(</a><a id="26564" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="26570" href="L-Sharp.Stepping.html#26326" class="Bound">al</a><a id="26572" class="Symbol">))</a> <a id="26575" class="Symbol">(</a><a id="26576" href="L-Sharp.Stepping.html#24320" class="Function">CE-growth-Add</a> <a id="26590" href="L-Sharp.Stepping.html#26313" class="Bound">ce</a> <a id="26593" href="L-Sharp.Stepping.html#26318" class="Bound">ℳ</a> <a id="26595" href="L-Sharp.Stepping.html#26322" class="Bound">m&#39;</a> <a id="26598" href="L-Sharp.Stepping.html#26326" class="Bound">al</a><a id="26600" class="Symbol">)</a> <a id="26602" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="26608" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="26614" class="Symbol">(</a><a id="26615" href="L-Sharp.Stepping.html#26318" class="Bound">ℳ</a> <a id="26617" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26619" href="L-Sharp.Stepping.html#26322" class="Bound">m&#39;</a><a id="26621" class="Symbol">)</a> <a id="26623" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="26627" class="Keyword">where</a> <a id="26633" class="Keyword">open</a> <a id="26638" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="26650" href="L-Sharp.Stepping.html#26096" class="Function">L#-ticks-below-bound</a> <a id="26671" class="Symbol">(</a><a id="26672" href="L-Sharp.State.html#10500" class="InductiveConstructor">ProcessCounterExample</a> <a id="26694" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="26696" class="Symbol">)</a> <a id="26698" class="Symbol">(</a><a id="26699" href="L-Sharp.Stepping.html#26699" class="Bound">ℳ</a> <a id="26701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="26703" href="L-Sharp.Stepping.html#26703" class="Bound">m&#39;</a><a id="26705" class="Symbol">)</a> <a id="26707" href="L-Sharp.Stepping.html#26707" class="Bound">al</a> <a id="26710" class="Symbol">=</a> <a id="26712" href="Relation.Binary.Reasoning.Syntax.html#3008" class="Function Operator">begin-strict</a>
    <a id="26729" href="L-Sharp.State.html#6114" class="Function">P.ticks</a> <a id="26737" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a> <a id="26740" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26742" class="Number">2</a> <a id="26744" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26746" class="Symbol">(</a><a id="26747" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="26750" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="26752" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a><a id="26755" class="Symbol">)</a>
      <a id="26763" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="26766" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="26774" class="Symbol">(</a><a id="26775" href="L-Sharp.State.html#6114" class="Function">P.ticks</a> <a id="26783" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="26785" class="Symbol">)</a> <a id="26787" class="Number">2</a> <a id="26789" class="Symbol">(</a><a id="26790" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="26793" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="26795" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a><a id="26798" class="Symbol">)</a> <a id="26800" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="26806" href="L-Sharp.State.html#6114" class="Function">P.ticks</a> <a id="26814" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a> <a id="26817" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26819" class="Symbol">(</a><a id="26820" class="Number">2</a> <a id="26822" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26824" class="Symbol">(</a><a id="26825" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="26828" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="26830" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a><a id="26833" class="Symbol">))</a>
      <a id="26842" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="26845" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="26855" class="Symbol">(</a><a id="26856" href="L-Sharp.State.html#6114" class="Function">P.ticks</a> <a id="26864" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="26866" class="Symbol">)</a> <a id="26868" href="L-Sharp.Stepping.html#27503" class="Function">2+spent≤1+lg</a> <a id="26881" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="26887" href="L-Sharp.State.html#6114" class="Function">P.ticks</a> <a id="26895" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a> <a id="26898" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="26900" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="26904" href="L-Sharp.Stepping.html#27103" class="Function">lg</a>
      <a id="26913" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">&lt;⟨</a> <a id="26916" href="L-Sharp.Correctness.html#10597" class="Function">L#-in-time-CE</a> <a id="26930" class="Symbol">(</a><a id="26931" href="L-Sharp.State.html#9122" class="Field">P.semantic-state</a> <a id="26948" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="26950" class="Symbol">)</a> <a id="26952" href="L-Sharp.Stepping.html#26699" class="Bound">ℳ</a> <a id="26954" href="L-Sharp.Stepping.html#26703" class="Bound">m&#39;</a>
           <a id="26968" class="Symbol">(</a><a id="26969" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="26975" href="L-Sharp.Stepping.html#26707" class="Bound">al</a><a id="26977" class="Symbol">)</a> <a id="26979" class="Symbol">(</a><a id="26980" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="26986" href="L-Sharp.Stepping.html#26707" class="Bound">al</a><a id="26988" class="Symbol">)</a> <a id="26990" class="Symbol">(</a><a id="26991" href="L-Sharp.Stepping.html#24898" class="Function">CE-growth-Proc</a> <a id="27006" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a> <a id="27009" href="L-Sharp.Stepping.html#26699" class="Bound">ℳ</a> <a id="27011" href="L-Sharp.Stepping.html#26703" class="Bound">m&#39;</a> <a id="27014" href="L-Sharp.Stepping.html#26707" class="Bound">al</a><a id="27016" class="Symbol">)</a> <a id="27018" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">⟩</a>
    <a id="27024" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="27030" class="Symbol">(</a><a id="27031" href="L-Sharp.Stepping.html#26699" class="Bound">ℳ</a> <a id="27033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="27035" href="L-Sharp.Stepping.html#26703" class="Bound">m&#39;</a><a id="27037" class="Symbol">)</a> <a id="27039" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="27043" class="Keyword">where</a>
    <a id="27053" class="Keyword">open</a> <a id="27058" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
    <a id="27074" class="Keyword">module</a> <a id="27081" href="L-Sharp.Stepping.html#27081" class="Module">P</a> <a id="27083" class="Symbol">=</a> <a id="27085" href="L-Sharp.State.html#9084" class="Module">Proc-CE-State</a>
    <a id="27103" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="27106" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a> <a id="27110" class="Symbol">:</a> <a id="27112" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="27118" href="L-Sharp.Stepping.html#27103" class="Function">lg</a>  <a id="27122" class="Symbol">=</a> <a id="27124" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="27130" class="Symbol">(</a><a id="27131" class="Number">2</a> <a id="27133" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27135" href="L-Sharp.State.html#2302" class="Function">P.m</a> <a id="27139" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="27141" class="Symbol">)</a> <a id="27143" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="27149" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a> <a id="27153" class="Symbol">=</a> <a id="27155" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="27161" class="Symbol">(</a><a id="27162" class="Number">2</a> <a id="27164" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="27166" href="Data.List.Base.html#4746" class="Function">L.length</a> <a id="27175" class="Symbol">(</a><a id="27176" href="L-Sharp.State.html#9597" class="Field">P.σ</a> <a id="27180" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="27182" class="Symbol">))</a> <a id="27185" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="27191" class="Comment">-- σ is non-empty, so at least one unit of the budget is unspent ...</a>
    <a id="27264" href="L-Sharp.Stepping.html#27264" class="Function">1≤lgσ</a> <a id="27270" class="Symbol">:</a> <a id="27272" class="Number">1</a> <a id="27274" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27276" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a>
    <a id="27284" href="L-Sharp.Stepping.html#27264" class="Function">1≤lgσ</a> <a id="27290" class="Symbol">=</a> <a id="27292" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="27306" class="Symbol">(</a><a id="27307" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="27317" class="Number">2</a> <a id="27319" class="Symbol">(</a><a id="27320" href="L-Sharp.State.html#9612" class="Field">P.σ-nonempty</a> <a id="27333" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="27335" class="Symbol">))</a>
    <a id="27342" class="Comment">-- ... and σ fits into the counterexample length m, so m ≥ 1</a>
    <a id="27407" href="L-Sharp.Stepping.html#27407" class="Function">1≤lg</a> <a id="27412" class="Symbol">:</a> <a id="27414" class="Number">1</a> <a id="27416" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27418" href="L-Sharp.Stepping.html#27103" class="Function">lg</a>
    <a id="27425" href="L-Sharp.Stepping.html#27407" class="Function">1≤lg</a> <a id="27430" class="Symbol">=</a> <a id="27432" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="27446" class="Symbol">(</a><a id="27447" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="27457" class="Number">2</a> <a id="27459" class="Symbol">(</a><a id="27460" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="27468" class="Symbol">(</a><a id="27469" href="L-Sharp.State.html#9612" class="Field">P.σ-nonempty</a> <a id="27482" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="27484" class="Symbol">)</a> <a id="27486" class="Symbol">(</a><a id="27487" href="L-Sharp.State.html#9833" class="Field">P.σ≤m</a> <a id="27493" href="L-Sharp.Stepping.html#26694" class="Bound">pc</a><a id="27495" class="Symbol">)))</a>
    <a id="27503" href="L-Sharp.Stepping.html#27503" class="Function">2+spent≤1+lg</a> <a id="27516" class="Symbol">:</a> <a id="27518" class="Number">2</a> <a id="27520" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="27522" class="Symbol">(</a><a id="27523" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="27526" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="27528" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a><a id="27531" class="Symbol">)</a> <a id="27533" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="27535" class="Number">1</a> <a id="27537" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="27539" href="L-Sharp.Stepping.html#27103" class="Function">lg</a>
    <a id="27546" href="L-Sharp.Stepping.html#27503" class="Function">2+spent≤1+lg</a> <a id="27559" class="Symbol">=</a> <a id="27561" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="27573" class="Number">2</a> <a id="27575" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="27577" class="Symbol">(</a><a id="27578" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="27581" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="27583" href="L-Sharp.Stepping.html#27106" class="Function">lgσ</a><a id="27586" class="Symbol">)</a>    <a id="27591" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="27594" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="27604" class="Number">2</a> <a id="27606" class="Symbol">(</a><a id="27607" href="Data.Nat.Properties.html#47756" class="Function">∸-monoʳ-≤</a> <a id="27617" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="27620" href="L-Sharp.Stepping.html#27264" class="Function">1≤lgσ</a><a id="27625" class="Symbol">)</a> <a id="27627" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="27635" class="Number">2</a> <a id="27637" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="27639" class="Symbol">(</a><a id="27640" href="L-Sharp.Stepping.html#27103" class="Function">lg</a> <a id="27643" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="27645" class="Number">1</a><a id="27646" class="Symbol">)</a>      <a id="27653" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="27656" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="27661" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="27665" class="Symbol">(</a><a id="27666" href="L-Sharp.ProcessCE.html#3957" class="Function">suc∸1</a> <a id="27672" href="L-Sharp.Stepping.html#27407" class="Function">1≤lg</a><a id="27676" class="Symbol">)</a> <a id="27678" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="27686" class="Number">1</a> <a id="27688" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="27690" href="L-Sharp.Stepping.html#27103" class="Function">lg</a>            <a id="27704" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
<a id="27706" href="L-Sharp.Stepping.html#26096" class="Function">L#-ticks-below-bound</a> <a id="27727" class="Symbol">(</a><a id="27728" href="L-Sharp.State.html#10794" class="InductiveConstructor">Stuck</a> <a id="27734" class="Symbol">_)</a> <a id="27737" href="L-Sharp.Stepping.html#27737" class="Bound">ℳm</a> <a id="27740" class="Symbol">()</a>

<a id="27744" class="Comment">------------------------------------------------------------------------</a>
<a id="27817" class="Comment">-- the Learner-Stepping instance for L#</a>

<a id="L#-stepping"></a><a id="27858" href="L-Sharp.Stepping.html#27858" class="Function">L#-stepping</a> <a id="27870" class="Symbol">:</a> <a id="27872" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="27889" href="L-Sharp.Algorithm.html#9051" class="Function">L#-δ</a> <a id="27894" href="L-Sharp.Algorithm.html#9465" class="Function">L#-init</a> <a id="27902" href="L-Sharp.Correctness.html#2164" class="Function">bound</a>
<a id="27908" href="L-Sharp.Stepping.html#27858" class="Function">L#-stepping</a> <a id="27920" class="Symbol">=</a> <a id="27922" class="Keyword">record</a>
  <a id="27931" class="Symbol">{</a> <a id="27933" href="Learner-Correctness.html#2066" class="Field">ticks</a>             <a id="27951" class="Symbol">=</a> <a id="27953" href="L-Sharp.State.html#11475" class="Function">L#-ticks</a>
  <a id="27964" class="Symbol">;</a> <a id="27966" href="Learner-Correctness.html#2200" class="Field">allows</a>            <a id="27984" class="Symbol">=</a> <a id="27986" href="L-Sharp.State.html#11853" class="Function">L#-allows</a>
  <a id="27998" class="Symbol">;</a> <a id="28000" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a>        <a id="28018" class="Symbol">=</a> <a id="28020" class="Symbol">λ</a> <a id="28022" class="Symbol">{</a> <a id="28024" class="Symbol">(</a><a id="28025" href="L-Sharp.Stepping.html#28025" class="Bound">ℳ</a> <a id="28027" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28029" href="L-Sharp.Stepping.html#28029" class="Bound">m&#39;</a><a id="28031" class="Symbol">)</a> <a id="28033" class="Symbol">→</a> <a id="28035" href="Data.List.Relation.Unary.All.html#1701" class="InductiveConstructor">All.[]</a> <a id="28042" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="28044" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="28048" class="Symbol">}</a>
  <a id="28052" class="Symbol">;</a> <a id="28054" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="28072" class="Symbol">=</a> <a id="28074" href="L-Sharp.Stepping.html#26096" class="Function">L#-ticks-below-bound</a>
  <a id="28097" class="Symbol">;</a> <a id="28099" href="Learner-Correctness.html#3018" class="Field">preserve</a>          <a id="28117" class="Symbol">=</a> <a id="28119" class="Symbol">λ</a> <a id="28121" class="Symbol">{</a><a id="28122" href="L-Sharp.Stepping.html#28122" class="Bound">q</a><a id="28123" class="Symbol">}</a> <a id="28125" class="Symbol">{</a><a id="28126" href="L-Sharp.Stepping.html#28126" class="Bound">d</a><a id="28127" class="Symbol">}</a> <a id="28129" class="Symbol">→</a> <a id="28131" href="L-Sharp.Stepping.html#15703" class="Function">L#-preserve</a> <a id="28143" class="Symbol">{</a><a id="28144" href="L-Sharp.Stepping.html#28122" class="Bound">q</a><a id="28145" class="Symbol">}</a> <a id="28147" class="Symbol">{</a><a id="28148" href="L-Sharp.Stepping.html#28126" class="Bound">d</a><a id="28149" class="Symbol">}</a>
  <a id="28153" class="Symbol">}</a>


<a id="L#-has-time-bound"></a><a id="28157" href="L-Sharp.Stepping.html#28157" class="Function">L#-has-time-bound</a> <a id="28175" class="Symbol">:</a> <a id="28177" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a> <a id="28188" href="Learner-Correctness.html#3834" class="Function Operator">has-time-bound</a> <a id="28203" href="L-Sharp.Correctness.html#2164" class="Function">bound</a>
<a id="28209" href="L-Sharp.Stepping.html#28157" class="Function">L#-has-time-bound</a> <a id="28227" class="Symbol">=</a> <a id="28229" href="L-Sharp.Stepping.html#27858" class="Function">L#-stepping</a>


<a id="28243" class="Comment">------------------------------------------------------------------------</a>
<a id="28316" class="Comment">-- the final theorem: L# defeats every Mealy teacher</a>
<a id="28369" class="Comment">--</a>
<a id="28372" class="Comment">-- The explicit teacher notion and its embedding into the game come with</a>
<a id="28445" class="Comment">-- the game module (Mealy-Last-CE-Size-Learning): `MealyTeacher`,</a>
<a id="28511" class="Comment">-- `MealyTeacher⇒Teacher` and `_defeats_with-bound_`.</a>

<a id="28566" class="Keyword">module</a> <a id="TN"></a><a id="28573" href="L-Sharp.Stepping.html#28573" class="Module">TN</a> <a id="28576" class="Symbol">=</a> <a id="28578" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="28596" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a>

<a id="28603" class="Comment">-- For a secret Mealy machine with n states over an input alphabet of</a>
<a id="28673" class="Comment">-- size k and counterexamples of length at most m, the L# learner wins</a>
<a id="28744" class="Comment">-- against every teacher within L#-bound queries — which is exactly the</a>
<a id="28816" class="Comment">-- `bound` of Theorem 3.9, in O(k·n² + n·log m).</a>
<a id="L#-defeats"></a><a id="28865" href="L-Sharp.Stepping.html#28865" class="Function">L#-defeats</a> <a id="28876" class="Symbol">:</a> <a id="28878" class="Symbol">∀</a> <a id="28880" class="Symbol">{</a><a id="28881" href="L-Sharp.Stepping.html#28881" class="Bound">ℓt</a><a id="28883" class="Symbol">}</a> <a id="28885" class="Symbol">(</a><a id="28886" href="L-Sharp.Stepping.html#28886" class="Bound">teacher</a> <a id="28894" class="Symbol">:</a> <a id="28896" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a> <a id="28909" href="L-Sharp.Stepping.html#28881" class="Bound">ℓt</a><a id="28911" class="Symbol">)</a>
           <a id="28924" class="Symbol">→</a> <a id="28926" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a> <a id="28937" href="Game-Definitions.html#8487" class="Function Operator">defeats</a> <a id="28945" href="L-Sharp.Stepping.html#28886" class="Bound">teacher</a> <a id="28953" href="Game-Definitions.html#8487" class="Function Operator">with-bound</a> <a id="28964" href="L-Sharp.Correctness.html#2164" class="Function">bound</a>
<a id="28970" href="L-Sharp.Stepping.html#28865" class="Function">L#-defeats</a> <a id="28981" href="L-Sharp.Stepping.html#28981" class="Bound">teacher</a> <a id="28989" class="Symbol">=</a>
  <a id="28993" href="Learner-Correctness.html#6491" class="Function">Correctness.learner-correct</a>
    <a id="29025" class="Symbol">(</a><a id="29026" href="Game-Definitions.html#4320" class="Field">TN.Teacher.teacher-on</a> <a id="29048" class="Symbol">(</a><a id="29049" href="Mealy-Last-CE-Size-Learning.html#5910" class="Function">MealyTeacher⇒Teacher</a> <a id="29070" href="L-Sharp.Stepping.html#28981" class="Bound">teacher</a><a id="29077" class="Symbol">))</a>
    <a id="29084" class="Symbol">(</a><a id="29085" href="Game-Definitions.html#2723" class="Field">Learner.learner-on</a> <a id="29104" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a><a id="29114" class="Symbol">)</a>
    <a id="29120" class="Symbol">(</a><a id="29121" href="Game-Definitions.html#2712" class="Field">Learner.q₀</a> <a id="29132" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a><a id="29142" class="Symbol">)</a>
    <a id="29148" href="L-Sharp.Correctness.html#2164" class="Function">bound</a> <a id="29154" href="L-Sharp.Stepping.html#27858" class="Function">L#-stepping</a>
    <a id="29170" class="Symbol">(</a><a id="29171" href="Mealy-Last-CE-Size-Learning.html#4683" class="Field">MealyTeacher.st₀</a> <a id="29188" href="L-Sharp.Stepping.html#28981" class="Bound">teacher</a><a id="29195" class="Symbol">)</a></pre></body></html>


==> anc/html/L-Sharp.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>L-Sharp (L-Sharp)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">L-Sharp</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">using</a> <a id="49" class="Symbol">(</a><a id="50" href="Level.html#521" class="Function">0ℓ</a><a id="52" class="Symbol">)</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="82" class="Keyword">using</a> <a id="88" class="Symbol">(</a><a id="89" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="106" class="Symbol">)</a>
<a id="108" class="Keyword">open</a> <a id="113" class="Keyword">import</a> <a id="120" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="159" class="Keyword">open</a> <a id="164" class="Keyword">import</a> <a id="171" href="Finite.html" class="Module">Finite</a>

<a id="179" class="Keyword">module</a> <a id="186" href="L-Sharp.html" class="Module">L-Sharp</a> <a id="194" class="Symbol">(</a><a id="195" href="L-Sharp.html#195" class="Bound">I</a> <a id="197" href="L-Sharp.html#197" class="Bound">O</a> <a id="199" class="Symbol">:</a> <a id="201" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="204" class="Symbol">)</a>
                         <a id="231" class="Symbol">(</a><a id="232" href="L-Sharp.html#232" class="Bound Operator">_≟_</a> <a id="236" class="Symbol">:</a> <a id="238" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="256" href="L-Sharp.html#195" class="Bound">I</a><a id="257" class="Symbol">)</a>
                         <a id="284" class="Symbol">(</a><a id="285" href="L-Sharp.html#285" class="Bound Operator">_≟o_</a> <a id="290" class="Symbol">:</a> <a id="292" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="310" href="L-Sharp.html#197" class="Bound">O</a><a id="311" class="Symbol">)</a>
                         <a id="338" class="Symbol">(</a><a id="339" href="L-Sharp.html#339" class="Bound">fin-I</a> <a id="345" class="Symbol">:</a> <a id="347" href="Finite.html#2757" class="Record">FiniteType</a> <a id="358" href="L-Sharp.html#195" class="Bound">I</a><a id="359" class="Symbol">)</a>
                         <a id="386" class="Keyword">where</a>

<a id="393" class="Comment">-- L#&#39;s internal state:</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="L-Sharp.State.html" class="Module">L-Sharp.State</a> <a id="443" href="L-Sharp.html#195" class="Bound">I</a> <a id="445" href="L-Sharp.html#197" class="Bound">O</a> <a id="447" href="L-Sharp.html#232" class="Bound Operator">_≟_</a> <a id="451" href="L-Sharp.html#285" class="Bound Operator">_≟o_</a> <a id="456" href="L-Sharp.html#339" class="Bound">fin-I</a> <a id="462" class="Keyword">public</a>

<a id="470" class="Comment">-- Main loop of the algorithm</a>
<a id="500" class="Keyword">open</a> <a id="505" class="Keyword">import</a> <a id="512" href="L-Sharp.Algorithm.html" class="Module">L-Sharp.Algorithm</a> <a id="530" href="L-Sharp.html#195" class="Bound">I</a> <a id="532" href="L-Sharp.html#197" class="Bound">O</a> <a id="534" href="L-Sharp.html#232" class="Bound Operator">_≟_</a> <a id="538" href="L-Sharp.html#285" class="Bound Operator">_≟o_</a> <a id="543" href="L-Sharp.html#339" class="Bound">fin-I</a> <a id="549" class="Keyword">public</a>

<a id="557" class="Comment">-- Hypothesis construction</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="L-Sharp.Hypothesis.html" class="Module">L-Sharp.Hypothesis</a> <a id="615" href="L-Sharp.html#195" class="Bound">I</a> <a id="617" href="L-Sharp.html#197" class="Bound">O</a> <a id="619" href="L-Sharp.html#232" class="Bound Operator">_≟_</a> <a id="623" href="L-Sharp.html#285" class="Bound Operator">_≟o_</a> <a id="628" href="L-Sharp.html#339" class="Bound">fin-I</a> <a id="634" class="Keyword">public</a>

<a id="642" class="Comment">-- Correctness: interplay between possible hidden Mealy machines</a>
<a id="707" class="Comment">-- and the time bound</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="L-Sharp.Correctness.html" class="Module">L-Sharp.Correctness</a> <a id="761" href="L-Sharp.html#195" class="Bound">I</a> <a id="763" href="L-Sharp.html#197" class="Bound">O</a> <a id="765" href="L-Sharp.html#232" class="Bound Operator">_≟_</a> <a id="769" href="L-Sharp.html#285" class="Bound Operator">_≟o_</a> <a id="774" href="L-Sharp.html#339" class="Bound">fin-I</a> <a id="780" class="Keyword">public</a>

<a id="788" class="Comment">-- Proof that the algorithm&#39;s step preserve the time bound</a>
<a id="847" class="Keyword">open</a> <a id="852" class="Keyword">import</a> <a id="859" href="L-Sharp.Stepping.html" class="Module">L-Sharp.Stepping</a> <a id="876" href="L-Sharp.html#195" class="Bound">I</a> <a id="878" href="L-Sharp.html#197" class="Bound">O</a> <a id="880" href="L-Sharp.html#232" class="Bound Operator">_≟_</a> <a id="884" href="L-Sharp.html#285" class="Bound Operator">_≟o_</a> <a id="889" href="L-Sharp.html#339" class="Bound">fin-I</a> <a id="895" class="Keyword">public</a></pre></body></html>


==> anc/html/Learner-Correctness.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Learner-Correctness (Learner-Correctness)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Learner-Correctness</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- ----------------------------------</a>
<a id="62" class="Comment">-- A sufficient condition for correctness and run-time</a>
<a id="117" class="Comment">-- of learning algorithms</a>
<a id="143" class="Comment">-- ----------------------------------</a>
<a id="181" class="Keyword">open</a> <a id="186" class="Keyword">import</a> <a id="193" href="Level.html" class="Module">Level</a>

<a id="200" class="Keyword">open</a> <a id="205" class="Keyword">import</a> <a id="212" href="Data.Product.html" class="Module">Data.Product</a> <a id="225" class="Symbol">as</a> <a id="228" class="Module">Σ</a>
<a id="230" class="Keyword">open</a> <a id="235" class="Keyword">import</a> <a id="242" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="251" class="Symbol">as</a> <a id="254" class="Module">⊎</a>
<a id="256" class="Keyword">open</a> <a id="261" class="Keyword">import</a> <a id="268" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="277" class="Symbol">as</a> <a id="280" class="Module">ℕ</a> <a id="282" class="Keyword">hiding</a> <a id="289" class="Symbol">(</a><a id="290" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="293" class="Symbol">)</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="327" class="Symbol">as</a> <a id="330" class="Module">ℕ</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Function.Base.html" class="Module">Function.Base</a>
<a id="403" class="Keyword">open</a> <a id="408" class="Keyword">import</a> <a id="415" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a>


<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Game-Basics.html" class="Module">Game-Basics</a>
<a id="517" class="Keyword">import</a> <a id="524" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="541" class="Symbol">as</a> <a id="544" class="Module">Defs</a>

<a id="550" class="Keyword">module</a> <a id="557" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="577" class="Symbol">{</a><a id="578" href="Learner-Correctness.html#578" class="Bound">ℓd</a> <a id="581" class="Symbol">:</a> <a id="583" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="588" class="Symbol">}</a>
                           <a id="617" class="Symbol">(</a><a id="618" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="620" class="Symbol">:</a> <a id="622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="626" href="Learner-Correctness.html#578" class="Bound">ℓd</a><a id="628" class="Symbol">)</a>
                           <a id="657" class="Symbol">(</a><a id="658" href="Learner-Correctness.html#658" class="Bound">F</a> <a id="660" class="Symbol">:</a> <a id="662" href="Game-Basics.html#349" class="Function">Game-Type</a><a id="671" class="Symbol">)</a>
                           <a id="700" class="Symbol">(</a><a id="701" href="Learner-Correctness.html#701" class="Bound">Sem</a> <a id="705" class="Symbol">:</a> <a id="707" href="Game-Definitions.html#472" class="Record">Defs.GameSemantics</a> <a id="726" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="728" href="Learner-Correctness.html#658" class="Bound">F</a><a id="729" class="Symbol">)</a>
                           <a id="758" class="Keyword">where</a>

<a id="765" class="Keyword">open</a> <a id="770" class="Keyword">import</a> <a id="777" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="794" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="796" href="Learner-Correctness.html#658" class="Bound">F</a>
<a id="798" class="Keyword">open</a> <a id="803" href="Game-Definitions.html#472" class="Module">GameSemantics</a> <a id="817" href="Learner-Correctness.html#701" class="Bound">Sem</a>

<a id="822" class="Keyword">record</a> <a id="Learner-Stepping"></a><a id="829" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="846" class="Symbol">{</a><a id="847" href="Learner-Correctness.html#847" class="Bound">ℓr</a> <a id="850" class="Symbol">:</a> <a id="852" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="857" class="Symbol">}</a> <a id="859" class="Symbol">{</a><a id="860" href="Learner-Correctness.html#860" class="Bound">R</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="868" href="Learner-Correctness.html#847" class="Bound">ℓr</a><a id="870" class="Symbol">}</a> <a id="872" class="Symbol">{</a><a id="873" href="Learner-Correctness.html#873" class="Bound">ℓc</a> <a id="876" class="Symbol">:</a> <a id="878" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="883" class="Symbol">}</a> <a id="885" class="Symbol">{</a><a id="886" href="Learner-Correctness.html#886" class="Bound">C</a> <a id="888" class="Symbol">:</a> <a id="890" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="894" href="Learner-Correctness.html#873" class="Bound">ℓc</a><a id="896" class="Symbol">}</a> <a id="898" class="Symbol">(</a><a id="899" href="Learner-Correctness.html#899" class="Bound">c</a> <a id="901" class="Symbol">:</a> <a id="903" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="912" href="Learner-Correctness.html#860" class="Bound">R</a> <a id="914" href="Learner-Correctness.html#886" class="Bound">C</a><a id="915" class="Symbol">)</a> <a id="917" class="Symbol">(</a><a id="918" href="Learner-Correctness.html#918" class="Bound">q₀</a> <a id="921" class="Symbol">:</a> <a id="923" href="Learner-Correctness.html#886" class="Bound">C</a><a id="924" class="Symbol">)</a> <a id="926" class="Symbol">(</a><a id="927" href="Learner-Correctness.html#927" class="Bound">bound</a> <a id="933" class="Symbol">:</a> <a id="935" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="937" class="Symbol">→</a> <a id="939" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="940" class="Symbol">):</a> <a id="943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="947" class="Symbol">(</a><a id="948" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="958" href="Learner-Correctness.html#578" class="Bound">ℓd</a> <a id="961" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="963" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="973" href="Learner-Correctness.html#873" class="Bound">ℓc</a> <a id="976" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="978" href="Learner-Correctness.html#847" class="Bound">ℓr</a><a id="980" class="Symbol">)</a> <a id="982" class="Keyword">where</a>
  <a id="990" class="Comment">-- Sufficient criteria for the correctness of a learning algorithm.</a>
  <a id="1060" class="Keyword">field</a>
    <a id="1070" class="Comment">-- the &#39;bound d&#39; provides the number of queries required by the learner to correctly</a>
    <a id="1159" class="Comment">-- guess the secret d. So the &#39;bound d&#39; also counts the final accepting</a>
    <a id="1235" class="Comment">-- query to the teacher. E.g.</a>
    <a id="1269" class="Comment">-- For example, when playing the number guessing game</a>
    <a id="1327" class="Comment">-- on the domain [1,2,3], then the valid bounds for the usual bisecting</a>
    <a id="1403" class="Comment">-- learner are:</a>
    <a id="1423" class="Comment">-- </a>
    <a id="1431" class="Comment">--    bound(1) = 2</a>
    <a id="1454" class="Comment">--    bound(2) = 1</a>
    <a id="1477" class="Comment">--    bound(3) = 2</a>
    <a id="1500" class="Comment">--</a>
    <a id="1507" class="Comment">-- The reason for that is that the learner starts with guessing &#39;2&#39;, so</a>
    <a id="1583" class="Comment">-- if the hidden number is &#39;2&#39;, then it only takes one query. After that</a>
    <a id="1660" class="Comment">-- first query, the learner already *knows* the answer (&#39;1&#39; if teacher</a>
    <a id="1735" class="Comment">-- responded too-high and &#39;3&#39; if the teacher responded too-low), but it</a>
    <a id="1811" class="Comment">-- takes a second query (with precisely that number) to guess the number</a>
    <a id="1888" class="Comment">-- correctly; thus, bound(1) = bound(3) = 2.</a>

    <a id="1938" class="Comment">-- the state keep track of the time that has passed, that is, the number</a>
    <a id="2015" class="Comment">-- of queries performed by the learner so far.</a>
    <a id="Learner-Stepping.ticks"></a><a id="2066" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="2072" class="Symbol">:</a> <a id="2074" href="Learner-Correctness.html#886" class="Bound">C</a> <a id="2076" class="Symbol">→</a> <a id="2078" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2084" class="Comment">-- in a state, we only allow some secrets; the others</a>
    <a id="2142" class="Comment">-- have been excluded already by the previous queries</a>
    <a id="Learner-Stepping.allows"></a><a id="2200" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="2207" class="Symbol">:</a> <a id="2209" href="Learner-Correctness.html#886" class="Bound">C</a> <a id="2211" class="Symbol">→</a> <a id="2213" class="Symbol">(</a><a id="2214" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="2216" class="Symbol">→</a> <a id="2218" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2222" href="Learner-Correctness.html#873" class="Bound">ℓc</a><a id="2224" class="Symbol">)</a>
    <a id="Learner-Stepping.q₀-correct"></a><a id="2230" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a> <a id="2241" class="Symbol">:</a> <a id="2243" class="Symbol">∀</a> <a id="2245" href="Learner-Correctness.html#2245" class="Bound">sec</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="2258" href="Learner-Correctness.html#918" class="Bound">q₀</a> <a id="2261" href="Learner-Correctness.html#2245" class="Bound">sec</a> <a id="2265" class="Comment">-- the initial state did not exclude any secrets yet</a>

    <a id="2323" class="Comment">-- if a secret is still possible in state q, then the clock is</a>
    <a id="2390" class="Comment">-- properly below the claimed time bound. It is a proper &#39;&lt;&#39; because even if</a>
    <a id="2471" class="Comment">-- the learner knows that &#39;d&#39; is correct, it takes one more query to correctly guess it</a>
    <a id="Learner-Stepping.ticks-below-bound"></a><a id="2563" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="2581" class="Symbol">:</a> <a id="2583" class="Symbol">∀</a> <a id="2585" href="Learner-Correctness.html#2585" class="Bound">q</a> <a id="2587" href="Learner-Correctness.html#2587" class="Bound">sec</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="2600" href="Learner-Correctness.html#2585" class="Bound">q</a> <a id="2602" href="Learner-Correctness.html#2587" class="Bound">sec</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="2614" href="Learner-Correctness.html#2585" class="Bound">q</a> <a id="2616" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2618" href="Learner-Correctness.html#927" class="Bound">bound</a> <a id="2624" href="Learner-Correctness.html#2587" class="Bound">sec</a>

  <a id="2631" class="Comment">-- if a learner state allows a secret d,</a>
  <a id="2674" class="Comment">-- and if the teacher&#39;s response still allows d,</a>
  <a id="2725" class="Comment">-- then the successor q&#39; of q must still allow d</a>
  <a id="2776" class="Comment">-- and must have an increased tick counter.</a>
  <a id="2822" class="Comment">-- we describe it by the followong property</a>

  <a id="Learner-Stepping.q&#39;-correct"></a><a id="2869" href="Learner-Correctness.html#2869" class="Function">q&#39;-correct</a> <a id="2880" class="Symbol">:</a> <a id="2882" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2888" class="Symbol">→</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="2893" class="Symbol">→</a> <a id="2895" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2898" class="Symbol">)</a> <a id="2900" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2902" href="Learner-Correctness.html#886" class="Bound">C</a> <a id="2904" class="Symbol">→</a> <a id="2906" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2910" href="Learner-Correctness.html#873" class="Bound">ℓc</a>
  <a id="2915" href="Learner-Correctness.html#2869" class="Function">q&#39;-correct</a> <a id="2926" href="Learner-Correctness.html#2926" class="Bound">d</a> <a id="2928" href="Learner-Correctness.html#2928" class="Bound">ticks-q</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Learner-Correctness.html#2937" class="Bound Operator">_∈response</a> <a id="2948" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2950" href="Learner-Correctness.html#2950" class="Bound">q&#39;</a><a id="2952" class="Symbol">)</a> <a id="2954" class="Symbol">=</a> <a id="2956" href="Learner-Correctness.html#2926" class="Bound">d</a> <a id="2958" href="Learner-Correctness.html#2937" class="Bound Operator">∈response</a> <a id="2968" class="Symbol">→</a> <a id="2970" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="2977" href="Learner-Correctness.html#2950" class="Bound">q&#39;</a> <a id="2980" href="Learner-Correctness.html#2926" class="Bound">d</a> <a id="2982" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2984" href="Learner-Correctness.html#2928" class="Bound">ticks-q</a> <a id="2992" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2994" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="3000" href="Learner-Correctness.html#2950" class="Bound">q&#39;</a>
  
  <a id="3008" class="Keyword">field</a>
    <a id="Learner-Stepping.preserve"></a><a id="3018" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="3027" class="Symbol">:</a> <a id="3029" class="Symbol">∀</a> <a id="3031" class="Symbol">{</a><a id="3032" href="Learner-Correctness.html#3032" class="Bound">q</a><a id="3033" class="Symbol">}</a> <a id="3035" class="Symbol">{</a><a id="3036" href="Learner-Correctness.html#3036" class="Bound">d</a><a id="3037" class="Symbol">}</a> <a id="3039" class="Symbol">→</a> <a id="3041" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="3048" href="Learner-Correctness.html#3032" class="Bound">q</a> <a id="3050" href="Learner-Correctness.html#3036" class="Bound">d</a> <a id="3052" class="Symbol">→</a> <a id="3054" href="Game-Definitions.html#913" class="Field Operator">⟦F</a> <a id="3057" href="Learner-Correctness.html#899" class="Bound">c</a> <a id="3059" href="Learner-Correctness.html#3032" class="Bound">q</a> <a id="3061" href="Game-Definitions.html#913" class="Field Operator">⟧</a> <a id="3063" href="Game-Definitions.html#1596" class="Field Operator">⊧F∀</a> <a id="3067" href="Learner-Correctness.html#2869" class="Function">q&#39;-correct</a> <a id="3078" href="Learner-Correctness.html#3036" class="Bound">d</a> <a id="3080" class="Symbol">(</a><a id="3081" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="3087" href="Learner-Correctness.html#3032" class="Bound">q</a><a id="3088" class="Symbol">)</a>

<a id="3091" class="Comment">-- if a learner is below some bound b1 and b1 ≤ b2, then the learner is also below bound b2:</a>
<a id="relax-Learner-Stepping"></a><a id="3184" href="Learner-Correctness.html#3184" class="Function">relax-Learner-Stepping</a> <a id="3207" class="Symbol">:</a> <a id="3209" class="Symbol">{</a><a id="3210" href="Learner-Correctness.html#3210" class="Bound">ℓr</a> <a id="3213" class="Symbol">:</a> <a id="3215" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3220" class="Symbol">}</a> <a id="3222" class="Symbol">{</a><a id="3223" href="Learner-Correctness.html#3223" class="Bound">R</a> <a id="3225" class="Symbol">:</a> <a id="3227" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3231" href="Learner-Correctness.html#3210" class="Bound">ℓr</a><a id="3233" class="Symbol">}</a> <a id="3235" class="Symbol">{</a><a id="3236" href="Learner-Correctness.html#3236" class="Bound">ℓc</a> <a id="3239" class="Symbol">:</a> <a id="3241" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3246" class="Symbol">}</a> <a id="3248" class="Symbol">{</a><a id="3249" href="Learner-Correctness.html#3249" class="Bound">C</a> <a id="3251" class="Symbol">:</a> <a id="3253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3257" href="Learner-Correctness.html#3236" class="Bound">ℓc</a><a id="3259" class="Symbol">}</a> <a id="3261" class="Symbol">{</a><a id="3262" href="Learner-Correctness.html#3262" class="Bound">c</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="3275" href="Learner-Correctness.html#3223" class="Bound">R</a> <a id="3277" href="Learner-Correctness.html#3249" class="Bound">C</a><a id="3278" class="Symbol">}</a> <a id="3280" class="Symbol">{</a><a id="3281" href="Learner-Correctness.html#3281" class="Bound">q₀</a> <a id="3284" class="Symbol">:</a> <a id="3286" href="Learner-Correctness.html#3249" class="Bound">C</a><a id="3287" class="Symbol">}</a>
                         <a id="3314" class="Symbol">→</a> <a id="3316" class="Symbol">{</a><a id="3317" href="Learner-Correctness.html#3317" class="Bound">bound₁</a> <a id="3324" href="Learner-Correctness.html#3324" class="Bound">bound₂</a> <a id="3331" class="Symbol">:</a> <a id="3333" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="3335" class="Symbol">→</a> <a id="3337" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3338" class="Symbol">}</a>
                         <a id="3365" class="Symbol">→</a> <a id="3367" class="Symbol">(∀</a> <a id="3370" href="Learner-Correctness.html#3370" class="Bound">d</a> <a id="3372" class="Symbol">→</a> <a id="3374" href="Learner-Correctness.html#3317" class="Bound">bound₁</a> <a id="3381" href="Learner-Correctness.html#3370" class="Bound">d</a> <a id="3383" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3385" href="Learner-Correctness.html#3324" class="Bound">bound₂</a> <a id="3392" href="Learner-Correctness.html#3370" class="Bound">d</a><a id="3393" class="Symbol">)</a>
                         <a id="3420" class="Symbol">→</a> <a id="3422" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="3439" href="Learner-Correctness.html#3262" class="Bound">c</a> <a id="3441" href="Learner-Correctness.html#3281" class="Bound">q₀</a> <a id="3444" href="Learner-Correctness.html#3317" class="Bound">bound₁</a>
                         <a id="3476" class="Symbol">→</a> <a id="3478" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="3495" href="Learner-Correctness.html#3262" class="Bound">c</a> <a id="3497" href="Learner-Correctness.html#3281" class="Bound">q₀</a> <a id="3500" href="Learner-Correctness.html#3324" class="Bound">bound₂</a>
<a id="3507" href="Learner-Correctness.html#3184" class="Function">relax-Learner-Stepping</a> <a id="3530" href="Learner-Correctness.html#3530" class="Bound">bound₁≤bound₂</a> <a id="3544" href="Learner-Correctness.html#3544" class="Bound">stepping</a> <a id="3553" class="Symbol">=</a>
  <a id="3557" class="Keyword">record</a>
   <a id="3567" class="Symbol">{</a> <a id="3569" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="3575" class="Symbol">=</a> <a id="3577" href="Learner-Correctness.html#2066" class="Field">ticks</a>
   <a id="3586" class="Symbol">;</a> <a id="3588" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="Learner-Correctness.html#2200" class="Field">allows</a>
   <a id="3607" class="Symbol">;</a> <a id="3609" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a> <a id="3620" class="Symbol">=</a> <a id="3622" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a>
   <a id="3636" class="Symbol">;</a> <a id="3638" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="3656" class="Symbol">=</a> <a id="3658" class="Symbol">λ</a> <a id="3660" href="Learner-Correctness.html#3660" class="Bound">q</a> <a id="3662" href="Learner-Correctness.html#3662" class="Bound">sec</a> <a id="3666" href="Learner-Correctness.html#3666" class="Bound">q⊧sec</a> <a id="3672" class="Symbol">→</a> <a id="3674" href="Data.Nat.Properties.html#11235" class="Function">&lt;-≤-trans</a> <a id="3684" class="Symbol">(</a><a id="3685" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="3703" href="Learner-Correctness.html#3660" class="Bound">q</a> <a id="3705" href="Learner-Correctness.html#3662" class="Bound">sec</a> <a id="3709" href="Learner-Correctness.html#3666" class="Bound">q⊧sec</a><a id="3714" class="Symbol">)</a> <a id="3716" class="Symbol">(</a><a id="3717" href="Learner-Correctness.html#3530" class="Bound">bound₁≤bound₂</a> <a id="3731" href="Learner-Correctness.html#3662" class="Bound">sec</a><a id="3734" class="Symbol">)</a>
   <a id="3739" class="Symbol">;</a> <a id="3741" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="3750" class="Symbol">=</a> <a id="3752" href="Learner-Correctness.html#3018" class="Field">preserve</a>
   <a id="3764" class="Symbol">}</a>
  <a id="3768" class="Keyword">where</a> <a id="3774" class="Keyword">open</a> <a id="3779" href="Learner-Correctness.html#829" class="Module">Learner-Stepping</a> <a id="3796" href="Learner-Correctness.html#3544" class="Bound">stepping</a>
                           

<a id="_has-time-bound_"></a><a id="3834" href="Learner-Correctness.html#3834" class="Function Operator">_has-time-bound_</a> <a id="3851" class="Symbol">:</a> <a id="3853" class="Symbol">∀</a> <a id="3855" class="Symbol">{</a><a id="3856" href="Learner-Correctness.html#3856" class="Bound">ℓ</a><a id="3857" class="Symbol">}</a> <a id="3859" class="Symbol">→</a> <a id="3861" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="3869" href="Learner-Correctness.html#3856" class="Bound">ℓ</a> <a id="3871" class="Symbol">→</a> <a id="3873" class="Symbol">(</a><a id="3874" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="3876" class="Symbol">→</a> <a id="3878" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3879" class="Symbol">)</a> <a id="3881" class="Symbol">→</a> <a id="3883" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3887" class="Symbol">_</a>
<a id="3889" href="Learner-Correctness.html#3834" class="Function Operator">_has-time-bound_</a> <a id="3906" href="Learner-Correctness.html#3906" class="Bound">learner</a> <a id="3914" href="Learner-Correctness.html#3914" class="Bound">bound</a> <a id="3920" class="Symbol">=</a> <a id="3922" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="3939" href="Game-Definitions.html#2601" class="Function">δ</a> <a id="3941" href="Game-Definitions.html#2712" class="Function">q₀</a> <a id="3944" href="Learner-Correctness.html#3914" class="Bound">bound</a>
  <a id="3952" class="Keyword">where</a> <a id="3958" class="Keyword">open</a> <a id="3963" href="Game-Definitions.html#2626" class="Module">Learner</a> <a id="3971" href="Learner-Correctness.html#3906" class="Bound">learner</a>

<a id="3980" class="Keyword">open</a> <a id="3985" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="4003" href="Game-Definitions.html#572" class="Field">F-map</a>

<a id="4010" class="Keyword">module</a> <a id="Correctness"></a><a id="4017" href="Learner-Correctness.html#4017" class="Module">Correctness</a> <a id="4029" class="Symbol">{</a><a id="4030" href="Learner-Correctness.html#4030" class="Bound">ℓt</a> <a id="4033" href="Learner-Correctness.html#4033" class="Bound">ℓc</a> <a id="4036" href="Learner-Correctness.html#4036" class="Bound">ℓr</a> <a id="4039" class="Symbol">:</a> <a id="4041" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4046" class="Symbol">}</a> <a id="4048" class="Symbol">{</a><a id="4049" href="Learner-Correctness.html#4049" class="Bound">T</a> <a id="4051" class="Symbol">:</a> <a id="4053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4057" href="Learner-Correctness.html#4030" class="Bound">ℓt</a><a id="4059" class="Symbol">}</a> <a id="4061" class="Symbol">{</a><a id="4062" href="Learner-Correctness.html#4062" class="Bound">R</a> <a id="4064" class="Symbol">:</a> <a id="4066" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4070" href="Learner-Correctness.html#4036" class="Bound">ℓr</a><a id="4072" class="Symbol">}</a> <a id="4074" class="Symbol">{</a><a id="4075" href="Learner-Correctness.html#4075" class="Bound">C</a> <a id="4077" class="Symbol">:</a> <a id="4079" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4083" href="Learner-Correctness.html#4033" class="Bound">ℓc</a><a id="4085" class="Symbol">}</a>
                   <a id="4106" class="Symbol">(</a><a id="4107" href="Learner-Correctness.html#4107" class="Bound">teacher</a> <a id="4115" class="Symbol">:</a> <a id="4117" href="Game-Definitions.html#4030" class="Record">Teacher-on</a> <a id="4128" href="Learner-Correctness.html#4049" class="Bound">T</a><a id="4129" class="Symbol">)</a> <a id="4131" class="Symbol">(</a><a id="4132" href="Learner-Correctness.html#4132" class="Bound">learner</a> <a id="4140" class="Symbol">:</a> <a id="4142" href="Game-Definitions.html#2509" class="Record">Learner-on</a> <a id="4153" href="Learner-Correctness.html#4062" class="Bound">R</a> <a id="4155" href="Learner-Correctness.html#4075" class="Bound">C</a><a id="4156" class="Symbol">)</a>
                   <a id="4177" class="Symbol">(</a><a id="4178" href="Learner-Correctness.html#4178" class="Bound">q₀</a> <a id="4181" class="Symbol">:</a> <a id="4183" href="Learner-Correctness.html#4075" class="Bound">C</a><a id="4184" class="Symbol">)</a>
                   <a id="4205" class="Keyword">where</a>
  <a id="4213" class="Keyword">private</a>
    <a id="4225" class="Keyword">module</a> <a id="Correctness.teacher"></a><a id="4232" href="Learner-Correctness.html#4232" class="Module">teacher</a> <a id="4240" class="Symbol">=</a> <a id="4242" href="Game-Definitions.html#4030" class="Module">Teacher-on</a> <a id="4253" href="Learner-Correctness.html#4107" class="Bound">teacher</a>
    <a id="4265" class="Keyword">module</a> <a id="Correctness.learner"></a><a id="4272" href="Learner-Correctness.html#4272" class="Module">learner</a> <a id="4280" class="Symbol">=</a> <a id="4282" href="Game-Definitions.html#2509" class="Module">Learner-on</a> <a id="4293" href="Learner-Correctness.html#4132" class="Bound">learner</a>

  <a id="4304" class="Keyword">open</a> <a id="4309" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="4314" href="Learner-Correctness.html#701" class="Bound">Sem</a> <a id="4318" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="4328" href="Game-Definitions.html#2601" class="Function">learner.δ</a>

  <a id="4341" class="Keyword">module</a> <a id="Correctness.learner-correct-proof-details"></a><a id="4348" href="Learner-Correctness.html#4348" class="Module">learner-correct-proof-details</a>
         <a id="4387" class="Symbol">(</a><a id="4388" href="Learner-Correctness.html#4388" class="Bound">bound</a> <a id="4394" class="Symbol">:</a> <a id="4396" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="4398" class="Symbol">→</a> <a id="4400" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4401" class="Symbol">)</a>
         <a id="4412" class="Symbol">(</a><a id="4413" href="Learner-Correctness.html#4413" class="Bound">correct</a> <a id="4421" class="Symbol">:</a> <a id="4423" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="4440" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="4450" href="Learner-Correctness.html#4178" class="Bound">q₀</a> <a id="4453" href="Learner-Correctness.html#4388" class="Bound">bound</a><a id="4458" class="Symbol">)</a>
         <a id="4469" class="Symbol">(</a><a id="4470" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="4472" class="Symbol">:</a> <a id="4474" href="Learner-Correctness.html#618" class="Bound">𝔻</a><a id="4475" class="Symbol">)</a> <a id="4477" class="Comment">-- the number of interest</a>
         <a id="4512" class="Keyword">where</a>
    <a id="4522" class="Keyword">open</a> <a id="4527" href="Learner-Correctness.html#829" class="Module">Learner-Stepping</a> <a id="4544" href="Learner-Correctness.html#4413" class="Bound">correct</a>

    <a id="Correctness.learner-correct-proof-details.game-step-prop&#39;"></a><a id="4557" href="Learner-Correctness.html#4557" class="Function">game-step-prop&#39;</a> <a id="4573" class="Symbol">:</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Learner-Correctness.html#4576" class="Bound">l</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Learner-Correctness.html#4075" class="Bound">C</a><a id="4581" class="Symbol">)</a> <a id="4583" class="Symbol">→</a> <a id="4585" href="Learner-Correctness.html#2200" class="Function">allows</a> <a id="4592" href="Learner-Correctness.html#4576" class="Bound">l</a> <a id="4594" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="4596" class="Symbol">→</a> <a id="4598" href="Game-Basics.html#858" class="Function">M</a> <a id="4600" href="Learner-Correctness.html#4062" class="Bound">R</a> <a id="4602" href="Learner-Correctness.html#4049" class="Bound">T</a> <a id="4604" class="Symbol">(</a><a id="4605" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="4607" class="Symbol">((</a><a id="4609" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="4611" class="Symbol">→</a> <a id="4613" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4616" class="Symbol">)</a> <a id="4618" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4620" href="Learner-Correctness.html#4075" class="Bound">C</a><a id="4621" class="Symbol">)</a> <a id="4623" class="Symbol">(</a><a id="4624" href="Learner-Correctness.html#2869" class="Function">q&#39;-correct</a> <a id="4635" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="4637" class="Symbol">(</a><a id="4638" href="Learner-Correctness.html#2066" class="Function">ticks</a> <a id="4644" href="Learner-Correctness.html#4576" class="Bound">l</a><a id="4645" class="Symbol">)))</a>
    <a id="4653" href="Learner-Correctness.html#4557" class="Function">game-step-prop&#39;</a> <a id="4669" href="Learner-Correctness.html#4669" class="Bound">l</a> <a id="4671" href="Learner-Correctness.html#4671" class="Bound">n∈l</a> <a id="4675" class="Symbol">=</a> <a id="4677" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="4687" class="Symbol">(</a><a id="4688" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="4696" href="Game-Definitions.html#913" class="Field Operator">⟦F</a> <a id="4699" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="4709" href="Learner-Correctness.html#4669" class="Bound">l</a> <a id="4711" href="Game-Definitions.html#913" class="Field Operator">⟧</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Learner-Correctness.html#3018" class="Function">preserve</a> <a id="4723" href="Learner-Correctness.html#4671" class="Bound">n∈l</a><a id="4726" class="Symbol">))</a>

    <a id="Correctness.learner-correct-proof-details.proj₁∘game-step-prop&#39;"></a><a id="4734" href="Learner-Correctness.html#4734" class="Function">proj₁∘game-step-prop&#39;</a> <a id="4756" class="Symbol">:</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Learner-Correctness.html#4759" class="Bound">l</a> <a id="4761" class="Symbol">:</a> <a id="4763" href="Learner-Correctness.html#4075" class="Bound">C</a><a id="4764" class="Symbol">)</a> <a id="4766" class="Symbol">→</a> <a id="4768" class="Symbol">(</a><a id="4769" href="Learner-Correctness.html#4769" class="Bound">n∈l</a> <a id="4773" class="Symbol">:</a> <a id="4775" href="Learner-Correctness.html#2200" class="Function">allows</a> <a id="4782" href="Learner-Correctness.html#4759" class="Bound">l</a> <a id="4784" href="Learner-Correctness.html#4470" class="Bound">n</a><a id="4785" class="Symbol">)</a> <a id="4787" class="Symbol">→</a> <a id="4789" class="Symbol">(</a><a id="4790" href="Learner-Correctness.html#4790" class="Bound">t</a> <a id="4792" class="Symbol">:</a> <a id="4794" href="Learner-Correctness.html#4049" class="Bound">T</a><a id="4795" class="Symbol">)</a> <a id="4797" class="Symbol">→</a> <a id="4799" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="4814" class="Symbol">(</a><a id="4815" href="Learner-Correctness.html#4790" class="Bound">t</a> <a id="4817" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4819" href="Learner-Correctness.html#4759" class="Bound">l</a><a id="4820" class="Symbol">)</a> <a id="4822" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4824" href="Game-Basics.html#971" class="Function">M-map</a> <a id="4830" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Learner-Correctness.html#4557" class="Function">game-step-prop&#39;</a> <a id="4853" href="Learner-Correctness.html#4759" class="Bound">l</a> <a id="4855" href="Learner-Correctness.html#4769" class="Bound">n∈l</a><a id="4858" class="Symbol">)</a> <a id="4860" href="Learner-Correctness.html#4790" class="Bound">t</a>
    <a id="4866" href="Learner-Correctness.html#4734" class="Function">proj₁∘game-step-prop&#39;</a> <a id="4888" href="Learner-Correctness.html#4888" class="Bound">l</a> <a id="4890" href="Learner-Correctness.html#4890" class="Bound">n∈l</a> <a id="4894" href="Learner-Correctness.html#4894" class="Bound">t</a> <a id="4896" class="Symbol">=</a>
      <a id="4904" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4916" href="Game-Definitions.html#4986" class="Function">game-step-prop</a> <a id="4931" class="Symbol">(</a><a id="4932" href="Learner-Correctness.html#4894" class="Bound">t</a> <a id="4934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4936" href="Learner-Correctness.html#4888" class="Bound">l</a><a id="4937" class="Symbol">)</a>  <a id="4940" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4943" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4948" class="Symbol">(λ</a> <a id="4951" href="Learner-Correctness.html#4951" class="Bound">-</a> <a id="4953" class="Symbol">→</a> <a id="4955" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="4965" href="Learner-Correctness.html#4951" class="Bound">-</a> <a id="4967" href="Learner-Correctness.html#4894" class="Bound">t</a><a id="4968" class="Symbol">)</a> <a id="4970" class="Symbol">(</a><a id="4971" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Learner-Correctness.html#3018" class="Function">preserve</a> <a id="4994" href="Learner-Correctness.html#4890" class="Bound">n∈l</a><a id="4997" class="Symbol">))</a> <a id="5000" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="5008" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="5018" class="Symbol">(</a><a id="5019" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="5025" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5031" class="Symbol">(</a><a id="5032" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="5040" href="Game-Definitions.html#913" class="Field Operator">⟦F</a> <a id="5043" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="5053" href="Learner-Correctness.html#4888" class="Bound">l</a> <a id="5055" href="Game-Definitions.html#913" class="Field Operator">⟧</a> <a id="5057" class="Symbol">(</a><a id="5058" href="Learner-Correctness.html#3018" class="Function">preserve</a> <a id="5067" href="Learner-Correctness.html#4890" class="Bound">n∈l</a><a id="5070" class="Symbol">)))</a> <a id="5074" href="Learner-Correctness.html#4894" class="Bound">t</a> <a id="5076" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="5079" href="Game-Definitions.html#4194" class="Function">teacher.natural</a> <a id="5095" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5101" class="Symbol">_</a> <a id="5103" href="Learner-Correctness.html#4894" class="Bound">t</a> <a id="5105" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="5113" href="Game-Basics.html#971" class="Function">M-map</a> <a id="5119" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5125" class="Symbol">(</a><a id="5126" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="5136" class="Symbol">(</a><a id="5137" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="5145" href="Game-Definitions.html#913" class="Field Operator">⟦F</a> <a id="5148" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="5158" href="Learner-Correctness.html#4888" class="Bound">l</a> <a id="5160" href="Game-Definitions.html#913" class="Field Operator">⟧</a> <a id="5162" class="Symbol">(</a><a id="5163" href="Learner-Correctness.html#3018" class="Function">preserve</a> <a id="5172" href="Learner-Correctness.html#4890" class="Bound">n∈l</a><a id="5175" class="Symbol">)))</a> <a id="5179" href="Learner-Correctness.html#4894" class="Bound">t</a>
      <a id="5187" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="5195" class="Keyword">where</a>
        <a id="5209" class="Keyword">open</a> <a id="5214" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

    <a id="Correctness.learner-correct-proof-details.main-induction"></a><a id="5231" href="Learner-Correctness.html#5231" class="Function">main-induction</a> <a id="5246" class="Symbol">:</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Learner-Correctness.html#5249" class="Bound">steps-remaining</a> <a id="5265" class="Symbol">:</a> <a id="5267" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5268" class="Symbol">)</a> <a id="5270" class="Symbol">(</a><a id="5271" href="Learner-Correctness.html#5271" class="Bound">t</a> <a id="5273" class="Symbol">:</a> <a id="5275" href="Learner-Correctness.html#4049" class="Bound">T</a><a id="5276" class="Symbol">)</a> <a id="5278" class="Symbol">(</a><a id="5279" href="Learner-Correctness.html#5279" class="Bound">l</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Learner-Correctness.html#4075" class="Bound">C</a><a id="5284" class="Symbol">)</a>
                     <a id="5307" class="Symbol">→</a> <a id="5309" class="Symbol">(</a><a id="5310" href="Learner-Correctness.html#2200" class="Function">allows</a> <a id="5317" href="Learner-Correctness.html#5279" class="Bound">l</a> <a id="5319" href="Learner-Correctness.html#4470" class="Bound">n</a><a id="5320" class="Symbol">)</a>
                     <a id="5343" class="Symbol">→</a> <a id="5345" href="Learner-Correctness.html#4388" class="Bound">bound</a> <a id="5351" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="5353" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5355" href="Learner-Correctness.html#5249" class="Bound">steps-remaining</a> <a id="5371" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5373" href="Learner-Correctness.html#2066" class="Function">ticks</a> <a id="5379" href="Learner-Correctness.html#5279" class="Bound">l</a> <a id="5381" class="Comment">-- ticks may grow faster than 1 per query</a>
                     <a id="5444" class="Symbol">→</a> <a id="5446" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="5454" class="Symbol">(</a><a id="5455" href="Learner-Correctness.html#5271" class="Bound">t</a> <a id="5457" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5459" href="Learner-Correctness.html#5279" class="Bound">l</a><a id="5460" class="Symbol">)</a> <a id="5462" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="5468" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="5470" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="5477" href="Learner-Correctness.html#5249" class="Bound">steps-remaining</a> <a id="5493" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
    <a id="5504" href="Learner-Correctness.html#5231" class="Function">main-induction</a> <a id="5519" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="5526" href="Learner-Correctness.html#5526" class="Bound">t</a> <a id="5528" href="Learner-Correctness.html#5528" class="Bound">l</a> <a id="5530" href="Learner-Correctness.html#5530" class="Bound">n∈l</a> <a id="5534" href="Learner-Correctness.html#5534" class="Bound">bound≤tick</a> <a id="5545" class="Symbol">=</a> <a id="5547" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="5554" class="Symbol">(</a><a id="5555" href="Data.Nat.Properties.html#9737" class="Function">ℕ.&lt;⇒≱</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Learner-Correctness.html#2563" class="Function">ticks-below-bound</a> <a id="5580" href="Learner-Correctness.html#5528" class="Bound">l</a> <a id="5582" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="5584" href="Learner-Correctness.html#5530" class="Bound">n∈l</a><a id="5587" class="Symbol">)</a> <a id="5589" href="Learner-Correctness.html#5534" class="Bound">bound≤tick</a><a id="5599" class="Symbol">)</a>
    <a id="5605" href="Learner-Correctness.html#5231" class="Function">main-induction</a> <a id="5620" class="Symbol">(</a><a id="5621" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5627" href="Learner-Correctness.html#5627" class="Bound">s</a><a id="5628" class="Symbol">)</a> <a id="5630" href="Learner-Correctness.html#5630" class="Bound">t</a> <a id="5632" href="Learner-Correctness.html#5632" class="Bound">l</a> <a id="5634" href="Learner-Correctness.html#5634" class="Bound">n∈l</a> <a id="5638" href="Learner-Correctness.html#5638" class="Bound">bound≤tick</a> <a id="5649" class="Keyword">rewrite</a> <a id="5657" class="Symbol">(</a><a id="5658" href="Learner-Correctness.html#4734" class="Function">proj₁∘game-step-prop&#39;</a> <a id="5680" href="Learner-Correctness.html#5632" class="Bound">l</a> <a id="5682" href="Learner-Correctness.html#5634" class="Bound">n∈l</a> <a id="5686" href="Learner-Correctness.html#5630" class="Bound">t</a><a id="5687" class="Symbol">)</a> <a id="5689" class="Keyword">with</a> <a id="5694" class="Symbol">(</a><a id="5695" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="5705" class="Symbol">(</a><a id="5706" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="5714" href="Game-Definitions.html#913" class="Field Operator">⟦F</a> <a id="5717" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="5727" href="Learner-Correctness.html#5632" class="Bound">l</a> <a id="5729" href="Game-Definitions.html#913" class="Field Operator">⟧</a> <a id="5731" class="Symbol">(</a><a id="5732" href="Learner-Correctness.html#3018" class="Function">preserve</a> <a id="5741" href="Learner-Correctness.html#5634" class="Bound">n∈l</a><a id="5744" class="Symbol">))</a> <a id="5747" href="Learner-Correctness.html#5630" class="Bound">t</a><a id="5748" class="Symbol">)</a>
    <a id="5754" class="Symbol">...</a> <a id="5758" class="Symbol">|</a> <a id="5760" class="Symbol">(</a><a id="5761" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5766" class="Symbol">_)</a> <a id="5769" class="Symbol">=</a> <a id="5771" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="5774" class="Comment">-- teacher surrenders</a>
    <a id="5800" class="Symbol">...</a> <a id="5804" class="Symbol">|</a> <a id="5806" class="Symbol">(</a><a id="5807" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5812" class="Symbol">(</a><a id="5813" href="Learner-Correctness.html#5813" class="Bound">t&#39;</a> <a id="5816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5818" class="Symbol">(</a><a id="5819" href="Learner-Correctness.html#5819" class="Bound Operator">_∈response</a> <a id="5830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5832" href="Learner-Correctness.html#5832" class="Bound">l&#39;</a><a id="5834" class="Symbol">)</a> <a id="5836" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5838" href="Learner-Correctness.html#5838" class="Bound">l&#39;-prop</a> <a id="5846" class="Symbol">))</a> <a id="5849" class="Symbol">=</a> <a id="5851" class="Symbol">λ</a> <a id="5853" href="Learner-Correctness.html#5853" class="Bound">n∈response</a> <a id="5864" class="Symbol">→</a>
      <a id="5872" class="Keyword">let</a>
        <a id="5884" href="Learner-Correctness.html#5884" class="Bound">n∈l&#39;</a> <a id="5889" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5891" href="Learner-Correctness.html#5891" class="Bound">ticks-l&lt;ticks-l&#39;</a> <a id="5908" class="Symbol">=</a> <a id="5910" href="Learner-Correctness.html#5838" class="Bound">l&#39;-prop</a> <a id="5918" href="Learner-Correctness.html#5853" class="Bound">n∈response</a>
        <a id="5937" class="Keyword">open</a> <a id="5942" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
        <a id="5962" href="Learner-Correctness.html#5962" class="Bound">bound[n]≤s+ticks-l&#39;</a> <a id="5982" class="Symbol">:</a> <a id="5984" href="Learner-Correctness.html#4388" class="Bound">bound</a> <a id="5990" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="5992" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5994" class="Bound">s</a> <a id="5996" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5998" href="Learner-Correctness.html#2066" class="Function">ticks</a> <a id="6004" href="Learner-Correctness.html#5832" class="Bound">l&#39;</a>
        <a id="6015" href="Learner-Correctness.html#5962" class="Bound">bound[n]≤s+ticks-l&#39;</a> <a id="6035" class="Symbol">=</a>
          <a id="6047" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
          <a id="6063" href="Learner-Correctness.html#4388" class="Bound">bound</a> <a id="6069" href="Learner-Correctness.html#4470" class="Bound">n</a> <a id="6071" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="6074" class="Bound">bound≤tick</a> <a id="6085" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
          <a id="6097" class="Number">1</a> <a id="6099" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6101" class="Bound">s</a> <a id="6103" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6105" href="Learner-Correctness.html#2066" class="Function">ticks</a> <a id="6111" class="Bound">l</a> <a id="6113" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6116" href="Data.Nat.Properties.html#15415" class="Function">ℕ.+-suc</a> <a id="6124" class="Bound">s</a> <a id="6126" class="Symbol">_</a> <a id="6128" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
          <a id="6140" class="Bound">s</a> <a id="6142" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6144" class="Symbol">(</a><a id="6145" class="Number">1</a> <a id="6147" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6149" href="Learner-Correctness.html#2066" class="Function">ticks</a> <a id="6155" class="Bound">l</a><a id="6156" class="Symbol">)</a> <a id="6158" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="6161" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="6170" class="Symbol">(</a><a id="6171" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6183" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="6187" class="Symbol">)</a> <a id="6189" href="Learner-Correctness.html#5891" class="Bound">ticks-l&lt;ticks-l&#39;</a> <a id="6206" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
          <a id="6218" class="Bound">s</a> <a id="6220" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6222" href="Learner-Correctness.html#2066" class="Function">ticks</a> <a id="6228" href="Learner-Correctness.html#5832" class="Bound">l&#39;</a>
          <a id="6241" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="6249" class="Keyword">in</a>
      <a id="6258" href="Learner-Correctness.html#5231" class="Function">main-induction</a> <a id="6273" class="Bound">s</a> <a id="6275" href="Learner-Correctness.html#5813" class="Bound">t&#39;</a> <a id="6278" href="Learner-Correctness.html#5832" class="Bound">l&#39;</a> <a id="6281" href="Learner-Correctness.html#5884" class="Bound">n∈l&#39;</a> <a id="6286" href="Learner-Correctness.html#5962" class="Bound">bound[n]≤s+ticks-l&#39;</a>


  <a id="6310" class="Comment">-- Main correctness theorem for learners: The properties in above Learner-Correct</a>
  <a id="6394" class="Comment">-- are sufficient for the learner to &#39;win&#39; every learning game for every hidden</a>
  <a id="6476" class="Comment">-- number n.</a>
  <a id="Correctness.learner-correct"></a><a id="6491" href="Learner-Correctness.html#6491" class="Function">learner-correct</a> <a id="6507" class="Symbol">:</a> <a id="6509" class="Symbol">(</a><a id="6510" href="Learner-Correctness.html#6510" class="Bound">bound</a> <a id="6516" class="Symbol">:</a> <a id="6518" href="Learner-Correctness.html#618" class="Bound">𝔻</a> <a id="6520" class="Symbol">→</a> <a id="6522" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="6523" class="Symbol">)</a>
                   <a id="6544" class="Symbol">→</a> <a id="6546" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="6563" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="6573" href="Learner-Correctness.html#4178" class="Bound">q₀</a> <a id="6576" href="Learner-Correctness.html#6510" class="Bound">bound</a>
                   <a id="6601" class="Symbol">→</a> <a id="6603" class="Symbol">∀</a> <a id="6605" href="Learner-Correctness.html#6605" class="Bound">st₀</a> <a id="6609" href="Learner-Correctness.html#6609" class="Bound">n</a> <a id="6611" class="Symbol">→</a> <a id="6613" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="6621" class="Symbol">(</a><a id="6622" href="Learner-Correctness.html#6605" class="Bound">st₀</a> <a id="6626" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6628" href="Learner-Correctness.html#4178" class="Bound">q₀</a><a id="6630" class="Symbol">)</a> <a id="6632" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="6638" href="Learner-Correctness.html#6609" class="Bound">n</a> <a id="6640" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="6647" class="Symbol">(</a><a id="6648" href="Learner-Correctness.html#6510" class="Bound">bound</a> <a id="6654" href="Learner-Correctness.html#6609" class="Bound">n</a><a id="6655" class="Symbol">)</a> <a id="6657" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
  <a id="6666" href="Learner-Correctness.html#6491" class="Function">learner-correct</a> <a id="6682" href="Learner-Correctness.html#6682" class="Bound">bound</a> <a id="6688" href="Learner-Correctness.html#6688" class="Bound">learner-correct</a> <a id="6704" href="Learner-Correctness.html#6704" class="Bound">st₀</a> <a id="6708" href="Learner-Correctness.html#6708" class="Bound">n</a> <a id="6710" class="Symbol">=</a>
    <a id="6716" href="Learner-Correctness.html#5231" class="Function">main-induction</a> <a id="6731" class="Symbol">(</a><a id="6732" href="Learner-Correctness.html#6682" class="Bound">bound</a> <a id="6738" href="Learner-Correctness.html#6708" class="Bound">n</a><a id="6739" class="Symbol">)</a> <a id="6741" href="Learner-Correctness.html#6704" class="Bound">st₀</a> <a id="6745" href="Learner-Correctness.html#4178" class="Bound">q₀</a> <a id="6748" class="Symbol">(</a><a id="6749" href="Learner-Correctness.html#2230" class="Function">q₀-correct</a> <a id="6760" href="Learner-Correctness.html#6708" class="Bound">n</a><a id="6761" class="Symbol">)</a> <a id="6763" class="Symbol">(</a><a id="6764" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="6770" class="Symbol">(</a><a id="6771" href="Learner-Correctness.html#6682" class="Bound">bound</a> <a id="6777" href="Learner-Correctness.html#6708" class="Bound">n</a><a id="6778" class="Symbol">)</a> <a id="6780" class="Symbol">_)</a>
    <a id="6787" class="Keyword">where</a>
      <a id="6799" class="Keyword">open</a> <a id="6804" href="Learner-Correctness.html#829" class="Module">Learner-Stepping</a> <a id="6821" href="Learner-Correctness.html#6688" class="Bound">learner-correct</a>
      <a id="6843" class="Keyword">open</a> <a id="6848" href="Learner-Correctness.html#4348" class="Module">learner-correct-proof-details</a> <a id="6878" href="Learner-Correctness.html#6682" class="Bound">bound</a> <a id="6884" href="Learner-Correctness.html#6688" class="Bound">learner-correct</a> <a id="6900" href="Learner-Correctness.html#6708" class="Bound">n</a></pre></body></html>


==> anc/html/Level.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Level (Level)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Level</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Universe levels</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Level.html" class="Module">Level</a> <a id="257" class="Keyword">where</a>

<a id="264" class="Comment">-- Levels.</a>

<a id="276" class="Keyword">open</a> <a id="281" class="Keyword">import</a> <a id="288" href="Agda.Primitive.html" class="Module">Agda.Primitive</a> <a id="303" class="Symbol">as</a> <a id="306" class="Module">Prim</a> <a id="311" class="Keyword">public</a>
  <a id="320" class="Keyword">using</a>    <a id="329" class="Symbol">(</a><a id="330" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="335" class="Symbol">;</a> <a id="337" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="340" class="Symbol">;</a> <a id="342" href="Agda.Primitive.html#512" class="Primitive">Setω</a><a id="346" class="Symbol">)</a>
  <a id="350" class="Keyword">renaming</a> <a id="359" class="Symbol">(</a><a id="360" href="Agda.Primitive.html#915" class="Primitive">lzero</a> <a id="366" class="Symbol">to</a> <a id="369" class="Primitive">zero</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Primitive.html#931" class="Primitive">lsuc</a> <a id="380" class="Symbol">to</a> <a id="383" class="Primitive">suc</a><a id="386" class="Symbol">)</a>

<a id="389" class="Comment">-- Lifting.</a>

<a id="402" class="Keyword">record</a> <a id="Lift"></a><a id="409" href="Level.html#409" class="Record">Lift</a> <a id="414" class="Symbol">{</a><a id="415" href="Level.html#415" class="Bound">a</a><a id="416" class="Symbol">}</a> <a id="418" href="Level.html#418" class="Bound">ℓ</a> <a id="420" class="Symbol">(</a><a id="421" href="Level.html#421" class="Bound">A</a> <a id="423" class="Symbol">:</a> <a id="425" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="429" href="Level.html#415" class="Bound">a</a><a id="430" class="Symbol">)</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="438" class="Symbol">(</a><a id="439" href="Level.html#415" class="Bound">a</a> <a id="441" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="443" href="Level.html#418" class="Bound">ℓ</a><a id="444" class="Symbol">)</a> <a id="446" class="Keyword">where</a>
  <a id="454" class="Keyword">constructor</a> <a id="lift"></a><a id="466" href="Level.html#466" class="InductiveConstructor">lift</a>
  <a id="473" class="Keyword">field</a> <a id="Lift.lower"></a><a id="479" href="Level.html#479" class="Field">lower</a> <a id="485" class="Symbol">:</a> <a id="487" href="Level.html#421" class="Bound">A</a>

<a id="490" class="Keyword">open</a> <a id="495" href="Level.html#409" class="Module">Lift</a> <a id="500" class="Keyword">public</a>

<a id="508" class="Comment">-- Synonyms</a>

<a id="0ℓ"></a><a id="521" href="Level.html#521" class="Function">0ℓ</a> <a id="524" class="Symbol">:</a> <a id="526" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="532" href="Level.html#521" class="Function">0ℓ</a> <a id="535" class="Symbol">=</a> <a id="537" href="Level.html#369" class="Primitive">zero</a>

<a id="levelOfType"></a><a id="543" href="Level.html#543" class="Function">levelOfType</a> <a id="555" class="Symbol">:</a> <a id="557" class="Symbol">∀</a> <a id="559" class="Symbol">{</a><a id="560" href="Level.html#560" class="Bound">a</a><a id="561" class="Symbol">}</a> <a id="563" class="Symbol">→</a> <a id="565" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="569" href="Level.html#560" class="Bound">a</a> <a id="571" class="Symbol">→</a> <a id="573" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="579" href="Level.html#543" class="Function">levelOfType</a> <a id="591" class="Symbol">{</a><a id="592" href="Level.html#592" class="Bound">a</a><a id="593" class="Symbol">}</a> <a id="595" class="Symbol">_</a> <a id="597" class="Symbol">=</a> <a id="599" href="Level.html#592" class="Bound">a</a>

<a id="levelOfTerm"></a><a id="602" href="Level.html#602" class="Function">levelOfTerm</a> <a id="614" class="Symbol">:</a> <a id="616" class="Symbol">∀</a> <a id="618" class="Symbol">{</a><a id="619" href="Level.html#619" class="Bound">a</a><a id="620" class="Symbol">}</a> <a id="622" class="Symbol">{</a><a id="623" href="Level.html#623" class="Bound">A</a> <a id="625" class="Symbol">:</a> <a id="627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="631" href="Level.html#619" class="Bound">a</a><a id="632" class="Symbol">}</a> <a id="634" class="Symbol">→</a> <a id="636" href="Level.html#623" class="Bound">A</a> <a id="638" class="Symbol">→</a> <a id="640" href="Agda.Primitive.html#742" class="Postulate">Level</a>
<a id="646" href="Level.html#602" class="Function">levelOfTerm</a> <a id="658" class="Symbol">{</a><a id="659" href="Level.html#659" class="Bound">a</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">_</a> <a id="664" class="Symbol">=</a> <a id="666" href="Level.html#659" class="Bound">a</a></pre></body></html>


==> anc/html/ListBisect.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>ListBisect (ListBisect)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">ListBisect</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="65" class="Keyword">hiding</a> <a id="72" class="Symbol">(</a><a id="73" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="76" class="Symbol">)</a>
<a id="78" class="Keyword">open</a> <a id="83" class="Keyword">import</a> <a id="90" href="Data.Product.html" class="Module">Data.Product</a>
<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Function.Base.html" class="Module">Function.Base</a>
<a id="129" class="Keyword">open</a> <a id="134" class="Keyword">import</a> <a id="141" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="151" class="Keyword">open</a> <a id="156" class="Keyword">import</a> <a id="163" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="206" class="Keyword">open</a> <a id="211" class="Keyword">import</a> <a id="218" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>
<a id="240" class="Keyword">open</a> <a id="245" class="Keyword">import</a> <a id="252" href="Data.List.html" class="Module">Data.List</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Data.List.Properties.html" class="Module">Data.List.Properties</a>
<a id="295" class="Keyword">import</a> <a id="302" href="Data.List.Relation.Binary.Pointwise.html" class="Module">Data.List.Relation.Binary.Pointwise</a> <a id="338" class="Symbol">as</a> <a id="341" class="Module">List</a>
<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
<a id="429" class="Keyword">open</a> <a id="434" class="Keyword">import</a> <a id="441" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Data.List.Reverse.html" class="Module">Data.List.Reverse</a>
<a id="520" class="Keyword">open</a> <a id="525" class="Keyword">import</a> <a id="532" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a><a id="592" class="Symbol">)</a>
<a id="594" class="Keyword">import</a> <a id="601" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a> <a id="648" class="Symbol">as</a> <a id="651" class="Module">Pref</a>
<a id="656" class="Keyword">import</a> <a id="663" href="Data.List.Relation.Binary.Prefix.Heterogeneous.Properties.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous.Properties</a> <a id="721" class="Symbol">as</a> <a id="724" class="Module">Pref</a>
<a id="729" class="Keyword">open</a> <a id="734" class="Keyword">import</a> <a id="741" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="756" class="Symbol">as</a> <a id="759" class="Module">Unary</a>
<a id="765" class="Keyword">open</a> <a id="770" class="Keyword">import</a> <a id="777" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>

<a id="795" class="Keyword">module</a> <a id="802" href="ListBisect.html" class="Module">ListBisect</a> <a id="813" class="Symbol">{</a><a id="814" href="ListBisect.html#814" class="Bound">a</a> <a id="816" class="Symbol">:</a> <a id="818" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="823" class="Symbol">}</a> <a id="825" class="Symbol">{</a><a id="826" href="ListBisect.html#826" class="Bound">A</a> <a id="828" class="Symbol">:</a> <a id="830" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="834" href="ListBisect.html#814" class="Bound">a</a><a id="835" class="Symbol">}</a> <a id="837" class="Keyword">where</a>

<a id="_⊑_"></a><a id="844" href="ListBisect.html#844" class="Function Operator">_⊑_</a> <a id="848" class="Symbol">:</a> <a id="850" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="854" class="Symbol">(</a><a id="855" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="860" href="ListBisect.html#826" class="Bound">A</a><a id="861" class="Symbol">)</a> <a id="863" class="Symbol">(</a><a id="864" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="869" href="ListBisect.html#826" class="Bound">A</a><a id="870" class="Symbol">)</a> <a id="872" href="ListBisect.html#814" class="Bound">a</a>
<a id="874" href="ListBisect.html#844" class="Function Operator">_⊑_</a> <a id="878" class="Symbol">=</a> <a id="880" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Pref.Prefix</a> <a id="892" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>


<a id="Prefix-Closed"></a><a id="898" href="ListBisect.html#898" class="Function">Prefix-Closed</a> <a id="912" class="Symbol">:</a> <a id="914" class="Symbol">{</a><a id="915" href="ListBisect.html#915" class="Bound">p</a> <a id="917" class="Symbol">:</a> <a id="919" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="924" class="Symbol">}</a> <a id="926" class="Symbol">(</a><a id="927" href="ListBisect.html#927" class="Bound">P</a> <a id="929" class="Symbol">:</a> <a id="931" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="936" href="ListBisect.html#826" class="Bound">A</a> <a id="938" class="Symbol">→</a> <a id="940" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="944" href="ListBisect.html#915" class="Bound">p</a><a id="945" class="Symbol">)</a> <a id="947" class="Symbol">→</a> <a id="949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="953" class="Symbol">_</a>
<a id="955" href="ListBisect.html#898" class="Function">Prefix-Closed</a> <a id="969" href="ListBisect.html#969" class="Bound">P</a> <a id="971" class="Symbol">=</a> <a id="973" class="Symbol">∀</a> <a id="975" class="Symbol">{</a><a id="976" href="ListBisect.html#976" class="Bound">w</a><a id="977" class="Symbol">}</a> <a id="979" class="Symbol">→</a> <a id="981" href="ListBisect.html#969" class="Bound">P</a> <a id="983" href="ListBisect.html#976" class="Bound">w</a> <a id="985" class="Symbol">→</a> <a id="987" class="Symbol">∀</a> <a id="989" class="Symbol">{</a><a id="990" href="ListBisect.html#990" class="Bound">v</a><a id="991" class="Symbol">}</a> <a id="993" class="Symbol">→</a> <a id="995" href="ListBisect.html#990" class="Bound">v</a> <a id="997" href="ListBisect.html#844" class="Function Operator">⊑</a> <a id="999" href="ListBisect.html#976" class="Bound">w</a> <a id="1001" class="Symbol">→</a> <a id="1003" href="ListBisect.html#969" class="Bound">P</a> <a id="1005" href="ListBisect.html#990" class="Bound">v</a>

<a id="1008" class="Keyword">record</a> <a id="PrefixWith"></a><a id="1015" href="ListBisect.html#1015" class="Record">PrefixWith</a> <a id="1026" class="Symbol">{</a><a id="1027" href="ListBisect.html#1027" class="Bound">p</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1036" class="Symbol">}</a> <a id="1038" class="Symbol">(</a><a id="1039" href="ListBisect.html#1039" class="Bound">P</a> <a id="1041" class="Symbol">:</a> <a id="1043" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1048" href="ListBisect.html#826" class="Bound">A</a> <a id="1050" class="Symbol">→</a> <a id="1052" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1056" href="ListBisect.html#1027" class="Bound">p</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">(</a><a id="1060" href="ListBisect.html#1060" class="Bound">w</a> <a id="1062" class="Symbol">:</a> <a id="1064" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1069" href="ListBisect.html#826" class="Bound">A</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1078" class="Symbol">(</a><a id="1079" href="ListBisect.html#1027" class="Bound">p</a> <a id="1081" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1083" href="ListBisect.html#814" class="Bound">a</a><a id="1084" class="Symbol">)</a> <a id="1086" class="Keyword">where</a>
  <a id="1094" class="Keyword">field</a>
    <a id="PrefixWith.v"></a><a id="1104" href="ListBisect.html#1104" class="Field">v</a> <a id="1106" class="Symbol">:</a> <a id="1108" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1113" href="ListBisect.html#826" class="Bound">A</a>
    <a id="PrefixWith.is-prefix"></a><a id="1119" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="ListBisect.html#1104" class="Field">v</a> <a id="1133" href="ListBisect.html#844" class="Function Operator">⊑</a> <a id="1135" href="ListBisect.html#1060" class="Bound">w</a>
    <a id="PrefixWith.has-prop"></a><a id="1141" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="1150" class="Symbol">:</a> <a id="1152" href="ListBisect.html#1039" class="Bound">P</a> <a id="1154" href="ListBisect.html#1104" class="Field">v</a>

  <a id="PrefixWith.suffix"></a><a id="1159" href="ListBisect.html#1159" class="Function">suffix</a> <a id="1166" class="Symbol">:</a> <a id="1168" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1171" href="ListBisect.html#1171" class="Bound">s</a> <a id="1173" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1175" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1180" href="ListBisect.html#826" class="Bound">A</a> <a id="1182" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1184" href="ListBisect.html#1104" class="Field">v</a> <a id="1186" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1189" href="ListBisect.html#1171" class="Bound">s</a> <a id="1191" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1193" href="ListBisect.html#1060" class="Bound">w</a>
  <a id="1197" href="ListBisect.html#1159" class="Function">suffix</a> <a id="1204" class="Symbol">=</a> <a id="1206" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#1716" class="Function">Pref.toView</a> <a id="1224" href="ListBisect.html#1119" class="Field">is-prefix</a><a id="1233" class="Symbol">)</a> <a id="1235" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1238" class="Symbol">λ</a>
           <a id="1251" class="Symbol">{</a> <a id="1253" class="Symbol">(</a><a id="1254" href="ListBisect.html#1254" class="Bound">v∼cs</a> <a id="1259" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#929" class="InductiveConstructor Operator">Pref.++</a> <a id="1267" href="ListBisect.html#1267" class="Bound">u</a><a id="1268" class="Symbol">)</a> <a id="1270" class="Symbol">→</a>
             <a id="1285" href="ListBisect.html#1267" class="Bound">u</a> <a id="1287" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1289" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1294" class="Symbol">(λ</a> <a id="1297" href="ListBisect.html#1297" class="Bound">-</a> <a id="1299" class="Symbol">→</a> <a id="1301" href="ListBisect.html#1297" class="Bound">-</a> <a id="1303" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1306" href="ListBisect.html#1267" class="Bound">u</a><a id="1307" class="Symbol">)</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Data.List.Relation.Binary.Pointwise.html#10136" class="Function">List.Pointwise-≡⇒≡</a> <a id="1329" href="ListBisect.html#1254" class="Bound">v∼cs</a><a id="1333" class="Symbol">)</a>
           <a id="1346" class="Symbol">}</a>

<a id="1349" class="Keyword">record</a> <a id="LongestPrefixWith"></a><a id="1356" href="ListBisect.html#1356" class="Record">LongestPrefixWith</a> <a id="1374" class="Symbol">{</a><a id="1375" href="ListBisect.html#1375" class="Bound">p</a> <a id="1377" class="Symbol">:</a> <a id="1379" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1384" class="Symbol">}</a> <a id="1386" class="Symbol">(</a><a id="1387" href="ListBisect.html#1387" class="Bound">P</a> <a id="1389" class="Symbol">:</a> <a id="1391" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1396" href="ListBisect.html#826" class="Bound">A</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1404" href="ListBisect.html#1375" class="Bound">p</a><a id="1405" class="Symbol">)</a> <a id="1407" class="Symbol">(</a><a id="1408" href="ListBisect.html#1408" class="Bound">w</a> <a id="1410" class="Symbol">:</a> <a id="1412" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1417" href="ListBisect.html#826" class="Bound">A</a><a id="1418" class="Symbol">)</a> <a id="1420" class="Symbol">:</a> <a id="1422" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1426" class="Symbol">(</a><a id="1427" href="ListBisect.html#1375" class="Bound">p</a> <a id="1429" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1431" href="ListBisect.html#814" class="Bound">a</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Keyword">where</a>
  <a id="1442" class="Keyword">field</a>
    <a id="LongestPrefixWith.is-prefix-with"></a><a id="1452" href="ListBisect.html#1452" class="Field">is-prefix-with</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="ListBisect.html#1015" class="Record">PrefixWith</a> <a id="1480" href="ListBisect.html#1387" class="Bound">P</a> <a id="1482" href="ListBisect.html#1408" class="Bound">w</a>

  <a id="1487" class="Keyword">open</a> <a id="1492" href="ListBisect.html#1015" class="Module">PrefixWith</a> <a id="1503" href="ListBisect.html#1452" class="Field">is-prefix-with</a> <a id="1518" class="Keyword">public</a>

  <a id="1528" class="Keyword">field</a>
    <a id="LongestPrefixWith.is-longest"></a><a id="1538" href="ListBisect.html#1538" class="Field">is-longest</a> <a id="1549" class="Symbol">:</a> <a id="1551" class="Symbol">∀</a> <a id="1553" class="Symbol">(</a><a id="1554" href="ListBisect.html#1554" class="Bound">other</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="ListBisect.html#1015" class="Record">PrefixWith</a> <a id="1573" href="ListBisect.html#1387" class="Bound">P</a> <a id="1575" href="ListBisect.html#1408" class="Bound">w</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Symbol">→</a> <a id="1580" class="Symbol">(</a><a id="1581" href="ListBisect.html#1104" class="Field">PrefixWith.v</a> <a id="1594" href="ListBisect.html#1554" class="Bound">other</a><a id="1599" class="Symbol">)</a> <a id="1601" href="ListBisect.html#844" class="Function Operator">⊑</a> <a id="1603" href="ListBisect.html#1104" class="Function">v</a>


<a id="bound-LongestPrefixWith"></a><a id="1607" href="ListBisect.html#1607" class="Function">bound-LongestPrefixWith</a> <a id="1631" class="Symbol">:</a> <a id="1633" class="Symbol">{</a><a id="1634" href="ListBisect.html#1634" class="Bound">p</a> <a id="1636" class="Symbol">:</a> <a id="1638" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1643" class="Symbol">}</a> <a id="1645" class="Symbol">{</a><a id="1646" href="ListBisect.html#1646" class="Bound">P</a> <a id="1648" class="Symbol">:</a> <a id="1650" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1655" href="ListBisect.html#826" class="Bound">A</a> <a id="1657" class="Symbol">→</a> <a id="1659" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1663" href="ListBisect.html#1634" class="Bound">p</a><a id="1664" class="Symbol">}</a> <a id="1666" class="Symbol">{</a> <a id="1668" href="ListBisect.html#1668" class="Bound">x</a> <a id="1670" class="Symbol">:</a> <a id="1672" href="ListBisect.html#826" class="Bound">A</a> <a id="1674" class="Symbol">}</a> <a id="1676" class="Symbol">{</a><a id="1677" href="ListBisect.html#1677" class="Bound">w</a> <a id="1679" class="Symbol">:</a> <a id="1681" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1686" href="ListBisect.html#826" class="Bound">A</a><a id="1687" class="Symbol">}</a>
                     <a id="1710" class="Symbol">→</a> <a id="1712" href="ListBisect.html#898" class="Function">Prefix-Closed</a> <a id="1726" href="ListBisect.html#1646" class="Bound">P</a>
                     <a id="1749" class="Symbol">→</a> <a id="1751" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1753" class="Symbol">(</a><a id="1754" href="ListBisect.html#1646" class="Bound">P</a> <a id="1756" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="1758" href="ListBisect.html#1668" class="Bound">x</a> <a id="1760" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="1761" class="Symbol">)</a>
                     <a id="1784" class="Symbol">→</a> <a id="1786" class="Symbol">(</a><a id="1787" href="ListBisect.html#1787" class="Bound">pref</a> <a id="1792" class="Symbol">:</a> <a id="1794" href="ListBisect.html#1015" class="Record">PrefixWith</a> <a id="1805" href="ListBisect.html#1646" class="Bound">P</a> <a id="1807" class="Symbol">(</a><a id="1808" href="ListBisect.html#1668" class="Bound">x</a> <a id="1810" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1812" href="ListBisect.html#1677" class="Bound">w</a><a id="1813" class="Symbol">))</a>
                     <a id="1837" class="Symbol">→</a> <a id="1839" class="Symbol">(</a><a id="1840" href="ListBisect.html#1104" class="Field">PrefixWith.v</a> <a id="1853" href="ListBisect.html#1787" class="Bound">pref</a><a id="1857" class="Symbol">)</a> <a id="1859" href="ListBisect.html#844" class="Function Operator">⊑</a> <a id="1861" class="InductiveConstructor">[]</a>
<a id="1864" href="ListBisect.html#1607" class="Function">bound-LongestPrefixWith</a> <a id="1888" class="Symbol">{</a><a id="1889" class="Argument">x</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="ListBisect.html#1893" class="Bound">x</a><a id="1894" class="Symbol">}</a> <a id="1896" class="Symbol">{</a><a id="1897" class="Argument">w</a> <a id="1899" class="Symbol">=</a> <a id="1901" href="ListBisect.html#1901" class="Bound">w</a><a id="1902" class="Symbol">}</a> <a id="1904" href="ListBisect.html#1904" class="Bound">pref-closed</a> <a id="1916" href="ListBisect.html#1916" class="Bound">¬P[x]</a>
  <a id="1924" class="Keyword">record</a> <a id="1931" class="Symbol">{</a> <a id="1933" href="ListBisect.html#1104" class="Field">v</a> <a id="1935" class="Symbol">=</a> <a id="1937" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1940" class="Symbol">;</a> <a id="1942" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="1952" class="Symbol">=</a> <a id="1954" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a> <a id="1964" class="Symbol">;</a> <a id="1966" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="1975" class="Symbol">=</a> <a id="1977" class="Symbol">_</a> <a id="1979" class="Symbol">}</a> <a id="1981" class="Symbol">=</a> <a id="1983" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a>
<a id="1993" href="ListBisect.html#1607" class="Function">bound-LongestPrefixWith</a> <a id="2017" class="Symbol">{</a><a id="2018" class="Argument">x</a> <a id="2020" class="Symbol">=</a> <a id="2022" href="ListBisect.html#2022" class="Bound">x</a><a id="2023" class="Symbol">}</a> <a id="2025" class="Symbol">{</a><a id="2026" class="Argument">w</a> <a id="2028" class="Symbol">=</a> <a id="2030" href="ListBisect.html#2030" class="Bound">w</a><a id="2031" class="Symbol">}</a> <a id="2033" href="ListBisect.html#2033" class="Bound">pref-closed</a> <a id="2045" href="ListBisect.html#2045" class="Bound">¬P[x]</a>
  <a id="2053" class="Keyword">record</a> <a id="2060" class="Symbol">{</a> <a id="2062" href="ListBisect.html#1104" class="Field">v</a> <a id="2064" class="Symbol">=</a> <a id="2066" class="Symbol">(</a><a id="2067" class="DottedPattern Symbol">.</a><a id="2068" href="ListBisect.html#2022" class="DottedPattern Bound">x</a> <a id="2070" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2072" href="ListBisect.html#2072" class="Bound">v</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Symbol">;</a> <a id="2077" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="2087" class="Symbol">=</a> <a id="2089" class="Symbol">(</a><a id="2090" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2095" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">Prefix.∷</a> <a id="2104" href="ListBisect.html#2104" class="Bound">v⊑w</a><a id="2107" class="Symbol">)</a> <a id="2109" class="Symbol">;</a> <a id="2111" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="2120" class="Symbol">=</a> <a id="2122" href="ListBisect.html#2122" class="Bound">has-prop</a> <a id="2131" class="Symbol">}</a> <a id="2133" class="Symbol">=</a>
    <a id="2139" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="2146" class="Symbol">(</a><a id="2147" href="ListBisect.html#2045" class="Bound">¬P[x]</a> <a id="2153" class="Symbol">(</a><a id="2154" href="ListBisect.html#2033" class="Bound">pref-closed</a> <a id="2166" class="Symbol">{</a><a id="2167" href="ListBisect.html#2022" class="Bound">x</a> <a id="2169" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2171" href="ListBisect.html#2072" class="Bound">v</a><a id="2172" class="Symbol">}</a> <a id="2174" href="ListBisect.html#2122" class="Bound">has-prop</a> <a id="2183" class="Symbol">(</a><a id="2184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2189" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">Prefix.∷</a> <a id="2198" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a><a id="2207" class="Symbol">)))</a>

<a id="find-LongestPrefixWith"></a><a id="2212" href="ListBisect.html#2212" class="Function">find-LongestPrefixWith</a> <a id="2235" class="Symbol">:</a> <a id="2237" class="Symbol">{</a><a id="2238" href="ListBisect.html#2238" class="Bound">p</a> <a id="2240" class="Symbol">:</a> <a id="2242" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2247" class="Symbol">}</a> <a id="2249" class="Symbol">{</a><a id="2250" href="ListBisect.html#2250" class="Bound">P</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2259" href="ListBisect.html#826" class="Bound">A</a> <a id="2261" class="Symbol">→</a> <a id="2263" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2267" href="ListBisect.html#2238" class="Bound">p</a><a id="2268" class="Symbol">}</a>
                         <a id="2295" class="Symbol">→</a> <a id="2297" href="ListBisect.html#2250" class="Bound">P</a> <a id="2299" class="InductiveConstructor">[]</a>
                         <a id="2327" class="Symbol">→</a> <a id="2329" href="ListBisect.html#898" class="Function">Prefix-Closed</a> <a id="2343" href="ListBisect.html#2250" class="Bound">P</a>
                         <a id="2370" class="Symbol">→</a> <a id="2372" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="2388" href="ListBisect.html#2250" class="Bound">P</a>
                         <a id="2415" class="Symbol">→</a> <a id="2417" class="Symbol">(</a><a id="2418" href="ListBisect.html#2418" class="Bound">w</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2427" href="ListBisect.html#826" class="Bound">A</a><a id="2428" class="Symbol">)</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="ListBisect.html#1356" class="Record">LongestPrefixWith</a> <a id="2450" href="ListBisect.html#2250" class="Bound">P</a> <a id="2452" href="ListBisect.html#2418" class="Bound">w</a>
<a id="2454" href="ListBisect.html#2212" class="Function">find-LongestPrefixWith</a> <a id="2477" href="ListBisect.html#2477" class="Bound">P[]</a> <a id="2481" href="ListBisect.html#2481" class="Bound">pref-closed</a> <a id="2493" href="ListBisect.html#2493" class="Bound">dec</a> <a id="2497" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2500" class="Symbol">=</a>
  <a id="2504" class="Keyword">record</a>
  <a id="2513" class="Symbol">{</a> <a id="2515" href="ListBisect.html#1452" class="Field">is-prefix-with</a> <a id="2530" class="Symbol">=</a> <a id="2532" class="Keyword">record</a>
    <a id="2543" class="Symbol">{</a> <a id="2545" href="ListBisect.html#1104" class="Field">v</a> <a id="2547" class="Symbol">=</a> <a id="2549" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="2556" class="Symbol">;</a> <a id="2558" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="2568" class="Symbol">=</a> <a id="2570" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a>
    <a id="2584" class="Symbol">;</a> <a id="2586" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="2595" class="Symbol">=</a> <a id="2597" href="ListBisect.html#2477" class="Bound">P[]</a>
    <a id="2605" class="Symbol">}</a>
  <a id="2609" class="Symbol">;</a> <a id="2611" href="ListBisect.html#1538" class="Field">is-longest</a> <a id="2622" class="Symbol">=</a> <a id="2624" class="Symbol">λ</a> <a id="2626" class="Symbol">{</a> <a id="2628" class="Keyword">record</a> <a id="2635" class="Symbol">{</a> <a id="2637" href="ListBisect.html#1104" class="Field">v</a> <a id="2639" class="Symbol">=</a> <a id="2641" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2644" class="Symbol">;</a> <a id="2646" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a> <a id="2668" class="Symbol">;</a> <a id="2670" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="2679" class="Symbol">=</a> <a id="2681" class="Symbol">_</a> <a id="2683" class="Symbol">}</a> <a id="2685" class="Symbol">→</a> <a id="2687" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a> <a id="2697" class="Symbol">}</a>
  <a id="2701" class="Symbol">}</a>
<a id="2703" href="ListBisect.html#2212" class="Function">find-LongestPrefixWith</a> <a id="2726" class="Symbol">{</a><a id="2727" href="ListBisect.html#2727" class="Bound">p</a><a id="2728" class="Symbol">}</a> <a id="2730" class="Symbol">{</a><a id="2731" href="ListBisect.html#2731" class="Bound">P</a><a id="2732" class="Symbol">}</a> <a id="2734" href="ListBisect.html#2734" class="Bound">P[]</a> <a id="2738" href="ListBisect.html#2738" class="Bound">pref-closed</a> <a id="2750" href="ListBisect.html#2750" class="Bound">dec</a> <a id="2754" class="Symbol">(</a><a id="2755" href="ListBisect.html#2755" class="Bound">x</a> <a id="2757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">List.∷</a> <a id="2764" href="ListBisect.html#2764" class="Bound">w</a><a id="2765" class="Symbol">)</a> <a id="2767" class="Keyword">with</a> <a id="2772" class="Symbol">(</a><a id="2773" href="ListBisect.html#2750" class="Bound">dec</a> <a id="2777" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2779" href="ListBisect.html#2755" class="Bound">x</a> <a id="2781" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="2782" class="Symbol">)</a>
<a id="2784" class="Symbol">...</a> <a id="2788" class="Symbol">|</a> <a id="2790" class="Symbol">(</a><a id="2791" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2794" href="ListBisect.html#2794" class="Bound">¬P[x]</a><a id="2799" class="Symbol">)</a> <a id="2801" class="Symbol">=</a> <a id="2803" class="Keyword">record</a>
          <a id="2820" class="Symbol">{</a> <a id="2822" href="ListBisect.html#1452" class="Field">is-prefix-with</a> <a id="2837" class="Symbol">=</a> <a id="2839" class="Keyword">record</a> <a id="2846" class="Symbol">{</a> <a id="2848" href="ListBisect.html#1104" class="Field">v</a> <a id="2850" class="Symbol">=</a> <a id="2852" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2855" class="Symbol">;</a> <a id="2857" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="2867" class="Symbol">=</a> <a id="2869" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a> <a id="2879" class="Symbol">;</a> <a id="2881" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="2890" class="Symbol">=</a> <a id="2892" class="Bound">P[]</a> <a id="2896" class="Symbol">}</a>
          <a id="2908" class="Symbol">;</a> <a id="2910" href="ListBisect.html#1538" class="Field">is-longest</a> <a id="2921" class="Symbol">=</a> <a id="2923" href="ListBisect.html#1607" class="Function">bound-LongestPrefixWith</a> <a id="2947" class="Bound">pref-closed</a> <a id="2959" href="ListBisect.html#2794" class="Bound">¬P[x]</a> <a id="2965" class="Symbol">}</a>
<a id="2967" class="Symbol">...</a> <a id="2971" class="Symbol">|</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2978" href="ListBisect.html#2978" class="Bound">P[x]</a><a id="2982" class="Symbol">)</a> <a id="2984" class="Symbol">=</a> <a id="2986" class="Keyword">record</a>
          <a id="3003" class="Symbol">{</a> <a id="3005" href="ListBisect.html#1452" class="Field">is-prefix-with</a> <a id="3020" class="Symbol">=</a> <a id="3022" class="Keyword">record</a>
                           <a id="3056" class="Symbol">{</a> <a id="3058" href="ListBisect.html#1104" class="Field">v</a> <a id="3060" class="Symbol">=</a> <a id="3062" class="Bound">x</a> <a id="3064" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3066" href="ListBisect.html#1104" class="Function">lp.v</a>
                           <a id="3098" class="Symbol">;</a> <a id="3100" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="3110" class="Symbol">=</a> <a id="3112" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3117" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">Prefix.∷</a> <a id="3126" href="ListBisect.html#1119" class="Function">lp.is-prefix</a>
                           <a id="3166" class="Symbol">;</a> <a id="3168" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="3177" class="Symbol">=</a> <a id="3179" href="ListBisect.html#1141" class="Function">lp.has-prop</a> <a id="3191" class="Symbol">}</a>
          <a id="3203" class="Symbol">;</a> <a id="3205" href="ListBisect.html#1538" class="Field">is-longest</a> <a id="3216" class="Symbol">=</a> <a id="3218" class="Symbol">λ</a>
                <a id="3236" class="Symbol">{</a> <a id="3238" class="Keyword">record</a>
                  <a id="3263" class="Symbol">{</a> <a id="3265" href="ListBisect.html#1104" class="Field">v</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
                  <a id="3290" class="Symbol">;</a> <a id="3292" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="3302" class="Symbol">=</a> <a id="3304" class="Symbol">_</a>
                  <a id="3324" class="Symbol">;</a> <a id="3326" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="3335" class="Symbol">=</a> <a id="3337" class="Symbol">_</a>
                  <a id="3357" class="Symbol">}</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">Prefix.[]</a>
                <a id="3387" class="Symbol">;</a> <a id="3389" class="Keyword">record</a>
                  <a id="3414" class="Symbol">{</a> <a id="3416" href="ListBisect.html#1104" class="Field">v</a> <a id="3418" class="Symbol">=</a> <a id="3420" class="Symbol">(</a><a id="3421" class="DottedPattern Symbol">.</a><a id="3422" class="DottedPattern Bound">x</a> <a id="3424" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3426" href="ListBisect.html#3426" class="Bound">v</a><a id="3427" class="Symbol">)</a>
                  <a id="3447" class="Symbol">;</a> <a id="3449" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="3459" class="Symbol">=</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3467" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">Prefix.∷</a> <a id="3476" href="ListBisect.html#3476" class="Bound">v⊑w</a><a id="3479" class="Symbol">)</a>
                  <a id="3499" class="Symbol">;</a> <a id="3501" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="3510" class="Symbol">=</a> <a id="3512" href="ListBisect.html#3512" class="Bound">Pxv</a>
                  <a id="3534" class="Symbol">}</a> <a id="3536" class="Symbol">→</a> <a id="3538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3543" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">Prefix.∷</a> <a id="3552" class="Symbol">(</a><a id="3553" href="ListBisect.html#1538" class="Function">lp.is-longest</a> <a id="3567" class="Symbol">(</a><a id="3568" class="Keyword">record</a> <a id="3575" class="Symbol">{</a> <a id="3577" href="ListBisect.html#1104" class="Field">v</a> <a id="3579" class="Symbol">=</a> <a id="3581" href="ListBisect.html#3426" class="Bound">v</a> <a id="3583" class="Symbol">;</a> <a id="3585" href="ListBisect.html#1119" class="Field">is-prefix</a> <a id="3595" class="Symbol">=</a> <a id="3597" href="ListBisect.html#3476" class="Bound">v⊑w</a> <a id="3601" class="Symbol">;</a> <a id="3603" href="ListBisect.html#1141" class="Field">has-prop</a> <a id="3612" class="Symbol">=</a> <a id="3614" href="ListBisect.html#3512" class="Bound">Pxv</a> <a id="3618" class="Symbol">}))</a>
                <a id="3638" class="Symbol">}</a>
          <a id="3650" class="Symbol">}</a>
  <a id="3654" class="Keyword">where</a>
    <a id="3664" href="ListBisect.html#3664" class="Function">Px</a> <a id="3667" class="Symbol">:</a> <a id="3669" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3674" href="ListBisect.html#826" class="Bound">A</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3682" class="Bound">p</a>
    <a id="3688" href="ListBisect.html#3664" class="Function">Px</a> <a id="3691" href="ListBisect.html#3691" class="Bound">suffix</a> <a id="3698" class="Symbol">=</a> <a id="3700" class="Bound">P</a> <a id="3702" class="Symbol">(</a><a id="3703" class="Bound">x</a> <a id="3705" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3707" href="ListBisect.html#3691" class="Bound">suffix</a><a id="3713" class="Symbol">)</a>
    <a id="3719" href="ListBisect.html#3719" class="Function">Px-pref-closed</a> <a id="3734" class="Symbol">:</a> <a id="3736" href="ListBisect.html#898" class="Function">Prefix-Closed</a> <a id="3750" href="ListBisect.html#3664" class="Function">Px</a>
    <a id="3757" href="ListBisect.html#3719" class="Function">Px-pref-closed</a> <a id="3772" class="Symbol">{</a><a id="3773" href="ListBisect.html#3773" class="Bound">w</a><a id="3774" class="Symbol">}</a> <a id="3776" href="ListBisect.html#3776" class="Bound">Pxw</a> <a id="3780" class="Symbol">{</a><a id="3781" href="ListBisect.html#3781" class="Bound">v</a><a id="3782" class="Symbol">}</a> <a id="3784" href="ListBisect.html#3784" class="Bound">v⊑w</a> <a id="3788" class="Symbol">=</a> <a id="3790" class="Bound">pref-closed</a> <a id="3802" class="Symbol">{</a><a id="3803" class="Bound">x</a> <a id="3805" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3807" href="ListBisect.html#3773" class="Bound">w</a><a id="3808" class="Symbol">}</a> <a id="3810" href="ListBisect.html#3776" class="Bound">Pxw</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3820" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">Prefix.∷</a> <a id="3829" href="ListBisect.html#3784" class="Bound">v⊑w</a><a id="3832" class="Symbol">)</a>
    <a id="3838" href="ListBisect.html#3838" class="Function">dec-Px</a> <a id="3845" class="Symbol">:</a> <a id="3847" href="Relation.Unary.html#4543" class="Function">Unary.Decidable</a> <a id="3863" href="ListBisect.html#3664" class="Function">Px</a>
    <a id="3870" href="ListBisect.html#3838" class="Function">dec-Px</a> <a id="3877" href="ListBisect.html#3877" class="Bound">v</a> <a id="3879" class="Symbol">=</a> <a id="3881" class="Symbol">(</a><a id="3882" class="Bound">dec</a> <a id="3886" class="Symbol">(</a><a id="3887" class="Bound">x</a> <a id="3889" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3891" href="ListBisect.html#3877" class="Bound">v</a><a id="3892" class="Symbol">))</a>
    <a id="3899" href="ListBisect.html#3899" class="Function">lp</a> <a id="3902" class="Symbol">:</a> <a id="3904" href="ListBisect.html#1356" class="Record">LongestPrefixWith</a> <a id="3922" href="ListBisect.html#3664" class="Function">Px</a> <a id="3925" class="Bound">w</a>
    <a id="3931" href="ListBisect.html#3899" class="Function">lp</a> <a id="3934" class="Symbol">=</a> <a id="3936" href="ListBisect.html#2212" class="Function">find-LongestPrefixWith</a> <a id="3959" href="ListBisect.html#2978" class="Bound">P[x]</a> <a id="3964" href="ListBisect.html#3719" class="Function">Px-pref-closed</a> <a id="3979" href="ListBisect.html#3838" class="Function">dec-Px</a> <a id="3986" class="Bound">w</a>
    <a id="3992" class="Keyword">module</a> <a id="3999" href="ListBisect.html#3999" class="Module">lp</a> <a id="4002" class="Symbol">=</a> <a id="4004" href="ListBisect.html#1356" class="Module">LongestPrefixWith</a> <a id="4022" href="ListBisect.html#3899" class="Function">lp</a>

<a id="4026" class="Keyword">record</a> <a id="List≤2^"></a><a id="4033" href="ListBisect.html#4033" class="Record">List≤2^</a> <a id="4041" class="Symbol">(</a><a id="4042" href="ListBisect.html#4042" class="Bound">n</a> <a id="4044" class="Symbol">:</a> <a id="4046" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4047" class="Symbol">)</a> <a id="4049" class="Symbol">:</a> <a id="4051" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4055" href="ListBisect.html#814" class="Bound">a</a> <a id="4057" class="Keyword">where</a>
  <a id="4065" class="Keyword">field</a>
    <a id="List≤2^.toList"></a><a id="4075" href="ListBisect.html#4075" class="Field">toList</a> <a id="4082" class="Symbol">:</a> <a id="4084" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4089" href="ListBisect.html#826" class="Bound">A</a>
    <a id="List≤2^.len≤2^"></a><a id="4095" href="ListBisect.html#4095" class="Field">len≤2^</a> <a id="4102" class="Symbol">:</a> <a id="4104" href="Data.List.Base.html#4746" class="Function">length</a> <a id="4111" href="ListBisect.html#4075" class="Field">toList</a> <a id="4118" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4120" class="Number">2</a> <a id="4122" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4124" href="ListBisect.html#4042" class="Bound">n</a>

<a id="2^n+1"></a><a id="4127" href="ListBisect.html#4127" class="Function">2^n+1</a> <a id="4133" class="Symbol">:</a> <a id="4135" class="Symbol">∀</a> <a id="4137" href="ListBisect.html#4137" class="Bound">n</a> <a id="4139" class="Symbol">→</a> <a id="4141" class="Number">2</a> <a id="4143" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4145" class="Symbol">(</a><a id="4146" class="Number">1</a> <a id="4148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4150" href="ListBisect.html#4137" class="Bound">n</a><a id="4151" class="Symbol">)</a> <a id="4153" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4155" class="Number">2</a> <a id="4157" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4159" href="ListBisect.html#4137" class="Bound">n</a> <a id="4161" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4163" class="Number">2</a> <a id="4165" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4167" href="ListBisect.html#4137" class="Bound">n</a>
<a id="4169" href="ListBisect.html#4127" class="Function">2^n+1</a> <a id="4175" href="ListBisect.html#4175" class="Bound">n</a> <a id="4177" class="Symbol">=</a> <a id="4179" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4187" class="Number">2</a> <a id="4189" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4198" href="ListBisect.html#4175" class="Bound">n</a><a id="4199" class="Symbol">)</a> <a id="4201" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4207" class="Number">2</a> <a id="4209" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4211" class="Symbol">(</a><a id="4212" class="Number">2</a> <a id="4214" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4216" href="ListBisect.html#4175" class="Bound">n</a><a id="4217" class="Symbol">)</a> <a id="4219" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4225" class="Number">2</a> <a id="4227" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4229" href="ListBisect.html#4175" class="Bound">n</a> <a id="4231" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4233" class="Symbol">(</a><a id="4234" class="Number">2</a> <a id="4236" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4238" href="ListBisect.html#4175" class="Bound">n</a> <a id="4240" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4242" class="Number">0</a><a id="4243" class="Symbol">)</a> <a id="4245" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4248" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4253" class="Symbol">(λ</a> <a id="4256" href="ListBisect.html#4256" class="Bound">-</a> <a id="4258" class="Symbol">→</a> <a id="4260" class="Number">2</a> <a id="4262" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4264" href="ListBisect.html#4175" class="Bound">n</a> <a id="4266" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4268" href="ListBisect.html#4256" class="Bound">-</a><a id="4269" class="Symbol">)</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="4284" class="Symbol">_)</a> <a id="4287" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4291" class="Number">2</a> <a id="4293" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4295" href="ListBisect.html#4175" class="Bound">n</a> <a id="4297" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4299" class="Number">2</a> <a id="4301" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4303" href="ListBisect.html#4175" class="Bound">n</a>
  <a id="4307" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4311" class="Keyword">where</a> <a id="4317" class="Keyword">open</a> <a id="4322" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="IsNonEmpty"></a><a id="4335" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="4346" class="Symbol">:</a> <a id="4348" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4353" href="ListBisect.html#826" class="Bound">A</a> <a id="4355" class="Symbol">→</a> <a id="4357" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4361" href="Level.html#521" class="Function">0ℓ</a>
<a id="4364" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="4375" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4378" class="Symbol">=</a> <a id="4380" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="4382" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="4393" class="Symbol">(_</a> <a id="4396" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4398" class="Symbol">_)</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="4406" class="Keyword">record</a> <a id="Bisected"></a><a id="4413" href="ListBisect.html#4413" class="Record">Bisected</a> <a id="4422" class="Symbol">(</a><a id="4423" href="ListBisect.html#4423" class="Bound">n</a> <a id="4425" class="Symbol">:</a> <a id="4427" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4428" class="Symbol">)</a> <a id="4430" class="Symbol">(</a><a id="4431" href="ListBisect.html#4431" class="Bound">l</a> <a id="4433" class="Symbol">:</a> <a id="4435" href="ListBisect.html#4033" class="Record">List≤2^</a> <a id="4443" class="Symbol">(</a><a id="4444" class="Number">1</a> <a id="4446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4448" href="ListBisect.html#4423" class="Bound">n</a><a id="4449" class="Symbol">))</a> <a id="4452" class="Symbol">:</a> <a id="4454" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4458" href="ListBisect.html#814" class="Bound">a</a> <a id="4460" class="Keyword">where</a>
  <a id="4468" class="Keyword">field</a>
    <a id="Bisected.first"></a><a id="4478" href="ListBisect.html#4478" class="Field">first</a> <a id="4484" class="Symbol">:</a> <a id="4486" href="ListBisect.html#4033" class="Record">List≤2^</a> <a id="4494" href="ListBisect.html#4423" class="Bound">n</a>
    <a id="Bisected.second"></a><a id="4500" href="ListBisect.html#4500" class="Field">second</a> <a id="4507" class="Symbol">:</a> <a id="4509" href="ListBisect.html#4033" class="Record">List≤2^</a> <a id="4517" href="ListBisect.html#4423" class="Bound">n</a>

  <a id="4522" class="Keyword">module</a> <a id="Bisected.l"></a><a id="4529" href="ListBisect.html#4529" class="Module">l</a> <a id="4531" class="Symbol">=</a> <a id="4533" href="ListBisect.html#4033" class="Module">List≤2^</a> <a id="4541" href="ListBisect.html#4431" class="Bound">l</a>
  <a id="4545" class="Keyword">module</a> <a id="Bisected.first"></a><a id="4552" href="ListBisect.html#4552" class="Module">first</a> <a id="4558" class="Symbol">=</a> <a id="4560" href="ListBisect.html#4033" class="Module">List≤2^</a> <a id="4568" href="ListBisect.html#4478" class="Field">first</a>
  <a id="4576" class="Keyword">module</a> <a id="Bisected.second"></a><a id="4583" href="ListBisect.html#4583" class="Module">second</a> <a id="4590" class="Symbol">=</a> <a id="4592" href="ListBisect.html#4033" class="Module">List≤2^</a> <a id="4600" href="ListBisect.html#4500" class="Field">second</a>

  <a id="4610" class="Keyword">field</a>
    <a id="Bisected.concatted"></a><a id="4620" href="ListBisect.html#4620" class="Field">concatted</a> <a id="4630" class="Symbol">:</a> <a id="4632" href="ListBisect.html#4075" class="Function">l.toList</a> <a id="4641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4643" href="ListBisect.html#4075" class="Function">first.toList</a> <a id="4656" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="4659" href="ListBisect.html#4075" class="Function">second.toList</a>
    <a id="Bisected.non-empty"></a><a id="4677" href="ListBisect.html#4677" class="Field">non-empty</a> <a id="4687" class="Symbol">:</a> <a id="4689" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="4700" href="ListBisect.html#4075" class="Function">l.toList</a> <a id="4709" class="Symbol">→</a> <a id="4711" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="4722" href="ListBisect.html#4075" class="Function">first.toList</a>

<a id="n⊓m≤n"></a><a id="4736" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="4742" class="Symbol">:</a> <a id="4744" class="Symbol">∀</a> <a id="4746" href="ListBisect.html#4746" class="Bound">m</a> <a id="4748" href="ListBisect.html#4748" class="Bound">n</a> <a id="4750" class="Symbol">→</a> <a id="4752" href="ListBisect.html#4748" class="Bound">n</a> <a id="4754" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="4756" href="ListBisect.html#4746" class="Bound">m</a> <a id="4758" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4760" href="ListBisect.html#4748" class="Bound">n</a>
<a id="4762" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="4768" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4775" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4782" class="Symbol">=</a> <a id="4784" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4788" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="4794" class="Symbol">(</a><a id="4795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4801" class="Symbol">_)</a> <a id="4804" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4817" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="4823" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4830" class="Symbol">(</a><a id="4831" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4837" class="Symbol">_)</a> <a id="4840" class="Symbol">=</a> <a id="4842" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4846" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="4852" class="Symbol">(</a><a id="4853" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4859" href="ListBisect.html#4859" class="Bound">n</a><a id="4860" class="Symbol">)</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4869" href="ListBisect.html#4869" class="Bound">m</a><a id="4870" class="Symbol">)</a> <a id="4872" class="Symbol">=</a> <a id="4874" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4878" class="Symbol">(</a><a id="4879" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="4885" href="ListBisect.html#4859" class="Bound">n</a> <a id="4887" href="ListBisect.html#4869" class="Bound">m</a><a id="4888" class="Symbol">)</a>

<a id="2^n≥1"></a><a id="4891" href="ListBisect.html#4891" class="Function">2^n≥1</a> <a id="4897" class="Symbol">:</a> <a id="4899" class="Symbol">∀</a> <a id="4901" href="ListBisect.html#4901" class="Bound">n</a> <a id="4903" class="Symbol">→</a> <a id="4905" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4908" href="ListBisect.html#4908" class="Bound">m</a> <a id="4910" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4912" class="Symbol">(</a><a id="4913" class="Number">2</a> <a id="4915" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4917" href="ListBisect.html#4901" class="Bound">n</a> <a id="4919" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4921" class="Number">1</a> <a id="4923" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4925" href="ListBisect.html#4908" class="Bound">m</a><a id="4926" class="Symbol">)</a>
<a id="4928" href="ListBisect.html#4891" class="Function">2^n≥1</a> <a id="4934" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4941" class="Symbol">=</a> <a id="4943" class="Number">0</a> <a id="4945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4947" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="4952" href="ListBisect.html#4891" class="Function">2^n≥1</a> <a id="4958" class="Symbol">(</a><a id="4959" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4965" href="ListBisect.html#4965" class="Bound">n</a><a id="4966" class="Symbol">)</a> <a id="4968" class="Keyword">rewrite</a> <a id="4976" class="Symbol">(</a><a id="4977" href="ListBisect.html#4127" class="Function">2^n+1</a> <a id="4983" href="ListBisect.html#4965" class="Bound">n</a><a id="4984" class="Symbol">)</a> <a id="4986" class="Symbol">=</a>
  <a id="4990" class="Keyword">let</a> <a id="4994" href="ListBisect.html#4994" class="Bound">m</a> <a id="4996" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4998" href="ListBisect.html#4998" class="Bound">2^n≡1+m</a> <a id="5006" class="Symbol">=</a> <a id="5008" href="ListBisect.html#4891" class="Function">2^n≥1</a> <a id="5014" href="ListBisect.html#4965" class="Bound">n</a> <a id="5016" class="Keyword">in</a>
  <a id="5021" class="Symbol">(</a><a id="5022" href="ListBisect.html#4994" class="Bound">m</a> <a id="5024" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5026" class="Number">2</a> <a id="5028" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5030" href="ListBisect.html#4965" class="Bound">n</a><a id="5031" class="Symbol">)</a> <a id="5033" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5035" class="Symbol">(</a><a id="5036" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="5044" class="Number">2</a> <a id="5046" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5048" href="ListBisect.html#4965" class="Bound">n</a> <a id="5050" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5052" class="Number">2</a> <a id="5054" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5056" href="ListBisect.html#4965" class="Bound">n</a> <a id="5058" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5061" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5066" class="Symbol">(λ</a> <a id="5069" href="ListBisect.html#5069" class="Bound">-</a> <a id="5071" class="Symbol">→</a> <a id="5073" class="Number">2</a> <a id="5075" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5077" href="ListBisect.html#4965" class="Bound">n</a> <a id="5079" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5081" href="ListBisect.html#5069" class="Bound">-</a><a id="5082" class="Symbol">)</a> <a id="5084" href="ListBisect.html#4998" class="Bound">2^n≡1+m</a> <a id="5092" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5096" class="Number">2</a> <a id="5098" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5100" href="ListBisect.html#4965" class="Bound">n</a> <a id="5102" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5104" class="Symbol">(</a><a id="5105" class="Number">1</a> <a id="5107" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5109" href="ListBisect.html#4994" class="Bound">m</a><a id="5110" class="Symbol">)</a> <a id="5112" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5115" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5122" class="Symbol">(</a><a id="5123" class="Number">2</a> <a id="5125" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5127" href="ListBisect.html#4965" class="Bound">n</a><a id="5128" class="Symbol">)</a> <a id="5130" class="Symbol">(</a><a id="5131" class="Number">1</a> <a id="5133" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5135" href="ListBisect.html#4994" class="Bound">m</a><a id="5136" class="Symbol">)</a> <a id="5138" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5142" class="Number">1</a> <a id="5144" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5146" href="ListBisect.html#4994" class="Bound">m</a> <a id="5148" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5150" class="Number">2</a> <a id="5152" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5154" href="ListBisect.html#4965" class="Bound">n</a> <a id="5156" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5159" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="5167" class="Number">1</a> <a id="5169" href="ListBisect.html#4994" class="Bound">m</a> <a id="5171" class="Symbol">(</a><a id="5172" class="Number">2</a> <a id="5174" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5176" href="ListBisect.html#4965" class="Bound">n</a><a id="5177" class="Symbol">)</a> <a id="5179" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5183" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="5189" class="Symbol">(</a><a id="5190" href="ListBisect.html#4994" class="Bound">m</a> <a id="5192" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5194" class="Number">2</a> <a id="5196" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5198" href="ListBisect.html#4965" class="Bound">n</a><a id="5199" class="Symbol">)</a>
  <a id="5203" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5204" class="Symbol">)</a>
  <a id="5208" class="Keyword">where</a>
    <a id="5218" class="Keyword">open</a> <a id="5223" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="cut-in-halves"></a><a id="5236" href="ListBisect.html#5236" class="Function">cut-in-halves</a> <a id="5250" class="Symbol">:</a> <a id="5252" class="Symbol">∀</a> <a id="5254" href="ListBisect.html#5254" class="Bound">n</a> <a id="5256" class="Symbol">(</a><a id="5257" href="ListBisect.html#5257" class="Bound">l</a> <a id="5259" class="Symbol">:</a> <a id="5261" href="ListBisect.html#4033" class="Record">List≤2^</a> <a id="5269" class="Symbol">(</a><a id="5270" class="Number">1</a> <a id="5272" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5274" href="ListBisect.html#5254" class="Bound">n</a><a id="5275" class="Symbol">))</a> <a id="5278" class="Symbol">→</a> <a id="5280" href="ListBisect.html#4413" class="Record">Bisected</a> <a id="5289" href="ListBisect.html#5254" class="Bound">n</a> <a id="5291" href="ListBisect.html#5257" class="Bound">l</a>
<a id="5293" href="ListBisect.html#5236" class="Function">cut-in-halves</a> <a id="5307" href="ListBisect.html#5307" class="Bound">n</a> <a id="5309" href="ListBisect.html#5309" class="Bound">l</a> <a id="5311" class="Symbol">=</a> <a id="5313" class="Keyword">record</a>
  <a id="5322" class="Symbol">{</a> <a id="5324" href="ListBisect.html#4478" class="Field">first</a> <a id="5330" class="Symbol">=</a> <a id="5332" class="Keyword">record</a>
    <a id="5343" class="Symbol">{</a> <a id="5345" href="ListBisect.html#4075" class="Field">toList</a> <a id="5352" class="Symbol">=</a> <a id="5354" href="ListBisect.html#6170" class="Function">first</a>
    <a id="5364" class="Symbol">;</a> <a id="5366" href="ListBisect.html#4095" class="Field">len≤2^</a> <a id="5373" class="Symbol">=</a>
      <a id="5381" class="Keyword">let</a> <a id="5385" class="Keyword">open</a> <a id="5390" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="5402" class="Keyword">in</a>
      <a id="5411" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5423" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5430" href="ListBisect.html#6170" class="Function">first</a> <a id="5436" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5439" href="Data.List.Properties.html#40210" class="Function">length-take</a> <a id="5451" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5455" href="ListBisect.html#4075" class="Field">l.toList</a> <a id="5464" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5472" class="Number">2</a> <a id="5474" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5476" href="ListBisect.html#5307" class="Bound">n</a> <a id="5478" href="Data.Nat.Base.html#5851" class="Function Operator">⊓</a> <a id="5480" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5487" href="ListBisect.html#4075" class="Field">l.toList</a> <a id="5496" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5499" href="ListBisect.html#4736" class="Function">n⊓m≤n</a> <a id="5505" class="Symbol">_</a> <a id="5507" class="Symbol">_</a> <a id="5509" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="5517" class="Number">2</a> <a id="5519" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5521" href="ListBisect.html#5307" class="Bound">n</a>
      <a id="5529" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="5535" class="Symbol">}</a>
  <a id="5539" class="Symbol">;</a> <a id="5541" href="ListBisect.html#4500" class="Field">second</a> <a id="5548" class="Symbol">=</a> <a id="5550" class="Keyword">record</a>
    <a id="5561" class="Symbol">{</a> <a id="5563" href="ListBisect.html#4075" class="Field">toList</a> <a id="5570" class="Symbol">=</a> <a id="5572" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5577" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5581" href="ListBisect.html#4075" class="Field">l.toList</a>
    <a id="5594" class="Symbol">;</a> <a id="5596" href="ListBisect.html#4095" class="Field">len≤2^</a> <a id="5603" class="Symbol">=</a>
      <a id="5611" class="Keyword">let</a> <a id="5615" class="Keyword">open</a> <a id="5620" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a> <a id="5632" class="Keyword">in</a>
      <a id="5641" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5653" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5660" class="Symbol">(</a><a id="5661" href="Data.List.Base.html#8509" class="Function">drop</a> <a id="5666" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5670" href="ListBisect.html#4075" class="Field">l.toList</a><a id="5678" class="Symbol">)</a> <a id="5680" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5683" href="Data.List.Properties.html#42246" class="Function">length-drop</a> <a id="5695" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5699" class="Symbol">_</a> <a id="5701" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5709" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5716" href="ListBisect.html#4075" class="Field">l.toList</a> <a id="5725" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5727" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5731" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5734" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="5744" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5748" href="ListBisect.html#4095" class="Field">l.len≤2^</a> <a id="5757" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="5765" class="Number">2</a> <a id="5767" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5769" class="Symbol">(</a><a id="5770" class="Number">1</a> <a id="5772" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5774" href="ListBisect.html#5307" class="Bound">n</a><a id="5775" class="Symbol">)</a> <a id="5777" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5779" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5783" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5786" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5791" class="Symbol">(λ</a> <a id="5794" href="ListBisect.html#5794" class="Bound">-</a> <a id="5796" class="Symbol">→</a> <a id="5798" href="ListBisect.html#5794" class="Bound">-</a> <a id="5800" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5802" class="Number">2</a> <a id="5804" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5806" href="ListBisect.html#5307" class="Bound">n</a><a id="5807" class="Symbol">)</a> <a id="5809" class="Symbol">(</a><a id="5810" href="ListBisect.html#4127" class="Function">2^n+1</a> <a id="5816" href="ListBisect.html#5307" class="Bound">n</a><a id="5817" class="Symbol">)</a> <a id="5819" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5827" class="Number">2</a> <a id="5829" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5831" href="ListBisect.html#5307" class="Bound">n</a> <a id="5833" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5835" class="Number">2</a> <a id="5837" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5839" href="ListBisect.html#5307" class="Bound">n</a> <a id="5841" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5843" class="Symbol">(</a><a id="5844" class="Number">2</a> <a id="5846" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5848" href="ListBisect.html#5307" class="Bound">n</a><a id="5849" class="Symbol">)</a> <a id="5851" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5854" href="Data.Nat.Properties.html#51706" class="Function">m+n∸n≡m</a> <a id="5862" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5866" href="ListBisect.html#6154" class="Function">2^n</a> <a id="5870" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="5878" class="Number">2</a> <a id="5880" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5882" href="ListBisect.html#5307" class="Bound">n</a>
      <a id="5890" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="5896" class="Symbol">}</a>
  <a id="5900" class="Symbol">;</a> <a id="5902" href="ListBisect.html#4620" class="Field">concatted</a> <a id="5912" class="Symbol">=</a> <a id="5914" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5918" class="Symbol">(</a><a id="5919" href="Data.List.Properties.html#42761" class="Function">take++drop≡id</a> <a id="5933" class="Symbol">(</a><a id="5934" class="Number">2</a> <a id="5936" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5938" href="ListBisect.html#5307" class="Bound">n</a><a id="5939" class="Symbol">)</a> <a id="5941" class="Symbol">_)</a>
  <a id="5946" class="Symbol">;</a> <a id="5948" href="ListBisect.html#4677" class="Field">non-empty</a> <a id="5958" class="Symbol">=</a> <a id="5960" href="ListBisect.html#6201" class="Function">non-empty</a>
  <a id="5972" class="Symbol">}</a>
  <a id="5976" class="Keyword">where</a>
    <a id="5986" class="Keyword">module</a> <a id="5993" href="ListBisect.html#5993" class="Module">l</a> <a id="5995" class="Symbol">=</a> <a id="5997" href="ListBisect.html#4033" class="Module">List≤2^</a> <a id="6005" href="ListBisect.html#5309" class="Bound">l</a>
    <a id="6011" class="Comment">-- this would be nicer:</a>
    <a id="6039" class="Comment">-- first , second = splitAt (2 ^ n) l.toList</a>
    <a id="6088" class="Comment">-- but it is just easier to work with take/drop separately...</a>
    <a id="6154" href="ListBisect.html#6154" class="Function">2^n</a> <a id="6158" class="Symbol">=</a> <a id="6160" class="Number">2</a> <a id="6162" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6164" href="ListBisect.html#5307" class="Bound">n</a>
    <a id="6170" href="ListBisect.html#6170" class="Function">first</a> <a id="6176" class="Symbol">=</a> <a id="6178" href="Data.List.Base.html#8389" class="Function">take</a> <a id="6183" href="ListBisect.html#6154" class="Function">2^n</a> <a id="6187" href="ListBisect.html#4075" class="Field">l.toList</a>

    <a id="6201" href="ListBisect.html#6201" class="Function">non-empty</a> <a id="6211" class="Symbol">:</a> <a id="6213" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="6224" href="ListBisect.html#4075" class="Field">l.toList</a> <a id="6233" class="Symbol">→</a> <a id="6235" href="ListBisect.html#4335" class="Function">IsNonEmpty</a> <a id="6246" href="ListBisect.html#6170" class="Function">first</a>
    <a id="6256" href="ListBisect.html#6201" class="Function">non-empty</a> <a id="6266" href="ListBisect.html#6266" class="Bound">x</a> <a id="6268" class="Keyword">with</a> <a id="6273" href="ListBisect.html#4075" class="Field">l.toList</a>
    <a id="6286" href="ListBisect.html#6201" class="Function">non-empty</a> <a id="6296" class="Symbol">_</a> <a id="6298" class="Symbol">|</a> <a id="6300" class="Symbol">_</a> <a id="6302" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6304" class="Symbol">_</a> <a id="6306" class="Keyword">rewrite</a> <a id="6314" class="Symbol">(</a><a id="6315" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6321" class="Symbol">(</a><a id="6322" href="ListBisect.html#4891" class="Function">2^n≥1</a> <a id="6328" href="ListBisect.html#5307" class="Bound">n</a><a id="6329" class="Symbol">))</a> <a id="6332" class="Symbol">=</a> <a id="6334" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="6338" class="Keyword">data</a> <a id="Bisect-View"></a><a id="6343" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="6355" class="Symbol">:</a> <a id="6357" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6362" href="ListBisect.html#826" class="Bound">A</a> <a id="6364" class="Symbol">→</a> <a id="6366" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6370" href="ListBisect.html#814" class="Bound">a</a> <a id="6372" class="Keyword">where</a>
  <a id="Bisect-View.[]"></a><a id="6380" href="ListBisect.html#6380" class="InductiveConstructor">[]</a> <a id="6383" class="Symbol">:</a> <a id="6385" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="6397" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="Bisect-View.split"></a><a id="6402" href="ListBisect.html#6402" class="InductiveConstructor">split</a> <a id="6408" class="Symbol">:</a> <a id="6410" class="Symbol">∀</a> <a id="6412" href="ListBisect.html#6412" class="Bound">xs</a> <a id="6415" href="ListBisect.html#6415" class="Bound">y</a> <a id="6417" href="ListBisect.html#6417" class="Bound">ys</a>
          <a id="6430" class="Symbol">→</a> <a id="6432" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6439" href="ListBisect.html#6412" class="Bound">xs</a> <a id="6442" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6444" class="Number">1</a> <a id="6446" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6448" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6455" href="ListBisect.html#6417" class="Bound">ys</a>
          <a id="6468" class="Symbol">→</a> <a id="6470" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6477" href="ListBisect.html#6417" class="Bound">ys</a> <a id="6480" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6482" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6489" href="ListBisect.html#6412" class="Bound">xs</a>
          <a id="6502" class="Symbol">→</a> <a id="6504" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="6516" class="Symbol">(</a><a id="6517" href="ListBisect.html#6412" class="Bound">xs</a> <a id="6520" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6523" href="ListBisect.html#6415" class="Bound">y</a> <a id="6525" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6527" href="ListBisect.html#6417" class="Bound">ys</a><a id="6529" class="Symbol">)</a>

<a id="6532" class="Comment">-- Extend a bisection view by adding one element at the front and one at the</a>
<a id="6609" class="Comment">-- back, keeping the two halves balanced.</a>
<a id="cons-both"></a><a id="6651" href="ListBisect.html#6651" class="Function">cons-both</a> <a id="6661" class="Symbol">:</a> <a id="6663" class="Symbol">∀</a> <a id="6665" class="Symbol">(</a><a id="6666" href="ListBisect.html#6666" class="Bound">x</a> <a id="6668" href="ListBisect.html#6668" class="Bound">b</a> <a id="6670" class="Symbol">:</a> <a id="6672" href="ListBisect.html#826" class="Bound">A</a><a id="6673" class="Symbol">)</a> <a id="6675" class="Symbol">{</a><a id="6676" href="ListBisect.html#6676" class="Bound">ys</a> <a id="6679" class="Symbol">:</a> <a id="6681" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="6686" href="ListBisect.html#826" class="Bound">A</a><a id="6687" class="Symbol">}</a> <a id="6689" class="Symbol">→</a> <a id="6691" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="6703" href="ListBisect.html#6676" class="Bound">ys</a> <a id="6706" class="Symbol">→</a> <a id="6708" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="6720" class="Symbol">(</a><a id="6721" href="ListBisect.html#6666" class="Bound">x</a> <a id="6723" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6725" class="Symbol">(</a><a id="6726" href="ListBisect.html#6676" class="Bound">ys</a> <a id="6729" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6732" href="ListBisect.html#6668" class="Bound">b</a> <a id="6734" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6736" class="InductiveConstructor">[]</a><a id="6738" class="Symbol">))</a>
<a id="6741" href="ListBisect.html#6651" class="Function">cons-both</a> <a id="6751" href="ListBisect.html#6751" class="Bound">x</a> <a id="6753" href="ListBisect.html#6753" class="Bound">b</a> <a id="6755" href="ListBisect.html#6380" class="InductiveConstructor">[]</a> <a id="6758" class="Symbol">=</a> <a id="6760" href="ListBisect.html#6402" class="InductiveConstructor">split</a> <a id="6766" class="Symbol">(</a><a id="6767" href="ListBisect.html#6751" class="Bound">x</a> <a id="6769" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6771" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6773" class="Symbol">)</a> <a id="6775" href="ListBisect.html#6753" class="Bound">b</a> <a id="6777" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6780" class="Symbol">(</a><a id="6781" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6785" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="6788" class="Symbol">)</a> <a id="6790" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="6794" href="ListBisect.html#6651" class="Function">cons-both</a> <a id="6804" href="ListBisect.html#6804" class="Bound">x</a> <a id="6806" href="ListBisect.html#6806" class="Bound">b</a> <a id="6808" class="Symbol">(</a><a id="6809" href="ListBisect.html#6402" class="InductiveConstructor">split</a> <a id="6815" href="ListBisect.html#6815" class="Bound">ps</a> <a id="6818" href="ListBisect.html#6818" class="Bound">y</a> <a id="6820" href="ListBisect.html#6820" class="Bound">qs</a> <a id="6823" href="ListBisect.html#6823" class="Bound">le1</a> <a id="6827" href="ListBisect.html#6827" class="Bound">le2</a><a id="6830" class="Symbol">)</a> <a id="6832" class="Symbol">=</a>
  <a id="6836" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="6842" class="Symbol">(λ</a> <a id="6845" href="ListBisect.html#6845" class="Bound">-</a> <a id="6847" class="Symbol">→</a> <a id="6849" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="6861" class="Symbol">(</a><a id="6862" href="ListBisect.html#6804" class="Bound">x</a> <a id="6864" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6866" href="ListBisect.html#6845" class="Bound">-</a><a id="6867" class="Symbol">))</a>
        <a id="6878" class="Symbol">(</a><a id="6879" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Data.List.Properties.html#5197" class="Function">++-assoc</a> <a id="6893" href="ListBisect.html#6815" class="Bound">ps</a> <a id="6896" class="Symbol">(</a><a id="6897" href="ListBisect.html#6818" class="Bound">y</a> <a id="6899" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6901" href="ListBisect.html#6820" class="Bound">qs</a><a id="6903" class="Symbol">)</a> <a id="6905" class="Symbol">(</a><a id="6906" href="ListBisect.html#6806" class="Bound">b</a> <a id="6908" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6910" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6912" class="Symbol">)))</a>
        <a id="6924" class="Symbol">(</a><a id="6925" href="ListBisect.html#6402" class="InductiveConstructor">split</a> <a id="6931" class="Symbol">(</a><a id="6932" href="ListBisect.html#6804" class="Bound">x</a> <a id="6934" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6936" href="ListBisect.html#6815" class="Bound">ps</a><a id="6938" class="Symbol">)</a> <a id="6940" href="ListBisect.html#6818" class="Bound">y</a> <a id="6942" class="Symbol">(</a><a id="6943" href="ListBisect.html#6820" class="Bound">qs</a> <a id="6946" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6949" href="ListBisect.html#6806" class="Bound">b</a> <a id="6951" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6953" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="6955" class="Symbol">)</a> <a id="6957" href="ListBisect.html#7061" class="Function">c1</a> <a id="6960" href="ListBisect.html#7169" class="Function">c2</a><a id="6962" class="Symbol">)</a>
  <a id="6966" class="Keyword">where</a>
    <a id="6976" href="ListBisect.html#6976" class="Function">lenqb</a> <a id="6982" class="Symbol">:</a> <a id="6984" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6991" class="Symbol">(</a><a id="6992" href="ListBisect.html#6820" class="Bound">qs</a> <a id="6995" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="6998" href="ListBisect.html#6806" class="Bound">b</a> <a id="7000" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7002" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7008" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7015" href="ListBisect.html#6820" class="Bound">qs</a> <a id="7018" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7020" class="Number">1</a>
    <a id="7026" href="ListBisect.html#6976" class="Function">lenqb</a> <a id="7032" class="Symbol">=</a> <a id="7034" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="7044" href="ListBisect.html#6820" class="Bound">qs</a> <a id="7047" class="Symbol">{</a><a id="7048" href="ListBisect.html#6806" class="Bound">b</a> <a id="7050" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7052" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7054" class="Symbol">}</a>

    <a id="7061" href="ListBisect.html#7061" class="Function">c1</a> <a id="7064" class="Symbol">:</a> <a id="7066" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7073" class="Symbol">(</a><a id="7074" href="ListBisect.html#6804" class="Bound">x</a> <a id="7076" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7078" href="ListBisect.html#6815" class="Bound">ps</a><a id="7080" class="Symbol">)</a> <a id="7082" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7084" class="Number">1</a> <a id="7086" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7088" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7095" class="Symbol">(</a><a id="7096" href="ListBisect.html#6820" class="Bound">qs</a> <a id="7099" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7102" href="ListBisect.html#6806" class="Bound">b</a> <a id="7104" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7106" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7108" class="Symbol">)</a>
    <a id="7114" href="ListBisect.html#7061" class="Function">c1</a> <a id="7117" class="Keyword">rewrite</a> <a id="7125" href="ListBisect.html#6976" class="Function">lenqb</a> <a id="7131" class="Symbol">|</a> <a id="7133" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="7140" class="Symbol">(</a><a id="7141" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7148" href="ListBisect.html#6820" class="Bound">qs</a><a id="7150" class="Symbol">)</a> <a id="7152" class="Number">1</a> <a id="7154" class="Symbol">=</a> <a id="7156" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7160" href="ListBisect.html#6823" class="Bound">le1</a>

    <a id="7169" href="ListBisect.html#7169" class="Function">c2</a> <a id="7172" class="Symbol">:</a> <a id="7174" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7181" class="Symbol">(</a><a id="7182" href="ListBisect.html#6820" class="Bound">qs</a> <a id="7185" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="7188" href="ListBisect.html#6806" class="Bound">b</a> <a id="7190" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7192" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7194" class="Symbol">)</a> <a id="7196" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7198" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7205" class="Symbol">(</a><a id="7206" href="ListBisect.html#6804" class="Bound">x</a> <a id="7208" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7210" href="ListBisect.html#6815" class="Bound">ps</a><a id="7212" class="Symbol">)</a>
    <a id="7218" href="ListBisect.html#7169" class="Function">c2</a> <a id="7221" class="Keyword">rewrite</a> <a id="7229" href="ListBisect.html#6976" class="Function">lenqb</a> <a id="7235" class="Symbol">|</a> <a id="7237" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="7244" class="Symbol">(</a><a id="7245" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7252" href="ListBisect.html#6820" class="Bound">qs</a><a id="7254" class="Symbol">)</a> <a id="7256" class="Number">1</a> <a id="7258" class="Symbol">=</a> <a id="7260" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7264" href="ListBisect.html#6827" class="Bound">le2</a>

<a id="bisect-view"></a><a id="7269" href="ListBisect.html#7269" class="Function">bisect-view</a> <a id="7281" class="Symbol">:</a> <a id="7283" class="Symbol">∀</a> <a id="7285" href="ListBisect.html#7285" class="Bound">xs</a> <a id="7288" class="Symbol">→</a> <a id="7290" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="7302" href="ListBisect.html#7285" class="Bound">xs</a>
<a id="7305" href="ListBisect.html#7269" class="Function">bisect-view</a> <a id="7317" href="ListBisect.html#7317" class="Bound">xs</a> <a id="7320" class="Symbol">=</a> <a id="7322" href="ListBisect.html#7359" class="Function">go</a> <a id="7325" class="Symbol">(</a><a id="7326" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7333" href="ListBisect.html#7317" class="Bound">xs</a><a id="7335" class="Symbol">)</a> <a id="7337" href="ListBisect.html#7317" class="Bound">xs</a> <a id="7340" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a>
  <a id="7349" class="Keyword">where</a>
    <a id="7359" href="ListBisect.html#7359" class="Function">go</a> <a id="7362" class="Symbol">:</a> <a id="7364" class="Symbol">(</a><a id="7365" href="ListBisect.html#7365" class="Bound">n</a> <a id="7367" class="Symbol">:</a> <a id="7369" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="7370" class="Symbol">)</a> <a id="7372" class="Symbol">(</a><a id="7373" href="ListBisect.html#7373" class="Bound">l</a> <a id="7375" class="Symbol">:</a> <a id="7377" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="7382" href="ListBisect.html#826" class="Bound">A</a><a id="7383" class="Symbol">)</a> <a id="7385" class="Symbol">→</a> <a id="7387" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7394" href="ListBisect.html#7373" class="Bound">l</a> <a id="7396" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7398" href="ListBisect.html#7365" class="Bound">n</a> <a id="7400" class="Symbol">→</a> <a id="7402" href="ListBisect.html#6343" class="Datatype">Bisect-View</a> <a id="7414" href="ListBisect.html#7373" class="Bound">l</a>
    <a id="7420" href="ListBisect.html#7359" class="Function">go</a> <a id="7423" href="ListBisect.html#7423" class="Bound">n</a> <a id="7425" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7428" class="Symbol">_</a> <a id="7430" class="Symbol">=</a> <a id="7432" href="ListBisect.html#6380" class="InductiveConstructor">[]</a>
    <a id="7439" href="ListBisect.html#7359" class="Function">go</a> <a id="7442" class="Symbol">(</a><a id="7443" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7447" href="ListBisect.html#7447" class="Bound">n</a><a id="7448" class="Symbol">)</a> <a id="7450" class="Symbol">(</a><a id="7451" href="ListBisect.html#7451" class="Bound">x</a> <a id="7453" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7455" href="ListBisect.html#7455" class="Bound">rest</a><a id="7459" class="Symbol">)</a> <a id="7461" class="Symbol">(</a><a id="7462" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="7466" href="ListBisect.html#7466" class="Bound">le</a><a id="7468" class="Symbol">)</a> <a id="7470" class="Keyword">with</a> <a id="7475" href="Data.List.Reverse.html#990" class="Function">reverseView</a> <a id="7487" href="ListBisect.html#7455" class="Bound">rest</a>
    <a id="7496" class="Symbol">...</a> <a id="7500" class="Symbol">|</a> <a id="7502" href="Data.List.Reverse.html#690" class="InductiveConstructor">[]</a> <a id="7505" class="Symbol">=</a> <a id="7507" href="ListBisect.html#6402" class="InductiveConstructor">split</a> <a id="7513" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7516" class="Bound">x</a> <a id="7518" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7521" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="7525" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
    <a id="7533" class="Symbol">...</a> <a id="7537" class="Symbol">|</a> <a id="7539" class="Symbol">(</a><a id="7540" href="ListBisect.html#7540" class="Bound">ys</a> <a id="7543" href="Data.List.Reverse.html#712" class="InductiveConstructor Operator">∶</a> <a id="7545" class="Symbol">_</a> <a id="7547" href="Data.List.Reverse.html#712" class="InductiveConstructor Operator">∶ʳ</a> <a id="7550" href="ListBisect.html#7550" class="Bound">b</a><a id="7551" class="Symbol">)</a> <a id="7553" class="Symbol">=</a>
      <a id="7561" href="ListBisect.html#6651" class="Function">cons-both</a> <a id="7571" class="Bound">x</a> <a id="7573" href="ListBisect.html#7550" class="Bound">b</a> <a id="7575" class="Symbol">(</a><a id="7576" href="ListBisect.html#7359" class="Function">go</a> <a id="7579" class="Bound">n</a> <a id="7581" href="ListBisect.html#7540" class="Bound">ys</a> <a id="7584" class="Symbol">(</a><a id="7585" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="7593" class="Symbol">(</a><a id="7594" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="7600" class="Symbol">(</a><a id="7601" href="Data.List.Base.html#4746" class="Function">length</a> <a id="7608" href="ListBisect.html#7540" class="Bound">ys</a><a id="7610" class="Symbol">)</a> <a id="7612" class="Number">1</a><a id="7613" class="Symbol">)</a>
                                      <a id="7653" class="Symbol">(</a><a id="7654" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="7660" class="Symbol">(</a><a id="7661" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤</a> <a id="7664" class="Bound">n</a><a id="7665" class="Symbol">)</a> <a id="7667" class="Symbol">(</a><a id="7668" href="Data.List.Properties.html#4960" class="Function">length-++</a> <a id="7678" href="ListBisect.html#7540" class="Bound">ys</a> <a id="7681" class="Symbol">{</a><a id="7682" href="ListBisect.html#7550" class="Bound">b</a> <a id="7684" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7686" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7688" class="Symbol">})</a> <a id="7691" class="Bound">le</a><a id="7693" class="Symbol">)))</a></pre></body></html>


==> anc/html/Main-Results.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Main-Results (Main-Results)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Main-Results</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">module</a> <a id="32" href="Main-Results.html" class="Module">Main-Results</a> <a id="45" class="Keyword">where</a>

<a id="52" class="Keyword">open</a> <a id="57" class="Keyword">import</a> <a id="64" href="Level.html" class="Module">Level</a> <a id="70" class="Keyword">using</a> <a id="76" class="Symbol">(</a><a id="77" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="82" class="Symbol">)</a>
<a id="84" class="Keyword">open</a> <a id="89" class="Keyword">import</a> <a id="96" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Data.Product.html" class="Module">Data.Product</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="180" class="Keyword">open</a> <a id="185" class="Keyword">import</a> <a id="192" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="220" class="Keyword">open</a> <a id="225" class="Keyword">import</a> <a id="232" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a> <a id="251" class="Keyword">using</a> <a id="257" class="Symbol">(</a><a id="258" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂_⌉</a><a id="265" class="Symbol">;</a> <a id="267" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂_⌋</a><a id="274" class="Symbol">)</a>

<a id="277" class="Keyword">open</a> <a id="282" class="Keyword">import</a> <a id="289" href="Game-Basics.html" class="Module">Game-Basics</a> <a id="301" class="Keyword">using</a> <a id="307" class="Symbol">(</a><a id="308" href="Game-Basics.html#349" class="Function">Game-Type</a><a id="317" class="Symbol">)</a>
<a id="319" class="Keyword">import</a> <a id="326" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="343" class="Symbol">as</a> <a id="346" class="Module">Defs</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Finite.html" class="Module">Finite</a>

<a id="372" class="Keyword">module</a> <a id="Generic-Learner-Correctness"></a><a id="379" href="Main-Results.html#379" class="Module">Generic-Learner-Correctness</a>
           <a id="418" class="Symbol">{</a><a id="419" href="Main-Results.html#419" class="Bound">ℓd</a> <a id="422" class="Symbol">:</a> <a id="424" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="429" class="Symbol">}</a> <a id="431" class="Symbol">(</a><a id="432" href="Main-Results.html#432" class="Bound">𝔻</a> <a id="434" class="Symbol">:</a> <a id="436" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="440" href="Main-Results.html#419" class="Bound">ℓd</a><a id="442" class="Symbol">)</a>        <a id="451" class="Comment">-- the concept class to be learned</a>
           <a id="497" class="Symbol">(</a><a id="498" href="Main-Results.html#498" class="Bound">F</a> <a id="500" class="Symbol">:</a> <a id="502" href="Game-Basics.html#349" class="Function">Game-Type</a><a id="511" class="Symbol">)</a>                   <a id="531" class="Comment">-- the query interface of the learning game</a>
           <a id="586" class="Symbol">(</a><a id="587" href="Main-Results.html#587" class="Bound">Sem</a> <a id="591" class="Symbol">:</a> <a id="593" href="Game-Definitions.html#472" class="Record">Defs.GameSemantics</a> <a id="612" href="Main-Results.html#432" class="Bound">𝔻</a> <a id="614" href="Main-Results.html#498" class="Bound">F</a><a id="615" class="Symbol">)</a>   <a id="619" class="Comment">-- the semantics of queries and responses</a>
           <a id="672" class="Keyword">where</a>
  <a id="680" class="Keyword">open</a> <a id="685" class="Keyword">import</a> <a id="692" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="709" href="Main-Results.html#432" class="Bound">𝔻</a> <a id="711" href="Main-Results.html#498" class="Bound">F</a>
  <a id="715" class="Keyword">open</a> <a id="720" href="Game-Definitions.html#472" class="Module">GameSemantics</a> <a id="734" href="Main-Results.html#587" class="Bound">Sem</a> <a id="738" class="Keyword">using</a> <a id="744" class="Symbol">(</a><a id="745" href="Game-Definitions.html#572" class="Field">F-map</a><a id="750" class="Symbol">)</a>
  <a id="754" class="Keyword">open</a> <a id="759" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="777" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Game-Definitions.html#4030" class="Record">Teacher-on</a><a id="800" class="Symbol">)</a>
  <a id="804" class="Keyword">open</a> <a id="809" class="Keyword">import</a> <a id="816" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="836" href="Main-Results.html#432" class="Bound">𝔻</a> <a id="838" href="Main-Results.html#498" class="Bound">F</a> <a id="840" href="Main-Results.html#587" class="Bound">Sem</a>

  <a id="847" class="Keyword">module</a> <a id="854" href="Main-Results.html#854" class="Module">_</a> <a id="856" class="Symbol">{</a><a id="857" href="Main-Results.html#857" class="Bound">ℓt</a> <a id="860" href="Main-Results.html#860" class="Bound">ℓr</a> <a id="863" href="Main-Results.html#863" class="Bound">ℓc</a> <a id="866" class="Symbol">:</a> <a id="868" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="873" class="Symbol">}</a> <a id="875" class="Symbol">{</a><a id="876" href="Main-Results.html#876" class="Bound">T</a> <a id="878" class="Symbol">:</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="884" href="Main-Results.html#857" class="Bound">ℓt</a><a id="886" class="Symbol">}</a> <a id="888" class="Symbol">{</a><a id="889" href="Main-Results.html#889" class="Bound">R</a> <a id="891" class="Symbol">:</a> <a id="893" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="897" href="Main-Results.html#860" class="Bound">ℓr</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">{</a><a id="902" href="Main-Results.html#902" class="Bound">C</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="910" href="Main-Results.html#863" class="Bound">ℓc</a><a id="912" class="Symbol">}</a>
           <a id="925" class="Symbol">(</a><a id="926" href="Main-Results.html#926" class="Bound">teacher</a> <a id="934" class="Symbol">:</a> <a id="936" href="Game-Definitions.html#4030" class="Record">Teacher-on</a> <a id="947" href="Main-Results.html#876" class="Bound">T</a><a id="948" class="Symbol">)</a> <a id="950" class="Symbol">(</a><a id="951" href="Main-Results.html#951" class="Bound">learner</a> <a id="959" class="Symbol">:</a> <a id="961" href="Game-Definitions.html#2509" class="Record">Learner-on</a> <a id="972" href="Main-Results.html#889" class="Bound">R</a> <a id="974" href="Main-Results.html#902" class="Bound">C</a><a id="975" class="Symbol">)</a> <a id="977" class="Symbol">(</a><a id="978" href="Main-Results.html#978" class="Bound">q₀</a> <a id="981" class="Symbol">:</a> <a id="983" href="Main-Results.html#902" class="Bound">C</a><a id="984" class="Symbol">)</a>
           <a id="997" class="Keyword">where</a>
    <a id="1007" class="Keyword">private</a>
      <a id="1021" class="Keyword">module</a> <a id="1028" href="Main-Results.html#1028" class="Module">teacher</a> <a id="1036" class="Symbol">=</a> <a id="1038" href="Game-Definitions.html#4030" class="Module">Teacher-on</a> <a id="1049" href="Main-Results.html#926" class="Bound">teacher</a>
      <a id="1063" class="Keyword">module</a> <a id="1070" href="Main-Results.html#1070" class="Module">learner</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Game-Definitions.html#2509" class="Module">Learner-on</a> <a id="1091" href="Main-Results.html#951" class="Bound">learner</a>
    <a id="1103" class="Keyword">open</a> <a id="1108" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="1113" href="Main-Results.html#587" class="Bound">Sem</a> <a id="1117" href="Game-Definitions.html#4088" class="Function">teacher.δ</a> <a id="1127" href="Game-Definitions.html#2601" class="Function">learner.δ</a>

    <a id="1142" class="Comment">-- A &#39;Learner-Stepping&#39; instance suffices for the learner to find</a>
    <a id="1212" class="Comment">-- every secret within &#39;bound secret&#39; many rounds:</a>
    <a id="1267" href="Main-Results.html#1267" class="Function">learner-correct</a> <a id="1283" class="Symbol">:</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Main-Results.html#1286" class="Bound">bound</a> <a id="1292" class="Symbol">:</a> <a id="1294" href="Main-Results.html#432" class="Bound">𝔻</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1299" class="Symbol">)</a>
                    <a id="1321" class="Symbol">→</a> <a id="1323" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="1340" href="Game-Definitions.html#2601" class="Function">learner.δ</a> <a id="1350" href="Main-Results.html#978" class="Bound">q₀</a> <a id="1353" href="Main-Results.html#1286" class="Bound">bound</a>
                    <a id="1379" class="Symbol">→</a> <a id="1381" class="Symbol">∀</a> <a id="1383" href="Main-Results.html#1383" class="Bound">st₀</a> <a id="1387" href="Main-Results.html#1387" class="Bound">secret</a> <a id="1394" class="Symbol">→</a> <a id="1396" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="1404" class="Symbol">(</a><a id="1405" href="Main-Results.html#1383" class="Bound">st₀</a> <a id="1409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1411" href="Main-Results.html#978" class="Bound">q₀</a><a id="1413" class="Symbol">)</a> <a id="1415" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="1421" href="Main-Results.html#1387" class="Bound">secret</a> <a id="1428" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="1435" class="Symbol">(</a><a id="1436" href="Main-Results.html#1286" class="Bound">bound</a> <a id="1442" href="Main-Results.html#1387" class="Bound">secret</a><a id="1448" class="Symbol">)</a> <a id="1450" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
    <a id="1461" href="Main-Results.html#1267" class="Function">learner-correct</a> <a id="1477" class="Symbol">=</a> <a id="1479" href="Learner-Correctness.html#6491" class="Function">Correctness.learner-correct</a> <a id="1507" href="Main-Results.html#926" class="Bound">teacher</a> <a id="1515" href="Main-Results.html#951" class="Bound">learner</a> <a id="1523" href="Main-Results.html#978" class="Bound">q₀</a>

<a id="1527" class="Keyword">module</a> <a id="L#"></a><a id="1534" href="Main-Results.html#1534" class="Module">L#</a>  <a id="1538" class="Symbol">(</a><a id="1539" href="Main-Results.html#1539" class="Bound">I</a> <a id="1541" href="Main-Results.html#1541" class="Bound">O</a> <a id="1543" class="Symbol">:</a> <a id="1545" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1548" class="Symbol">)</a>
           <a id="1561" class="Symbol">(</a><a id="1562" href="Main-Results.html#1562" class="Bound Operator">_≟_</a> <a id="1566" class="Symbol">:</a> <a id="1568" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1586" href="Main-Results.html#1539" class="Bound">I</a><a id="1587" class="Symbol">)</a>
           <a id="1600" class="Symbol">(</a><a id="1601" href="Main-Results.html#1601" class="Bound Operator">_≟o_</a> <a id="1606" class="Symbol">:</a> <a id="1608" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1626" href="Main-Results.html#1541" class="Bound">O</a><a id="1627" class="Symbol">)</a>
           <a id="1640" class="Symbol">(</a><a id="1641" href="Main-Results.html#1641" class="Bound">fin-I</a> <a id="1647" class="Symbol">:</a> <a id="1649" href="Finite.html#2757" class="Record">FiniteType</a> <a id="1660" href="Main-Results.html#1539" class="Bound">I</a><a id="1661" class="Symbol">)</a>
           <a id="1674" class="Keyword">where</a>
  <a id="1682" class="Comment">-- The L# learning algorithm learns a Mealy machine</a>
  <a id="1736" class="Comment">-- with inputs I and outputs O.</a>
  <a id="1770" class="Comment">-- We need to assume that I and O have decidable equality</a>
  <a id="1830" class="Comment">-- and that the input type I is finite.</a>
  <a id="1872" class="Keyword">open</a> <a id="1877" class="Keyword">import</a> <a id="1884" href="Mealy.html" class="Module">Mealy</a>
  <a id="1892" class="Keyword">open</a> <a id="1897" class="Keyword">import</a> <a id="1904" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a> <a id="1932" href="Main-Results.html#1539" class="Bound">I</a> <a id="1934" href="Main-Results.html#1541" class="Bound">O</a>
  <a id="1938" class="Comment">-- L# knows the input alphabet I and its size:</a>
  <a id="L#.k"></a><a id="1987" href="Main-Results.html#1987" class="Function">k</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="Finite.html#2975" class="Function">FiniteType.size</a> <a id="2007" href="Main-Results.html#1641" class="Bound">fin-I</a>
  <a id="2015" class="Comment">-- The maximum counter example m is part of the concept</a>
  <a id="2073" class="Comment">-- class 𝔻, so L# does not know m in advance!</a>
  <a id="L#.𝔻"></a><a id="2121" href="Main-Results.html#2121" class="Function">𝔻</a> <a id="2123" class="Symbol">=</a> <a id="2125" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2139" href="Main-Results.html#1539" class="Bound">I</a> <a id="2141" href="Main-Results.html#1541" class="Bound">O</a> <a id="2143" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2145" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

  <a id="2150" class="Keyword">open</a> <a id="2155" class="Keyword">import</a> <a id="2162" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="2182" href="Main-Results.html#2121" class="Function">𝔻</a> <a id="2184" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="2186" href="Mealy-Last-CE-Size-Learning.html#4210" class="Function">Mealy-Last-CE-Size-Learning-Semantics</a>
  <a id="2226" class="Keyword">open</a> <a id="2231" class="Keyword">import</a> <a id="2238" href="L-Sharp.html" class="Module">L-Sharp</a> <a id="2246" href="Main-Results.html#1539" class="Bound">I</a> <a id="2248" href="Main-Results.html#1541" class="Bound">O</a> <a id="2250" href="Main-Results.html#1562" class="Bound Operator">_≟_</a> <a id="2254" href="Main-Results.html#1601" class="Bound Operator">_≟o_</a> <a id="2259" href="Main-Results.html#1641" class="Bound">fin-I</a> <a id="2265" class="Keyword">using</a> <a id="2271" class="Symbol">(</a><a id="2272" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a><a id="2282" class="Symbol">;</a> <a id="2284" href="L-Sharp.Stepping.html#27858" class="Function">L#-stepping</a><a id="2295" class="Symbol">;</a> <a id="2297" href="L-Sharp.Correctness.html#3374" class="Function">bound≤bound′</a><a id="2309" class="Symbol">)</a>

  <a id="2314" class="Comment">-- Theorem: For k input symbols, L# correctly learns any hidden mealy machine</a>
  <a id="2394" class="Comment">-- ℳ of n states for counter-examples of length at most m within in</a>
  <a id="2464" class="Comment">--       𝒪(k · n² + n · log(m)).</a>
  <a id="2499" class="Comment">-- many queries:</a>
  <a id="L#.L#-time-bound"></a><a id="2518" href="Main-Results.html#2518" class="Function">L#-time-bound</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a> <a id="2545" href="Learner-Correctness.html#3834" class="Function Operator">has-time-bound</a> <a id="2560" class="Symbol">λ</a> <a id="2562" class="Symbol">{</a> <a id="2564" class="Symbol">(</a><a id="2565" href="Main-Results.html#2565" class="Bound">ℳ</a> <a id="2567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2569" href="Main-Results.html#2569" class="Bound">m</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">→</a>
                      <a id="2596" class="Keyword">let</a> <a id="2600" href="Main-Results.html#2600" class="Bound">n</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Mealy.html#4836" class="Field">Mealy-Machine.n</a> <a id="2620" href="Main-Results.html#2565" class="Bound">ℳ</a> <a id="2622" class="Keyword">in</a>
                      <a id="2647" class="Symbol">(</a><a id="2648" href="Main-Results.html#1987" class="Function">k</a> <a id="2650" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2652" class="Number">1</a><a id="2653" class="Symbol">)</a> <a id="2655" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2657" href="Main-Results.html#2600" class="Bound">n</a> <a id="2659" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2661" class="Symbol">(</a><a id="2662" href="Main-Results.html#2600" class="Bound">n</a> <a id="2664" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2666" class="Number">1</a><a id="2667" class="Symbol">)</a>
                              <a id="2699" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
                      <a id="2723" class="Symbol">(</a><a id="2724" href="Main-Results.html#2600" class="Bound">n</a> <a id="2726" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2728" class="Number">1</a><a id="2729" class="Symbol">)</a> <a id="2731" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2733" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2739" href="Main-Results.html#2569" class="Bound">m</a> <a id="2741" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="2743" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2745" class="Number">1</a>       
                  <a id="2772" class="Symbol">}</a>
  <a id="2776" href="Main-Results.html#2518" class="Function">L#-time-bound</a> <a id="2790" class="Symbol">=</a> <a id="2792" href="Learner-Correctness.html#3184" class="Function">relax-Learner-Stepping</a> <a id="2815" href="L-Sharp.Correctness.html#3374" class="Function">bound≤bound′</a> <a id="2828" href="L-Sharp.Stepping.html#27858" class="Function">L#-stepping</a>

<a id="2841" class="Keyword">module</a> <a id="L#-Full-Trace"></a><a id="2848" href="Main-Results.html#2848" class="Module">L#-Full-Trace</a>
           <a id="2873" class="Symbol">(</a><a id="2874" href="Main-Results.html#2874" class="Bound">I</a> <a id="2876" href="Main-Results.html#2876" class="Bound">O</a> <a id="2878" class="Symbol">:</a> <a id="2880" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2883" class="Symbol">)</a>
           <a id="2896" class="Symbol">(</a><a id="2897" href="Main-Results.html#2897" class="Bound Operator">_≟_</a> <a id="2901" class="Symbol">:</a> <a id="2903" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2921" href="Main-Results.html#2874" class="Bound">I</a><a id="2922" class="Symbol">)</a>
           <a id="2935" class="Symbol">(</a><a id="2936" href="Main-Results.html#2936" class="Bound Operator">_≟o_</a> <a id="2941" class="Symbol">:</a> <a id="2943" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2961" href="Main-Results.html#2876" class="Bound">O</a><a id="2962" class="Symbol">)</a>
           <a id="2975" class="Symbol">(</a><a id="2976" href="Main-Results.html#2976" class="Bound">fin-I</a> <a id="2982" class="Symbol">:</a> <a id="2984" href="Finite.html#2757" class="Record">FiniteType</a> <a id="2995" href="Main-Results.html#2874" class="Bound">I</a><a id="2996" class="Symbol">)</a>
           <a id="3009" class="Keyword">where</a>
  <a id="3017" class="Comment">-- In the full-trace game, the learner receives more information per query.</a>
  <a id="3095" class="Keyword">open</a> <a id="3100" class="Keyword">import</a> <a id="3107" href="Mealy.html" class="Module">Mealy</a>
  <a id="3115" class="Keyword">open</a> <a id="3120" class="Keyword">import</a> <a id="3127" href="Mealy-Full-Trace-Learning.html" class="Module">Mealy-Full-Trace-Learning</a> <a id="3153" href="Main-Results.html#2874" class="Bound">I</a> <a id="3155" href="Main-Results.html#2876" class="Bound">O</a> <a id="3157" class="Keyword">using</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a><a id="3165" class="Symbol">;</a> <a id="3167" href="Mealy-Full-Trace-Learning.html#3306" class="Function">Mealy-Full-Trace-Learning-Semantics</a><a id="3202" class="Symbol">)</a>
  <a id="3206" class="Keyword">open</a> <a id="3211" class="Keyword">import</a> <a id="3218" href="Mealy-Full-Trace-Reduction.html" class="Module">Mealy-Full-Trace-Reduction</a> <a id="3245" href="Main-Results.html#2874" class="Bound">I</a> <a id="3247" href="Main-Results.html#2876" class="Bound">O</a> <a id="3249" href="Main-Results.html#2936" class="Bound Operator">_≟o_</a> <a id="3254" class="Keyword">using</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a><a id="3278" class="Symbol">;</a> <a id="3280" href="Mealy-Full-Trace-Reduction.html#13024" class="Function">translate-time-bound</a><a id="3300" class="Symbol">)</a>
  <a id="3304" class="Keyword">open</a> <a id="3309" class="Keyword">import</a> <a id="3316" href="L-Sharp.html" class="Module">L-Sharp</a> <a id="3324" href="Main-Results.html#2874" class="Bound">I</a> <a id="3326" href="Main-Results.html#2876" class="Bound">O</a> <a id="3328" href="Main-Results.html#2897" class="Bound Operator">_≟_</a> <a id="3332" href="Main-Results.html#2936" class="Bound Operator">_≟o_</a> <a id="3337" href="Main-Results.html#2976" class="Bound">fin-I</a> <a id="3343" class="Keyword">using</a> <a id="3349" class="Symbol">(</a><a id="3350" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a><a id="3360" class="Symbol">)</a>

  <a id="3365" class="Keyword">private</a> <a id="3373" class="Keyword">module</a> <a id="L#-Full-Trace.L#ₗ"></a><a id="3380" href="Main-Results.html#3380" class="Module">L#ₗ</a> <a id="3384" class="Symbol">=</a> <a id="3386" href="Main-Results.html#1534" class="Module">L#</a> <a id="3389" href="Main-Results.html#2874" class="Bound">I</a> <a id="3391" href="Main-Results.html#2876" class="Bound">O</a> <a id="3393" href="Main-Results.html#2897" class="Bound Operator">_≟_</a> <a id="3397" href="Main-Results.html#2936" class="Bound Operator">_≟o_</a> <a id="3402" href="Main-Results.html#2976" class="Bound">fin-I</a>

  <a id="L#-Full-Trace.k"></a><a id="3411" href="Main-Results.html#3411" class="Function">k</a> <a id="3413" class="Symbol">=</a> <a id="3415" href="Finite.html#2975" class="Function">FiniteType.size</a> <a id="3431" href="Main-Results.html#2976" class="Bound">fin-I</a>
  <a id="L#-Full-Trace.𝔻"></a><a id="3439" href="Main-Results.html#3439" class="Function">𝔻</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="3457" href="Main-Results.html#2874" class="Bound">I</a> <a id="3459" href="Main-Results.html#2876" class="Bound">O</a> <a id="3461" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3463" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

  <a id="3468" class="Keyword">open</a> <a id="3473" class="Keyword">import</a> <a id="3480" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="3500" href="Main-Results.html#3439" class="Function">𝔻</a> <a id="3502" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="3504" href="Mealy-Full-Trace-Learning.html#3306" class="Function">Mealy-Full-Trace-Learning-Semantics</a>

  <a id="3543" class="Comment">-- L#, run in the full-trace game:</a>
  <a id="L#-Full-Trace.L#-full-trace-learner"></a><a id="3580" href="Main-Results.html#3580" class="Function">L#-full-trace-learner</a> <a id="3602" class="Symbol">=</a> <a id="3604" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a> <a id="3622" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a>

  <a id="3636" class="Comment">-- Theorem: in the full-trace game, L# has the very same time bound:</a>
  <a id="L#-Full-Trace.L#-full-trace-time-bound"></a><a id="3707" href="Main-Results.html#3707" class="Function">L#-full-trace-time-bound</a> <a id="3732" class="Symbol">:</a> <a id="3734" href="Main-Results.html#3580" class="Function">L#-full-trace-learner</a> <a id="3756" href="Learner-Correctness.html#3834" class="Function Operator">has-time-bound</a> <a id="3771" class="Symbol">λ</a> <a id="3773" class="Symbol">{</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Main-Results.html#3776" class="Bound">ℳ</a> <a id="3778" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3780" href="Main-Results.html#3780" class="Bound">m</a><a id="3781" class="Symbol">)</a> <a id="3783" class="Symbol">→</a>
                      <a id="3807" class="Keyword">let</a> <a id="3811" href="Main-Results.html#3811" class="Bound">n</a> <a id="3813" class="Symbol">=</a> <a id="3815" href="Mealy.html#4836" class="Field">Mealy-Machine.n</a> <a id="3831" href="Main-Results.html#3776" class="Bound">ℳ</a> <a id="3833" class="Keyword">in</a>
                      <a id="3858" class="Symbol">(</a><a id="3859" href="Main-Results.html#3411" class="Function">k</a> <a id="3861" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3863" class="Number">1</a><a id="3864" class="Symbol">)</a> <a id="3866" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3868" href="Main-Results.html#3811" class="Bound">n</a> <a id="3870" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3872" class="Symbol">(</a><a id="3873" href="Main-Results.html#3811" class="Bound">n</a> <a id="3875" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3877" class="Number">1</a><a id="3878" class="Symbol">)</a>
                              <a id="3910" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a>
                      <a id="3934" class="Symbol">(</a><a id="3935" href="Main-Results.html#3811" class="Bound">n</a> <a id="3937" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3939" class="Number">1</a><a id="3940" class="Symbol">)</a> <a id="3942" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3944" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3950" href="Main-Results.html#3780" class="Bound">m</a> <a id="3952" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3954" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3956" class="Number">1</a>
                  <a id="3976" class="Symbol">}</a>
  <a id="3980" href="Main-Results.html#3707" class="Function">L#-full-trace-time-bound</a> <a id="4005" class="Symbol">=</a>
    <a id="4011" href="Mealy-Full-Trace-Reduction.html#13024" class="Function">translate-time-bound</a> <a id="4032" href="L-Sharp.Algorithm.html#9788" class="Function">L#-learner</a> <a id="4043" class="Symbol">_</a> <a id="4045" href="Main-Results.html#2518" class="Function">L#ₗ.L#-time-bound</a>

<a id="4064" class="Keyword">module</a> <a id="Stateless-Nat-Teachers"></a><a id="4071" href="Main-Results.html#4071" class="Module">Stateless-Nat-Teachers</a> <a id="4094" class="Symbol">{</a><a id="4095" href="Main-Results.html#4095" class="Bound">ℓr</a> <a id="4098" class="Symbol">:</a> <a id="4100" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4105" class="Symbol">}</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Main-Results.html#4108" class="Bound">R</a> <a id="4110" class="Symbol">:</a> <a id="4112" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4116" href="Main-Results.html#4095" class="Bound">ℓr</a><a id="4118" class="Symbol">)</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Main-Results.html#4121" class="Bound">ret</a> <a id="4125" class="Symbol">:</a> <a id="4127" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4129" class="Symbol">→</a> <a id="4131" href="Main-Results.html#4108" class="Bound">R</a><a id="4132" class="Symbol">)</a> <a id="4134" class="Keyword">where</a>
  <a id="4142" class="Comment">-- Stateless teachers lose the number guessing game within 2 rounds:</a>
  <a id="4213" class="Keyword">import</a> <a id="4220" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="4231" class="Symbol">as</a> <a id="4234" class="Module">Maybe</a>
  <a id="4242" class="Keyword">open</a> <a id="4247" class="Keyword">import</a> <a id="4254" href="NatLearning.html" class="Module">NatLearning</a>
  <a id="4268" class="Keyword">import</a> <a id="4275" href="NatExamples.GuessingLearner.html" class="Module">NatExamples.GuessingLearner</a> <a id="4303" class="Symbol">as</a> <a id="4306" class="Module">GuessingLearner</a>
  <a id="4324" class="Keyword">private</a> <a id="4332" class="Keyword">module</a> <a id="Stateless-Nat-Teachers.GL"></a><a id="4339" href="Main-Results.html#4339" class="Module">GL</a> <a id="4342" class="Symbol">=</a> <a id="4344" href="NatExamples.GuessingLearner.html" class="Module">GuessingLearner</a> <a id="4360" href="Main-Results.html#4108" class="Bound">R</a> <a id="4362" href="Main-Results.html#4121" class="Bound">ret</a>
  <a id="4368" class="Keyword">open</a> <a id="4373" href="Main-Results.html#4339" class="Module">GL</a> <a id="4376" class="Keyword">using</a> <a id="4382" class="Symbol">(</a><a id="4383" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a><a id="4394" class="Symbol">)</a>

  <a id="4399" class="Keyword">module</a> <a id="4406" href="Main-Results.html#4406" class="Module">_</a> <a id="4408" class="Symbol">{</a><a id="4409" href="Main-Results.html#4409" class="Bound">ℓt</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4419" class="Symbol">}</a> <a id="4421" class="Symbol">(</a><a id="4422" href="Main-Results.html#4422" class="Bound">teacher</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="4443" href="Main-Results.html#4409" class="Bound">ℓt</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Keyword">where</a>
    <a id="4457" class="Keyword">private</a> <a id="4465" class="Keyword">module</a> <a id="4472" href="Main-Results.html#4472" class="Module">teacher</a> <a id="4480" class="Symbol">=</a> <a id="4482" href="NatLearning.html#3895" class="Module">NatTeacher</a> <a id="4493" href="Main-Results.html#4422" class="Bound">teacher</a>

    <a id="4506" href="Main-Results.html#4506" class="Function">learner-finds-every-secret</a> <a id="4533" class="Symbol">:</a>
        <a id="4543" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a> <a id="4555" href="NatLearning.html#3994" class="Field">teacher.T</a>   <a id="4567" class="Comment">-- the teacher is stateless</a>
      <a id="4601" class="Symbol">→</a> <a id="4603" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4606" href="Main-Results.html#4606" class="Bound">query</a> <a id="4612" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4614" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="4624" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4630" class="Symbol">(</a><a id="4631" href="NatLearning.html#4084" class="Field">teacher.δ</a> <a id="4641" href="NatLearning.html#4009" class="Field">teacher.st₀</a> <a id="4653" href="Main-Results.html#4606" class="Bound">query</a><a id="4658" class="Symbol">)</a> <a id="4660" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4662" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="4673" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a>
      <a id="4687" class="Symbol">→</a> <a id="4689" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4692" href="Main-Results.html#4692" class="Bound">learner</a> <a id="4700" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4702" class="Symbol">∀</a> <a id="4704" href="Main-Results.html#4704" class="Bound">secret</a> <a id="4711" class="Symbol">→</a> <a id="4713" href="Main-Results.html#4692" class="Bound">learner</a> <a id="4721" href="Game-Definitions.html#8133" class="Function Operator">learns</a> <a id="4728" href="Main-Results.html#4704" class="Bound">secret</a> <a id="4735" href="Game-Definitions.html#8133" class="Function Operator">from</a> <a id="4740" href="Main-Results.html#4422" class="Bound">teacher</a> <a id="4748" href="Game-Definitions.html#8133" class="Function Operator">within</a> <a id="4755" class="Number">2</a> <a id="4757" href="Game-Definitions.html#8133" class="Function Operator">rounds</a>
    <a id="4768" href="Main-Results.html#4506" class="Function">learner-finds-every-secret</a> <a id="4795" class="Symbol">=</a> <a id="4797" href="NatExamples.GuessingLearner.html#4463" class="Function">GL.theorems.learner-finds-every-secret</a> <a id="4836" href="Main-Results.html#4422" class="Bound">teacher</a>

<a id="4845" class="Keyword">module</a> <a id="Adversarial-Nat-Teacher"></a><a id="4852" href="Main-Results.html#4852" class="Module">Adversarial-Nat-Teacher</a> <a id="4876" class="Keyword">where</a>
  <a id="4884" class="Keyword">open</a> <a id="4889" class="Keyword">import</a> <a id="4896" href="NatLearning.html" class="Module">NatLearning</a>
  <a id="4910" class="Keyword">import</a> <a id="4917" href="NatExamples.AdversarialTeacher.html" class="Module">NatExamples.AdversarialTeacher</a> <a id="4948" class="Symbol">as</a> <a id="4951" class="Module">AdversarialTeacher</a>
  <a id="4972" class="Keyword">open</a> <a id="4977" href="NatExamples.AdversarialTeacher.html" class="Module">AdversarialTeacher</a> <a id="4996" class="Keyword">using</a> <a id="5002" class="Symbol">(</a><a id="5003" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a><a id="5011" class="Symbol">;</a> <a id="5013" class="Keyword">module</a> <a id="5020" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a><a id="5028" class="Symbol">;</a> <a id="5030" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[_,+_]</a><a id="5036" class="Symbol">;</a> <a id="5038" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">_⊧_</a><a id="5041" class="Symbol">)</a>

  <a id="5046" class="Comment">-- Lower bound: on an interval of length m, some teacher defends</a>
  <a id="5113" class="Comment">-- for at least ⌊log₂ m ⌋ rounds against every learner:</a>
  <a id="Adversarial-Nat-Teacher.thm-adversarial-teacher"></a><a id="5171" href="Main-Results.html#5171" class="Function">thm-adversarial-teacher</a> <a id="5195" class="Symbol">:</a> <a id="5197" class="Symbol">∀</a> <a id="5199" class="Symbol">{</a><a id="5200" href="Main-Results.html#5200" class="Bound">ℓc</a> <a id="5203" class="Symbol">:</a> <a id="5205" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5210" class="Symbol">}</a> <a id="5212" href="Main-Results.html#5212" class="Bound">interval</a> <a id="5221" class="Symbol">→</a>
     <a id="5228" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5231" href="Main-Results.html#5231" class="Bound">teacher</a> <a id="5239" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5241" class="Symbol">∀</a> <a id="5243" class="Symbol">(</a><a id="5244" href="Main-Results.html#5244" class="Bound">learner</a> <a id="5252" class="Symbol">:</a> <a id="5254" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="5262" href="Main-Results.html#5200" class="Bound">ℓc</a><a id="5264" class="Symbol">)</a>
      <a id="5272" class="Symbol">→</a> <a id="5274" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5277" href="Main-Results.html#5277" class="Bound">sec</a> <a id="5281" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5283" href="Main-Results.html#5212" class="Bound">interval</a> <a id="5292" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="5294" href="Main-Results.html#5277" class="Bound">sec</a>
        <a id="5306" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5308" href="Main-Results.html#5244" class="Bound">learner</a> <a id="5316" href="Game-Definitions.html#8703" class="Function Operator">can&#39;t-learn</a> <a id="5328" href="Main-Results.html#5277" class="Bound">sec</a> <a id="5332" href="Game-Definitions.html#8703" class="Function Operator">from</a> <a id="5337" href="Main-Results.html#5231" class="Bound">teacher</a> <a id="5345" href="Game-Definitions.html#8703" class="Function Operator">within</a> <a id="5352" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5358" class="Symbol">(</a><a id="5359" href="NatExamples.AdversarialTeacher.html#796" class="Field">Interval.len</a> <a id="5372" href="Main-Results.html#5212" class="Bound">interval</a><a id="5380" class="Symbol">)</a> <a id="5382" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5384" href="Game-Definitions.html#8703" class="Function Operator">rounds</a>
  <a id="5393" href="Main-Results.html#5171" class="Function">thm-adversarial-teacher</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="NatExamples.AdversarialTeacher.html#9790" class="Function">AdversarialTeacher.thm-adversarial-teacher</a>

  <a id="5465" class="Comment">-- Steve Ballmer&#39;s interview question (https://youtu.be/svCYbkS0Sjk):</a>
  <a id="5537" class="Comment">-- guessing a number between 1 and 100 can take 7 rounds:</a>
  <a id="Adversarial-Nat-Teacher.example-adversarial-100"></a><a id="5597" href="Main-Results.html#5597" class="Function">example-adversarial-100</a> <a id="5621" class="Symbol">:</a> <a id="5623" class="Symbol">∀</a> <a id="5625" class="Symbol">{</a><a id="5626" href="Main-Results.html#5626" class="Bound">ℓc</a> <a id="5629" class="Symbol">:</a> <a id="5631" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5636" class="Symbol">}</a> <a id="5638" class="Symbol">→</a>
     <a id="5645" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5648" href="Main-Results.html#5648" class="Bound">teacher</a> <a id="5656" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5658" class="Symbol">∀</a> <a id="5660" class="Symbol">(</a><a id="5661" href="Main-Results.html#5661" class="Bound">learner</a> <a id="5669" class="Symbol">:</a> <a id="5671" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="5679" href="Main-Results.html#5626" class="Bound">ℓc</a><a id="5681" class="Symbol">)</a>
      <a id="5689" class="Symbol">→</a> <a id="5691" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="5694" href="Main-Results.html#5694" class="Bound">sec</a> <a id="5698" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="5700" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="5702" class="Number">1</a> <a id="5704" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="5707" class="Number">99</a> <a id="5710" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="5712" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="5714" href="Main-Results.html#5694" class="Bound">sec</a>
        <a id="5726" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5728" href="Main-Results.html#5661" class="Bound">learner</a> <a id="5736" href="Game-Definitions.html#8703" class="Function Operator">can&#39;t-learn</a> <a id="5748" href="Main-Results.html#5694" class="Bound">sec</a> <a id="5752" href="Game-Definitions.html#8703" class="Function Operator">from</a> <a id="5757" href="Main-Results.html#5648" class="Bound">teacher</a> <a id="5765" href="Game-Definitions.html#8703" class="Function Operator">within</a> <a id="5772" class="Number">6</a> <a id="5774" href="Game-Definitions.html#8703" class="Function Operator">rounds</a>
  <a id="5783" href="Main-Results.html#5597" class="Function">example-adversarial-100</a> <a id="5807" class="Symbol">=</a> <a id="5809" href="NatExamples.AdversarialTeacher.html#10844" class="Function">AdversarialTeacher.example-adversarial-100</a>

<a id="5853" class="Keyword">module</a> <a id="Restricted-DFA-Learning"></a><a id="5860" href="Main-Results.html#5860" class="Module">Restricted-DFA-Learning</a> <a id="5884" class="Symbol">(</a><a id="5885" href="Main-Results.html#5885" class="Bound">k</a> <a id="5887" class="Symbol">:</a> <a id="5889" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="5890" class="Symbol">)</a> <a id="5892" class="Keyword">where</a>
  <a id="5900" class="Keyword">open</a> <a id="5905" class="Keyword">import</a> <a id="5912" href="Data.Fin.html" class="Module">Data.Fin</a> <a id="5921" class="Keyword">using</a> <a id="5927" class="Symbol">(</a><a id="5928" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="5931" class="Symbol">)</a>
  <a id="5935" class="Keyword">private</a>
    <a id="Restricted-DFA-Learning.A"></a><a id="5947" href="Main-Results.html#5947" class="Function">A</a> <a id="5949" class="Symbol">:</a> <a id="5951" href="Agda.Primitive.html#388" class="Primitive">Set</a>   <a id="5957" class="Comment">-- the input alphabet with k letters</a>
    <a id="5998" href="Main-Results.html#5947" class="Function">A</a> <a id="6000" class="Symbol">=</a> <a id="6002" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="6006" href="Main-Results.html#5885" class="Bound">k</a>
  <a id="6010" class="Keyword">open</a> <a id="6015" class="Keyword">import</a> <a id="6022" href="DFA.html" class="Module">DFA</a> <a id="6026" href="Main-Results.html#5947" class="Function">A</a>
  <a id="6030" class="Keyword">open</a> <a id="6035" class="Keyword">import</a> <a id="6042" href="DFA-Restricted-Learning.html" class="Module">DFA-Restricted-Learning</a> <a id="6066" href="Main-Results.html#5947" class="Function">A</a>
  <a id="6070" class="Keyword">open</a> <a id="6075" class="Keyword">import</a> <a id="6082" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="6099" href="DFA.html#325" class="Record">DFA</a> <a id="6103" href="DFA-Restricted-Learning.html#663" class="Datatype">F</a> <a id="6105" class="Keyword">using</a> <a id="6111" class="Symbol">(</a><a id="6112" href="Game-Definitions.html#2626" class="Record">Learner</a><a id="6119" class="Symbol">)</a>
  <a id="6123" class="Keyword">open</a> <a id="6128" class="Keyword">import</a> <a id="6135" href="Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a> <a id="6168" class="Keyword">using</a> <a id="6174" class="Symbol">(</a><a id="6175" href="Polynomial-vs-Exponential-Growth.html#608" class="Function">Polynomial</a><a id="6185" class="Symbol">;</a> <a id="6187" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly_⟧[_]</a><a id="6197" class="Symbol">)</a>
  <a id="6201" class="Keyword">import</a> <a id="6208" href="DFA-Examples.DFA-Restricted-Bound.html" class="Module">DFA-Examples.DFA-Restricted-Bound</a> <a id="6242" class="Symbol">as</a> <a id="6245" class="Module">DFA-Restricted-Bound</a>
  <a id="6268" class="Keyword">private</a> <a id="6276" class="Keyword">module</a> <a id="Restricted-DFA-Learning.RB"></a><a id="6283" href="Main-Results.html#6283" class="Module">RB</a> <a id="6286" class="Symbol">=</a> <a id="6288" href="DFA-Examples.DFA-Restricted-Bound.html" class="Module">DFA-Restricted-Bound</a> <a id="6309" href="Main-Results.html#5885" class="Bound">k</a>

  <a id="6314" class="Comment">-- With yes/no equivalence queries only, no learner learns DFAs</a>
  <a id="6380" class="Comment">-- within polynomially many queries (in the number of states):</a>
  <a id="Restricted-DFA-Learning.thm-adversarial-teacher"></a><a id="6445" href="Main-Results.html#6445" class="Function">thm-adversarial-teacher</a> <a id="6469" class="Symbol">:</a> <a id="6471" href="Main-Results.html#5885" class="Bound">k</a> <a id="6473" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="6475" class="Number">2</a> <a id="6477" class="Symbol">→</a> <a id="6479" class="Symbol">∀</a> <a id="6481" class="Symbol">{</a><a id="6482" href="Main-Results.html#6482" class="Bound">ℓc</a> <a id="6485" class="Symbol">:</a> <a id="6487" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6492" class="Symbol">}</a> <a id="6494" class="Symbol">(</a><a id="6495" href="Main-Results.html#6495" class="Bound">P</a> <a id="6497" class="Symbol">:</a> <a id="6499" href="Polynomial-vs-Exponential-Growth.html#608" class="Function">Polynomial</a><a id="6509" class="Symbol">)</a> <a id="6511" class="Symbol">→</a>
     <a id="6518" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="6521" href="Main-Results.html#6521" class="Bound">teacher</a> <a id="6529" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="6531" class="Symbol">∀</a> <a id="6533" class="Symbol">(</a><a id="6534" href="Main-Results.html#6534" class="Bound">learner</a> <a id="6542" class="Symbol">:</a> <a id="6544" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="6552" href="Main-Results.html#6482" class="Bound">ℓc</a><a id="6554" class="Symbol">)</a>
      <a id="6562" class="Symbol">→</a> <a id="6564" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="6567" href="Main-Results.html#6567" class="Bound">dfa</a> <a id="6571" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="6573" href="Main-Results.html#6534" class="Bound">learner</a> <a id="6581" href="Game-Definitions.html#8703" class="Function Operator">can&#39;t-learn</a> <a id="6593" href="Main-Results.html#6567" class="Bound">dfa</a> <a id="6597" href="Game-Definitions.html#8703" class="Function Operator">from</a> <a id="6602" href="Main-Results.html#6521" class="Bound">teacher</a> <a id="6610" href="Game-Definitions.html#8703" class="Function Operator">within</a> <a id="6617" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="6623" href="Main-Results.html#6495" class="Bound">P</a> <a id="6625" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="6628" href="DFA.html#355" class="Field">DFA.states</a> <a id="6639" href="Main-Results.html#6567" class="Bound">dfa</a> <a id="6643" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="6645" href="Game-Definitions.html#8703" class="Function Operator">rounds</a>
  <a id="6654" href="Main-Results.html#6445" class="Function">thm-adversarial-teacher</a> <a id="6678" class="Symbol">=</a> <a id="6680" href="DFA-Examples.DFA-Restricted-Bound.html#9260" class="Function">RB.thm-adversarial-teacher</a></pre></body></html>


==> anc/html/Mealy-Full-Trace-Learning.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Mealy-Full-Trace-Learning (Mealy-Full-Trace-Learning)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Mealy-Full-Trace-Learning</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="67" class="Keyword">open</a> <a id="72" class="Keyword">import</a> <a id="79" href="Data.List.html" class="Module">Data.List</a> <a id="89" class="Symbol">as</a> <a id="92" class="Module">L</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="115" class="Keyword">using</a> <a id="121" class="Symbol">(</a><a id="122" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="123" class="Symbol">;</a> <a id="125" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="128" class="Symbol">)</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="152" class="Keyword">using</a> <a id="158" class="Symbol">(</a><a id="159" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="163" class="Symbol">)</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Data.Product.html" class="Module">Data.Product</a> <a id="190" class="Keyword">hiding</a> <a id="197" class="Symbol">(</a><a id="198" href="Data.Product.Base.html#2173" class="Function">map</a><a id="201" class="Symbol">)</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="226" class="Keyword">hiding</a> <a id="233" class="Symbol">(</a><a id="234" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="237" class="Symbol">)</a>
<a id="239" class="Keyword">open</a> <a id="244" class="Keyword">import</a> <a id="251" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="260" class="Keyword">hiding</a> <a id="267" class="Symbol">(</a><a id="268" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="271" class="Symbol">)</a>
<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="326" class="Symbol">)</a>
<a id="328" class="Keyword">import</a> <a id="335" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="344" class="Symbol">as</a> <a id="347" class="Module">V</a>
<a id="349" class="Keyword">open</a> <a id="354" class="Keyword">import</a> <a id="361" href="Function.Base.html" class="Module">Function.Base</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="390" class="Symbol">;</a> <a id="392" href="Function.Base.html#704" class="Function">id</a><a id="394" class="Symbol">)</a>
<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="446" class="Keyword">hiding</a> <a id="453" class="Symbol">(</a><a id="454" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a><a id="457" class="Symbol">)</a>
<a id="459" class="Comment">-- </a>
<a id="463" class="Keyword">module</a> <a id="470" href="Mealy-Full-Trace-Learning.html" class="Module">Mealy-Full-Trace-Learning</a> <a id="496" class="Symbol">(</a><a id="497" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="499" class="Symbol">:</a> <a id="501" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="505" href="Level.html#521" class="Function">Level.0ℓ</a><a id="513" class="Symbol">)</a> <a id="515" class="Symbol">(</a><a id="516" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a> <a id="518" class="Symbol">:</a> <a id="520" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="524" href="Level.html#521" class="Function">Level.0ℓ</a><a id="532" class="Symbol">)</a>  <a id="535" class="Keyword">where</a>

<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Mealy.html" class="Module">Mealy</a> <a id="560" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="562" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a>

<a id="565" class="Keyword">data</a> <a id="F"></a><a id="570" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="572" class="Symbol">{</a><a id="573" href="Mealy-Full-Trace-Learning.html#573" class="Bound">ℓr</a> <a id="576" class="Symbol">:</a> <a id="578" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="583" class="Symbol">}</a> <a id="585" class="Symbol">(</a><a id="586" href="Mealy-Full-Trace-Learning.html#586" class="Bound">R</a> <a id="588" class="Symbol">:</a> <a id="590" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="594" href="Mealy-Full-Trace-Learning.html#573" class="Bound">ℓr</a><a id="596" class="Symbol">)</a> <a id="598" class="Symbol">{</a><a id="599" href="Mealy-Full-Trace-Learning.html#599" class="Bound">ℓ</a> <a id="601" class="Symbol">:</a> <a id="603" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="Mealy-Full-Trace-Learning.html#611" class="Bound">X</a> <a id="613" class="Symbol">:</a> <a id="615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="619" href="Mealy-Full-Trace-Learning.html#599" class="Bound">ℓ</a><a id="620" class="Symbol">)</a> <a id="622" class="Symbol">:</a> <a id="624" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="628" class="Symbol">(</a><a id="629" href="Mealy-Full-Trace-Learning.html#599" class="Bound">ℓ</a> <a id="631" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="633" href="Mealy-Full-Trace-Learning.html#573" class="Bound">ℓr</a><a id="635" class="Symbol">)</a> <a id="637" class="Keyword">where</a>
  <a id="645" class="Comment">-- the output query sends an input words to an output word of the same length</a>
  <a id="F.output"></a><a id="725" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="732" class="Symbol">:</a> <a id="734" class="Symbol">∀</a> <a id="736" class="Symbol">{</a><a id="737" href="Mealy-Full-Trace-Learning.html#737" class="Bound">n</a><a id="738" class="Symbol">}</a> <a id="740" class="Symbol">→</a> <a id="742" class="Symbol">(</a><a id="743" href="Mealy-Full-Trace-Learning.html#743" class="Bound">w</a> <a id="745" class="Symbol">:</a> <a id="747" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="751" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="753" href="Mealy-Full-Trace-Learning.html#737" class="Bound">n</a><a id="754" class="Symbol">)</a> <a id="756" class="Symbol">→</a> <a id="758" class="Symbol">(</a><a id="759" href="Mealy-Full-Trace-Learning.html#759" class="Bound">next</a> <a id="764" class="Symbol">:</a> <a id="766" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="770" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a> <a id="772" href="Mealy-Full-Trace-Learning.html#737" class="Bound">n</a> <a id="774" class="Symbol">→</a> <a id="776" href="Mealy-Full-Trace-Learning.html#611" class="Bound">X</a><a id="777" class="Symbol">)</a> <a id="779" class="Symbol">→</a> <a id="781" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="783" href="Mealy-Full-Trace-Learning.html#586" class="Bound">R</a> <a id="785" href="Mealy-Full-Trace-Learning.html#611" class="Bound">X</a>
  <a id="789" class="Comment">-- the equivalence query sends a Mealy Machine and a possible outcome R of the</a>
  <a id="870" class="Comment">-- entire and receives a counterexample as an i/o-sequence</a>
  <a id="F.equivalence"></a><a id="931" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="943" class="Symbol">:</a> <a id="945" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="959" class="Symbol">→</a> <a id="961" class="Symbol">(</a><a id="962" href="Mealy-Full-Trace-Learning.html#962" class="Bound">ret</a> <a id="966" class="Symbol">:</a> <a id="968" href="Mealy-Full-Trace-Learning.html#586" class="Bound">R</a><a id="969" class="Symbol">)</a> <a id="971" class="Symbol">→</a> <a id="973" class="Symbol">(</a><a id="974" href="Mealy-Full-Trace-Learning.html#974" class="Bound">next</a> <a id="979" class="Symbol">:</a> <a id="981" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="986" class="Symbol">(</a><a id="987" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="989" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="991" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a><a id="992" class="Symbol">)</a> <a id="994" class="Symbol">→</a> <a id="996" href="Mealy-Full-Trace-Learning.html#611" class="Bound">X</a><a id="997" class="Symbol">)</a> <a id="999" class="Symbol">→</a> <a id="1001" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="1003" href="Mealy-Full-Trace-Learning.html#586" class="Bound">R</a> <a id="1005" href="Mealy-Full-Trace-Learning.html#611" class="Bound">X</a>


<a id="1009" class="Comment">-- the concept class consists of Mealy machines and the length</a>
<a id="1072" class="Comment">-- of the longest counter-example</a>
<a id="𝔻"></a><a id="1106" href="Mealy-Full-Trace-Learning.html#1106" class="Function">𝔻</a> <a id="1108" class="Symbol">:</a> <a id="1110" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1114" href="Mealy-Full-Trace-Learning.html#1106" class="Function">𝔻</a> <a id="1116" class="Symbol">=</a> <a id="1118" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="1132" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1134" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="1137" class="Keyword">open</a> <a id="1142" class="Keyword">import</a> <a id="1149" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="1166" href="Mealy-Full-Trace-Learning.html#1106" class="Function">𝔻</a> <a id="1168" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a>

<a id="1171" class="Keyword">module</a> <a id="1178" href="Mealy-Full-Trace-Learning.html#1178" class="Module">_</a> <a id="1180" class="Symbol">{</a><a id="1181" href="Mealy-Full-Trace-Learning.html#1181" class="Bound">ℓr</a> <a id="1184" class="Symbol">:</a> <a id="1186" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1191" class="Symbol">}</a> <a id="1193" class="Symbol">{</a><a id="1194" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1202" href="Mealy-Full-Trace-Learning.html#1181" class="Bound">ℓr</a><a id="1204" class="Symbol">}</a> <a id="1206" class="Keyword">where</a>
  <a id="1214" class="Keyword">open</a> <a id="1219" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="1233" class="Keyword">using</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Mealy.html#2442" class="Function Operator">⟦_⟧*</a><a id="1244" class="Symbol">;</a> <a id="1246" href="Mealy.html#2491" class="Function Operator">⟦_⟧ⁿ</a><a id="1250" class="Symbol">)</a>
  <a id="1254" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟦F_⟧</a> <a id="1259" class="Symbol">:</a> <a id="1261" class="Symbol">{</a><a id="1262" href="Mealy-Full-Trace-Learning.html#1262" class="Bound">ℓ</a> <a id="1264" class="Symbol">:</a> <a id="1266" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1271" class="Symbol">}</a> <a id="1273" class="Symbol">{</a><a id="1274" href="Mealy-Full-Trace-Learning.html#1274" class="Bound">X</a> <a id="1276" class="Symbol">:</a> <a id="1278" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1282" href="Mealy-Full-Trace-Learning.html#1262" class="Bound">ℓ</a><a id="1283" class="Symbol">}</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="1289" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="1291" href="Mealy-Full-Trace-Learning.html#1274" class="Bound">X</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="1297" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="1299" class="Symbol">((</a><a id="1301" href="Mealy-Full-Trace-Learning.html#1106" class="Function">𝔻</a> <a id="1303" class="Symbol">→</a> <a id="1305" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1308" class="Symbol">)</a> <a id="1310" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1312" href="Mealy-Full-Trace-Learning.html#1274" class="Bound">X</a><a id="1313" class="Symbol">)</a>
  <a id="1317" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟦F</a> <a id="1320" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="1327" href="Mealy-Full-Trace-Learning.html#1327" class="Bound">w</a> <a id="1329" href="Mealy-Full-Trace-Learning.html#1329" class="Bound">next</a> <a id="1334" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟧</a> <a id="1336" class="Symbol">=</a> <a id="1338" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="1345" href="Mealy-Full-Trace-Learning.html#1327" class="Bound">w</a> <a id="1347" class="Symbol">(λ</a> <a id="1350" href="Mealy-Full-Trace-Learning.html#1350" class="Bound">o</a> <a id="1352" class="Symbol">→</a> <a id="1354" class="Symbol">(λ</a> <a id="1357" class="Symbol">{(</a><a id="1359" href="Mealy-Full-Trace-Learning.html#1359" class="Bound">M</a> <a id="1361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1363" href="Mealy-Full-Trace-Learning.html#1363" class="Bound">m</a><a id="1364" class="Symbol">)</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Mealy.html#2491" class="Function Operator">⟦</a> <a id="1370" href="Mealy-Full-Trace-Learning.html#1359" class="Bound">M</a> <a id="1372" href="Mealy.html#2491" class="Function Operator">⟧ⁿ</a> <a id="1375" href="Mealy-Full-Trace-Learning.html#1327" class="Bound">w</a> <a id="1377" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1379" href="Mealy-Full-Trace-Learning.html#1350" class="Bound">o</a><a id="1380" class="Symbol">})</a> <a id="1383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1385" class="Symbol">(</a><a id="1386" href="Mealy-Full-Trace-Learning.html#1329" class="Bound">next</a> <a id="1391" href="Mealy-Full-Trace-Learning.html#1350" class="Bound">o</a><a id="1392" class="Symbol">))</a>
  <a id="1397" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟦F</a> <a id="1400" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="1412" href="Mealy-Full-Trace-Learning.html#1412" class="Bound">hyp</a> <a id="1416" href="Mealy-Full-Trace-Learning.html#1416" class="Bound">ret</a> <a id="1420" href="Mealy-Full-Trace-Learning.html#1420" class="Bound">next</a> <a id="1425" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟧</a> <a id="1427" class="Symbol">=</a> <a id="1429" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="1441" href="Mealy-Full-Trace-Learning.html#1412" class="Bound">hyp</a> <a id="1445" href="Mealy-Full-Trace-Learning.html#1416" class="Bound">ret</a> <a id="1449" class="Symbol">λ</a> <a id="1451" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a> <a id="1453" class="Symbol">→</a> <a id="1455" class="Symbol">(λ</a> <a id="1458" class="Symbol">{</a> <a id="1460" class="Symbol">(</a><a id="1461" href="Mealy-Full-Trace-Learning.html#1461" class="Bound">M</a> <a id="1463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1465" href="Mealy-Full-Trace-Learning.html#1465" class="Bound">m</a><a id="1466" class="Symbol">)</a> <a id="1468" class="Symbol">→</a>
    <a id="1474" class="Comment">-- the hidden Mealy machine matches the i/o sequence</a>
    <a id="1531" href="Mealy.html#2442" class="Function Operator">⟦</a> <a id="1533" href="Mealy-Full-Trace-Learning.html#1461" class="Bound">M</a> <a id="1535" href="Mealy.html#2442" class="Function Operator">⟧*</a> <a id="1538" class="Symbol">(</a><a id="1539" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1543" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1549" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a><a id="1550" class="Symbol">)</a> <a id="1552" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1554" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1558" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1564" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a>
    <a id="1570" href="Data.Product.Base.html#1618" class="Function Operator">×</a>
    <a id="1576" class="Comment">-- and the hypothesis mismatches matches the i/o sequence</a>
    <a id="1638" href="Mealy.html#2442" class="Function Operator">⟦</a> <a id="1640" href="Mealy-Full-Trace-Learning.html#1412" class="Bound">hyp</a> <a id="1644" href="Mealy.html#2442" class="Function Operator">⟧*</a> <a id="1647" class="Symbol">(</a><a id="1648" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1652" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="1658" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a><a id="1659" class="Symbol">)</a> <a id="1661" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1663" class="Symbol">(</a><a id="1664" href="Data.List.Base.html#1612" class="Function">map</a> <a id="1668" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="1674" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a><a id="1675" class="Symbol">)</a>
    <a id="1681" href="Data.Product.Base.html#1618" class="Function Operator">×</a>
    <a id="1687" class="Comment">-- and m is an upper bound for the counter example:</a>
    <a id="1743" href="Data.List.Base.html#4746" class="Function">length</a> <a id="1750" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a> <a id="1752" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1754" href="Mealy-Full-Trace-Learning.html#1465" class="Bound">m</a>
    <a id="1760" class="Symbol">})</a><a id="1762" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1764" class="Symbol">(</a><a id="1765" href="Mealy-Full-Trace-Learning.html#1420" class="Bound">next</a> <a id="1770" href="Mealy-Full-Trace-Learning.html#1451" class="Bound">w</a><a id="1771" class="Symbol">)</a>
  
  <a id="1778" class="Comment">-- The datatype F allows the map operations of functors:</a>
  <a id="1837" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a> <a id="1843" class="Symbol">:</a>  <a id="1846" class="Symbol">{</a><a id="1847" href="Mealy-Full-Trace-Learning.html#1847" class="Bound">ℓ</a> <a id="1849" href="Mealy-Full-Trace-Learning.html#1849" class="Bound">ℓ&#39;</a>  <a id="1853" class="Symbol">:</a> <a id="1855" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1860" class="Symbol">}</a> <a id="1862" class="Symbol">{</a><a id="1863" href="Mealy-Full-Trace-Learning.html#1863" class="Bound">X</a> <a id="1865" class="Symbol">:</a> <a id="1867" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1871" href="Mealy-Full-Trace-Learning.html#1847" class="Bound">ℓ</a><a id="1872" class="Symbol">}</a> <a id="1874" class="Symbol">{</a><a id="1875" href="Mealy-Full-Trace-Learning.html#1875" class="Bound">Y</a> <a id="1877" class="Symbol">:</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" href="Mealy-Full-Trace-Learning.html#1849" class="Bound">ℓ&#39;</a><a id="1885" class="Symbol">}</a> <a id="1887" class="Symbol">→</a> <a id="1889" class="Symbol">(</a><a id="1890" href="Mealy-Full-Trace-Learning.html#1890" class="Bound">f</a> <a id="1892" class="Symbol">:</a> <a id="1894" href="Mealy-Full-Trace-Learning.html#1863" class="Bound">X</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Mealy-Full-Trace-Learning.html#1875" class="Bound">Y</a><a id="1899" class="Symbol">)</a> <a id="1901" class="Symbol">→</a> <a id="1903" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="1905" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="1907" href="Mealy-Full-Trace-Learning.html#1863" class="Bound">X</a> <a id="1909" class="Symbol">→</a> <a id="1911" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="1913" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="1915" href="Mealy-Full-Trace-Learning.html#1875" class="Bound">Y</a>
  <a id="1919" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a> <a id="1925" href="Mealy-Full-Trace-Learning.html#1925" class="Bound">f</a> <a id="1927" class="Symbol">(</a><a id="1928" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="1935" href="Mealy-Full-Trace-Learning.html#1935" class="Bound">w</a> <a id="1937" href="Mealy-Full-Trace-Learning.html#1937" class="Bound">next</a><a id="1941" class="Symbol">)</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="1952" href="Mealy-Full-Trace-Learning.html#1935" class="Bound">w</a> <a id="1954" class="Symbol">(λ</a> <a id="1957" href="Mealy-Full-Trace-Learning.html#1957" class="Bound">x</a> <a id="1959" class="Symbol">→</a> <a id="1961" href="Mealy-Full-Trace-Learning.html#1925" class="Bound">f</a> <a id="1963" class="Symbol">(</a><a id="1964" href="Mealy-Full-Trace-Learning.html#1937" class="Bound">next</a> <a id="1969" href="Mealy-Full-Trace-Learning.html#1957" class="Bound">x</a><a id="1970" class="Symbol">))</a>
  <a id="1975" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a> <a id="1981" href="Mealy-Full-Trace-Learning.html#1981" class="Bound">f</a> <a id="1983" class="Symbol">(</a><a id="1984" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="1996" href="Mealy-Full-Trace-Learning.html#1996" class="Bound">hyp</a> <a id="2000" href="Mealy-Full-Trace-Learning.html#2000" class="Bound">ret</a> <a id="2004" href="Mealy-Full-Trace-Learning.html#2004" class="Bound">next</a><a id="2008" class="Symbol">)</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="2024" href="Mealy-Full-Trace-Learning.html#1996" class="Bound">hyp</a> <a id="2028" href="Mealy-Full-Trace-Learning.html#2000" class="Bound">ret</a> <a id="2032" class="Symbol">λ</a> <a id="2034" href="Mealy-Full-Trace-Learning.html#2034" class="Bound">x</a> <a id="2036" class="Symbol">→</a> <a id="2038" href="Mealy-Full-Trace-Learning.html#1981" class="Bound">f</a> <a id="2040" class="Symbol">(</a><a id="2041" href="Mealy-Full-Trace-Learning.html#2004" class="Bound">next</a> <a id="2046" href="Mealy-Full-Trace-Learning.html#2034" class="Bound">x</a><a id="2047" class="Symbol">)</a>
 
  <a id="2053" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
  <a id="2139" href="Mealy-Full-Trace-Learning.html#2139" class="Function">proj₂∘⟦F⟧</a> <a id="2149" class="Symbol">:</a> <a id="2151" class="Symbol">∀</a>  <a id="2154" class="Symbol">{</a><a id="2155" href="Mealy-Full-Trace-Learning.html#2155" class="Bound">ℓ</a> <a id="2157" class="Symbol">:</a> <a id="2159" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2164" class="Symbol">}</a> <a id="2166" class="Symbol">{</a><a id="2167" href="Mealy-Full-Trace-Learning.html#2167" class="Bound">X</a> <a id="2169" class="Symbol">:</a> <a id="2171" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2175" href="Mealy-Full-Trace-Learning.html#2155" class="Bound">ℓ</a><a id="2176" class="Symbol">}</a> <a id="2178" class="Symbol">{</a><a id="2179" href="Mealy-Full-Trace-Learning.html#2179" class="Bound">query</a> <a id="2185" class="Symbol">:</a> <a id="2187" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="2189" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="2191" href="Mealy-Full-Trace-Learning.html#2167" class="Bound">X</a><a id="2192" class="Symbol">}</a> <a id="2194" class="Symbol">→</a> <a id="2196" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a> <a id="2202" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2208" class="Symbol">(</a><a id="2209" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟦F</a> <a id="2212" href="Mealy-Full-Trace-Learning.html#2179" class="Bound">query</a> <a id="2218" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟧</a><a id="2219" class="Symbol">)</a> <a id="2221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2223" href="Mealy-Full-Trace-Learning.html#2179" class="Bound">query</a>
  <a id="2231" href="Mealy-Full-Trace-Learning.html#2139" class="Function">proj₂∘⟦F⟧</a> <a id="2241" class="Symbol">{</a><a id="2242" class="Argument">query</a> <a id="2248" class="Symbol">=</a> <a id="2250" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="2257" href="Mealy-Full-Trace-Learning.html#2257" class="Bound">w</a> <a id="2259" href="Mealy-Full-Trace-Learning.html#2259" class="Bound">next</a><a id="2263" class="Symbol">}</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="2274" href="Mealy-Full-Trace-Learning.html#2139" class="Function">proj₂∘⟦F⟧</a> <a id="2284" class="Symbol">{</a><a id="2285" class="Argument">query</a> <a id="2291" class="Symbol">=</a> <a id="2293" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="2305" href="Mealy-Full-Trace-Learning.html#2305" class="Bound">x</a> <a id="2307" href="Mealy-Full-Trace-Learning.html#2307" class="Bound">ret</a> <a id="2311" href="Mealy-Full-Trace-Learning.html#2311" class="Bound">next</a><a id="2315" class="Symbol">}</a> <a id="2317" class="Symbol">=</a> <a id="2319" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
 
  <a id="2328" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
  <a id="2416" class="Comment">-- predicate P:</a>
  <a id="2434" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">_⊧F∀_</a> <a id="2440" class="Symbol">:</a> <a id="2442" class="Symbol">{</a><a id="2443" href="Mealy-Full-Trace-Learning.html#2443" class="Bound">ℓ</a> <a id="2445" href="Mealy-Full-Trace-Learning.html#2445" class="Bound">ℓ&#39;</a> <a id="2448" class="Symbol">:</a> <a id="2450" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2455" class="Symbol">}</a> <a id="2457" class="Symbol">{</a><a id="2458" href="Mealy-Full-Trace-Learning.html#2458" class="Bound">X</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2466" href="Mealy-Full-Trace-Learning.html#2443" class="Bound">ℓ</a><a id="2467" class="Symbol">}</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="2473" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="2475" href="Mealy-Full-Trace-Learning.html#2458" class="Bound">X</a> <a id="2477" class="Symbol">→</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Mealy-Full-Trace-Learning.html#2480" class="Bound">P</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Mealy-Full-Trace-Learning.html#2458" class="Bound">X</a> <a id="2486" class="Symbol">→</a> <a id="2488" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2492" href="Mealy-Full-Trace-Learning.html#2445" class="Bound">ℓ&#39;</a><a id="2494" class="Symbol">)</a> <a id="2496" class="Symbol">→</a> <a id="2498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2502" href="Mealy-Full-Trace-Learning.html#2445" class="Bound">ℓ&#39;</a>
  <a id="2507" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="2514" href="Mealy-Full-Trace-Learning.html#2514" class="Bound">w</a> <a id="2516" href="Mealy-Full-Trace-Learning.html#2516" class="Bound">next</a> <a id="2521" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">⊧F∀</a> <a id="2525" href="Mealy-Full-Trace-Learning.html#2525" class="Bound">P</a> <a id="2527" class="Symbol">=</a> <a id="2529" class="Symbol">∀</a> <a id="2531" href="Mealy-Full-Trace-Learning.html#2531" class="Bound">b</a> <a id="2533" class="Symbol">→</a> <a id="2535" href="Mealy-Full-Trace-Learning.html#2525" class="Bound">P</a> <a id="2537" class="Symbol">(</a><a id="2538" href="Mealy-Full-Trace-Learning.html#2516" class="Bound">next</a> <a id="2543" href="Mealy-Full-Trace-Learning.html#2531" class="Bound">b</a><a id="2544" class="Symbol">)</a>
  <a id="2548" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="2560" href="Mealy-Full-Trace-Learning.html#2560" class="Bound">x</a> <a id="2562" href="Mealy-Full-Trace-Learning.html#2562" class="Bound">ret</a> <a id="2566" href="Mealy-Full-Trace-Learning.html#2566" class="Bound">next</a> <a id="2571" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">⊧F∀</a> <a id="2575" href="Mealy-Full-Trace-Learning.html#2575" class="Bound">P</a> <a id="2577" class="Symbol">=</a> <a id="2579" class="Symbol">∀</a> <a id="2581" href="Mealy-Full-Trace-Learning.html#2581" class="Bound">w</a> <a id="2583" class="Symbol">→</a> <a id="2585" href="Mealy-Full-Trace-Learning.html#2575" class="Bound">P</a> <a id="2587" class="Symbol">(</a><a id="2588" href="Mealy-Full-Trace-Learning.html#2566" class="Bound">next</a> <a id="2593" href="Mealy-Full-Trace-Learning.html#2581" class="Bound">w</a><a id="2594" class="Symbol">)</a>

  <a id="2599" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
  <a id="2690" href="Mealy-Full-Trace-Learning.html#2690" class="Function">F∀-elim</a> <a id="2698" class="Symbol">:</a> <a id="2700" class="Symbol">{</a><a id="2701" href="Mealy-Full-Trace-Learning.html#2701" class="Bound">ℓ</a> <a id="2703" href="Mealy-Full-Trace-Learning.html#2703" class="Bound">ℓ&#39;</a> <a id="2706" class="Symbol">:</a> <a id="2708" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2713" class="Symbol">}</a> <a id="2715" class="Symbol">{</a><a id="2716" href="Mealy-Full-Trace-Learning.html#2716" class="Bound">X</a> <a id="2718" class="Symbol">:</a> <a id="2720" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2724" href="Mealy-Full-Trace-Learning.html#2701" class="Bound">ℓ</a><a id="2725" class="Symbol">}</a> <a id="2727" class="Symbol">→</a> <a id="2729" class="Symbol">(</a><a id="2730" href="Mealy-Full-Trace-Learning.html#2730" class="Bound">query</a> <a id="2736" class="Symbol">:</a> <a id="2738" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="2740" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="2742" href="Mealy-Full-Trace-Learning.html#2716" class="Bound">X</a><a id="2743" class="Symbol">)</a> <a id="2745" class="Symbol">→</a> <a id="2747" class="Symbol">{</a><a id="2748" href="Mealy-Full-Trace-Learning.html#2748" class="Bound">P</a> <a id="2750" class="Symbol">:</a> <a id="2752" href="Mealy-Full-Trace-Learning.html#2716" class="Bound">X</a> <a id="2754" class="Symbol">→</a> <a id="2756" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2760" href="Mealy-Full-Trace-Learning.html#2703" class="Bound">ℓ&#39;</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">→</a> <a id="2766" href="Mealy-Full-Trace-Learning.html#2730" class="Bound">query</a> <a id="2772" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">⊧F∀</a> <a id="2776" href="Mealy-Full-Trace-Learning.html#2748" class="Bound">P</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="2782" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="2784" class="Symbol">(</a><a id="2785" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2787" href="Mealy-Full-Trace-Learning.html#2716" class="Bound">X</a> <a id="2789" href="Mealy-Full-Trace-Learning.html#2748" class="Bound">P</a><a id="2790" class="Symbol">)</a>
  <a id="2794" href="Mealy-Full-Trace-Learning.html#2690" class="Function">F∀-elim</a> <a id="2802" class="Symbol">(</a><a id="2803" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="2810" href="Mealy-Full-Trace-Learning.html#2810" class="Bound">w</a> <a id="2812" href="Mealy-Full-Trace-Learning.html#2812" class="Bound">next</a><a id="2816" class="Symbol">)</a> <a id="2818" href="Mealy-Full-Trace-Learning.html#2818" class="Bound">q⊧P</a> <a id="2822" class="Symbol">=</a> <a id="2824" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="2831" href="Mealy-Full-Trace-Learning.html#2810" class="Bound">w</a> <a id="2833" class="Symbol">(λ</a> <a id="2836" href="Mealy-Full-Trace-Learning.html#2836" class="Bound">b</a> <a id="2838" class="Symbol">→</a> <a id="2840" href="Mealy-Full-Trace-Learning.html#2812" class="Bound">next</a> <a id="2845" href="Mealy-Full-Trace-Learning.html#2836" class="Bound">b</a> <a id="2847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2849" href="Mealy-Full-Trace-Learning.html#2818" class="Bound">q⊧P</a> <a id="2853" href="Mealy-Full-Trace-Learning.html#2836" class="Bound">b</a><a id="2854" class="Symbol">)</a>
  <a id="2858" href="Mealy-Full-Trace-Learning.html#2690" class="Function">F∀-elim</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="2879" href="Mealy-Full-Trace-Learning.html#2879" class="Bound">hyp</a> <a id="2883" href="Mealy-Full-Trace-Learning.html#2883" class="Bound">ret</a> <a id="2887" href="Mealy-Full-Trace-Learning.html#2887" class="Bound">next</a><a id="2891" class="Symbol">)</a> <a id="2893" href="Mealy-Full-Trace-Learning.html#2893" class="Bound">q⊧P</a> <a id="2897" class="Symbol">=</a> <a id="2899" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="2911" href="Mealy-Full-Trace-Learning.html#2879" class="Bound">hyp</a> <a id="2915" href="Mealy-Full-Trace-Learning.html#2883" class="Bound">ret</a> <a id="2919" class="Symbol">λ</a> <a id="2921" href="Mealy-Full-Trace-Learning.html#2921" class="Bound">w</a> <a id="2923" class="Symbol">→</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Mealy-Full-Trace-Learning.html#2887" class="Bound">next</a> <a id="2931" href="Mealy-Full-Trace-Learning.html#2921" class="Bound">w</a><a id="2932" class="Symbol">)</a> <a id="2934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Mealy-Full-Trace-Learning.html#2893" class="Bound">q⊧P</a> <a id="2941" href="Mealy-Full-Trace-Learning.html#2921" class="Bound">w</a><a id="2942" class="Symbol">)</a>

  <a id="2947" class="Comment">-- And if we project the predicate away, we again obtain the original query:</a>
  <a id="3026" href="Mealy-Full-Trace-Learning.html#3026" class="Function">proj₁∘F∀elim</a> <a id="3039" class="Symbol">:</a> <a id="3041" class="Symbol">{</a><a id="3042" href="Mealy-Full-Trace-Learning.html#3042" class="Bound">ℓ</a> <a id="3044" href="Mealy-Full-Trace-Learning.html#3044" class="Bound">ℓ&#39;</a> <a id="3047" class="Symbol">:</a> <a id="3049" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3054" class="Symbol">}</a> <a id="3056" class="Symbol">{</a><a id="3057" href="Mealy-Full-Trace-Learning.html#3057" class="Bound">X</a> <a id="3059" class="Symbol">:</a> <a id="3061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3065" href="Mealy-Full-Trace-Learning.html#3042" class="Bound">ℓ</a><a id="3066" class="Symbol">}</a> <a id="3068" class="Symbol">→</a> <a id="3070" class="Symbol">{</a><a id="3071" href="Mealy-Full-Trace-Learning.html#3071" class="Bound">query</a> <a id="3077" class="Symbol">:</a> <a id="3079" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="3081" href="Mealy-Full-Trace-Learning.html#1194" class="Bound">R</a> <a id="3083" href="Mealy-Full-Trace-Learning.html#3057" class="Bound">X</a><a id="3084" class="Symbol">}</a> <a id="3086" class="Symbol">→</a> <a id="3088" class="Symbol">{</a><a id="3089" href="Mealy-Full-Trace-Learning.html#3089" class="Bound">P</a> <a id="3091" class="Symbol">:</a> <a id="3093" href="Mealy-Full-Trace-Learning.html#3057" class="Bound">X</a> <a id="3095" class="Symbol">→</a> <a id="3097" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3101" href="Mealy-Full-Trace-Learning.html#3044" class="Bound">ℓ&#39;</a><a id="3103" class="Symbol">}</a> <a id="3105" class="Symbol">→</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Mealy-Full-Trace-Learning.html#3108" class="Bound">res</a> <a id="3112" class="Symbol">:</a> <a id="3114" href="Mealy-Full-Trace-Learning.html#3071" class="Bound">query</a> <a id="3120" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">⊧F∀</a> <a id="3124" href="Mealy-Full-Trace-Learning.html#3089" class="Bound">P</a><a id="3125" class="Symbol">)</a> <a id="3127" class="Symbol">→</a> <a id="3129" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a> <a id="3135" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Mealy-Full-Trace-Learning.html#2690" class="Function">F∀-elim</a> <a id="3150" href="Mealy-Full-Trace-Learning.html#3071" class="Bound">query</a> <a id="3156" href="Mealy-Full-Trace-Learning.html#3108" class="Bound">res</a><a id="3159" class="Symbol">)</a> <a id="3161" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3163" href="Mealy-Full-Trace-Learning.html#3071" class="Bound">query</a>
  <a id="3171" href="Mealy-Full-Trace-Learning.html#3026" class="Function">proj₁∘F∀elim</a> <a id="3184" class="Symbol">{</a><a id="3185" class="Argument">query</a> <a id="3191" class="Symbol">=</a> <a id="3193" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="3200" href="Mealy-Full-Trace-Learning.html#3200" class="Bound">w</a> <a id="3202" href="Mealy-Full-Trace-Learning.html#3202" class="Bound">next</a><a id="3206" class="Symbol">}</a> <a id="3208" class="Symbol">_</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3219" href="Mealy-Full-Trace-Learning.html#3026" class="Function">proj₁∘F∀elim</a> <a id="3232" class="Symbol">{</a><a id="3233" class="Argument">query</a> <a id="3239" class="Symbol">=</a> <a id="3241" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="3253" href="Mealy-Full-Trace-Learning.html#3253" class="Bound">x</a> <a id="3255" href="Mealy-Full-Trace-Learning.html#3255" class="Bound">ret</a> <a id="3259" href="Mealy-Full-Trace-Learning.html#3259" class="Bound">next</a><a id="3263" class="Symbol">}</a> <a id="3265" class="Symbol">_</a> <a id="3267" class="Symbol">=</a> <a id="3269" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3275" class="Keyword">open</a> <a id="3280" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="3298" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a>


<a id="Mealy-Full-Trace-Learning-Semantics"></a><a id="3306" href="Mealy-Full-Trace-Learning.html#3306" class="Function">Mealy-Full-Trace-Learning-Semantics</a> <a id="3342" class="Symbol">:</a> <a id="3344" href="Game-Definitions.html#472" class="Record">GameSemantics</a>
<a id="3358" href="Mealy-Full-Trace-Learning.html#3306" class="Function">Mealy-Full-Trace-Learning-Semantics</a> <a id="3394" class="Symbol">=</a> <a id="3396" class="Keyword">record</a>
  <a id="3405" class="Symbol">{</a> <a id="3407" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="3413" class="Symbol">=</a> <a id="3415" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a>
  <a id="3423" class="Symbol">;</a> <a id="3425" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="3430" class="Symbol">=</a> <a id="3432" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟦F_⟧</a>
  <a id="3439" class="Symbol">;</a> <a id="3441" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="3451" class="Symbol">=</a> <a id="3453" href="Mealy-Full-Trace-Learning.html#2139" class="Function">proj₂∘⟦F⟧</a>
  <a id="3465" class="Symbol">;</a> <a id="3467" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">_⊧F∀_</a>
  <a id="3483" class="Symbol">;</a> <a id="3485" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="3493" class="Symbol">=</a> <a id="3495" href="Mealy-Full-Trace-Learning.html#2690" class="Function">F∀-elim</a>
  <a id="3505" class="Symbol">;</a> <a id="3507" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="3520" class="Symbol">=</a> <a id="3522" href="Mealy-Full-Trace-Learning.html#3026" class="Function">proj₁∘F∀elim</a>
  <a id="3537" class="Symbol">}</a>

<a id="3540" class="Comment">-- The explicit definition of a teacher for the Mealy learning game:</a>
<a id="3609" class="Keyword">record</a> <a id="MealyTeacher"></a><a id="3616" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Mealy-Full-Trace-Learning.html#3630" class="Bound">ℓt</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3640" class="Symbol">)</a> <a id="3642" class="Symbol">:</a> <a id="3644" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="3659" href="Mealy-Full-Trace-Learning.html#3630" class="Bound">ℓt</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Keyword">where</a>
  <a id="3671" class="Keyword">field</a>
    <a id="3681" class="Comment">-- 1. an internal set of states</a>
    <a id="MealyTeacher.T"></a><a id="3717" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="3719" class="Symbol">:</a> <a id="3721" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3725" href="Mealy-Full-Trace-Learning.html#3630" class="Bound">ℓt</a>
    <a id="MealyTeacher.st₀"></a><a id="3732" href="Mealy-Full-Trace-Learning.html#3732" class="Field">st₀</a> <a id="3736" class="Symbol">:</a> <a id="3738" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a>
    <a id="MealyTeacher.answer-output"></a><a id="3744" href="Mealy-Full-Trace-Learning.html#3744" class="Field">answer-output</a> <a id="3758" class="Symbol">:</a> <a id="3760" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="3762" class="Symbol">→</a> <a id="3764" class="Symbol">∀</a> <a id="3766" class="Symbol">{</a><a id="3767" href="Mealy-Full-Trace-Learning.html#3767" class="Bound">n</a><a id="3768" class="Symbol">}</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3776" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="3778" href="Mealy-Full-Trace-Learning.html#3767" class="Bound">n</a> <a id="3780" class="Symbol">→</a> <a id="3782" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3786" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a> <a id="3788" href="Mealy-Full-Trace-Learning.html#3767" class="Bound">n</a> <a id="3790" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3792" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a>
    <a id="MealyTeacher.answer-equiv"></a><a id="3798" href="Mealy-Full-Trace-Learning.html#3798" class="Field">answer-equiv</a> <a id="3811" class="Symbol">:</a> <a id="3813" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="3831" class="Symbol">→</a> <a id="3833" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3839" class="Symbol">(</a><a id="3840" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3845" class="Symbol">(</a><a id="3846" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="3848" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3850" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a><a id="3851" class="Symbol">)</a> <a id="3853" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3855" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a><a id="3856" class="Symbol">)</a>


<a id="3860" class="Keyword">module</a> <a id="ExplicitConversion"></a><a id="3867" href="Mealy-Full-Trace-Learning.html#3867" class="Module">ExplicitConversion</a> <a id="3886" class="Keyword">where</a>
  <a id="ExplicitConversion.Teacher⇒MealyTeacher"></a><a id="3894" href="Mealy-Full-Trace-Learning.html#3894" class="Function">Teacher⇒MealyTeacher</a> <a id="3915" class="Symbol">:</a> <a id="3917" class="Symbol">∀</a> <a id="3919" class="Symbol">{</a><a id="3920" href="Mealy-Full-Trace-Learning.html#3920" class="Bound">ℓt</a><a id="3922" class="Symbol">}</a> <a id="3924" class="Symbol">(</a><a id="3925" href="Mealy-Full-Trace-Learning.html#3925" class="Bound">t</a> <a id="3927" class="Symbol">:</a> <a id="3929" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="3937" href="Mealy-Full-Trace-Learning.html#3920" class="Bound">ℓt</a><a id="3939" class="Symbol">)</a> <a id="3941" class="Symbol">→</a> <a id="3943" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a> <a id="3956" href="Mealy-Full-Trace-Learning.html#3920" class="Bound">ℓt</a>
  <a id="3961" href="Mealy-Full-Trace-Learning.html#3894" class="Function">Teacher⇒MealyTeacher</a> <a id="3982" href="Mealy-Full-Trace-Learning.html#3982" class="Bound">t</a> <a id="3984" class="Symbol">=</a> <a id="3986" class="Keyword">record</a>
    <a id="3997" class="Symbol">{</a> <a id="3999" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="4001" class="Symbol">=</a> <a id="4003" href="Game-Definitions.html#4288" class="Field">T</a>
    <a id="4009" class="Symbol">;</a> <a id="4011" href="Mealy-Full-Trace-Learning.html#3732" class="Field">st₀</a> <a id="4015" class="Symbol">=</a> <a id="4017" href="Game-Definitions.html#4305" class="Field">st₀</a>
    <a id="4025" class="Symbol">;</a> <a id="4027" href="Mealy-Full-Trace-Learning.html#3744" class="Field">answer-output</a> <a id="4041" class="Symbol">=</a> <a id="4043" class="Symbol">λ</a> <a id="4045" href="Mealy-Full-Trace-Learning.html#4045" class="Bound">st</a> <a id="4048" href="Mealy-Full-Trace-Learning.html#4048" class="Bound">w</a> <a id="4050" class="Symbol">→</a>
        <a id="4060" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4065" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="4067" class="Symbol">{</a><a id="4068" class="Argument">R</a> <a id="4070" class="Symbol">=</a> <a id="4072" href="Data.Empty.html#914" class="Function">⊥</a><a id="4073" class="Symbol">}</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="4083" href="Mealy-Full-Trace-Learning.html#4048" class="Bound">w</a> <a id="4085" href="Function.Base.html#704" class="Function">id</a><a id="4087" class="Symbol">)</a> <a id="4089" href="Mealy-Full-Trace-Learning.html#4045" class="Bound">st</a> <a id="4092" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4095" class="Symbol">λ</a>
        <a id="4105" class="Symbol">{</a> <a id="4107" class="Symbol">(</a><a id="4108" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4113" class="Symbol">(</a><a id="4114" href="Mealy-Full-Trace-Learning.html#4114" class="Bound">st&#39;</a> <a id="4118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4120" href="Mealy-Full-Trace-Learning.html#4120" class="Bound">w</a><a id="4121" class="Symbol">))</a> <a id="4124" class="Symbol">→</a> <a id="4126" href="Mealy-Full-Trace-Learning.html#4120" class="Bound">w</a> <a id="4128" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4130" href="Mealy-Full-Trace-Learning.html#4114" class="Bound">st&#39;</a><a id="4133" class="Symbol">}</a>
    <a id="4139" class="Symbol">;</a> <a id="4141" href="Mealy-Full-Trace-Learning.html#3798" class="Field">answer-equiv</a> <a id="4154" class="Symbol">=</a> <a id="4156" class="Symbol">λ</a> <a id="4158" href="Mealy-Full-Trace-Learning.html#4158" class="Bound">st</a> <a id="4161" href="Mealy-Full-Trace-Learning.html#4161" class="Bound">hyp</a> <a id="4165" class="Symbol">→</a>
        <a id="4175" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4180" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="4182" class="Symbol">{</a><a id="4183" class="Argument">R</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="4188" class="Symbol">}</a> <a id="4190" class="Symbol">(</a><a id="4191" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="4203" href="Mealy-Full-Trace-Learning.html#4161" class="Bound">hyp</a> <a id="4207" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="4210" href="Function.Base.html#704" class="Function">id</a><a id="4212" class="Symbol">)</a> <a id="4214" href="Mealy-Full-Trace-Learning.html#4158" class="Bound">st</a> <a id="4217" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4220" class="Symbol">λ</a>
        <a id="4230" class="Symbol">{</a> <a id="4232" class="Symbol">(</a><a id="4233" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4238" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="4240" class="Symbol">)</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
        <a id="4260" class="Symbol">;</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Mealy-Full-Trace-Learning.html#4269" class="Bound">st&#39;</a> <a id="4273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4275" href="Mealy-Full-Trace-Learning.html#4275" class="Bound">w</a><a id="4276" class="Symbol">))</a> <a id="4279" class="Symbol">→</a> <a id="4281" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4286" class="Symbol">(</a><a id="4287" href="Mealy-Full-Trace-Learning.html#4275" class="Bound">w</a> <a id="4289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4291" href="Mealy-Full-Trace-Learning.html#4269" class="Bound">st&#39;</a><a id="4294" class="Symbol">)</a>
        <a id="4304" class="Symbol">}</a>
    <a id="4310" class="Symbol">}</a>
    <a id="4316" class="Keyword">where</a> <a id="4322" class="Keyword">open</a> <a id="4327" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="4335" href="Mealy-Full-Trace-Learning.html#3982" class="Bound">t</a>

<a id="4338" class="Keyword">open</a> <a id="4343" class="Keyword">import</a> <a id="4350" href="Teacher-Characterization.html" class="Module">Teacher-Characterization</a> <a id="4375" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">F</a> <a id="4377" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a>

<a id="4391" class="Comment">-- the query types here:</a>
<a id="MQ"></a><a id="4416" href="Mealy-Full-Trace-Learning.html#4416" class="Function">MQ</a> <a id="4419" class="Symbol">=</a> <a id="4421" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="4435" class="Symbol">(</a><a id="4436" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4438" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4442" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="4444" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4446" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4460" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4462" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="4466" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a> <a id="4468" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="4469" class="Symbol">)</a>
<a id="EQ"></a><a id="4471" href="Mealy-Full-Trace-Learning.html#4471" class="Function">EQ</a> <a id="4474" class="Symbol">=</a> <a id="4476" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="4484" class="Symbol">(</a><a id="4485" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4487" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="4501" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4503" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4517" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4519" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4524" class="Symbol">(</a><a id="4525" href="Mealy-Full-Trace-Learning.html#497" class="Bound">I</a> <a id="4527" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4529" href="Mealy-Full-Trace-Learning.html#516" class="Bound">O</a><a id="4530" class="Symbol">)</a> <a id="4532" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="4533" class="Symbol">)</a>

<a id="4536" class="Comment">-- implicit conversion via the Yoneda lemma</a>
<a id="Teacher⇒MealyTeacher"></a><a id="4580" href="Mealy-Full-Trace-Learning.html#4580" class="Function">Teacher⇒MealyTeacher</a> <a id="4601" class="Symbol">:</a> <a id="4603" class="Symbol">∀</a> <a id="4605" class="Symbol">{</a><a id="4606" href="Mealy-Full-Trace-Learning.html#4606" class="Bound">ℓt</a><a id="4608" class="Symbol">}</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Mealy-Full-Trace-Learning.html#4611" class="Bound">t</a> <a id="4613" class="Symbol">:</a> <a id="4615" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="4623" href="Mealy-Full-Trace-Learning.html#4606" class="Bound">ℓt</a><a id="4625" class="Symbol">)</a> <a id="4627" class="Symbol">→</a> <a id="4629" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a> <a id="4642" href="Mealy-Full-Trace-Learning.html#4606" class="Bound">ℓt</a>
<a id="4645" href="Mealy-Full-Trace-Learning.html#4580" class="Function">Teacher⇒MealyTeacher</a> <a id="4666" href="Mealy-Full-Trace-Learning.html#4666" class="Bound">t</a> <a id="4668" class="Symbol">=</a> <a id="4670" class="Keyword">record</a>
  <a id="4679" class="Symbol">{</a> <a id="4681" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="4683" class="Symbol">=</a> <a id="4685" href="Game-Definitions.html#4288" class="Field">T</a>
  <a id="4689" class="Symbol">;</a> <a id="4691" href="Mealy-Full-Trace-Learning.html#3732" class="Field">st₀</a> <a id="4695" class="Symbol">=</a> <a id="4697" href="Game-Definitions.html#4305" class="Field">st₀</a>
  <a id="4703" class="Symbol">;</a> <a id="4705" href="Mealy-Full-Trace-Learning.html#3744" class="Field">answer-output</a> <a id="4719" class="Symbol">=</a> <a id="4721" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="4728" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="4730" href="Mealy-Full-Trace-Learning.html#4416" class="Function">MQ</a> <a id="4733" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a>
  <a id="4742" class="Symbol">;</a> <a id="4744" href="Mealy-Full-Trace-Learning.html#3798" class="Field">answer-equiv</a> <a id="4757" class="Symbol">=</a> <a id="4759" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="4766" href="Game-Definitions.html#4088" class="Function">δ</a> <a id="4768" href="Mealy-Full-Trace-Learning.html#4471" class="Function">EQ</a> <a id="4771" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a>
  <a id="4785" class="Symbol">}</a>
  <a id="4789" class="Keyword">where</a>
    <a id="4799" class="Keyword">open</a> <a id="4804" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="4812" href="Mealy-Full-Trace-Learning.html#4666" class="Bound">t</a>

<a id="4815" class="Keyword">module</a> <a id="Concrete⇒Nat"></a><a id="4822" href="Mealy-Full-Trace-Learning.html#4822" class="Module">Concrete⇒Nat</a> <a id="4835" class="Symbol">{</a><a id="4836" href="Mealy-Full-Trace-Learning.html#4836" class="Bound">ℓt</a><a id="4838" class="Symbol">}</a> <a id="4840" class="Symbol">(</a><a id="4841" href="Mealy-Full-Trace-Learning.html#4841" class="Bound">teacher</a> <a id="4849" class="Symbol">:</a> <a id="4851" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a> <a id="4864" href="Mealy-Full-Trace-Learning.html#4836" class="Bound">ℓt</a><a id="4866" class="Symbol">)</a> <a id="4868" class="Keyword">where</a>
  <a id="4876" class="Keyword">open</a> <a id="4881" href="Mealy-Full-Trace-Learning.html#3616" class="Module">MealyTeacher</a> <a id="4894" href="Mealy-Full-Trace-Learning.html#4841" class="Bound">teacher</a>
  <a id="Concrete⇒Nat.mkTeacherδ"></a><a id="4904" href="Mealy-Full-Trace-Learning.html#4904" class="Function">mkTeacherδ</a> <a id="4915" class="Symbol">:</a> <a id="4917" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4926" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a>
  <a id="4930" href="Mealy-Full-Trace-Learning.html#4904" class="Function">mkTeacherδ</a> <a id="4941" class="Symbol">(</a><a id="4942" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="4949" href="Mealy-Full-Trace-Learning.html#4949" class="Bound">w</a> <a id="4951" href="Mealy-Full-Trace-Learning.html#4951" class="Bound">next</a><a id="4955" class="Symbol">)</a> <a id="4957" class="Symbol">=</a>
    <a id="4963" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="4972" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="4974" href="Mealy-Full-Trace-Learning.html#4416" class="Function">MQ</a> <a id="4977" href="Mealy-Full-Trace-Learning.html#3744" class="Field">answer-output</a> <a id="4991" href="Mealy-Full-Trace-Learning.html#4949" class="Bound">w</a> <a id="4993" href="Mealy-Full-Trace-Learning.html#4951" class="Bound">next</a>
  <a id="5000" href="Mealy-Full-Trace-Learning.html#4904" class="Function">mkTeacherδ</a> <a id="5011" class="Symbol">(</a><a id="5012" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="5024" href="Mealy-Full-Trace-Learning.html#5024" class="Bound">hyp</a> <a id="5028" href="Mealy-Full-Trace-Learning.html#5028" class="Bound">ret</a> <a id="5032" href="Mealy-Full-Trace-Learning.html#5032" class="Bound">next</a><a id="5036" class="Symbol">)</a> <a id="5038" class="Symbol">=</a>
    <a id="5044" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="5053" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a> <a id="5055" href="Mealy-Full-Trace-Learning.html#4471" class="Function">EQ</a> <a id="5058" href="Mealy-Full-Trace-Learning.html#3798" class="Field">answer-equiv</a> <a id="5071" href="Mealy-Full-Trace-Learning.html#5024" class="Bound">hyp</a> <a id="5075" href="Mealy-Full-Trace-Learning.html#5028" class="Bound">ret</a> <a id="5079" href="Mealy-Full-Trace-Learning.html#5032" class="Bound">next</a>

  <a id="Concrete⇒Nat.mkTeacherδ-natural"></a><a id="5087" href="Mealy-Full-Trace-Learning.html#5087" class="Function">mkTeacherδ-natural</a> <a id="5106" class="Symbol">:</a> <a id="5108" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="5125" href="Mealy-Full-Trace-Learning.html#4904" class="Function">mkTeacherδ</a>
  <a id="5138" href="Mealy-Full-Trace-Learning.html#5087" class="Function">mkTeacherδ-natural</a> <a id="5157" href="Mealy-Full-Trace-Learning.html#5157" class="Bound">f</a> <a id="5159" class="Symbol">(</a><a id="5160" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">output</a> <a id="5167" href="Mealy-Full-Trace-Learning.html#5167" class="Bound">w</a> <a id="5169" href="Mealy-Full-Trace-Learning.html#5169" class="Bound">next</a><a id="5173" class="Symbol">)</a> <a id="5175" class="Symbol">=</a> <a id="5177" class="Symbol">λ</a> <a id="5179" href="Mealy-Full-Trace-Learning.html#5179" class="Bound">_</a>  <a id="5182" class="Symbol">→</a> <a id="5184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5191" href="Mealy-Full-Trace-Learning.html#5087" class="Function">mkTeacherδ-natural</a> <a id="5210" href="Mealy-Full-Trace-Learning.html#5210" class="Bound">f</a> <a id="5212" class="Symbol">(</a><a id="5213" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">equivalence</a> <a id="5225" href="Mealy-Full-Trace-Learning.html#5225" class="Bound">hyp</a> <a id="5229" class="Symbol">_</a> <a id="5231" class="Symbol">_)</a> <a id="5234" href="Mealy-Full-Trace-Learning.html#5234" class="Bound">st</a> <a id="5237" class="Keyword">with</a> <a id="5242" class="Symbol">(</a><a id="5243" href="Mealy-Full-Trace-Learning.html#3798" class="Field">answer-equiv</a> <a id="5256" href="Mealy-Full-Trace-Learning.html#5234" class="Bound">st</a> <a id="5259" href="Mealy-Full-Trace-Learning.html#5225" class="Bound">hyp</a><a id="5262" class="Symbol">)</a>
  <a id="5266" class="Symbol">...</a> <a id="5270" class="Symbol">|</a> <a id="5272" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5277" class="Symbol">_</a> <a id="5279" class="Symbol">=</a> <a id="5281" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5288" class="Symbol">...</a> <a id="5292" class="Symbol">|</a> <a id="5294" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5302" class="Symbol">=</a> <a id="5304" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mkTeacher"></a><a id="5310" href="Mealy-Full-Trace-Learning.html#5310" class="Function">mkTeacher</a> <a id="5320" class="Symbol">:</a> <a id="5322" class="Symbol">∀</a> <a id="5324" class="Symbol">{</a><a id="5325" href="Mealy-Full-Trace-Learning.html#5325" class="Bound">ℓt</a><a id="5327" class="Symbol">}</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Mealy-Full-Trace-Learning.html#5330" class="Bound">teacher</a> <a id="5338" class="Symbol">:</a> <a id="5340" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a> <a id="5353" href="Mealy-Full-Trace-Learning.html#5325" class="Bound">ℓt</a><a id="5355" class="Symbol">)</a> <a id="5357" class="Symbol">→</a> <a id="5359" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="5367" href="Mealy-Full-Trace-Learning.html#5325" class="Bound">ℓt</a>
<a id="5370" href="Mealy-Full-Trace-Learning.html#5310" class="Function">mkTeacher</a> <a id="5380" href="Mealy-Full-Trace-Learning.html#5380" class="Bound">t</a> <a id="5382" class="Symbol">=</a> <a id="5384" class="Keyword">record</a>
  <a id="5393" class="Symbol">{</a> <a id="5395" href="Game-Definitions.html#4288" class="Field">T</a> <a id="5397" class="Symbol">=</a> <a id="5399" href="Mealy-Full-Trace-Learning.html#3717" class="Field">T</a>
  <a id="5403" class="Symbol">;</a> <a id="5405" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="5409" class="Symbol">=</a> <a id="5411" href="Mealy-Full-Trace-Learning.html#3732" class="Field">st₀</a>
  <a id="5417" class="Symbol">;</a> <a id="5419" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="5430" class="Symbol">=</a> <a id="5432" class="Keyword">record</a> <a id="5439" class="Symbol">{</a> <a id="5441" href="Game-Definitions.html#4088" class="Field">δ</a> <a id="5443" class="Symbol">=</a> <a id="5445" href="Mealy-Full-Trace-Learning.html#4904" class="Function">mkTeacherδ</a> <a id="5456" class="Symbol">;</a> <a id="5458" href="Game-Definitions.html#4194" class="Field">natural</a> <a id="5466" class="Symbol">=</a> <a id="5468" href="Mealy-Full-Trace-Learning.html#5087" class="Function">mkTeacherδ-natural</a> <a id="5487" class="Symbol">}</a>
  <a id="5491" class="Symbol">}</a>
  <a id="5495" class="Keyword">where</a>
    <a id="5505" class="Keyword">open</a> <a id="5510" href="Mealy-Full-Trace-Learning.html#3616" class="Module">MealyTeacher</a> <a id="5523" href="Mealy-Full-Trace-Learning.html#5380" class="Bound">t</a>
    <a id="5529" class="Keyword">open</a> <a id="5534" href="Mealy-Full-Trace-Learning.html#4822" class="Module">Concrete⇒Nat</a> <a id="5547" href="Mealy-Full-Trace-Learning.html#5380" class="Bound">t</a>

<a id="5550" class="Keyword">open</a> <a id="5555" href="Game-Definitions.html#7743" class="Module">ExplicitWinningConditions</a> <a id="5581" href="Mealy-Full-Trace-Learning.html#3306" class="Function">Mealy-Full-Trace-Learning-Semantics</a> <a id="5617" href="Mealy-Full-Trace-Learning.html#1837" class="Function">F-map</a> <a id="5623" href="Mealy-Full-Trace-Learning.html#3616" class="Record">MealyTeacher</a> <a id="5636" href="Mealy-Full-Trace-Learning.html#5310" class="Function">mkTeacher</a> <a id="5646" class="Keyword">public</a></pre></body></html>


==> anc/html/Mealy-Full-Trace-Reduction.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Mealy-Full-Trace-Reduction (Mealy-Full-Trace-Reduction)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Mealy-Full-Trace-Reduction</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="98" class="Comment">-- Every learner for the game &#39;Mealy-Last-CE-Size-Learning&#39; can be turned</a>
<a id="172" class="Comment">-- into a learner for the game &#39;Mealy-Full-Trace-Learning&#39; with the very</a>
<a id="245" class="Comment">-- same time bound.</a>
<a id="265" class="Comment">--</a>
<a id="268" class="Comment">-- In the full-trace game, the learner obtains *more* information per query:</a>
<a id="345" class="Comment">--</a>
<a id="348" class="Comment">--   * an output query returns the entire output word (not only its last</a>
<a id="421" class="Comment">--     symbol), and</a>
<a id="441" class="Comment">--   * an equivalence query returns a counter example together with the</a>
<a id="513" class="Comment">--     entire output word of the hidden machine on it (not only the input</a>
<a id="587" class="Comment">--     word).</a>
<a id="601" class="Comment">--</a>
<a id="604" class="Comment">-- So intuitively, learning is at most as hard in the full-trace game.  The</a>
<a id="680" class="Comment">-- only interesting step is the equivalence query: a full-trace counter</a>
<a id="752" class="Comment">-- example only tells us that the *output words* of the hidden machine and</a>
<a id="827" class="Comment">-- of the hypothesis differ somewhere, whereas the game</a>
<a id="883" class="Comment">-- &#39;Mealy-Last-CE-Size-Learning&#39; expects a counter example on which the two</a>
<a id="959" class="Comment">-- machines differ in the *last* output symbol.  We thus cut the counter</a>
<a id="1032" class="Comment">-- example right after the first position at which the hypothesis makes a</a>
<a id="1106" class="Comment">-- mistake; this only shortens the counter example, so the bound &#39;m&#39; on the</a>
<a id="1182" class="Comment">-- length of counter examples is preserved.  For that we need decidable</a>
<a id="1254" class="Comment">-- equality on the output alphabet.</a>
<a id="1290" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="1365" class="Keyword">open</a> <a id="1370" class="Keyword">import</a> <a id="1377" href="Level.html" class="Module">Level</a> <a id="1383" class="Keyword">using</a> <a id="1389" class="Symbol">(</a><a id="1390" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1395" class="Symbol">;</a> <a id="1397" href="Level.html#521" class="Function">0ℓ</a><a id="1399" class="Symbol">)</a>

<a id="1402" class="Keyword">open</a> <a id="1407" class="Keyword">import</a> <a id="1414" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="1425" class="Keyword">using</a> <a id="1431" class="Symbol">(</a><a id="1432" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="1438" class="Symbol">)</a>
<a id="1440" class="Keyword">open</a> <a id="1445" class="Keyword">import</a> <a id="1452" href="Data.List.html" class="Module">Data.List</a> <a id="1462" class="Keyword">using</a> <a id="1468" class="Symbol">(</a><a id="1469" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="1473" class="Symbol">;</a> <a id="1475" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="1477" class="Symbol">;</a> <a id="1479" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="1482" class="Symbol">;</a> <a id="1484" href="Data.List.Base.html#1612" class="Function">map</a><a id="1487" class="Symbol">;</a> <a id="1489" href="Data.List.Base.html#4746" class="Function">length</a><a id="1495" class="Symbol">;</a> <a id="1497" href="Data.List.Base.html#7153" class="Function Operator">_∷ʳ_</a><a id="1501" class="Symbol">)</a>
<a id="1503" class="Keyword">open</a> <a id="1508" class="Keyword">import</a> <a id="1515" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="1536" class="Keyword">using</a> <a id="1542" class="Symbol">(</a><a id="1543" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a><a id="1555" class="Symbol">;</a> <a id="1557" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a><a id="1569" class="Symbol">)</a>
<a id="1571" class="Keyword">open</a> <a id="1576" class="Keyword">import</a> <a id="1583" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="1602" class="Keyword">using</a> <a id="1608" class="Symbol">(</a><a id="1609" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="1614" class="Symbol">;</a> <a id="1616" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a><a id="1624" class="Symbol">;</a> <a id="1626" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">_∷ʳ′_</a><a id="1631" class="Symbol">)</a>
<a id="1633" class="Keyword">import</a> <a id="1640" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="1659" class="Symbol">as</a> <a id="1662" class="Module">L⁺</a>
<a id="1665" class="Keyword">open</a> <a id="1670" class="Keyword">import</a> <a id="1677" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="1686" class="Keyword">using</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1694" class="Symbol">;</a> <a id="1696" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1700" class="Symbol">;</a> <a id="1702" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1705" class="Symbol">;</a> <a id="1707" href="Data.Nat.Base.html#1697" class="Datatype Operator">_≤_</a><a id="1710" class="Symbol">;</a> <a id="1712" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a><a id="1715" class="Symbol">;</a> <a id="1717" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a><a id="1720" class="Symbol">;</a> <a id="1722" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1725" class="Symbol">)</a>
<a id="1727" class="Keyword">open</a> <a id="1732" class="Keyword">import</a> <a id="1739" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="1759" class="Keyword">using</a> <a id="1765" class="Symbol">(</a><a id="1766" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a><a id="1773" class="Symbol">)</a>
<a id="1775" class="Keyword">open</a> <a id="1780" class="Keyword">import</a> <a id="1787" href="Data.Product.html" class="Module">Data.Product</a> <a id="1800" class="Keyword">using</a> <a id="1806" class="Symbol">(</a><a id="1807" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1810" class="Symbol">;</a> <a id="1812" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1815" class="Symbol">;</a> <a id="1817" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1822" class="Symbol">;</a> <a id="1824" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1829" class="Symbol">;</a> <a id="1831" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="1832" class="Symbol">;</a> <a id="1834" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="1842" class="Symbol">)</a>
<a id="1844" class="Keyword">open</a> <a id="1849" class="Keyword">import</a> <a id="1856" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="1865" class="Keyword">using</a> <a id="1871" class="Symbol">(</a><a id="1872" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="1875" class="Symbol">)</a>
<a id="1877" class="Keyword">import</a> <a id="1884" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="1893" class="Symbol">as</a> <a id="1896" class="Module">V</a>
<a id="1898" class="Keyword">open</a> <a id="1903" class="Keyword">import</a> <a id="1910" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="1927" class="Keyword">using</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1936" class="Symbol">;</a> <a id="1938" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1941" class="Symbol">;</a> <a id="1943" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1946" class="Symbol">;</a> <a id="1948" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1950" class="Symbol">)</a>
<a id="1952" class="Keyword">open</a> <a id="1957" class="Keyword">import</a> <a id="1964" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="1992" class="Keyword">using</a> <a id="1998" class="Symbol">(</a><a id="1999" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="2016" class="Symbol">)</a>
<a id="2018" class="Keyword">open</a> <a id="2023" class="Keyword">import</a> <a id="2030" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="2069" class="Keyword">import</a> <a id="2076" href="Game-Definitions.html" class="Module">Game-Definitions</a>
<a id="2093" class="Keyword">import</a> <a id="2100" href="Learner-Correctness.html" class="Module">Learner-Correctness</a>
<a id="2120" class="Keyword">import</a> <a id="2127" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a>
<a id="2155" class="Keyword">import</a> <a id="2162" href="Mealy-Full-Trace-Learning.html" class="Module">Mealy-Full-Trace-Learning</a>

<a id="2189" class="Keyword">module</a> <a id="2196" href="Mealy-Full-Trace-Reduction.html" class="Module">Mealy-Full-Trace-Reduction</a> <a id="2223" class="Symbol">(</a><a id="2224" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="2226" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a> <a id="2228" class="Symbol">:</a> <a id="2230" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2234" href="Level.html#521" class="Function">0ℓ</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">(</a><a id="2239" href="Mealy-Full-Trace-Reduction.html#2239" class="Bound Operator">_≟o_</a> <a id="2244" class="Symbol">:</a> <a id="2246" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2264" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a><a id="2265" class="Symbol">)</a> <a id="2267" class="Keyword">where</a>

<a id="2274" class="Keyword">open</a> <a id="2279" class="Keyword">import</a> <a id="2286" href="Mealy.html" class="Module">Mealy</a> <a id="2292" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="2294" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a>

<a id="2297" class="Comment">-- both games are played on the same concept class: a mealy machine</a>
<a id="2365" class="Comment">-- together with a bound on the length of the counter examples</a>
<a id="𝔻"></a><a id="2428" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="2430" class="Symbol">:</a> <a id="2432" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="2436" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="2438" class="Symbol">=</a> <a id="2440" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="2454" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2456" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="2459" class="Keyword">module</a> <a id="Last"></a><a id="2466" href="Mealy-Full-Trace-Reduction.html#2466" class="Module">Last</a> <a id="2471" class="Symbol">=</a> <a id="2473" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a> <a id="2501" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="2503" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a>
<a id="2505" class="Keyword">module</a> <a id="Full"></a><a id="2512" href="Mealy-Full-Trace-Reduction.html#2512" class="Module">Full</a> <a id="2517" class="Symbol">=</a> <a id="2519" href="Mealy-Full-Trace-Learning.html" class="Module">Mealy-Full-Trace-Learning</a> <a id="2545" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="2547" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a>

<a id="2550" class="Keyword">module</a> <a id="GL"></a><a id="2557" href="Mealy-Full-Trace-Reduction.html#2557" class="Module">GL</a> <a id="2560" class="Symbol">=</a> <a id="2562" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="2579" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="2581" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">Last.F</a>
<a id="2588" class="Keyword">module</a> <a id="GF"></a><a id="2595" href="Mealy-Full-Trace-Reduction.html#2595" class="Module">GF</a> <a id="2598" class="Symbol">=</a> <a id="2600" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="2617" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="2619" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">Full.F</a>

<a id="2627" class="Keyword">module</a> <a id="SL"></a><a id="2634" href="Mealy-Full-Trace-Reduction.html#2634" class="Module">SL</a> <a id="2637" class="Symbol">=</a> <a id="2639" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="2659" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="2661" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">Last.F</a> <a id="2668" href="Mealy-Last-CE-Size-Learning.html#4210" class="Function">Last.Mealy-Last-CE-Size-Learning-Semantics</a>
<a id="2711" class="Keyword">module</a> <a id="SF"></a><a id="2718" href="Mealy-Full-Trace-Reduction.html#2718" class="Module">SF</a> <a id="2721" class="Symbol">=</a> <a id="2723" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="2743" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="2745" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">Full.F</a> <a id="2752" href="Mealy-Full-Trace-Learning.html#3306" class="Function">Full.Mealy-Full-Trace-Learning-Semantics</a>

<a id="2794" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="2868" class="Comment">-- The last symbol of a non-empty output word</a>
<a id="2914" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="vlast"></a><a id="2989" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="2995" class="Symbol">:</a> <a id="2997" class="Symbol">∀</a> <a id="2999" class="Symbol">{</a><a id="3000" href="Mealy-Full-Trace-Reduction.html#3000" class="Bound">n</a><a id="3001" class="Symbol">}</a> <a id="3003" class="Symbol">→</a> <a id="3005" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="3009" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3016" href="Mealy-Full-Trace-Reduction.html#3000" class="Bound">n</a><a id="3017" class="Symbol">)</a> <a id="3019" class="Symbol">→</a> <a id="3021" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a>
<a id="3023" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="3029" class="Symbol">(</a><a id="3030" href="Mealy-Full-Trace-Reduction.html#3030" class="Bound">x</a> <a id="3032" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3036" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a><a id="3040" class="Symbol">)</a> <a id="3042" class="Symbol">=</a> <a id="3044" href="Mealy-Full-Trace-Reduction.html#3030" class="Bound">x</a>
<a id="3046" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="3052" class="Symbol">(</a><a id="3053" href="Mealy-Full-Trace-Reduction.html#3053" class="Bound">x</a> <a id="3055" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3059" class="Symbol">(</a><a id="3060" href="Mealy-Full-Trace-Reduction.html#3060" class="Bound">y</a> <a id="3062" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3066" href="Mealy-Full-Trace-Reduction.html#3066" class="Bound">ys</a><a id="3068" class="Symbol">))</a> <a id="3071" class="Symbol">=</a> <a id="3073" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="3079" class="Symbol">(</a><a id="3080" href="Mealy-Full-Trace-Reduction.html#3060" class="Bound">y</a> <a id="3082" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="3086" href="Mealy-Full-Trace-Reduction.html#3066" class="Bound">ys</a><a id="3088" class="Symbol">)</a>

<a id="3091" class="Comment">-- every non-empty word can be decomposed into its last symbol and the rest:</a>
<a id="snoc-decomp"></a><a id="3168" href="Mealy-Full-Trace-Reduction.html#3168" class="Function">snoc-decomp</a> <a id="3180" class="Symbol">:</a> <a id="3182" class="Symbol">∀</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Mealy-Full-Trace-Reduction.html#3185" class="Bound">w</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3195" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="3196" class="Symbol">)</a> <a id="3198" class="Symbol">→</a> <a id="3200" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3203" href="Mealy-Full-Trace-Reduction.html#3203" class="Bound">v</a> <a id="3205" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3207" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3212" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="3214" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3216" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="3219" href="Mealy-Full-Trace-Reduction.html#3219" class="Bound">j</a> <a id="3221" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="3223" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="3225" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="3227" href="Mealy-Full-Trace-Reduction.html#3185" class="Bound">w</a> <a id="3229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3231" href="Mealy-Full-Trace-Reduction.html#3203" class="Bound">v</a> <a id="3233" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="3239" href="Mealy-Full-Trace-Reduction.html#3219" class="Bound">j</a>
<a id="3241" href="Mealy-Full-Trace-Reduction.html#3168" class="Function">snoc-decomp</a> <a id="3253" href="Mealy-Full-Trace-Reduction.html#3253" class="Bound">w</a> <a id="3255" class="Keyword">with</a> <a id="3260" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="3269" href="Mealy-Full-Trace-Reduction.html#3253" class="Bound">w</a>
<a id="3271" class="Symbol">...</a> <a id="3275" class="Symbol">|</a> <a id="3277" href="Mealy-Full-Trace-Reduction.html#3277" class="Bound">v</a> <a id="3279" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="3283" href="Mealy-Full-Trace-Reduction.html#3283" class="Bound">j</a> <a id="3285" class="Symbol">=</a> <a id="3287" href="Mealy-Full-Trace-Reduction.html#3277" class="Bound">v</a> <a id="3289" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3291" href="Mealy-Full-Trace-Reduction.html#3283" class="Bound">j</a> <a id="3293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3295" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3301" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="3375" class="Comment">-- The output of the last transition, when running a machine from a state</a>
<a id="3449" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="3524" class="Keyword">module</a> <a id="3531" href="Mealy-Full-Trace-Reduction.html#3531" class="Module">_</a> <a id="3533" class="Symbol">{</a><a id="3534" href="Mealy-Full-Trace-Reduction.html#3534" class="Bound">ℓq</a> <a id="3537" class="Symbol">:</a> <a id="3539" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3544" class="Symbol">}</a> <a id="3546" class="Symbol">{</a><a id="3547" href="Mealy-Full-Trace-Reduction.html#3547" class="Bound">Q</a> <a id="3549" class="Symbol">:</a> <a id="3551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3555" href="Mealy-Full-Trace-Reduction.html#3534" class="Bound">ℓq</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Mealy-Full-Trace-Reduction.html#3560" class="Bound">H</a> <a id="3562" class="Symbol">:</a> <a id="3564" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="3581" href="Mealy-Full-Trace-Reduction.html#3547" class="Bound">Q</a><a id="3582" class="Symbol">)</a> <a id="3584" class="Keyword">where</a>
  <a id="3592" class="Keyword">open</a> <a id="3597" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="3614" href="Mealy-Full-Trace-Reduction.html#3560" class="Bound">H</a>

  <a id="3619" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="3627" class="Symbol">:</a> <a id="3629" href="Mealy-Full-Trace-Reduction.html#3547" class="Bound">Q</a> <a id="3631" class="Symbol">→</a> <a id="3633" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="3635" class="Symbol">→</a> <a id="3637" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3642" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="3644" class="Symbol">→</a> <a id="3646" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a>
  <a id="3650" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="3658" href="Mealy-Full-Trace-Reduction.html#3658" class="Bound">q</a> <a id="3660" href="Mealy-Full-Trace-Reduction.html#3660" class="Bound">i</a> <a id="3662" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3665" class="Symbol">=</a> <a id="3667" href="Mealy.html#1281" class="Field">out</a> <a id="3671" href="Mealy-Full-Trace-Reduction.html#3658" class="Bound">q</a> <a id="3673" href="Mealy-Full-Trace-Reduction.html#3660" class="Bound">i</a>
  <a id="3677" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="3685" href="Mealy-Full-Trace-Reduction.html#3685" class="Bound">q</a> <a id="3687" href="Mealy-Full-Trace-Reduction.html#3687" class="Bound">i</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Mealy-Full-Trace-Reduction.html#3690" class="Bound">i&#39;</a> <a id="3693" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3695" href="Mealy-Full-Trace-Reduction.html#3695" class="Bound">w</a><a id="3696" class="Symbol">)</a> <a id="3698" class="Symbol">=</a> <a id="3700" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="3708" class="Symbol">(</a><a id="3709" href="Mealy.html#1263" class="Field">δ</a> <a id="3711" href="Mealy-Full-Trace-Reduction.html#3685" class="Bound">q</a> <a id="3713" href="Mealy-Full-Trace-Reduction.html#3687" class="Bound">i</a><a id="3714" class="Symbol">)</a> <a id="3716" href="Mealy-Full-Trace-Reduction.html#3690" class="Bound">i&#39;</a> <a id="3719" href="Mealy-Full-Trace-Reduction.html#3695" class="Bound">w</a>

  <a id="3724" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="Mealy-Full-Trace-Reduction.html#3547" class="Bound">Q</a> <a id="3737" class="Symbol">→</a> <a id="3739" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3745" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="3747" class="Symbol">→</a> <a id="3749" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a>
  <a id="3753" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="3762" href="Mealy-Full-Trace-Reduction.html#3762" class="Bound">q</a> <a id="3764" href="Mealy-Full-Trace-Reduction.html#3764" class="Bound">w</a> <a id="3766" class="Symbol">=</a> <a id="3768" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="3776" href="Mealy-Full-Trace-Reduction.html#3762" class="Bound">q</a> <a id="3778" class="Symbol">(</a><a id="3779" href="Data.List.NonEmpty.Base.html#1347" class="Field">L⁺.head</a> <a id="3787" href="Mealy-Full-Trace-Reduction.html#3764" class="Bound">w</a><a id="3788" class="Symbol">)</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Data.List.NonEmpty.Base.html#1360" class="Field">L⁺.tail</a> <a id="3799" href="Mealy-Full-Trace-Reduction.html#3764" class="Bound">w</a><a id="3800" class="Symbol">)</a>

  <a id="3805" href="Mealy-Full-Trace-Reduction.html#3805" class="Function">lastOut⁺-∷⁺</a> <a id="3817" class="Symbol">:</a> <a id="3819" class="Symbol">∀</a> <a id="3821" href="Mealy-Full-Trace-Reduction.html#3821" class="Bound">q</a> <a id="3823" href="Mealy-Full-Trace-Reduction.html#3823" class="Bound">i</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Mealy-Full-Trace-Reduction.html#3826" class="Bound">w</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3836" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="3837" class="Symbol">)</a> <a id="3839" class="Symbol">→</a> <a id="3841" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="3850" href="Mealy-Full-Trace-Reduction.html#3821" class="Bound">q</a> <a id="3852" class="Symbol">(</a><a id="3853" href="Mealy-Full-Trace-Reduction.html#3823" class="Bound">i</a> <a id="3855" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">L⁺.∷⁺</a> <a id="3861" href="Mealy-Full-Trace-Reduction.html#3826" class="Bound">w</a><a id="3862" class="Symbol">)</a> <a id="3864" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3866" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="3875" class="Symbol">(</a><a id="3876" href="Mealy.html#1263" class="Field">δ</a> <a id="3878" href="Mealy-Full-Trace-Reduction.html#3821" class="Bound">q</a> <a id="3880" href="Mealy-Full-Trace-Reduction.html#3823" class="Bound">i</a><a id="3881" class="Symbol">)</a> <a id="3883" href="Mealy-Full-Trace-Reduction.html#3826" class="Bound">w</a>
  <a id="3887" href="Mealy-Full-Trace-Reduction.html#3805" class="Function">lastOut⁺-∷⁺</a> <a id="3899" href="Mealy-Full-Trace-Reduction.html#3899" class="Bound">q</a> <a id="3901" href="Mealy-Full-Trace-Reduction.html#3901" class="Bound">i</a> <a id="3903" class="Symbol">(</a><a id="3904" href="Mealy-Full-Trace-Reduction.html#3904" class="Bound">x</a> <a id="3906" href="Data.List.NonEmpty.Base.html#1331" class="InductiveConstructor Operator">L⁺.∷</a> <a id="3911" href="Mealy-Full-Trace-Reduction.html#3911" class="Bound">xs</a><a id="3913" class="Symbol">)</a> <a id="3915" class="Symbol">=</a> <a id="3917" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="3925" class="Comment">-- on a snoc-decomposed word, &#39;lastOut⁺&#39; is the output of the last transition:</a>
  <a id="4006" href="Mealy-Full-Trace-Reduction.html#4006" class="Function">lastOut-snoc</a> <a id="4019" class="Symbol">:</a> <a id="4021" class="Symbol">∀</a> <a id="4023" href="Mealy-Full-Trace-Reduction.html#4023" class="Bound">q</a> <a id="4025" href="Mealy-Full-Trace-Reduction.html#4025" class="Bound">i</a> <a id="4027" class="Symbol">(</a><a id="4028" href="Mealy-Full-Trace-Reduction.html#4028" class="Bound">v</a> <a id="4030" class="Symbol">:</a> <a id="4032" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4037" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="4038" class="Symbol">)</a> <a id="4040" href="Mealy-Full-Trace-Reduction.html#4040" class="Bound">j</a> <a id="4042" class="Symbol">→</a> <a id="4044" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="4052" href="Mealy-Full-Trace-Reduction.html#4023" class="Bound">q</a> <a id="4054" href="Mealy-Full-Trace-Reduction.html#4025" class="Bound">i</a> <a id="4056" class="Symbol">(</a><a id="4057" href="Mealy-Full-Trace-Reduction.html#4028" class="Bound">v</a> <a id="4059" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="4062" href="Mealy-Full-Trace-Reduction.html#4040" class="Bound">j</a><a id="4063" class="Symbol">)</a> <a id="4065" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4067" href="Mealy.html#1281" class="Field">out</a> <a id="4071" class="Symbol">(</a><a id="4072" href="Mealy.html#1382" class="Function">δ*</a> <a id="4075" href="Mealy-Full-Trace-Reduction.html#4023" class="Bound">q</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Mealy-Full-Trace-Reduction.html#4025" class="Bound">i</a> <a id="4080" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4082" href="Mealy-Full-Trace-Reduction.html#4028" class="Bound">v</a><a id="4083" class="Symbol">))</a> <a id="4086" href="Mealy-Full-Trace-Reduction.html#4040" class="Bound">j</a>
  <a id="4090" href="Mealy-Full-Trace-Reduction.html#4006" class="Function">lastOut-snoc</a> <a id="4103" href="Mealy-Full-Trace-Reduction.html#4103" class="Bound">q</a> <a id="4105" href="Mealy-Full-Trace-Reduction.html#4105" class="Bound">i</a> <a id="4107" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4110" href="Mealy-Full-Trace-Reduction.html#4110" class="Bound">j</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4121" href="Mealy-Full-Trace-Reduction.html#4006" class="Function">lastOut-snoc</a> <a id="4134" href="Mealy-Full-Trace-Reduction.html#4134" class="Bound">q</a> <a id="4136" href="Mealy-Full-Trace-Reduction.html#4136" class="Bound">i</a> <a id="4138" class="Symbol">(</a><a id="4139" href="Mealy-Full-Trace-Reduction.html#4139" class="Bound">y</a> <a id="4141" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4143" href="Mealy-Full-Trace-Reduction.html#4143" class="Bound">v</a><a id="4144" class="Symbol">)</a> <a id="4146" href="Mealy-Full-Trace-Reduction.html#4146" class="Bound">j</a> <a id="4148" class="Symbol">=</a> <a id="4150" href="Mealy-Full-Trace-Reduction.html#4006" class="Function">lastOut-snoc</a> <a id="4163" class="Symbol">(</a><a id="4164" href="Mealy.html#1263" class="Field">δ</a> <a id="4166" href="Mealy-Full-Trace-Reduction.html#4134" class="Bound">q</a> <a id="4168" href="Mealy-Full-Trace-Reduction.html#4136" class="Bound">i</a><a id="4169" class="Symbol">)</a> <a id="4171" href="Mealy-Full-Trace-Reduction.html#4139" class="Bound">y</a> <a id="4173" href="Mealy-Full-Trace-Reduction.html#4143" class="Bound">v</a> <a id="4175" href="Mealy-Full-Trace-Reduction.html#4146" class="Bound">j</a>

  <a id="4180" href="Mealy-Full-Trace-Reduction.html#4180" class="Function">lastOut⁺-snoc</a> <a id="4194" class="Symbol">:</a> <a id="4196" class="Symbol">∀</a> <a id="4198" href="Mealy-Full-Trace-Reduction.html#4198" class="Bound">q</a> <a id="4200" class="Symbol">(</a><a id="4201" href="Mealy-Full-Trace-Reduction.html#4201" class="Bound">v</a> <a id="4203" class="Symbol">:</a> <a id="4205" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4210" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="4211" class="Symbol">)</a> <a id="4213" href="Mealy-Full-Trace-Reduction.html#4213" class="Bound">j</a> <a id="4215" class="Symbol">→</a> <a id="4217" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="4226" href="Mealy-Full-Trace-Reduction.html#4198" class="Bound">q</a> <a id="4228" class="Symbol">(</a><a id="4229" href="Mealy-Full-Trace-Reduction.html#4201" class="Bound">v</a> <a id="4231" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="4237" href="Mealy-Full-Trace-Reduction.html#4213" class="Bound">j</a><a id="4238" class="Symbol">)</a> <a id="4240" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4242" href="Mealy.html#1281" class="Field">out</a> <a id="4246" class="Symbol">(</a><a id="4247" href="Mealy.html#1382" class="Function">δ*</a> <a id="4250" href="Mealy-Full-Trace-Reduction.html#4198" class="Bound">q</a> <a id="4252" href="Mealy-Full-Trace-Reduction.html#4201" class="Bound">v</a><a id="4253" class="Symbol">)</a> <a id="4255" href="Mealy-Full-Trace-Reduction.html#4213" class="Bound">j</a>
  <a id="4259" href="Mealy-Full-Trace-Reduction.html#4180" class="Function">lastOut⁺-snoc</a> <a id="4273" href="Mealy-Full-Trace-Reduction.html#4273" class="Bound">q</a> <a id="4275" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4278" href="Mealy-Full-Trace-Reduction.html#4278" class="Bound">j</a> <a id="4280" class="Symbol">=</a> <a id="4282" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4289" href="Mealy-Full-Trace-Reduction.html#4180" class="Function">lastOut⁺-snoc</a> <a id="4303" href="Mealy-Full-Trace-Reduction.html#4303" class="Bound">q</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Mealy-Full-Trace-Reduction.html#4306" class="Bound">x</a> <a id="4308" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4310" href="Mealy-Full-Trace-Reduction.html#4310" class="Bound">v</a><a id="4311" class="Symbol">)</a> <a id="4313" href="Mealy-Full-Trace-Reduction.html#4313" class="Bound">j</a> <a id="4315" class="Symbol">=</a> <a id="4317" href="Mealy-Full-Trace-Reduction.html#4006" class="Function">lastOut-snoc</a> <a id="4330" href="Mealy-Full-Trace-Reduction.html#4303" class="Bound">q</a> <a id="4332" href="Mealy-Full-Trace-Reduction.html#4306" class="Bound">x</a> <a id="4334" href="Mealy-Full-Trace-Reduction.html#4310" class="Bound">v</a> <a id="4336" href="Mealy-Full-Trace-Reduction.html#4313" class="Bound">j</a>

  <a id="4341" class="Comment">-- so &#39;lastOut⁺&#39; from the initial state is precisely the semantics ⟦_⟧+:</a>
  <a id="4416" href="Mealy-Full-Trace-Reduction.html#4416" class="Function">⟦⟧+≡lastOut⁺</a> <a id="4429" class="Symbol">:</a> <a id="4431" class="Symbol">∀</a> <a id="4433" class="Symbol">(</a><a id="4434" href="Mealy-Full-Trace-Reduction.html#4434" class="Bound">w</a> <a id="4436" class="Symbol">:</a> <a id="4438" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4444" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="4445" class="Symbol">)</a> <a id="4447" class="Symbol">→</a> <a id="4449" href="Mealy.html#2036" class="Function Operator">⟦</a> <a id="4451" href="Mealy-Full-Trace-Reduction.html#4434" class="Bound">w</a> <a id="4453" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="4456" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4458" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="4467" href="Mealy.html#1252" class="Field">q₀</a> <a id="4470" href="Mealy-Full-Trace-Reduction.html#4434" class="Bound">w</a>
  <a id="4474" href="Mealy-Full-Trace-Reduction.html#4416" class="Function">⟦⟧+≡lastOut⁺</a> <a id="4487" href="Mealy-Full-Trace-Reduction.html#4487" class="Bound">w</a> <a id="4489" class="Symbol">=</a>
    <a id="4495" class="Keyword">let</a> <a id="4499" class="Symbol">(</a><a id="4500" href="Mealy-Full-Trace-Reduction.html#4500" class="Bound">v</a> <a id="4502" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4504" href="Mealy-Full-Trace-Reduction.html#4504" class="Bound">j</a> <a id="4506" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4508" href="Mealy-Full-Trace-Reduction.html#4508" class="Bound">eq</a><a id="4510" class="Symbol">)</a> <a id="4512" class="Symbol">=</a> <a id="4514" href="Mealy-Full-Trace-Reduction.html#3168" class="Function">snoc-decomp</a> <a id="4526" href="Mealy-Full-Trace-Reduction.html#4487" class="Bound">w</a> <a id="4528" class="Keyword">in</a>
    <a id="4535" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Mealy.html#2179" class="Function">⟦⟧+-snoc</a> <a id="4551" href="Mealy-Full-Trace-Reduction.html#4487" class="Bound">w</a> <a id="4553" href="Mealy-Full-Trace-Reduction.html#4500" class="Bound">v</a> <a id="4555" href="Mealy-Full-Trace-Reduction.html#4504" class="Bound">j</a> <a id="4557" href="Mealy-Full-Trace-Reduction.html#4508" class="Bound">eq</a><a id="4559" class="Symbol">)</a>
          <a id="4571" class="Symbol">(</a><a id="4572" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4576" class="Symbol">(</a><a id="4577" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4589" class="Symbol">(</a><a id="4590" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="4599" href="Mealy.html#1252" class="Field">q₀</a><a id="4601" class="Symbol">)</a> <a id="4603" href="Mealy-Full-Trace-Reduction.html#4508" class="Bound">eq</a><a id="4605" class="Symbol">)</a> <a id="4607" class="Symbol">(</a><a id="4608" href="Mealy-Full-Trace-Reduction.html#4180" class="Function">lastOut⁺-snoc</a> <a id="4622" href="Mealy.html#1252" class="Field">q₀</a> <a id="4625" href="Mealy-Full-Trace-Reduction.html#4500" class="Bound">v</a> <a id="4627" href="Mealy-Full-Trace-Reduction.html#4504" class="Bound">j</a><a id="4628" class="Symbol">)))</a>

  <a id="4635" class="Comment">-- and it is the last symbol of the output word:</a>
  <a id="4686" href="Mealy-Full-Trace-Reduction.html#4686" class="Function">⟦⟧ⁿ-vlast</a> <a id="4696" class="Symbol">:</a> <a id="4698" class="Symbol">∀</a> <a id="4700" href="Mealy-Full-Trace-Reduction.html#4700" class="Bound">q</a> <a id="4702" href="Mealy-Full-Trace-Reduction.html#4702" class="Bound">i</a> <a id="4704" class="Symbol">(</a><a id="4705" href="Mealy-Full-Trace-Reduction.html#4705" class="Bound">v</a> <a id="4707" class="Symbol">:</a> <a id="4709" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4714" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="4715" class="Symbol">)</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="4725" class="Symbol">(</a><a id="4726" href="Mealy.html#1799" class="Function Operator">⟦</a> <a id="4728" href="Mealy-Full-Trace-Reduction.html#4700" class="Bound">q</a> <a id="4730" href="Mealy.html#1799" class="Function Operator">/</a> <a id="4732" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="4743" class="Symbol">(</a><a id="4744" href="Mealy-Full-Trace-Reduction.html#4702" class="Bound">i</a> <a id="4746" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4748" href="Mealy-Full-Trace-Reduction.html#4705" class="Bound">v</a><a id="4749" class="Symbol">)</a> <a id="4751" href="Mealy.html#1799" class="Function Operator">⟧ⁿ</a><a id="4753" class="Symbol">)</a> <a id="4755" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4757" href="Mealy-Full-Trace-Reduction.html#3619" class="Function">lastOut</a> <a id="4765" href="Mealy-Full-Trace-Reduction.html#4700" class="Bound">q</a> <a id="4767" href="Mealy-Full-Trace-Reduction.html#4702" class="Bound">i</a> <a id="4769" href="Mealy-Full-Trace-Reduction.html#4705" class="Bound">v</a>
  <a id="4773" href="Mealy-Full-Trace-Reduction.html#4686" class="Function">⟦⟧ⁿ-vlast</a> <a id="4783" href="Mealy-Full-Trace-Reduction.html#4783" class="Bound">q</a> <a id="4785" href="Mealy-Full-Trace-Reduction.html#4785" class="Bound">i</a> <a id="4787" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4790" class="Symbol">=</a> <a id="4792" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4799" href="Mealy-Full-Trace-Reduction.html#4686" class="Function">⟦⟧ⁿ-vlast</a> <a id="4809" href="Mealy-Full-Trace-Reduction.html#4809" class="Bound">q</a> <a id="4811" href="Mealy-Full-Trace-Reduction.html#4811" class="Bound">i</a> <a id="4813" class="Symbol">(</a><a id="4814" href="Mealy-Full-Trace-Reduction.html#4814" class="Bound">i&#39;</a> <a id="4817" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4819" href="Mealy-Full-Trace-Reduction.html#4819" class="Bound">v</a><a id="4820" class="Symbol">)</a> <a id="4822" class="Symbol">=</a> <a id="4824" href="Mealy-Full-Trace-Reduction.html#4686" class="Function">⟦⟧ⁿ-vlast</a> <a id="4834" class="Symbol">(</a><a id="4835" href="Mealy.html#1263" class="Field">δ</a> <a id="4837" href="Mealy-Full-Trace-Reduction.html#4809" class="Bound">q</a> <a id="4839" href="Mealy-Full-Trace-Reduction.html#4811" class="Bound">i</a><a id="4840" class="Symbol">)</a> <a id="4842" href="Mealy-Full-Trace-Reduction.html#4814" class="Bound">i&#39;</a> <a id="4845" href="Mealy-Full-Trace-Reduction.html#4819" class="Bound">v</a>

<a id="4848" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="4922" class="Comment">-- Shortening a full-trace counter example</a>
<a id="4965" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="5040" class="Comment">-- Given a hypothesis H in state q and an i/o-sequence starting with (i , o),</a>
<a id="5118" class="Comment">-- &#39;find&#39; returns the shortest prefix of the input word on which H already</a>
<a id="5193" class="Comment">-- makes a mistake -- provided that H makes a mistake at all.</a>
<a id="5255" class="Keyword">module</a> <a id="5262" href="Mealy-Full-Trace-Reduction.html#5262" class="Module">_</a> <a id="5264" class="Symbol">{</a><a id="5265" href="Mealy-Full-Trace-Reduction.html#5265" class="Bound">ℓq</a> <a id="5268" class="Symbol">:</a> <a id="5270" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5275" class="Symbol">}</a> <a id="5277" class="Symbol">{</a><a id="5278" href="Mealy-Full-Trace-Reduction.html#5278" class="Bound">Q</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5286" href="Mealy-Full-Trace-Reduction.html#5265" class="Bound">ℓq</a><a id="5288" class="Symbol">}</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Mealy-Full-Trace-Reduction.html#5291" class="Bound">H</a> <a id="5293" class="Symbol">:</a> <a id="5295" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="5312" href="Mealy-Full-Trace-Reduction.html#5278" class="Bound">Q</a><a id="5313" class="Symbol">)</a> <a id="5315" class="Keyword">where</a>
  <a id="5323" class="Keyword">open</a> <a id="5328" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="5345" href="Mealy-Full-Trace-Reduction.html#5291" class="Bound">H</a>

  <a id="5350" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="5355" class="Symbol">:</a> <a id="5357" href="Mealy-Full-Trace-Reduction.html#5278" class="Bound">Q</a> <a id="5359" class="Symbol">→</a> <a id="5361" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="5363" class="Symbol">→</a> <a id="5365" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a> <a id="5367" class="Symbol">→</a> <a id="5369" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="5377" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5379" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a><a id="5380" class="Symbol">)</a> <a id="5382" class="Symbol">→</a> <a id="5384" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5390" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a>
  <a id="5394" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="5400" class="Symbol">:</a> <a id="5402" class="Symbol">(</a><a id="5403" href="Mealy-Full-Trace-Reduction.html#5403" class="Bound">q</a> <a id="5405" class="Symbol">:</a> <a id="5407" href="Mealy-Full-Trace-Reduction.html#5278" class="Bound">Q</a><a id="5408" class="Symbol">)</a> <a id="5410" class="Symbol">(</a><a id="5411" href="Mealy-Full-Trace-Reduction.html#5411" class="Bound">i</a> <a id="5413" class="Symbol">:</a> <a id="5415" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="5416" class="Symbol">)</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Mealy-Full-Trace-Reduction.html#5419" class="Bound">o</a> <a id="5421" class="Symbol">:</a> <a id="5423" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a><a id="5424" class="Symbol">)</a> <a id="5426" class="Symbol">(</a><a id="5427" href="Mealy-Full-Trace-Reduction.html#5427" class="Bound">i&#39;</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="5433" class="Symbol">)</a> <a id="5435" class="Symbol">(</a><a id="5436" href="Mealy-Full-Trace-Reduction.html#5436" class="Bound">o&#39;</a> <a id="5439" class="Symbol">:</a> <a id="5441" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a><a id="5442" class="Symbol">)</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Mealy-Full-Trace-Reduction.html#5445" class="Bound">rest</a> <a id="5450" class="Symbol">:</a> <a id="5452" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5457" class="Symbol">(</a><a id="5458" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="5460" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5462" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a><a id="5463" class="Symbol">))</a>
        <a id="5474" class="Symbol">→</a> <a id="5476" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5480" class="Symbol">(</a><a id="5481" href="Mealy.html#1281" class="Field">out</a> <a id="5485" href="Mealy-Full-Trace-Reduction.html#5403" class="Bound">q</a> <a id="5487" href="Mealy-Full-Trace-Reduction.html#5411" class="Bound">i</a> <a id="5489" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5491" href="Mealy-Full-Trace-Reduction.html#5419" class="Bound">o</a><a id="5492" class="Symbol">)</a> <a id="5494" class="Symbol">→</a> <a id="5496" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="5502" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a>

  <a id="5507" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="5512" href="Mealy-Full-Trace-Reduction.html#5512" class="Bound">q</a> <a id="5514" href="Mealy-Full-Trace-Reduction.html#5514" class="Bound">i</a> <a id="5516" href="Mealy-Full-Trace-Reduction.html#5516" class="Bound">o</a> <a id="5518" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5521" class="Symbol">=</a> <a id="5523" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="5528" href="Mealy-Full-Trace-Reduction.html#5514" class="Bound">i</a> <a id="5530" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="5534" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="5539" href="Mealy-Full-Trace-Reduction.html#5539" class="Bound">q</a> <a id="5541" href="Mealy-Full-Trace-Reduction.html#5541" class="Bound">i</a> <a id="5543" href="Mealy-Full-Trace-Reduction.html#5543" class="Bound">o</a> <a id="5545" class="Symbol">((</a><a id="5547" href="Mealy-Full-Trace-Reduction.html#5547" class="Bound">i&#39;</a> <a id="5550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5552" href="Mealy-Full-Trace-Reduction.html#5552" class="Bound">o&#39;</a><a id="5554" class="Symbol">)</a> <a id="5556" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5558" href="Mealy-Full-Trace-Reduction.html#5558" class="Bound">rest</a><a id="5562" class="Symbol">)</a> <a id="5564" class="Symbol">=</a> <a id="5566" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="5572" href="Mealy-Full-Trace-Reduction.html#5539" class="Bound">q</a> <a id="5574" href="Mealy-Full-Trace-Reduction.html#5541" class="Bound">i</a> <a id="5576" href="Mealy-Full-Trace-Reduction.html#5543" class="Bound">o</a> <a id="5578" href="Mealy-Full-Trace-Reduction.html#5547" class="Bound">i&#39;</a> <a id="5581" href="Mealy-Full-Trace-Reduction.html#5552" class="Bound">o&#39;</a> <a id="5584" href="Mealy-Full-Trace-Reduction.html#5558" class="Bound">rest</a> <a id="5589" class="Symbol">(</a><a id="5590" href="Mealy.html#1281" class="Field">out</a> <a id="5594" href="Mealy-Full-Trace-Reduction.html#5539" class="Bound">q</a> <a id="5596" href="Mealy-Full-Trace-Reduction.html#5541" class="Bound">i</a> <a id="5598" href="Mealy-Full-Trace-Reduction.html#2239" class="Bound Operator">≟o</a> <a id="5601" href="Mealy-Full-Trace-Reduction.html#5543" class="Bound">o</a><a id="5602" class="Symbol">)</a>

  <a id="5607" class="Comment">-- if H already errs on the first symbol, we cut here; otherwise we recurse</a>
  <a id="5685" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="5691" href="Mealy-Full-Trace-Reduction.html#5691" class="Bound">q</a> <a id="5693" href="Mealy-Full-Trace-Reduction.html#5693" class="Bound">i</a> <a id="5695" href="Mealy-Full-Trace-Reduction.html#5695" class="Bound">o</a> <a id="5697" href="Mealy-Full-Trace-Reduction.html#5697" class="Bound">i&#39;</a> <a id="5700" href="Mealy-Full-Trace-Reduction.html#5700" class="Bound">o&#39;</a> <a id="5703" href="Mealy-Full-Trace-Reduction.html#5703" class="Bound">rest</a> <a id="5708" class="Symbol">(</a><a id="5709" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5713" class="Symbol">_)</a> <a id="5716" class="Symbol">=</a> <a id="5718" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">L⁺.[</a> <a id="5723" href="Mealy-Full-Trace-Reduction.html#5693" class="Bound">i</a> <a id="5725" href="Data.List.NonEmpty.Base.html#1547" class="Function Operator">]</a>
  <a id="5729" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="5735" href="Mealy-Full-Trace-Reduction.html#5735" class="Bound">q</a> <a id="5737" href="Mealy-Full-Trace-Reduction.html#5737" class="Bound">i</a> <a id="5739" href="Mealy-Full-Trace-Reduction.html#5739" class="Bound">o</a> <a id="5741" href="Mealy-Full-Trace-Reduction.html#5741" class="Bound">i&#39;</a> <a id="5744" href="Mealy-Full-Trace-Reduction.html#5744" class="Bound">o&#39;</a> <a id="5747" href="Mealy-Full-Trace-Reduction.html#5747" class="Bound">rest</a> <a id="5752" class="Symbol">(</a><a id="5753" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5757" class="Symbol">_)</a> <a id="5760" class="Symbol">=</a> <a id="5762" href="Mealy-Full-Trace-Reduction.html#5737" class="Bound">i</a> <a id="5764" href="Data.List.NonEmpty.Base.html#1596" class="Function Operator">L⁺.∷⁺</a> <a id="5770" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="5775" class="Symbol">(</a><a id="5776" href="Mealy.html#1263" class="Field">δ</a> <a id="5778" href="Mealy-Full-Trace-Reduction.html#5735" class="Bound">q</a> <a id="5780" href="Mealy-Full-Trace-Reduction.html#5737" class="Bound">i</a><a id="5781" class="Symbol">)</a> <a id="5783" href="Mealy-Full-Trace-Reduction.html#5741" class="Bound">i&#39;</a> <a id="5786" href="Mealy-Full-Trace-Reduction.html#5744" class="Bound">o&#39;</a> <a id="5789" href="Mealy-Full-Trace-Reduction.html#5747" class="Bound">rest</a>

  <a id="5797" class="Comment">-- cutting only shortens the counter example:</a>
  <a id="5845" href="Mealy-Full-Trace-Reduction.html#5845" class="Function">find-length</a>  <a id="5858" class="Symbol">:</a> <a id="5860" class="Symbol">∀</a> <a id="5862" href="Mealy-Full-Trace-Reduction.html#5862" class="Bound">q</a> <a id="5864" href="Mealy-Full-Trace-Reduction.html#5864" class="Bound">i</a> <a id="5866" href="Mealy-Full-Trace-Reduction.html#5866" class="Bound">o</a> <a id="5868" href="Mealy-Full-Trace-Reduction.html#5868" class="Bound">rest</a> <a id="5873" class="Symbol">→</a> <a id="5875" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="5885" class="Symbol">(</a><a id="5886" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="5891" href="Mealy-Full-Trace-Reduction.html#5862" class="Bound">q</a> <a id="5893" href="Mealy-Full-Trace-Reduction.html#5864" class="Bound">i</a> <a id="5895" href="Mealy-Full-Trace-Reduction.html#5866" class="Bound">o</a> <a id="5897" href="Mealy-Full-Trace-Reduction.html#5868" class="Bound">rest</a><a id="5901" class="Symbol">)</a> <a id="5903" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5905" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5909" class="Symbol">(</a><a id="5910" href="Data.List.Base.html#4746" class="Function">length</a> <a id="5917" href="Mealy-Full-Trace-Reduction.html#5868" class="Bound">rest</a><a id="5921" class="Symbol">)</a>
  <a id="5925" href="Mealy-Full-Trace-Reduction.html#5925" class="Function">find′-length</a> <a id="5938" class="Symbol">:</a> <a id="5940" class="Symbol">∀</a> <a id="5942" href="Mealy-Full-Trace-Reduction.html#5942" class="Bound">q</a> <a id="5944" href="Mealy-Full-Trace-Reduction.html#5944" class="Bound">i</a> <a id="5946" href="Mealy-Full-Trace-Reduction.html#5946" class="Bound">o</a> <a id="5948" href="Mealy-Full-Trace-Reduction.html#5948" class="Bound">i&#39;</a> <a id="5951" href="Mealy-Full-Trace-Reduction.html#5951" class="Bound">o&#39;</a> <a id="5954" href="Mealy-Full-Trace-Reduction.html#5954" class="Bound">rest</a> <a id="5959" href="Mealy-Full-Trace-Reduction.html#5959" class="Bound">d</a>
               <a id="5976" class="Symbol">→</a> <a id="5978" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="5988" class="Symbol">(</a><a id="5989" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="5995" href="Mealy-Full-Trace-Reduction.html#5942" class="Bound">q</a> <a id="5997" href="Mealy-Full-Trace-Reduction.html#5944" class="Bound">i</a> <a id="5999" href="Mealy-Full-Trace-Reduction.html#5946" class="Bound">o</a> <a id="6001" href="Mealy-Full-Trace-Reduction.html#5948" class="Bound">i&#39;</a> <a id="6004" href="Mealy-Full-Trace-Reduction.html#5951" class="Bound">o&#39;</a> <a id="6007" href="Mealy-Full-Trace-Reduction.html#5954" class="Bound">rest</a> <a id="6012" href="Mealy-Full-Trace-Reduction.html#5959" class="Bound">d</a><a id="6013" class="Symbol">)</a> <a id="6015" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6017" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6021" class="Symbol">(</a><a id="6022" href="Data.List.Base.html#4746" class="Function">length</a> <a id="6029" class="Symbol">((</a><a id="6031" href="Mealy-Full-Trace-Reduction.html#5948" class="Bound">i&#39;</a> <a id="6034" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6036" href="Mealy-Full-Trace-Reduction.html#5951" class="Bound">o&#39;</a><a id="6038" class="Symbol">)</a> <a id="6040" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6042" href="Mealy-Full-Trace-Reduction.html#5954" class="Bound">rest</a><a id="6046" class="Symbol">))</a>

  <a id="6052" href="Mealy-Full-Trace-Reduction.html#5845" class="Function">find-length</a> <a id="6064" href="Mealy-Full-Trace-Reduction.html#6064" class="Bound">q</a> <a id="6066" href="Mealy-Full-Trace-Reduction.html#6066" class="Bound">i</a> <a id="6068" href="Mealy-Full-Trace-Reduction.html#6068" class="Bound">o</a> <a id="6070" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6073" class="Symbol">=</a> <a id="6075" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6079" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="6085" href="Mealy-Full-Trace-Reduction.html#5845" class="Function">find-length</a> <a id="6097" href="Mealy-Full-Trace-Reduction.html#6097" class="Bound">q</a> <a id="6099" href="Mealy-Full-Trace-Reduction.html#6099" class="Bound">i</a> <a id="6101" href="Mealy-Full-Trace-Reduction.html#6101" class="Bound">o</a> <a id="6103" class="Symbol">((</a><a id="6105" href="Mealy-Full-Trace-Reduction.html#6105" class="Bound">i&#39;</a> <a id="6108" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6110" href="Mealy-Full-Trace-Reduction.html#6110" class="Bound">o&#39;</a><a id="6112" class="Symbol">)</a> <a id="6114" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6116" href="Mealy-Full-Trace-Reduction.html#6116" class="Bound">rest</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">=</a> <a id="6124" href="Mealy-Full-Trace-Reduction.html#5925" class="Function">find′-length</a> <a id="6137" href="Mealy-Full-Trace-Reduction.html#6097" class="Bound">q</a> <a id="6139" href="Mealy-Full-Trace-Reduction.html#6099" class="Bound">i</a> <a id="6141" href="Mealy-Full-Trace-Reduction.html#6101" class="Bound">o</a> <a id="6143" href="Mealy-Full-Trace-Reduction.html#6105" class="Bound">i&#39;</a> <a id="6146" href="Mealy-Full-Trace-Reduction.html#6110" class="Bound">o&#39;</a> <a id="6149" href="Mealy-Full-Trace-Reduction.html#6116" class="Bound">rest</a> <a id="6154" class="Symbol">(</a><a id="6155" href="Mealy.html#1281" class="Field">out</a> <a id="6159" href="Mealy-Full-Trace-Reduction.html#6097" class="Bound">q</a> <a id="6161" href="Mealy-Full-Trace-Reduction.html#6099" class="Bound">i</a> <a id="6163" href="Mealy-Full-Trace-Reduction.html#2239" class="Bound Operator">≟o</a> <a id="6166" href="Mealy-Full-Trace-Reduction.html#6101" class="Bound">o</a><a id="6167" class="Symbol">)</a>

  <a id="6172" href="Mealy-Full-Trace-Reduction.html#5925" class="Function">find′-length</a> <a id="6185" href="Mealy-Full-Trace-Reduction.html#6185" class="Bound">q</a> <a id="6187" href="Mealy-Full-Trace-Reduction.html#6187" class="Bound">i</a> <a id="6189" href="Mealy-Full-Trace-Reduction.html#6189" class="Bound">o</a> <a id="6191" href="Mealy-Full-Trace-Reduction.html#6191" class="Bound">i&#39;</a> <a id="6194" href="Mealy-Full-Trace-Reduction.html#6194" class="Bound">o&#39;</a> <a id="6197" href="Mealy-Full-Trace-Reduction.html#6197" class="Bound">rest</a> <a id="6202" class="Symbol">(</a><a id="6203" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="6207" class="Symbol">_)</a> <a id="6210" class="Symbol">=</a> <a id="6212" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6216" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="6222" href="Mealy-Full-Trace-Reduction.html#5925" class="Function">find′-length</a> <a id="6235" href="Mealy-Full-Trace-Reduction.html#6235" class="Bound">q</a> <a id="6237" href="Mealy-Full-Trace-Reduction.html#6237" class="Bound">i</a> <a id="6239" href="Mealy-Full-Trace-Reduction.html#6239" class="Bound">o</a> <a id="6241" href="Mealy-Full-Trace-Reduction.html#6241" class="Bound">i&#39;</a> <a id="6244" href="Mealy-Full-Trace-Reduction.html#6244" class="Bound">o&#39;</a> <a id="6247" href="Mealy-Full-Trace-Reduction.html#6247" class="Bound">rest</a> <a id="6252" class="Symbol">(</a><a id="6253" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6257" class="Symbol">_)</a> <a id="6260" class="Symbol">=</a> <a id="6262" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="6266" class="Symbol">(</a><a id="6267" href="Mealy-Full-Trace-Reduction.html#5845" class="Function">find-length</a> <a id="6279" class="Symbol">(</a><a id="6280" href="Mealy.html#1263" class="Field">δ</a> <a id="6282" href="Mealy-Full-Trace-Reduction.html#6235" class="Bound">q</a> <a id="6284" href="Mealy-Full-Trace-Reduction.html#6237" class="Bound">i</a><a id="6285" class="Symbol">)</a> <a id="6287" href="Mealy-Full-Trace-Reduction.html#6241" class="Bound">i&#39;</a> <a id="6290" href="Mealy-Full-Trace-Reduction.html#6244" class="Bound">o&#39;</a> <a id="6293" href="Mealy-Full-Trace-Reduction.html#6247" class="Bound">rest</a><a id="6297" class="Symbol">)</a>

<a id="6300" class="Comment">-- The shortened counter example is a counter example w.r.t. the last output</a>
<a id="6377" class="Comment">-- symbol: the hidden machine M and the hypothesis H disagree on the output of</a>
<a id="6456" class="Comment">-- its last transition.</a>
<a id="6480" class="Keyword">module</a> <a id="6487" href="Mealy-Full-Trace-Reduction.html#6487" class="Module">_</a> <a id="6489" class="Symbol">{</a><a id="6490" href="Mealy-Full-Trace-Reduction.html#6490" class="Bound">ℓ₁</a> <a id="6493" href="Mealy-Full-Trace-Reduction.html#6493" class="Bound">ℓ₂</a> <a id="6496" class="Symbol">:</a> <a id="6498" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6503" class="Symbol">}</a> <a id="6505" class="Symbol">{</a><a id="6506" href="Mealy-Full-Trace-Reduction.html#6506" class="Bound">QM</a> <a id="6509" class="Symbol">:</a> <a id="6511" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6515" href="Mealy-Full-Trace-Reduction.html#6490" class="Bound">ℓ₁</a><a id="6517" class="Symbol">}</a> <a id="6519" class="Symbol">{</a><a id="6520" href="Mealy-Full-Trace-Reduction.html#6520" class="Bound">QH</a> <a id="6523" class="Symbol">:</a> <a id="6525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6529" href="Mealy-Full-Trace-Reduction.html#6493" class="Bound">ℓ₂</a><a id="6531" class="Symbol">}</a>
         <a id="6542" class="Symbol">(</a><a id="6543" href="Mealy-Full-Trace-Reduction.html#6543" class="Bound">Mm</a> <a id="6546" class="Symbol">:</a> <a id="6548" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="6565" href="Mealy-Full-Trace-Reduction.html#6506" class="Bound">QM</a><a id="6567" class="Symbol">)</a> <a id="6569" class="Symbol">(</a><a id="6570" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="6573" class="Symbol">:</a> <a id="6575" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="6592" href="Mealy-Full-Trace-Reduction.html#6520" class="Bound">QH</a><a id="6594" class="Symbol">)</a> <a id="6596" class="Keyword">where</a>
  <a id="6604" class="Keyword">private</a>
    <a id="6616" class="Keyword">module</a> <a id="6623" href="Mealy-Full-Trace-Reduction.html#6623" class="Module">M</a> <a id="6625" class="Symbol">=</a> <a id="6627" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="6644" href="Mealy-Full-Trace-Reduction.html#6543" class="Bound">Mm</a>
    <a id="6651" class="Keyword">module</a> <a id="6658" href="Mealy-Full-Trace-Reduction.html#6658" class="Module">H</a> <a id="6660" class="Symbol">=</a> <a id="6662" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="6679" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a>

  <a id="6685" href="Mealy-Full-Trace-Reduction.html#6685" class="Function">find-correct</a> <a id="6698" class="Symbol">:</a> <a id="6700" class="Symbol">∀</a> <a id="6702" class="Symbol">(</a><a id="6703" href="Mealy-Full-Trace-Reduction.html#6703" class="Bound">qM</a> <a id="6706" class="Symbol">:</a> <a id="6708" href="Mealy-Full-Trace-Reduction.html#6506" class="Bound">QM</a><a id="6710" class="Symbol">)</a> <a id="6712" class="Symbol">(</a><a id="6713" href="Mealy-Full-Trace-Reduction.html#6713" class="Bound">qH</a> <a id="6716" class="Symbol">:</a> <a id="6718" href="Mealy-Full-Trace-Reduction.html#6520" class="Bound">QH</a><a id="6720" class="Symbol">)</a> <a id="6722" href="Mealy-Full-Trace-Reduction.html#6722" class="Bound">i</a> <a id="6724" href="Mealy-Full-Trace-Reduction.html#6724" class="Bound">o</a> <a id="6726" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a>
    <a id="6735" class="Symbol">→</a>    <a id="6740" href="Mealy.html#1696" class="Function Operator">M.⟦</a> <a id="6744" href="Mealy-Full-Trace-Reduction.html#6703" class="Bound">qM</a> <a id="6747" href="Mealy.html#1696" class="Function Operator">/</a> <a id="6749" class="Symbol">(</a><a id="6750" href="Mealy-Full-Trace-Reduction.html#6722" class="Bound">i</a> <a id="6752" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6754" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6758" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6764" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a><a id="6768" class="Symbol">)</a> <a id="6770" href="Mealy.html#1696" class="Function Operator">⟧*</a> <a id="6773" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6775" href="Mealy-Full-Trace-Reduction.html#6724" class="Bound">o</a> <a id="6777" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6779" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6783" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6789" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a>
    <a id="6798" class="Symbol">→</a> <a id="6800" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Mealy.html#1696" class="Function Operator">H.⟦</a> <a id="6807" href="Mealy-Full-Trace-Reduction.html#6713" class="Bound">qH</a> <a id="6810" href="Mealy.html#1696" class="Function Operator">/</a> <a id="6812" class="Symbol">(</a><a id="6813" href="Mealy-Full-Trace-Reduction.html#6722" class="Bound">i</a> <a id="6815" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6817" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6821" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="6827" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a><a id="6831" class="Symbol">)</a> <a id="6833" href="Mealy.html#1696" class="Function Operator">⟧*</a> <a id="6836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6838" href="Mealy-Full-Trace-Reduction.html#6724" class="Bound">o</a> <a id="6840" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6842" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6846" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="6852" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a><a id="6856" class="Symbol">)</a>
    <a id="6862" class="Symbol">→</a> <a id="6864" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6866" class="Symbol">(</a><a id="6867" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="6876" href="Mealy-Full-Trace-Reduction.html#6543" class="Bound">Mm</a> <a id="6879" href="Mealy-Full-Trace-Reduction.html#6703" class="Bound">qM</a> <a id="6882" class="Symbol">(</a><a id="6883" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="6888" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="6891" href="Mealy-Full-Trace-Reduction.html#6713" class="Bound">qH</a> <a id="6894" href="Mealy-Full-Trace-Reduction.html#6722" class="Bound">i</a> <a id="6896" href="Mealy-Full-Trace-Reduction.html#6724" class="Bound">o</a> <a id="6898" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a><a id="6902" class="Symbol">)</a>
         <a id="6913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="6915" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="6924" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="6927" href="Mealy-Full-Trace-Reduction.html#6713" class="Bound">qH</a> <a id="6930" class="Symbol">(</a><a id="6931" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="6936" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="6939" href="Mealy-Full-Trace-Reduction.html#6713" class="Bound">qH</a> <a id="6942" href="Mealy-Full-Trace-Reduction.html#6722" class="Bound">i</a> <a id="6944" href="Mealy-Full-Trace-Reduction.html#6724" class="Bound">o</a> <a id="6946" href="Mealy-Full-Trace-Reduction.html#6726" class="Bound">rest</a><a id="6950" class="Symbol">))</a>
  <a id="6955" href="Mealy-Full-Trace-Reduction.html#6955" class="Function">find′-correct</a> <a id="6969" class="Symbol">:</a> <a id="6971" class="Symbol">∀</a> <a id="6973" class="Symbol">(</a><a id="6974" href="Mealy-Full-Trace-Reduction.html#6974" class="Bound">qM</a> <a id="6977" class="Symbol">:</a> <a id="6979" href="Mealy-Full-Trace-Reduction.html#6506" class="Bound">QM</a><a id="6981" class="Symbol">)</a> <a id="6983" class="Symbol">(</a><a id="6984" href="Mealy-Full-Trace-Reduction.html#6984" class="Bound">qH</a> <a id="6987" class="Symbol">:</a> <a id="6989" href="Mealy-Full-Trace-Reduction.html#6520" class="Bound">QH</a><a id="6991" class="Symbol">)</a> <a id="6993" href="Mealy-Full-Trace-Reduction.html#6993" class="Bound">i</a> <a id="6995" href="Mealy-Full-Trace-Reduction.html#6995" class="Bound">o</a> <a id="6997" href="Mealy-Full-Trace-Reduction.html#6997" class="Bound">i&#39;</a> <a id="7000" href="Mealy-Full-Trace-Reduction.html#7000" class="Bound">o&#39;</a> <a id="7003" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a> <a id="7008" class="Symbol">(</a><a id="7009" href="Mealy-Full-Trace-Reduction.html#7009" class="Bound">d</a> <a id="7011" class="Symbol">:</a> <a id="7013" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="7017" class="Symbol">(</a><a id="7018" href="Mealy.html#1281" class="Field">H.out</a> <a id="7024" href="Mealy-Full-Trace-Reduction.html#6984" class="Bound">qH</a> <a id="7027" href="Mealy-Full-Trace-Reduction.html#6993" class="Bound">i</a> <a id="7029" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7031" href="Mealy-Full-Trace-Reduction.html#6995" class="Bound">o</a><a id="7032" class="Symbol">))</a>
    <a id="7039" class="Symbol">→</a>    <a id="7044" href="Mealy.html#1696" class="Function Operator">M.⟦</a> <a id="7048" href="Mealy-Full-Trace-Reduction.html#6974" class="Bound">qM</a> <a id="7051" href="Mealy.html#1696" class="Function Operator">/</a> <a id="7053" class="Symbol">(</a><a id="7054" href="Mealy-Full-Trace-Reduction.html#6993" class="Bound">i</a> <a id="7056" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7058" href="Mealy-Full-Trace-Reduction.html#6997" class="Bound">i&#39;</a> <a id="7061" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7063" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7067" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7073" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a><a id="7077" class="Symbol">)</a> <a id="7079" href="Mealy.html#1696" class="Function Operator">⟧*</a> <a id="7082" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7084" href="Mealy-Full-Trace-Reduction.html#6995" class="Bound">o</a> <a id="7086" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7088" href="Mealy-Full-Trace-Reduction.html#7000" class="Bound">o&#39;</a> <a id="7091" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7093" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7097" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7103" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a>
    <a id="7112" class="Symbol">→</a> <a id="7114" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="7116" class="Symbol">(</a><a id="7117" href="Mealy.html#1696" class="Function Operator">H.⟦</a> <a id="7121" href="Mealy-Full-Trace-Reduction.html#6984" class="Bound">qH</a> <a id="7124" href="Mealy.html#1696" class="Function Operator">/</a> <a id="7126" class="Symbol">(</a><a id="7127" href="Mealy-Full-Trace-Reduction.html#6993" class="Bound">i</a> <a id="7129" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7131" href="Mealy-Full-Trace-Reduction.html#6997" class="Bound">i&#39;</a> <a id="7134" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7136" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7140" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7146" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a><a id="7150" class="Symbol">)</a> <a id="7152" href="Mealy.html#1696" class="Function Operator">⟧*</a> <a id="7155" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7157" href="Mealy-Full-Trace-Reduction.html#6995" class="Bound">o</a> <a id="7159" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7161" href="Mealy-Full-Trace-Reduction.html#7000" class="Bound">o&#39;</a> <a id="7164" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7166" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7170" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="7176" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a><a id="7180" class="Symbol">)</a>
    <a id="7186" class="Symbol">→</a> <a id="7188" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="7190" class="Symbol">(</a><a id="7191" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="7200" href="Mealy-Full-Trace-Reduction.html#6543" class="Bound">Mm</a> <a id="7203" href="Mealy-Full-Trace-Reduction.html#6974" class="Bound">qM</a> <a id="7206" class="Symbol">(</a><a id="7207" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="7213" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="7216" href="Mealy-Full-Trace-Reduction.html#6984" class="Bound">qH</a> <a id="7219" href="Mealy-Full-Trace-Reduction.html#6993" class="Bound">i</a> <a id="7221" href="Mealy-Full-Trace-Reduction.html#6995" class="Bound">o</a> <a id="7223" href="Mealy-Full-Trace-Reduction.html#6997" class="Bound">i&#39;</a> <a id="7226" href="Mealy-Full-Trace-Reduction.html#7000" class="Bound">o&#39;</a> <a id="7229" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a> <a id="7234" href="Mealy-Full-Trace-Reduction.html#7009" class="Bound">d</a><a id="7235" class="Symbol">)</a>
         <a id="7246" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7248" href="Mealy-Full-Trace-Reduction.html#3724" class="Function">lastOut⁺</a> <a id="7257" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="7260" href="Mealy-Full-Trace-Reduction.html#6984" class="Bound">qH</a> <a id="7263" class="Symbol">(</a><a id="7264" href="Mealy-Full-Trace-Reduction.html#5394" class="Function">find′</a> <a id="7270" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="7273" href="Mealy-Full-Trace-Reduction.html#6984" class="Bound">qH</a> <a id="7276" href="Mealy-Full-Trace-Reduction.html#6993" class="Bound">i</a> <a id="7278" href="Mealy-Full-Trace-Reduction.html#6995" class="Bound">o</a> <a id="7280" href="Mealy-Full-Trace-Reduction.html#6997" class="Bound">i&#39;</a> <a id="7283" href="Mealy-Full-Trace-Reduction.html#7000" class="Bound">o&#39;</a> <a id="7286" href="Mealy-Full-Trace-Reduction.html#7003" class="Bound">rest</a> <a id="7291" href="Mealy-Full-Trace-Reduction.html#7009" class="Bound">d</a><a id="7292" class="Symbol">))</a>

  <a id="7298" class="Comment">-- the counter example has length 1: then H errs on the only transition</a>
  <a id="7372" href="Mealy-Full-Trace-Reduction.html#6685" class="Function">find-correct</a> <a id="7385" href="Mealy-Full-Trace-Reduction.html#7385" class="Bound">qM</a> <a id="7388" href="Mealy-Full-Trace-Reduction.html#7388" class="Bound">qH</a> <a id="7391" href="Mealy-Full-Trace-Reduction.html#7391" class="Bound">i</a> <a id="7393" href="Mealy-Full-Trace-Reduction.html#7393" class="Bound">o</a> <a id="7395" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="7398" href="Mealy-Full-Trace-Reduction.html#7398" class="Bound">h1</a> <a id="7401" href="Mealy-Full-Trace-Reduction.html#7401" class="Bound">h2</a> <a id="7404" href="Mealy-Full-Trace-Reduction.html#7404" class="Bound">eq</a> <a id="7407" class="Symbol">=</a>
    <a id="7413" href="Mealy-Full-Trace-Reduction.html#7401" class="Bound">h2</a> <a id="7416" class="Symbol">(</a><a id="7417" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="7422" class="Symbol">(</a><a id="7423" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷</a> <a id="7426" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="7428" class="Symbol">)</a> <a id="7430" class="Symbol">(</a><a id="7431" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7437" class="Symbol">(</a><a id="7438" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7442" href="Mealy-Full-Trace-Reduction.html#7404" class="Bound">eq</a><a id="7444" class="Symbol">)</a> <a id="7446" class="Symbol">(</a><a id="7447" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="7460" href="Mealy-Full-Trace-Reduction.html#7398" class="Bound">h1</a><a id="7462" class="Symbol">)))</a>
  <a id="7468" href="Mealy-Full-Trace-Reduction.html#6685" class="Function">find-correct</a> <a id="7481" href="Mealy-Full-Trace-Reduction.html#7481" class="Bound">qM</a> <a id="7484" href="Mealy-Full-Trace-Reduction.html#7484" class="Bound">qH</a> <a id="7487" href="Mealy-Full-Trace-Reduction.html#7487" class="Bound">i</a> <a id="7489" href="Mealy-Full-Trace-Reduction.html#7489" class="Bound">o</a> <a id="7491" class="Symbol">((</a><a id="7493" href="Mealy-Full-Trace-Reduction.html#7493" class="Bound">i&#39;</a> <a id="7496" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7498" href="Mealy-Full-Trace-Reduction.html#7498" class="Bound">o&#39;</a><a id="7500" class="Symbol">)</a> <a id="7502" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="7504" href="Mealy-Full-Trace-Reduction.html#7504" class="Bound">rest</a><a id="7508" class="Symbol">)</a> <a id="7510" href="Mealy-Full-Trace-Reduction.html#7510" class="Bound">h1</a> <a id="7513" href="Mealy-Full-Trace-Reduction.html#7513" class="Bound">h2</a> <a id="7516" class="Symbol">=</a>
    <a id="7522" href="Mealy-Full-Trace-Reduction.html#6955" class="Function">find′-correct</a> <a id="7536" href="Mealy-Full-Trace-Reduction.html#7481" class="Bound">qM</a> <a id="7539" href="Mealy-Full-Trace-Reduction.html#7484" class="Bound">qH</a> <a id="7542" href="Mealy-Full-Trace-Reduction.html#7487" class="Bound">i</a> <a id="7544" href="Mealy-Full-Trace-Reduction.html#7489" class="Bound">o</a> <a id="7546" href="Mealy-Full-Trace-Reduction.html#7493" class="Bound">i&#39;</a> <a id="7549" href="Mealy-Full-Trace-Reduction.html#7498" class="Bound">o&#39;</a> <a id="7552" href="Mealy-Full-Trace-Reduction.html#7504" class="Bound">rest</a> <a id="7557" class="Symbol">(</a><a id="7558" href="Mealy.html#1281" class="Field">H.out</a> <a id="7564" href="Mealy-Full-Trace-Reduction.html#7484" class="Bound">qH</a> <a id="7567" href="Mealy-Full-Trace-Reduction.html#7487" class="Bound">i</a> <a id="7569" href="Mealy-Full-Trace-Reduction.html#2239" class="Bound Operator">≟o</a> <a id="7572" href="Mealy-Full-Trace-Reduction.html#7489" class="Bound">o</a><a id="7573" class="Symbol">)</a> <a id="7575" href="Mealy-Full-Trace-Reduction.html#7510" class="Bound">h1</a> <a id="7578" href="Mealy-Full-Trace-Reduction.html#7513" class="Bound">h2</a>

  <a id="7584" class="Comment">-- H errs on the first transition, so the prefix of length 1 suffices:</a>
  <a id="7657" href="Mealy-Full-Trace-Reduction.html#6955" class="Function">find′-correct</a> <a id="7671" href="Mealy-Full-Trace-Reduction.html#7671" class="Bound">qM</a> <a id="7674" href="Mealy-Full-Trace-Reduction.html#7674" class="Bound">qH</a> <a id="7677" href="Mealy-Full-Trace-Reduction.html#7677" class="Bound">i</a> <a id="7679" href="Mealy-Full-Trace-Reduction.html#7679" class="Bound">o</a> <a id="7681" href="Mealy-Full-Trace-Reduction.html#7681" class="Bound">i&#39;</a> <a id="7684" href="Mealy-Full-Trace-Reduction.html#7684" class="Bound">o&#39;</a> <a id="7687" href="Mealy-Full-Trace-Reduction.html#7687" class="Bound">rest</a> <a id="7692" class="Symbol">(</a><a id="7693" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7696" href="Mealy-Full-Trace-Reduction.html#7696" class="Bound">¬p</a><a id="7698" class="Symbol">)</a> <a id="7700" href="Mealy-Full-Trace-Reduction.html#7700" class="Bound">h1</a> <a id="7703" href="Mealy-Full-Trace-Reduction.html#7703" class="Bound">h2</a> <a id="7706" href="Mealy-Full-Trace-Reduction.html#7706" class="Bound">eq</a> <a id="7709" class="Symbol">=</a>
    <a id="7715" href="Mealy-Full-Trace-Reduction.html#7696" class="Bound">¬p</a> <a id="7718" class="Symbol">(</a><a id="7719" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7725" class="Symbol">(</a><a id="7726" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7730" href="Mealy-Full-Trace-Reduction.html#7706" class="Bound">eq</a><a id="7732" class="Symbol">)</a> <a id="7734" class="Symbol">(</a><a id="7735" href="Data.List.Properties.html#2946" class="Function">∷-injectiveˡ</a> <a id="7748" href="Mealy-Full-Trace-Reduction.html#7700" class="Bound">h1</a><a id="7750" class="Symbol">))</a>
  <a id="7755" class="Comment">-- H is correct on the first transition, so it must err later on:</a>
  <a id="7823" href="Mealy-Full-Trace-Reduction.html#6955" class="Function">find′-correct</a> <a id="7837" href="Mealy-Full-Trace-Reduction.html#7837" class="Bound">qM</a> <a id="7840" href="Mealy-Full-Trace-Reduction.html#7840" class="Bound">qH</a> <a id="7843" href="Mealy-Full-Trace-Reduction.html#7843" class="Bound">i</a> <a id="7845" href="Mealy-Full-Trace-Reduction.html#7845" class="Bound">o</a> <a id="7847" href="Mealy-Full-Trace-Reduction.html#7847" class="Bound">i&#39;</a> <a id="7850" href="Mealy-Full-Trace-Reduction.html#7850" class="Bound">o&#39;</a> <a id="7853" href="Mealy-Full-Trace-Reduction.html#7853" class="Bound">rest</a> <a id="7858" class="Symbol">(</a><a id="7859" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7863" href="Mealy-Full-Trace-Reduction.html#7863" class="Bound">p</a><a id="7864" class="Symbol">)</a> <a id="7866" href="Mealy-Full-Trace-Reduction.html#7866" class="Bound">h1</a> <a id="7869" href="Mealy-Full-Trace-Reduction.html#7869" class="Bound">h2</a> <a id="7872" href="Mealy-Full-Trace-Reduction.html#7872" class="Bound">eq</a> <a id="7875" class="Symbol">=</a>
    <a id="7881" href="Mealy-Full-Trace-Reduction.html#6685" class="Function">find-correct</a> <a id="7894" class="Symbol">(</a><a id="7895" href="Mealy.html#1263" class="Function">M.δ</a> <a id="7899" href="Mealy-Full-Trace-Reduction.html#7837" class="Bound">qM</a> <a id="7902" href="Mealy-Full-Trace-Reduction.html#7843" class="Bound">i</a><a id="7903" class="Symbol">)</a> <a id="7905" class="Symbol">(</a><a id="7906" href="Mealy.html#1263" class="Field">H.δ</a> <a id="7910" href="Mealy-Full-Trace-Reduction.html#7840" class="Bound">qH</a> <a id="7913" href="Mealy-Full-Trace-Reduction.html#7843" class="Bound">i</a><a id="7914" class="Symbol">)</a> <a id="7916" href="Mealy-Full-Trace-Reduction.html#7847" class="Bound">i&#39;</a> <a id="7919" href="Mealy-Full-Trace-Reduction.html#7850" class="Bound">o&#39;</a> <a id="7922" href="Mealy-Full-Trace-Reduction.html#7853" class="Bound">rest</a>
      <a id="7933" class="Symbol">(</a><a id="7934" href="Data.List.Properties.html#3016" class="Function">∷-injectiveʳ</a> <a id="7947" href="Mealy-Full-Trace-Reduction.html#7866" class="Bound">h1</a><a id="7949" class="Symbol">)</a>
      <a id="7957" class="Symbol">(λ</a> <a id="7960" href="Mealy-Full-Trace-Reduction.html#7960" class="Bound">h</a> <a id="7962" class="Symbol">→</a> <a id="7964" href="Mealy-Full-Trace-Reduction.html#7869" class="Bound">h2</a> <a id="7967" class="Symbol">(</a><a id="7968" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="7974" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="7978" href="Mealy-Full-Trace-Reduction.html#7863" class="Bound">p</a> <a id="7980" href="Mealy-Full-Trace-Reduction.html#7960" class="Bound">h</a><a id="7981" class="Symbol">))</a>
      <a id="7990" class="Symbol">(</a><a id="7991" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="7997" class="Symbol">(</a><a id="7998" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8002" class="Symbol">(</a><a id="8003" href="Mealy-Full-Trace-Reduction.html#3805" class="Function">lastOut⁺-∷⁺</a> <a id="8015" href="Mealy-Full-Trace-Reduction.html#6543" class="Bound">Mm</a> <a id="8018" href="Mealy-Full-Trace-Reduction.html#7837" class="Bound">qM</a> <a id="8021" href="Mealy-Full-Trace-Reduction.html#7843" class="Bound">i</a> <a id="8023" href="Mealy-Full-Trace-Reduction.html#8075" class="Function">ce</a><a id="8025" class="Symbol">))</a> <a id="8028" class="Symbol">(</a><a id="8029" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="8035" href="Mealy-Full-Trace-Reduction.html#7872" class="Bound">eq</a> <a id="8038" class="Symbol">(</a><a id="8039" href="Mealy-Full-Trace-Reduction.html#3805" class="Function">lastOut⁺-∷⁺</a> <a id="8051" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="8054" href="Mealy-Full-Trace-Reduction.html#7840" class="Bound">qH</a> <a id="8057" href="Mealy-Full-Trace-Reduction.html#7843" class="Bound">i</a> <a id="8059" href="Mealy-Full-Trace-Reduction.html#8075" class="Function">ce</a><a id="8061" class="Symbol">)))</a>
    <a id="8069" class="Keyword">where</a> <a id="8075" href="Mealy-Full-Trace-Reduction.html#8075" class="Function">ce</a> <a id="8078" class="Symbol">=</a> <a id="8080" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="8085" href="Mealy-Full-Trace-Reduction.html#6570" class="Bound">Hh</a> <a id="8088" class="Symbol">(</a><a id="8089" href="Mealy.html#1263" class="Field">H.δ</a> <a id="8093" href="Mealy-Full-Trace-Reduction.html#7840" class="Bound">qH</a> <a id="8096" href="Mealy-Full-Trace-Reduction.html#7843" class="Bound">i</a><a id="8097" class="Symbol">)</a> <a id="8099" href="Mealy-Full-Trace-Reduction.html#7847" class="Bound">i&#39;</a> <a id="8102" href="Mealy-Full-Trace-Reduction.html#7850" class="Bound">o&#39;</a> <a id="8105" href="Mealy-Full-Trace-Reduction.html#7853" class="Bound">rest</a>

<a id="8111" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="8185" class="Comment">-- The two translations of queries, on the level of the mealy machines</a>
<a id="8256" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="8331" class="Comment">-- An output query for the input word &#39;w&#39; answers a membership query for &#39;w&#39;:</a>
<a id="member-correct"></a><a id="8409" href="Mealy-Full-Trace-Reduction.html#8409" class="Function">member-correct</a> <a id="8424" class="Symbol">:</a> <a id="8426" class="Symbol">∀</a> <a id="8428" class="Symbol">(</a><a id="8429" href="Mealy-Full-Trace-Reduction.html#8429" class="Bound">M</a> <a id="8431" class="Symbol">:</a> <a id="8433" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="8446" class="Symbol">)</a> <a id="8448" class="Symbol">(</a><a id="8449" href="Mealy-Full-Trace-Reduction.html#8449" class="Bound">w</a> <a id="8451" class="Symbol">:</a> <a id="8453" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="8459" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a><a id="8460" class="Symbol">)</a>
                   <a id="8481" class="Symbol">(</a><a id="8482" href="Mealy-Full-Trace-Reduction.html#8482" class="Bound">os</a> <a id="8485" class="Symbol">:</a> <a id="8487" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="8491" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a> <a id="8493" class="Symbol">(</a><a id="8494" href="Data.List.Base.html#4746" class="Function">length</a> <a id="8501" class="Symbol">(</a><a id="8502" href="Data.List.NonEmpty.Base.html#1347" class="Field">L⁺.head</a> <a id="8510" href="Mealy-Full-Trace-Reduction.html#8449" class="Bound">w</a> <a id="8512" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8514" href="Data.List.NonEmpty.Base.html#1360" class="Field">L⁺.tail</a> <a id="8522" href="Mealy-Full-Trace-Reduction.html#8449" class="Bound">w</a><a id="8523" class="Symbol">)))</a>
               <a id="8542" class="Symbol">→</a> <a id="8544" href="Mealy.html#2491" class="Function Operator">Mealy-Machine.⟦</a> <a id="8560" href="Mealy-Full-Trace-Reduction.html#8429" class="Bound">M</a> <a id="8562" href="Mealy.html#2491" class="Function Operator">⟧ⁿ</a> <a id="8565" class="Symbol">(</a><a id="8566" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="8577" class="Symbol">(</a><a id="8578" href="Data.List.NonEmpty.Base.html#1347" class="Field">L⁺.head</a> <a id="8586" href="Mealy-Full-Trace-Reduction.html#8449" class="Bound">w</a> <a id="8588" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8590" href="Data.List.NonEmpty.Base.html#1360" class="Field">L⁺.tail</a> <a id="8598" href="Mealy-Full-Trace-Reduction.html#8449" class="Bound">w</a><a id="8599" class="Symbol">))</a> <a id="8602" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8604" href="Mealy-Full-Trace-Reduction.html#8482" class="Bound">os</a>
               <a id="8622" class="Symbol">→</a> <a id="8624" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦</a> <a id="8640" href="Mealy-Full-Trace-Reduction.html#8429" class="Bound">M</a> <a id="8642" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="8645" href="Mealy-Full-Trace-Reduction.html#8449" class="Bound">w</a> <a id="8647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8649" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="8655" href="Mealy-Full-Trace-Reduction.html#8482" class="Bound">os</a>
<a id="8658" href="Mealy-Full-Trace-Reduction.html#8409" class="Function">member-correct</a> <a id="8673" href="Mealy-Full-Trace-Reduction.html#8673" class="Bound">M</a> <a id="8675" href="Mealy-Full-Trace-Reduction.html#8675" class="Bound">w</a> <a id="8677" href="Mealy-Full-Trace-Reduction.html#8677" class="Bound">os</a> <a id="8680" href="Mealy-Full-Trace-Reduction.html#8680" class="Bound">eq</a> <a id="8683" class="Symbol">=</a>
  <a id="8687" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="8693" class="Symbol">(</a><a id="8694" href="Mealy-Full-Trace-Reduction.html#4416" class="Function">⟦⟧+≡lastOut⁺</a> <a id="8707" href="Mealy-Full-Trace-Reduction.html#8836" class="Function">str</a> <a id="8711" href="Mealy-Full-Trace-Reduction.html#8675" class="Bound">w</a><a id="8712" class="Symbol">)</a>
        <a id="8722" class="Symbol">(</a><a id="8723" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="8729" class="Symbol">(</a><a id="8730" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="8734" class="Symbol">(</a><a id="8735" href="Mealy-Full-Trace-Reduction.html#4686" class="Function">⟦⟧ⁿ-vlast</a> <a id="8745" href="Mealy-Full-Trace-Reduction.html#8836" class="Function">str</a> <a id="8749" class="Symbol">(</a><a id="8750" href="Mealy.html#1252" class="Function">Mealy-Machine.q₀</a> <a id="8767" href="Mealy-Full-Trace-Reduction.html#8673" class="Bound">M</a><a id="8768" class="Symbol">)</a> <a id="8770" class="Symbol">(</a><a id="8771" href="Data.List.NonEmpty.Base.html#1347" class="Field">L⁺.head</a> <a id="8779" href="Mealy-Full-Trace-Reduction.html#8675" class="Bound">w</a><a id="8780" class="Symbol">)</a> <a id="8782" class="Symbol">(</a><a id="8783" href="Data.List.NonEmpty.Base.html#1360" class="Field">L⁺.tail</a> <a id="8791" href="Mealy-Full-Trace-Reduction.html#8675" class="Bound">w</a><a id="8792" class="Symbol">)))</a>
               <a id="8811" class="Symbol">(</a><a id="8812" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="8817" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="8823" href="Mealy-Full-Trace-Reduction.html#8680" class="Bound">eq</a><a id="8825" class="Symbol">))</a>
  <a id="8830" class="Keyword">where</a> <a id="8836" href="Mealy-Full-Trace-Reduction.html#8836" class="Function">str</a> <a id="8840" class="Symbol">=</a> <a id="8842" href="Mealy.html#4866" class="Field">Mealy-Machine.structure</a> <a id="8866" href="Mealy-Full-Trace-Reduction.html#8673" class="Bound">M</a>

<a id="8869" class="Comment">-- The counter example of the last-symbol game, extracted from a full trace:</a>
<a id="ce-of"></a><a id="8946" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="8952" class="Symbol">:</a> <a id="8954" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="8968" class="Symbol">→</a> <a id="8970" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="8972" class="Symbol">→</a> <a id="8974" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a> <a id="8976" class="Symbol">→</a> <a id="8978" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="8983" class="Symbol">(</a><a id="8984" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a> <a id="8986" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8988" href="Mealy-Full-Trace-Reduction.html#2226" class="Bound">O</a><a id="8989" class="Symbol">)</a> <a id="8991" class="Symbol">→</a> <a id="8993" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="8999" href="Mealy-Full-Trace-Reduction.html#2224" class="Bound">I</a>
<a id="9001" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="9007" href="Mealy-Full-Trace-Reduction.html#9007" class="Bound">hyp</a> <a id="9011" href="Mealy-Full-Trace-Reduction.html#9011" class="Bound">i</a> <a id="9013" href="Mealy-Full-Trace-Reduction.html#9013" class="Bound">o</a> <a id="9015" href="Mealy-Full-Trace-Reduction.html#9015" class="Bound">rest</a> <a id="9020" class="Symbol">=</a>
  <a id="9024" href="Mealy-Full-Trace-Reduction.html#5350" class="Function">find</a> <a id="9029" class="Symbol">(</a><a id="9030" href="Mealy.html#4866" class="Field">Mealy-Machine.structure</a> <a id="9054" href="Mealy-Full-Trace-Reduction.html#9007" class="Bound">hyp</a><a id="9057" class="Symbol">)</a> <a id="9059" class="Symbol">(</a><a id="9060" href="Mealy.html#1252" class="Function">Mealy-Machine.q₀</a> <a id="9077" href="Mealy-Full-Trace-Reduction.html#9007" class="Bound">hyp</a><a id="9080" class="Symbol">)</a> <a id="9082" href="Mealy-Full-Trace-Reduction.html#9011" class="Bound">i</a> <a id="9084" href="Mealy-Full-Trace-Reduction.html#9013" class="Bound">o</a> <a id="9086" href="Mealy-Full-Trace-Reduction.html#9015" class="Bound">rest</a>

<a id="ce-length"></a><a id="9092" href="Mealy-Full-Trace-Reduction.html#9092" class="Function">ce-length</a> <a id="9102" class="Symbol">:</a> <a id="9104" class="Symbol">∀</a> <a id="9106" href="Mealy-Full-Trace-Reduction.html#9106" class="Bound">hyp</a> <a id="9110" href="Mealy-Full-Trace-Reduction.html#9110" class="Bound">i</a> <a id="9112" href="Mealy-Full-Trace-Reduction.html#9112" class="Bound">o</a> <a id="9114" href="Mealy-Full-Trace-Reduction.html#9114" class="Bound">rest</a> <a id="9119" class="Symbol">→</a> <a id="9121" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="9131" class="Symbol">(</a><a id="9132" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="9138" href="Mealy-Full-Trace-Reduction.html#9106" class="Bound">hyp</a> <a id="9142" href="Mealy-Full-Trace-Reduction.html#9110" class="Bound">i</a> <a id="9144" href="Mealy-Full-Trace-Reduction.html#9112" class="Bound">o</a> <a id="9146" href="Mealy-Full-Trace-Reduction.html#9114" class="Bound">rest</a><a id="9150" class="Symbol">)</a> <a id="9152" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="9154" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="9158" class="Symbol">(</a><a id="9159" href="Data.List.Base.html#4746" class="Function">length</a> <a id="9166" href="Mealy-Full-Trace-Reduction.html#9114" class="Bound">rest</a><a id="9170" class="Symbol">)</a>
<a id="9172" href="Mealy-Full-Trace-Reduction.html#9092" class="Function">ce-length</a> <a id="9182" href="Mealy-Full-Trace-Reduction.html#9182" class="Bound">hyp</a> <a id="9186" href="Mealy-Full-Trace-Reduction.html#9186" class="Bound">i</a> <a id="9188" href="Mealy-Full-Trace-Reduction.html#9188" class="Bound">o</a> <a id="9190" href="Mealy-Full-Trace-Reduction.html#9190" class="Bound">rest</a> <a id="9195" class="Symbol">=</a>
  <a id="9199" href="Mealy-Full-Trace-Reduction.html#5845" class="Function">find-length</a> <a id="9211" class="Symbol">(</a><a id="9212" href="Mealy.html#4866" class="Field">Mealy-Machine.structure</a> <a id="9236" href="Mealy-Full-Trace-Reduction.html#9182" class="Bound">hyp</a><a id="9239" class="Symbol">)</a> <a id="9241" class="Symbol">(</a><a id="9242" href="Mealy.html#1252" class="Function">Mealy-Machine.q₀</a> <a id="9259" href="Mealy-Full-Trace-Reduction.html#9182" class="Bound">hyp</a><a id="9262" class="Symbol">)</a> <a id="9264" href="Mealy-Full-Trace-Reduction.html#9186" class="Bound">i</a> <a id="9266" href="Mealy-Full-Trace-Reduction.html#9188" class="Bound">o</a> <a id="9268" href="Mealy-Full-Trace-Reduction.html#9190" class="Bound">rest</a>

<a id="ce-correct"></a><a id="9274" href="Mealy-Full-Trace-Reduction.html#9274" class="Function">ce-correct</a> <a id="9285" class="Symbol">:</a> <a id="9287" class="Symbol">∀</a> <a id="9289" class="Symbol">(</a><a id="9290" href="Mealy-Full-Trace-Reduction.html#9290" class="Bound">M</a> <a id="9292" href="Mealy-Full-Trace-Reduction.html#9292" class="Bound">hyp</a> <a id="9296" class="Symbol">:</a> <a id="9298" href="Mealy.html#4796" class="Record">Mealy-Machine</a><a id="9311" class="Symbol">)</a> <a id="9313" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9315" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a> <a id="9317" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a>
  <a id="9324" class="Symbol">→</a>    <a id="9329" href="Mealy.html#2442" class="Function Operator">Mealy-Machine.⟦</a> <a id="9345" href="Mealy-Full-Trace-Reduction.html#9290" class="Bound">M</a> <a id="9347" href="Mealy.html#2442" class="Function Operator">⟧*</a>   <a id="9352" class="Symbol">(</a><a id="9353" href="Data.List.Base.html#1612" class="Function">map</a> <a id="9357" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9363" class="Symbol">((</a><a id="9365" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9367" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9369" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a><a id="9370" class="Symbol">)</a> <a id="9372" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9374" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a><a id="9378" class="Symbol">))</a> <a id="9381" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9383" href="Data.List.Base.html#1612" class="Function">map</a> <a id="9387" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9393" class="Symbol">((</a><a id="9395" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9397" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9399" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a><a id="9400" class="Symbol">)</a> <a id="9402" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9404" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a><a id="9408" class="Symbol">)</a>
  <a id="9412" class="Symbol">→</a> <a id="9414" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="9416" class="Symbol">(</a><a id="9417" href="Mealy.html#2442" class="Function Operator">Mealy-Machine.⟦</a> <a id="9433" href="Mealy-Full-Trace-Reduction.html#9292" class="Bound">hyp</a> <a id="9437" href="Mealy.html#2442" class="Function Operator">⟧*</a> <a id="9440" class="Symbol">(</a><a id="9441" href="Data.List.Base.html#1612" class="Function">map</a> <a id="9445" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="9451" class="Symbol">((</a><a id="9453" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9455" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9457" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a><a id="9458" class="Symbol">)</a> <a id="9460" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9462" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a><a id="9466" class="Symbol">))</a> <a id="9469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9471" href="Data.List.Base.html#1612" class="Function">map</a> <a id="9475" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="9481" class="Symbol">((</a><a id="9483" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9485" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9487" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a><a id="9488" class="Symbol">)</a> <a id="9490" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9492" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a><a id="9496" class="Symbol">))</a>
  <a id="9501" class="Symbol">→</a> <a id="9503" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="9505" class="Symbol">(</a><a id="9506" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦</a> <a id="9522" href="Mealy-Full-Trace-Reduction.html#9290" class="Bound">M</a> <a id="9524" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="9527" class="Symbol">(</a><a id="9528" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="9534" href="Mealy-Full-Trace-Reduction.html#9292" class="Bound">hyp</a> <a id="9538" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9540" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a> <a id="9542" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a><a id="9546" class="Symbol">)</a> <a id="9548" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9550" href="Mealy.html#2036" class="Function Operator">Mealy-Machine.⟦</a> <a id="9566" href="Mealy-Full-Trace-Reduction.html#9292" class="Bound">hyp</a> <a id="9570" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="9573" class="Symbol">(</a><a id="9574" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="9580" href="Mealy-Full-Trace-Reduction.html#9292" class="Bound">hyp</a> <a id="9584" href="Mealy-Full-Trace-Reduction.html#9313" class="Bound">i</a> <a id="9586" href="Mealy-Full-Trace-Reduction.html#9315" class="Bound">o</a> <a id="9588" href="Mealy-Full-Trace-Reduction.html#9317" class="Bound">rest</a><a id="9592" class="Symbol">))</a>
<a id="9595" href="Mealy-Full-Trace-Reduction.html#9274" class="Function">ce-correct</a> <a id="9606" href="Mealy-Full-Trace-Reduction.html#9606" class="Bound">M</a> <a id="9608" href="Mealy-Full-Trace-Reduction.html#9608" class="Bound">hyp</a> <a id="9612" href="Mealy-Full-Trace-Reduction.html#9612" class="Bound">i</a> <a id="9614" href="Mealy-Full-Trace-Reduction.html#9614" class="Bound">o</a> <a id="9616" href="Mealy-Full-Trace-Reduction.html#9616" class="Bound">rest</a> <a id="9621" href="Mealy-Full-Trace-Reduction.html#9621" class="Bound">h1</a> <a id="9624" href="Mealy-Full-Trace-Reduction.html#9624" class="Bound">h2</a> <a id="9627" href="Mealy-Full-Trace-Reduction.html#9627" class="Bound">eq</a> <a id="9630" class="Symbol">=</a>
  <a id="9634" href="Mealy-Full-Trace-Reduction.html#6685" class="Function">find-correct</a> <a id="9647" href="Mealy-Full-Trace-Reduction.html#9803" class="Function">strM</a> <a id="9652" href="Mealy-Full-Trace-Reduction.html#9840" class="Function">strH</a> <a id="9657" class="Symbol">(</a><a id="9658" href="Mealy.html#1252" class="Function">Mealy-Machine.q₀</a> <a id="9675" href="Mealy-Full-Trace-Reduction.html#9606" class="Bound">M</a><a id="9676" class="Symbol">)</a> <a id="9678" class="Symbol">(</a><a id="9679" href="Mealy.html#1252" class="Function">Mealy-Machine.q₀</a> <a id="9696" href="Mealy-Full-Trace-Reduction.html#9608" class="Bound">hyp</a><a id="9699" class="Symbol">)</a> <a id="9701" href="Mealy-Full-Trace-Reduction.html#9612" class="Bound">i</a> <a id="9703" href="Mealy-Full-Trace-Reduction.html#9614" class="Bound">o</a> <a id="9705" href="Mealy-Full-Trace-Reduction.html#9616" class="Bound">rest</a> <a id="9710" href="Mealy-Full-Trace-Reduction.html#9621" class="Bound">h1</a> <a id="9713" href="Mealy-Full-Trace-Reduction.html#9624" class="Bound">h2</a>
    <a id="9720" class="Symbol">(</a><a id="9721" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="9727" class="Symbol">(</a><a id="9728" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="9732" class="Symbol">(</a><a id="9733" href="Mealy-Full-Trace-Reduction.html#4416" class="Function">⟦⟧+≡lastOut⁺</a> <a id="9746" href="Mealy-Full-Trace-Reduction.html#9803" class="Function">strM</a> <a id="9751" href="Mealy-Full-Trace-Reduction.html#9879" class="Function">ce</a><a id="9753" class="Symbol">))</a> <a id="9756" class="Symbol">(</a><a id="9757" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="9763" href="Mealy-Full-Trace-Reduction.html#9627" class="Bound">eq</a> <a id="9766" class="Symbol">(</a><a id="9767" href="Mealy-Full-Trace-Reduction.html#4416" class="Function">⟦⟧+≡lastOut⁺</a> <a id="9780" href="Mealy-Full-Trace-Reduction.html#9840" class="Function">strH</a> <a id="9785" href="Mealy-Full-Trace-Reduction.html#9879" class="Function">ce</a><a id="9787" class="Symbol">)))</a>
  <a id="9793" class="Keyword">where</a>
    <a id="9803" href="Mealy-Full-Trace-Reduction.html#9803" class="Function">strM</a> <a id="9808" class="Symbol">=</a> <a id="9810" href="Mealy.html#4866" class="Field">Mealy-Machine.structure</a> <a id="9834" href="Mealy-Full-Trace-Reduction.html#9606" class="Bound">M</a>
    <a id="9840" href="Mealy-Full-Trace-Reduction.html#9840" class="Function">strH</a> <a id="9845" class="Symbol">=</a> <a id="9847" href="Mealy.html#4866" class="Field">Mealy-Machine.structure</a> <a id="9871" href="Mealy-Full-Trace-Reduction.html#9608" class="Bound">hyp</a>
    <a id="9879" href="Mealy-Full-Trace-Reduction.html#9879" class="Function">ce</a> <a id="9882" class="Symbol">=</a> <a id="9884" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="9890" href="Mealy-Full-Trace-Reduction.html#9608" class="Bound">hyp</a> <a id="9894" href="Mealy-Full-Trace-Reduction.html#9612" class="Bound">i</a> <a id="9896" href="Mealy-Full-Trace-Reduction.html#9614" class="Bound">o</a> <a id="9898" href="Mealy-Full-Trace-Reduction.html#9616" class="Bound">rest</a>

<a id="9904" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="9978" class="Comment">-- The translation of learners</a>
<a id="10009" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="10084" class="Comment">-- Every query of the last-symbol game is answered by a query of the</a>
<a id="10153" class="Comment">-- full-trace game.  The state &#39;fb&#39; is a fallback: it is only used for the</a>
<a id="10228" class="Comment">-- (impossible) response of an empty counter example.</a>
<a id="translate-query"></a><a id="10282" href="Mealy-Full-Trace-Reduction.html#10282" class="Function">translate-query</a> <a id="10298" class="Symbol">:</a> <a id="10300" class="Symbol">∀</a> <a id="10302" class="Symbol">{</a><a id="10303" href="Mealy-Full-Trace-Reduction.html#10303" class="Bound">ℓr</a> <a id="10306" href="Mealy-Full-Trace-Reduction.html#10306" class="Bound">ℓc</a> <a id="10309" class="Symbol">:</a> <a id="10311" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10316" class="Symbol">}</a> <a id="10318" class="Symbol">{</a><a id="10319" href="Mealy-Full-Trace-Reduction.html#10319" class="Bound">R</a> <a id="10321" class="Symbol">:</a> <a id="10323" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10327" href="Mealy-Full-Trace-Reduction.html#10303" class="Bound">ℓr</a><a id="10329" class="Symbol">}</a> <a id="10331" class="Symbol">{</a><a id="10332" href="Mealy-Full-Trace-Reduction.html#10332" class="Bound">C</a> <a id="10334" class="Symbol">:</a> <a id="10336" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10340" href="Mealy-Full-Trace-Reduction.html#10306" class="Bound">ℓc</a><a id="10342" class="Symbol">}</a>
                <a id="10360" class="Symbol">→</a> <a id="10362" href="Mealy-Full-Trace-Reduction.html#10332" class="Bound">C</a> <a id="10364" class="Symbol">→</a> <a id="10366" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">Last.F</a> <a id="10373" href="Mealy-Full-Trace-Reduction.html#10319" class="Bound">R</a> <a id="10375" href="Mealy-Full-Trace-Reduction.html#10332" class="Bound">C</a> <a id="10377" class="Symbol">→</a> <a id="10379" href="Mealy-Full-Trace-Learning.html#570" class="Datatype">Full.F</a> <a id="10386" href="Mealy-Full-Trace-Reduction.html#10319" class="Bound">R</a> <a id="10388" href="Mealy-Full-Trace-Reduction.html#10332" class="Bound">C</a>
<a id="10390" href="Mealy-Full-Trace-Reduction.html#10282" class="Function">translate-query</a> <a id="10406" href="Mealy-Full-Trace-Reduction.html#10406" class="Bound">fb</a> <a id="10409" class="Symbol">(</a><a id="10410" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">Last.membership</a> <a id="10426" href="Mealy-Full-Trace-Reduction.html#10426" class="Bound">w</a> <a id="10428" href="Mealy-Full-Trace-Reduction.html#10428" class="Bound">next</a><a id="10432" class="Symbol">)</a> <a id="10434" class="Symbol">=</a>
  <a id="10438" href="Mealy-Full-Trace-Learning.html#725" class="InductiveConstructor">Full.output</a> <a id="10450" class="Symbol">(</a><a id="10451" href="Data.Vec.Base.html#8496" class="Function">V.fromList</a> <a id="10462" class="Symbol">(</a><a id="10463" href="Data.List.NonEmpty.Base.html#1347" class="Field">L⁺.head</a> <a id="10471" href="Mealy-Full-Trace-Reduction.html#10426" class="Bound">w</a> <a id="10473" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10475" href="Data.List.NonEmpty.Base.html#1360" class="Field">L⁺.tail</a> <a id="10483" href="Mealy-Full-Trace-Reduction.html#10426" class="Bound">w</a><a id="10484" class="Symbol">))</a> <a id="10487" class="Symbol">(λ</a> <a id="10490" href="Mealy-Full-Trace-Reduction.html#10490" class="Bound">os</a> <a id="10493" class="Symbol">→</a> <a id="10495" href="Mealy-Full-Trace-Reduction.html#10428" class="Bound">next</a> <a id="10500" class="Symbol">(</a><a id="10501" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="10507" href="Mealy-Full-Trace-Reduction.html#10490" class="Bound">os</a><a id="10509" class="Symbol">))</a>
<a id="10512" href="Mealy-Full-Trace-Reduction.html#10282" class="Function">translate-query</a> <a id="10528" href="Mealy-Full-Trace-Reduction.html#10528" class="Bound">fb</a> <a id="10531" class="Symbol">(</a><a id="10532" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">Last.equivalence</a> <a id="10549" href="Mealy-Full-Trace-Reduction.html#10549" class="Bound">hyp</a> <a id="10553" href="Mealy-Full-Trace-Reduction.html#10553" class="Bound">ret</a> <a id="10557" href="Mealy-Full-Trace-Reduction.html#10557" class="Bound">next</a><a id="10561" class="Symbol">)</a> <a id="10563" class="Symbol">=</a>
  <a id="10567" href="Mealy-Full-Trace-Learning.html#931" class="InductiveConstructor">Full.equivalence</a> <a id="10584" href="Mealy-Full-Trace-Reduction.html#10549" class="Bound">hyp</a> <a id="10588" href="Mealy-Full-Trace-Reduction.html#10553" class="Bound">ret</a> <a id="10592" class="Symbol">λ</a>
    <a id="10598" class="Symbol">{</a> <a id="10600" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="10603" class="Symbol">→</a> <a id="10605" href="Mealy-Full-Trace-Reduction.html#10528" class="Bound">fb</a>
    <a id="10612" class="Symbol">;</a> <a id="10614" class="Symbol">((</a><a id="10616" href="Mealy-Full-Trace-Reduction.html#10616" class="Bound">i</a> <a id="10618" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10620" href="Mealy-Full-Trace-Reduction.html#10620" class="Bound">o</a><a id="10621" class="Symbol">)</a> <a id="10623" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="10625" href="Mealy-Full-Trace-Reduction.html#10625" class="Bound">rest</a><a id="10629" class="Symbol">)</a> <a id="10631" class="Symbol">→</a> <a id="10633" href="Mealy-Full-Trace-Reduction.html#10557" class="Bound">next</a> <a id="10638" class="Symbol">(</a><a id="10639" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="10645" href="Mealy-Full-Trace-Reduction.html#10549" class="Bound">hyp</a> <a id="10649" href="Mealy-Full-Trace-Reduction.html#10616" class="Bound">i</a> <a id="10651" href="Mealy-Full-Trace-Reduction.html#10620" class="Bound">o</a> <a id="10653" href="Mealy-Full-Trace-Reduction.html#10625" class="Bound">rest</a><a id="10657" class="Symbol">)</a>
    <a id="10663" class="Symbol">}</a>

<a id="translateδ"></a><a id="10666" href="Mealy-Full-Trace-Reduction.html#10666" class="Function">translateδ</a> <a id="10677" class="Symbol">:</a> <a id="10679" class="Symbol">∀</a> <a id="10681" class="Symbol">{</a><a id="10682" href="Mealy-Full-Trace-Reduction.html#10682" class="Bound">ℓr</a> <a id="10685" href="Mealy-Full-Trace-Reduction.html#10685" class="Bound">ℓc</a> <a id="10688" class="Symbol">:</a> <a id="10690" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10695" class="Symbol">}</a> <a id="10697" class="Symbol">{</a><a id="10698" href="Mealy-Full-Trace-Reduction.html#10698" class="Bound">R</a> <a id="10700" class="Symbol">:</a> <a id="10702" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10706" href="Mealy-Full-Trace-Reduction.html#10682" class="Bound">ℓr</a><a id="10708" class="Symbol">}</a> <a id="10710" class="Symbol">{</a><a id="10711" href="Mealy-Full-Trace-Reduction.html#10711" class="Bound">C</a> <a id="10713" class="Symbol">:</a> <a id="10715" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10719" href="Mealy-Full-Trace-Reduction.html#10685" class="Bound">ℓc</a><a id="10721" class="Symbol">}</a>
           <a id="10734" class="Symbol">→</a> <a id="10736" href="Game-Definitions.html#2388" class="Function">GL.Learnerδ</a> <a id="10748" href="Mealy-Full-Trace-Reduction.html#10698" class="Bound">R</a> <a id="10750" href="Mealy-Full-Trace-Reduction.html#10711" class="Bound">C</a> <a id="10752" class="Symbol">→</a> <a id="10754" href="Game-Definitions.html#2388" class="Function">GF.Learnerδ</a> <a id="10766" href="Mealy-Full-Trace-Reduction.html#10698" class="Bound">R</a> <a id="10768" href="Mealy-Full-Trace-Reduction.html#10711" class="Bound">C</a>
<a id="10770" href="Mealy-Full-Trace-Reduction.html#10666" class="Function">translateδ</a> <a id="10781" href="Mealy-Full-Trace-Reduction.html#10781" class="Bound">δ</a> <a id="10783" href="Mealy-Full-Trace-Reduction.html#10783" class="Bound">q</a> <a id="10785" class="Symbol">=</a> <a id="10787" href="Mealy-Full-Trace-Reduction.html#10282" class="Function">translate-query</a> <a id="10803" href="Mealy-Full-Trace-Reduction.html#10783" class="Bound">q</a> <a id="10805" class="Symbol">(</a><a id="10806" href="Mealy-Full-Trace-Reduction.html#10781" class="Bound">δ</a> <a id="10808" href="Mealy-Full-Trace-Reduction.html#10783" class="Bound">q</a><a id="10809" class="Symbol">)</a>

<a id="translate-Learner"></a><a id="10812" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a> <a id="10830" class="Symbol">:</a> <a id="10832" class="Symbol">∀</a> <a id="10834" class="Symbol">{</a><a id="10835" href="Mealy-Full-Trace-Reduction.html#10835" class="Bound">ℓ</a> <a id="10837" class="Symbol">:</a> <a id="10839" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10844" class="Symbol">}</a> <a id="10846" class="Symbol">→</a> <a id="10848" href="Game-Definitions.html#2626" class="Record">GL.Learner</a> <a id="10859" href="Mealy-Full-Trace-Reduction.html#10835" class="Bound">ℓ</a> <a id="10861" class="Symbol">→</a> <a id="10863" href="Game-Definitions.html#2626" class="Record">GF.Learner</a> <a id="10874" href="Mealy-Full-Trace-Reduction.html#10835" class="Bound">ℓ</a>
<a id="10876" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a> <a id="10894" href="Mealy-Full-Trace-Reduction.html#10894" class="Bound">l</a> <a id="10896" class="Symbol">=</a> <a id="10898" class="Keyword">record</a>
  <a id="10907" class="Symbol">{</a> <a id="10909" href="Game-Definitions.html#2684" class="Field">C</a> <a id="10911" class="Symbol">=</a> <a id="10913" href="Game-Definitions.html#2684" class="Field">C</a>
  <a id="10917" class="Symbol">;</a> <a id="10919" href="Game-Definitions.html#2698" class="Field">R</a> <a id="10921" class="Symbol">=</a> <a id="10923" href="Game-Definitions.html#2698" class="Field">R</a>
  <a id="10927" class="Symbol">;</a> <a id="10929" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="10932" class="Symbol">=</a> <a id="10934" href="Game-Definitions.html#2712" class="Field">q₀</a>
  <a id="10939" class="Symbol">;</a> <a id="10941" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="10952" class="Symbol">=</a> <a id="10954" class="Keyword">record</a> <a id="10961" class="Symbol">{</a> <a id="10963" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="10965" class="Symbol">=</a> <a id="10967" href="Mealy-Full-Trace-Reduction.html#10666" class="Function">translateδ</a> <a id="10978" href="Game-Definitions.html#2601" class="Function">δ</a> <a id="10980" class="Symbol">}</a>
  <a id="10984" class="Symbol">}</a>
  <a id="10988" class="Keyword">where</a> <a id="10994" class="Keyword">open</a> <a id="10999" href="Game-Definitions.html#2626" class="Module">GL.Learner</a> <a id="11010" href="Mealy-Full-Trace-Reduction.html#10894" class="Bound">l</a>

<a id="11013" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="11087" class="Comment">-- The translation preserves the invariant of &#39;Learner-Stepping&#39;</a>
<a id="11152" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="11227" class="Comment">-- The predicate &#39;P&#39; below is instantiated with the &#39;q&#39;-correct&#39; of the</a>
<a id="11299" class="Comment">-- Learner-Stepping record.  All we need to know about it is that it is</a>
<a id="11371" class="Comment">-- contravariant in the teacher&#39;s response and that it holds vacuously</a>
<a id="11442" class="Comment">-- if the teacher&#39;s response is impossible.</a>
<a id="11486" class="Keyword">module</a> <a id="11493" href="Mealy-Full-Trace-Reduction.html#11493" class="Module">_</a> <a id="11495" class="Symbol">{</a><a id="11496" href="Mealy-Full-Trace-Reduction.html#11496" class="Bound">ℓr</a> <a id="11499" href="Mealy-Full-Trace-Reduction.html#11499" class="Bound">ℓc</a> <a id="11502" class="Symbol">:</a> <a id="11504" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="11509" class="Symbol">}</a> <a id="11511" class="Symbol">{</a><a id="11512" href="Mealy-Full-Trace-Reduction.html#11512" class="Bound">R</a> <a id="11514" class="Symbol">:</a> <a id="11516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11520" href="Mealy-Full-Trace-Reduction.html#11496" class="Bound">ℓr</a><a id="11522" class="Symbol">}</a> <a id="11524" class="Symbol">{</a><a id="11525" href="Mealy-Full-Trace-Reduction.html#11525" class="Bound">C</a> <a id="11527" class="Symbol">:</a> <a id="11529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11533" href="Mealy-Full-Trace-Reduction.html#11499" class="Bound">ℓc</a><a id="11535" class="Symbol">}</a>
         <a id="11546" class="Symbol">(</a><a id="11547" href="Mealy-Full-Trace-Reduction.html#11547" class="Bound">P</a> <a id="11549" class="Symbol">:</a> <a id="11551" class="Symbol">((</a><a id="11553" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="11555" class="Symbol">→</a> <a id="11557" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="11560" class="Symbol">)</a> <a id="11562" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="11564" href="Mealy-Full-Trace-Reduction.html#11525" class="Bound">C</a><a id="11565" class="Symbol">)</a> <a id="11567" class="Symbol">→</a> <a id="11569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11573" href="Mealy-Full-Trace-Reduction.html#11499" class="Bound">ℓc</a><a id="11575" class="Symbol">)</a>
         <a id="11586" class="Symbol">(</a><a id="11587" href="Mealy-Full-Trace-Reduction.html#11587" class="Bound">P-mono</a> <a id="11594" class="Symbol">:</a> <a id="11596" class="Symbol">∀</a> <a id="11598" class="Symbol">{</a><a id="11599" href="Mealy-Full-Trace-Reduction.html#11599" class="Bound">resp</a> <a id="11604" href="Mealy-Full-Trace-Reduction.html#11604" class="Bound">resp&#39;</a> <a id="11610" class="Symbol">:</a> <a id="11612" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="11614" class="Symbol">→</a> <a id="11616" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="11619" class="Symbol">}</a> <a id="11621" class="Symbol">{</a><a id="11622" href="Mealy-Full-Trace-Reduction.html#11622" class="Bound">c</a> <a id="11624" class="Symbol">:</a> <a id="11626" href="Mealy-Full-Trace-Reduction.html#11525" class="Bound">C</a><a id="11627" class="Symbol">}</a>
                 <a id="11646" class="Symbol">→</a> <a id="11648" class="Symbol">(∀</a> <a id="11651" href="Mealy-Full-Trace-Reduction.html#11651" class="Bound">d</a> <a id="11653" class="Symbol">→</a> <a id="11655" href="Mealy-Full-Trace-Reduction.html#11604" class="Bound">resp&#39;</a> <a id="11661" href="Mealy-Full-Trace-Reduction.html#11651" class="Bound">d</a> <a id="11663" class="Symbol">→</a> <a id="11665" href="Mealy-Full-Trace-Reduction.html#11599" class="Bound">resp</a> <a id="11670" href="Mealy-Full-Trace-Reduction.html#11651" class="Bound">d</a><a id="11671" class="Symbol">)</a> <a id="11673" class="Symbol">→</a> <a id="11675" href="Mealy-Full-Trace-Reduction.html#11547" class="Bound">P</a> <a id="11677" class="Symbol">(</a><a id="11678" href="Mealy-Full-Trace-Reduction.html#11599" class="Bound">resp</a> <a id="11683" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11685" href="Mealy-Full-Trace-Reduction.html#11622" class="Bound">c</a><a id="11686" class="Symbol">)</a> <a id="11688" class="Symbol">→</a> <a id="11690" href="Mealy-Full-Trace-Reduction.html#11547" class="Bound">P</a> <a id="11692" class="Symbol">(</a><a id="11693" href="Mealy-Full-Trace-Reduction.html#11604" class="Bound">resp&#39;</a> <a id="11699" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11701" href="Mealy-Full-Trace-Reduction.html#11622" class="Bound">c</a><a id="11702" class="Symbol">))</a>
         <a id="11714" class="Symbol">(</a><a id="11715" href="Mealy-Full-Trace-Reduction.html#11715" class="Bound">P-vac</a> <a id="11721" class="Symbol">:</a> <a id="11723" class="Symbol">∀</a> <a id="11725" class="Symbol">{</a><a id="11726" href="Mealy-Full-Trace-Reduction.html#11726" class="Bound">resp</a> <a id="11731" class="Symbol">:</a> <a id="11733" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="11735" class="Symbol">→</a> <a id="11737" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="11740" class="Symbol">}</a> <a id="11742" class="Symbol">{</a><a id="11743" href="Mealy-Full-Trace-Reduction.html#11743" class="Bound">c</a> <a id="11745" class="Symbol">:</a> <a id="11747" href="Mealy-Full-Trace-Reduction.html#11525" class="Bound">C</a><a id="11748" class="Symbol">}</a>
                 <a id="11767" class="Symbol">→</a> <a id="11769" class="Symbol">(∀</a> <a id="11772" href="Mealy-Full-Trace-Reduction.html#11772" class="Bound">d</a> <a id="11774" class="Symbol">→</a> <a id="11776" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="11778" class="Symbol">(</a><a id="11779" href="Mealy-Full-Trace-Reduction.html#11726" class="Bound">resp</a> <a id="11784" href="Mealy-Full-Trace-Reduction.html#11772" class="Bound">d</a><a id="11785" class="Symbol">))</a> <a id="11788" class="Symbol">→</a> <a id="11790" href="Mealy-Full-Trace-Reduction.html#11547" class="Bound">P</a> <a id="11792" class="Symbol">(</a><a id="11793" href="Mealy-Full-Trace-Reduction.html#11726" class="Bound">resp</a> <a id="11798" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="11800" href="Mealy-Full-Trace-Reduction.html#11743" class="Bound">c</a><a id="11801" class="Symbol">))</a>
         <a id="11813" class="Keyword">where</a>

  <a id="11822" href="Mealy-Full-Trace-Reduction.html#11822" class="Function">translate-query-preserve</a> <a id="11847" class="Symbol">:</a> <a id="11849" class="Symbol">∀</a> <a id="11851" class="Symbol">(</a><a id="11852" href="Mealy-Full-Trace-Reduction.html#11852" class="Bound">fb</a> <a id="11855" class="Symbol">:</a> <a id="11857" href="Mealy-Full-Trace-Reduction.html#11525" class="Bound">C</a><a id="11858" class="Symbol">)</a> <a id="11860" class="Symbol">(</a><a id="11861" href="Mealy-Full-Trace-Reduction.html#11861" class="Bound">query</a> <a id="11867" class="Symbol">:</a> <a id="11869" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">Last.F</a> <a id="11876" href="Mealy-Full-Trace-Reduction.html#11512" class="Bound">R</a> <a id="11878" href="Mealy-Full-Trace-Reduction.html#11525" class="Bound">C</a><a id="11879" class="Symbol">)</a>
    <a id="11885" class="Symbol">→</a> <a id="11887" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">Last.⟦F</a> <a id="11895" href="Mealy-Full-Trace-Reduction.html#11861" class="Bound">query</a> <a id="11901" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="11903" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">Last.⊧F∀</a> <a id="11912" href="Mealy-Full-Trace-Reduction.html#11547" class="Bound">P</a>
    <a id="11918" class="Symbol">→</a> <a id="11920" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">Full.⟦F</a> <a id="11928" href="Mealy-Full-Trace-Reduction.html#10282" class="Function">translate-query</a> <a id="11944" href="Mealy-Full-Trace-Reduction.html#11852" class="Bound">fb</a> <a id="11947" href="Mealy-Full-Trace-Reduction.html#11861" class="Bound">query</a> <a id="11953" href="Mealy-Full-Trace-Learning.html#1254" class="Function Operator">⟧</a> <a id="11955" href="Mealy-Full-Trace-Learning.html#2434" class="Function Operator">Full.⊧F∀</a> <a id="11964" href="Mealy-Full-Trace-Reduction.html#11547" class="Bound">P</a>
  <a id="11968" class="Comment">-- an output query is more informative than a membership query:</a>
  <a id="12034" href="Mealy-Full-Trace-Reduction.html#11822" class="Function">translate-query-preserve</a> <a id="12059" href="Mealy-Full-Trace-Reduction.html#12059" class="Bound">fb</a> <a id="12062" class="Symbol">(</a><a id="12063" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">Last.membership</a> <a id="12079" href="Mealy-Full-Trace-Reduction.html#12079" class="Bound">w</a> <a id="12081" href="Mealy-Full-Trace-Reduction.html#12081" class="Bound">next</a><a id="12085" class="Symbol">)</a> <a id="12087" href="Mealy-Full-Trace-Reduction.html#12087" class="Bound">last-pres</a> <a id="12097" href="Mealy-Full-Trace-Reduction.html#12097" class="Bound">os</a> <a id="12100" class="Symbol">=</a>
    <a id="12106" href="Mealy-Full-Trace-Reduction.html#11587" class="Bound">P-mono</a> <a id="12113" class="Symbol">(λ</a> <a id="12116" class="Symbol">{</a> <a id="12118" class="Symbol">(</a><a id="12119" href="Mealy-Full-Trace-Reduction.html#12119" class="Bound">M</a> <a id="12121" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12123" href="Mealy-Full-Trace-Reduction.html#12123" class="Bound">m</a><a id="12124" class="Symbol">)</a> <a id="12126" href="Mealy-Full-Trace-Reduction.html#12126" class="Bound">eq</a> <a id="12129" class="Symbol">→</a> <a id="12131" href="Mealy-Full-Trace-Reduction.html#8409" class="Function">member-correct</a> <a id="12146" href="Mealy-Full-Trace-Reduction.html#12119" class="Bound">M</a> <a id="12148" href="Mealy-Full-Trace-Reduction.html#12079" class="Bound">w</a> <a id="12150" href="Mealy-Full-Trace-Reduction.html#12097" class="Bound">os</a> <a id="12153" href="Mealy-Full-Trace-Reduction.html#12126" class="Bound">eq</a> <a id="12156" class="Symbol">})</a> <a id="12159" class="Symbol">(</a><a id="12160" href="Mealy-Full-Trace-Reduction.html#12087" class="Bound">last-pres</a> <a id="12170" class="Symbol">(</a><a id="12171" href="Mealy-Full-Trace-Reduction.html#2989" class="Function">vlast</a> <a id="12177" href="Mealy-Full-Trace-Reduction.html#12097" class="Bound">os</a><a id="12179" class="Symbol">))</a>
  <a id="12184" href="Mealy-Full-Trace-Reduction.html#11822" class="Function">translate-query-preserve</a> <a id="12209" href="Mealy-Full-Trace-Reduction.html#12209" class="Bound">fb</a> <a id="12212" class="Symbol">(</a><a id="12213" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">Last.equivalence</a> <a id="12230" href="Mealy-Full-Trace-Reduction.html#12230" class="Bound">hyp</a> <a id="12234" href="Mealy-Full-Trace-Reduction.html#12234" class="Bound">ret</a> <a id="12238" href="Mealy-Full-Trace-Reduction.html#12238" class="Bound">next</a><a id="12242" class="Symbol">)</a> <a id="12244" href="Mealy-Full-Trace-Reduction.html#12244" class="Bound">last-pres</a> <a id="12254" class="Symbol">=</a> <a id="12256" class="Symbol">λ</a>
    <a id="12262" class="Comment">-- the empty counter example is impossible: the hypothesis can not</a>
    <a id="12333" class="Comment">-- disagree with the hidden machine on the empty word</a>
    <a id="12391" class="Symbol">{</a> <a id="12393" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="12396" class="Symbol">→</a> <a id="12398" href="Mealy-Full-Trace-Reduction.html#11715" class="Bound">P-vac</a> <a id="12404" class="Symbol">(λ</a> <a id="12407" class="Symbol">{</a> <a id="12409" class="Symbol">(</a><a id="12410" href="Mealy-Full-Trace-Reduction.html#12410" class="Bound">M</a> <a id="12412" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12414" href="Mealy-Full-Trace-Reduction.html#12414" class="Bound">m</a><a id="12415" class="Symbol">)</a> <a id="12417" class="Symbol">(_</a> <a id="12420" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12422" href="Mealy-Full-Trace-Reduction.html#12422" class="Bound">hyp-wrong</a> <a id="12432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12434" class="Symbol">_)</a> <a id="12437" class="Symbol">→</a> <a id="12439" href="Mealy-Full-Trace-Reduction.html#12422" class="Bound">hyp-wrong</a> <a id="12449" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="12454" class="Symbol">})</a>
    <a id="12461" class="Comment">-- a full-trace counter example yields a last-symbol counter example</a>
    <a id="12534" class="Comment">-- which is at most as long:</a>
    <a id="12567" class="Symbol">;</a> <a id="12569" class="Symbol">((</a><a id="12571" href="Mealy-Full-Trace-Reduction.html#12571" class="Bound">i</a> <a id="12573" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12575" href="Mealy-Full-Trace-Reduction.html#12575" class="Bound">o</a><a id="12576" class="Symbol">)</a> <a id="12578" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="12580" href="Mealy-Full-Trace-Reduction.html#12580" class="Bound">rest</a><a id="12584" class="Symbol">)</a> <a id="12586" class="Symbol">→</a>
        <a id="12596" href="Mealy-Full-Trace-Reduction.html#11587" class="Bound">P-mono</a> <a id="12603" class="Symbol">(λ</a> <a id="12606" class="Symbol">{</a> <a id="12608" class="Symbol">(</a><a id="12609" href="Mealy-Full-Trace-Reduction.html#12609" class="Bound">M</a> <a id="12611" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12613" href="Mealy-Full-Trace-Reduction.html#12613" class="Bound">m</a><a id="12614" class="Symbol">)</a> <a id="12616" class="Symbol">(</a><a id="12617" href="Mealy-Full-Trace-Reduction.html#12617" class="Bound">h1</a> <a id="12620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12622" href="Mealy-Full-Trace-Reduction.html#12622" class="Bound">h2</a> <a id="12625" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12627" href="Mealy-Full-Trace-Reduction.html#12627" class="Bound">len</a><a id="12630" class="Symbol">)</a> <a id="12632" class="Symbol">→</a>
                     <a id="12655" href="Mealy-Full-Trace-Reduction.html#9274" class="Function">ce-correct</a> <a id="12666" href="Mealy-Full-Trace-Reduction.html#12609" class="Bound">M</a> <a id="12668" href="Mealy-Full-Trace-Reduction.html#12230" class="Bound">hyp</a> <a id="12672" href="Mealy-Full-Trace-Reduction.html#12571" class="Bound">i</a> <a id="12674" href="Mealy-Full-Trace-Reduction.html#12575" class="Bound">o</a> <a id="12676" href="Mealy-Full-Trace-Reduction.html#12580" class="Bound">rest</a> <a id="12681" href="Mealy-Full-Trace-Reduction.html#12617" class="Bound">h1</a> <a id="12684" href="Mealy-Full-Trace-Reduction.html#12622" class="Bound">h2</a>
                   <a id="12706" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="12708" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="12716" class="Symbol">(</a><a id="12717" href="Mealy-Full-Trace-Reduction.html#9092" class="Function">ce-length</a> <a id="12727" href="Mealy-Full-Trace-Reduction.html#12230" class="Bound">hyp</a> <a id="12731" href="Mealy-Full-Trace-Reduction.html#12571" class="Bound">i</a> <a id="12733" href="Mealy-Full-Trace-Reduction.html#12575" class="Bound">o</a> <a id="12735" href="Mealy-Full-Trace-Reduction.html#12580" class="Bound">rest</a><a id="12739" class="Symbol">)</a> <a id="12741" href="Mealy-Full-Trace-Reduction.html#12627" class="Bound">len</a> <a id="12745" class="Symbol">})</a>
               <a id="12763" class="Symbol">(</a><a id="12764" href="Mealy-Full-Trace-Reduction.html#12244" class="Bound">last-pres</a> <a id="12774" class="Symbol">(</a><a id="12775" href="Mealy-Full-Trace-Reduction.html#8946" class="Function">ce-of</a> <a id="12781" href="Mealy-Full-Trace-Reduction.html#12230" class="Bound">hyp</a> <a id="12785" href="Mealy-Full-Trace-Reduction.html#12571" class="Bound">i</a> <a id="12787" href="Mealy-Full-Trace-Reduction.html#12575" class="Bound">o</a> <a id="12789" href="Mealy-Full-Trace-Reduction.html#12580" class="Bound">rest</a><a id="12793" class="Symbol">))</a>
    <a id="12800" class="Symbol">}</a>

<a id="12803" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="12877" class="Comment">-- The main result: the translated learner has the very same time bound</a>
<a id="12949" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="translate-time-bound"></a><a id="13024" href="Mealy-Full-Trace-Reduction.html#13024" class="Function">translate-time-bound</a> <a id="13045" class="Symbol">:</a> <a id="13047" class="Symbol">∀</a> <a id="13049" class="Symbol">{</a><a id="13050" href="Mealy-Full-Trace-Reduction.html#13050" class="Bound">ℓ</a> <a id="13052" class="Symbol">:</a> <a id="13054" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="13059" class="Symbol">}</a> <a id="13061" class="Symbol">(</a><a id="13062" href="Mealy-Full-Trace-Reduction.html#13062" class="Bound">l</a> <a id="13064" class="Symbol">:</a> <a id="13066" href="Game-Definitions.html#2626" class="Record">GL.Learner</a> <a id="13077" href="Mealy-Full-Trace-Reduction.html#13050" class="Bound">ℓ</a><a id="13078" class="Symbol">)</a> <a id="13080" class="Symbol">(</a><a id="13081" href="Mealy-Full-Trace-Reduction.html#13081" class="Bound">bound</a> <a id="13087" class="Symbol">:</a> <a id="13089" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="13091" class="Symbol">→</a> <a id="13093" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="13094" class="Symbol">)</a>
                     <a id="13117" class="Symbol">→</a> <a id="13119" href="Learner-Correctness.html#3834" class="Function Operator">SL._has-time-bound_</a> <a id="13139" href="Mealy-Full-Trace-Reduction.html#13062" class="Bound">l</a> <a id="13141" href="Mealy-Full-Trace-Reduction.html#13081" class="Bound">bound</a>
                     <a id="13168" class="Symbol">→</a> <a id="13170" href="Learner-Correctness.html#3834" class="Function Operator">SF._has-time-bound_</a> <a id="13190" class="Symbol">(</a><a id="13191" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a> <a id="13209" href="Mealy-Full-Trace-Reduction.html#13062" class="Bound">l</a><a id="13210" class="Symbol">)</a> <a id="13212" href="Mealy-Full-Trace-Reduction.html#13081" class="Bound">bound</a>
<a id="13218" href="Mealy-Full-Trace-Reduction.html#13024" class="Function">translate-time-bound</a> <a id="13239" href="Mealy-Full-Trace-Reduction.html#13239" class="Bound">l</a> <a id="13241" href="Mealy-Full-Trace-Reduction.html#13241" class="Bound">bound</a> <a id="13247" href="Mealy-Full-Trace-Reduction.html#13247" class="Bound">stepping</a> <a id="13256" class="Symbol">=</a> <a id="13258" class="Keyword">record</a>
  <a id="13267" class="Symbol">{</a> <a id="13269" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="13275" class="Symbol">=</a> <a id="13277" href="Learner-Correctness.html#2066" class="Field">ticks</a>
  <a id="13285" class="Symbol">;</a> <a id="13287" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="13294" class="Symbol">=</a> <a id="13296" href="Learner-Correctness.html#2200" class="Field">allows</a>
  <a id="13305" class="Symbol">;</a> <a id="13307" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a> <a id="13318" class="Symbol">=</a> <a id="13320" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a>
  <a id="13333" class="Symbol">;</a> <a id="13335" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="13353" class="Symbol">=</a> <a id="13355" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a>
  <a id="13375" class="Symbol">;</a> <a id="13377" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="13386" class="Symbol">=</a> <a id="13388" class="Symbol">λ</a> <a id="13390" class="Symbol">{</a><a id="13391" href="Mealy-Full-Trace-Reduction.html#13391" class="Bound">q</a><a id="13392" class="Symbol">}</a> <a id="13394" class="Symbol">{</a><a id="13395" href="Mealy-Full-Trace-Reduction.html#13395" class="Bound">d</a><a id="13396" class="Symbol">}</a> <a id="13398" href="Mealy-Full-Trace-Reduction.html#13398" class="Bound">allows-q-d</a> <a id="13409" class="Symbol">→</a>
      <a id="13417" href="Mealy-Full-Trace-Reduction.html#11822" class="Function">translate-query-preserve</a> <a id="13442" class="Symbol">_</a>
        <a id="13452" class="Symbol">(λ</a> <a id="13455" class="Symbol">{</a><a id="13456" href="Mealy-Full-Trace-Reduction.html#13456" class="Bound">resp</a><a id="13460" class="Symbol">}</a> <a id="13462" class="Symbol">{</a><a id="13463" href="Mealy-Full-Trace-Reduction.html#13463" class="Bound">resp&#39;</a><a id="13468" class="Symbol">}</a> <a id="13470" class="Symbol">{</a><a id="13471" href="Mealy-Full-Trace-Reduction.html#13471" class="Bound">c</a><a id="13472" class="Symbol">}</a> <a id="13474" href="Mealy-Full-Trace-Reduction.html#13474" class="Bound">resp&#39;⇒resp</a> <a id="13485" href="Mealy-Full-Trace-Reduction.html#13485" class="Bound">p</a> <a id="13487" href="Mealy-Full-Trace-Reduction.html#13487" class="Bound">d∈resp&#39;</a> <a id="13495" class="Symbol">→</a> <a id="13497" href="Mealy-Full-Trace-Reduction.html#13485" class="Bound">p</a> <a id="13499" class="Symbol">(</a><a id="13500" href="Mealy-Full-Trace-Reduction.html#13474" class="Bound">resp&#39;⇒resp</a> <a id="13511" href="Mealy-Full-Trace-Reduction.html#13395" class="Bound">d</a> <a id="13513" href="Mealy-Full-Trace-Reduction.html#13487" class="Bound">d∈resp&#39;</a><a id="13520" class="Symbol">))</a>
        <a id="13531" class="Symbol">(λ</a> <a id="13534" class="Symbol">{</a><a id="13535" href="Mealy-Full-Trace-Reduction.html#13535" class="Bound">resp</a><a id="13539" class="Symbol">}</a> <a id="13541" class="Symbol">{</a><a id="13542" href="Mealy-Full-Trace-Reduction.html#13542" class="Bound">c</a><a id="13543" class="Symbol">}</a> <a id="13545" href="Mealy-Full-Trace-Reduction.html#13545" class="Bound">no-resp</a> <a id="13553" href="Mealy-Full-Trace-Reduction.html#13553" class="Bound">d∈resp</a> <a id="13560" class="Symbol">→</a> <a id="13562" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="13569" class="Symbol">(</a><a id="13570" href="Mealy-Full-Trace-Reduction.html#13545" class="Bound">no-resp</a> <a id="13578" href="Mealy-Full-Trace-Reduction.html#13395" class="Bound">d</a> <a id="13580" href="Mealy-Full-Trace-Reduction.html#13553" class="Bound">d∈resp</a><a id="13586" class="Symbol">))</a>
        <a id="13597" href="Mealy-Full-Trace-Reduction.html#13391" class="Bound">q</a> <a id="13599" class="Symbol">(</a><a id="13600" href="Game-Definitions.html#2601" class="Function">δ</a> <a id="13602" href="Mealy-Full-Trace-Reduction.html#13391" class="Bound">q</a><a id="13603" class="Symbol">)</a> <a id="13605" class="Symbol">(</a><a id="13606" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="13615" href="Mealy-Full-Trace-Reduction.html#13398" class="Bound">allows-q-d</a><a id="13625" class="Symbol">)</a>
  <a id="13629" class="Symbol">}</a>
  <a id="13633" class="Keyword">where</a>
    <a id="13643" class="Keyword">open</a> <a id="13648" href="Game-Definitions.html#2626" class="Module">GL.Learner</a> <a id="13659" href="Mealy-Full-Trace-Reduction.html#13239" class="Bound">l</a> <a id="13661" class="Keyword">using</a> <a id="13667" class="Symbol">(</a><a id="13668" href="Game-Definitions.html#2601" class="Function">δ</a><a id="13669" class="Symbol">)</a>
    <a id="13675" class="Keyword">open</a> <a id="13680" href="Learner-Correctness.html#829" class="Module">SL.Learner-Stepping</a> <a id="13700" href="Mealy-Full-Trace-Reduction.html#13247" class="Bound">stepping</a>

<a id="13710" class="Comment">-- ----------------------------------------------------------------------</a>
<a id="13784" class="Comment">-- Corollary: the translated learner defeats every teacher of the</a>
<a id="13850" class="Comment">-- full-trace game within the same number of rounds.</a>
<a id="13903" class="Comment">-- ----------------------------------------------------------------------</a>

<a id="13978" class="Keyword">module</a> <a id="TN"></a><a id="13985" href="Mealy-Full-Trace-Reduction.html#13985" class="Module">TN</a> <a id="13988" class="Symbol">=</a> <a id="13990" href="Game-Definitions.html#3474" class="Module">GF.TeacherNaturality</a> <a id="14011" href="Mealy-Full-Trace-Learning.html#1837" class="Function">Full.F-map</a>

<a id="translate-defeats"></a><a id="14023" href="Mealy-Full-Trace-Reduction.html#14023" class="Function">translate-defeats</a> <a id="14041" class="Symbol">:</a> <a id="14043" class="Symbol">∀</a> <a id="14045" class="Symbol">{</a><a id="14046" href="Mealy-Full-Trace-Reduction.html#14046" class="Bound">ℓ</a> <a id="14048" href="Mealy-Full-Trace-Reduction.html#14048" class="Bound">ℓt</a> <a id="14051" class="Symbol">:</a> <a id="14053" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="14058" class="Symbol">}</a> <a id="14060" class="Symbol">(</a><a id="14061" href="Mealy-Full-Trace-Reduction.html#14061" class="Bound">l</a> <a id="14063" class="Symbol">:</a> <a id="14065" href="Game-Definitions.html#2626" class="Record">GL.Learner</a> <a id="14076" href="Mealy-Full-Trace-Reduction.html#14046" class="Bound">ℓ</a><a id="14077" class="Symbol">)</a> <a id="14079" class="Symbol">(</a><a id="14080" href="Mealy-Full-Trace-Reduction.html#14080" class="Bound">bound</a> <a id="14086" class="Symbol">:</a> <a id="14088" href="Mealy-Full-Trace-Reduction.html#2428" class="Function">𝔻</a> <a id="14090" class="Symbol">→</a> <a id="14092" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="14093" class="Symbol">)</a>
                  <a id="14113" class="Symbol">→</a> <a id="14115" href="Learner-Correctness.html#3834" class="Function Operator">SL._has-time-bound_</a> <a id="14135" href="Mealy-Full-Trace-Reduction.html#14061" class="Bound">l</a> <a id="14137" href="Mealy-Full-Trace-Reduction.html#14080" class="Bound">bound</a>
                  <a id="14161" class="Symbol">→</a> <a id="14163" class="Symbol">(</a><a id="14164" href="Mealy-Full-Trace-Reduction.html#14164" class="Bound">teacher</a> <a id="14172" class="Symbol">:</a> <a id="14174" href="Mealy-Full-Trace-Learning.html#3616" class="Record">Full.MealyTeacher</a> <a id="14192" href="Mealy-Full-Trace-Reduction.html#14048" class="Bound">ℓt</a><a id="14194" class="Symbol">)</a>
                  <a id="14214" class="Symbol">→</a> <a id="14216" href="Game-Definitions.html#8487" class="Function Operator">Full._defeats_with-bound_</a> <a id="14242" class="Symbol">(</a><a id="14243" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a> <a id="14261" href="Mealy-Full-Trace-Reduction.html#14061" class="Bound">l</a><a id="14262" class="Symbol">)</a> <a id="14264" href="Mealy-Full-Trace-Reduction.html#14164" class="Bound">teacher</a> <a id="14272" href="Mealy-Full-Trace-Reduction.html#14080" class="Bound">bound</a>
<a id="14278" href="Mealy-Full-Trace-Reduction.html#14023" class="Function">translate-defeats</a> <a id="14296" href="Mealy-Full-Trace-Reduction.html#14296" class="Bound">l</a> <a id="14298" href="Mealy-Full-Trace-Reduction.html#14298" class="Bound">bound</a> <a id="14304" href="Mealy-Full-Trace-Reduction.html#14304" class="Bound">stepping</a> <a id="14313" href="Mealy-Full-Trace-Reduction.html#14313" class="Bound">teacher</a> <a id="14321" href="Mealy-Full-Trace-Reduction.html#14321" class="Bound">secret</a> <a id="14328" class="Symbol">=</a>
  <a id="14332" href="Learner-Correctness.html#6491" class="Function">SF.Correctness.learner-correct</a>
    <a id="14367" class="Symbol">(</a><a id="14368" href="Game-Definitions.html#4320" class="Field">TN.Teacher.teacher-on</a> <a id="14390" class="Symbol">(</a><a id="14391" href="Mealy-Full-Trace-Learning.html#5310" class="Function">Full.mkTeacher</a> <a id="14406" href="Mealy-Full-Trace-Reduction.html#14313" class="Bound">teacher</a><a id="14413" class="Symbol">))</a>
    <a id="14420" class="Symbol">(</a><a id="14421" href="Game-Definitions.html#2723" class="Field">GF.Learner.learner-on</a> <a id="14443" href="Mealy-Full-Trace-Reduction.html#14577" class="Function">lt</a><a id="14445" class="Symbol">)</a> <a id="14447" class="Symbol">(</a><a id="14448" href="Game-Definitions.html#2712" class="Field">GF.Learner.q₀</a> <a id="14462" href="Mealy-Full-Trace-Reduction.html#14577" class="Function">lt</a><a id="14464" class="Symbol">)</a>
    <a id="14470" href="Mealy-Full-Trace-Reduction.html#14298" class="Bound">bound</a> <a id="14476" class="Symbol">(</a><a id="14477" href="Mealy-Full-Trace-Reduction.html#13024" class="Function">translate-time-bound</a> <a id="14498" href="Mealy-Full-Trace-Reduction.html#14296" class="Bound">l</a> <a id="14500" href="Mealy-Full-Trace-Reduction.html#14298" class="Bound">bound</a> <a id="14506" href="Mealy-Full-Trace-Reduction.html#14304" class="Bound">stepping</a><a id="14514" class="Symbol">)</a>
    <a id="14520" class="Symbol">(</a><a id="14521" href="Game-Definitions.html#4305" class="Field">TN.Teacher.st₀</a> <a id="14536" class="Symbol">(</a><a id="14537" href="Mealy-Full-Trace-Learning.html#5310" class="Function">Full.mkTeacher</a> <a id="14552" href="Mealy-Full-Trace-Reduction.html#14313" class="Bound">teacher</a><a id="14559" class="Symbol">))</a> <a id="14562" href="Mealy-Full-Trace-Reduction.html#14321" class="Bound">secret</a>
  <a id="14571" class="Keyword">where</a> <a id="14577" href="Mealy-Full-Trace-Reduction.html#14577" class="Function">lt</a> <a id="14580" class="Symbol">=</a> <a id="14582" href="Mealy-Full-Trace-Reduction.html#10812" class="Function">translate-Learner</a> <a id="14600" href="Mealy-Full-Trace-Reduction.html#14296" class="Bound">l</a></pre></body></html>


==> anc/html/Mealy-Last-CE-Size-Learning.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Mealy-Last-CE-Size-Learning (Mealy-Last-CE-Size-Learning)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Mealy-Last-CE-Size-Learning</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Symbol">as</a> <a id="46" class="Module">L</a>

<a id="49" class="Keyword">open</a> <a id="54" class="Keyword">import</a> <a id="61" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="72" class="Keyword">open</a> <a id="77" class="Keyword">import</a> <a id="84" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="103" class="Keyword">using</a> <a id="109" class="Symbol">(</a><a id="110" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="115" class="Symbol">)</a>
<a id="117" class="Keyword">open</a> <a id="122" class="Keyword">import</a> <a id="129" href="Data.List.html" class="Module">Data.List</a> <a id="139" class="Keyword">using</a> <a id="145" class="Symbol">(</a><a id="146" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="149" class="Symbol">;</a> <a id="151" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="153" class="Symbol">;</a> <a id="155" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="158" class="Symbol">;</a> <a id="160" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="164" class="Symbol">;</a> <a id="166" href="Data.List.Base.html#1612" class="Function">map</a><a id="169" class="Symbol">)</a>
<a id="171" class="Keyword">import</a> <a id="178" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="197" class="Symbol">as</a> <a id="200" class="Module">L⁺</a>
<a id="203" class="Keyword">open</a> <a id="208" class="Keyword">import</a> <a id="215" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Data.Bool.html" class="Module">Data.Bool</a> <a id="246" class="Keyword">hiding</a> <a id="253" class="Symbol">(</a><a id="254" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="255" class="Symbol">;</a> <a id="257" href="Data.Bool.Base.html#691" class="Datatype Operator">_≤_</a><a id="260" class="Symbol">)</a>
<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Data.Product.html" class="Module">Data.Product</a> <a id="287" class="Keyword">hiding</a> <a id="294" class="Symbol">(</a><a id="295" href="Data.Product.Base.html#2173" class="Function">map</a><a id="298" class="Symbol">)</a>
<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="323" class="Keyword">hiding</a> <a id="330" class="Symbol">(</a><a id="331" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="334" class="Symbol">)</a>
<a id="336" class="Keyword">open</a> <a id="341" class="Keyword">import</a> <a id="348" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="357" class="Keyword">hiding</a> <a id="364" class="Symbol">(</a><a id="365" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="368" class="Symbol">)</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="413" class="Keyword">using</a> <a id="419" class="Symbol">(</a><a id="420" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">import</a> <a id="432" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="441" class="Symbol">as</a> <a id="444" class="Module">V</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Function.Base.html" class="Module">Function.Base</a> <a id="472" class="Keyword">using</a> <a id="478" class="Symbol">(</a><a id="479" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="487" class="Symbol">;</a> <a id="489" href="Function.Base.html#704" class="Function">id</a><a id="491" class="Symbol">;</a> <a id="493" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="548" class="Keyword">hiding</a> <a id="555" class="Symbol">(</a><a id="556" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a><a id="559" class="Symbol">)</a>
<a id="561" class="Comment">-- </a>
<a id="565" class="Keyword">module</a> <a id="572" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a> <a id="600" class="Symbol">(</a><a id="601" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="603" class="Symbol">:</a> <a id="605" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="609" href="Level.html#521" class="Function">L.0ℓ</a><a id="613" class="Symbol">)</a> <a id="615" class="Symbol">(</a><a id="616" href="Mealy-Last-CE-Size-Learning.html#616" class="Bound">O</a> <a id="618" class="Symbol">:</a> <a id="620" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="624" href="Level.html#521" class="Function">L.0ℓ</a><a id="628" class="Symbol">)</a>  <a id="631" class="Keyword">where</a>

<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Mealy.html" class="Module">Mealy</a> <a id="656" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="658" href="Mealy-Last-CE-Size-Learning.html#616" class="Bound">O</a>

<a id="661" class="Comment">-- In contrast to the game of MealyLearning/Mealy-CE-Size-Learning, a</a>
<a id="731" class="Comment">-- membership query sends a non-empty input word and receives only the</a>
<a id="802" class="Comment">-- *last* output symbol (not the entire output word):</a>
<a id="856" class="Keyword">data</a> <a id="F"></a><a id="861" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="863" class="Symbol">{</a><a id="864" href="Mealy-Last-CE-Size-Learning.html#864" class="Bound">ℓr</a> <a id="867" class="Symbol">:</a> <a id="869" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="874" class="Symbol">}</a> <a id="876" class="Symbol">(</a><a id="877" href="Mealy-Last-CE-Size-Learning.html#877" class="Bound">R</a> <a id="879" class="Symbol">:</a> <a id="881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="885" href="Mealy-Last-CE-Size-Learning.html#864" class="Bound">ℓr</a><a id="887" class="Symbol">)</a> <a id="889" class="Symbol">{</a><a id="890" href="Mealy-Last-CE-Size-Learning.html#890" class="Bound">ℓ</a> <a id="892" class="Symbol">:</a> <a id="894" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">(</a><a id="902" href="Mealy-Last-CE-Size-Learning.html#902" class="Bound">X</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="910" href="Mealy-Last-CE-Size-Learning.html#890" class="Bound">ℓ</a><a id="911" class="Symbol">)</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="919" class="Symbol">(</a><a id="920" href="Mealy-Last-CE-Size-Learning.html#890" class="Bound">ℓ</a> <a id="922" href="Agda.Primitive.html#961" class="Primitive Operator">L.⊔</a> <a id="926" href="Mealy-Last-CE-Size-Learning.html#864" class="Bound">ℓr</a><a id="928" class="Symbol">)</a> <a id="930" class="Keyword">where</a>
  <a id="938" class="Comment">-- the membership query sends a non-empty input word w and receives the</a>
  <a id="1012" class="Comment">-- last output symbol of the secret machine&#39;s run on w:</a>
  <a id="F.membership"></a><a id="1070" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="1081" class="Symbol">:</a> <a id="1083" class="Symbol">∀</a> <a id="1085" class="Symbol">(</a><a id="1086" href="Mealy-Last-CE-Size-Learning.html#1086" class="Bound">w</a> <a id="1088" class="Symbol">:</a> <a id="1090" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1096" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a><a id="1097" class="Symbol">)</a> <a id="1099" class="Symbol">→</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Mealy-Last-CE-Size-Learning.html#1102" class="Bound">next</a> <a id="1107" class="Symbol">:</a> <a id="1109" href="Mealy-Last-CE-Size-Learning.html#616" class="Bound">O</a> <a id="1111" class="Symbol">→</a> <a id="1113" href="Mealy-Last-CE-Size-Learning.html#902" class="Bound">X</a><a id="1114" class="Symbol">)</a> <a id="1116" class="Symbol">→</a> <a id="1118" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="1120" href="Mealy-Last-CE-Size-Learning.html#877" class="Bound">R</a> <a id="1122" href="Mealy-Last-CE-Size-Learning.html#902" class="Bound">X</a>
  <a id="1126" class="Comment">-- the equivalence query sends a Mealy machine and a possible outcome R</a>
  <a id="1200" class="Comment">-- of the entire game and receives a counterexample</a>
  <a id="F.equivalence"></a><a id="1254" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="1282" class="Symbol">→</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Mealy-Last-CE-Size-Learning.html#1285" class="Bound">ret</a> <a id="1289" class="Symbol">:</a> <a id="1291" href="Mealy-Last-CE-Size-Learning.html#877" class="Bound">R</a><a id="1292" class="Symbol">)</a> <a id="1294" class="Symbol">→</a> <a id="1296" class="Symbol">(</a><a id="1297" href="Mealy-Last-CE-Size-Learning.html#1297" class="Bound">next</a> <a id="1302" class="Symbol">:</a> <a id="1304" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="1310" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="1312" class="Symbol">→</a> <a id="1314" href="Mealy-Last-CE-Size-Learning.html#902" class="Bound">X</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Symbol">→</a> <a id="1319" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="1321" href="Mealy-Last-CE-Size-Learning.html#877" class="Bound">R</a> <a id="1323" href="Mealy-Last-CE-Size-Learning.html#902" class="Bound">X</a>

<a id="1326" class="Comment">-- An element of the concept domain is a mealy machine together</a>
<a id="1390" class="Comment">-- with the length m of the longest counter example.</a>
<a id="1443" class="Keyword">open</a> <a id="1448" class="Keyword">import</a> <a id="1455" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="1472" class="Symbol">(</a><a id="1473" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="1487" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1489" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1490" class="Symbol">)</a> <a id="1492" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="1494" class="Keyword">public</a>

<a id="1502" class="Keyword">module</a> <a id="1509" href="Mealy-Last-CE-Size-Learning.html#1509" class="Module">_</a> <a id="1511" class="Symbol">{</a><a id="1512" href="Mealy-Last-CE-Size-Learning.html#1512" class="Bound">ℓr</a> <a id="1515" class="Symbol">:</a> <a id="1517" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1522" class="Symbol">}</a> <a id="1524" class="Symbol">{</a><a id="1525" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1533" href="Mealy-Last-CE-Size-Learning.html#1512" class="Bound">ℓr</a><a id="1535" class="Symbol">}</a> <a id="1537" class="Keyword">where</a>
  <a id="1545" class="Keyword">open</a> <a id="1550" href="Mealy.html#4796" class="Module">Mealy-Machine</a> <a id="1564" class="Keyword">using</a> <a id="1570" class="Symbol">(</a><a id="1571" href="Mealy.html#2442" class="Function Operator">⟦_⟧*</a><a id="1575" class="Symbol">;</a> <a id="1577" href="Mealy.html#2036" class="Function Operator">⟦_⟧+</a><a id="1581" class="Symbol">)</a>
  <a id="1585" class="Comment">-- The semantics of a query &#39;F X&#39; annotates each successor state in X</a>
  <a id="1657" class="Comment">-- with a predicate on Mealy machines reporting the information obtained from the query.</a>
  <a id="1748" class="Comment">-- This means that in the respective successor state after a query, we can assume</a>
  <a id="1832" class="Comment">-- that the hidden number satisfies the predicate.</a>
  <a id="1885" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F_⟧</a> <a id="1890" class="Symbol">:</a> <a id="1892" class="Symbol">{</a><a id="1893" href="Mealy-Last-CE-Size-Learning.html#1893" class="Bound">ℓ</a> <a id="1895" class="Symbol">:</a> <a id="1897" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1902" class="Symbol">}</a> <a id="1904" class="Symbol">{</a><a id="1905" href="Mealy-Last-CE-Size-Learning.html#1905" class="Bound">X</a> <a id="1907" class="Symbol">:</a> <a id="1909" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1913" href="Mealy-Last-CE-Size-Learning.html#1893" class="Bound">ℓ</a><a id="1914" class="Symbol">}</a> <a id="1916" class="Symbol">→</a> <a id="1918" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="1920" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="1922" href="Mealy-Last-CE-Size-Learning.html#1905" class="Bound">X</a> <a id="1924" class="Symbol">→</a> <a id="1926" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="1928" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="1930" class="Symbol">((</a><a id="1932" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="1946" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1948" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1950" class="Symbol">→</a> <a id="1952" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1955" class="Symbol">)</a> <a id="1957" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1959" href="Mealy-Last-CE-Size-Learning.html#1905" class="Bound">X</a><a id="1960" class="Symbol">)</a>
  <a id="1964" class="Comment">-- The semantics of the membership query is: when the query w : List⁺ I</a>
  <a id="2038" class="Comment">-- is sent to an output symbol o : O, then o is the output of the last</a>
  <a id="2111" class="Comment">-- transition of w</a>
  <a id="2132" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="2135" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="2146" href="Mealy-Last-CE-Size-Learning.html#2146" class="Bound">w</a> <a id="2148" href="Mealy-Last-CE-Size-Learning.html#2148" class="Bound">next</a> <a id="2153" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="2168" href="Mealy-Last-CE-Size-Learning.html#2146" class="Bound">w</a> <a id="2170" class="Symbol">(λ</a> <a id="2173" href="Mealy-Last-CE-Size-Learning.html#2173" class="Bound">o</a> <a id="2175" class="Symbol">→</a> <a id="2177" class="Symbol">(λ</a> <a id="2180" class="Symbol">{</a> <a id="2182" class="Symbol">(</a><a id="2183" href="Mealy-Last-CE-Size-Learning.html#2183" class="Bound">M</a> <a id="2185" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2187" class="Symbol">_)</a> <a id="2190" class="Symbol">→</a> <a id="2192" href="Mealy.html#2036" class="Function Operator">⟦</a> <a id="2194" href="Mealy-Last-CE-Size-Learning.html#2183" class="Bound">M</a> <a id="2196" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="2199" href="Mealy-Last-CE-Size-Learning.html#2146" class="Bound">w</a> <a id="2201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2203" href="Mealy-Last-CE-Size-Learning.html#2173" class="Bound">o</a> <a id="2205" class="Symbol">})</a> <a id="2208" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Mealy-Last-CE-Size-Learning.html#2148" class="Bound">next</a> <a id="2216" href="Mealy-Last-CE-Size-Learning.html#2173" class="Bound">o</a><a id="2217" class="Symbol">))</a>
  <a id="2222" class="Comment">-- The semantics of the equivalence query: when receiving the</a>
  <a id="2286" class="Comment">-- counter example w, it means that the secret machine M sends w</a>
  <a id="2353" class="Comment">-- to a different *last* output than the hypothesis &#39;hyp&#39; and that</a>
  <a id="2422" class="Comment">-- w has length of at most m, because m is the length</a>
  <a id="2478" class="Comment">-- of the longest counter example</a>
  <a id="2514" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="2517" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="2529" href="Mealy-Last-CE-Size-Learning.html#2529" class="Bound">hyp</a> <a id="2533" href="Mealy-Last-CE-Size-Learning.html#2533" class="Bound">ret</a> <a id="2537" href="Mealy-Last-CE-Size-Learning.html#2537" class="Bound">next</a> <a id="2542" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a> <a id="2544" class="Symbol">=</a> <a id="2546" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="2558" href="Mealy-Last-CE-Size-Learning.html#2529" class="Bound">hyp</a> <a id="2562" href="Mealy-Last-CE-Size-Learning.html#2533" class="Bound">ret</a> <a id="2566" class="Symbol">λ</a> <a id="2568" href="Mealy-Last-CE-Size-Learning.html#2568" class="Bound">w</a> <a id="2570" class="Symbol">→</a>
     <a id="2577" class="Symbol">(λ</a> <a id="2580" class="Symbol">{</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Mealy-Last-CE-Size-Learning.html#2583" class="Bound">M</a> <a id="2585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2587" href="Mealy-Last-CE-Size-Learning.html#2587" class="Bound">m</a><a id="2588" class="Symbol">)</a> <a id="2590" class="Symbol">→</a> <a id="2592" href="Mealy.html#2036" class="Function Operator">⟦</a> <a id="2594" href="Mealy-Last-CE-Size-Learning.html#2583" class="Bound">M</a> <a id="2596" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="2599" href="Mealy-Last-CE-Size-Learning.html#2568" class="Bound">w</a> <a id="2601" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="2603" href="Mealy.html#2036" class="Function Operator">⟦</a> <a id="2605" href="Mealy-Last-CE-Size-Learning.html#2529" class="Bound">hyp</a> <a id="2609" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="2612" href="Mealy-Last-CE-Size-Learning.html#2568" class="Bound">w</a> <a id="2614" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2616" href="Data.List.NonEmpty.Base.html#1651" class="Function">L⁺.length</a> <a id="2626" href="Mealy-Last-CE-Size-Learning.html#2568" class="Bound">w</a> <a id="2628" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2630" href="Mealy-Last-CE-Size-Learning.html#2587" class="Bound">m</a><a id="2631" class="Symbol">})</a>
     <a id="2639" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2641" class="Symbol">(</a><a id="2642" href="Mealy-Last-CE-Size-Learning.html#2537" class="Bound">next</a> <a id="2647" href="Mealy-Last-CE-Size-Learning.html#2568" class="Bound">w</a><a id="2648" class="Symbol">)</a>
  
  <a id="2655" class="Comment">-- The datatype F allows the map operations of functors:</a>
  <a id="2714" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a> <a id="2720" class="Symbol">:</a>  <a id="2723" class="Symbol">{</a><a id="2724" href="Mealy-Last-CE-Size-Learning.html#2724" class="Bound">ℓ</a> <a id="2726" href="Mealy-Last-CE-Size-Learning.html#2726" class="Bound">ℓ&#39;</a>  <a id="2730" class="Symbol">:</a> <a id="2732" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2737" class="Symbol">}</a> <a id="2739" class="Symbol">{</a><a id="2740" href="Mealy-Last-CE-Size-Learning.html#2740" class="Bound">X</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2748" href="Mealy-Last-CE-Size-Learning.html#2724" class="Bound">ℓ</a><a id="2749" class="Symbol">}</a> <a id="2751" class="Symbol">{</a><a id="2752" href="Mealy-Last-CE-Size-Learning.html#2752" class="Bound">Y</a> <a id="2754" class="Symbol">:</a> <a id="2756" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2760" href="Mealy-Last-CE-Size-Learning.html#2726" class="Bound">ℓ&#39;</a><a id="2762" class="Symbol">}</a> <a id="2764" class="Symbol">→</a> <a id="2766" class="Symbol">(</a><a id="2767" href="Mealy-Last-CE-Size-Learning.html#2767" class="Bound">f</a> <a id="2769" class="Symbol">:</a> <a id="2771" href="Mealy-Last-CE-Size-Learning.html#2740" class="Bound">X</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Mealy-Last-CE-Size-Learning.html#2752" class="Bound">Y</a><a id="2776" class="Symbol">)</a> <a id="2778" class="Symbol">→</a> <a id="2780" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="2782" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="2784" href="Mealy-Last-CE-Size-Learning.html#2740" class="Bound">X</a> <a id="2786" class="Symbol">→</a> <a id="2788" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="2790" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="2792" href="Mealy-Last-CE-Size-Learning.html#2752" class="Bound">Y</a>
  <a id="2796" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a> <a id="2802" href="Mealy-Last-CE-Size-Learning.html#2802" class="Bound">f</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="2816" href="Mealy-Last-CE-Size-Learning.html#2816" class="Bound">w</a> <a id="2818" href="Mealy-Last-CE-Size-Learning.html#2818" class="Bound">next</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="2837" href="Mealy-Last-CE-Size-Learning.html#2816" class="Bound">w</a> <a id="2839" class="Symbol">(λ</a> <a id="2842" href="Mealy-Last-CE-Size-Learning.html#2842" class="Bound">x</a> <a id="2844" class="Symbol">→</a> <a id="2846" href="Mealy-Last-CE-Size-Learning.html#2802" class="Bound">f</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Mealy-Last-CE-Size-Learning.html#2818" class="Bound">next</a> <a id="2854" href="Mealy-Last-CE-Size-Learning.html#2842" class="Bound">x</a><a id="2855" class="Symbol">))</a>
  <a id="2860" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a> <a id="2866" href="Mealy-Last-CE-Size-Learning.html#2866" class="Bound">f</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="2881" href="Mealy-Last-CE-Size-Learning.html#2881" class="Bound">hyp</a> <a id="2885" href="Mealy-Last-CE-Size-Learning.html#2885" class="Bound">ret</a> <a id="2889" href="Mealy-Last-CE-Size-Learning.html#2889" class="Bound">next</a><a id="2893" class="Symbol">)</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="2909" href="Mealy-Last-CE-Size-Learning.html#2881" class="Bound">hyp</a> <a id="2913" href="Mealy-Last-CE-Size-Learning.html#2885" class="Bound">ret</a> <a id="2917" class="Symbol">λ</a> <a id="2919" href="Mealy-Last-CE-Size-Learning.html#2919" class="Bound">x</a> <a id="2921" class="Symbol">→</a> <a id="2923" href="Mealy-Last-CE-Size-Learning.html#2866" class="Bound">f</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Mealy-Last-CE-Size-Learning.html#2889" class="Bound">next</a> <a id="2931" href="Mealy-Last-CE-Size-Learning.html#2919" class="Bound">x</a><a id="2932" class="Symbol">)</a>
 
  <a id="2938" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
  <a id="3024" href="Mealy-Last-CE-Size-Learning.html#3024" class="Function">proj₂∘⟦F⟧</a> <a id="3034" class="Symbol">:</a> <a id="3036" class="Symbol">∀</a>  <a id="3039" class="Symbol">{</a><a id="3040" href="Mealy-Last-CE-Size-Learning.html#3040" class="Bound">ℓ</a> <a id="3042" class="Symbol">:</a> <a id="3044" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3049" class="Symbol">}</a> <a id="3051" class="Symbol">{</a><a id="3052" href="Mealy-Last-CE-Size-Learning.html#3052" class="Bound">X</a> <a id="3054" class="Symbol">:</a> <a id="3056" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3060" href="Mealy-Last-CE-Size-Learning.html#3040" class="Bound">ℓ</a><a id="3061" class="Symbol">}</a> <a id="3063" class="Symbol">{</a><a id="3064" href="Mealy-Last-CE-Size-Learning.html#3064" class="Bound">query</a> <a id="3070" class="Symbol">:</a> <a id="3072" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="3074" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="3076" href="Mealy-Last-CE-Size-Learning.html#3052" class="Bound">X</a><a id="3077" class="Symbol">}</a> <a id="3079" class="Symbol">→</a> <a id="3081" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a> <a id="3087" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3093" class="Symbol">(</a><a id="3094" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F</a> <a id="3097" href="Mealy-Last-CE-Size-Learning.html#3064" class="Bound">query</a> <a id="3103" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟧</a><a id="3104" class="Symbol">)</a> <a id="3106" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3108" href="Mealy-Last-CE-Size-Learning.html#3064" class="Bound">query</a>
  <a id="3116" href="Mealy-Last-CE-Size-Learning.html#3024" class="Function">proj₂∘⟦F⟧</a> <a id="3126" class="Symbol">{</a><a id="3127" class="Argument">query</a> <a id="3133" class="Symbol">=</a> <a id="3135" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="3146" href="Mealy-Last-CE-Size-Learning.html#3146" class="Bound">w</a> <a id="3148" href="Mealy-Last-CE-Size-Learning.html#3148" class="Bound">next</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">=</a> <a id="3156" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3163" href="Mealy-Last-CE-Size-Learning.html#3024" class="Function">proj₂∘⟦F⟧</a> <a id="3173" class="Symbol">{</a><a id="3174" class="Argument">query</a> <a id="3180" class="Symbol">=</a> <a id="3182" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="3194" href="Mealy-Last-CE-Size-Learning.html#3194" class="Bound">x</a> <a id="3196" href="Mealy-Last-CE-Size-Learning.html#3196" class="Bound">ret</a> <a id="3200" href="Mealy-Last-CE-Size-Learning.html#3200" class="Bound">next</a><a id="3204" class="Symbol">}</a> <a id="3206" class="Symbol">=</a> <a id="3208" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
 
  <a id="3217" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
  <a id="3305" class="Comment">-- predicate P:</a>
  <a id="3323" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">_⊧F∀_</a> <a id="3329" class="Symbol">:</a> <a id="3331" class="Symbol">{</a><a id="3332" href="Mealy-Last-CE-Size-Learning.html#3332" class="Bound">ℓ</a> <a id="3334" href="Mealy-Last-CE-Size-Learning.html#3334" class="Bound">ℓ&#39;</a> <a id="3337" class="Symbol">:</a> <a id="3339" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3344" class="Symbol">}</a> <a id="3346" class="Symbol">{</a><a id="3347" href="Mealy-Last-CE-Size-Learning.html#3347" class="Bound">X</a> <a id="3349" class="Symbol">:</a> <a id="3351" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3355" href="Mealy-Last-CE-Size-Learning.html#3332" class="Bound">ℓ</a><a id="3356" class="Symbol">}</a> <a id="3358" class="Symbol">→</a> <a id="3360" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="3362" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="3364" href="Mealy-Last-CE-Size-Learning.html#3347" class="Bound">X</a> <a id="3366" class="Symbol">→</a> <a id="3368" class="Symbol">(</a><a id="3369" href="Mealy-Last-CE-Size-Learning.html#3369" class="Bound">P</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Mealy-Last-CE-Size-Learning.html#3347" class="Bound">X</a> <a id="3375" class="Symbol">→</a> <a id="3377" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3381" href="Mealy-Last-CE-Size-Learning.html#3334" class="Bound">ℓ&#39;</a><a id="3383" class="Symbol">)</a> <a id="3385" class="Symbol">→</a> <a id="3387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3391" href="Mealy-Last-CE-Size-Learning.html#3334" class="Bound">ℓ&#39;</a>
  <a id="3396" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="3407" href="Mealy-Last-CE-Size-Learning.html#3407" class="Bound">w</a> <a id="3409" href="Mealy-Last-CE-Size-Learning.html#3409" class="Bound">next</a> <a id="3414" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="3418" href="Mealy-Last-CE-Size-Learning.html#3418" class="Bound">P</a> <a id="3420" class="Symbol">=</a> <a id="3422" class="Symbol">∀</a> <a id="3424" href="Mealy-Last-CE-Size-Learning.html#3424" class="Bound">b</a> <a id="3426" class="Symbol">→</a> <a id="3428" href="Mealy-Last-CE-Size-Learning.html#3418" class="Bound">P</a> <a id="3430" class="Symbol">(</a><a id="3431" href="Mealy-Last-CE-Size-Learning.html#3409" class="Bound">next</a> <a id="3436" href="Mealy-Last-CE-Size-Learning.html#3424" class="Bound">b</a><a id="3437" class="Symbol">)</a>
  <a id="3441" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="3453" href="Mealy-Last-CE-Size-Learning.html#3453" class="Bound">x</a> <a id="3455" href="Mealy-Last-CE-Size-Learning.html#3455" class="Bound">ret</a> <a id="3459" href="Mealy-Last-CE-Size-Learning.html#3459" class="Bound">next</a> <a id="3464" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="3468" href="Mealy-Last-CE-Size-Learning.html#3468" class="Bound">P</a> <a id="3470" class="Symbol">=</a> <a id="3472" class="Symbol">∀</a> <a id="3474" href="Mealy-Last-CE-Size-Learning.html#3474" class="Bound">w</a> <a id="3476" class="Symbol">→</a> <a id="3478" href="Mealy-Last-CE-Size-Learning.html#3468" class="Bound">P</a> <a id="3480" class="Symbol">(</a><a id="3481" href="Mealy-Last-CE-Size-Learning.html#3459" class="Bound">next</a> <a id="3486" href="Mealy-Last-CE-Size-Learning.html#3474" class="Bound">w</a><a id="3487" class="Symbol">)</a>

  <a id="3492" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
  <a id="3583" href="Mealy-Last-CE-Size-Learning.html#3583" class="Function">F∀-elim</a> <a id="3591" class="Symbol">:</a> <a id="3593" class="Symbol">{</a><a id="3594" href="Mealy-Last-CE-Size-Learning.html#3594" class="Bound">ℓ</a> <a id="3596" href="Mealy-Last-CE-Size-Learning.html#3596" class="Bound">ℓ&#39;</a> <a id="3599" class="Symbol">:</a> <a id="3601" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3606" class="Symbol">}</a> <a id="3608" class="Symbol">{</a><a id="3609" href="Mealy-Last-CE-Size-Learning.html#3609" class="Bound">X</a> <a id="3611" class="Symbol">:</a> <a id="3613" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3617" href="Mealy-Last-CE-Size-Learning.html#3594" class="Bound">ℓ</a><a id="3618" class="Symbol">}</a> <a id="3620" class="Symbol">→</a> <a id="3622" class="Symbol">(</a><a id="3623" href="Mealy-Last-CE-Size-Learning.html#3623" class="Bound">query</a> <a id="3629" class="Symbol">:</a> <a id="3631" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="3633" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="3635" href="Mealy-Last-CE-Size-Learning.html#3609" class="Bound">X</a><a id="3636" class="Symbol">)</a> <a id="3638" class="Symbol">→</a> <a id="3640" class="Symbol">{</a><a id="3641" href="Mealy-Last-CE-Size-Learning.html#3641" class="Bound">P</a> <a id="3643" class="Symbol">:</a> <a id="3645" href="Mealy-Last-CE-Size-Learning.html#3609" class="Bound">X</a> <a id="3647" class="Symbol">→</a> <a id="3649" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3653" href="Mealy-Last-CE-Size-Learning.html#3596" class="Bound">ℓ&#39;</a><a id="3655" class="Symbol">}</a> <a id="3657" class="Symbol">→</a> <a id="3659" href="Mealy-Last-CE-Size-Learning.html#3623" class="Bound">query</a> <a id="3665" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="3669" href="Mealy-Last-CE-Size-Learning.html#3641" class="Bound">P</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="3675" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="3677" class="Symbol">(</a><a id="3678" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="3680" href="Mealy-Last-CE-Size-Learning.html#3609" class="Bound">X</a> <a id="3682" href="Mealy-Last-CE-Size-Learning.html#3641" class="Bound">P</a><a id="3683" class="Symbol">)</a>
  <a id="3687" href="Mealy-Last-CE-Size-Learning.html#3583" class="Function">F∀-elim</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="3707" href="Mealy-Last-CE-Size-Learning.html#3707" class="Bound">w</a> <a id="3709" href="Mealy-Last-CE-Size-Learning.html#3709" class="Bound">next</a><a id="3713" class="Symbol">)</a> <a id="3715" href="Mealy-Last-CE-Size-Learning.html#3715" class="Bound">q⊧P</a> <a id="3719" class="Symbol">=</a> <a id="3721" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="3732" href="Mealy-Last-CE-Size-Learning.html#3707" class="Bound">w</a> <a id="3734" class="Symbol">(λ</a> <a id="3737" href="Mealy-Last-CE-Size-Learning.html#3737" class="Bound">b</a> <a id="3739" class="Symbol">→</a> <a id="3741" href="Mealy-Last-CE-Size-Learning.html#3709" class="Bound">next</a> <a id="3746" href="Mealy-Last-CE-Size-Learning.html#3737" class="Bound">b</a> <a id="3748" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3750" href="Mealy-Last-CE-Size-Learning.html#3715" class="Bound">q⊧P</a> <a id="3754" href="Mealy-Last-CE-Size-Learning.html#3737" class="Bound">b</a><a id="3755" class="Symbol">)</a>
  <a id="3759" href="Mealy-Last-CE-Size-Learning.html#3583" class="Function">F∀-elim</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="3780" href="Mealy-Last-CE-Size-Learning.html#3780" class="Bound">hyp</a> <a id="3784" href="Mealy-Last-CE-Size-Learning.html#3784" class="Bound">ret</a> <a id="3788" href="Mealy-Last-CE-Size-Learning.html#3788" class="Bound">next</a><a id="3792" class="Symbol">)</a> <a id="3794" href="Mealy-Last-CE-Size-Learning.html#3794" class="Bound">q⊧P</a> <a id="3798" class="Symbol">=</a> <a id="3800" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="3812" href="Mealy-Last-CE-Size-Learning.html#3780" class="Bound">hyp</a> <a id="3816" href="Mealy-Last-CE-Size-Learning.html#3784" class="Bound">ret</a> <a id="3820" class="Symbol">λ</a> <a id="3822" href="Mealy-Last-CE-Size-Learning.html#3822" class="Bound">w</a> <a id="3824" class="Symbol">→</a> <a id="3826" class="Symbol">(</a><a id="3827" href="Mealy-Last-CE-Size-Learning.html#3788" class="Bound">next</a> <a id="3832" href="Mealy-Last-CE-Size-Learning.html#3822" class="Bound">w</a><a id="3833" class="Symbol">)</a> <a id="3835" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3837" class="Symbol">(</a><a id="3838" href="Mealy-Last-CE-Size-Learning.html#3794" class="Bound">q⊧P</a> <a id="3842" href="Mealy-Last-CE-Size-Learning.html#3822" class="Bound">w</a><a id="3843" class="Symbol">)</a>

  <a id="3848" class="Comment">-- And if we project the predicate away, we again obtain the original query:</a>
  <a id="3927" href="Mealy-Last-CE-Size-Learning.html#3927" class="Function">proj₁∘F∀elim</a> <a id="3940" class="Symbol">:</a> <a id="3942" class="Symbol">{</a><a id="3943" href="Mealy-Last-CE-Size-Learning.html#3943" class="Bound">ℓ</a> <a id="3945" href="Mealy-Last-CE-Size-Learning.html#3945" class="Bound">ℓ&#39;</a> <a id="3948" class="Symbol">:</a> <a id="3950" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3955" class="Symbol">}</a> <a id="3957" class="Symbol">{</a><a id="3958" href="Mealy-Last-CE-Size-Learning.html#3958" class="Bound">X</a> <a id="3960" class="Symbol">:</a> <a id="3962" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3966" href="Mealy-Last-CE-Size-Learning.html#3943" class="Bound">ℓ</a><a id="3967" class="Symbol">}</a> <a id="3969" class="Symbol">→</a> <a id="3971" class="Symbol">{</a><a id="3972" href="Mealy-Last-CE-Size-Learning.html#3972" class="Bound">query</a> <a id="3978" class="Symbol">:</a> <a id="3980" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="3982" href="Mealy-Last-CE-Size-Learning.html#1525" class="Bound">R</a> <a id="3984" href="Mealy-Last-CE-Size-Learning.html#3958" class="Bound">X</a><a id="3985" class="Symbol">}</a> <a id="3987" class="Symbol">→</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Mealy-Last-CE-Size-Learning.html#3990" class="Bound">P</a> <a id="3992" class="Symbol">:</a> <a id="3994" href="Mealy-Last-CE-Size-Learning.html#3958" class="Bound">X</a> <a id="3996" class="Symbol">→</a> <a id="3998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4002" href="Mealy-Last-CE-Size-Learning.html#3945" class="Bound">ℓ&#39;</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">→</a> <a id="4008" class="Symbol">(</a><a id="4009" href="Mealy-Last-CE-Size-Learning.html#4009" class="Bound">res</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="Mealy-Last-CE-Size-Learning.html#3972" class="Bound">query</a> <a id="4021" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">⊧F∀</a> <a id="4025" href="Mealy-Last-CE-Size-Learning.html#3990" class="Bound">P</a><a id="4026" class="Symbol">)</a> <a id="4028" class="Symbol">→</a> <a id="4030" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a> <a id="4036" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Mealy-Last-CE-Size-Learning.html#3583" class="Function">F∀-elim</a> <a id="4051" href="Mealy-Last-CE-Size-Learning.html#3972" class="Bound">query</a> <a id="4057" href="Mealy-Last-CE-Size-Learning.html#4009" class="Bound">res</a><a id="4060" class="Symbol">)</a> <a id="4062" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4064" href="Mealy-Last-CE-Size-Learning.html#3972" class="Bound">query</a>
  <a id="4072" href="Mealy-Last-CE-Size-Learning.html#3927" class="Function">proj₁∘F∀elim</a> <a id="4085" class="Symbol">{</a><a id="4086" class="Argument">query</a> <a id="4092" class="Symbol">=</a> <a id="4094" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="4105" href="Mealy-Last-CE-Size-Learning.html#4105" class="Bound">w</a> <a id="4107" href="Mealy-Last-CE-Size-Learning.html#4107" class="Bound">next</a><a id="4111" class="Symbol">}</a> <a id="4113" class="Symbol">_</a> <a id="4115" class="Symbol">=</a> <a id="4117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="4124" href="Mealy-Last-CE-Size-Learning.html#3927" class="Function">proj₁∘F∀elim</a> <a id="4137" class="Symbol">{</a><a id="4138" class="Argument">query</a> <a id="4144" class="Symbol">=</a> <a id="4146" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="4158" href="Mealy-Last-CE-Size-Learning.html#4158" class="Bound">x</a> <a id="4160" href="Mealy-Last-CE-Size-Learning.html#4160" class="Bound">ret</a> <a id="4164" href="Mealy-Last-CE-Size-Learning.html#4164" class="Bound">next</a><a id="4168" class="Symbol">}</a> <a id="4170" class="Symbol">_</a> <a id="4172" class="Symbol">=</a> <a id="4174" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4180" class="Keyword">open</a> <a id="4185" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="4203" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a>

<a id="Mealy-Last-CE-Size-Learning-Semantics"></a><a id="4210" href="Mealy-Last-CE-Size-Learning.html#4210" class="Function">Mealy-Last-CE-Size-Learning-Semantics</a> <a id="4248" class="Symbol">:</a> <a id="4250" href="Game-Definitions.html#472" class="Record">GameSemantics</a>
<a id="4264" href="Mealy-Last-CE-Size-Learning.html#4210" class="Function">Mealy-Last-CE-Size-Learning-Semantics</a> <a id="4302" class="Symbol">=</a> <a id="4304" class="Keyword">record</a>
  <a id="4313" class="Symbol">{</a> <a id="4315" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="4321" class="Symbol">=</a> <a id="4323" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a>
  <a id="4331" class="Symbol">;</a> <a id="4333" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="4338" class="Symbol">=</a> <a id="4340" href="Mealy-Last-CE-Size-Learning.html#1885" class="Function Operator">⟦F_⟧</a>
  <a id="4347" class="Symbol">;</a> <a id="4349" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="4359" class="Symbol">=</a> <a id="4361" href="Mealy-Last-CE-Size-Learning.html#3024" class="Function">proj₂∘⟦F⟧</a>
  <a id="4373" class="Symbol">;</a> <a id="4375" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="4381" class="Symbol">=</a> <a id="4383" href="Mealy-Last-CE-Size-Learning.html#3323" class="Function Operator">_⊧F∀_</a>
  <a id="4391" class="Symbol">;</a> <a id="4393" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="4401" class="Symbol">=</a> <a id="4403" href="Mealy-Last-CE-Size-Learning.html#3583" class="Function">F∀-elim</a>
  <a id="4413" class="Symbol">;</a> <a id="4415" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="4428" class="Symbol">=</a> <a id="4430" href="Mealy-Last-CE-Size-Learning.html#3927" class="Function">proj₁∘F∀elim</a>
  <a id="4445" class="Symbol">}</a>

<a id="4448" class="Comment">-- The explicit definition of a teacher for this game: a membership query</a>
<a id="4522" class="Comment">-- is answered by a single output symbol.</a>
<a id="4564" class="Keyword">record</a> <a id="MealyTeacher"></a><a id="4571" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a> <a id="4584" class="Symbol">(</a><a id="4585" href="Mealy-Last-CE-Size-Learning.html#4585" class="Bound">ℓt</a> <a id="4588" class="Symbol">:</a> <a id="4590" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4595" class="Symbol">)</a> <a id="4597" class="Symbol">:</a> <a id="4599" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4603" class="Symbol">(</a><a id="4604" href="Agda.Primitive.html#931" class="Primitive">L.suc</a> <a id="4610" href="Mealy-Last-CE-Size-Learning.html#4585" class="Bound">ℓt</a><a id="4612" class="Symbol">)</a> <a id="4614" class="Keyword">where</a>
  <a id="4622" class="Keyword">field</a>
    <a id="4632" class="Comment">-- 1. an internal set of states</a>
    <a id="MealyTeacher.T"></a><a id="4668" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a> <a id="4670" class="Symbol">:</a> <a id="4672" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4676" href="Mealy-Last-CE-Size-Learning.html#4585" class="Bound">ℓt</a>
    <a id="MealyTeacher.st₀"></a><a id="4683" href="Mealy-Last-CE-Size-Learning.html#4683" class="Field">st₀</a> <a id="4687" class="Symbol">:</a> <a id="4689" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a>
    <a id="MealyTeacher.answer-member"></a><a id="4695" href="Mealy-Last-CE-Size-Learning.html#4695" class="Field">answer-member</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a> <a id="4713" class="Symbol">→</a> <a id="4715" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4721" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="4723" class="Symbol">→</a> <a id="4725" href="Mealy-Last-CE-Size-Learning.html#616" class="Bound">O</a> <a id="4727" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4729" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a>
    <a id="MealyTeacher.answer-equiv"></a><a id="4735" href="Mealy-Last-CE-Size-Learning.html#4735" class="Field">answer-equiv</a> <a id="4748" class="Symbol">:</a> <a id="4750" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="4768" class="Symbol">→</a> <a id="4770" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4776" class="Symbol">(</a><a id="4777" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4783" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="4785" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4787" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a><a id="4788" class="Symbol">)</a>

<a id="4791" class="Keyword">open</a> <a id="4796" class="Keyword">import</a> <a id="4803" href="Teacher-Characterization.html" class="Module">Teacher-Characterization</a> <a id="4828" href="Mealy-Last-CE-Size-Learning.html#861" class="Datatype">F</a> <a id="4830" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a>

<a id="MQ"></a><a id="4844" href="Mealy-Last-CE-Size-Learning.html#4844" class="Function">MQ</a> <a id="4847" class="Symbol">=</a> <a id="4849" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="4855" class="Symbol">(</a><a id="4856" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4858" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4864" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="4866" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4868" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4882" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4884" href="Mealy-Last-CE-Size-Learning.html#616" class="Bound">O</a> <a id="4886" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="4887" class="Symbol">)</a>
<a id="EQ"></a><a id="4889" href="Mealy-Last-CE-Size-Learning.html#4889" class="Function">EQ</a> <a id="4892" class="Symbol">=</a> <a id="4894" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="4902" class="Symbol">(</a><a id="4903" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4905" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="4919" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4921" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4935" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4937" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="4943" href="Mealy-Last-CE-Size-Learning.html#601" class="Bound">I</a> <a id="4945" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="4946" class="Symbol">)</a>

<a id="4949" class="Keyword">module</a> <a id="fromNat"></a><a id="4956" href="Mealy-Last-CE-Size-Learning.html#4956" class="Module">fromNat</a> <a id="4964" class="Symbol">{</a><a id="4965" href="Mealy-Last-CE-Size-Learning.html#4965" class="Bound">ℓt</a><a id="4967" class="Symbol">}</a> <a id="4969" class="Symbol">(</a><a id="4970" href="Mealy-Last-CE-Size-Learning.html#4970" class="Bound">T</a> <a id="4972" class="Symbol">:</a> <a id="4974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4978" href="Mealy-Last-CE-Size-Learning.html#4965" class="Bound">ℓt</a><a id="4980" class="Symbol">)</a> <a id="4982" class="Symbol">(</a><a id="4983" href="Mealy-Last-CE-Size-Learning.html#4983" class="Bound">st₀</a> <a id="4987" class="Symbol">:</a> <a id="4989" href="Mealy-Last-CE-Size-Learning.html#4970" class="Bound">T</a><a id="4990" class="Symbol">)</a> <a id="4992" class="Symbol">(</a><a id="4993" href="Mealy-Last-CE-Size-Learning.html#4993" class="Bound">δ</a> <a id="4995" class="Symbol">:</a> <a id="4997" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="5006" href="Mealy-Last-CE-Size-Learning.html#4970" class="Bound">T</a><a id="5007" class="Symbol">)</a> <a id="5009" class="Keyword">where</a>
  <a id="fromNat.toConcrete"></a><a id="5017" href="Mealy-Last-CE-Size-Learning.html#5017" class="Function">toConcrete</a> <a id="5028" class="Symbol">:</a> <a id="5030" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a> <a id="5043" href="Mealy-Last-CE-Size-Learning.html#4965" class="Bound">ℓt</a>
  <a id="5048" href="Mealy-Last-CE-Size-Learning.html#5017" class="Function">toConcrete</a> <a id="5059" class="Symbol">=</a> <a id="5061" class="Keyword">record</a>
    <a id="5072" class="Symbol">{</a> <a id="5074" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a> <a id="5076" class="Symbol">=</a> <a id="5078" href="Mealy-Last-CE-Size-Learning.html#4970" class="Bound">T</a>
    <a id="5084" class="Symbol">;</a> <a id="5086" href="Mealy-Last-CE-Size-Learning.html#4683" class="Field">st₀</a> <a id="5090" class="Symbol">=</a> <a id="5092" href="Mealy-Last-CE-Size-Learning.html#4983" class="Bound">st₀</a>
    <a id="5100" class="Symbol">;</a> <a id="5102" href="Mealy-Last-CE-Size-Learning.html#4695" class="Field">answer-member</a> <a id="5116" class="Symbol">=</a> <a id="5118" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5125" href="Mealy-Last-CE-Size-Learning.html#4993" class="Bound">δ</a> <a id="5127" href="Mealy-Last-CE-Size-Learning.html#4844" class="Function">MQ</a> <a id="5130" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a>
    <a id="5145" class="Symbol">;</a> <a id="5147" href="Mealy-Last-CE-Size-Learning.html#4735" class="Field">answer-equiv</a> <a id="5160" class="Symbol">=</a> <a id="5162" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5169" href="Mealy-Last-CE-Size-Learning.html#4993" class="Bound">δ</a> <a id="5171" href="Mealy-Last-CE-Size-Learning.html#4889" class="Function">EQ</a> <a id="5174" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a>
    <a id="5190" class="Symbol">}</a>

<a id="5193" class="Keyword">module</a> <a id="mkTeacherGen"></a><a id="5200" href="Mealy-Last-CE-Size-Learning.html#5200" class="Module">mkTeacherGen</a> <a id="5213" class="Symbol">{</a><a id="5214" href="Mealy-Last-CE-Size-Learning.html#5214" class="Bound">ℓt</a><a id="5216" class="Symbol">}</a> <a id="5218" class="Symbol">(</a><a id="5219" href="Mealy-Last-CE-Size-Learning.html#5219" class="Bound">mt</a> <a id="5222" class="Symbol">:</a> <a id="5224" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a> <a id="5237" href="Mealy-Last-CE-Size-Learning.html#5214" class="Bound">ℓt</a><a id="5239" class="Symbol">)</a> <a id="5241" class="Keyword">where</a>
  <a id="5249" class="Keyword">open</a> <a id="5254" class="Keyword">import</a> <a id="5261" href="Game-Basics.html" class="Module">Game-Basics</a>
  <a id="5275" class="Keyword">open</a> <a id="5280" href="Mealy-Last-CE-Size-Learning.html#4571" class="Module">MealyTeacher</a> <a id="5293" href="Mealy-Last-CE-Size-Learning.html#5219" class="Bound">mt</a>

  <a id="mkTeacherGen.mkTeacherδ"></a><a id="5299" href="Mealy-Last-CE-Size-Learning.html#5299" class="Function">mkTeacherδ</a> <a id="5310" class="Symbol">:</a> <a id="5312" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="5321" class="Symbol">(</a><a id="5322" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">MealyTeacher.T</a> <a id="5337" href="Mealy-Last-CE-Size-Learning.html#5219" class="Bound">mt</a><a id="5339" class="Symbol">)</a>
  <a id="5343" href="Mealy-Last-CE-Size-Learning.html#5299" class="Function">mkTeacherδ</a> <a id="5354" class="Symbol">{</a><a id="5355" class="Argument">R</a> <a id="5357" class="Symbol">=</a> <a id="5359" href="Mealy-Last-CE-Size-Learning.html#5359" class="Bound">R</a><a id="5360" class="Symbol">}</a> <a id="5362" class="Symbol">{</a><a id="5363" class="Argument">X</a> <a id="5365" class="Symbol">=</a> <a id="5367" href="Mealy-Last-CE-Size-Learning.html#5367" class="Bound">X</a><a id="5368" class="Symbol">}</a> <a id="5370" class="Symbol">(</a><a id="5371" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="5382" href="Mealy-Last-CE-Size-Learning.html#5382" class="Bound">w</a> <a id="5384" href="Mealy-Last-CE-Size-Learning.html#5384" class="Bound">next</a><a id="5388" class="Symbol">)</a> <a id="5390" class="Symbol">=</a>
    <a id="5396" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="5405" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a> <a id="5407" href="Mealy-Last-CE-Size-Learning.html#4844" class="Function">MQ</a> <a id="5410" href="Mealy-Last-CE-Size-Learning.html#4695" class="Field">answer-member</a> <a id="5424" href="Mealy-Last-CE-Size-Learning.html#5382" class="Bound">w</a> <a id="5426" href="Mealy-Last-CE-Size-Learning.html#5384" class="Bound">next</a>
  <a id="5433" href="Mealy-Last-CE-Size-Learning.html#5299" class="Function">mkTeacherδ</a> <a id="5444" class="Symbol">(</a><a id="5445" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="5457" href="Mealy-Last-CE-Size-Learning.html#5457" class="Bound">hyp</a> <a id="5461" href="Mealy-Last-CE-Size-Learning.html#5461" class="Bound">ret</a> <a id="5465" href="Mealy-Last-CE-Size-Learning.html#5465" class="Bound">next</a><a id="5469" class="Symbol">)</a> <a id="5471" class="Symbol">=</a>
    <a id="5477" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="5486" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a> <a id="5488" href="Mealy-Last-CE-Size-Learning.html#4889" class="Function">EQ</a> <a id="5491" href="Mealy-Last-CE-Size-Learning.html#4735" class="Field">answer-equiv</a> <a id="5504" href="Mealy-Last-CE-Size-Learning.html#5457" class="Bound">hyp</a> <a id="5508" href="Mealy-Last-CE-Size-Learning.html#5461" class="Bound">ret</a> <a id="5512" href="Mealy-Last-CE-Size-Learning.html#5465" class="Bound">next</a>
    <a id="5521" class="Comment">-- explicit definition:</a>
    <a id="5549" class="Comment">-- λ st → case (answer-equiv st hyp) of λ</a>
    <a id="5595" class="Comment">-- { nothing → inj₁ ret</a>
    <a id="5623" class="Comment">-- ; (just (ce , st&#39;)) → inj₂ (st&#39; , next ce)</a>
    <a id="5673" class="Comment">-- }</a>

  <a id="mkTeacherGen.mkTeacherδ-natural"></a><a id="5681" href="Mealy-Last-CE-Size-Learning.html#5681" class="Function">mkTeacherδ-natural</a> <a id="5700" class="Symbol">:</a> <a id="5702" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="5719" href="Mealy-Last-CE-Size-Learning.html#5299" class="Function">mkTeacherδ</a>
  <a id="5732" href="Mealy-Last-CE-Size-Learning.html#5681" class="Function">mkTeacherδ-natural</a> <a id="5751" href="Mealy-Last-CE-Size-Learning.html#5751" class="Bound">f</a> <a id="5753" class="Symbol">(</a><a id="5754" href="Mealy-Last-CE-Size-Learning.html#1070" class="InductiveConstructor">membership</a> <a id="5765" href="Mealy-Last-CE-Size-Learning.html#5765" class="Bound">w</a> <a id="5767" href="Mealy-Last-CE-Size-Learning.html#5767" class="Bound">next</a><a id="5771" class="Symbol">)</a> <a id="5773" class="Symbol">=</a> <a id="5775" class="Symbol">λ</a> <a id="5777" href="Mealy-Last-CE-Size-Learning.html#5777" class="Bound">_</a> <a id="5779" class="Symbol">→</a> <a id="5781" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5788" href="Mealy-Last-CE-Size-Learning.html#5681" class="Function">mkTeacherδ-natural</a> <a id="5807" href="Mealy-Last-CE-Size-Learning.html#5807" class="Bound">f</a> <a id="5809" class="Symbol">(</a><a id="5810" href="Mealy-Last-CE-Size-Learning.html#1254" class="InductiveConstructor">equivalence</a> <a id="5822" href="Mealy-Last-CE-Size-Learning.html#5822" class="Bound">x</a> <a id="5824" href="Mealy-Last-CE-Size-Learning.html#5824" class="Bound">ret</a> <a id="5828" href="Mealy-Last-CE-Size-Learning.html#5828" class="Bound">next</a><a id="5832" class="Symbol">)</a> <a id="5834" href="Mealy-Last-CE-Size-Learning.html#5834" class="Bound">st</a> <a id="5837" class="Keyword">with</a> <a id="5842" class="Symbol">(</a><a id="5843" href="Mealy-Last-CE-Size-Learning.html#4735" class="Field">answer-equiv</a> <a id="5856" href="Mealy-Last-CE-Size-Learning.html#5834" class="Bound">st</a> <a id="5859" href="Mealy-Last-CE-Size-Learning.html#5822" class="Bound">x</a><a id="5860" class="Symbol">)</a>
  <a id="5864" class="Symbol">...</a> <a id="5868" class="Symbol">|</a> <a id="5870" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5875" class="Symbol">_</a> <a id="5877" class="Symbol">=</a> <a id="5879" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5886" class="Symbol">...</a> <a id="5890" class="Symbol">|</a> <a id="5892" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5900" class="Symbol">=</a> <a id="5902" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  
<a id="MealyTeacher⇒Teacher"></a><a id="5910" href="Mealy-Last-CE-Size-Learning.html#5910" class="Function">MealyTeacher⇒Teacher</a> <a id="5931" class="Symbol">:</a> <a id="5933" class="Symbol">∀</a> <a id="5935" class="Symbol">{</a><a id="5936" href="Mealy-Last-CE-Size-Learning.html#5936" class="Bound">ℓt</a><a id="5938" class="Symbol">}</a> <a id="5940" class="Symbol">→</a> <a id="5942" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a> <a id="5955" href="Mealy-Last-CE-Size-Learning.html#5936" class="Bound">ℓt</a> <a id="5958" class="Symbol">→</a> <a id="5960" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="5968" href="Mealy-Last-CE-Size-Learning.html#5936" class="Bound">ℓt</a>
<a id="5971" href="Mealy-Last-CE-Size-Learning.html#5910" class="Function">MealyTeacher⇒Teacher</a> <a id="5992" href="Mealy-Last-CE-Size-Learning.html#5992" class="Bound">teacher</a> <a id="6000" class="Symbol">=</a> <a id="6002" class="Keyword">record</a>
  <a id="6011" class="Symbol">{</a> <a id="6013" href="Game-Definitions.html#4288" class="Field">T</a> <a id="6015" class="Symbol">=</a> <a id="6017" href="Mealy-Last-CE-Size-Learning.html#4668" class="Field">T</a>
  <a id="6021" class="Symbol">;</a> <a id="6023" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="6027" class="Symbol">=</a> <a id="6029" href="Mealy-Last-CE-Size-Learning.html#4683" class="Field">st₀</a>
  <a id="6035" class="Symbol">;</a> <a id="6037" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="6048" class="Symbol">=</a> <a id="6050" class="InductiveConstructor">Teacher-on.constructor</a> <a id="6073" href="Mealy-Last-CE-Size-Learning.html#5299" class="Function">mkTeacherδ</a> <a id="6084" href="Mealy-Last-CE-Size-Learning.html#5681" class="Function">mkTeacherδ-natural</a>
  <a id="6105" class="Symbol">}</a>
  <a id="6109" class="Keyword">where</a> <a id="6115" class="Keyword">open</a> <a id="6120" href="Mealy-Last-CE-Size-Learning.html#4571" class="Module">MealyTeacher</a> <a id="6133" href="Mealy-Last-CE-Size-Learning.html#5992" class="Bound">teacher</a>
        <a id="6149" class="Keyword">open</a> <a id="6154" href="Mealy-Last-CE-Size-Learning.html#5200" class="Module">mkTeacherGen</a> <a id="6167" href="Mealy-Last-CE-Size-Learning.html#5992" class="Bound">teacher</a>


<a id="6177" class="Keyword">open</a> <a id="6182" href="Game-Definitions.html#7743" class="Module">ExplicitWinningConditions</a> <a id="6208" href="Mealy-Last-CE-Size-Learning.html#4210" class="Function">Mealy-Last-CE-Size-Learning-Semantics</a> <a id="6246" href="Mealy-Last-CE-Size-Learning.html#2714" class="Function">F-map</a>
       <a id="6259" href="Mealy-Last-CE-Size-Learning.html#4571" class="Record">MealyTeacher</a> <a id="6272" href="Mealy-Last-CE-Size-Learning.html#5910" class="Function">MealyTeacher⇒Teacher</a> <a id="6293" class="Keyword">public</a></pre></body></html>


==> anc/html/Mealy.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Mealy (Mealy)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Mealy</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="65" class="Keyword">using</a> <a id="71" class="Symbol">(</a><a id="72" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="73" class="Symbol">)</a>
<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="98" class="Keyword">open</a> <a id="103" class="Keyword">import</a> <a id="110" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="119" class="Keyword">open</a> <a id="124" class="Keyword">import</a> <a id="131" href="Data.List.html" class="Module">Data.List</a>
<a id="141" class="Keyword">open</a> <a id="146" class="Keyword">import</a> <a id="153" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="162" class="Keyword">using</a> <a id="168" class="Symbol">(</a><a id="169" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="172" class="Symbol">)</a>
<a id="174" class="Keyword">import</a> <a id="181" href="Data.Vec.html" class="Module">Data.Vec</a> <a id="190" class="Symbol">as</a> <a id="193" class="Module">V</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="216" class="Keyword">open</a> <a id="221" class="Keyword">import</a> <a id="228" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="247" class="Keyword">using</a> <a id="253" class="Symbol">(</a><a id="254" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a><a id="259" class="Symbol">;</a> <a id="261" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a><a id="269" class="Symbol">;</a> <a id="271" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">_∷ʳ′_</a><a id="276" class="Symbol">)</a>
<a id="278" class="Keyword">import</a> <a id="285" href="Data.List.NonEmpty.html" class="Module">Data.List.NonEmpty</a> <a id="304" class="Symbol">as</a> <a id="307" class="Module">L⁺</a>
<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="343" class="Keyword">using</a> <a id="349" class="Symbol">(</a><a id="350" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="414" class="Comment">-- using (_≡_; sym; refl)</a>
<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Function.Base.html" class="Module">Function.Base</a>
<a id="466" class="Keyword">open</a> <a id="471" class="Keyword">import</a> <a id="478" href="Data.Product.html" class="Module">Data.Product</a>

<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Tactic.Cong.html" class="Module">Tactic.Cong</a> <a id="516" class="Keyword">using</a> <a id="522" class="Symbol">(</a><a id="523" href="Tactic.Cong.html#9336" class="Macro">cong!</a><a id="528" class="Symbol">)</a>

<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Finite.html" class="Module">Finite</a>
<a id="550" class="Keyword">open</a> <a id="555" class="Keyword">import</a> <a id="562" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>

<a id="585" class="Keyword">module</a> <a id="592" href="Mealy.html" class="Module">Mealy</a> <a id="598" class="Symbol">{</a><a id="599" href="Mealy.html#599" class="Bound">ℓ</a> <a id="601" class="Symbol">:</a> <a id="603" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="608" class="Symbol">}</a> <a id="610" class="Symbol">(</a><a id="611" href="Mealy.html#611" class="Bound">I</a> <a id="613" href="Mealy.html#613" class="Bound">O</a> <a id="615" class="Symbol">:</a> <a id="617" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="621" href="Mealy.html#599" class="Bound">ℓ</a><a id="622" class="Symbol">)</a> <a id="624" class="Keyword">where</a>

<a id="631" class="Keyword">private</a>
  <a id="641" class="Comment">-- the List⁺-snoc computes to the List-snoc under toList</a>
  <a id="toList-∷ʳ⁺"></a><a id="700" href="Mealy.html#700" class="Function">toList-∷ʳ⁺</a> <a id="711" class="Symbol">:</a> <a id="713" class="Symbol">∀</a> <a id="715" class="Symbol">(</a><a id="716" href="Mealy.html#716" class="Bound">xs</a> <a id="719" class="Symbol">:</a> <a id="721" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="726" href="Mealy.html#611" class="Bound">I</a><a id="727" class="Symbol">)</a> <a id="729" class="Symbol">(</a><a id="730" href="Mealy.html#730" class="Bound">x</a> <a id="732" class="Symbol">:</a> <a id="734" href="Mealy.html#611" class="Bound">I</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">→</a> <a id="739" href="Data.List.NonEmpty.Base.html#1800" class="Function">L⁺.toList</a> <a id="749" class="Symbol">(</a><a id="750" href="Mealy.html#716" class="Bound">xs</a> <a id="753" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="759" href="Mealy.html#730" class="Bound">x</a><a id="760" class="Symbol">)</a> <a id="762" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="764" href="Mealy.html#716" class="Bound">xs</a> <a id="767" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="770" href="Mealy.html#730" class="Bound">x</a>
  <a id="774" href="Mealy.html#700" class="Function">toList-∷ʳ⁺</a> <a id="785" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="794" href="Mealy.html#794" class="Bound">x</a> <a id="796" class="Symbol">=</a> <a id="798" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="805" href="Mealy.html#700" class="Function">toList-∷ʳ⁺</a> <a id="816" class="Symbol">(</a><a id="817" href="Mealy.html#817" class="Bound">z</a> <a id="819" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="821" href="Mealy.html#821" class="Bound">zs</a><a id="823" class="Symbol">)</a> <a id="825" href="Mealy.html#825" class="Bound">x</a> <a id="827" class="Symbol">=</a> <a id="829" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="∷ʳ⁺-injective"></a><a id="837" href="Mealy.html#837" class="Function">∷ʳ⁺-injective</a> <a id="851" class="Symbol">:</a> <a id="853" class="Symbol">∀</a> <a id="855" class="Symbol">(</a><a id="856" href="Mealy.html#856" class="Bound">xs</a> <a id="859" href="Mealy.html#859" class="Bound">ys</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="869" href="Mealy.html#611" class="Bound">I</a><a id="870" class="Symbol">)</a> <a id="872" class="Symbol">{</a><a id="873" href="Mealy.html#873" class="Bound">x</a> <a id="875" href="Mealy.html#875" class="Bound">y</a> <a id="877" class="Symbol">:</a> <a id="879" href="Mealy.html#611" class="Bound">I</a><a id="880" class="Symbol">}</a>
                <a id="898" class="Symbol">→</a> <a id="900" href="Mealy.html#856" class="Bound">xs</a> <a id="903" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="909" href="Mealy.html#873" class="Bound">x</a> <a id="911" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="913" href="Mealy.html#859" class="Bound">ys</a> <a id="916" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="922" href="Mealy.html#875" class="Bound">y</a> <a id="924" class="Symbol">→</a> <a id="926" href="Mealy.html#856" class="Bound">xs</a> <a id="929" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="931" href="Mealy.html#859" class="Bound">ys</a> <a id="934" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="936" href="Mealy.html#873" class="Bound">x</a> <a id="938" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="940" href="Mealy.html#875" class="Bound">y</a>
  <a id="944" href="Mealy.html#837" class="Function">∷ʳ⁺-injective</a> <a id="958" href="Mealy.html#958" class="Bound">xs</a> <a id="961" href="Mealy.html#961" class="Bound">ys</a> <a id="964" class="Symbol">{</a><a id="965" href="Mealy.html#965" class="Bound">x</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">{</a><a id="969" href="Mealy.html#969" class="Bound">y</a><a id="970" class="Symbol">}</a> <a id="972" href="Mealy.html#972" class="Bound">eq</a> <a id="975" class="Symbol">=</a>
    <a id="981" href="Data.List.Properties.html#58112" class="Function">∷ʳ-injective</a> <a id="994" href="Mealy.html#958" class="Bound">xs</a> <a id="997" href="Mealy.html#961" class="Bound">ys</a>
      <a id="1006" class="Symbol">(</a><a id="1007" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1013" class="Symbol">(</a><a id="1014" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1018" class="Symbol">(</a><a id="1019" href="Mealy.html#700" class="Function">toList-∷ʳ⁺</a> <a id="1030" href="Mealy.html#958" class="Bound">xs</a> <a id="1033" href="Mealy.html#965" class="Bound">x</a><a id="1034" class="Symbol">))</a> <a id="1037" class="Symbol">(</a><a id="1038" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1044" class="Symbol">(</a><a id="1045" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1050" href="Data.List.NonEmpty.Base.html#1800" class="Function">L⁺.toList</a> <a id="1060" href="Mealy.html#972" class="Bound">eq</a><a id="1062" class="Symbol">)</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Mealy.html#700" class="Function">toList-∷ʳ⁺</a> <a id="1076" href="Mealy.html#961" class="Bound">ys</a> <a id="1079" href="Mealy.html#969" class="Bound">y</a><a id="1080" class="Symbol">)))</a>

<a id="1085" class="Keyword">record</a> <a id="Mealy-Machine-on"></a><a id="1092" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="1109" class="Symbol">{</a><a id="1110" href="Mealy.html#1110" class="Bound">qℓ</a><a id="1112" class="Symbol">}</a> <a id="1114" class="Symbol">(</a><a id="1115" href="Mealy.html#1115" class="Bound">Q</a> <a id="1117" class="Symbol">:</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" href="Mealy.html#1110" class="Bound">qℓ</a><a id="1125" class="Symbol">)</a> <a id="1127" class="Symbol">:</a> <a id="1129" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Mealy.html#1110" class="Bound">qℓ</a> <a id="1137" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1139" href="Mealy.html#599" class="Bound">ℓ</a><a id="1140" class="Symbol">)</a> <a id="1142" class="Keyword">where</a>
  <a id="1150" class="Comment">-- Given a set of states Q</a>
  <a id="1179" class="Comment">-- a Mealy-Graph is what remains for an entire Mealy machine</a>
  <a id="1242" class="Keyword">field</a>
    <a id="Mealy-Machine-on.q₀"></a><a id="1252" href="Mealy.html#1252" class="Field">q₀</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Mealy.html#1115" class="Bound">Q</a>
    <a id="Mealy-Machine-on.δ"></a><a id="1263" href="Mealy.html#1263" class="Field">δ</a> <a id="1265" class="Symbol">:</a> <a id="1267" href="Mealy.html#1115" class="Bound">Q</a> <a id="1269" class="Symbol">→</a> <a id="1271" href="Mealy.html#611" class="Bound">I</a> <a id="1273" class="Symbol">→</a> <a id="1275" href="Mealy.html#1115" class="Bound">Q</a>
    <a id="Mealy-Machine-on.out"></a><a id="1281" href="Mealy.html#1281" class="Field">out</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Mealy.html#1115" class="Bound">Q</a> <a id="1289" class="Symbol">→</a> <a id="1291" href="Mealy.html#611" class="Bound">I</a> <a id="1293" class="Symbol">→</a> <a id="1295" href="Mealy.html#613" class="Bound">O</a>
    <a id="1301" class="Comment">-- (λ is a reserved keyword, so we use a different name than in the L# paper)</a>

  <a id="Mealy-Machine-on.δ*"></a><a id="1382" href="Mealy.html#1382" class="Function">δ*</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Mealy.html#1115" class="Bound">Q</a> <a id="1389" class="Symbol">→</a> <a id="1391" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1396" href="Mealy.html#611" class="Bound">I</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Mealy.html#1115" class="Bound">Q</a>
  <a id="1404" href="Mealy.html#1382" class="Function">δ*</a> <a id="1407" href="Mealy.html#1407" class="Bound">q</a> <a id="1409" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1412" class="Symbol">=</a> <a id="1414" href="Mealy.html#1407" class="Bound">q</a>
  <a id="1418" href="Mealy.html#1382" class="Function">δ*</a> <a id="1421" href="Mealy.html#1421" class="Bound">q</a> <a id="1423" class="Symbol">(</a><a id="1424" href="Mealy.html#1424" class="Bound">x</a> <a id="1426" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1428" href="Mealy.html#1428" class="Bound">w</a><a id="1429" class="Symbol">)</a> <a id="1431" class="Symbol">=</a> <a id="1433" href="Mealy.html#1382" class="Function">δ*</a> <a id="1436" class="Symbol">(</a><a id="1437" href="Mealy.html#1263" class="Field">δ</a> <a id="1439" href="Mealy.html#1421" class="Bound">q</a> <a id="1441" href="Mealy.html#1424" class="Bound">x</a><a id="1442" class="Symbol">)</a> <a id="1444" href="Mealy.html#1428" class="Bound">w</a>

  <a id="Mealy-Machine-on.δ*-++"></a><a id="1449" href="Mealy.html#1449" class="Function">δ*-++</a> <a id="1455" class="Symbol">:</a> <a id="1457" class="Symbol">∀</a> <a id="1459" class="Symbol">{</a><a id="1460" href="Mealy.html#1460" class="Bound">q</a><a id="1461" class="Symbol">}</a> <a id="1463" href="Mealy.html#1463" class="Bound">v</a> <a id="1465" href="Mealy.html#1465" class="Bound">w</a> <a id="1467" class="Symbol">→</a> <a id="1469" href="Mealy.html#1382" class="Function">δ*</a> <a id="1472" href="Mealy.html#1460" class="Bound">q</a> <a id="1474" class="Symbol">(</a><a id="1475" href="Mealy.html#1463" class="Bound">v</a> <a id="1477" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1480" href="Mealy.html#1465" class="Bound">w</a><a id="1481" class="Symbol">)</a> <a id="1483" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1485" href="Mealy.html#1382" class="Function">δ*</a> <a id="1488" class="Symbol">(</a><a id="1489" href="Mealy.html#1382" class="Function">δ*</a> <a id="1492" href="Mealy.html#1460" class="Bound">q</a> <a id="1494" href="Mealy.html#1463" class="Bound">v</a><a id="1495" class="Symbol">)</a> <a id="1497" href="Mealy.html#1465" class="Bound">w</a>
  <a id="1501" href="Mealy.html#1449" class="Function">δ*-++</a> <a id="1507" class="Symbol">{</a><a id="1508" href="Mealy.html#1508" class="Bound">q</a><a id="1509" class="Symbol">}</a> <a id="1511" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1514" href="Mealy.html#1514" class="Bound">w</a> <a id="1516" class="Symbol">=</a> <a id="1518" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="1525" href="Mealy.html#1449" class="Function">δ*-++</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Mealy.html#1532" class="Bound">q</a><a id="1533" class="Symbol">}</a> <a id="1535" class="Symbol">(</a><a id="1536" href="Mealy.html#1536" class="Bound">x</a> <a id="1538" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1540" href="Mealy.html#1540" class="Bound">v</a><a id="1541" class="Symbol">)</a> <a id="1543" href="Mealy.html#1543" class="Bound">w</a> <a id="1545" class="Symbol">=</a> <a id="1547" href="Mealy.html#1449" class="Function">δ*-++</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Mealy.html#1263" class="Field">δ</a> <a id="1556" href="Mealy.html#1532" class="Bound">q</a> <a id="1558" href="Mealy.html#1536" class="Bound">x</a><a id="1559" class="Symbol">}</a> <a id="1561" href="Mealy.html#1540" class="Bound">v</a> <a id="1563" href="Mealy.html#1543" class="Bound">w</a>

  <a id="Mealy-Machine-on.δ₀*"></a><a id="1568" href="Mealy.html#1568" class="Function">δ₀*</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1579" href="Mealy.html#611" class="Bound">I</a> <a id="1581" class="Symbol">→</a> <a id="1583" href="Mealy.html#1115" class="Bound">Q</a>
  <a id="1587" href="Mealy.html#1568" class="Function">δ₀*</a> <a id="1591" class="Symbol">=</a> <a id="1593" href="Mealy.html#1382" class="Function">δ*</a> <a id="1596" href="Mealy.html#1252" class="Field">q₀</a>

  <a id="Mealy-Machine-on.δ₀*-snoc"></a><a id="1602" href="Mealy.html#1602" class="Function">δ₀*-snoc</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">∀</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Mealy.html#1616" class="Bound">v</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1625" href="Mealy.html#611" class="Bound">I</a><a id="1626" class="Symbol">)</a> <a id="1628" href="Mealy.html#1628" class="Bound">i</a> <a id="1630" class="Symbol">→</a> <a id="1632" href="Mealy.html#1568" class="Function">δ₀*</a> <a id="1636" class="Symbol">(</a><a id="1637" href="Mealy.html#1616" class="Bound">v</a> <a id="1639" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="1642" href="Mealy.html#1628" class="Bound">i</a><a id="1643" class="Symbol">)</a> <a id="1645" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1647" href="Mealy.html#1263" class="Field">δ</a> <a id="1649" class="Symbol">(</a><a id="1650" href="Mealy.html#1568" class="Function">δ₀*</a> <a id="1654" href="Mealy.html#1616" class="Bound">v</a><a id="1655" class="Symbol">)</a> <a id="1657" href="Mealy.html#1628" class="Bound">i</a>
  <a id="1661" href="Mealy.html#1602" class="Function">δ₀*-snoc</a> <a id="1670" href="Mealy.html#1670" class="Bound">v</a> <a id="1672" href="Mealy.html#1672" class="Bound">i</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Mealy.html#1449" class="Function">δ*-++</a> <a id="1682" href="Mealy.html#1670" class="Bound">v</a> <a id="1684" class="Symbol">(</a><a id="1685" href="Mealy.html#1672" class="Bound">i</a> <a id="1687" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1689" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1691" class="Symbol">)</a>

  <a id="Mealy-Machine-on.⟦_/_⟧*"></a><a id="1696" href="Mealy.html#1696" class="Function Operator">⟦_/_⟧*</a> <a id="1703" class="Symbol">:</a> <a id="1705" href="Mealy.html#1115" class="Bound">Q</a> <a id="1707" class="Symbol">→</a> <a id="1709" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1714" href="Mealy.html#611" class="Bound">I</a> <a id="1716" class="Symbol">→</a> <a id="1718" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1723" href="Mealy.html#613" class="Bound">O</a>
  <a id="1727" href="Mealy.html#1696" class="Function Operator">⟦</a> <a id="1729" href="Mealy.html#1729" class="Bound">q</a> <a id="1731" href="Mealy.html#1696" class="Function Operator">/</a> <a id="1733" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1736" href="Mealy.html#1696" class="Function Operator">⟧*</a> <a id="1739" class="Symbol">=</a> <a id="1741" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1746" href="Mealy.html#1696" class="Function Operator">⟦</a> <a id="1748" href="Mealy.html#1748" class="Bound">q</a> <a id="1750" href="Mealy.html#1696" class="Function Operator">/</a> <a id="1752" class="Symbol">(</a><a id="1753" href="Mealy.html#1753" class="Bound">x</a> <a id="1755" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1757" href="Mealy.html#1757" class="Bound">w</a><a id="1758" class="Symbol">)</a> <a id="1760" href="Mealy.html#1696" class="Function Operator">⟧*</a> <a id="1763" class="Symbol">=</a>
    <a id="1769" class="Symbol">(</a><a id="1770" href="Mealy.html#1281" class="Field">out</a> <a id="1774" href="Mealy.html#1748" class="Bound">q</a> <a id="1776" href="Mealy.html#1753" class="Bound">x</a><a id="1777" class="Symbol">)</a> <a id="1779" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1781" href="Mealy.html#1696" class="Function Operator">⟦</a> <a id="1783" href="Mealy.html#1263" class="Field">δ</a> <a id="1785" href="Mealy.html#1748" class="Bound">q</a> <a id="1787" href="Mealy.html#1753" class="Bound">x</a> <a id="1789" href="Mealy.html#1696" class="Function Operator">/</a> <a id="1791" href="Mealy.html#1757" class="Bound">w</a> <a id="1793" href="Mealy.html#1696" class="Function Operator">⟧*</a>

  <a id="Mealy-Machine-on.⟦_/_⟧ⁿ"></a><a id="1799" href="Mealy.html#1799" class="Function Operator">⟦_/_⟧ⁿ</a> <a id="1806" class="Symbol">:</a> <a id="1808" href="Mealy.html#1115" class="Bound">Q</a> <a id="1810" class="Symbol">→</a> <a id="1812" class="Symbol">∀</a> <a id="1814" class="Symbol">{</a><a id="1815" href="Mealy.html#1815" class="Bound">n</a><a id="1816" class="Symbol">}</a> <a id="1818" class="Symbol">→</a> <a id="1820" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1824" href="Mealy.html#611" class="Bound">I</a> <a id="1826" href="Mealy.html#1815" class="Bound">n</a> <a id="1828" class="Symbol">→</a> <a id="1830" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1834" href="Mealy.html#613" class="Bound">O</a> <a id="1836" href="Mealy.html#1815" class="Bound">n</a>
  <a id="1840" href="Mealy.html#1799" class="Function Operator">⟦</a> <a id="1842" href="Mealy.html#1842" class="Bound">q</a> <a id="1844" href="Mealy.html#1799" class="Function Operator">/</a> <a id="1846" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a> <a id="1851" href="Mealy.html#1799" class="Function Operator">⟧ⁿ</a> <a id="1854" class="Symbol">=</a> <a id="1856" href="Data.Vec.Base.html#1155" class="InductiveConstructor">V.[]</a>
  <a id="1863" href="Mealy.html#1799" class="Function Operator">⟦</a> <a id="1865" href="Mealy.html#1865" class="Bound">q</a> <a id="1867" href="Mealy.html#1799" class="Function Operator">/</a> <a id="1869" class="Symbol">(</a><a id="1870" href="Mealy.html#1870" class="Bound">x</a> <a id="1872" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1876" href="Mealy.html#1876" class="Bound">w</a><a id="1877" class="Symbol">)</a> <a id="1879" href="Mealy.html#1799" class="Function Operator">⟧ⁿ</a> <a id="1882" class="Symbol">=</a>
    <a id="1888" class="Symbol">(</a><a id="1889" href="Mealy.html#1281" class="Field">out</a> <a id="1893" href="Mealy.html#1865" class="Bound">q</a> <a id="1895" href="Mealy.html#1870" class="Bound">x</a><a id="1896" class="Symbol">)</a> <a id="1898" href="Data.Vec.Base.html#1174" class="InductiveConstructor Operator">V.∷</a> <a id="1902" href="Mealy.html#1799" class="Function Operator">⟦</a> <a id="1904" href="Mealy.html#1263" class="Field">δ</a> <a id="1906" href="Mealy.html#1865" class="Bound">q</a> <a id="1908" href="Mealy.html#1870" class="Bound">x</a> <a id="1910" href="Mealy.html#1799" class="Function Operator">/</a> <a id="1912" href="Mealy.html#1876" class="Bound">w</a> <a id="1914" href="Mealy.html#1799" class="Function Operator">⟧ⁿ</a>

  <a id="1920" class="Comment">-- The semantics of a mealy machine is equivalent</a>
  <a id="1972" class="Comment">-- to a map from non-empty input sequences to output symbols.</a>
  <a id="Mealy-Machine-on.⟦_⟧+"></a><a id="2036" href="Mealy.html#2036" class="Function Operator">⟦_⟧+</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2049" href="Mealy.html#611" class="Bound">I</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Mealy.html#613" class="Bound">O</a>
  <a id="2057" href="Mealy.html#2036" class="Function Operator">⟦_⟧+</a> <a id="2062" href="Mealy.html#2062" class="Bound">w</a> <a id="2064" class="Keyword">with</a> <a id="2069" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="2078" href="Mealy.html#2062" class="Bound">w</a>
  <a id="2082" class="Symbol">...</a> <a id="2086" class="Symbol">|</a> <a id="2088" class="Symbol">(</a><a id="2089" href="Mealy.html#2089" class="Bound">v</a> <a id="2091" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="2095" href="Mealy.html#2095" class="Bound">i</a><a id="2096" class="Symbol">)</a> <a id="2098" class="Symbol">=</a> <a id="2100" href="Mealy.html#1281" class="Field">out</a> <a id="2104" class="Symbol">(</a><a id="2105" href="Mealy.html#1382" class="Function">δ*</a> <a id="2108" href="Mealy.html#1252" class="Field">q₀</a> <a id="2111" href="Mealy.html#2089" class="Bound">v</a><a id="2112" class="Symbol">)</a> <a id="2114" href="Mealy.html#2095" class="Bound">i</a>

  <a id="2119" class="Comment">-- computing ⟦_⟧+ on a word given by a snoc-decomposition</a>
  <a id="Mealy-Machine-on.⟦⟧+-snoc"></a><a id="2179" href="Mealy.html#2179" class="Function">⟦⟧+-snoc</a> <a id="2188" class="Symbol">:</a> <a id="2190" class="Symbol">∀</a> <a id="2192" class="Symbol">(</a><a id="2193" href="Mealy.html#2193" class="Bound">w</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="2203" href="Mealy.html#611" class="Bound">I</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">(</a><a id="2207" href="Mealy.html#2207" class="Bound">v</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2216" href="Mealy.html#611" class="Bound">I</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">(</a><a id="2220" href="Mealy.html#2220" class="Bound">i</a> <a id="2222" class="Symbol">:</a> <a id="2224" href="Mealy.html#611" class="Bound">I</a><a id="2225" class="Symbol">)</a>
           <a id="2238" class="Symbol">→</a> <a id="2240" href="Mealy.html#2193" class="Bound">w</a> <a id="2242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2244" href="Mealy.html#2207" class="Bound">v</a> <a id="2246" href="Data.List.NonEmpty.Base.html#5087" class="Function Operator">L⁺.∷ʳ</a> <a id="2252" href="Mealy.html#2220" class="Bound">i</a>
           <a id="2265" class="Symbol">→</a> <a id="2267" href="Mealy.html#2036" class="Function Operator">⟦</a> <a id="2269" href="Mealy.html#2193" class="Bound">w</a> <a id="2271" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="2274" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2276" href="Mealy.html#1281" class="Field">out</a> <a id="2280" class="Symbol">(</a><a id="2281" href="Mealy.html#1568" class="Function">δ₀*</a> <a id="2285" href="Mealy.html#2207" class="Bound">v</a><a id="2286" class="Symbol">)</a> <a id="2288" href="Mealy.html#2220" class="Bound">i</a>
  <a id="2292" href="Mealy.html#2179" class="Function">⟦⟧+-snoc</a> <a id="2301" href="Mealy.html#2301" class="Bound">w</a> <a id="2303" href="Mealy.html#2303" class="Bound">v</a> <a id="2305" href="Mealy.html#2305" class="Bound">i</a> <a id="2307" href="Mealy.html#2307" class="Bound">eq</a> <a id="2310" class="Keyword">with</a> <a id="2315" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="2324" href="Mealy.html#2301" class="Bound">w</a>
  <a id="2328" class="Symbol">...</a> <a id="2332" class="Symbol">|</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Mealy.html#2335" class="Bound">v&#39;</a> <a id="2338" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="2342" href="Mealy.html#2342" class="Bound">i&#39;</a><a id="2344" class="Symbol">)</a> <a id="2346" class="Symbol">=</a>
    <a id="2352" class="Keyword">let</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Mealy.html#2357" class="Bound">veq</a> <a id="2361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2363" href="Mealy.html#2363" class="Bound">ieq</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">=</a> <a id="2370" href="Mealy.html#837" class="Function">∷ʳ⁺-injective</a> <a id="2384" href="Mealy.html#2335" class="Bound">v&#39;</a> <a id="2387" class="Bound">v</a> <a id="2389" class="Bound">eq</a>
    <a id="2396" class="Keyword">in</a> <a id="2399" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2405" class="Symbol">(λ</a> <a id="2408" href="Mealy.html#2408" class="Bound">a</a> <a id="2410" href="Mealy.html#2410" class="Bound">b</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Mealy.html#1281" class="Field">out</a> <a id="2418" class="Symbol">(</a><a id="2419" href="Mealy.html#1382" class="Function">δ*</a> <a id="2422" href="Mealy.html#1252" class="Field">q₀</a> <a id="2425" href="Mealy.html#2408" class="Bound">a</a><a id="2426" class="Symbol">)</a> <a id="2428" href="Mealy.html#2410" class="Bound">b</a><a id="2429" class="Symbol">)</a> <a id="2431" href="Mealy.html#2357" class="Bound">veq</a> <a id="2435" href="Mealy.html#2363" class="Bound">ieq</a>

  <a id="Mealy-Machine-on.⟦_⟧*"></a><a id="2442" href="Mealy.html#2442" class="Function Operator">⟦_⟧*</a> <a id="2447" class="Symbol">:</a> <a id="2449" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2454" href="Mealy.html#611" class="Bound">I</a> <a id="2456" class="Symbol">→</a> <a id="2458" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2463" href="Mealy.html#613" class="Bound">O</a>
  <a id="2467" href="Mealy.html#2442" class="Function Operator">⟦_⟧*</a> <a id="2472" href="Mealy.html#2472" class="Bound">w</a> <a id="2474" class="Symbol">=</a> <a id="2476" href="Mealy.html#1696" class="Function Operator">⟦</a> <a id="2478" href="Mealy.html#1252" class="Field">q₀</a> <a id="2481" href="Mealy.html#1696" class="Function Operator">/</a> <a id="2483" href="Mealy.html#2472" class="Bound">w</a> <a id="2485" href="Mealy.html#1696" class="Function Operator">⟧*</a>

  <a id="Mealy-Machine-on.⟦_⟧ⁿ"></a><a id="2491" href="Mealy.html#2491" class="Function Operator">⟦_⟧ⁿ</a> <a id="2496" class="Symbol">:</a> <a id="2498" class="Symbol">∀</a> <a id="2500" class="Symbol">{</a><a id="2501" href="Mealy.html#2501" class="Bound">n</a><a id="2502" class="Symbol">}</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2510" href="Mealy.html#611" class="Bound">I</a> <a id="2512" href="Mealy.html#2501" class="Bound">n</a> <a id="2514" class="Symbol">→</a> <a id="2516" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="2520" href="Mealy.html#613" class="Bound">O</a> <a id="2522" href="Mealy.html#2501" class="Bound">n</a>
  <a id="2526" href="Mealy.html#2491" class="Function Operator">⟦_⟧ⁿ</a> <a id="2531" href="Mealy.html#2531" class="Bound">w</a> <a id="2533" class="Symbol">=</a> <a id="2535" href="Mealy.html#1799" class="Function Operator">⟦</a> <a id="2537" href="Mealy.html#1252" class="Field">q₀</a> <a id="2540" href="Mealy.html#1799" class="Function Operator">/</a> <a id="2542" href="Mealy.html#2531" class="Bound">w</a> <a id="2544" href="Mealy.html#1799" class="Function Operator">⟧ⁿ</a>

  <a id="Mealy-Machine-on.reindex"></a><a id="2550" href="Mealy.html#2550" class="Function">reindex</a> <a id="2558" class="Symbol">:</a> <a id="2560" class="Symbol">∀</a> <a id="2562" class="Symbol">{</a><a id="2563" href="Mealy.html#2563" class="Bound">a</a> <a id="2565" class="Symbol">:</a> <a id="2567" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2572" class="Symbol">}</a> <a id="2574" class="Symbol">{</a><a id="2575" href="Mealy.html#2575" class="Bound">P</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2583" href="Mealy.html#2563" class="Bound">a</a><a id="2584" class="Symbol">}</a> <a id="2586" class="Symbol">→</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Mealy.html#1115" class="Bound">Q</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Mealy.html#2575" class="Bound">P</a><a id="2594" class="Symbol">)</a> <a id="2596" class="Symbol">→</a> <a id="2598" class="Symbol">(</a><a id="2599" href="Mealy.html#2575" class="Bound">P</a> <a id="2601" class="Symbol">→</a> <a id="2603" href="Mealy.html#1115" class="Bound">Q</a><a id="2604" class="Symbol">)</a> <a id="2606" class="Symbol">→</a> <a id="2608" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="2625" href="Mealy.html#2575" class="Bound">P</a>
  <a id="2629" href="Mealy.html#2550" class="Function">reindex</a> <a id="2637" href="Mealy.html#2637" class="Bound">f</a> <a id="2639" href="Mealy.html#2639" class="Bound">f⁻¹</a> <a id="2643" class="Symbol">=</a>
    <a id="2649" class="Keyword">record</a> <a id="2656" class="Symbol">{</a> <a id="2658" href="Mealy.html#1252" class="Field">q₀</a> <a id="2661" class="Symbol">=</a> <a id="2663" href="Mealy.html#2637" class="Bound">f</a> <a id="2665" href="Mealy.html#1252" class="Field">q₀</a> <a id="2668" class="Symbol">;</a> <a id="2670" href="Mealy.html#1263" class="Field">δ</a> <a id="2672" class="Symbol">=</a> <a id="2674" class="Symbol">λ</a> <a id="2676" href="Mealy.html#2676" class="Bound">p</a> <a id="2678" href="Mealy.html#2678" class="Bound">i</a> <a id="2680" class="Symbol">→</a> <a id="2682" href="Mealy.html#2637" class="Bound">f</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Mealy.html#1263" class="Field">δ</a> <a id="2687" class="Symbol">(</a><a id="2688" href="Mealy.html#2639" class="Bound">f⁻¹</a> <a id="2692" href="Mealy.html#2676" class="Bound">p</a><a id="2693" class="Symbol">)</a> <a id="2695" href="Mealy.html#2678" class="Bound">i</a><a id="2696" class="Symbol">)</a> <a id="2698" class="Symbol">;</a> <a id="2700" href="Mealy.html#1281" class="Field">out</a> <a id="2704" class="Symbol">=</a> <a id="2706" class="Symbol">λ</a> <a id="2708" href="Mealy.html#2708" class="Bound">p</a> <a id="2710" href="Mealy.html#2710" class="Bound">i</a> <a id="2712" class="Symbol">→</a> <a id="2714" href="Mealy.html#1281" class="Field">out</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Mealy.html#2639" class="Bound">f⁻¹</a> <a id="2723" href="Mealy.html#2708" class="Bound">p</a><a id="2724" class="Symbol">)</a> <a id="2726" href="Mealy.html#2710" class="Bound">i</a> <a id="2728" class="Symbol">}</a>

<a id="2731" class="Keyword">module</a> <a id="Equiv"></a><a id="2738" href="Mealy.html#2738" class="Module">Equiv</a> <a id="2744" class="Symbol">{</a><a id="2745" href="Mealy.html#2745" class="Bound">a</a> <a id="2747" href="Mealy.html#2747" class="Bound">b</a> <a id="2749" href="Mealy.html#2749" class="Bound">c</a> <a id="2751" class="Symbol">:</a> <a id="2753" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2758" class="Symbol">}</a>  <a id="2761" class="Symbol">(</a><a id="2762" href="Mealy.html#2762" class="Bound Operator">_≈_</a> <a id="2766" class="Symbol">:</a> <a id="2768" href="Mealy.html#613" class="Bound">O</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Mealy.html#613" class="Bound">O</a> <a id="2774" class="Symbol">→</a> <a id="2776" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2780" href="Mealy.html#2749" class="Bound">c</a><a id="2781" class="Symbol">)</a> <a id="2783" class="Symbol">{</a><a id="2784" href="Mealy.html#2784" class="Bound">Q₁</a> <a id="2787" class="Symbol">:</a> <a id="2789" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2793" href="Mealy.html#2745" class="Bound">a</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Mealy.html#2797" class="Bound">Q₂</a> <a id="2800" class="Symbol">:</a> <a id="2802" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2806" href="Mealy.html#2747" class="Bound">b</a><a id="2807" class="Symbol">}</a> <a id="2809" class="Symbol">(</a><a id="2810" href="Mealy.html#2810" class="Bound">M₁</a> <a id="2813" class="Symbol">:</a> <a id="2815" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="2832" href="Mealy.html#2784" class="Bound">Q₁</a><a id="2834" class="Symbol">)</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Mealy.html#2837" class="Bound">M₂</a> <a id="2840" class="Symbol">:</a> <a id="2842" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="2859" href="Mealy.html#2797" class="Bound">Q₂</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Keyword">where</a>
  <a id="2871" class="Keyword">private</a>
    <a id="2883" class="Keyword">module</a> <a id="Equiv.M₁"></a><a id="2890" href="Mealy.html#2890" class="Module">M₁</a> <a id="2893" class="Symbol">=</a> <a id="2895" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="2912" href="Mealy.html#2810" class="Bound">M₁</a>
    <a id="2919" class="Keyword">module</a> <a id="Equiv.M₂"></a><a id="2926" href="Mealy.html#2926" class="Module">M₂</a> <a id="2929" class="Symbol">=</a> <a id="2931" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="2948" href="Mealy.html#2837" class="Bound">M₂</a>

  <a id="Equiv.Mealy-Equivalent"></a><a id="2954" href="Mealy.html#2954" class="Function">Mealy-Equivalent</a> <a id="2971" class="Symbol">:</a> <a id="2973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2977" class="Symbol">_</a>
  <a id="2981" href="Mealy.html#2954" class="Function">Mealy-Equivalent</a> <a id="2998" class="Symbol">=</a> <a id="3000" class="Symbol">∀</a> <a id="3002" class="Symbol">(</a><a id="3003" href="Mealy.html#3003" class="Bound">w</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Data.List.NonEmpty.Base.html#1285" class="Record">List⁺</a> <a id="3013" href="Mealy.html#611" class="Bound">I</a><a id="3014" class="Symbol">)</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Mealy.html#2036" class="Function Operator">M₁.⟦</a> <a id="3023" href="Mealy.html#3003" class="Bound">w</a> <a id="3025" href="Mealy.html#2036" class="Function Operator">⟧+</a> <a id="3028" href="Mealy.html#2762" class="Bound Operator">≈</a> <a id="3030" href="Mealy.html#2036" class="Function Operator">M₂.⟦</a> <a id="3035" href="Mealy.html#3003" class="Bound">w</a> <a id="3037" href="Mealy.html#2036" class="Function Operator">⟧+</a>

  <a id="3043" class="Keyword">record</a> <a id="Equiv.is-Mealy-morphism"></a><a id="3050" href="Mealy.html#3050" class="Record">is-Mealy-morphism</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Mealy.html#3069" class="Bound">h</a> <a id="3071" class="Symbol">:</a> <a id="3073" href="Mealy.html#2784" class="Bound">Q₁</a> <a id="3076" class="Symbol">→</a> <a id="3078" href="Mealy.html#2797" class="Bound">Q₂</a><a id="3080" class="Symbol">)</a> <a id="3082" class="Symbol">:</a> <a id="3084" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Mealy.html#2745" class="Bound">a</a> <a id="3091" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3093" href="Mealy.html#2747" class="Bound">b</a> <a id="3095" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3097" href="Mealy.html#599" class="Bound">ℓ</a> <a id="3099" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3101" href="Mealy.html#2749" class="Bound">c</a><a id="3102" class="Symbol">)</a> <a id="3104" class="Keyword">where</a>
    <a id="3114" class="Keyword">field</a>
      <a id="Equiv.is-Mealy-morphism.preserves-q₀"></a><a id="3126" href="Mealy.html#3126" class="Field">preserves-q₀</a> <a id="3139" class="Symbol">:</a> <a id="3141" href="Mealy.html#3069" class="Bound">h</a> <a id="3143" href="Mealy.html#1252" class="Function">M₁.q₀</a> <a id="3149" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3151" href="Mealy.html#1252" class="Field">M₂.q₀</a>
      <a id="Equiv.is-Mealy-morphism.preserves-δ"></a><a id="3163" href="Mealy.html#3163" class="Field">preserves-δ</a> <a id="3175" class="Symbol">:</a> <a id="3177" class="Symbol">∀</a> <a id="3179" href="Mealy.html#3179" class="Bound">q</a> <a id="3181" href="Mealy.html#3181" class="Bound">i</a> <a id="3183" class="Symbol">→</a> <a id="3185" href="Mealy.html#3069" class="Bound">h</a> <a id="3187" class="Symbol">(</a><a id="3188" href="Mealy.html#1263" class="Function">M₁.δ</a> <a id="3193" href="Mealy.html#3179" class="Bound">q</a> <a id="3195" href="Mealy.html#3181" class="Bound">i</a><a id="3196" class="Symbol">)</a> <a id="3198" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3200" href="Mealy.html#1263" class="Field">M₂.δ</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Mealy.html#3069" class="Bound">h</a> <a id="3208" href="Mealy.html#3179" class="Bound">q</a><a id="3209" class="Symbol">)</a> <a id="3211" href="Mealy.html#3181" class="Bound">i</a>
      <a id="Equiv.is-Mealy-morphism.preserves-out"></a><a id="3219" href="Mealy.html#3219" class="Field">preserves-out</a> <a id="3233" class="Symbol">:</a> <a id="3235" class="Symbol">∀</a> <a id="3237" href="Mealy.html#3237" class="Bound">q</a> <a id="3239" href="Mealy.html#3239" class="Bound">i</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Mealy.html#1281" class="Function">M₁.out</a> <a id="3250" href="Mealy.html#3237" class="Bound">q</a> <a id="3252" href="Mealy.html#3239" class="Bound">i</a> <a id="3254" href="Mealy.html#2762" class="Bound Operator">≈</a> <a id="3256" href="Mealy.html#1281" class="Field">M₂.out</a> <a id="3263" class="Symbol">(</a><a id="3264" href="Mealy.html#3069" class="Bound">h</a> <a id="3266" href="Mealy.html#3237" class="Bound">q</a><a id="3267" class="Symbol">)</a> <a id="3269" href="Mealy.html#3239" class="Bound">i</a>

    <a id="Equiv.is-Mealy-morphism.preserves-δ*"></a><a id="3276" href="Mealy.html#3276" class="Function">preserves-δ*</a> <a id="3289" class="Symbol">:</a> <a id="3291" class="Symbol">∀</a> <a id="3293" href="Mealy.html#3293" class="Bound">q</a> <a id="3295" href="Mealy.html#3295" class="Bound">w</a> <a id="3297" class="Symbol">→</a> <a id="3299" href="Mealy.html#3069" class="Bound">h</a> <a id="3301" class="Symbol">(</a><a id="3302" href="Mealy.html#1382" class="Function">M₁.δ*</a> <a id="3308" href="Mealy.html#3293" class="Bound">q</a> <a id="3310" href="Mealy.html#3295" class="Bound">w</a><a id="3311" class="Symbol">)</a> <a id="3313" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3315" href="Mealy.html#1382" class="Function">M₂.δ*</a> <a id="3321" class="Symbol">(</a><a id="3322" href="Mealy.html#3069" class="Bound">h</a> <a id="3324" href="Mealy.html#3293" class="Bound">q</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Mealy.html#3295" class="Bound">w</a>
    <a id="3333" href="Mealy.html#3276" class="Function">preserves-δ*</a> <a id="3346" href="Mealy.html#3346" class="Bound">q</a> <a id="3348" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3351" class="Symbol">=</a> <a id="3353" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="3362" href="Mealy.html#3276" class="Function">preserves-δ*</a> <a id="3375" href="Mealy.html#3375" class="Bound">q</a> <a id="3377" class="Symbol">(</a><a id="3378" href="Mealy.html#3378" class="Bound">x</a> <a id="3380" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3382" href="Mealy.html#3382" class="Bound">w</a><a id="3383" class="Symbol">)</a> <a id="3385" class="Symbol">=</a>
      <a id="3393" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="3405" href="Mealy.html#3069" class="Bound">h</a> <a id="3407" class="Symbol">(</a><a id="3408" href="Mealy.html#1382" class="Function">M₁.δ*</a> <a id="3414" href="Mealy.html#3375" class="Bound">q</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Mealy.html#3378" class="Bound">x</a> <a id="3419" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3421" href="Mealy.html#3382" class="Bound">w</a><a id="3422" class="Symbol">))</a>     <a id="3429" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="3439" href="Mealy.html#3069" class="Bound">h</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Mealy.html#1382" class="Function">M₁.δ*</a> <a id="3448" class="Symbol">(</a><a id="3449" href="Mealy.html#1263" class="Function">M₁.δ</a> <a id="3454" href="Mealy.html#3375" class="Bound">q</a> <a id="3456" href="Mealy.html#3378" class="Bound">x</a><a id="3457" class="Symbol">)</a> <a id="3459" href="Mealy.html#3382" class="Bound">w</a><a id="3460" class="Symbol">)</a>  <a id="3463" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3466" href="Mealy.html#3276" class="Function">preserves-δ*</a> <a id="3479" class="Symbol">_</a> <a id="3481" href="Mealy.html#3382" class="Bound">w</a> <a id="3483" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3491" href="Mealy.html#1382" class="Function">M₂.δ*</a> <a id="3497" class="Symbol">(</a><a id="3498" href="Mealy.html#3069" class="Bound">h</a> <a id="3500" class="Symbol">(</a><a id="3501" href="Mealy.html#1263" class="Function">M₁.δ</a> <a id="3506" href="Mealy.html#3375" class="Bound">q</a> <a id="3508" href="Mealy.html#3378" class="Bound">x</a><a id="3509" class="Symbol">))</a> <a id="3512" href="Mealy.html#3382" class="Bound">w</a>  <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3518" href="Tactic.Cong.html#9336" class="Macro">cong!</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Mealy.html#3163" class="Field">preserves-δ</a> <a id="3537" href="Mealy.html#3375" class="Bound">q</a> <a id="3539" href="Mealy.html#3378" class="Bound">x</a><a id="3540" class="Symbol">)</a> <a id="3542" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3550" href="Mealy.html#1382" class="Function">M₂.δ*</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Mealy.html#1263" class="Field">M₂.δ</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Mealy.html#3069" class="Bound">h</a> <a id="3565" href="Mealy.html#3375" class="Bound">q</a><a id="3566" class="Symbol">)</a> <a id="3568" href="Mealy.html#3378" class="Bound">x</a><a id="3569" class="Symbol">)</a> <a id="3571" href="Mealy.html#3382" class="Bound">w</a>  <a id="3574" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="3584" href="Mealy.html#1382" class="Function">M₂.δ*</a> <a id="3590" class="Symbol">(</a><a id="3591" href="Mealy.html#3069" class="Bound">h</a> <a id="3593" href="Mealy.html#3375" class="Bound">q</a><a id="3594" class="Symbol">)</a> <a id="3596" class="Symbol">(</a><a id="3597" href="Mealy.html#3378" class="Bound">x</a> <a id="3599" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3601" href="Mealy.html#3382" class="Bound">w</a><a id="3602" class="Symbol">)</a>
      <a id="3610" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
      <a id="3618" class="Keyword">where</a> <a id="3624" class="Keyword">open</a> <a id="3629" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

    <a id="3646" class="Comment">-- a proof that a morphism between Mealy machines</a>
    <a id="3700" class="Comment">-- preserves the semantics:</a>
    <a id="Equiv.is-Mealy-morphism.equivalent-semantics"></a><a id="3732" href="Mealy.html#3732" class="Function">equivalent-semantics</a> <a id="3753" class="Symbol">:</a> <a id="3755" href="Mealy.html#2954" class="Function">Mealy-Equivalent</a>
    <a id="3776" href="Mealy.html#3732" class="Function">equivalent-semantics</a> <a id="3797" href="Mealy.html#3797" class="Bound">w</a> <a id="3799" class="Keyword">with</a> <a id="3804" href="Data.List.NonEmpty.Base.html#5386" class="Function">snocView</a> <a id="3813" href="Mealy.html#3797" class="Bound">w</a>
    <a id="3819" class="Symbol">...</a> <a id="3823" class="Symbol">|</a> <a id="3825" class="Symbol">(</a><a id="3826" href="Mealy.html#3826" class="Bound">v</a> <a id="3828" href="Data.List.NonEmpty.Base.html#5334" class="InductiveConstructor Operator">∷ʳ′</a> <a id="3832" href="Mealy.html#3832" class="Bound">i</a><a id="3833" class="Symbol">)</a> <a id="3835" class="Keyword">rewrite</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3848" href="Mealy.html#3126" class="Field">preserves-q₀</a><a id="3860" class="Symbol">)</a>
                    <a id="3882" class="Keyword">rewrite</a> <a id="3890" class="Symbol">(</a><a id="3891" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3895" class="Symbol">(</a><a id="3896" href="Mealy.html#3276" class="Function">preserves-δ*</a> <a id="3909" href="Mealy.html#1252" class="Function">M₁.q₀</a> <a id="3915" href="Mealy.html#3826" class="Bound">v</a><a id="3916" class="Symbol">))</a>
                    <a id="3939" class="Symbol">=</a> <a id="3941" href="Mealy.html#3219" class="Field">preserves-out</a> <a id="3955" class="Symbol">_</a> <a id="3957" href="Mealy.html#3832" class="Bound">i</a>

<a id="3960" class="Keyword">module</a> <a id="Reindex"></a><a id="3967" href="Mealy.html#3967" class="Module">Reindex</a> <a id="3975" class="Symbol">{</a><a id="3976" href="Mealy.html#3976" class="Bound">a</a> <a id="3978" href="Mealy.html#3978" class="Bound">b</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3987" class="Symbol">}</a> <a id="3989" class="Symbol">{</a><a id="3990" href="Mealy.html#3990" class="Bound">Q₁</a> <a id="3993" class="Symbol">:</a> <a id="3995" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3999" href="Mealy.html#3976" class="Bound">a</a><a id="4000" class="Symbol">}</a> <a id="4002" class="Symbol">{</a><a id="4003" href="Mealy.html#4003" class="Bound">Q₂</a> <a id="4006" class="Symbol">:</a> <a id="4008" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4012" href="Mealy.html#3978" class="Bound">b</a><a id="4013" class="Symbol">}</a>
               <a id="4030" class="Symbol">(</a><a id="4031" href="Mealy.html#4031" class="Bound">M</a> <a id="4033" class="Symbol">:</a> <a id="4035" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="4052" href="Mealy.html#3990" class="Bound">Q₁</a><a id="4054" class="Symbol">)</a>
               <a id="4071" class="Symbol">(</a><a id="4072" href="Mealy.html#4072" class="Bound">f</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Mealy.html#3990" class="Bound">Q₁</a> <a id="4079" class="Symbol">→</a> <a id="4081" href="Mealy.html#4003" class="Bound">Q₂</a><a id="4083" class="Symbol">)</a>
               <a id="4100" class="Symbol">(</a><a id="4101" href="Mealy.html#4101" class="Bound">g</a> <a id="4103" class="Symbol">:</a> <a id="4105" href="Mealy.html#4003" class="Bound">Q₂</a> <a id="4108" class="Symbol">→</a> <a id="4110" href="Mealy.html#3990" class="Bound">Q₁</a><a id="4112" class="Symbol">)</a>
               <a id="4129" class="Keyword">where</a>
  <a id="4137" class="Keyword">private</a>
    <a id="4149" class="Keyword">module</a> <a id="Reindex.M"></a><a id="4156" href="Mealy.html#4156" class="Module">M</a> <a id="4158" class="Symbol">=</a> <a id="4160" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="4177" href="Mealy.html#4031" class="Bound">M</a>

  <a id="4182" class="Keyword">open</a> <a id="4187" href="Mealy.html#2738" class="Module">Equiv</a> <a id="4193" class="Symbol">{</a><a id="4194" href="Mealy.html#3976" class="Bound">a</a><a id="4195" class="Symbol">}</a> <a id="4197" class="Symbol">{</a><a id="4198" href="Mealy.html#3978" class="Bound">b</a><a id="4199" class="Symbol">}</a> <a id="4201" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4205" class="Symbol">{</a><a id="4206" href="Mealy.html#3990" class="Bound">Q₁</a><a id="4208" class="Symbol">}</a> <a id="4210" class="Symbol">{</a><a id="4211" href="Mealy.html#4003" class="Bound">Q₂</a><a id="4213" class="Symbol">}</a>
  <a id="Reindex.reindex-morphism"></a><a id="4217" href="Mealy.html#4217" class="Function">reindex-morphism</a> <a id="4234" class="Symbol">:</a> <a id="4236" class="Symbol">(∀</a> <a id="4239" href="Mealy.html#4239" class="Bound">x</a> <a id="4241" class="Symbol">→</a> <a id="4243" href="Mealy.html#4101" class="Bound">g</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Mealy.html#4072" class="Bound">f</a> <a id="4248" href="Mealy.html#4239" class="Bound">x</a><a id="4249" class="Symbol">)</a> <a id="4251" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4253" href="Mealy.html#4239" class="Bound">x</a><a id="4254" class="Symbol">)</a>
                    <a id="4276" class="Symbol">→</a> <a id="4278" href="Mealy.html#3050" class="Record">is-Mealy-morphism</a> <a id="4296" href="Mealy.html#4031" class="Bound">M</a> <a id="4298" class="Symbol">(</a><a id="4299" href="Mealy.html#2550" class="Function">Mealy-Machine-on.reindex</a> <a id="4324" href="Mealy.html#4031" class="Bound">M</a> <a id="4326" href="Mealy.html#4072" class="Bound">f</a> <a id="4328" href="Mealy.html#4101" class="Bound">g</a><a id="4329" class="Symbol">)</a> <a id="4331" href="Mealy.html#4072" class="Bound">f</a>
  <a id="4335" href="Mealy.html#4217" class="Function">reindex-morphism</a> <a id="4352" href="Mealy.html#4352" class="Bound">splitting</a> <a id="4362" class="Symbol">=</a>
    <a id="4368" class="Keyword">record</a>
    <a id="4379" class="Symbol">{</a> <a id="4381" href="Mealy.html#3126" class="Field">preserves-q₀</a> <a id="4394" class="Symbol">=</a> <a id="4396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
    <a id="4405" class="Symbol">;</a> <a id="4407" href="Mealy.html#3163" class="Field">preserves-δ</a> <a id="4419" class="Symbol">=</a> <a id="4421" class="Symbol">λ</a> <a id="4423" href="Mealy.html#4423" class="Bound">q</a> <a id="4425" href="Mealy.html#4425" class="Bound">i</a> <a id="4427" class="Symbol">→</a> <a id="4429" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4434" class="Symbol">(λ</a> <a id="4437" href="Mealy.html#4437" class="Bound">X</a> <a id="4439" class="Symbol">→</a> <a id="4441" href="Mealy.html#4072" class="Bound">f</a> <a id="4443" class="Symbol">(</a><a id="4444" href="Mealy.html#1263" class="Function">δ</a> <a id="4446" href="Mealy.html#4437" class="Bound">X</a> <a id="4448" href="Mealy.html#4425" class="Bound">i</a><a id="4449" class="Symbol">))</a> <a id="4452" class="Symbol">(</a><a id="4453" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4457" class="Symbol">(</a><a id="4458" href="Mealy.html#4352" class="Bound">splitting</a> <a id="4468" href="Mealy.html#4423" class="Bound">q</a><a id="4469" class="Symbol">))</a>
    <a id="4476" class="Symbol">;</a> <a id="4478" href="Mealy.html#3219" class="Field">preserves-out</a> <a id="4492" class="Symbol">=</a> <a id="4494" class="Symbol">λ</a> <a id="4496" href="Mealy.html#4496" class="Bound">q</a> <a id="4498" href="Mealy.html#4498" class="Bound">i</a> <a id="4500" class="Symbol">→</a> <a id="4502" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4507" class="Symbol">(λ</a> <a id="4510" href="Mealy.html#4510" class="Bound">X</a> <a id="4512" class="Symbol">→</a> <a id="4514" href="Mealy.html#1281" class="Function">out</a> <a id="4518" href="Mealy.html#4510" class="Bound">X</a> <a id="4520" href="Mealy.html#4498" class="Bound">i</a><a id="4521" class="Symbol">)</a> <a id="4523" class="Symbol">(</a><a id="4524" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4528" class="Symbol">(</a><a id="4529" href="Mealy.html#4352" class="Bound">splitting</a> <a id="4539" href="Mealy.html#4496" class="Bound">q</a><a id="4540" class="Symbol">))</a>
    <a id="4547" class="Symbol">}</a>
    <a id="4553" class="Keyword">where</a> <a id="4559" class="Keyword">open</a> <a id="4564" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="4581" href="Mealy.html#4031" class="Bound">M</a>

  <a id="Reindex.reindex-correct"></a><a id="4586" href="Mealy.html#4586" class="Function">reindex-correct</a> <a id="4602" class="Symbol">:</a> <a id="4604" class="Symbol">(∀</a> <a id="4607" href="Mealy.html#4607" class="Bound">x</a> <a id="4609" class="Symbol">→</a> <a id="4611" href="Mealy.html#4101" class="Bound">g</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Mealy.html#4072" class="Bound">f</a> <a id="4616" href="Mealy.html#4607" class="Bound">x</a><a id="4617" class="Symbol">)</a> <a id="4619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4621" href="Mealy.html#4607" class="Bound">x</a><a id="4622" class="Symbol">)</a> <a id="4624" class="Symbol">→</a> <a id="4626" href="Mealy.html#2954" class="Function">Mealy-Equivalent</a> <a id="4643" href="Mealy.html#4031" class="Bound">M</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Mealy.html#2550" class="Function">M.reindex</a> <a id="4656" href="Mealy.html#4072" class="Bound">f</a> <a id="4658" href="Mealy.html#4101" class="Bound">g</a><a id="4659" class="Symbol">)</a>
  <a id="4663" href="Mealy.html#4586" class="Function">reindex-correct</a> <a id="4679" href="Mealy.html#4679" class="Bound">splitting</a> <a id="4689" class="Symbol">=</a>
    <a id="4695" href="Mealy.html#3732" class="Function">is-Mealy-morphism.equivalent-semantics</a>
      <a id="4740" href="Mealy.html#4031" class="Bound">M</a> <a id="4742" class="Symbol">(</a><a id="4743" href="Mealy.html#2550" class="Function">M.reindex</a> <a id="4753" href="Mealy.html#4072" class="Bound">f</a> <a id="4755" href="Mealy.html#4101" class="Bound">g</a><a id="4756" class="Symbol">)</a> <a id="4758" class="Symbol">(</a><a id="4759" href="Mealy.html#4217" class="Function">reindex-morphism</a> <a id="4776" href="Mealy.html#4679" class="Bound">splitting</a><a id="4785" class="Symbol">)</a>


<a id="4789" class="Keyword">record</a> <a id="Mealy-Machine"></a><a id="4796" href="Mealy.html#4796" class="Record">Mealy-Machine</a> <a id="4810" class="Symbol">:</a> <a id="4812" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4816" href="Mealy.html#599" class="Bound">ℓ</a> <a id="4818" class="Keyword">where</a>
  <a id="4826" class="Keyword">field</a>
    <a id="Mealy-Machine.n"></a><a id="4836" href="Mealy.html#4836" class="Field">n</a> <a id="4838" class="Symbol">:</a> <a id="4840" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="Mealy-Machine.Q"></a><a id="4844" href="Mealy.html#4844" class="Function">Q</a> <a id="4846" class="Symbol">=</a> <a id="4848" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="4852" href="Mealy.html#4836" class="Field">n</a>
  <a id="4856" class="Keyword">field</a>
    <a id="Mealy-Machine.structure"></a><a id="4866" href="Mealy.html#4866" class="Field">structure</a> <a id="4876" class="Symbol">:</a> <a id="4878" href="Mealy.html#1092" class="Record">Mealy-Machine-on</a> <a id="4895" href="Mealy.html#4844" class="Function">Q</a>

  <a id="4900" class="Keyword">open</a> <a id="4905" href="Mealy.html#1092" class="Module">Mealy-Machine-on</a> <a id="4922" href="Mealy.html#4866" class="Field">structure</a> <a id="4932" class="Keyword">public</a></pre></body></html>


==> anc/html/Moore.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Moore (Moore)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Moore</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="65" class="Keyword">open</a> <a id="70" class="Keyword">import</a> <a id="77" href="Data.Fin.html" class="Module">Data.Fin</a>
<a id="86" class="Keyword">open</a> <a id="91" class="Keyword">import</a> <a id="98" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="109" class="Keyword">open</a> <a id="114" class="Keyword">import</a> <a id="121" href="Data.Sum.html" class="Module">Data.Sum</a>
<a id="130" class="Keyword">open</a> <a id="135" class="Keyword">import</a> <a id="142" href="Data.List.html" class="Module">Data.List</a>
<a id="152" class="Keyword">open</a> <a id="157" class="Keyword">import</a> <a id="164" href="Function.Base.html" class="Module">Function.Base</a>
<a id="178" class="Keyword">open</a> <a id="183" class="Keyword">import</a> <a id="190" href="Data.Product.html" class="Module">Data.Product</a>

<a id="204" class="Keyword">open</a> <a id="209" class="Keyword">import</a> <a id="216" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>

<a id="239" class="Keyword">module</a> <a id="246" href="Moore.html" class="Module">Moore</a> <a id="252" class="Symbol">{</a><a id="253" href="Moore.html#253" class="Bound">ℓ</a> <a id="255" class="Symbol">:</a> <a id="257" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="262" class="Symbol">}</a> <a id="264" class="Symbol">(</a><a id="265" href="Moore.html#265" class="Bound">I</a> <a id="267" href="Moore.html#267" class="Bound">O</a> <a id="269" class="Symbol">:</a> <a id="271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="275" href="Moore.html#253" class="Bound">ℓ</a><a id="276" class="Symbol">)</a> <a id="278" class="Keyword">where</a>

<a id="285" class="Keyword">record</a> <a id="Moore-Automaton"></a><a id="292" href="Moore.html#292" class="Record">Moore-Automaton</a> <a id="308" class="Symbol">:</a> <a id="310" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="314" href="Moore.html#253" class="Bound">ℓ</a> <a id="316" class="Keyword">where</a>
  <a id="324" class="Keyword">field</a>
    <a id="Moore-Automaton.states"></a><a id="334" href="Moore.html#334" class="Field">states</a> <a id="341" class="Symbol">:</a> <a id="343" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

  <a id="Moore-Automaton.Q"></a><a id="348" href="Moore.html#348" class="Function">Q</a> <a id="350" class="Symbol">:</a> <a id="352" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="358" href="Moore.html#348" class="Function">Q</a> <a id="360" class="Symbol">=</a> <a id="362" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="366" href="Moore.html#334" class="Field">states</a>

  <a id="376" class="Keyword">field</a>
    <a id="Moore-Automaton.initial"></a><a id="386" href="Moore.html#386" class="Field">initial</a> <a id="394" class="Symbol">:</a> <a id="396" href="Moore.html#348" class="Function">Q</a>
    <a id="Moore-Automaton.δ"></a><a id="402" href="Moore.html#402" class="Field">δ</a> <a id="404" class="Symbol">:</a> <a id="406" href="Moore.html#348" class="Function">Q</a> <a id="408" class="Symbol">→</a> <a id="410" href="Moore.html#265" class="Bound">I</a> <a id="412" class="Symbol">→</a> <a id="414" href="Moore.html#348" class="Function">Q</a>
    <a id="Moore-Automaton.output"></a><a id="420" href="Moore.html#420" class="Field">output</a> <a id="427" class="Symbol">:</a> <a id="429" href="Moore.html#348" class="Function">Q</a> <a id="431" class="Symbol">→</a> <a id="433" href="Moore.html#267" class="Bound">O</a>

  <a id="Moore-Automaton.⟦_/_⟧"></a><a id="438" href="Moore.html#438" class="Function Operator">⟦_/_⟧</a> <a id="444" class="Symbol">:</a> <a id="446" href="Moore.html#348" class="Function">Q</a> <a id="448" class="Symbol">→</a> <a id="450" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="455" href="Moore.html#265" class="Bound">I</a> <a id="457" class="Symbol">→</a> <a id="459" href="Moore.html#267" class="Bound">O</a>
  <a id="463" href="Moore.html#438" class="Function Operator">⟦</a> <a id="465" href="Moore.html#465" class="Bound">q</a> <a id="467" href="Moore.html#438" class="Function Operator">/</a> <a id="469" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="472" href="Moore.html#438" class="Function Operator">⟧</a> <a id="474" class="Symbol">=</a> <a id="476" href="Moore.html#420" class="Field">output</a> <a id="483" href="Moore.html#465" class="Bound">q</a>
  <a id="487" href="Moore.html#438" class="Function Operator">⟦</a> <a id="489" href="Moore.html#489" class="Bound">q</a> <a id="491" href="Moore.html#438" class="Function Operator">/</a> <a id="493" class="Symbol">(</a><a id="494" href="Moore.html#494" class="Bound">x</a> <a id="496" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="498" href="Moore.html#498" class="Bound">w</a><a id="499" class="Symbol">)</a> <a id="501" href="Moore.html#438" class="Function Operator">⟧</a> <a id="503" class="Symbol">=</a>
    <a id="509" href="Moore.html#438" class="Function Operator">⟦</a> <a id="511" href="Moore.html#489" class="Bound">q</a> <a id="513" href="Moore.html#438" class="Function Operator">/</a> <a id="515" href="Moore.html#498" class="Bound">w</a> <a id="517" href="Moore.html#438" class="Function Operator">⟧</a>

  <a id="Moore-Automaton.L[_]"></a><a id="522" href="Moore.html#522" class="Function Operator">L[_]</a> <a id="527" class="Symbol">:</a> <a id="529" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="534" href="Moore.html#265" class="Bound">I</a> <a id="536" class="Symbol">→</a> <a id="538" href="Moore.html#267" class="Bound">O</a>
  <a id="542" href="Moore.html#522" class="Function Operator">L[_]</a> <a id="547" href="Moore.html#547" class="Bound">w</a> <a id="549" class="Symbol">=</a> <a id="551" href="Moore.html#438" class="Function Operator">⟦</a> <a id="553" href="Moore.html#386" class="Field">initial</a> <a id="561" href="Moore.html#438" class="Function Operator">/</a> <a id="563" href="Moore.html#547" class="Bound">w</a> <a id="565" href="Moore.html#438" class="Function Operator">⟧</a></pre></body></html>


==> anc/html/NatExamples.AdversarialTeacher.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>AdversarialTeacher (NatExamples.AdversarialTeacher)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatExamples.AdversarialTeacher</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Keyword">import</a> <a id="31" href="Level.html" class="Module">Level</a> <a id="37" class="Symbol">as</a> <a id="40" class="Module">L</a>
<a id="42" class="Keyword">open</a> <a id="47" class="Keyword">import</a> <a id="54" href="Level.html" class="Module">Level</a> <a id="60" class="Keyword">using</a> <a id="66" class="Symbol">(</a><a id="67" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="72" class="Symbol">)</a>

<a id="75" class="Keyword">open</a> <a id="80" class="Keyword">import</a> <a id="87" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="98" class="Keyword">open</a> <a id="103" class="Keyword">import</a> <a id="110" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="119" class="Symbol">as</a> <a id="122" class="Module">ℕ</a> <a id="124" class="Keyword">hiding</a> <a id="131" class="Symbol">(</a><a id="132" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="135" class="Symbol">)</a>
<a id="137" class="Keyword">open</a> <a id="142" class="Keyword">import</a> <a id="149" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="169" class="Symbol">as</a> <a id="172" class="Module">ℕ</a>
<a id="174" class="Keyword">open</a> <a id="179" class="Keyword">import</a> <a id="186" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="249" class="Keyword">using</a> <a id="255" class="Symbol">(</a><a id="256" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="261" class="Symbol">;</a> <a id="263" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="267" class="Symbol">;</a> <a id="269" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="276" class="Symbol">)</a>
<a id="278" class="Keyword">import</a> <a id="285" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="296" class="Symbol">as</a> <a id="299" class="Module">Maybe</a>
<a id="305" class="Keyword">open</a> <a id="310" class="Keyword">import</a> <a id="317" href="Data.Product.html" class="Module">Data.Product</a> <a id="330" class="Symbol">as</a> <a id="333" class="Module">Σ</a>
<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="356" class="Symbol">as</a> <a id="359" class="Module">⊎</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="383" class="Keyword">open</a> <a id="388" class="Keyword">import</a> <a id="395" href="Function.Base.html" class="Module">Function.Base</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Utils.html" class="Module">Utils</a>

<a id="574" class="Keyword">module</a> <a id="581" href="NatExamples.AdversarialTeacher.html" class="Module">NatExamples.AdversarialTeacher</a> <a id="612" class="Keyword">where</a>
<a id="618" class="Keyword">open</a> <a id="623" class="Keyword">import</a> <a id="630" href="NatLearning.html" class="Module">NatLearning</a>

<a id="643" class="Keyword">record</a> <a id="Interval"></a><a id="650" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a> <a id="659" class="Symbol">:</a> <a id="661" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="665" class="Keyword">where</a>
  <a id="673" class="Comment">-- closed intervals on natural numbers.</a>
  <a id="715" class="Comment">-- Hence, they are always non-empty</a>
  <a id="753" class="Keyword">constructor</a> <a id="[_,+_]"></a><a id="765" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[_,+_]</a>
  <a id="774" class="Keyword">field</a>
    <a id="Interval.low"></a><a id="784" href="NatExamples.AdversarialTeacher.html#784" class="Field">low</a> <a id="788" class="Symbol">:</a> <a id="790" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="Interval.len"></a><a id="796" href="NatExamples.AdversarialTeacher.html#796" class="Field">len</a> <a id="800" class="Symbol">:</a> <a id="802" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="Interval.high"></a><a id="806" href="NatExamples.AdversarialTeacher.html#806" class="Function">high</a> <a id="811" class="Symbol">:</a> <a id="813" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="817" href="NatExamples.AdversarialTeacher.html#806" class="Function">high</a> <a id="822" class="Symbol">=</a> <a id="824" href="NatExamples.AdversarialTeacher.html#784" class="Field">low</a> <a id="828" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="830" href="NatExamples.AdversarialTeacher.html#796" class="Field">len</a>

<a id="⟦_⟧"></a><a id="835" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟦_⟧</a> <a id="839" class="Symbol">:</a> <a id="841" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a> <a id="850" class="Symbol">→</a> <a id="852" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="860" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟦</a> <a id="862" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="864" href="NatExamples.AdversarialTeacher.html#864" class="Bound">low</a> <a id="868" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="871" href="NatExamples.AdversarialTeacher.html#871" class="Bound">len</a> <a id="875" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="877" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟧</a> <a id="879" href="NatExamples.AdversarialTeacher.html#879" class="Bound">x</a> <a id="881" class="Symbol">=</a> <a id="883" href="NatExamples.AdversarialTeacher.html#864" class="Bound">low</a> <a id="887" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="889" href="NatExamples.AdversarialTeacher.html#879" class="Bound">x</a> <a id="891" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="893" href="NatExamples.AdversarialTeacher.html#879" class="Bound">x</a> <a id="895" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="897" href="NatExamples.AdversarialTeacher.html#864" class="Bound">low</a> <a id="901" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="903" href="NatExamples.AdversarialTeacher.html#871" class="Bound">len</a>

<a id="908" class="Keyword">record</a> <a id="_⊧_"></a><a id="915" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">_⊧_</a> <a id="919" class="Symbol">(</a><a id="920" href="NatExamples.AdversarialTeacher.html#920" class="Bound">iv</a> <a id="923" class="Symbol">:</a> <a id="925" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a><a id="933" class="Symbol">)</a> <a id="935" class="Symbol">(</a><a id="936" href="NatExamples.AdversarialTeacher.html#936" class="Bound">h</a> <a id="938" class="Symbol">:</a> <a id="940" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="941" class="Symbol">)</a> <a id="943" class="Symbol">:</a> <a id="945" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="949" class="Keyword">where</a>
  <a id="957" class="Keyword">constructor</a> <a id="mk⊧"></a><a id="969" href="NatExamples.AdversarialTeacher.html#969" class="InductiveConstructor">mk⊧</a>
  <a id="975" class="Keyword">module</a> <a id="_⊧_.iv"></a><a id="982" href="NatExamples.AdversarialTeacher.html#982" class="Module">iv</a> <a id="985" class="Symbol">=</a> <a id="987" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="996" href="NatExamples.AdversarialTeacher.html#920" class="Bound">iv</a>
  <a id="1001" class="Keyword">field</a>
    <a id="_⊧_.m"></a><a id="1011" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a> <a id="1013" class="Symbol">:</a> <a id="1015" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="_⊧_.k"></a><a id="1021" href="NatExamples.AdversarialTeacher.html#1021" class="Field">k</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="_⊧_.low+m≡h"></a><a id="1031" href="NatExamples.AdversarialTeacher.html#1031" class="Field">low+m≡h</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1048" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1050" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a> <a id="1052" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1054" href="NatExamples.AdversarialTeacher.html#936" class="Bound">h</a>
    <a id="_⊧_.m+k≡len"></a><a id="1060" href="NatExamples.AdversarialTeacher.html#1060" class="Field">m+k≡len</a> <a id="1068" class="Symbol">:</a> <a id="1070" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a> <a id="1072" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1074" href="NatExamples.AdversarialTeacher.html#1021" class="Field">k</a> <a id="1076" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1078" href="NatExamples.AdversarialTeacher.html#796" class="Function">iv.len</a>
  <a id="_⊧_.low≤h"></a><a id="1087" href="NatExamples.AdversarialTeacher.html#1087" class="Function">low≤h</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1102" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1104" href="NatExamples.AdversarialTeacher.html#936" class="Bound">h</a>
  <a id="1108" href="NatExamples.AdversarialTeacher.html#1087" class="Function">low≤h</a> <a id="1114" class="Symbol">=</a> <a id="1116" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="1124" class="Symbol">(</a><a id="1125" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="1131" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1138" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="1154" href="NatExamples.AdversarialTeacher.html#1031" class="Field">low+m≡h</a><a id="1161" class="Symbol">)</a>
  <a id="_⊧_.h≤high"></a><a id="1165" href="NatExamples.AdversarialTeacher.html#1165" class="Function">h≤high</a> <a id="1172" class="Symbol">:</a> <a id="1174" href="NatExamples.AdversarialTeacher.html#936" class="Bound">h</a> <a id="1176" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1178" href="NatExamples.AdversarialTeacher.html#806" class="Function">iv.high</a>
  <a id="1188" href="NatExamples.AdversarialTeacher.html#1165" class="Function">h≤high</a> <a id="1195" class="Symbol">=</a> <a id="1197" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1207" href="NatExamples.AdversarialTeacher.html#936" class="Bound">h</a> <a id="1209" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1212" href="NatExamples.AdversarialTeacher.html#1031" class="Field">low+m≡h</a> <a id="1220" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="1226" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1233" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1235" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a> <a id="1237" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="1240" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="1250" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="1264" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a> <a id="1266" href="NatExamples.AdversarialTeacher.html#1021" class="Field">k</a><a id="1267" class="Symbol">)</a> <a id="1269" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="1275" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1282" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1284" class="Symbol">(</a><a id="1285" href="NatExamples.AdversarialTeacher.html#1011" class="Field">m</a> <a id="1287" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1289" href="NatExamples.AdversarialTeacher.html#1021" class="Field">k</a><a id="1290" class="Symbol">)</a> <a id="1292" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1295" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1300" class="Symbol">(</a><a id="1301" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1308" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1310" class="Symbol">)</a> <a id="1312" href="NatExamples.AdversarialTeacher.html#1060" class="Field">m+k≡len</a> <a id="1320" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1326" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="1333" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1335" href="NatExamples.AdversarialTeacher.html#796" class="Function">iv.len</a>
    <a id="1346" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
    <a id="1352" class="Keyword">where</a> <a id="1358" class="Keyword">open</a> <a id="1363" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
  <a id="_⊧_.⟦iv⟧"></a><a id="1377" href="NatExamples.AdversarialTeacher.html#1377" class="Function">⟦iv⟧</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟦</a> <a id="1386" href="NatExamples.AdversarialTeacher.html#920" class="Bound">iv</a> <a id="1389" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟧</a> <a id="1391" href="NatExamples.AdversarialTeacher.html#936" class="Bound">h</a>
  <a id="1395" href="NatExamples.AdversarialTeacher.html#1377" class="Function">⟦iv⟧</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="NatExamples.AdversarialTeacher.html#1087" class="Function">low≤h</a> <a id="1408" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1410" href="NatExamples.AdversarialTeacher.html#1165" class="Function">h≤high</a>

<a id="mk⊧-≤"></a><a id="1418" href="NatExamples.AdversarialTeacher.html#1418" class="Function">mk⊧-≤</a> <a id="1424" class="Symbol">:</a> <a id="1426" class="Symbol">∀</a> <a id="1428" class="Symbol">{</a><a id="1429" href="NatExamples.AdversarialTeacher.html#1429" class="Bound">iv</a><a id="1431" class="Symbol">}</a> <a id="1433" class="Symbol">{</a><a id="1434" href="NatExamples.AdversarialTeacher.html#1434" class="Bound">h</a><a id="1435" class="Symbol">}</a> <a id="1437" class="Symbol">→</a> <a id="1439" href="NatExamples.AdversarialTeacher.html#784" class="Field">Interval.low</a> <a id="1452" href="NatExamples.AdversarialTeacher.html#1429" class="Bound">iv</a> <a id="1455" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1457" href="NatExamples.AdversarialTeacher.html#1434" class="Bound">h</a> <a id="1459" class="Symbol">→</a> <a id="1461" href="NatExamples.AdversarialTeacher.html#1434" class="Bound">h</a> <a id="1463" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1465" href="NatExamples.AdversarialTeacher.html#806" class="Function">Interval.high</a> <a id="1479" href="NatExamples.AdversarialTeacher.html#1429" class="Bound">iv</a> <a id="1482" class="Symbol">→</a> <a id="1484" href="NatExamples.AdversarialTeacher.html#1429" class="Bound">iv</a> <a id="1487" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="1489" href="NatExamples.AdversarialTeacher.html#1434" class="Bound">h</a>
<a id="1491" href="NatExamples.AdversarialTeacher.html#1418" class="Function">mk⊧-≤</a> <a id="1497" class="Symbol">{</a><a id="1498" href="NatExamples.AdversarialTeacher.html#1498" class="Bound">iv</a><a id="1500" class="Symbol">}</a> <a id="1502" class="Symbol">{</a><a id="1503" href="NatExamples.AdversarialTeacher.html#1503" class="Bound">h</a><a id="1504" class="Symbol">}</a> <a id="1506" href="NatExamples.AdversarialTeacher.html#1506" class="Bound">low≤h</a> <a id="1512" href="NatExamples.AdversarialTeacher.html#1512" class="Bound">h≤high</a> <a id="1519" class="Symbol">=</a>
  <a id="1523" class="Keyword">let</a>
    <a id="1531" href="NatExamples.AdversarialTeacher.html#1531" class="Bound">m</a> <a id="1533" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1535" href="NatExamples.AdversarialTeacher.html#1535" class="Bound">low+m≡h</a> <a id="1543" class="Symbol">=</a> <a id="1545" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1555" href="NatExamples.AdversarialTeacher.html#1506" class="Bound">low≤h</a>
    <a id="1565" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a> <a id="1567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1569" href="NatExamples.AdversarialTeacher.html#1569" class="Bound">h+k≡low+len</a> <a id="1581" class="Symbol">=</a> <a id="1583" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1593" href="NatExamples.AdversarialTeacher.html#1512" class="Bound">h≤high</a>
  <a id="1602" class="Keyword">in</a>
  <a id="1607" href="NatExamples.AdversarialTeacher.html#969" class="InductiveConstructor">mk⊧</a> <a id="1611" href="NatExamples.AdversarialTeacher.html#1531" class="Bound">m</a> <a id="1613" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a> <a id="1615" href="NatExamples.AdversarialTeacher.html#1535" class="Bound">low+m≡h</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Data.Nat.Properties.html#16165" class="Function">+-cancelˡ-≡</a> <a id="1636" href="NatExamples.AdversarialTeacher.html#784" class="Function">low</a> <a id="1640" class="Symbol">(</a><a id="1641" href="NatExamples.AdversarialTeacher.html#1531" class="Bound">m</a> <a id="1643" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1645" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a><a id="1646" class="Symbol">)</a> <a id="1648" href="NatExamples.AdversarialTeacher.html#796" class="Function">len</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="1663" href="NatExamples.AdversarialTeacher.html#784" class="Function">low</a> <a id="1667" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1669" class="Symbol">(</a><a id="1670" href="NatExamples.AdversarialTeacher.html#1531" class="Bound">m</a> <a id="1672" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1674" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a><a id="1675" class="Symbol">)</a> <a id="1677" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1680" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="1688" href="NatExamples.AdversarialTeacher.html#784" class="Function">low</a> <a id="1692" href="NatExamples.AdversarialTeacher.html#1531" class="Bound">m</a> <a id="1694" class="Symbol">_</a> <a id="1696" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="1702" class="Symbol">(</a><a id="1703" href="NatExamples.AdversarialTeacher.html#784" class="Function">low</a> <a id="1707" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1709" href="NatExamples.AdversarialTeacher.html#1531" class="Bound">m</a><a id="1710" class="Symbol">)</a> <a id="1712" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1714" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a> <a id="1716" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1719" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1724" class="Symbol">(</a><a id="1725" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+</a> <a id="1728" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a><a id="1729" class="Symbol">)</a> <a id="1731" href="NatExamples.AdversarialTeacher.html#1535" class="Bound">low+m≡h</a> <a id="1739" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1745" href="NatExamples.AdversarialTeacher.html#1503" class="Bound">h</a> <a id="1747" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1749" href="NatExamples.AdversarialTeacher.html#1565" class="Bound">k</a> <a id="1751" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1754" href="NatExamples.AdversarialTeacher.html#1569" class="Bound">h+k≡low+len</a> <a id="1766" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
    <a id="1772" href="NatExamples.AdversarialTeacher.html#784" class="Function">low</a> <a id="1776" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1778" href="NatExamples.AdversarialTeacher.html#796" class="Function">len</a>
    <a id="1786" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="1787" class="Symbol">))</a>
  <a id="1792" class="Keyword">where</a>
    <a id="1802" class="Keyword">open</a> <a id="1807" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="1816" href="NatExamples.AdversarialTeacher.html#1498" class="Bound">iv</a>
    <a id="1823" class="Keyword">open</a> <a id="1828" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="_+?≡_"></a><a id="1841" href="NatExamples.AdversarialTeacher.html#1841" class="Function Operator">_+?≡_</a> <a id="1847" class="Symbol">:</a> <a id="1849" class="Symbol">∀</a> <a id="1851" href="NatExamples.AdversarialTeacher.html#1851" class="Bound">n</a> <a id="1853" href="NatExamples.AdversarialTeacher.html#1853" class="Bound">m</a> <a id="1855" class="Symbol">→</a> <a id="1857" class="Symbol">(</a><a id="1858" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1861" href="NatExamples.AdversarialTeacher.html#1861" class="Bound">k</a> <a id="1863" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1865" href="NatExamples.AdversarialTeacher.html#1851" class="Bound">n</a> <a id="1867" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1869" href="NatExamples.AdversarialTeacher.html#1861" class="Bound">k</a> <a id="1871" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1873" href="NatExamples.AdversarialTeacher.html#1853" class="Bound">m</a><a id="1874" class="Symbol">)</a> <a id="1876" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1878" href="NatExamples.AdversarialTeacher.html#1853" class="Bound">m</a> <a id="1880" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1882" href="NatExamples.AdversarialTeacher.html#1851" class="Bound">n</a>
<a id="1884" href="NatExamples.AdversarialTeacher.html#1841" class="Function Operator">_+?≡_</a> <a id="1890" href="NatExamples.AdversarialTeacher.html#1890" class="Bound">n</a> <a id="1892" href="NatExamples.AdversarialTeacher.html#1892" class="Bound">m</a> <a id="1894" class="Keyword">with</a> <a id="1899" class="Symbol">(</a><a id="1900" href="NatExamples.AdversarialTeacher.html#1890" class="Bound">n</a> <a id="1902" href="Data.Nat.Properties.html#6918" class="Function Operator">≤?</a> <a id="1905" href="NatExamples.AdversarialTeacher.html#1892" class="Bound">m</a><a id="1906" class="Symbol">)</a>
<a id="1908" class="Symbol">...</a> <a id="1912" class="Symbol">|</a> <a id="1914" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1918" href="NatExamples.AdversarialTeacher.html#1918" class="Bound">n≤m</a> <a id="1922" class="Symbol">=</a> <a id="1924" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1940" href="NatExamples.AdversarialTeacher.html#1918" class="Bound">n≤m</a><a id="1943" class="Symbol">)</a>
<a id="1945" class="Symbol">...</a> <a id="1949" class="Symbol">|</a> <a id="1951" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1954" href="NatExamples.AdversarialTeacher.html#1954" class="Bound">n≰m</a> <a id="1959" class="Symbol">=</a> <a id="1961" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1966" class="Symbol">(</a><a id="1967" href="Data.Nat.Properties.html#9900" class="Function">≰⇒&gt;</a> <a id="1971" href="NatExamples.AdversarialTeacher.html#1954" class="Bound">n≰m</a><a id="1975" class="Symbol">)</a>

<a id="1978" class="Comment">-- having n options on the left and m options</a>
<a id="2024" class="Comment">-- on the right, the an inhabitant of Go-Bigger n m</a>
<a id="2076" class="Comment">-- shows the side on which there are more options:</a>
<a id="2127" class="Keyword">data</a> <a id="Go-Bigger"></a><a id="2132" href="NatExamples.AdversarialTeacher.html#2132" class="Datatype">Go-Bigger</a> <a id="2142" class="Symbol">:</a> <a id="2144" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2146" class="Symbol">→</a> <a id="2148" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2156" class="Keyword">where</a>
  <a id="Go-Bigger.go-left"></a><a id="2164" href="NatExamples.AdversarialTeacher.html#2164" class="InductiveConstructor">go-left</a> <a id="2172" class="Symbol">:</a> <a id="2174" class="Symbol">∀</a> <a id="2176" class="Symbol">{</a><a id="2177" href="NatExamples.AdversarialTeacher.html#2177" class="Bound">m</a><a id="2178" class="Symbol">}</a> <a id="2180" class="Symbol">{</a><a id="2181" href="NatExamples.AdversarialTeacher.html#2181" class="Bound">k</a><a id="2182" class="Symbol">}</a> <a id="2184" class="Symbol">→</a> <a id="2186" class="Symbol">(</a><a id="2187" href="NatExamples.AdversarialTeacher.html#2187" class="Bound">m&gt;k</a> <a id="2191" class="Symbol">:</a> <a id="2193" href="NatExamples.AdversarialTeacher.html#2177" class="Bound">m</a> <a id="2195" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="2197" href="NatExamples.AdversarialTeacher.html#2181" class="Bound">k</a><a id="2198" class="Symbol">)</a> <a id="2200" class="Symbol">→</a> <a id="2202" href="NatExamples.AdversarialTeacher.html#2132" class="Datatype">Go-Bigger</a> <a id="2212" href="NatExamples.AdversarialTeacher.html#2177" class="Bound">m</a> <a id="2214" href="NatExamples.AdversarialTeacher.html#2181" class="Bound">k</a>
  <a id="Go-Bigger.go-right"></a><a id="2218" href="NatExamples.AdversarialTeacher.html#2218" class="InductiveConstructor">go-right</a> <a id="2227" class="Symbol">:</a> <a id="2229" class="Symbol">∀</a> <a id="2231" class="Symbol">{</a><a id="2232" href="NatExamples.AdversarialTeacher.html#2232" class="Bound">m</a><a id="2233" class="Symbol">}</a> <a id="2235" class="Symbol">{</a><a id="2236" href="NatExamples.AdversarialTeacher.html#2236" class="Bound">k</a><a id="2237" class="Symbol">}</a> <a id="2239" class="Symbol">→</a> <a id="2241" class="Symbol">(</a><a id="2242" href="NatExamples.AdversarialTeacher.html#2242" class="Bound">m&lt;k</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="NatExamples.AdversarialTeacher.html#2232" class="Bound">m</a> <a id="2250" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2252" href="NatExamples.AdversarialTeacher.html#2236" class="Bound">k</a><a id="2253" class="Symbol">)</a> <a id="2255" class="Symbol">→</a> <a id="2257" href="NatExamples.AdversarialTeacher.html#2132" class="Datatype">Go-Bigger</a> <a id="2267" href="NatExamples.AdversarialTeacher.html#2232" class="Bound">m</a> <a id="2269" href="NatExamples.AdversarialTeacher.html#2236" class="Bound">k</a>
  <a id="Go-Bigger.go-either"></a><a id="2273" href="NatExamples.AdversarialTeacher.html#2273" class="InductiveConstructor">go-either</a> <a id="2283" class="Symbol">:</a> <a id="2285" class="Symbol">∀</a> <a id="2287" class="Symbol">{</a><a id="2288" href="NatExamples.AdversarialTeacher.html#2288" class="Bound">m</a><a id="2289" class="Symbol">}</a> <a id="2291" class="Symbol">→</a> <a id="2293" href="NatExamples.AdversarialTeacher.html#2132" class="Datatype">Go-Bigger</a> <a id="2303" class="Symbol">(</a><a id="2304" class="Number">1</a> <a id="2306" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2308" href="NatExamples.AdversarialTeacher.html#2288" class="Bound">m</a><a id="2309" class="Symbol">)</a> <a id="2311" class="Symbol">(</a><a id="2312" class="Number">1</a> <a id="2314" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2316" href="NatExamples.AdversarialTeacher.html#2288" class="Bound">m</a><a id="2317" class="Symbol">)</a>
  <a id="Go-Bigger.go-nowhere"></a><a id="2321" href="NatExamples.AdversarialTeacher.html#2321" class="InductiveConstructor">go-nowhere</a> <a id="2332" class="Symbol">:</a> <a id="2334" href="NatExamples.AdversarialTeacher.html#2132" class="Datatype">Go-Bigger</a> <a id="2344" class="Number">0</a> <a id="2346" class="Number">0</a>

<a id="bisect-cases"></a><a id="2349" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="2362" class="Symbol">:</a> <a id="2364" class="Symbol">∀</a> <a id="2366" href="NatExamples.AdversarialTeacher.html#2366" class="Bound">n</a> <a id="2368" href="NatExamples.AdversarialTeacher.html#2368" class="Bound">m</a> <a id="2370" class="Symbol">→</a> <a id="2372" href="NatExamples.AdversarialTeacher.html#2132" class="Datatype">Go-Bigger</a> <a id="2382" href="NatExamples.AdversarialTeacher.html#2366" class="Bound">n</a> <a id="2384" href="NatExamples.AdversarialTeacher.html#2368" class="Bound">m</a>
<a id="2386" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="2399" href="NatExamples.AdversarialTeacher.html#2399" class="Bound">n</a> <a id="2401" href="NatExamples.AdversarialTeacher.html#2401" class="Bound">m</a> <a id="2403" class="Keyword">with</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a> <a id="2415" href="NatExamples.AdversarialTeacher.html#2399" class="Bound">n</a> <a id="2417" href="NatExamples.AdversarialTeacher.html#2401" class="Bound">m</a><a id="2418" class="Symbol">)</a>
<a id="2420" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="2433" href="NatExamples.AdversarialTeacher.html#2433" class="Bound">n</a> <a id="2435" href="NatExamples.AdversarialTeacher.html#2435" class="Bound">m</a> <a id="2437" class="Symbol">|</a> <a id="2439" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2444" href="NatExamples.AdversarialTeacher.html#2444" class="Bound">n&lt;m</a> <a id="2448" class="Symbol">_</a> <a id="2450" class="Symbol">_</a> <a id="2452" class="Symbol">=</a> <a id="2454" href="NatExamples.AdversarialTeacher.html#2218" class="InductiveConstructor">go-right</a> <a id="2463" href="NatExamples.AdversarialTeacher.html#2444" class="Bound">n&lt;m</a>
<a id="2467" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="2480" href="NatExamples.AdversarialTeacher.html#2480" class="Bound">n</a> <a id="2482" href="NatExamples.AdversarialTeacher.html#2482" class="Bound">m</a> <a id="2484" class="Symbol">|</a> <a id="2486" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2491" class="Symbol">_</a> <a id="2493" class="Symbol">_</a> <a id="2495" href="NatExamples.AdversarialTeacher.html#2495" class="Bound">n&gt;m</a> <a id="2499" class="Symbol">=</a> <a id="2501" href="NatExamples.AdversarialTeacher.html#2164" class="InductiveConstructor">go-left</a> <a id="2509" href="NatExamples.AdversarialTeacher.html#2495" class="Bound">n&gt;m</a>
<a id="2513" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="2526" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2533" class="Symbol">_</a> <a id="2535" class="Symbol">|</a> <a id="2537" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2542" class="Symbol">_</a> <a id="2544" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2549" class="Symbol">_</a> <a id="2551" class="Symbol">=</a> <a id="2553" href="NatExamples.AdversarialTeacher.html#2321" class="InductiveConstructor">go-nowhere</a>
<a id="2564" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="2577" class="Symbol">(</a><a id="2578" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2584" href="NatExamples.AdversarialTeacher.html#2584" class="Bound">n</a><a id="2585" class="Symbol">)</a> <a id="2587" class="Symbol">_</a> <a id="2589" class="Symbol">|</a> <a id="2591" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2596" class="Symbol">_</a> <a id="2598" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2603" class="Symbol">_</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="NatExamples.AdversarialTeacher.html#2273" class="InductiveConstructor">go-either</a>

<a id="2618" class="Keyword">record</a> <a id="AT"></a><a id="2625" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="2628" class="Symbol">(</a><a id="2629" href="NatExamples.AdversarialTeacher.html#2629" class="Bound">counter</a> <a id="2637" class="Symbol">:</a> <a id="2639" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">:</a> <a id="2644" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2648" class="Keyword">where</a>
  <a id="2656" class="Comment">-- the adversarial teacher that has some number</a>
  <a id="2706" class="Comment">-- in the interval and can &#39;defend&#39; for &#39;counter&#39;</a>
  <a id="2758" class="Comment">-- many rounds</a>
  <a id="2775" class="Keyword">constructor</a> <a id="adv-teacher"></a><a id="2787" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a>
  <a id="2801" class="Keyword">field</a>
    <a id="AT.interval"></a><a id="2811" href="NatExamples.AdversarialTeacher.html#2811" class="Field">interval</a> <a id="2820" class="Symbol">:</a> <a id="2822" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a>
  <a id="2833" class="Keyword">open</a> <a id="2838" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="2847" href="NatExamples.AdversarialTeacher.html#2811" class="Field">interval</a> <a id="2856" class="Keyword">public</a>
  <a id="2865" class="Keyword">field</a>
    <a id="2875" class="Comment">-- if the teacher wants to answer</a>
    <a id="2913" class="Comment">-- &#39;wrong&#39; for &#39;counter&#39; many times,</a>
    <a id="2954" class="Comment">-- then the interval must contain</a>
    <a id="2992" class="Comment">-- at least 2 ^ counter many elements,</a>
    <a id="3035" class="Comment">-- which is 1 + len</a>
    <a id="AT.2^cnt≤len"></a><a id="3059" href="NatExamples.AdversarialTeacher.html#3059" class="Field">2^cnt≤len</a> <a id="3069" class="Symbol">:</a> <a id="3071" class="Number">2</a> <a id="3073" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3075" href="NatExamples.AdversarialTeacher.html#2629" class="Bound">counter</a> <a id="3083" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3085" class="Number">1</a> <a id="3087" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3089" href="NatExamples.AdversarialTeacher.html#796" class="Function">len</a>

<a id="forget-AT"></a><a id="3094" href="NatExamples.AdversarialTeacher.html#3094" class="Function">forget-AT</a> <a id="3104" class="Symbol">:</a> <a id="3106" class="Symbol">∀</a> <a id="3108" class="Symbol">{</a><a id="3109" href="NatExamples.AdversarialTeacher.html#3109" class="Bound">cnt</a><a id="3112" class="Symbol">}</a> <a id="3114" class="Symbol">→</a> <a id="3116" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="3119" class="Symbol">(</a><a id="3120" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3124" href="NatExamples.AdversarialTeacher.html#3109" class="Bound">cnt</a><a id="3127" class="Symbol">)</a> <a id="3129" class="Symbol">→</a> <a id="3131" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="3134" href="NatExamples.AdversarialTeacher.html#3109" class="Bound">cnt</a>
<a id="3138" href="NatExamples.AdversarialTeacher.html#3094" class="Function">forget-AT</a> <a id="3148" class="Symbol">{</a><a id="3149" href="NatExamples.AdversarialTeacher.html#3149" class="Bound">cnt</a><a id="3152" class="Symbol">}</a> <a id="3154" class="Symbol">(</a><a id="3155" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="3167" href="NatExamples.AdversarialTeacher.html#3167" class="Bound">iv</a> <a id="3170" href="NatExamples.AdversarialTeacher.html#3170" class="Bound">2^suc[cnt]≤len</a><a id="3184" class="Symbol">)</a> <a id="3186" class="Symbol">=</a>
  <a id="3190" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="3202" href="NatExamples.AdversarialTeacher.html#3167" class="Bound">iv</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="3225" class="Number">2</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="3234" href="NatExamples.AdversarialTeacher.html#3149" class="Bound">cnt</a> <a id="3238" class="Number">1</a><a id="3239" class="Symbol">))</a> <a id="3242" href="NatExamples.AdversarialTeacher.html#3170" class="Bound">2^suc[cnt]≤len</a><a id="3256" class="Symbol">)</a>

<a id="3259" class="Keyword">record</a> <a id="_⊆iv_"></a><a id="3266" href="NatExamples.AdversarialTeacher.html#3266" class="Record Operator">_⊆iv_</a> <a id="3272" class="Symbol">(</a><a id="3273" href="NatExamples.AdversarialTeacher.html#3273" class="Bound">iv&#39;</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a><a id="3287" class="Symbol">)</a> <a id="3289" class="Symbol">(</a><a id="3290" href="NatExamples.AdversarialTeacher.html#3290" class="Bound">iv</a> <a id="3293" class="Symbol">:</a> <a id="3295" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a><a id="3303" class="Symbol">)</a> <a id="3305" class="Symbol">:</a> <a id="3307" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3311" class="Keyword">where</a>
  <a id="3319" class="Keyword">module</a> <a id="_⊆iv_.iv"></a><a id="3326" href="NatExamples.AdversarialTeacher.html#3326" class="Module">iv</a> <a id="3329" class="Symbol">=</a> <a id="3331" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="3340" href="NatExamples.AdversarialTeacher.html#3290" class="Bound">iv</a>
  <a id="3345" class="Keyword">module</a> <a id="_⊆iv_.iv&#39;"></a><a id="3352" href="NatExamples.AdversarialTeacher.html#3352" class="Module">iv&#39;</a> <a id="3356" class="Symbol">=</a> <a id="3358" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="3367" href="NatExamples.AdversarialTeacher.html#3273" class="Bound">iv&#39;</a>
  <a id="3373" class="Keyword">open</a> <a id="3378" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="3387" href="NatExamples.AdversarialTeacher.html#3273" class="Bound">iv&#39;</a> <a id="3391" class="Keyword">public</a>
  <a id="3400" class="Keyword">field</a>
    <a id="_⊆iv_.low≤"></a><a id="3410" href="NatExamples.AdversarialTeacher.html#3410" class="Field">low≤</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv.low</a> <a id="3424" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3426" href="NatExamples.AdversarialTeacher.html#784" class="Function">iv&#39;.low</a>
    <a id="_⊆iv_.high≤"></a><a id="3438" href="NatExamples.AdversarialTeacher.html#3438" class="Field">high≤</a> <a id="3444" class="Symbol">:</a> <a id="3446" href="NatExamples.AdversarialTeacher.html#806" class="Function">iv&#39;.high</a> <a id="3455" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3457" href="NatExamples.AdversarialTeacher.html#806" class="Function">iv.high</a>

<a id="⊆iv-reflexive"></a><a id="3466" href="NatExamples.AdversarialTeacher.html#3466" class="Function">⊆iv-reflexive</a> <a id="3480" class="Symbol">:</a> <a id="3482" class="Symbol">∀</a> <a id="3484" class="Symbol">{</a><a id="3485" href="NatExamples.AdversarialTeacher.html#3485" class="Bound">iv</a><a id="3487" class="Symbol">}</a> <a id="3489" class="Symbol">→</a> <a id="3491" href="NatExamples.AdversarialTeacher.html#3485" class="Bound">iv</a> <a id="3494" href="NatExamples.AdversarialTeacher.html#3266" class="Record Operator">⊆iv</a> <a id="3498" href="NatExamples.AdversarialTeacher.html#3485" class="Bound">iv</a>
<a id="3501" href="NatExamples.AdversarialTeacher.html#3466" class="Function">⊆iv-reflexive</a> <a id="3515" class="Symbol">{</a><a id="3516" href="NatExamples.AdversarialTeacher.html#3516" class="Bound">iv</a><a id="3518" class="Symbol">}</a> <a id="3520" class="Symbol">=</a> <a id="3522" class="Keyword">record</a> <a id="3529" class="Symbol">{</a> <a id="3531" href="NatExamples.AdversarialTeacher.html#3410" class="Field">low≤</a> <a id="3536" class="Symbol">=</a> <a id="3538" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="3550" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3555" class="Symbol">;</a> <a id="3557" href="NatExamples.AdversarialTeacher.html#3438" class="Field">high≤</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="3577" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3582" class="Symbol">}</a>

<a id="_⊆t_"></a><a id="3585" href="NatExamples.AdversarialTeacher.html#3585" class="Function Operator">_⊆t_</a> <a id="3590" class="Symbol">:</a> <a id="3592" class="Symbol">∀</a> <a id="3594" class="Symbol">{</a><a id="3595" href="NatExamples.AdversarialTeacher.html#3595" class="Bound">k&#39;</a> <a id="3598" href="NatExamples.AdversarialTeacher.html#3598" class="Bound">k</a><a id="3599" class="Symbol">}</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="3606" href="NatExamples.AdversarialTeacher.html#3595" class="Bound">k&#39;</a> <a id="3609" class="Symbol">→</a> <a id="3611" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="3614" href="NatExamples.AdversarialTeacher.html#3598" class="Bound">k</a> <a id="3616" class="Symbol">→</a> <a id="3618" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="3622" href="NatExamples.AdversarialTeacher.html#3585" class="Function Operator">_⊆t_</a> <a id="3627" href="NatExamples.AdversarialTeacher.html#3627" class="Bound">t&#39;</a> <a id="3630" href="NatExamples.AdversarialTeacher.html#3630" class="Bound">t</a> <a id="3632" class="Symbol">=</a> <a id="3634" href="NatExamples.AdversarialTeacher.html#2811" class="Field">AT.interval</a> <a id="3646" href="NatExamples.AdversarialTeacher.html#3627" class="Bound">t&#39;</a> <a id="3649" href="NatExamples.AdversarialTeacher.html#3266" class="Record Operator">⊆iv</a> <a id="3653" href="NatExamples.AdversarialTeacher.html#2811" class="Field">AT.interval</a> <a id="3665" href="NatExamples.AdversarialTeacher.html#3630" class="Bound">t</a>

<a id="⊆iv-preserve-⊧"></a><a id="3668" href="NatExamples.AdversarialTeacher.html#3668" class="Function">⊆iv-preserve-⊧</a> <a id="3683" class="Symbol">:</a> <a id="3685" class="Symbol">∀</a> <a id="3687" class="Symbol">{</a><a id="3688" href="NatExamples.AdversarialTeacher.html#3688" class="Bound">iv</a><a id="3690" class="Symbol">}</a> <a id="3692" class="Symbol">{</a><a id="3693" href="NatExamples.AdversarialTeacher.html#3693" class="Bound">iv&#39;</a><a id="3696" class="Symbol">}</a> <a id="3698" class="Symbol">→</a> <a id="3700" href="NatExamples.AdversarialTeacher.html#3688" class="Bound">iv</a> <a id="3703" href="NatExamples.AdversarialTeacher.html#3266" class="Record Operator">⊆iv</a> <a id="3707" href="NatExamples.AdversarialTeacher.html#3693" class="Bound">iv&#39;</a> <a id="3711" class="Symbol">→</a> <a id="3713" class="Symbol">{</a><a id="3714" href="NatExamples.AdversarialTeacher.html#3714" class="Bound">h</a> <a id="3716" class="Symbol">:</a> <a id="3718" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3719" class="Symbol">}</a> <a id="3721" class="Symbol">→</a> <a id="3723" href="NatExamples.AdversarialTeacher.html#3688" class="Bound">iv</a> <a id="3726" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="3728" href="NatExamples.AdversarialTeacher.html#3714" class="Bound">h</a> <a id="3730" class="Symbol">→</a> <a id="3732" href="NatExamples.AdversarialTeacher.html#3693" class="Bound">iv&#39;</a> <a id="3736" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="3738" href="NatExamples.AdversarialTeacher.html#3714" class="Bound">h</a>
<a id="3740" href="NatExamples.AdversarialTeacher.html#3668" class="Function">⊆iv-preserve-⊧</a> <a id="3755" href="NatExamples.AdversarialTeacher.html#3755" class="Bound">iv⊆iv&#39;</a> <a id="3762" class="Symbol">{</a><a id="3763" href="NatExamples.AdversarialTeacher.html#3763" class="Bound">h</a><a id="3764" class="Symbol">}</a> <a id="3766" href="NatExamples.AdversarialTeacher.html#3766" class="Bound">iv⊧h</a> <a id="3771" class="Symbol">=</a> <a id="3773" href="NatExamples.AdversarialTeacher.html#1418" class="Function">mk⊧-≤</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="3788" href="NatExamples.AdversarialTeacher.html#3410" class="Function">iv⊆iv&#39;.low≤</a> <a id="3800" href="NatExamples.AdversarialTeacher.html#1087" class="Function">iv⊧h.low≤h</a><a id="3810" class="Symbol">)</a> <a id="3812" class="Symbol">(</a><a id="3813" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="3821" href="NatExamples.AdversarialTeacher.html#1165" class="Function">iv⊧h.h≤high</a> <a id="3833" href="NatExamples.AdversarialTeacher.html#3438" class="Function">iv⊆iv&#39;.high≤</a><a id="3845" class="Symbol">)</a>
  <a id="3849" class="Keyword">where</a>
    <a id="3859" class="Keyword">module</a> <a id="3866" href="NatExamples.AdversarialTeacher.html#3866" class="Module">iv⊆iv&#39;</a> <a id="3873" class="Symbol">=</a> <a id="3875" href="NatExamples.AdversarialTeacher.html#3266" class="Module Operator">_⊆iv_</a> <a id="3881" href="NatExamples.AdversarialTeacher.html#3755" class="Bound">iv⊆iv&#39;</a>
    <a id="3892" class="Keyword">module</a> <a id="3899" href="NatExamples.AdversarialTeacher.html#3899" class="Module">iv⊧h</a> <a id="3904" class="Symbol">=</a> <a id="3906" href="NatExamples.AdversarialTeacher.html#915" class="Module Operator">_⊧_</a> <a id="3910" href="NatExamples.AdversarialTeacher.html#3766" class="Bound">iv⊧h</a>

<a id="mkTooLow"></a><a id="3916" href="NatExamples.AdversarialTeacher.html#3916" class="Function">mkTooLow</a> <a id="3925" class="Symbol">:</a> <a id="3927" class="Symbol">∀</a> <a id="3929" class="Symbol">{</a><a id="3930" href="NatExamples.AdversarialTeacher.html#3930" class="Bound">iv</a> <a id="3933" class="Symbol">:</a> <a id="3935" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a><a id="3943" class="Symbol">}</a> <a id="3945" class="Symbol">{</a><a id="3946" href="NatExamples.AdversarialTeacher.html#3946" class="Bound">hyp</a> <a id="3950" class="Symbol">:</a> <a id="3952" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3953" class="Symbol">}</a> <a id="3955" class="Symbol">→</a> <a id="3957" href="NatExamples.AdversarialTeacher.html#3946" class="Bound">hyp</a> <a id="3961" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3963" href="NatExamples.AdversarialTeacher.html#784" class="Field">Interval.low</a> <a id="3976" href="NatExamples.AdversarialTeacher.html#3930" class="Bound">iv</a> <a id="3979" class="Symbol">→</a> <a id="3981" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟦</a> <a id="3983" href="NatExamples.AdversarialTeacher.html#3930" class="Bound">iv</a> <a id="3986" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟧</a> <a id="3988" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="3990" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat</a> <a id="4000" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="4008" href="NatLearning.html#1487" class="Function Operator">⟧</a> <a id="4010" href="NatExamples.AdversarialTeacher.html#3946" class="Bound">hyp</a>
<a id="4014" href="NatExamples.AdversarialTeacher.html#3916" class="Function">mkTooLow</a> <a id="4023" href="NatExamples.AdversarialTeacher.html#4023" class="Bound">hyp&lt;low</a> <a id="4031" class="Symbol">{</a><a id="4032" href="NatExamples.AdversarialTeacher.html#4032" class="Bound">x</a><a id="4033" class="Symbol">}</a> <a id="4035" class="Symbol">(</a><a id="4036" href="NatExamples.AdversarialTeacher.html#4036" class="Bound">low≤x</a> <a id="4042" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4044" class="Symbol">_)</a> <a id="4047" class="Symbol">=</a> <a id="4049" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="4057" href="NatExamples.AdversarialTeacher.html#4023" class="Bound">hyp&lt;low</a> <a id="4065" href="NatExamples.AdversarialTeacher.html#4036" class="Bound">low≤x</a>

<a id="mkTooHigh"></a><a id="4072" href="NatExamples.AdversarialTeacher.html#4072" class="Function">mkTooHigh</a> <a id="4082" class="Symbol">:</a> <a id="4084" class="Symbol">∀</a> <a id="4086" class="Symbol">{</a><a id="4087" href="NatExamples.AdversarialTeacher.html#4087" class="Bound">iv</a> <a id="4090" class="Symbol">:</a> <a id="4092" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a><a id="4100" class="Symbol">}</a> <a id="4102" class="Symbol">{</a><a id="4103" href="NatExamples.AdversarialTeacher.html#4103" class="Bound">hyp</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4110" class="Symbol">}</a> <a id="4112" class="Symbol">→</a> <a id="4114" href="NatExamples.AdversarialTeacher.html#4103" class="Bound">hyp</a> <a id="4118" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="4120" href="NatExamples.AdversarialTeacher.html#806" class="Function">Interval.high</a> <a id="4134" href="NatExamples.AdversarialTeacher.html#4087" class="Bound">iv</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟦</a> <a id="4141" href="NatExamples.AdversarialTeacher.html#4087" class="Bound">iv</a> <a id="4144" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟧</a> <a id="4146" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4148" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat</a> <a id="4158" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="4167" href="NatLearning.html#1487" class="Function Operator">⟧</a> <a id="4169" href="NatExamples.AdversarialTeacher.html#4103" class="Bound">hyp</a>
<a id="4173" href="NatExamples.AdversarialTeacher.html#4072" class="Function">mkTooHigh</a> <a id="4183" href="NatExamples.AdversarialTeacher.html#4183" class="Bound">hyp&gt;high</a> <a id="4192" class="Symbol">{</a><a id="4193" href="NatExamples.AdversarialTeacher.html#4193" class="Bound">x</a><a id="4194" class="Symbol">}</a> <a id="4196" class="Symbol">(_</a> <a id="4199" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4201" href="NatExamples.AdversarialTeacher.html#4201" class="Bound">x≤high</a><a id="4207" class="Symbol">)</a> <a id="4209" class="Symbol">=</a> <a id="4211" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="4219" class="Symbol">(</a><a id="4220" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4224" href="NatExamples.AdversarialTeacher.html#4201" class="Bound">x≤high</a><a id="4230" class="Symbol">)</a> <a id="4232" href="NatExamples.AdversarialTeacher.html#4183" class="Bound">hyp&gt;high</a>

<a id="δ-prop"></a><a id="4242" href="NatExamples.AdversarialTeacher.html#4242" class="Function">δ-prop</a> <a id="4249" class="Symbol">:</a> <a id="4251" class="Symbol">∀</a> <a id="4253" class="Symbol">{</a><a id="4254" href="NatExamples.AdversarialTeacher.html#4254" class="Bound">cnt</a><a id="4257" class="Symbol">}</a> <a id="4259" class="Symbol">→</a> <a id="4261" class="Symbol">(</a><a id="4262" href="NatExamples.AdversarialTeacher.html#4262" class="Bound">t</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="4269" class="Symbol">(</a><a id="4270" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4274" href="NatExamples.AdversarialTeacher.html#4254" class="Bound">cnt</a><a id="4277" class="Symbol">))</a> <a id="4280" class="Symbol">→</a> <a id="4282" class="Symbol">(</a><a id="4283" href="NatExamples.AdversarialTeacher.html#4283" class="Bound">hyp</a> <a id="4287" class="Symbol">:</a> <a id="4289" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="4290" class="Symbol">)</a> <a id="4292" class="Symbol">→</a> <a id="4294" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="4297" href="NatExamples.AdversarialTeacher.html#4297" class="Bound">(</a><a id="4298" href="NatExamples.AdversarialTeacher.html#4298" class="Bound">wn</a> <a id="4301" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4303" href="NatExamples.AdversarialTeacher.html#4303" class="Bound">t&#39;</a><a id="4305" href="NatExamples.AdversarialTeacher.html#4297" class="Bound">)</a> <a id="4307" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="4309" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="4318" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4320" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="4323" href="NatExamples.AdversarialTeacher.html#4254" class="Bound">cnt</a> <a id="4327" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="4329" class="Symbol">(</a><a id="4330" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟦</a> <a id="4332" href="NatExamples.AdversarialTeacher.html#2811" class="Field">AT.interval</a> <a id="4344" href="NatExamples.AdversarialTeacher.html#4303" class="Bound">t&#39;</a> <a id="4347" href="NatExamples.AdversarialTeacher.html#835" class="Function Operator">⟧</a> <a id="4349" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="4351" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat</a> <a id="4361" href="NatExamples.AdversarialTeacher.html#4298" class="Bound">wn</a> <a id="4364" href="NatLearning.html#1487" class="Function Operator">⟧</a> <a id="4366" href="NatExamples.AdversarialTeacher.html#4283" class="Bound">hyp</a> <a id="4370" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4372" href="NatExamples.AdversarialTeacher.html#4303" class="Bound">t&#39;</a> <a id="4375" href="NatExamples.AdversarialTeacher.html#3585" class="Function Operator">⊆t</a> <a id="4378" href="NatExamples.AdversarialTeacher.html#4262" class="Bound">t</a><a id="4379" class="Symbol">)</a>
<a id="4381" href="NatExamples.AdversarialTeacher.html#4242" class="Function">δ-prop</a> <a id="4388" class="Symbol">{</a><a id="4389" href="NatExamples.AdversarialTeacher.html#4389" class="Bound">cnt</a><a id="4392" class="Symbol">}</a> <a id="4394" href="NatExamples.AdversarialTeacher.html#4394" class="Bound">t</a><a id="4395" class="Symbol">@(</a><a id="4397" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="4409" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="4411" href="NatExamples.AdversarialTeacher.html#4411" class="Bound">low</a> <a id="4415" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="4418" href="NatExamples.AdversarialTeacher.html#4418" class="Bound">len</a> <a id="4422" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="4424" href="NatExamples.AdversarialTeacher.html#4424" class="Bound">2^cnt≤len</a><a id="4433" class="Symbol">)</a> <a id="4435" href="NatExamples.AdversarialTeacher.html#4435" class="Bound">hyp</a> <a id="4439" class="Keyword">with</a> <a id="4444" class="Symbol">(</a><a id="4445" href="NatExamples.AdversarialTeacher.html#4411" class="Bound">low</a> <a id="4449" href="NatExamples.AdversarialTeacher.html#1841" class="Function Operator">+?≡</a> <a id="4453" href="NatExamples.AdversarialTeacher.html#4435" class="Bound">hyp</a><a id="4456" class="Symbol">)</a>
<a id="4458" class="Symbol">...</a> <a id="4462" class="Symbol">|</a> <a id="4464" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4469" href="NatExamples.AdversarialTeacher.html#4469" class="Bound">hyp&lt;low</a> <a id="4477" class="Symbol">=</a> <a id="4479" class="Symbol">(</a><a id="4480" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="4488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4490" href="NatExamples.AdversarialTeacher.html#3094" class="Function">forget-AT</a> <a id="4500" class="Bound">t</a><a id="4501" class="Symbol">)</a> <a id="4503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4505" href="NatExamples.AdversarialTeacher.html#3916" class="Function">mkTooLow</a> <a id="4514" href="NatExamples.AdversarialTeacher.html#4469" class="Bound">hyp&lt;low</a> <a id="4522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4524" href="NatExamples.AdversarialTeacher.html#3466" class="Function">⊆iv-reflexive</a>
<a id="4538" class="Symbol">...</a> <a id="4542" class="Symbol">|</a> <a id="4544" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4549" class="Symbol">(</a><a id="4550" href="NatExamples.AdversarialTeacher.html#4550" class="Bound">m</a> <a id="4552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4554" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4558" class="Symbol">)</a> <a id="4560" class="Keyword">with</a> <a id="4565" class="Symbol">(</a><a id="4566" href="NatExamples.AdversarialTeacher.html#4550" class="Bound">m</a> <a id="4568" href="NatExamples.AdversarialTeacher.html#1841" class="Function Operator">+?≡</a> <a id="4572" class="Bound">len</a><a id="4575" class="Symbol">)</a>
<a id="4577" class="Symbol">...</a>   <a id="4583" class="Symbol">|</a> <a id="4585" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4590" href="NatExamples.AdversarialTeacher.html#4590" class="Bound">len&lt;m</a> <a id="4596" class="Symbol">=</a> <a id="4598" class="Symbol">(</a><a id="4599" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="4608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4610" href="NatExamples.AdversarialTeacher.html#3094" class="Function">forget-AT</a> <a id="4620" class="Bound">t</a><a id="4621" class="Symbol">)</a> <a id="4623" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4625" href="NatExamples.AdversarialTeacher.html#4072" class="Function">mkTooHigh</a> <a id="4635" class="Symbol">(</a><a id="4636" href="Data.Nat.Properties.html#20720" class="Function">+-monoʳ-&lt;</a> <a id="4646" class="Bound">low</a> <a id="4650" href="NatExamples.AdversarialTeacher.html#4590" class="Bound">len&lt;m</a><a id="4655" class="Symbol">)</a> <a id="4657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4659" href="NatExamples.AdversarialTeacher.html#3466" class="Function">⊆iv-reflexive</a>
<a id="4673" class="Symbol">...</a>   <a id="4679" class="Symbol">|</a> <a id="4681" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4686" class="Symbol">(</a><a id="4687" href="NatExamples.AdversarialTeacher.html#4687" class="Bound">k</a> <a id="4689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4691" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4695" class="Symbol">)</a> <a id="4697" class="Keyword">with</a> <a id="4702" href="NatExamples.AdversarialTeacher.html#2349" class="Function">bisect-cases</a> <a id="4715" class="Bound">m</a> <a id="4717" href="NatExamples.AdversarialTeacher.html#4687" class="Bound">k</a>
<a id="4719" class="Symbol">...</a>      <a id="4728" class="Symbol">|</a> <a id="4730" href="NatExamples.AdversarialTeacher.html#2321" class="InductiveConstructor">go-nowhere</a> <a id="4741" class="Symbol">=</a> <a id="4743" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="4750" class="Symbol">(</a><a id="4751" href="Data.Nat.Properties.html#9682" class="Function">≤⇒≯</a> <a id="4755" class="Bound">2^cnt≤len</a> <a id="4765" class="Symbol">(</a><a id="4766" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                          <a id="4798" class="Number">2</a> <a id="4800" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
                          <a id="4830" class="Number">2</a> <a id="4832" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4834" class="Number">1</a> <a id="4836" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4839" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="4849" class="Number">2</a> <a id="4851" class="Symbol">(</a><a id="4852" href="Data.Nat.Properties.html#31813" class="Function">m^n&gt;0</a> <a id="4858" class="Number">2</a> <a id="4860" class="Bound">cnt</a><a id="4863" class="Symbol">)</a> <a id="4865" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
                          <a id="4893" class="Number">2</a> <a id="4895" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4897" class="Symbol">(</a><a id="4898" class="Number">2</a> <a id="4900" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4902" class="Bound">cnt</a><a id="4905" class="Symbol">)</a> <a id="4907" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
                          <a id="4937" class="Number">2</a> <a id="4939" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4941" class="Bound">cnt</a> <a id="4945" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4947" class="Symbol">(</a><a id="4948" class="Number">2</a> <a id="4950" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4952" class="Bound">cnt</a> <a id="4956" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4958" class="Number">0</a><a id="4959" class="Symbol">)</a>
                        <a id="4985" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="4986" class="Symbol">))</a>
                        <a id="5013" class="Keyword">where</a> <a id="5019" class="Keyword">open</a> <a id="5024" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="5036" class="Symbol">...</a>      <a id="5045" class="Symbol">|</a> <a id="5047" href="NatExamples.AdversarialTeacher.html#2164" class="InductiveConstructor">go-left</a> <a id="5055" href="NatExamples.AdversarialTeacher.html#5055" class="Bound">m&gt;k</a> <a id="5059" class="Symbol">=</a>
           <a id="5072" class="Keyword">let</a>
             <a id="5089" class="Keyword">instance</a>
               <a id="5113" href="NatExamples.AdversarialTeacher.html#5113" class="Bound">m-nz</a> <a id="5118" class="Symbol">:</a> <a id="5120" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="5128" class="Bound">m</a>
               <a id="5145" href="NatExamples.AdversarialTeacher.html#5113" class="Bound">m-nz</a> <a id="5150" class="Symbol">=</a> <a id="5152" href="Utils.html#4282" class="Function">&gt;m-nonZero</a> <a id="5163" href="NatExamples.AdversarialTeacher.html#5055" class="Bound">m&gt;k</a>
           <a id="5178" class="Keyword">in</a>
           <a id="5192" class="Symbol">(</a><a id="5193" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="5202" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5204" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="5216" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="5218" class="Bound">low</a> <a id="5222" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="5225" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5230" class="Bound">m</a> <a id="5232" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="5234" class="Symbol">(</a><a id="5235" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                       <a id="5264" class="Number">2</a> <a id="5266" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5268" class="Bound">cnt</a> <a id="5272" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5275" href="Utils.html#4537" class="Function">bisect-sum</a> <a id="5286" class="Symbol">{</a><a id="5287" class="Bound">cnt</a><a id="5290" class="Symbol">}</a> <a id="5292" class="Symbol">(</a><a id="5293" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="5301" class="Bound">2^cnt≤len</a> <a id="5311" class="Symbol">(</a><a id="5312" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="5324" class="Symbol">(</a><a id="5325" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="5329" class="Symbol">(</a><a id="5330" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5336" class="Bound">m</a> <a id="5338" class="Bound">k</a><a id="5339" class="Symbol">))))</a> <a id="5344" href="NatExamples.AdversarialTeacher.html#5055" class="Bound">m&gt;k</a> <a id="5348" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
                       <a id="5373" class="Bound">m</a> <a id="5375" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="5378" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="5387" class="Bound">m</a> <a id="5389" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
                       <a id="5414" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5418" class="Symbol">(</a><a id="5419" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5424" class="Bound">m</a><a id="5425" class="Symbol">)</a>
                       <a id="5450" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5451" class="Symbol">))</a>
           <a id="5465" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5467" href="NatExamples.AdversarialTeacher.html#4072" class="Function">mkTooHigh</a> <a id="5477" class="Symbol">(</a><a id="5478" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                        <a id="5508" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5512" class="Symbol">(</a><a id="5513" class="Bound">low</a> <a id="5517" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5519" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5524" class="Bound">m</a><a id="5525" class="Symbol">)</a> <a id="5527" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="5530" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="5536" class="Bound">low</a> <a id="5540" class="Symbol">_</a> <a id="5542" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
                        <a id="5568" class="Bound">low</a> <a id="5572" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5574" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="5584" class="Bound">m</a><a id="5585" class="Symbol">)</a> <a id="5587" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5590" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5595" class="Symbol">(</a><a id="5596" class="Bound">low</a> <a id="5600" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="5602" class="Symbol">)</a> <a id="5604" class="Symbol">(</a><a id="5605" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="5614" class="Bound">m</a><a id="5615" class="Symbol">)</a> <a id="5617" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
                        <a id="5643" class="Bound">low</a> <a id="5647" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5649" class="Bound">m</a>
                        <a id="5675" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5676" class="Symbol">)</a>
           <a id="5689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5691" class="Keyword">record</a>
             <a id="5711" class="Symbol">{</a> <a id="5713" href="NatExamples.AdversarialTeacher.html#3410" class="Field">low≤</a> <a id="5718" class="Symbol">=</a> <a id="5720" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="5732" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
             <a id="5750" class="Symbol">;</a> <a id="5752" href="NatExamples.AdversarialTeacher.html#3438" class="Field">high≤</a> <a id="5758" class="Symbol">=</a> <a id="5760" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="5770" class="Bound">low</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="5783" href="Utils.html#4373" class="Function">pred-≤</a> <a id="5790" class="Symbol">(</a><a id="5791" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="5797" class="Bound">m</a> <a id="5799" class="Bound">k</a><a id="5800" class="Symbol">))</a>
             <a id="5816" class="Symbol">}</a>
           <a id="5829" class="Keyword">where</a> <a id="5835" class="Keyword">open</a> <a id="5840" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="5852" class="Symbol">...</a>      <a id="5861" class="Symbol">|</a> <a id="5863" href="NatExamples.AdversarialTeacher.html#2218" class="InductiveConstructor">go-right</a> <a id="5872" href="NatExamples.AdversarialTeacher.html#5872" class="Bound">m&lt;k</a> <a id="5876" class="Symbol">=</a>
           <a id="5889" class="Keyword">let</a>
             <a id="5906" class="Keyword">instance</a>
               <a id="5930" href="NatExamples.AdversarialTeacher.html#5930" class="Bound">k-nz</a> <a id="5935" class="Symbol">:</a> <a id="5937" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="5945" class="Bound">k</a>
               <a id="5962" href="NatExamples.AdversarialTeacher.html#5930" class="Bound">k-nz</a> <a id="5967" class="Symbol">=</a> <a id="5969" href="Utils.html#4282" class="Function">&gt;m-nonZero</a> <a id="5980" href="NatExamples.AdversarialTeacher.html#5872" class="Bound">m&lt;k</a>
           <a id="5995" class="Keyword">in</a>
           <a id="6009" class="Symbol">(</a><a id="6010" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="6018" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6020" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="6032" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="6034" class="Symbol">(</a><a id="6035" class="Bound">low</a> <a id="6039" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6041" class="Symbol">(</a><a id="6042" class="Number">1</a> <a id="6044" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6046" class="Bound">m</a><a id="6047" class="Symbol">))</a> <a id="6050" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="6053" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="6058" class="Bound">k</a> <a id="6060" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="6062" class="Symbol">(</a><a id="6063" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                       <a id="6092" class="Number">2</a> <a id="6094" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="6096" class="Bound">cnt</a> <a id="6100" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="6103" href="Utils.html#4537" class="Function">bisect-sum</a> <a id="6114" class="Symbol">{</a><a id="6115" class="Bound">cnt</a><a id="6118" class="Symbol">}</a> <a id="6120" class="Symbol">(</a><a id="6121" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="6129" class="Bound">2^cnt≤len</a> <a id="6139" class="Symbol">(</a><a id="6140" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6152" class="Symbol">(</a><a id="6153" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="6160" class="Symbol">(</a><a id="6161" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6165" class="Bound">m</a><a id="6166" class="Symbol">)</a> <a id="6168" class="Bound">k</a><a id="6169" class="Symbol">)))</a> <a id="6173" href="NatExamples.AdversarialTeacher.html#5872" class="Bound">m&lt;k</a> <a id="6177" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
                       <a id="6202" class="Bound">k</a> <a id="6204" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6207" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="6216" class="Bound">k</a> <a id="6218" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
                       <a id="6243" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6247" class="Symbol">(</a><a id="6248" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="6253" class="Bound">k</a><a id="6254" class="Symbol">)</a>
                       <a id="6279" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="6280" class="Symbol">))</a>
           <a id="6294" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6296" href="NatExamples.AdversarialTeacher.html#3916" class="Function">mkTooLow</a> <a id="6305" class="Symbol">(</a><a id="6306" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="6323" class="Symbol">(</a><a id="6324" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="6330" class="Bound">low</a> <a id="6334" class="Bound">m</a><a id="6335" class="Symbol">)))</a>
           <a id="6350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6352" class="Keyword">record</a>
             <a id="6372" class="Symbol">{</a> <a id="6374" href="NatExamples.AdversarialTeacher.html#3410" class="Field">low≤</a> <a id="6379" class="Symbol">=</a> <a id="6381" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="6387" class="Bound">low</a> <a id="6391" class="Symbol">_</a>
             <a id="6406" class="Symbol">;</a> <a id="6408" href="NatExamples.AdversarialTeacher.html#3438" class="Field">high≤</a> <a id="6414" class="Symbol">=</a> <a id="6416" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
                     <a id="6443" class="Bound">low</a> <a id="6447" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6449" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6453" class="Bound">m</a> <a id="6455" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6457" class="Symbol">(</a><a id="6458" class="Bound">k</a> <a id="6460" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6462" class="Number">1</a><a id="6463" class="Symbol">)</a> <a id="6465" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6468" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="6476" class="Bound">low</a> <a id="6480" class="Symbol">_</a> <a id="6482" class="Symbol">_</a> <a id="6484" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
                     <a id="6507" class="Bound">low</a> <a id="6511" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6513" class="Symbol">(</a><a id="6514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6518" class="Bound">m</a> <a id="6520" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6522" class="Symbol">(</a><a id="6523" class="Bound">k</a> <a id="6525" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6527" class="Number">1</a><a id="6528" class="Symbol">))</a> <a id="6531" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6534" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6539" class="Symbol">(</a><a id="6540" class="Bound">low</a> <a id="6544" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="6546" class="Symbol">)</a> <a id="6548" class="Symbol">(</a><a id="6549" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="6555" class="Bound">m</a> <a id="6557" class="Symbol">_)</a> <a id="6560" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
                     <a id="6583" class="Bound">low</a> <a id="6587" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6589" class="Symbol">(</a><a id="6590" class="Bound">m</a> <a id="6592" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6594" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6598" class="Symbol">(</a><a id="6599" class="Bound">k</a> <a id="6601" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="6603" class="Number">1</a><a id="6604" class="Symbol">))</a> <a id="6607" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="6610" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6615" class="Symbol">(λ</a> <a id="6618" href="NatExamples.AdversarialTeacher.html#6618" class="Bound">-</a> <a id="6620" class="Symbol">→</a> <a id="6622" class="Bound">low</a> <a id="6626" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6628" class="Symbol">(</a><a id="6629" class="Bound">m</a> <a id="6631" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6633" href="NatExamples.AdversarialTeacher.html#6618" class="Bound">-</a><a id="6634" class="Symbol">))</a> <a id="6637" class="Symbol">(</a><a id="6638" href="Data.Nat.Properties.html#55258" class="Function">suc-pred</a> <a id="6647" class="Bound">k</a><a id="6648" class="Symbol">)</a> <a id="6650" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
                     <a id="6673" class="Bound">low</a> <a id="6677" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6679" class="Symbol">(</a><a id="6680" class="Bound">m</a> <a id="6682" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6684" class="Bound">k</a><a id="6685" class="Symbol">)</a>
                     <a id="6708" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
             <a id="6723" class="Symbol">}</a>
           <a id="6736" class="Keyword">where</a> <a id="6742" class="Keyword">open</a> <a id="6747" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
<a id="6759" class="Symbol">...</a>      <a id="6768" class="Symbol">|</a> <a id="6770" href="NatExamples.AdversarialTeacher.html#2273" class="InductiveConstructor">go-either</a> <a id="6780" class="Symbol">{</a><a id="6781" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a><a id="6783" class="Symbol">}</a> <a id="6785" class="Symbol">=</a>
           <a id="6798" class="Keyword">let</a>
             <a id="6815" href="NatExamples.AdversarialTeacher.html#6815" class="Bound">2m1m</a> <a id="6820" class="Symbol">:</a> <a id="6822" class="Symbol">∀</a> <a id="6824" class="Symbol">{</a><a id="6825" href="NatExamples.AdversarialTeacher.html#6825" class="Bound">m</a><a id="6826" class="Symbol">}</a> <a id="6828" class="Symbol">→</a> <a id="6830" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="6833" class="Symbol">(</a><a id="6834" href="NatExamples.AdversarialTeacher.html#6825" class="Bound">m</a> <a id="6836" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6838" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6842" href="NatExamples.AdversarialTeacher.html#6825" class="Bound">m</a><a id="6843" class="Symbol">)</a> <a id="6845" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="6847" class="Number">1</a> <a id="6849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6851" class="Number">2</a> <a id="6853" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="6855" class="Symbol">(</a><a id="6856" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6860" href="NatExamples.AdversarialTeacher.html#6825" class="Bound">m</a><a id="6861" class="Symbol">)</a>
             <a id="6876" href="NatExamples.AdversarialTeacher.html#6815" class="Bound">2m1m</a> <a id="6881" class="Symbol">{</a><a id="6882" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a><a id="6883" class="Symbol">}</a> <a id="6885" class="Symbol">=</a> <a id="6887" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
               <a id="6908" class="Number">1</a> <a id="6910" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6912" class="Symbol">(</a><a id="6913" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6917" class="Symbol">(</a><a id="6918" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a> <a id="6920" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6922" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6926" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a><a id="6927" class="Symbol">))</a> <a id="6930" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
               <a id="6949" class="Number">1</a> <a id="6951" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6953" class="Symbol">(</a><a id="6954" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6958" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a> <a id="6960" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="6962" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6966" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a><a id="6967" class="Symbol">)</a> <a id="6969" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="6972" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="6977" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6981" class="Symbol">(</a><a id="6982" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="6990" class="Symbol">(</a><a id="6991" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="6995" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a><a id="6996" class="Symbol">))</a> <a id="6999" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
               <a id="7016" class="Number">1</a> <a id="7018" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7020" class="Number">2</a> <a id="7022" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7024" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7028" href="NatExamples.AdversarialTeacher.html#6882" class="Bound">m</a>
               <a id="7045" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

             <a id="7061" href="NatExamples.AdversarialTeacher.html#7061" class="Bound">tmp</a> <a id="7065" class="Symbol">:</a> <a id="7067" class="Number">2</a> <a id="7069" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="7071" class="Symbol">(</a><a id="7072" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7076" class="Bound">cnt</a><a id="7079" class="Symbol">)</a> <a id="7081" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7083" class="Number">1</a> <a id="7085" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7087" class="Number">2</a> <a id="7089" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7091" class="Symbol">(</a><a id="7092" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7096" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a><a id="7098" class="Symbol">)</a>
             <a id="7113" href="NatExamples.AdversarialTeacher.html#7061" class="Bound">tmp</a> <a id="7117" class="Symbol">=</a> <a id="7119" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
               <a id="7140" class="Number">2</a> <a id="7142" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="7144" class="Symbol">(</a><a id="7145" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7149" class="Bound">cnt</a><a id="7152" class="Symbol">)</a> <a id="7154" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7157" class="Bound">2^cnt≤len</a> <a id="7167" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a> <a id="7169" class="Comment">-- 2^cnt≤len ⟩</a>
               <a id="7199" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="7202" class="Symbol">(</a><a id="7203" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a> <a id="7206" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7208" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7212" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a><a id="7214" class="Symbol">)</a> <a id="7216" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="7219" href="NatExamples.AdversarialTeacher.html#6815" class="Bound">2m1m</a> <a id="7224" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
               <a id="7241" class="Number">1</a> <a id="7243" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="7245" class="Number">2</a> <a id="7247" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7254" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a><a id="7256" class="Symbol">)</a>
               <a id="7273" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
           <a id="7286" class="Keyword">in</a>
           <a id="7300" class="Symbol">(</a><a id="7301" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="7310" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7312" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="7324" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="7326" class="Bound">low</a> <a id="7330" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="7333" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="7338" class="Bound">m</a> <a id="7340" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="7342" class="Symbol">(</a><a id="7343" href="Utils.html#4836" class="Function">2*n≤2*k+1⇒n≤k</a> <a id="7357" class="Symbol">(</a><a id="7358" class="Number">2</a> <a id="7360" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="7362" class="Bound">cnt</a><a id="7365" class="Symbol">)</a> <a id="7367" class="Bound">m</a> <a id="7369" class="Symbol">(</a><a id="7370" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="7376" class="Symbol">(λ</a> <a id="7379" href="NatExamples.AdversarialTeacher.html#7379" class="Bound">-</a> <a id="7381" class="Symbol">→</a> <a id="7383" class="Number">2</a> <a id="7385" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="7387" class="Symbol">(</a><a id="7388" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7392" class="Bound">cnt</a><a id="7395" class="Symbol">)</a> <a id="7397" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="7399" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7403" href="NatExamples.AdversarialTeacher.html#7379" class="Bound">-</a><a id="7404" class="Symbol">)</a> <a id="7406" class="Symbol">(</a><a id="7407" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7411" class="Symbol">(</a><a id="7412" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="7420" class="Bound">m</a><a id="7421" class="Symbol">))</a> <a id="7424" class="Bound">2^cnt≤len</a><a id="7433" class="Symbol">)))</a> <a id="7437" class="Comment">-- (2^c≤1+k cnt m tmp ))</a>
           <a id="7473" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7475" class="Symbol">(</a><a id="7476" href="NatExamples.AdversarialTeacher.html#4072" class="Function">mkTooHigh</a> <a id="7486" class="Symbol">(</a><a id="7487" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="7499" class="Symbol">(</a><a id="7500" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="7511" class="Bound">low</a> <a id="7515" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a><a id="7517" class="Symbol">)))</a>
           <a id="7532" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7534" class="Keyword">record</a>
             <a id="7554" class="Symbol">{</a> <a id="7556" href="NatExamples.AdversarialTeacher.html#3410" class="Field">low≤</a> <a id="7561" class="Symbol">=</a> <a id="7563" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="7575" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
             <a id="7593" class="Symbol">;</a> <a id="7595" href="NatExamples.AdversarialTeacher.html#3438" class="Field">high≤</a> <a id="7601" class="Symbol">=</a> <a id="7603" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="7613" class="Bound">low</a> <a id="7617" class="Symbol">(</a><a id="7618" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="7626" class="Symbol">(</a><a id="7627" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="7633" href="NatExamples.AdversarialTeacher.html#6781" class="Bound">m&#39;</a> <a id="7636" class="Bound">m</a><a id="7637" class="Symbol">)</a> <a id="7639" href="Utils.html#4373" class="Function">pred-≤</a><a id="7645" class="Symbol">)</a>
             <a id="7660" class="Symbol">})</a>
           <a id="7674" class="Keyword">where</a> <a id="7680" class="Keyword">open</a> <a id="7685" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="7698" class="Comment">-- if we have a teacher who can defend for (ℕ.suc cnt) many rounds,</a>
<a id="7766" class="Comment">-- this implies that the δ function is always &#39;just&#39; and never &#39;nothing&#39;:</a>

<a id="ΣAT"></a><a id="7841" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a> <a id="7845" class="Symbol">:</a> <a id="7847" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="7851" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a> <a id="7855" class="Symbol">=</a> <a id="7857" class="Symbol">(</a><a id="7858" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="7861" href="NatExamples.AdversarialTeacher.html#7861" class="Bound">cnt</a> <a id="7865" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="7867" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7869" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="7871" class="Symbol">(</a><a id="7872" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="7875" href="NatExamples.AdversarialTeacher.html#7861" class="Bound">cnt</a><a id="7878" class="Symbol">))</a>

<a id="δ-f"></a><a id="7882" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a> <a id="7886" class="Symbol">:</a> <a id="7888" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a> <a id="7892" class="Symbol">→</a> <a id="7894" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="7896" class="Symbol">→</a> <a id="7898" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="7904" class="Symbol">(</a><a id="7905" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="7914" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7916" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a><a id="7919" class="Symbol">)</a>
<a id="7921" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a> <a id="7925" class="Symbol">(</a><a id="7926" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="7931" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7933" href="NatExamples.AdversarialTeacher.html#7933" class="Bound">t</a><a id="7934" class="Symbol">)</a> <a id="7936" href="NatExamples.AdversarialTeacher.html#7936" class="Bound">hyp</a> <a id="7940" class="Symbol">=</a> <a id="7942" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
<a id="7950" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a> <a id="7954" class="Symbol">(</a><a id="7955" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7959" href="NatExamples.AdversarialTeacher.html#7959" class="Bound">n</a> <a id="7961" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7963" href="NatExamples.AdversarialTeacher.html#7963" class="Bound">t</a><a id="7964" class="Symbol">)</a> <a id="7966" href="NatExamples.AdversarialTeacher.html#7966" class="Bound">hyp</a> <a id="7970" class="Symbol">=</a> <a id="7972" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a>
    <a id="7981" class="Symbol">(</a><a id="7982" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7988" class="Symbol">(</a><a id="7989" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="7995" class="Symbol">(</a><a id="7996" href="NatExamples.AdversarialTeacher.html#4242" class="Function">δ-prop</a> <a id="8003" href="NatExamples.AdversarialTeacher.html#7963" class="Bound">t</a> <a id="8005" href="NatExamples.AdversarialTeacher.html#7966" class="Bound">hyp</a><a id="8008" class="Symbol">))</a> <a id="8011" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8013" class="Symbol">(</a><a id="8014" href="NatExamples.AdversarialTeacher.html#7959" class="Bound">n</a> <a id="8016" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8018" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="8024" class="Symbol">(</a><a id="8025" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="8031" class="Symbol">(</a><a id="8032" href="NatExamples.AdversarialTeacher.html#4242" class="Function">δ-prop</a> <a id="8039" href="NatExamples.AdversarialTeacher.html#7963" class="Bound">t</a> <a id="8041" href="NatExamples.AdversarialTeacher.html#7966" class="Bound">hyp</a><a id="8044" class="Symbol">))))</a>

<a id="δ-nat"></a><a id="8050" href="NatExamples.AdversarialTeacher.html#8050" class="Function">δ-nat</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="8067" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a>
<a id="8071" href="NatExamples.AdversarialTeacher.html#8050" class="Function">δ-nat</a> <a id="8077" class="Symbol">=</a> <a id="8079" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="8090" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a>
<a id="8094" class="Comment">-- Explicit definition:</a>
<a id="8118" class="Comment">-- δ-nat (guess hyp ret next) (zero , t) = inj₁ ret</a>
<a id="8170" class="Comment">-- δ-nat (guess hyp ret next) (suc r , t) = inj₂ ((r , proj₂ (proj₁ (δ-prop t hyp))) , next (proj₁ (proj₁ (δ-prop t hyp))))</a>

<a id="δ-is-nat"></a><a id="8295" href="NatExamples.AdversarialTeacher.html#8295" class="Function">δ-is-nat</a> <a id="8304" class="Symbol">:</a> <a id="8306" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="8323" href="NatExamples.AdversarialTeacher.html#8050" class="Function">δ-nat</a>
<a id="8329" href="NatExamples.AdversarialTeacher.html#8295" class="Function">δ-is-nat</a> <a id="8338" class="Symbol">=</a> <a id="8340" href="NatLearning.html#4956" class="Function">mkTeacherδ-IsNatural</a> <a id="8361" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a>

<a id="8366" class="Keyword">module</a> <a id="Properties"></a><a id="8373" href="NatExamples.AdversarialTeacher.html#8373" class="Module">Properties</a> <a id="8384" class="Symbol">{</a><a id="8385" href="NatExamples.AdversarialTeacher.html#8385" class="Bound">ℓr</a> <a id="8388" class="Symbol">:</a> <a id="8390" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8395" class="Symbol">}</a> <a id="8397" class="Symbol">(</a><a id="8398" href="NatExamples.AdversarialTeacher.html#8398" class="Bound">R</a> <a id="8400" class="Symbol">:</a> <a id="8402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8406" href="NatExamples.AdversarialTeacher.html#8385" class="Bound">ℓr</a><a id="8408" class="Symbol">)</a>  <a id="8411" class="Symbol">{</a><a id="8412" href="NatExamples.AdversarialTeacher.html#8412" class="Bound">ℓc</a> <a id="8415" class="Symbol">:</a> <a id="8417" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="8422" class="Symbol">}</a> <a id="8424" class="Symbol">(</a><a id="8425" href="NatExamples.AdversarialTeacher.html#8425" class="Bound">C</a> <a id="8427" class="Symbol">:</a> <a id="8429" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8433" href="NatExamples.AdversarialTeacher.html#8412" class="Bound">ℓc</a><a id="8435" class="Symbol">)</a> <a id="8437" class="Symbol">(</a><a id="8438" href="NatExamples.AdversarialTeacher.html#8438" class="Bound">learner</a> <a id="8446" class="Symbol">:</a> <a id="8448" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="8457" href="NatExamples.AdversarialTeacher.html#8398" class="Bound">R</a> <a id="8459" href="NatExamples.AdversarialTeacher.html#8425" class="Bound">C</a><a id="8460" class="Symbol">)</a> <a id="8462" class="Keyword">where</a>
  <a id="8470" class="Keyword">open</a> <a id="8475" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="8480" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a> <a id="8502" href="NatExamples.AdversarialTeacher.html#8050" class="Function">δ-nat</a> <a id="8508" href="NatExamples.AdversarialTeacher.html#8438" class="Bound">learner</a>
  
  <a id="Properties.game-lower-bound"></a><a id="8521" href="NatExamples.AdversarialTeacher.html#8521" class="Function">game-lower-bound</a> <a id="8538" class="Symbol">:</a> <a id="8540" class="Symbol">∀</a> <a id="8542" href="NatExamples.AdversarialTeacher.html#8542" class="Bound">r</a> <a id="8544" class="Symbol">(</a><a id="8545" href="NatExamples.AdversarialTeacher.html#8545" class="Bound">t</a> <a id="8547" class="Symbol">:</a> <a id="8549" href="NatExamples.AdversarialTeacher.html#2625" class="Record">AT</a> <a id="8552" href="NatExamples.AdversarialTeacher.html#8542" class="Bound">r</a><a id="8553" class="Symbol">)</a> <a id="8555" href="NatExamples.AdversarialTeacher.html#8555" class="Bound">c</a> <a id="8557" class="Symbol">→</a>
                       <a id="8582" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="8585" href="NatExamples.AdversarialTeacher.html#8585" class="Bound">sec</a> <a id="8589" href="Data.Product.Base.html#1371" class="Function">]</a>
                         <a id="8616" class="Symbol">(</a><a id="8617" href="NatExamples.AdversarialTeacher.html#2811" class="Field">AT.interval</a> <a id="8629" href="NatExamples.AdversarialTeacher.html#8545" class="Bound">t</a><a id="8630" class="Symbol">)</a> <a id="8632" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="8634" href="NatExamples.AdversarialTeacher.html#8585" class="Bound">sec</a>
                         <a id="8663" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8665" href="Game-Definitions.html#5502" class="Function">still-possible</a> <a id="8680" class="Symbol">((</a><a id="8682" href="NatExamples.AdversarialTeacher.html#8542" class="Bound">r</a> <a id="8684" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8686" href="NatExamples.AdversarialTeacher.html#8545" class="Bound">t</a><a id="8687" class="Symbol">)</a> <a id="8689" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8691" href="NatExamples.AdversarialTeacher.html#8555" class="Bound">c</a><a id="8692" class="Symbol">)</a> <a id="8694" href="NatExamples.AdversarialTeacher.html#8542" class="Bound">r</a> <a id="8696" href="NatExamples.AdversarialTeacher.html#8585" class="Bound">sec</a> 
  <a id="8703" href="NatExamples.AdversarialTeacher.html#8521" class="Function">game-lower-bound</a> <a id="8720" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="8727" class="Symbol">(</a><a id="8728" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="8740" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="8742" href="NatExamples.AdversarialTeacher.html#8742" class="Bound">low</a> <a id="8746" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="8749" href="NatExamples.AdversarialTeacher.html#8749" class="Bound">len</a> <a id="8753" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="8755" class="Symbol">_)</a> <a id="8758" href="NatExamples.AdversarialTeacher.html#8758" class="Bound">c</a> <a id="8760" class="Symbol">=</a>
    <a id="8766" href="NatExamples.AdversarialTeacher.html#8742" class="Bound">low</a> <a id="8770" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8772" class="Symbol">(</a><a id="8773" href="NatExamples.AdversarialTeacher.html#969" class="InductiveConstructor">mk⊧</a> <a id="8777" class="Number">0</a> <a id="8779" href="NatExamples.AdversarialTeacher.html#8749" class="Bound">len</a> <a id="8783" class="Symbol">(</a><a id="8784" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="8796" class="Symbol">_)</a> <a id="8799" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="8803" class="Symbol">)</a> <a id="8805" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8807" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="8812" href="NatExamples.AdversarialTeacher.html#8521" class="Function">game-lower-bound</a> <a id="8829" class="Symbol">(</a><a id="8830" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="8836" href="NatExamples.AdversarialTeacher.html#8836" class="Bound">r</a><a id="8837" class="Symbol">)</a> <a id="8839" href="NatExamples.AdversarialTeacher.html#8839" class="Bound">t</a> <a id="8841" href="NatExamples.AdversarialTeacher.html#8841" class="Bound">c</a> <a id="8843" class="Keyword">with</a> <a id="8848" class="Symbol">(</a><a id="8849" href="NatExamples.AdversarialTeacher.html#8438" class="Bound">learner</a> <a id="8857" href="NatExamples.AdversarialTeacher.html#8841" class="Bound">c</a><a id="8858" class="Symbol">)</a>
  <a id="8862" class="Symbol">...</a> <a id="8866" class="Symbol">|</a> <a id="8868" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="8874" href="NatExamples.AdversarialTeacher.html#8874" class="Bound">hyp</a> <a id="8878" href="NatExamples.AdversarialTeacher.html#8878" class="Bound">ret</a> <a id="8882" href="NatExamples.AdversarialTeacher.html#8882" class="Bound">next</a> <a id="8887" class="Keyword">with</a> <a id="8892" class="Symbol">(</a><a id="8893" href="NatExamples.AdversarialTeacher.html#4242" class="Function">δ-prop</a> <a id="8900" class="Bound">t</a> <a id="8902" href="NatExamples.AdversarialTeacher.html#8874" class="Bound">hyp</a><a id="8905" class="Symbol">)</a>
  <a id="8909" class="Symbol">...</a> <a id="8913" class="Symbol">|</a> <a id="8915" class="Symbol">(</a><a id="8916" href="NatExamples.AdversarialTeacher.html#8916" class="Bound">wn</a> <a id="8919" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8921" href="NatExamples.AdversarialTeacher.html#8921" class="Bound">t&#39;</a><a id="8923" class="Symbol">)</a> <a id="8925" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8927" href="NatExamples.AdversarialTeacher.html#8927" class="Bound">⟦t&#39;⟧⊆⟦wn⟧</a> <a id="8937" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8939" href="NatExamples.AdversarialTeacher.html#8939" class="Bound">t&#39;⊆t</a> <a id="8944" class="Symbol">=</a>
    <a id="8950" class="Keyword">let</a>
      <a id="8960" href="NatExamples.AdversarialTeacher.html#8960" class="Bound">sec</a> <a id="8964" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8966" href="NatExamples.AdversarialTeacher.html#8966" class="Bound">t&#39;⊧sec</a> <a id="8973" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8975" href="NatExamples.AdversarialTeacher.html#8975" class="Bound">still-poss</a> <a id="8986" class="Symbol">=</a> <a id="8988" href="NatExamples.AdversarialTeacher.html#8521" class="Function">game-lower-bound</a> <a id="9005" class="Bound">r</a> <a id="9007" href="NatExamples.AdversarialTeacher.html#8921" class="Bound">t&#39;</a> <a id="9010" class="Symbol">(</a><a id="9011" class="Bound">next</a> <a id="9016" href="NatExamples.AdversarialTeacher.html#8916" class="Bound">wn</a><a id="9018" class="Symbol">)</a>
    <a id="9024" class="Keyword">in</a>
    <a id="9031" href="NatExamples.AdversarialTeacher.html#8960" class="Bound">sec</a> <a id="9035" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9037" href="NatExamples.AdversarialTeacher.html#3668" class="Function">⊆iv-preserve-⊧</a> <a id="9052" href="NatExamples.AdversarialTeacher.html#8939" class="Bound">t&#39;⊆t</a> <a id="9057" href="NatExamples.AdversarialTeacher.html#8966" class="Bound">t&#39;⊧sec</a> <a id="9064" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9066" href="NatExamples.AdversarialTeacher.html#8927" class="Bound">⟦t&#39;⟧⊆⟦wn⟧</a> <a id="9076" class="Symbol">{</a><a id="9077" href="NatExamples.AdversarialTeacher.html#8960" class="Bound">sec</a><a id="9080" class="Symbol">}</a> <a id="9082" class="Symbol">(</a><a id="9083" href="NatExamples.AdversarialTeacher.html#1377" class="Function">_⊧_.⟦iv⟧</a> <a id="9092" href="NatExamples.AdversarialTeacher.html#8966" class="Bound">t&#39;⊧sec</a><a id="9098" class="Symbol">)</a> <a id="9100" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9102" href="NatExamples.AdversarialTeacher.html#8975" class="Bound">still-poss</a>
    <a id="9117" class="Keyword">where</a>
      <a id="9129" href="NatExamples.AdversarialTeacher.html#9129" class="Function">query</a> <a id="9135" class="Symbol">:</a> <a id="9137" href="NatLearning.html#1157" class="Datatype">F</a> <a id="9139" href="NatExamples.AdversarialTeacher.html#8398" class="Bound">R</a> <a id="9141" class="Symbol">((</a><a id="9143" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="9145" class="Symbol">→</a> <a id="9147" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="9150" class="Symbol">)</a> <a id="9152" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9154" href="NatExamples.AdversarialTeacher.html#8425" class="Bound">C</a><a id="9155" class="Symbol">)</a>
      <a id="9163" href="NatExamples.AdversarialTeacher.html#9129" class="Function">query</a> <a id="9169" class="Symbol">=</a> <a id="9171" href="NatLearning.html#1949" class="Function Operator">⟦F</a> <a id="9174" href="NatExamples.AdversarialTeacher.html#8438" class="Bound">learner</a> <a id="9182" class="Bound">c</a> <a id="9184" href="NatLearning.html#1949" class="Function Operator">⟧</a>

<a id="adversarial-teacher"></a><a id="9187" href="NatExamples.AdversarialTeacher.html#9187" class="Function">adversarial-teacher</a> <a id="9207" class="Symbol">:</a> <a id="9209" href="NatExamples.AdversarialTeacher.html#650" class="Record">Interval</a> <a id="9218" class="Symbol">→</a> <a id="9220" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="9231" href="Level.html#521" class="Function">L.0ℓ</a>
<a id="9236" href="NatExamples.AdversarialTeacher.html#9187" class="Function">adversarial-teacher</a> <a id="9256" href="NatExamples.AdversarialTeacher.html#9256" class="Bound">iv</a> <a id="9259" class="Symbol">=</a> <a id="9261" class="Keyword">record</a>
  <a id="9270" class="Symbol">{</a> <a id="9272" href="NatLearning.html#3994" class="Field">T</a> <a id="9274" class="Symbol">=</a> <a id="9276" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a>
  <a id="9282" class="Symbol">;</a> <a id="9284" href="NatLearning.html#4009" class="Field">st₀</a> <a id="9288" class="Symbol">=</a> <a id="9290" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="9296" href="NatExamples.AdversarialTeacher.html#796" class="Field">iv.len</a> <a id="9303" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="9305" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="9307" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="9319" href="NatExamples.AdversarialTeacher.html#9256" class="Bound">iv</a> <a id="9322" class="Symbol">(</a><a id="9323" href="Utils.html#2232" class="Function">2^⌊log₂n⌋≤1+n</a> <a id="9337" href="NatExamples.AdversarialTeacher.html#796" class="Field">iv.len</a><a id="9343" class="Symbol">)</a>
  <a id="9347" class="Symbol">;</a> <a id="9349" href="NatLearning.html#4084" class="Field">δ</a> <a id="9351" class="Symbol">=</a> <a id="9353" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a>
  <a id="9359" class="Symbol">}</a>
  <a id="9363" class="Keyword">where</a>
    <a id="9373" class="Keyword">module</a> <a id="9380" href="NatExamples.AdversarialTeacher.html#9380" class="Module">iv</a> <a id="9383" class="Symbol">=</a> <a id="9385" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="9394" href="NatExamples.AdversarialTeacher.html#9256" class="Bound">iv</a>

<a id="9398" class="Comment">-- Main Theorem: Lower bound for Nat learning:</a>
<a id="9445" class="Comment">-- For every interval of length m, we can construct a teacher,</a>
<a id="9508" class="Comment">-- such that no client can win the learning game</a>
<a id="9557" class="Comment">-- within ⌊log₂ m ⌋ rounds.</a>
<a id="9585" class="Comment">-- Concretely, we phrase this as: for every client, all guesses</a>
<a id="9649" class="Comment">-- within ⌊log₂ m ⌋ were wrong and there is still some</a>
<a id="9704" class="Comment">-- number (in the interval) that is consistent with all</a>
<a id="9760" class="Comment">-- the answers by the teacher</a>
<a id="thm-adversarial-teacher"></a><a id="9790" href="NatExamples.AdversarialTeacher.html#9790" class="Function">thm-adversarial-teacher</a> <a id="9814" class="Symbol">:</a> <a id="9816" class="Symbol">∀</a> <a id="9818" class="Symbol">{</a><a id="9819" href="NatExamples.AdversarialTeacher.html#9819" class="Bound">ℓc</a> <a id="9822" class="Symbol">:</a> <a id="9824" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="9829" class="Symbol">}</a> <a id="9831" href="NatExamples.AdversarialTeacher.html#9831" class="Bound">interval</a> <a id="9840" class="Symbol">→</a>
   <a id="9845" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9848" href="NatExamples.AdversarialTeacher.html#9848" class="Bound">teacher</a> <a id="9856" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9858" class="Symbol">∀</a> <a id="9860" class="Symbol">(</a><a id="9861" href="NatExamples.AdversarialTeacher.html#9861" class="Bound">learner</a> <a id="9869" class="Symbol">:</a> <a id="9871" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="9879" href="NatExamples.AdversarialTeacher.html#9819" class="Bound">ℓc</a><a id="9881" class="Symbol">)</a>
    <a id="9887" class="Symbol">→</a> <a id="9889" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="9892" href="NatExamples.AdversarialTeacher.html#9892" class="Bound">sec</a> <a id="9896" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="9898" href="NatExamples.AdversarialTeacher.html#9831" class="Bound">interval</a> <a id="9907" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="9909" href="NatExamples.AdversarialTeacher.html#9892" class="Bound">sec</a>
      <a id="9919" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9921" href="NatExamples.AdversarialTeacher.html#9861" class="Bound">learner</a> <a id="9929" href="Game-Definitions.html#8703" class="Function Operator">can&#39;t-learn</a> <a id="9941" href="NatExamples.AdversarialTeacher.html#9892" class="Bound">sec</a> <a id="9945" href="Game-Definitions.html#8703" class="Function Operator">from</a> <a id="9950" href="NatExamples.AdversarialTeacher.html#9848" class="Bound">teacher</a> <a id="9958" href="Game-Definitions.html#8703" class="Function Operator">within</a> <a id="9965" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="9971" class="Symbol">(</a><a id="9972" href="NatExamples.AdversarialTeacher.html#796" class="Field">Interval.len</a> <a id="9985" href="NatExamples.AdversarialTeacher.html#9831" class="Bound">interval</a><a id="9993" class="Symbol">)</a> <a id="9995" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="9997" href="Game-Definitions.html#8703" class="Function Operator">rounds</a>

<a id="10005" href="NatExamples.AdversarialTeacher.html#9790" class="Function">thm-adversarial-teacher</a> <a id="10029" href="NatExamples.AdversarialTeacher.html#10029" class="Bound">iv</a> <a id="10032" class="Symbol">=</a>
  <a id="10036" class="Keyword">record</a> <a id="10043" class="Symbol">{</a> <a id="10045" href="NatLearning.html#3994" class="Field">T</a> <a id="10047" class="Symbol">=</a> <a id="10049" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a> <a id="10053" class="Symbol">;</a> <a id="10055" href="NatLearning.html#4009" class="Field">st₀</a> <a id="10059" class="Symbol">=</a> <a id="10061" href="NatExamples.AdversarialTeacher.html#10338" class="Function">st₀</a> <a id="10065" class="Symbol">;</a> <a id="10067" href="NatLearning.html#4084" class="Field">δ</a> <a id="10069" class="Symbol">=</a> <a id="10071" href="NatExamples.AdversarialTeacher.html#7882" class="Function">δ-f</a> <a id="10075" class="Symbol">}</a>
  <a id="10079" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10081" class="Symbol">λ</a> <a id="10083" href="NatExamples.AdversarialTeacher.html#10083" class="Bound">learner</a> <a id="10091" class="Symbol">→</a>
    <a id="10097" class="Keyword">let</a>
        <a id="10109" class="Keyword">module</a> <a id="10116" href="NatExamples.AdversarialTeacher.html#10116" class="Module">learner</a> <a id="10124" class="Symbol">=</a> <a id="10126" href="Game-Definitions.html#2626" class="Module">Learner</a> <a id="10134" href="NatExamples.AdversarialTeacher.html#10083" class="Bound">learner</a>
        <a id="10150" class="Keyword">open</a> <a id="10155" href="NatExamples.AdversarialTeacher.html#8373" class="Module">Properties</a> <a id="10166" href="Game-Definitions.html#2698" class="Field">learner.R</a> <a id="10176" href="Game-Definitions.html#2684" class="Field">learner.C</a> <a id="10186" href="Game-Definitions.html#2601" class="Function">learner.δ</a>
    <a id="10200" class="Keyword">in</a>
    <a id="10207" href="NatExamples.AdversarialTeacher.html#8521" class="Function">game-lower-bound</a> <a id="10224" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="10230" href="NatExamples.AdversarialTeacher.html#796" class="Field">iv.len</a> <a id="10237" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="10239" href="NatExamples.AdversarialTeacher.html#10292" class="Function">t</a> <a id="10241" href="Game-Definitions.html#2712" class="Field">learner.q₀</a>
  <a id="10254" class="Keyword">where</a>
    <a id="10264" class="Keyword">module</a> <a id="10271" href="NatExamples.AdversarialTeacher.html#10271" class="Module">iv</a> <a id="10274" class="Symbol">=</a> <a id="10276" href="NatExamples.AdversarialTeacher.html#650" class="Module">Interval</a> <a id="10285" href="NatExamples.AdversarialTeacher.html#10029" class="Bound">iv</a>
    <a id="10292" href="NatExamples.AdversarialTeacher.html#10292" class="Function">t</a> <a id="10294" class="Symbol">=</a> <a id="10296" href="NatExamples.AdversarialTeacher.html#2787" class="InductiveConstructor">adv-teacher</a> <a id="10308" href="NatExamples.AdversarialTeacher.html#10029" class="Bound">iv</a> <a id="10311" class="Symbol">(</a><a id="10312" href="Utils.html#2232" class="Function">2^⌊log₂n⌋≤1+n</a> <a id="10326" href="NatExamples.AdversarialTeacher.html#796" class="Field">iv.len</a><a id="10332" class="Symbol">)</a>
    <a id="10338" href="NatExamples.AdversarialTeacher.html#10338" class="Function">st₀</a> <a id="10342" class="Symbol">:</a> <a id="10344" href="NatExamples.AdversarialTeacher.html#7841" class="Function">ΣAT</a>
    <a id="10352" href="NatExamples.AdversarialTeacher.html#10338" class="Function">st₀</a> <a id="10356" class="Symbol">=</a> <a id="10358" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="10364" href="NatExamples.AdversarialTeacher.html#796" class="Field">iv.len</a> <a id="10371" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="10373" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="10375" href="NatExamples.AdversarialTeacher.html#10292" class="Function">t</a>

<a id="10378" class="Comment">-- Steve Ballmer describes the following job interview question:</a>
<a id="10443" class="Comment">-- &quot;I&#39;m thinking of a number between 1 and 100. You can guess. After each guess, I</a>
<a id="10526" class="Comment">-- will tell you wether you&#39;re &#39;high&#39; or &#39;low&#39;.&quot;</a>
<a id="10575" class="Comment">-- see: https://youtu.be/svCYbkS0Sjk</a>
<a id="10612" class="Comment">-- In above video, it takes 7 question for the interviewer to guess the number correct.</a>
<a id="10700" class="Comment">-- And indeed, we can show, that the teacher can enforce it that the learner is not possible</a>
<a id="10793" class="Comment">-- to guess the number correctly within 6 guesses:</a>
<a id="example-adversarial-100"></a><a id="10844" href="NatExamples.AdversarialTeacher.html#10844" class="Function">example-adversarial-100</a> <a id="10868" class="Symbol">:</a> <a id="10870" class="Symbol">∀</a> <a id="10872" class="Symbol">{</a><a id="10873" href="NatExamples.AdversarialTeacher.html#10873" class="Bound">ℓc</a> <a id="10876" class="Symbol">:</a> <a id="10878" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="10883" class="Symbol">}</a> <a id="10885" class="Symbol">→</a>
   <a id="10890" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10893" href="NatExamples.AdversarialTeacher.html#10893" class="Bound">teacher</a> <a id="10901" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10903" class="Symbol">∀</a> <a id="10905" class="Symbol">(</a><a id="10906" href="NatExamples.AdversarialTeacher.html#10906" class="Bound">learner</a> <a id="10914" class="Symbol">:</a> <a id="10916" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="10924" href="NatExamples.AdversarialTeacher.html#10873" class="Bound">ℓc</a><a id="10926" class="Symbol">)</a>
    <a id="10932" class="Symbol">→</a> <a id="10934" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="10937" href="NatExamples.AdversarialTeacher.html#10937" class="Bound">sec</a> <a id="10941" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="10943" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="10945" class="Number">1</a> <a id="10947" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="10950" class="Number">99</a> <a id="10953" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a> <a id="10955" href="NatExamples.AdversarialTeacher.html#915" class="Record Operator">⊧</a> <a id="10957" href="NatExamples.AdversarialTeacher.html#10937" class="Bound">sec</a>
      <a id="10967" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="10969" href="NatExamples.AdversarialTeacher.html#10906" class="Bound">learner</a> <a id="10977" href="Game-Definitions.html#8703" class="Function Operator">can&#39;t-learn</a> <a id="10989" href="NatExamples.AdversarialTeacher.html#10937" class="Bound">sec</a> <a id="10993" href="Game-Definitions.html#8703" class="Function Operator">from</a> <a id="10998" href="NatExamples.AdversarialTeacher.html#10893" class="Bound">teacher</a> <a id="11006" href="Game-Definitions.html#8703" class="Function Operator">within</a> <a id="11013" class="Number">6</a> <a id="11015" href="Game-Definitions.html#8703" class="Function Operator">rounds</a>

<a id="11023" href="NatExamples.AdversarialTeacher.html#10844" class="Function">example-adversarial-100</a> <a id="11047" class="Symbol">=</a> <a id="11049" href="NatExamples.AdversarialTeacher.html#9790" class="Function">thm-adversarial-teacher</a> <a id="11073" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">[</a> <a id="11075" class="Number">1</a> <a id="11077" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">,+</a> <a id="11080" class="Number">99</a> <a id="11083" href="NatExamples.AdversarialTeacher.html#765" class="InductiveConstructor Operator">]</a></pre></body></html>


==> anc/html/NatExamples.GuessingLearner.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>GuessingLearner (NatExamples.GuessingLearner)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatExamples.GuessingLearner</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Keyword">open</a> <a id="29" class="Keyword">import</a> <a id="36" href="Level.html" class="Module">Level</a> <a id="42" class="Keyword">hiding</a> <a id="49" class="Symbol">(</a><a id="50" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="53" class="Symbol">)</a>
<a id="55" class="Keyword">import</a> <a id="62" href="Level.html" class="Module">Level</a> <a id="68" class="Symbol">as</a> <a id="71" class="Module">L</a>

<a id="74" class="Keyword">open</a> <a id="79" class="Keyword">import</a> <a id="86" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="97" class="Keyword">open</a> <a id="102" class="Keyword">import</a> <a id="109" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="118" class="Symbol">as</a> <a id="121" class="Module">ℕ</a> <a id="123" class="Keyword">hiding</a> <a id="130" class="Symbol">(</a><a id="131" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="134" class="Symbol">)</a>
<a id="136" class="Keyword">open</a> <a id="141" class="Keyword">import</a> <a id="148" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="168" class="Symbol">as</a> <a id="171" class="Module">ℕ</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="194" class="Keyword">open</a> <a id="199" class="Keyword">import</a> <a id="206" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="225" class="Keyword">open</a> <a id="230" class="Keyword">import</a> <a id="237" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="248" class="Keyword">using</a> <a id="254" class="Symbol">(</a><a id="255" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="260" class="Symbol">;</a> <a id="262" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="266" class="Symbol">;</a> <a id="268" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="275" class="Symbol">;</a> <a id="277" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="280" class="Symbol">)</a>
<a id="282" class="Keyword">import</a> <a id="289" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="300" class="Symbol">as</a> <a id="303" class="Module">Maybe</a>
<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Product.html" class="Module">Data.Product</a> <a id="334" class="Symbol">as</a> <a id="337" class="Module">Σ</a>
<a id="339" class="Keyword">open</a> <a id="344" class="Keyword">import</a> <a id="351" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="360" class="Symbol">as</a> <a id="363" class="Module">⊎</a>
<a id="365" class="Keyword">open</a> <a id="370" class="Keyword">import</a> <a id="377" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="387" class="Keyword">open</a> <a id="392" class="Keyword">import</a> <a id="399" href="Function.Base.html" class="Module">Function.Base</a>
<a id="413" class="Keyword">open</a> <a id="418" class="Keyword">import</a> <a id="425" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="503" class="Keyword">open</a> <a id="508" class="Keyword">import</a> <a id="515" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Utils.html" class="Module">Utils</a>

<a id="578" class="Keyword">module</a> <a id="585" href="NatExamples.GuessingLearner.html" class="Module">NatExamples.GuessingLearner</a> <a id="613" class="Symbol">{</a><a id="614" href="NatExamples.GuessingLearner.html#614" class="Bound">ℓr</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="624" class="Symbol">}</a> <a id="626" class="Symbol">(</a><a id="627" href="NatExamples.GuessingLearner.html#627" class="Bound">R</a> <a id="629" class="Symbol">:</a> <a id="631" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="635" href="NatExamples.GuessingLearner.html#614" class="Bound">ℓr</a><a id="637" class="Symbol">)</a> <a id="639" class="Symbol">(</a><a id="640" href="NatExamples.GuessingLearner.html#640" class="Bound">ret</a> <a id="644" class="Symbol">:</a> <a id="646" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="648" class="Symbol">→</a> <a id="650" href="NatExamples.GuessingLearner.html#627" class="Bound">R</a><a id="651" class="Symbol">)</a> <a id="653" class="Keyword">where</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="NatLearning.html" class="Module">NatLearning</a>


<a id="learnerδ"></a><a id="685" href="NatExamples.GuessingLearner.html#685" class="Function">learnerδ</a> <a id="694" class="Symbol">:</a> <a id="696" href="Game-Definitions.html#2388" class="Function">Learnerδ</a> <a id="705" href="NatExamples.GuessingLearner.html#627" class="Bound">R</a> <a id="707" class="Symbol">(</a><a id="708" href="Level.html#409" class="Record">Lift</a> <a id="713" href="NatExamples.GuessingLearner.html#614" class="Bound">ℓr</a> <a id="716" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="717" class="Symbol">)</a>
<a id="719" href="NatExamples.GuessingLearner.html#685" class="Function">learnerδ</a> <a id="728" class="Symbol">(</a><a id="729" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="734" href="NatExamples.GuessingLearner.html#734" class="Bound">n</a><a id="735" class="Symbol">)</a> <a id="737" class="Symbol">=</a> <a id="739" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="745" href="NatExamples.GuessingLearner.html#734" class="Bound">n</a> <a id="747" class="Symbol">(</a><a id="748" href="NatExamples.GuessingLearner.html#640" class="Bound">ret</a> <a id="752" href="NatExamples.GuessingLearner.html#734" class="Bound">n</a><a id="753" class="Symbol">)</a> <a id="755" class="Symbol">λ</a>
  <a id="759" class="Symbol">{</a> <a id="761" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="770" class="Symbol">→</a> <a id="772" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="777" class="Symbol">(</a><a id="778" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="783" href="NatExamples.GuessingLearner.html#734" class="Bound">n</a><a id="784" class="Symbol">)</a>
  <a id="788" class="Symbol">;</a> <a id="790" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="798" class="Symbol">→</a> <a id="800" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="805" class="Symbol">(</a><a id="806" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="810" href="NatExamples.GuessingLearner.html#734" class="Bound">n</a><a id="811" class="Symbol">)</a>
  <a id="815" class="Symbol">}</a>

<a id="lucky-first-guess"></a><a id="818" href="NatExamples.GuessingLearner.html#818" class="Function">lucky-first-guess</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="840" class="Symbol">→</a> <a id="842" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="850" href="NatExamples.GuessingLearner.html#614" class="Bound">ℓr</a>
<a id="853" href="NatExamples.GuessingLearner.html#818" class="Function">lucky-first-guess</a> <a id="871" href="NatExamples.GuessingLearner.html#871" class="Bound">init</a> <a id="876" class="Symbol">=</a> <a id="878" class="Keyword">record</a>
  <a id="887" class="Symbol">{</a> <a id="889" href="Game-Definitions.html#2684" class="Field">C</a> <a id="891" class="Symbol">=</a> <a id="893" href="Level.html#409" class="Record">Lift</a> <a id="898" href="NatExamples.GuessingLearner.html#614" class="Bound">ℓr</a> <a id="901" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="905" class="Symbol">;</a> <a id="907" href="Game-Definitions.html#2698" class="Field">R</a> <a id="909" class="Symbol">=</a> <a id="911" href="NatExamples.GuessingLearner.html#627" class="Bound">R</a>
  <a id="915" class="Symbol">;</a> <a id="917" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="920" class="Symbol">=</a> <a id="922" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="927" href="NatExamples.GuessingLearner.html#871" class="Bound">init</a>
  <a id="934" class="Symbol">;</a> <a id="936" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="947" class="Symbol">=</a> <a id="949" class="Keyword">record</a>
    <a id="960" class="Symbol">{</a> <a id="962" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="964" class="Symbol">=</a> <a id="966" href="NatExamples.GuessingLearner.html#685" class="Function">learnerδ</a>
    <a id="979" class="Symbol">}</a>
  <a id="983" class="Symbol">}</a>


<a id="987" class="Comment">-- A set X is (at most) singleton, if all its elements are equal</a>
<a id="IsSingleton"></a><a id="1052" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a> <a id="1064" class="Symbol">:</a> <a id="1066" class="Symbol">∀</a> <a id="1068" class="Symbol">{</a><a id="1069" href="NatExamples.GuessingLearner.html#1069" class="Bound">ℓ</a><a id="1070" class="Symbol">}</a> <a id="1072" class="Symbol">(</a><a id="1073" href="NatExamples.GuessingLearner.html#1073" class="Bound">X</a> <a id="1075" class="Symbol">:</a> <a id="1077" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1081" href="NatExamples.GuessingLearner.html#1069" class="Bound">ℓ</a><a id="1082" class="Symbol">)</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1090" href="NatExamples.GuessingLearner.html#1069" class="Bound">ℓ</a>
<a id="1092" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a> <a id="1104" href="NatExamples.GuessingLearner.html#1104" class="Bound">X</a> <a id="1106" class="Symbol">=</a> <a id="1108" class="Symbol">∀</a> <a id="1110" class="Symbol">(</a><a id="1111" href="NatExamples.GuessingLearner.html#1111" class="Bound">x</a> <a id="1113" href="NatExamples.GuessingLearner.html#1113" class="Bound">x&#39;</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="NatExamples.GuessingLearner.html#1104" class="Bound">X</a><a id="1119" class="Symbol">)</a> <a id="1121" class="Symbol">→</a> <a id="1123" href="NatExamples.GuessingLearner.html#1111" class="Bound">x</a> <a id="1125" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1127" href="NatExamples.GuessingLearner.html#1113" class="Bound">x&#39;</a>

<a id="1131" class="Keyword">module</a> <a id="StatelessTeacher"></a><a id="1138" href="NatExamples.GuessingLearner.html#1138" class="Module">StatelessTeacher</a> <a id="1155" class="Symbol">{</a><a id="1156" href="NatExamples.GuessingLearner.html#1156" class="Bound">ℓt</a><a id="1158" class="Symbol">}</a> <a id="1160" class="Symbol">(</a><a id="1161" href="NatExamples.GuessingLearner.html#1161" class="Bound">teacher</a> <a id="1169" class="Symbol">:</a> <a id="1171" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="1182" href="NatExamples.GuessingLearner.html#1156" class="Bound">ℓt</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">(</a><a id="1187" href="NatExamples.GuessingLearner.html#1187" class="Bound">singleton</a> <a id="1197" class="Symbol">:</a> <a id="1199" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a> <a id="1211" class="Symbol">(</a><a id="1212" href="NatLearning.html#3994" class="Field">NatTeacher.T</a> <a id="1225" href="NatExamples.GuessingLearner.html#1161" class="Bound">teacher</a><a id="1232" class="Symbol">))</a> <a id="1235" class="Keyword">where</a>
    <a id="1245" class="Comment">-- open Game teacher learner</a>
    <a id="1278" class="Keyword">module</a> <a id="StatelessTeacher.teacher"></a><a id="1285" href="NatExamples.GuessingLearner.html#1285" class="Module">teacher</a> <a id="1293" class="Symbol">=</a> <a id="1295" href="NatLearning.html#3895" class="Module">NatTeacher</a> <a id="1306" href="NatExamples.GuessingLearner.html#1161" class="Bound">teacher</a>
    <a id="1318" class="Keyword">open</a> <a id="1323" href="Game-Definitions.html#4401" class="Module">Game</a> <a id="1328" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a> <a id="1350" class="Symbol">(</a><a id="1351" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="1362" href="NatLearning.html#4084" class="Function">teacher.δ</a><a id="1371" class="Symbol">)</a> <a id="1373" href="NatExamples.GuessingLearner.html#685" class="Function">learnerδ</a>

    <a id="1387" class="Comment">-- If the teacher answers &#39;nothing&#39;, the learner wins:</a>
    <a id="StatelessTeacher.case-nothing"></a><a id="1446" href="NatExamples.GuessingLearner.html#1446" class="Function">case-nothing</a> <a id="1459" class="Symbol">:</a> <a id="1461" class="Symbol">(</a><a id="1462" href="NatExamples.GuessingLearner.html#1462" class="Bound">n</a> <a id="1464" class="Symbol">:</a> <a id="1466" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">(</a><a id="1470" href="NatExamples.GuessingLearner.html#1470" class="Bound">st</a> <a id="1473" class="Symbol">:</a> <a id="1475" href="NatLearning.html#3994" class="Function">teacher.T</a><a id="1484" class="Symbol">)</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="1498" href="NatExamples.GuessingLearner.html#1470" class="Bound">st</a> <a id="1501" href="NatExamples.GuessingLearner.html#1462" class="Bound">n</a> <a id="1503" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1505" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
          <a id="1523" class="Symbol">→</a> <a id="1525" class="Symbol">(∀</a> <a id="1528" href="NatExamples.GuessingLearner.html#1528" class="Bound">sec</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="1542" class="Symbol">(</a><a id="1543" href="NatExamples.GuessingLearner.html#1470" class="Bound">st</a> <a id="1546" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1548" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1553" href="NatExamples.GuessingLearner.html#1462" class="Bound">n</a><a id="1554" class="Symbol">)</a> <a id="1556" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="1562" href="NatExamples.GuessingLearner.html#1528" class="Bound">sec</a> <a id="1566" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="1573" class="Number">2</a> <a id="1575" href="Game-Definitions.html#5952" class="Function Operator">rounds</a><a id="1581" class="Symbol">)</a>
    <a id="1587" href="NatExamples.GuessingLearner.html#1446" class="Function">case-nothing</a> <a id="1600" href="NatExamples.GuessingLearner.html#1600" class="Bound">n</a> <a id="1602" href="NatExamples.GuessingLearner.html#1602" class="Bound">st</a> <a id="1605" href="NatExamples.GuessingLearner.html#1605" class="Bound">eq</a> <a id="1608" href="NatExamples.GuessingLearner.html#1608" class="Bound">sec</a> <a id="1612" class="Keyword">rewrite</a> <a id="1620" href="NatExamples.GuessingLearner.html#1605" class="Bound">eq</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>


    <a id="1634" class="Comment">-- Some special cases where the teacher</a>
    <a id="1678" class="Comment">-- gives contradictory answers:</a>
    <a id="1714" class="Comment">-- The number 0 can&#39;t be too high:</a>
    <a id="StatelessTeacher.case-zero-too-high"></a><a id="1753" href="NatExamples.GuessingLearner.html#1753" class="Function">case-zero-too-high</a> <a id="1772" class="Symbol">:</a> <a id="1774" class="Symbol">(</a><a id="1775" href="NatExamples.GuessingLearner.html#1775" class="Bound">st</a> <a id="1778" class="Symbol">:</a> <a id="1780" href="NatLearning.html#3994" class="Function">teacher.T</a><a id="1789" class="Symbol">)</a>
                         <a id="1816" class="Symbol">→</a> <a id="1818" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1821" href="NatExamples.GuessingLearner.html#1821" class="Bound">st&#39;</a> <a id="1825" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1827" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="1837" href="NatExamples.GuessingLearner.html#1775" class="Bound">st</a> <a id="1840" class="Number">0</a> <a id="1842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1844" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1849" class="Symbol">(</a><a id="1850" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1859" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1861" href="NatExamples.GuessingLearner.html#1821" class="Bound">st&#39;</a><a id="1864" class="Symbol">)</a>
                         <a id="1891" class="Symbol">→</a> <a id="1893" class="Symbol">∀</a> <a id="1895" href="NatExamples.GuessingLearner.html#1895" class="Bound">sec</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="1909" class="Symbol">(</a><a id="1910" href="NatExamples.GuessingLearner.html#1775" class="Bound">st</a> <a id="1913" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1915" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="1920" class="Number">0</a><a id="1921" class="Symbol">)</a> <a id="1923" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="1929" href="NatExamples.GuessingLearner.html#1895" class="Bound">sec</a> <a id="1933" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="1940" class="Number">2</a> <a id="1942" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
    <a id="1953" href="NatExamples.GuessingLearner.html#1753" class="Function">case-zero-too-high</a> <a id="1972" href="NatExamples.GuessingLearner.html#1972" class="Bound">st</a> <a id="1975" class="Symbol">(</a><a id="1976" href="NatExamples.GuessingLearner.html#1976" class="Bound">st&#39;</a> <a id="1980" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1982" href="NatExamples.GuessingLearner.html#1982" class="Bound">eq</a><a id="1984" class="Symbol">)</a> <a id="1986" href="NatExamples.GuessingLearner.html#1986" class="Bound">sec</a> <a id="1990" class="Keyword">rewrite</a> <a id="1998" href="NatExamples.GuessingLearner.html#1982" class="Bound">eq</a> <a id="2001" class="Symbol">=</a>
      <a id="2009" class="Symbol">λ</a> <a id="2011" href="NatExamples.GuessingLearner.html#2011" class="Bound">1≤0</a> <a id="2015" class="Symbol">→</a> <a id="2017" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="2022" href="NatExamples.GuessingLearner.html#2011" class="Bound">1≤0</a> <a id="2026" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2029" class="Symbol">λ</a> <a id="2031" class="Symbol">()</a>

    <a id="2039" class="Comment">-- If there is a number that is too high and its predecessor is too low,</a>
    <a id="2116" class="Comment">-- then this is a contradiction, so the learner wins:</a>
    <a id="StatelessTeacher.case-&lt;&gt;"></a><a id="2174" href="NatExamples.GuessingLearner.html#2174" class="Function">case-&lt;&gt;</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">(</a><a id="2185" href="NatExamples.GuessingLearner.html#2185" class="Bound">n</a> <a id="2187" class="Symbol">:</a> <a id="2189" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2190" class="Symbol">)</a> <a id="2192" class="Symbol">(</a><a id="2193" href="NatExamples.GuessingLearner.html#2193" class="Bound">st</a> <a id="2196" class="Symbol">:</a> <a id="2198" href="NatLearning.html#3994" class="Function">teacher.T</a><a id="2207" class="Symbol">)</a>
            <a id="2221" class="Symbol">→</a> <a id="2223" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2226" href="NatExamples.GuessingLearner.html#2226" class="Bound">st&#39;</a> <a id="2230" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2232" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2235" href="NatExamples.GuessingLearner.html#2235" class="Bound">st&#39;&#39;</a> <a id="2240" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2242" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="2252" href="NatExamples.GuessingLearner.html#2193" class="Bound">st</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2260" href="NatExamples.GuessingLearner.html#2185" class="Bound">n</a><a id="2261" class="Symbol">)</a> <a id="2263" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2265" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2270" class="Symbol">(</a><a id="2271" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="2280" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2282" href="NatExamples.GuessingLearner.html#2226" class="Bound">st&#39;</a><a id="2285" class="Symbol">)</a>
                             <a id="2316" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2318" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="2328" href="NatExamples.GuessingLearner.html#2226" class="Bound">st&#39;</a> <a id="2332" href="NatExamples.GuessingLearner.html#2185" class="Bound">n</a> <a id="2334" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2336" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2341" class="Symbol">(</a><a id="2342" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="2350" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2352" href="NatExamples.GuessingLearner.html#2235" class="Bound">st&#39;&#39;</a><a id="2356" class="Symbol">)</a>
            <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">∀</a> <a id="2374" href="NatExamples.GuessingLearner.html#2374" class="Bound">sec</a> <a id="2378" class="Symbol">→</a> <a id="2380" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="2388" class="Symbol">(</a><a id="2389" href="NatExamples.GuessingLearner.html#2193" class="Bound">st</a> <a id="2392" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2394" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2399" class="Symbol">(</a><a id="2400" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2404" href="NatExamples.GuessingLearner.html#2185" class="Bound">n</a><a id="2405" class="Symbol">))</a> <a id="2408" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="2414" href="NatExamples.GuessingLearner.html#2374" class="Bound">sec</a> <a id="2418" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="2425" class="Number">2</a> <a id="2427" href="Game-Definitions.html#5952" class="Function Operator">rounds</a>
    <a id="2438" href="NatExamples.GuessingLearner.html#2174" class="Function">case-&lt;&gt;</a> <a id="2446" href="NatExamples.GuessingLearner.html#2446" class="Bound">n</a> <a id="2448" href="NatExamples.GuessingLearner.html#2448" class="Bound">st</a> <a id="2451" class="Symbol">(</a><a id="2452" href="NatExamples.GuessingLearner.html#2452" class="Bound">st&#39;</a> <a id="2456" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2458" href="NatExamples.GuessingLearner.html#2458" class="Bound">st&#39;&#39;</a> <a id="2463" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2465" href="NatExamples.GuessingLearner.html#2465" class="Bound">eq1</a> <a id="2469" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2471" href="NatExamples.GuessingLearner.html#2471" class="Bound">eq2</a><a id="2474" class="Symbol">)</a> <a id="2476" class="Keyword">rewrite</a> <a id="2484" href="NatExamples.GuessingLearner.html#2465" class="Bound">eq1</a> <a id="2488" class="Keyword">rewrite</a> <a id="2496" href="NatExamples.GuessingLearner.html#2471" class="Bound">eq2</a> <a id="2500" class="Symbol">=</a> <a id="2502" class="Symbol">λ</a>
       <a id="2511" class="Symbol">{</a> <a id="2513" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2520" href="NatExamples.GuessingLearner.html#2520" class="Bound">1≤suc[n]</a> <a id="2529" href="NatExamples.GuessingLearner.html#2529" class="Bound">suc[n]≤0</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="2545" href="NatExamples.GuessingLearner.html#2529" class="Bound">suc[n]≤0</a> <a id="2554" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2557" class="Symbol">λ</a> <a id="2559" class="Symbol">()</a>
       <a id="2569" class="Symbol">;</a> <a id="2571" class="Symbol">(</a><a id="2572" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2576" href="NatExamples.GuessingLearner.html#2576" class="Bound">sec</a><a id="2579" class="Symbol">)</a> <a id="2581" class="Symbol">(</a><a id="2582" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2586" href="NatExamples.GuessingLearner.html#2586" class="Bound">1+sec≤n</a><a id="2593" class="Symbol">)</a> <a id="2595" class="Symbol">(</a><a id="2596" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2600" href="NatExamples.GuessingLearner.html#2600" class="Bound">n≤sec</a><a id="2605" class="Symbol">)</a> <a id="2607" class="Symbol">→</a> <a id="2609" href="Data.Nat.Properties.html#10913" class="Function">&lt;-irrefl</a> <a id="2618" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2623" class="Symbol">(</a><a id="2624" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="2632" href="NatExamples.GuessingLearner.html#2586" class="Bound">1+sec≤n</a> <a id="2640" href="NatExamples.GuessingLearner.html#2600" class="Bound">n≤sec</a><a id="2645" class="Symbol">)</a>
       <a id="2654" class="Symbol">}</a>

    <a id="StatelessTeacher.case-too-high"></a><a id="2661" href="NatExamples.GuessingLearner.html#2661" class="Function">case-too-high</a> <a id="2675" class="Symbol">:</a> <a id="2677" class="Symbol">(</a><a id="2678" href="NatExamples.GuessingLearner.html#2678" class="Bound">n</a> <a id="2680" class="Symbol">:</a> <a id="2682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2683" class="Symbol">)</a> <a id="2685" class="Symbol">(</a><a id="2686" href="NatExamples.GuessingLearner.html#2686" class="Bound">st</a> <a id="2689" class="Symbol">:</a> <a id="2691" href="NatLearning.html#3994" class="Function">teacher.T</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">→</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2708" href="NatExamples.GuessingLearner.html#2708" class="Bound">st&#39;</a> <a id="2712" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2714" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="2724" href="NatExamples.GuessingLearner.html#2686" class="Bound">st</a> <a id="2727" href="NatExamples.GuessingLearner.html#2678" class="Bound">n</a> <a id="2729" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2731" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2736" class="Symbol">(</a><a id="2737" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="2746" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2748" href="NatExamples.GuessingLearner.html#2708" class="Bound">st&#39;</a><a id="2751" class="Symbol">))</a>
          <a id="2764" class="Symbol">→</a> <a id="2766" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2769" href="NatExamples.GuessingLearner.html#2769" class="Bound">q₀</a> <a id="2772" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2774" class="Symbol">∀</a> <a id="2776" href="NatExamples.GuessingLearner.html#2776" class="Bound">sec</a> <a id="2780" class="Symbol">→</a> <a id="2782" class="Symbol">(</a><a id="2783" href="Game-Definitions.html#5952" class="Function Operator">learner</a> <a id="2791" class="Symbol">(</a><a id="2792" href="NatExamples.GuessingLearner.html#2686" class="Bound">st</a> <a id="2795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2797" href="Level.html#466" class="InductiveConstructor">lift</a> <a id="2802" href="NatExamples.GuessingLearner.html#2769" class="Bound">q₀</a><a id="2804" class="Symbol">)</a> <a id="2806" href="Game-Definitions.html#5952" class="Function Operator">finds</a> <a id="2812" href="NatExamples.GuessingLearner.html#2776" class="Bound">sec</a> <a id="2816" href="Game-Definitions.html#5952" class="Function Operator">within</a> <a id="2823" class="Number">2</a> <a id="2825" href="Game-Definitions.html#5952" class="Function Operator">rounds</a><a id="2831" class="Symbol">)</a>
    <a id="2837" href="NatExamples.GuessingLearner.html#2661" class="Function">case-too-high</a> <a id="2851" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2858" href="NatExamples.GuessingLearner.html#2858" class="Bound">st</a> <a id="2861" class="Symbol">(</a><a id="2862" href="NatExamples.GuessingLearner.html#2862" class="Bound">st&#39;</a> <a id="2866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2868" href="NatExamples.GuessingLearner.html#2868" class="Bound">eq</a><a id="2870" class="Symbol">)</a> <a id="2872" class="Symbol">=</a> <a id="2874" class="Number">0</a> <a id="2876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2878" href="NatExamples.GuessingLearner.html#1753" class="Function">case-zero-too-high</a> <a id="2897" href="NatExamples.GuessingLearner.html#2858" class="Bound">st</a> <a id="2900" class="Symbol">(</a><a id="2901" href="NatExamples.GuessingLearner.html#2862" class="Bound">st&#39;</a> <a id="2905" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2907" href="NatExamples.GuessingLearner.html#2868" class="Bound">eq</a><a id="2909" class="Symbol">)</a>
    <a id="2915" href="NatExamples.GuessingLearner.html#2661" class="Function">case-too-high</a> <a id="2929" class="Symbol">(</a><a id="2930" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2934" href="NatExamples.GuessingLearner.html#2934" class="Bound">n</a><a id="2935" class="Symbol">)</a> <a id="2937" href="NatExamples.GuessingLearner.html#2937" class="Bound">st</a> <a id="2940" class="Symbol">(</a><a id="2941" href="NatExamples.GuessingLearner.html#2941" class="Bound">st&#39;</a> <a id="2945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2947" href="NatExamples.GuessingLearner.html#2947" class="Bound">eq</a><a id="2949" class="Symbol">)</a> <a id="2951" class="Keyword">with</a> <a id="2956" class="Symbol">(</a><a id="2957" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="2967" href="NatExamples.GuessingLearner.html#2941" class="Bound">st&#39;</a> <a id="2971" href="NatExamples.GuessingLearner.html#2934" class="Bound">n</a><a id="2972" class="Symbol">)</a> <a id="2974" class="Keyword">in</a> <a id="2977" class="Argument">eq&#39;</a>
    <a id="2985" class="Symbol">...</a> <a id="2989" class="Symbol">|</a> <a id="2991" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2999" class="Keyword">rewrite</a> <a id="3007" class="Symbol">(</a><a id="3008" href="NatExamples.GuessingLearner.html#1187" class="Bound">singleton</a> <a id="3018" class="Bound">st</a> <a id="3021" class="Bound">st&#39;</a><a id="3024" class="Symbol">)</a> <a id="3026" class="Symbol">=</a> <a id="3028" class="Bound">n</a> <a id="3030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3032" class="Symbol">(</a><a id="3033" href="NatExamples.GuessingLearner.html#1446" class="Function">case-nothing</a> <a id="3046" class="Bound">n</a> <a id="3048" class="Bound">st&#39;</a> <a id="3052" href="NatExamples.GuessingLearner.html#2977" class="Bound">eq&#39;</a><a id="3055" class="Symbol">)</a>
    <a id="3061" class="Symbol">...</a> <a id="3065" class="Symbol">|</a> <a id="3067" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3072" class="Symbol">(</a><a id="3073" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="3082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3084" href="NatExamples.GuessingLearner.html#3084" class="Bound">st&#39;&#39;</a><a id="3088" class="Symbol">)</a> <a id="3090" class="Keyword">rewrite</a> <a id="3098" class="Symbol">(</a><a id="3099" href="NatExamples.GuessingLearner.html#1187" class="Bound">singleton</a> <a id="3109" class="Bound">st</a> <a id="3112" class="Bound">st&#39;</a><a id="3115" class="Symbol">)</a> <a id="3117" class="Symbol">=</a> <a id="3119" href="NatExamples.GuessingLearner.html#2661" class="Function">case-too-high</a> <a id="3133" class="Bound">n</a> <a id="3135" class="Bound">st&#39;</a> <a id="3139" class="Symbol">(</a><a id="3140" href="NatExamples.GuessingLearner.html#3084" class="Bound">st&#39;&#39;</a> <a id="3145" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3147" href="NatExamples.GuessingLearner.html#2977" class="Bound">eq&#39;</a><a id="3150" class="Symbol">)</a>
    <a id="3156" class="Symbol">...</a> <a id="3160" class="Symbol">|</a> <a id="3162" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3167" class="Symbol">(</a><a id="3168" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="3176" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3178" href="NatExamples.GuessingLearner.html#3178" class="Bound">st&#39;&#39;</a><a id="3182" class="Symbol">)</a> <a id="3184" class="Symbol">=</a> <a id="3186" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3190" class="Bound">n</a> <a id="3192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3194" href="NatExamples.GuessingLearner.html#2174" class="Function">case-&lt;&gt;</a> <a id="3202" class="Bound">n</a> <a id="3204" class="Bound">st</a> <a id="3207" class="Symbol">(</a><a id="3208" class="Bound">st&#39;</a> <a id="3212" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3214" href="NatExamples.GuessingLearner.html#3178" class="Bound">st&#39;&#39;</a> <a id="3219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3221" class="Bound">eq</a> <a id="3224" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3226" href="NatExamples.GuessingLearner.html#2977" class="Bound">eq&#39;</a><a id="3229" class="Symbol">)</a>

    <a id="StatelessTeacher.thm-in-module"></a><a id="3236" href="NatExamples.GuessingLearner.html#3236" class="Function">thm-in-module</a> <a id="3250" class="Symbol">:</a> <a id="3252" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3255" href="NatExamples.GuessingLearner.html#3255" class="Bound">query</a> <a id="3261" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3263" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="3273" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3279" class="Symbol">(</a><a id="3280" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="3290" href="NatLearning.html#4009" class="Function">teacher.st₀</a> <a id="3302" href="NatExamples.GuessingLearner.html#3255" class="Bound">query</a><a id="3307" class="Symbol">)</a> <a id="3309" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3311" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3316" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a>
          <a id="3334" class="Symbol">→</a> <a id="3336" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3339" href="NatExamples.GuessingLearner.html#3339" class="Bound">learner</a> <a id="3347" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3349" class="Symbol">(∀</a> <a id="3352" href="NatExamples.GuessingLearner.html#3352" class="Bound">secret</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="NatExamples.GuessingLearner.html#3339" class="Bound">learner</a> <a id="3369" href="Game-Definitions.html#8133" class="Function Operator">learns</a> <a id="3376" href="NatExamples.GuessingLearner.html#3352" class="Bound">secret</a> <a id="3383" href="Game-Definitions.html#8133" class="Function Operator">from</a> <a id="3388" href="NatExamples.GuessingLearner.html#1161" class="Bound">teacher</a> <a id="3396" href="Game-Definitions.html#8133" class="Function Operator">within</a> <a id="3403" class="Number">2</a> <a id="3405" href="Game-Definitions.html#8133" class="Function Operator">rounds</a><a id="3411" class="Symbol">)</a>
    <a id="3417" href="NatExamples.GuessingLearner.html#3236" class="Function">thm-in-module</a> <a id="3431" class="Symbol">(</a><a id="3432" href="NatExamples.GuessingLearner.html#3432" class="Bound">n</a> <a id="3434" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3436" href="NatExamples.GuessingLearner.html#3436" class="Bound">δ[n]≢too-low</a><a id="3448" class="Symbol">)</a> <a id="3450" class="Keyword">with</a> <a id="3455" class="Symbol">(</a><a id="3456" href="NatLearning.html#4084" class="Function">teacher.δ</a> <a id="3466" href="NatLearning.html#4009" class="Function">teacher.st₀</a> <a id="3478" href="NatExamples.GuessingLearner.html#3432" class="Bound">n</a><a id="3479" class="Symbol">)</a> <a id="3481" class="Keyword">in</a> <a id="3484" class="Argument">eq</a>
    <a id="3491" class="Symbol">...</a> <a id="3495" class="Symbol">|</a> <a id="3497" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3502" class="Symbol">(</a><a id="3503" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="3511" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3513" class="Symbol">_)</a> <a id="3516" class="Symbol">=</a> <a id="3518" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3525" class="Symbol">(</a><a id="3526" class="Bound">δ[n]≢too-low</a> <a id="3539" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="3543" class="Symbol">)</a>
    <a id="3549" class="Symbol">...</a> <a id="3553" class="Symbol">|</a> <a id="3555" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="3563" class="Symbol">=</a> <a id="3565" href="NatExamples.GuessingLearner.html#818" class="Function">lucky-first-guess</a> <a id="3583" class="Bound">n</a> <a id="3585" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3587" href="NatExamples.GuessingLearner.html#1446" class="Function">case-nothing</a> <a id="3600" class="Bound">n</a> <a id="3602" href="NatLearning.html#4009" class="Function">teacher.st₀</a> <a id="3614" href="NatExamples.GuessingLearner.html#3484" class="Bound">eq</a>
    <a id="3621" class="Symbol">...</a> <a id="3625" class="Symbol">|</a> <a id="3627" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="3632" class="Symbol">(</a><a id="3633" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="3642" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3644" href="NatExamples.GuessingLearner.html#3644" class="Bound">st&#39;</a><a id="3647" class="Symbol">)</a> <a id="3649" class="Symbol">=</a>
        <a id="3659" class="Keyword">let</a>
          <a id="3673" href="NatExamples.GuessingLearner.html#3673" class="Bound">m</a> <a id="3675" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3677" href="NatExamples.GuessingLearner.html#3677" class="Bound">learner-guesses-m</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="NatExamples.GuessingLearner.html#2661" class="Function">case-too-high</a> <a id="3711" class="Bound">n</a> <a id="3713" href="NatLearning.html#4009" class="Function">teacher.st₀</a> <a id="3725" class="Symbol">(</a><a id="3726" href="NatExamples.GuessingLearner.html#3644" class="Bound">st&#39;</a> <a id="3730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3732" href="NatExamples.GuessingLearner.html#3484" class="Bound">eq</a><a id="3734" class="Symbol">)</a>
        <a id="3744" class="Keyword">in</a>
        <a id="3755" href="NatExamples.GuessingLearner.html#818" class="Function">lucky-first-guess</a> <a id="3773" href="NatExamples.GuessingLearner.html#3673" class="Bound">m</a> <a id="3775" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3777" href="NatExamples.GuessingLearner.html#3677" class="Bound">learner-guesses-m</a>


<a id="3797" class="Comment">-- -- for every teacher:</a>
<a id="3822" class="Keyword">module</a> <a id="theorems"></a><a id="3829" href="NatExamples.GuessingLearner.html#3829" class="Module">theorems</a> <a id="3838" class="Symbol">{</a><a id="3839" href="NatExamples.GuessingLearner.html#3839" class="Bound">ℓt</a><a id="3841" class="Symbol">}</a> <a id="3843" class="Symbol">(</a><a id="3844" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a> <a id="3852" class="Symbol">:</a> <a id="3854" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="3865" href="NatExamples.GuessingLearner.html#3839" class="Bound">ℓt</a><a id="3867" class="Symbol">)</a> <a id="3869" class="Keyword">where</a>
  <a id="3877" class="Comment">-- Theorem: if there is a single query for which</a>
  <a id="3928" class="Comment">-- the teacher answers something different than &#39;too-low&#39;,</a>
  <a id="3989" class="Comment">-- then there is a learner that wins agains the teacher</a>
  <a id="4047" class="Comment">-- within 2 queries, no matter what the secret was.</a>
  <a id="4101" class="Keyword">module</a> <a id="theorems.teacher"></a><a id="4108" href="NatExamples.GuessingLearner.html#4108" class="Module">teacher</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="NatLearning.html#3895" class="Module">NatTeacher</a> <a id="4129" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a>
  <a id="theorems.teacher-defeated-within-2-rounds"></a><a id="4139" href="NatExamples.GuessingLearner.html#4139" class="Function">teacher-defeated-within-2-rounds</a> <a id="4172" class="Symbol">:</a>
    <a id="4178" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a> <a id="4190" class="Symbol">(</a><a id="4191" href="NatLearning.html#3994" class="Field">NatTeacher.T</a> <a id="4204" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a><a id="4211" class="Symbol">)</a>
    <a id="4217" class="Symbol">→</a> <a id="4219" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4222" href="NatExamples.GuessingLearner.html#4222" class="Bound">query</a> <a id="4228" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4230" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="4240" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4246" class="Symbol">(</a><a id="4247" href="NatLearning.html#4084" class="Field">teacher.δ</a> <a id="4257" href="NatLearning.html#4009" class="Field">teacher.st₀</a> <a id="4269" href="NatExamples.GuessingLearner.html#4222" class="Bound">query</a><a id="4274" class="Symbol">)</a> <a id="4276" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4278" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4283" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a>
    <a id="4295" class="Symbol">→</a> <a id="4297" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4300" href="NatExamples.GuessingLearner.html#4300" class="Bound">learner</a> <a id="4308" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4310" href="NatExamples.GuessingLearner.html#4300" class="Bound">learner</a> <a id="4318" href="Game-Definitions.html#8487" class="Function Operator">defeats</a> <a id="4326" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a> <a id="4334" href="Game-Definitions.html#8487" class="Function Operator">with-bound</a> <a id="4345" class="Symbol">(λ</a> <a id="4348" href="NatExamples.GuessingLearner.html#4348" class="Bound">secret</a> <a id="4355" class="Symbol">→</a> <a id="4357" class="Number">2</a><a id="4358" class="Symbol">)</a>
  <a id="4362" href="NatExamples.GuessingLearner.html#4139" class="Function">teacher-defeated-within-2-rounds</a> <a id="4395" href="NatExamples.GuessingLearner.html#4395" class="Bound">singl</a> <a id="4401" href="NatExamples.GuessingLearner.html#4401" class="Bound">query</a> <a id="4407" class="Symbol">=</a> <a id="4409" href="NatExamples.GuessingLearner.html#3236" class="Function">StatelessTeacher.thm-in-module</a> <a id="4440" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a> <a id="4448" href="NatExamples.GuessingLearner.html#4395" class="Bound">singl</a> <a id="4454" href="NatExamples.GuessingLearner.html#4401" class="Bound">query</a>

  <a id="theorems.learner-finds-every-secret"></a><a id="4463" href="NatExamples.GuessingLearner.html#4463" class="Function">learner-finds-every-secret</a> <a id="4490" class="Symbol">:</a>
    <a id="4496" href="NatExamples.GuessingLearner.html#1052" class="Function">IsSingleton</a> <a id="4508" class="Symbol">(</a><a id="4509" href="NatLearning.html#3994" class="Field">NatTeacher.T</a> <a id="4522" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a><a id="4529" class="Symbol">)</a>
    <a id="4535" class="Symbol">→</a> <a id="4537" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4540" href="NatExamples.GuessingLearner.html#4540" class="Bound">query</a> <a id="4546" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4548" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="4558" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="4564" class="Symbol">(</a><a id="4565" href="NatLearning.html#4084" class="Field">teacher.δ</a> <a id="4575" href="NatLearning.html#4009" class="Field">teacher.st₀</a> <a id="4587" href="NatExamples.GuessingLearner.html#4540" class="Bound">query</a><a id="4592" class="Symbol">)</a> <a id="4594" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="4596" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4601" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a>
    <a id="4613" class="Symbol">→</a> <a id="4615" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4618" href="NatExamples.GuessingLearner.html#4618" class="Bound">learner</a> <a id="4626" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4628" class="Symbol">∀</a> <a id="4630" href="NatExamples.GuessingLearner.html#4630" class="Bound">secret</a> <a id="4637" class="Symbol">→</a> <a id="4639" href="NatExamples.GuessingLearner.html#4618" class="Bound">learner</a> <a id="4647" href="Game-Definitions.html#8133" class="Function Operator">learns</a> <a id="4654" href="NatExamples.GuessingLearner.html#4630" class="Bound">secret</a> <a id="4661" href="Game-Definitions.html#8133" class="Function Operator">from</a> <a id="4666" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a> <a id="4674" href="Game-Definitions.html#8133" class="Function Operator">within</a> <a id="4681" class="Number">2</a> <a id="4683" href="Game-Definitions.html#8133" class="Function Operator">rounds</a>
  <a id="4692" href="NatExamples.GuessingLearner.html#4463" class="Function">learner-finds-every-secret</a> <a id="4719" href="NatExamples.GuessingLearner.html#4719" class="Bound">singl</a> <a id="4725" href="NatExamples.GuessingLearner.html#4725" class="Bound">query</a> <a id="4731" class="Symbol">=</a> <a id="4733" href="NatExamples.GuessingLearner.html#3236" class="Function">StatelessTeacher.thm-in-module</a> <a id="4764" href="NatExamples.GuessingLearner.html#3844" class="Bound">teacher</a> <a id="4772" href="NatExamples.GuessingLearner.html#4719" class="Bound">singl</a> <a id="4778" href="NatExamples.GuessingLearner.html#4725" class="Bound">query</a></pre></body></html>


==> anc/html/NatExamples.HonestTeacher.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>HonestTeacher (NatExamples.HonestTeacher)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatExamples.HonestTeacher</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>
<a id="24" class="Comment">-- -----------------------------------------</a>
<a id="69" class="Comment">-- An example definition of the simplest teacher</a>
<a id="118" class="Comment">-- possible: initialized with a number, the teacher</a>
<a id="170" class="Comment">-- answers all queries entirely honestly</a>
<a id="211" class="Comment">-- -----------------------------------------</a>
<a id="256" class="Keyword">import</a> <a id="263" href="Level.html" class="Module">Level</a> <a id="269" class="Symbol">as</a> <a id="272" class="Module">L</a>
<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Level.html" class="Module">Level</a> <a id="292" class="Keyword">using</a> <a id="298" class="Symbol">(</a><a id="299" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="304" class="Symbol">)</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="351" class="Symbol">as</a> <a id="354" class="Module">ℕ</a> <a id="356" class="Keyword">hiding</a> <a id="363" class="Symbol">(</a><a id="364" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="401" class="Symbol">as</a> <a id="404" class="Module">ℕ</a>
<a id="406" class="Keyword">open</a> <a id="411" class="Keyword">import</a> <a id="418" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="481" class="Keyword">using</a> <a id="487" class="Symbol">(</a><a id="488" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="493" class="Symbol">;</a> <a id="495" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="499" class="Symbol">;</a> <a id="501" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="508" class="Symbol">)</a>
<a id="510" class="Keyword">import</a> <a id="517" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="528" class="Symbol">as</a> <a id="531" class="Module">Maybe</a>
<a id="537" class="Keyword">open</a> <a id="542" class="Keyword">import</a> <a id="549" href="Data.Product.html" class="Module">Data.Product</a> <a id="562" class="Symbol">as</a> <a id="565" class="Module">Σ</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="588" class="Symbol">as</a> <a id="591" class="Module">⊎</a>
<a id="593" class="Keyword">open</a> <a id="598" class="Keyword">import</a> <a id="605" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Function.Base.html" class="Module">Function.Base</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="787" class="Keyword">open</a> <a id="792" class="Keyword">import</a> <a id="799" href="Utils.html" class="Module">Utils</a>

<a id="806" class="Keyword">module</a> <a id="813" href="NatExamples.HonestTeacher.html" class="Module">NatExamples.HonestTeacher</a> <a id="839" class="Symbol">{</a><a id="840" href="NatExamples.HonestTeacher.html#840" class="Bound">ℓr</a> <a id="843" class="Symbol">:</a> <a id="845" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="850" class="Symbol">}</a> <a id="852" class="Symbol">(</a><a id="853" href="NatExamples.HonestTeacher.html#853" class="Bound">R</a> <a id="855" class="Symbol">:</a> <a id="857" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="861" href="NatExamples.HonestTeacher.html#840" class="Bound">ℓr</a><a id="863" class="Symbol">)</a> <a id="865" class="Keyword">where</a>
<a id="871" class="Keyword">open</a> <a id="876" class="Keyword">import</a> <a id="883" href="NatLearning.html" class="Module">NatLearning</a>

<a id="honest-teacher"></a><a id="896" href="NatExamples.HonestTeacher.html#896" class="Function">honest-teacher</a> <a id="911" class="Symbol">:</a> <a id="913" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="915" class="Symbol">→</a> <a id="917" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="926" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="928" href="NatExamples.HonestTeacher.html#896" class="Function">honest-teacher</a> <a id="943" href="NatExamples.HonestTeacher.html#943" class="Bound">secret</a> <a id="950" class="Symbol">=</a> <a id="952" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="963" class="Symbol">λ</a> <a id="965" class="Symbol">{</a> <a id="967" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="970" href="NatExamples.HonestTeacher.html#970" class="Bound">hyp</a> <a id="974" class="Symbol">→</a>
      <a id="982" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="987" class="Symbol">(</a><a id="988" href="Data.Nat.Properties.html#11616" class="Function">&lt;-cmp</a> <a id="994" href="NatExamples.HonestTeacher.html#943" class="Bound">secret</a> <a id="1001" href="NatExamples.HonestTeacher.html#970" class="Bound">hyp</a><a id="1004" class="Symbol">)</a> <a id="1006" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1009" class="Symbol">λ</a>
      <a id="1017" class="Symbol">{</a> <a id="1019" class="Symbol">(</a><a id="1020" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="1025" class="Symbol">_</a> <a id="1027" href="NatExamples.HonestTeacher.html#1027" class="Bound">secret≡hyp</a> <a id="1038" class="Symbol">_)</a> <a id="1041" class="Symbol">→</a> <a id="1043" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
      <a id="1057" class="Symbol">;</a> <a id="1059" class="Symbol">(</a><a id="1060" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="1065" href="NatExamples.HonestTeacher.html#1065" class="Bound">secret&lt;hyp</a> <a id="1076" class="Symbol">_</a> <a id="1078" class="Symbol">_)</a> <a id="1081" class="Symbol">→</a> <a id="1083" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1088" class="Symbol">(</a><a id="1089" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1098" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1100" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1102" class="Symbol">)</a>
      <a id="1110" class="Symbol">;</a> <a id="1112" class="Symbol">(</a><a id="1113" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="1118" class="Symbol">_</a> <a id="1120" class="Symbol">_</a> <a id="1122" href="NatExamples.HonestTeacher.html#1122" class="Bound">secret&gt;hyp</a><a id="1132" class="Symbol">)</a> <a id="1134" class="Symbol">→</a> <a id="1136" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1141" class="Symbol">(</a><a id="1142" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1150" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1152" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="1154" class="Symbol">)</a>
      <a id="1162" class="Symbol">}</a>
  <a id="1166" class="Symbol">}</a></pre></body></html>


==> anc/html/NatExamples.LinearLearner.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>LinearLearner (NatExamples.LinearLearner)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatExamples.LinearLearner</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">using</a> <a id="49" class="Symbol">(</a><a id="50" href="Level.html#521" class="Function">0ℓ</a><a id="52" class="Symbol">)</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Data.Product.html" class="Module">Data.Product</a>
<a id="102" class="Keyword">open</a> <a id="107" class="Keyword">import</a> <a id="114" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="123" class="Symbol">as</a> <a id="126" class="Module">ℕ</a> <a id="128" class="Keyword">hiding</a> <a id="135" class="Symbol">(</a><a id="136" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="139" class="Symbol">)</a>
<a id="141" class="Keyword">import</a> <a id="148" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="168" class="Symbol">as</a> <a id="171" class="Module">ℕ</a>
<a id="173" class="Keyword">open</a> <a id="178" class="Keyword">import</a> <a id="185" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>

<a id="229" class="Keyword">open</a> <a id="234" class="Keyword">import</a> <a id="241" href="NatLearning.html" class="Module">NatLearning</a>
<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="285" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="287" href="NatLearning.html#1157" class="Datatype">F</a> <a id="289" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a>

<a id="312" class="Keyword">module</a> <a id="319" href="NatExamples.LinearLearner.html" class="Module">NatExamples.LinearLearner</a> <a id="345" class="Keyword">where</a>

<a id="352" class="Comment">-- we simply output the learned secret as the outcome of</a>
<a id="409" class="Comment">-- the learning game</a>
<a id="R"></a><a id="430" href="NatExamples.LinearLearner.html#430" class="Function">R</a> <a id="432" class="Symbol">:</a> <a id="434" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="438" href="NatExamples.LinearLearner.html#430" class="Function">R</a> <a id="440" class="Symbol">=</a> <a id="442" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="445" class="Keyword">record</a> <a id="LinearLearner"></a><a id="452" href="NatExamples.LinearLearner.html#452" class="Record">LinearLearner</a> <a id="466" class="Symbol">:</a> <a id="468" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="472" class="Keyword">where</a>
  <a id="480" class="Keyword">constructor</a> <a id="lower-bound"></a><a id="492" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a>
  <a id="506" class="Keyword">field</a>
    <a id="LinearLearner.lower-bound"></a><a id="516" href="NatExamples.LinearLearner.html#516" class="Field">lower-bound</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

<a id="533" class="Comment">-- the state means that the learner knows that the</a>
<a id="584" class="Comment">-- hidden number is greater or equal &#39;lower-bound&#39;</a>
<a id="P"></a><a id="635" href="NatExamples.LinearLearner.html#635" class="Function">P</a> <a id="637" class="Symbol">:</a> <a id="639" href="NatExamples.LinearLearner.html#452" class="Record">LinearLearner</a> <a id="653" class="Symbol">→</a> <a id="655" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="657" class="Symbol">→</a> <a id="659" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="663" href="NatExamples.LinearLearner.html#635" class="Function">P</a> <a id="665" class="Symbol">(</a><a id="666" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="678" href="NatExamples.LinearLearner.html#678" class="Bound">b</a><a id="679" class="Symbol">)</a> <a id="681" class="Symbol">=</a> <a id="683" href="NatExamples.LinearLearner.html#678" class="Bound">b</a> <a id="685" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤_</a>

<a id="δ"></a><a id="689" href="NatExamples.LinearLearner.html#689" class="Function">δ</a> <a id="691" class="Symbol">:</a> <a id="693" href="NatExamples.LinearLearner.html#452" class="Record">LinearLearner</a> <a id="707" class="Symbol">→</a> <a id="709" href="NatLearning.html#1157" class="Datatype">F</a> <a id="711" href="NatExamples.LinearLearner.html#430" class="Function">R</a> <a id="713" href="NatExamples.LinearLearner.html#452" class="Record">LinearLearner</a> 
<a id="728" href="NatExamples.LinearLearner.html#689" class="Function">δ</a> <a id="730" class="Symbol">(</a><a id="731" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="743" href="NatExamples.LinearLearner.html#743" class="Bound">b</a><a id="744" class="Symbol">)</a> <a id="746" class="Symbol">=</a>
  <a id="750" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="756" href="NatExamples.LinearLearner.html#743" class="Bound">b</a> <a id="758" href="NatExamples.LinearLearner.html#743" class="Bound">b</a> <a id="760" class="Symbol">λ</a>
  <a id="764" class="Symbol">{</a> <a id="766" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="775" class="Symbol">→</a> <a id="777" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="789" href="NatExamples.LinearLearner.html#743" class="Bound">b</a> <a id="791" class="Comment">-- contradiction! so anything is OK</a>
  <a id="829" class="Symbol">;</a> <a id="831" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="839" class="Symbol">→</a> <a id="841" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="853" class="Symbol">(</a><a id="854" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="860" href="NatExamples.LinearLearner.html#743" class="Bound">b</a><a id="861" class="Symbol">)</a> <a id="863" class="Comment">-- increase lower bound by 1</a>
  <a id="894" class="Symbol">}</a>

<a id="q₀"></a><a id="897" href="NatExamples.LinearLearner.html#897" class="Function">q₀</a> <a id="900" class="Symbol">:</a> <a id="902" href="NatExamples.LinearLearner.html#452" class="Record">LinearLearner</a>
<a id="916" href="NatExamples.LinearLearner.html#897" class="Function">q₀</a> <a id="919" class="Symbol">=</a> <a id="921" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="933" class="Number">0</a>

<a id="linear-learner"></a><a id="936" href="NatExamples.LinearLearner.html#936" class="Function">linear-learner</a> <a id="951" class="Symbol">:</a> <a id="953" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="961" href="Level.html#521" class="Function">0ℓ</a>
<a id="964" href="NatExamples.LinearLearner.html#936" class="Function">linear-learner</a> <a id="979" class="Symbol">=</a> <a id="981" class="Keyword">record</a> <a id="988" class="Symbol">{</a> <a id="990" href="Game-Definitions.html#2684" class="Field">C</a> <a id="992" class="Symbol">=</a> <a id="994" href="NatExamples.LinearLearner.html#452" class="Record">LinearLearner</a> <a id="1008" class="Symbol">;</a> <a id="1010" href="Game-Definitions.html#2698" class="Field">R</a> <a id="1012" class="Symbol">=</a>  <a id="1015" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1017" class="Symbol">;</a> <a id="1019" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="1022" class="Symbol">=</a> <a id="1024" href="NatExamples.LinearLearner.html#897" class="Function">q₀</a> <a id="1027" class="Symbol">;</a> <a id="1029" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="1040" class="Symbol">=</a> <a id="1042" class="Keyword">record</a> <a id="1049" class="Symbol">{</a> <a id="1051" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="1053" class="Symbol">=</a> <a id="1055" href="NatExamples.LinearLearner.html#689" class="Function">δ</a> <a id="1057" class="Symbol">}</a> <a id="1059" class="Symbol">}</a>

<a id="linearLearnCorrect"></a><a id="1062" href="NatExamples.LinearLearner.html#1062" class="Function">linearLearnCorrect</a> <a id="1081" class="Symbol">:</a> <a id="1083" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="1100" href="NatExamples.LinearLearner.html#689" class="Function">δ</a> <a id="1102" href="NatExamples.LinearLearner.html#897" class="Function">q₀</a> <a id="1105" class="Symbol">(λ</a> <a id="1108" href="NatExamples.LinearLearner.html#1108" class="Bound">n</a> <a id="1110" class="Symbol">→</a> <a id="1112" class="Number">1</a> <a id="1114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1116" href="NatExamples.LinearLearner.html#1108" class="Bound">n</a><a id="1117" class="Symbol">)</a>
<a id="1119" href="NatExamples.LinearLearner.html#1062" class="Function">linearLearnCorrect</a> <a id="1138" class="Symbol">=</a>
  <a id="1142" class="Keyword">record</a>
  <a id="1151" class="Symbol">{</a> <a id="1153" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="NatExamples.LinearLearner.html#516" class="Field">LinearLearner.lower-bound</a>
  <a id="1189" class="Symbol">;</a> <a id="1191" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="1198" class="Symbol">=</a> <a id="1200" href="NatExamples.LinearLearner.html#635" class="Function">P</a>
  <a id="1204" class="Symbol">;</a> <a id="1206" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a> <a id="1217" class="Symbol">=</a> <a id="1219" class="Symbol">λ</a> <a id="1221" href="NatExamples.LinearLearner.html#1221" class="Bound">n</a> <a id="1223" class="Symbol">→</a> <a id="1225" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="1231" class="Symbol">;</a> <a id="1233" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="1251" class="Symbol">=</a> <a id="1253" class="Symbol">λ</a> <a id="1255" class="Symbol">{</a> <a id="1257" class="Symbol">(</a><a id="1258" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="1270" href="NatExamples.LinearLearner.html#1270" class="Bound">b</a><a id="1271" class="Symbol">)</a> <a id="1273" href="NatExamples.LinearLearner.html#1273" class="Bound">n</a> <a id="1275" href="NatExamples.LinearLearner.html#1275" class="Bound">b≤n</a> <a id="1279" class="Symbol">→</a> <a id="1281" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1285" href="NatExamples.LinearLearner.html#1275" class="Bound">b≤n</a> <a id="1289" class="Symbol">}</a>
  <a id="1293" class="Symbol">;</a> <a id="1295" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="1304" class="Symbol">=</a> <a id="1306" class="Symbol">λ</a>
    <a id="1312" class="Symbol">{</a> <a id="1314" class="Symbol">{</a><a id="1315" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="1327" href="NatExamples.LinearLearner.html#1327" class="Bound">b</a><a id="1328" class="Symbol">}</a> <a id="1330" href="NatExamples.LinearLearner.html#1330" class="Bound">b≤n</a> <a id="1334" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1343" href="NatExamples.LinearLearner.html#1343" class="Bound">b&gt;n</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="1356" class="Symbol">(</a><a id="1357" href="Data.Nat.Properties.html#9737" class="Function">ℕ.&lt;⇒≱</a> <a id="1363" href="NatExamples.LinearLearner.html#1343" class="Bound">b&gt;n</a> <a id="1367" href="NatExamples.LinearLearner.html#1330" class="Bound">b≤n</a><a id="1370" class="Symbol">)</a>
    <a id="1376" class="Symbol">;</a> <a id="1378" class="Symbol">{</a><a id="1379" href="NatExamples.LinearLearner.html#492" class="InductiveConstructor">lower-bound</a> <a id="1391" href="NatExamples.LinearLearner.html#1391" class="Bound">b</a><a id="1392" class="Symbol">}</a> <a id="1394" href="NatExamples.LinearLearner.html#1394" class="Bound">b≤n</a> <a id="1398" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1406" href="NatExamples.LinearLearner.html#1406" class="Bound">b&lt;n</a> <a id="1410" class="Symbol">→</a> <a id="1412" href="NatExamples.LinearLearner.html#1406" class="Bound">b&lt;n</a> <a id="1416" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1418" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1422" class="Symbol">(</a><a id="1423" href="Data.Nat.Properties.html#6055" class="Function">ℕ.≤-reflexive</a> <a id="1437" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1441" class="Symbol">)</a>
    <a id="1447" class="Symbol">}</a>
  <a id="1451" class="Symbol">}</a>

<a id="linear-learner-bound"></a><a id="1454" href="NatExamples.LinearLearner.html#1454" class="Function">linear-learner-bound</a> <a id="1475" class="Symbol">:</a> <a id="1477" class="Symbol">∀</a> <a id="1479" class="Symbol">{</a><a id="1480" href="NatExamples.LinearLearner.html#1480" class="Bound">ℓt</a><a id="1482" class="Symbol">}</a> <a id="1484" class="Symbol">(</a><a id="1485" href="NatExamples.LinearLearner.html#1485" class="Bound">teacher</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="1506" href="NatExamples.LinearLearner.html#1480" class="Bound">ℓt</a><a id="1508" class="Symbol">)</a>
                       <a id="1533" class="Symbol">→</a> <a id="1535" href="NatExamples.LinearLearner.html#936" class="Function">linear-learner</a> <a id="1550" href="Game-Definitions.html#8487" class="Function Operator">defeats</a> <a id="1558" href="NatExamples.LinearLearner.html#1485" class="Bound">teacher</a> <a id="1566" href="Game-Definitions.html#8487" class="Function Operator">with-bound</a> <a id="1577" class="Symbol">(</a><a id="1578" class="Number">1</a> <a id="1580" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1582" class="Symbol">)</a>
<a id="1584" href="NatExamples.LinearLearner.html#1454" class="Function">linear-learner-bound</a> <a id="1605" href="NatExamples.LinearLearner.html#1605" class="Bound">teacher</a> <a id="1613" class="Symbol">=</a>
  <a id="1617" href="Learner-Correctness.html#6491" class="Function">Correctness.learner-correct</a>
    <a id="1649" class="Symbol">(</a><a id="1650" href="Game-Definitions.html#4320" class="Field">Teacher.teacher-on</a> <a id="1669" class="Symbol">(</a><a id="1670" href="NatLearning.html#5324" class="Function">mkTeacher</a> <a id="1680" href="NatExamples.LinearLearner.html#1605" class="Bound">teacher</a><a id="1687" class="Symbol">))</a>
    <a id="1694" class="Symbol">(</a><a id="1695" href="Game-Definitions.html#2723" class="Field">Learner.learner-on</a> <a id="1714" href="NatExamples.LinearLearner.html#936" class="Function">linear-learner</a><a id="1728" class="Symbol">)</a>
    <a id="1734" class="Symbol">(</a><a id="1735" href="Game-Definitions.html#2712" class="Field">Learner.q₀</a> <a id="1746" href="NatExamples.LinearLearner.html#936" class="Function">linear-learner</a><a id="1760" class="Symbol">)</a> <a id="1762" class="Symbol">(</a><a id="1763" class="Number">1</a> <a id="1765" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1767" class="Symbol">)</a> <a id="1769" href="NatExamples.LinearLearner.html#1062" class="Function">linearLearnCorrect</a> <a id="1788" class="Symbol">(</a><a id="1789" href="NatLearning.html#4009" class="Field">NatTeacher.st₀</a> <a id="1804" href="NatExamples.LinearLearner.html#1605" class="Bound">teacher</a><a id="1811" class="Symbol">)</a></pre></body></html>


==> anc/html/NatExamples.LogLearner.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>LogLearner (NatExamples.LogLearner)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatExamples.LogLearner</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">using</a> <a id="49" class="Symbol">(</a><a id="50" href="Level.html#521" class="Function">0ℓ</a><a id="52" class="Symbol">)</a>
<a id="54" class="Keyword">open</a> <a id="59" class="Keyword">import</a> <a id="66" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="77" class="Keyword">open</a> <a id="82" class="Keyword">import</a> <a id="89" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="99" class="Keyword">open</a> <a id="104" class="Keyword">import</a> <a id="111" href="Data.Product.html" class="Module">Data.Product</a>
<a id="124" class="Keyword">open</a> <a id="129" class="Keyword">import</a> <a id="136" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="145" class="Symbol">as</a> <a id="148" class="Module">ℕ</a> <a id="150" class="Keyword">hiding</a> <a id="157" class="Symbol">(</a><a id="158" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="161" class="Symbol">)</a>
<a id="163" class="Keyword">open</a> <a id="168" class="Keyword">import</a> <a id="175" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="195" class="Keyword">open</a> <a id="200" class="Keyword">import</a> <a id="207" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="226" class="Keyword">import</a> <a id="233" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="253" class="Symbol">as</a> <a id="256" class="Module">ℕ</a>
<a id="258" class="Keyword">open</a> <a id="263" class="Keyword">import</a> <a id="270" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="NatLearning.html" class="Module">NatLearning</a>
<a id="338" class="Keyword">open</a> <a id="343" class="Keyword">import</a> <a id="350" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="370" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="372" href="NatLearning.html#1157" class="Datatype">F</a> <a id="374" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a>

<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Utils.html" class="Module">Utils</a>

<a id="416" class="Keyword">module</a> <a id="423" href="NatExamples.LogLearner.html" class="Module">NatExamples.LogLearner</a> <a id="446" class="Keyword">where</a>

<a id="453" class="Comment">-- A learner that guesses a secret k within 3 + 2 * log(k) steps.</a>

<a id="bound"></a><a id="520" href="NatExamples.LogLearner.html#520" class="Function">bound</a> <a id="526" class="Symbol">:</a> <a id="528" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="530" class="Symbol">→</a> <a id="532" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="534" href="NatExamples.LogLearner.html#520" class="Function">bound</a> <a id="540" href="NatExamples.LogLearner.html#540" class="Bound">sec</a> <a id="544" class="Symbol">=</a> <a id="546" class="Number">3</a> <a id="548" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="550" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="556" href="NatExamples.LogLearner.html#540" class="Bound">sec</a> <a id="560" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="562" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="564" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="570" href="NatExamples.LogLearner.html#540" class="Bound">sec</a> <a id="574" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>

<a id="577" class="Keyword">data</a> <a id="LogLearner"></a><a id="582" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a> <a id="593" class="Symbol">:</a> <a id="595" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="599" class="Keyword">where</a>
  <a id="LogLearner.0≤"></a><a id="607" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a> <a id="610" class="Symbol">:</a> <a id="612" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a>
  <a id="LogLearner.2^_&lt;"></a><a id="625" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^_&lt;</a> <a id="630" class="Symbol">:</a> <a id="632" class="Symbol">(</a><a id="633" href="NatExamples.LogLearner.html#633" class="Bound">k</a> <a id="635" class="Symbol">:</a> <a id="637" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="638" class="Symbol">)</a> <a id="640" class="Symbol">→</a> <a id="642" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a>
  <a id="LogLearner.[_,+2^_,_]"></a><a id="655" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[_,+2^_,_]</a> <a id="666" class="Symbol">:</a> <a id="668" class="Symbol">(</a><a id="669" href="NatExamples.LogLearner.html#669" class="Bound">b</a> <a id="671" class="Symbol">:</a> <a id="673" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="674" class="Symbol">)</a> <a id="676" class="Symbol">→</a> <a id="678" class="Symbol">(</a><a id="679" href="NatExamples.LogLearner.html#679" class="Bound">e</a> <a id="681" class="Symbol">:</a> <a id="683" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="684" class="Symbol">)</a> <a id="686" class="Symbol">→</a> <a id="688" href="NatExamples.LogLearner.html#679" class="Bound">e</a> <a id="690" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="692" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="698" href="NatExamples.LogLearner.html#669" class="Bound">b</a> <a id="700" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="702" class="Symbol">→</a> <a id="704" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a>

<a id="716" class="Comment">-- instead of commenting on the semantics of above constructors,</a>
<a id="781" class="Comment">-- we directly *define* the semantics:</a>
<a id="_∋_"></a><a id="820" href="NatExamples.LogLearner.html#820" class="Function Operator">_∋_</a> <a id="824" class="Symbol">:</a> <a id="826" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a> <a id="837" class="Symbol">→</a> <a id="839" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="841" class="Symbol">→</a> <a id="843" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="847" class="Comment">-- Case 1: the secret is greater or equal than 0 (we know nothing)</a>
<a id="914" href="NatExamples.LogLearner.html#820" class="Function Operator">_∋_</a> <a id="918" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a> <a id="921" href="NatExamples.LogLearner.html#921" class="Bound">sec</a> <a id="925" class="Symbol">=</a> <a id="927" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="929" class="Comment">-- Case 2: the secret is greater than 2 ^ k</a>
<a id="973" href="NatExamples.LogLearner.html#820" class="Function Operator">_∋_</a> <a id="977" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="980" href="NatExamples.LogLearner.html#980" class="Bound">k</a> <a id="982" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a> <a id="984" href="NatExamples.LogLearner.html#984" class="Bound">sec</a> <a id="988" class="Symbol">=</a> <a id="990" class="Number">2</a> <a id="992" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="994" href="NatExamples.LogLearner.html#980" class="Bound">k</a> <a id="996" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="998" href="NatExamples.LogLearner.html#984" class="Bound">sec</a>
<a id="1002" class="Comment">-- Case 3: the secret is greater or equal b, but less than 2 ^ e steps away from b.</a>
<a id="1086" class="Comment">-- Here, we could also give a tighter bound, but this interval</a>
<a id="1149" class="Comment">-- is simpler and still achieves the logarithmic runtime.</a>
<a id="1207" href="NatExamples.LogLearner.html#820" class="Function Operator">_∋_</a> <a id="1211" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="1213" href="NatExamples.LogLearner.html#1213" class="Bound">b</a> <a id="1215" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="1220" href="NatExamples.LogLearner.html#1220" class="Bound">e</a> <a id="1222" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="1224" class="Symbol">_</a> <a id="1226" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a> <a id="1228" href="NatExamples.LogLearner.html#1228" class="Bound">sec</a> <a id="1232" class="Symbol">=</a> <a id="1234" href="NatExamples.LogLearner.html#1213" class="Bound">b</a> <a id="1236" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1238" href="NatExamples.LogLearner.html#1228" class="Bound">sec</a> <a id="1242" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1244" href="NatExamples.LogLearner.html#1228" class="Bound">sec</a> <a id="1248" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1250" href="NatExamples.LogLearner.html#1213" class="Bound">b</a> <a id="1252" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1254" class="Number">2</a> <a id="1256" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1258" href="NatExamples.LogLearner.html#1220" class="Bound">e</a>

<a id="1261" class="Comment">-- Initially, we only know that the secret is ≥ 0</a>
<a id="q₀"></a><a id="1311" href="NatExamples.LogLearner.html#1311" class="Function">q₀</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a>
<a id="1327" href="NatExamples.LogLearner.html#1311" class="Function">q₀</a> <a id="1330" class="Symbol">=</a> <a id="1332" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a>

<a id="δ"></a><a id="1336" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="1338" class="Symbol">:</a> <a id="1340" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a> <a id="1351" class="Symbol">→</a> <a id="1353" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1355" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1357" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a> 
<a id="1369" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="1371" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a> <a id="1374" class="Symbol">=</a> <a id="1376" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="1382" class="Number">1</a> <a id="1384" class="Number">1</a> <a id="1386" class="Symbol">λ</a>
  <a id="1390" class="Symbol">{</a> <a id="1392" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1401" class="Symbol">→</a> <a id="1403" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="1405" class="Number">0</a> <a id="1407" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="1412" class="Number">0</a> <a id="1414" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="1416" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="1420" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a> <a id="1422" class="Comment">-- the secret must be 0, i.e. &lt; 0 + 2^0</a>
  <a id="1464" class="Symbol">;</a> <a id="1466" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="1479" class="Number">0</a> <a id="1481" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a> <a id="1483" class="Comment">-- the secret is greater than 1=2^0</a>
  <a id="1521" class="Symbol">}</a>
<a id="1523" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="1525" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="1528" href="NatExamples.LogLearner.html#1528" class="Bound">k</a> <a id="1530" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a> <a id="1532" class="Symbol">=</a> <a id="1534" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="1540" class="Symbol">(</a><a id="1541" class="Number">2</a> <a id="1543" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1545" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1549" href="NatExamples.LogLearner.html#1528" class="Bound">k</a><a id="1550" class="Symbol">)</a> <a id="1552" class="Symbol">(</a><a id="1553" class="Number">2</a> <a id="1555" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1557" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1561" href="NatExamples.LogLearner.html#1528" class="Bound">k</a><a id="1562" class="Symbol">)</a> <a id="1564" class="Symbol">λ</a>
  <a id="1568" class="Comment">-- if 2 ^ (1 + k) is too high, then the secret is within</a>
  <a id="1627" class="Comment">--  [1 + 2 ^ k , 2 ^ (k + 1) - 1]</a>
  <a id="1663" class="Symbol">{</a> <a id="1665" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="1678" class="Symbol">(</a><a id="1679" class="Number">2</a> <a id="1681" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1683" href="NatExamples.LogLearner.html#1528" class="Bound">k</a><a id="1684" class="Symbol">)</a> <a id="1686" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="1691" href="NatExamples.LogLearner.html#1528" class="Bound">k</a> <a id="1693" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="1695" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="1707" class="Symbol">(</a><a id="1708" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="1712" class="Symbol">(</a><a id="1713" href="Data.Nat.Logarithm.html#1161" class="Function">⌊log₂[2^n]⌋≡n</a> <a id="1727" href="NatExamples.LogLearner.html#1528" class="Bound">k</a><a id="1728" class="Symbol">))</a> <a id="1731" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a>
  <a id="1735" class="Symbol">;</a> <a id="1737" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="1750" class="Symbol">(</a><a id="1751" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1755" href="NatExamples.LogLearner.html#1528" class="Bound">k</a><a id="1756" class="Symbol">)</a> <a id="1758" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a>
  <a id="1762" class="Symbol">}</a>
<a id="1764" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="1766" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="1768" href="NatExamples.LogLearner.html#1768" class="Bound">b</a> <a id="1770" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="1775" class="Number">0</a> <a id="1777" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="1779" class="Symbol">_</a> <a id="1781" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a> <a id="1783" class="Symbol">=</a>
  <a id="1787" class="Comment">-- the secret is greater/equal b but must be &lt; b + 2^0.</a>
  <a id="1845" class="Comment">-- So it is necessarily b and the &#39;next&#39; state does</a>
  <a id="1899" class="Comment">-- not matter, because it can&#39;t be reached anyway.</a>
  <a id="1952" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="1958" href="NatExamples.LogLearner.html#1768" class="Bound">b</a> <a id="1960" href="NatExamples.LogLearner.html#1768" class="Bound">b</a> <a id="1962" class="Symbol">(λ</a> <a id="1965" href="NatExamples.LogLearner.html#1965" class="Bound">_</a> <a id="1967" class="Symbol">→</a> <a id="1969" href="NatExamples.LogLearner.html#1311" class="Function">q₀</a><a id="1971" class="Symbol">)</a>
<a id="1973" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="1975" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="1977" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="1979" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="1984" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1988" href="NatExamples.LogLearner.html#1988" class="Bound">e</a> <a id="1990" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="1992" href="NatExamples.LogLearner.html#1992" class="Bound">ineq</a> <a id="1997" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a> <a id="1999" class="Symbol">=</a>
  <a id="2003" class="Comment">-- divide the interval [ b , b + 2^(1+e) ) by two:</a>
  <a id="2056" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2062" class="Symbol">(</a><a id="2063" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="2065" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2067" class="Number">2</a> <a id="2069" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2071" href="NatExamples.LogLearner.html#1988" class="Bound">e</a><a id="2072" class="Symbol">)</a> <a id="2074" class="Symbol">(</a><a id="2075" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="2077" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2079" class="Number">2</a> <a id="2081" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2083" href="NatExamples.LogLearner.html#1988" class="Bound">e</a><a id="2084" class="Symbol">)</a> <a id="2086" class="Symbol">λ</a>
  <a id="2090" class="Comment">-- and in the next state, enter either the left</a>
  <a id="2140" class="Comment">-- or the right half</a>
  <a id="2163" class="Symbol">{</a> <a id="2165" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="2174" class="Symbol">→</a> <a id="2176" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="2178" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="2180" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="2185" href="NatExamples.LogLearner.html#1988" class="Bound">e</a> <a id="2187" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="2189" href="NatExamples.LogLearner.html#2306" class="Function">e≤⌊log₂b⌋</a> <a id="2199" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a>
  <a id="2203" class="Symbol">;</a> <a id="2205" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="2217" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="2219" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2221" class="Number">2</a> <a id="2223" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2225" href="NatExamples.LogLearner.html#1988" class="Bound">e</a> <a id="2227" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="2232" href="NatExamples.LogLearner.html#1988" class="Bound">e</a> <a id="2234" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="2236" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="2244" href="NatExamples.LogLearner.html#2306" class="Function">e≤⌊log₂b⌋</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="2269" class="Symbol">(</a><a id="2270" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="2276" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="2278" class="Symbol">(</a><a id="2279" class="Number">2</a> <a id="2281" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2283" href="NatExamples.LogLearner.html#1988" class="Bound">e</a><a id="2284" class="Symbol">)))</a> <a id="2288" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a>
  <a id="2292" class="Symbol">}</a>
  <a id="2296" class="Keyword">where</a>
    <a id="2306" href="NatExamples.LogLearner.html#2306" class="Function">e≤⌊log₂b⌋</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="NatExamples.LogLearner.html#1988" class="Bound">e</a> <a id="2320" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2322" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2328" href="NatExamples.LogLearner.html#1977" class="Bound">b</a> <a id="2330" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> 
    <a id="2337" href="NatExamples.LogLearner.html#2306" class="Function">e≤⌊log₂b⌋</a> <a id="2347" class="Symbol">=</a> <a id="2349" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="2357" class="Symbol">(</a><a id="2358" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="2364" href="NatExamples.LogLearner.html#1988" class="Bound">e</a> <a id="2366" class="Number">1</a><a id="2367" class="Symbol">)</a> <a id="2369" href="NatExamples.LogLearner.html#1992" class="Bound">ineq</a>

<a id="ticks"></a><a id="2375" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="2381" class="Symbol">:</a> <a id="2383" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="2398" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="2404" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a> <a id="2407" class="Symbol">=</a> <a id="2409" class="Number">0</a>
<a id="2411" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="2417" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="2420" href="NatExamples.LogLearner.html#2420" class="Bound">k</a> <a id="2422" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a> <a id="2424" class="Symbol">=</a> <a id="2426" class="Number">1</a> <a id="2428" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2430" href="NatExamples.LogLearner.html#2420" class="Bound">k</a>
<a id="2432" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="2438" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="2440" href="NatExamples.LogLearner.html#2440" class="Bound">b</a> <a id="2442" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="2447" href="NatExamples.LogLearner.html#2447" class="Bound">e</a> <a id="2449" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="2451" class="Symbol">_</a> <a id="2453" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a> <a id="2455" class="Symbol">=</a> <a id="2457" class="Number">2</a> <a id="2459" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2461" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2467" href="NatExamples.LogLearner.html#2440" class="Bound">b</a> <a id="2469" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2471" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2480" href="NatExamples.LogLearner.html#2440" class="Bound">b</a> <a id="2482" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2484" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="2486" href="NatExamples.LogLearner.html#2447" class="Bound">e</a><a id="2487" class="Symbol">)</a>

<a id="in-time"></a><a id="2490" href="NatExamples.LogLearner.html#2490" class="Function">in-time</a> <a id="2498" class="Symbol">:</a> <a id="2500" class="Symbol">∀</a> <a id="2502" href="NatExamples.LogLearner.html#2502" class="Bound">q</a> <a id="2504" href="NatExamples.LogLearner.html#2504" class="Bound">sec</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="NatExamples.LogLearner.html#2502" class="Bound">q</a> <a id="2512" href="NatExamples.LogLearner.html#820" class="Function Operator">∋</a> <a id="2514" href="NatExamples.LogLearner.html#2504" class="Bound">sec</a> <a id="2518" class="Symbol">→</a> <a id="2520" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="2526" href="NatExamples.LogLearner.html#2502" class="Bound">q</a> <a id="2528" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2530" href="NatExamples.LogLearner.html#520" class="Function">bound</a> <a id="2536" href="NatExamples.LogLearner.html#2504" class="Bound">sec</a>
<a id="2540" href="NatExamples.LogLearner.html#2490" class="Function">in-time</a> <a id="2548" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a> <a id="2551" href="NatExamples.LogLearner.html#2551" class="Bound">sec</a> <a id="2555" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2558" class="Symbol">=</a> <a id="2560" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2564" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="2568" href="NatExamples.LogLearner.html#2490" class="Function">in-time</a> <a id="2576" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="2579" href="NatExamples.LogLearner.html#2579" class="Bound">k</a> <a id="2581" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2588" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a><a id="2591" class="Symbol">)</a> <a id="2593" class="Symbol">(</a><a id="2594" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2598" href="NatExamples.LogLearner.html#2598" class="Bound">2^k≤n</a><a id="2603" class="Symbol">)</a> <a id="2605" class="Symbol">=</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a> <a id="2614" class="Comment">-- +-monoʳ-≤ 1 </a>
  <a id="2632" class="Number">1</a> <a id="2634" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2636" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="2642" class="Symbol">(</a><a id="2643" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="2646" href="NatExamples.LogLearner.html#2579" class="Bound">k</a> <a id="2648" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a><a id="2649" class="Symbol">)</a>    <a id="2654" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="2660" class="Number">2</a> <a id="2662" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2664" href="NatExamples.LogLearner.html#2579" class="Bound">k</a>             <a id="2678" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2681" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2691" class="Number">2</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Utils.html#3709" class="Function">2^⇒⌊log₂n⌋</a> <a id="2705" href="NatExamples.LogLearner.html#2579" class="Bound">k</a> <a id="2707" class="Symbol">(</a><a id="2708" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a><a id="2711" class="Symbol">)</a> <a id="2713" href="NatExamples.LogLearner.html#2598" class="Bound">2^k≤n</a> <a id="2719" class="Symbol">)</a> <a id="2721" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2725" class="Number">2</a> <a id="2727" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2729" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2735" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a> <a id="2739" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2741" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2744" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2754" class="Number">2</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="2771" class="Symbol">(</a><a id="2772" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="2778" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a> <a id="2782" class="Number">1</a><a id="2783" class="Symbol">))</a> <a id="2786" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2790" class="Number">2</a> <a id="2792" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2794" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2800" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2804" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a> <a id="2808" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2810" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2813" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2823" class="Number">2</a> <a id="2825" class="Symbol">(</a><a id="2826" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="2832" class="Symbol">_</a> <a id="2834" class="Symbol">(</a><a id="2835" class="Number">1</a> <a id="2837" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2839" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2845" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2849" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a> <a id="2853" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a><a id="2854" class="Symbol">))</a> <a id="2857" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2861" class="Number">3</a> <a id="2863" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2865" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2875" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a> <a id="2879" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2881" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2883" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2889" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2893" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a> <a id="2897" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>
  <a id="2901" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="2902" class="Symbol">)</a>
  <a id="2906" class="Keyword">where</a>
    <a id="2916" class="Keyword">open</a> <a id="2921" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
    <a id="2937" class="Keyword">instance</a>
      <a id="2952" href="NatExamples.LogLearner.html#2952" class="Function">sec-nonzero</a> <a id="2964" class="Symbol">:</a> <a id="2966" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2974" href="NatExamples.LogLearner.html#2588" class="Bound">sec</a>
      <a id="2984" href="NatExamples.LogLearner.html#2952" class="Function">sec-nonzero</a> <a id="2996" class="Symbol">=</a> <a id="2998" href="Utils.html#4282" class="Function">&gt;m-nonZero</a> <a id="3009" class="Symbol">(</a><a id="3010" href="Utils.html#5450" class="Function">2^k≤m⇒0&lt;m</a> <a id="3020" class="Symbol">{</a><a id="3021" href="NatExamples.LogLearner.html#2579" class="Bound">k</a><a id="3022" class="Symbol">}</a> <a id="3024" class="Symbol">{_}</a> <a id="3028" href="NatExamples.LogLearner.html#2598" class="Bound">2^k≤n</a><a id="3033" class="Symbol">)</a>

<a id="3036" href="NatExamples.LogLearner.html#2490" class="Function">in-time</a> <a id="3044" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="3046" href="NatExamples.LogLearner.html#3046" class="Bound">b</a> <a id="3048" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="3053" href="NatExamples.LogLearner.html#3053" class="Bound">e</a> <a id="3055" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="3057" class="Symbol">_</a> <a id="3059" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a> <a id="3061" href="NatExamples.LogLearner.html#3061" class="Bound">sec</a> <a id="3065" class="Symbol">(</a><a id="3066" href="NatExamples.LogLearner.html#3066" class="Bound">b≤sec</a> <a id="3072" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3074" href="NatExamples.LogLearner.html#3074" class="Bound">sec&lt;b+2^e</a><a id="3083" class="Symbol">)</a> <a id="3085" class="Symbol">=</a> <a id="3087" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="3097" class="Number">3</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3108" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3114" href="NatExamples.LogLearner.html#3046" class="Bound">b</a> <a id="3116" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3118" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3127" href="NatExamples.LogLearner.html#3046" class="Bound">b</a> <a id="3129" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3131" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3133" href="NatExamples.LogLearner.html#3053" class="Bound">e</a><a id="3134" class="Symbol">)</a>  <a id="3137" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3140" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="3150" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3156" href="NatExamples.LogLearner.html#3046" class="Bound">b</a> <a id="3158" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Data.Nat.Properties.html#47131" class="Function">m∸n≤m</a> <a id="3167" class="Symbol">_</a> <a id="3169" href="NatExamples.LogLearner.html#3053" class="Bound">e</a><a id="3170" class="Symbol">)</a> <a id="3172" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="3176" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3182" href="NatExamples.LogLearner.html#3046" class="Bound">b</a> <a id="3184" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3186" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3188" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3194" href="NatExamples.LogLearner.html#3046" class="Bound">b</a> <a id="3196" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>  <a id="3199" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3202" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="3211" class="Symbol">(</a><a id="3212" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="3226" href="NatExamples.LogLearner.html#3066" class="Bound">b≤sec</a><a id="3231" class="Symbol">)</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="3248" href="NatExamples.LogLearner.html#3066" class="Bound">b≤sec</a><a id="3253" class="Symbol">)</a> <a id="3255" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="3259" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3265" href="NatExamples.LogLearner.html#3061" class="Bound">sec</a> <a id="3269" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3271" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3273" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3279" href="NatExamples.LogLearner.html#3061" class="Bound">sec</a> <a id="3283" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>
  <a id="3287" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3288" class="Symbol">)</a>
  <a id="3292" class="Keyword">where</a> <a id="3298" class="Keyword">open</a> <a id="3303" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="δ-preserves-∋"></a><a id="3316" href="NatExamples.LogLearner.html#3316" class="Function">δ-preserves-∋</a> <a id="3330" class="Symbol">:</a> <a id="3332" class="Symbol">∀</a> <a id="3334" class="Symbol">{</a><a id="3335" href="NatExamples.LogLearner.html#3335" class="Bound">q</a><a id="3336" class="Symbol">}</a> <a id="3338" class="Symbol">{</a><a id="3339" href="NatExamples.LogLearner.html#3339" class="Bound">sec</a><a id="3342" class="Symbol">}</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="NatExamples.LogLearner.html#3335" class="Bound">q</a> <a id="3348" href="NatExamples.LogLearner.html#820" class="Function Operator">∋</a> <a id="3350" href="NatExamples.LogLearner.html#3339" class="Bound">sec</a> <a id="3354" class="Symbol">→</a> <a id="3356" href="NatLearning.html#1949" class="Function Operator">⟦F</a> <a id="3359" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="3361" href="NatExamples.LogLearner.html#3335" class="Bound">q</a> <a id="3363" href="NatLearning.html#1949" class="Function Operator">⟧</a> <a id="3365" href="NatLearning.html#2640" class="Function Operator">⊧F∀</a> <a id="3369" class="Symbol">λ</a> <a id="3371" class="Symbol">{(</a><a id="3373" href="NatExamples.LogLearner.html#3373" class="Bound Operator">_∈resp</a> <a id="3380" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3382" href="NatExamples.LogLearner.html#3382" class="Bound">q&#39;</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">→</a> <a id="3388" href="NatExamples.LogLearner.html#3339" class="Bound">sec</a> <a id="3392" href="NatExamples.LogLearner.html#3373" class="Bound Operator">∈resp</a> <a id="3398" class="Symbol">→</a> <a id="3400" href="NatExamples.LogLearner.html#3382" class="Bound">q&#39;</a> <a id="3403" href="NatExamples.LogLearner.html#820" class="Function Operator">∋</a> <a id="3405" href="NatExamples.LogLearner.html#3339" class="Bound">sec</a> <a id="3409" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3411" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="3417" href="NatExamples.LogLearner.html#3335" class="Bound">q</a> <a id="3419" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3421" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a> <a id="3427" href="NatExamples.LogLearner.html#3382" class="Bound">q&#39;</a><a id="3429" class="Symbol">}</a>
<a id="3431" href="NatExamples.LogLearner.html#3316" class="Function">δ-preserves-∋</a> <a id="3445" class="Symbol">{</a><a id="3446" href="NatExamples.LogLearner.html#607" class="InductiveConstructor">0≤</a><a id="3448" class="Symbol">}</a> <a id="3450" class="Symbol">{</a><a id="3451" href="NatExamples.LogLearner.html#3451" class="Bound">sec</a><a id="3454" class="Symbol">}</a> <a id="3456" href="NatExamples.LogLearner.html#3456" class="Bound">0≤sec</a> <a id="3462" class="Symbol">=</a> <a id="3464" class="Symbol">λ</a>
  <a id="3468" class="Symbol">{</a> <a id="3470" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="3479" href="NatExamples.LogLearner.html#3479" class="Bound">sec&lt;1</a> <a id="3485" class="Symbol">→</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="3492" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3494" href="NatExamples.LogLearner.html#3479" class="Bound">sec&lt;1</a><a id="3499" class="Symbol">)</a> <a id="3501" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3503" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3507" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="3513" class="Symbol">;</a> <a id="3515" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="3523" href="NatExamples.LogLearner.html#3523" class="Bound">1&lt;sec</a> <a id="3529" class="Symbol">→</a> <a id="3531" href="NatExamples.LogLearner.html#3523" class="Bound">1&lt;sec</a> <a id="3537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3539" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3543" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
  <a id="3549" class="Symbol">}</a>
<a id="3551" href="NatExamples.LogLearner.html#3316" class="Function">δ-preserves-∋</a> <a id="3565" class="Symbol">{</a><a id="3566" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">2^</a> <a id="3569" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3571" href="NatExamples.LogLearner.html#625" class="InductiveConstructor Operator">&lt;</a><a id="3572" class="Symbol">}</a> <a id="3574" class="Symbol">{</a><a id="3575" href="NatExamples.LogLearner.html#3575" class="Bound">sec</a><a id="3578" class="Symbol">}</a> <a id="3580" href="NatExamples.LogLearner.html#3580" class="Bound">2^k&lt;sec</a> <a id="3588" class="Symbol">=</a> <a id="3590" class="Symbol">λ</a>
  <a id="3594" class="Symbol">{</a> <a id="3596" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="3605" href="NatExamples.LogLearner.html#3605" class="Bound">sec&lt;2^suc[k]</a> <a id="3618" class="Symbol">→</a>
             <a id="3633" class="Symbol">(</a><a id="3634" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="3638" href="NatExamples.LogLearner.html#3580" class="Bound">2^k&lt;sec</a> <a id="3646" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3648" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="3654" class="Symbol">(</a><a id="3655" href="NatExamples.LogLearner.html#3575" class="Bound">sec</a> <a id="3659" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;_</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">(</a><a id="3664" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="3672" class="Symbol">(</a><a id="3673" class="Number">2</a> <a id="3675" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3677" href="NatExamples.LogLearner.html#3569" class="Bound">k</a><a id="3678" class="Symbol">))</a> <a id="3681" href="NatExamples.LogLearner.html#3605" class="Bound">sec&lt;2^suc[k]</a><a id="3693" class="Symbol">)</a>
             <a id="3708" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3710" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3714" class="Symbol">(</a><a id="3715" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
               <a id="3741" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3743" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3746" href="Data.Nat.Logarithm.html#1161" class="Function">⌊log₂[2^n]⌋≡n</a> <a id="3760" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3762" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
               <a id="3779" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3785" class="Number">2</a> <a id="3787" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3789" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3791" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3793" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3796" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="3802" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3808" class="Number">2</a> <a id="3810" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3812" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3814" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3816" class="Symbol">_</a> <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
               <a id="3835" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3841" class="Number">2</a> <a id="3843" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3845" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3847" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3849" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3851" class="Symbol">(</a><a id="3852" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3858" class="Number">2</a> <a id="3860" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3862" href="NatExamples.LogLearner.html#3569" class="Bound">k</a> <a id="3864" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="3866" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="3868" href="NatExamples.LogLearner.html#3569" class="Bound">k</a><a id="3869" class="Symbol">)</a>
               <a id="3886" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="3887" class="Symbol">))</a>
  <a id="3892" class="Symbol">;</a> <a id="3894" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="3902" href="NatExamples.LogLearner.html#3902" class="Bound">2^suc[k]&lt;sec</a> <a id="3915" class="Symbol">→</a> <a id="3917" href="NatExamples.LogLearner.html#3902" class="Bound">2^suc[k]&lt;sec</a> <a id="3930" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3932" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3936" class="Symbol">(</a><a id="3937" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3941" href="Data.Nat.Properties.html#6161" class="Function">≤-refl</a><a id="3947" class="Symbol">)</a>
  <a id="3951" class="Symbol">}</a>
  <a id="3955" class="Keyword">where</a> <a id="3961" class="Keyword">open</a> <a id="3966" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="3979" href="NatExamples.LogLearner.html#3316" class="Function">δ-preserves-∋</a> <a id="3993" class="Symbol">{</a><a id="3994" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="3996" href="NatExamples.LogLearner.html#3996" class="Bound">b</a> <a id="3998" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="4003" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a> <a id="4008" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="4010" href="NatExamples.LogLearner.html#4010" class="Bound">x</a> <a id="4012" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a><a id="4013" class="Symbol">}</a> <a id="4015" class="Symbol">{</a><a id="4016" href="NatExamples.LogLearner.html#4016" class="Bound">sec</a><a id="4019" class="Symbol">}</a> <a id="4021" class="Symbol">(</a><a id="4022" href="NatExamples.LogLearner.html#4022" class="Bound">b≤sec</a> <a id="4028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4030" href="NatExamples.LogLearner.html#4030" class="Bound">sec&lt;b+1</a><a id="4037" class="Symbol">)</a> <a id="4039" class="Symbol">=</a>
  <a id="4043" class="Keyword">let</a>
    <a id="4051" href="NatExamples.LogLearner.html#4051" class="Bound">b≡sec</a> <a id="4057" class="Symbol">:</a> <a id="4059" href="NatExamples.LogLearner.html#3996" class="Bound">b</a> <a id="4061" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4063" href="NatExamples.LogLearner.html#4016" class="Bound">sec</a>
    <a id="4071" href="NatExamples.LogLearner.html#4051" class="Bound">b≡sec</a> <a id="4077" class="Symbol">=</a> <a id="4079" href="Data.Nat.Properties.html#6211" class="Function">≤-antisym</a> <a id="4089" href="NatExamples.LogLearner.html#4022" class="Bound">b≤sec</a> <a id="4095" class="Symbol">(</a><a id="4096" href="Data.Nat.Properties.html#8895" class="Function">≤-pred</a> <a id="4103" class="Symbol">(</a><a id="4104" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4110" class="Symbol">(</a><a id="4111" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="4115" href="NatExamples.LogLearner.html#4016" class="Bound">sec</a><a id="4118" class="Symbol">)</a> <a id="4120" class="Symbol">(</a><a id="4121" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="4128" href="NatExamples.LogLearner.html#3996" class="Bound">b</a> <a id="4130" class="Number">1</a><a id="4131" class="Symbol">)</a> <a id="4133" href="NatExamples.LogLearner.html#4030" class="Bound">sec&lt;b+1</a><a id="4140" class="Symbol">))</a>
  <a id="4145" class="Keyword">in</a>
  <a id="4150" class="Symbol">λ</a>
  <a id="4154" class="Symbol">{</a> <a id="4156" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="4165" href="NatExamples.LogLearner.html#4165" class="Bound">b&gt;sec</a> <a id="4171" class="Symbol">→</a> <a id="4173" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="4180" class="Symbol">(</a><a id="4181" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="4185" href="NatExamples.LogLearner.html#4165" class="Bound">b&gt;sec</a> <a id="4191" class="Symbol">(</a><a id="4192" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4196" href="NatExamples.LogLearner.html#4051" class="Bound">b≡sec</a><a id="4201" class="Symbol">))</a>
  <a id="4206" class="Symbol">;</a> <a id="4208" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="4216" href="NatExamples.LogLearner.html#4216" class="Bound">b&lt;sec</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="4231" class="Symbol">(</a><a id="4232" href="Data.Nat.Properties.html#9605" class="Function">&lt;⇒≢</a> <a id="4236" href="NatExamples.LogLearner.html#4216" class="Bound">b&lt;sec</a> <a id="4242" href="NatExamples.LogLearner.html#4051" class="Bound">b≡sec</a><a id="4247" class="Symbol">)</a>
  <a id="4251" class="Symbol">}</a>
<a id="4253" href="NatExamples.LogLearner.html#3316" class="Function">δ-preserves-∋</a> <a id="4267" class="Symbol">{</a><a id="4268" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">[</a> <a id="4270" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4272" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,+2^</a> <a id="4277" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4281" href="NatExamples.LogLearner.html#4281" class="Bound">e</a> <a id="4283" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">,</a> <a id="4285" href="NatExamples.LogLearner.html#4285" class="Bound">ineq-1+e≤⌊log₂b⌋</a> <a id="4302" href="NatExamples.LogLearner.html#655" class="InductiveConstructor Operator">]</a><a id="4303" class="Symbol">}</a> <a id="4305" class="Symbol">{</a><a id="4306" href="NatExamples.LogLearner.html#4306" class="Bound">sec</a><a id="4309" class="Symbol">}</a> <a id="4311" class="Symbol">(</a><a id="4312" href="NatExamples.LogLearner.html#4312" class="Bound">b≤sec</a> <a id="4318" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4320" href="NatExamples.LogLearner.html#4320" class="Bound">sec&lt;2^suc[e]</a><a id="4332" class="Symbol">)</a> <a id="4334" class="Symbol">=</a>
  <a id="4338" class="Keyword">let</a>
    <a id="4346" href="NatExamples.LogLearner.html#4346" class="Bound">tick-decreases</a> <a id="4361" class="Symbol">=</a> <a id="4363" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4375" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4379" class="Symbol">(</a><a id="4380" class="Number">2</a> <a id="4382" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4384" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4390" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4392" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4394" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4403" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4405" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4407" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4409" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4413" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="4414" class="Symbol">))</a> <a id="4417" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="4427" class="Symbol">(</a><a id="4428" class="Number">3</a> <a id="4430" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4432" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4438" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4440" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4442" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4444" class="Symbol">(</a><a id="4445" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4451" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4453" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4455" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4457" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4461" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="4462" class="Symbol">))</a> <a id="4465" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4468" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4473" class="Symbol">(</a><a id="4474" class="Number">2</a> <a id="4476" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="4478" class="Symbol">)</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="4487" class="Symbol">_</a> <a id="4489" class="Symbol">_)</a> <a id="4492" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="4500" class="Symbol">(</a><a id="4501" class="Number">2</a> <a id="4503" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4505" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4511" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4513" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4515" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4517" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4521" class="Symbol">(</a><a id="4522" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4528" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4530" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4532" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4534" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4538" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="4539" class="Symbol">))</a> <a id="4542" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4545" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="4555" class="Symbol">(</a><a id="4556" class="Number">2</a> <a id="4558" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4560" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4566" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4568" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a><a id="4569" class="Symbol">)</a> <a id="4571" class="Symbol">(</a><a id="4572" href="Data.Nat.Properties.html#48022" class="Function">∸-monoʳ-&lt;</a> <a id="4582" class="Symbol">(</a><a id="4583" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="4595" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="4599" class="Symbol">)</a> <a id="4601" href="NatExamples.LogLearner.html#4285" class="Bound">ineq-1+e≤⌊log₂b⌋</a><a id="4617" class="Symbol">)</a> <a id="4619" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="4627" class="Comment">-- ^--- this is the only argument in the entire file where we use the inequality ineq-1+e≤⌊log₂b⌋</a>
      <a id="4731" class="Number">2</a> <a id="4733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4735" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4741" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4743" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4745" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4747" class="Symbol">(</a><a id="4748" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4754" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4756" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4758" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="4760" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="4761" class="Symbol">)</a>
      <a id="4769" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4773" class="Keyword">in</a>
  <a id="4778" class="Symbol">λ</a>
  <a id="4782" class="Symbol">{</a> <a id="4784" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="4793" href="NatExamples.LogLearner.html#4793" class="Bound">sec&lt;b+2^e</a> <a id="4803" class="Symbol">→</a> <a id="4805" class="Symbol">(</a><a id="4806" href="NatExamples.LogLearner.html#4312" class="Bound">b≤sec</a> <a id="4812" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4814" href="NatExamples.LogLearner.html#4793" class="Bound">sec&lt;b+2^e</a><a id="4823" class="Symbol">)</a>
    <a id="4829" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4831" href="NatExamples.LogLearner.html#4346" class="Bound">tick-decreases</a>
  <a id="4848" class="Symbol">;</a> <a id="4850" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="4858" href="NatExamples.LogLearner.html#4858" class="Bound">b+2^e&lt;sec</a> <a id="4868" class="Symbol">→</a> <a id="4870" class="Symbol">(</a><a id="4871" href="Data.Nat.Properties.html#9522" class="Function">&lt;⇒≤</a> <a id="4875" href="NatExamples.LogLearner.html#4858" class="Bound">b+2^e&lt;sec</a> <a id="4885" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4887" class="Symbol">(</a><a id="4888" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
        <a id="4902" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4906" href="NatExamples.LogLearner.html#4306" class="Bound">sec</a> <a id="4910" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4913" href="NatExamples.LogLearner.html#4320" class="Bound">sec&lt;2^suc[e]</a> <a id="4926" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
        <a id="4936" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4938" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4940" class="Number">2</a> <a id="4942" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4944" class="Symbol">(</a><a id="4945" class="Number">1</a> <a id="4947" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4949" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="4950" class="Symbol">)</a>  <a id="4953" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4956" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4961" class="Symbol">(</a><a id="4962" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4964" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="4966" class="Symbol">)</a> <a id="4968" class="Symbol">(</a><a id="4969" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="4977" class="Symbol">(</a><a id="4978" class="Number">2</a> <a id="4980" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4982" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="4983" class="Symbol">))</a> <a id="4986" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
        <a id="4996" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="4998" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5000" class="Symbol">(</a><a id="5001" class="Number">2</a> <a id="5003" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5005" href="NatExamples.LogLearner.html#4281" class="Bound">e</a> <a id="5007" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5009" class="Number">2</a> <a id="5011" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5013" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="5014" class="Symbol">)</a> <a id="5016" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="5019" href="Data.Nat.Properties.html#15623" class="Function">+-assoc</a> <a id="5027" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5029" class="Symbol">_</a> <a id="5031" class="Symbol">_</a> <a id="5033" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
        <a id="5043" class="Symbol">(</a><a id="5044" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5046" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5048" class="Number">2</a> <a id="5050" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5052" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="5053" class="Symbol">)</a> <a id="5055" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5057" class="Number">2</a> <a id="5059" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5061" href="NatExamples.LogLearner.html#4281" class="Bound">e</a>
        <a id="5071" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5072" class="Symbol">)</a>
    <a id="5078" class="Symbol">)</a> <a id="5080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5082" class="Symbol">(</a><a id="5083" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="5095" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5099" class="Symbol">(</a><a id="5100" class="Number">2</a> <a id="5102" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5104" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5110" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5112" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5123" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5125" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5127" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5129" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5133" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="5134" class="Symbol">))</a> <a id="5137" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5140" href="NatExamples.LogLearner.html#4346" class="Bound">tick-decreases</a> <a id="5155" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="5163" class="Number">2</a> <a id="5165" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5167" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5173" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5175" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5177" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5179" class="Symbol">(</a><a id="5180" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5186" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5188" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5190" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5192" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="5193" class="Symbol">)</a> <a id="5195" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="5198" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="5208" class="Number">2</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Data.Nat.Properties.html#19910" class="Function">+-mono-≤</a> <a id="5220" class="Symbol">(</a><a id="5221" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="5235" class="Symbol">(</a><a id="5236" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="5242" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5244" class="Symbol">_))</a> <a id="5248" class="Symbol">(</a><a id="5249" href="Data.Nat.Properties.html#47671" class="Function">∸-monoˡ-≤</a> <a id="5259" href="NatExamples.LogLearner.html#4281" class="Bound">e</a> <a id="5261" class="Symbol">(</a><a id="5262" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="5276" class="Symbol">(</a><a id="5277" href="Data.Nat.Properties.html#19492" class="Function">m≤m+n</a> <a id="5283" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5285" class="Symbol">_))))</a> <a id="5291" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="5299" class="Number">2</a> <a id="5301" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5303" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5309" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5311" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5313" class="Number">2</a> <a id="5315" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5317" href="NatExamples.LogLearner.html#4281" class="Bound">e</a> <a id="5319" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5321" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5323" class="Symbol">(</a><a id="5324" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5330" href="NatExamples.LogLearner.html#4270" class="Bound">b</a> <a id="5332" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5334" class="Number">2</a> <a id="5336" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5338" href="NatExamples.LogLearner.html#4281" class="Bound">e</a> <a id="5340" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5342" href="Data.Nat.Base.html#4462" class="Primitive Operator">∸</a> <a id="5344" href="NatExamples.LogLearner.html#4281" class="Bound">e</a><a id="5345" class="Symbol">)</a>
      <a id="5353" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5354" class="Symbol">)</a>
  <a id="5358" class="Symbol">}</a>
  <a id="5362" class="Keyword">where</a> <a id="5368" class="Keyword">open</a> <a id="5373" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="log-learner"></a><a id="5386" href="NatExamples.LogLearner.html#5386" class="Function">log-learner</a> <a id="5398" class="Symbol">:</a> <a id="5400" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="5408" href="Level.html#521" class="Function">0ℓ</a>
<a id="5411" href="NatExamples.LogLearner.html#5386" class="Function">log-learner</a> <a id="5423" class="Symbol">=</a> <a id="5425" class="Keyword">record</a> <a id="5432" class="Symbol">{</a> <a id="5434" href="Game-Definitions.html#2684" class="Field">C</a> <a id="5436" class="Symbol">=</a> <a id="5438" href="NatExamples.LogLearner.html#582" class="Datatype">LogLearner</a> <a id="5449" class="Symbol">;</a> <a id="5451" href="Game-Definitions.html#2698" class="Field">R</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="5457" class="Symbol">;</a> <a id="5459" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="5462" class="Symbol">=</a> <a id="5464" href="NatExamples.LogLearner.html#1311" class="Function">q₀</a> <a id="5467" class="Symbol">;</a> <a id="5469" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="5480" class="Symbol">=</a> <a id="5482" class="Keyword">record</a> <a id="5489" class="Symbol">{</a> <a id="5491" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="5493" class="Symbol">=</a> <a id="5495" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="5497" class="Symbol">}</a> <a id="5499" class="Symbol">}</a>

<a id="logLearnStepBounded"></a><a id="5502" href="NatExamples.LogLearner.html#5502" class="Function">logLearnStepBounded</a> <a id="5522" class="Symbol">:</a> <a id="5524" href="Learner-Correctness.html#829" class="Record">Learner-Stepping</a> <a id="5541" href="NatExamples.LogLearner.html#1336" class="Function">δ</a> <a id="5543" href="NatExamples.LogLearner.html#1311" class="Function">q₀</a> <a id="5546" href="NatExamples.LogLearner.html#520" class="Function">bound</a>
<a id="5552" href="NatExamples.LogLearner.html#5502" class="Function">logLearnStepBounded</a> <a id="5572" class="Symbol">=</a> <a id="5574" class="Keyword">record</a>
  <a id="5583" class="Symbol">{</a> <a id="5585" href="Learner-Correctness.html#2066" class="Field">ticks</a> <a id="5591" class="Symbol">=</a> <a id="5593" href="NatExamples.LogLearner.html#2375" class="Function">ticks</a>
  <a id="5601" class="Symbol">;</a> <a id="5603" href="Learner-Correctness.html#2200" class="Field">allows</a> <a id="5610" class="Symbol">=</a> <a id="5612" href="NatExamples.LogLearner.html#820" class="Function Operator">_∋_</a>
  <a id="5618" class="Symbol">;</a> <a id="5620" href="Learner-Correctness.html#2230" class="Field">q₀-correct</a> <a id="5631" class="Symbol">=</a> <a id="5633" class="Symbol">λ</a> <a id="5635" href="NatExamples.LogLearner.html#5635" class="Bound">sec</a> <a id="5639" class="Symbol">→</a> <a id="5641" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
  <a id="5646" class="Symbol">;</a> <a id="5648" href="Learner-Correctness.html#2563" class="Field">ticks-below-bound</a> <a id="5666" class="Symbol">=</a> <a id="5668" href="NatExamples.LogLearner.html#2490" class="Function">in-time</a>
  <a id="5678" class="Symbol">;</a> <a id="5680" href="Learner-Correctness.html#3018" class="Field">preserve</a> <a id="5689" class="Symbol">=</a> <a id="5691" href="NatExamples.LogLearner.html#3316" class="Function">δ-preserves-∋</a>
  <a id="5707" class="Symbol">}</a>

<a id="log-learner-bound"></a><a id="5710" href="NatExamples.LogLearner.html#5710" class="Function">log-learner-bound</a> <a id="5728" class="Symbol">:</a> <a id="5730" class="Symbol">∀</a> <a id="5732" class="Symbol">{</a><a id="5733" href="NatExamples.LogLearner.html#5733" class="Bound">ℓt</a><a id="5735" class="Symbol">}</a> <a id="5737" class="Symbol">(</a><a id="5738" href="NatExamples.LogLearner.html#5738" class="Bound">teacher</a> <a id="5746" class="Symbol">:</a> <a id="5748" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="5759" href="NatExamples.LogLearner.html#5733" class="Bound">ℓt</a><a id="5761" class="Symbol">)</a>
                       <a id="5786" class="Symbol">→</a> <a id="5788" href="NatExamples.LogLearner.html#5386" class="Function">log-learner</a> <a id="5800" href="Game-Definitions.html#8487" class="Function Operator">defeats</a> <a id="5808" href="NatExamples.LogLearner.html#5738" class="Bound">teacher</a> <a id="5816" href="Game-Definitions.html#8487" class="Function Operator">with-bound</a> <a id="5827" class="Symbol">(λ</a> <a id="5830" href="NatExamples.LogLearner.html#5830" class="Bound">d</a> <a id="5832" class="Symbol">→</a> <a id="5834" class="Number">3</a> <a id="5836" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5838" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5844" href="NatExamples.LogLearner.html#5830" class="Bound">d</a> <a id="5846" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="5848" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5850" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="5856" href="NatExamples.LogLearner.html#5830" class="Bound">d</a> <a id="5858" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a><a id="5859" class="Symbol">)</a>
<a id="5861" href="NatExamples.LogLearner.html#5710" class="Function">log-learner-bound</a> <a id="5879" href="NatExamples.LogLearner.html#5879" class="Bound">teacher</a> <a id="5887" class="Symbol">=</a>
  <a id="5891" href="Learner-Correctness.html#6491" class="Function">Correctness.learner-correct</a>
    <a id="5923" class="Symbol">(</a><a id="5924" href="Game-Definitions.html#4320" class="Field">Teacher.teacher-on</a> <a id="5943" class="Symbol">(</a><a id="5944" href="NatLearning.html#5324" class="Function">mkTeacher</a> <a id="5954" href="NatExamples.LogLearner.html#5879" class="Bound">teacher</a><a id="5961" class="Symbol">))</a>
    <a id="5968" class="Symbol">(</a><a id="5969" href="Game-Definitions.html#2723" class="Field">Learner.learner-on</a> <a id="5988" href="NatExamples.LogLearner.html#5386" class="Function">log-learner</a><a id="5999" class="Symbol">)</a>
    <a id="6005" class="Symbol">(</a><a id="6006" href="Game-Definitions.html#2712" class="Field">Learner.q₀</a> <a id="6017" href="NatExamples.LogLearner.html#5386" class="Function">log-learner</a><a id="6028" class="Symbol">)</a> <a id="6030" class="Symbol">(</a><a id="6031" href="NatExamples.LogLearner.html#520" class="Function">bound</a><a id="6036" class="Symbol">)</a> <a id="6038" href="NatExamples.LogLearner.html#5502" class="Function">logLearnStepBounded</a> <a id="6058" class="Symbol">(</a><a id="6059" href="NatLearning.html#4009" class="Field">NatTeacher.st₀</a> <a id="6074" href="NatExamples.LogLearner.html#5879" class="Bound">teacher</a><a id="6081" class="Symbol">)</a></pre></body></html>


==> anc/html/NatExamples.SimpleLogLearner.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>SimpleLogLearner (NatExamples.SimpleLogLearner)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatExamples.SimpleLogLearner</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">hiding</a> <a id="50" class="Symbol">(</a><a id="51" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="54" class="Symbol">)</a>
<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="79" class="Keyword">open</a> <a id="84" class="Keyword">import</a> <a id="91" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="101" class="Keyword">open</a> <a id="106" class="Keyword">import</a> <a id="113" href="Data.Product.html" class="Module">Data.Product</a>
<a id="126" class="Keyword">open</a> <a id="131" class="Keyword">import</a> <a id="138" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="147" class="Symbol">as</a> <a id="150" class="Module">ℕ</a> <a id="152" class="Keyword">hiding</a> <a id="159" class="Symbol">(</a><a id="160" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="163" class="Symbol">)</a>
<a id="165" class="Keyword">open</a> <a id="170" class="Keyword">import</a> <a id="177" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="197" class="Keyword">open</a> <a id="202" class="Keyword">import</a> <a id="209" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="228" class="Keyword">import</a> <a id="235" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="255" class="Symbol">as</a> <a id="258" class="Module">ℕ</a>
<a id="260" class="Keyword">open</a> <a id="265" class="Keyword">import</a> <a id="272" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="NatLearning.html" class="Module">NatLearning</a>
<a id="340" class="Keyword">open</a> <a id="345" class="Keyword">import</a> <a id="352" href="Learner-Correctness.html" class="Module">Learner-Correctness</a> <a id="372" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="374" href="NatLearning.html#1157" class="Datatype">F</a> <a id="376" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a>

<a id="399" class="Keyword">open</a> <a id="404" class="Keyword">import</a> <a id="411" href="Utils.html" class="Module">Utils</a>

<a id="418" class="Keyword">module</a> <a id="425" href="NatExamples.SimpleLogLearner.html" class="Module">NatExamples.SimpleLogLearner</a> <a id="454" class="Keyword">where</a>

<a id="461" class="Comment">-- A learner that guesses a secret k within 2 + 2 * log(k) steps.</a>

<a id="bound"></a><a id="528" href="NatExamples.SimpleLogLearner.html#528" class="Function">bound</a> <a id="534" class="Symbol">:</a> <a id="536" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="538" class="Symbol">→</a> <a id="540" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="542" href="NatExamples.SimpleLogLearner.html#528" class="Function">bound</a> <a id="548" href="NatExamples.SimpleLogLearner.html#548" class="Bound">sec</a> <a id="552" class="Symbol">=</a> <a id="554" class="Number">3</a> <a id="556" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="558" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="564" href="NatExamples.SimpleLogLearner.html#548" class="Bound">sec</a> <a id="568" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="570" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="572" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="578" href="NatExamples.SimpleLogLearner.html#548" class="Bound">sec</a> <a id="582" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>

<a id="585" class="Keyword">data</a> <a id="SimpleLogLearner"></a><a id="590" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a> <a id="607" class="Symbol">:</a> <a id="609" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="613" class="Keyword">where</a>
  <a id="SimpleLogLearner.[_,∞]"></a><a id="621" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">[_,∞]</a> <a id="627" class="Symbol">:</a> <a id="629" class="Symbol">(</a><a id="630" href="NatExamples.SimpleLogLearner.html#630" class="Bound">n</a> <a id="632" class="Symbol">:</a> <a id="634" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="635" class="Symbol">)</a> <a id="637" class="Symbol">→</a> <a id="639" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a>
  <a id="SimpleLogLearner.[_,_]"></a><a id="658" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">[_,_]</a> <a id="664" class="Symbol">:</a> <a id="666" class="Symbol">(</a><a id="667" href="NatExamples.SimpleLogLearner.html#667" class="Bound">n</a> <a id="669" class="Symbol">:</a> <a id="671" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="672" class="Symbol">)</a> <a id="674" class="Symbol">→</a> <a id="676" class="Symbol">(</a><a id="677" href="NatExamples.SimpleLogLearner.html#677" class="Bound">m</a> <a id="679" class="Symbol">:</a> <a id="681" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="682" class="Symbol">)</a>  <a id="685" class="Symbol">→</a> <a id="687" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a>

<a id="705" class="Comment">-- instead of commenting on the semantics of above constructors,</a>
<a id="770" class="Comment">-- we directly *define* the semantics:</a>
<a id="_⊧_"></a><a id="809" href="NatExamples.SimpleLogLearner.html#809" class="Function Operator">_⊧_</a> <a id="813" class="Symbol">:</a> <a id="815" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a> <a id="832" class="Symbol">→</a> <a id="834" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="836" class="Symbol">→</a> <a id="838" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="842" class="Comment">-- Case 1: the secret is greater or equal than 0 (we know nothing)</a>
<a id="909" href="NatExamples.SimpleLogLearner.html#809" class="Function Operator">_⊧_</a> <a id="913" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">[</a> <a id="915" href="NatExamples.SimpleLogLearner.html#915" class="Bound">n</a> <a id="917" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">,∞]</a> <a id="921" href="NatExamples.SimpleLogLearner.html#921" class="Bound">secret</a> <a id="928" class="Symbol">=</a> <a id="930" href="NatExamples.SimpleLogLearner.html#915" class="Bound">n</a> <a id="932" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="934" href="NatExamples.SimpleLogLearner.html#921" class="Bound">secret</a>
<a id="941" href="NatExamples.SimpleLogLearner.html#809" class="Function Operator">_⊧_</a> <a id="945" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">[</a> <a id="947" href="NatExamples.SimpleLogLearner.html#947" class="Bound">n</a> <a id="949" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">,</a> <a id="951" href="NatExamples.SimpleLogLearner.html#951" class="Bound">m</a> <a id="953" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">]</a> <a id="955" href="NatExamples.SimpleLogLearner.html#955" class="Bound">secret</a> <a id="962" class="Symbol">=</a> <a id="964" href="NatExamples.SimpleLogLearner.html#947" class="Bound">n</a> <a id="966" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="968" href="NatExamples.SimpleLogLearner.html#955" class="Bound">secret</a> <a id="975" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="977" href="NatExamples.SimpleLogLearner.html#955" class="Bound">secret</a> <a id="984" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="986" href="NatExamples.SimpleLogLearner.html#951" class="Bound">m</a>

<a id="989" class="Comment">-- -- Initially, we only know that the secret is ≥ 0</a>
<a id="q₀"></a><a id="1042" href="NatExamples.SimpleLogLearner.html#1042" class="Function">q₀</a> <a id="1045" class="Symbol">:</a> <a id="1047" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a>
<a id="1064" href="NatExamples.SimpleLogLearner.html#1042" class="Function">q₀</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">[</a> <a id="1071" class="Number">0</a> <a id="1073" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">,∞]</a>

<a id="mid"></a><a id="1078" href="NatExamples.SimpleLogLearner.html#1078" class="Function">mid</a> <a id="1082" class="Symbol">:</a> <a id="1084" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1090" class="Symbol">→</a> <a id="1092" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="1094" href="NatExamples.SimpleLogLearner.html#1078" class="Function">mid</a> <a id="1098" href="NatExamples.SimpleLogLearner.html#1098" class="Bound">n</a> <a id="1100" href="NatExamples.SimpleLogLearner.html#1100" class="Bound">m</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1106" href="NatExamples.SimpleLogLearner.html#1098" class="Bound">n</a> <a id="1108" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1110" href="NatExamples.SimpleLogLearner.html#1100" class="Bound">m</a> <a id="1112" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>

<a id="δ"></a><a id="1117" href="NatExamples.SimpleLogLearner.html#1117" class="Function">δ</a> <a id="1119" class="Symbol">:</a> <a id="1121" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a> <a id="1138" class="Symbol">→</a> <a id="1140" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1142" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1144" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a> 
<a id="1162" href="NatExamples.SimpleLogLearner.html#1117" class="Function">δ</a> <a id="1164" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">[</a> <a id="1166" href="NatExamples.SimpleLogLearner.html#1166" class="Bound">n</a> <a id="1168" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">,∞]</a> <a id="1172" class="Symbol">=</a> <a id="1174" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="1180" class="Symbol">(</a><a id="1181" class="Number">1</a> <a id="1183" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1185" class="Number">2</a> <a id="1187" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1189" href="NatExamples.SimpleLogLearner.html#1166" class="Bound">n</a><a id="1190" class="Symbol">)</a> <a id="1192" class="Symbol">(</a><a id="1193" class="Number">1</a> <a id="1195" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1197" class="Number">2</a> <a id="1199" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1201" href="NatExamples.SimpleLogLearner.html#1166" class="Bound">n</a><a id="1202" class="Symbol">)</a> <a id="1204" class="Symbol">(λ</a>
  <a id="1209" class="Symbol">{</a> <a id="1211" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1219" class="Symbol">→</a> <a id="1221" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">[</a> <a id="1223" class="Symbol">(</a><a id="1224" class="Number">2</a> <a id="1226" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1233" href="NatExamples.SimpleLogLearner.html#1166" class="Bound">n</a><a id="1234" class="Symbol">))</a> <a id="1237" href="NatExamples.SimpleLogLearner.html#621" class="InductiveConstructor Operator">,∞]</a>
  <a id="1243" class="Symbol">;</a> <a id="1245" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1254" class="Symbol">→</a> <a id="1256" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">[</a> <a id="1258" href="NatExamples.SimpleLogLearner.html#1166" class="Bound">n</a> <a id="1260" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">,</a> <a id="1262" class="Symbol">(</a><a id="1263" class="Number">2</a> <a id="1265" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1267" href="NatExamples.SimpleLogLearner.html#1166" class="Bound">n</a><a id="1268" class="Symbol">)</a> <a id="1270" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">]</a>
  <a id="1274" class="Symbol">})</a>
<a id="1277" href="NatExamples.SimpleLogLearner.html#1117" class="Function">δ</a> <a id="1279" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">[</a> <a id="1281" href="NatExamples.SimpleLogLearner.html#1281" class="Bound">n</a> <a id="1283" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">,</a> <a id="1285" href="NatExamples.SimpleLogLearner.html#1285" class="Bound">m</a> <a id="1287" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">]</a> <a id="1289" class="Symbol">=</a> <a id="1291" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="1297" class="Symbol">(</a><a id="1298" href="NatExamples.SimpleLogLearner.html#1078" class="Function">mid</a> <a id="1302" href="NatExamples.SimpleLogLearner.html#1281" class="Bound">n</a> <a id="1304" href="NatExamples.SimpleLogLearner.html#1285" class="Bound">m</a><a id="1305" class="Symbol">)</a> <a id="1307" class="Symbol">(</a><a id="1308" href="NatExamples.SimpleLogLearner.html#1078" class="Function">mid</a> <a id="1312" href="NatExamples.SimpleLogLearner.html#1281" class="Bound">n</a> <a id="1314" href="NatExamples.SimpleLogLearner.html#1285" class="Bound">m</a><a id="1315" class="Symbol">)</a> <a id="1317" class="Symbol">λ</a>
  <a id="1321" class="Symbol">{</a> <a id="1323" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1331" class="Symbol">→</a> <a id="1333" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">[</a> <a id="1335" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1339" class="Symbol">(</a><a id="1340" href="NatExamples.SimpleLogLearner.html#1078" class="Function">mid</a> <a id="1344" href="NatExamples.SimpleLogLearner.html#1281" class="Bound">n</a> <a id="1346" href="NatExamples.SimpleLogLearner.html#1285" class="Bound">m</a><a id="1347" class="Symbol">)</a> <a id="1349" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">,</a> <a id="1351" href="NatExamples.SimpleLogLearner.html#1285" class="Bound">m</a> <a id="1353" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">]</a>
  <a id="1357" class="Symbol">;</a> <a id="1359" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1368" class="Symbol">→</a> <a id="1370" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">[</a> <a id="1372" href="NatExamples.SimpleLogLearner.html#1281" class="Bound">n</a> <a id="1374" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">,</a> <a id="1376" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="1381" class="Symbol">(</a><a id="1382" href="NatExamples.SimpleLogLearner.html#1078" class="Function">mid</a> <a id="1386" href="NatExamples.SimpleLogLearner.html#1281" class="Bound">n</a> <a id="1388" href="NatExamples.SimpleLogLearner.html#1285" class="Bound">m</a><a id="1389" class="Symbol">)</a> <a id="1391" href="NatExamples.SimpleLogLearner.html#658" class="InductiveConstructor Operator">]</a>
  <a id="1395" class="Symbol">}</a>


<a id="simple-bisect"></a><a id="1399" href="NatExamples.SimpleLogLearner.html#1399" class="Function">simple-bisect</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Game-Definitions.html#2626" class="Record">Learner</a> <a id="1423" href="Level.html#521" class="Function">0ℓ</a>
<a id="1426" href="NatExamples.SimpleLogLearner.html#1399" class="Function">simple-bisect</a> <a id="1440" class="Symbol">=</a> <a id="1442" class="Keyword">record</a>
  <a id="1451" class="Symbol">{</a> <a id="1453" href="Game-Definitions.html#2684" class="Field">C</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="NatExamples.SimpleLogLearner.html#590" class="Datatype">SimpleLogLearner</a>
  <a id="1476" class="Symbol">;</a> <a id="1478" href="Game-Definitions.html#2698" class="Field">R</a> <a id="1480" class="Symbol">=</a> <a id="1482" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1484" class="Comment">-- the game results in natural numbers</a>
  <a id="1525" class="Symbol">;</a> <a id="1527" href="Game-Definitions.html#2712" class="Field">q₀</a> <a id="1530" class="Symbol">=</a> <a id="1532" href="NatExamples.SimpleLogLearner.html#1042" class="Function">q₀</a>
  <a id="1537" class="Symbol">;</a> <a id="1539" href="Game-Definitions.html#2723" class="Field">learner-on</a> <a id="1550" class="Symbol">=</a> <a id="1552" class="Keyword">record</a> <a id="1559" class="Symbol">{</a> <a id="1561" href="Game-Definitions.html#2601" class="Field">δ</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="NatExamples.SimpleLogLearner.html#1117" class="Function">δ</a> <a id="1567" class="Symbol">}</a>
  <a id="1571" class="Symbol">}</a></pre></body></html>


==> anc/html/NatLearning.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>NatLearning (NatLearning)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">NatLearning</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>

<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="67" class="Keyword">open</a> <a id="72" class="Keyword">import</a> <a id="79" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="88" class="Symbol">as</a> <a id="91" class="Module">ℕ</a> <a id="93" class="Keyword">hiding</a> <a id="100" class="Symbol">(</a><a id="101" href="Data.Nat.Base.html#5485" class="Function Operator">_⊔_</a><a id="104" class="Symbol">)</a>
<a id="106" class="Keyword">open</a> <a id="111" class="Keyword">import</a> <a id="118" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="138" class="Symbol">as</a> <a id="141" class="Module">ℕ</a>
<a id="143" class="Keyword">open</a> <a id="148" class="Keyword">import</a> <a id="155" href="Data.Product.html" class="Module">Data.Product</a>
<a id="168" class="Keyword">open</a> <a id="173" class="Keyword">import</a> <a id="180" href="Data.Maybe.html" class="Module">Data.Maybe</a>
<a id="191" class="Keyword">open</a> <a id="196" class="Keyword">import</a> <a id="203" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="221" class="Symbol">as</a> <a id="224" class="Module">Σ</a>
<a id="226" class="Keyword">open</a> <a id="231" class="Keyword">import</a> <a id="238" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="247" class="Symbol">as</a> <a id="250" class="Module">⊎</a>
<a id="252" class="Keyword">open</a> <a id="257" class="Keyword">import</a> <a id="264" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="274" class="Keyword">open</a> <a id="279" class="Keyword">import</a> <a id="286" href="Data.List.html" class="Module">Data.List</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="306" class="Symbol">)</a>
<a id="308" class="Keyword">open</a> <a id="313" class="Keyword">import</a> <a id="320" href="Function.Base.html" class="Module">Function.Base</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="349" class="Symbol">;</a> <a id="351" href="Function.Base.html#704" class="Function">id</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="445" class="Keyword">hiding</a> <a id="452" class="Symbol">(</a><a id="453" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a><a id="456" class="Symbol">)</a>
<a id="458" class="Keyword">open</a> <a id="463" class="Keyword">import</a> <a id="470" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a>

<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Utils.html" class="Module">Utils</a>

<a id="516" class="Keyword">module</a> <a id="523" href="NatLearning.html" class="Module">NatLearning</a> <a id="535" class="Keyword">where</a>

<a id="542" class="Comment">-- A simple learning interface for the game of guessing natural numbers.</a>
<a id="615" class="Comment">-- Here, there is only one query: the learner guesses a number.</a>
<a id="679" class="Comment">-- Together with the hypothesis, the learner provides a value of type &#39;R&#39;</a>
<a id="753" class="Comment">-- (intuitively the return type) which is the result of the entire game if</a>
<a id="828" class="Comment">-- the hypothesis is correct.</a>
<a id="858" class="Comment">-- If the guess is wrong, the teacher responds either</a>
<a id="912" class="Comment">-- &#39;too-low&#39; or &#39;too-high&#39;, which we define first:</a>
<a id="963" class="Keyword">data</a> <a id="WrongNat"></a><a id="968" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="977" class="Symbol">:</a> <a id="979" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="983" class="Keyword">where</a>
  <a id="WrongNat.too-high"></a><a id="991" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1000" class="Symbol">:</a> <a id="1002" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="1011" class="Comment">-- the learner&#39;s guess was too high</a>
  <a id="WrongNat.too-low"></a><a id="1049" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="1068" class="Comment">-- the learner&#39;s guess was too low</a>

<a id="1104" class="Comment">-- With this type, we can define the interface </a>
<a id="1152" class="Keyword">data</a> <a id="F"></a><a id="1157" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1159" class="Symbol">{</a><a id="1160" href="NatLearning.html#1160" class="Bound">ℓr</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1170" class="Symbol">}</a> <a id="1172" class="Symbol">(</a><a id="1173" href="NatLearning.html#1173" class="Bound">R</a> <a id="1175" class="Symbol">:</a> <a id="1177" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1181" href="NatLearning.html#1160" class="Bound">ℓr</a><a id="1183" class="Symbol">)</a> <a id="1185" class="Symbol">{</a><a id="1186" href="NatLearning.html#1186" class="Bound">ℓ</a> <a id="1188" class="Symbol">:</a> <a id="1190" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1195" class="Symbol">}</a> <a id="1197" class="Symbol">(</a><a id="1198" href="NatLearning.html#1198" class="Bound">X</a> <a id="1200" class="Symbol">:</a> <a id="1202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1206" href="NatLearning.html#1186" class="Bound">ℓ</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Symbol">:</a> <a id="1211" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1215" class="Symbol">(</a><a id="1216" href="NatLearning.html#1186" class="Bound">ℓ</a> <a id="1218" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1220" href="NatLearning.html#1160" class="Bound">ℓr</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Keyword">where</a>
  <a id="1232" class="Comment">-- there is only one kind of query: guessing a number</a>
  <a id="F.guess"></a><a id="1288" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="1294" class="Symbol">:</a> <a id="1296" class="Symbol">(</a><a id="1297" href="NatLearning.html#1297" class="Bound">hyp</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1304" class="Symbol">)</a> <a id="1306" class="Symbol">→</a> <a id="1308" class="Symbol">(</a><a id="1309" href="NatLearning.html#1309" class="Bound">ret</a> <a id="1313" class="Symbol">:</a> <a id="1315" href="NatLearning.html#1173" class="Bound">R</a><a id="1316" class="Symbol">)</a> <a id="1318" class="Symbol">→</a> <a id="1320" class="Symbol">(</a><a id="1321" href="NatLearning.html#1321" class="Bound">next</a> <a id="1326" class="Symbol">:</a> <a id="1328" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="NatLearning.html#1198" class="Bound">X</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">→</a> <a id="1344" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1346" href="NatLearning.html#1173" class="Bound">R</a> <a id="1348" href="NatLearning.html#1198" class="Bound">X</a>

<a id="1351" class="Keyword">open</a> <a id="1356" class="Keyword">import</a> <a id="1363" href="Game-Definitions.html" class="Module">Game-Definitions</a> <a id="1380" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1382" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1384" class="Keyword">public</a>

<a id="1392" class="Comment">-- We can define the semantics of such a query by first defining the</a>
<a id="1461" class="Comment">-- semantics of WrongNat:</a>
<a id="⟦WrongNat_⟧"></a><a id="1487" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat_⟧</a> <a id="1499" class="Symbol">:</a> <a id="1501" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="1510" class="Symbol">→</a> <a id="1512" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1524" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat_⟧</a> <a id="1536" href="NatLearning.html#1049" class="InductiveConstructor">too-low</a> <a id="1544" href="NatLearning.html#1544" class="Bound">hyp</a> <a id="1548" href="NatLearning.html#1548" class="Bound">truth</a> <a id="1554" class="Symbol">=</a> <a id="1556" href="NatLearning.html#1544" class="Bound">hyp</a> <a id="1560" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1562" href="NatLearning.html#1548" class="Bound">truth</a>
<a id="1568" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat_⟧</a> <a id="1580" href="NatLearning.html#991" class="InductiveConstructor">too-high</a> <a id="1589" href="NatLearning.html#1589" class="Bound">hyp</a> <a id="1593" href="NatLearning.html#1593" class="Bound">truth</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="NatLearning.html#1589" class="Bound">hyp</a> <a id="1605" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="1607" href="NatLearning.html#1593" class="Bound">truth</a>

<a id="1614" class="Keyword">module</a> <a id="NatSem"></a><a id="1621" href="NatLearning.html#1621" class="Module">NatSem</a> <a id="1628" class="Symbol">{</a><a id="1629" href="NatLearning.html#1629" class="Bound">ℓr</a> <a id="1632" class="Symbol">:</a> <a id="1634" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1639" class="Symbol">}</a> <a id="1641" class="Symbol">{</a><a id="1642" href="NatLearning.html#1642" class="Bound">R</a> <a id="1644" class="Symbol">:</a> <a id="1646" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1650" href="NatLearning.html#1629" class="Bound">ℓr</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Keyword">where</a>
  <a id="1662" class="Comment">-- The semantics of a query &#39;F X&#39; annotates each successor state in X</a>
  <a id="1734" class="Comment">-- with a predicate on ℕ reporting the information obtained from the query.</a>
  <a id="1812" class="Comment">-- This means that in the respective successor state after a query, we can assume</a>
  <a id="1896" class="Comment">-- that the hidden number satisfies the predicate.</a>
  <a id="NatSem.⟦F_⟧"></a><a id="1949" href="NatLearning.html#1949" class="Function Operator">⟦F_⟧</a> <a id="1954" class="Symbol">:</a> <a id="1956" class="Symbol">{</a><a id="1957" href="NatLearning.html#1957" class="Bound">ℓ</a> <a id="1959" class="Symbol">:</a> <a id="1961" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1966" class="Symbol">}</a> <a id="1968" class="Symbol">{</a><a id="1969" href="NatLearning.html#1969" class="Bound">X</a> <a id="1971" class="Symbol">:</a> <a id="1973" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1977" href="NatLearning.html#1957" class="Bound">ℓ</a><a id="1978" class="Symbol">}</a> <a id="1980" class="Symbol">→</a> <a id="1982" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1984" href="NatLearning.html#1642" class="Bound">R</a> <a id="1986" href="NatLearning.html#1969" class="Bound">X</a> <a id="1988" class="Symbol">→</a> <a id="1990" href="NatLearning.html#1157" class="Datatype">F</a> <a id="1992" href="NatLearning.html#1642" class="Bound">R</a> <a id="1994" class="Symbol">((</a><a id="1996" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2003" class="Symbol">)</a> <a id="2005" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2007" href="NatLearning.html#1969" class="Bound">X</a><a id="2008" class="Symbol">)</a>
  <a id="2012" href="NatLearning.html#1949" class="Function Operator">⟦F_⟧</a> <a id="2017" class="Symbol">(</a><a id="2018" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2024" href="NatLearning.html#2024" class="Bound">hyp</a> <a id="2028" href="NatLearning.html#2028" class="Bound">ret</a> <a id="2032" href="NatLearning.html#2032" class="Bound">next</a><a id="2036" class="Symbol">)</a> <a id="2038" class="Symbol">=</a> <a id="2040" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2046" href="NatLearning.html#2024" class="Bound">hyp</a> <a id="2050" href="NatLearning.html#2028" class="Bound">ret</a> <a id="2054" class="Symbol">λ</a> <a id="2056" href="NatLearning.html#2056" class="Bound">wn</a> <a id="2059" class="Symbol">→</a> <a id="2061" href="NatLearning.html#1487" class="Function Operator">⟦WrongNat</a> <a id="2071" href="NatLearning.html#2056" class="Bound">wn</a> <a id="2074" href="NatLearning.html#1487" class="Function Operator">⟧</a> <a id="2076" href="NatLearning.html#2024" class="Bound">hyp</a> <a id="2080" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2082" href="NatLearning.html#2032" class="Bound">next</a> <a id="2087" href="NatLearning.html#2056" class="Bound">wn</a>
  
  <a id="2095" class="Comment">-- The datatype F allows the map operations of functors:</a>
  <a id="NatSem.F-map"></a><a id="2154" href="NatLearning.html#2154" class="Function">F-map</a> <a id="2160" class="Symbol">:</a>  <a id="2163" class="Symbol">{</a><a id="2164" href="NatLearning.html#2164" class="Bound">ℓ</a> <a id="2166" href="NatLearning.html#2166" class="Bound">ℓ&#39;</a>  <a id="2170" class="Symbol">:</a> <a id="2172" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2177" class="Symbol">}</a> <a id="2179" class="Symbol">{</a><a id="2180" href="NatLearning.html#2180" class="Bound">X</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2188" href="NatLearning.html#2164" class="Bound">ℓ</a><a id="2189" class="Symbol">}</a> <a id="2191" class="Symbol">{</a><a id="2192" href="NatLearning.html#2192" class="Bound">Y</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2200" href="NatLearning.html#2166" class="Bound">ℓ&#39;</a><a id="2202" class="Symbol">}</a> <a id="2204" class="Symbol">→</a> <a id="2206" class="Symbol">(</a><a id="2207" href="NatLearning.html#2207" class="Bound">f</a> <a id="2209" class="Symbol">:</a> <a id="2211" href="NatLearning.html#2180" class="Bound">X</a> <a id="2213" class="Symbol">→</a> <a id="2215" href="NatLearning.html#2192" class="Bound">Y</a><a id="2216" class="Symbol">)</a> <a id="2218" class="Symbol">→</a> <a id="2220" href="NatLearning.html#1157" class="Datatype">F</a> <a id="2222" href="NatLearning.html#1642" class="Bound">R</a> <a id="2224" href="NatLearning.html#2180" class="Bound">X</a> <a id="2226" class="Symbol">→</a> <a id="2228" href="NatLearning.html#1157" class="Datatype">F</a> <a id="2230" href="NatLearning.html#1642" class="Bound">R</a> <a id="2232" href="NatLearning.html#2192" class="Bound">Y</a>
  <a id="2236" href="NatLearning.html#2154" class="Function">F-map</a> <a id="2242" href="NatLearning.html#2242" class="Bound">f</a> <a id="2244" class="Symbol">(</a><a id="2245" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2251" href="NatLearning.html#2251" class="Bound">hyp</a> <a id="2255" href="NatLearning.html#2255" class="Bound">ret</a> <a id="2259" href="NatLearning.html#2259" class="Bound">next</a><a id="2263" class="Symbol">)</a> <a id="2265" class="Symbol">=</a> <a id="2267" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2273" href="NatLearning.html#2251" class="Bound">hyp</a> <a id="2277" href="NatLearning.html#2255" class="Bound">ret</a> <a id="2281" class="Symbol">(λ</a> <a id="2284" href="NatLearning.html#2284" class="Bound">r</a> <a id="2286" class="Symbol">→</a> <a id="2288" href="NatLearning.html#2242" class="Bound">f</a> <a id="2290" class="Symbol">(</a><a id="2291" href="NatLearning.html#2259" class="Bound">next</a> <a id="2296" href="NatLearning.html#2284" class="Bound">r</a><a id="2297" class="Symbol">))</a>
  
  <a id="2305" class="Comment">-- If we project away the predicate of the semantics, we obtain the original query:</a>
  <a id="NatSem.proj₂∘⟦F⟧"></a><a id="2391" href="NatLearning.html#2391" class="Function">proj₂∘⟦F⟧</a> <a id="2401" class="Symbol">:</a> <a id="2403" class="Symbol">∀</a>  <a id="2406" class="Symbol">{</a><a id="2407" href="NatLearning.html#2407" class="Bound">ℓ</a> <a id="2409" class="Symbol">:</a> <a id="2411" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2416" class="Symbol">}</a> <a id="2418" class="Symbol">{</a><a id="2419" href="NatLearning.html#2419" class="Bound">X</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2427" href="NatLearning.html#2407" class="Bound">ℓ</a><a id="2428" class="Symbol">}</a> <a id="2430" class="Symbol">{</a><a id="2431" href="NatLearning.html#2431" class="Bound">query</a> <a id="2437" class="Symbol">:</a> <a id="2439" href="NatLearning.html#1157" class="Datatype">F</a> <a id="2441" href="NatLearning.html#1642" class="Bound">R</a> <a id="2443" href="NatLearning.html#2419" class="Bound">X</a><a id="2444" class="Symbol">}</a> <a id="2446" class="Symbol">→</a> <a id="2448" href="NatLearning.html#2154" class="Function">F-map</a> <a id="2454" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2460" class="Symbol">(</a><a id="2461" href="NatLearning.html#1949" class="Function Operator">⟦F</a> <a id="2464" href="NatLearning.html#2431" class="Bound">query</a> <a id="2470" href="NatLearning.html#1949" class="Function Operator">⟧</a><a id="2471" class="Symbol">)</a> <a id="2473" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2475" href="NatLearning.html#2431" class="Bound">query</a>
  <a id="2483" href="NatLearning.html#2391" class="Function">proj₂∘⟦F⟧</a> <a id="2493" class="Symbol">{</a><a id="2494" class="Argument">query</a> <a id="2500" class="Symbol">=</a> <a id="2502" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2508" href="NatLearning.html#2508" class="Bound">hyp</a> <a id="2512" href="NatLearning.html#2512" class="Bound">ret</a> <a id="2516" href="NatLearning.html#2516" class="Bound">next</a><a id="2520" class="Symbol">}</a> <a id="2522" class="Symbol">=</a> <a id="2524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  
  <a id="2534" class="Comment">-- The following is a property stating every successor state in a query satisfies the</a>
  <a id="2622" class="Comment">-- predicate P:</a>
  <a id="NatSem._⊧F∀_"></a><a id="2640" href="NatLearning.html#2640" class="Function Operator">_⊧F∀_</a> <a id="2646" class="Symbol">:</a> <a id="2648" class="Symbol">{</a><a id="2649" href="NatLearning.html#2649" class="Bound">ℓ</a> <a id="2651" href="NatLearning.html#2651" class="Bound">ℓ&#39;</a> <a id="2654" class="Symbol">:</a> <a id="2656" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2661" class="Symbol">}</a> <a id="2663" class="Symbol">{</a><a id="2664" href="NatLearning.html#2664" class="Bound">X</a> <a id="2666" class="Symbol">:</a> <a id="2668" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2672" href="NatLearning.html#2649" class="Bound">ℓ</a><a id="2673" class="Symbol">}</a> <a id="2675" class="Symbol">→</a> <a id="2677" href="NatLearning.html#1157" class="Datatype">F</a> <a id="2679" href="NatLearning.html#1642" class="Bound">R</a> <a id="2681" href="NatLearning.html#2664" class="Bound">X</a> <a id="2683" class="Symbol">→</a> <a id="2685" class="Symbol">(</a><a id="2686" href="NatLearning.html#2686" class="Bound">P</a> <a id="2688" class="Symbol">:</a> <a id="2690" href="NatLearning.html#2664" class="Bound">X</a> <a id="2692" class="Symbol">→</a> <a id="2694" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2698" href="NatLearning.html#2651" class="Bound">ℓ&#39;</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">→</a> <a id="2704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2708" href="NatLearning.html#2651" class="Bound">ℓ&#39;</a>
  <a id="2713" href="NatLearning.html#2640" class="Function Operator">_⊧F∀_</a> <a id="2719" class="Symbol">(</a><a id="2720" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2726" href="NatLearning.html#2726" class="Bound">hyp</a> <a id="2730" href="NatLearning.html#2730" class="Bound">ret</a> <a id="2734" href="NatLearning.html#2734" class="Bound">next</a><a id="2738" class="Symbol">)</a> <a id="2740" href="NatLearning.html#2740" class="Bound">P</a> <a id="2742" class="Symbol">=</a> <a id="2744" class="Symbol">∀</a> <a id="2746" href="NatLearning.html#2746" class="Bound">resp</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="NatLearning.html#2740" class="Bound">P</a> <a id="2755" class="Symbol">(</a><a id="2756" href="NatLearning.html#2734" class="Bound">next</a> <a id="2761" href="NatLearning.html#2746" class="Bound">resp</a><a id="2765" class="Symbol">)</a>
  
  <a id="2772" class="Comment">-- If every successor state satisfies P, then we can pull this predicate into the query:</a>
  <a id="NatSem.F∀-elim"></a><a id="2863" href="NatLearning.html#2863" class="Function">F∀-elim</a> <a id="2871" class="Symbol">:</a>   <a id="2875" class="Symbol">{</a><a id="2876" href="NatLearning.html#2876" class="Bound">ℓ</a> <a id="2878" href="NatLearning.html#2878" class="Bound">ℓ&#39;</a> <a id="2881" class="Symbol">:</a> <a id="2883" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2888" class="Symbol">}</a> <a id="2890" class="Symbol">{</a><a id="2891" href="NatLearning.html#2891" class="Bound">X</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2899" href="NatLearning.html#2876" class="Bound">ℓ</a><a id="2900" class="Symbol">}</a> <a id="2902" class="Symbol">→</a> <a id="2904" class="Symbol">(</a><a id="2905" href="NatLearning.html#2905" class="Bound">query</a> <a id="2911" class="Symbol">:</a> <a id="2913" href="NatLearning.html#1157" class="Datatype">F</a> <a id="2915" href="NatLearning.html#1642" class="Bound">R</a> <a id="2917" href="NatLearning.html#2891" class="Bound">X</a><a id="2918" class="Symbol">)</a> <a id="2920" class="Symbol">→</a> <a id="2922" class="Symbol">{</a><a id="2923" href="NatLearning.html#2923" class="Bound">P</a> <a id="2925" class="Symbol">:</a> <a id="2927" href="NatLearning.html#2891" class="Bound">X</a> <a id="2929" class="Symbol">→</a> <a id="2931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2935" href="NatLearning.html#2878" class="Bound">ℓ&#39;</a><a id="2937" class="Symbol">}</a> <a id="2939" class="Symbol">→</a> <a id="2941" href="NatLearning.html#2905" class="Bound">query</a> <a id="2947" href="NatLearning.html#2640" class="Function Operator">⊧F∀</a> <a id="2951" href="NatLearning.html#2923" class="Bound">P</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="NatLearning.html#1157" class="Datatype">F</a> <a id="2957" href="NatLearning.html#1642" class="Bound">R</a> <a id="2959" class="Symbol">(</a><a id="2960" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2962" href="NatLearning.html#2891" class="Bound">X</a> <a id="2964" href="NatLearning.html#2923" class="Bound">P</a><a id="2965" class="Symbol">)</a>
  <a id="2969" href="NatLearning.html#2863" class="Function">F∀-elim</a> <a id="2977" class="Symbol">(</a><a id="2978" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="2984" href="NatLearning.html#2984" class="Bound">hyp</a> <a id="2988" href="NatLearning.html#2988" class="Bound">ret</a> <a id="2992" href="NatLearning.html#2992" class="Bound">next</a><a id="2996" class="Symbol">)</a> <a id="2998" href="NatLearning.html#2998" class="Bound">prop</a> <a id="3003" class="Symbol">=</a> <a id="3005" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="3011" href="NatLearning.html#2984" class="Bound">hyp</a> <a id="3015" href="NatLearning.html#2988" class="Bound">ret</a> <a id="3019" class="Symbol">(λ</a> <a id="3022" href="NatLearning.html#3022" class="Bound">resp</a> <a id="3027" class="Symbol">→</a> <a id="3029" href="NatLearning.html#2992" class="Bound">next</a> <a id="3034" href="NatLearning.html#3022" class="Bound">resp</a> <a id="3039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3041" href="NatLearning.html#2998" class="Bound">prop</a> <a id="3046" href="NatLearning.html#3022" class="Bound">resp</a><a id="3050" class="Symbol">)</a>
  
  <a id="3057" class="Comment">-- And if we project the predicate away, we again obtain the original query:</a>
  <a id="NatSem.proj₁∘F∀elim"></a><a id="3136" href="NatLearning.html#3136" class="Function">proj₁∘F∀elim</a> <a id="3149" class="Symbol">:</a> <a id="3151" class="Symbol">{</a><a id="3152" href="NatLearning.html#3152" class="Bound">ℓ</a> <a id="3154" href="NatLearning.html#3154" class="Bound">ℓ&#39;</a> <a id="3157" class="Symbol">:</a> <a id="3159" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3164" class="Symbol">}</a> <a id="3166" class="Symbol">{</a><a id="3167" href="NatLearning.html#3167" class="Bound">X</a> <a id="3169" class="Symbol">:</a> <a id="3171" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3175" href="NatLearning.html#3152" class="Bound">ℓ</a><a id="3176" class="Symbol">}</a> <a id="3178" class="Symbol">→</a> <a id="3180" class="Symbol">{</a><a id="3181" href="NatLearning.html#3181" class="Bound">query</a> <a id="3187" class="Symbol">:</a> <a id="3189" href="NatLearning.html#1157" class="Datatype">F</a> <a id="3191" href="NatLearning.html#1642" class="Bound">R</a> <a id="3193" href="NatLearning.html#3167" class="Bound">X</a><a id="3194" class="Symbol">}</a> <a id="3196" class="Symbol">→</a> <a id="3198" class="Symbol">{</a><a id="3199" href="NatLearning.html#3199" class="Bound">P</a> <a id="3201" class="Symbol">:</a> <a id="3203" href="NatLearning.html#3167" class="Bound">X</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3211" href="NatLearning.html#3154" class="Bound">ℓ&#39;</a><a id="3213" class="Symbol">}</a> <a id="3215" class="Symbol">→</a> <a id="3217" class="Symbol">(</a><a id="3218" href="NatLearning.html#3218" class="Bound">res</a> <a id="3222" class="Symbol">:</a> <a id="3224" href="NatLearning.html#3181" class="Bound">query</a> <a id="3230" href="NatLearning.html#2640" class="Function Operator">⊧F∀</a> <a id="3234" href="NatLearning.html#3199" class="Bound">P</a><a id="3235" class="Symbol">)</a> <a id="3237" class="Symbol">→</a> <a id="3239" href="NatLearning.html#2154" class="Function">F-map</a> <a id="3245" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3251" class="Symbol">(</a><a id="3252" href="NatLearning.html#2863" class="Function">F∀-elim</a> <a id="3260" href="NatLearning.html#3181" class="Bound">query</a> <a id="3266" href="NatLearning.html#3218" class="Bound">res</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3273" href="NatLearning.html#3181" class="Bound">query</a>
  <a id="3281" href="NatLearning.html#3136" class="Function">proj₁∘F∀elim</a> <a id="3294" class="Symbol">{</a><a id="3295" class="Argument">query</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="3309" href="NatLearning.html#3309" class="Bound">hyp</a> <a id="3313" href="NatLearning.html#3313" class="Bound">ret</a> <a id="3317" href="NatLearning.html#3317" class="Bound">next</a><a id="3321" class="Symbol">}</a> <a id="3323" class="Symbol">_</a> <a id="3325" class="Symbol">=</a> <a id="3327" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3333" class="Keyword">open</a> <a id="3338" href="NatLearning.html#1621" class="Module">NatSem</a> <a id="3345" class="Keyword">public</a>

<a id="3353" class="Comment">-- Above learning game is an instance of the general definition</a>
<a id="3417" class="Comment">-- of a type of learning game:</a>
<a id="NatLearning-Semantics"></a><a id="3448" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a> <a id="3470" class="Symbol">:</a> <a id="3472" href="Game-Definitions.html#472" class="Record">GameSemantics</a>
<a id="3486" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a> <a id="3508" class="Symbol">=</a> <a id="3510" class="Keyword">record</a>
  <a id="3519" class="Symbol">{</a> <a id="3521" href="Game-Definitions.html#913" class="Field Operator">⟦F_⟧</a> <a id="3526" class="Symbol">=</a> <a id="3528" href="NatLearning.html#1949" class="Function Operator">⟦F_⟧</a>
  <a id="3535" class="Symbol">;</a> <a id="3537" href="Game-Definitions.html#572" class="Field">F-map</a> <a id="3543" class="Symbol">=</a> <a id="3545" href="NatLearning.html#2154" class="Function">F-map</a>
  <a id="3553" class="Symbol">;</a> <a id="3555" href="Game-Definitions.html#1093" class="Field">proj₂∘⟦F⟧</a> <a id="3565" class="Symbol">=</a> <a id="3567" href="NatLearning.html#2391" class="Function">proj₂∘⟦F⟧</a>
  <a id="3579" class="Symbol">;</a> <a id="3581" href="Game-Definitions.html#1596" class="Field Operator">_⊧F∀_</a> <a id="3587" class="Symbol">=</a> <a id="3589" href="NatLearning.html#2640" class="Function Operator">_⊧F∀_</a>
  <a id="3597" class="Symbol">;</a> <a id="3599" href="Game-Definitions.html#1791" class="Field">F∀-elim</a> <a id="3607" class="Symbol">=</a> <a id="3609" href="NatLearning.html#2863" class="Function">F∀-elim</a>
  <a id="3619" class="Symbol">;</a> <a id="3621" href="Game-Definitions.html#2007" class="Field">proj₁∘F∀elim</a> <a id="3634" class="Symbol">=</a> <a id="3636" href="NatLearning.html#3136" class="Function">proj₁∘F∀elim</a>
  <a id="3651" class="Symbol">}</a>

<a id="3654" class="Comment">-- The explicit definition of a teacher with internal states T:</a>
<a id="NatTeacher-on"></a><a id="3718" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="3732" class="Symbol">:</a> <a id="3734" class="Symbol">∀</a> <a id="3736" class="Symbol">{</a><a id="3737" href="NatLearning.html#3737" class="Bound">ℓt</a> <a id="3740" class="Symbol">:</a> <a id="3742" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3747" class="Symbol">}</a> <a id="3749" class="Symbol">(</a><a id="3750" href="NatLearning.html#3750" class="Bound">T</a> <a id="3752" class="Symbol">:</a> <a id="3754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3758" href="NatLearning.html#3737" class="Bound">ℓt</a><a id="3760" class="Symbol">)</a> <a id="3762" class="Symbol">→</a> <a id="3764" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3768" href="NatLearning.html#3737" class="Bound">ℓt</a>
<a id="3771" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="3785" href="NatLearning.html#3785" class="Bound">T</a> <a id="3787" class="Symbol">=</a> <a id="3789" class="Symbol">(</a><a id="3790" href="NatLearning.html#3785" class="Bound">T</a> <a id="3792" class="Symbol">→</a> <a id="3794" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3796" class="Symbol">→</a> <a id="3798" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3804" class="Symbol">(</a><a id="3805" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="3814" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3816" href="NatLearning.html#3785" class="Bound">T</a><a id="3817" class="Symbol">))</a>

<a id="3821" class="Comment">-- The explicit definition of a teacher for the nat learning game:</a>
<a id="3888" class="Keyword">record</a> <a id="NatTeacher"></a><a id="3895" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="3906" class="Symbol">(</a><a id="3907" href="NatLearning.html#3907" class="Bound">ℓt</a> <a id="3910" class="Symbol">:</a> <a id="3912" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="3917" class="Symbol">)</a> <a id="3919" class="Symbol">:</a> <a id="3921" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3925" class="Symbol">(</a><a id="3926" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="3936" href="NatLearning.html#3907" class="Bound">ℓt</a><a id="3938" class="Symbol">)</a> <a id="3940" class="Keyword">where</a>
  <a id="3948" class="Keyword">field</a>
    <a id="3958" class="Comment">-- 1. an internal set of states</a>
    <a id="NatTeacher.T"></a><a id="3994" href="NatLearning.html#3994" class="Field">T</a> <a id="3996" class="Symbol">:</a> <a id="3998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4002" href="NatLearning.html#3907" class="Bound">ℓt</a>
    <a id="NatTeacher.st₀"></a><a id="4009" href="NatLearning.html#4009" class="Field">st₀</a> <a id="4013" class="Symbol">:</a> <a id="4015" href="NatLearning.html#3994" class="Field">T</a>
    <a id="4021" class="Comment">-- 2. a map that answers the only type of query available:</a>
    <a id="NatTeacher.δ"></a><a id="4084" href="NatLearning.html#4084" class="Field">δ</a> <a id="4086" class="Symbol">:</a> <a id="4088" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="4102" href="NatLearning.html#3994" class="Field">T</a>

<a id="NatLearner"></a><a id="4105" href="NatLearning.html#4105" class="Function">NatLearner</a> <a id="4116" class="Symbol">:</a> <a id="4118" class="Symbol">(</a><a id="4119" href="NatLearning.html#4119" class="Bound">ℓ</a> <a id="4121" class="Symbol">:</a> <a id="4123" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4128" class="Symbol">)</a> <a id="4130" class="Symbol">→</a> <a id="4132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4136" class="Symbol">(</a><a id="4137" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="4147" href="NatLearning.html#4119" class="Bound">ℓ</a><a id="4148" class="Symbol">)</a>
<a id="4150" class="Comment">-- A learner for the natural number learning game</a>
<a id="4200" class="Comment">-- is literally a set C with a map C → F R C</a>
<a id="4245" class="Comment">-- for above F:</a>
<a id="4261" href="NatLearning.html#4105" class="Function">NatLearner</a> <a id="4272" class="Symbol">=</a> <a id="4274" href="Game-Definitions.html#2626" class="Record">Learner</a>

<a id="4283" class="Keyword">open</a> <a id="4288" href="Game-Definitions.html#3474" class="Module">TeacherNaturality</a> <a id="4306" href="NatLearning.html#2154" class="Function">F-map</a> <a id="4312" class="Keyword">public</a>
<a id="4319" class="Keyword">open</a> <a id="4324" class="Keyword">import</a> <a id="4331" href="Teacher-Characterization.html" class="Module">Teacher-Characterization</a> <a id="4356" href="NatLearning.html#1157" class="Datatype">F</a> <a id="4358" href="NatLearning.html#3895" class="Record">NatTeacher</a>
<a id="NatQuery"></a><a id="4369" href="NatLearning.html#4369" class="Function">NatQuery</a> <a id="4378" class="Symbol">=</a> <a id="4380" class="Symbol">(</a><a id="4381" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="4389" class="Symbol">(</a><a id="4390" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4392" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="4394" href="Data.List.Base.html#4907" class="Function Operator">]</a> <a id="4396" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">==I/O-Spec==&gt;</a> <a id="4410" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="4412" href="NatLearning.html#968" class="Datatype">WrongNat</a> <a id="4421" href="Data.List.Base.html#4907" class="Function Operator">]</a><a id="4422" class="Symbol">))</a>

<a id="4426" class="Comment">-- In the simple example of NatLearning, a teacher is essentially a map</a>
<a id="4498" class="Comment">-- from internal state and hypothesis to either &#39;nothing&#39; if the hypothesis</a>
<a id="4574" class="Comment">-- is correct or a pair of a new successor state and the answer of type WrongNat.</a>
<a id="mkTeacherδ"></a><a id="4656" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="4667" class="Symbol">:</a> <a id="4669" class="Symbol">∀</a> <a id="4671" class="Symbol">{</a><a id="4672" href="NatLearning.html#4672" class="Bound">ℓt</a> <a id="4675" class="Symbol">:</a> <a id="4677" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4682" class="Symbol">}</a> <a id="4684" class="Symbol">{</a><a id="4685" href="NatLearning.html#4685" class="Bound">T</a> <a id="4687" class="Symbol">:</a> <a id="4689" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4693" href="NatLearning.html#4672" class="Bound">ℓt</a><a id="4695" class="Symbol">}</a> <a id="4697" class="Symbol">→</a> <a id="4699" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="4713" href="NatLearning.html#4685" class="Bound">T</a> <a id="4715" class="Symbol">→</a> <a id="4717" href="Game-Definitions.html#2828" class="Function">Teacherδ</a> <a id="4726" href="NatLearning.html#4685" class="Bound">T</a>
<a id="4728" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="4739" class="Symbol">{</a><a id="4740" class="Argument">T</a> <a id="4742" class="Symbol">=</a> <a id="4744" href="NatLearning.html#4744" class="Bound">T</a><a id="4745" class="Symbol">}</a> <a id="4747" href="NatLearning.html#4747" class="Bound">f</a> <a id="4749" class="Symbol">(</a><a id="4750" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="4756" href="NatLearning.html#4756" class="Bound">hyp</a> <a id="4760" href="NatLearning.html#4760" class="Bound">ret</a> <a id="4764" href="NatLearning.html#4764" class="Bound">next</a><a id="4768" class="Symbol">)</a> <a id="4770" class="Symbol">=</a>
  <a id="4774" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="4783" href="NatLearning.html#4744" class="Bound">T</a> <a id="4785" href="NatLearning.html#4369" class="Function">NatQuery</a> <a id="4794" href="NatLearning.html#4747" class="Bound">f</a> <a id="4796" href="NatLearning.html#4756" class="Bound">hyp</a> <a id="4800" href="NatLearning.html#4760" class="Bound">ret</a> <a id="4804" href="NatLearning.html#4764" class="Bound">next</a>
  <a id="4811" class="Comment">-- explicit definition:</a>
  <a id="4837" class="Comment">-- λ st → case (f st hyp) of λ</a>
  <a id="4870" class="Comment">-- { nothing → inj₁ ret</a>
  <a id="4896" class="Comment">-- ; (just (wrong , st&#39;)) → inj₂ (st&#39; , next wrong)</a>
  <a id="4950" class="Comment">-- }</a>

<a id="mkTeacherδ-IsNatural"></a><a id="4956" href="NatLearning.html#4956" class="Function">mkTeacherδ-IsNatural</a> <a id="4977" class="Symbol">:</a> <a id="4979" class="Symbol">∀</a> <a id="4981" class="Symbol">{</a><a id="4982" href="NatLearning.html#4982" class="Bound">ℓt</a> <a id="4985" class="Symbol">:</a> <a id="4987" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4992" class="Symbol">}</a> <a id="4994" class="Symbol">{</a><a id="4995" href="NatLearning.html#4995" class="Bound">T</a> <a id="4997" class="Symbol">:</a> <a id="4999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5003" href="NatLearning.html#4982" class="Bound">ℓt</a><a id="5005" class="Symbol">}</a> <a id="5007" class="Symbol">→</a> <a id="5009" class="Symbol">(</a><a id="5010" href="NatLearning.html#5010" class="Bound">f</a> <a id="5012" class="Symbol">:</a> <a id="5014" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="5028" href="NatLearning.html#4995" class="Bound">T</a><a id="5029" class="Symbol">)</a> <a id="5031" class="Symbol">→</a> <a id="5033" href="Game-Definitions.html#3789" class="Function">TeacherIsNatural</a> <a id="5050" class="Symbol">(</a><a id="5051" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="5062" href="NatLearning.html#5010" class="Bound">f</a><a id="5063" class="Symbol">)</a>
<a id="5065" href="NatLearning.html#4956" class="Function">mkTeacherδ-IsNatural</a> <a id="5086" href="NatLearning.html#5086" class="Bound">δ</a> <a id="5088" href="NatLearning.html#5088" class="Bound">f</a> <a id="5090" class="Symbol">(</a><a id="5091" href="NatLearning.html#1288" class="InductiveConstructor">guess</a> <a id="5097" href="NatLearning.html#5097" class="Bound">hyp</a> <a id="5101" class="Symbol">_</a> <a id="5103" class="Symbol">_)</a> <a id="5106" href="NatLearning.html#5106" class="Bound">st</a> <a id="5109" class="Keyword">with</a> <a id="5114" class="Symbol">(</a><a id="5115" href="NatLearning.html#5086" class="Bound">δ</a> <a id="5117" href="NatLearning.html#5106" class="Bound">st</a> <a id="5120" href="NatLearning.html#5097" class="Bound">hyp</a><a id="5123" class="Symbol">)</a>
<a id="5125" class="Symbol">...</a> <a id="5129" class="Symbol">|</a> <a id="5131" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5136" class="Symbol">_</a> <a id="5138" class="Symbol">=</a> <a id="5140" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="5145" class="Symbol">...</a> <a id="5149" class="Symbol">|</a> <a id="5151" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="5159" class="Symbol">=</a> <a id="5161" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="mkTeacher-on"></a><a id="5167" href="NatLearning.html#5167" class="Function">mkTeacher-on</a> <a id="5180" class="Symbol">:</a> <a id="5182" class="Symbol">∀</a> <a id="5184" class="Symbol">{</a><a id="5185" href="NatLearning.html#5185" class="Bound">ℓt</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5195" class="Symbol">}</a> <a id="5197" class="Symbol">{</a><a id="5198" href="NatLearning.html#5198" class="Bound">T</a> <a id="5200" class="Symbol">:</a> <a id="5202" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5206" href="NatLearning.html#5185" class="Bound">ℓt</a><a id="5208" class="Symbol">}</a> <a id="5210" class="Symbol">→</a> <a id="5212" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="5226" href="NatLearning.html#5198" class="Bound">T</a> <a id="5228" class="Symbol">→</a> <a id="5230" href="Game-Definitions.html#4030" class="Record">Teacher-on</a> <a id="5241" href="NatLearning.html#5198" class="Bound">T</a>
<a id="5243" href="NatLearning.html#5167" class="Function">mkTeacher-on</a> <a id="5256" href="NatLearning.html#5256" class="Bound">f</a> <a id="5258" class="Symbol">=</a> <a id="5260" class="Keyword">record</a> <a id="5267" class="Symbol">{</a> <a id="5269" href="Game-Definitions.html#4088" class="Field">δ</a> <a id="5271" class="Symbol">=</a> <a id="5273" href="NatLearning.html#4656" class="Function">mkTeacherδ</a> <a id="5284" href="NatLearning.html#5256" class="Bound">f</a> <a id="5286" class="Symbol">;</a> <a id="5288" href="Game-Definitions.html#4194" class="Field">natural</a> <a id="5296" class="Symbol">=</a> <a id="5298" href="NatLearning.html#4956" class="Function">mkTeacherδ-IsNatural</a> <a id="5319" href="NatLearning.html#5256" class="Bound">f</a> <a id="5321" class="Symbol">}</a>

<a id="mkTeacher"></a><a id="5324" href="NatLearning.html#5324" class="Function">mkTeacher</a> <a id="5334" class="Symbol">:</a> <a id="5336" class="Symbol">∀</a> <a id="5338" class="Symbol">{</a><a id="5339" href="NatLearning.html#5339" class="Bound">ℓt</a> <a id="5342" class="Symbol">:</a> <a id="5344" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5349" class="Symbol">}</a> <a id="5351" class="Symbol">→</a> <a id="5353" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="5364" href="NatLearning.html#5339" class="Bound">ℓt</a> <a id="5367" class="Symbol">→</a> <a id="5369" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="5377" href="NatLearning.html#5339" class="Bound">ℓt</a>
<a id="5380" href="NatLearning.html#5324" class="Function">mkTeacher</a> <a id="5390" href="NatLearning.html#5390" class="Bound">teacher</a> <a id="5398" class="Symbol">=</a>
    <a id="5404" class="Keyword">record</a> <a id="5411" class="Symbol">{</a> <a id="5413" href="Game-Definitions.html#4288" class="Field">T</a> <a id="5415" class="Symbol">=</a> <a id="5417" href="NatLearning.html#3994" class="Field">T</a> <a id="5419" class="Symbol">;</a> <a id="5421" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="5425" class="Symbol">=</a> <a id="5427" href="NatLearning.html#4009" class="Field">st₀</a> <a id="5431" class="Symbol">;</a> <a id="5433" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="5444" class="Symbol">=</a> <a id="5446" href="NatLearning.html#5167" class="Function">mkTeacher-on</a> <a id="5459" href="NatLearning.html#4084" class="Field">δ</a> <a id="5461" class="Symbol">}</a>
    <a id="5467" class="Keyword">where</a> <a id="5473" class="Keyword">open</a> <a id="5478" href="NatLearning.html#3895" class="Module">NatTeacher</a> <a id="5489" href="NatLearning.html#5390" class="Bound">teacher</a>

<a id="mkTeacher-on⁻¹"></a><a id="5498" href="NatLearning.html#5498" class="Function">mkTeacher-on⁻¹</a> <a id="5513" class="Symbol">:</a> <a id="5515" class="Symbol">∀</a> <a id="5517" class="Symbol">{</a><a id="5518" href="NatLearning.html#5518" class="Bound">ℓt</a> <a id="5521" class="Symbol">:</a> <a id="5523" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5528" class="Symbol">}</a> <a id="5530" class="Symbol">{</a><a id="5531" href="NatLearning.html#5531" class="Bound">T</a> <a id="5533" class="Symbol">:</a> <a id="5535" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5539" href="NatLearning.html#5518" class="Bound">ℓt</a><a id="5541" class="Symbol">}</a> <a id="5543" class="Symbol">→</a> <a id="5545" href="Game-Definitions.html#4030" class="Record">Teacher-on</a> <a id="5556" href="NatLearning.html#5531" class="Bound">T</a> <a id="5558" class="Symbol">→</a> <a id="5560" href="NatLearning.html#3718" class="Function">NatTeacher-on</a> <a id="5574" href="NatLearning.html#5531" class="Bound">T</a>
<a id="5576" href="NatLearning.html#5498" class="Function">mkTeacher-on⁻¹</a> <a id="5591" class="Symbol">{</a><a id="5592" class="Argument">T</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="NatLearning.html#5596" class="Bound">T</a><a id="5597" class="Symbol">}</a> <a id="5599" href="NatLearning.html#5599" class="Bound">δ</a> <a id="5601" class="Symbol">=</a>
  <a id="5605" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="5612" class="Symbol">(</a><a id="5613" href="Game-Definitions.html#4088" class="Field">Teacher-on.δ</a> <a id="5626" href="NatLearning.html#5599" class="Bound">δ</a><a id="5627" class="Symbol">)</a> <a id="5629" href="NatLearning.html#4369" class="Function">NatQuery</a> <a id="5638" href="NatLearning.html#1288" class="InductiveConstructor">guess</a>
<a id="5644" class="Comment">-- explicit definition:</a>
<a id="5668" class="Comment">-- mkTeacher-on⁻¹ teacher st hyp with (Teacher-on.δ teacher (guess hyp tt id) st)</a>
<a id="5750" class="Comment">-- ... | inj₁ tt = nothing</a>
<a id="5777" class="Comment">-- ... | inj₂ (st&#39; , wn) = just (wn , st&#39;)</a>

<a id="mkTeacher⁻¹"></a><a id="5821" href="NatLearning.html#5821" class="Function">mkTeacher⁻¹</a> <a id="5833" class="Symbol">:</a> <a id="5835" class="Symbol">∀</a> <a id="5837" class="Symbol">{</a><a id="5838" href="NatLearning.html#5838" class="Bound">ℓt</a> <a id="5841" class="Symbol">:</a> <a id="5843" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="5848" class="Symbol">}</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Game-Definitions.html#4237" class="Record">Teacher</a> <a id="5860" href="NatLearning.html#5838" class="Bound">ℓt</a> <a id="5863" class="Symbol">→</a> <a id="5865" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="5876" href="NatLearning.html#5838" class="Bound">ℓt</a>
<a id="5879" href="NatLearning.html#5821" class="Function">mkTeacher⁻¹</a> <a id="5891" href="NatLearning.html#5891" class="Bound">teacher</a> <a id="5899" class="Symbol">=</a> <a id="5901" class="Keyword">record</a> <a id="5908" class="Symbol">{</a> <a id="5910" href="NatLearning.html#3994" class="Field">T</a> <a id="5912" class="Symbol">=</a> <a id="5914" href="Game-Definitions.html#4288" class="Field">T</a> <a id="5916" class="Symbol">;</a> <a id="5918" href="NatLearning.html#4009" class="Field">st₀</a> <a id="5922" class="Symbol">=</a> <a id="5924" href="Game-Definitions.html#4305" class="Field">st₀</a> <a id="5928" class="Symbol">;</a> <a id="5930" href="NatLearning.html#4084" class="Field">δ</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="NatLearning.html#5498" class="Function">mkTeacher-on⁻¹</a> <a id="5949" href="Game-Definitions.html#4320" class="Field">teacher-on</a> <a id="5960" class="Symbol">}</a>
  <a id="5964" class="Keyword">where</a>
    <a id="5974" class="Keyword">open</a> <a id="5979" href="Game-Definitions.html#4237" class="Module">Teacher</a> <a id="5987" href="NatLearning.html#5891" class="Bound">teacher</a>


<a id="5997" class="Keyword">open</a> <a id="6002" href="Game-Definitions.html#7743" class="Module">ExplicitWinningConditions</a> <a id="6028" href="NatLearning.html#3448" class="Function">NatLearning-Semantics</a> <a id="6050" href="NatLearning.html#2154" class="Function">F-map</a> <a id="6056" href="NatLearning.html#3895" class="Record">NatTeacher</a> <a id="6067" href="NatLearning.html#5324" class="Function">mkTeacher</a> <a id="6077" class="Keyword">public</a></pre></body></html>


==> anc/html/Partial-Map.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Partial-Map (Partial-Map)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Partial-Map</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Keyword">open</a> <a id="31" class="Keyword">import</a> <a id="38" href="Level.html" class="Module">Level</a>
<a id="44" class="Keyword">open</a> <a id="49" class="Keyword">import</a> <a id="56" href="Function.Base.html" class="Module">Function.Base</a>
<a id="70" class="Keyword">open</a> <a id="75" class="Keyword">import</a> <a id="82" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="105" class="Keyword">open</a> <a id="110" class="Keyword">import</a> <a id="117" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="128" class="Keyword">open</a> <a id="133" class="Keyword">import</a> <a id="140" href="Data.Product.html" class="Module">Data.Product</a>
<a id="153" class="Keyword">open</a> <a id="158" class="Keyword">import</a> <a id="165" href="Data.List.html" class="Module">Data.List</a>
<a id="175" class="Keyword">open</a> <a id="180" class="Keyword">import</a> <a id="187" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="197" class="Keyword">import</a> <a id="204" href="Data.Maybe.Relation.Unary.Any.html" class="Module">Data.Maybe.Relation.Unary.Any</a> <a id="234" class="Symbol">as</a> <a id="237" class="Module">Maybe-Any</a>

<a id="248" class="Keyword">import</a> <a id="255" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="270" class="Symbol">as</a> <a id="273" class="Module">L</a>
<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="322" class="Keyword">open</a> <a id="327" class="Keyword">import</a> <a id="334" href="Data.List.Membership.Propositional.Properties.html" class="Module">Data.List.Membership.Propositional.Properties</a>
<a id="380" class="Keyword">open</a> <a id="385" class="Keyword">import</a> <a id="392" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.List.Relation.Unary.All.html" class="Module">Data.List.Relation.Unary.All</a> <a id="462" class="Keyword">hiding</a> <a id="469" class="Symbol">(</a><a id="470" href="Data.List.Relation.Unary.All.html#3127" class="Function">map</a><a id="473" class="Symbol">)</a>

<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Relation.Nullary.html" class="Module">Relation.Nullary</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="532" class="Keyword">using</a> <a id="538" class="Symbol">(</a><a id="539" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="543" class="Symbol">)</a>
<a id="545" class="Keyword">open</a> <a id="550" class="Keyword">import</a> <a id="557" href="Relation.Binary.html" class="Module">Relation.Binary</a>
<a id="573" class="Keyword">import</a> <a id="580" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="595" class="Symbol">as</a> <a id="598" class="Module">Pred</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>

<a id="654" class="Keyword">open</a> <a id="659" class="Keyword">import</a> <a id="666" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>

<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="724" class="Symbol">;</a> <a id="726" href="Data.Maybe.html#845" class="Function">Is-just</a><a id="733" class="Symbol">;</a> <a id="735" href="Data.Maybe.html#896" class="Function">Is-nothing</a><a id="745" class="Symbol">;</a> <a id="747" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">module</a> <a id="764" href="Partial-Map.html" class="Module">Partial-Map</a> <a id="776" class="Keyword">where</a>

<a id="783" class="Keyword">infix</a> <a id="789" class="Number">-5</a> <a id="792" href="Partial-Map.html#846" class="Function Operator">_⇀_</a>
<a id="796" class="Comment">-- Shorter notation for partial maps: X → Maybe Y</a>
<a id="_⇀_"></a><a id="846" href="Partial-Map.html#846" class="Function Operator">_⇀_</a> <a id="850" class="Symbol">:</a> <a id="852" class="Symbol">{</a><a id="853" href="Partial-Map.html#853" class="Bound">a</a> <a id="855" href="Partial-Map.html#855" class="Bound">b</a> <a id="857" class="Symbol">:</a> <a id="859" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="864" class="Symbol">}</a> <a id="866" class="Symbol">→</a> <a id="868" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="872" href="Partial-Map.html#853" class="Bound">a</a> <a id="874" class="Symbol">→</a> <a id="876" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="880" href="Partial-Map.html#855" class="Bound">b</a> <a id="882" class="Symbol">→</a> <a id="884" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="888" class="Symbol">(</a><a id="889" href="Partial-Map.html#853" class="Bound">a</a> <a id="891" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="893" href="Partial-Map.html#855" class="Bound">b</a><a id="894" class="Symbol">)</a>
<a id="896" href="Partial-Map.html#846" class="Function Operator">_⇀_</a> <a id="900" href="Partial-Map.html#900" class="Bound">X</a> <a id="902" href="Partial-Map.html#902" class="Bound">Y</a> <a id="904" class="Symbol">=</a> <a id="906" href="Partial-Map.html#900" class="Bound">X</a> <a id="908" class="Symbol">→</a> <a id="910" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="916" href="Partial-Map.html#902" class="Bound">Y</a>


<a id="920" class="Keyword">module</a> <a id="927" href="Partial-Map.html#927" class="Module">_</a> <a id="929" class="Symbol">{</a><a id="930" href="Partial-Map.html#930" class="Bound">a</a> <a id="932" href="Partial-Map.html#932" class="Bound">b</a> <a id="934" class="Symbol">:</a> <a id="936" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="941" class="Symbol">}</a> <a id="943" class="Symbol">{</a><a id="944" href="Partial-Map.html#944" class="Bound">A</a> <a id="946" class="Symbol">:</a> <a id="948" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="952" href="Partial-Map.html#930" class="Bound">a</a><a id="953" class="Symbol">}</a> <a id="955" class="Symbol">{</a><a id="956" href="Partial-Map.html#956" class="Bound">B</a> <a id="958" class="Symbol">:</a> <a id="960" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="964" href="Partial-Map.html#932" class="Bound">b</a><a id="965" class="Symbol">}</a> <a id="967" class="Symbol">(</a><a id="968" href="Partial-Map.html#968" class="Bound">f</a> <a id="970" class="Symbol">:</a> <a id="972" href="Partial-Map.html#944" class="Bound">A</a> <a id="974" href="Partial-Map.html#846" class="Function Operator">⇀</a> <a id="976" href="Partial-Map.html#956" class="Bound">B</a><a id="977" class="Symbol">)</a> <a id="979" class="Keyword">where</a>
  <a id="987" class="Comment">-- A function has a finite domain if it is only defined for A elements from the given list.</a>
  <a id="1081" class="Comment">-- We do not need the converse direction, because for every element in the list,</a>
  <a id="1164" class="Comment">-- one can simply check whether the partial function is defined.</a>
  <a id="1231" href="Partial-Map.html#1231" class="Function">HasFiniteDomain</a> <a id="1247" class="Symbol">:</a> <a id="1249" class="Symbol">(</a><a id="1250" href="Partial-Map.html#1250" class="Bound">dom</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1261" href="Partial-Map.html#944" class="Bound">A</a><a id="1262" class="Symbol">)</a> <a id="1264" class="Symbol">→</a> <a id="1266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Partial-Map.html#930" class="Bound">a</a> <a id="1273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1275" href="Partial-Map.html#932" class="Bound">b</a><a id="1276" class="Symbol">)</a>
  <a id="1280" href="Partial-Map.html#1231" class="Function">HasFiniteDomain</a> <a id="1296" href="Partial-Map.html#1296" class="Bound">dom</a> <a id="1300" class="Symbol">=</a> <a id="1302" class="Symbol">∀</a> <a id="1304" href="Partial-Map.html#1304" class="Bound">x</a> <a id="1306" class="Symbol">→</a> <a id="1308" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Partial-Map.html#968" class="Bound">f</a> <a id="1319" href="Partial-Map.html#1304" class="Bound">x</a><a id="1320" class="Symbol">)</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Partial-Map.html#1304" class="Bound">x</a> <a id="1326" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1328" href="Partial-Map.html#1296" class="Bound">dom</a>

  <a id="1335" href="Partial-Map.html#1335" class="Function">finite-domain-∃-dec</a> <a id="1355" class="Symbol">:</a> <a id="1357" class="Symbol">∀</a> <a id="1359" class="Symbol">{</a><a id="1360" href="Partial-Map.html#1360" class="Bound">p</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Partial-Map.html#1364" class="Bound">P</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Partial-Map.html#944" class="Bound">A</a> <a id="1370" class="Symbol">→</a> <a id="1372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1376" href="Partial-Map.html#1360" class="Bound">p</a><a id="1377" class="Symbol">}</a> <a id="1379" class="Symbol">{</a><a id="1380" href="Partial-Map.html#1380" class="Bound">l</a><a id="1381" class="Symbol">}</a>
                      <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Unary.html#4543" class="Function">Pred.Decidable</a> <a id="1422" href="Partial-Map.html#1364" class="Bound">P</a>
                      <a id="1446" class="Symbol">→</a> <a id="1448" href="Partial-Map.html#1231" class="Function">HasFiniteDomain</a> <a id="1464" href="Partial-Map.html#1380" class="Bound">l</a>
                      <a id="1488" class="Symbol">→</a> <a id="1490" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1494" class="Symbol">(</a><a id="1495" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1498" href="Partial-Map.html#1498" class="Bound">x</a> <a id="1500" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1502" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1510" class="Symbol">(</a><a id="1511" href="Partial-Map.html#968" class="Bound">f</a> <a id="1513" href="Partial-Map.html#1498" class="Bound">x</a><a id="1514" class="Symbol">)</a> <a id="1516" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1518" href="Partial-Map.html#1364" class="Bound">P</a> <a id="1520" href="Partial-Map.html#1498" class="Bound">x</a><a id="1521" class="Symbol">)</a>
  <a id="1525" href="Partial-Map.html#1335" class="Function">finite-domain-∃-dec</a> <a id="1545" class="Symbol">{</a><a id="1546" href="Partial-Map.html#1546" class="Bound">p</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">{</a><a id="1550" href="Partial-Map.html#1550" class="Bound">P</a><a id="1551" class="Symbol">}</a> <a id="1553" class="Symbol">{</a><a id="1554" href="Partial-Map.html#1554" class="Bound">l</a><a id="1555" class="Symbol">}</a> <a id="1557" href="Partial-Map.html#1557" class="Bound">dec-P</a> <a id="1563" href="Partial-Map.html#1563" class="Bound">dom</a> <a id="1567" class="Symbol">=</a>
    <a id="1573" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1578" href="Partial-Map.html#2022" class="Function">richer-dec</a> <a id="1589" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1592" class="Symbol">λ</a>
    <a id="1598" class="Symbol">{</a> <a id="1600" class="Symbol">(</a><a id="1601" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1605" class="Symbol">(</a><a id="1606" href="Partial-Map.html#1606" class="Bound">x</a> <a id="1608" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1610" href="Partial-Map.html#1610" class="Bound">x∈l</a> <a id="1614" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1616" href="Partial-Map.html#1616" class="Bound">just-fx</a> <a id="1624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1626" href="Partial-Map.html#1626" class="Bound">px</a><a id="1628" class="Symbol">))</a> <a id="1631" class="Symbol">→</a> <a id="1633" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Partial-Map.html#1606" class="Bound">x</a> <a id="1640" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1642" href="Partial-Map.html#1616" class="Bound">just-fx</a> <a id="1650" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1652" href="Partial-Map.html#1626" class="Bound">px</a><a id="1654" class="Symbol">)</a>
    <a id="1660" class="Symbol">;</a> <a id="1662" class="Symbol">(</a><a id="1663" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1666" href="Partial-Map.html#1666" class="Bound">contra</a><a id="1672" class="Symbol">)</a> <a id="1674" class="Symbol">→</a> <a id="1676" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1679" class="Symbol">λ</a> <a id="1681" class="Symbol">{</a> <a id="1683" class="Symbol">(</a><a id="1684" href="Partial-Map.html#1684" class="Bound">x</a> <a id="1686" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1688" href="Partial-Map.html#1688" class="Bound">just-fx</a> <a id="1696" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1698" href="Partial-Map.html#1698" class="Bound">px</a><a id="1700" class="Symbol">)</a> <a id="1702" class="Symbol">→</a> <a id="1704" href="Partial-Map.html#1666" class="Bound">contra</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Partial-Map.html#1684" class="Bound">x</a> <a id="1714" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1716" href="Partial-Map.html#1563" class="Bound">dom</a> <a id="1720" href="Partial-Map.html#1684" class="Bound">x</a> <a id="1722" href="Partial-Map.html#1688" class="Bound">just-fx</a> <a id="1730" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1732" href="Partial-Map.html#1688" class="Bound">just-fx</a> <a id="1740" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1742" href="Partial-Map.html#1698" class="Bound">px</a><a id="1744" class="Symbol">)</a> <a id="1746" class="Symbol">}</a>
    <a id="1752" class="Symbol">}</a>
    <a id="1758" class="Keyword">where</a>
      <a id="1770" href="Partial-Map.html#1770" class="Function">just×P-dec</a> <a id="1781" class="Symbol">:</a> <a id="1783" class="Symbol">∀</a> <a id="1785" href="Partial-Map.html#1785" class="Bound">x</a> <a id="1787" class="Symbol">→</a> <a id="1789" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="1802" class="Symbol">(</a><a id="1803" href="Partial-Map.html#968" class="Bound">f</a> <a id="1805" href="Partial-Map.html#1785" class="Bound">x</a><a id="1806" class="Symbol">)</a> <a id="1808" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1810" href="Partial-Map.html#1550" class="Bound">P</a> <a id="1812" href="Partial-Map.html#1785" class="Bound">x</a><a id="1813" class="Symbol">)</a>
      <a id="1821" href="Partial-Map.html#1770" class="Function">just×P-dec</a> <a id="1832" href="Partial-Map.html#1832" class="Bound">x</a> <a id="1834" class="Keyword">with</a> <a id="1839" class="Symbol">(</a><a id="1840" href="Partial-Map.html#968" class="Bound">f</a> <a id="1842" href="Partial-Map.html#1832" class="Bound">x</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">|</a> <a id="1847" href="Partial-Map.html#1557" class="Bound">dec-P</a> <a id="1853" href="Partial-Map.html#1832" class="Bound">x</a>
      <a id="1861" class="Symbol">...</a> <a id="1865" class="Symbol">|</a> <a id="1867" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="1875" class="Symbol">|</a> <a id="1877" class="Symbol">_</a> <a id="1879" class="Symbol">=</a> <a id="1881" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1884" class="Symbol">λ</a> <a id="1886" class="Symbol">{</a> <a id="1888" class="Symbol">(()</a> <a id="1892" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1894" class="Symbol">_)</a> <a id="1897" class="Symbol">}</a>
      <a id="1905" class="CatchallClause Symbol">...</a><a id="1908" class="CatchallClause"> </a><a id="1909" class="CatchallClause Symbol">|</a><a id="1910" class="CatchallClause"> </a><a id="1911" class="CatchallClause Symbol">_</a><a id="1912" class="CatchallClause"> </a><a id="1913" class="CatchallClause Symbol">|</a><a id="1914" class="CatchallClause"> </a><a id="1915" href="Relation.Nullary.Decidable.Core.html#2136" class="CatchallClause InductiveConstructor">no</a><a id="1917" class="CatchallClause"> </a><a id="1918" href="Partial-Map.html#1918" class="CatchallClause Bound">bc</a> <a id="1921" class="Symbol">=</a> <a id="1923" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1926" class="Symbol">λ</a> <a id="1928" class="Symbol">{</a> <a id="1930" class="Symbol">(_</a> <a id="1933" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1935" href="Partial-Map.html#1935" class="Bound">hyp</a><a id="1938" class="Symbol">)</a> <a id="1940" class="Symbol">→</a> <a id="1942" href="Partial-Map.html#1918" class="Bound">bc</a> <a id="1945" href="Partial-Map.html#1935" class="Bound">hyp</a> <a id="1949" class="Symbol">}</a>
      <a id="1957" class="Symbol">...</a> <a id="1961" class="Symbol">|</a> <a id="1963" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="1974" href="Partial-Map.html#1974" class="Bound">y</a> <a id="1976" class="Symbol">|</a> <a id="1978" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1982" href="Partial-Map.html#1982" class="Bound">px</a> <a id="1985" class="Symbol">=</a> <a id="1987" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1991" class="Symbol">(</a><a id="1992" href="Data.Maybe.Relation.Unary.Any.html#962" class="InductiveConstructor">Maybe-Any.just</a> <a id="2007" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="2010" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2012" href="Partial-Map.html#1982" class="Bound">px</a><a id="2014" class="Symbol">)</a>
      <a id="2022" href="Partial-Map.html#2022" class="Function">richer-dec</a> <a id="2033" class="Symbol">:</a> <a id="2035" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2039" class="Symbol">(</a><a id="2040" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2043" href="Partial-Map.html#2043" class="Bound">x</a> <a id="2045" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2047" class="Symbol">(</a><a id="2048" href="Partial-Map.html#2043" class="Bound">x</a> <a id="2050" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="2052" href="Partial-Map.html#1554" class="Bound">l</a><a id="2053" class="Symbol">)</a> <a id="2055" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2057" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2065" class="Symbol">(</a><a id="2066" href="Partial-Map.html#968" class="Bound">f</a> <a id="2068" href="Partial-Map.html#2043" class="Bound">x</a><a id="2069" class="Symbol">)</a> <a id="2071" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2073" href="Partial-Map.html#1550" class="Bound">P</a> <a id="2075" href="Partial-Map.html#2043" class="Bound">x</a><a id="2076" class="Symbol">)</a>
      <a id="2084" href="Partial-Map.html#2022" class="Function">richer-dec</a> <a id="2095" class="Symbol">=</a> <a id="2097" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2102" href="Auxiliary-Definitions.html#5425" class="Function">list-Any⇒∃</a> <a id="2113" href="Auxiliary-Definitions.html#5627" class="Function">list-∃⇒Any</a> <a id="2124" class="Symbol">(</a><a id="2125" href="Data.List.Relation.Unary.Any.html#2684" class="Function">any?</a> <a id="2130" href="Partial-Map.html#1770" class="Function">just×P-dec</a> <a id="2141" href="Partial-Map.html#1554" class="Bound">l</a><a id="2142" class="Symbol">)</a>


  <a id="2148" href="Partial-Map.html#2148" class="Function">Domain</a> <a id="2155" class="Symbol">:</a> <a id="2157" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2162" href="Partial-Map.html#944" class="Bound">A</a> <a id="2164" href="Partial-Map.html#932" class="Bound">b</a>
  <a id="2168" href="Partial-Map.html#2148" class="Function">Domain</a> <a id="2175" href="Partial-Map.html#2175" class="Bound">x</a> <a id="2177" class="Symbol">=</a> <a id="2179" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Partial-Map.html#968" class="Bound">f</a> <a id="2190" href="Partial-Map.html#2175" class="Bound">x</a><a id="2191" class="Symbol">)</a>

  <a id="2196" href="Partial-Map.html#2196" class="Function">omit-nothing-from-domain</a> <a id="2221" class="Symbol">:</a> <a id="2223" class="Symbol">∀</a> <a id="2225" class="Symbol">{</a><a id="2226" href="Partial-Map.html#2226" class="Bound">u</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">{</a><a id="2230" href="Partial-Map.html#2230" class="Bound">l</a><a id="2231" class="Symbol">}</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="Partial-Map.html#1231" class="Function">HasFiniteDomain</a> <a id="2251" class="Symbol">(</a><a id="2252" href="Partial-Map.html#2226" class="Bound">u</a> <a id="2254" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2256" href="Partial-Map.html#2230" class="Bound">l</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">→</a> <a id="2261" href="Partial-Map.html#968" class="Bound">f</a> <a id="2263" href="Partial-Map.html#2226" class="Bound">u</a> <a id="2265" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2267" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="2275" class="Symbol">→</a> <a id="2277" href="Partial-Map.html#1231" class="Function">HasFiniteDomain</a> <a id="2293" href="Partial-Map.html#2230" class="Bound">l</a>
  <a id="2297" href="Partial-Map.html#2196" class="Function">omit-nothing-from-domain</a> <a id="2322" class="Symbol">{</a><a id="2323" href="Partial-Map.html#2323" class="Bound">u</a><a id="2324" class="Symbol">}</a> <a id="2326" href="Partial-Map.html#2326" class="Bound">has-dom</a> <a id="2334" href="Partial-Map.html#2334" class="Bound">eq</a> <a id="2337" href="Partial-Map.html#2337" class="Bound">x</a> <a id="2339" href="Partial-Map.html#2339" class="Bound">just-fx</a> <a id="2347" class="Keyword">with</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Partial-Map.html#2326" class="Bound">has-dom</a> <a id="2361" href="Partial-Map.html#2337" class="Bound">x</a> <a id="2363" href="Partial-Map.html#2339" class="Bound">just-fx</a><a id="2370" class="Symbol">)</a>
  <a id="2374" class="Symbol">...</a> <a id="2378" class="Symbol">|</a> <a id="2380" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="2386" href="Partial-Map.html#2386" class="Bound">t</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Partial-Map.html#2386" class="Bound">t</a>
  <a id="2394" class="Symbol">...</a> <a id="2398" class="Symbol">|</a> <a id="2400" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="2405" href="Partial-Map.html#2405" class="Bound">x≡u</a> <a id="2409" class="Keyword">rewrite</a> <a id="2417" href="Partial-Map.html#2405" class="Bound">x≡u</a> <a id="2421" class="Keyword">rewrite</a> <a id="2429" class="Bound">eq</a> <a id="2432" class="Keyword">with</a> <a id="2437" class="Bound">just-fx</a>
  <a id="2447" class="Symbol">...</a>                                   <a id="2485" class="Symbol">|</a> <a id="2487" class="Symbol">()</a>


<a id="2492" class="Keyword">module</a> <a id="Order⇀"></a><a id="2499" href="Partial-Map.html#2499" class="Module">Order⇀</a> <a id="2506" class="Symbol">{</a><a id="2507" href="Partial-Map.html#2507" class="Bound">a</a> <a id="2509" href="Partial-Map.html#2509" class="Bound">b</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2518" class="Symbol">}</a> <a id="2520" class="Symbol">{</a><a id="2521" href="Partial-Map.html#2521" class="Bound">A</a> <a id="2523" class="Symbol">:</a> <a id="2525" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2529" href="Partial-Map.html#2507" class="Bound">a</a><a id="2530" class="Symbol">}</a> <a id="2532" class="Symbol">{</a><a id="2533" href="Partial-Map.html#2533" class="Bound">B</a> <a id="2535" class="Symbol">:</a> <a id="2537" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2541" href="Partial-Map.html#2509" class="Bound">b</a><a id="2542" class="Symbol">}</a> <a id="2544" class="Keyword">where</a>
  <a id="2552" class="Comment">-- Partial order on partial maps:</a>
  <a id="Order⇀._⊑_"></a><a id="2588" href="Partial-Map.html#2588" class="Function Operator">_⊑_</a> <a id="2592" class="Symbol">:</a> <a id="2594" class="Symbol">(</a><a id="2595" href="Partial-Map.html#2595" class="Bound">f</a> <a id="2597" href="Partial-Map.html#2597" class="Bound">f&#39;</a> <a id="2600" class="Symbol">:</a> <a id="2602" href="Partial-Map.html#2521" class="Bound">A</a> <a id="2604" href="Partial-Map.html#846" class="Function Operator">⇀</a> <a id="2606" href="Partial-Map.html#2533" class="Bound">B</a><a id="2607" class="Symbol">)</a> <a id="2609" class="Symbol">→</a> <a id="2611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2615" class="Symbol">(</a><a id="2616" href="Partial-Map.html#2507" class="Bound">a</a> <a id="2618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2620" href="Partial-Map.html#2509" class="Bound">b</a><a id="2621" class="Symbol">)</a>
  <a id="2625" href="Partial-Map.html#2588" class="Function Operator">_⊑_</a> <a id="2629" href="Partial-Map.html#2629" class="Bound">f</a> <a id="2631" href="Partial-Map.html#2631" class="Bound">f&#39;</a> <a id="2634" class="Symbol">=</a> <a id="2636" class="Symbol">∀</a> <a id="2638" href="Partial-Map.html#2638" class="Bound">x</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="Data.Maybe.html#845" class="Function">Is-just</a> <a id="2650" class="Symbol">(</a><a id="2651" href="Partial-Map.html#2629" class="Bound">f</a> <a id="2653" href="Partial-Map.html#2638" class="Bound">x</a><a id="2654" class="Symbol">)</a> <a id="2656" class="Symbol">→</a> <a id="2658" href="Partial-Map.html#2629" class="Bound">f</a> <a id="2660" href="Partial-Map.html#2638" class="Bound">x</a> <a id="2662" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2664" href="Partial-Map.html#2631" class="Bound">f&#39;</a> <a id="2667" href="Partial-Map.html#2638" class="Bound">x</a>

  <a id="Order⇀.⊑-elim"></a><a id="2672" href="Partial-Map.html#2672" class="Function">⊑-elim</a> <a id="2679" class="Symbol">:</a> <a id="2681" class="Symbol">∀</a> <a id="2683" class="Symbol">{</a><a id="2684" href="Partial-Map.html#2684" class="Bound">x</a><a id="2685" class="Symbol">}</a> <a id="2687" class="Symbol">{</a><a id="2688" href="Partial-Map.html#2688" class="Bound">y</a><a id="2689" class="Symbol">}</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Partial-Map.html#2692" class="Bound">f</a> <a id="2694" href="Partial-Map.html#2694" class="Bound">g</a> <a id="2696" class="Symbol">:</a> <a id="2698" href="Partial-Map.html#2521" class="Bound">A</a> <a id="2700" href="Partial-Map.html#846" class="Function Operator">⇀</a> <a id="2702" href="Partial-Map.html#2533" class="Bound">B</a><a id="2703" class="Symbol">}</a> <a id="2705" class="Symbol">→</a> <a id="2707" class="Symbol">(</a><a id="2708" href="Partial-Map.html#2692" class="Bound">f</a> <a id="2710" href="Partial-Map.html#2588" class="Function Operator">⊑</a> <a id="2712" href="Partial-Map.html#2694" class="Bound">g</a><a id="2713" class="Symbol">)</a> <a id="2715" class="Symbol">→</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Partial-Map.html#2692" class="Bound">f</a> <a id="2720" href="Partial-Map.html#2684" class="Bound">x</a> <a id="2722" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2724" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2735" href="Partial-Map.html#2688" class="Bound">y</a><a id="2736" class="Symbol">)</a> <a id="2738" class="Symbol">→</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Partial-Map.html#2694" class="Bound">g</a> <a id="2743" href="Partial-Map.html#2684" class="Bound">x</a> <a id="2745" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2747" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="2758" href="Partial-Map.html#2688" class="Bound">y</a><a id="2759" class="Symbol">)</a>
  <a id="2763" href="Partial-Map.html#2672" class="Function">⊑-elim</a> <a id="2770" class="Symbol">{</a><a id="2771" class="Argument">x</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Partial-Map.html#2775" class="Bound">x</a><a id="2776" class="Symbol">}</a> <a id="2778" href="Partial-Map.html#2778" class="Bound">f⊑g</a> <a id="2782" href="Partial-Map.html#2782" class="Bound">x↦y</a> <a id="2786" class="Keyword">rewrite</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2799" class="Symbol">(</a><a id="2800" href="Partial-Map.html#2778" class="Bound">f⊑g</a> <a id="2804" href="Partial-Map.html#2775" class="Bound">x</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Auxiliary-Definitions.html#2687" class="Function">ret-just-⇒-is-just</a> <a id="2826" href="Partial-Map.html#2782" class="Bound">x↦y</a><a id="2829" class="Symbol">)))</a> <a id="2833" class="Symbol">=</a> <a id="2835" href="Partial-Map.html#2782" class="Bound">x↦y</a>


<a id="2841" class="Keyword">module</a> <a id="2848" href="Partial-Map.html#2848" class="Module">_</a> <a id="2850" class="Symbol">{</a><a id="2851" href="Partial-Map.html#2851" class="Bound">a</a> <a id="2853" href="Partial-Map.html#2853" class="Bound">b</a> <a id="2855" class="Symbol">:</a> <a id="2857" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2862" class="Symbol">}</a> <a id="2864" class="Symbol">{</a><a id="2865" href="Partial-Map.html#2865" class="Bound">A</a> <a id="2867" class="Symbol">:</a> <a id="2869" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2873" href="Partial-Map.html#2851" class="Bound">a</a><a id="2874" class="Symbol">}</a> <a id="2876" class="Symbol">{</a><a id="2877" href="Partial-Map.html#2877" class="Bound">B</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2885" href="Partial-Map.html#2853" class="Bound">b</a><a id="2886" class="Symbol">}</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Partial-Map.html#2889" class="Bound Operator">_≟_</a> <a id="2893" class="Symbol">:</a> <a id="2895" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2913" href="Partial-Map.html#2865" class="Bound">A</a><a id="2914" class="Symbol">)</a> <a id="2916" class="Keyword">where</a>
  <a id="2924" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="2934" class="Symbol">:</a> <a id="2936" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Partial-Map.html#2865" class="Bound">A</a> <a id="2944" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2946" href="Partial-Map.html#2877" class="Bound">B</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">→</a> <a id="2951" href="Partial-Map.html#2865" class="Bound">A</a> <a id="2953" href="Partial-Map.html#846" class="Function Operator">⇀</a> <a id="2955" href="Partial-Map.html#2877" class="Bound">B</a>
  <a id="2959" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="2969" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2972" href="Partial-Map.html#2972" class="Bound">i</a> <a id="2974" class="Symbol">=</a> <a id="2976" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>
  <a id="2986" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="2996" class="Symbol">((</a><a id="2998" href="Partial-Map.html#2998" class="Bound">j</a> <a id="3000" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3002" href="Partial-Map.html#3002" class="Bound">o</a><a id="3003" class="Symbol">)</a> <a id="3005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3007" href="Partial-Map.html#3007" class="Bound">xs</a><a id="3009" class="Symbol">)</a> <a id="3011" href="Partial-Map.html#3011" class="Bound">i</a> <a id="3013" class="Keyword">with</a> <a id="3018" class="Symbol">(</a><a id="3019" href="Partial-Map.html#2998" class="Bound">j</a> <a id="3021" href="Partial-Map.html#2889" class="Bound Operator">≟</a> <a id="3023" href="Partial-Map.html#3011" class="Bound">i</a><a id="3024" class="Symbol">)</a>
  <a id="3028" class="Symbol">...</a> <a id="3032" class="Symbol">|</a> <a id="3034" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3038" class="Symbol">_</a> <a id="3040" class="Symbol">=</a> <a id="3042" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">Maybe.just</a> <a id="3053" class="Bound">o</a>
  <a id="3057" class="Symbol">...</a> <a id="3061" class="Symbol">|</a> <a id="3063" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3066" class="Symbol">_</a> <a id="3068" class="Symbol">=</a> <a id="3070" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="3080" class="Bound">xs</a> <a id="3083" class="Bound">i</a>

  <a id="3088" href="Partial-Map.html#3088" class="Function">List-to-finite-domain</a> <a id="3110" class="Symbol">:</a> <a id="3112" class="Symbol">∀</a> <a id="3114" href="Partial-Map.html#3114" class="Bound">l</a> <a id="3116" class="Symbol">→</a> <a id="3118" href="Partial-Map.html#1231" class="Function">HasFiniteDomain</a> <a id="3134" class="Symbol">(</a><a id="3135" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="3145" href="Partial-Map.html#3114" class="Bound">l</a><a id="3146" class="Symbol">)</a> <a id="3148" class="Symbol">(</a><a id="3149" href="Data.List.Base.html#1612" class="Function">L.map</a> <a id="3155" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3161" href="Partial-Map.html#3114" class="Bound">l</a><a id="3162" class="Symbol">)</a>
  <a id="3166" href="Partial-Map.html#3088" class="Function">List-to-finite-domain</a> <a id="3188" class="Symbol">((</a><a id="3190" href="Partial-Map.html#3190" class="Bound">i</a> <a id="3192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3194" href="Partial-Map.html#3194" class="Bound">o</a><a id="3195" class="Symbol">)</a> <a id="3197" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3199" href="Partial-Map.html#3199" class="Bound">l</a><a id="3200" class="Symbol">)</a> <a id="3202" href="Partial-Map.html#3202" class="Bound">j</a> <a id="3204" href="Partial-Map.html#3204" class="Bound">j-is-just</a> <a id="3214" class="Keyword">with</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Partial-Map.html#3190" class="Bound">i</a> <a id="3222" href="Partial-Map.html#2889" class="Bound Operator">≟</a> <a id="3224" href="Partial-Map.html#3202" class="Bound">j</a><a id="3225" class="Symbol">)</a>
  <a id="3229" class="Symbol">...</a> <a id="3233" class="Symbol">|</a> <a id="3235" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3239" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3244" class="Symbol">=</a> <a id="3246" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="3251" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3258" href="Partial-Map.html#3088" class="Function">List-to-finite-domain</a> <a id="3280" class="Symbol">((</a><a id="3282" href="Partial-Map.html#3282" class="Bound">i</a> <a id="3284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3286" href="Partial-Map.html#3286" class="Bound">o</a><a id="3287" class="Symbol">)</a> <a id="3289" class="InductiveConstructor Operator">∷</a> <a id="3291" href="Partial-Map.html#3291" class="Bound">l</a><a id="3292" class="Symbol">)</a> <a id="3294" href="Partial-Map.html#3294" class="Bound">j</a> <a id="3296" href="Partial-Map.html#3296" class="Bound">zz</a> <a id="3299" class="Symbol">|</a> <a id="3301" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3304" href="Partial-Map.html#3304" class="Bound">neq</a> <a id="3308" class="Symbol">=</a> <a id="3310" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="3316" class="Symbol">(</a><a id="3317" href="Partial-Map.html#3088" class="Function">List-to-finite-domain</a> <a id="3339" href="Partial-Map.html#3291" class="Bound">l</a> <a id="3341" href="Partial-Map.html#3294" class="Bound">j</a> <a id="3343" href="Partial-Map.html#3296" class="Bound">zz</a><a id="3345" class="Symbol">)</a>

  <a id="3350" class="Comment">-- List-to-⇀-dom : ∀ l i → Is-just (List-to-⇀ l i) ↔ ∃[ o ] (i , o) ∈ l</a>
  <a id="3424" class="Comment">-- List-to-⇀-dom [] i = (λ ()) , λ ()</a>
  <a id="3464" class="Comment">-- List-to-⇀-dom ((j , o) ∷ l) i with (j ≟ i)</a>
  <a id="3512" class="Comment">-- ... | yes refl = (λ _ → o , here refl) , λ x → Maybe-Any.just tt</a>
  <a id="3582" class="Comment">-- ... | no neq = (λ z → {!!}) , {!!}</a>

  <a id="3623" class="Keyword">open</a> <a id="3628" href="Partial-Map.html#2499" class="Module">Order⇀</a>
  <a id="3637" href="Partial-Map.html#3637" class="Function">⇀-∷-⊑</a> <a id="3643" class="Symbol">:</a> <a id="3645" class="Symbol">∀</a> <a id="3647" href="Partial-Map.html#3647" class="Bound">i</a> <a id="3649" href="Partial-Map.html#3649" class="Bound">o</a> <a id="3651" href="Partial-Map.html#3651" class="Bound">l</a> <a id="3653" class="Symbol">→</a> <a id="3655" href="Data.Maybe.html#896" class="Function">Is-nothing</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="3677" href="Partial-Map.html#3651" class="Bound">l</a> <a id="3679" href="Partial-Map.html#3647" class="Bound">i</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">→</a> <a id="3684" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="3694" href="Partial-Map.html#3651" class="Bound">l</a> <a id="3696" href="Partial-Map.html#2588" class="Function Operator">⊑</a> <a id="3698" href="Partial-Map.html#2924" class="Function">List-to-⇀</a> <a id="3708" class="Symbol">((</a><a id="3710" href="Partial-Map.html#3647" class="Bound">i</a> <a id="3712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3714" href="Partial-Map.html#3649" class="Bound">o</a><a id="3715" class="Symbol">)</a> <a id="3717" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3719" href="Partial-Map.html#3651" class="Bound">l</a><a id="3720" class="Symbol">)</a>
  <a id="3724" href="Partial-Map.html#3637" class="Function">⇀-∷-⊑</a> <a id="3730" href="Partial-Map.html#3730" class="Bound">i</a> <a id="3732" href="Partial-Map.html#3732" class="Bound">o</a> <a id="3734" href="Partial-Map.html#3734" class="Bound">l</a> <a id="3736" href="Partial-Map.html#3736" class="Bound">i∉dom</a> <a id="3742" href="Partial-Map.html#3742" class="Bound">j</a> <a id="3744" href="Partial-Map.html#3744" class="Bound">j∈dom</a> <a id="3750" class="Keyword">with</a> <a id="3755" class="Symbol">(</a><a id="3756" href="Partial-Map.html#3730" class="Bound">i</a> <a id="3758" href="Partial-Map.html#2889" class="Bound Operator">≟</a> <a id="3760" href="Partial-Map.html#3742" class="Bound">j</a><a id="3761" class="Symbol">)</a>
  <a id="3765" class="Symbol">...</a> <a id="3769" class="Symbol">|</a> <a id="3771" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3774" href="Partial-Map.html#3774" class="Bound">neq</a> <a id="3778" class="Symbol">=</a> <a id="3780" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="3787" class="Symbol">...</a> <a id="3791" class="Symbol">|</a> <a id="3793" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3797" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3802" class="Symbol">=</a> <a id="3804" href="Data.Empty.html#1069" class="Function">⊥-elim</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Auxiliary-Definitions.html#2383" class="Function">Is-just¬nothing</a> <a id="3828" class="Bound">j∈dom</a> <a id="3834" class="Bound">i∉dom</a><a id="3839" class="Symbol">)</a></pre></body></html>


==> anc/html/Polynomial-vs-Exponential-Growth.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Polynomial-vs-Exponential-Growth (Polynomial-vs-Exponential-Growth)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Polynomial-vs-Exponential-Growth</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a>  <a id="21" class="Symbol">#-}</a>

<a id="26" class="Comment">-- -- Polynomial vs Exponential Growth ----------------------------------------</a>
<a id="106" class="Comment">-- Lemmas showing that exponential functions grow faster than any</a>
<a id="172" class="Comment">-- polynomial function ℕ → ℕ</a>
<a id="201" class="Comment">-- ----------------------------------------------------------------------------</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Level.html" class="Module">Level</a> <a id="300" class="Keyword">hiding</a> <a id="307" class="Symbol">(</a><a id="308" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="311" class="Symbol">)</a>
<a id="313" class="Keyword">import</a> <a id="320" href="DFA.html" class="Module">DFA</a> <a id="324" class="Symbol">as</a> <a id="327" class="Module">D</a>
<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Data.Nat.html" class="Module">Data.Nat</a> <a id="350" class="Symbol">as</a> <a id="353" class="Module">ℕ</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Data.List.html" class="Module">Data.List</a>
<a id="377" class="Keyword">import</a> <a id="384" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="404" class="Symbol">as</a> <a id="407" class="Module">ℕ</a>
<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Data.Product.html" class="Module">Data.Product</a>
<a id="434" class="Keyword">open</a> <a id="439" class="Keyword">import</a> <a id="446" href="Function.Base.html" class="Module">Function.Base</a>
<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Utils.html" class="Module">Utils</a>

<a id="560" class="Keyword">module</a> <a id="567" href="Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a> <a id="600" class="Keyword">where</a>


<a id="Polynomial"></a><a id="608" href="Polynomial-vs-Exponential-Growth.html#608" class="Function">Polynomial</a> <a id="619" class="Symbol">:</a> <a id="621" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="625" href="Polynomial-vs-Exponential-Growth.html#608" class="Function">Polynomial</a> <a id="636" class="Symbol">=</a> <a id="638" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="643" class="Symbol">(</a><a id="644" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="646" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="648" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="649" class="Symbol">)</a>

<a id="⟦poly_⟧[_]"></a><a id="652" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly_⟧[_]</a> <a id="663" class="Symbol">:</a> <a id="665" href="Polynomial-vs-Exponential-Growth.html#608" class="Function">Polynomial</a> <a id="676" class="Symbol">→</a> <a id="678" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="680" class="Symbol">→</a> <a id="682" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="684" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="690" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="693" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="696" href="Polynomial-vs-Exponential-Growth.html#696" class="Bound">x</a> <a id="698" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="700" class="Symbol">=</a> <a id="702" class="Number">0</a>
<a id="704" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="710" class="Symbol">(</a><a id="711" href="Polynomial-vs-Exponential-Growth.html#711" class="Bound">coeff</a> <a id="717" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="719" href="Polynomial-vs-Exponential-Growth.html#719" class="Bound">power</a><a id="724" class="Symbol">)</a> <a id="726" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="728" href="Polynomial-vs-Exponential-Growth.html#728" class="Bound">p</a> <a id="730" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="733" href="Polynomial-vs-Exponential-Growth.html#733" class="Bound">x</a> <a id="735" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="737" class="Symbol">=</a> <a id="739" href="Polynomial-vs-Exponential-Growth.html#711" class="Bound">coeff</a> <a id="745" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="747" href="Polynomial-vs-Exponential-Growth.html#733" class="Bound">x</a> <a id="749" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="751" href="Polynomial-vs-Exponential-Growth.html#719" class="Bound">power</a> <a id="757" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="759" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="765" href="Polynomial-vs-Exponential-Growth.html#728" class="Bound">p</a> <a id="767" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="770" href="Polynomial-vs-Exponential-Growth.html#733" class="Bound">x</a> <a id="772" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a>

<a id="775" class="Comment">-- -- Examples / sanity checks:</a>
<a id="poly-example1"></a><a id="807" href="Polynomial-vs-Exponential-Growth.html#807" class="Function">poly-example1</a> <a id="821" class="Symbol">:</a> <a id="823" class="Symbol">∀</a> <a id="825" href="Polynomial-vs-Exponential-Growth.html#825" class="Bound">x</a> <a id="827" class="Symbol">→</a> <a id="829" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="835" class="Symbol">(</a><a id="836" class="Number">4</a> <a id="838" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="840" class="Number">0</a><a id="841" class="Symbol">)</a> <a id="843" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="845" class="InductiveConstructor">[]</a> <a id="848" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="851" href="Polynomial-vs-Exponential-Growth.html#825" class="Bound">x</a> <a id="853" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="855" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="857" class="Number">4</a>
<a id="859" href="Polynomial-vs-Exponential-Growth.html#807" class="Function">poly-example1</a> <a id="873" href="Polynomial-vs-Exponential-Growth.html#873" class="Bound">x</a> <a id="875" class="Symbol">=</a> <a id="877" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="poly-example2"></a><a id="883" href="Polynomial-vs-Exponential-Growth.html#883" class="Function">poly-example2</a> <a id="897" class="Symbol">:</a> <a id="899" class="Symbol">∀</a> <a id="901" href="Polynomial-vs-Exponential-Growth.html#901" class="Bound">x</a> <a id="903" class="Symbol">→</a> <a id="905" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="911" class="Symbol">(</a><a id="912" class="Number">5</a> <a id="914" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="916" class="Number">2</a><a id="917" class="Symbol">)</a> <a id="919" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="921" class="Symbol">(</a><a id="922" class="Number">3</a> <a id="924" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="926" class="Number">2</a><a id="927" class="Symbol">)</a> <a id="929" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="931" class="Symbol">(</a><a id="932" class="Number">4</a> <a id="934" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="936" class="Number">0</a><a id="937" class="Symbol">)</a> <a id="939" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="941" class="InductiveConstructor">[]</a> <a id="944" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="947" href="Polynomial-vs-Exponential-Growth.html#901" class="Bound">x</a> <a id="949" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="953" class="Number">5</a> <a id="955" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="957" href="Polynomial-vs-Exponential-Growth.html#901" class="Bound">x</a> <a id="959" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="961" class="Number">2</a> <a id="963" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="965" class="Symbol">(</a><a id="966" class="Number">3</a> <a id="968" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="970" href="Polynomial-vs-Exponential-Growth.html#901" class="Bound">x</a> <a id="972" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="974" class="Number">2</a> <a id="976" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="978" class="Number">4</a><a id="979" class="Symbol">)</a>
<a id="981" href="Polynomial-vs-Exponential-Growth.html#883" class="Function">poly-example2</a> <a id="995" href="Polynomial-vs-Exponential-Growth.html#995" class="Bound">x</a> <a id="997" class="Symbol">=</a> <a id="999" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="n&lt;2^n"></a><a id="1005" href="Polynomial-vs-Exponential-Growth.html#1005" class="Function">n&lt;2^n</a> <a id="1011" class="Symbol">:</a> <a id="1013" class="Symbol">∀</a> <a id="1015" href="Polynomial-vs-Exponential-Growth.html#1015" class="Bound">n</a> <a id="1017" class="Symbol">→</a> <a id="1019" href="Polynomial-vs-Exponential-Growth.html#1015" class="Bound">n</a> <a id="1021" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1023" class="Number">2</a> <a id="1025" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1027" href="Polynomial-vs-Exponential-Growth.html#1015" class="Bound">n</a>
<a id="1029" href="Polynomial-vs-Exponential-Growth.html#1005" class="Function">n&lt;2^n</a> <a id="1035" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1042" class="Symbol">=</a> <a id="1044" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1048" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="1052" href="Polynomial-vs-Exponential-Growth.html#1005" class="Function">n&lt;2^n</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1065" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="1071" class="Symbol">)</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1084" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1087" class="Symbol">)</a>
<a id="1089" href="Polynomial-vs-Exponential-Growth.html#1005" class="Function">n&lt;2^n</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="1099" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1100" class="Symbol">)</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1112" class="Number">2</a> <a id="1114" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1116" class="Symbol">(</a><a id="1117" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1123" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1124" class="Symbol">)</a> <a id="1126" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="1129" href="Data.Nat.Properties.html#20150" class="Function">ℕ.+-monoʳ-≤</a> <a id="1141" class="Number">2</a> <a id="1143" class="Symbol">(</a><a id="1144" href="Polynomial-vs-Exponential-Growth.html#1005" class="Function">n&lt;2^n</a> <a id="1150" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1151" class="Symbol">)</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="1157" class="Number">2</a> <a id="1159" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1161" class="Number">2</a> <a id="1163" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1165" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a> <a id="1167" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1170" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1175" class="Symbol">(</a><a id="1176" class="Number">2</a> <a id="1178" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1180" class="Symbol">)</a> <a id="1182" class="Symbol">(</a><a id="1183" href="Data.Nat.Properties.html#22050" class="Function">ℕ.*-identityˡ</a> <a id="1197" class="Symbol">(</a><a id="1198" class="Number">2</a> <a id="1200" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1202" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1203" class="Symbol">))</a> <a id="1206" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1210" class="Number">2</a> <a id="1212" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1214" class="Number">1</a> <a id="1216" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1218" class="Number">1</a> <a id="1220" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1222" class="Number">2</a> <a id="1224" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1226" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a> <a id="1228" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="1231" href="Data.Nat.Properties.html#19910" class="Function">ℕ.+-mono-≤</a> <a id="1242" class="Symbol">(</a><a id="1243" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="1255" class="Number">2</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Data.Nat.Properties.html#31813" class="Function">ℕ.m^n&gt;0</a> <a id="1266" class="Number">2</a> <a id="1268" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1269" class="Symbol">))</a> <a id="1272" class="Symbol">(</a><a id="1273" href="Data.Nat.Properties.html#27988" class="Function">ℕ.*-monoˡ-≤</a> <a id="1285" class="Symbol">(</a><a id="1286" class="Number">2</a> <a id="1288" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1290" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1291" class="Symbol">)</a> <a id="1293" class="Symbol">((</a><a id="1295" class="Number">1</a> <a id="1297" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1299" class="Number">2</a><a id="1300" class="Symbol">)</a> <a id="1302" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="1304" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1308" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1311" class="Symbol">))</a> <a id="1314" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="1318" class="Number">2</a> <a id="1320" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1322" class="Number">2</a> <a id="1324" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1326" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a> <a id="1328" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1330" class="Number">2</a> <a id="1332" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1334" class="Number">2</a> <a id="1336" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1338" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a> <a id="1340" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1343" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="1351" class="Symbol">(</a><a id="1352" class="Number">2</a> <a id="1354" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1356" class="Number">2</a> <a id="1358" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1360" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1361" class="Symbol">)</a> <a id="1363" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1367" class="Number">2</a> <a id="1369" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1371" class="Symbol">(</a><a id="1372" class="Number">2</a> <a id="1374" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1376" class="Number">2</a> <a id="1378" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1380" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a><a id="1381" class="Symbol">)</a> <a id="1383" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="1389" class="Number">2</a> <a id="1391" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1393" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="1396" href="Polynomial-vs-Exponential-Growth.html#1099" class="Bound">n</a>
  <a id="1400" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1404" class="Keyword">where</a> <a id="1410" class="Keyword">open</a> <a id="1415" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="ℓ*m*n≡ℓ*n*m"></a><a id="1430" href="Polynomial-vs-Exponential-Growth.html#1430" class="Function">ℓ*m*n≡ℓ*n*m</a> <a id="1442" class="Symbol">:</a> <a id="1444" class="Symbol">∀</a> <a id="1446" href="Polynomial-vs-Exponential-Growth.html#1446" class="Bound">ℓ</a> <a id="1448" href="Polynomial-vs-Exponential-Growth.html#1448" class="Bound">m</a> <a id="1450" href="Polynomial-vs-Exponential-Growth.html#1450" class="Bound">n</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Polynomial-vs-Exponential-Growth.html#1446" class="Bound">ℓ</a> <a id="1456" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1458" href="Polynomial-vs-Exponential-Growth.html#1448" class="Bound">m</a> <a id="1460" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1462" href="Polynomial-vs-Exponential-Growth.html#1450" class="Bound">n</a> <a id="1464" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1466" href="Polynomial-vs-Exponential-Growth.html#1446" class="Bound">ℓ</a> <a id="1468" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1470" href="Polynomial-vs-Exponential-Growth.html#1450" class="Bound">n</a> <a id="1472" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1474" href="Polynomial-vs-Exponential-Growth.html#1448" class="Bound">m</a>
<a id="1476" href="Polynomial-vs-Exponential-Growth.html#1430" class="Function">ℓ*m*n≡ℓ*n*m</a> <a id="1488" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1490" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a> <a id="1492" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a> <a id="1494" class="Symbol">=</a> <a id="1496" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1504" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1506" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1508" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a> <a id="1510" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1512" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a> <a id="1514" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1517" href="Data.Nat.Properties.html#23150" class="Function">ℕ.*-assoc</a> <a id="1527" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1529" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a> <a id="1531" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a> <a id="1533" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1537" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1539" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1541" class="Symbol">(</a><a id="1542" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a> <a id="1544" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1546" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a><a id="1547" class="Symbol">)</a> <a id="1549" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1552" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1557" class="Symbol">(</a><a id="1558" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1560" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*_</a><a id="1562" class="Symbol">)</a> <a id="1564" class="Symbol">(</a><a id="1565" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="1574" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a> <a id="1576" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a><a id="1577" class="Symbol">)</a> <a id="1579" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1583" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1585" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a> <a id="1590" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1592" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a><a id="1593" class="Symbol">)</a> <a id="1595" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="1598" href="Data.Nat.Properties.html#23150" class="Function">ℕ.*-assoc</a> <a id="1608" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1610" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a> <a id="1612" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a> <a id="1614" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="1618" href="Polynomial-vs-Exponential-Growth.html#1488" class="Bound">ℓ</a> <a id="1620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1622" href="Polynomial-vs-Exponential-Growth.html#1492" class="Bound">n</a> <a id="1624" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1626" href="Polynomial-vs-Exponential-Growth.html#1490" class="Bound">m</a>
  <a id="1630" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1634" class="Keyword">where</a> <a id="1640" class="Keyword">open</a> <a id="1645" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="n^b&lt;2^n"></a><a id="1658" href="Polynomial-vs-Exponential-Growth.html#1658" class="Function">n^b&lt;2^n</a> <a id="1666" class="Symbol">:</a> <a id="1668" class="Symbol">∀</a> <a id="1670" class="Symbol">(</a><a id="1671" href="Polynomial-vs-Exponential-Growth.html#1671" class="Bound">b</a> <a id="1673" class="Symbol">:</a> <a id="1675" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1676" class="Symbol">)</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="1683" href="Polynomial-vs-Exponential-Growth.html#1683" class="Bound">n</a> <a id="1685" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="1687" class="Symbol">(</a><a id="1688" href="Polynomial-vs-Exponential-Growth.html#1683" class="Bound">n</a> <a id="1690" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="1692" class="Number">2</a><a id="1693" class="Symbol">)</a> <a id="1695" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1697" class="Symbol">(</a><a id="1698" href="Polynomial-vs-Exponential-Growth.html#1683" class="Bound">n</a> <a id="1700" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1702" href="Polynomial-vs-Exponential-Growth.html#1671" class="Bound">b</a><a id="1703" class="Symbol">)</a> <a id="1705" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="1707" class="Number">2</a> <a id="1709" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1711" href="Polynomial-vs-Exponential-Growth.html#1683" class="Bound">n</a>
<a id="1713" href="Polynomial-vs-Exponential-Growth.html#1658" class="Function">n^b&lt;2^n</a> <a id="1721" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1728" class="Symbol">=</a> <a id="1730" class="Number">2</a> <a id="1732" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1734" class="Symbol">(</a><a id="1735" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1739" class="Symbol">(</a><a id="1740" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1744" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1747" class="Symbol">)</a> <a id="1749" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1751" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1755" class="Symbol">(</a><a id="1756" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1760" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="1763" class="Symbol">))</a> <a id="1766" class="Comment">-- 1 , s≤s (s≤s z≤n)</a>
<a id="1787" href="Polynomial-vs-Exponential-Growth.html#1658" class="Function">n^b&lt;2^n</a> <a id="1795" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="1796" class="Symbol">@(</a><a id="1798" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1802" class="Symbol">_</a> <a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">=</a> <a id="1808" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="1810" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1812" href="Polynomial-vs-Exponential-Growth.html#2210" class="Function">n≥2</a> <a id="1816" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1818" class="Symbol">(</a><a id="1819" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1827" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1833" class="Symbol">(</a><a id="1834" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="1836" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1838" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="1839" class="Symbol">)</a> <a id="1841" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="1847" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1853" class="Symbol">(</a><a id="1854" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="1856" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1858" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="1859" class="Symbol">)</a> <a id="1861" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="1864" href="Data.Nat.Properties.html#32217" class="Function">ℕ.^-monoˡ-&lt;</a> <a id="1876" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="1878" href="Polynomial-vs-Exponential-Growth.html#2494" class="Function">n&lt;2^2m</a> <a id="1885" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="1889" class="Symbol">(</a><a id="1890" class="Number">2</a> <a id="1892" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1894" class="Symbol">(</a><a id="1895" class="Number">2</a> <a id="1897" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1899" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="1900" class="Symbol">))</a> <a id="1903" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1905" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="1907" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1910" href="Data.Nat.Properties.html#31092" class="Function">ℕ.^-*-assoc</a> <a id="1922" class="Number">2</a> <a id="1924" class="Symbol">(</a><a id="1925" class="Number">2</a> <a id="1927" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1929" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="1930" class="Symbol">)</a> <a id="1932" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="1934" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1938" class="Number">2</a> <a id="1940" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1942" class="Symbol">(</a><a id="1943" class="Number">2</a> <a id="1945" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1947" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="1949" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1951" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="1952" class="Symbol">)</a> <a id="1954" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a>  <a id="1958" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1963" class="Symbol">(</a><a id="1964" class="Number">2</a> <a id="1966" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="1968" class="Symbol">)</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Polynomial-vs-Exponential-Growth.html#1430" class="Function">ℓ*m*n≡ℓ*n*m</a> <a id="1983" class="Number">2</a> <a id="1985" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="1987" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="1988" class="Symbol">)</a> <a id="1990" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1994" class="Number">2</a> <a id="1996" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1998" class="Symbol">(</a><a id="1999" class="Number">2</a> <a id="2001" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2003" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2005" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2007" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2008" class="Symbol">)</a> <a id="2010" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="2016" class="Number">2</a> <a id="2018" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2020" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a>
  <a id="2024" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="2025" class="Symbol">)</a>
  <a id="2029" class="Keyword">where</a>
    <a id="2039" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2049" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2051" class="Symbol">=</a> <a id="2053" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2059" class="Number">2</a> <a id="2061" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2063" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2065" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
    <a id="2071" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="2073" class="Symbol">:</a> <a id="2075" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="2081" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="2083" class="Symbol">=</a> <a id="2085" class="Number">2</a> <a id="2087" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2089" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2091" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2093" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a>

    <a id="2100" class="Keyword">open</a> <a id="2105" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

    <a id="2124" href="Polynomial-vs-Exponential-Growth.html#2124" class="Function">2≤2b</a> <a id="2129" class="Symbol">:</a> <a id="2131" class="Number">2</a> <a id="2133" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2135" class="Number">2</a> <a id="2137" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2139" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a>
    <a id="2145" href="Polynomial-vs-Exponential-Growth.html#2124" class="Function">2≤2b</a> <a id="2150" class="Symbol">=</a> <a id="2152" class="Symbol">(</a><a id="2153" class="Number">2</a> <a id="2155" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2157" class="Number">1</a> <a id="2159" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2161" class="Number">2</a> <a id="2163" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2165" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="2166" class="Symbol">)</a> <a id="2168" href="Function.Base.html#4505" class="Function Operator">∋</a>  <a id="2171" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="2183" class="Number">2</a> <a id="2185" class="Symbol">((</a><a id="2187" class="Number">1</a> <a id="2189" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2191" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="2192" class="Symbol">)</a> <a id="2194" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="2196" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2200" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="2203" class="Symbol">)</a>

    <a id="2210" href="Polynomial-vs-Exponential-Growth.html#2210" class="Function">n≥2</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="2218" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="2220" class="Number">2</a>
    <a id="2226" href="Polynomial-vs-Exponential-Growth.html#2210" class="Function">n≥2</a> <a id="2230" class="Symbol">=</a> <a id="2232" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="2244" class="Number">2</a> <a id="2246" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="2256" class="Number">2</a> <a id="2258" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2260" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2266" class="Number">2</a> <a id="2268" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="2270" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2273" href="Data.Nat.Properties.html#27863" class="Function">ℕ.*-mono-≤</a> <a id="2284" href="Polynomial-vs-Exponential-Growth.html#2124" class="Function">2≤2b</a> <a id="2289" class="Symbol">(</a><a id="2290" href="Data.Nat.Logarithm.html#1335" class="Function">⌈log₂⌉-mono-≤</a> <a id="2304" href="Polynomial-vs-Exponential-Growth.html#2124" class="Function">2≤2b</a><a id="2308" class="Symbol">)</a> <a id="2310" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="2318" class="Number">2</a> <a id="2320" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2322" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2324" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2326" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2332" class="Number">2</a> <a id="2334" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2336" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2338" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
      <a id="2346" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

    <a id="2353" href="Polynomial-vs-Exponential-Growth.html#2353" class="Function">2b&lt;2^m</a> <a id="2360" class="Symbol">:</a> <a id="2362" class="Number">2</a> <a id="2364" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2366" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2368" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2370" class="Number">2</a> <a id="2372" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2374" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a>
    <a id="2380" href="Polynomial-vs-Exponential-Growth.html#2353" class="Function">2b&lt;2^m</a> <a id="2387" class="Symbol">=</a> <a id="2389" href="Utils.html#2900" class="Function">n≤2^⌈log₂n⌉</a> <a id="2401" class="Symbol">(</a><a id="2402" class="Number">2</a> <a id="2404" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2406" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="2407" class="Symbol">)</a>

    <a id="2414" href="Polynomial-vs-Exponential-Growth.html#2414" class="Function">m&lt;2^m</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2424" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2426" class="Number">2</a> <a id="2428" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2430" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a>
    <a id="2436" href="Polynomial-vs-Exponential-Growth.html#2414" class="Function">m&lt;2^m</a> <a id="2442" class="Symbol">=</a> <a id="2444" href="Polynomial-vs-Exponential-Growth.html#1005" class="Function">n&lt;2^n</a> <a id="2450" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a>
    <a id="2456" class="Comment">-- Reasoning under the b&#39;th root:</a>
    <a id="2494" href="Polynomial-vs-Exponential-Growth.html#2494" class="Function">n&lt;2^2m</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="2505" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2507" class="Number">2</a> <a id="2509" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2511" class="Symbol">(</a><a id="2512" class="Number">2</a> <a id="2514" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2516" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2517" class="Symbol">)</a>
    <a id="2523" href="Polynomial-vs-Exponential-Growth.html#2494" class="Function">n&lt;2^2m</a> <a id="2530" class="Symbol">=</a> <a id="2532" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="2544" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2550" href="Polynomial-vs-Exponential-Growth.html#2071" class="Function">n</a> <a id="2552" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="2562" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2568" class="Symbol">(</a><a id="2569" class="Number">2</a> <a id="2571" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2573" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a> <a id="2575" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2577" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2578" class="Symbol">)</a> <a id="2580" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2583" href="Data.Nat.Properties.html#28512" class="Function">ℕ.*-monoʳ-&lt;</a> <a id="2595" class="Symbol">(</a><a id="2596" class="Number">2</a> <a id="2598" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2600" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="2601" class="Symbol">)</a> <a id="2603" href="Polynomial-vs-Exponential-Growth.html#2414" class="Function">m&lt;2^m</a> <a id="2609" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="2617" class="Symbol">(</a><a id="2618" class="Number">2</a> <a id="2620" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2622" href="Polynomial-vs-Exponential-Growth.html#1795" class="Bound">b</a><a id="2623" class="Symbol">)</a> <a id="2625" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2627" class="Number">2</a> <a id="2629" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2631" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2633" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2636" href="Data.Nat.Properties.html#27988" class="Function">ℕ.*-monoˡ-≤</a> <a id="2648" class="Symbol">(</a><a id="2649" class="Number">2</a> <a id="2651" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2653" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2654" class="Symbol">)</a> <a id="2656" href="Polynomial-vs-Exponential-Growth.html#2353" class="Function">2b&lt;2^m</a> <a id="2663" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="2671" class="Number">2</a> <a id="2673" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2675" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2677" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2679" class="Number">2</a> <a id="2681" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2683" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2685" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2688" href="Data.Nat.Properties.html#30468" class="Function">ℕ.^-distribˡ-+-*</a> <a id="2705" class="Number">2</a> <a id="2707" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2709" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2711" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="2719" class="Number">2</a> <a id="2721" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a> <a id="2726" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2728" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2729" class="Symbol">)</a> <a id="2731" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2734" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2739" class="Symbol">(</a><a id="2740" class="Number">2</a> <a id="2742" href="Data.Nat.Base.html#6567" class="Function Operator">^_</a><a id="2744" class="Symbol">)</a> <a id="2746" class="Symbol">(</a><a id="2747" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="2755" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2756" class="Symbol">)</a> <a id="2758" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="2766" class="Number">2</a> <a id="2768" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2770" class="Symbol">(</a><a id="2771" class="Number">2</a> <a id="2773" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2775" href="Polynomial-vs-Exponential-Growth.html#2039" class="Function">m</a><a id="2776" class="Symbol">)</a>
      <a id="2784" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="cn^b&lt;2^n"></a><a id="2787" href="Polynomial-vs-Exponential-Growth.html#2787" class="Function">cn^b&lt;2^n</a> <a id="2796" class="Symbol">:</a> <a id="2798" class="Symbol">∀</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Polynomial-vs-Exponential-Growth.html#2801" class="Bound">c</a> <a id="2803" href="Polynomial-vs-Exponential-Growth.html#2803" class="Bound">b</a> <a id="2805" class="Symbol">:</a> <a id="2807" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="2808" class="Symbol">)</a> <a id="2810" class="Symbol">→</a> <a id="2812" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2815" href="Polynomial-vs-Exponential-Growth.html#2815" class="Bound">n</a> <a id="2817" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2819" class="Symbol">(</a><a id="2820" href="Polynomial-vs-Exponential-Growth.html#2815" class="Bound">n</a> <a id="2822" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="2824" class="Number">2</a><a id="2825" class="Symbol">)</a> <a id="2827" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2829" href="Polynomial-vs-Exponential-Growth.html#2801" class="Bound">c</a> <a id="2831" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2833" class="Symbol">(</a><a id="2834" href="Polynomial-vs-Exponential-Growth.html#2815" class="Bound">n</a> <a id="2836" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2838" href="Polynomial-vs-Exponential-Growth.html#2803" class="Bound">b</a><a id="2839" class="Symbol">)</a> <a id="2841" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="2843" class="Number">2</a> <a id="2845" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2847" href="Polynomial-vs-Exponential-Growth.html#2815" class="Bound">n</a>
<a id="2849" href="Polynomial-vs-Exponential-Growth.html#2787" class="Function">cn^b&lt;2^n</a> <a id="2858" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="2860" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="2862" class="Symbol">=</a> <a id="2864" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="2866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2868" class="Symbol">(</a><a id="2869" href="Polynomial-vs-Exponential-Growth.html#3156" class="Function">n≥2</a> <a id="2873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2875" class="Symbol">(</a><a id="2876" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2884" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2890" class="Symbol">(</a><a id="2891" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="2893" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2895" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="2897" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2899" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="2900" class="Symbol">)</a> <a id="2902" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2905" href="Data.Nat.Properties.html#20150" class="Function">ℕ.+-monoʳ-≤</a> <a id="2917" class="Number">1</a> <a id="2919" href="Polynomial-vs-Exponential-Growth.html#3324" class="Function">cn^b≡n^blog</a> <a id="2931" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="2944" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2946" class="Symbol">(</a><a id="2947" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="2949" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2951" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2957" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="2959" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="2960" class="Symbol">))</a> <a id="2963" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2966" href="Polynomial-vs-Exponential-Growth.html#3210" class="Function">n^blog&lt;2^n</a> <a id="2977" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2981" class="Number">2</a> <a id="2983" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2985" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a>
  <a id="2989" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2993" class="Symbol">))</a>
  <a id="2998" class="Keyword">where</a>
    <a id="3008" href="Polynomial-vs-Exponential-Growth.html#3008" class="Function">n,n^blog&lt;2^n</a> <a id="3021" class="Symbol">:</a> <a id="3023" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3026" href="Polynomial-vs-Exponential-Growth.html#3026" class="Bound">n</a> <a id="3028" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3030" class="Symbol">(</a><a id="3031" href="Polynomial-vs-Exponential-Growth.html#3026" class="Bound">n</a> <a id="3033" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="3035" class="Number">2</a><a id="3036" class="Symbol">)</a> <a id="3038" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3040" class="Symbol">(</a><a id="3041" href="Polynomial-vs-Exponential-Growth.html#3026" class="Bound">n</a> <a id="3043" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3045" class="Symbol">(</a><a id="3046" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3048" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3050" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3056" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3058" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="3059" class="Symbol">))</a> <a id="3062" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3064" class="Number">2</a> <a id="3066" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3068" href="Polynomial-vs-Exponential-Growth.html#3026" class="Bound">n</a>
    <a id="3074" href="Polynomial-vs-Exponential-Growth.html#3008" class="Function">n,n^blog&lt;2^n</a> <a id="3087" class="Symbol">=</a> <a id="3089" href="Polynomial-vs-Exponential-Growth.html#1658" class="Function">n^b&lt;2^n</a> <a id="3097" class="Symbol">(</a><a id="3098" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3100" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3102" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3108" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3110" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="3111" class="Symbol">)</a>

    <a id="3118" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="3128" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3138" href="Polynomial-vs-Exponential-Growth.html#3008" class="Function">n,n^blog&lt;2^n</a>

    <a id="3156" href="Polynomial-vs-Exponential-Growth.html#3156" class="Function">n≥2</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3164" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="3166" class="Number">2</a>
    <a id="3172" href="Polynomial-vs-Exponential-Growth.html#3156" class="Function">n≥2</a> <a id="3176" class="Symbol">=</a> <a id="3178" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3184" class="Symbol">(</a><a id="3185" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3191" href="Polynomial-vs-Exponential-Growth.html#3008" class="Function">n,n^blog&lt;2^n</a><a id="3203" class="Symbol">)</a>

    <a id="3210" href="Polynomial-vs-Exponential-Growth.html#3210" class="Function">n^blog&lt;2^n</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3225" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3227" class="Symbol">(</a><a id="3228" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3230" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3232" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3238" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3240" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="3241" class="Symbol">)</a> <a id="3243" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3245" class="Number">2</a> <a id="3247" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3249" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a>
    <a id="3255" href="Polynomial-vs-Exponential-Growth.html#3210" class="Function">n^blog&lt;2^n</a> <a id="3266" class="Symbol">=</a> <a id="3268" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3274" class="Symbol">(</a><a id="3275" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3281" href="Polynomial-vs-Exponential-Growth.html#3008" class="Function">n,n^blog&lt;2^n</a><a id="3293" class="Symbol">)</a>

    <a id="3300" class="Keyword">open</a> <a id="3305" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

    <a id="3324" href="Polynomial-vs-Exponential-Growth.html#3324" class="Function">cn^b≡n^blog</a> <a id="3336" class="Symbol">:</a> <a id="3338" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3340" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3342" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3344" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3346" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3348" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3350" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3352" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3357" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3359" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3365" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3367" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="3368" class="Symbol">)</a>
    <a id="3374" href="Polynomial-vs-Exponential-Growth.html#3324" class="Function">cn^b≡n^blog</a> <a id="3386" class="Symbol">=</a> <a id="3388" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="3400" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3402" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3407" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3409" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3410" class="Symbol">)</a> <a id="3412" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3415" href="Data.Nat.Properties.html#22460" class="Function">ℕ.*-comm</a> <a id="3424" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3429" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3431" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3432" class="Symbol">)</a> <a id="3434" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
      <a id="3442" class="Symbol">(</a><a id="3443" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3445" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3447" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3448" class="Symbol">)</a> <a id="3450" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3452" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3454" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3457" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="3469" class="Symbol">(</a><a id="3470" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3472" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3474" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3475" class="Symbol">)</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Utils.html#2900" class="Function">n≤2^⌈log₂n⌉</a> <a id="3490" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a><a id="3491" class="Symbol">)</a> <a id="3493" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="3501" class="Symbol">(</a><a id="3502" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3504" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3506" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3507" class="Symbol">)</a> <a id="3509" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3511" class="Number">2</a> <a id="3513" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3515" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3521" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3523" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3525" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3528" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="3540" class="Symbol">(</a><a id="3541" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3543" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3545" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3546" class="Symbol">)</a> <a id="3548" class="Symbol">(</a><a id="3549" href="Data.Nat.Properties.html#31905" class="Function">ℕ.^-monoˡ-≤</a> <a id="3561" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3567" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3569" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3571" href="Polynomial-vs-Exponential-Growth.html#3156" class="Function">n≥2</a> <a id="3575" class="Symbol">)</a> <a id="3577" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a> <a id="3579" class="Comment">--- ℕ.*-monoʳ-≤ {!n ^ b!} {!!} ⟩</a>
      <a id="3618" class="Symbol">(</a><a id="3619" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3621" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3623" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a><a id="3624" class="Symbol">)</a> <a id="3626" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3628" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3630" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3632" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3638" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3640" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a> <a id="3642" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3645" href="Data.Nat.Properties.html#30468" class="Function">ℕ.^-distribˡ-+-*</a> <a id="3662" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3664" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3666" class="Symbol">_</a> <a id="3668" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="3676" href="Polynomial-vs-Exponential-Growth.html#3118" class="Function">n</a> <a id="3678" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3680" class="Symbol">(</a><a id="3681" href="Polynomial-vs-Exponential-Growth.html#2860" class="Bound">b</a> <a id="3683" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3685" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="3691" href="Polynomial-vs-Exponential-Growth.html#2858" class="Bound">c</a> <a id="3693" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a><a id="3694" class="Symbol">)</a>
      <a id="3702" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="c2+n^b&lt;2^n"></a><a id="3705" href="Polynomial-vs-Exponential-Growth.html#3705" class="Function">c2+n^b&lt;2^n</a> <a id="3716" class="Symbol">:</a> <a id="3718" class="Symbol">∀</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Polynomial-vs-Exponential-Growth.html#3721" class="Bound">c</a> <a id="3723" href="Polynomial-vs-Exponential-Growth.html#3723" class="Bound">b</a> <a id="3725" class="Symbol">:</a> <a id="3727" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="3728" class="Symbol">)</a> <a id="3730" class="Symbol">→</a> <a id="3732" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="3735" href="Polynomial-vs-Exponential-Growth.html#3735" class="Bound">n</a> <a id="3737" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="3739" href="Polynomial-vs-Exponential-Growth.html#3721" class="Bound">c</a> <a id="3741" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3743" class="Symbol">((</a><a id="3745" class="Number">2</a> <a id="3747" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3749" href="Polynomial-vs-Exponential-Growth.html#3735" class="Bound">n</a><a id="3750" class="Symbol">)</a> <a id="3752" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3754" href="Polynomial-vs-Exponential-Growth.html#3723" class="Bound">b</a><a id="3755" class="Symbol">)</a> <a id="3757" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="3759" class="Number">2</a> <a id="3761" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3763" href="Polynomial-vs-Exponential-Growth.html#3735" class="Bound">n</a>
<a id="3765" href="Polynomial-vs-Exponential-Growth.html#3705" class="Function">c2+n^b&lt;2^n</a> <a id="3776" href="Polynomial-vs-Exponential-Growth.html#3776" class="Bound">c</a> <a id="3778" href="Polynomial-vs-Exponential-Growth.html#3778" class="Bound">b</a> <a id="3780" class="Keyword">with</a> <a id="3785" class="Symbol">(</a><a id="3786" href="Polynomial-vs-Exponential-Growth.html#2787" class="Function">cn^b&lt;2^n</a> <a id="3795" class="Symbol">(</a><a id="3796" class="Number">4</a> <a id="3798" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3800" href="Polynomial-vs-Exponential-Growth.html#3776" class="Bound">c</a><a id="3801" class="Symbol">)</a> <a id="3803" href="Polynomial-vs-Exponential-Growth.html#3778" class="Bound">b</a><a id="3804" class="Symbol">)</a>
<a id="3806" class="Symbol">...</a> <a id="3810" class="Symbol">|</a> <a id="3812" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3818" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="3825" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3827" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="3831" class="Symbol">()</a> <a id="3834" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3836" class="Symbol">_</a>
<a id="3838" class="Symbol">...</a> <a id="3842" class="Symbol">|</a> <a id="3844" class="Symbol">(</a><a id="3845" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="3848" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a><a id="3849" class="Symbol">)</a> <a id="3851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3853" class="Symbol">_</a> <a id="3855" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3857" href="Polynomial-vs-Exponential-Growth.html#3857" class="Bound">ineq</a> <a id="3862" class="Symbol">=</a> <a id="3864" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a> <a id="3866" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3868" href="Data.Nat.Properties.html#29823" class="Function">ℕ.*-cancelˡ-&lt;</a> <a id="3882" class="Number">4</a> <a id="3884" class="Symbol">_</a> <a id="3886" class="Symbol">_</a> <a id="3888" class="Symbol">(</a><a id="3889" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3897" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3903" class="Symbol">(</a><a id="3904" class="Number">4</a> <a id="3906" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3908" class="Symbol">(</a><a id="3909" class="Bound">c</a> <a id="3911" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3913" class="Symbol">(</a><a id="3914" class="Number">2</a> <a id="3916" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3918" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a><a id="3919" class="Symbol">)</a> <a id="3921" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3923" class="Bound">b</a><a id="3924" class="Symbol">))</a> <a id="3927" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3930" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3935" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3941" class="Symbol">(</a><a id="3942" href="Data.Nat.Properties.html#23150" class="Function">ℕ.*-assoc</a> <a id="3952" class="Number">4</a> <a id="3954" class="Bound">c</a> <a id="3956" class="Symbol">_)</a> <a id="3959" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="3963" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3969" class="Symbol">((</a><a id="3971" class="Number">4</a> <a id="3973" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3975" class="Bound">c</a><a id="3976" class="Symbol">)</a> <a id="3978" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3980" class="Symbol">(</a><a id="3981" class="Number">2</a> <a id="3983" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3985" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a><a id="3986" class="Symbol">)</a> <a id="3988" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3990" class="Bound">b</a><a id="3991" class="Symbol">)</a> <a id="3993" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3996" href="Polynomial-vs-Exponential-Growth.html#3857" class="Bound">ineq</a> <a id="4001" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="4005" class="Number">2</a> <a id="4007" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4009" class="Symbol">(</a><a id="4010" class="Number">2</a> <a id="4012" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4014" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a><a id="4015" class="Symbol">)</a> <a id="4017" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="4023" class="Number">2</a> <a id="4025" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4027" class="Symbol">(</a><a id="4028" class="Number">2</a> <a id="4030" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4032" class="Number">2</a> <a id="4034" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4036" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a><a id="4037" class="Symbol">)</a> <a id="4039" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4042" href="Data.Nat.Properties.html#23150" class="Function">ℕ.*-assoc</a> <a id="4052" class="Number">2</a> <a id="4054" class="Number">2</a> <a id="4056" class="Symbol">(</a><a id="4057" class="Number">2</a> <a id="4059" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4061" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a><a id="4062" class="Symbol">)</a> <a id="4064" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="4068" class="Number">4</a> <a id="4070" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4072" class="Number">2</a> <a id="4074" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4076" href="Polynomial-vs-Exponential-Growth.html#3848" class="Bound">n</a>
  <a id="4080" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="4081" class="Symbol">)</a>
  <a id="4085" class="Keyword">where</a>
    <a id="4095" class="Keyword">open</a> <a id="4100" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="poly≤cn^b"></a><a id="4115" href="Polynomial-vs-Exponential-Growth.html#4115" class="Function">poly≤cn^b</a> <a id="4125" class="Symbol">:</a> <a id="4127" class="Symbol">∀</a> <a id="4129" href="Polynomial-vs-Exponential-Growth.html#4129" class="Bound">P</a> <a id="4131" class="Symbol">→</a> <a id="4133" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4136" href="Polynomial-vs-Exponential-Growth.html#4136" class="Bound">c</a> <a id="4138" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4140" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4143" href="Polynomial-vs-Exponential-Growth.html#4143" class="Bound">b</a> <a id="4145" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4147" class="Symbol">∀</a> <a id="4149" href="Polynomial-vs-Exponential-Growth.html#4149" class="Bound">n</a> <a id="4151" class="Symbol">→</a> <a id="4153" class="Symbol">.⦃</a> <a id="4156" href="Polynomial-vs-Exponential-Growth.html#4156" class="Bound">_</a> <a id="4158" class="Symbol">:</a> <a id="4160" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4168" href="Polynomial-vs-Exponential-Growth.html#4149" class="Bound">n</a> <a id="4170" class="Symbol">⦄</a> <a id="4172" class="Symbol">→</a> <a id="4174" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="4180" href="Polynomial-vs-Exponential-Growth.html#4129" class="Bound">P</a> <a id="4182" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="4185" href="Polynomial-vs-Exponential-Growth.html#4149" class="Bound">n</a> <a id="4187" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="4189" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4191" href="Polynomial-vs-Exponential-Growth.html#4136" class="Bound">c</a> <a id="4193" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4195" class="Symbol">(</a><a id="4196" href="Polynomial-vs-Exponential-Growth.html#4149" class="Bound">n</a> <a id="4198" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4200" href="Polynomial-vs-Exponential-Growth.html#4143" class="Bound">b</a><a id="4201" class="Symbol">)</a>
<a id="4203" href="Polynomial-vs-Exponential-Growth.html#4115" class="Function">poly≤cn^b</a> <a id="4213" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4216" class="Symbol">=</a> <a id="4218" class="Number">0</a> <a id="4220" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4222" class="Symbol">(</a><a id="4223" class="Number">0</a> <a id="4225" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4227" class="Symbol">λ</a> <a id="4229" href="Polynomial-vs-Exponential-Growth.html#4229" class="Bound">n</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a><a id="4236" class="Symbol">)</a>
<a id="4238" href="Polynomial-vs-Exponential-Growth.html#4115" class="Function">poly≤cn^b</a> <a id="4248" class="Symbol">((</a><a id="4250" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4253" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4255" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a><a id="4257" class="Symbol">)</a> <a id="4259" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4261" href="Polynomial-vs-Exponential-Growth.html#4261" class="Bound">P</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">=</a>
  <a id="4268" class="Keyword">let</a> <a id="4272" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a> <a id="4274" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4276" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a> <a id="4278" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4280" href="Polynomial-vs-Exponential-Growth.html#4280" class="Bound">P≤cn^b</a> <a id="4287" class="Symbol">=</a> <a id="4289" href="Polynomial-vs-Exponential-Growth.html#4115" class="Function">poly≤cn^b</a> <a id="4299" href="Polynomial-vs-Exponential-Growth.html#4261" class="Bound">P</a> <a id="4301" class="Keyword">in</a>
  <a id="4306" class="Symbol">(</a><a id="4307" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4310" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4312" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a><a id="4313" class="Symbol">)</a> <a id="4315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4317" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4320" href="Data.Nat.Base.html#5485" class="Function Operator">ℕ.⊔</a> <a id="4324" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a> <a id="4326" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4328" class="Symbol">λ</a> <a id="4330" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4332" class="Symbol">→</a>
    <a id="4338" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="4348" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4351" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4353" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4355" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4357" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4360" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4362" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="4368" href="Polynomial-vs-Exponential-Growth.html#4261" class="Bound">P</a> <a id="4370" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="4373" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4375" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="4377" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4380" href="Data.Nat.Properties.html#20150" class="Function">ℕ.+-monoʳ-≤</a> <a id="4392" class="Symbol">_</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Polynomial-vs-Exponential-Growth.html#4280" class="Bound">P≤cn^b</a> <a id="4402" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a><a id="4403" class="Symbol">)</a> <a id="4405" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="4411" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4414" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4416" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4418" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4420" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4423" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4425" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a> <a id="4427" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4429" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4431" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4433" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a> <a id="4435" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4438" href="Data.Nat.Properties.html#19910" class="Function">ℕ.+-mono-≤</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="4462" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4465" class="Symbol">(</a><a id="4466" href="Data.Nat.Properties.html#32029" class="Function">ℕ.^-monoʳ-≤</a> <a id="4478" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4480" class="Symbol">(</a><a id="4481" href="Data.Nat.Properties.html#37830" class="Function">ℕ.m≤m⊔n</a> <a id="4489" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4492" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a><a id="4493" class="Symbol">)))</a> <a id="4497" class="Symbol">(</a><a id="4498" href="Data.Nat.Properties.html#28076" class="Function">ℕ.*-monoʳ-≤</a> <a id="4510" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a> <a id="4512" class="Symbol">(</a><a id="4513" href="Data.Nat.Properties.html#32029" class="Function">ℕ.^-monoʳ-≤</a> <a id="4525" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Data.Nat.Properties.html#37883" class="Function">ℕ.m≤n⊔m</a> <a id="4536" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4539" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a><a id="4540" class="Symbol">)))</a> <a id="4544" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
    <a id="4550" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4553" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4555" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4557" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4559" class="Symbol">(</a><a id="4560" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4563" href="Data.Nat.Base.html#5485" class="Function Operator">ℕ.⊔</a> <a id="4567" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a><a id="4568" class="Symbol">)</a> <a id="4570" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4572" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a> <a id="4574" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4576" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4578" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4580" class="Symbol">(</a><a id="4581" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4584" href="Data.Nat.Base.html#5485" class="Function Operator">ℕ.⊔</a> <a id="4588" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a><a id="4589" class="Symbol">)</a> <a id="4591" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4594" href="Data.Nat.Properties.html#22664" class="Function">ℕ.*-distribʳ-+</a> <a id="4609" class="Symbol">_</a> <a id="4611" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4614" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a>  <a id="4617" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
    <a id="4623" class="Symbol">(</a><a id="4624" href="Polynomial-vs-Exponential-Growth.html#4250" class="Bound">c&#39;</a> <a id="4627" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4629" href="Polynomial-vs-Exponential-Growth.html#4272" class="Bound">c</a><a id="4630" class="Symbol">)</a> <a id="4632" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4634" href="Polynomial-vs-Exponential-Growth.html#4330" class="Bound">n</a> <a id="4636" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4638" class="Symbol">(</a><a id="4639" href="Polynomial-vs-Exponential-Growth.html#4255" class="Bound">b&#39;</a> <a id="4642" href="Data.Nat.Base.html#5485" class="Function Operator">ℕ.⊔</a> <a id="4646" href="Polynomial-vs-Exponential-Growth.html#4276" class="Bound">b</a><a id="4647" class="Symbol">)</a>
    <a id="4653" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4657" class="Keyword">where</a>
    <a id="4667" class="Keyword">open</a> <a id="4672" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a>

<a id="poly[2+n]&lt;k^n"></a><a id="4687" href="Polynomial-vs-Exponential-Growth.html#4687" class="Function">poly[2+n]&lt;k^n</a> <a id="4701" class="Symbol">:</a> <a id="4703" class="Symbol">∀</a> <a id="4705" href="Polynomial-vs-Exponential-Growth.html#4705" class="Bound">k</a> <a id="4707" href="Polynomial-vs-Exponential-Growth.html#4707" class="Bound">P</a> <a id="4709" class="Symbol">→</a> <a id="4711" href="Polynomial-vs-Exponential-Growth.html#4705" class="Bound">k</a> <a id="4713" href="Data.Nat.Base.html#2265" class="Function Operator">≥</a> <a id="4715" class="Number">2</a> <a id="4717" class="Symbol">→</a> <a id="4719" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="4722" href="Polynomial-vs-Exponential-Growth.html#4722" class="Bound">n</a> <a id="4724" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="4726" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="4732" href="Polynomial-vs-Exponential-Growth.html#4707" class="Bound">P</a> <a id="4734" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="4737" class="Number">2</a> <a id="4739" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4741" href="Polynomial-vs-Exponential-Growth.html#4722" class="Bound">n</a> <a id="4743" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="4745" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="4747" href="Polynomial-vs-Exponential-Growth.html#4705" class="Bound">k</a> <a id="4749" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4751" href="Polynomial-vs-Exponential-Growth.html#4722" class="Bound">n</a>
<a id="4753" href="Polynomial-vs-Exponential-Growth.html#4687" class="Function">poly[2+n]&lt;k^n</a> <a id="4767" href="Polynomial-vs-Exponential-Growth.html#4767" class="Bound">k</a> <a id="4769" href="Polynomial-vs-Exponential-Growth.html#4769" class="Bound">P</a> <a id="4771" href="Polynomial-vs-Exponential-Growth.html#4771" class="Bound">k≥2</a> <a id="4775" class="Symbol">=</a>
  <a id="4779" class="Keyword">let</a>
    <a id="4787" href="Polynomial-vs-Exponential-Growth.html#4787" class="Bound">c</a> <a id="4789" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4791" href="Polynomial-vs-Exponential-Growth.html#4791" class="Bound">b</a> <a id="4793" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4795" href="Polynomial-vs-Exponential-Growth.html#4795" class="Bound">P≤cn^b</a> <a id="4802" class="Symbol">=</a> <a id="4804" href="Polynomial-vs-Exponential-Growth.html#4115" class="Function">poly≤cn^b</a> <a id="4814" href="Polynomial-vs-Exponential-Growth.html#4769" class="Bound">P</a>
    <a id="4820" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a> <a id="4822" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4824" href="Polynomial-vs-Exponential-Growth.html#4824" class="Bound">c2n^b&lt;2^n</a> <a id="4834" class="Symbol">=</a> <a id="4836" href="Polynomial-vs-Exponential-Growth.html#3705" class="Function">c2+n^b&lt;2^n</a> <a id="4847" href="Polynomial-vs-Exponential-Growth.html#4787" class="Bound">c</a> <a id="4849" href="Polynomial-vs-Exponential-Growth.html#4791" class="Bound">b</a>
  <a id="4853" class="Keyword">in</a>
  <a id="4858" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a> <a id="4860" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4862" class="Symbol">(</a><a id="4863" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4871" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4877" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟦poly</a> <a id="4883" href="Polynomial-vs-Exponential-Growth.html#4769" class="Bound">P</a> <a id="4885" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">⟧[</a> <a id="4888" class="Number">2</a> <a id="4890" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4892" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a> <a id="4894" href="Polynomial-vs-Exponential-Growth.html#652" class="Function Operator">]</a> <a id="4896" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4899" href="Data.Nat.Properties.html#20150" class="Function">ℕ.+-monoʳ-≤</a> <a id="4911" class="Number">1</a> <a id="4913" class="Symbol">(</a><a id="4914" href="Polynomial-vs-Exponential-Growth.html#4795" class="Bound">P≤cn^b</a> <a id="4921" class="Symbol">(</a><a id="4922" class="Number">2</a> <a id="4924" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4926" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a><a id="4927" class="Symbol">))</a> <a id="4930" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="4934" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="4940" class="Symbol">(</a><a id="4941" href="Polynomial-vs-Exponential-Growth.html#4787" class="Bound">c</a> <a id="4943" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4945" class="Symbol">(</a><a id="4946" class="Number">2</a> <a id="4948" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4950" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a><a id="4951" class="Symbol">)</a> <a id="4953" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4955" href="Polynomial-vs-Exponential-Growth.html#4791" class="Bound">b</a><a id="4956" class="Symbol">)</a> <a id="4958" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4961" href="Polynomial-vs-Exponential-Growth.html#4824" class="Bound">c2n^b&lt;2^n</a> <a id="4971" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="4975" class="Number">2</a> <a id="4977" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4979" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a> <a id="4981" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4984" href="Data.Nat.Properties.html#31905" class="Function">ℕ.^-monoˡ-≤</a> <a id="4996" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a> <a id="4998" href="Polynomial-vs-Exponential-Growth.html#4771" class="Bound">k≥2</a> <a id="5002" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="5006" href="Polynomial-vs-Exponential-Growth.html#4767" class="Bound">k</a> <a id="5008" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5010" href="Polynomial-vs-Exponential-Growth.html#4820" class="Bound">n</a>
  <a id="5014" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="5015" class="Symbol">)</a>
  <a id="5019" class="Keyword">where</a>
    <a id="5029" class="Keyword">open</a> <a id="5034" href="Data.Nat.Properties.html#15006" class="Module">ℕ.≤-Reasoning</a></pre></body></html>


==> anc/html/PrefixClosed.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>PrefixClosed (PrefixClosed)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">PrefixClosed</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a>
<a id="43" class="Keyword">open</a> <a id="48" class="Keyword">import</a> <a id="55" href="Data.List.html" class="Module">Data.List</a>
<a id="65" class="Keyword">open</a> <a id="70" class="Keyword">import</a> <a id="77" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="86" class="Keyword">using</a> <a id="92" class="Symbol">(</a><a id="93" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="96" class="Symbol">;</a> <a id="98" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="102" class="Symbol">;</a> <a id="104" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="108" class="Symbol">)</a>
<a id="110" class="Keyword">open</a> <a id="115" class="Keyword">import</a> <a id="122" href="Data.Product.html" class="Module">Data.Product</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Data.List.Membership.Propositional.html" class="Module">Data.List.Membership.Propositional</a>
<a id="182" class="Keyword">open</a> <a id="187" class="Keyword">import</a> <a id="194" href="Data.List.Relation.Unary.Any.html" class="Module">Data.List.Relation.Unary.Any</a> <a id="223" class="Keyword">using</a> <a id="229" class="Symbol">(</a><a id="230" href="Data.List.Relation.Unary.Any.html#1148" class="Datatype">Any</a><a id="233" class="Symbol">;</a> <a id="235" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a><a id="239" class="Symbol">;</a> <a id="241" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a><a id="246" class="Symbol">)</a>
<a id="248" class="Keyword">open</a> <a id="253" class="Keyword">import</a> <a id="260" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="298" class="Keyword">hiding</a> <a id="305" class="Symbol">(</a><a id="306" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a><a id="309" class="Symbol">)</a>
<a id="311" class="Keyword">open</a> <a id="316" class="Keyword">import</a> <a id="323" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="338" class="Keyword">using</a> <a id="344" class="Symbol">(</a><a id="345" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a><a id="348" class="Symbol">)</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html" class="Module">Data.List.Relation.Binary.Prefix.Heterogeneous</a>  <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a><a id="423" class="Symbol">)</a>

<a id="426" class="Keyword">module</a> <a id="433" href="PrefixClosed.html" class="Module">PrefixClosed</a> <a id="446" class="Symbol">{</a><a id="447" href="PrefixClosed.html#447" class="Bound">ℓ</a> <a id="449" class="Symbol">:</a> <a id="451" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="456" class="Symbol">}</a> <a id="458" class="Symbol">{</a><a id="459" href="PrefixClosed.html#459" class="Bound">I</a> <a id="461" class="Symbol">:</a> <a id="463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="467" href="PrefixClosed.html#447" class="Bound">ℓ</a><a id="468" class="Symbol">}</a> <a id="470" class="Keyword">where</a>

<a id="477" class="Comment">-- an inductive definition of prefix closedness, where</a>
<a id="532" class="Comment">-- we consider [] not as prefix closed but only [ [] ].</a>
<a id="588" class="Comment">-- Moreover the definition enforces that the list of words is</a>
<a id="650" class="Comment">-- ordered by inverse prefix order: We can only something to the list if all its</a>
<a id="731" class="Comment">-- prefixed are in the list already.</a>

<a id="769" class="Keyword">data</a> <a id="PrefixClosed"></a><a id="774" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="787" class="Symbol">:</a> <a id="789" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="794" class="Symbol">(</a><a id="795" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="800" href="PrefixClosed.html#459" class="Bound">I</a><a id="801" class="Symbol">)</a> <a id="803" class="Symbol">→</a> <a id="805" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="809" href="PrefixClosed.html#447" class="Bound">ℓ</a> <a id="811" class="Keyword">where</a>
  <a id="PrefixClosed.[[]]"></a><a id="819" href="PrefixClosed.html#819" class="InductiveConstructor">[[]]</a> <a id="824" class="Symbol">:</a> <a id="826" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="839" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="841" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="844" href="Data.List.Base.html#4907" class="Function Operator">]</a>
  <a id="PrefixClosed.[_++_∷_]"></a><a id="848" href="PrefixClosed.html#848" class="InductiveConstructor Operator">[_++_∷_]</a> <a id="857" class="Symbol">:</a> <a id="859" class="Symbol">∀</a> <a id="861" class="Symbol">{</a><a id="862" href="PrefixClosed.html#862" class="Bound">w</a><a id="863" class="Symbol">}</a> <a id="865" class="Symbol">{</a><a id="866" href="PrefixClosed.html#866" class="Bound">xs</a><a id="868" class="Symbol">}</a> <a id="870" class="Symbol">→</a> <a id="872" href="PrefixClosed.html#862" class="Bound">w</a> <a id="874" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="876" href="PrefixClosed.html#866" class="Bound">xs</a> <a id="879" class="Symbol">→</a> <a id="881" class="Symbol">(</a><a id="882" href="PrefixClosed.html#882" class="Bound">i</a> <a id="884" class="Symbol">:</a> <a id="886" href="PrefixClosed.html#459" class="Bound">I</a><a id="887" class="Symbol">)</a> <a id="889" class="Symbol">→</a> <a id="891" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="904" href="PrefixClosed.html#866" class="Bound">xs</a> <a id="907" class="Symbol">→</a> <a id="909" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="922" class="Symbol">((</a><a id="924" href="PrefixClosed.html#862" class="Bound">w</a> <a id="926" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="929" href="PrefixClosed.html#882" class="Bound">i</a><a id="930" class="Symbol">)</a> <a id="932" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="934" href="PrefixClosed.html#866" class="Bound">xs</a><a id="936" class="Symbol">)</a>

<a id="939" class="Comment">-- definition as a predicate:</a>
<a id="969" class="Keyword">infix</a> <a id="975" class="Number">4</a> <a id="977" href="PrefixClosed.html#981" class="Function Operator">_⊑_</a>
<a id="_⊑_"></a><a id="981" href="PrefixClosed.html#981" class="Function Operator">_⊑_</a> <a id="985" class="Symbol">:</a> <a id="987" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="992" href="PrefixClosed.html#459" class="Bound">I</a> <a id="994" class="Symbol">→</a> <a id="996" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1001" href="PrefixClosed.html#459" class="Bound">I</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="PrefixClosed.html#447" class="Bound">ℓ</a>
<a id="1011" href="PrefixClosed.html#981" class="Function Operator">_⊑_</a> <a id="1015" class="Symbol">=</a> <a id="1017" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Datatype">Prefix</a> <a id="1024" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="PrefixClosed′"></a><a id="1029" href="PrefixClosed.html#1029" class="Function">PrefixClosed′</a> <a id="1043" class="Symbol">:</a> <a id="1045" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1056" href="PrefixClosed.html#459" class="Bound">I</a><a id="1057" class="Symbol">)</a> <a id="1059" class="Symbol">→</a> <a id="1061" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1065" href="PrefixClosed.html#447" class="Bound">ℓ</a>
<a id="1067" href="PrefixClosed.html#1029" class="Function">PrefixClosed′</a> <a id="1081" href="PrefixClosed.html#1081" class="Bound">xs</a> <a id="1084" class="Symbol">=</a> <a id="1086" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1089" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1091" href="PrefixClosed.html#1081" class="Bound">xs</a> <a id="1094" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1096" class="Symbol">∀</a> <a id="1098" class="Symbol">{</a><a id="1099" href="PrefixClosed.html#1099" class="Bound">w</a><a id="1100" class="Symbol">}</a> <a id="1102" class="Symbol">{</a><a id="1103" href="PrefixClosed.html#1103" class="Bound">v</a><a id="1104" class="Symbol">}</a> <a id="1106" class="Symbol">→</a> <a id="1108" href="PrefixClosed.html#1099" class="Bound">w</a> <a id="1110" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1112" href="PrefixClosed.html#1081" class="Bound">xs</a> <a id="1115" class="Symbol">→</a> <a id="1117" href="PrefixClosed.html#1103" class="Bound">v</a> <a id="1119" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="1121" href="PrefixClosed.html#1099" class="Bound">w</a> <a id="1123" class="Symbol">→</a> <a id="1125" href="PrefixClosed.html#1103" class="Bound">v</a> <a id="1127" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1129" href="PrefixClosed.html#1081" class="Bound">xs</a>

<a id="1133" class="Comment">-- equivalence</a>

<a id="[]∈PrefixClosed"></a><a id="1149" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="1165" class="Symbol">:</a> <a id="1167" class="Symbol">∀</a> <a id="1169" class="Symbol">{</a><a id="1170" href="PrefixClosed.html#1170" class="Bound">xs</a><a id="1172" class="Symbol">}</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="1189" href="PrefixClosed.html#1170" class="Bound">xs</a> <a id="1192" class="Symbol">→</a> <a id="1194" class="InductiveConstructor">[]</a> <a id="1197" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1199" href="PrefixClosed.html#1170" class="Bound">xs</a>
<a id="1202" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="1218" href="PrefixClosed.html#819" class="InductiveConstructor">[[]]</a> <a id="1223" class="Symbol">=</a> <a id="1225" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1230" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1235" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="1251" href="PrefixClosed.html#848" class="InductiveConstructor Operator">[</a> <a id="1253" href="PrefixClosed.html#1253" class="Bound">w∈xs</a> <a id="1258" href="PrefixClosed.html#848" class="InductiveConstructor Operator">++</a> <a id="1261" href="PrefixClosed.html#1261" class="Bound">i</a> <a id="1263" href="PrefixClosed.html#848" class="InductiveConstructor Operator">∷</a> <a id="1265" href="PrefixClosed.html#1265" class="Bound">xs</a> <a id="1268" href="PrefixClosed.html#848" class="InductiveConstructor Operator">]</a> <a id="1270" class="Symbol">=</a> <a id="1272" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1278" class="Symbol">(</a><a id="1279" href="PrefixClosed.html#1149" class="Function">[]∈PrefixClosed</a> <a id="1295" href="PrefixClosed.html#1265" class="Bound">xs</a><a id="1297" class="Symbol">)</a>

<a id="1300" class="Comment">-- a prefix of  w ∷ʳ i  is either  w ∷ʳ i  itself or already a prefix of  w</a>
<a id="1376" class="Keyword">open</a> <a id="1381" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#704" class="Module">Prefix</a>
<a id="⊑-∷ʳ"></a><a id="1388" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1393" class="Symbol">:</a> <a id="1395" class="Symbol">∀</a> <a id="1397" class="Symbol">{</a><a id="1398" href="PrefixClosed.html#1398" class="Bound">w</a><a id="1399" class="Symbol">}</a> <a id="1401" class="Symbol">{</a><a id="1402" href="PrefixClosed.html#1402" class="Bound">v</a><a id="1403" class="Symbol">}</a> <a id="1405" class="Symbol">{</a><a id="1406" href="PrefixClosed.html#1406" class="Bound">i</a> <a id="1408" class="Symbol">:</a> <a id="1410" href="PrefixClosed.html#459" class="Bound">I</a><a id="1411" class="Symbol">}</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="PrefixClosed.html#1402" class="Bound">v</a> <a id="1417" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="1419" class="Symbol">(</a><a id="1420" href="PrefixClosed.html#1398" class="Bound">w</a> <a id="1422" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="1425" href="PrefixClosed.html#1406" class="Bound">i</a><a id="1426" class="Symbol">)</a> <a id="1428" class="Symbol">→</a> <a id="1430" class="Symbol">(</a><a id="1431" href="PrefixClosed.html#1402" class="Bound">v</a> <a id="1433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1435" href="PrefixClosed.html#1398" class="Bound">w</a> <a id="1437" href="Data.List.Base.html#7153" class="Function Operator">∷ʳ</a> <a id="1440" href="PrefixClosed.html#1406" class="Bound">i</a><a id="1441" class="Symbol">)</a> <a id="1443" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1445" class="Symbol">(</a><a id="1446" href="PrefixClosed.html#1402" class="Bound">v</a> <a id="1448" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="1450" href="PrefixClosed.html#1398" class="Bound">w</a><a id="1451" class="Symbol">)</a>
<a id="1453" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1458" class="Symbol">{</a><a id="1459" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1461" class="Symbol">}</a> <a id="1463" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="1466" class="Symbol">=</a> <a id="1468" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1473" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="1476" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1481" class="Symbol">{</a><a id="1482" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1492" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1494" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a><a id="1496" class="Symbol">)</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1505" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1510" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1515" class="Symbol">{</a><a id="1516" href="PrefixClosed.html#1516" class="Bound">a</a> <a id="1518" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1520" href="PrefixClosed.html#1520" class="Bound">w</a><a id="1521" class="Symbol">}</a> <a id="1523" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1533" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a>
<a id="1536" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1541" class="Symbol">{</a><a id="1542" href="PrefixClosed.html#1542" class="Bound">a</a> <a id="1544" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1546" href="PrefixClosed.html#1546" class="Bound">w</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1555" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1557" href="PrefixClosed.html#1557" class="Bound">p</a><a id="1558" class="Symbol">)</a> <a id="1560" class="Keyword">with</a> <a id="1565" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1570" href="PrefixClosed.html#1557" class="Bound">p</a>
<a id="1572" class="Symbol">...</a> <a id="1576" class="Symbol">|</a> <a id="1578" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1583" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1588" class="Symbol">=</a> <a id="1590" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1595" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1600" class="Symbol">...</a> <a id="1604" class="Symbol">|</a> <a id="1606" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1611" href="PrefixClosed.html#1611" class="Bound">q</a> <a id="1613" class="Symbol">=</a> <a id="1615" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1620" class="Symbol">(</a><a id="1621" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1626" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#789" class="InductiveConstructor Operator">∷</a> <a id="1628" href="PrefixClosed.html#1611" class="Bound">q</a><a id="1629" class="Symbol">)</a>

<a id="PrefixClosed-Pref"></a><a id="1632" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="1650" class="Symbol">:</a> <a id="1652" class="Symbol">∀</a> <a id="1654" class="Symbol">{</a><a id="1655" href="PrefixClosed.html#1655" class="Bound">xs</a><a id="1657" class="Symbol">}</a> <a id="1659" class="Symbol">{</a><a id="1660" href="PrefixClosed.html#1660" class="Bound">w</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">{</a><a id="1664" href="PrefixClosed.html#1664" class="Bound">v</a><a id="1665" class="Symbol">}</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="PrefixClosed.html#774" class="Datatype">PrefixClosed</a> <a id="1682" href="PrefixClosed.html#1655" class="Bound">xs</a> <a id="1685" class="Symbol">→</a> <a id="1687" class="Symbol">(</a><a id="1688" href="PrefixClosed.html#1660" class="Bound">w</a> <a id="1690" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1692" href="PrefixClosed.html#1655" class="Bound">xs</a><a id="1694" class="Symbol">)</a> <a id="1696" class="Symbol">→</a> <a id="1698" href="PrefixClosed.html#1664" class="Bound">v</a> <a id="1700" href="PrefixClosed.html#981" class="Function Operator">⊑</a> <a id="1702" href="PrefixClosed.html#1660" class="Bound">w</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="PrefixClosed.html#1664" class="Bound">v</a> <a id="1708" href="Data.List.Membership.Setoid.html#925" class="Function Operator">∈</a> <a id="1710" href="PrefixClosed.html#1655" class="Bound">xs</a>
<a id="1713" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="1731" href="PrefixClosed.html#819" class="InductiveConstructor">[[]]</a> <a id="1736" class="Symbol">(</a><a id="1737" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1742" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1746" class="Symbol">)</a> <a id="1748" href="Data.List.Relation.Binary.Prefix.Heterogeneous.html#757" class="InductiveConstructor">[]</a> <a id="1751" class="Symbol">=</a> <a id="1753" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1763" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="1781" href="PrefixClosed.html#848" class="InductiveConstructor Operator">[</a> <a id="1783" href="PrefixClosed.html#1783" class="Bound">w∈xs</a> <a id="1788" href="PrefixClosed.html#848" class="InductiveConstructor Operator">++</a> <a id="1791" href="PrefixClosed.html#1791" class="Bound">i</a> <a id="1793" href="PrefixClosed.html#848" class="InductiveConstructor Operator">∷</a> <a id="1795" href="PrefixClosed.html#1795" class="Bound">pc</a> <a id="1798" href="PrefixClosed.html#848" class="InductiveConstructor Operator">]</a> <a id="1800" class="Symbol">(</a><a id="1801" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1810" class="Symbol">)</a> <a id="1812" href="PrefixClosed.html#1812" class="Bound">v⊑w</a> <a id="1816" class="Keyword">with</a> <a id="1821" href="PrefixClosed.html#1388" class="Function">⊑-∷ʳ</a> <a id="1826" href="PrefixClosed.html#1812" class="Bound">v⊑w</a>
<a id="1830" class="Symbol">...</a> <a id="1834" class="Symbol">|</a> <a id="1836" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1841" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Data.List.Relation.Unary.Any.html#1211" class="InductiveConstructor">here</a> <a id="1853" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1858" class="Symbol">...</a> <a id="1862" class="Symbol">|</a> <a id="1864" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1869" href="PrefixClosed.html#1869" class="Bound">v⊑w′</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1882" class="Symbol">(</a><a id="1883" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="1901" class="Bound">pc</a> <a id="1904" class="Bound">w∈xs</a> <a id="1909" href="PrefixClosed.html#1869" class="Bound">v⊑w′</a><a id="1913" class="Symbol">)</a>
<a id="1915" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="1933" href="PrefixClosed.html#848" class="InductiveConstructor Operator">[</a> <a id="1935" href="PrefixClosed.html#1935" class="Bound">w∈xs</a> <a id="1940" href="PrefixClosed.html#848" class="InductiveConstructor Operator">++</a> <a id="1943" href="PrefixClosed.html#1943" class="Bound">i</a> <a id="1945" href="PrefixClosed.html#848" class="InductiveConstructor Operator">∷</a> <a id="1947" href="PrefixClosed.html#1947" class="Bound">pc</a> <a id="1950" href="PrefixClosed.html#848" class="InductiveConstructor Operator">]</a> <a id="1952" class="Symbol">(</a><a id="1953" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1959" href="PrefixClosed.html#1959" class="Bound">w∈xs′</a><a id="1964" class="Symbol">)</a> <a id="1966" href="PrefixClosed.html#1966" class="Bound">v⊑w</a> <a id="1970" class="Symbol">=</a>
  <a id="1974" href="Data.List.Relation.Unary.Any.html#1264" class="InductiveConstructor">there</a> <a id="1980" class="Symbol">(</a><a id="1981" href="PrefixClosed.html#1632" class="Function">PrefixClosed-Pref</a> <a id="1999" href="PrefixClosed.html#1947" class="Bound">pc</a> <a id="2002" href="PrefixClosed.html#1959" class="Bound">w∈xs′</a> <a id="2008" href="PrefixClosed.html#1966" class="Bound">v⊑w</a><a id="2011" class="Symbol">)</a>

<a id="2014" class="Comment">-- PrefixClosed-equiv : PrefixClosed ≐ PrefixClosed′</a>
<a id="2067" class="Comment">-- PrefixClosed-equiv = {!!}</a></pre></body></html>


==> anc/html/Reflection.AST.Abstraction.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Abstraction (Reflection.AST.Abstraction)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Abstraction</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Abstractions used in the reflection machinery</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Symbol">{-#</a> <a id="233" class="Keyword">OPTIONS</a> <a id="241" class="Pragma">--cubical-compatible</a> <a id="262" class="Pragma">--safe</a> <a id="269" class="Symbol">#-}</a>

<a id="274" class="Keyword">module</a> <a id="281" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a> <a id="308" class="Keyword">where</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="344" class="Symbol">as</a> <a id="347" class="Module">String</a> <a id="354" class="Keyword">using</a> <a id="360" class="Symbol">(</a><a id="361" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="367" class="Symbol">)</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.String.Properties.html" class="Module">Data.String.Properties</a> <a id="404" class="Symbol">as</a> <a id="407" class="Module">String</a> <a id="414" class="Keyword">using</a> <a id="420" class="Symbol">(</a><a id="421" href="Data.String.Properties.html#2741" class="Function Operator">_≟_</a><a id="424" class="Symbol">)</a>
<a id="426" class="Keyword">open</a> <a id="431" class="Keyword">import</a> <a id="438" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="466" class="Symbol">;</a> <a id="468" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="473" class="Symbol">;</a> <a id="475" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="482" class="Symbol">)</a>
<a id="484" class="Keyword">open</a> <a id="489" class="Keyword">import</a> <a id="496" href="Level.html" class="Module">Level</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="560" class="Keyword">using</a> <a id="566" class="Symbol">(</a><a id="567" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="570" class="Symbol">;</a> <a id="572" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="576" class="Symbol">;</a> <a id="578" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="585" class="Symbol">)</a>
<a id="587" class="Keyword">open</a> <a id="592" class="Keyword">import</a> <a id="599" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="627" class="Keyword">using</a> <a id="633" class="Symbol">(</a><a id="634" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="651" class="Symbol">)</a>
<a id="653" class="Keyword">open</a> <a id="658" class="Keyword">import</a> <a id="665" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="708" class="Keyword">using</a> <a id="714" class="Symbol">(</a><a id="715" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="718" class="Symbol">;</a> <a id="720" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="724" class="Symbol">;</a> <a id="726" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="731" class="Symbol">)</a>

<a id="734" class="Keyword">private</a>
  <a id="744" class="Keyword">variable</a>
    <a id="757" href="Reflection.AST.Abstraction.html#757" class="Generalizable">a</a> <a id="759" href="Reflection.AST.Abstraction.html#759" class="Generalizable">b</a> <a id="761" class="Symbol">:</a> <a id="763" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="773" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a> <a id="775" href="Reflection.AST.Abstraction.html#775" class="Generalizable">B</a> <a id="777" class="Symbol">:</a> <a id="779" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="783" href="Reflection.AST.Abstraction.html#757" class="Generalizable">a</a>
    <a id="789" href="Reflection.AST.Abstraction.html#789" class="Generalizable">s</a> <a id="791" href="Reflection.AST.Abstraction.html#791" class="Generalizable">t</a> <a id="793" class="Symbol">:</a> <a id="795" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
    <a id="806" href="Reflection.AST.Abstraction.html#806" class="Generalizable">x</a> <a id="808" href="Reflection.AST.Abstraction.html#808" class="Generalizable">y</a> <a id="810" class="Symbol">:</a> <a id="812" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a>

<a id="815" class="Comment">------------------------------------------------------------------------</a>
<a id="888" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="927" class="Keyword">open</a> <a id="932" class="Keyword">import</a> <a id="939" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="963" class="Keyword">public</a>
  <a id="972" class="Keyword">using</a> <a id="978" class="Symbol">(</a><a id="979" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a><a id="982" class="Symbol">)</a>

<a id="985" class="Keyword">open</a> <a id="990" href="Agda.Builtin.Reflection.html#4249" class="Module">Abs</a> <a id="994" class="Keyword">public</a>

<a id="1002" class="Comment">------------------------------------------------------------------------</a>
<a id="1075" class="Comment">-- Operations</a>

<a id="map"></a><a id="1090" href="Reflection.AST.Abstraction.html#1090" class="Function">map</a> <a id="1094" class="Symbol">:</a> <a id="1096" class="Symbol">(</a><a id="1097" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a> <a id="1099" class="Symbol">→</a> <a id="1101" href="Reflection.AST.Abstraction.html#775" class="Generalizable">B</a><a id="1102" class="Symbol">)</a> <a id="1104" class="Symbol">→</a> <a id="1106" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="1110" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a> <a id="1112" class="Symbol">→</a> <a id="1114" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="1118" href="Reflection.AST.Abstraction.html#775" class="Generalizable">B</a>
<a id="1120" href="Reflection.AST.Abstraction.html#1090" class="Function">map</a> <a id="1124" href="Reflection.AST.Abstraction.html#1124" class="Bound">f</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1131" href="Reflection.AST.Abstraction.html#1131" class="Bound">s</a> <a id="1133" href="Reflection.AST.Abstraction.html#1133" class="Bound">x</a><a id="1134" class="Symbol">)</a> <a id="1136" class="Symbol">=</a> <a id="1138" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1142" href="Reflection.AST.Abstraction.html#1131" class="Bound">s</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Reflection.AST.Abstraction.html#1124" class="Bound">f</a> <a id="1147" href="Reflection.AST.Abstraction.html#1133" class="Bound">x</a><a id="1148" class="Symbol">)</a>

<a id="1151" class="Comment">------------------------------------------------------------------------</a>
<a id="1224" class="Comment">-- Decidable equality</a>

<a id="abs-injective₁"></a><a id="1247" href="Reflection.AST.Abstraction.html#1247" class="Function">abs-injective₁</a> <a id="1262" class="Symbol">:</a> <a id="1264" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1268" href="Reflection.AST.Abstraction.html#789" class="Generalizable">s</a> <a id="1270" href="Reflection.AST.Abstraction.html#806" class="Generalizable">x</a> <a id="1272" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1274" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1278" href="Reflection.AST.Abstraction.html#791" class="Generalizable">t</a> <a id="1280" href="Reflection.AST.Abstraction.html#808" class="Generalizable">y</a> <a id="1282" class="Symbol">→</a> <a id="1284" href="Reflection.AST.Abstraction.html#789" class="Generalizable">s</a> <a id="1286" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1288" href="Reflection.AST.Abstraction.html#791" class="Generalizable">t</a>
<a id="1290" href="Reflection.AST.Abstraction.html#1247" class="Function">abs-injective₁</a> <a id="1305" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1310" class="Symbol">=</a> <a id="1312" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="abs-injective₂"></a><a id="1318" href="Reflection.AST.Abstraction.html#1318" class="Function">abs-injective₂</a> <a id="1333" class="Symbol">:</a> <a id="1335" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1339" href="Reflection.AST.Abstraction.html#789" class="Generalizable">s</a> <a id="1341" href="Reflection.AST.Abstraction.html#806" class="Generalizable">x</a> <a id="1343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1345" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1349" href="Reflection.AST.Abstraction.html#791" class="Generalizable">t</a> <a id="1351" href="Reflection.AST.Abstraction.html#808" class="Generalizable">y</a> <a id="1353" class="Symbol">→</a> <a id="1355" href="Reflection.AST.Abstraction.html#806" class="Generalizable">x</a> <a id="1357" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1359" href="Reflection.AST.Abstraction.html#808" class="Generalizable">y</a>
<a id="1361" href="Reflection.AST.Abstraction.html#1318" class="Function">abs-injective₂</a> <a id="1376" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="abs-injective"></a><a id="1389" href="Reflection.AST.Abstraction.html#1389" class="Function">abs-injective</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1409" href="Reflection.AST.Abstraction.html#789" class="Generalizable">s</a> <a id="1411" href="Reflection.AST.Abstraction.html#806" class="Generalizable">x</a> <a id="1413" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1415" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1419" href="Reflection.AST.Abstraction.html#791" class="Generalizable">t</a> <a id="1421" href="Reflection.AST.Abstraction.html#808" class="Generalizable">y</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Reflection.AST.Abstraction.html#789" class="Generalizable">s</a> <a id="1427" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1429" href="Reflection.AST.Abstraction.html#791" class="Generalizable">t</a> <a id="1431" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1433" href="Reflection.AST.Abstraction.html#806" class="Generalizable">x</a> <a id="1435" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1437" href="Reflection.AST.Abstraction.html#808" class="Generalizable">y</a>
<a id="1439" href="Reflection.AST.Abstraction.html#1389" class="Function">abs-injective</a> <a id="1453" class="Symbol">=</a> <a id="1455" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1457" href="Reflection.AST.Abstraction.html#1247" class="Function">abs-injective₁</a> <a id="1472" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1474" href="Reflection.AST.Abstraction.html#1318" class="Function">abs-injective₂</a> <a id="1489" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="1492" class="Comment">-- We often need decidability of equality for Abs A when implementing it</a>
<a id="1565" class="Comment">-- for A. Unfortunately ≡-dec makes the termination checker unhappy.</a>
<a id="1634" class="Comment">-- Instead, we can match on both Abs A and use unAbs-dec for an</a>
<a id="1698" class="Comment">-- obviously decreasing recursive call.</a>

<a id="unAbs"></a><a id="1739" href="Reflection.AST.Abstraction.html#1739" class="Function">unAbs</a> <a id="1745" class="Symbol">:</a> <a id="1747" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="1751" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a> <a id="1753" class="Symbol">→</a> <a id="1755" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a>
<a id="1757" href="Reflection.AST.Abstraction.html#1739" class="Function">unAbs</a> <a id="1763" class="Symbol">(</a><a id="1764" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1768" href="Reflection.AST.Abstraction.html#1768" class="Bound">s</a> <a id="1770" href="Reflection.AST.Abstraction.html#1770" class="Bound">a</a><a id="1771" class="Symbol">)</a> <a id="1773" class="Symbol">=</a> <a id="1775" href="Reflection.AST.Abstraction.html#1770" class="Bound">a</a>

<a id="unAbs-dec"></a><a id="1778" href="Reflection.AST.Abstraction.html#1778" class="Function">unAbs-dec</a> <a id="1788" class="Symbol">:</a> <a id="1790" class="Symbol">{</a><a id="1791" href="Reflection.AST.Abstraction.html#1791" class="Bound">abs1</a> <a id="1796" href="Reflection.AST.Abstraction.html#1796" class="Bound">abs2</a> <a id="1801" class="Symbol">:</a> <a id="1803" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="1807" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a><a id="1808" class="Symbol">}</a> <a id="1810" class="Symbol">→</a> <a id="1812" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1816" class="Symbol">(</a><a id="1817" href="Reflection.AST.Abstraction.html#1739" class="Function">unAbs</a> <a id="1823" href="Reflection.AST.Abstraction.html#1791" class="Bound">abs1</a> <a id="1828" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1830" href="Reflection.AST.Abstraction.html#1739" class="Function">unAbs</a> <a id="1836" href="Reflection.AST.Abstraction.html#1796" class="Bound">abs2</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1848" class="Symbol">(</a><a id="1849" href="Reflection.AST.Abstraction.html#1791" class="Bound">abs1</a> <a id="1854" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1856" href="Reflection.AST.Abstraction.html#1796" class="Bound">abs2</a><a id="1860" class="Symbol">)</a>
<a id="1862" href="Reflection.AST.Abstraction.html#1778" class="Function">unAbs-dec</a> <a id="1872" class="Symbol">{</a><a id="1873" class="Argument">abs1</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1884" href="Reflection.AST.Abstraction.html#1884" class="Bound">s</a> <a id="1886" href="Reflection.AST.Abstraction.html#1886" class="Bound">a</a><a id="1887" class="Symbol">}</a> <a id="1889" class="Symbol">{</a><a id="1890" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="1894" href="Reflection.AST.Abstraction.html#1894" class="Bound">t</a> <a id="1896" href="Reflection.AST.Abstraction.html#1896" class="Bound">a′</a><a id="1898" class="Symbol">}</a> <a id="1900" href="Reflection.AST.Abstraction.html#1900" class="Bound">a≟a′</a> <a id="1905" class="Symbol">=</a>
  <a id="1909" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1914" class="Symbol">(</a><a id="1915" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1923" class="Symbol">(</a><a id="1924" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1930" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a><a id="1933" class="Symbol">))</a> <a id="1936" href="Reflection.AST.Abstraction.html#1389" class="Function">abs-injective</a> <a id="1950" class="Symbol">(</a><a id="1951" href="Reflection.AST.Abstraction.html#1884" class="Bound">s</a> <a id="1953" href="Data.String.Properties.html#2741" class="Function Operator">String.≟</a> <a id="1962" href="Reflection.AST.Abstraction.html#1894" class="Bound">t</a> <a id="1964" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="1970" href="Reflection.AST.Abstraction.html#1900" class="Bound">a≟a′</a><a id="1974" class="Symbol">)</a>

<a id="≡-dec"></a><a id="1977" href="Reflection.AST.Abstraction.html#1977" class="Function">≡-dec</a> <a id="1983" class="Symbol">:</a> <a id="1985" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2003" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a> <a id="2005" class="Symbol">→</a> <a id="2007" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="2030" href="Reflection.AST.Abstraction.html#773" class="Generalizable">A</a><a id="2031" class="Symbol">)</a>
<a id="2033" href="Reflection.AST.Abstraction.html#1977" class="Function">≡-dec</a> <a id="2039" href="Reflection.AST.Abstraction.html#2039" class="Bound Operator">_≟_</a> <a id="2043" href="Reflection.AST.Abstraction.html#2043" class="Bound">x</a> <a id="2045" href="Reflection.AST.Abstraction.html#2045" class="Bound">y</a> <a id="2047" class="Symbol">=</a> <a id="2049" href="Reflection.AST.Abstraction.html#1778" class="Function">unAbs-dec</a> <a id="2059" class="Symbol">(</a><a id="2060" href="Reflection.AST.Abstraction.html#1739" class="Function">unAbs</a> <a id="2066" href="Reflection.AST.Abstraction.html#2043" class="Bound">x</a> <a id="2068" href="Reflection.AST.Abstraction.html#2039" class="Bound Operator">≟</a> <a id="2070" href="Reflection.AST.Abstraction.html#1739" class="Function">unAbs</a> <a id="2076" href="Reflection.AST.Abstraction.html#2045" class="Bound">y</a><a id="2077" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.AlphaEquality.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>AlphaEquality (Reflection.AST.AlphaEquality)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.AlphaEquality</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Alpha equality over terms</a>
<a id="135" class="Comment">------------------------------------------------------------------------</a>

<a id="209" class="Symbol">{-#</a> <a id="213" class="Keyword">OPTIONS</a> <a id="221" class="Pragma">--cubical-compatible</a> <a id="242" class="Pragma">--safe</a> <a id="249" class="Symbol">#-}</a>

<a id="254" class="Keyword">module</a> <a id="261" href="Reflection.AST.AlphaEquality.html" class="Module">Reflection.AST.AlphaEquality</a> <a id="290" class="Keyword">where</a>

<a id="297" class="Keyword">open</a> <a id="302" class="Keyword">import</a> <a id="309" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="324" class="Keyword">using</a> <a id="330" class="Symbol">(</a><a id="331" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="335" class="Symbol">;</a> <a id="337" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="341" class="Symbol">;</a> <a id="343" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="348" class="Symbol">;</a> <a id="350" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="353" class="Symbol">)</a>
<a id="355" class="Keyword">open</a> <a id="360" class="Keyword">import</a> <a id="367" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="382" class="Keyword">using</a> <a id="388" class="Symbol">(</a><a id="389" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="391" class="Symbol">;</a> <a id="393" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="424" class="Symbol">as</a> <a id="427" class="Module">ℕ</a> <a id="429" class="Keyword">using</a> <a id="435" class="Symbol">(</a><a id="436" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="437" class="Symbol">;</a> <a id="439" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="443" class="Symbol">;</a> <a id="445" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="448" class="Symbol">;</a> <a id="450" href="Data.Nat.Base.html#1289" class="Primitive Operator">_≡ᵇ_</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="486" class="Keyword">using</a> <a id="492" class="Symbol">(</a><a id="493" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="542" class="Keyword">using</a> <a id="548" class="Symbol">(</a><a id="549" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊_⌋</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="618" class="Symbol">)</a>
<a id="620" class="Keyword">open</a> <a id="625" class="Keyword">import</a> <a id="632" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a><a id="669" class="Symbol">;</a> <a id="671" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a><a id="722" class="Symbol">;</a> <a id="724" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a><a id="727" class="Symbol">;</a> <a id="729" href="Reflection.AST.Argument.html#1546" class="Function">Args</a><a id="733" class="Symbol">)</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="783" class="Symbol">as</a> <a id="786" class="Module">ArgInfo</a> <a id="794" class="Keyword">using</a> <a id="800" class="Symbol">(</a><a id="801" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a><a id="808" class="Symbol">)</a>
<a id="810" class="Keyword">open</a> <a id="815" class="Keyword">import</a> <a id="822" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a> <a id="855" class="Symbol">as</a> <a id="858" class="Module">Modality</a> <a id="867" class="Keyword">using</a> <a id="873" class="Symbol">(</a><a id="874" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a><a id="882" class="Symbol">)</a>
<a id="884" class="Keyword">open</a> <a id="889" class="Keyword">import</a> <a id="896" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a> <a id="931" class="Symbol">as</a> <a id="934" class="Module">Visibility</a> <a id="945" class="Keyword">using</a> <a id="951" class="Symbol">(</a><a id="952" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="962" class="Symbol">)</a>
<a id="964" class="Keyword">open</a> <a id="969" class="Keyword">import</a> <a id="976" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="996" class="Symbol">as</a> <a id="999" class="Module">Meta</a> <a id="1004" class="Keyword">using</a> <a id="1010" class="Symbol">(</a><a id="1011" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="1015" class="Symbol">)</a>
<a id="1017" class="Keyword">open</a> <a id="1022" class="Keyword">import</a> <a id="1029" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="1049" class="Symbol">as</a> <a id="1052" class="Module">Name</a> <a id="1057" class="Keyword">using</a> <a id="1063" class="Symbol">(</a><a id="1064" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="1068" class="Symbol">)</a>
<a id="1070" class="Keyword">open</a> <a id="1075" class="Keyword">import</a> <a id="1082" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a> <a id="1105" class="Symbol">as</a> <a id="1108" class="Module">Literal</a> <a id="1116" class="Keyword">using</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="1130" class="Symbol">)</a>
<a id="1132" class="Keyword">open</a> <a id="1137" class="Keyword">import</a> <a id="1144" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a>
<a id="1164" class="Keyword">open</a> <a id="1169" class="Keyword">import</a> <a id="1176" href="Level.html" class="Module">Level</a> <a id="1182" class="Keyword">using</a> <a id="1188" class="Symbol">(</a><a id="1189" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1194" class="Symbol">)</a>

<a id="1197" class="Keyword">private</a>
  <a id="1207" class="Keyword">variable</a>
    <a id="1220" href="Reflection.AST.AlphaEquality.html#1220" class="Generalizable">a</a> <a id="1222" class="Symbol">:</a> <a id="1224" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1234" href="Reflection.AST.AlphaEquality.html#1234" class="Generalizable">A</a> <a id="1236" class="Symbol">:</a> <a id="1238" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1242" href="Reflection.AST.AlphaEquality.html#1220" class="Generalizable">a</a>

<a id="1245" class="Comment">------------------------------------------------------------------------</a>
<a id="1318" class="Comment">-- Definition</a>

<a id="1333" class="Keyword">record</a> <a id="AlphaEquality"></a><a id="1340" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="1354" class="Symbol">(</a><a id="1355" href="Reflection.AST.AlphaEquality.html#1355" class="Bound">A</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Symbol">:</a> <a id="1366" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1370" class="Keyword">where</a>
  <a id="1378" class="Keyword">constructor</a> <a id="mkAlphaEquality"></a><a id="1390" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a>
  <a id="1408" class="Keyword">infix</a> <a id="1414" class="Number">4</a> <a id="1416" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">_=α=_</a>
  <a id="1424" class="Keyword">field</a>
    <a id="AlphaEquality._=α=_"></a><a id="1434" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">_=α=_</a> <a id="1440" class="Symbol">:</a> <a id="1442" href="Reflection.AST.AlphaEquality.html#1355" class="Bound">A</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Reflection.AST.AlphaEquality.html#1355" class="Bound">A</a> <a id="1448" class="Symbol">→</a> <a id="1450" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>

<a id="1456" class="Keyword">open</a> <a id="1461" href="Reflection.AST.AlphaEquality.html#1340" class="Module">AlphaEquality</a> <a id="1475" class="Symbol">{{...}}</a> <a id="1483" class="Keyword">public</a>

<a id="1491" class="Comment">------------------------------------------------------------------------</a>
<a id="1564" class="Comment">-- Utilities</a>

<a id="≟⇒α"></a><a id="1578" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="1582" class="Symbol">:</a> <a id="1584" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1602" href="Reflection.AST.AlphaEquality.html#1234" class="Generalizable">A</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="1620" href="Reflection.AST.AlphaEquality.html#1234" class="Generalizable">A</a>
<a id="1622" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="1626" href="Reflection.AST.AlphaEquality.html#1626" class="Bound Operator">_≟_</a> <a id="1630" class="Symbol">=</a> <a id="1632" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="1648" class="Symbol">(λ</a> <a id="1651" href="Reflection.AST.AlphaEquality.html#1651" class="Bound">x</a> <a id="1653" href="Reflection.AST.AlphaEquality.html#1653" class="Bound">y</a> <a id="1655" class="Symbol">→</a> <a id="1657" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊</a> <a id="1659" href="Reflection.AST.AlphaEquality.html#1651" class="Bound">x</a> <a id="1661" href="Reflection.AST.AlphaEquality.html#1626" class="Bound Operator">≟</a> <a id="1663" href="Reflection.AST.AlphaEquality.html#1653" class="Bound">y</a> <a id="1665" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌋</a><a id="1666" class="Symbol">)</a>

<a id="1669" class="Comment">------------------------------------------------------------------------</a>
<a id="1742" class="Comment">-- Propositional cases</a>

<a id="1766" class="Comment">-- In the following cases alpha equality coincides with propositiona</a>
<a id="1835" class="Comment">-- equality</a>

<a id="1848" class="Keyword">instance</a>
  <a id="α-Visibility"></a><a id="1859" href="Reflection.AST.AlphaEquality.html#1859" class="Function">α-Visibility</a> <a id="1872" class="Symbol">:</a> <a id="1874" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="1888" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>
  <a id="1901" href="Reflection.AST.AlphaEquality.html#1859" class="Function">α-Visibility</a> <a id="1914" class="Symbol">=</a> <a id="1916" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="1920" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">Visibility._≟_</a>

  <a id="α-Modality"></a><a id="1938" href="Reflection.AST.AlphaEquality.html#1938" class="Function">α-Modality</a> <a id="1949" class="Symbol">:</a> <a id="1951" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="1965" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>
  <a id="1976" href="Reflection.AST.AlphaEquality.html#1938" class="Function">α-Modality</a> <a id="1987" class="Symbol">=</a> <a id="1989" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="1993" href="Reflection.AST.Argument.Modality.html#1641" class="Function Operator">Modality._≟_</a>

  <a id="α-ArgInfo"></a><a id="2009" href="Reflection.AST.AlphaEquality.html#2009" class="Function">α-ArgInfo</a> <a id="2019" class="Symbol">:</a> <a id="2021" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="2035" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>
  <a id="2045" href="Reflection.AST.AlphaEquality.html#2009" class="Function">α-ArgInfo</a> <a id="2055" class="Symbol">=</a> <a id="2057" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="2061" href="Reflection.AST.Argument.Information.html#1657" class="Function Operator">ArgInfo._≟_</a>

  <a id="α-Literal"></a><a id="2076" href="Reflection.AST.AlphaEquality.html#2076" class="Function">α-Literal</a> <a id="2086" class="Symbol">:</a> <a id="2088" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="2102" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
  <a id="2112" href="Reflection.AST.AlphaEquality.html#2076" class="Function">α-Literal</a> <a id="2122" class="Symbol">=</a> <a id="2124" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="2128" href="Reflection.AST.Literal.html#1720" class="Function Operator">Literal._≟_</a>

  <a id="α-Meta"></a><a id="2143" href="Reflection.AST.AlphaEquality.html#2143" class="Function">α-Meta</a> <a id="2150" class="Symbol">:</a> <a id="2152" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="2166" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a>
  <a id="2173" href="Reflection.AST.AlphaEquality.html#2143" class="Function">α-Meta</a> <a id="2180" class="Symbol">=</a> <a id="2182" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="2186" href="Reflection.AST.Meta.html#1079" class="Function Operator">Meta._≟_</a>

  <a id="α-Name"></a><a id="2198" href="Reflection.AST.AlphaEquality.html#2198" class="Function">α-Name</a> <a id="2205" class="Symbol">:</a> <a id="2207" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="2221" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="2228" href="Reflection.AST.AlphaEquality.html#2198" class="Function">α-Name</a> <a id="2235" class="Symbol">=</a> <a id="2237" href="Reflection.AST.AlphaEquality.html#1578" class="Function">≟⇒α</a> <a id="2241" href="Reflection.AST.Name.html#1652" class="Function Operator">Name._≟_</a>

<a id="2251" class="Comment">------------------------------------------------------------------------</a>
<a id="2324" class="Comment">-- Interesting cases</a>

<a id="2346" class="Comment">-- This is where we deviate from propositional equality and ignore the</a>
<a id="2417" class="Comment">-- names of the binders.</a>

<a id="2443" class="Comment">-- Unfortunately we can&#39;t declare these as instances directly as the</a>
<a id="2512" class="Comment">-- termination checker isn&#39;t clever enough to peer inside the records.</a>

<a id="2584" class="Keyword">mutual</a>
  <a id="_=α=-AbsTerm_"></a><a id="2593" href="Reflection.AST.AlphaEquality.html#2593" class="Function Operator">_=α=-AbsTerm_</a> <a id="2607" class="Symbol">:</a> <a id="2609" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="2613" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2618" class="Symbol">→</a> <a id="2620" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="2624" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="2638" class="Symbol">(</a><a id="2639" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2643" href="Reflection.AST.AlphaEquality.html#2643" class="Bound">s</a> <a id="2645" href="Reflection.AST.AlphaEquality.html#2645" class="Bound">a</a><a id="2646" class="Symbol">)</a> <a id="2648" href="Reflection.AST.AlphaEquality.html#2593" class="Function Operator">=α=-AbsTerm</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2665" href="Reflection.AST.AlphaEquality.html#2665" class="Bound">s′</a> <a id="2668" href="Reflection.AST.AlphaEquality.html#2668" class="Bound">a′</a><a id="2670" class="Symbol">)</a> <a id="2672" class="Symbol">=</a> <a id="2674" href="Reflection.AST.AlphaEquality.html#2645" class="Bound">a</a> <a id="2676" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="2685" href="Reflection.AST.AlphaEquality.html#2668" class="Bound">a′</a>

  <a id="_=α=-Telescope_"></a><a id="2691" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">_=α=-Telescope_</a> <a id="2707" class="Symbol">:</a> <a id="2709" href="Reflection.AST.Term.html#1887" class="Function">Telescope</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Reflection.AST.Term.html#1887" class="Function">Telescope</a> <a id="2731" class="Symbol">→</a> <a id="2733" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="2740" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="2755" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="2769" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                <a id="2787" class="Symbol">=</a> <a id="2789" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="2796" class="Symbol">((</a><a id="2798" href="Reflection.AST.AlphaEquality.html#2798" class="Bound">s</a> <a id="2800" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2802" href="Reflection.AST.AlphaEquality.html#2802" class="Bound">x</a><a id="2803" class="Symbol">)</a> <a id="2805" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2807" href="Reflection.AST.AlphaEquality.html#2807" class="Bound">xs</a><a id="2809" class="Symbol">)</a> <a id="2811" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="2825" class="Symbol">((</a><a id="2827" href="Reflection.AST.AlphaEquality.html#2827" class="Bound">s&#39;</a> <a id="2830" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2832" href="Reflection.AST.AlphaEquality.html#2832" class="Bound">x′</a><a id="2834" class="Symbol">)</a> <a id="2836" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2838" href="Reflection.AST.AlphaEquality.html#2838" class="Bound">xs′</a><a id="2841" class="Symbol">)</a> <a id="2843" class="Symbol">=</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Reflection.AST.AlphaEquality.html#2802" class="Bound">x</a> <a id="2848" href="Reflection.AST.AlphaEquality.html#3215" class="Function Operator">=α=-ArgTerm</a> <a id="2860" href="Reflection.AST.AlphaEquality.html#2832" class="Bound">x′</a><a id="2862" class="Symbol">)</a> <a id="2864" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="2866" class="Symbol">(</a><a id="2867" href="Reflection.AST.AlphaEquality.html#2807" class="Bound">xs</a> <a id="2870" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="2884" href="Reflection.AST.AlphaEquality.html#2838" class="Bound">xs′</a><a id="2887" class="Symbol">)</a>
  <a id="2891" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="2906" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="2920" class="Symbol">(_</a> <a id="2923" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2925" class="Symbol">_)</a>           <a id="2938" class="Symbol">=</a> <a id="2940" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="2948" class="Symbol">(_</a> <a id="2951" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2953" class="Symbol">_)</a>        <a id="2963" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="2977" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>                <a id="2995" class="Symbol">=</a> <a id="2997" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="3004" class="Comment">------------------------------------------------------------------------</a>
<a id="3077" class="Comment">-- Remaining cases</a>

<a id="3097" class="Comment">-- The following cases simply recurse over the remaining AST in exactly</a>
<a id="3169" class="Comment">-- the same way as propositional equality.</a>

  <a id="_=α=-ArgTerm_"></a><a id="3215" href="Reflection.AST.AlphaEquality.html#3215" class="Function Operator">_=α=-ArgTerm_</a> <a id="3229" class="Symbol">:</a> <a id="3231" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3235" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3240" class="Symbol">→</a> <a id="3242" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3246" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="3260" class="Symbol">(</a><a id="3261" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3265" href="Reflection.AST.AlphaEquality.html#3265" class="Bound">i</a> <a id="3267" href="Reflection.AST.AlphaEquality.html#3267" class="Bound">a</a><a id="3268" class="Symbol">)</a> <a id="3270" href="Reflection.AST.AlphaEquality.html#3215" class="Function Operator">=α=-ArgTerm</a> <a id="3282" class="Symbol">(</a><a id="3283" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3287" href="Reflection.AST.AlphaEquality.html#3287" class="Bound">i′</a> <a id="3290" href="Reflection.AST.AlphaEquality.html#3290" class="Bound">a′</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">=</a> <a id="3296" href="Reflection.AST.AlphaEquality.html#3267" class="Bound">a</a> <a id="3298" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3307" href="Reflection.AST.AlphaEquality.html#3290" class="Bound">a′</a>

  <a id="_=α=-ArgPattern_"></a><a id="3313" href="Reflection.AST.AlphaEquality.html#3313" class="Function Operator">_=α=-ArgPattern_</a> <a id="3330" class="Symbol">:</a> <a id="3332" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3336" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="3344" class="Symbol">→</a> <a id="3346" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3350" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="3358" class="Symbol">→</a> <a id="3360" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="3367" class="Symbol">(</a><a id="3368" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3372" href="Reflection.AST.AlphaEquality.html#3372" class="Bound">i</a> <a id="3374" href="Reflection.AST.AlphaEquality.html#3374" class="Bound">a</a><a id="3375" class="Symbol">)</a> <a id="3377" href="Reflection.AST.AlphaEquality.html#3313" class="Function Operator">=α=-ArgPattern</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3397" href="Reflection.AST.AlphaEquality.html#3397" class="Bound">i′</a> <a id="3400" href="Reflection.AST.AlphaEquality.html#3400" class="Bound">a′</a><a id="3402" class="Symbol">)</a> <a id="3404" class="Symbol">=</a> <a id="3406" href="Reflection.AST.AlphaEquality.html#3374" class="Bound">a</a> <a id="3408" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="3420" href="Reflection.AST.AlphaEquality.html#3400" class="Bound">a′</a>

  <a id="_=α=-Term_"></a><a id="3426" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">_=α=-Term_</a> <a id="3437" class="Symbol">:</a> <a id="3439" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3451" class="Symbol">→</a> <a id="3453" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="3460" class="Symbol">(</a><a id="3461" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>     <a id="3469" href="Reflection.AST.AlphaEquality.html#3469" class="Bound">x</a>  <a id="3472" href="Reflection.AST.AlphaEquality.html#3472" class="Bound">args</a><a id="3476" class="Symbol">)</a> <a id="3478" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3487" class="Symbol">(</a><a id="3488" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>     <a id="3496" href="Reflection.AST.AlphaEquality.html#3496" class="Bound">x′</a>  <a id="3500" href="Reflection.AST.AlphaEquality.html#3500" class="Bound">args′</a><a id="3505" class="Symbol">)</a> <a id="3507" class="Symbol">=</a> <a id="3509" class="Symbol">(</a><a id="3510" href="Reflection.AST.AlphaEquality.html#3469" class="Bound">x</a>  <a id="3513" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a>  <a id="3519" href="Reflection.AST.AlphaEquality.html#3496" class="Bound">x′</a><a id="3521" class="Symbol">)</a>  <a id="3524" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3526" class="Symbol">(</a><a id="3527" href="Reflection.AST.AlphaEquality.html#3472" class="Bound">args</a> <a id="3532" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="3545" href="Reflection.AST.AlphaEquality.html#3500" class="Bound">args′</a><a id="3550" class="Symbol">)</a>
  <a id="3554" class="Symbol">(</a><a id="3555" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>     <a id="3563" href="Reflection.AST.AlphaEquality.html#3563" class="Bound">c</a>  <a id="3566" href="Reflection.AST.AlphaEquality.html#3566" class="Bound">args</a><a id="3570" class="Symbol">)</a> <a id="3572" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3581" class="Symbol">(</a><a id="3582" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>     <a id="3590" href="Reflection.AST.AlphaEquality.html#3590" class="Bound">c′</a>  <a id="3594" href="Reflection.AST.AlphaEquality.html#3594" class="Bound">args′</a><a id="3599" class="Symbol">)</a> <a id="3601" class="Symbol">=</a> <a id="3603" class="Symbol">(</a><a id="3604" href="Reflection.AST.AlphaEquality.html#3563" class="Bound">c</a>  <a id="3607" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="3611" href="Reflection.AST.AlphaEquality.html#3590" class="Bound">c′</a><a id="3613" class="Symbol">)</a>  <a id="3616" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Reflection.AST.AlphaEquality.html#3566" class="Bound">args</a> <a id="3624" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="3637" href="Reflection.AST.AlphaEquality.html#3594" class="Bound">args′</a><a id="3642" class="Symbol">)</a>
  <a id="3646" class="Symbol">(</a><a id="3647" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>     <a id="3655" href="Reflection.AST.AlphaEquality.html#3655" class="Bound">f</a>  <a id="3658" href="Reflection.AST.AlphaEquality.html#3658" class="Bound">args</a><a id="3662" class="Symbol">)</a> <a id="3664" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3673" class="Symbol">(</a><a id="3674" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>     <a id="3682" href="Reflection.AST.AlphaEquality.html#3682" class="Bound">f′</a>  <a id="3686" href="Reflection.AST.AlphaEquality.html#3686" class="Bound">args′</a><a id="3691" class="Symbol">)</a> <a id="3693" class="Symbol">=</a> <a id="3695" class="Symbol">(</a><a id="3696" href="Reflection.AST.AlphaEquality.html#3655" class="Bound">f</a>  <a id="3699" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="3703" href="Reflection.AST.AlphaEquality.html#3682" class="Bound">f′</a><a id="3705" class="Symbol">)</a>  <a id="3708" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3710" class="Symbol">(</a><a id="3711" href="Reflection.AST.AlphaEquality.html#3658" class="Bound">args</a> <a id="3716" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="3729" href="Reflection.AST.AlphaEquality.html#3686" class="Bound">args′</a><a id="3734" class="Symbol">)</a>
  <a id="3738" class="Symbol">(</a><a id="3739" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>    <a id="3747" href="Reflection.AST.AlphaEquality.html#3747" class="Bound">x</a>  <a id="3750" href="Reflection.AST.AlphaEquality.html#3750" class="Bound">args</a><a id="3754" class="Symbol">)</a> <a id="3756" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3765" class="Symbol">(</a><a id="3766" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>     <a id="3775" href="Reflection.AST.AlphaEquality.html#3775" class="Bound">x′</a> <a id="3778" href="Reflection.AST.AlphaEquality.html#3778" class="Bound">args′</a><a id="3783" class="Symbol">)</a> <a id="3785" class="Symbol">=</a> <a id="3787" class="Symbol">(</a><a id="3788" href="Reflection.AST.AlphaEquality.html#3747" class="Bound">x</a>  <a id="3791" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="3795" href="Reflection.AST.AlphaEquality.html#3775" class="Bound">x′</a><a id="3797" class="Symbol">)</a>  <a id="3800" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3802" class="Symbol">(</a><a id="3803" href="Reflection.AST.AlphaEquality.html#3750" class="Bound">args</a> <a id="3808" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="3821" href="Reflection.AST.AlphaEquality.html#3778" class="Bound">args′</a><a id="3826" class="Symbol">)</a>
  <a id="3830" class="Symbol">(</a><a id="3831" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="3839" href="Reflection.AST.AlphaEquality.html#3839" class="Bound">cs</a> <a id="3842" href="Reflection.AST.AlphaEquality.html#3842" class="Bound">args</a><a id="3846" class="Symbol">)</a> <a id="3848" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3857" class="Symbol">(</a><a id="3858" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="3866" href="Reflection.AST.AlphaEquality.html#3866" class="Bound">cs′</a> <a id="3870" href="Reflection.AST.AlphaEquality.html#3870" class="Bound">args′</a><a id="3875" class="Symbol">)</a> <a id="3877" class="Symbol">=</a> <a id="3879" class="Symbol">(</a><a id="3880" href="Reflection.AST.AlphaEquality.html#3839" class="Bound">cs</a> <a id="3883" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">=α=-Clauses</a> <a id="3895" href="Reflection.AST.AlphaEquality.html#3866" class="Bound">cs′</a><a id="3898" class="Symbol">)</a> <a id="3900" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3902" class="Symbol">(</a><a id="3903" href="Reflection.AST.AlphaEquality.html#3842" class="Bound">args</a> <a id="3908" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="3921" href="Reflection.AST.AlphaEquality.html#3870" class="Bound">args′</a><a id="3926" class="Symbol">)</a>
  <a id="3930" class="Symbol">(</a><a id="3931" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="3934" href="Reflection.AST.AlphaEquality.html#3934" class="Bound">t₁</a> <a id="3937" href="Reflection.AST.AlphaEquality.html#3937" class="Bound">t₂</a>  <a id="3941" class="Symbol">)</a>      <a id="3948" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="3957" class="Symbol">(</a><a id="3958" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="3961" href="Reflection.AST.AlphaEquality.html#3961" class="Bound">t₁′</a> <a id="3965" href="Reflection.AST.AlphaEquality.html#3965" class="Bound">t₂′</a>  <a id="3970" class="Symbol">)</a>      <a id="3977" class="Symbol">=</a> <a id="3979" class="Symbol">(</a><a id="3980" href="Reflection.AST.AlphaEquality.html#3934" class="Bound">t₁</a> <a id="3983" href="Reflection.AST.AlphaEquality.html#3215" class="Function Operator">=α=-ArgTerm</a> <a id="3995" href="Reflection.AST.AlphaEquality.html#3961" class="Bound">t₁′</a><a id="3998" class="Symbol">)</a> <a id="4000" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="4002" class="Symbol">(</a><a id="4003" href="Reflection.AST.AlphaEquality.html#3937" class="Bound">t₂</a>   <a id="4008" href="Reflection.AST.AlphaEquality.html#2593" class="Function Operator">=α=-AbsTerm</a> <a id="4020" href="Reflection.AST.AlphaEquality.html#3965" class="Bound">t₂′</a><a id="4023" class="Symbol">)</a>
  <a id="4027" class="Symbol">(</a><a id="4028" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="4033" href="Reflection.AST.AlphaEquality.html#4033" class="Bound">s</a>    <a id="4038" class="Symbol">)</a>      <a id="4045" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4054" class="Symbol">(</a><a id="4055" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="4060" href="Reflection.AST.AlphaEquality.html#4060" class="Bound">s′</a>     <a id="4067" class="Symbol">)</a>      <a id="4074" class="Symbol">=</a> <a id="4076" href="Reflection.AST.AlphaEquality.html#4033" class="Bound">s</a>   <a id="4080" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="4089" href="Reflection.AST.AlphaEquality.html#4060" class="Bound">s′</a>
  <a id="4094" class="Symbol">(</a><a id="4095" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="4099" href="Reflection.AST.AlphaEquality.html#4099" class="Bound">v</a> <a id="4101" href="Reflection.AST.AlphaEquality.html#4101" class="Bound">t</a>   <a id="4105" class="Symbol">)</a>      <a id="4112" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4121" class="Symbol">(</a><a id="4122" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="4126" href="Reflection.AST.AlphaEquality.html#4126" class="Bound">v′</a> <a id="4129" href="Reflection.AST.AlphaEquality.html#4129" class="Bound">t′</a>   <a id="4134" class="Symbol">)</a>      <a id="4141" class="Symbol">=</a> <a id="4143" class="Symbol">(</a><a id="4144" href="Reflection.AST.AlphaEquality.html#4099" class="Bound">v</a>  <a id="4147" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="4151" href="Reflection.AST.AlphaEquality.html#4126" class="Bound">v′</a><a id="4153" class="Symbol">)</a>  <a id="4156" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="4158" class="Symbol">(</a><a id="4159" href="Reflection.AST.AlphaEquality.html#4101" class="Bound">t</a> <a id="4161" href="Reflection.AST.AlphaEquality.html#2593" class="Function Operator">=α=-AbsTerm</a> <a id="4173" href="Reflection.AST.AlphaEquality.html#4129" class="Bound">t′</a><a id="4175" class="Symbol">)</a>
  <a id="4179" class="Symbol">(</a><a id="4180" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="4184" href="Reflection.AST.AlphaEquality.html#4184" class="Bound">l</a>     <a id="4190" class="Symbol">)</a>      <a id="4197" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="4211" href="Reflection.AST.AlphaEquality.html#4211" class="Bound">l′</a>      <a id="4219" class="Symbol">)</a>      <a id="4226" class="Symbol">=</a> <a id="4228" href="Reflection.AST.AlphaEquality.html#4184" class="Bound">l</a>   <a id="4232" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="4236" href="Reflection.AST.AlphaEquality.html#4211" class="Bound">l′</a>
  <a id="4241" class="Symbol">(</a><a id="4242" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>   <a id="4252" class="Symbol">)</a>      <a id="4259" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4268" class="Symbol">(</a><a id="4269" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="4281" class="Symbol">)</a>      <a id="4288" class="Symbol">=</a> <a id="4290" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="4298" class="Symbol">(</a><a id="4299" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4303" href="Reflection.AST.AlphaEquality.html#4303" class="Bound">x</a> <a id="4305" href="Reflection.AST.AlphaEquality.html#4305" class="Bound">args</a> <a id="4310" class="Symbol">)</a>     <a id="4316" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="4330" href="Reflection.AST.AlphaEquality.html#4330" class="Bound">c</a> <a id="4332" href="Reflection.AST.AlphaEquality.html#4332" class="Bound">args′</a><a id="4337" class="Symbol">)</a>       <a id="4345" class="Symbol">=</a> <a id="4347" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4355" class="Symbol">(</a><a id="4356" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4360" href="Reflection.AST.AlphaEquality.html#4360" class="Bound">x</a> <a id="4362" href="Reflection.AST.AlphaEquality.html#4362" class="Bound">args</a> <a id="4367" class="Symbol">)</a>     <a id="4373" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="4387" href="Reflection.AST.AlphaEquality.html#4387" class="Bound">f</a> <a id="4389" href="Reflection.AST.AlphaEquality.html#4389" class="Bound">args′</a><a id="4394" class="Symbol">)</a>       <a id="4402" class="Symbol">=</a> <a id="4404" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4412" class="Symbol">(</a><a id="4413" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4417" href="Reflection.AST.AlphaEquality.html#4417" class="Bound">x</a> <a id="4419" href="Reflection.AST.AlphaEquality.html#4419" class="Bound">args</a> <a id="4424" class="Symbol">)</a>     <a id="4430" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4439" class="Symbol">(</a><a id="4440" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="4444" href="Reflection.AST.AlphaEquality.html#4444" class="Bound">v</a> <a id="4446" href="Reflection.AST.AlphaEquality.html#4446" class="Bound">t</a>    <a id="4451" class="Symbol">)</a>       <a id="4459" class="Symbol">=</a> <a id="4461" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4469" class="Symbol">(</a><a id="4470" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4474" href="Reflection.AST.AlphaEquality.html#4474" class="Bound">x</a> <a id="4476" href="Reflection.AST.AlphaEquality.html#4476" class="Bound">args</a> <a id="4481" class="Symbol">)</a>     <a id="4487" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4496" class="Symbol">(</a><a id="4497" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="4500" href="Reflection.AST.AlphaEquality.html#4500" class="Bound">t₁</a> <a id="4503" href="Reflection.AST.AlphaEquality.html#4503" class="Bound">t₂</a>   <a id="4508" class="Symbol">)</a>       <a id="4516" class="Symbol">=</a> <a id="4518" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4526" class="Symbol">(</a><a id="4527" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4531" href="Reflection.AST.AlphaEquality.html#4531" class="Bound">x</a> <a id="4533" href="Reflection.AST.AlphaEquality.html#4533" class="Bound">args</a> <a id="4538" class="Symbol">)</a>     <a id="4544" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4553" class="Symbol">(</a><a id="4554" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="4559" class="Symbol">_</a>     <a id="4565" class="Symbol">)</a>       <a id="4573" class="Symbol">=</a> <a id="4575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4583" class="Symbol">(</a><a id="4584" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4588" href="Reflection.AST.AlphaEquality.html#4588" class="Bound">x</a> <a id="4590" href="Reflection.AST.AlphaEquality.html#4590" class="Bound">args</a> <a id="4595" class="Symbol">)</a>     <a id="4601" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4610" class="Symbol">(</a><a id="4611" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="4615" class="Symbol">_</a>      <a id="4622" class="Symbol">)</a>       <a id="4630" class="Symbol">=</a> <a id="4632" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4640" class="Symbol">(</a><a id="4641" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4645" href="Reflection.AST.AlphaEquality.html#4645" class="Bound">x</a> <a id="4647" href="Reflection.AST.AlphaEquality.html#4647" class="Bound">args</a> <a id="4652" class="Symbol">)</a>     <a id="4658" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4667" class="Symbol">(</a><a id="4668" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="4673" class="Symbol">_</a> <a id="4675" class="Symbol">_</a>   <a id="4679" class="Symbol">)</a>       <a id="4687" class="Symbol">=</a> <a id="4689" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4697" class="Symbol">(</a><a id="4698" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4702" href="Reflection.AST.AlphaEquality.html#4702" class="Bound">x</a> <a id="4704" href="Reflection.AST.AlphaEquality.html#4704" class="Bound">args</a> <a id="4709" class="Symbol">)</a>     <a id="4715" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4724" class="Symbol">(</a><a id="4725" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="4736" class="Symbol">)</a>       <a id="4744" class="Symbol">=</a> <a id="4746" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4754" class="Symbol">(</a><a id="4755" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="4759" href="Reflection.AST.AlphaEquality.html#4759" class="Bound">c</a> <a id="4761" href="Reflection.AST.AlphaEquality.html#4761" class="Bound">args</a> <a id="4766" class="Symbol">)</a>     <a id="4772" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4781" class="Symbol">(</a><a id="4782" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="4786" href="Reflection.AST.AlphaEquality.html#4786" class="Bound">x</a> <a id="4788" href="Reflection.AST.AlphaEquality.html#4788" class="Bound">args′</a><a id="4793" class="Symbol">)</a>       <a id="4801" class="Symbol">=</a> <a id="4803" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4811" class="Symbol">(</a><a id="4812" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="4816" href="Reflection.AST.AlphaEquality.html#4816" class="Bound">c</a> <a id="4818" href="Reflection.AST.AlphaEquality.html#4818" class="Bound">args</a> <a id="4823" class="Symbol">)</a>     <a id="4829" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4838" class="Symbol">(</a><a id="4839" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="4843" href="Reflection.AST.AlphaEquality.html#4843" class="Bound">f</a> <a id="4845" href="Reflection.AST.AlphaEquality.html#4845" class="Bound">args′</a><a id="4850" class="Symbol">)</a>       <a id="4858" class="Symbol">=</a> <a id="4860" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4868" class="Symbol">(</a><a id="4869" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="4873" href="Reflection.AST.AlphaEquality.html#4873" class="Bound">c</a> <a id="4875" href="Reflection.AST.AlphaEquality.html#4875" class="Bound">args</a> <a id="4880" class="Symbol">)</a>     <a id="4886" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="4900" href="Reflection.AST.AlphaEquality.html#4900" class="Bound">v</a> <a id="4902" href="Reflection.AST.AlphaEquality.html#4902" class="Bound">t</a>    <a id="4907" class="Symbol">)</a>       <a id="4915" class="Symbol">=</a> <a id="4917" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4925" class="Symbol">(</a><a id="4926" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="4930" href="Reflection.AST.AlphaEquality.html#4930" class="Bound">c</a> <a id="4932" href="Reflection.AST.AlphaEquality.html#4932" class="Bound">args</a> <a id="4937" class="Symbol">)</a>     <a id="4943" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="4952" class="Symbol">(</a><a id="4953" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="4956" href="Reflection.AST.AlphaEquality.html#4956" class="Bound">t₁</a> <a id="4959" href="Reflection.AST.AlphaEquality.html#4959" class="Bound">t₂</a>   <a id="4964" class="Symbol">)</a>       <a id="4972" class="Symbol">=</a> <a id="4974" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="4982" class="Symbol">(</a><a id="4983" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="4987" href="Reflection.AST.AlphaEquality.html#4987" class="Bound">c</a> <a id="4989" href="Reflection.AST.AlphaEquality.html#4989" class="Bound">args</a> <a id="4994" class="Symbol">)</a>     <a id="5000" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5009" class="Symbol">(</a><a id="5010" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="5015" class="Symbol">_</a>     <a id="5021" class="Symbol">)</a>       <a id="5029" class="Symbol">=</a> <a id="5031" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5039" class="Symbol">(</a><a id="5040" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="5044" href="Reflection.AST.AlphaEquality.html#5044" class="Bound">c</a> <a id="5046" href="Reflection.AST.AlphaEquality.html#5046" class="Bound">args</a> <a id="5051" class="Symbol">)</a>     <a id="5057" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="5071" class="Symbol">_</a>      <a id="5078" class="Symbol">)</a>       <a id="5086" class="Symbol">=</a> <a id="5088" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5096" class="Symbol">(</a><a id="5097" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="5101" href="Reflection.AST.AlphaEquality.html#5101" class="Bound">c</a> <a id="5103" href="Reflection.AST.AlphaEquality.html#5103" class="Bound">args</a> <a id="5108" class="Symbol">)</a>     <a id="5114" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5123" class="Symbol">(</a><a id="5124" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="5129" class="Symbol">_</a> <a id="5131" class="Symbol">_</a>   <a id="5135" class="Symbol">)</a>       <a id="5143" class="Symbol">=</a> <a id="5145" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5153" class="Symbol">(</a><a id="5154" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="5158" href="Reflection.AST.AlphaEquality.html#5158" class="Bound">c</a> <a id="5160" href="Reflection.AST.AlphaEquality.html#5160" class="Bound">args</a> <a id="5165" class="Symbol">)</a>     <a id="5171" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="5192" class="Symbol">)</a>       <a id="5200" class="Symbol">=</a> <a id="5202" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5210" class="Symbol">(</a><a id="5211" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5215" href="Reflection.AST.AlphaEquality.html#5215" class="Bound">f</a> <a id="5217" href="Reflection.AST.AlphaEquality.html#5217" class="Bound">args</a> <a id="5222" class="Symbol">)</a>     <a id="5228" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5237" class="Symbol">(</a><a id="5238" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="5242" href="Reflection.AST.AlphaEquality.html#5242" class="Bound">x</a> <a id="5244" href="Reflection.AST.AlphaEquality.html#5244" class="Bound">args′</a><a id="5249" class="Symbol">)</a>       <a id="5257" class="Symbol">=</a> <a id="5259" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5267" class="Symbol">(</a><a id="5268" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5272" href="Reflection.AST.AlphaEquality.html#5272" class="Bound">f</a> <a id="5274" href="Reflection.AST.AlphaEquality.html#5274" class="Bound">args</a> <a id="5279" class="Symbol">)</a>     <a id="5285" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5294" class="Symbol">(</a><a id="5295" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="5299" href="Reflection.AST.AlphaEquality.html#5299" class="Bound">c</a> <a id="5301" href="Reflection.AST.AlphaEquality.html#5301" class="Bound">args′</a><a id="5306" class="Symbol">)</a>       <a id="5314" class="Symbol">=</a> <a id="5316" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5324" class="Symbol">(</a><a id="5325" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5329" href="Reflection.AST.AlphaEquality.html#5329" class="Bound">f</a> <a id="5331" href="Reflection.AST.AlphaEquality.html#5331" class="Bound">args</a> <a id="5336" class="Symbol">)</a>     <a id="5342" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5351" class="Symbol">(</a><a id="5352" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5356" href="Reflection.AST.AlphaEquality.html#5356" class="Bound">v</a> <a id="5358" href="Reflection.AST.AlphaEquality.html#5358" class="Bound">t</a>    <a id="5363" class="Symbol">)</a>       <a id="5371" class="Symbol">=</a> <a id="5373" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5381" class="Symbol">(</a><a id="5382" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5386" href="Reflection.AST.AlphaEquality.html#5386" class="Bound">f</a> <a id="5388" href="Reflection.AST.AlphaEquality.html#5388" class="Bound">args</a> <a id="5393" class="Symbol">)</a>     <a id="5399" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5408" class="Symbol">(</a><a id="5409" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="5412" href="Reflection.AST.AlphaEquality.html#5412" class="Bound">t₁</a> <a id="5415" href="Reflection.AST.AlphaEquality.html#5415" class="Bound">t₂</a>   <a id="5420" class="Symbol">)</a>       <a id="5428" class="Symbol">=</a> <a id="5430" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5438" class="Symbol">(</a><a id="5439" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5443" href="Reflection.AST.AlphaEquality.html#5443" class="Bound">f</a> <a id="5445" href="Reflection.AST.AlphaEquality.html#5445" class="Bound">args</a> <a id="5450" class="Symbol">)</a>     <a id="5456" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5465" class="Symbol">(</a><a id="5466" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="5471" class="Symbol">_</a>     <a id="5477" class="Symbol">)</a>       <a id="5485" class="Symbol">=</a> <a id="5487" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5495" class="Symbol">(</a><a id="5496" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5500" href="Reflection.AST.AlphaEquality.html#5500" class="Bound">f</a> <a id="5502" href="Reflection.AST.AlphaEquality.html#5502" class="Bound">args</a> <a id="5507" class="Symbol">)</a>     <a id="5513" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5522" class="Symbol">(</a><a id="5523" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="5527" class="Symbol">_</a>      <a id="5534" class="Symbol">)</a>       <a id="5542" class="Symbol">=</a> <a id="5544" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5552" class="Symbol">(</a><a id="5553" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5557" href="Reflection.AST.AlphaEquality.html#5557" class="Bound">f</a> <a id="5559" href="Reflection.AST.AlphaEquality.html#5559" class="Bound">args</a> <a id="5564" class="Symbol">)</a>     <a id="5570" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5579" class="Symbol">(</a><a id="5580" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="5585" class="Symbol">_</a> <a id="5587" class="Symbol">_</a>   <a id="5591" class="Symbol">)</a>       <a id="5599" class="Symbol">=</a> <a id="5601" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5609" class="Symbol">(</a><a id="5610" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5614" href="Reflection.AST.AlphaEquality.html#5614" class="Bound">f</a> <a id="5616" href="Reflection.AST.AlphaEquality.html#5616" class="Bound">args</a> <a id="5621" class="Symbol">)</a>     <a id="5627" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5636" class="Symbol">(</a><a id="5637" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="5648" class="Symbol">)</a>       <a id="5656" class="Symbol">=</a> <a id="5658" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5666" class="Symbol">(</a><a id="5667" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5671" href="Reflection.AST.AlphaEquality.html#5671" class="Bound">v</a> <a id="5673" href="Reflection.AST.AlphaEquality.html#5673" class="Bound">t</a>    <a id="5678" class="Symbol">)</a>     <a id="5684" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5693" class="Symbol">(</a><a id="5694" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="5698" href="Reflection.AST.AlphaEquality.html#5698" class="Bound">x</a> <a id="5700" href="Reflection.AST.AlphaEquality.html#5700" class="Bound">args</a> <a id="5705" class="Symbol">)</a>       <a id="5713" class="Symbol">=</a> <a id="5715" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5723" class="Symbol">(</a><a id="5724" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5728" href="Reflection.AST.AlphaEquality.html#5728" class="Bound">v</a> <a id="5730" href="Reflection.AST.AlphaEquality.html#5730" class="Bound">t</a>    <a id="5735" class="Symbol">)</a>     <a id="5741" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5750" class="Symbol">(</a><a id="5751" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="5755" href="Reflection.AST.AlphaEquality.html#5755" class="Bound">c</a> <a id="5757" href="Reflection.AST.AlphaEquality.html#5757" class="Bound">args</a> <a id="5762" class="Symbol">)</a>       <a id="5770" class="Symbol">=</a> <a id="5772" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5780" class="Symbol">(</a><a id="5781" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5785" href="Reflection.AST.AlphaEquality.html#5785" class="Bound">v</a> <a id="5787" href="Reflection.AST.AlphaEquality.html#5787" class="Bound">t</a>    <a id="5792" class="Symbol">)</a>     <a id="5798" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5807" class="Symbol">(</a><a id="5808" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5812" href="Reflection.AST.AlphaEquality.html#5812" class="Bound">f</a> <a id="5814" href="Reflection.AST.AlphaEquality.html#5814" class="Bound">args</a> <a id="5819" class="Symbol">)</a>       <a id="5827" class="Symbol">=</a> <a id="5829" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5837" class="Symbol">(</a><a id="5838" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5842" href="Reflection.AST.AlphaEquality.html#5842" class="Bound">v</a> <a id="5844" href="Reflection.AST.AlphaEquality.html#5844" class="Bound">t</a>    <a id="5849" class="Symbol">)</a>     <a id="5855" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5864" class="Symbol">(</a><a id="5865" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="5868" href="Reflection.AST.AlphaEquality.html#5868" class="Bound">t₁</a> <a id="5871" href="Reflection.AST.AlphaEquality.html#5871" class="Bound">t₂</a>   <a id="5876" class="Symbol">)</a>       <a id="5884" class="Symbol">=</a> <a id="5886" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5894" class="Symbol">(</a><a id="5895" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5899" href="Reflection.AST.AlphaEquality.html#5899" class="Bound">v</a> <a id="5901" href="Reflection.AST.AlphaEquality.html#5901" class="Bound">t</a>    <a id="5906" class="Symbol">)</a>     <a id="5912" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5921" class="Symbol">(</a><a id="5922" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="5927" class="Symbol">_</a>     <a id="5933" class="Symbol">)</a>       <a id="5941" class="Symbol">=</a> <a id="5943" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="5951" class="Symbol">(</a><a id="5952" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="5956" href="Reflection.AST.AlphaEquality.html#5956" class="Bound">v</a> <a id="5958" href="Reflection.AST.AlphaEquality.html#5958" class="Bound">t</a>    <a id="5963" class="Symbol">)</a>     <a id="5969" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="5983" class="Symbol">_</a>      <a id="5990" class="Symbol">)</a>       <a id="5998" class="Symbol">=</a> <a id="6000" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6008" class="Symbol">(</a><a id="6009" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="6013" href="Reflection.AST.AlphaEquality.html#6013" class="Bound">v</a> <a id="6015" href="Reflection.AST.AlphaEquality.html#6015" class="Bound">t</a>    <a id="6020" class="Symbol">)</a>     <a id="6026" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6035" class="Symbol">(</a><a id="6036" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="6041" class="Symbol">_</a> <a id="6043" class="Symbol">_</a>   <a id="6047" class="Symbol">)</a>       <a id="6055" class="Symbol">=</a> <a id="6057" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6065" class="Symbol">(</a><a id="6066" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="6070" href="Reflection.AST.AlphaEquality.html#6070" class="Bound">v</a> <a id="6072" href="Reflection.AST.AlphaEquality.html#6072" class="Bound">t</a>    <a id="6077" class="Symbol">)</a>     <a id="6083" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6092" class="Symbol">(</a><a id="6093" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="6104" class="Symbol">)</a>       <a id="6112" class="Symbol">=</a> <a id="6114" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6122" class="Symbol">(</a><a id="6123" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6126" href="Reflection.AST.AlphaEquality.html#6126" class="Bound">t₁</a> <a id="6129" href="Reflection.AST.AlphaEquality.html#6129" class="Bound">t₂</a>   <a id="6134" class="Symbol">)</a>     <a id="6140" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6149" class="Symbol">(</a><a id="6150" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6154" href="Reflection.AST.AlphaEquality.html#6154" class="Bound">x</a> <a id="6156" href="Reflection.AST.AlphaEquality.html#6156" class="Bound">args</a> <a id="6161" class="Symbol">)</a>       <a id="6169" class="Symbol">=</a> <a id="6171" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6179" class="Symbol">(</a><a id="6180" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6183" href="Reflection.AST.AlphaEquality.html#6183" class="Bound">t₁</a> <a id="6186" href="Reflection.AST.AlphaEquality.html#6186" class="Bound">t₂</a>   <a id="6191" class="Symbol">)</a>     <a id="6197" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6206" class="Symbol">(</a><a id="6207" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="6211" href="Reflection.AST.AlphaEquality.html#6211" class="Bound">c</a> <a id="6213" href="Reflection.AST.AlphaEquality.html#6213" class="Bound">args</a> <a id="6218" class="Symbol">)</a>       <a id="6226" class="Symbol">=</a> <a id="6228" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6236" class="Symbol">(</a><a id="6237" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6240" href="Reflection.AST.AlphaEquality.html#6240" class="Bound">t₁</a> <a id="6243" href="Reflection.AST.AlphaEquality.html#6243" class="Bound">t₂</a>   <a id="6248" class="Symbol">)</a>     <a id="6254" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6263" class="Symbol">(</a><a id="6264" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="6268" href="Reflection.AST.AlphaEquality.html#6268" class="Bound">f</a> <a id="6270" href="Reflection.AST.AlphaEquality.html#6270" class="Bound">args</a> <a id="6275" class="Symbol">)</a>       <a id="6283" class="Symbol">=</a> <a id="6285" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6293" class="Symbol">(</a><a id="6294" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6297" href="Reflection.AST.AlphaEquality.html#6297" class="Bound">t₁</a> <a id="6300" href="Reflection.AST.AlphaEquality.html#6300" class="Bound">t₂</a>   <a id="6305" class="Symbol">)</a>     <a id="6311" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6320" class="Symbol">(</a><a id="6321" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="6325" href="Reflection.AST.AlphaEquality.html#6325" class="Bound">v</a> <a id="6327" href="Reflection.AST.AlphaEquality.html#6327" class="Bound">t</a>    <a id="6332" class="Symbol">)</a>       <a id="6340" class="Symbol">=</a> <a id="6342" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6350" class="Symbol">(</a><a id="6351" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6354" href="Reflection.AST.AlphaEquality.html#6354" class="Bound">t₁</a> <a id="6357" href="Reflection.AST.AlphaEquality.html#6357" class="Bound">t₂</a>   <a id="6362" class="Symbol">)</a>     <a id="6368" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6383" class="Symbol">_</a>     <a id="6389" class="Symbol">)</a>       <a id="6397" class="Symbol">=</a> <a id="6399" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6407" class="Symbol">(</a><a id="6408" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6411" href="Reflection.AST.AlphaEquality.html#6411" class="Bound">t₁</a> <a id="6414" href="Reflection.AST.AlphaEquality.html#6414" class="Bound">t₂</a>   <a id="6419" class="Symbol">)</a>     <a id="6425" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6434" class="Symbol">(</a><a id="6435" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="6439" class="Symbol">_</a>      <a id="6446" class="Symbol">)</a>       <a id="6454" class="Symbol">=</a> <a id="6456" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6464" class="Symbol">(</a><a id="6465" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6468" href="Reflection.AST.AlphaEquality.html#6468" class="Bound">t₁</a> <a id="6471" href="Reflection.AST.AlphaEquality.html#6471" class="Bound">t₂</a>   <a id="6476" class="Symbol">)</a>     <a id="6482" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6491" class="Symbol">(</a><a id="6492" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="6497" class="Symbol">_</a> <a id="6499" class="Symbol">_</a>   <a id="6503" class="Symbol">)</a>       <a id="6511" class="Symbol">=</a> <a id="6513" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6521" class="Symbol">(</a><a id="6522" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6525" href="Reflection.AST.AlphaEquality.html#6525" class="Bound">t₁</a> <a id="6528" href="Reflection.AST.AlphaEquality.html#6528" class="Bound">t₂</a>   <a id="6533" class="Symbol">)</a>     <a id="6539" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6548" class="Symbol">(</a><a id="6549" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="6560" class="Symbol">)</a>       <a id="6568" class="Symbol">=</a> <a id="6570" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6578" class="Symbol">(</a><a id="6579" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6584" class="Symbol">_</a>     <a id="6590" class="Symbol">)</a>     <a id="6596" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6605" class="Symbol">(</a><a id="6606" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6610" href="Reflection.AST.AlphaEquality.html#6610" class="Bound">x</a> <a id="6612" href="Reflection.AST.AlphaEquality.html#6612" class="Bound">args</a> <a id="6617" class="Symbol">)</a>       <a id="6625" class="Symbol">=</a> <a id="6627" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6635" class="Symbol">(</a><a id="6636" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6641" class="Symbol">_</a>     <a id="6647" class="Symbol">)</a>     <a id="6653" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6662" class="Symbol">(</a><a id="6663" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="6667" href="Reflection.AST.AlphaEquality.html#6667" class="Bound">c</a> <a id="6669" href="Reflection.AST.AlphaEquality.html#6669" class="Bound">args</a> <a id="6674" class="Symbol">)</a>       <a id="6682" class="Symbol">=</a> <a id="6684" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6692" class="Symbol">(</a><a id="6693" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6698" class="Symbol">_</a>     <a id="6704" class="Symbol">)</a>     <a id="6710" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6719" class="Symbol">(</a><a id="6720" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="6724" href="Reflection.AST.AlphaEquality.html#6724" class="Bound">f</a> <a id="6726" href="Reflection.AST.AlphaEquality.html#6726" class="Bound">args</a> <a id="6731" class="Symbol">)</a>       <a id="6739" class="Symbol">=</a> <a id="6741" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6749" class="Symbol">(</a><a id="6750" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6755" class="Symbol">_</a>     <a id="6761" class="Symbol">)</a>     <a id="6767" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6776" class="Symbol">(</a><a id="6777" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="6781" href="Reflection.AST.AlphaEquality.html#6781" class="Bound">v</a> <a id="6783" href="Reflection.AST.AlphaEquality.html#6783" class="Bound">t</a>    <a id="6788" class="Symbol">)</a>       <a id="6796" class="Symbol">=</a> <a id="6798" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6806" class="Symbol">(</a><a id="6807" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6812" class="Symbol">_</a>     <a id="6818" class="Symbol">)</a>     <a id="6824" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="6837" href="Reflection.AST.AlphaEquality.html#6837" class="Bound">t₁</a> <a id="6840" href="Reflection.AST.AlphaEquality.html#6840" class="Bound">t₂</a>   <a id="6845" class="Symbol">)</a>       <a id="6853" class="Symbol">=</a> <a id="6855" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6863" class="Symbol">(</a><a id="6864" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6869" class="Symbol">_</a>     <a id="6875" class="Symbol">)</a>     <a id="6881" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6890" class="Symbol">(</a><a id="6891" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="6895" class="Symbol">_</a>      <a id="6902" class="Symbol">)</a>       <a id="6910" class="Symbol">=</a> <a id="6912" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6920" class="Symbol">(</a><a id="6921" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6926" class="Symbol">_</a>     <a id="6932" class="Symbol">)</a>     <a id="6938" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="6947" class="Symbol">(</a><a id="6948" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="6953" class="Symbol">_</a> <a id="6955" class="Symbol">_</a>   <a id="6959" class="Symbol">)</a>       <a id="6967" class="Symbol">=</a> <a id="6969" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="6977" class="Symbol">(</a><a id="6978" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="6983" class="Symbol">_</a>     <a id="6989" class="Symbol">)</a>     <a id="6995" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7004" class="Symbol">(</a><a id="7005" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="7016" class="Symbol">)</a>       <a id="7024" class="Symbol">=</a> <a id="7026" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7034" class="Symbol">(</a><a id="7035" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7039" class="Symbol">_</a>      <a id="7046" class="Symbol">)</a>     <a id="7052" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7061" class="Symbol">(</a><a id="7062" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7066" href="Reflection.AST.AlphaEquality.html#7066" class="Bound">x</a> <a id="7068" href="Reflection.AST.AlphaEquality.html#7068" class="Bound">args</a> <a id="7073" class="Symbol">)</a>       <a id="7081" class="Symbol">=</a> <a id="7083" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7091" class="Symbol">(</a><a id="7092" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7096" class="Symbol">_</a>      <a id="7103" class="Symbol">)</a>     <a id="7109" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="7123" href="Reflection.AST.AlphaEquality.html#7123" class="Bound">c</a> <a id="7125" href="Reflection.AST.AlphaEquality.html#7125" class="Bound">args</a> <a id="7130" class="Symbol">)</a>       <a id="7138" class="Symbol">=</a> <a id="7140" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7148" class="Symbol">(</a><a id="7149" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7153" class="Symbol">_</a>      <a id="7160" class="Symbol">)</a>     <a id="7166" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7175" class="Symbol">(</a><a id="7176" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="7180" href="Reflection.AST.AlphaEquality.html#7180" class="Bound">f</a> <a id="7182" href="Reflection.AST.AlphaEquality.html#7182" class="Bound">args</a> <a id="7187" class="Symbol">)</a>       <a id="7195" class="Symbol">=</a> <a id="7197" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7205" class="Symbol">(</a><a id="7206" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7210" class="Symbol">_</a>      <a id="7217" class="Symbol">)</a>     <a id="7223" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="7237" href="Reflection.AST.AlphaEquality.html#7237" class="Bound">v</a> <a id="7239" href="Reflection.AST.AlphaEquality.html#7239" class="Bound">t</a>    <a id="7244" class="Symbol">)</a>       <a id="7252" class="Symbol">=</a> <a id="7254" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7262" class="Symbol">(</a><a id="7263" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7267" class="Symbol">_</a>      <a id="7274" class="Symbol">)</a>     <a id="7280" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7289" class="Symbol">(</a><a id="7290" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="7293" href="Reflection.AST.AlphaEquality.html#7293" class="Bound">t₁</a> <a id="7296" href="Reflection.AST.AlphaEquality.html#7296" class="Bound">t₂</a>   <a id="7301" class="Symbol">)</a>       <a id="7309" class="Symbol">=</a> <a id="7311" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7319" class="Symbol">(</a><a id="7320" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7324" class="Symbol">_</a>      <a id="7331" class="Symbol">)</a>     <a id="7337" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7346" class="Symbol">(</a><a id="7347" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7352" class="Symbol">_</a>     <a id="7358" class="Symbol">)</a>       <a id="7366" class="Symbol">=</a> <a id="7368" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7376" class="Symbol">(</a><a id="7377" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7381" class="Symbol">_</a>      <a id="7388" class="Symbol">)</a>     <a id="7394" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7403" class="Symbol">(</a><a id="7404" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7409" class="Symbol">_</a> <a id="7411" class="Symbol">_</a>   <a id="7415" class="Symbol">)</a>       <a id="7423" class="Symbol">=</a> <a id="7425" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7433" class="Symbol">(</a><a id="7434" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7438" class="Symbol">_</a>      <a id="7445" class="Symbol">)</a>     <a id="7451" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7460" class="Symbol">(</a><a id="7461" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="7472" class="Symbol">)</a>       <a id="7480" class="Symbol">=</a> <a id="7482" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7490" class="Symbol">(</a><a id="7491" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7496" class="Symbol">_</a> <a id="7498" class="Symbol">_</a>   <a id="7502" class="Symbol">)</a>     <a id="7508" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7522" href="Reflection.AST.AlphaEquality.html#7522" class="Bound">x</a> <a id="7524" href="Reflection.AST.AlphaEquality.html#7524" class="Bound">args</a> <a id="7529" class="Symbol">)</a>       <a id="7537" class="Symbol">=</a> <a id="7539" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7547" class="Symbol">(</a><a id="7548" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7553" class="Symbol">_</a> <a id="7555" class="Symbol">_</a>   <a id="7559" class="Symbol">)</a>     <a id="7565" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7574" class="Symbol">(</a><a id="7575" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="7579" href="Reflection.AST.AlphaEquality.html#7579" class="Bound">c</a> <a id="7581" href="Reflection.AST.AlphaEquality.html#7581" class="Bound">args</a> <a id="7586" class="Symbol">)</a>       <a id="7594" class="Symbol">=</a> <a id="7596" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7604" class="Symbol">(</a><a id="7605" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7610" class="Symbol">_</a> <a id="7612" class="Symbol">_</a>   <a id="7616" class="Symbol">)</a>     <a id="7622" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7631" class="Symbol">(</a><a id="7632" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="7636" href="Reflection.AST.AlphaEquality.html#7636" class="Bound">f</a> <a id="7638" href="Reflection.AST.AlphaEquality.html#7638" class="Bound">args</a> <a id="7643" class="Symbol">)</a>       <a id="7651" class="Symbol">=</a> <a id="7653" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7661" class="Symbol">(</a><a id="7662" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7667" class="Symbol">_</a> <a id="7669" class="Symbol">_</a>   <a id="7673" class="Symbol">)</a>     <a id="7679" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7688" class="Symbol">(</a><a id="7689" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="7693" href="Reflection.AST.AlphaEquality.html#7693" class="Bound">v</a> <a id="7695" href="Reflection.AST.AlphaEquality.html#7695" class="Bound">t</a>    <a id="7700" class="Symbol">)</a>       <a id="7708" class="Symbol">=</a> <a id="7710" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7718" class="Symbol">(</a><a id="7719" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7724" class="Symbol">_</a> <a id="7726" class="Symbol">_</a>   <a id="7730" class="Symbol">)</a>     <a id="7736" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7745" class="Symbol">(</a><a id="7746" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="7749" href="Reflection.AST.AlphaEquality.html#7749" class="Bound">t₁</a> <a id="7752" href="Reflection.AST.AlphaEquality.html#7752" class="Bound">t₂</a>   <a id="7757" class="Symbol">)</a>       <a id="7765" class="Symbol">=</a> <a id="7767" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7775" class="Symbol">(</a><a id="7776" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7781" class="Symbol">_</a> <a id="7783" class="Symbol">_</a>   <a id="7787" class="Symbol">)</a>     <a id="7793" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7802" class="Symbol">(</a><a id="7803" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7808" class="Symbol">_</a>     <a id="7814" class="Symbol">)</a>       <a id="7822" class="Symbol">=</a> <a id="7824" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7832" class="Symbol">(</a><a id="7833" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7838" class="Symbol">_</a> <a id="7840" class="Symbol">_</a>   <a id="7844" class="Symbol">)</a>     <a id="7850" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7859" class="Symbol">(</a><a id="7860" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="7864" class="Symbol">_</a>      <a id="7871" class="Symbol">)</a>       <a id="7879" class="Symbol">=</a> <a id="7881" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7889" class="Symbol">(</a><a id="7890" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="7895" class="Symbol">_</a> <a id="7897" class="Symbol">_</a>   <a id="7901" class="Symbol">)</a>     <a id="7907" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7916" class="Symbol">(</a><a id="7917" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="7928" class="Symbol">)</a>       <a id="7936" class="Symbol">=</a> <a id="7938" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="7946" class="Symbol">(</a><a id="7947" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="7958" class="Symbol">)</a>     <a id="7964" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="7973" class="Symbol">(</a><a id="7974" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7978" href="Reflection.AST.AlphaEquality.html#7978" class="Bound">x</a> <a id="7980" href="Reflection.AST.AlphaEquality.html#7980" class="Bound">args</a> <a id="7985" class="Symbol">)</a>       <a id="7993" class="Symbol">=</a> <a id="7995" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8003" class="Symbol">(</a><a id="8004" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8015" class="Symbol">)</a>     <a id="8021" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8030" class="Symbol">(</a><a id="8031" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="8035" href="Reflection.AST.AlphaEquality.html#8035" class="Bound">c</a> <a id="8037" href="Reflection.AST.AlphaEquality.html#8037" class="Bound">args</a> <a id="8042" class="Symbol">)</a>       <a id="8050" class="Symbol">=</a> <a id="8052" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8060" class="Symbol">(</a><a id="8061" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8072" class="Symbol">)</a>     <a id="8078" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8087" class="Symbol">(</a><a id="8088" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8092" href="Reflection.AST.AlphaEquality.html#8092" class="Bound">f</a> <a id="8094" href="Reflection.AST.AlphaEquality.html#8094" class="Bound">args</a> <a id="8099" class="Symbol">)</a>       <a id="8107" class="Symbol">=</a> <a id="8109" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8117" class="Symbol">(</a><a id="8118" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8129" class="Symbol">)</a>     <a id="8135" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8144" class="Symbol">(</a><a id="8145" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8149" href="Reflection.AST.AlphaEquality.html#8149" class="Bound">v</a> <a id="8151" href="Reflection.AST.AlphaEquality.html#8151" class="Bound">t</a>    <a id="8156" class="Symbol">)</a>       <a id="8164" class="Symbol">=</a> <a id="8166" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8174" class="Symbol">(</a><a id="8175" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8186" class="Symbol">)</a>     <a id="8192" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8201" class="Symbol">(</a><a id="8202" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="8205" href="Reflection.AST.AlphaEquality.html#8205" class="Bound">t₁</a> <a id="8208" href="Reflection.AST.AlphaEquality.html#8208" class="Bound">t₂</a>   <a id="8213" class="Symbol">)</a>       <a id="8221" class="Symbol">=</a> <a id="8223" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8231" class="Symbol">(</a><a id="8232" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8243" class="Symbol">)</a>     <a id="8249" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8258" class="Symbol">(</a><a id="8259" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="8264" class="Symbol">_</a>     <a id="8270" class="Symbol">)</a>       <a id="8278" class="Symbol">=</a> <a id="8280" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8288" class="Symbol">(</a><a id="8289" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8300" class="Symbol">)</a>     <a id="8306" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8315" class="Symbol">(</a><a id="8316" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="8320" class="Symbol">_</a>      <a id="8327" class="Symbol">)</a>       <a id="8335" class="Symbol">=</a> <a id="8337" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8345" class="Symbol">(</a><a id="8346" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8357" class="Symbol">)</a>     <a id="8363" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8372" class="Symbol">(</a><a id="8373" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8378" class="Symbol">_</a> <a id="8380" class="Symbol">_</a>   <a id="8384" class="Symbol">)</a>       <a id="8392" class="Symbol">=</a> <a id="8394" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8402" class="Symbol">(</a><a id="8403" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8411" class="Symbol">_</a> <a id="8413" class="Symbol">_)</a>     <a id="8420" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8429" class="Symbol">(</a><a id="8430" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="8434" href="Reflection.AST.AlphaEquality.html#8434" class="Bound">x</a> <a id="8436" href="Reflection.AST.AlphaEquality.html#8436" class="Bound">args</a> <a id="8441" class="Symbol">)</a>       <a id="8449" class="Symbol">=</a> <a id="8451" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8459" class="Symbol">(</a><a id="8460" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8468" class="Symbol">_</a> <a id="8470" class="Symbol">_)</a>     <a id="8477" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8486" class="Symbol">(</a><a id="8487" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="8491" href="Reflection.AST.AlphaEquality.html#8491" class="Bound">c</a> <a id="8493" href="Reflection.AST.AlphaEquality.html#8493" class="Bound">args</a> <a id="8498" class="Symbol">)</a>       <a id="8506" class="Symbol">=</a> <a id="8508" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8516" class="Symbol">(</a><a id="8517" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8525" class="Symbol">_</a> <a id="8527" class="Symbol">_)</a>     <a id="8534" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8543" class="Symbol">(</a><a id="8544" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8548" href="Reflection.AST.AlphaEquality.html#8548" class="Bound">f</a> <a id="8550" href="Reflection.AST.AlphaEquality.html#8550" class="Bound">args</a> <a id="8555" class="Symbol">)</a>       <a id="8563" class="Symbol">=</a> <a id="8565" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8573" class="Symbol">(</a><a id="8574" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8582" class="Symbol">_</a> <a id="8584" class="Symbol">_)</a>     <a id="8591" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8600" class="Symbol">(</a><a id="8601" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8605" href="Reflection.AST.AlphaEquality.html#8605" class="Bound">v</a> <a id="8607" href="Reflection.AST.AlphaEquality.html#8607" class="Bound">t</a>    <a id="8612" class="Symbol">)</a>       <a id="8620" class="Symbol">=</a> <a id="8622" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8630" class="Symbol">(</a><a id="8631" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8639" class="Symbol">_</a> <a id="8641" class="Symbol">_)</a>     <a id="8648" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8657" class="Symbol">(</a><a id="8658" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="8661" href="Reflection.AST.AlphaEquality.html#8661" class="Bound">t₁</a> <a id="8664" href="Reflection.AST.AlphaEquality.html#8664" class="Bound">t₂</a>   <a id="8669" class="Symbol">)</a>       <a id="8677" class="Symbol">=</a> <a id="8679" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8687" class="Symbol">(</a><a id="8688" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8696" class="Symbol">_</a> <a id="8698" class="Symbol">_)</a>     <a id="8705" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8714" class="Symbol">(</a><a id="8715" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="8720" class="Symbol">_</a>     <a id="8726" class="Symbol">)</a>       <a id="8734" class="Symbol">=</a> <a id="8736" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8744" class="Symbol">(</a><a id="8745" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8753" class="Symbol">_</a> <a id="8755" class="Symbol">_)</a>     <a id="8762" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8771" class="Symbol">(</a><a id="8772" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="8776" class="Symbol">_</a>      <a id="8783" class="Symbol">)</a>       <a id="8791" class="Symbol">=</a> <a id="8793" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8801" class="Symbol">(</a><a id="8802" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8810" class="Symbol">_</a> <a id="8812" class="Symbol">_)</a>     <a id="8819" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8828" class="Symbol">(</a><a id="8829" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8834" class="Symbol">_</a> <a id="8836" class="Symbol">_</a>   <a id="8840" class="Symbol">)</a>       <a id="8848" class="Symbol">=</a> <a id="8850" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8858" class="Symbol">(</a><a id="8859" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8867" class="Symbol">_</a> <a id="8869" class="Symbol">_)</a>     <a id="8876" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8885" class="Symbol">(</a><a id="8886" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="8897" class="Symbol">)</a>       <a id="8905" class="Symbol">=</a> <a id="8907" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8915" class="Symbol">(</a><a id="8916" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="8920" href="Reflection.AST.AlphaEquality.html#8920" class="Bound">x</a> <a id="8922" href="Reflection.AST.AlphaEquality.html#8922" class="Bound">args</a> <a id="8927" class="Symbol">)</a>     <a id="8933" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8942" class="Symbol">(</a><a id="8943" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="8951" class="Symbol">_</a> <a id="8953" class="Symbol">_)</a>       <a id="8962" class="Symbol">=</a> <a id="8964" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="8972" class="Symbol">(</a><a id="8973" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="8977" href="Reflection.AST.AlphaEquality.html#8977" class="Bound">c</a> <a id="8979" href="Reflection.AST.AlphaEquality.html#8979" class="Bound">args</a> <a id="8984" class="Symbol">)</a>     <a id="8990" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="8999" class="Symbol">(</a><a id="9000" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9008" class="Symbol">_</a> <a id="9010" class="Symbol">_)</a>       <a id="9019" class="Symbol">=</a> <a id="9021" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9029" class="Symbol">(</a><a id="9030" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="9034" href="Reflection.AST.AlphaEquality.html#9034" class="Bound">f</a> <a id="9036" href="Reflection.AST.AlphaEquality.html#9036" class="Bound">args</a> <a id="9041" class="Symbol">)</a>     <a id="9047" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9056" class="Symbol">(</a><a id="9057" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9065" class="Symbol">_</a> <a id="9067" class="Symbol">_)</a>       <a id="9076" class="Symbol">=</a> <a id="9078" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9086" class="Symbol">(</a><a id="9087" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="9091" href="Reflection.AST.AlphaEquality.html#9091" class="Bound">v</a> <a id="9093" href="Reflection.AST.AlphaEquality.html#9093" class="Bound">t</a>    <a id="9098" class="Symbol">)</a>     <a id="9104" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9113" class="Symbol">(</a><a id="9114" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9122" class="Symbol">_</a> <a id="9124" class="Symbol">_)</a>       <a id="9133" class="Symbol">=</a> <a id="9135" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9143" class="Symbol">(</a><a id="9144" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9147" href="Reflection.AST.AlphaEquality.html#9147" class="Bound">t₁</a> <a id="9150" href="Reflection.AST.AlphaEquality.html#9150" class="Bound">t₂</a>   <a id="9155" class="Symbol">)</a>     <a id="9161" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9170" class="Symbol">(</a><a id="9171" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9179" class="Symbol">_</a> <a id="9181" class="Symbol">_)</a>       <a id="9190" class="Symbol">=</a> <a id="9192" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9200" class="Symbol">(</a><a id="9201" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="9206" class="Symbol">_</a>     <a id="9212" class="Symbol">)</a>     <a id="9218" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9227" class="Symbol">(</a><a id="9228" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9236" class="Symbol">_</a> <a id="9238" class="Symbol">_)</a>       <a id="9247" class="Symbol">=</a> <a id="9249" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9257" class="Symbol">(</a><a id="9258" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="9262" class="Symbol">_</a>      <a id="9269" class="Symbol">)</a>     <a id="9275" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9284" class="Symbol">(</a><a id="9285" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9293" class="Symbol">_</a> <a id="9295" class="Symbol">_)</a>       <a id="9304" class="Symbol">=</a> <a id="9306" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9314" class="Symbol">(</a><a id="9315" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="9320" class="Symbol">_</a> <a id="9322" class="Symbol">_</a>   <a id="9326" class="Symbol">)</a>     <a id="9332" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9341" class="Symbol">(</a><a id="9342" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9350" class="Symbol">_</a> <a id="9352" class="Symbol">_)</a>       <a id="9361" class="Symbol">=</a> <a id="9363" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9371" class="Symbol">(</a><a id="9372" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="9383" class="Symbol">)</a>     <a id="9389" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9398" class="Symbol">(</a><a id="9399" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9407" class="Symbol">_</a> <a id="9409" class="Symbol">_)</a>       <a id="9418" class="Symbol">=</a> <a id="9420" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="_=α=-Sort_"></a><a id="9429" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">_=α=-Sort_</a> <a id="9440" class="Symbol">:</a> <a id="9442" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a> <a id="9447" class="Symbol">→</a> <a id="9449" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a> <a id="9454" class="Symbol">→</a> <a id="9456" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="9463" class="Symbol">(</a><a id="9464" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9468" href="Reflection.AST.AlphaEquality.html#9468" class="Bound">t</a>    <a id="9473" class="Symbol">)</a> <a id="9475" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9484" class="Symbol">(</a><a id="9485" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9489" href="Reflection.AST.AlphaEquality.html#9489" class="Bound">t′</a>    <a id="9495" class="Symbol">)</a> <a id="9497" class="Symbol">=</a> <a id="9499" href="Reflection.AST.AlphaEquality.html#9468" class="Bound">t</a> <a id="9501" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9510" href="Reflection.AST.AlphaEquality.html#9489" class="Bound">t′</a>
  <a id="9515" class="Symbol">(</a><a id="9516" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="9520" href="Reflection.AST.AlphaEquality.html#9520" class="Bound">n</a>    <a id="9525" class="Symbol">)</a> <a id="9527" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9536" class="Symbol">(</a><a id="9537" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="9541" href="Reflection.AST.AlphaEquality.html#9541" class="Bound">n′</a>    <a id="9547" class="Symbol">)</a> <a id="9549" class="Symbol">=</a> <a id="9551" href="Reflection.AST.AlphaEquality.html#9520" class="Bound">n</a> <a id="9553" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="9558" href="Reflection.AST.AlphaEquality.html#9541" class="Bound">n′</a>
  <a id="9563" class="Symbol">(</a><a id="9564" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="9569" href="Reflection.AST.AlphaEquality.html#9569" class="Bound">t</a>   <a id="9573" class="Symbol">)</a> <a id="9575" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9584" class="Symbol">(</a><a id="9585" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="9590" href="Reflection.AST.AlphaEquality.html#9590" class="Bound">t′</a>   <a id="9595" class="Symbol">)</a> <a id="9597" class="Symbol">=</a> <a id="9599" href="Reflection.AST.AlphaEquality.html#9569" class="Bound">t</a> <a id="9601" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="9610" href="Reflection.AST.AlphaEquality.html#9590" class="Bound">t′</a>
  <a id="9615" class="Symbol">(</a><a id="9616" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="9624" href="Reflection.AST.AlphaEquality.html#9624" class="Bound">n</a><a id="9625" class="Symbol">)</a> <a id="9627" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9636" class="Symbol">(</a><a id="9637" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="9645" href="Reflection.AST.AlphaEquality.html#9645" class="Bound">n′</a><a id="9647" class="Symbol">)</a> <a id="9649" class="Symbol">=</a> <a id="9651" href="Reflection.AST.AlphaEquality.html#9624" class="Bound">n</a> <a id="9653" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="9658" href="Reflection.AST.AlphaEquality.html#9645" class="Bound">n′</a>
  <a id="9663" class="Symbol">(</a><a id="9664" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="9668" href="Reflection.AST.AlphaEquality.html#9668" class="Bound">n</a>    <a id="9673" class="Symbol">)</a> <a id="9675" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9684" class="Symbol">(</a><a id="9685" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="9689" href="Reflection.AST.AlphaEquality.html#9689" class="Bound">n′</a>    <a id="9695" class="Symbol">)</a> <a id="9697" class="Symbol">=</a> <a id="9699" href="Reflection.AST.AlphaEquality.html#9668" class="Bound">n</a> <a id="9701" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="9706" href="Reflection.AST.AlphaEquality.html#9689" class="Bound">n′</a>
  <a id="9711" class="Symbol">(</a><a id="9712" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="9721" class="Symbol">)</a> <a id="9723" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9732" class="Symbol">(</a><a id="9733" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>   <a id="9743" class="Symbol">)</a> <a id="9745" class="Symbol">=</a> <a id="9747" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>

  <a id="9755" class="Symbol">(</a><a id="9756" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9760" class="Symbol">_</a>    <a id="9765" class="Symbol">)</a> <a id="9767" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9776" class="Symbol">(</a><a id="9777" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="9781" class="Symbol">_</a>    <a id="9786" class="Symbol">)</a> <a id="9788" class="Symbol">=</a> <a id="9790" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9798" class="Symbol">(</a><a id="9799" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9803" class="Symbol">_</a>    <a id="9808" class="Symbol">)</a> <a id="9810" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9819" class="Symbol">(</a><a id="9820" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="9825" class="Symbol">_</a>   <a id="9829" class="Symbol">)</a> <a id="9831" class="Symbol">=</a> <a id="9833" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9841" class="Symbol">(</a><a id="9842" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9846" class="Symbol">_</a>    <a id="9851" class="Symbol">)</a> <a id="9853" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9862" class="Symbol">(</a><a id="9863" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="9871" class="Symbol">_)</a> <a id="9874" class="Symbol">=</a> <a id="9876" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9884" class="Symbol">(</a><a id="9885" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9889" class="Symbol">_</a>    <a id="9894" class="Symbol">)</a> <a id="9896" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9905" class="Symbol">(</a><a id="9906" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="9910" class="Symbol">_</a>    <a id="9915" class="Symbol">)</a> <a id="9917" class="Symbol">=</a> <a id="9919" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9927" class="Symbol">(</a><a id="9928" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9932" class="Symbol">_</a>    <a id="9937" class="Symbol">)</a> <a id="9939" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9948" class="Symbol">(</a><a id="9949" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="9958" class="Symbol">)</a> <a id="9960" class="Symbol">=</a> <a id="9962" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="9970" class="Symbol">(</a><a id="9971" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="9975" class="Symbol">_</a>    <a id="9980" class="Symbol">)</a> <a id="9982" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="9991" class="Symbol">(</a><a id="9992" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9996" class="Symbol">_</a>    <a id="10001" class="Symbol">)</a> <a id="10003" class="Symbol">=</a> <a id="10005" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10013" class="Symbol">(</a><a id="10014" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10018" class="Symbol">_</a>    <a id="10023" class="Symbol">)</a> <a id="10025" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10034" class="Symbol">(</a><a id="10035" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10040" class="Symbol">_</a>   <a id="10044" class="Symbol">)</a> <a id="10046" class="Symbol">=</a> <a id="10048" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10056" class="Symbol">(</a><a id="10057" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10061" class="Symbol">_</a>    <a id="10066" class="Symbol">)</a> <a id="10068" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10077" class="Symbol">(</a><a id="10078" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10086" class="Symbol">_)</a> <a id="10089" class="Symbol">=</a> <a id="10091" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10099" class="Symbol">(</a><a id="10100" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10104" class="Symbol">_</a>    <a id="10109" class="Symbol">)</a> <a id="10111" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10120" class="Symbol">(</a><a id="10121" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10125" class="Symbol">_</a>    <a id="10130" class="Symbol">)</a> <a id="10132" class="Symbol">=</a> <a id="10134" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10142" class="Symbol">(</a><a id="10143" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10147" class="Symbol">_</a>    <a id="10152" class="Symbol">)</a> <a id="10154" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10163" class="Symbol">(</a><a id="10164" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10173" class="Symbol">)</a> <a id="10175" class="Symbol">=</a> <a id="10177" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10185" class="Symbol">(</a><a id="10186" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10191" class="Symbol">_</a>   <a id="10195" class="Symbol">)</a> <a id="10197" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10206" class="Symbol">(</a><a id="10207" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="10211" class="Symbol">_</a>    <a id="10216" class="Symbol">)</a> <a id="10218" class="Symbol">=</a> <a id="10220" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10228" class="Symbol">(</a><a id="10229" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10234" class="Symbol">_</a>   <a id="10238" class="Symbol">)</a> <a id="10240" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10249" class="Symbol">(</a><a id="10250" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10254" class="Symbol">_</a>    <a id="10259" class="Symbol">)</a> <a id="10261" class="Symbol">=</a> <a id="10263" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10271" class="Symbol">(</a><a id="10272" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10277" class="Symbol">_</a>   <a id="10281" class="Symbol">)</a> <a id="10283" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10292" class="Symbol">(</a><a id="10293" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10301" class="Symbol">_)</a> <a id="10304" class="Symbol">=</a> <a id="10306" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10314" class="Symbol">(</a><a id="10315" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10320" class="Symbol">_</a>   <a id="10324" class="Symbol">)</a> <a id="10326" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10335" class="Symbol">(</a><a id="10336" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10340" class="Symbol">_</a>    <a id="10345" class="Symbol">)</a> <a id="10347" class="Symbol">=</a> <a id="10349" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10357" class="Symbol">(</a><a id="10358" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10363" class="Symbol">_</a>   <a id="10367" class="Symbol">)</a> <a id="10369" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10378" class="Symbol">(</a><a id="10379" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10388" class="Symbol">)</a> <a id="10390" class="Symbol">=</a> <a id="10392" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10400" class="Symbol">(</a><a id="10401" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10409" class="Symbol">_)</a> <a id="10412" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10421" class="Symbol">(</a><a id="10422" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="10426" class="Symbol">_</a>    <a id="10431" class="Symbol">)</a> <a id="10433" class="Symbol">=</a> <a id="10435" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10443" class="Symbol">(</a><a id="10444" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10452" class="Symbol">_)</a> <a id="10455" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10464" class="Symbol">(</a><a id="10465" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10469" class="Symbol">_</a>    <a id="10474" class="Symbol">)</a> <a id="10476" class="Symbol">=</a> <a id="10478" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10486" class="Symbol">(</a><a id="10487" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10495" class="Symbol">_)</a> <a id="10498" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10507" class="Symbol">(</a><a id="10508" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10513" class="Symbol">_</a>   <a id="10517" class="Symbol">)</a> <a id="10519" class="Symbol">=</a> <a id="10521" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10529" class="Symbol">(</a><a id="10530" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10538" class="Symbol">_)</a> <a id="10541" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10550" class="Symbol">(</a><a id="10551" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10555" class="Symbol">_</a>    <a id="10560" class="Symbol">)</a> <a id="10562" class="Symbol">=</a> <a id="10564" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10572" class="Symbol">(</a><a id="10573" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10581" class="Symbol">_)</a> <a id="10584" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10593" class="Symbol">(</a><a id="10594" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10603" class="Symbol">)</a> <a id="10605" class="Symbol">=</a> <a id="10607" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10615" class="Symbol">(</a><a id="10616" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10620" class="Symbol">_</a>    <a id="10625" class="Symbol">)</a> <a id="10627" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10636" class="Symbol">(</a><a id="10637" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="10641" class="Symbol">_</a>    <a id="10646" class="Symbol">)</a> <a id="10648" class="Symbol">=</a> <a id="10650" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10658" class="Symbol">(</a><a id="10659" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10663" class="Symbol">_</a>    <a id="10668" class="Symbol">)</a> <a id="10670" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10679" class="Symbol">(</a><a id="10680" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10684" class="Symbol">_</a>    <a id="10689" class="Symbol">)</a> <a id="10691" class="Symbol">=</a> <a id="10693" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10701" class="Symbol">(</a><a id="10702" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10706" class="Symbol">_</a>    <a id="10711" class="Symbol">)</a> <a id="10713" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10722" class="Symbol">(</a><a id="10723" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10728" class="Symbol">_</a>   <a id="10732" class="Symbol">)</a> <a id="10734" class="Symbol">=</a> <a id="10736" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10744" class="Symbol">(</a><a id="10745" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10749" class="Symbol">_</a>    <a id="10754" class="Symbol">)</a> <a id="10756" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10765" class="Symbol">(</a><a id="10766" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10774" class="Symbol">_)</a> <a id="10777" class="Symbol">=</a> <a id="10779" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10787" class="Symbol">(</a><a id="10788" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10792" class="Symbol">_</a>    <a id="10797" class="Symbol">)</a> <a id="10799" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10808" class="Symbol">(</a><a id="10809" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10818" class="Symbol">)</a> <a id="10820" class="Symbol">=</a> <a id="10822" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10830" class="Symbol">(</a><a id="10831" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10840" class="Symbol">)</a> <a id="10842" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10851" class="Symbol">(</a><a id="10852" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="10856" class="Symbol">_</a>    <a id="10861" class="Symbol">)</a> <a id="10863" class="Symbol">=</a> <a id="10865" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10873" class="Symbol">(</a><a id="10874" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10883" class="Symbol">)</a> <a id="10885" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10894" class="Symbol">(</a><a id="10895" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="10899" class="Symbol">_</a>    <a id="10904" class="Symbol">)</a> <a id="10906" class="Symbol">=</a> <a id="10908" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10916" class="Symbol">(</a><a id="10917" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10926" class="Symbol">)</a> <a id="10928" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10937" class="Symbol">(</a><a id="10938" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10943" class="Symbol">_</a>   <a id="10947" class="Symbol">)</a> <a id="10949" class="Symbol">=</a> <a id="10951" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="10959" class="Symbol">(</a><a id="10960" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="10969" class="Symbol">)</a> <a id="10971" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="10980" class="Symbol">(</a><a id="10981" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10989" class="Symbol">_)</a> <a id="10992" class="Symbol">=</a> <a id="10994" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="11002" class="Symbol">(</a><a id="11003" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>  <a id="11012" class="Symbol">)</a> <a id="11014" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">=α=-Sort</a> <a id="11023" class="Symbol">(</a><a id="11024" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="11028" class="Symbol">_</a>    <a id="11033" class="Symbol">)</a> <a id="11035" class="Symbol">=</a> <a id="11037" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="_=α=-Clause_"></a><a id="11046" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">_=α=-Clause_</a> <a id="11059" class="Symbol">:</a> <a id="11061" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="11068" class="Symbol">→</a> <a id="11070" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="11077" class="Symbol">→</a> <a id="11079" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="11086" class="Symbol">(</a><a id="11087" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="11094" href="Reflection.AST.AlphaEquality.html#11094" class="Bound">tel</a> <a id="11098" href="Reflection.AST.AlphaEquality.html#11098" class="Bound">ps</a> <a id="11101" href="Reflection.AST.AlphaEquality.html#11101" class="Bound">b</a><a id="11102" class="Symbol">)</a>      <a id="11109" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">=α=-Clause</a> <a id="11120" class="Symbol">(</a><a id="11121" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="11128" href="Reflection.AST.AlphaEquality.html#11128" class="Bound">tel′</a> <a id="11133" href="Reflection.AST.AlphaEquality.html#11133" class="Bound">ps′</a> <a id="11137" href="Reflection.AST.AlphaEquality.html#11137" class="Bound">b′</a><a id="11139" class="Symbol">)</a>     <a id="11145" class="Symbol">=</a> <a id="11147" class="Symbol">(</a><a id="11148" href="Reflection.AST.AlphaEquality.html#11094" class="Bound">tel</a> <a id="11152" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="11166" href="Reflection.AST.AlphaEquality.html#11128" class="Bound">tel′</a><a id="11170" class="Symbol">)</a> <a id="11172" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11174" class="Symbol">(</a><a id="11175" href="Reflection.AST.AlphaEquality.html#11098" class="Bound">ps</a> <a id="11178" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="11194" href="Reflection.AST.AlphaEquality.html#11133" class="Bound">ps′</a><a id="11197" class="Symbol">)</a> <a id="11199" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11201" class="Symbol">(</a><a id="11202" href="Reflection.AST.AlphaEquality.html#11101" class="Bound">b</a> <a id="11204" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="11213" href="Reflection.AST.AlphaEquality.html#11137" class="Bound">b′</a><a id="11215" class="Symbol">)</a>
  <a id="11219" class="Symbol">(</a><a id="11220" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="11234" href="Reflection.AST.AlphaEquality.html#11234" class="Bound">tel</a> <a id="11238" href="Reflection.AST.AlphaEquality.html#11238" class="Bound">ps</a><a id="11240" class="Symbol">)</a> <a id="11242" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">=α=-Clause</a> <a id="11253" class="Symbol">(</a><a id="11254" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="11268" href="Reflection.AST.AlphaEquality.html#11268" class="Bound">tel′</a> <a id="11273" href="Reflection.AST.AlphaEquality.html#11273" class="Bound">ps′</a><a id="11276" class="Symbol">)</a> <a id="11278" class="Symbol">=</a> <a id="11280" class="Symbol">(</a><a id="11281" href="Reflection.AST.AlphaEquality.html#11234" class="Bound">tel</a> <a id="11285" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">=α=-Telescope</a> <a id="11299" href="Reflection.AST.AlphaEquality.html#11268" class="Bound">tel′</a><a id="11303" class="Symbol">)</a> <a id="11305" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11307" class="Symbol">(</a><a id="11308" href="Reflection.AST.AlphaEquality.html#11238" class="Bound">ps</a> <a id="11311" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="11327" href="Reflection.AST.AlphaEquality.html#11273" class="Bound">ps′</a><a id="11330" class="Symbol">)</a>
  <a id="11334" class="Symbol">(</a><a id="11335" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="11342" class="Symbol">_</a> <a id="11344" class="Symbol">_</a> <a id="11346" class="Symbol">_)</a>         <a id="11357" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">=α=-Clause</a> <a id="11368" class="Symbol">(</a><a id="11369" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="11383" class="Symbol">_</a> <a id="11385" class="Symbol">_)</a>      <a id="11393" class="Symbol">=</a> <a id="11395" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="11403" class="Symbol">(</a><a id="11404" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="11418" class="Symbol">_</a> <a id="11420" class="Symbol">_)</a>    <a id="11426" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">=α=-Clause</a> <a id="11437" class="Symbol">(</a><a id="11438" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="11445" class="Symbol">_</a> <a id="11447" class="Symbol">_</a> <a id="11449" class="Symbol">_)</a>           <a id="11462" class="Symbol">=</a> <a id="11464" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="_=α=-Clauses_"></a><a id="11473" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">_=α=-Clauses_</a> <a id="11487" class="Symbol">:</a> <a id="11489" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a> <a id="11497" class="Symbol">→</a> <a id="11499" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a> <a id="11507" class="Symbol">→</a> <a id="11509" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="11516" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11525" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">=α=-Clauses</a> <a id="11537" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11548" class="Symbol">=</a> <a id="11550" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="11557" class="Symbol">(</a><a id="11558" href="Reflection.AST.AlphaEquality.html#11558" class="Bound">x</a> <a id="11560" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11562" href="Reflection.AST.AlphaEquality.html#11562" class="Bound">xs</a><a id="11564" class="Symbol">)</a> <a id="11566" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">=α=-Clauses</a> <a id="11578" class="Symbol">(</a><a id="11579" href="Reflection.AST.AlphaEquality.html#11579" class="Bound">x′</a> <a id="11582" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11584" href="Reflection.AST.AlphaEquality.html#11584" class="Bound">xs′</a><a id="11587" class="Symbol">)</a> <a id="11589" class="Symbol">=</a> <a id="11591" class="Symbol">(</a><a id="11592" href="Reflection.AST.AlphaEquality.html#11558" class="Bound">x</a> <a id="11594" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">=α=-Clause</a> <a id="11605" href="Reflection.AST.AlphaEquality.html#11579" class="Bound">x′</a><a id="11607" class="Symbol">)</a> <a id="11609" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11611" class="Symbol">(</a><a id="11612" href="Reflection.AST.AlphaEquality.html#11562" class="Bound">xs</a> <a id="11615" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">=α=-Clauses</a> <a id="11627" href="Reflection.AST.AlphaEquality.html#11584" class="Bound">xs′</a><a id="11630" class="Symbol">)</a>
  <a id="11634" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11643" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">=α=-Clauses</a> <a id="11655" class="Symbol">(_</a> <a id="11658" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11660" class="Symbol">_)</a>    <a id="11666" class="Symbol">=</a> <a id="11668" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="11676" class="Symbol">(_</a> <a id="11679" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11681" class="Symbol">_)</a>  <a id="11685" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">=α=-Clauses</a> <a id="11697" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11708" class="Symbol">=</a> <a id="11710" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="_=α=-ArgsTerm_"></a><a id="11719" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">_=α=-ArgsTerm_</a> <a id="11734" class="Symbol">:</a> <a id="11736" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="11741" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="11746" class="Symbol">→</a> <a id="11748" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="11753" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="11758" class="Symbol">→</a> <a id="11760" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="11767" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11776" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="11789" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11800" class="Symbol">=</a> <a id="11802" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="11809" class="Symbol">(</a><a id="11810" href="Reflection.AST.AlphaEquality.html#11810" class="Bound">x</a> <a id="11812" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11814" href="Reflection.AST.AlphaEquality.html#11814" class="Bound">xs</a><a id="11816" class="Symbol">)</a> <a id="11818" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="11831" class="Symbol">(</a><a id="11832" href="Reflection.AST.AlphaEquality.html#11832" class="Bound">x′</a> <a id="11835" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11837" href="Reflection.AST.AlphaEquality.html#11837" class="Bound">xs′</a><a id="11840" class="Symbol">)</a> <a id="11842" class="Symbol">=</a> <a id="11844" class="Symbol">(</a><a id="11845" href="Reflection.AST.AlphaEquality.html#11810" class="Bound">x</a> <a id="11847" href="Reflection.AST.AlphaEquality.html#3215" class="Function Operator">=α=-ArgTerm</a> <a id="11859" href="Reflection.AST.AlphaEquality.html#11832" class="Bound">x′</a><a id="11861" class="Symbol">)</a> <a id="11863" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="11865" class="Symbol">(</a><a id="11866" href="Reflection.AST.AlphaEquality.html#11814" class="Bound">xs</a> <a id="11869" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="11882" href="Reflection.AST.AlphaEquality.html#11837" class="Bound">xs′</a><a id="11885" class="Symbol">)</a>
  <a id="11889" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="11898" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="11911" class="Symbol">(_</a> <a id="11914" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11916" class="Symbol">_)</a>    <a id="11922" class="Symbol">=</a> <a id="11924" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="11932" class="Symbol">(_</a> <a id="11935" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="11937" class="Symbol">_)</a>  <a id="11941" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">=α=-ArgsTerm</a> <a id="11954" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="11965" class="Symbol">=</a> <a id="11967" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="_=α=-Pattern_"></a><a id="11976" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">_=α=-Pattern_</a> <a id="11990" class="Symbol">:</a> <a id="11992" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="12000" class="Symbol">→</a> <a id="12002" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="12010" class="Symbol">→</a> <a id="12012" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="12019" class="Symbol">(</a><a id="12020" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12024" href="Reflection.AST.AlphaEquality.html#12024" class="Bound">c</a> <a id="12026" href="Reflection.AST.AlphaEquality.html#12026" class="Bound">ps</a><a id="12028" class="Symbol">)</a> <a id="12030" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12042" class="Symbol">(</a><a id="12043" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12047" href="Reflection.AST.AlphaEquality.html#12047" class="Bound">c′</a> <a id="12050" href="Reflection.AST.AlphaEquality.html#12050" class="Bound">ps′</a><a id="12053" class="Symbol">)</a> <a id="12055" class="Symbol">=</a> <a id="12057" class="Symbol">(</a><a id="12058" href="Reflection.AST.AlphaEquality.html#12024" class="Bound">c</a> <a id="12060" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="12064" href="Reflection.AST.AlphaEquality.html#12047" class="Bound">c′</a><a id="12066" class="Symbol">)</a> <a id="12068" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="12070" class="Symbol">(</a><a id="12071" href="Reflection.AST.AlphaEquality.html#12026" class="Bound">ps</a> <a id="12074" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="12090" href="Reflection.AST.AlphaEquality.html#12050" class="Bound">ps′</a><a id="12093" class="Symbol">)</a>
  <a id="12097" class="Symbol">(</a><a id="12098" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12102" href="Reflection.AST.AlphaEquality.html#12102" class="Bound">x</a>   <a id="12106" class="Symbol">)</a> <a id="12108" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12120" class="Symbol">(</a><a id="12121" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12125" href="Reflection.AST.AlphaEquality.html#12125" class="Bound">x′</a>    <a id="12131" class="Symbol">)</a> <a id="12133" class="Symbol">=</a> <a id="12135" href="Reflection.AST.AlphaEquality.html#12102" class="Bound">x</a> <a id="12137" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="12142" href="Reflection.AST.AlphaEquality.html#12125" class="Bound">x′</a>
  <a id="12147" class="Symbol">(</a><a id="12148" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="12152" href="Reflection.AST.AlphaEquality.html#12152" class="Bound">l</a>   <a id="12156" class="Symbol">)</a> <a id="12158" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12170" class="Symbol">(</a><a id="12171" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="12175" href="Reflection.AST.AlphaEquality.html#12175" class="Bound">l′</a>    <a id="12181" class="Symbol">)</a> <a id="12183" class="Symbol">=</a> <a id="12185" href="Reflection.AST.AlphaEquality.html#12152" class="Bound">l</a> <a id="12187" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="12191" href="Reflection.AST.AlphaEquality.html#12175" class="Bound">l′</a>
  <a id="12196" class="Symbol">(</a><a id="12197" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="12202" href="Reflection.AST.AlphaEquality.html#12202" class="Bound">a</a>  <a id="12205" class="Symbol">)</a> <a id="12207" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12219" class="Symbol">(</a><a id="12220" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="12225" href="Reflection.AST.AlphaEquality.html#12225" class="Bound">a′</a>   <a id="12230" class="Symbol">)</a> <a id="12232" class="Symbol">=</a> <a id="12234" href="Reflection.AST.AlphaEquality.html#12202" class="Bound">a</a> <a id="12236" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="12240" href="Reflection.AST.AlphaEquality.html#12225" class="Bound">a′</a>
  <a id="12245" class="Symbol">(</a><a id="12246" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12250" href="Reflection.AST.AlphaEquality.html#12250" class="Bound">t</a>   <a id="12254" class="Symbol">)</a> <a id="12256" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12268" class="Symbol">(</a><a id="12269" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12273" href="Reflection.AST.AlphaEquality.html#12273" class="Bound">t′</a>    <a id="12279" class="Symbol">)</a> <a id="12281" class="Symbol">=</a> <a id="12283" href="Reflection.AST.AlphaEquality.html#12250" class="Bound">t</a> <a id="12285" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">=α=-Term</a> <a id="12294" href="Reflection.AST.AlphaEquality.html#12273" class="Bound">t′</a>
  <a id="12299" class="Symbol">(</a><a id="12300" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="12307" href="Reflection.AST.AlphaEquality.html#12307" class="Bound">x</a><a id="12308" class="Symbol">)</a> <a id="12310" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12322" class="Symbol">(</a><a id="12323" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="12330" href="Reflection.AST.AlphaEquality.html#12330" class="Bound">x′</a> <a id="12333" class="Symbol">)</a> <a id="12335" class="Symbol">=</a> <a id="12337" href="Reflection.AST.AlphaEquality.html#12307" class="Bound">x</a> <a id="12339" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="12344" href="Reflection.AST.AlphaEquality.html#12330" class="Bound">x′</a>

  <a id="12350" class="Symbol">(</a><a id="12351" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12355" href="Reflection.AST.AlphaEquality.html#12355" class="Bound">x</a> <a id="12357" href="Reflection.AST.AlphaEquality.html#12357" class="Bound">x₁</a><a id="12359" class="Symbol">)</a> <a id="12361" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12373" class="Symbol">(</a><a id="12374" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12378" href="Reflection.AST.AlphaEquality.html#12378" class="Bound">x₂</a>    <a id="12384" class="Symbol">)</a> <a id="12386" class="Symbol">=</a> <a id="12388" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12396" class="Symbol">(</a><a id="12397" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12401" href="Reflection.AST.AlphaEquality.html#12401" class="Bound">x</a> <a id="12403" href="Reflection.AST.AlphaEquality.html#12403" class="Bound">x₁</a><a id="12405" class="Symbol">)</a> <a id="12407" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12419" class="Symbol">(</a><a id="12420" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12424" href="Reflection.AST.AlphaEquality.html#12424" class="Bound">x₂</a>    <a id="12430" class="Symbol">)</a> <a id="12432" class="Symbol">=</a> <a id="12434" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12442" class="Symbol">(</a><a id="12443" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12447" href="Reflection.AST.AlphaEquality.html#12447" class="Bound">x</a> <a id="12449" href="Reflection.AST.AlphaEquality.html#12449" class="Bound">x₁</a><a id="12451" class="Symbol">)</a> <a id="12453" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12465" class="Symbol">(</a><a id="12466" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="12470" href="Reflection.AST.AlphaEquality.html#12470" class="Bound">x₂</a>    <a id="12476" class="Symbol">)</a> <a id="12478" class="Symbol">=</a> <a id="12480" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12488" class="Symbol">(</a><a id="12489" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12493" href="Reflection.AST.AlphaEquality.html#12493" class="Bound">x</a> <a id="12495" href="Reflection.AST.AlphaEquality.html#12495" class="Bound">x₁</a><a id="12497" class="Symbol">)</a> <a id="12499" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12511" class="Symbol">(</a><a id="12512" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="12517" href="Reflection.AST.AlphaEquality.html#12517" class="Bound">x₂</a>   <a id="12522" class="Symbol">)</a> <a id="12524" class="Symbol">=</a> <a id="12526" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12534" class="Symbol">(</a><a id="12535" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12539" href="Reflection.AST.AlphaEquality.html#12539" class="Bound">x</a> <a id="12541" href="Reflection.AST.AlphaEquality.html#12541" class="Bound">x₁</a><a id="12543" class="Symbol">)</a> <a id="12545" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12557" class="Symbol">(</a><a id="12558" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="12565" href="Reflection.AST.AlphaEquality.html#12565" class="Bound">x₂</a> <a id="12568" class="Symbol">)</a> <a id="12570" class="Symbol">=</a> <a id="12572" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12580" class="Symbol">(</a><a id="12581" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12585" href="Reflection.AST.AlphaEquality.html#12585" class="Bound">x</a>   <a id="12589" class="Symbol">)</a> <a id="12591" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12603" class="Symbol">(</a><a id="12604" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12608" href="Reflection.AST.AlphaEquality.html#12608" class="Bound">x₁</a> <a id="12611" href="Reflection.AST.AlphaEquality.html#12611" class="Bound">x₂</a> <a id="12614" class="Symbol">)</a> <a id="12616" class="Symbol">=</a> <a id="12618" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12626" class="Symbol">(</a><a id="12627" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12631" href="Reflection.AST.AlphaEquality.html#12631" class="Bound">x</a>   <a id="12635" class="Symbol">)</a> <a id="12637" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12649" class="Symbol">(</a><a id="12650" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12654" href="Reflection.AST.AlphaEquality.html#12654" class="Bound">x₁</a>    <a id="12660" class="Symbol">)</a> <a id="12662" class="Symbol">=</a> <a id="12664" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12672" class="Symbol">(</a><a id="12673" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12677" href="Reflection.AST.AlphaEquality.html#12677" class="Bound">x</a>   <a id="12681" class="Symbol">)</a> <a id="12683" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12695" class="Symbol">(</a><a id="12696" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="12700" href="Reflection.AST.AlphaEquality.html#12700" class="Bound">x₁</a>    <a id="12706" class="Symbol">)</a> <a id="12708" class="Symbol">=</a> <a id="12710" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12718" class="Symbol">(</a><a id="12719" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12723" href="Reflection.AST.AlphaEquality.html#12723" class="Bound">x</a>   <a id="12727" class="Symbol">)</a> <a id="12729" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12741" class="Symbol">(</a><a id="12742" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="12747" href="Reflection.AST.AlphaEquality.html#12747" class="Bound">x₁</a>   <a id="12752" class="Symbol">)</a> <a id="12754" class="Symbol">=</a> <a id="12756" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12764" class="Symbol">(</a><a id="12765" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12769" href="Reflection.AST.AlphaEquality.html#12769" class="Bound">x</a>   <a id="12773" class="Symbol">)</a> <a id="12775" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12787" class="Symbol">(</a><a id="12788" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="12795" href="Reflection.AST.AlphaEquality.html#12795" class="Bound">x₁</a> <a id="12798" class="Symbol">)</a> <a id="12800" class="Symbol">=</a> <a id="12802" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12810" class="Symbol">(</a><a id="12811" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12815" href="Reflection.AST.AlphaEquality.html#12815" class="Bound">s</a>   <a id="12819" class="Symbol">)</a> <a id="12821" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12833" class="Symbol">(</a><a id="12834" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="12838" href="Reflection.AST.AlphaEquality.html#12838" class="Bound">x</a> <a id="12840" href="Reflection.AST.AlphaEquality.html#12840" class="Bound">x₁</a>  <a id="12844" class="Symbol">)</a> <a id="12846" class="Symbol">=</a> <a id="12848" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12856" class="Symbol">(</a><a id="12857" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12861" href="Reflection.AST.AlphaEquality.html#12861" class="Bound">s</a>   <a id="12865" class="Symbol">)</a> <a id="12867" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12879" class="Symbol">(</a><a id="12880" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="12884" href="Reflection.AST.AlphaEquality.html#12884" class="Bound">x</a>     <a id="12890" class="Symbol">)</a> <a id="12892" class="Symbol">=</a> <a id="12894" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12902" class="Symbol">(</a><a id="12903" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12907" href="Reflection.AST.AlphaEquality.html#12907" class="Bound">s</a>   <a id="12911" class="Symbol">)</a> <a id="12913" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12925" class="Symbol">(</a><a id="12926" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="12930" href="Reflection.AST.AlphaEquality.html#12930" class="Bound">x</a>     <a id="12936" class="Symbol">)</a> <a id="12938" class="Symbol">=</a> <a id="12940" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12948" class="Symbol">(</a><a id="12949" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12953" href="Reflection.AST.AlphaEquality.html#12953" class="Bound">s</a>   <a id="12957" class="Symbol">)</a> <a id="12959" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="12971" class="Symbol">(</a><a id="12972" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="12977" href="Reflection.AST.AlphaEquality.html#12977" class="Bound">x</a>    <a id="12982" class="Symbol">)</a> <a id="12984" class="Symbol">=</a> <a id="12986" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="12994" class="Symbol">(</a><a id="12995" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="12999" href="Reflection.AST.AlphaEquality.html#12999" class="Bound">s</a>   <a id="13003" class="Symbol">)</a> <a id="13005" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13017" class="Symbol">(</a><a id="13018" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13025" href="Reflection.AST.AlphaEquality.html#13025" class="Bound">x</a>  <a id="13028" class="Symbol">)</a> <a id="13030" class="Symbol">=</a> <a id="13032" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13040" class="Symbol">(</a><a id="13041" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13045" href="Reflection.AST.AlphaEquality.html#13045" class="Bound">x</a>   <a id="13049" class="Symbol">)</a> <a id="13051" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13063" class="Symbol">(</a><a id="13064" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="13068" href="Reflection.AST.AlphaEquality.html#13068" class="Bound">x₁</a> <a id="13071" href="Reflection.AST.AlphaEquality.html#13071" class="Bound">x₂</a> <a id="13074" class="Symbol">)</a> <a id="13076" class="Symbol">=</a> <a id="13078" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13086" class="Symbol">(</a><a id="13087" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13091" href="Reflection.AST.AlphaEquality.html#13091" class="Bound">x</a>   <a id="13095" class="Symbol">)</a> <a id="13097" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13109" class="Symbol">(</a><a id="13110" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="13114" href="Reflection.AST.AlphaEquality.html#13114" class="Bound">x₁</a>    <a id="13120" class="Symbol">)</a> <a id="13122" class="Symbol">=</a> <a id="13124" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13132" class="Symbol">(</a><a id="13133" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13137" href="Reflection.AST.AlphaEquality.html#13137" class="Bound">x</a>   <a id="13141" class="Symbol">)</a> <a id="13143" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13155" class="Symbol">(</a><a id="13156" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="13160" class="Symbol">_</a>     <a id="13166" class="Symbol">)</a> <a id="13168" class="Symbol">=</a> <a id="13170" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13178" class="Symbol">(</a><a id="13179" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13183" href="Reflection.AST.AlphaEquality.html#13183" class="Bound">x</a>   <a id="13187" class="Symbol">)</a> <a id="13189" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13201" class="Symbol">(</a><a id="13202" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13207" href="Reflection.AST.AlphaEquality.html#13207" class="Bound">x₁</a>   <a id="13212" class="Symbol">)</a> <a id="13214" class="Symbol">=</a> <a id="13216" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13224" class="Symbol">(</a><a id="13225" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13229" href="Reflection.AST.AlphaEquality.html#13229" class="Bound">x</a>   <a id="13233" class="Symbol">)</a> <a id="13235" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13247" class="Symbol">(</a><a id="13248" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13255" href="Reflection.AST.AlphaEquality.html#13255" class="Bound">x₁</a> <a id="13258" class="Symbol">)</a> <a id="13260" class="Symbol">=</a> <a id="13262" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13270" class="Symbol">(</a><a id="13271" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13276" href="Reflection.AST.AlphaEquality.html#13276" class="Bound">x</a>  <a id="13279" class="Symbol">)</a> <a id="13281" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13293" class="Symbol">(</a><a id="13294" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="13298" href="Reflection.AST.AlphaEquality.html#13298" class="Bound">x₁</a> <a id="13301" href="Reflection.AST.AlphaEquality.html#13301" class="Bound">x₂</a> <a id="13304" class="Symbol">)</a> <a id="13306" class="Symbol">=</a> <a id="13308" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13316" class="Symbol">(</a><a id="13317" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13322" href="Reflection.AST.AlphaEquality.html#13322" class="Bound">x</a>  <a id="13325" class="Symbol">)</a> <a id="13327" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13339" class="Symbol">(</a><a id="13340" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="13344" href="Reflection.AST.AlphaEquality.html#13344" class="Bound">x₁</a>    <a id="13350" class="Symbol">)</a> <a id="13352" class="Symbol">=</a> <a id="13354" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13362" class="Symbol">(</a><a id="13363" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13368" href="Reflection.AST.AlphaEquality.html#13368" class="Bound">x</a>  <a id="13371" class="Symbol">)</a> <a id="13373" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13385" class="Symbol">(</a><a id="13386" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="13390" class="Symbol">_</a>     <a id="13396" class="Symbol">)</a> <a id="13398" class="Symbol">=</a> <a id="13400" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13408" class="Symbol">(</a><a id="13409" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13414" href="Reflection.AST.AlphaEquality.html#13414" class="Bound">x</a>  <a id="13417" class="Symbol">)</a> <a id="13419" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13431" class="Symbol">(</a><a id="13432" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13436" href="Reflection.AST.AlphaEquality.html#13436" class="Bound">x₁</a>    <a id="13442" class="Symbol">)</a> <a id="13444" class="Symbol">=</a> <a id="13446" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13454" class="Symbol">(</a><a id="13455" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13460" href="Reflection.AST.AlphaEquality.html#13460" class="Bound">x</a>  <a id="13463" class="Symbol">)</a> <a id="13465" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13477" class="Symbol">(</a><a id="13478" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13485" href="Reflection.AST.AlphaEquality.html#13485" class="Bound">x₁</a> <a id="13488" class="Symbol">)</a> <a id="13490" class="Symbol">=</a> <a id="13492" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13500" class="Symbol">(</a><a id="13501" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13508" href="Reflection.AST.AlphaEquality.html#13508" class="Bound">x</a><a id="13509" class="Symbol">)</a> <a id="13511" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13523" class="Symbol">(</a><a id="13524" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="13528" href="Reflection.AST.AlphaEquality.html#13528" class="Bound">x₁</a> <a id="13531" href="Reflection.AST.AlphaEquality.html#13531" class="Bound">x₂</a> <a id="13534" class="Symbol">)</a> <a id="13536" class="Symbol">=</a> <a id="13538" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13546" class="Symbol">(</a><a id="13547" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13554" href="Reflection.AST.AlphaEquality.html#13554" class="Bound">x</a><a id="13555" class="Symbol">)</a> <a id="13557" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13569" class="Symbol">(</a><a id="13570" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="13574" href="Reflection.AST.AlphaEquality.html#13574" class="Bound">x₁</a>    <a id="13580" class="Symbol">)</a> <a id="13582" class="Symbol">=</a> <a id="13584" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13592" class="Symbol">(</a><a id="13593" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13600" href="Reflection.AST.AlphaEquality.html#13600" class="Bound">x</a><a id="13601" class="Symbol">)</a> <a id="13603" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13615" class="Symbol">(</a><a id="13616" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="13620" class="Symbol">_</a>     <a id="13626" class="Symbol">)</a> <a id="13628" class="Symbol">=</a> <a id="13630" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13638" class="Symbol">(</a><a id="13639" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13646" href="Reflection.AST.AlphaEquality.html#13646" class="Bound">x</a><a id="13647" class="Symbol">)</a> <a id="13649" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13661" class="Symbol">(</a><a id="13662" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="13666" href="Reflection.AST.AlphaEquality.html#13666" class="Bound">x₁</a>    <a id="13672" class="Symbol">)</a> <a id="13674" class="Symbol">=</a> <a id="13676" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13684" class="Symbol">(</a><a id="13685" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="13692" href="Reflection.AST.AlphaEquality.html#13692" class="Bound">x</a><a id="13693" class="Symbol">)</a> <a id="13695" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">=α=-Pattern</a> <a id="13707" class="Symbol">(</a><a id="13708" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="13713" href="Reflection.AST.AlphaEquality.html#13713" class="Bound">x₁</a>   <a id="13718" class="Symbol">)</a> <a id="13720" class="Symbol">=</a> <a id="13722" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

  <a id="_=α=-ArgsPattern_"></a><a id="13731" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">_=α=-ArgsPattern_</a> <a id="13749" class="Symbol">:</a> <a id="13751" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="13756" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="13764" class="Symbol">→</a> <a id="13766" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="13771" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="13779" class="Symbol">→</a> <a id="13781" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
  <a id="13788" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13797" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="13813" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="13824" class="Symbol">=</a> <a id="13826" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="13833" class="Symbol">(</a><a id="13834" href="Reflection.AST.AlphaEquality.html#13834" class="Bound">x</a> <a id="13836" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13838" href="Reflection.AST.AlphaEquality.html#13838" class="Bound">xs</a><a id="13840" class="Symbol">)</a> <a id="13842" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="13858" class="Symbol">(</a><a id="13859" href="Reflection.AST.AlphaEquality.html#13859" class="Bound">x′</a> <a id="13862" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13864" href="Reflection.AST.AlphaEquality.html#13864" class="Bound">xs′</a><a id="13867" class="Symbol">)</a> <a id="13869" class="Symbol">=</a> <a id="13871" class="Symbol">(</a><a id="13872" href="Reflection.AST.AlphaEquality.html#13834" class="Bound">x</a> <a id="13874" href="Reflection.AST.AlphaEquality.html#3313" class="Function Operator">=α=-ArgPattern</a> <a id="13889" href="Reflection.AST.AlphaEquality.html#13859" class="Bound">x′</a><a id="13891" class="Symbol">)</a> <a id="13893" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="13895" class="Symbol">(</a><a id="13896" href="Reflection.AST.AlphaEquality.html#13838" class="Bound">xs</a> <a id="13899" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="13915" href="Reflection.AST.AlphaEquality.html#13864" class="Bound">xs′</a><a id="13918" class="Symbol">)</a>
  <a id="13922" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="13931" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="13947" class="Symbol">(_</a> <a id="13950" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13952" class="Symbol">_)</a>    <a id="13958" class="Symbol">=</a> <a id="13960" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
  <a id="13968" class="Symbol">(_</a> <a id="13971" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="13973" class="Symbol">_)</a>  <a id="13977" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">=α=-ArgsPattern</a> <a id="13993" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="14004" class="Symbol">=</a> <a id="14006" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="14013" class="Comment">------------------------------------------------------------------------</a>
<a id="14086" class="Comment">-- Instance declarations for mutually recursive cases</a>

<a id="14141" class="Keyword">instance</a>
  <a id="α-AbsTerm"></a><a id="14152" href="Reflection.AST.AlphaEquality.html#14152" class="Function">α-AbsTerm</a> <a id="14162" class="Symbol">:</a> <a id="14164" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14178" class="Symbol">(</a><a id="14179" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="14183" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="14187" class="Symbol">)</a>
  <a id="14191" href="Reflection.AST.AlphaEquality.html#14152" class="Function">α-AbsTerm</a> <a id="14201" class="Symbol">=</a> <a id="14203" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14219" href="Reflection.AST.AlphaEquality.html#2593" class="Function Operator">_=α=-AbsTerm_</a>

  <a id="α-ArgTerm"></a><a id="14236" href="Reflection.AST.AlphaEquality.html#14236" class="Function">α-ArgTerm</a> <a id="14246" class="Symbol">:</a> <a id="14248" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14262" class="Symbol">(</a><a id="14263" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="14267" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="14271" class="Symbol">)</a>
  <a id="14275" href="Reflection.AST.AlphaEquality.html#14236" class="Function">α-ArgTerm</a> <a id="14285" class="Symbol">=</a> <a id="14287" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14303" href="Reflection.AST.AlphaEquality.html#3215" class="Function Operator">_=α=-ArgTerm_</a>

  <a id="α-ArgPattern"></a><a id="14320" href="Reflection.AST.AlphaEquality.html#14320" class="Function">α-ArgPattern</a> <a id="14333" class="Symbol">:</a> <a id="14335" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14349" class="Symbol">(</a><a id="14350" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="14354" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="14361" class="Symbol">)</a>
  <a id="14365" href="Reflection.AST.AlphaEquality.html#14320" class="Function">α-ArgPattern</a> <a id="14378" class="Symbol">=</a> <a id="14380" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14396" href="Reflection.AST.AlphaEquality.html#3313" class="Function Operator">_=α=-ArgPattern_</a>

  <a id="α-Telescope"></a><a id="14416" href="Reflection.AST.AlphaEquality.html#14416" class="Function">α-Telescope</a> <a id="14428" class="Symbol">:</a> <a id="14430" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14444" href="Reflection.AST.Term.html#1887" class="Function">Telescope</a>
  <a id="14456" href="Reflection.AST.AlphaEquality.html#14416" class="Function">α-Telescope</a> <a id="14468" class="Symbol">=</a> <a id="14470" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14486" href="Reflection.AST.AlphaEquality.html#2691" class="Function Operator">_=α=-Telescope_</a>

  <a id="α-Term"></a><a id="14505" href="Reflection.AST.AlphaEquality.html#14505" class="Function">α-Term</a> <a id="14512" class="Symbol">:</a> <a id="14514" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14528" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="14535" href="Reflection.AST.AlphaEquality.html#14505" class="Function">α-Term</a> <a id="14542" class="Symbol">=</a> <a id="14544" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14560" href="Reflection.AST.AlphaEquality.html#3426" class="Function Operator">_=α=-Term_</a>

  <a id="α-Sort"></a><a id="14574" href="Reflection.AST.AlphaEquality.html#14574" class="Function">α-Sort</a> <a id="14581" class="Symbol">:</a> <a id="14583" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14597" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="14604" href="Reflection.AST.AlphaEquality.html#14574" class="Function">α-Sort</a> <a id="14611" class="Symbol">=</a> <a id="14613" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14629" href="Reflection.AST.AlphaEquality.html#9429" class="Function Operator">_=α=-Sort_</a>

  <a id="α-Clause"></a><a id="14643" href="Reflection.AST.AlphaEquality.html#14643" class="Function">α-Clause</a> <a id="14652" class="Symbol">:</a> <a id="14654" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14668" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>
  <a id="14677" href="Reflection.AST.AlphaEquality.html#14643" class="Function">α-Clause</a> <a id="14686" class="Symbol">=</a> <a id="14688" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14704" href="Reflection.AST.AlphaEquality.html#11046" class="Function Operator">_=α=-Clause_</a>

  <a id="α-Clauses"></a><a id="14720" href="Reflection.AST.AlphaEquality.html#14720" class="Function">α-Clauses</a> <a id="14730" class="Symbol">:</a> <a id="14732" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14746" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a>
  <a id="14756" href="Reflection.AST.AlphaEquality.html#14720" class="Function">α-Clauses</a> <a id="14766" class="Symbol">=</a> <a id="14768" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14784" href="Reflection.AST.AlphaEquality.html#11473" class="Function Operator">_=α=-Clauses_</a>

  <a id="α-ArgsTerm"></a><a id="14801" href="Reflection.AST.AlphaEquality.html#14801" class="Function">α-ArgsTerm</a> <a id="14812" class="Symbol">:</a> <a id="14814" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14828" class="Symbol">(</a><a id="14829" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="14834" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="14838" class="Symbol">)</a>
  <a id="14842" href="Reflection.AST.AlphaEquality.html#14801" class="Function">α-ArgsTerm</a> <a id="14853" class="Symbol">=</a> <a id="14855" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14871" href="Reflection.AST.AlphaEquality.html#11719" class="Function Operator">_=α=-ArgsTerm_</a>

  <a id="α-Pattern"></a><a id="14889" href="Reflection.AST.AlphaEquality.html#14889" class="Function">α-Pattern</a> <a id="14899" class="Symbol">:</a> <a id="14901" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="14915" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="14925" href="Reflection.AST.AlphaEquality.html#14889" class="Function">α-Pattern</a> <a id="14935" class="Symbol">=</a> <a id="14937" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="14953" href="Reflection.AST.AlphaEquality.html#11976" class="Function Operator">_=α=-Pattern_</a>

  <a id="α-ArgsPattern"></a><a id="14970" href="Reflection.AST.AlphaEquality.html#14970" class="Function">α-ArgsPattern</a> <a id="14984" class="Symbol">:</a> <a id="14986" href="Reflection.AST.AlphaEquality.html#1340" class="Record">AlphaEquality</a> <a id="15000" class="Symbol">(</a><a id="15001" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="15006" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="15013" class="Symbol">)</a>
  <a id="15017" href="Reflection.AST.AlphaEquality.html#14970" class="Function">α-ArgsPattern</a> <a id="15031" class="Symbol">=</a> <a id="15033" href="Reflection.AST.AlphaEquality.html#1390" class="InductiveConstructor">mkAlphaEquality</a> <a id="15049" href="Reflection.AST.AlphaEquality.html#13731" class="Function Operator">_=α=-ArgsPattern_</a></pre></body></html>


==> anc/html/Reflection.AST.Argument.Information.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Information (Reflection.AST.Argument.Information)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Argument.Information</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Argument information used in the reflection machinery</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">module</a> <a id="289" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="325" class="Keyword">where</a>

<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="362" class="Keyword">using</a> <a id="368" class="Symbol">(</a><a id="369" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="372" class="Symbol">;</a> <a id="374" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="445" class="Symbol">;</a> <a id="447" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="496" class="Keyword">using</a> <a id="502" class="Symbol">(</a><a id="503" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="520" class="Symbol">)</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="587" class="Symbol">;</a> <a id="589" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="593" class="Symbol">;</a> <a id="595" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="600" class="Symbol">)</a>
<a id="602" class="Keyword">open</a> <a id="607" class="Keyword">import</a> <a id="614" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a> <a id="647" class="Symbol">as</a> <a id="650" class="Module">Modality</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a><a id="674" class="Symbol">)</a>
<a id="676" class="Keyword">open</a> <a id="681" class="Keyword">import</a> <a id="688" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a> <a id="723" class="Symbol">as</a> <a id="726" class="Module">Visibility</a> <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">(</a><a id="744" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">private</a>
  <a id="767" class="Keyword">variable</a>
    <a id="780" href="Reflection.AST.Argument.Information.html#780" class="Generalizable">v</a> <a id="782" href="Reflection.AST.Argument.Information.html#782" class="Generalizable">v′</a> <a id="785" class="Symbol">:</a> <a id="787" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>
    <a id="802" href="Reflection.AST.Argument.Information.html#802" class="Generalizable">m</a> <a id="804" href="Reflection.AST.Argument.Information.html#804" class="Generalizable">m′</a> <a id="807" class="Symbol">:</a> <a id="809" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>

<a id="819" class="Comment">------------------------------------------------------------------------</a>
<a id="892" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="931" class="Keyword">open</a> <a id="936" class="Keyword">import</a> <a id="943" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="967" class="Keyword">public</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a><a id="988" class="Symbol">)</a>
<a id="990" class="Keyword">open</a> <a id="995" href="Agda.Builtin.Reflection.html#3615" class="Module">ArgInfo</a> <a id="1003" class="Keyword">public</a>

<a id="1011" class="Comment">------------------------------------------------------------------------</a>
<a id="1084" class="Comment">-- Operations</a>

<a id="visibility"></a><a id="1099" href="Reflection.AST.Argument.Information.html#1099" class="Function">visibility</a> <a id="1110" class="Symbol">:</a> <a id="1112" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a> <a id="1120" class="Symbol">→</a> <a id="1122" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>
<a id="1133" href="Reflection.AST.Argument.Information.html#1099" class="Function">visibility</a> <a id="1144" class="Symbol">(</a><a id="1145" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1154" href="Reflection.AST.Argument.Information.html#1154" class="Bound">v</a> <a id="1156" class="Symbol">_)</a> <a id="1159" class="Symbol">=</a> <a id="1161" href="Reflection.AST.Argument.Information.html#1154" class="Bound">v</a>

<a id="modality"></a><a id="1164" href="Reflection.AST.Argument.Information.html#1164" class="Function">modality</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a> <a id="1183" class="Symbol">→</a> <a id="1185" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>
<a id="1194" href="Reflection.AST.Argument.Information.html#1164" class="Function">modality</a> <a id="1203" class="Symbol">(</a><a id="1204" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1213" class="Symbol">_</a> <a id="1215" href="Reflection.AST.Argument.Information.html#1215" class="Bound">m</a><a id="1216" class="Symbol">)</a> <a id="1218" class="Symbol">=</a> <a id="1220" href="Reflection.AST.Argument.Information.html#1215" class="Bound">m</a>

<a id="1223" class="Comment">------------------------------------------------------------------------</a>
<a id="1296" class="Comment">-- Decidable equality</a>

<a id="arg-info-injective₁"></a><a id="1319" href="Reflection.AST.Argument.Information.html#1319" class="Function">arg-info-injective₁</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1350" href="Reflection.AST.Argument.Information.html#780" class="Generalizable">v</a> <a id="1352" href="Reflection.AST.Argument.Information.html#802" class="Generalizable">m</a> <a id="1354" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1356" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1365" href="Reflection.AST.Argument.Information.html#782" class="Generalizable">v′</a> <a id="1368" href="Reflection.AST.Argument.Information.html#804" class="Generalizable">m′</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Reflection.AST.Argument.Information.html#780" class="Generalizable">v</a> <a id="1375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1377" href="Reflection.AST.Argument.Information.html#782" class="Generalizable">v′</a>
<a id="1380" href="Reflection.AST.Argument.Information.html#1319" class="Function">arg-info-injective₁</a> <a id="1400" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="arg-info-injective₂"></a><a id="1413" href="Reflection.AST.Argument.Information.html#1413" class="Function">arg-info-injective₂</a> <a id="1433" class="Symbol">:</a> <a id="1435" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1444" href="Reflection.AST.Argument.Information.html#780" class="Generalizable">v</a> <a id="1446" href="Reflection.AST.Argument.Information.html#802" class="Generalizable">m</a> <a id="1448" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1450" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1459" href="Reflection.AST.Argument.Information.html#782" class="Generalizable">v′</a> <a id="1462" href="Reflection.AST.Argument.Information.html#804" class="Generalizable">m′</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="Reflection.AST.Argument.Information.html#802" class="Generalizable">m</a> <a id="1469" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1471" href="Reflection.AST.Argument.Information.html#804" class="Generalizable">m′</a>
<a id="1474" href="Reflection.AST.Argument.Information.html#1413" class="Function">arg-info-injective₂</a> <a id="1494" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1499" class="Symbol">=</a> <a id="1501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="arg-info-injective"></a><a id="1507" href="Reflection.AST.Argument.Information.html#1507" class="Function">arg-info-injective</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1537" href="Reflection.AST.Argument.Information.html#780" class="Generalizable">v</a> <a id="1539" href="Reflection.AST.Argument.Information.html#802" class="Generalizable">m</a> <a id="1541" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1543" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1552" href="Reflection.AST.Argument.Information.html#782" class="Generalizable">v′</a> <a id="1555" href="Reflection.AST.Argument.Information.html#804" class="Generalizable">m′</a> <a id="1558" class="Symbol">→</a> <a id="1560" href="Reflection.AST.Argument.Information.html#780" class="Generalizable">v</a> <a id="1562" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1564" href="Reflection.AST.Argument.Information.html#782" class="Generalizable">v′</a> <a id="1567" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1569" href="Reflection.AST.Argument.Information.html#802" class="Generalizable">m</a> <a id="1571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1573" href="Reflection.AST.Argument.Information.html#804" class="Generalizable">m′</a>
<a id="1576" href="Reflection.AST.Argument.Information.html#1507" class="Function">arg-info-injective</a> <a id="1595" class="Symbol">=</a> <a id="1597" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1599" href="Reflection.AST.Argument.Information.html#1319" class="Function">arg-info-injective₁</a> <a id="1619" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1621" href="Reflection.AST.Argument.Information.html#1413" class="Function">arg-info-injective₂</a> <a id="1641" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="1644" class="Keyword">infix</a> <a id="1650" class="Number">4</a> <a id="1652" href="Reflection.AST.Argument.Information.html#1657" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1657" href="Reflection.AST.Argument.Information.html#1657" class="Function Operator">_≟_</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1681" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>
<a id="1689" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1698" href="Reflection.AST.Argument.Information.html#1698" class="Bound">v</a> <a id="1700" href="Reflection.AST.Argument.Information.html#1700" class="Bound">m</a> <a id="1702" href="Reflection.AST.Argument.Information.html#1657" class="Function Operator">≟</a> <a id="1704" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1713" href="Reflection.AST.Argument.Information.html#1713" class="Bound">v′</a> <a id="1716" href="Reflection.AST.Argument.Information.html#1716" class="Bound">m′</a> <a id="1719" class="Symbol">=</a>
  <a id="1723" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a>
    <a id="1732" class="Symbol">(</a><a id="1733" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1748" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a><a id="1756" class="Symbol">))</a>
    <a id="1763" href="Reflection.AST.Argument.Information.html#1507" class="Function">arg-info-injective</a>
    <a id="1786" class="Symbol">(</a><a id="1787" href="Reflection.AST.Argument.Information.html#1698" class="Bound">v</a> <a id="1789" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">Visibility.≟</a> <a id="1802" href="Reflection.AST.Argument.Information.html#1713" class="Bound">v′</a> <a id="1805" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="1811" href="Reflection.AST.Argument.Information.html#1700" class="Bound">m</a> <a id="1813" href="Reflection.AST.Argument.Modality.html#1641" class="Function Operator">Modality.≟</a> <a id="1824" href="Reflection.AST.Argument.Information.html#1716" class="Bound">m′</a><a id="1826" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Argument.Modality.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Modality (Reflection.AST.Argument.Modality)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Argument.Modality</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Modalities used in the reflection machinery</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Symbol">{-#</a> <a id="231" class="Keyword">OPTIONS</a> <a id="239" class="Pragma">--cubical-compatible</a> <a id="260" class="Pragma">--safe</a> <a id="267" class="Symbol">#-}</a>

<a id="272" class="Keyword">module</a> <a id="279" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a> <a id="312" class="Keyword">where</a>

<a id="319" class="Keyword">open</a> <a id="324" class="Keyword">import</a> <a id="331" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="359" class="Symbol">;</a> <a id="361" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="366" class="Symbol">;</a> <a id="368" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="375" class="Symbol">)</a>
<a id="377" class="Keyword">open</a> <a id="382" class="Keyword">import</a> <a id="389" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="432" class="Symbol">;</a> <a id="434" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="574" class="Symbol">;</a> <a id="576" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="580" class="Symbol">;</a> <a id="582" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Reflection.AST.Argument.Relevance.html" class="Module">Reflection.AST.Argument.Relevance</a> <a id="635" class="Symbol">as</a> <a id="638" class="Module">Relevance</a> <a id="648" class="Keyword">using</a> <a id="654" class="Symbol">(</a><a id="655" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a> <a id="711" class="Symbol">as</a> <a id="714" class="Module">Quantity</a> <a id="723" class="Keyword">using</a> <a id="729" class="Symbol">(</a><a id="730" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="738" class="Symbol">)</a>

<a id="741" class="Keyword">private</a>
  <a id="751" class="Keyword">variable</a>
    <a id="764" href="Reflection.AST.Argument.Modality.html#764" class="Generalizable">r</a> <a id="766" href="Reflection.AST.Argument.Modality.html#766" class="Generalizable">r′</a> <a id="769" class="Symbol">:</a> <a id="771" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>
    <a id="785" href="Reflection.AST.Argument.Modality.html#785" class="Generalizable">q</a> <a id="787" href="Reflection.AST.Argument.Modality.html#787" class="Generalizable">q′</a> <a id="790" class="Symbol">:</a> <a id="792" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>

<a id="802" class="Comment">------------------------------------------------------------------------</a>
<a id="875" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="914" class="Keyword">open</a> <a id="919" class="Keyword">import</a> <a id="926" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="950" class="Keyword">public</a> <a id="957" class="Keyword">using</a> <a id="963" class="Symbol">(</a><a id="964" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a><a id="972" class="Symbol">)</a>
<a id="974" class="Keyword">open</a> <a id="979" href="Agda.Builtin.Reflection.html#3440" class="Module">Modality</a> <a id="988" class="Keyword">public</a>

<a id="996" class="Comment">------------------------------------------------------------------------</a>
<a id="1069" class="Comment">-- Operations</a>

<a id="relevance"></a><a id="1084" href="Reflection.AST.Argument.Modality.html#1084" class="Function">relevance</a> <a id="1094" class="Symbol">:</a> <a id="1096" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>
<a id="1117" href="Reflection.AST.Argument.Modality.html#1084" class="Function">relevance</a> <a id="1127" class="Symbol">(</a><a id="1128" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1137" href="Reflection.AST.Argument.Modality.html#1137" class="Bound">r</a> <a id="1139" class="Symbol">_)</a> <a id="1142" class="Symbol">=</a> <a id="1144" href="Reflection.AST.Argument.Modality.html#1137" class="Bound">r</a>

<a id="quantity"></a><a id="1147" href="Reflection.AST.Argument.Modality.html#1147" class="Function">quantity</a> <a id="1156" class="Symbol">:</a> <a id="1158" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>
<a id="1178" href="Reflection.AST.Argument.Modality.html#1147" class="Function">quantity</a> <a id="1187" class="Symbol">(</a><a id="1188" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1197" class="Symbol">_</a> <a id="1199" href="Reflection.AST.Argument.Modality.html#1199" class="Bound">q</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">=</a> <a id="1204" href="Reflection.AST.Argument.Modality.html#1199" class="Bound">q</a>

<a id="1207" class="Comment">------------------------------------------------------------------------</a>
<a id="1280" class="Comment">-- Decidable equality</a>

<a id="modality-injective₁"></a><a id="1303" href="Reflection.AST.Argument.Modality.html#1303" class="Function">modality-injective₁</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1334" href="Reflection.AST.Argument.Modality.html#764" class="Generalizable">r</a> <a id="1336" href="Reflection.AST.Argument.Modality.html#785" class="Generalizable">q</a> <a id="1338" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1340" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1349" href="Reflection.AST.Argument.Modality.html#766" class="Generalizable">r′</a> <a id="1352" href="Reflection.AST.Argument.Modality.html#787" class="Generalizable">q′</a> <a id="1355" class="Symbol">→</a> <a id="1357" href="Reflection.AST.Argument.Modality.html#764" class="Generalizable">r</a> <a id="1359" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1361" href="Reflection.AST.Argument.Modality.html#766" class="Generalizable">r′</a>
<a id="1364" href="Reflection.AST.Argument.Modality.html#1303" class="Function">modality-injective₁</a> <a id="1384" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1389" class="Symbol">=</a> <a id="1391" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="modality-injective₂"></a><a id="1397" href="Reflection.AST.Argument.Modality.html#1397" class="Function">modality-injective₂</a> <a id="1417" class="Symbol">:</a> <a id="1419" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1428" href="Reflection.AST.Argument.Modality.html#764" class="Generalizable">r</a> <a id="1430" href="Reflection.AST.Argument.Modality.html#785" class="Generalizable">q</a> <a id="1432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1434" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1443" href="Reflection.AST.Argument.Modality.html#766" class="Generalizable">r′</a> <a id="1446" href="Reflection.AST.Argument.Modality.html#787" class="Generalizable">q′</a> <a id="1449" class="Symbol">→</a> <a id="1451" href="Reflection.AST.Argument.Modality.html#785" class="Generalizable">q</a> <a id="1453" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1455" href="Reflection.AST.Argument.Modality.html#787" class="Generalizable">q′</a>
<a id="1458" href="Reflection.AST.Argument.Modality.html#1397" class="Function">modality-injective₂</a> <a id="1478" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1483" class="Symbol">=</a> <a id="1485" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="modality-injective"></a><a id="1491" href="Reflection.AST.Argument.Modality.html#1491" class="Function">modality-injective</a> <a id="1510" class="Symbol">:</a> <a id="1512" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1521" href="Reflection.AST.Argument.Modality.html#764" class="Generalizable">r</a> <a id="1523" href="Reflection.AST.Argument.Modality.html#785" class="Generalizable">q</a> <a id="1525" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1527" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1536" href="Reflection.AST.Argument.Modality.html#766" class="Generalizable">r′</a> <a id="1539" href="Reflection.AST.Argument.Modality.html#787" class="Generalizable">q′</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Reflection.AST.Argument.Modality.html#764" class="Generalizable">r</a> <a id="1546" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1548" href="Reflection.AST.Argument.Modality.html#766" class="Generalizable">r′</a> <a id="1551" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1553" href="Reflection.AST.Argument.Modality.html#785" class="Generalizable">q</a> <a id="1555" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1557" href="Reflection.AST.Argument.Modality.html#787" class="Generalizable">q′</a>
<a id="1560" href="Reflection.AST.Argument.Modality.html#1491" class="Function">modality-injective</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1583" href="Reflection.AST.Argument.Modality.html#1303" class="Function">modality-injective₁</a> <a id="1603" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1605" href="Reflection.AST.Argument.Modality.html#1397" class="Function">modality-injective₂</a> <a id="1625" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="1628" class="Keyword">infix</a> <a id="1634" class="Number">4</a> <a id="1636" href="Reflection.AST.Argument.Modality.html#1641" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="1641" href="Reflection.AST.Argument.Modality.html#1641" class="Function Operator">_≟_</a> <a id="1645" class="Symbol">:</a> <a id="1647" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1665" href="Agda.Builtin.Reflection.html#3440" class="Datatype">Modality</a>
<a id="1674" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1683" href="Reflection.AST.Argument.Modality.html#1683" class="Bound">r</a> <a id="1685" href="Reflection.AST.Argument.Modality.html#1685" class="Bound">q</a> <a id="1687" href="Reflection.AST.Argument.Modality.html#1641" class="Function Operator">≟</a> <a id="1689" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1698" href="Reflection.AST.Argument.Modality.html#1698" class="Bound">r′</a> <a id="1701" href="Reflection.AST.Argument.Modality.html#1701" class="Bound">q′</a> <a id="1704" class="Symbol">=</a>
  <a id="1708" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a>
    <a id="1717" class="Symbol">(</a><a id="1718" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="1726" class="Symbol">(</a><a id="1727" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1733" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a><a id="1741" class="Symbol">))</a>
    <a id="1748" href="Reflection.AST.Argument.Modality.html#1491" class="Function">modality-injective</a>
    <a id="1771" class="Symbol">(</a><a id="1772" href="Reflection.AST.Argument.Modality.html#1683" class="Bound">r</a> <a id="1774" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">Relevance.≟</a> <a id="1786" href="Reflection.AST.Argument.Modality.html#1698" class="Bound">r′</a> <a id="1789" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="1795" href="Reflection.AST.Argument.Modality.html#1685" class="Bound">q</a> <a id="1797" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">Quantity.≟</a> <a id="1808" href="Reflection.AST.Argument.Modality.html#1701" class="Bound">q′</a><a id="1810" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Argument.Quantity.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Quantity (Reflection.AST.Argument.Quantity)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Argument.Quantity</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Argument quantities used in the reflection machinery</a>
<a id="162" class="Comment">------------------------------------------------------------------------</a>

<a id="236" class="Symbol">{-#</a> <a id="240" class="Keyword">OPTIONS</a> <a id="248" class="Pragma">--cubical-compatible</a> <a id="269" class="Pragma">--safe</a> <a id="276" class="Symbol">#-}</a>

<a id="281" class="Keyword">module</a> <a id="288" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a> <a id="321" class="Keyword">where</a>

<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="382" class="Symbol">;</a> <a id="384" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="509" class="Keyword">using</a> <a id="515" class="Symbol">(</a><a id="516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="520" class="Symbol">)</a>

<a id="523" class="Comment">------------------------------------------------------------------------</a>
<a id="596" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="671" class="Keyword">public</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="693" class="Symbol">)</a>
<a id="695" class="Keyword">open</a> <a id="700" href="Agda.Builtin.Reflection.html#3207" class="Module">Quantity</a> <a id="709" class="Keyword">public</a>

<a id="717" class="Comment">------------------------------------------------------------------------</a>
<a id="790" class="Comment">-- Decidable equality</a>

<a id="813" class="Keyword">infix</a> <a id="819" class="Number">4</a> <a id="821" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="826" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">_≟_</a> <a id="830" class="Symbol">:</a> <a id="832" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="850" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a>
<a id="859" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="870" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">≟</a> <a id="872" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="883" class="Symbol">=</a> <a id="885" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="889" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="894" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="905" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">≟</a> <a id="907" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="918" class="Symbol">=</a> <a id="920" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="924" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="929" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="940" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">≟</a> <a id="942" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="953" class="Symbol">=</a> <a id="955" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="958" class="Symbol">λ()</a>
<a id="962" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="973" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">≟</a> <a id="975" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="986" class="Symbol">=</a> <a id="988" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="991" class="Symbol">λ()</a></pre></body></html>


==> anc/html/Reflection.AST.Argument.Relevance.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Relevance (Reflection.AST.Argument.Relevance)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Argument.Relevance</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Argument relevance used in the reflection machinery</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Reflection.AST.Argument.Relevance.html" class="Module">Reflection.AST.Argument.Relevance</a> <a id="321" class="Keyword">where</a>

<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="372" class="Keyword">using</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="382" class="Symbol">;</a> <a id="384" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="509" class="Keyword">using</a> <a id="515" class="Symbol">(</a><a id="516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="520" class="Symbol">)</a>

<a id="523" class="Comment">------------------------------------------------------------------------</a>
<a id="596" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="671" class="Keyword">public</a> <a id="678" class="Keyword">using</a> <a id="684" class="Symbol">(</a><a id="685" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">open</a> <a id="701" href="Agda.Builtin.Reflection.html#2995" class="Module">Relevance</a> <a id="711" class="Keyword">public</a>

<a id="719" class="Comment">------------------------------------------------------------------------</a>
<a id="792" class="Comment">-- Decidable equality</a>

<a id="815" class="Keyword">infix</a> <a id="821" class="Number">4</a> <a id="823" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="828" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">_≟_</a> <a id="832" class="Symbol">:</a> <a id="834" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="852" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a>
<a id="862" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="873" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">≟</a> <a id="875" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="886" class="Symbol">=</a> <a id="888" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="892" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="897" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="908" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">≟</a> <a id="910" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="921" class="Symbol">=</a> <a id="923" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="927" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="932" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="943" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">≟</a> <a id="945" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="956" class="Symbol">=</a> <a id="958" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="961" class="Symbol">λ()</a>
<a id="965" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="976" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">≟</a> <a id="978" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="989" class="Symbol">=</a> <a id="991" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="994" class="Symbol">λ()</a></pre></body></html>


==> anc/html/Reflection.AST.Argument.Visibility.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Visibility (Reflection.AST.Argument.Visibility)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Argument.Visibility</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Argument visibility used in the reflection machinery</a>
<a id="162" class="Comment">------------------------------------------------------------------------</a>

<a id="236" class="Symbol">{-#</a> <a id="240" class="Keyword">OPTIONS</a> <a id="248" class="Pragma">--cubical-compatible</a> <a id="269" class="Pragma">--safe</a> <a id="276" class="Symbol">#-}</a>

<a id="281" class="Keyword">module</a> <a id="288" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a> <a id="323" class="Keyword">where</a>

<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="374" class="Keyword">using</a> <a id="380" class="Symbol">(</a><a id="381" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="384" class="Symbol">;</a> <a id="386" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="454" class="Symbol">)</a>
<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="511" class="Keyword">using</a> <a id="517" class="Symbol">(</a><a id="518" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="522" class="Symbol">)</a>

<a id="525" class="Comment">------------------------------------------------------------------------</a>
<a id="598" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="637" class="Keyword">open</a> <a id="642" class="Keyword">import</a> <a id="649" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="673" class="Keyword">public</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="697" class="Symbol">)</a>
<a id="699" class="Keyword">open</a> <a id="704" href="Agda.Builtin.Reflection.html#2737" class="Module">Visibility</a> <a id="715" class="Keyword">public</a>

<a id="723" class="Comment">------------------------------------------------------------------------</a>
<a id="796" class="Comment">-- Decidable equality</a>

<a id="819" class="Keyword">infix</a> <a id="825" class="Number">4</a> <a id="827" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="832" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">_≟_</a> <a id="836" class="Symbol">:</a> <a id="838" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="856" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a>
<a id="867" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="877" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="879" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="889" class="Symbol">=</a> <a id="891" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="895" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="900" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="910" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="912" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="922" class="Symbol">=</a> <a id="924" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="928" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="933" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="943" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="945" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="955" class="Symbol">=</a> <a id="957" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="961" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="966" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="976" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="978" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="988" class="Symbol">=</a> <a id="990" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="993" class="Symbol">λ()</a>
<a id="997" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="1007" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="1009" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="1019" class="Symbol">=</a> <a id="1021" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1024" class="Symbol">λ()</a>
<a id="1028" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="1038" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="1040" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="1050" class="Symbol">=</a> <a id="1052" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1055" class="Symbol">λ()</a>
<a id="1059" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="1069" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="1071" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="1081" class="Symbol">=</a> <a id="1083" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1086" class="Symbol">λ()</a>
<a id="1090" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="1100" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="1102" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="1112" class="Symbol">=</a> <a id="1114" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1117" class="Symbol">λ()</a>
<a id="1121" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="1131" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">≟</a> <a id="1133" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="1143" class="Symbol">=</a> <a id="1145" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1148" class="Symbol">λ()</a></pre></body></html>


==> anc/html/Reflection.AST.Argument.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Argument (Reflection.AST.Argument)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Argument</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Arguments used in the reflection machinery</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="336" class="Symbol">as</a> <a id="339" class="Module">List</a> <a id="344" class="Keyword">using</a> <a id="350" class="Symbol">(</a><a id="351" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="355" class="Symbol">;</a> <a id="357" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="396" class="Keyword">using</a> <a id="402" class="Symbol">(</a><a id="403" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="413" class="Symbol">;</a> <a id="415" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="422" class="Symbol">)</a>
<a id="424" class="Keyword">open</a> <a id="429" class="Keyword">import</a> <a id="436" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="478" class="Symbol">;</a> <a id="480" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="559" class="Symbol">)</a>
<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="616" class="Keyword">using</a> <a id="622" class="Symbol">(</a><a id="623" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="626" class="Symbol">;</a> <a id="628" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="632" class="Symbol">;</a> <a id="634" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="639" class="Symbol">)</a>
<a id="641" class="Keyword">open</a> <a id="646" class="Keyword">import</a> <a id="653" href="Level.html" class="Module">Level</a> <a id="659" class="Keyword">using</a> <a id="665" class="Symbol">(</a><a id="666" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Reflection.AST.Argument.Relevance.html" class="Module">Reflection.AST.Argument.Relevance</a>
<a id="766" class="Keyword">open</a> <a id="771" class="Keyword">import</a> <a id="778" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a>
<a id="811" class="Keyword">open</a> <a id="816" class="Keyword">import</a> <a id="823" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="904" class="Symbol">as</a> <a id="907" class="Module">Information</a>

<a id="920" class="Keyword">private</a>
  <a id="930" class="Keyword">variable</a>
    <a id="943" href="Reflection.AST.Argument.html#943" class="Generalizable">a</a> <a id="945" href="Reflection.AST.Argument.html#945" class="Generalizable">b</a> <a id="947" class="Symbol">:</a> <a id="949" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="959" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="961" href="Reflection.AST.Argument.html#961" class="Generalizable">B</a> <a id="963" class="Symbol">:</a> <a id="965" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="969" href="Reflection.AST.Argument.html#943" class="Generalizable">a</a>
    <a id="975" href="Reflection.AST.Argument.html#975" class="Generalizable">i</a> <a id="977" href="Reflection.AST.Argument.html#977" class="Generalizable">j</a> <a id="979" class="Symbol">:</a> <a id="981" href="Agda.Builtin.Reflection.html#3615" class="Datatype">ArgInfo</a>
    <a id="993" href="Reflection.AST.Argument.html#993" class="Generalizable">x</a> <a id="995" href="Reflection.AST.Argument.html#995" class="Generalizable">y</a> <a id="997" class="Symbol">:</a> <a id="999" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a>

<a id="1002" class="Comment">------------------------------------------------------------------------</a>
<a id="1075" class="Comment">-- Re-exporting the builtins publicly</a>

<a id="1114" class="Keyword">open</a> <a id="1119" class="Keyword">import</a> <a id="1126" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="1150" class="Keyword">public</a> <a id="1157" class="Keyword">using</a> <a id="1163" class="Symbol">(</a><a id="1164" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a><a id="1167" class="Symbol">)</a>
<a id="1169" class="Keyword">open</a> <a id="1174" href="Agda.Builtin.Reflection.html#3696" class="Module">Arg</a> <a id="1178" class="Keyword">public</a>

<a id="1186" class="Comment">-- Pattern synonyms</a>

<a id="1207" class="Keyword">pattern</a> <a id="defaultModality"></a><a id="1215" href="Reflection.AST.Argument.html#1215" class="InductiveConstructor">defaultModality</a> <a id="1231" class="Symbol">=</a> <a id="1233" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="1242" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a> <a id="1251" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a>

<a id="1263" class="Keyword">pattern</a> <a id="vArg"></a><a id="1271" href="Reflection.AST.Argument.html#1271" class="InductiveConstructor">vArg</a> <a id="1276" href="Reflection.AST.Argument.html#1322" class="Bound">ty</a> <a id="1279" class="Symbol">=</a> <a id="1281" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1285" class="Symbol">(</a><a id="1286" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1295" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="1305" href="Reflection.AST.Argument.html#1215" class="InductiveConstructor">defaultModality</a><a id="1320" class="Symbol">)</a> <a id="1322" href="Reflection.AST.Argument.html#1322" class="Bound">ty</a>
<a id="1325" class="Keyword">pattern</a> <a id="hArg"></a><a id="1333" href="Reflection.AST.Argument.html#1333" class="InductiveConstructor">hArg</a> <a id="1338" href="Reflection.AST.Argument.html#1384" class="Bound">ty</a> <a id="1341" class="Symbol">=</a> <a id="1343" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1347" class="Symbol">(</a><a id="1348" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1357" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="1367" href="Reflection.AST.Argument.html#1215" class="InductiveConstructor">defaultModality</a><a id="1382" class="Symbol">)</a> <a id="1384" href="Reflection.AST.Argument.html#1384" class="Bound">ty</a>
<a id="1387" class="Keyword">pattern</a> <a id="iArg"></a><a id="1395" href="Reflection.AST.Argument.html#1395" class="InductiveConstructor">iArg</a> <a id="1400" href="Reflection.AST.Argument.html#1446" class="Bound">ty</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1409" class="Symbol">(</a><a id="1410" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="1419" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="1429" href="Reflection.AST.Argument.html#1215" class="InductiveConstructor">defaultModality</a><a id="1444" class="Symbol">)</a> <a id="1446" href="Reflection.AST.Argument.html#1446" class="Bound">ty</a>

<a id="1450" class="Comment">------------------------------------------------------------------------</a>
<a id="1523" class="Comment">-- Lists of arguments</a>

<a id="Args"></a><a id="1546" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="1551" class="Symbol">:</a> <a id="1553" class="Symbol">(</a><a id="1554" href="Reflection.AST.Argument.html#1554" class="Bound">A</a> <a id="1556" class="Symbol">:</a> <a id="1558" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1562" href="Reflection.AST.Argument.html#943" class="Generalizable">a</a><a id="1563" class="Symbol">)</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1571" href="Reflection.AST.Argument.html#943" class="Generalizable">a</a>
<a id="1573" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="1578" href="Reflection.AST.Argument.html#1578" class="Bound">A</a> <a id="1580" class="Symbol">=</a> <a id="1582" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1592" href="Reflection.AST.Argument.html#1578" class="Bound">A</a><a id="1593" class="Symbol">)</a>

<a id="1596" class="Comment">-- Pattern for appending a visible argument</a>
<a id="1640" class="Keyword">infixr</a> <a id="1647" class="Number">5</a> <a id="1649" href="Reflection.AST.Argument.html#1663" class="InductiveConstructor Operator">_⟨∷⟩_</a>
<a id="1655" class="Keyword">pattern</a> <a id="_⟨∷⟩_"></a><a id="1663" href="Reflection.AST.Argument.html#1663" class="InductiveConstructor Operator">_⟨∷⟩_</a> <a id="1669" href="Reflection.AST.Argument.html#1683" class="Bound">x</a> <a id="1671" href="Reflection.AST.Argument.html#1687" class="Bound">args</a> <a id="1676" class="Symbol">=</a> <a id="1678" href="Reflection.AST.Argument.html#1271" class="InductiveConstructor">vArg</a> <a id="1683" href="Reflection.AST.Argument.html#1683" class="Bound">x</a> <a id="1685" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1687" href="Reflection.AST.Argument.html#1687" class="Bound">args</a>

<a id="1693" class="Comment">-- Pattern for appending a hidden argument</a>
<a id="1736" class="Keyword">infixr</a> <a id="1743" class="Number">5</a> <a id="1745" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">_⟅∷⟆_</a>
<a id="1751" class="Keyword">pattern</a> <a id="_⟅∷⟆_"></a><a id="1759" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">_⟅∷⟆_</a> <a id="1765" href="Reflection.AST.Argument.html#1779" class="Bound">x</a> <a id="1767" href="Reflection.AST.Argument.html#1783" class="Bound">args</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Reflection.AST.Argument.html#1333" class="InductiveConstructor">hArg</a> <a id="1779" href="Reflection.AST.Argument.html#1779" class="Bound">x</a> <a id="1781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1783" href="Reflection.AST.Argument.html#1783" class="Bound">args</a>

<a id="1789" class="Comment">------------------------------------------------------------------------</a>
<a id="1862" class="Comment">-- Operations</a>

<a id="map"></a><a id="1877" href="Reflection.AST.Argument.html#1877" class="Function">map</a> <a id="1881" class="Symbol">:</a> <a id="1883" class="Symbol">(</a><a id="1884" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="1886" class="Symbol">→</a> <a id="1888" href="Reflection.AST.Argument.html#961" class="Generalizable">B</a><a id="1889" class="Symbol">)</a> <a id="1891" class="Symbol">→</a> <a id="1893" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1897" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1905" href="Reflection.AST.Argument.html#961" class="Generalizable">B</a>
<a id="1907" href="Reflection.AST.Argument.html#1877" class="Function">map</a> <a id="1911" href="Reflection.AST.Argument.html#1911" class="Bound">f</a> <a id="1913" class="Symbol">(</a><a id="1914" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1918" href="Reflection.AST.Argument.html#1918" class="Bound">i</a> <a id="1920" href="Reflection.AST.Argument.html#1920" class="Bound">x</a><a id="1921" class="Symbol">)</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="1929" href="Reflection.AST.Argument.html#1918" class="Bound">i</a> <a id="1931" class="Symbol">(</a><a id="1932" href="Reflection.AST.Argument.html#1911" class="Bound">f</a> <a id="1934" href="Reflection.AST.Argument.html#1920" class="Bound">x</a><a id="1935" class="Symbol">)</a>

<a id="map-Args"></a><a id="1938" href="Reflection.AST.Argument.html#1938" class="Function">map-Args</a> <a id="1947" class="Symbol">:</a> <a id="1949" class="Symbol">(</a><a id="1950" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="1952" class="Symbol">→</a> <a id="1954" href="Reflection.AST.Argument.html#961" class="Generalizable">B</a><a id="1955" class="Symbol">)</a> <a id="1957" class="Symbol">→</a> <a id="1959" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="1964" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="1966" class="Symbol">→</a> <a id="1968" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="1973" href="Reflection.AST.Argument.html#961" class="Generalizable">B</a>
<a id="1975" href="Reflection.AST.Argument.html#1938" class="Function">map-Args</a> <a id="1984" href="Reflection.AST.Argument.html#1984" class="Bound">f</a> <a id="1986" href="Reflection.AST.Argument.html#1986" class="Bound">xs</a> <a id="1989" class="Symbol">=</a> <a id="1991" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="2000" class="Symbol">(</a><a id="2001" href="Reflection.AST.Argument.html#1877" class="Function">map</a> <a id="2005" href="Reflection.AST.Argument.html#1984" class="Bound">f</a><a id="2006" class="Symbol">)</a> <a id="2008" href="Reflection.AST.Argument.html#1986" class="Bound">xs</a>

<a id="2012" class="Comment">------------------------------------------------------------------------</a>
<a id="2085" class="Comment">-- Decidable equality</a>

<a id="arg-injective₁"></a><a id="2108" href="Reflection.AST.Argument.html#2108" class="Function">arg-injective₁</a> <a id="2123" class="Symbol">:</a> <a id="2125" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2129" href="Reflection.AST.Argument.html#975" class="Generalizable">i</a> <a id="2131" href="Reflection.AST.Argument.html#993" class="Generalizable">x</a> <a id="2133" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2135" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2139" href="Reflection.AST.Argument.html#977" class="Generalizable">j</a> <a id="2141" href="Reflection.AST.Argument.html#995" class="Generalizable">y</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="Reflection.AST.Argument.html#975" class="Generalizable">i</a> <a id="2147" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2149" href="Reflection.AST.Argument.html#977" class="Generalizable">j</a>
<a id="2151" href="Reflection.AST.Argument.html#2108" class="Function">arg-injective₁</a> <a id="2166" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2171" class="Symbol">=</a> <a id="2173" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="arg-injective₂"></a><a id="2179" href="Reflection.AST.Argument.html#2179" class="Function">arg-injective₂</a> <a id="2194" class="Symbol">:</a> <a id="2196" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2200" href="Reflection.AST.Argument.html#975" class="Generalizable">i</a> <a id="2202" href="Reflection.AST.Argument.html#993" class="Generalizable">x</a> <a id="2204" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2206" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2210" href="Reflection.AST.Argument.html#977" class="Generalizable">j</a> <a id="2212" href="Reflection.AST.Argument.html#995" class="Generalizable">y</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Reflection.AST.Argument.html#993" class="Generalizable">x</a> <a id="2218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2220" href="Reflection.AST.Argument.html#995" class="Generalizable">y</a>
<a id="2222" href="Reflection.AST.Argument.html#2179" class="Function">arg-injective₂</a> <a id="2237" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="arg-injective"></a><a id="2250" href="Reflection.AST.Argument.html#2250" class="Function">arg-injective</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2270" href="Reflection.AST.Argument.html#975" class="Generalizable">i</a> <a id="2272" href="Reflection.AST.Argument.html#993" class="Generalizable">x</a> <a id="2274" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2276" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2280" href="Reflection.AST.Argument.html#977" class="Generalizable">j</a> <a id="2282" href="Reflection.AST.Argument.html#995" class="Generalizable">y</a> <a id="2284" class="Symbol">→</a> <a id="2286" href="Reflection.AST.Argument.html#975" class="Generalizable">i</a> <a id="2288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2290" href="Reflection.AST.Argument.html#977" class="Generalizable">j</a> <a id="2292" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2294" href="Reflection.AST.Argument.html#993" class="Generalizable">x</a> <a id="2296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2298" href="Reflection.AST.Argument.html#995" class="Generalizable">y</a>
<a id="2300" href="Reflection.AST.Argument.html#2250" class="Function">arg-injective</a> <a id="2314" class="Symbol">=</a> <a id="2316" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2318" href="Reflection.AST.Argument.html#2108" class="Function">arg-injective₁</a> <a id="2333" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2335" href="Reflection.AST.Argument.html#2179" class="Function">arg-injective₂</a> <a id="2350" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2353" class="Comment">-- We often need decidability of equality for Arg A when implementing it</a>
<a id="2426" class="Comment">-- for A. Unfortunately ≡-dec makes the termination checker unhappy.</a>
<a id="2495" class="Comment">-- Instead, we can match on both Arg A and use unArg-dec for an</a>
<a id="2559" class="Comment">-- obviously decreasing recursive call.</a>

<a id="unArg"></a><a id="2600" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="2606" class="Symbol">:</a> <a id="2608" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2612" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="2614" class="Symbol">→</a> <a id="2616" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a>
<a id="2618" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2629" href="Reflection.AST.Argument.html#2629" class="Bound">i</a> <a id="2631" href="Reflection.AST.Argument.html#2631" class="Bound">a</a><a id="2632" class="Symbol">)</a> <a id="2634" class="Symbol">=</a> <a id="2636" href="Reflection.AST.Argument.html#2631" class="Bound">a</a>

<a id="unArg-dec"></a><a id="2639" href="Reflection.AST.Argument.html#2639" class="Function">unArg-dec</a> <a id="2649" class="Symbol">:</a> <a id="2651" class="Symbol">{</a><a id="2652" href="Reflection.AST.Argument.html#2652" class="Bound">arg1</a> <a id="2657" href="Reflection.AST.Argument.html#2657" class="Bound">arg2</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2668" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a><a id="2669" class="Symbol">}</a> <a id="2671" class="Symbol">→</a> <a id="2673" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2677" class="Symbol">(</a><a id="2678" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="2684" href="Reflection.AST.Argument.html#2652" class="Bound">arg1</a> <a id="2689" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2691" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="2697" href="Reflection.AST.Argument.html#2657" class="Bound">arg2</a><a id="2701" class="Symbol">)</a> <a id="2703" class="Symbol">→</a> <a id="2705" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2709" class="Symbol">(</a><a id="2710" href="Reflection.AST.Argument.html#2652" class="Bound">arg1</a> <a id="2715" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2717" href="Reflection.AST.Argument.html#2657" class="Bound">arg2</a><a id="2721" class="Symbol">)</a>
<a id="2723" href="Reflection.AST.Argument.html#2639" class="Function">unArg-dec</a> <a id="2733" class="Symbol">{</a><a id="2734" class="Argument">arg1</a> <a id="2739" class="Symbol">=</a> <a id="2741" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2745" href="Reflection.AST.Argument.html#2745" class="Bound">i</a> <a id="2747" href="Reflection.AST.Argument.html#2747" class="Bound">x</a><a id="2748" class="Symbol">}</a> <a id="2750" class="Symbol">{</a><a id="2751" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2755" href="Reflection.AST.Argument.html#2755" class="Bound">j</a> <a id="2757" href="Reflection.AST.Argument.html#2757" class="Bound">y</a><a id="2758" class="Symbol">}</a> <a id="2760" href="Reflection.AST.Argument.html#2760" class="Bound">arg1≟arg2</a> <a id="2770" class="Symbol">=</a>
  <a id="2774" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2788" class="Symbol">(</a><a id="2789" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2795" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a><a id="2798" class="Symbol">))</a> <a id="2801" href="Reflection.AST.Argument.html#2250" class="Function">arg-injective</a> <a id="2815" class="Symbol">(</a><a id="2816" href="Reflection.AST.Argument.html#2745" class="Bound">i</a> <a id="2818" href="Reflection.AST.Argument.Information.html#1657" class="Function Operator">Information.≟</a> <a id="2832" href="Reflection.AST.Argument.html#2755" class="Bound">j</a> <a id="2834" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="2840" href="Reflection.AST.Argument.html#2760" class="Bound">arg1≟arg2</a><a id="2849" class="Symbol">)</a>

<a id="≡-dec"></a><a id="2852" href="Reflection.AST.Argument.html#2852" class="Function">≡-dec</a> <a id="2858" class="Symbol">:</a> <a id="2860" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2878" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a> <a id="2880" class="Symbol">→</a> <a id="2882" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2900" class="Symbol">(</a><a id="2901" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2905" href="Reflection.AST.Argument.html#959" class="Generalizable">A</a><a id="2906" class="Symbol">)</a>
<a id="2908" href="Reflection.AST.Argument.html#2852" class="Function">≡-dec</a> <a id="2914" href="Reflection.AST.Argument.html#2914" class="Bound Operator">_≟_</a> <a id="2918" href="Reflection.AST.Argument.html#2918" class="Bound">x</a> <a id="2920" href="Reflection.AST.Argument.html#2920" class="Bound">y</a> <a id="2922" class="Symbol">=</a> <a id="2924" href="Reflection.AST.Argument.html#2639" class="Function">unArg-dec</a> <a id="2934" class="Symbol">(</a><a id="2935" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="2941" href="Reflection.AST.Argument.html#2918" class="Bound">x</a> <a id="2943" href="Reflection.AST.Argument.html#2914" class="Bound Operator">≟</a> <a id="2945" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="2951" href="Reflection.AST.Argument.html#2920" class="Bound">y</a><a id="2952" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Definition.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definition (Reflection.AST.Definition)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Definition</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions used in the reflection machinery</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Symbol">{-#</a> <a id="232" class="Keyword">OPTIONS</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Pragma">--safe</a> <a id="268" class="Symbol">#-}</a>

<a id="273" class="Keyword">module</a> <a id="280" href="Reflection.AST.Definition.html" class="Module">Reflection.AST.Definition</a> <a id="306" class="Keyword">where</a>

<a id="313" class="Keyword">import</a> <a id="320" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="341" class="Symbol">as</a> <a id="344" class="Module">List</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Data.List.Properties.html#3239" class="Function">≡-dec</a><a id="361" class="Symbol">)</a>
<a id="363" class="Keyword">import</a> <a id="370" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="390" class="Symbol">as</a> <a id="393" class="Module">ℕ</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="405" class="Symbol">)</a>
<a id="407" class="Keyword">open</a> <a id="412" class="Keyword">import</a> <a id="419" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="447" class="Symbol">;</a> <a id="449" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="463" class="Symbol">)</a>
<a id="465" class="Keyword">open</a> <a id="470" class="Keyword">import</a> <a id="477" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="509" class="Keyword">using</a> <a id="515" class="Symbol">(</a><a id="516" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="520" class="Symbol">;</a> <a id="522" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="529" class="Symbol">;</a> <a id="531" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="538" class="Symbol">)</a>
<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="580" class="Keyword">using</a> <a id="586" class="Symbol">(</a><a id="587" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="671" class="Symbol">;</a> <a id="673" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="677" class="Symbol">;</a> <a id="679" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="690" class="Symbol">)</a>
<a id="692" class="Keyword">import</a> <a id="699" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="723" class="Symbol">as</a> <a id="726" class="Module">Arg</a> <a id="730" class="Keyword">using</a> <a id="736" class="Symbol">(</a><a id="737" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a><a id="740" class="Symbol">;</a> <a id="742" href="Reflection.AST.Argument.html#2852" class="Function">≡-dec</a><a id="747" class="Symbol">)</a>
<a id="749" class="Keyword">import</a> <a id="756" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a> <a id="789" class="Symbol">as</a> <a id="792" class="Module">Quantity</a> <a id="801" class="Keyword">using</a> <a id="807" class="Symbol">(</a><a id="808" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a><a id="816" class="Symbol">;</a> <a id="818" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">_≟_</a><a id="821" class="Symbol">)</a>
<a id="823" class="Keyword">import</a> <a id="830" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="850" class="Symbol">as</a> <a id="853" class="Module">Name</a> <a id="858" class="Keyword">using</a> <a id="864" class="Symbol">(</a><a id="865" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="869" class="Symbol">;</a> <a id="871" href="Reflection.AST.Name.html#1652" class="Function Operator">_≟_</a><a id="874" class="Symbol">)</a>
<a id="876" class="Keyword">import</a> <a id="883" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a> <a id="903" class="Symbol">as</a> <a id="906" class="Module">Term</a> <a id="911" class="Keyword">using</a> <a id="917" class="Symbol">(</a><a id="918" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="922" class="Symbol">;</a> <a id="924" href="Reflection.AST.Term.html#5420" class="Function Operator">_≟-Clauses_</a><a id="935" class="Symbol">)</a>

<a id="938" class="Comment">------------------------------------------------------------------------</a>
<a id="1011" class="Comment">-- Re-exporting type publicly</a>

<a id="1042" class="Keyword">open</a> <a id="1047" class="Keyword">import</a> <a id="1054" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="1078" class="Keyword">public</a>
  <a id="1087" class="Keyword">using</a>    <a id="1096" class="Symbol">(</a> <a id="1098" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
           <a id="1120" class="Symbol">;</a> <a id="1122" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a>
           <a id="1142" class="Symbol">;</a> <a id="1144" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a>
           <a id="1165" class="Symbol">;</a> <a id="1167" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>
           <a id="1184" class="Symbol">)</a>
  <a id="1188" class="Keyword">renaming</a> <a id="1197" class="Symbol">(</a> <a id="1199" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record-type</a> <a id="1211" class="Symbol">to</a> <a id="1214" class="InductiveConstructor">record′</a>
           <a id="1233" class="Symbol">;</a> <a id="1235" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">data-cons</a>   <a id="1247" class="Symbol">to</a> <a id="1250" class="InductiveConstructor">constructor′</a>
           <a id="1274" class="Symbol">;</a> <a id="1276" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">prim-fun</a>    <a id="1288" class="Symbol">to</a> <a id="1291" class="InductiveConstructor">primitive′</a> <a id="1302" class="Symbol">)</a>

<a id="1305" class="Comment">------------------------------------------------------------------------</a>
<a id="1378" class="Comment">-- Decidable equality</a>

<a id="function-injective"></a><a id="1401" href="Reflection.AST.Definition.html#1401" class="Function">function-injective</a> <a id="1420" class="Symbol">:</a> <a id="1422" class="Symbol">∀</a> <a id="1424" class="Symbol">{</a><a id="1425" href="Reflection.AST.Definition.html#1425" class="Bound">cs</a> <a id="1428" href="Reflection.AST.Definition.html#1428" class="Bound">cs′</a><a id="1431" class="Symbol">}</a> <a id="1433" class="Symbol">→</a> <a id="1435" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="1444" href="Reflection.AST.Definition.html#1425" class="Bound">cs</a> <a id="1447" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1449" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="1458" href="Reflection.AST.Definition.html#1428" class="Bound">cs′</a> <a id="1462" class="Symbol">→</a> <a id="1464" href="Reflection.AST.Definition.html#1425" class="Bound">cs</a> <a id="1467" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1469" href="Reflection.AST.Definition.html#1428" class="Bound">cs′</a>
<a id="1473" href="Reflection.AST.Definition.html#1401" class="Function">function-injective</a> <a id="1492" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1497" class="Symbol">=</a> <a id="1499" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="data-type-injective₁"></a><a id="1505" href="Reflection.AST.Definition.html#1505" class="Function">data-type-injective₁</a> <a id="1526" class="Symbol">:</a> <a id="1528" class="Symbol">∀</a> <a id="1530" class="Symbol">{</a><a id="1531" href="Reflection.AST.Definition.html#1531" class="Bound">pars</a> <a id="1536" href="Reflection.AST.Definition.html#1536" class="Bound">pars′</a> <a id="1542" href="Reflection.AST.Definition.html#1542" class="Bound">cs</a> <a id="1545" href="Reflection.AST.Definition.html#1545" class="Bound">cs′</a><a id="1548" class="Symbol">}</a> <a id="1550" class="Symbol">→</a> <a id="1552" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="1562" href="Reflection.AST.Definition.html#1531" class="Bound">pars</a> <a id="1567" href="Reflection.AST.Definition.html#1542" class="Bound">cs</a> <a id="1570" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1572" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="1582" href="Reflection.AST.Definition.html#1536" class="Bound">pars′</a> <a id="1588" href="Reflection.AST.Definition.html#1545" class="Bound">cs′</a> <a id="1592" class="Symbol">→</a> <a id="1594" href="Reflection.AST.Definition.html#1531" class="Bound">pars</a> <a id="1599" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1601" href="Reflection.AST.Definition.html#1536" class="Bound">pars′</a>
<a id="1607" href="Reflection.AST.Definition.html#1505" class="Function">data-type-injective₁</a> <a id="1628" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1633" class="Symbol">=</a> <a id="1635" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="data-type-injective₂"></a><a id="1641" href="Reflection.AST.Definition.html#1641" class="Function">data-type-injective₂</a> <a id="1662" class="Symbol">:</a> <a id="1664" class="Symbol">∀</a> <a id="1666" class="Symbol">{</a><a id="1667" href="Reflection.AST.Definition.html#1667" class="Bound">pars</a> <a id="1672" href="Reflection.AST.Definition.html#1672" class="Bound">pars′</a> <a id="1678" href="Reflection.AST.Definition.html#1678" class="Bound">cs</a> <a id="1681" href="Reflection.AST.Definition.html#1681" class="Bound">cs′</a><a id="1684" class="Symbol">}</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="1698" href="Reflection.AST.Definition.html#1667" class="Bound">pars</a> <a id="1703" href="Reflection.AST.Definition.html#1678" class="Bound">cs</a> <a id="1706" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1708" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="1718" href="Reflection.AST.Definition.html#1672" class="Bound">pars′</a> <a id="1724" href="Reflection.AST.Definition.html#1681" class="Bound">cs′</a> <a id="1728" class="Symbol">→</a> <a id="1730" href="Reflection.AST.Definition.html#1678" class="Bound">cs</a> <a id="1733" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1735" href="Reflection.AST.Definition.html#1681" class="Bound">cs′</a>
<a id="1739" href="Reflection.AST.Definition.html#1641" class="Function">data-type-injective₂</a> <a id="1760" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1765" class="Symbol">=</a> <a id="1767" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="data-type-injective"></a><a id="1773" href="Reflection.AST.Definition.html#1773" class="Function">data-type-injective</a> <a id="1793" class="Symbol">:</a> <a id="1795" class="Symbol">∀</a> <a id="1797" class="Symbol">{</a><a id="1798" href="Reflection.AST.Definition.html#1798" class="Bound">pars</a> <a id="1803" href="Reflection.AST.Definition.html#1803" class="Bound">pars′</a> <a id="1809" href="Reflection.AST.Definition.html#1809" class="Bound">cs</a> <a id="1812" href="Reflection.AST.Definition.html#1812" class="Bound">cs′</a><a id="1815" class="Symbol">}</a> <a id="1817" class="Symbol">→</a> <a id="1819" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="1829" href="Reflection.AST.Definition.html#1798" class="Bound">pars</a> <a id="1834" href="Reflection.AST.Definition.html#1809" class="Bound">cs</a> <a id="1837" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1839" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="1849" href="Reflection.AST.Definition.html#1803" class="Bound">pars′</a> <a id="1855" href="Reflection.AST.Definition.html#1812" class="Bound">cs′</a> <a id="1859" class="Symbol">→</a> <a id="1861" href="Reflection.AST.Definition.html#1798" class="Bound">pars</a> <a id="1866" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1868" href="Reflection.AST.Definition.html#1803" class="Bound">pars′</a> <a id="1874" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1876" href="Reflection.AST.Definition.html#1809" class="Bound">cs</a> <a id="1879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1881" href="Reflection.AST.Definition.html#1812" class="Bound">cs′</a>
<a id="1885" href="Reflection.AST.Definition.html#1773" class="Function">data-type-injective</a> <a id="1905" class="Symbol">=</a> <a id="1907" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1909" href="Reflection.AST.Definition.html#1505" class="Function">data-type-injective₁</a> <a id="1930" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1932" href="Reflection.AST.Definition.html#1641" class="Function">data-type-injective₂</a> <a id="1953" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="record′-injective₁"></a><a id="1956" href="Reflection.AST.Definition.html#1956" class="Function">record′-injective₁</a> <a id="1975" class="Symbol">:</a> <a id="1977" class="Symbol">∀</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Reflection.AST.Definition.html#1980" class="Bound">c</a> <a id="1982" href="Reflection.AST.Definition.html#1982" class="Bound">c′</a> <a id="1985" href="Reflection.AST.Definition.html#1985" class="Bound">fs</a> <a id="1988" href="Reflection.AST.Definition.html#1988" class="Bound">fs′</a><a id="1991" class="Symbol">}</a> <a id="1993" class="Symbol">→</a> <a id="1995" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="2003" href="Reflection.AST.Definition.html#1980" class="Bound">c</a> <a id="2005" href="Reflection.AST.Definition.html#1985" class="Bound">fs</a> <a id="2008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2010" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="2018" href="Reflection.AST.Definition.html#1982" class="Bound">c′</a> <a id="2021" href="Reflection.AST.Definition.html#1988" class="Bound">fs′</a> <a id="2025" class="Symbol">→</a> <a id="2027" href="Reflection.AST.Definition.html#1980" class="Bound">c</a> <a id="2029" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2031" href="Reflection.AST.Definition.html#1982" class="Bound">c′</a>
<a id="2034" href="Reflection.AST.Definition.html#1956" class="Function">record′-injective₁</a> <a id="2053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="record′-injective₂"></a><a id="2066" href="Reflection.AST.Definition.html#2066" class="Function">record′-injective₂</a> <a id="2085" class="Symbol">:</a> <a id="2087" class="Symbol">∀</a> <a id="2089" class="Symbol">{</a><a id="2090" href="Reflection.AST.Definition.html#2090" class="Bound">c</a> <a id="2092" href="Reflection.AST.Definition.html#2092" class="Bound">c′</a> <a id="2095" href="Reflection.AST.Definition.html#2095" class="Bound">fs</a> <a id="2098" href="Reflection.AST.Definition.html#2098" class="Bound">fs′</a><a id="2101" class="Symbol">}</a> <a id="2103" class="Symbol">→</a> <a id="2105" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="2113" href="Reflection.AST.Definition.html#2090" class="Bound">c</a> <a id="2115" href="Reflection.AST.Definition.html#2095" class="Bound">fs</a> <a id="2118" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2120" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="2128" href="Reflection.AST.Definition.html#2092" class="Bound">c′</a> <a id="2131" href="Reflection.AST.Definition.html#2098" class="Bound">fs′</a> <a id="2135" class="Symbol">→</a> <a id="2137" href="Reflection.AST.Definition.html#2095" class="Bound">fs</a> <a id="2140" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2142" href="Reflection.AST.Definition.html#2098" class="Bound">fs′</a>
<a id="2146" href="Reflection.AST.Definition.html#2066" class="Function">record′-injective₂</a> <a id="2165" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2170" class="Symbol">=</a> <a id="2172" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="record′-injective"></a><a id="2178" href="Reflection.AST.Definition.html#2178" class="Function">record′-injective</a> <a id="2196" class="Symbol">:</a> <a id="2198" class="Symbol">∀</a> <a id="2200" class="Symbol">{</a><a id="2201" href="Reflection.AST.Definition.html#2201" class="Bound">c</a> <a id="2203" href="Reflection.AST.Definition.html#2203" class="Bound">c′</a> <a id="2206" href="Reflection.AST.Definition.html#2206" class="Bound">fs</a> <a id="2209" href="Reflection.AST.Definition.html#2209" class="Bound">fs′</a><a id="2212" class="Symbol">}</a> <a id="2214" class="Symbol">→</a> <a id="2216" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="2224" href="Reflection.AST.Definition.html#2201" class="Bound">c</a> <a id="2226" href="Reflection.AST.Definition.html#2206" class="Bound">fs</a> <a id="2229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2231" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="2239" href="Reflection.AST.Definition.html#2203" class="Bound">c′</a> <a id="2242" href="Reflection.AST.Definition.html#2209" class="Bound">fs′</a> <a id="2246" class="Symbol">→</a> <a id="2248" href="Reflection.AST.Definition.html#2201" class="Bound">c</a> <a id="2250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2252" href="Reflection.AST.Definition.html#2203" class="Bound">c′</a> <a id="2255" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2257" href="Reflection.AST.Definition.html#2206" class="Bound">fs</a> <a id="2260" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2262" href="Reflection.AST.Definition.html#2209" class="Bound">fs′</a>
<a id="2266" href="Reflection.AST.Definition.html#2178" class="Function">record′-injective</a> <a id="2284" class="Symbol">=</a> <a id="2286" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2288" href="Reflection.AST.Definition.html#1956" class="Function">record′-injective₁</a> <a id="2307" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2309" href="Reflection.AST.Definition.html#2066" class="Function">record′-injective₂</a> <a id="2328" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="constructor′-injective₁"></a><a id="2331" href="Reflection.AST.Definition.html#2331" class="Function">constructor′-injective₁</a> <a id="2355" class="Symbol">:</a> <a id="2357" class="Symbol">∀</a> <a id="2359" class="Symbol">{</a><a id="2360" href="Reflection.AST.Definition.html#2360" class="Bound">c</a> <a id="2362" href="Reflection.AST.Definition.html#2362" class="Bound">c′</a> <a id="2365" href="Reflection.AST.Definition.html#2365" class="Bound">q</a> <a id="2367" href="Reflection.AST.Definition.html#2367" class="Bound">q′</a><a id="2369" class="Symbol">}</a> <a id="2371" class="Symbol">→</a> <a id="2373" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="2386" href="Reflection.AST.Definition.html#2360" class="Bound">c</a> <a id="2388" href="Reflection.AST.Definition.html#2365" class="Bound">q</a> <a id="2390" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2392" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="2405" href="Reflection.AST.Definition.html#2362" class="Bound">c′</a> <a id="2408" href="Reflection.AST.Definition.html#2367" class="Bound">q′</a> <a id="2411" class="Symbol">→</a> <a id="2413" href="Reflection.AST.Definition.html#2360" class="Bound">c</a> <a id="2415" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2417" href="Reflection.AST.Definition.html#2362" class="Bound">c′</a>
<a id="2420" href="Reflection.AST.Definition.html#2331" class="Function">constructor′-injective₁</a> <a id="2444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2449" class="Symbol">=</a> <a id="2451" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="constructor′-injective₂"></a><a id="2457" href="Reflection.AST.Definition.html#2457" class="Function">constructor′-injective₂</a> <a id="2481" class="Symbol">:</a> <a id="2483" class="Symbol">∀</a> <a id="2485" class="Symbol">{</a><a id="2486" href="Reflection.AST.Definition.html#2486" class="Bound">c</a> <a id="2488" href="Reflection.AST.Definition.html#2488" class="Bound">c′</a> <a id="2491" href="Reflection.AST.Definition.html#2491" class="Bound">q</a> <a id="2493" href="Reflection.AST.Definition.html#2493" class="Bound">q′</a><a id="2495" class="Symbol">}</a> <a id="2497" class="Symbol">→</a> <a id="2499" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="2512" href="Reflection.AST.Definition.html#2486" class="Bound">c</a> <a id="2514" href="Reflection.AST.Definition.html#2491" class="Bound">q</a> <a id="2516" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2518" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="2531" href="Reflection.AST.Definition.html#2488" class="Bound">c′</a> <a id="2534" href="Reflection.AST.Definition.html#2493" class="Bound">q′</a> <a id="2537" class="Symbol">→</a> <a id="2539" href="Reflection.AST.Definition.html#2491" class="Bound">q</a> <a id="2541" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2543" href="Reflection.AST.Definition.html#2493" class="Bound">q′</a>
<a id="2546" href="Reflection.AST.Definition.html#2457" class="Function">constructor′-injective₂</a> <a id="2570" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2575" class="Symbol">=</a> <a id="2577" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="constructor′-injective"></a><a id="2583" href="Reflection.AST.Definition.html#2583" class="Function">constructor′-injective</a> <a id="2606" class="Symbol">:</a> <a id="2608" class="Symbol">∀</a> <a id="2610" class="Symbol">{</a><a id="2611" href="Reflection.AST.Definition.html#2611" class="Bound">c</a> <a id="2613" href="Reflection.AST.Definition.html#2613" class="Bound">c′</a> <a id="2616" href="Reflection.AST.Definition.html#2616" class="Bound">q</a> <a id="2618" href="Reflection.AST.Definition.html#2618" class="Bound">q′</a><a id="2620" class="Symbol">}</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="2637" href="Reflection.AST.Definition.html#2611" class="Bound">c</a> <a id="2639" href="Reflection.AST.Definition.html#2616" class="Bound">q</a> <a id="2641" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2643" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="2656" href="Reflection.AST.Definition.html#2613" class="Bound">c′</a> <a id="2659" href="Reflection.AST.Definition.html#2618" class="Bound">q′</a> <a id="2662" class="Symbol">→</a> <a id="2664" href="Reflection.AST.Definition.html#2611" class="Bound">c</a> <a id="2666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2668" href="Reflection.AST.Definition.html#2613" class="Bound">c′</a> <a id="2671" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2673" href="Reflection.AST.Definition.html#2616" class="Bound">q</a> <a id="2675" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2677" href="Reflection.AST.Definition.html#2618" class="Bound">q′</a>
<a id="2680" href="Reflection.AST.Definition.html#2583" class="Function">constructor′-injective</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2707" href="Reflection.AST.Definition.html#2331" class="Function">constructor′-injective₁</a> <a id="2731" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2733" href="Reflection.AST.Definition.html#2457" class="Function">constructor′-injective₂</a> <a id="2757" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2760" class="Keyword">infix</a> <a id="2766" class="Number">4</a> <a id="2768" href="Reflection.AST.Definition.html#2773" class="Function Operator">_≟_</a>

<a id="_≟_"></a><a id="2773" href="Reflection.AST.Definition.html#2773" class="Function Operator">_≟_</a> <a id="2777" class="Symbol">:</a> <a id="2779" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2797" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a>
<a id="2808" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="2817" href="Reflection.AST.Definition.html#2817" class="Bound">cs</a>       <a id="2826" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="2828" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="2837" href="Reflection.AST.Definition.html#2837" class="Bound">cs′</a>        <a id="2848" class="Symbol">=</a>
  <a id="2852" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2857" class="Symbol">(</a><a id="2858" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2863" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a><a id="2871" class="Symbol">)</a> <a id="2873" href="Reflection.AST.Definition.html#1401" class="Function">function-injective</a> <a id="2892" class="Symbol">(</a><a id="2893" href="Reflection.AST.Definition.html#2817" class="Bound">cs</a> <a id="2896" href="Reflection.AST.Term.html#5420" class="Function Operator">Term.≟-Clauses</a> <a id="2911" href="Reflection.AST.Definition.html#2837" class="Bound">cs′</a><a id="2914" class="Symbol">)</a>
<a id="2916" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="2926" href="Reflection.AST.Definition.html#2926" class="Bound">pars</a> <a id="2931" href="Reflection.AST.Definition.html#2931" class="Bound">cs</a> <a id="2934" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="2936" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="2946" href="Reflection.AST.Definition.html#2946" class="Bound">pars′</a> <a id="2952" href="Reflection.AST.Definition.html#2952" class="Bound">cs′</a> <a id="2956" class="Symbol">=</a>
  <a id="2960" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="2981" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a><a id="2990" class="Symbol">))</a> <a id="2993" href="Reflection.AST.Definition.html#1773" class="Function">data-type-injective</a>
           <a id="3024" class="Symbol">(</a><a id="3025" href="Reflection.AST.Definition.html#2926" class="Bound">pars</a> <a id="3030" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="3034" href="Reflection.AST.Definition.html#2946" class="Bound">pars′</a> <a id="3040" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3046" href="Data.List.Properties.html#3239" class="Function">List.≡-dec</a> <a id="3057" href="Reflection.AST.Name.html#1652" class="Function Operator">Name._≟_</a> <a id="3066" href="Reflection.AST.Definition.html#2931" class="Bound">cs</a> <a id="3069" href="Reflection.AST.Definition.html#2952" class="Bound">cs′</a><a id="3072" class="Symbol">)</a>
<a id="3074" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="3082" href="Reflection.AST.Definition.html#3082" class="Bound">c</a> <a id="3084" href="Reflection.AST.Definition.html#3084" class="Bound">fs</a>      <a id="3092" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3094" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="3102" href="Reflection.AST.Definition.html#3102" class="Bound">c′</a> <a id="3105" href="Reflection.AST.Definition.html#3105" class="Bound">fs′</a>      <a id="3114" class="Symbol">=</a>
  <a id="3118" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3123" class="Symbol">(</a><a id="3124" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3132" class="Symbol">(</a><a id="3133" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3139" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a><a id="3146" class="Symbol">))</a> <a id="3149" href="Reflection.AST.Definition.html#2178" class="Function">record′-injective</a>
           <a id="3178" class="Symbol">(</a><a id="3179" href="Reflection.AST.Definition.html#3082" class="Bound">c</a> <a id="3181" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="3188" href="Reflection.AST.Definition.html#3102" class="Bound">c′</a> <a id="3191" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3197" href="Data.List.Properties.html#3239" class="Function">List.≡-dec</a> <a id="3208" class="Symbol">(</a><a id="3209" href="Reflection.AST.Argument.html#2852" class="Function">Arg.≡-dec</a> <a id="3219" href="Reflection.AST.Name.html#1652" class="Function Operator">Name._≟_</a><a id="3227" class="Symbol">)</a> <a id="3229" href="Reflection.AST.Definition.html#3084" class="Bound">fs</a> <a id="3232" href="Reflection.AST.Definition.html#3105" class="Bound">fs′</a><a id="3235" class="Symbol">)</a>
<a id="3237" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="3250" href="Reflection.AST.Definition.html#3250" class="Bound">d</a> <a id="3252" href="Reflection.AST.Definition.html#3252" class="Bound">q</a>  <a id="3255" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3257" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="3270" href="Reflection.AST.Definition.html#3270" class="Bound">d′</a> <a id="3273" href="Reflection.AST.Definition.html#3273" class="Bound">q′</a>  <a id="3277" class="Symbol">=</a>
  <a id="3281" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="3295" class="Symbol">(</a><a id="3296" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3302" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a><a id="3314" class="Symbol">))</a> <a id="3317" href="Reflection.AST.Definition.html#2583" class="Function">constructor′-injective</a>
           <a id="3351" class="Symbol">(</a><a id="3352" href="Reflection.AST.Definition.html#3250" class="Bound">d</a> <a id="3354" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="3361" href="Reflection.AST.Definition.html#3270" class="Bound">d′</a> <a id="3364" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3370" href="Reflection.AST.Definition.html#3252" class="Bound">q</a> <a id="3372" href="Reflection.AST.Argument.Quantity.html#826" class="Function Operator">Quantity.≟</a> <a id="3383" href="Reflection.AST.Definition.html#3273" class="Bound">q′</a><a id="3385" class="Symbol">)</a>
<a id="3387" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>             <a id="3405" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3407" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>               <a id="3427" class="Symbol">=</a> <a id="3429" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3433" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3438" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a>        <a id="3456" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3458" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a>          <a id="3478" class="Symbol">=</a> <a id="3480" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3490" class="Comment">-- antidiagonal</a>
<a id="3506" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3515" href="Reflection.AST.Definition.html#3515" class="Bound">cs</a> <a id="3518" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3520" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3530" href="Reflection.AST.Definition.html#3530" class="Bound">pars</a> <a id="3535" href="Reflection.AST.Definition.html#3535" class="Bound">cs₁</a> <a id="3539" class="Symbol">=</a> <a id="3541" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3544" class="Symbol">(λ</a> <a id="3547" class="Symbol">())</a>
<a id="3551" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3560" href="Reflection.AST.Definition.html#3560" class="Bound">cs</a> <a id="3563" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3565" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="3573" href="Reflection.AST.Definition.html#3573" class="Bound">c</a> <a id="3575" href="Reflection.AST.Definition.html#3575" class="Bound">fs</a> <a id="3578" class="Symbol">=</a> <a id="3580" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3583" class="Symbol">(λ</a> <a id="3586" class="Symbol">())</a>
<a id="3590" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3599" href="Reflection.AST.Definition.html#3599" class="Bound">cs</a> <a id="3602" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3604" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="3617" href="Reflection.AST.Definition.html#3617" class="Bound">d</a> <a id="3619" href="Reflection.AST.Definition.html#3619" class="Bound">q</a> <a id="3621" class="Symbol">=</a> <a id="3623" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3626" class="Symbol">(λ</a> <a id="3629" class="Symbol">())</a>
<a id="3633" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3642" href="Reflection.AST.Definition.html#3642" class="Bound">cs</a> <a id="3645" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3647" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="3653" class="Symbol">=</a> <a id="3655" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3658" class="Symbol">(λ</a> <a id="3661" class="Symbol">())</a>
<a id="3665" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3674" href="Reflection.AST.Definition.html#3674" class="Bound">cs</a> <a id="3677" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3679" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="3690" class="Symbol">=</a> <a id="3692" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3695" class="Symbol">(λ</a> <a id="3698" class="Symbol">())</a>
<a id="3702" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3712" href="Reflection.AST.Definition.html#3712" class="Bound">pars</a> <a id="3717" href="Reflection.AST.Definition.html#3717" class="Bound">cs</a> <a id="3720" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3722" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3731" href="Reflection.AST.Definition.html#3731" class="Bound">cs₁</a> <a id="3735" class="Symbol">=</a> <a id="3737" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3740" class="Symbol">(λ</a> <a id="3743" class="Symbol">())</a>
<a id="3747" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3757" href="Reflection.AST.Definition.html#3757" class="Bound">pars</a> <a id="3762" href="Reflection.AST.Definition.html#3762" class="Bound">cs</a> <a id="3765" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3767" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="3775" href="Reflection.AST.Definition.html#3775" class="Bound">c</a> <a id="3777" href="Reflection.AST.Definition.html#3777" class="Bound">fs</a> <a id="3780" class="Symbol">=</a> <a id="3782" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3785" class="Symbol">(λ</a> <a id="3788" class="Symbol">())</a>
<a id="3792" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3802" href="Reflection.AST.Definition.html#3802" class="Bound">pars</a> <a id="3807" href="Reflection.AST.Definition.html#3807" class="Bound">cs</a> <a id="3810" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3812" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="3825" href="Reflection.AST.Definition.html#3825" class="Bound">d</a> <a id="3827" href="Reflection.AST.Definition.html#3827" class="Bound">q</a> <a id="3829" class="Symbol">=</a> <a id="3831" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3834" class="Symbol">(λ</a> <a id="3837" class="Symbol">())</a>
<a id="3841" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3851" href="Reflection.AST.Definition.html#3851" class="Bound">pars</a> <a id="3856" href="Reflection.AST.Definition.html#3856" class="Bound">cs</a> <a id="3859" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3861" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3872" class="Symbol">(λ</a> <a id="3875" class="Symbol">())</a>
<a id="3879" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3889" href="Reflection.AST.Definition.html#3889" class="Bound">pars</a> <a id="3894" href="Reflection.AST.Definition.html#3894" class="Bound">cs</a> <a id="3897" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3899" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="3910" class="Symbol">=</a> <a id="3912" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3915" class="Symbol">(λ</a> <a id="3918" class="Symbol">())</a>
<a id="3922" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="3930" href="Reflection.AST.Definition.html#3930" class="Bound">c</a> <a id="3932" href="Reflection.AST.Definition.html#3932" class="Bound">fs</a> <a id="3935" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3937" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="3946" href="Reflection.AST.Definition.html#3946" class="Bound">cs</a> <a id="3949" class="Symbol">=</a> <a id="3951" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3954" class="Symbol">(λ</a> <a id="3957" class="Symbol">())</a>
<a id="3961" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="3969" href="Reflection.AST.Definition.html#3969" class="Bound">c</a> <a id="3971" href="Reflection.AST.Definition.html#3971" class="Bound">fs</a> <a id="3974" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="3976" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="3986" href="Reflection.AST.Definition.html#3986" class="Bound">pars</a> <a id="3991" href="Reflection.AST.Definition.html#3991" class="Bound">cs</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3999" class="Symbol">(λ</a> <a id="4002" class="Symbol">())</a>
<a id="4006" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="4014" href="Reflection.AST.Definition.html#4014" class="Bound">c</a> <a id="4016" href="Reflection.AST.Definition.html#4016" class="Bound">fs</a> <a id="4019" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4021" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4034" href="Reflection.AST.Definition.html#4034" class="Bound">d</a> <a id="4036" href="Reflection.AST.Definition.html#4036" class="Bound">q</a> <a id="4038" class="Symbol">=</a> <a id="4040" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4043" class="Symbol">(λ</a> <a id="4046" class="Symbol">())</a>
<a id="4050" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="4058" href="Reflection.AST.Definition.html#4058" class="Bound">c</a> <a id="4060" href="Reflection.AST.Definition.html#4060" class="Bound">fs</a> <a id="4063" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4065" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4071" class="Symbol">=</a> <a id="4073" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4076" class="Symbol">(λ</a> <a id="4079" class="Symbol">())</a>
<a id="4083" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="4091" href="Reflection.AST.Definition.html#4091" class="Bound">c</a> <a id="4093" href="Reflection.AST.Definition.html#4093" class="Bound">fs</a> <a id="4096" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4098" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4109" class="Symbol">=</a> <a id="4111" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4114" class="Symbol">(λ</a> <a id="4117" class="Symbol">())</a>
<a id="4121" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4134" href="Reflection.AST.Definition.html#4134" class="Bound">d</a> <a id="4136" href="Reflection.AST.Definition.html#4136" class="Bound">q</a> <a id="4138" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4140" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="4149" href="Reflection.AST.Definition.html#4149" class="Bound">cs</a> <a id="4152" class="Symbol">=</a> <a id="4154" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4157" class="Symbol">(λ</a> <a id="4160" class="Symbol">())</a>
<a id="4164" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4177" href="Reflection.AST.Definition.html#4177" class="Bound">d</a> <a id="4179" href="Reflection.AST.Definition.html#4179" class="Bound">q</a> <a id="4181" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4183" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="4193" href="Reflection.AST.Definition.html#4193" class="Bound">pars</a> <a id="4198" href="Reflection.AST.Definition.html#4198" class="Bound">cs</a> <a id="4201" class="Symbol">=</a> <a id="4203" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4206" class="Symbol">(λ</a> <a id="4209" class="Symbol">())</a>
<a id="4213" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4226" href="Reflection.AST.Definition.html#4226" class="Bound">d</a> <a id="4228" href="Reflection.AST.Definition.html#4228" class="Bound">q</a> <a id="4230" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4232" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="4240" href="Reflection.AST.Definition.html#4240" class="Bound">c</a> <a id="4242" href="Reflection.AST.Definition.html#4242" class="Bound">fs</a> <a id="4245" class="Symbol">=</a> <a id="4247" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4250" class="Symbol">(λ</a> <a id="4253" class="Symbol">())</a>
<a id="4257" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4270" href="Reflection.AST.Definition.html#4270" class="Bound">d</a> <a id="4272" href="Reflection.AST.Definition.html#4272" class="Bound">q</a> <a id="4274" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4276" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4282" class="Symbol">=</a> <a id="4284" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4287" class="Symbol">(λ</a> <a id="4290" class="Symbol">())</a>
<a id="4294" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4307" href="Reflection.AST.Definition.html#4307" class="Bound">d</a> <a id="4309" href="Reflection.AST.Definition.html#4309" class="Bound">q</a> <a id="4311" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4313" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4324" class="Symbol">=</a> <a id="4326" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4329" class="Symbol">(λ</a> <a id="4332" class="Symbol">())</a>
<a id="4336" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4342" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4344" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="4353" href="Reflection.AST.Definition.html#4353" class="Bound">cs</a> <a id="4356" class="Symbol">=</a> <a id="4358" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4361" class="Symbol">(λ</a> <a id="4364" class="Symbol">())</a>
<a id="4368" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4374" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4376" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="4386" href="Reflection.AST.Definition.html#4386" class="Bound">pars</a> <a id="4391" href="Reflection.AST.Definition.html#4391" class="Bound">cs</a> <a id="4394" class="Symbol">=</a> <a id="4396" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4399" class="Symbol">(λ</a> <a id="4402" class="Symbol">())</a>
<a id="4406" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4412" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4414" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="4422" href="Reflection.AST.Definition.html#4422" class="Bound">c</a> <a id="4424" href="Reflection.AST.Definition.html#4424" class="Bound">fs</a> <a id="4427" class="Symbol">=</a> <a id="4429" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4432" class="Symbol">(λ</a> <a id="4435" class="Symbol">())</a>
<a id="4439" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4445" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4447" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4460" href="Reflection.AST.Definition.html#4460" class="Bound">d</a> <a id="4462" href="Reflection.AST.Definition.html#4462" class="Bound">q</a> <a id="4464" class="Symbol">=</a> <a id="4466" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4469" class="Symbol">(λ</a> <a id="4472" class="Symbol">())</a>
<a id="4476" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4482" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4484" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4495" class="Symbol">=</a> <a id="4497" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4500" class="Symbol">(λ</a> <a id="4503" class="Symbol">())</a>
<a id="4507" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4518" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4520" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="4529" href="Reflection.AST.Definition.html#4529" class="Bound">cs</a> <a id="4532" class="Symbol">=</a> <a id="4534" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4537" class="Symbol">(λ</a> <a id="4540" class="Symbol">())</a>
<a id="4544" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4555" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4557" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="4567" href="Reflection.AST.Definition.html#4567" class="Bound">pars</a> <a id="4572" href="Reflection.AST.Definition.html#4572" class="Bound">cs</a> <a id="4575" class="Symbol">=</a> <a id="4577" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4580" class="Symbol">(λ</a> <a id="4583" class="Symbol">())</a>
<a id="4587" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4598" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4600" href="Reflection.AST.Definition.html#1214" class="InductiveConstructor">record′</a> <a id="4608" href="Reflection.AST.Definition.html#4608" class="Bound">c</a> <a id="4610" href="Reflection.AST.Definition.html#4610" class="Bound">fs</a> <a id="4613" class="Symbol">=</a> <a id="4615" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4618" class="Symbol">(λ</a> <a id="4621" class="Symbol">())</a>
<a id="4625" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4636" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4638" href="Reflection.AST.Definition.html#1250" class="InductiveConstructor">constructor′</a> <a id="4651" href="Reflection.AST.Definition.html#4651" class="Bound">d</a> <a id="4653" href="Reflection.AST.Definition.html#4653" class="Bound">q</a> <a id="4655" class="Symbol">=</a> <a id="4657" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4660" class="Symbol">(λ</a> <a id="4663" class="Symbol">())</a>
<a id="4667" href="Reflection.AST.Definition.html#1291" class="InductiveConstructor">primitive′</a> <a id="4678" href="Reflection.AST.Definition.html#2773" class="Function Operator">≟</a> <a id="4680" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4691" class="Symbol">(λ</a> <a id="4694" class="Symbol">())</a></pre></body></html>


==> anc/html/Reflection.AST.Literal.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Literal (Reflection.AST.Literal)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Literal</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Literals used in the reflection machinery</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="334" class="Keyword">using</a> <a id="340" class="Symbol">(</a><a id="341" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="345" class="Symbol">;</a> <a id="347" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="351" class="Symbol">;</a> <a id="353" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="358" class="Symbol">)</a>
<a id="360" class="Keyword">import</a> <a id="367" href="Data.Char.Properties.html" class="Module">Data.Char.Properties</a> <a id="388" class="Symbol">as</a> <a id="391" class="Module">Char</a>
<a id="396" class="Keyword">import</a> <a id="403" href="Data.Float.Properties.html" class="Module">Data.Float.Properties</a> <a id="425" class="Symbol">as</a> <a id="428" class="Module">Float</a>
<a id="434" class="Keyword">import</a> <a id="441" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="461" class="Symbol">as</a> <a id="464" class="Module">ℕ</a>
<a id="466" class="Keyword">import</a> <a id="473" href="Data.String.Properties.html" class="Module">Data.String.Properties</a> <a id="496" class="Symbol">as</a> <a id="499" class="Module">String</a>
<a id="506" class="Keyword">import</a> <a id="513" href="Data.Word64.Properties.html" class="Module">Data.Word64.Properties</a> <a id="536" class="Symbol">as</a> <a id="539" class="Module">Word64</a>
<a id="546" class="Keyword">import</a> <a id="553" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="573" class="Symbol">as</a> <a id="576" class="Module">Meta</a>
<a id="581" class="Keyword">import</a> <a id="588" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="608" class="Symbol">as</a> <a id="611" class="Module">Name</a>
<a id="616" class="Keyword">open</a> <a id="621" class="Keyword">import</a> <a id="628" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="660" class="Keyword">using</a> <a id="666" class="Symbol">(</a><a id="667" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="670" class="Symbol">;</a> <a id="672" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="674" class="Symbol">;</a> <a id="676" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a><a id="687" class="Symbol">)</a>
<a id="689" class="Keyword">open</a> <a id="694" class="Keyword">import</a> <a id="701" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="729" class="Keyword">using</a> <a id="735" class="Symbol">(</a><a id="736" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="753" class="Symbol">)</a>
<a id="755" class="Keyword">open</a> <a id="760" class="Keyword">import</a> <a id="767" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="810" class="Keyword">using</a> <a id="816" class="Symbol">(</a><a id="817" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="820" class="Symbol">;</a> <a id="822" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="826" class="Symbol">;</a> <a id="828" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="832" class="Symbol">)</a>

<a id="835" class="Comment">------------------------------------------------------------------------</a>
<a id="908" class="Comment">-- Re-exporting the builtin type and constructors</a>

<a id="959" class="Keyword">open</a> <a id="964" class="Keyword">import</a> <a id="971" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="995" class="Keyword">public</a>
  <a id="1004" class="Keyword">using</a> <a id="1010" class="Symbol">(</a> <a id="1012" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="1020" class="Symbol">)</a>
<a id="1022" class="Keyword">open</a> <a id="1027" href="Agda.Builtin.Reflection.html#4397" class="Module">Literal</a> <a id="1035" class="Keyword">public</a>

<a id="1043" class="Comment">------------------------------------------------------------------------</a>
<a id="1116" class="Comment">-- Decidable equality</a>

<a id="meta-injective"></a><a id="1139" href="Reflection.AST.Literal.html#1139" class="Function">meta-injective</a> <a id="1154" class="Symbol">:</a> <a id="1156" class="Symbol">∀</a> <a id="1158" class="Symbol">{</a><a id="1159" href="Reflection.AST.Literal.html#1159" class="Bound">x</a> <a id="1161" href="Reflection.AST.Literal.html#1161" class="Bound">y</a><a id="1162" class="Symbol">}</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="1171" href="Reflection.AST.Literal.html#1159" class="Bound">x</a> <a id="1173" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1175" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="1180" href="Reflection.AST.Literal.html#1161" class="Bound">y</a> <a id="1182" class="Symbol">→</a> <a id="1184" href="Reflection.AST.Literal.html#1159" class="Bound">x</a> <a id="1186" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1188" href="Reflection.AST.Literal.html#1161" class="Bound">y</a>
<a id="1190" href="Reflection.AST.Literal.html#1139" class="Function">meta-injective</a> <a id="1205" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="nat-injective"></a><a id="1218" href="Reflection.AST.Literal.html#1218" class="Function">nat-injective</a> <a id="1232" class="Symbol">:</a> <a id="1234" class="Symbol">∀</a> <a id="1236" class="Symbol">{</a><a id="1237" href="Reflection.AST.Literal.html#1237" class="Bound">x</a> <a id="1239" href="Reflection.AST.Literal.html#1239" class="Bound">y</a><a id="1240" class="Symbol">}</a> <a id="1242" class="Symbol">→</a> <a id="1244" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1248" href="Reflection.AST.Literal.html#1237" class="Bound">x</a> <a id="1250" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1252" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1256" href="Reflection.AST.Literal.html#1239" class="Bound">y</a> <a id="1258" class="Symbol">→</a> <a id="1260" href="Reflection.AST.Literal.html#1237" class="Bound">x</a> <a id="1262" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1264" href="Reflection.AST.Literal.html#1239" class="Bound">y</a>
<a id="1266" href="Reflection.AST.Literal.html#1218" class="Function">nat-injective</a> <a id="1280" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1285" class="Symbol">=</a> <a id="1287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="word64-injective"></a><a id="1293" href="Reflection.AST.Literal.html#1293" class="Function">word64-injective</a> <a id="1310" class="Symbol">:</a> <a id="1312" class="Symbol">∀</a> <a id="1314" class="Symbol">{</a><a id="1315" href="Reflection.AST.Literal.html#1315" class="Bound">x</a> <a id="1317" href="Reflection.AST.Literal.html#1317" class="Bound">y</a><a id="1318" class="Symbol">}</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="1329" href="Reflection.AST.Literal.html#1315" class="Bound">x</a> <a id="1331" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1333" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="1340" href="Reflection.AST.Literal.html#1317" class="Bound">y</a> <a id="1342" class="Symbol">→</a> <a id="1344" href="Reflection.AST.Literal.html#1315" class="Bound">x</a> <a id="1346" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1348" href="Reflection.AST.Literal.html#1317" class="Bound">y</a>
<a id="1350" href="Reflection.AST.Literal.html#1293" class="Function">word64-injective</a> <a id="1367" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="float-injective"></a><a id="1380" href="Reflection.AST.Literal.html#1380" class="Function">float-injective</a> <a id="1396" class="Symbol">:</a> <a id="1398" class="Symbol">∀</a> <a id="1400" class="Symbol">{</a><a id="1401" href="Reflection.AST.Literal.html#1401" class="Bound">x</a> <a id="1403" href="Reflection.AST.Literal.html#1403" class="Bound">y</a><a id="1404" class="Symbol">}</a> <a id="1406" class="Symbol">→</a> <a id="1408" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="1414" href="Reflection.AST.Literal.html#1401" class="Bound">x</a> <a id="1416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1418" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="1424" href="Reflection.AST.Literal.html#1403" class="Bound">y</a> <a id="1426" class="Symbol">→</a> <a id="1428" href="Reflection.AST.Literal.html#1401" class="Bound">x</a> <a id="1430" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1432" href="Reflection.AST.Literal.html#1403" class="Bound">y</a>
<a id="1434" href="Reflection.AST.Literal.html#1380" class="Function">float-injective</a> <a id="1450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1455" class="Symbol">=</a> <a id="1457" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="char-injective"></a><a id="1463" href="Reflection.AST.Literal.html#1463" class="Function">char-injective</a> <a id="1478" class="Symbol">:</a> <a id="1480" class="Symbol">∀</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Reflection.AST.Literal.html#1483" class="Bound">x</a> <a id="1485" href="Reflection.AST.Literal.html#1485" class="Bound">y</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">→</a> <a id="1490" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="1495" href="Reflection.AST.Literal.html#1483" class="Bound">x</a> <a id="1497" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1499" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="1504" href="Reflection.AST.Literal.html#1485" class="Bound">y</a> <a id="1506" class="Symbol">→</a> <a id="1508" href="Reflection.AST.Literal.html#1483" class="Bound">x</a> <a id="1510" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1512" href="Reflection.AST.Literal.html#1485" class="Bound">y</a>
<a id="1514" href="Reflection.AST.Literal.html#1463" class="Function">char-injective</a> <a id="1529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="string-injective"></a><a id="1542" href="Reflection.AST.Literal.html#1542" class="Function">string-injective</a> <a id="1559" class="Symbol">:</a> <a id="1561" class="Symbol">∀</a> <a id="1563" class="Symbol">{</a><a id="1564" href="Reflection.AST.Literal.html#1564" class="Bound">x</a> <a id="1566" href="Reflection.AST.Literal.html#1566" class="Bound">y</a><a id="1567" class="Symbol">}</a> <a id="1569" class="Symbol">→</a> <a id="1571" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="1578" href="Reflection.AST.Literal.html#1564" class="Bound">x</a> <a id="1580" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1582" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="1589" href="Reflection.AST.Literal.html#1566" class="Bound">y</a> <a id="1591" class="Symbol">→</a> <a id="1593" href="Reflection.AST.Literal.html#1564" class="Bound">x</a> <a id="1595" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1597" href="Reflection.AST.Literal.html#1566" class="Bound">y</a>
<a id="1599" href="Reflection.AST.Literal.html#1542" class="Function">string-injective</a> <a id="1616" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1621" class="Symbol">=</a> <a id="1623" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="name-injective"></a><a id="1629" href="Reflection.AST.Literal.html#1629" class="Function">name-injective</a> <a id="1644" class="Symbol">:</a> <a id="1646" class="Symbol">∀</a> <a id="1648" class="Symbol">{</a><a id="1649" href="Reflection.AST.Literal.html#1649" class="Bound">x</a> <a id="1651" href="Reflection.AST.Literal.html#1651" class="Bound">y</a><a id="1652" class="Symbol">}</a> <a id="1654" class="Symbol">→</a> <a id="1656" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="1661" href="Reflection.AST.Literal.html#1649" class="Bound">x</a> <a id="1663" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1665" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="1670" href="Reflection.AST.Literal.html#1651" class="Bound">y</a> <a id="1672" class="Symbol">→</a> <a id="1674" href="Reflection.AST.Literal.html#1649" class="Bound">x</a> <a id="1676" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1678" href="Reflection.AST.Literal.html#1651" class="Bound">y</a>
<a id="1680" href="Reflection.AST.Literal.html#1629" class="Function">name-injective</a> <a id="1695" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1708" class="Keyword">infix</a> <a id="1714" class="Number">4</a> <a id="1716" href="Reflection.AST.Literal.html#1720" class="Function Operator">_≟_</a>
<a id="_≟_"></a><a id="1720" href="Reflection.AST.Literal.html#1720" class="Function Operator">_≟_</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1744" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a>
<a id="1752" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1756" href="Reflection.AST.Literal.html#1756" class="Bound">x</a> <a id="1758" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1760" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1764" href="Reflection.AST.Literal.html#1764" class="Bound">x₁</a> <a id="1767" class="Symbol">=</a> <a id="1769" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1774" class="Symbol">(</a><a id="1775" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1780" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a><a id="1783" class="Symbol">)</a> <a id="1785" href="Reflection.AST.Literal.html#1218" class="Function">nat-injective</a> <a id="1799" class="Symbol">(</a><a id="1800" href="Reflection.AST.Literal.html#1756" class="Bound">x</a> <a id="1802" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="1806" href="Reflection.AST.Literal.html#1764" class="Bound">x₁</a><a id="1808" class="Symbol">)</a>
<a id="1810" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1814" href="Reflection.AST.Literal.html#1814" class="Bound">x</a> <a id="1816" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1818" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="1825" href="Reflection.AST.Literal.html#1825" class="Bound">x₁</a> <a id="1828" class="Symbol">=</a> <a id="1830" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1833" class="Symbol">(λ</a> <a id="1836" class="Symbol">())</a>
<a id="1840" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1844" href="Reflection.AST.Literal.html#1844" class="Bound">x</a> <a id="1846" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1848" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="1854" href="Reflection.AST.Literal.html#1854" class="Bound">x₁</a> <a id="1857" class="Symbol">=</a> <a id="1859" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1862" class="Symbol">(λ</a> <a id="1865" class="Symbol">())</a>
<a id="1869" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1873" href="Reflection.AST.Literal.html#1873" class="Bound">x</a> <a id="1875" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1877" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="1882" href="Reflection.AST.Literal.html#1882" class="Bound">x₁</a> <a id="1885" class="Symbol">=</a> <a id="1887" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1890" class="Symbol">(λ</a> <a id="1893" class="Symbol">())</a>
<a id="1897" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1901" href="Reflection.AST.Literal.html#1901" class="Bound">x</a> <a id="1903" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1905" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="1912" href="Reflection.AST.Literal.html#1912" class="Bound">x₁</a> <a id="1915" class="Symbol">=</a> <a id="1917" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1920" class="Symbol">(λ</a> <a id="1923" class="Symbol">())</a>
<a id="1927" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1931" href="Reflection.AST.Literal.html#1931" class="Bound">x</a> <a id="1933" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1935" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="1940" href="Reflection.AST.Literal.html#1940" class="Bound">x₁</a> <a id="1943" class="Symbol">=</a> <a id="1945" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1948" class="Symbol">(λ</a> <a id="1951" class="Symbol">())</a>
<a id="1955" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="1959" href="Reflection.AST.Literal.html#1959" class="Bound">x</a> <a id="1961" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1963" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="1968" href="Reflection.AST.Literal.html#1968" class="Bound">x₁</a> <a id="1971" class="Symbol">=</a> <a id="1973" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1976" class="Symbol">(λ</a> <a id="1979" class="Symbol">())</a>
<a id="1983" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="1990" href="Reflection.AST.Literal.html#1990" class="Bound">x</a> <a id="1992" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="1994" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2001" href="Reflection.AST.Literal.html#2001" class="Bound">x₁</a> <a id="2004" class="Symbol">=</a> <a id="2006" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2011" class="Symbol">(</a><a id="2012" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2017" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a><a id="2023" class="Symbol">)</a> <a id="2025" href="Reflection.AST.Literal.html#1293" class="Function">word64-injective</a> <a id="2042" class="Symbol">(</a><a id="2043" href="Reflection.AST.Literal.html#1990" class="Bound">x</a> <a id="2045" href="Data.Word64.Properties.html#2238" class="Function Operator">Word64.≟</a> <a id="2054" href="Reflection.AST.Literal.html#2001" class="Bound">x₁</a><a id="2056" class="Symbol">)</a>
<a id="2058" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2065" href="Reflection.AST.Literal.html#2065" class="Bound">x</a> <a id="2067" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2069" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="2073" href="Reflection.AST.Literal.html#2073" class="Bound">x₁</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2081" class="Symbol">(λ</a> <a id="2084" class="Symbol">())</a>
<a id="2088" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2095" href="Reflection.AST.Literal.html#2095" class="Bound">x</a> <a id="2097" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2099" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2105" href="Reflection.AST.Literal.html#2105" class="Bound">x₁</a> <a id="2108" class="Symbol">=</a> <a id="2110" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2113" class="Symbol">(λ</a> <a id="2116" class="Symbol">())</a>
<a id="2120" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2127" href="Reflection.AST.Literal.html#2127" class="Bound">x</a> <a id="2129" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2131" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2136" href="Reflection.AST.Literal.html#2136" class="Bound">x₁</a> <a id="2139" class="Symbol">=</a> <a id="2141" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2144" class="Symbol">(λ</a> <a id="2147" class="Symbol">())</a>
<a id="2151" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2158" href="Reflection.AST.Literal.html#2158" class="Bound">x</a> <a id="2160" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2162" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2169" href="Reflection.AST.Literal.html#2169" class="Bound">x₁</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2177" class="Symbol">(λ</a> <a id="2180" class="Symbol">())</a>
<a id="2184" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2191" href="Reflection.AST.Literal.html#2191" class="Bound">x</a> <a id="2193" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2195" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="2200" href="Reflection.AST.Literal.html#2200" class="Bound">x₁</a> <a id="2203" class="Symbol">=</a> <a id="2205" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2208" class="Symbol">(λ</a> <a id="2211" class="Symbol">())</a>
<a id="2215" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2222" href="Reflection.AST.Literal.html#2222" class="Bound">x</a> <a id="2224" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2226" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="2231" href="Reflection.AST.Literal.html#2231" class="Bound">x₁</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2239" class="Symbol">(λ</a> <a id="2242" class="Symbol">())</a>
<a id="2246" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2252" href="Reflection.AST.Literal.html#2252" class="Bound">x</a> <a id="2254" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2256" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="2260" href="Reflection.AST.Literal.html#2260" class="Bound">x₁</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2268" class="Symbol">(λ</a> <a id="2271" class="Symbol">())</a>
<a id="2275" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2281" href="Reflection.AST.Literal.html#2281" class="Bound">x</a> <a id="2283" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2285" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2292" href="Reflection.AST.Literal.html#2292" class="Bound">x₁</a> <a id="2295" class="Symbol">=</a> <a id="2297" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2300" class="Symbol">(λ</a> <a id="2303" class="Symbol">())</a>
<a id="2307" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2313" href="Reflection.AST.Literal.html#2313" class="Bound">x</a> <a id="2315" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2317" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2323" href="Reflection.AST.Literal.html#2323" class="Bound">x₁</a> <a id="2326" class="Symbol">=</a> <a id="2328" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2333" class="Symbol">(</a><a id="2334" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2339" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a><a id="2344" class="Symbol">)</a> <a id="2346" href="Reflection.AST.Literal.html#1380" class="Function">float-injective</a> <a id="2362" class="Symbol">(</a><a id="2363" href="Reflection.AST.Literal.html#2313" class="Bound">x</a> <a id="2365" href="Data.Float.Properties.html#2724" class="Function Operator">Float.≟</a> <a id="2373" href="Reflection.AST.Literal.html#2323" class="Bound">x₁</a><a id="2375" class="Symbol">)</a>
<a id="2377" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2383" href="Reflection.AST.Literal.html#2383" class="Bound">x</a> <a id="2385" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2387" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2392" href="Reflection.AST.Literal.html#2392" class="Bound">x₁</a> <a id="2395" class="Symbol">=</a> <a id="2397" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2400" class="Symbol">(λ</a> <a id="2403" class="Symbol">())</a>
<a id="2407" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2413" href="Reflection.AST.Literal.html#2413" class="Bound">x</a> <a id="2415" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2417" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2424" href="Reflection.AST.Literal.html#2424" class="Bound">x₁</a> <a id="2427" class="Symbol">=</a> <a id="2429" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2432" class="Symbol">(λ</a> <a id="2435" class="Symbol">())</a>
<a id="2439" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2445" href="Reflection.AST.Literal.html#2445" class="Bound">x</a> <a id="2447" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2449" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="2454" href="Reflection.AST.Literal.html#2454" class="Bound">x₁</a> <a id="2457" class="Symbol">=</a> <a id="2459" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2462" class="Symbol">(λ</a> <a id="2465" class="Symbol">())</a>
<a id="2469" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2475" href="Reflection.AST.Literal.html#2475" class="Bound">x</a> <a id="2477" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2479" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="2484" href="Reflection.AST.Literal.html#2484" class="Bound">x₁</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2492" class="Symbol">(λ</a> <a id="2495" class="Symbol">())</a>
<a id="2499" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2504" href="Reflection.AST.Literal.html#2504" class="Bound">x</a> <a id="2506" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2508" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="2512" href="Reflection.AST.Literal.html#2512" class="Bound">x₁</a> <a id="2515" class="Symbol">=</a> <a id="2517" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2520" class="Symbol">(λ</a> <a id="2523" class="Symbol">())</a>
<a id="2527" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2532" href="Reflection.AST.Literal.html#2532" class="Bound">x</a> <a id="2534" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2536" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2543" href="Reflection.AST.Literal.html#2543" class="Bound">x₁</a> <a id="2546" class="Symbol">=</a> <a id="2548" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2551" class="Symbol">(λ</a> <a id="2554" class="Symbol">())</a>
<a id="2558" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2563" href="Reflection.AST.Literal.html#2563" class="Bound">x</a> <a id="2565" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2567" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2573" href="Reflection.AST.Literal.html#2573" class="Bound">x₁</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2581" class="Symbol">(λ</a> <a id="2584" class="Symbol">())</a>
<a id="2588" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2593" href="Reflection.AST.Literal.html#2593" class="Bound">x</a> <a id="2595" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2597" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2602" href="Reflection.AST.Literal.html#2602" class="Bound">x₁</a> <a id="2605" class="Symbol">=</a> <a id="2607" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2618" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Reflection.AST.Literal.html#1463" class="Function">char-injective</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Reflection.AST.Literal.html#2593" class="Bound">x</a> <a id="2642" href="Data.Char.Properties.html#2550" class="Function Operator">Char.≟</a> <a id="2649" href="Reflection.AST.Literal.html#2602" class="Bound">x₁</a><a id="2651" class="Symbol">)</a>
<a id="2653" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2658" href="Reflection.AST.Literal.html#2658" class="Bound">x</a> <a id="2660" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2662" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2669" href="Reflection.AST.Literal.html#2669" class="Bound">x₁</a> <a id="2672" class="Symbol">=</a> <a id="2674" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2677" class="Symbol">(λ</a> <a id="2680" class="Symbol">())</a>
<a id="2684" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2689" href="Reflection.AST.Literal.html#2689" class="Bound">x</a> <a id="2691" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2693" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="2698" href="Reflection.AST.Literal.html#2698" class="Bound">x₁</a> <a id="2701" class="Symbol">=</a> <a id="2703" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2706" class="Symbol">(λ</a> <a id="2709" class="Symbol">())</a>
<a id="2713" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2718" href="Reflection.AST.Literal.html#2718" class="Bound">x</a> <a id="2720" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2722" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="2727" href="Reflection.AST.Literal.html#2727" class="Bound">x₁</a> <a id="2730" class="Symbol">=</a> <a id="2732" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2735" class="Symbol">(λ</a> <a id="2738" class="Symbol">())</a>
<a id="2742" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2749" href="Reflection.AST.Literal.html#2749" class="Bound">x</a> <a id="2751" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2753" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="2757" href="Reflection.AST.Literal.html#2757" class="Bound">x₁</a> <a id="2760" class="Symbol">=</a> <a id="2762" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2765" class="Symbol">(λ</a> <a id="2768" class="Symbol">())</a>
<a id="2772" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2779" href="Reflection.AST.Literal.html#2779" class="Bound">x</a> <a id="2781" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2783" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2790" href="Reflection.AST.Literal.html#2790" class="Bound">x₁</a> <a id="2793" class="Symbol">=</a> <a id="2795" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2798" class="Symbol">(λ</a> <a id="2801" class="Symbol">())</a>
<a id="2805" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2812" href="Reflection.AST.Literal.html#2812" class="Bound">x</a> <a id="2814" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2816" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2822" href="Reflection.AST.Literal.html#2822" class="Bound">x₁</a> <a id="2825" class="Symbol">=</a> <a id="2827" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2830" class="Symbol">(λ</a> <a id="2833" class="Symbol">())</a>
<a id="2837" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2844" href="Reflection.AST.Literal.html#2844" class="Bound">x</a> <a id="2846" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2848" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2853" href="Reflection.AST.Literal.html#2853" class="Bound">x₁</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2861" class="Symbol">(λ</a> <a id="2864" class="Symbol">())</a>
<a id="2868" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2875" href="Reflection.AST.Literal.html#2875" class="Bound">x</a> <a id="2877" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2879" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2886" href="Reflection.AST.Literal.html#2886" class="Bound">x₁</a> <a id="2889" class="Symbol">=</a> <a id="2891" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2896" class="Symbol">(</a><a id="2897" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2902" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a><a id="2908" class="Symbol">)</a> <a id="2910" href="Reflection.AST.Literal.html#1542" class="Function">string-injective</a> <a id="2927" class="Symbol">(</a><a id="2928" href="Reflection.AST.Literal.html#2875" class="Bound">x</a> <a id="2930" href="Data.String.Properties.html#2741" class="Function Operator">String.≟</a> <a id="2939" href="Reflection.AST.Literal.html#2886" class="Bound">x₁</a><a id="2941" class="Symbol">)</a>
<a id="2943" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2950" href="Reflection.AST.Literal.html#2950" class="Bound">x</a> <a id="2952" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2954" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="2959" href="Reflection.AST.Literal.html#2959" class="Bound">x₁</a> <a id="2962" class="Symbol">=</a> <a id="2964" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2967" class="Symbol">(λ</a> <a id="2970" class="Symbol">())</a>
<a id="2974" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2981" href="Reflection.AST.Literal.html#2981" class="Bound">x</a> <a id="2983" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="2985" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="2990" href="Reflection.AST.Literal.html#2990" class="Bound">x₁</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2998" class="Symbol">(λ</a> <a id="3001" class="Symbol">())</a>
<a id="3005" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3010" href="Reflection.AST.Literal.html#3010" class="Bound">x</a> <a id="3012" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3014" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="3018" href="Reflection.AST.Literal.html#3018" class="Bound">x₁</a> <a id="3021" class="Symbol">=</a> <a id="3023" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3026" class="Symbol">(λ</a> <a id="3029" class="Symbol">())</a>
<a id="3033" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3038" href="Reflection.AST.Literal.html#3038" class="Bound">x</a> <a id="3040" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3042" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="3049" href="Reflection.AST.Literal.html#3049" class="Bound">x₁</a> <a id="3052" class="Symbol">=</a> <a id="3054" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3057" class="Symbol">(λ</a> <a id="3060" class="Symbol">())</a>
<a id="3064" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3069" href="Reflection.AST.Literal.html#3069" class="Bound">x</a> <a id="3071" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3073" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="3079" href="Reflection.AST.Literal.html#3079" class="Bound">x₁</a> <a id="3082" class="Symbol">=</a> <a id="3084" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3087" class="Symbol">(λ</a> <a id="3090" class="Symbol">())</a>
<a id="3094" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3099" href="Reflection.AST.Literal.html#3099" class="Bound">x</a> <a id="3101" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3103" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="3108" href="Reflection.AST.Literal.html#3108" class="Bound">x₁</a> <a id="3111" class="Symbol">=</a> <a id="3113" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3116" class="Symbol">(λ</a> <a id="3119" class="Symbol">())</a>
<a id="3123" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3128" href="Reflection.AST.Literal.html#3128" class="Bound">x</a> <a id="3130" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3132" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="3139" href="Reflection.AST.Literal.html#3139" class="Bound">x₁</a> <a id="3142" class="Symbol">=</a> <a id="3144" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3147" class="Symbol">(λ</a> <a id="3150" class="Symbol">())</a>
<a id="3154" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3159" href="Reflection.AST.Literal.html#3159" class="Bound">x</a> <a id="3161" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3163" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3168" href="Reflection.AST.Literal.html#3168" class="Bound">x₁</a> <a id="3171" class="Symbol">=</a> <a id="3173" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3178" class="Symbol">(</a><a id="3179" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3184" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a><a id="3188" class="Symbol">)</a> <a id="3190" href="Reflection.AST.Literal.html#1629" class="Function">name-injective</a> <a id="3205" class="Symbol">(</a><a id="3206" href="Reflection.AST.Literal.html#3159" class="Bound">x</a> <a id="3208" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="3215" href="Reflection.AST.Literal.html#3168" class="Bound">x₁</a><a id="3217" class="Symbol">)</a>
<a id="3219" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3224" href="Reflection.AST.Literal.html#3224" class="Bound">x</a> <a id="3226" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3228" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3233" href="Reflection.AST.Literal.html#3233" class="Bound">x₁</a> <a id="3236" class="Symbol">=</a> <a id="3238" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3241" class="Symbol">(λ</a> <a id="3244" class="Symbol">())</a>
<a id="3248" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3253" href="Reflection.AST.Literal.html#3253" class="Bound">x</a> <a id="3255" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3257" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="3261" href="Reflection.AST.Literal.html#3261" class="Bound">x₁</a> <a id="3264" class="Symbol">=</a> <a id="3266" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3269" class="Symbol">(λ</a> <a id="3272" class="Symbol">())</a>
<a id="3276" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3281" href="Reflection.AST.Literal.html#3281" class="Bound">x</a> <a id="3283" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3285" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="3292" href="Reflection.AST.Literal.html#3292" class="Bound">x₁</a> <a id="3295" class="Symbol">=</a> <a id="3297" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3300" class="Symbol">(λ</a> <a id="3303" class="Symbol">())</a>
<a id="3307" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3312" href="Reflection.AST.Literal.html#3312" class="Bound">x</a> <a id="3314" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3316" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="3322" href="Reflection.AST.Literal.html#3322" class="Bound">x₁</a> <a id="3325" class="Symbol">=</a> <a id="3327" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3330" class="Symbol">(λ</a> <a id="3333" class="Symbol">())</a>
<a id="3337" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3342" href="Reflection.AST.Literal.html#3342" class="Bound">x</a> <a id="3344" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3346" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="3351" href="Reflection.AST.Literal.html#3351" class="Bound">x₁</a> <a id="3354" class="Symbol">=</a> <a id="3356" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3359" class="Symbol">(λ</a> <a id="3362" class="Symbol">())</a>
<a id="3366" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3371" href="Reflection.AST.Literal.html#3371" class="Bound">x</a> <a id="3373" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3375" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="3382" href="Reflection.AST.Literal.html#3382" class="Bound">x₁</a> <a id="3385" class="Symbol">=</a> <a id="3387" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3390" class="Symbol">(λ</a> <a id="3393" class="Symbol">())</a>
<a id="3397" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3402" href="Reflection.AST.Literal.html#3402" class="Bound">x</a> <a id="3404" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3406" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="3411" href="Reflection.AST.Literal.html#3411" class="Bound">x₁</a> <a id="3414" class="Symbol">=</a> <a id="3416" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3419" class="Symbol">(λ</a> <a id="3422" class="Symbol">())</a>
<a id="3426" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3431" href="Reflection.AST.Literal.html#3431" class="Bound">x</a> <a id="3433" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3435" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="3440" href="Reflection.AST.Literal.html#3440" class="Bound">x₁</a> <a id="3443" class="Symbol">=</a> <a id="3445" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3450" class="Symbol">(</a><a id="3451" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3456" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a><a id="3460" class="Symbol">)</a> <a id="3462" href="Reflection.AST.Literal.html#1139" class="Function">meta-injective</a> <a id="3477" class="Symbol">(</a><a id="3478" href="Reflection.AST.Literal.html#3431" class="Bound">x</a> <a id="3480" href="Reflection.AST.Meta.html#1079" class="Function Operator">Meta.≟</a> <a id="3487" href="Reflection.AST.Literal.html#3440" class="Bound">x₁</a><a id="3489" class="Symbol">)</a>

<a id="3492" class="Keyword">infix</a> <a id="3498" class="Number">4</a> <a id="3500" href="Reflection.AST.Literal.html#3506" class="Function Operator">_≡ᵇ_</a>

<a id="_≡ᵇ_"></a><a id="3506" href="Reflection.AST.Literal.html#3506" class="Function Operator">_≡ᵇ_</a> <a id="3511" class="Symbol">:</a> <a id="3513" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="3521" class="Symbol">→</a> <a id="3523" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="3531" class="Symbol">→</a> <a id="3533" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="3538" href="Reflection.AST.Literal.html#3538" class="Bound">l</a> <a id="3540" href="Reflection.AST.Literal.html#3506" class="Function Operator">≡ᵇ</a> <a id="3543" href="Reflection.AST.Literal.html#3543" class="Bound">l′</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="3554" class="Symbol">(</a><a id="3555" href="Reflection.AST.Literal.html#3538" class="Bound">l</a> <a id="3557" href="Reflection.AST.Literal.html#1720" class="Function Operator">≟</a> <a id="3559" href="Reflection.AST.Literal.html#3543" class="Bound">l′</a><a id="3561" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Meta.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Meta (Reflection.AST.Meta)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Meta</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Metavariables used in the reflection machinery</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">module</a> <a id="282" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">import</a> <a id="316" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="336" class="Symbol">as</a> <a id="339" class="Module">ℕ</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Function.Base.html" class="Module">Function.Base</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="390" class="Symbol">)</a>
<a id="392" class="Keyword">open</a> <a id="397" class="Keyword">import</a> <a id="404" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="482" class="Keyword">using</a> <a id="488" class="Symbol">(</a><a id="489" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="534" class="Keyword">using</a> <a id="540" class="Symbol">(</a><a id="541" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="550" class="Symbol">;</a> <a id="552" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">import</a> <a id="578" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="607" class="Symbol">as</a> <a id="610" class="Module">On</a> <a id="613" class="Keyword">using</a> <a id="619" class="Symbol">(</a><a id="620" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="686" class="Keyword">using</a> <a id="692" class="Symbol">(</a><a id="693" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="702" class="Symbol">)</a>

<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="741" class="Keyword">public</a>
  <a id="750" class="Keyword">using</a> <a id="756" class="Symbol">(</a><a id="757" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="761" class="Symbol">)</a> <a id="763" class="Keyword">renaming</a> <a id="772" class="Symbol">(</a><a id="773" href="Agda.Builtin.Reflection.html#2626" class="Primitive">primMetaToNat</a> <a id="787" class="Symbol">to</a> <a id="790" class="Primitive">toℕ</a><a id="793" class="Symbol">;</a> <a id="795" href="Agda.Builtin.Reflection.html#2511" class="Primitive">primMetaEquality</a> <a id="812" class="Symbol">to</a> <a id="815" class="Primitive">_≡ᵇ_</a><a id="819" class="Symbol">)</a>

<a id="822" class="Keyword">open</a> <a id="827" class="Keyword">import</a> <a id="834" href="Agda.Builtin.Reflection.Properties.html" class="Module">Agda.Builtin.Reflection.Properties</a> <a id="869" class="Keyword">public</a>
  <a id="878" class="Keyword">renaming</a> <a id="887" class="Symbol">(</a><a id="888" href="Agda.Builtin.Reflection.Properties.html#230" class="Primitive">primMetaToNatInjective</a> <a id="911" class="Symbol">to</a> <a id="914" class="Primitive">toℕ-injective</a><a id="927" class="Symbol">)</a>

<a id="930" class="Comment">-- Equality of metas is decidable.</a>

<a id="966" class="Keyword">infix</a> <a id="972" class="Number">4</a> <a id="974" href="Reflection.AST.Meta.html#1023" class="Function Operator">_≈?_</a> <a id="979" href="Reflection.AST.Meta.html#1079" class="Function Operator">_≟_</a> <a id="983" href="Reflection.AST.Meta.html#988" class="Function Operator">_≈_</a>

<a id="_≈_"></a><a id="988" href="Reflection.AST.Meta.html#988" class="Function Operator">_≈_</a> <a id="992" class="Symbol">:</a> <a id="994" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="998" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a> <a id="1003" class="Symbol">_</a>
<a id="1005" href="Reflection.AST.Meta.html#988" class="Function Operator">_≈_</a> <a id="1009" class="Symbol">=</a> <a id="1011" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1015" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1018" href="Reflection.AST.Meta.html#790" class="Primitive">toℕ</a>

<a id="_≈?_"></a><a id="1023" href="Reflection.AST.Meta.html#1023" class="Function Operator">_≈?_</a> <a id="1028" class="Symbol">:</a> <a id="1030" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1040" href="Reflection.AST.Meta.html#988" class="Function Operator">_≈_</a>
<a id="1044" href="Reflection.AST.Meta.html#1023" class="Function Operator">_≈?_</a> <a id="1049" class="Symbol">=</a> <a id="1051" href="Relation.Binary.Construct.On.html#2405" class="Function">On.decidable</a> <a id="1064" href="Reflection.AST.Meta.html#790" class="Primitive">toℕ</a> <a id="1068" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1072" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ._≟_</a>

<a id="_≟_"></a><a id="1079" href="Reflection.AST.Meta.html#1079" class="Function Operator">_≟_</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1103" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a>
<a id="1108" href="Reflection.AST.Meta.html#1108" class="Bound">m</a> <a id="1110" href="Reflection.AST.Meta.html#1079" class="Function Operator">≟</a> <a id="1112" href="Reflection.AST.Meta.html#1112" class="Bound">n</a> <a id="1114" class="Symbol">=</a> <a id="1116" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Reflection.AST.Meta.html#914" class="Primitive">toℕ-injective</a> <a id="1136" class="Symbol">_</a> <a id="1138" class="Symbol">_)</a> <a id="1141" class="Symbol">(</a><a id="1142" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1147" href="Reflection.AST.Meta.html#790" class="Primitive">toℕ</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Reflection.AST.Meta.html#1108" class="Bound">m</a> <a id="1155" href="Reflection.AST.Meta.html#1023" class="Function Operator">≈?</a> <a id="1158" href="Reflection.AST.Meta.html#1112" class="Bound">n</a><a id="1159" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Name.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Name (Reflection.AST.Name)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Name</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Names used in the reflection machinery</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="328" class="Keyword">using</a> <a id="334" class="Symbol">(</a><a id="335" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">import</a> <a id="348" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="372" class="Symbol">as</a> <a id="375" class="Module">Prodₚ</a> <a id="381" class="Keyword">using</a> <a id="387" class="Symbol">(</a><a id="388" href="Data.Product.Properties.html#1450" class="Function">≡-dec</a><a id="393" class="Symbol">)</a>
<a id="395" class="Keyword">import</a> <a id="402" href="Data.Word64.Properties.html" class="Module">Data.Word64.Properties</a> <a id="425" class="Symbol">as</a> <a id="428" class="Module">Wₚ</a> <a id="431" class="Keyword">using</a> <a id="437" class="Symbol">(</a><a id="438" href="Data.Word64.Properties.html#2238" class="Function Operator">_≟_</a><a id="441" class="Symbol">)</a>
<a id="443" class="Keyword">open</a> <a id="448" class="Keyword">import</a> <a id="455" href="Function.Base.html" class="Module">Function.Base</a> <a id="469" class="Keyword">using</a> <a id="475" class="Symbol">(</a><a id="476" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="624" class="Keyword">using</a> <a id="630" class="Symbol">(</a><a id="631" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="640" class="Symbol">;</a> <a id="642" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a><a id="718" class="Symbol">)</a>
<a id="720" class="Keyword">open</a> <a id="725" class="Keyword">import</a> <a id="732" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="785" class="Symbol">;</a> <a id="787" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="791" class="Symbol">)</a>

<a id="794" class="Comment">------------------------------------------------------------------------</a>
<a id="867" class="Comment">-- Re-export built-ins</a>

<a id="891" class="Keyword">open</a> <a id="896" class="Keyword">import</a> <a id="903" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="927" class="Keyword">public</a>
  <a id="936" class="Keyword">using</a> <a id="942" class="Symbol">(</a><a id="943" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="947" class="Symbol">)</a> <a id="949" class="Keyword">renaming</a> <a id="958" class="Symbol">(</a><a id="959" href="Agda.Builtin.Reflection.html#2373" class="Primitive">primQNameToWord64s</a> <a id="978" class="Symbol">to</a> <a id="981" class="Primitive">toWords</a><a id="988" class="Symbol">;</a> <a id="990" href="Agda.Builtin.Reflection.html#539" class="Primitive">primQNameEquality</a> <a id="1008" class="Symbol">to</a> <a id="1011" class="Primitive">_≡ᵇ_</a><a id="1015" class="Symbol">)</a>

<a id="1018" class="Keyword">open</a> <a id="1023" class="Keyword">import</a> <a id="1030" href="Agda.Builtin.Reflection.Properties.html" class="Module">Agda.Builtin.Reflection.Properties</a> <a id="1065" class="Keyword">public</a>
  <a id="1074" class="Keyword">renaming</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Agda.Builtin.Reflection.Properties.html#307" class="Primitive">primQNameToWord64sInjective</a> <a id="1112" class="Symbol">to</a> <a id="1115" class="Primitive">toWords-injective</a><a id="1132" class="Symbol">)</a>

<a id="1135" class="Comment">------------------------------------------------------------------------</a>
<a id="1208" class="Comment">-- More definitions</a>
<a id="1228" class="Comment">------------------------------------------------------------------------</a>

<a id="Names"></a><a id="1302" href="Reflection.AST.Name.html#1302" class="Function">Names</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1314" href="Reflection.AST.Name.html#1302" class="Function">Names</a> <a id="1320" class="Symbol">=</a> <a id="1322" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1327" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>

<a id="1333" class="Comment">------------------------------------------------------------------------</a>
<a id="1406" class="Comment">-- Decidable equality for names</a>
<a id="1438" class="Comment">------------------------------------------------------------------------</a>

<a id="1512" class="Keyword">infix</a> <a id="1518" class="Number">4</a> <a id="1520" href="Reflection.AST.Name.html#1573" class="Function Operator">_≈?_</a> <a id="1525" href="Reflection.AST.Name.html#1652" class="Function Operator">_≟_</a> <a id="1529" href="Reflection.AST.Name.html#1534" class="Function Operator">_≈_</a>

<a id="_≈_"></a><a id="1534" href="Reflection.AST.Name.html#1534" class="Function Operator">_≈_</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1544" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a> <a id="1549" class="Symbol">_</a>
<a id="1551" href="Reflection.AST.Name.html#1534" class="Function Operator">_≈_</a> <a id="1555" class="Symbol">=</a> <a id="1557" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1561" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1564" href="Reflection.AST.Name.html#981" class="Primitive">toWords</a>

<a id="_≈?_"></a><a id="1573" href="Reflection.AST.Name.html#1573" class="Function Operator">_≈?_</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1590" href="Reflection.AST.Name.html#1534" class="Function Operator">_≈_</a>
<a id="1594" href="Reflection.AST.Name.html#1573" class="Function Operator">_≈?_</a> <a id="1599" class="Symbol">=</a> <a id="1601" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="1611" href="Reflection.AST.Name.html#981" class="Primitive">toWords</a> <a id="1619" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1623" class="Symbol">(</a><a id="1624" href="Data.Product.Properties.html#1450" class="Function">Prodₚ.≡-dec</a> <a id="1636" href="Data.Word64.Properties.html#2238" class="Function Operator">Wₚ._≟_</a> <a id="1643" href="Data.Word64.Properties.html#2238" class="Function Operator">Wₚ._≟_</a><a id="1649" class="Symbol">)</a>

<a id="_≟_"></a><a id="1652" href="Reflection.AST.Name.html#1652" class="Function Operator">_≟_</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="1676" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
<a id="1681" href="Reflection.AST.Name.html#1681" class="Bound">m</a> <a id="1683" href="Reflection.AST.Name.html#1652" class="Function Operator">≟</a> <a id="1685" href="Reflection.AST.Name.html#1685" class="Bound">n</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1694" class="Symbol">(</a><a id="1695" href="Reflection.AST.Name.html#1115" class="Primitive">toWords-injective</a> <a id="1713" class="Symbol">_</a> <a id="1715" class="Symbol">_)</a> <a id="1718" class="Symbol">(</a><a id="1719" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1724" href="Reflection.AST.Name.html#981" class="Primitive">toWords</a><a id="1731" class="Symbol">)</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Reflection.AST.Name.html#1681" class="Bound">m</a> <a id="1736" href="Reflection.AST.Name.html#1573" class="Function Operator">≈?</a> <a id="1739" href="Reflection.AST.Name.html#1685" class="Bound">n</a><a id="1740" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Pattern.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Pattern (Reflection.AST.Pattern)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Pattern</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Patterns used in the reflection machinery</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Reflection.AST.Pattern.html" class="Module">Reflection.AST.Pattern</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Comment">------------------------------------------------------------------------</a>
<a id="380" class="Comment">-- Re-exporting the builtin type and constructors</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="467" class="Keyword">public</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" href="Agda.Builtin.Reflection.html#5031" class="Module">Pattern</a> <a id="503" class="Keyword">public</a>

<a id="511" class="Comment">------------------------------------------------------------------------</a>
<a id="584" class="Comment">-- Re-exporting definitions that used to be here</a>

<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a> <a id="666" class="Keyword">public</a>
  <a id="675" class="Keyword">using</a>    <a id="684" class="Symbol">(</a> <a id="686" href="Reflection.AST.Term.html#16289" class="Function">proj-injective</a> <a id="701" class="Symbol">)</a>
  <a id="705" class="Keyword">renaming</a> <a id="714" class="Symbol">(</a> <a id="716" href="Reflection.AST.Term.html#15708" class="Function">pat-con-injective₁</a> <a id="735" class="Symbol">to</a> <a id="738" class="Function">con-injective₁</a>
           <a id="764" class="Symbol">;</a> <a id="766" href="Reflection.AST.Term.html#15826" class="Function">pat-con-injective₂</a> <a id="785" class="Symbol">to</a> <a id="788" class="Function">con-injective₂</a>
           <a id="814" class="Symbol">;</a> <a id="816" href="Reflection.AST.Term.html#15950" class="Function">pat-con-injective</a>  <a id="835" class="Symbol">to</a> <a id="838" class="Function">con-injective</a>
           <a id="863" class="Symbol">;</a> <a id="865" href="Reflection.AST.Term.html#16115" class="Function">pat-var-injective</a>  <a id="884" class="Symbol">to</a> <a id="887" class="Function">var-injective</a>
           <a id="912" class="Symbol">;</a> <a id="914" href="Reflection.AST.Term.html#16198" class="Function">pat-lit-injective</a>  <a id="933" class="Symbol">to</a> <a id="936" class="Function">lit-injective</a>
           <a id="961" class="Symbol">;</a> <a id="963" href="Reflection.AST.Term.html#5537" class="Function Operator">_≟-Patterns_</a>       <a id="982" class="Symbol">to</a> <a id="985" class="Function Operator">_≟s_</a>
           <a id="1001" class="Symbol">;</a> <a id="1003" href="Reflection.AST.Term.html#5585" class="Function Operator">_≟-Pattern_</a>        <a id="1022" class="Symbol">to</a> <a id="1025" class="Function Operator">_≟_</a>
           <a id="1040" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.AST.Show.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Show (Reflection.AST.Show)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Show</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Converting reflection machinery to strings</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Comment">-- Note that Reflection.termErr can also be used directly in tactic</a>
<a id="294" class="Comment">-- error messages.</a>

<a id="314" class="Symbol">{-#</a> <a id="318" class="Keyword">OPTIONS</a> <a id="326" class="Pragma">--cubical-compatible</a> <a id="347" class="Pragma">--safe</a> <a id="354" class="Symbol">#-}</a>

<a id="359" class="Keyword">module</a> <a id="366" href="Reflection.AST.Show.html" class="Module">Reflection.AST.Show</a> <a id="386" class="Keyword">where</a>

<a id="393" class="Keyword">import</a> <a id="400" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">Char</a>
<a id="423" class="Keyword">import</a> <a id="430" href="Data.Float.Base.html" class="Module">Data.Float.Base</a> <a id="446" class="Symbol">as</a> <a id="449" class="Module">Float</a>
<a id="455" class="Keyword">open</a> <a id="460" class="Keyword">import</a> <a id="467" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="482" class="Keyword">hiding</a> <a id="489" class="Symbol">(</a><a id="490" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="494" class="Symbol">;</a> <a id="496" href="Data.List.Base.html#1797" class="Function">intersperse</a><a id="507" class="Symbol">)</a>
<a id="509" class="Keyword">import</a> <a id="516" href="Data.Nat.Show.html" class="Module">Data.Nat.Show</a> <a id="530" class="Symbol">as</a> <a id="533" class="Module">ℕ</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="564" class="Symbol">as</a> <a id="567" class="Module">String</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="587" class="Symbol">;</a> <a id="589" href="Data.String.Base.html#2425" class="Function Operator">_++_</a><a id="593" class="Symbol">;</a> <a id="595" href="Data.String.Base.html#2672" class="Function">intersperse</a><a id="606" class="Symbol">;</a> <a id="608" href="Data.String.Base.html#3033" class="Function">braces</a><a id="614" class="Symbol">;</a> <a id="616" href="Data.String.Base.html#2982" class="Function">parens</a><a id="622" class="Symbol">;</a> <a id="624" href="Data.String.Base.html#3151" class="Function Operator">_&lt;+&gt;_</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Data.String.html" class="Module">Data.String</a> <a id="655" class="Symbol">as</a> <a id="658" class="Module">String</a> <a id="665" class="Keyword">using</a> <a id="671" class="Symbol">(</a><a id="672" href="Data.String.html#1382" class="Function">parensIfSpace</a><a id="685" class="Symbol">)</a>
<a id="687" class="Keyword">open</a> <a id="692" class="Keyword">import</a> <a id="699" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="727" class="Symbol">;</a> <a id="729" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="732" class="Symbol">)</a>
<a id="734" class="Keyword">import</a> <a id="741" href="Data.Word64.Base.html" class="Module">Data.Word64.Base</a> <a id="758" class="Symbol">as</a> <a id="761" class="Module">Word64</a>
<a id="768" class="Keyword">open</a> <a id="773" class="Keyword">import</a> <a id="780" href="Function.Base.html" class="Module">Function.Base</a> <a id="794" class="Keyword">using</a> <a id="800" class="Symbol">(</a><a id="801" href="Function.Base.html#704" class="Function">id</a><a id="803" class="Symbol">;</a> <a id="805" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="809" class="Symbol">;</a> <a id="811" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="819" class="Symbol">)</a>
<a id="821" class="Keyword">open</a> <a id="826" class="Keyword">import</a> <a id="833" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="865" class="Keyword">using</a> <a id="871" class="Symbol">(</a><a id="872" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="875" class="Symbol">;</a> <a id="877" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="879" class="Symbol">)</a>

<a id="882" class="Keyword">open</a> <a id="887" class="Keyword">import</a> <a id="894" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a> <a id="921" class="Keyword">hiding</a> <a id="928" class="Symbol">(</a><a id="929" href="Reflection.AST.Abstraction.html#1090" class="Function">map</a><a id="932" class="Symbol">)</a>
<a id="934" class="Keyword">open</a> <a id="939" class="Keyword">import</a> <a id="946" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="970" class="Keyword">hiding</a> <a id="977" class="Symbol">(</a><a id="978" href="Reflection.AST.Argument.html#1877" class="Function">map</a><a id="981" class="Symbol">)</a>
<a id="983" class="Keyword">open</a> <a id="988" class="Keyword">import</a> <a id="995" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a>
<a id="1028" class="Keyword">open</a> <a id="1033" class="Keyword">import</a> <a id="1040" href="Reflection.AST.Argument.Relevance.html" class="Module">Reflection.AST.Argument.Relevance</a>
<a id="1074" class="Keyword">open</a> <a id="1079" class="Keyword">import</a> <a id="1086" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a>
<a id="1121" class="Keyword">open</a> <a id="1126" class="Keyword">import</a> <a id="1133" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a>
<a id="1166" class="Keyword">open</a> <a id="1171" class="Keyword">import</a> <a id="1178" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a>
<a id="1214" class="Keyword">open</a> <a id="1219" class="Keyword">import</a> <a id="1226" href="Reflection.AST.Definition.html" class="Module">Reflection.AST.Definition</a>
<a id="1252" class="Keyword">open</a> <a id="1257" class="Keyword">import</a> <a id="1264" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a>
<a id="1287" class="Keyword">open</a> <a id="1292" class="Keyword">import</a> <a id="1299" href="Reflection.AST.Pattern.html" class="Module">Reflection.AST.Pattern</a>
<a id="1322" class="Keyword">open</a> <a id="1327" class="Keyword">import</a> <a id="1334" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a>

<a id="1355" class="Comment">------------------------------------------------------------------------</a>
<a id="1428" class="Comment">-- Re-export primitive show functions</a>

<a id="1467" class="Keyword">open</a> <a id="1472" class="Keyword">import</a> <a id="1479" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="1503" class="Keyword">public</a>
  <a id="1512" class="Keyword">using</a> <a id="1518" class="Symbol">()</a> <a id="1521" class="Keyword">renaming</a>
  <a id="1532" class="Symbol">(</a> <a id="1534" href="Agda.Builtin.Reflection.html#2591" class="Primitive">primShowMeta</a>  <a id="1548" class="Symbol">to</a> <a id="1551" class="Primitive">showMeta</a>
  <a id="1562" class="Symbol">;</a> <a id="1564" href="Agda.Builtin.Reflection.html#621" class="Primitive">primShowQName</a> <a id="1578" class="Symbol">to</a> <a id="1581" class="Primitive">showName</a>
  <a id="1592" class="Symbol">)</a>

<a id="1595" class="Comment">------------------------------------------------------------------------</a>
<a id="1668" class="Comment">-- Non-primitive show functions</a>

<a id="showRelevance"></a><a id="1701" href="Reflection.AST.Show.html#1701" class="Function">showRelevance</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="1736" href="Reflection.AST.Show.html#1701" class="Function">showRelevance</a> <a id="1750" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="1761" class="Symbol">=</a> <a id="1763" class="String">&quot;relevant&quot;</a>
<a id="1774" href="Reflection.AST.Show.html#1701" class="Function">showRelevance</a> <a id="1788" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="1799" class="Symbol">=</a> <a id="1801" class="String">&quot;irrelevant&quot;</a>

<a id="showRel"></a><a id="1815" href="Reflection.AST.Show.html#1815" class="Function">showRel</a> <a id="1823" class="Symbol">:</a> <a id="1825" href="Agda.Builtin.Reflection.html#2995" class="Datatype">Relevance</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="1844" href="Reflection.AST.Show.html#1815" class="Function">showRel</a> <a id="1852" href="Agda.Builtin.Reflection.html#3019" class="InductiveConstructor">relevant</a>   <a id="1863" class="Symbol">=</a> <a id="1865" class="String">&quot;&quot;</a>
<a id="1868" href="Reflection.AST.Show.html#1815" class="Function">showRel</a> <a id="1876" href="Agda.Builtin.Reflection.html#3028" class="InductiveConstructor">irrelevant</a> <a id="1887" class="Symbol">=</a> <a id="1889" class="String">&quot;.&quot;</a>

<a id="showVisibility"></a><a id="1894" href="Reflection.AST.Show.html#1894" class="Function">showVisibility</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="1931" href="Reflection.AST.Show.html#1894" class="Function">showVisibility</a> <a id="1946" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="1956" class="Symbol">=</a> <a id="1958" class="String">&quot;visible&quot;</a>
<a id="1968" href="Reflection.AST.Show.html#1894" class="Function">showVisibility</a> <a id="1983" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="1993" class="Symbol">=</a> <a id="1995" class="String">&quot;hidden&quot;</a>
<a id="2004" href="Reflection.AST.Show.html#1894" class="Function">showVisibility</a> <a id="2019" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="2029" class="Symbol">=</a> <a id="2031" class="String">&quot;instance&quot;</a>

<a id="showQuantity"></a><a id="2043" href="Reflection.AST.Show.html#2043" class="Function">showQuantity</a> <a id="2056" class="Symbol">:</a> <a id="2058" href="Agda.Builtin.Reflection.html#3207" class="Datatype">Quantity</a> <a id="2067" class="Symbol">→</a> <a id="2069" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2076" href="Reflection.AST.Show.html#2043" class="Function">showQuantity</a> <a id="2089" href="Agda.Builtin.Reflection.html#3230" class="InductiveConstructor">quantity-0</a> <a id="2100" class="Symbol">=</a> <a id="2102" class="String">&quot;quantity-0&quot;</a>
<a id="2115" href="Reflection.AST.Show.html#2043" class="Function">showQuantity</a> <a id="2128" href="Agda.Builtin.Reflection.html#3241" class="InductiveConstructor">quantity-ω</a> <a id="2139" class="Symbol">=</a> <a id="2141" class="String">&quot;quantity-ω&quot;</a>

<a id="showLiteral"></a><a id="2155" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2167" class="Symbol">:</a> <a id="2169" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a> <a id="2177" class="Symbol">→</a> <a id="2179" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="2186" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Agda.Builtin.Reflection.html#4419" class="InductiveConstructor">nat</a> <a id="2203" href="Reflection.AST.Show.html#2203" class="Bound">x</a><a id="2204" class="Symbol">)</a>    <a id="2209" class="Symbol">=</a> <a id="2211" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="2218" href="Reflection.AST.Show.html#2203" class="Bound">x</a>
<a id="2220" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Agda.Builtin.Reflection.html#4453" class="InductiveConstructor">word64</a> <a id="2240" href="Reflection.AST.Show.html#2240" class="Bound">x</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">=</a> <a id="2245" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="2252" class="Symbol">(</a><a id="2253" href="Data.Word64.Base.html#774" class="Primitive">Word64.toℕ</a> <a id="2264" href="Reflection.AST.Show.html#2240" class="Bound">x</a><a id="2265" class="Symbol">)</a>
<a id="2267" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2279" class="Symbol">(</a><a id="2280" href="Agda.Builtin.Reflection.html#4487" class="InductiveConstructor">float</a> <a id="2286" href="Reflection.AST.Show.html#2286" class="Bound">x</a><a id="2287" class="Symbol">)</a>  <a id="2290" class="Symbol">=</a> <a id="2292" href="Agda.Builtin.Float.html#1279" class="Primitive">Float.show</a> <a id="2303" href="Reflection.AST.Show.html#2286" class="Bound">x</a>
<a id="2305" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2317" class="Symbol">(</a><a id="2318" href="Agda.Builtin.Reflection.html#4521" class="InductiveConstructor">char</a> <a id="2323" href="Reflection.AST.Show.html#2323" class="Bound">x</a><a id="2324" class="Symbol">)</a>   <a id="2328" class="Symbol">=</a> <a id="2330" href="Data.Char.Base.html#1300" class="Primitive">Char.show</a> <a id="2340" href="Reflection.AST.Show.html#2323" class="Bound">x</a>
<a id="2342" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Agda.Builtin.Reflection.html#4555" class="InductiveConstructor">string</a> <a id="2362" href="Reflection.AST.Show.html#2362" class="Bound">x</a><a id="2363" class="Symbol">)</a> <a id="2365" class="Symbol">=</a> <a id="2367" href="Data.String.Base.html#1626" class="Primitive">String.show</a> <a id="2379" href="Reflection.AST.Show.html#2362" class="Bound">x</a>
<a id="2381" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2393" class="Symbol">(</a><a id="2394" href="Agda.Builtin.Reflection.html#4589" class="InductiveConstructor">name</a> <a id="2399" href="Reflection.AST.Show.html#2399" class="Bound">x</a><a id="2400" class="Symbol">)</a>   <a id="2404" class="Symbol">=</a> <a id="2406" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="2415" href="Reflection.AST.Show.html#2399" class="Bound">x</a>
<a id="2417" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Agda.Builtin.Reflection.html#4623" class="InductiveConstructor">meta</a> <a id="2435" href="Reflection.AST.Show.html#2435" class="Bound">x</a><a id="2436" class="Symbol">)</a>   <a id="2440" class="Symbol">=</a> <a id="2442" href="Reflection.AST.Show.html#1551" class="Primitive">showMeta</a> <a id="2451" href="Reflection.AST.Show.html#2435" class="Bound">x</a>

<a id="2454" class="Keyword">private</a>
  <a id="2464" class="Comment">-- add appropriate parens depending on the given visibility</a>
  <a id="visibilityParen"></a><a id="2526" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="2542" class="Symbol">:</a> <a id="2544" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a> <a id="2555" class="Symbol">→</a> <a id="2557" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="2575" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="2591" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="2601" href="Reflection.AST.Show.html#2601" class="Bound">s</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="2619" href="Reflection.AST.Show.html#2601" class="Bound">s</a>
  <a id="2623" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="2639" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="2649" href="Reflection.AST.Show.html#2649" class="Bound">s</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="2660" href="Reflection.AST.Show.html#2649" class="Bound">s</a>
  <a id="2664" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="2680" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="2690" href="Reflection.AST.Show.html#2690" class="Bound">s</a> <a id="2692" class="Symbol">=</a> <a id="2694" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="2701" class="Symbol">(</a><a id="2702" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="2709" href="Reflection.AST.Show.html#2690" class="Bound">s</a><a id="2710" class="Symbol">)</a>

<a id="2713" class="Keyword">mutual</a>

  <a id="showTerms"></a><a id="2723" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="2733" class="Symbol">:</a> <a id="2735" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2740" class="Symbol">(</a><a id="2741" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2745" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">→</a> <a id="2753" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="2762" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="2772" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="2787" class="Symbol">=</a> <a id="2789" class="String">&quot;&quot;</a>
  <a id="2794" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="2804" class="Symbol">(</a><a id="2805" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="2809" href="Reflection.AST.Show.html#2809" class="Bound">i</a> <a id="2811" href="Reflection.AST.Show.html#2811" class="Bound">t</a> <a id="2813" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2815" href="Reflection.AST.Show.html#2815" class="Bound">ts</a><a id="2817" class="Symbol">)</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Reflection.AST.Argument.Information.html#1099" class="Function">visibility</a> <a id="2849" href="Reflection.AST.Show.html#2809" class="Bound">i</a><a id="2850" class="Symbol">)</a> <a id="2852" class="Symbol">(</a><a id="2853" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="2862" href="Reflection.AST.Show.html#2811" class="Bound">t</a><a id="2863" class="Symbol">)</a> <a id="2865" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="2869" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="2879" href="Reflection.AST.Show.html#2815" class="Bound">ts</a>

  <a id="showTerm"></a><a id="2885" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="2894" class="Symbol">:</a> <a id="2896" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2901" class="Symbol">→</a> <a id="2903" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="2912" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="2921" class="Symbol">(</a><a id="2922" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="2926" href="Reflection.AST.Show.html#2926" class="Bound">x</a> <a id="2928" href="Reflection.AST.Show.html#2928" class="Bound">args</a><a id="2932" class="Symbol">)</a>         <a id="2942" class="Symbol">=</a> <a id="2944" class="String">&quot;var&quot;</a> <a id="2950" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="2954" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="2961" href="Reflection.AST.Show.html#2926" class="Bound">x</a> <a id="2963" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="2967" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="2977" href="Reflection.AST.Show.html#2928" class="Bound">args</a>
  <a id="2984" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2998" href="Reflection.AST.Show.html#2998" class="Bound">c</a> <a id="3000" href="Reflection.AST.Show.html#3000" class="Bound">args</a><a id="3004" class="Symbol">)</a>         <a id="3014" class="Symbol">=</a> <a id="3016" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="3025" href="Reflection.AST.Show.html#2998" class="Bound">c</a> <a id="3027" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3031" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="3041" href="Reflection.AST.Show.html#3000" class="Bound">args</a>
  <a id="3048" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3057" class="Symbol">(</a><a id="3058" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="3062" href="Reflection.AST.Show.html#3062" class="Bound">f</a> <a id="3064" href="Reflection.AST.Show.html#3064" class="Bound">args</a><a id="3068" class="Symbol">)</a>         <a id="3078" class="Symbol">=</a> <a id="3080" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="3089" href="Reflection.AST.Show.html#3062" class="Bound">f</a> <a id="3091" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3095" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="3105" href="Reflection.AST.Show.html#3064" class="Bound">args</a>
  <a id="3112" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="3126" href="Reflection.AST.Show.html#3126" class="Bound">v</a> <a id="3128" class="Symbol">(</a><a id="3129" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="3133" href="Reflection.AST.Show.html#3133" class="Bound">s</a> <a id="3135" href="Reflection.AST.Show.html#3135" class="Bound">x</a><a id="3136" class="Symbol">))</a>    <a id="3142" class="Symbol">=</a> <a id="3144" class="String">&quot;λ&quot;</a> <a id="3148" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3152" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="3168" href="Reflection.AST.Show.html#3126" class="Bound">v</a> <a id="3170" href="Reflection.AST.Show.html#3133" class="Bound">s</a> <a id="3172" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3176" class="String">&quot;→&quot;</a> <a id="3180" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3184" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3193" href="Reflection.AST.Show.html#3135" class="Bound">x</a>
  <a id="3197" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="3215" href="Reflection.AST.Show.html#3215" class="Bound">cs</a> <a id="3218" href="Reflection.AST.Show.html#3218" class="Bound">args</a><a id="3222" class="Symbol">)</a>    <a id="3227" class="Symbol">=</a>
    <a id="3233" class="String">&quot;λ {&quot;</a> <a id="3239" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3243" href="Reflection.AST.Show.html#5043" class="Function">showClauses</a> <a id="3255" href="Reflection.AST.Show.html#3215" class="Bound">cs</a> <a id="3258" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3262" class="String">&quot;}&quot;</a> <a id="3266" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3270" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="3280" href="Reflection.AST.Show.html#3218" class="Bound">args</a>
  <a id="3287" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3296" class="Symbol">(</a><a id="3297" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="3300" href="Reflection.AST.Show.html#3300" class="Bound">x</a> <a id="3302" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="3304" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3308" href="Reflection.AST.Show.html#3308" class="Bound">i</a> <a id="3310" href="Reflection.AST.Show.html#3310" class="Bound">a</a> <a id="3312" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="3314" href="Reflection.AST.Show.html#3314" class="Bound">b</a><a id="3315" class="Symbol">)</a> <a id="3317" class="Symbol">=</a>
    <a id="3323" class="String">&quot;Π (&quot;</a> <a id="3329" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3332" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Reflection.AST.Argument.Information.html#1099" class="Function">visibility</a> <a id="3360" href="Reflection.AST.Show.html#3308" class="Bound">i</a><a id="3361" class="Symbol">)</a> <a id="3363" href="Reflection.AST.Show.html#3300" class="Bound">x</a> <a id="3365" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3369" class="String">&quot;:&quot;</a> <a id="3373" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a>
    <a id="3381" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="3395" class="Symbol">(</a><a id="3396" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3405" href="Reflection.AST.Show.html#3310" class="Bound">a</a><a id="3406" class="Symbol">)</a> <a id="3408" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3411" class="String">&quot;)&quot;</a> <a id="3415" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3419" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="3433" class="Symbol">(</a><a id="3434" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3443" href="Reflection.AST.Show.html#3314" class="Bound">b</a><a id="3444" class="Symbol">)</a>
  <a id="3448" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3457" class="Symbol">(</a><a id="3458" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="3463" href="Reflection.AST.Show.html#3463" class="Bound">s</a><a id="3464" class="Symbol">)</a>             <a id="3478" class="Symbol">=</a> <a id="3480" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3489" href="Reflection.AST.Show.html#3463" class="Bound">s</a>
  <a id="3493" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3502" class="Symbol">(</a><a id="3503" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="3507" href="Reflection.AST.Show.html#3507" class="Bound">l</a><a id="3508" class="Symbol">)</a>              <a id="3523" class="Symbol">=</a> <a id="3525" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="3537" href="Reflection.AST.Show.html#3507" class="Bound">l</a>
  <a id="3541" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3550" class="Symbol">(</a><a id="3551" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="3556" href="Reflection.AST.Show.html#3556" class="Bound">x</a> <a id="3558" href="Reflection.AST.Show.html#3558" class="Bound">args</a><a id="3562" class="Symbol">)</a>        <a id="3571" class="Symbol">=</a> <a id="3573" href="Reflection.AST.Show.html#1551" class="Primitive">showMeta</a> <a id="3582" href="Reflection.AST.Show.html#3556" class="Bound">x</a> <a id="3584" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3588" href="Reflection.AST.Show.html#2723" class="Function">showTerms</a> <a id="3598" href="Reflection.AST.Show.html#3558" class="Bound">args</a>
  <a id="3605" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3614" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>              <a id="3635" class="Symbol">=</a> <a id="3637" class="String">&quot;unknown&quot;</a>

  <a id="showSort"></a><a id="3650" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3659" class="Symbol">:</a> <a id="3661" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a> <a id="3666" class="Symbol">→</a> <a id="3668" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="3677" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3686" class="Symbol">(</a><a id="3687" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="3691" href="Reflection.AST.Show.html#3691" class="Bound">t</a><a id="3692" class="Symbol">)</a> <a id="3694" class="Symbol">=</a> <a id="3696" class="String">&quot;Set&quot;</a> <a id="3702" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3706" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="3720" class="Symbol">(</a><a id="3721" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3730" href="Reflection.AST.Show.html#3691" class="Bound">t</a><a id="3731" class="Symbol">)</a>
  <a id="3735" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3744" class="Symbol">(</a><a id="3745" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="3749" href="Reflection.AST.Show.html#3749" class="Bound">n</a><a id="3750" class="Symbol">)</a> <a id="3752" class="Symbol">=</a> <a id="3754" class="String">&quot;Set&quot;</a> <a id="3760" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3763" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="3770" href="Reflection.AST.Show.html#3749" class="Bound">n</a> <a id="3772" class="Comment">-- no space to disambiguate from set t</a>
  <a id="3813" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="3828" href="Reflection.AST.Show.html#3828" class="Bound">t</a><a id="3829" class="Symbol">)</a> <a id="3831" class="Symbol">=</a> <a id="3833" class="String">&quot;Prop&quot;</a> <a id="3840" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="3844" href="Data.String.html#1382" class="Function">parensIfSpace</a> <a id="3858" class="Symbol">(</a><a id="3859" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="3868" href="Reflection.AST.Show.html#3828" class="Bound">t</a><a id="3869" class="Symbol">)</a>
  <a id="3873" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3882" class="Symbol">(</a><a id="3883" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="3891" href="Reflection.AST.Show.html#3891" class="Bound">n</a><a id="3892" class="Symbol">)</a> <a id="3894" class="Symbol">=</a> <a id="3896" class="String">&quot;Prop&quot;</a> <a id="3903" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3906" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="3913" href="Reflection.AST.Show.html#3891" class="Bound">n</a> <a id="3915" class="Comment">-- no space to disambiguate from prop t</a>
  <a id="3957" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="3966" class="Symbol">(</a><a id="3967" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="3971" href="Reflection.AST.Show.html#3971" class="Bound">n</a><a id="3972" class="Symbol">)</a> <a id="3974" class="Symbol">=</a> <a id="3976" class="String">&quot;Setω&quot;</a> <a id="3983" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="3986" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="3993" href="Reflection.AST.Show.html#3971" class="Bound">n</a>
  <a id="3997" href="Reflection.AST.Show.html#3650" class="Function">showSort</a> <a id="4006" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="4014" class="Symbol">=</a> <a id="4016" class="String">&quot;unknown&quot;</a>

  <a id="showPatterns"></a><a id="4029" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="4042" class="Symbol">:</a> <a id="4044" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="4049" class="Symbol">(</a><a id="4050" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="4054" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="4061" class="Symbol">)</a> <a id="4063" class="Symbol">→</a> <a id="4065" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="4074" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="4087" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="4096" class="Symbol">=</a> <a id="4098" class="String">&quot;&quot;</a>
  <a id="4103" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="4116" class="Symbol">(</a><a id="4117" href="Reflection.AST.Show.html#4117" class="Bound">a</a> <a id="4119" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4121" href="Reflection.AST.Show.html#4121" class="Bound">ps</a><a id="4123" class="Symbol">)</a> <a id="4125" class="Symbol">=</a> <a id="4127" href="Reflection.AST.Show.html#4202" class="Function">showArg</a> <a id="4135" href="Reflection.AST.Show.html#4117" class="Bound">a</a> <a id="4137" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4141" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="4154" href="Reflection.AST.Show.html#4121" class="Bound">ps</a>
    <a id="4161" class="Keyword">where</a>
    <a id="4171" class="Comment">-- Quantities are ignored.</a>
    <a id="4202" href="Reflection.AST.Show.html#4202" class="Function">showArg</a> <a id="4210" class="Symbol">:</a> <a id="4212" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="4216" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="4224" class="Symbol">→</a> <a id="4226" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
    <a id="4237" href="Reflection.AST.Show.html#4202" class="Function">showArg</a> <a id="4245" class="Symbol">(</a><a id="4246" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="4250" class="Symbol">(</a><a id="4251" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="4260" href="Reflection.AST.Show.html#4260" class="Bound">h</a> <a id="4262" class="Symbol">(</a><a id="4263" href="Agda.Builtin.Reflection.html#3463" class="InductiveConstructor">modality</a> <a id="4272" href="Reflection.AST.Show.html#4272" class="Bound">r</a> <a id="4274" class="Symbol">_))</a> <a id="4278" href="Reflection.AST.Show.html#4278" class="Bound">p</a><a id="4279" class="Symbol">)</a> <a id="4281" class="Symbol">=</a>
      <a id="4289" href="Reflection.AST.Show.html#4344" class="Function">braces?</a> <a id="4297" class="Symbol">(</a><a id="4298" href="Reflection.AST.Show.html#1815" class="Function">showRel</a> <a id="4306" href="Reflection.AST.Show.html#4272" class="Bound">r</a> <a id="4308" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="4311" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4323" href="Reflection.AST.Show.html#4278" class="Bound">p</a><a id="4324" class="Symbol">)</a>
      <a id="4332" class="Keyword">where</a>
      <a id="4344" href="Reflection.AST.Show.html#4344" class="Function">braces?</a> <a id="4352" class="Symbol">=</a> <a id="4354" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4359" href="Reflection.AST.Show.html#4260" class="Bound">h</a> <a id="4361" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4364" class="Symbol">λ</a> <a id="4366" class="Keyword">where</a>
        <a id="4380" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="4390" class="Symbol">→</a> <a id="4392" href="Function.Base.html#704" class="Function">id</a>
        <a id="4403" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="4413" class="Symbol">→</a> <a id="4415" href="Data.String.Base.html#3033" class="Function">braces</a>
        <a id="4430" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="4440" class="Symbol">→</a> <a id="4442" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="4449" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="4452" href="Data.String.Base.html#3033" class="Function">braces</a>

  <a id="showPattern"></a><a id="4462" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4474" class="Symbol">:</a> <a id="4476" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="4484" class="Symbol">→</a> <a id="4486" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="4495" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4507" class="Symbol">(</a><a id="4508" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="4512" href="Reflection.AST.Show.html#4512" class="Bound">c</a> <a id="4514" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4516" class="Symbol">)</a> <a id="4518" class="Symbol">=</a> <a id="4520" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="4529" href="Reflection.AST.Show.html#4512" class="Bound">c</a>
  <a id="4533" href="Reflection.AST.Show.html#4462" class="CatchallClause Function">showPattern</a><a id="4544" class="CatchallClause"> </a><a id="4545" class="CatchallClause Symbol">(</a><a id="4546" href="Agda.Builtin.Reflection.html#5814" class="CatchallClause InductiveConstructor">con</a><a id="4549" class="CatchallClause"> </a><a id="4550" href="Reflection.AST.Show.html#4550" class="CatchallClause Bound">c</a><a id="4551" class="CatchallClause"> </a><a id="4552" href="Reflection.AST.Show.html#4552" class="CatchallClause Bound">ps</a><a id="4554" class="CatchallClause Symbol">)</a> <a id="4556" class="Symbol">=</a> <a id="4558" href="Data.String.Base.html#2982" class="Function">parens</a> <a id="4565" class="Symbol">(</a><a id="4566" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="4575" href="Reflection.AST.Show.html#4550" class="Bound">c</a> <a id="4577" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4581" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="4594" href="Reflection.AST.Show.html#4552" class="Bound">ps</a><a id="4596" class="Symbol">)</a>
  <a id="4600" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4612" class="Symbol">(</a><a id="4613" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="4617" href="Reflection.AST.Show.html#4617" class="Bound">t</a><a id="4618" class="Symbol">)</a>    <a id="4623" class="Symbol">=</a> <a id="4625" class="String">&quot;.&quot;</a> <a id="4629" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="4632" href="Data.String.Base.html#2982" class="Function">parens</a> <a id="4639" class="Symbol">(</a><a id="4640" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="4649" href="Reflection.AST.Show.html#4617" class="Bound">t</a><a id="4650" class="Symbol">)</a>
  <a id="4654" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4666" class="Symbol">(</a><a id="4667" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="4671" href="Reflection.AST.Show.html#4671" class="Bound">x</a><a id="4672" class="Symbol">)</a>    <a id="4677" class="Symbol">=</a> <a id="4679" class="String">&quot;pat-var&quot;</a> <a id="4689" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4693" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="4700" href="Reflection.AST.Show.html#4671" class="Bound">x</a>
  <a id="4704" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4716" class="Symbol">(</a><a id="4717" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="4721" href="Reflection.AST.Show.html#4721" class="Bound">l</a><a id="4722" class="Symbol">)</a>    <a id="4727" class="Symbol">=</a> <a id="4729" href="Reflection.AST.Show.html#2155" class="Function">showLiteral</a> <a id="4741" href="Reflection.AST.Show.html#4721" class="Bound">l</a>
  <a id="4745" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4757" class="Symbol">(</a><a id="4758" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="4763" href="Reflection.AST.Show.html#4763" class="Bound">f</a><a id="4764" class="Symbol">)</a>   <a id="4768" class="Symbol">=</a> <a id="4770" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="4779" href="Reflection.AST.Show.html#4763" class="Bound">f</a>
  <a id="4783" href="Reflection.AST.Show.html#4462" class="Function">showPattern</a> <a id="4795" class="Symbol">(</a><a id="4796" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="4803" class="Symbol">_)</a> <a id="4806" class="Symbol">=</a> <a id="4808" class="String">&quot;()&quot;</a>

  <a id="showClause"></a><a id="4816" href="Reflection.AST.Show.html#4816" class="Function">showClause</a> <a id="4827" class="Symbol">:</a> <a id="4829" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="4836" class="Symbol">→</a> <a id="4838" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="4847" href="Reflection.AST.Show.html#4816" class="Function">showClause</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4866" href="Reflection.AST.Show.html#4866" class="Bound">tel</a> <a id="4870" href="Reflection.AST.Show.html#4870" class="Bound">ps</a> <a id="4873" href="Reflection.AST.Show.html#4873" class="Bound">t</a><a id="4874" class="Symbol">)</a>      <a id="4881" class="Symbol">=</a> <a id="4883" class="String">&quot;[&quot;</a> <a id="4887" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4891" href="Reflection.AST.Show.html#5174" class="Function">showTel</a> <a id="4899" href="Reflection.AST.Show.html#4866" class="Bound">tel</a> <a id="4903" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4907" class="String">&quot;]&quot;</a> <a id="4911" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4915" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="4928" href="Reflection.AST.Show.html#4870" class="Bound">ps</a> <a id="4931" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4935" class="String">&quot;→&quot;</a> <a id="4939" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="4943" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="4952" href="Reflection.AST.Show.html#4873" class="Bound">t</a>
  <a id="4956" href="Reflection.AST.Show.html#4816" class="Function">showClause</a> <a id="4967" class="Symbol">(</a><a id="4968" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4982" href="Reflection.AST.Show.html#4982" class="Bound">tel</a> <a id="4986" href="Reflection.AST.Show.html#4986" class="Bound">ps</a><a id="4988" class="Symbol">)</a> <a id="4990" class="Symbol">=</a> <a id="4992" class="String">&quot;[&quot;</a> <a id="4996" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5000" href="Reflection.AST.Show.html#5174" class="Function">showTel</a> <a id="5008" href="Reflection.AST.Show.html#4982" class="Bound">tel</a> <a id="5012" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5016" class="String">&quot;]&quot;</a> <a id="5020" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5024" href="Reflection.AST.Show.html#4029" class="Function">showPatterns</a> <a id="5037" href="Reflection.AST.Show.html#4986" class="Bound">ps</a>

  <a id="showClauses"></a><a id="5043" href="Reflection.AST.Show.html#5043" class="Function">showClauses</a> <a id="5055" class="Symbol">:</a> <a id="5057" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5062" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="5069" class="Symbol">→</a> <a id="5071" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="5080" href="Reflection.AST.Show.html#5043" class="Function">showClauses</a> <a id="5092" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="5101" class="Symbol">=</a> <a id="5103" class="String">&quot;&quot;</a>
  <a id="5108" href="Reflection.AST.Show.html#5043" class="Function">showClauses</a> <a id="5120" class="Symbol">(</a><a id="5121" href="Reflection.AST.Show.html#5121" class="Bound">c</a> <a id="5123" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5125" href="Reflection.AST.Show.html#5125" class="Bound">cs</a><a id="5127" class="Symbol">)</a> <a id="5129" class="Symbol">=</a> <a id="5131" href="Reflection.AST.Show.html#4816" class="Function">showClause</a> <a id="5142" href="Reflection.AST.Show.html#5121" class="Bound">c</a> <a id="5144" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5148" class="String">&quot;;&quot;</a> <a id="5152" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5156" href="Reflection.AST.Show.html#5043" class="Function">showClauses</a> <a id="5168" href="Reflection.AST.Show.html#5125" class="Bound">cs</a>

  <a id="showTel"></a><a id="5174" href="Reflection.AST.Show.html#5174" class="Function">showTel</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="5189" class="Symbol">(</a><a id="5190" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="5197" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5199" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5203" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5207" class="Symbol">)</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
  <a id="5220" href="Reflection.AST.Show.html#5174" class="Function">showTel</a> <a id="5228" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="5231" class="Symbol">=</a> <a id="5233" class="String">&quot;&quot;</a>
  <a id="5238" href="Reflection.AST.Show.html#5174" class="Function">showTel</a> <a id="5246" class="Symbol">((</a><a id="5248" href="Reflection.AST.Show.html#5248" class="Bound">x</a> <a id="5250" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5252" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="5256" href="Reflection.AST.Show.html#5256" class="Bound">i</a> <a id="5258" href="Reflection.AST.Show.html#5258" class="Bound">t</a><a id="5259" class="Symbol">)</a> <a id="5261" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="5263" href="Reflection.AST.Show.html#5263" class="Bound">tel</a><a id="5266" class="Symbol">)</a> <a id="5268" class="Symbol">=</a> <a id="5270" href="Reflection.AST.Show.html#2526" class="Function">visibilityParen</a> <a id="5286" class="Symbol">(</a><a id="5287" href="Reflection.AST.Argument.Information.html#1099" class="Function">visibility</a> <a id="5298" href="Reflection.AST.Show.html#5256" class="Bound">i</a><a id="5299" class="Symbol">)</a> <a id="5301" class="Symbol">(</a><a id="5302" href="Reflection.AST.Show.html#5248" class="Bound">x</a> <a id="5304" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5308" class="String">&quot;:&quot;</a> <a id="5312" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5316" href="Reflection.AST.Show.html#2885" class="Function">showTerm</a> <a id="5325" href="Reflection.AST.Show.html#5258" class="Bound">t</a><a id="5326" class="Symbol">)</a> <a id="5328" href="Data.String.Base.html#2425" class="Function Operator">++</a> <a id="5331" href="Reflection.AST.Show.html#5174" class="Function">showTel</a> <a id="5339" href="Reflection.AST.Show.html#5263" class="Bound">tel</a>

<a id="showDefinition"></a><a id="5344" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5359" class="Symbol">:</a> <a id="5361" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a> <a id="5372" class="Symbol">→</a> <a id="5374" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="5381" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5396" class="Symbol">(</a><a id="5397" href="Agda.Builtin.Reflection.html#7510" class="InductiveConstructor">function</a> <a id="5406" href="Reflection.AST.Show.html#5406" class="Bound">cs</a><a id="5408" class="Symbol">)</a>       <a id="5416" class="Symbol">=</a> <a id="5418" class="String">&quot;function&quot;</a> <a id="5429" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5433" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="5440" class="Symbol">(</a><a id="5441" href="Reflection.AST.Show.html#5043" class="Function">showClauses</a> <a id="5453" href="Reflection.AST.Show.html#5406" class="Bound">cs</a><a id="5455" class="Symbol">)</a>
<a id="5457" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5472" class="Symbol">(</a><a id="5473" href="Agda.Builtin.Reflection.html#7558" class="InductiveConstructor">data-type</a> <a id="5483" href="Reflection.AST.Show.html#5483" class="Bound">pars</a> <a id="5488" href="Reflection.AST.Show.html#5488" class="Bound">cs</a><a id="5490" class="Symbol">)</a> <a id="5492" class="Symbol">=</a>
 <a id="5495" class="String">&quot;datatype&quot;</a> <a id="5506" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5510" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a> <a id="5517" href="Reflection.AST.Show.html#5483" class="Bound">pars</a> <a id="5522" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5526" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="5533" class="Symbol">(</a><a id="5534" href="Data.String.Base.html#2672" class="Function">intersperse</a> <a id="5546" class="String">&quot;, &quot;</a> <a id="5551" class="Symbol">(</a><a id="5552" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5556" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="5565" href="Reflection.AST.Show.html#5488" class="Bound">cs</a><a id="5567" class="Symbol">))</a>
<a id="5570" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5585" class="Symbol">(</a><a id="5586" href="Agda.Builtin.Reflection.html#7617" class="InductiveConstructor">record′</a> <a id="5594" href="Reflection.AST.Show.html#5594" class="Bound">c</a> <a id="5596" href="Reflection.AST.Show.html#5596" class="Bound">fs</a><a id="5598" class="Symbol">)</a>      <a id="5605" class="Symbol">=</a>
 <a id="5608" class="String">&quot;record&quot;</a> <a id="5617" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5621" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="5630" href="Reflection.AST.Show.html#5594" class="Bound">c</a> <a id="5632" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5636" href="Data.String.Base.html#3033" class="Function">braces</a> <a id="5643" class="Symbol">(</a><a id="5644" href="Data.String.Base.html#2672" class="Function">intersperse</a> <a id="5656" class="String">&quot;, &quot;</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5666" class="Symbol">(</a><a id="5667" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="5676" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="5679" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a><a id="5684" class="Symbol">)</a> <a id="5686" href="Reflection.AST.Show.html#5596" class="Bound">fs</a><a id="5688" class="Symbol">))</a>
<a id="5691" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5706" class="Symbol">(</a><a id="5707" href="Agda.Builtin.Reflection.html#7680" class="InductiveConstructor">constructor′</a> <a id="5720" href="Reflection.AST.Show.html#5720" class="Bound">d</a> <a id="5722" href="Reflection.AST.Show.html#5722" class="Bound">q</a><a id="5723" class="Symbol">)</a>  <a id="5726" class="Symbol">=</a> <a id="5728" class="String">&quot;constructor&quot;</a> <a id="5742" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5746" href="Reflection.AST.Show.html#1581" class="Primitive">showName</a> <a id="5755" href="Reflection.AST.Show.html#5720" class="Bound">d</a> <a id="5757" href="Data.String.Base.html#3151" class="Function Operator">&lt;+&gt;</a> <a id="5761" href="Reflection.AST.Show.html#2043" class="Function">showQuantity</a> <a id="5774" href="Reflection.AST.Show.html#5722" class="Bound">q</a>
<a id="5776" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5791" href="Agda.Builtin.Reflection.html#7735" class="InductiveConstructor">axiom</a>               <a id="5811" class="Symbol">=</a> <a id="5813" class="String">&quot;axiom&quot;</a>
<a id="5821" href="Reflection.AST.Show.html#5344" class="Function">showDefinition</a> <a id="5836" href="Agda.Builtin.Reflection.html#7762" class="InductiveConstructor">primitive′</a>          <a id="5856" class="Symbol">=</a> <a id="5858" class="String">&quot;primitive&quot;</a></pre></body></html>


==> anc/html/Reflection.AST.Term.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Term (Reflection.AST.Term)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Term</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Terms used in the reflection machinery</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="328" class="Symbol">as</a> <a id="331" class="Module">List</a> <a id="336" class="Keyword">hiding</a> <a id="343" class="Symbol">(</a><a id="344" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="348" class="Symbol">)</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Data.List.Properties.html" class="Module">Data.List.Properties</a> <a id="383" class="Keyword">using</a> <a id="389" class="Symbol">(</a><a id="390" href="Data.List.Properties.html#3088" class="Function">∷-dec</a><a id="395" class="Symbol">)</a>
<a id="397" class="Keyword">open</a> <a id="402" class="Keyword">import</a> <a id="409" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="423" class="Keyword">using</a> <a id="429" class="Symbol">(</a><a id="430" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="431" class="Symbol">;</a> <a id="433" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="437" class="Symbol">;</a> <a id="439" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">import</a> <a id="451" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a> <a id="471" class="Symbol">as</a> <a id="474" class="Module">ℕ</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Data.Nat.Properties.html#4093" class="Function Operator">_≟_</a><a id="486" class="Symbol">)</a>
<a id="488" class="Keyword">open</a> <a id="493" class="Keyword">import</a> <a id="500" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="528" class="Symbol">;</a> <a id="530" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="533" class="Symbol">;</a> <a id="535" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="540" class="Symbol">;</a> <a id="542" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="549" class="Symbol">;</a> <a id="551" href="Data.Product.Base.html#2312" class="Function">map₁</a><a id="555" class="Symbol">)</a>
<a id="557" class="Keyword">open</a> <a id="562" class="Keyword">import</a> <a id="569" href="Data.Product.Properties.html" class="Module">Data.Product.Properties</a> <a id="593" class="Keyword">using</a> <a id="599" class="Symbol">(</a><a id="600" href="Data.Product.Properties.html#1945" class="Function">,-injective</a><a id="611" class="Symbol">)</a>
<a id="613" class="Keyword">open</a> <a id="618" class="Keyword">import</a> <a id="625" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="653" class="Symbol">;</a> <a id="655" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="659" class="Symbol">;</a> <a id="661" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="668" class="Symbol">)</a>
<a id="670" class="Keyword">open</a> <a id="675" class="Keyword">import</a> <a id="682" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="699" class="Keyword">using</a> <a id="705" class="Symbol">(</a><a id="706" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Data.String.Properties.html" class="Module">Data.String.Properties</a> <a id="749" class="Symbol">as</a> <a id="752" class="Module">String</a> <a id="759" class="Keyword">hiding</a> <a id="766" class="Symbol">(</a><a id="767" href="Data.String.Properties.html#2741" class="Function Operator">_≟_</a><a id="770" class="Symbol">)</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="811" class="Keyword">using</a> <a id="817" class="Symbol">(</a><a id="818" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="822" class="Symbol">;</a> <a id="824" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="831" class="Symbol">;</a> <a id="833" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="836" class="Symbol">;</a> <a id="838" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="840" class="Symbol">)</a>
<a id="842" class="Keyword">open</a> <a id="847" class="Keyword">import</a> <a id="854" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="882" class="Keyword">using</a> <a id="888" class="Symbol">(</a><a id="889" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="898" class="Symbol">;</a> <a id="900" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="917" class="Symbol">)</a>
<a id="919" class="Keyword">open</a> <a id="924" class="Keyword">import</a> <a id="931" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="984" class="Symbol">;</a> <a id="986" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="996" class="Symbol">;</a> <a id="998" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1003" class="Symbol">)</a>
<a id="1005" class="Keyword">open</a> <a id="1010" class="Keyword">import</a> <a id="1017" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a> <a id="1044" class="Keyword">using</a> <a id="1050" class="Symbol">(</a><a id="1051" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a><a id="1054" class="Symbol">;</a> <a id="1056" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a><a id="1059" class="Symbol">;</a> <a id="1061" href="Reflection.AST.Abstraction.html#1778" class="Function">unAbs-dec</a><a id="1070" class="Symbol">)</a>
<a id="1072" class="Keyword">open</a> <a id="1077" class="Keyword">import</a> <a id="1084" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="1108" class="Symbol">as</a> <a id="1111" class="Module">Arg</a>
<a id="1115" class="Keyword">open</a> <a id="1120" class="Keyword">import</a> <a id="1127" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="1163" class="Keyword">using</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Reflection.AST.Argument.Information.html#1099" class="Function">visibility</a><a id="1180" class="Symbol">)</a>
<a id="1182" class="Keyword">open</a> <a id="1187" class="Keyword">import</a> <a id="1194" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a> <a id="1229" class="Symbol">as</a> <a id="1232" class="Module">Visibility</a> <a id="1243" class="Keyword">hiding</a> <a id="1250" class="Symbol">(</a><a id="1251" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">_≟_</a><a id="1254" class="Symbol">)</a>
<a id="1256" class="Keyword">import</a> <a id="1263" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a> <a id="1286" class="Symbol">as</a> <a id="1289" class="Module">Literal</a> <a id="1297" class="Keyword">using</a> <a id="1303" class="Symbol">(</a><a id="1304" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="1311" class="Symbol">;</a> <a id="1313" href="Reflection.AST.Literal.html#1720" class="Function Operator">_≟_</a><a id="1316" class="Symbol">)</a>
<a id="1318" class="Keyword">import</a> <a id="1325" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="1345" class="Symbol">as</a> <a id="1348" class="Module">Meta</a> <a id="1353" class="Keyword">using</a> <a id="1359" class="Symbol">(</a><a id="1360" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="1364" class="Symbol">;</a> <a id="1366" href="Reflection.AST.Meta.html#1079" class="Function Operator">_≟_</a><a id="1369" class="Symbol">)</a>
<a id="1371" class="Keyword">open</a> <a id="1376" class="Keyword">import</a> <a id="1383" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="1403" class="Symbol">as</a> <a id="1406" class="Module">Name</a> <a id="1411" class="Keyword">using</a> <a id="1417" class="Symbol">(</a><a id="1418" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="1422" class="Symbol">)</a>

<a id="1425" class="Comment">------------------------------------------------------------------------</a>
<a id="1498" class="Comment">-- Re-exporting the builtin type and constructors</a>

<a id="1549" class="Keyword">open</a> <a id="1554" class="Keyword">import</a> <a id="1561" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="1585" class="Symbol">as</a> <a id="1588" class="Module">Builtin</a> <a id="1596" class="Keyword">public</a>
  <a id="1605" class="Keyword">using</a> <a id="1611" class="Symbol">(</a><a id="1612" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a><a id="1616" class="Symbol">;</a> <a id="1618" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="1622" class="Symbol">;</a> <a id="1624" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1628" class="Symbol">;</a> <a id="1630" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="1636" class="Symbol">;</a> <a id="1638" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="1645" class="Symbol">)</a>

<a id="1648" class="Keyword">open</a> <a id="1653" href="Agda.Builtin.Reflection.html#4993" class="Module">Term</a> <a id="1658" class="Keyword">public</a>
  <a id="1667" class="Keyword">renaming</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="1687" class="Symbol">to</a> <a id="1690" class="InductiveConstructor">sort</a><a id="1694" class="Symbol">)</a>

<a id="1697" class="Keyword">open</a> <a id="1702" href="Agda.Builtin.Reflection.html#5012" class="Module">Sort</a>    <a id="1710" class="Keyword">public</a>
<a id="1717" class="Keyword">open</a> <a id="1722" href="Agda.Builtin.Reflection.html#5050" class="Module">Clause</a>  <a id="1730" class="Keyword">public</a>
<a id="1737" class="Keyword">open</a> <a id="1742" href="Agda.Builtin.Reflection.html#5031" class="Module">Pattern</a> <a id="1750" class="Keyword">public</a>

<a id="1758" class="Comment">------------------------------------------------------------------------</a>
<a id="1831" class="Comment">-- Handy synonyms</a>

<a id="Clauses"></a><a id="1850" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a> <a id="1858" class="Symbol">:</a> <a id="1860" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1864" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1879" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>

<a id="Telescope"></a><a id="1887" href="Reflection.AST.Term.html#1887" class="Function">Telescope</a> <a id="1897" class="Symbol">:</a> <a id="1899" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1903" href="Reflection.AST.Term.html#1887" class="Function">Telescope</a> <a id="1913" class="Symbol">=</a> <a id="1915" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1928" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1930" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1934" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="1938" class="Symbol">)</a>

<a id="1941" class="Comment">-- Pattern synonyms for more compact presentation</a>

<a id="1992" class="Keyword">pattern</a> <a id="vLam"></a><a id="2000" href="Reflection.AST.Term.html#2000" class="InductiveConstructor">vLam</a> <a id="2005" href="Reflection.AST.Term.html#2040" class="Bound">s</a> <a id="2007" href="Reflection.AST.Term.html#2042" class="Bound">t</a>           <a id="2019" class="Symbol">=</a> <a id="2021" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="2025" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a>   <a id="2035" class="Symbol">(</a><a id="2036" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2040" href="Reflection.AST.Term.html#2040" class="Bound">s</a> <a id="2042" href="Reflection.AST.Term.html#2042" class="Bound">t</a><a id="2043" class="Symbol">)</a>
<a id="2045" class="Keyword">pattern</a> <a id="hLam"></a><a id="2053" href="Reflection.AST.Term.html#2053" class="InductiveConstructor">hLam</a> <a id="2058" href="Reflection.AST.Term.html#2093" class="Bound">s</a> <a id="2060" href="Reflection.AST.Term.html#2095" class="Bound">t</a>           <a id="2072" class="Symbol">=</a> <a id="2074" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="2078" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a>    <a id="2088" class="Symbol">(</a><a id="2089" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2093" href="Reflection.AST.Term.html#2093" class="Bound">s</a> <a id="2095" href="Reflection.AST.Term.html#2095" class="Bound">t</a><a id="2096" class="Symbol">)</a>
<a id="2098" class="Keyword">pattern</a> <a id="iLam"></a><a id="2106" href="Reflection.AST.Term.html#2106" class="InductiveConstructor">iLam</a> <a id="2111" href="Reflection.AST.Term.html#2146" class="Bound">s</a> <a id="2113" href="Reflection.AST.Term.html#2148" class="Bound">t</a>           <a id="2125" class="Symbol">=</a> <a id="2127" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="2131" href="Agda.Builtin.Reflection.html#2777" class="InductiveConstructor">instance′</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2146" href="Reflection.AST.Term.html#2146" class="Bound">s</a> <a id="2148" href="Reflection.AST.Term.html#2148" class="Bound">t</a><a id="2149" class="Symbol">)</a>
<a id="2151" class="Keyword">pattern</a> <a id="Π[_∶_]_"></a><a id="2159" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[_∶_]_</a> <a id="2167" href="Reflection.AST.Term.html#2190" class="Bound">s</a> <a id="2169" href="Reflection.AST.Term.html#2183" class="Bound">a</a> <a id="2171" href="Reflection.AST.Term.html#2192" class="Bound">ty</a>     <a id="2178" class="Symbol">=</a> <a id="2180" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="2183" href="Reflection.AST.Term.html#2183" class="Bound">a</a> <a id="2185" class="Symbol">(</a><a id="2186" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="2190" href="Reflection.AST.Term.html#2190" class="Bound">s</a> <a id="2192" href="Reflection.AST.Term.html#2192" class="Bound">ty</a><a id="2194" class="Symbol">)</a>
<a id="2196" class="Keyword">pattern</a> <a id="vΠ[_∶_]_"></a><a id="2204" href="Reflection.AST.Term.html#2204" class="InductiveConstructor Operator">vΠ[_∶_]_</a> <a id="2213" href="Reflection.AST.Term.html#2228" class="Bound">s</a> <a id="2215" href="Reflection.AST.Term.html#2238" class="Bound">a</a> <a id="2217" href="Reflection.AST.Term.html#2243" class="Bound">ty</a>    <a id="2223" class="Symbol">=</a> <a id="2225" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="2228" href="Reflection.AST.Term.html#2228" class="Bound">s</a> <a id="2230" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="2232" class="Symbol">(</a><a id="2233" href="Reflection.AST.Argument.html#1271" class="InductiveConstructor">vArg</a> <a id="2238" href="Reflection.AST.Term.html#2238" class="Bound">a</a><a id="2239" class="Symbol">)</a> <a id="2241" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="2243" href="Reflection.AST.Term.html#2243" class="Bound">ty</a>
<a id="2246" class="Keyword">pattern</a> <a id="hΠ[_∶_]_"></a><a id="2254" href="Reflection.AST.Term.html#2254" class="InductiveConstructor Operator">hΠ[_∶_]_</a> <a id="2263" href="Reflection.AST.Term.html#2278" class="Bound">s</a> <a id="2265" href="Reflection.AST.Term.html#2288" class="Bound">a</a> <a id="2267" href="Reflection.AST.Term.html#2293" class="Bound">ty</a>    <a id="2273" class="Symbol">=</a> <a id="2275" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="2278" href="Reflection.AST.Term.html#2278" class="Bound">s</a> <a id="2280" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="2282" class="Symbol">(</a><a id="2283" href="Reflection.AST.Argument.html#1333" class="InductiveConstructor">hArg</a> <a id="2288" href="Reflection.AST.Term.html#2288" class="Bound">a</a><a id="2289" class="Symbol">)</a> <a id="2291" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="2293" href="Reflection.AST.Term.html#2293" class="Bound">ty</a>
<a id="2296" class="Keyword">pattern</a> <a id="iΠ[_∶_]_"></a><a id="2304" href="Reflection.AST.Term.html#2304" class="InductiveConstructor Operator">iΠ[_∶_]_</a> <a id="2313" href="Reflection.AST.Term.html#2328" class="Bound">s</a> <a id="2315" href="Reflection.AST.Term.html#2338" class="Bound">a</a> <a id="2317" href="Reflection.AST.Term.html#2343" class="Bound">ty</a>    <a id="2323" class="Symbol">=</a> <a id="2325" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="2328" href="Reflection.AST.Term.html#2328" class="Bound">s</a> <a id="2330" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="2332" class="Symbol">(</a><a id="2333" href="Reflection.AST.Argument.html#1395" class="InductiveConstructor">iArg</a> <a id="2338" href="Reflection.AST.Term.html#2338" class="Bound">a</a><a id="2339" class="Symbol">)</a> <a id="2341" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="2343" href="Reflection.AST.Term.html#2343" class="Bound">ty</a>

<a id="2347" class="Comment">------------------------------------------------------------------------</a>
<a id="2420" class="Comment">-- Utility functions</a>

<a id="getName"></a><a id="2442" href="Reflection.AST.Term.html#2442" class="Function">getName</a> <a id="2450" class="Symbol">:</a> <a id="2452" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2457" class="Symbol">→</a> <a id="2459" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="2465" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
<a id="2470" href="Reflection.AST.Term.html#2442" class="Function">getName</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2483" href="Reflection.AST.Term.html#2483" class="Bound">c</a> <a id="2485" href="Reflection.AST.Term.html#2485" class="Bound">args</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">=</a> <a id="2493" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2498" href="Reflection.AST.Term.html#2483" class="Bound">c</a>
<a id="2500" href="Reflection.AST.Term.html#2442" class="Function">getName</a> <a id="2508" class="Symbol">(</a><a id="2509" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2513" href="Reflection.AST.Term.html#2513" class="Bound">f</a> <a id="2515" href="Reflection.AST.Term.html#2515" class="Bound">args</a><a id="2519" class="Symbol">)</a> <a id="2521" class="Symbol">=</a> <a id="2523" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="2528" href="Reflection.AST.Term.html#2513" class="Bound">f</a>
<a id="2530" href="Reflection.AST.Term.html#2442" class="CatchallClause Function">getName</a><a id="2537" class="CatchallClause"> </a><a id="2538" class="CatchallClause Symbol">_</a>            <a id="2551" class="Symbol">=</a> <a id="2553" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="2562" class="Comment">-- &quot;n ⋯⟨∷⟩ xs&quot; prepends &quot;n&quot; visible unknown arguments to the list of</a>
<a id="2631" class="Comment">-- arguments. Useful when constructing the list of arguments for a</a>
<a id="2698" class="Comment">-- function with initial inferrable arguments.</a>
<a id="2745" class="Keyword">infixr</a> <a id="2752" class="Number">5</a> <a id="2754" href="Reflection.AST.Term.html#2761" class="Function Operator">_⋯⟨∷⟩_</a>
<a id="_⋯⟨∷⟩_"></a><a id="2761" href="Reflection.AST.Term.html#2761" class="Function Operator">_⋯⟨∷⟩_</a> <a id="2768" class="Symbol">:</a> <a id="2770" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2772" class="Symbol">→</a> <a id="2774" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="2779" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="2791" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="2796" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="2802" href="Reflection.AST.Term.html#2761" class="Function Operator">⋯⟨∷⟩</a> <a id="2807" href="Reflection.AST.Term.html#2807" class="Bound">xs</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Reflection.AST.Term.html#2807" class="Bound">xs</a>
<a id="2815" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2819" href="Reflection.AST.Term.html#2819" class="Bound">i</a> <a id="2821" href="Reflection.AST.Term.html#2761" class="Function Operator">⋯⟨∷⟩</a> <a id="2826" href="Reflection.AST.Term.html#2826" class="Bound">xs</a> <a id="2829" class="Symbol">=</a> <a id="2831" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a> <a id="2839" href="Reflection.AST.Argument.html#1663" class="InductiveConstructor Operator">⟨∷⟩</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Reflection.AST.Term.html#2819" class="Bound">i</a> <a id="2846" href="Reflection.AST.Term.html#2761" class="Function Operator">⋯⟨∷⟩</a> <a id="2851" href="Reflection.AST.Term.html#2826" class="Bound">xs</a><a id="2853" class="Symbol">)</a>
<a id="2855" class="Symbol">{-#</a> <a id="2859" class="Keyword">INLINE</a> <a id="2866" href="Reflection.AST.Term.html#2761" class="Function Operator">_⋯⟨∷⟩_</a> <a id="2873" class="Symbol">#-}</a>

<a id="2878" class="Comment">-- &quot;n ⋯⟅∷⟆ xs&quot; prepends &quot;n&quot; hidden unknown arguments to the list of</a>
<a id="2946" class="Comment">-- arguments. Useful when constructing the list of arguments for a</a>
<a id="3013" class="Comment">-- function with initial implicit arguments.</a>
<a id="3058" class="Keyword">infixr</a> <a id="3065" class="Number">5</a> <a id="3067" href="Reflection.AST.Term.html#3074" class="Function Operator">_⋯⟅∷⟆_</a>
<a id="_⋯⟅∷⟆_"></a><a id="3074" href="Reflection.AST.Term.html#3074" class="Function Operator">_⋯⟅∷⟆_</a> <a id="3081" class="Symbol">:</a> <a id="3083" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="3092" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3097" class="Symbol">→</a> <a id="3099" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="3104" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="3109" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a>  <a id="3115" href="Reflection.AST.Term.html#3074" class="Function Operator">⋯⟅∷⟆</a> <a id="3120" href="Reflection.AST.Term.html#3120" class="Bound">xs</a> <a id="3123" class="Symbol">=</a> <a id="3125" href="Reflection.AST.Term.html#3120" class="Bound">xs</a>
<a id="3128" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3132" href="Reflection.AST.Term.html#3132" class="Bound">i</a> <a id="3134" href="Reflection.AST.Term.html#3074" class="Function Operator">⋯⟅∷⟆</a> <a id="3139" href="Reflection.AST.Term.html#3139" class="Bound">xs</a> <a id="3142" class="Symbol">=</a> <a id="3144" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a> <a id="3152" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="3156" class="Symbol">(</a><a id="3157" href="Reflection.AST.Term.html#3132" class="Bound">i</a> <a id="3159" href="Reflection.AST.Term.html#3074" class="Function Operator">⋯⟅∷⟆</a> <a id="3164" href="Reflection.AST.Term.html#3139" class="Bound">xs</a><a id="3166" class="Symbol">)</a>
<a id="3168" class="Symbol">{-#</a> <a id="3172" class="Keyword">INLINE</a> <a id="3179" href="Reflection.AST.Term.html#3074" class="Function Operator">_⋯⟅∷⟆_</a> <a id="3186" class="Symbol">#-}</a>

<a id="3191" class="Comment">-- Strips off any pi bindings returning the list of variables removed</a>
<a id="3261" class="Comment">-- and the eventual body of the expression, e.g.</a>
<a id="3310" class="Comment">--</a>
<a id="3313" class="Comment">--   stripPis `∀ x {y} → f x y` = ([&quot;x&quot;, &quot;y&quot;], f x y)</a>
<a id="stripPis"></a><a id="3367" href="Reflection.AST.Term.html#3367" class="Function">stripPis</a> <a id="3376" class="Symbol">:</a> <a id="3378" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3390" class="Symbol">(</a><a id="3391" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3398" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3400" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="3404" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="3408" class="Symbol">)</a> <a id="3410" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3412" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="3417" href="Reflection.AST.Term.html#3367" class="Function">stripPis</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="3430" href="Reflection.AST.Term.html#3430" class="Bound">s</a> <a id="3432" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="3434" href="Reflection.AST.Term.html#3434" class="Bound">t</a> <a id="3436" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="3438" href="Reflection.AST.Term.html#3438" class="Bound">x</a><a id="3439" class="Symbol">)</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3448" class="Symbol">((</a><a id="3450" href="Reflection.AST.Term.html#3430" class="Bound">s</a> <a id="3452" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3454" href="Reflection.AST.Term.html#3434" class="Bound">t</a><a id="3455" class="Symbol">)</a> <a id="3457" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="3459" class="Symbol">)</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Reflection.AST.Term.html#3367" class="Function">stripPis</a> <a id="3471" href="Reflection.AST.Term.html#3438" class="Bound">x</a><a id="3472" class="Symbol">)</a>
<a id="3474" href="Reflection.AST.Term.html#3367" class="CatchallClause Function">stripPis</a><a id="3482" class="CatchallClause"> </a><a id="3483" href="Reflection.AST.Term.html#3483" class="CatchallClause Bound">x</a>              <a id="3498" class="Symbol">=</a> <a id="3500" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3505" href="Reflection.AST.Term.html#3483" class="Bound">x</a>

<a id="prependLams"></a><a id="3508" href="Reflection.AST.Term.html#3508" class="Function">prependLams</a> <a id="3520" class="Symbol">:</a> <a id="3522" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3527" class="Symbol">(</a><a id="3528" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3535" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3537" href="Agda.Builtin.Reflection.html#2737" class="Datatype">Visibility</a><a id="3547" class="Symbol">)</a> <a id="3549" class="Symbol">→</a> <a id="3551" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="3563" href="Reflection.AST.Term.html#3508" class="Function">prependLams</a> <a id="3575" href="Reflection.AST.Term.html#3575" class="Bound">xs</a> <a id="3578" href="Reflection.AST.Term.html#3578" class="Bound">t</a> <a id="3580" class="Symbol">=</a> <a id="3582" href="Data.List.Base.html#4126" class="Function">foldr</a> <a id="3588" class="Symbol">(λ</a> <a id="3591" class="Symbol">{(</a><a id="3593" href="Reflection.AST.Term.html#3593" class="Bound">s</a> <a id="3595" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3597" href="Reflection.AST.Term.html#3597" class="Bound">v</a><a id="3598" class="Symbol">)</a> <a id="3600" href="Reflection.AST.Term.html#3600" class="Bound">t</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="3608" href="Reflection.AST.Term.html#3597" class="Bound">v</a> <a id="3610" class="Symbol">(</a><a id="3611" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="3615" href="Reflection.AST.Term.html#3593" class="Bound">s</a> <a id="3617" href="Reflection.AST.Term.html#3600" class="Bound">t</a><a id="3618" class="Symbol">)})</a> <a id="3622" href="Reflection.AST.Term.html#3578" class="Bound">t</a> <a id="3624" class="Symbol">(</a><a id="3625" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="3633" href="Reflection.AST.Term.html#3575" class="Bound">xs</a><a id="3635" class="Symbol">)</a>

<a id="prependHLams"></a><a id="3638" href="Reflection.AST.Term.html#3638" class="Function">prependHLams</a> <a id="3651" class="Symbol">:</a> <a id="3653" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3658" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3665" class="Symbol">→</a> <a id="3667" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3672" class="Symbol">→</a> <a id="3674" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="3679" href="Reflection.AST.Term.html#3638" class="Function">prependHLams</a> <a id="3692" href="Reflection.AST.Term.html#3692" class="Bound">vs</a> <a id="3695" class="Symbol">=</a> <a id="3697" href="Reflection.AST.Term.html#3508" class="Function">prependLams</a> <a id="3709" class="Symbol">(</a><a id="3710" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="3723" href="Agda.Builtin.Reflection.html#2770" class="InductiveConstructor">hidden</a><a id="3729" class="Symbol">)</a> <a id="3731" href="Reflection.AST.Term.html#3692" class="Bound">vs</a><a id="3733" class="Symbol">)</a>

<a id="prependVLams"></a><a id="3736" href="Reflection.AST.Term.html#3736" class="Function">prependVLams</a> <a id="3749" class="Symbol">:</a> <a id="3751" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3756" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="3763" class="Symbol">→</a> <a id="3765" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="3770" class="Symbol">→</a> <a id="3772" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="3777" href="Reflection.AST.Term.html#3736" class="Function">prependVLams</a> <a id="3790" href="Reflection.AST.Term.html#3790" class="Bound">vs</a> <a id="3793" class="Symbol">=</a> <a id="3795" href="Reflection.AST.Term.html#3508" class="Function">prependLams</a> <a id="3807" class="Symbol">(</a><a id="3808" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="3817" class="Symbol">(</a><a id="3818" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,</a> <a id="3821" href="Agda.Builtin.Reflection.html#2762" class="InductiveConstructor">visible</a><a id="3828" class="Symbol">)</a> <a id="3830" href="Reflection.AST.Term.html#3790" class="Bound">vs</a><a id="3832" class="Symbol">)</a>

<a id="3835" class="Comment">------------------------------------------------------------------------</a>
<a id="3908" class="Comment">-- Decidable equality</a>

<a id="clause-injective₁"></a><a id="3931" href="Reflection.AST.Term.html#3931" class="Function">clause-injective₁</a> <a id="3949" class="Symbol">:</a> <a id="3951" class="Symbol">∀</a> <a id="3953" class="Symbol">{</a><a id="3954" href="Reflection.AST.Term.html#3954" class="Bound">tel</a> <a id="3958" href="Reflection.AST.Term.html#3958" class="Bound">tel′</a> <a id="3963" href="Reflection.AST.Term.html#3963" class="Bound">ps</a> <a id="3966" href="Reflection.AST.Term.html#3966" class="Bound">ps′</a> <a id="3970" href="Reflection.AST.Term.html#3970" class="Bound">b</a> <a id="3972" href="Reflection.AST.Term.html#3972" class="Bound">b′</a><a id="3974" class="Symbol">}</a> <a id="3976" class="Symbol">→</a> <a id="3978" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="3985" href="Reflection.AST.Term.html#3954" class="Bound">tel</a> <a id="3989" href="Reflection.AST.Term.html#3963" class="Bound">ps</a> <a id="3992" href="Reflection.AST.Term.html#3970" class="Bound">b</a> <a id="3994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3996" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4003" href="Reflection.AST.Term.html#3958" class="Bound">tel′</a> <a id="4008" href="Reflection.AST.Term.html#3966" class="Bound">ps′</a> <a id="4012" href="Reflection.AST.Term.html#3972" class="Bound">b′</a> <a id="4015" class="Symbol">→</a> <a id="4017" href="Reflection.AST.Term.html#3954" class="Bound">tel</a> <a id="4021" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4023" href="Reflection.AST.Term.html#3958" class="Bound">tel′</a>
<a id="4028" href="Reflection.AST.Term.html#3931" class="Function">clause-injective₁</a> <a id="4046" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4051" class="Symbol">=</a> <a id="4053" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="clause-injective₂"></a><a id="4059" href="Reflection.AST.Term.html#4059" class="Function">clause-injective₂</a> <a id="4077" class="Symbol">:</a> <a id="4079" class="Symbol">∀</a> <a id="4081" class="Symbol">{</a><a id="4082" href="Reflection.AST.Term.html#4082" class="Bound">tel</a> <a id="4086" href="Reflection.AST.Term.html#4086" class="Bound">tel′</a> <a id="4091" href="Reflection.AST.Term.html#4091" class="Bound">ps</a> <a id="4094" href="Reflection.AST.Term.html#4094" class="Bound">ps′</a> <a id="4098" href="Reflection.AST.Term.html#4098" class="Bound">b</a> <a id="4100" href="Reflection.AST.Term.html#4100" class="Bound">b′</a><a id="4102" class="Symbol">}</a> <a id="4104" class="Symbol">→</a> <a id="4106" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4113" href="Reflection.AST.Term.html#4082" class="Bound">tel</a> <a id="4117" href="Reflection.AST.Term.html#4091" class="Bound">ps</a> <a id="4120" href="Reflection.AST.Term.html#4098" class="Bound">b</a> <a id="4122" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4124" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4131" href="Reflection.AST.Term.html#4086" class="Bound">tel′</a> <a id="4136" href="Reflection.AST.Term.html#4094" class="Bound">ps′</a> <a id="4140" href="Reflection.AST.Term.html#4100" class="Bound">b′</a> <a id="4143" class="Symbol">→</a> <a id="4145" href="Reflection.AST.Term.html#4091" class="Bound">ps</a> <a id="4148" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4150" href="Reflection.AST.Term.html#4094" class="Bound">ps′</a>
<a id="4154" href="Reflection.AST.Term.html#4059" class="Function">clause-injective₂</a> <a id="4172" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4177" class="Symbol">=</a> <a id="4179" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="clause-injective₃"></a><a id="4185" href="Reflection.AST.Term.html#4185" class="Function">clause-injective₃</a> <a id="4203" class="Symbol">:</a> <a id="4205" class="Symbol">∀</a> <a id="4207" class="Symbol">{</a><a id="4208" href="Reflection.AST.Term.html#4208" class="Bound">tel</a> <a id="4212" href="Reflection.AST.Term.html#4212" class="Bound">tel′</a> <a id="4217" href="Reflection.AST.Term.html#4217" class="Bound">ps</a> <a id="4220" href="Reflection.AST.Term.html#4220" class="Bound">ps′</a> <a id="4224" href="Reflection.AST.Term.html#4224" class="Bound">b</a> <a id="4226" href="Reflection.AST.Term.html#4226" class="Bound">b′</a><a id="4228" class="Symbol">}</a> <a id="4230" class="Symbol">→</a> <a id="4232" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4239" href="Reflection.AST.Term.html#4208" class="Bound">tel</a> <a id="4243" href="Reflection.AST.Term.html#4217" class="Bound">ps</a> <a id="4246" href="Reflection.AST.Term.html#4224" class="Bound">b</a> <a id="4248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4250" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4257" href="Reflection.AST.Term.html#4212" class="Bound">tel′</a> <a id="4262" href="Reflection.AST.Term.html#4220" class="Bound">ps′</a> <a id="4266" href="Reflection.AST.Term.html#4226" class="Bound">b′</a> <a id="4269" class="Symbol">→</a> <a id="4271" href="Reflection.AST.Term.html#4224" class="Bound">b</a> <a id="4273" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4275" href="Reflection.AST.Term.html#4226" class="Bound">b′</a>
<a id="4278" href="Reflection.AST.Term.html#4185" class="Function">clause-injective₃</a> <a id="4296" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4301" class="Symbol">=</a> <a id="4303" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="clause-injective"></a><a id="4309" href="Reflection.AST.Term.html#4309" class="Function">clause-injective</a> <a id="4326" class="Symbol">:</a> <a id="4328" class="Symbol">∀</a> <a id="4330" class="Symbol">{</a><a id="4331" href="Reflection.AST.Term.html#4331" class="Bound">tel</a> <a id="4335" href="Reflection.AST.Term.html#4335" class="Bound">tel′</a> <a id="4340" href="Reflection.AST.Term.html#4340" class="Bound">ps</a> <a id="4343" href="Reflection.AST.Term.html#4343" class="Bound">ps′</a> <a id="4347" href="Reflection.AST.Term.html#4347" class="Bound">b</a> <a id="4349" href="Reflection.AST.Term.html#4349" class="Bound">b′</a><a id="4351" class="Symbol">}</a> <a id="4353" class="Symbol">→</a> <a id="4355" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4362" href="Reflection.AST.Term.html#4331" class="Bound">tel</a> <a id="4366" href="Reflection.AST.Term.html#4340" class="Bound">ps</a> <a id="4369" href="Reflection.AST.Term.html#4347" class="Bound">b</a> <a id="4371" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4373" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="4380" href="Reflection.AST.Term.html#4335" class="Bound">tel′</a> <a id="4385" href="Reflection.AST.Term.html#4343" class="Bound">ps′</a> <a id="4389" href="Reflection.AST.Term.html#4349" class="Bound">b′</a> <a id="4392" class="Symbol">→</a> <a id="4394" href="Reflection.AST.Term.html#4331" class="Bound">tel</a> <a id="4398" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4400" href="Reflection.AST.Term.html#4335" class="Bound">tel′</a> <a id="4405" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4407" href="Reflection.AST.Term.html#4340" class="Bound">ps</a> <a id="4410" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4412" href="Reflection.AST.Term.html#4343" class="Bound">ps′</a> <a id="4416" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4418" href="Reflection.AST.Term.html#4347" class="Bound">b</a> <a id="4420" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4422" href="Reflection.AST.Term.html#4349" class="Bound">b′</a>
<a id="4425" href="Reflection.AST.Term.html#4309" class="Function">clause-injective</a> <a id="4442" class="Symbol">=</a> <a id="4444" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="4446" href="Reflection.AST.Term.html#3931" class="Function">clause-injective₁</a> <a id="4464" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="4466" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="4468" href="Reflection.AST.Term.html#4059" class="Function">clause-injective₂</a> <a id="4486" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="4488" href="Reflection.AST.Term.html#4185" class="Function">clause-injective₃</a> <a id="4506" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a> <a id="4508" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="absurd-clause-injective₁"></a><a id="4511" href="Reflection.AST.Term.html#4511" class="Function">absurd-clause-injective₁</a> <a id="4536" class="Symbol">:</a> <a id="4538" class="Symbol">∀</a> <a id="4540" class="Symbol">{</a><a id="4541" href="Reflection.AST.Term.html#4541" class="Bound">tel</a> <a id="4545" href="Reflection.AST.Term.html#4545" class="Bound">tel′</a> <a id="4550" href="Reflection.AST.Term.html#4550" class="Bound">ps</a> <a id="4553" href="Reflection.AST.Term.html#4553" class="Bound">ps′</a><a id="4556" class="Symbol">}</a> <a id="4558" class="Symbol">→</a> <a id="4560" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4574" href="Reflection.AST.Term.html#4541" class="Bound">tel</a> <a id="4578" href="Reflection.AST.Term.html#4550" class="Bound">ps</a> <a id="4581" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4583" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4597" href="Reflection.AST.Term.html#4545" class="Bound">tel′</a> <a id="4602" href="Reflection.AST.Term.html#4553" class="Bound">ps′</a> <a id="4606" class="Symbol">→</a> <a id="4608" href="Reflection.AST.Term.html#4541" class="Bound">tel</a> <a id="4612" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4614" href="Reflection.AST.Term.html#4545" class="Bound">tel′</a>
<a id="4619" href="Reflection.AST.Term.html#4511" class="Function">absurd-clause-injective₁</a> <a id="4644" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="absurd-clause-injective₂"></a><a id="4657" href="Reflection.AST.Term.html#4657" class="Function">absurd-clause-injective₂</a> <a id="4682" class="Symbol">:</a> <a id="4684" class="Symbol">∀</a> <a id="4686" class="Symbol">{</a><a id="4687" href="Reflection.AST.Term.html#4687" class="Bound">tel</a> <a id="4691" href="Reflection.AST.Term.html#4691" class="Bound">tel′</a> <a id="4696" href="Reflection.AST.Term.html#4696" class="Bound">ps</a> <a id="4699" href="Reflection.AST.Term.html#4699" class="Bound">ps′</a><a id="4702" class="Symbol">}</a> <a id="4704" class="Symbol">→</a> <a id="4706" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4720" href="Reflection.AST.Term.html#4687" class="Bound">tel</a> <a id="4724" href="Reflection.AST.Term.html#4696" class="Bound">ps</a> <a id="4727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4729" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4743" href="Reflection.AST.Term.html#4691" class="Bound">tel′</a> <a id="4748" href="Reflection.AST.Term.html#4699" class="Bound">ps′</a> <a id="4752" class="Symbol">→</a> <a id="4754" href="Reflection.AST.Term.html#4696" class="Bound">ps</a> <a id="4757" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4759" href="Reflection.AST.Term.html#4699" class="Bound">ps′</a>
<a id="4763" href="Reflection.AST.Term.html#4657" class="Function">absurd-clause-injective₂</a> <a id="4788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4793" class="Symbol">=</a> <a id="4795" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="absurd-clause-injective"></a><a id="4801" href="Reflection.AST.Term.html#4801" class="Function">absurd-clause-injective</a> <a id="4825" class="Symbol">:</a> <a id="4827" class="Symbol">∀</a> <a id="4829" class="Symbol">{</a><a id="4830" href="Reflection.AST.Term.html#4830" class="Bound">tel</a> <a id="4834" href="Reflection.AST.Term.html#4834" class="Bound">tel′</a> <a id="4839" href="Reflection.AST.Term.html#4839" class="Bound">ps</a> <a id="4842" href="Reflection.AST.Term.html#4842" class="Bound">ps′</a><a id="4845" class="Symbol">}</a> <a id="4847" class="Symbol">→</a> <a id="4849" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4863" href="Reflection.AST.Term.html#4830" class="Bound">tel</a> <a id="4867" href="Reflection.AST.Term.html#4839" class="Bound">ps</a> <a id="4870" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4872" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="4886" href="Reflection.AST.Term.html#4834" class="Bound">tel′</a> <a id="4891" href="Reflection.AST.Term.html#4842" class="Bound">ps′</a> <a id="4895" class="Symbol">→</a> <a id="4897" href="Reflection.AST.Term.html#4830" class="Bound">tel</a> <a id="4901" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4903" href="Reflection.AST.Term.html#4834" class="Bound">tel′</a> <a id="4908" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="4910" href="Reflection.AST.Term.html#4839" class="Bound">ps</a> <a id="4913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4915" href="Reflection.AST.Term.html#4842" class="Bound">ps′</a>
<a id="4919" href="Reflection.AST.Term.html#4801" class="Function">absurd-clause-injective</a> <a id="4943" class="Symbol">=</a> <a id="4945" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="4947" href="Reflection.AST.Term.html#4511" class="Function">absurd-clause-injective₁</a> <a id="4972" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="4974" href="Reflection.AST.Term.html#4657" class="Function">absurd-clause-injective₂</a> <a id="4999" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="5002" class="Keyword">infix</a> <a id="5008" class="Number">4</a> <a id="5010" href="Reflection.AST.Term.html#5159" class="Function Operator">_≟-AbsTerm_</a> <a id="5022" href="Reflection.AST.Term.html#5203" class="Function Operator">_≟-AbsType_</a> <a id="5034" href="Reflection.AST.Term.html#5247" class="Function Operator">_≟-ArgTerm_</a> <a id="5046" href="Reflection.AST.Term.html#5291" class="Function Operator">_≟-ArgType_</a> <a id="5058" href="Reflection.AST.Term.html#5335" class="Function Operator">_≟-Args_</a>
        <a id="5075" href="Reflection.AST.Term.html#5380" class="Function Operator">_≟-Clause_</a> <a id="5086" href="Reflection.AST.Term.html#5420" class="Function Operator">_≟-Clauses_</a> <a id="5098" href="Reflection.AST.Term.html#5461" class="Function Operator">_≟_</a>
        <a id="5110" href="Reflection.AST.Term.html#5499" class="Function Operator">_≟-Sort_</a> <a id="5119" href="Reflection.AST.Term.html#5585" class="Function Operator">_≟-Pattern_</a> <a id="5131" href="Reflection.AST.Term.html#5537" class="Function Operator">_≟-Patterns_</a> <a id="5144" href="Reflection.AST.Term.html#6389" class="Function Operator">_≟-Telescope_</a>

<a id="_≟-AbsTerm_"></a><a id="5159" href="Reflection.AST.Term.html#5159" class="Function Operator">_≟-AbsTerm_</a>  <a id="5172" class="Symbol">:</a> <a id="5174" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5192" class="Symbol">(</a><a id="5193" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5197" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5201" class="Symbol">)</a>
<a id="_≟-AbsType_"></a><a id="5203" href="Reflection.AST.Term.html#5203" class="Function Operator">_≟-AbsType_</a>  <a id="5216" class="Symbol">:</a> <a id="5218" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5236" class="Symbol">(</a><a id="5237" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="5241" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5245" class="Symbol">)</a>
<a id="_≟-ArgTerm_"></a><a id="5247" href="Reflection.AST.Term.html#5247" class="Function Operator">_≟-ArgTerm_</a>  <a id="5260" class="Symbol">:</a> <a id="5262" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5280" class="Symbol">(</a><a id="5281" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5285" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5289" class="Symbol">)</a>
<a id="_≟-ArgType_"></a><a id="5291" href="Reflection.AST.Term.html#5291" class="Function Operator">_≟-ArgType_</a>  <a id="5304" class="Symbol">:</a> <a id="5306" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5324" class="Symbol">(</a><a id="5325" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="5329" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="5333" class="Symbol">)</a>
<a id="_≟-Args_"></a><a id="5335" href="Reflection.AST.Term.html#5335" class="Function Operator">_≟-Args_</a>     <a id="5348" class="Symbol">:</a> <a id="5350" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5368" class="Symbol">(</a><a id="5369" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="5374" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="5378" class="Symbol">)</a>
<a id="_≟-Clause_"></a><a id="5380" href="Reflection.AST.Term.html#5380" class="Function Operator">_≟-Clause_</a>   <a id="5393" class="Symbol">:</a> <a id="5395" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5413" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>
<a id="_≟-Clauses_"></a><a id="5420" href="Reflection.AST.Term.html#5420" class="Function Operator">_≟-Clauses_</a>  <a id="5433" class="Symbol">:</a> <a id="5435" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5453" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a>
<a id="_≟_"></a><a id="5461" href="Reflection.AST.Term.html#5461" class="Function Operator">_≟_</a>          <a id="5474" class="Symbol">:</a> <a id="5476" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5494" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="_≟-Sort_"></a><a id="5499" href="Reflection.AST.Term.html#5499" class="Function Operator">_≟-Sort_</a>     <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5532" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
<a id="_≟-Patterns_"></a><a id="5537" href="Reflection.AST.Term.html#5537" class="Function Operator">_≟-Patterns_</a> <a id="5550" class="Symbol">:</a> <a id="5552" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5570" class="Symbol">(</a><a id="5571" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="5576" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="5583" class="Symbol">)</a>
<a id="_≟-Pattern_"></a><a id="5585" href="Reflection.AST.Term.html#5585" class="Function Operator">_≟-Pattern_</a>  <a id="5598" class="Symbol">:</a> <a id="5600" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5618" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>

<a id="5627" class="Comment">-- Decidable equality &#39;transformers&#39;</a>
<a id="5664" class="Comment">-- We need to inline these because the terms are not sized so</a>
<a id="5726" class="Comment">-- termination would not obvious if we were to use higher-order</a>
<a id="5790" class="Comment">-- functions such as Data.List.Properties&#39; ≡-dec</a>

<a id="5840" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="5844" href="Reflection.AST.Term.html#5844" class="Bound">s</a> <a id="5846" href="Reflection.AST.Term.html#5846" class="Bound">a</a> <a id="5848" href="Reflection.AST.Term.html#5159" class="Function Operator">≟-AbsTerm</a> <a id="5858" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="5862" href="Reflection.AST.Term.html#5862" class="Bound">s′</a> <a id="5865" href="Reflection.AST.Term.html#5865" class="Bound">a′</a> <a id="5868" class="Symbol">=</a> <a id="5870" href="Reflection.AST.Abstraction.html#1778" class="Function">unAbs-dec</a> <a id="5880" class="Symbol">(</a><a id="5881" href="Reflection.AST.Term.html#5846" class="Bound">a</a> <a id="5883" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="5885" href="Reflection.AST.Term.html#5865" class="Bound">a′</a><a id="5887" class="Symbol">)</a>
<a id="5889" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="5893" href="Reflection.AST.Term.html#5893" class="Bound">s</a> <a id="5895" href="Reflection.AST.Term.html#5895" class="Bound">a</a> <a id="5897" href="Reflection.AST.Term.html#5203" class="Function Operator">≟-AbsType</a> <a id="5907" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="5911" href="Reflection.AST.Term.html#5911" class="Bound">s′</a> <a id="5914" href="Reflection.AST.Term.html#5914" class="Bound">a′</a> <a id="5917" class="Symbol">=</a> <a id="5919" href="Reflection.AST.Abstraction.html#1778" class="Function">unAbs-dec</a> <a id="5929" class="Symbol">(</a><a id="5930" href="Reflection.AST.Term.html#5895" class="Bound">a</a> <a id="5932" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="5934" href="Reflection.AST.Term.html#5914" class="Bound">a′</a><a id="5936" class="Symbol">)</a>
<a id="5938" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="5942" href="Reflection.AST.Term.html#5942" class="Bound">i</a> <a id="5944" href="Reflection.AST.Term.html#5944" class="Bound">a</a> <a id="5946" href="Reflection.AST.Term.html#5247" class="Function Operator">≟-ArgTerm</a> <a id="5956" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="5960" href="Reflection.AST.Term.html#5960" class="Bound">i′</a> <a id="5963" href="Reflection.AST.Term.html#5963" class="Bound">a′</a> <a id="5966" class="Symbol">=</a> <a id="5968" href="Reflection.AST.Argument.html#2639" class="Function">unArg-dec</a> <a id="5978" class="Symbol">(</a><a id="5979" href="Reflection.AST.Term.html#5944" class="Bound">a</a> <a id="5981" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="5983" href="Reflection.AST.Term.html#5963" class="Bound">a′</a><a id="5985" class="Symbol">)</a>
<a id="5987" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="5991" href="Reflection.AST.Term.html#5991" class="Bound">i</a> <a id="5993" href="Reflection.AST.Term.html#5993" class="Bound">a</a> <a id="5995" href="Reflection.AST.Term.html#5291" class="Function Operator">≟-ArgType</a> <a id="6005" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="6009" href="Reflection.AST.Term.html#6009" class="Bound">i′</a> <a id="6012" href="Reflection.AST.Term.html#6012" class="Bound">a′</a> <a id="6015" class="Symbol">=</a> <a id="6017" href="Reflection.AST.Argument.html#2639" class="Function">unArg-dec</a> <a id="6027" class="Symbol">(</a><a id="6028" href="Reflection.AST.Term.html#5993" class="Bound">a</a> <a id="6030" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="6032" href="Reflection.AST.Term.html#6012" class="Bound">a′</a><a id="6034" class="Symbol">)</a>

<a id="6037" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6046" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="6053" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6062" class="Symbol">=</a> <a id="6064" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6068" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6073" class="Symbol">(</a><a id="6074" href="Reflection.AST.Term.html#6074" class="Bound">x</a> <a id="6076" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6078" href="Reflection.AST.Term.html#6078" class="Bound">xs</a><a id="6080" class="Symbol">)</a> <a id="6082" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="6089" class="Symbol">(</a><a id="6090" href="Reflection.AST.Term.html#6090" class="Bound">y</a> <a id="6092" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6094" href="Reflection.AST.Term.html#6094" class="Bound">ys</a><a id="6096" class="Symbol">)</a> <a id="6098" class="Symbol">=</a> <a id="6100" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="6106" class="Symbol">(</a><a id="6107" href="Reflection.AST.Term.html#6074" class="Bound">x</a> <a id="6109" href="Reflection.AST.Term.html#5247" class="Function Operator">≟-ArgTerm</a> <a id="6119" href="Reflection.AST.Term.html#6090" class="Bound">y</a><a id="6120" class="Symbol">)</a> <a id="6122" class="Symbol">(</a><a id="6123" href="Reflection.AST.Term.html#6078" class="Bound">xs</a> <a id="6126" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="6133" href="Reflection.AST.Term.html#6094" class="Bound">ys</a><a id="6135" class="Symbol">)</a>
<a id="6137" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6146" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="6153" class="Symbol">(_</a> <a id="6156" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6158" class="Symbol">_)</a>  <a id="6162" class="Symbol">=</a> <a id="6164" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6167" class="Symbol">λ()</a>
<a id="6171" class="Symbol">(_</a> <a id="6174" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6176" class="Symbol">_)</a>  <a id="6180" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="6187" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6196" class="Symbol">=</a> <a id="6198" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6201" class="Symbol">λ()</a>

<a id="6206" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6215" href="Reflection.AST.Term.html#5420" class="Function Operator">≟-Clauses</a> <a id="6225" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6234" class="Symbol">=</a> <a id="6236" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6240" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6245" class="Symbol">(</a><a id="6246" href="Reflection.AST.Term.html#6246" class="Bound">x</a> <a id="6248" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6250" href="Reflection.AST.Term.html#6250" class="Bound">xs</a><a id="6252" class="Symbol">)</a> <a id="6254" href="Reflection.AST.Term.html#5420" class="Function Operator">≟-Clauses</a> <a id="6264" class="Symbol">(</a><a id="6265" href="Reflection.AST.Term.html#6265" class="Bound">y</a> <a id="6267" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6269" href="Reflection.AST.Term.html#6269" class="Bound">ys</a><a id="6271" class="Symbol">)</a> <a id="6273" class="Symbol">=</a> <a id="6275" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Reflection.AST.Term.html#6246" class="Bound">x</a> <a id="6284" href="Reflection.AST.Term.html#5380" class="Function Operator">≟-Clause</a> <a id="6293" href="Reflection.AST.Term.html#6265" class="Bound">y</a><a id="6294" class="Symbol">)</a> <a id="6296" class="Symbol">(</a><a id="6297" href="Reflection.AST.Term.html#6250" class="Bound">xs</a> <a id="6300" href="Reflection.AST.Term.html#5420" class="Function Operator">≟-Clauses</a> <a id="6310" href="Reflection.AST.Term.html#6269" class="Bound">ys</a><a id="6312" class="Symbol">)</a>
<a id="6314" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6323" href="Reflection.AST.Term.html#5420" class="Function Operator">≟-Clauses</a> <a id="6333" class="Symbol">(_</a> <a id="6336" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6338" class="Symbol">_)</a>  <a id="6342" class="Symbol">=</a> <a id="6344" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6347" class="Symbol">λ()</a>
<a id="6351" class="Symbol">(_</a> <a id="6354" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6356" class="Symbol">_)</a>  <a id="6360" href="Reflection.AST.Term.html#5420" class="Function Operator">≟-Clauses</a> <a id="6370" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="6379" class="Symbol">=</a> <a id="6381" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6384" class="Symbol">λ()</a>

<a id="_≟-Telescope_"></a><a id="6389" href="Reflection.AST.Term.html#6389" class="Function Operator">_≟-Telescope_</a> <a id="6403" class="Symbol">:</a> <a id="6405" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="6423" href="Reflection.AST.Term.html#1887" class="Function">Telescope</a>
<a id="6433" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6436" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="6448" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6451" class="Symbol">=</a> <a id="6453" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="6457" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="6462" class="Symbol">((</a><a id="6464" href="Reflection.AST.Term.html#6464" class="Bound">x</a> <a id="6466" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6468" href="Reflection.AST.Term.html#6468" class="Bound">t</a><a id="6469" class="Symbol">)</a> <a id="6471" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6473" href="Reflection.AST.Term.html#6473" class="Bound">tel</a><a id="6476" class="Symbol">)</a> <a id="6478" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="6490" class="Symbol">((</a><a id="6492" href="Reflection.AST.Term.html#6492" class="Bound">x′</a> <a id="6495" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6497" href="Reflection.AST.Term.html#6497" class="Bound">t′</a><a id="6499" class="Symbol">)</a> <a id="6501" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6503" href="Reflection.AST.Term.html#6503" class="Bound">tel′</a><a id="6507" class="Symbol">)</a> <a id="6509" class="Symbol">=</a> <a id="6511" href="Data.List.Properties.html#3088" class="Function">∷-dec</a>
  <a id="6519" class="Symbol">(</a><a id="6520" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6525" class="Symbol">(</a><a id="6526" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6534" class="Symbol">(</a><a id="6535" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="6544" class="Symbol">))</a> <a id="6547" href="Data.Product.Properties.html#1945" class="Function">,-injective</a> <a id="6559" class="Symbol">((</a><a id="6561" href="Reflection.AST.Term.html#6464" class="Bound">x</a> <a id="6563" href="Data.String.Properties.html#2741" class="Function Operator">String.≟</a> <a id="6572" href="Reflection.AST.Term.html#6492" class="Bound">x′</a><a id="6574" class="Symbol">)</a> <a id="6576" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Reflection.AST.Term.html#6468" class="Bound">t</a> <a id="6585" href="Reflection.AST.Term.html#5247" class="Function Operator">≟-ArgTerm</a> <a id="6595" href="Reflection.AST.Term.html#6497" class="Bound">t′</a><a id="6597" class="Symbol">)))</a>
  <a id="6603" class="Symbol">(</a><a id="6604" href="Reflection.AST.Term.html#6473" class="Bound">tel</a> <a id="6608" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="6620" href="Reflection.AST.Term.html#6503" class="Bound">tel′</a><a id="6624" class="Symbol">)</a>
<a id="6626" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6629" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="6641" class="Symbol">(_</a> <a id="6644" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6646" class="Symbol">_)</a> <a id="6649" class="Symbol">=</a> <a id="6651" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6654" class="Symbol">λ</a> <a id="6656" class="Symbol">()</a>
<a id="6659" class="Symbol">(_</a> <a id="6662" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6664" class="Symbol">_)</a> <a id="6667" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="6679" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="6682" class="Symbol">=</a> <a id="6684" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="6687" class="Symbol">λ</a> <a id="6689" class="Symbol">()</a>

<a id="6693" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="6700" href="Reflection.AST.Term.html#6700" class="Bound">tel</a> <a id="6704" href="Reflection.AST.Term.html#6704" class="Bound">ps</a> <a id="6707" href="Reflection.AST.Term.html#6707" class="Bound">b</a> <a id="6709" href="Reflection.AST.Term.html#5380" class="Function Operator">≟-Clause</a> <a id="6718" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="6725" href="Reflection.AST.Term.html#6725" class="Bound">tel′</a> <a id="6730" href="Reflection.AST.Term.html#6730" class="Bound">ps′</a> <a id="6734" href="Reflection.AST.Term.html#6734" class="Bound">b′</a> <a id="6737" class="Symbol">=</a>
  <a id="6741" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6746" class="Symbol">(λ</a> <a id="6749" class="Symbol">(</a><a id="6750" href="Reflection.AST.Term.html#6750" class="Bound">tel≡tel′</a> <a id="6759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6761" href="Reflection.AST.Term.html#6761" class="Bound">ps≡ps′</a> <a id="6768" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6770" href="Reflection.AST.Term.html#6770" class="Bound">b≡b′</a><a id="6774" class="Symbol">)</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6793" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a><a id="6799" class="Symbol">)</a> <a id="6801" class="Symbol">(</a><a id="6802" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="6808" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="6812" href="Reflection.AST.Term.html#6750" class="Bound">tel≡tel′</a> <a id="6821" href="Reflection.AST.Term.html#6761" class="Bound">ps≡ps′</a><a id="6827" class="Symbol">)</a> <a id="6829" href="Reflection.AST.Term.html#6770" class="Bound">b≡b′</a><a id="6833" class="Symbol">)</a>
           <a id="6846" href="Reflection.AST.Term.html#4309" class="Function">clause-injective</a>
           <a id="6874" class="Symbol">(</a><a id="6875" href="Reflection.AST.Term.html#6700" class="Bound">tel</a> <a id="6879" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="6891" href="Reflection.AST.Term.html#6725" class="Bound">tel′</a> <a id="6896" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="6902" href="Reflection.AST.Term.html#6704" class="Bound">ps</a> <a id="6905" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="6916" href="Reflection.AST.Term.html#6730" class="Bound">ps′</a> <a id="6920" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="6926" href="Reflection.AST.Term.html#6707" class="Bound">b</a> <a id="6928" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="6930" href="Reflection.AST.Term.html#6734" class="Bound">b′</a><a id="6932" class="Symbol">)</a>
<a id="6934" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="6948" href="Reflection.AST.Term.html#6948" class="Bound">tel</a> <a id="6952" href="Reflection.AST.Term.html#6952" class="Bound">ps</a> <a id="6955" href="Reflection.AST.Term.html#5380" class="Function Operator">≟-Clause</a> <a id="6964" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="6978" href="Reflection.AST.Term.html#6978" class="Bound">tel′</a> <a id="6983" href="Reflection.AST.Term.html#6983" class="Bound">ps′</a> <a id="6987" class="Symbol">=</a>
  <a id="6991" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6996" class="Symbol">(</a><a id="6997" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="7005" class="Symbol">(</a><a id="7006" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="7012" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a><a id="7025" class="Symbol">))</a>
           <a id="7039" href="Reflection.AST.Term.html#4801" class="Function">absurd-clause-injective</a>
           <a id="7074" class="Symbol">(</a><a id="7075" href="Reflection.AST.Term.html#6948" class="Bound">tel</a> <a id="7079" href="Reflection.AST.Term.html#6389" class="Function Operator">≟-Telescope</a> <a id="7091" href="Reflection.AST.Term.html#6978" class="Bound">tel′</a> <a id="7096" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="7102" href="Reflection.AST.Term.html#6952" class="Bound">ps</a> <a id="7105" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="7116" href="Reflection.AST.Term.html#6983" class="Bound">ps′</a><a id="7119" class="Symbol">)</a>
<a id="7121" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="7128" class="Symbol">_</a> <a id="7130" class="Symbol">_</a> <a id="7132" class="Symbol">_</a>      <a id="7139" href="Reflection.AST.Term.html#5380" class="Function Operator">≟-Clause</a> <a id="7148" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="7162" class="Symbol">_</a> <a id="7164" class="Symbol">_</a> <a id="7166" class="Symbol">=</a> <a id="7168" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7171" class="Symbol">λ()</a>
<a id="7175" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="7189" class="Symbol">_</a> <a id="7191" class="Symbol">_</a> <a id="7193" href="Reflection.AST.Term.html#5380" class="Function Operator">≟-Clause</a> <a id="7202" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="7209" class="Symbol">_</a> <a id="7211" class="Symbol">_</a> <a id="7213" class="Symbol">_</a>      <a id="7220" class="Symbol">=</a> <a id="7222" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7225" class="Symbol">λ()</a>

<a id="var-injective₁"></a><a id="7230" href="Reflection.AST.Term.html#7230" class="Function">var-injective₁</a> <a id="7245" class="Symbol">:</a> <a id="7247" class="Symbol">∀</a> <a id="7249" class="Symbol">{</a><a id="7250" href="Reflection.AST.Term.html#7250" class="Bound">x</a> <a id="7252" href="Reflection.AST.Term.html#7252" class="Bound">x′</a> <a id="7255" href="Reflection.AST.Term.html#7255" class="Bound">args</a> <a id="7260" href="Reflection.AST.Term.html#7260" class="Bound">args′</a><a id="7265" class="Symbol">}</a> <a id="7267" class="Symbol">→</a> <a id="7269" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">Term.var</a> <a id="7278" href="Reflection.AST.Term.html#7250" class="Bound">x</a> <a id="7280" href="Reflection.AST.Term.html#7255" class="Bound">args</a> <a id="7285" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7287" class="InductiveConstructor">var</a> <a id="7291" href="Reflection.AST.Term.html#7252" class="Bound">x′</a> <a id="7294" href="Reflection.AST.Term.html#7260" class="Bound">args′</a> <a id="7300" class="Symbol">→</a> <a id="7302" href="Reflection.AST.Term.html#7250" class="Bound">x</a> <a id="7304" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7306" href="Reflection.AST.Term.html#7252" class="Bound">x′</a>
<a id="7309" href="Reflection.AST.Term.html#7230" class="Function">var-injective₁</a> <a id="7324" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7329" class="Symbol">=</a> <a id="7331" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="var-injective₂"></a><a id="7337" href="Reflection.AST.Term.html#7337" class="Function">var-injective₂</a> <a id="7352" class="Symbol">:</a> <a id="7354" class="Symbol">∀</a> <a id="7356" class="Symbol">{</a><a id="7357" href="Reflection.AST.Term.html#7357" class="Bound">x</a> <a id="7359" href="Reflection.AST.Term.html#7359" class="Bound">x′</a> <a id="7362" href="Reflection.AST.Term.html#7362" class="Bound">args</a> <a id="7367" href="Reflection.AST.Term.html#7367" class="Bound">args′</a><a id="7372" class="Symbol">}</a> <a id="7374" class="Symbol">→</a> <a id="7376" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">Term.var</a> <a id="7385" href="Reflection.AST.Term.html#7357" class="Bound">x</a> <a id="7387" href="Reflection.AST.Term.html#7362" class="Bound">args</a> <a id="7392" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7394" class="InductiveConstructor">var</a> <a id="7398" href="Reflection.AST.Term.html#7359" class="Bound">x′</a> <a id="7401" href="Reflection.AST.Term.html#7367" class="Bound">args′</a> <a id="7407" class="Symbol">→</a> <a id="7409" href="Reflection.AST.Term.html#7362" class="Bound">args</a> <a id="7414" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7416" href="Reflection.AST.Term.html#7367" class="Bound">args′</a>
<a id="7422" href="Reflection.AST.Term.html#7337" class="Function">var-injective₂</a> <a id="7437" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7442" class="Symbol">=</a> <a id="7444" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="var-injective"></a><a id="7450" href="Reflection.AST.Term.html#7450" class="Function">var-injective</a> <a id="7464" class="Symbol">:</a>  <a id="7467" class="Symbol">∀</a> <a id="7469" class="Symbol">{</a><a id="7470" href="Reflection.AST.Term.html#7470" class="Bound">x</a> <a id="7472" href="Reflection.AST.Term.html#7472" class="Bound">x′</a> <a id="7475" href="Reflection.AST.Term.html#7475" class="Bound">args</a> <a id="7480" href="Reflection.AST.Term.html#7480" class="Bound">args′</a><a id="7485" class="Symbol">}</a> <a id="7487" class="Symbol">→</a> <a id="7489" class="InductiveConstructor">var</a> <a id="7493" href="Reflection.AST.Term.html#7470" class="Bound">x</a> <a id="7495" href="Reflection.AST.Term.html#7475" class="Bound">args</a> <a id="7500" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7502" class="InductiveConstructor">var</a> <a id="7506" href="Reflection.AST.Term.html#7472" class="Bound">x′</a> <a id="7509" href="Reflection.AST.Term.html#7480" class="Bound">args′</a> <a id="7515" class="Symbol">→</a> <a id="7517" href="Reflection.AST.Term.html#7470" class="Bound">x</a> <a id="7519" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7521" href="Reflection.AST.Term.html#7472" class="Bound">x′</a> <a id="7524" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7526" href="Reflection.AST.Term.html#7475" class="Bound">args</a> <a id="7531" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7533" href="Reflection.AST.Term.html#7480" class="Bound">args′</a>
<a id="7539" href="Reflection.AST.Term.html#7450" class="Function">var-injective</a> <a id="7553" class="Symbol">=</a> <a id="7555" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="7557" href="Reflection.AST.Term.html#7230" class="Function">var-injective₁</a> <a id="7572" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="7574" href="Reflection.AST.Term.html#7337" class="Function">var-injective₂</a> <a id="7589" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="con-injective₁"></a><a id="7592" href="Reflection.AST.Term.html#7592" class="Function">con-injective₁</a> <a id="7607" class="Symbol">:</a> <a id="7609" class="Symbol">∀</a> <a id="7611" class="Symbol">{</a><a id="7612" href="Reflection.AST.Term.html#7612" class="Bound">c</a> <a id="7614" href="Reflection.AST.Term.html#7614" class="Bound">c′</a> <a id="7617" href="Reflection.AST.Term.html#7617" class="Bound">args</a> <a id="7622" href="Reflection.AST.Term.html#7622" class="Bound">args′</a><a id="7627" class="Symbol">}</a> <a id="7629" class="Symbol">→</a> <a id="7631" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">Term.con</a> <a id="7640" href="Reflection.AST.Term.html#7612" class="Bound">c</a> <a id="7642" href="Reflection.AST.Term.html#7617" class="Bound">args</a> <a id="7647" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7649" class="InductiveConstructor">con</a> <a id="7653" href="Reflection.AST.Term.html#7614" class="Bound">c′</a> <a id="7656" href="Reflection.AST.Term.html#7622" class="Bound">args′</a> <a id="7662" class="Symbol">→</a> <a id="7664" href="Reflection.AST.Term.html#7612" class="Bound">c</a> <a id="7666" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7668" href="Reflection.AST.Term.html#7614" class="Bound">c′</a>
<a id="7671" href="Reflection.AST.Term.html#7592" class="Function">con-injective₁</a> <a id="7686" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7691" class="Symbol">=</a> <a id="7693" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="con-injective₂"></a><a id="7699" href="Reflection.AST.Term.html#7699" class="Function">con-injective₂</a> <a id="7714" class="Symbol">:</a> <a id="7716" class="Symbol">∀</a> <a id="7718" class="Symbol">{</a><a id="7719" href="Reflection.AST.Term.html#7719" class="Bound">c</a> <a id="7721" href="Reflection.AST.Term.html#7721" class="Bound">c′</a> <a id="7724" href="Reflection.AST.Term.html#7724" class="Bound">args</a> <a id="7729" href="Reflection.AST.Term.html#7729" class="Bound">args′</a><a id="7734" class="Symbol">}</a> <a id="7736" class="Symbol">→</a> <a id="7738" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">Term.con</a> <a id="7747" href="Reflection.AST.Term.html#7719" class="Bound">c</a> <a id="7749" href="Reflection.AST.Term.html#7724" class="Bound">args</a> <a id="7754" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7756" class="InductiveConstructor">con</a> <a id="7760" href="Reflection.AST.Term.html#7721" class="Bound">c′</a> <a id="7763" href="Reflection.AST.Term.html#7729" class="Bound">args′</a> <a id="7769" class="Symbol">→</a> <a id="7771" href="Reflection.AST.Term.html#7724" class="Bound">args</a> <a id="7776" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7778" href="Reflection.AST.Term.html#7729" class="Bound">args′</a>
<a id="7784" href="Reflection.AST.Term.html#7699" class="Function">con-injective₂</a> <a id="7799" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7804" class="Symbol">=</a> <a id="7806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="con-injective"></a><a id="7812" href="Reflection.AST.Term.html#7812" class="Function">con-injective</a> <a id="7826" class="Symbol">:</a> <a id="7828" class="Symbol">∀</a> <a id="7830" class="Symbol">{</a><a id="7831" href="Reflection.AST.Term.html#7831" class="Bound">c</a> <a id="7833" href="Reflection.AST.Term.html#7833" class="Bound">c′</a> <a id="7836" href="Reflection.AST.Term.html#7836" class="Bound">args</a> <a id="7841" href="Reflection.AST.Term.html#7841" class="Bound">args′</a><a id="7846" class="Symbol">}</a> <a id="7848" class="Symbol">→</a> <a id="7850" class="InductiveConstructor">con</a> <a id="7854" href="Reflection.AST.Term.html#7831" class="Bound">c</a> <a id="7856" href="Reflection.AST.Term.html#7836" class="Bound">args</a> <a id="7861" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7863" class="InductiveConstructor">con</a> <a id="7867" href="Reflection.AST.Term.html#7833" class="Bound">c′</a> <a id="7870" href="Reflection.AST.Term.html#7841" class="Bound">args′</a> <a id="7876" class="Symbol">→</a> <a id="7878" href="Reflection.AST.Term.html#7831" class="Bound">c</a> <a id="7880" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7882" href="Reflection.AST.Term.html#7833" class="Bound">c′</a> <a id="7885" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7887" href="Reflection.AST.Term.html#7836" class="Bound">args</a> <a id="7892" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="7894" href="Reflection.AST.Term.html#7841" class="Bound">args′</a>
<a id="7900" href="Reflection.AST.Term.html#7812" class="Function">con-injective</a> <a id="7914" class="Symbol">=</a> <a id="7916" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="7918" href="Reflection.AST.Term.html#7592" class="Function">con-injective₁</a> <a id="7933" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="7935" href="Reflection.AST.Term.html#7699" class="Function">con-injective₂</a> <a id="7950" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="def-injective₁"></a><a id="7953" href="Reflection.AST.Term.html#7953" class="Function">def-injective₁</a> <a id="7968" class="Symbol">:</a> <a id="7970" class="Symbol">∀</a> <a id="7972" class="Symbol">{</a><a id="7973" href="Reflection.AST.Term.html#7973" class="Bound">f</a> <a id="7975" href="Reflection.AST.Term.html#7975" class="Bound">f′</a> <a id="7978" href="Reflection.AST.Term.html#7978" class="Bound">args</a> <a id="7983" href="Reflection.AST.Term.html#7983" class="Bound">args′</a><a id="7988" class="Symbol">}</a> <a id="7990" class="Symbol">→</a> <a id="7992" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="7996" href="Reflection.AST.Term.html#7973" class="Bound">f</a> <a id="7998" href="Reflection.AST.Term.html#7978" class="Bound">args</a> <a id="8003" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8005" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8009" href="Reflection.AST.Term.html#7975" class="Bound">f′</a> <a id="8012" href="Reflection.AST.Term.html#7983" class="Bound">args′</a> <a id="8018" class="Symbol">→</a> <a id="8020" href="Reflection.AST.Term.html#7973" class="Bound">f</a> <a id="8022" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8024" href="Reflection.AST.Term.html#7975" class="Bound">f′</a>
<a id="8027" href="Reflection.AST.Term.html#7953" class="Function">def-injective₁</a> <a id="8042" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8047" class="Symbol">=</a> <a id="8049" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="def-injective₂"></a><a id="8055" href="Reflection.AST.Term.html#8055" class="Function">def-injective₂</a> <a id="8070" class="Symbol">:</a> <a id="8072" class="Symbol">∀</a> <a id="8074" class="Symbol">{</a><a id="8075" href="Reflection.AST.Term.html#8075" class="Bound">f</a> <a id="8077" href="Reflection.AST.Term.html#8077" class="Bound">f′</a> <a id="8080" href="Reflection.AST.Term.html#8080" class="Bound">args</a> <a id="8085" href="Reflection.AST.Term.html#8085" class="Bound">args′</a><a id="8090" class="Symbol">}</a> <a id="8092" class="Symbol">→</a> <a id="8094" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8098" href="Reflection.AST.Term.html#8075" class="Bound">f</a> <a id="8100" href="Reflection.AST.Term.html#8080" class="Bound">args</a> <a id="8105" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8107" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8111" href="Reflection.AST.Term.html#8077" class="Bound">f′</a> <a id="8114" href="Reflection.AST.Term.html#8085" class="Bound">args′</a> <a id="8120" class="Symbol">→</a> <a id="8122" href="Reflection.AST.Term.html#8080" class="Bound">args</a> <a id="8127" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8129" href="Reflection.AST.Term.html#8085" class="Bound">args′</a>
<a id="8135" href="Reflection.AST.Term.html#8055" class="Function">def-injective₂</a> <a id="8150" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8155" class="Symbol">=</a> <a id="8157" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="def-injective"></a><a id="8163" href="Reflection.AST.Term.html#8163" class="Function">def-injective</a> <a id="8177" class="Symbol">:</a> <a id="8179" class="Symbol">∀</a> <a id="8181" class="Symbol">{</a><a id="8182" href="Reflection.AST.Term.html#8182" class="Bound">f</a> <a id="8184" href="Reflection.AST.Term.html#8184" class="Bound">f′</a> <a id="8187" href="Reflection.AST.Term.html#8187" class="Bound">args</a> <a id="8192" href="Reflection.AST.Term.html#8192" class="Bound">args′</a><a id="8197" class="Symbol">}</a> <a id="8199" class="Symbol">→</a> <a id="8201" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8205" href="Reflection.AST.Term.html#8182" class="Bound">f</a> <a id="8207" href="Reflection.AST.Term.html#8187" class="Bound">args</a> <a id="8212" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8214" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="8218" href="Reflection.AST.Term.html#8184" class="Bound">f′</a> <a id="8221" href="Reflection.AST.Term.html#8192" class="Bound">args′</a> <a id="8227" class="Symbol">→</a> <a id="8229" href="Reflection.AST.Term.html#8182" class="Bound">f</a> <a id="8231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8233" href="Reflection.AST.Term.html#8184" class="Bound">f′</a> <a id="8236" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8238" href="Reflection.AST.Term.html#8187" class="Bound">args</a> <a id="8243" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8245" href="Reflection.AST.Term.html#8192" class="Bound">args′</a>
<a id="8251" href="Reflection.AST.Term.html#8163" class="Function">def-injective</a> <a id="8265" class="Symbol">=</a> <a id="8267" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="8269" href="Reflection.AST.Term.html#7953" class="Function">def-injective₁</a> <a id="8284" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="8286" href="Reflection.AST.Term.html#8055" class="Function">def-injective₂</a> <a id="8301" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="meta-injective₁"></a><a id="8304" href="Reflection.AST.Term.html#8304" class="Function">meta-injective₁</a> <a id="8320" class="Symbol">:</a> <a id="8322" class="Symbol">∀</a> <a id="8324" class="Symbol">{</a><a id="8325" href="Reflection.AST.Term.html#8325" class="Bound">x</a> <a id="8327" href="Reflection.AST.Term.html#8327" class="Bound">x′</a> <a id="8330" href="Reflection.AST.Term.html#8330" class="Bound">args</a> <a id="8335" href="Reflection.AST.Term.html#8335" class="Bound">args′</a><a id="8340" class="Symbol">}</a> <a id="8342" class="Symbol">→</a> <a id="8344" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8349" href="Reflection.AST.Term.html#8325" class="Bound">x</a> <a id="8351" href="Reflection.AST.Term.html#8330" class="Bound">args</a> <a id="8356" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8358" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8363" href="Reflection.AST.Term.html#8327" class="Bound">x′</a> <a id="8366" href="Reflection.AST.Term.html#8335" class="Bound">args′</a> <a id="8372" class="Symbol">→</a> <a id="8374" href="Reflection.AST.Term.html#8325" class="Bound">x</a> <a id="8376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8378" href="Reflection.AST.Term.html#8327" class="Bound">x′</a>
<a id="8381" href="Reflection.AST.Term.html#8304" class="Function">meta-injective₁</a> <a id="8397" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8402" class="Symbol">=</a> <a id="8404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="meta-injective₂"></a><a id="8410" href="Reflection.AST.Term.html#8410" class="Function">meta-injective₂</a> <a id="8426" class="Symbol">:</a> <a id="8428" class="Symbol">∀</a> <a id="8430" class="Symbol">{</a><a id="8431" href="Reflection.AST.Term.html#8431" class="Bound">x</a> <a id="8433" href="Reflection.AST.Term.html#8433" class="Bound">x′</a> <a id="8436" href="Reflection.AST.Term.html#8436" class="Bound">args</a> <a id="8441" href="Reflection.AST.Term.html#8441" class="Bound">args′</a><a id="8446" class="Symbol">}</a> <a id="8448" class="Symbol">→</a> <a id="8450" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8455" href="Reflection.AST.Term.html#8431" class="Bound">x</a> <a id="8457" href="Reflection.AST.Term.html#8436" class="Bound">args</a> <a id="8462" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8464" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8469" href="Reflection.AST.Term.html#8433" class="Bound">x′</a> <a id="8472" href="Reflection.AST.Term.html#8441" class="Bound">args′</a> <a id="8478" class="Symbol">→</a> <a id="8480" href="Reflection.AST.Term.html#8436" class="Bound">args</a> <a id="8485" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8487" href="Reflection.AST.Term.html#8441" class="Bound">args′</a>
<a id="8493" href="Reflection.AST.Term.html#8410" class="Function">meta-injective₂</a> <a id="8509" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8514" class="Symbol">=</a> <a id="8516" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="meta-injective"></a><a id="8522" href="Reflection.AST.Term.html#8522" class="Function">meta-injective</a> <a id="8537" class="Symbol">:</a> <a id="8539" class="Symbol">∀</a> <a id="8541" class="Symbol">{</a><a id="8542" href="Reflection.AST.Term.html#8542" class="Bound">x</a> <a id="8544" href="Reflection.AST.Term.html#8544" class="Bound">x′</a> <a id="8547" href="Reflection.AST.Term.html#8547" class="Bound">args</a> <a id="8552" href="Reflection.AST.Term.html#8552" class="Bound">args′</a><a id="8557" class="Symbol">}</a> <a id="8559" class="Symbol">→</a> <a id="8561" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8566" href="Reflection.AST.Term.html#8542" class="Bound">x</a> <a id="8568" href="Reflection.AST.Term.html#8547" class="Bound">args</a> <a id="8573" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8575" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8580" href="Reflection.AST.Term.html#8544" class="Bound">x′</a> <a id="8583" href="Reflection.AST.Term.html#8552" class="Bound">args′</a> <a id="8589" class="Symbol">→</a> <a id="8591" href="Reflection.AST.Term.html#8542" class="Bound">x</a> <a id="8593" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8595" href="Reflection.AST.Term.html#8544" class="Bound">x′</a> <a id="8598" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8600" href="Reflection.AST.Term.html#8547" class="Bound">args</a> <a id="8605" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8607" href="Reflection.AST.Term.html#8552" class="Bound">args′</a>
<a id="8613" href="Reflection.AST.Term.html#8522" class="Function">meta-injective</a> <a id="8628" class="Symbol">=</a> <a id="8630" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="8632" href="Reflection.AST.Term.html#8304" class="Function">meta-injective₁</a> <a id="8648" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="8650" href="Reflection.AST.Term.html#8410" class="Function">meta-injective₂</a> <a id="8666" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="lam-injective₁"></a><a id="8669" href="Reflection.AST.Term.html#8669" class="Function">lam-injective₁</a> <a id="8684" class="Symbol">:</a> <a id="8686" class="Symbol">∀</a> <a id="8688" class="Symbol">{</a><a id="8689" href="Reflection.AST.Term.html#8689" class="Bound">v</a> <a id="8691" href="Reflection.AST.Term.html#8691" class="Bound">v′</a> <a id="8694" href="Reflection.AST.Term.html#8694" class="Bound">t</a> <a id="8696" href="Reflection.AST.Term.html#8696" class="Bound">t′</a><a id="8698" class="Symbol">}</a> <a id="8700" class="Symbol">→</a> <a id="8702" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8706" href="Reflection.AST.Term.html#8689" class="Bound">v</a> <a id="8708" href="Reflection.AST.Term.html#8694" class="Bound">t</a> <a id="8710" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8712" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8716" href="Reflection.AST.Term.html#8691" class="Bound">v′</a> <a id="8719" href="Reflection.AST.Term.html#8696" class="Bound">t′</a> <a id="8722" class="Symbol">→</a> <a id="8724" href="Reflection.AST.Term.html#8689" class="Bound">v</a> <a id="8726" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8728" href="Reflection.AST.Term.html#8691" class="Bound">v′</a>
<a id="8731" href="Reflection.AST.Term.html#8669" class="Function">lam-injective₁</a> <a id="8746" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8751" class="Symbol">=</a> <a id="8753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="lam-injective₂"></a><a id="8759" href="Reflection.AST.Term.html#8759" class="Function">lam-injective₂</a> <a id="8774" class="Symbol">:</a> <a id="8776" class="Symbol">∀</a> <a id="8778" class="Symbol">{</a><a id="8779" href="Reflection.AST.Term.html#8779" class="Bound">v</a> <a id="8781" href="Reflection.AST.Term.html#8781" class="Bound">v′</a> <a id="8784" href="Reflection.AST.Term.html#8784" class="Bound">t</a> <a id="8786" href="Reflection.AST.Term.html#8786" class="Bound">t′</a><a id="8788" class="Symbol">}</a> <a id="8790" class="Symbol">→</a> <a id="8792" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8796" href="Reflection.AST.Term.html#8779" class="Bound">v</a> <a id="8798" href="Reflection.AST.Term.html#8784" class="Bound">t</a> <a id="8800" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8802" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8806" href="Reflection.AST.Term.html#8781" class="Bound">v′</a> <a id="8809" href="Reflection.AST.Term.html#8786" class="Bound">t′</a> <a id="8812" class="Symbol">→</a> <a id="8814" href="Reflection.AST.Term.html#8784" class="Bound">t</a> <a id="8816" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8818" href="Reflection.AST.Term.html#8786" class="Bound">t′</a>
<a id="8821" href="Reflection.AST.Term.html#8759" class="Function">lam-injective₂</a> <a id="8836" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="8841" class="Symbol">=</a> <a id="8843" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="lam-injective"></a><a id="8849" href="Reflection.AST.Term.html#8849" class="Function">lam-injective</a> <a id="8863" class="Symbol">:</a> <a id="8865" class="Symbol">∀</a> <a id="8867" class="Symbol">{</a><a id="8868" href="Reflection.AST.Term.html#8868" class="Bound">v</a> <a id="8870" href="Reflection.AST.Term.html#8870" class="Bound">v′</a> <a id="8873" href="Reflection.AST.Term.html#8873" class="Bound">t</a> <a id="8875" href="Reflection.AST.Term.html#8875" class="Bound">t′</a><a id="8877" class="Symbol">}</a> <a id="8879" class="Symbol">→</a> <a id="8881" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8885" href="Reflection.AST.Term.html#8868" class="Bound">v</a> <a id="8887" href="Reflection.AST.Term.html#8873" class="Bound">t</a> <a id="8889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8891" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="8895" href="Reflection.AST.Term.html#8870" class="Bound">v′</a> <a id="8898" href="Reflection.AST.Term.html#8875" class="Bound">t′</a> <a id="8901" class="Symbol">→</a> <a id="8903" href="Reflection.AST.Term.html#8868" class="Bound">v</a> <a id="8905" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8907" href="Reflection.AST.Term.html#8870" class="Bound">v′</a> <a id="8910" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="8912" href="Reflection.AST.Term.html#8873" class="Bound">t</a> <a id="8914" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="8916" href="Reflection.AST.Term.html#8875" class="Bound">t′</a>
<a id="8919" href="Reflection.AST.Term.html#8849" class="Function">lam-injective</a> <a id="8933" class="Symbol">=</a> <a id="8935" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="8937" href="Reflection.AST.Term.html#8669" class="Function">lam-injective₁</a> <a id="8952" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="8954" href="Reflection.AST.Term.html#8759" class="Function">lam-injective₂</a> <a id="8969" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="pat-lam-injective₁"></a><a id="8972" href="Reflection.AST.Term.html#8972" class="Function">pat-lam-injective₁</a> <a id="8991" class="Symbol">:</a> <a id="8993" class="Symbol">∀</a> <a id="8995" class="Symbol">{</a><a id="8996" href="Reflection.AST.Term.html#8996" class="Bound">cs</a> <a id="8999" href="Reflection.AST.Term.html#8999" class="Bound">cs′</a> <a id="9003" href="Reflection.AST.Term.html#9003" class="Bound">args</a> <a id="9008" href="Reflection.AST.Term.html#9008" class="Bound">args′</a><a id="9013" class="Symbol">}</a> <a id="9015" class="Symbol">→</a> <a id="9017" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9025" href="Reflection.AST.Term.html#8996" class="Bound">cs</a> <a id="9028" href="Reflection.AST.Term.html#9003" class="Bound">args</a> <a id="9033" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9035" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9043" href="Reflection.AST.Term.html#8999" class="Bound">cs′</a> <a id="9047" href="Reflection.AST.Term.html#9008" class="Bound">args′</a> <a id="9053" class="Symbol">→</a> <a id="9055" href="Reflection.AST.Term.html#8996" class="Bound">cs</a> <a id="9058" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9060" href="Reflection.AST.Term.html#8999" class="Bound">cs′</a>
<a id="9064" href="Reflection.AST.Term.html#8972" class="Function">pat-lam-injective₁</a> <a id="9083" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9088" class="Symbol">=</a> <a id="9090" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pat-lam-injective₂"></a><a id="9096" href="Reflection.AST.Term.html#9096" class="Function">pat-lam-injective₂</a> <a id="9115" class="Symbol">:</a> <a id="9117" class="Symbol">∀</a> <a id="9119" class="Symbol">{</a><a id="9120" href="Reflection.AST.Term.html#9120" class="Bound">cs</a> <a id="9123" href="Reflection.AST.Term.html#9123" class="Bound">cs′</a> <a id="9127" href="Reflection.AST.Term.html#9127" class="Bound">args</a> <a id="9132" href="Reflection.AST.Term.html#9132" class="Bound">args′</a><a id="9137" class="Symbol">}</a> <a id="9139" class="Symbol">→</a> <a id="9141" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9149" href="Reflection.AST.Term.html#9120" class="Bound">cs</a> <a id="9152" href="Reflection.AST.Term.html#9127" class="Bound">args</a> <a id="9157" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9159" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9167" href="Reflection.AST.Term.html#9123" class="Bound">cs′</a> <a id="9171" href="Reflection.AST.Term.html#9132" class="Bound">args′</a> <a id="9177" class="Symbol">→</a> <a id="9179" href="Reflection.AST.Term.html#9127" class="Bound">args</a> <a id="9184" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9186" href="Reflection.AST.Term.html#9132" class="Bound">args′</a>
<a id="9192" href="Reflection.AST.Term.html#9096" class="Function">pat-lam-injective₂</a> <a id="9211" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9216" class="Symbol">=</a> <a id="9218" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pat-lam-injective"></a><a id="9224" href="Reflection.AST.Term.html#9224" class="Function">pat-lam-injective</a> <a id="9242" class="Symbol">:</a> <a id="9244" class="Symbol">∀</a> <a id="9246" class="Symbol">{</a><a id="9247" href="Reflection.AST.Term.html#9247" class="Bound">cs</a> <a id="9250" href="Reflection.AST.Term.html#9250" class="Bound">cs′</a> <a id="9254" href="Reflection.AST.Term.html#9254" class="Bound">args</a> <a id="9259" href="Reflection.AST.Term.html#9259" class="Bound">args′</a><a id="9264" class="Symbol">}</a> <a id="9266" class="Symbol">→</a> <a id="9268" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9276" href="Reflection.AST.Term.html#9247" class="Bound">cs</a> <a id="9279" href="Reflection.AST.Term.html#9254" class="Bound">args</a> <a id="9284" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9286" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="9294" href="Reflection.AST.Term.html#9250" class="Bound">cs′</a> <a id="9298" href="Reflection.AST.Term.html#9259" class="Bound">args′</a> <a id="9304" class="Symbol">→</a> <a id="9306" href="Reflection.AST.Term.html#9247" class="Bound">cs</a> <a id="9309" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9311" href="Reflection.AST.Term.html#9250" class="Bound">cs′</a> <a id="9315" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9317" href="Reflection.AST.Term.html#9254" class="Bound">args</a> <a id="9322" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9324" href="Reflection.AST.Term.html#9259" class="Bound">args′</a>
<a id="9330" href="Reflection.AST.Term.html#9224" class="Function">pat-lam-injective</a> <a id="9348" class="Symbol">=</a> <a id="9350" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="9352" href="Reflection.AST.Term.html#8972" class="Function">pat-lam-injective₁</a> <a id="9371" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="9373" href="Reflection.AST.Term.html#9096" class="Function">pat-lam-injective₂</a> <a id="9392" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="pi-injective₁"></a><a id="9395" href="Reflection.AST.Term.html#9395" class="Function">pi-injective₁</a> <a id="9409" class="Symbol">:</a> <a id="9411" class="Symbol">∀</a> <a id="9413" class="Symbol">{</a><a id="9414" href="Reflection.AST.Term.html#9414" class="Bound">t₁</a> <a id="9417" href="Reflection.AST.Term.html#9417" class="Bound">t₁′</a> <a id="9421" href="Reflection.AST.Term.html#9421" class="Bound">t₂</a> <a id="9424" href="Reflection.AST.Term.html#9424" class="Bound">t₂′</a><a id="9427" class="Symbol">}</a> <a id="9429" class="Symbol">→</a> <a id="9431" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9434" href="Reflection.AST.Term.html#9414" class="Bound">t₁</a> <a id="9437" href="Reflection.AST.Term.html#9421" class="Bound">t₂</a> <a id="9440" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9442" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9445" href="Reflection.AST.Term.html#9417" class="Bound">t₁′</a> <a id="9449" href="Reflection.AST.Term.html#9424" class="Bound">t₂′</a> <a id="9453" class="Symbol">→</a> <a id="9455" href="Reflection.AST.Term.html#9414" class="Bound">t₁</a> <a id="9458" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9460" href="Reflection.AST.Term.html#9417" class="Bound">t₁′</a>
<a id="9464" href="Reflection.AST.Term.html#9395" class="Function">pi-injective₁</a> <a id="9478" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9483" class="Symbol">=</a> <a id="9485" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pi-injective₂"></a><a id="9491" href="Reflection.AST.Term.html#9491" class="Function">pi-injective₂</a> <a id="9505" class="Symbol">:</a> <a id="9507" class="Symbol">∀</a> <a id="9509" class="Symbol">{</a><a id="9510" href="Reflection.AST.Term.html#9510" class="Bound">t₁</a> <a id="9513" href="Reflection.AST.Term.html#9513" class="Bound">t₁′</a> <a id="9517" href="Reflection.AST.Term.html#9517" class="Bound">t₂</a> <a id="9520" href="Reflection.AST.Term.html#9520" class="Bound">t₂′</a><a id="9523" class="Symbol">}</a> <a id="9525" class="Symbol">→</a> <a id="9527" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9530" href="Reflection.AST.Term.html#9510" class="Bound">t₁</a> <a id="9533" href="Reflection.AST.Term.html#9517" class="Bound">t₂</a> <a id="9536" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9538" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9541" href="Reflection.AST.Term.html#9513" class="Bound">t₁′</a> <a id="9545" href="Reflection.AST.Term.html#9520" class="Bound">t₂′</a> <a id="9549" class="Symbol">→</a> <a id="9551" href="Reflection.AST.Term.html#9517" class="Bound">t₂</a> <a id="9554" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9556" href="Reflection.AST.Term.html#9520" class="Bound">t₂′</a>
<a id="9560" href="Reflection.AST.Term.html#9491" class="Function">pi-injective₂</a> <a id="9574" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9579" class="Symbol">=</a> <a id="9581" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pi-injective"></a><a id="9587" href="Reflection.AST.Term.html#9587" class="Function">pi-injective</a> <a id="9600" class="Symbol">:</a> <a id="9602" class="Symbol">∀</a> <a id="9604" class="Symbol">{</a><a id="9605" href="Reflection.AST.Term.html#9605" class="Bound">t₁</a> <a id="9608" href="Reflection.AST.Term.html#9608" class="Bound">t₁′</a> <a id="9612" href="Reflection.AST.Term.html#9612" class="Bound">t₂</a> <a id="9615" href="Reflection.AST.Term.html#9615" class="Bound">t₂′</a><a id="9618" class="Symbol">}</a> <a id="9620" class="Symbol">→</a> <a id="9622" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9625" href="Reflection.AST.Term.html#9605" class="Bound">t₁</a> <a id="9628" href="Reflection.AST.Term.html#9612" class="Bound">t₂</a> <a id="9631" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9633" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="9636" href="Reflection.AST.Term.html#9608" class="Bound">t₁′</a> <a id="9640" href="Reflection.AST.Term.html#9615" class="Bound">t₂′</a> <a id="9644" class="Symbol">→</a> <a id="9646" href="Reflection.AST.Term.html#9605" class="Bound">t₁</a> <a id="9649" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9651" href="Reflection.AST.Term.html#9608" class="Bound">t₁′</a> <a id="9655" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="9657" href="Reflection.AST.Term.html#9612" class="Bound">t₂</a> <a id="9660" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9662" href="Reflection.AST.Term.html#9615" class="Bound">t₂′</a>
<a id="9666" href="Reflection.AST.Term.html#9587" class="Function">pi-injective</a> <a id="9679" class="Symbol">=</a> <a id="9681" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="9683" href="Reflection.AST.Term.html#9395" class="Function">pi-injective₁</a> <a id="9697" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="9699" href="Reflection.AST.Term.html#9491" class="Function">pi-injective₂</a> <a id="9713" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="sort-injective"></a><a id="9716" href="Reflection.AST.Term.html#9716" class="Function">sort-injective</a> <a id="9731" class="Symbol">:</a> <a id="9733" class="Symbol">∀</a> <a id="9735" class="Symbol">{</a><a id="9736" href="Reflection.AST.Term.html#9736" class="Bound">x</a> <a id="9738" href="Reflection.AST.Term.html#9738" class="Bound">y</a><a id="9739" class="Symbol">}</a> <a id="9741" class="Symbol">→</a> <a id="9743" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="9748" href="Reflection.AST.Term.html#9736" class="Bound">x</a> <a id="9750" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9752" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="9757" href="Reflection.AST.Term.html#9738" class="Bound">y</a> <a id="9759" class="Symbol">→</a> <a id="9761" href="Reflection.AST.Term.html#9736" class="Bound">x</a> <a id="9763" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9765" href="Reflection.AST.Term.html#9738" class="Bound">y</a>
<a id="9767" href="Reflection.AST.Term.html#9716" class="Function">sort-injective</a> <a id="9782" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9787" class="Symbol">=</a> <a id="9789" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="lit-injective"></a><a id="9795" href="Reflection.AST.Term.html#9795" class="Function">lit-injective</a> <a id="9809" class="Symbol">:</a> <a id="9811" class="Symbol">∀</a> <a id="9813" class="Symbol">{</a><a id="9814" href="Reflection.AST.Term.html#9814" class="Bound">x</a> <a id="9816" href="Reflection.AST.Term.html#9816" class="Bound">y</a><a id="9817" class="Symbol">}</a> <a id="9819" class="Symbol">→</a> <a id="9821" class="InductiveConstructor">lit</a> <a id="9825" href="Reflection.AST.Term.html#9814" class="Bound">x</a> <a id="9827" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9829" class="InductiveConstructor">lit</a> <a id="9833" href="Reflection.AST.Term.html#9816" class="Bound">y</a> <a id="9835" class="Symbol">→</a> <a id="9837" href="Reflection.AST.Term.html#9814" class="Bound">x</a> <a id="9839" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9841" href="Reflection.AST.Term.html#9816" class="Bound">y</a>
<a id="9843" href="Reflection.AST.Term.html#9795" class="Function">lit-injective</a> <a id="9857" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9862" class="Symbol">=</a> <a id="9864" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="set-injective"></a><a id="9870" href="Reflection.AST.Term.html#9870" class="Function">set-injective</a> <a id="9884" class="Symbol">:</a> <a id="9886" class="Symbol">∀</a> <a id="9888" class="Symbol">{</a><a id="9889" href="Reflection.AST.Term.html#9889" class="Bound">x</a> <a id="9891" href="Reflection.AST.Term.html#9891" class="Bound">y</a><a id="9892" class="Symbol">}</a> <a id="9894" class="Symbol">→</a> <a id="9896" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9900" href="Reflection.AST.Term.html#9889" class="Bound">x</a> <a id="9902" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9904" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="9908" href="Reflection.AST.Term.html#9891" class="Bound">y</a> <a id="9910" class="Symbol">→</a> <a id="9912" href="Reflection.AST.Term.html#9889" class="Bound">x</a> <a id="9914" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9916" href="Reflection.AST.Term.html#9891" class="Bound">y</a>
<a id="9918" href="Reflection.AST.Term.html#9870" class="Function">set-injective</a> <a id="9932" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="9937" class="Symbol">=</a> <a id="9939" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="slit-injective"></a><a id="9945" href="Reflection.AST.Term.html#9945" class="Function">slit-injective</a> <a id="9960" class="Symbol">:</a> <a id="9962" class="Symbol">∀</a> <a id="9964" class="Symbol">{</a><a id="9965" href="Reflection.AST.Term.html#9965" class="Bound">x</a> <a id="9967" href="Reflection.AST.Term.html#9967" class="Bound">y</a><a id="9968" class="Symbol">}</a> <a id="9970" class="Symbol">→</a> <a id="9972" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">Sort.lit</a> <a id="9981" href="Reflection.AST.Term.html#9965" class="Bound">x</a> <a id="9983" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9985" class="InductiveConstructor">lit</a> <a id="9989" href="Reflection.AST.Term.html#9967" class="Bound">y</a> <a id="9991" class="Symbol">→</a> <a id="9993" href="Reflection.AST.Term.html#9965" class="Bound">x</a> <a id="9995" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9997" href="Reflection.AST.Term.html#9967" class="Bound">y</a>
<a id="9999" href="Reflection.AST.Term.html#9945" class="Function">slit-injective</a> <a id="10014" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10019" class="Symbol">=</a> <a id="10021" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="prop-injective"></a><a id="10027" href="Reflection.AST.Term.html#10027" class="Function">prop-injective</a> <a id="10042" class="Symbol">:</a> <a id="10044" class="Symbol">∀</a> <a id="10046" class="Symbol">{</a><a id="10047" href="Reflection.AST.Term.html#10047" class="Bound">x</a> <a id="10049" href="Reflection.AST.Term.html#10049" class="Bound">y</a><a id="10050" class="Symbol">}</a> <a id="10052" class="Symbol">→</a> <a id="10054" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10059" href="Reflection.AST.Term.html#10047" class="Bound">x</a> <a id="10061" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10063" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="10068" href="Reflection.AST.Term.html#10049" class="Bound">y</a> <a id="10070" class="Symbol">→</a> <a id="10072" href="Reflection.AST.Term.html#10047" class="Bound">x</a> <a id="10074" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10076" href="Reflection.AST.Term.html#10049" class="Bound">y</a>
<a id="10078" href="Reflection.AST.Term.html#10027" class="Function">prop-injective</a> <a id="10093" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10098" class="Symbol">=</a> <a id="10100" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="propLit-injective"></a><a id="10106" href="Reflection.AST.Term.html#10106" class="Function">propLit-injective</a> <a id="10124" class="Symbol">:</a> <a id="10126" class="Symbol">∀</a> <a id="10128" class="Symbol">{</a><a id="10129" href="Reflection.AST.Term.html#10129" class="Bound">x</a> <a id="10131" href="Reflection.AST.Term.html#10131" class="Bound">y</a><a id="10132" class="Symbol">}</a> <a id="10134" class="Symbol">→</a> <a id="10136" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10144" href="Reflection.AST.Term.html#10129" class="Bound">x</a> <a id="10146" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10148" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="10156" href="Reflection.AST.Term.html#10131" class="Bound">y</a> <a id="10158" class="Symbol">→</a> <a id="10160" href="Reflection.AST.Term.html#10129" class="Bound">x</a> <a id="10162" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10164" href="Reflection.AST.Term.html#10131" class="Bound">y</a>
<a id="10166" href="Reflection.AST.Term.html#10106" class="Function">propLit-injective</a> <a id="10184" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10189" class="Symbol">=</a> <a id="10191" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="inf-injective"></a><a id="10197" href="Reflection.AST.Term.html#10197" class="Function">inf-injective</a> <a id="10211" class="Symbol">:</a> <a id="10213" class="Symbol">∀</a> <a id="10215" class="Symbol">{</a><a id="10216" href="Reflection.AST.Term.html#10216" class="Bound">x</a> <a id="10218" href="Reflection.AST.Term.html#10218" class="Bound">y</a><a id="10219" class="Symbol">}</a> <a id="10221" class="Symbol">→</a> <a id="10223" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10227" href="Reflection.AST.Term.html#10216" class="Bound">x</a> <a id="10229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10231" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="10235" href="Reflection.AST.Term.html#10218" class="Bound">y</a> <a id="10237" class="Symbol">→</a> <a id="10239" href="Reflection.AST.Term.html#10216" class="Bound">x</a> <a id="10241" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="10243" href="Reflection.AST.Term.html#10218" class="Bound">y</a>
<a id="10245" href="Reflection.AST.Term.html#10197" class="Function">inf-injective</a> <a id="10259" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="10264" class="Symbol">=</a> <a id="10266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="10272" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="10276" href="Reflection.AST.Term.html#10276" class="Bound">x</a> <a id="10278" href="Reflection.AST.Term.html#10278" class="Bound">args</a> <a id="10283" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10285" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="10289" href="Reflection.AST.Term.html#10289" class="Bound">x′</a> <a id="10292" href="Reflection.AST.Term.html#10292" class="Bound">args′</a> <a id="10298" class="Symbol">=</a>
  <a id="10302" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10307" class="Symbol">(</a><a id="10308" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10316" class="Symbol">(</a><a id="10317" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10323" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a><a id="10326" class="Symbol">))</a> <a id="10329" href="Reflection.AST.Term.html#7450" class="Function">var-injective</a> <a id="10343" class="Symbol">(</a><a id="10344" href="Reflection.AST.Term.html#10276" class="Bound">x</a> <a id="10346" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="10350" href="Reflection.AST.Term.html#10289" class="Bound">x′</a> <a id="10353" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="10359" href="Reflection.AST.Term.html#10278" class="Bound">args</a> <a id="10364" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="10371" href="Reflection.AST.Term.html#10292" class="Bound">args′</a><a id="10376" class="Symbol">)</a>
<a id="10378" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="10382" href="Reflection.AST.Term.html#10382" class="Bound">c</a> <a id="10384" href="Reflection.AST.Term.html#10384" class="Bound">args</a> <a id="10389" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10391" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="10395" href="Reflection.AST.Term.html#10395" class="Bound">c′</a> <a id="10398" href="Reflection.AST.Term.html#10398" class="Bound">args′</a> <a id="10404" class="Symbol">=</a>
  <a id="10408" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10413" class="Symbol">(</a><a id="10414" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10422" class="Symbol">(</a><a id="10423" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10429" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a><a id="10432" class="Symbol">))</a> <a id="10435" href="Reflection.AST.Term.html#7812" class="Function">con-injective</a> <a id="10449" class="Symbol">(</a><a id="10450" href="Reflection.AST.Term.html#10382" class="Bound">c</a> <a id="10452" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="10459" href="Reflection.AST.Term.html#10395" class="Bound">c′</a> <a id="10462" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="10468" href="Reflection.AST.Term.html#10384" class="Bound">args</a> <a id="10473" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="10480" href="Reflection.AST.Term.html#10398" class="Bound">args′</a><a id="10485" class="Symbol">)</a>
<a id="10487" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="10491" href="Reflection.AST.Term.html#10491" class="Bound">f</a> <a id="10493" href="Reflection.AST.Term.html#10493" class="Bound">args</a> <a id="10498" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10500" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="10504" href="Reflection.AST.Term.html#10504" class="Bound">f′</a> <a id="10507" href="Reflection.AST.Term.html#10507" class="Bound">args′</a> <a id="10513" class="Symbol">=</a>
  <a id="10517" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10522" class="Symbol">(</a><a id="10523" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10531" class="Symbol">(</a><a id="10532" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10538" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a><a id="10541" class="Symbol">))</a> <a id="10544" href="Reflection.AST.Term.html#8163" class="Function">def-injective</a> <a id="10558" class="Symbol">(</a><a id="10559" href="Reflection.AST.Term.html#10491" class="Bound">f</a> <a id="10561" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="10568" href="Reflection.AST.Term.html#10504" class="Bound">f′</a> <a id="10571" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="10577" href="Reflection.AST.Term.html#10493" class="Bound">args</a> <a id="10582" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="10589" href="Reflection.AST.Term.html#10507" class="Bound">args′</a><a id="10594" class="Symbol">)</a>
<a id="10596" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="10601" href="Reflection.AST.Term.html#10601" class="Bound">x</a> <a id="10603" href="Reflection.AST.Term.html#10603" class="Bound">args</a> <a id="10608" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10610" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="10615" href="Reflection.AST.Term.html#10615" class="Bound">x′</a> <a id="10618" href="Reflection.AST.Term.html#10618" class="Bound">args′</a> <a id="10624" class="Symbol">=</a>
  <a id="10628" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10633" class="Symbol">(</a><a id="10634" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10642" class="Symbol">(</a><a id="10643" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10649" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a><a id="10653" class="Symbol">))</a> <a id="10656" href="Reflection.AST.Term.html#8522" class="Function">meta-injective</a> <a id="10671" class="Symbol">(</a><a id="10672" href="Reflection.AST.Term.html#10601" class="Bound">x</a> <a id="10674" href="Reflection.AST.Meta.html#1079" class="Function Operator">Meta.≟</a> <a id="10681" href="Reflection.AST.Term.html#10615" class="Bound">x′</a>   <a id="10686" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="10692" href="Reflection.AST.Term.html#10603" class="Bound">args</a> <a id="10697" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="10704" href="Reflection.AST.Term.html#10618" class="Bound">args′</a><a id="10709" class="Symbol">)</a>
<a id="10711" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="10715" href="Reflection.AST.Term.html#10715" class="Bound">v</a> <a id="10717" href="Reflection.AST.Term.html#10717" class="Bound">t</a>    <a id="10722" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10724" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="10728" href="Reflection.AST.Term.html#10728" class="Bound">v′</a> <a id="10731" href="Reflection.AST.Term.html#10731" class="Bound">t′</a>    <a id="10737" class="Symbol">=</a>
  <a id="10741" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10746" class="Symbol">(</a><a id="10747" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10755" class="Symbol">(</a><a id="10756" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10762" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a><a id="10765" class="Symbol">))</a> <a id="10768" href="Reflection.AST.Term.html#8849" class="Function">lam-injective</a> <a id="10782" class="Symbol">(</a><a id="10783" href="Reflection.AST.Term.html#10715" class="Bound">v</a> <a id="10785" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">Visibility.≟</a> <a id="10798" href="Reflection.AST.Term.html#10728" class="Bound">v′</a> <a id="10801" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="10807" href="Reflection.AST.Term.html#10717" class="Bound">t</a> <a id="10809" href="Reflection.AST.Term.html#5159" class="Function Operator">≟-AbsTerm</a> <a id="10819" href="Reflection.AST.Term.html#10731" class="Bound">t′</a><a id="10821" class="Symbol">)</a>
<a id="10823" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="10831" href="Reflection.AST.Term.html#10831" class="Bound">cs</a> <a id="10834" href="Reflection.AST.Term.html#10834" class="Bound">args</a> <a id="10839" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10841" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="10849" href="Reflection.AST.Term.html#10849" class="Bound">cs′</a> <a id="10853" href="Reflection.AST.Term.html#10853" class="Bound">args′</a> <a id="10859" class="Symbol">=</a>
  <a id="10863" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10868" class="Symbol">(</a><a id="10869" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10877" class="Symbol">(</a><a id="10878" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="10884" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a><a id="10891" class="Symbol">))</a> <a id="10894" href="Reflection.AST.Term.html#9224" class="Function">pat-lam-injective</a> <a id="10912" class="Symbol">(</a><a id="10913" href="Reflection.AST.Term.html#10831" class="Bound">cs</a> <a id="10916" href="Reflection.AST.Term.html#5420" class="Function Operator">≟-Clauses</a> <a id="10926" href="Reflection.AST.Term.html#10849" class="Bound">cs′</a> <a id="10930" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="10936" href="Reflection.AST.Term.html#10834" class="Bound">args</a> <a id="10941" href="Reflection.AST.Term.html#5335" class="Function Operator">≟-Args</a> <a id="10948" href="Reflection.AST.Term.html#10853" class="Bound">args′</a><a id="10953" class="Symbol">)</a>
<a id="10955" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="10958" href="Reflection.AST.Term.html#10958" class="Bound">t₁</a> <a id="10961" href="Reflection.AST.Term.html#10961" class="Bound">t₂</a>   <a id="10966" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="10968" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="10971" href="Reflection.AST.Term.html#10971" class="Bound">t₁′</a> <a id="10975" href="Reflection.AST.Term.html#10975" class="Bound">t₂′</a>   <a id="10981" class="Symbol">=</a>
  <a id="10985" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="10990" class="Symbol">(</a><a id="10991" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="10999" class="Symbol">(</a><a id="11000" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="11006" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a><a id="11008" class="Symbol">))</a>  <a id="11012" href="Reflection.AST.Term.html#9587" class="Function">pi-injective</a> <a id="11025" class="Symbol">(</a><a id="11026" href="Reflection.AST.Term.html#10958" class="Bound">t₁</a> <a id="11029" href="Reflection.AST.Term.html#5291" class="Function Operator">≟-ArgType</a> <a id="11039" href="Reflection.AST.Term.html#10971" class="Bound">t₁′</a>  <a id="11044" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="11050" href="Reflection.AST.Term.html#10961" class="Bound">t₂</a> <a id="11053" href="Reflection.AST.Term.html#5203" class="Function Operator">≟-AbsType</a> <a id="11063" href="Reflection.AST.Term.html#10975" class="Bound">t₂′</a><a id="11066" class="Symbol">)</a>
<a id="11068" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="11073" href="Reflection.AST.Term.html#11073" class="Bound">s</a>     <a id="11079" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11081" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="11086" href="Reflection.AST.Term.html#11086" class="Bound">s′</a>      <a id="11094" class="Symbol">=</a> <a id="11096" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="11101" class="Symbol">(</a><a id="11102" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11107" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a><a id="11111" class="Symbol">)</a>  <a id="11114" href="Reflection.AST.Term.html#9716" class="Function">sort-injective</a> <a id="11129" class="Symbol">(</a><a id="11130" href="Reflection.AST.Term.html#11073" class="Bound">s</a> <a id="11132" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="11139" href="Reflection.AST.Term.html#11086" class="Bound">s′</a><a id="11141" class="Symbol">)</a>
<a id="11143" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="11147" href="Reflection.AST.Term.html#11147" class="Bound">l</a>      <a id="11154" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11156" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="11160" href="Reflection.AST.Term.html#11160" class="Bound">l′</a>       <a id="11169" class="Symbol">=</a> <a id="11171" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="11176" class="Symbol">(</a><a id="11177" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="11182" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a><a id="11185" class="Symbol">)</a>   <a id="11189" href="Reflection.AST.Term.html#9795" class="Function">lit-injective</a> <a id="11203" class="Symbol">(</a><a id="11204" href="Reflection.AST.Term.html#11147" class="Bound">l</a> <a id="11206" href="Reflection.AST.Literal.html#1720" class="Function Operator">Literal.≟</a> <a id="11216" href="Reflection.AST.Term.html#11160" class="Bound">l′</a><a id="11218" class="Symbol">)</a>
<a id="11220" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="11231" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11233" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>      <a id="11246" class="Symbol">=</a> <a id="11248" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="11252" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="11258" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11262" href="Reflection.AST.Term.html#11262" class="Bound">x</a> <a id="11264" href="Reflection.AST.Term.html#11264" class="Bound">args</a> <a id="11269" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11271" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11275" href="Reflection.AST.Term.html#11275" class="Bound">c</a> <a id="11277" href="Reflection.AST.Term.html#11277" class="Bound">args′</a> <a id="11283" class="Symbol">=</a> <a id="11285" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11288" class="Symbol">λ()</a>
<a id="11292" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11296" href="Reflection.AST.Term.html#11296" class="Bound">x</a> <a id="11298" href="Reflection.AST.Term.html#11298" class="Bound">args</a> <a id="11303" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11305" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11309" href="Reflection.AST.Term.html#11309" class="Bound">f</a> <a id="11311" href="Reflection.AST.Term.html#11311" class="Bound">args′</a> <a id="11317" class="Symbol">=</a> <a id="11319" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11322" class="Symbol">λ()</a>
<a id="11326" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11330" href="Reflection.AST.Term.html#11330" class="Bound">x</a> <a id="11332" href="Reflection.AST.Term.html#11332" class="Bound">args</a> <a id="11337" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11339" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="11343" href="Reflection.AST.Term.html#11343" class="Bound">v</a> <a id="11345" href="Reflection.AST.Term.html#11345" class="Bound">t</a>     <a id="11351" class="Symbol">=</a> <a id="11353" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11356" class="Symbol">λ()</a>
<a id="11360" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11364" href="Reflection.AST.Term.html#11364" class="Bound">x</a> <a id="11366" href="Reflection.AST.Term.html#11366" class="Bound">args</a> <a id="11371" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11373" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="11376" href="Reflection.AST.Term.html#11376" class="Bound">t₁</a> <a id="11379" href="Reflection.AST.Term.html#11379" class="Bound">t₂</a>    <a id="11385" class="Symbol">=</a> <a id="11387" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11390" class="Symbol">λ()</a>
<a id="11394" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11398" href="Reflection.AST.Term.html#11398" class="Bound">x</a> <a id="11400" href="Reflection.AST.Term.html#11400" class="Bound">args</a> <a id="11405" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11407" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="11412" class="Symbol">_</a>      <a id="11419" class="Symbol">=</a> <a id="11421" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11424" class="Symbol">λ()</a>
<a id="11428" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11432" href="Reflection.AST.Term.html#11432" class="Bound">x</a> <a id="11434" href="Reflection.AST.Term.html#11434" class="Bound">args</a> <a id="11439" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11441" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="11445" class="Symbol">_</a>      <a id="11452" class="Symbol">=</a> <a id="11454" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11457" class="Symbol">λ()</a>
<a id="11461" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11465" href="Reflection.AST.Term.html#11465" class="Bound">x</a> <a id="11467" href="Reflection.AST.Term.html#11467" class="Bound">args</a> <a id="11472" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11474" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="11479" class="Symbol">_</a> <a id="11481" class="Symbol">_</a>    <a id="11486" class="Symbol">=</a> <a id="11488" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11491" class="Symbol">λ()</a>
<a id="11495" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11499" href="Reflection.AST.Term.html#11499" class="Bound">x</a> <a id="11501" href="Reflection.AST.Term.html#11501" class="Bound">args</a> <a id="11506" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11508" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="11520" class="Symbol">=</a> <a id="11522" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11525" class="Symbol">λ()</a>
<a id="11529" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11533" href="Reflection.AST.Term.html#11533" class="Bound">c</a> <a id="11535" href="Reflection.AST.Term.html#11535" class="Bound">args</a> <a id="11540" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11542" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11546" href="Reflection.AST.Term.html#11546" class="Bound">x</a> <a id="11548" href="Reflection.AST.Term.html#11548" class="Bound">args′</a> <a id="11554" class="Symbol">=</a> <a id="11556" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11559" class="Symbol">λ()</a>
<a id="11563" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11567" href="Reflection.AST.Term.html#11567" class="Bound">c</a> <a id="11569" href="Reflection.AST.Term.html#11569" class="Bound">args</a> <a id="11574" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11576" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11580" href="Reflection.AST.Term.html#11580" class="Bound">f</a> <a id="11582" href="Reflection.AST.Term.html#11582" class="Bound">args′</a> <a id="11588" class="Symbol">=</a> <a id="11590" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11593" class="Symbol">λ()</a>
<a id="11597" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11601" href="Reflection.AST.Term.html#11601" class="Bound">c</a> <a id="11603" href="Reflection.AST.Term.html#11603" class="Bound">args</a> <a id="11608" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11610" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="11614" href="Reflection.AST.Term.html#11614" class="Bound">v</a> <a id="11616" href="Reflection.AST.Term.html#11616" class="Bound">t</a>     <a id="11622" class="Symbol">=</a> <a id="11624" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11627" class="Symbol">λ()</a>
<a id="11631" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11635" href="Reflection.AST.Term.html#11635" class="Bound">c</a> <a id="11637" href="Reflection.AST.Term.html#11637" class="Bound">args</a> <a id="11642" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11644" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="11647" href="Reflection.AST.Term.html#11647" class="Bound">t₁</a> <a id="11650" href="Reflection.AST.Term.html#11650" class="Bound">t₂</a>    <a id="11656" class="Symbol">=</a> <a id="11658" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11661" class="Symbol">λ()</a>
<a id="11665" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11669" href="Reflection.AST.Term.html#11669" class="Bound">c</a> <a id="11671" href="Reflection.AST.Term.html#11671" class="Bound">args</a> <a id="11676" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11678" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="11683" class="Symbol">_</a>      <a id="11690" class="Symbol">=</a> <a id="11692" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11695" class="Symbol">λ()</a>
<a id="11699" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11703" href="Reflection.AST.Term.html#11703" class="Bound">c</a> <a id="11705" href="Reflection.AST.Term.html#11705" class="Bound">args</a> <a id="11710" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11712" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="11716" class="Symbol">_</a>      <a id="11723" class="Symbol">=</a> <a id="11725" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11728" class="Symbol">λ()</a>
<a id="11732" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11736" href="Reflection.AST.Term.html#11736" class="Bound">c</a> <a id="11738" href="Reflection.AST.Term.html#11738" class="Bound">args</a> <a id="11743" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11745" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="11750" class="Symbol">_</a> <a id="11752" class="Symbol">_</a>    <a id="11757" class="Symbol">=</a> <a id="11759" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11762" class="Symbol">λ()</a>
<a id="11766" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11770" href="Reflection.AST.Term.html#11770" class="Bound">c</a> <a id="11772" href="Reflection.AST.Term.html#11772" class="Bound">args</a> <a id="11777" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11779" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="11791" class="Symbol">=</a> <a id="11793" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11796" class="Symbol">λ()</a>
<a id="11800" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11804" href="Reflection.AST.Term.html#11804" class="Bound">f</a> <a id="11806" href="Reflection.AST.Term.html#11806" class="Bound">args</a> <a id="11811" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11813" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="11817" href="Reflection.AST.Term.html#11817" class="Bound">x</a> <a id="11819" href="Reflection.AST.Term.html#11819" class="Bound">args′</a> <a id="11825" class="Symbol">=</a> <a id="11827" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11830" class="Symbol">λ()</a>
<a id="11834" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11838" href="Reflection.AST.Term.html#11838" class="Bound">f</a> <a id="11840" href="Reflection.AST.Term.html#11840" class="Bound">args</a> <a id="11845" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11847" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="11851" href="Reflection.AST.Term.html#11851" class="Bound">c</a> <a id="11853" href="Reflection.AST.Term.html#11853" class="Bound">args′</a> <a id="11859" class="Symbol">=</a> <a id="11861" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11864" class="Symbol">λ()</a>
<a id="11868" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11872" href="Reflection.AST.Term.html#11872" class="Bound">f</a> <a id="11874" href="Reflection.AST.Term.html#11874" class="Bound">args</a> <a id="11879" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11881" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="11885" href="Reflection.AST.Term.html#11885" class="Bound">v</a> <a id="11887" href="Reflection.AST.Term.html#11887" class="Bound">t</a>     <a id="11893" class="Symbol">=</a> <a id="11895" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11898" class="Symbol">λ()</a>
<a id="11902" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11906" href="Reflection.AST.Term.html#11906" class="Bound">f</a> <a id="11908" href="Reflection.AST.Term.html#11908" class="Bound">args</a> <a id="11913" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11915" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="11918" href="Reflection.AST.Term.html#11918" class="Bound">t₁</a> <a id="11921" href="Reflection.AST.Term.html#11921" class="Bound">t₂</a>    <a id="11927" class="Symbol">=</a> <a id="11929" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11932" class="Symbol">λ()</a>
<a id="11936" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11940" href="Reflection.AST.Term.html#11940" class="Bound">f</a> <a id="11942" href="Reflection.AST.Term.html#11942" class="Bound">args</a> <a id="11947" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11949" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="11954" class="Symbol">_</a>      <a id="11961" class="Symbol">=</a> <a id="11963" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11966" class="Symbol">λ()</a>
<a id="11970" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="11974" href="Reflection.AST.Term.html#11974" class="Bound">f</a> <a id="11976" href="Reflection.AST.Term.html#11976" class="Bound">args</a> <a id="11981" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="11983" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="11987" class="Symbol">_</a>      <a id="11994" class="Symbol">=</a> <a id="11996" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="11999" class="Symbol">λ()</a>
<a id="12003" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="12007" href="Reflection.AST.Term.html#12007" class="Bound">f</a> <a id="12009" href="Reflection.AST.Term.html#12009" class="Bound">args</a> <a id="12014" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12016" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="12021" class="Symbol">_</a> <a id="12023" class="Symbol">_</a>    <a id="12028" class="Symbol">=</a> <a id="12030" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12033" class="Symbol">λ()</a>
<a id="12037" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="12041" href="Reflection.AST.Term.html#12041" class="Bound">f</a> <a id="12043" href="Reflection.AST.Term.html#12043" class="Bound">args</a> <a id="12048" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12050" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="12062" class="Symbol">=</a> <a id="12064" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12067" class="Symbol">λ()</a>
<a id="12071" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12075" href="Reflection.AST.Term.html#12075" class="Bound">v</a> <a id="12077" href="Reflection.AST.Term.html#12077" class="Bound">t</a>    <a id="12082" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12084" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="12088" href="Reflection.AST.Term.html#12088" class="Bound">x</a> <a id="12090" href="Reflection.AST.Term.html#12090" class="Bound">args</a>  <a id="12096" class="Symbol">=</a> <a id="12098" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12101" class="Symbol">λ()</a>
<a id="12105" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12109" href="Reflection.AST.Term.html#12109" class="Bound">v</a> <a id="12111" href="Reflection.AST.Term.html#12111" class="Bound">t</a>    <a id="12116" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12118" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="12122" href="Reflection.AST.Term.html#12122" class="Bound">c</a> <a id="12124" href="Reflection.AST.Term.html#12124" class="Bound">args</a>  <a id="12130" class="Symbol">=</a> <a id="12132" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12135" class="Symbol">λ()</a>
<a id="12139" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12143" href="Reflection.AST.Term.html#12143" class="Bound">v</a> <a id="12145" href="Reflection.AST.Term.html#12145" class="Bound">t</a>    <a id="12150" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12152" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="12156" href="Reflection.AST.Term.html#12156" class="Bound">f</a> <a id="12158" href="Reflection.AST.Term.html#12158" class="Bound">args</a>  <a id="12164" class="Symbol">=</a> <a id="12166" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12169" class="Symbol">λ()</a>
<a id="12173" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12177" href="Reflection.AST.Term.html#12177" class="Bound">v</a> <a id="12179" href="Reflection.AST.Term.html#12179" class="Bound">t</a>    <a id="12184" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12186" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12189" href="Reflection.AST.Term.html#12189" class="Bound">t₁</a> <a id="12192" href="Reflection.AST.Term.html#12192" class="Bound">t₂</a>    <a id="12198" class="Symbol">=</a> <a id="12200" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12203" class="Symbol">λ()</a>
<a id="12207" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12211" href="Reflection.AST.Term.html#12211" class="Bound">v</a> <a id="12213" href="Reflection.AST.Term.html#12213" class="Bound">t</a>    <a id="12218" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12220" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12225" class="Symbol">_</a>      <a id="12232" class="Symbol">=</a> <a id="12234" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12237" class="Symbol">λ()</a>
<a id="12241" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12245" href="Reflection.AST.Term.html#12245" class="Bound">v</a> <a id="12247" href="Reflection.AST.Term.html#12247" class="Bound">t</a>    <a id="12252" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12254" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12258" class="Symbol">_</a>      <a id="12265" class="Symbol">=</a> <a id="12267" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12270" class="Symbol">λ()</a>
<a id="12274" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12278" href="Reflection.AST.Term.html#12278" class="Bound">v</a> <a id="12280" href="Reflection.AST.Term.html#12280" class="Bound">t</a>    <a id="12285" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12287" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="12292" class="Symbol">_</a> <a id="12294" class="Symbol">_</a>    <a id="12299" class="Symbol">=</a> <a id="12301" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12304" class="Symbol">λ()</a>
<a id="12308" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12312" href="Reflection.AST.Term.html#12312" class="Bound">v</a> <a id="12314" href="Reflection.AST.Term.html#12314" class="Bound">t</a>    <a id="12319" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12321" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="12333" class="Symbol">=</a> <a id="12335" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12338" class="Symbol">λ()</a>
<a id="12342" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12345" href="Reflection.AST.Term.html#12345" class="Bound">t₁</a> <a id="12348" href="Reflection.AST.Term.html#12348" class="Bound">t₂</a>   <a id="12353" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12355" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="12359" href="Reflection.AST.Term.html#12359" class="Bound">x</a> <a id="12361" href="Reflection.AST.Term.html#12361" class="Bound">args</a>  <a id="12367" class="Symbol">=</a> <a id="12369" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12372" class="Symbol">λ()</a>
<a id="12376" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12379" href="Reflection.AST.Term.html#12379" class="Bound">t₁</a> <a id="12382" href="Reflection.AST.Term.html#12382" class="Bound">t₂</a>   <a id="12387" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12389" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="12393" href="Reflection.AST.Term.html#12393" class="Bound">c</a> <a id="12395" href="Reflection.AST.Term.html#12395" class="Bound">args</a>  <a id="12401" class="Symbol">=</a> <a id="12403" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12406" class="Symbol">λ()</a>
<a id="12410" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12413" href="Reflection.AST.Term.html#12413" class="Bound">t₁</a> <a id="12416" href="Reflection.AST.Term.html#12416" class="Bound">t₂</a>   <a id="12421" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12423" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="12427" href="Reflection.AST.Term.html#12427" class="Bound">f</a> <a id="12429" href="Reflection.AST.Term.html#12429" class="Bound">args</a>  <a id="12435" class="Symbol">=</a> <a id="12437" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12440" class="Symbol">λ()</a>
<a id="12444" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12447" href="Reflection.AST.Term.html#12447" class="Bound">t₁</a> <a id="12450" href="Reflection.AST.Term.html#12450" class="Bound">t₂</a>   <a id="12455" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12457" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12461" href="Reflection.AST.Term.html#12461" class="Bound">v</a> <a id="12463" href="Reflection.AST.Term.html#12463" class="Bound">t</a>     <a id="12469" class="Symbol">=</a> <a id="12471" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12474" class="Symbol">λ()</a>
<a id="12478" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12481" href="Reflection.AST.Term.html#12481" class="Bound">t₁</a> <a id="12484" href="Reflection.AST.Term.html#12484" class="Bound">t₂</a>   <a id="12489" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12491" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12496" class="Symbol">_</a>      <a id="12503" class="Symbol">=</a> <a id="12505" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12508" class="Symbol">λ()</a>
<a id="12512" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12515" href="Reflection.AST.Term.html#12515" class="Bound">t₁</a> <a id="12518" href="Reflection.AST.Term.html#12518" class="Bound">t₂</a>   <a id="12523" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12525" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12529" class="Symbol">_</a>      <a id="12536" class="Symbol">=</a> <a id="12538" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12541" class="Symbol">λ()</a>
<a id="12545" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12548" href="Reflection.AST.Term.html#12548" class="Bound">t₁</a> <a id="12551" href="Reflection.AST.Term.html#12551" class="Bound">t₂</a>   <a id="12556" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12558" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="12563" class="Symbol">_</a> <a id="12565" class="Symbol">_</a>    <a id="12570" class="Symbol">=</a> <a id="12572" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12575" class="Symbol">λ()</a>
<a id="12579" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12582" href="Reflection.AST.Term.html#12582" class="Bound">t₁</a> <a id="12585" href="Reflection.AST.Term.html#12585" class="Bound">t₂</a>   <a id="12590" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12592" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="12604" class="Symbol">=</a> <a id="12606" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12609" class="Symbol">λ()</a>
<a id="12613" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12618" class="Symbol">_</a>     <a id="12624" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12626" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="12630" href="Reflection.AST.Term.html#12630" class="Bound">x</a> <a id="12632" href="Reflection.AST.Term.html#12632" class="Bound">args</a>  <a id="12638" class="Symbol">=</a> <a id="12640" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12643" class="Symbol">λ()</a>
<a id="12647" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12652" class="Symbol">_</a>     <a id="12658" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12660" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="12664" href="Reflection.AST.Term.html#12664" class="Bound">c</a> <a id="12666" href="Reflection.AST.Term.html#12666" class="Bound">args</a>  <a id="12672" class="Symbol">=</a> <a id="12674" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12677" class="Symbol">λ()</a>
<a id="12681" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12686" class="Symbol">_</a>     <a id="12692" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12694" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="12698" href="Reflection.AST.Term.html#12698" class="Bound">f</a> <a id="12700" href="Reflection.AST.Term.html#12700" class="Bound">args</a>  <a id="12706" class="Symbol">=</a> <a id="12708" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12711" class="Symbol">λ()</a>
<a id="12715" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12720" class="Symbol">_</a>     <a id="12726" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12728" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="12732" href="Reflection.AST.Term.html#12732" class="Bound">v</a> <a id="12734" href="Reflection.AST.Term.html#12734" class="Bound">t</a>     <a id="12740" class="Symbol">=</a> <a id="12742" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12745" class="Symbol">λ()</a>
<a id="12749" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12754" class="Symbol">_</a>     <a id="12760" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12762" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="12765" href="Reflection.AST.Term.html#12765" class="Bound">t₁</a> <a id="12768" href="Reflection.AST.Term.html#12768" class="Bound">t₂</a>    <a id="12774" class="Symbol">=</a> <a id="12776" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12779" class="Symbol">λ()</a>
<a id="12783" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12788" class="Symbol">_</a>     <a id="12794" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12796" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12800" class="Symbol">_</a>       <a id="12808" class="Symbol">=</a> <a id="12810" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12813" class="Symbol">λ()</a>
<a id="12817" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12822" class="Symbol">_</a>     <a id="12828" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12830" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="12835" class="Symbol">_</a> <a id="12837" class="Symbol">_</a>    <a id="12842" class="Symbol">=</a> <a id="12844" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12847" class="Symbol">λ()</a>
<a id="12851" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="12856" class="Symbol">_</a>     <a id="12862" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12864" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="12876" class="Symbol">=</a> <a id="12878" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12881" class="Symbol">λ()</a>
<a id="12885" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12889" class="Symbol">_</a>     <a id="12895" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12897" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="12901" href="Reflection.AST.Term.html#12901" class="Bound">x</a> <a id="12903" href="Reflection.AST.Term.html#12903" class="Bound">args</a>  <a id="12909" class="Symbol">=</a> <a id="12911" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12914" class="Symbol">λ()</a>
<a id="12918" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12922" class="Symbol">_</a>     <a id="12928" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12930" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="12934" href="Reflection.AST.Term.html#12934" class="Bound">c</a> <a id="12936" href="Reflection.AST.Term.html#12936" class="Bound">args</a>  <a id="12942" class="Symbol">=</a> <a id="12944" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12947" class="Symbol">λ()</a>
<a id="12951" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12955" class="Symbol">_</a>     <a id="12961" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12963" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="12967" href="Reflection.AST.Term.html#12967" class="Bound">f</a> <a id="12969" href="Reflection.AST.Term.html#12969" class="Bound">args</a>  <a id="12975" class="Symbol">=</a> <a id="12977" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="12980" class="Symbol">λ()</a>
<a id="12984" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="12988" class="Symbol">_</a>     <a id="12994" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="12996" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="13000" href="Reflection.AST.Term.html#13000" class="Bound">v</a> <a id="13002" href="Reflection.AST.Term.html#13002" class="Bound">t</a>     <a id="13008" class="Symbol">=</a> <a id="13010" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13013" class="Symbol">λ()</a>
<a id="13017" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13021" class="Symbol">_</a>     <a id="13027" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13029" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="13032" href="Reflection.AST.Term.html#13032" class="Bound">t₁</a> <a id="13035" href="Reflection.AST.Term.html#13035" class="Bound">t₂</a>    <a id="13041" class="Symbol">=</a> <a id="13043" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13046" class="Symbol">λ()</a>
<a id="13050" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13054" class="Symbol">_</a>     <a id="13060" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13062" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="13067" class="Symbol">_</a>      <a id="13074" class="Symbol">=</a> <a id="13076" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13079" class="Symbol">λ()</a>
<a id="13083" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13087" class="Symbol">_</a>     <a id="13093" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13095" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13100" class="Symbol">_</a> <a id="13102" class="Symbol">_</a>    <a id="13107" class="Symbol">=</a> <a id="13109" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13112" class="Symbol">λ()</a>
<a id="13116" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13120" class="Symbol">_</a>     <a id="13126" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13128" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="13140" class="Symbol">=</a> <a id="13142" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13145" class="Symbol">λ()</a>
<a id="13149" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13154" class="Symbol">_</a> <a id="13156" class="Symbol">_</a>   <a id="13160" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13162" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="13166" href="Reflection.AST.Term.html#13166" class="Bound">x</a> <a id="13168" href="Reflection.AST.Term.html#13168" class="Bound">args</a>  <a id="13174" class="Symbol">=</a> <a id="13176" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13179" class="Symbol">λ()</a>
<a id="13183" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13188" class="Symbol">_</a> <a id="13190" class="Symbol">_</a>   <a id="13194" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13196" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="13200" href="Reflection.AST.Term.html#13200" class="Bound">c</a> <a id="13202" href="Reflection.AST.Term.html#13202" class="Bound">args</a>  <a id="13208" class="Symbol">=</a> <a id="13210" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13213" class="Symbol">λ()</a>
<a id="13217" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13222" class="Symbol">_</a> <a id="13224" class="Symbol">_</a>   <a id="13228" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13230" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="13234" href="Reflection.AST.Term.html#13234" class="Bound">f</a> <a id="13236" href="Reflection.AST.Term.html#13236" class="Bound">args</a>  <a id="13242" class="Symbol">=</a> <a id="13244" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13247" class="Symbol">λ()</a>
<a id="13251" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13256" class="Symbol">_</a> <a id="13258" class="Symbol">_</a>   <a id="13262" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13264" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="13268" href="Reflection.AST.Term.html#13268" class="Bound">v</a> <a id="13270" href="Reflection.AST.Term.html#13270" class="Bound">t</a>     <a id="13276" class="Symbol">=</a> <a id="13278" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13281" class="Symbol">λ()</a>
<a id="13285" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13290" class="Symbol">_</a> <a id="13292" class="Symbol">_</a>   <a id="13296" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13298" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="13301" href="Reflection.AST.Term.html#13301" class="Bound">t₁</a> <a id="13304" href="Reflection.AST.Term.html#13304" class="Bound">t₂</a>    <a id="13310" class="Symbol">=</a> <a id="13312" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13315" class="Symbol">λ()</a>
<a id="13319" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13324" class="Symbol">_</a> <a id="13326" class="Symbol">_</a>   <a id="13330" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13332" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="13337" class="Symbol">_</a>      <a id="13344" class="Symbol">=</a> <a id="13346" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13349" class="Symbol">λ()</a>
<a id="13353" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13358" class="Symbol">_</a> <a id="13360" class="Symbol">_</a>   <a id="13364" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13366" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13370" class="Symbol">_</a>       <a id="13378" class="Symbol">=</a> <a id="13380" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13383" class="Symbol">λ()</a>
<a id="13387" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13392" class="Symbol">_</a> <a id="13394" class="Symbol">_</a>   <a id="13398" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13400" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="13412" class="Symbol">=</a> <a id="13414" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13417" class="Symbol">λ()</a>
<a id="13421" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13432" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13434" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="13438" href="Reflection.AST.Term.html#13438" class="Bound">x</a> <a id="13440" href="Reflection.AST.Term.html#13440" class="Bound">args</a>  <a id="13446" class="Symbol">=</a> <a id="13448" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13451" class="Symbol">λ()</a>
<a id="13455" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13466" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13468" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="13472" href="Reflection.AST.Term.html#13472" class="Bound">c</a> <a id="13474" href="Reflection.AST.Term.html#13474" class="Bound">args</a>  <a id="13480" class="Symbol">=</a> <a id="13482" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13485" class="Symbol">λ()</a>
<a id="13489" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13500" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13502" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="13506" href="Reflection.AST.Term.html#13506" class="Bound">f</a> <a id="13508" href="Reflection.AST.Term.html#13508" class="Bound">args</a>  <a id="13514" class="Symbol">=</a> <a id="13516" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13519" class="Symbol">λ()</a>
<a id="13523" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13534" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13536" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="13540" href="Reflection.AST.Term.html#13540" class="Bound">v</a> <a id="13542" href="Reflection.AST.Term.html#13542" class="Bound">t</a>     <a id="13548" class="Symbol">=</a> <a id="13550" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13553" class="Symbol">λ()</a>
<a id="13557" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13568" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13570" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="13573" href="Reflection.AST.Term.html#13573" class="Bound">t₁</a> <a id="13576" href="Reflection.AST.Term.html#13576" class="Bound">t₂</a>    <a id="13582" class="Symbol">=</a> <a id="13584" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13587" class="Symbol">λ()</a>
<a id="13591" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13602" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13604" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="13609" class="Symbol">_</a>      <a id="13616" class="Symbol">=</a> <a id="13618" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13621" class="Symbol">λ()</a>
<a id="13625" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13636" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13638" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13642" class="Symbol">_</a>       <a id="13650" class="Symbol">=</a> <a id="13652" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13655" class="Symbol">λ()</a>
<a id="13659" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>    <a id="13670" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13672" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13677" class="Symbol">_</a> <a id="13679" class="Symbol">_</a>    <a id="13684" class="Symbol">=</a> <a id="13686" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13689" class="Symbol">λ()</a>
<a id="13693" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13701" class="Symbol">_</a> <a id="13703" class="Symbol">_</a> <a id="13705" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13707" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="13711" href="Reflection.AST.Term.html#13711" class="Bound">x</a> <a id="13713" href="Reflection.AST.Term.html#13713" class="Bound">args</a>  <a id="13719" class="Symbol">=</a> <a id="13721" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13724" class="Symbol">λ()</a>
<a id="13728" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13736" class="Symbol">_</a> <a id="13738" class="Symbol">_</a> <a id="13740" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13742" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="13746" href="Reflection.AST.Term.html#13746" class="Bound">c</a> <a id="13748" href="Reflection.AST.Term.html#13748" class="Bound">args</a>  <a id="13754" class="Symbol">=</a> <a id="13756" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13759" class="Symbol">λ()</a>
<a id="13763" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13771" class="Symbol">_</a> <a id="13773" class="Symbol">_</a> <a id="13775" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13777" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="13781" href="Reflection.AST.Term.html#13781" class="Bound">f</a> <a id="13783" href="Reflection.AST.Term.html#13783" class="Bound">args</a>  <a id="13789" class="Symbol">=</a> <a id="13791" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13794" class="Symbol">λ()</a>
<a id="13798" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13806" class="Symbol">_</a> <a id="13808" class="Symbol">_</a> <a id="13810" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13812" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="13816" href="Reflection.AST.Term.html#13816" class="Bound">v</a> <a id="13818" href="Reflection.AST.Term.html#13818" class="Bound">t</a>     <a id="13824" class="Symbol">=</a> <a id="13826" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13829" class="Symbol">λ()</a>
<a id="13833" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13841" class="Symbol">_</a> <a id="13843" class="Symbol">_</a> <a id="13845" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13847" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="13850" href="Reflection.AST.Term.html#13850" class="Bound">t₁</a> <a id="13853" href="Reflection.AST.Term.html#13853" class="Bound">t₂</a>    <a id="13859" class="Symbol">=</a> <a id="13861" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13864" class="Symbol">λ()</a>
<a id="13868" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13876" class="Symbol">_</a> <a id="13878" class="Symbol">_</a> <a id="13880" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13882" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="13887" class="Symbol">_</a>      <a id="13894" class="Symbol">=</a> <a id="13896" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13899" class="Symbol">λ()</a>
<a id="13903" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13911" class="Symbol">_</a> <a id="13913" class="Symbol">_</a> <a id="13915" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13917" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="13921" class="Symbol">_</a>       <a id="13929" class="Symbol">=</a> <a id="13931" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13934" class="Symbol">λ()</a>
<a id="13938" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13946" class="Symbol">_</a> <a id="13948" class="Symbol">_</a> <a id="13950" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13952" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="13957" class="Symbol">_</a> <a id="13959" class="Symbol">_</a>    <a id="13964" class="Symbol">=</a> <a id="13966" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="13969" class="Symbol">λ()</a>
<a id="13973" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="13981" class="Symbol">_</a> <a id="13983" class="Symbol">_</a> <a id="13985" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="13987" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="13999" class="Symbol">=</a> <a id="14001" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14004" class="Symbol">λ()</a>
<a id="14008" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="14012" href="Reflection.AST.Term.html#14012" class="Bound">x</a> <a id="14014" href="Reflection.AST.Term.html#14014" class="Bound">args</a>  <a id="14020" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14022" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14030" class="Symbol">_</a> <a id="14032" class="Symbol">_</a> <a id="14034" class="Symbol">=</a> <a id="14036" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14039" class="Symbol">λ()</a>
<a id="14043" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="14047" href="Reflection.AST.Term.html#14047" class="Bound">c</a> <a id="14049" href="Reflection.AST.Term.html#14049" class="Bound">args</a>  <a id="14055" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14057" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14065" class="Symbol">_</a> <a id="14067" class="Symbol">_</a> <a id="14069" class="Symbol">=</a> <a id="14071" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14074" class="Symbol">λ()</a>
<a id="14078" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="14082" href="Reflection.AST.Term.html#14082" class="Bound">f</a> <a id="14084" href="Reflection.AST.Term.html#14084" class="Bound">args</a>  <a id="14090" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14092" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14100" class="Symbol">_</a> <a id="14102" class="Symbol">_</a> <a id="14104" class="Symbol">=</a> <a id="14106" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14109" class="Symbol">λ()</a>
<a id="14113" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="14117" href="Reflection.AST.Term.html#14117" class="Bound">v</a> <a id="14119" href="Reflection.AST.Term.html#14119" class="Bound">t</a>     <a id="14125" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14127" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14135" class="Symbol">_</a> <a id="14137" class="Symbol">_</a> <a id="14139" class="Symbol">=</a> <a id="14141" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14144" class="Symbol">λ()</a>
<a id="14148" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="14151" href="Reflection.AST.Term.html#14151" class="Bound">t₁</a> <a id="14154" href="Reflection.AST.Term.html#14154" class="Bound">t₂</a>    <a id="14160" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14162" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14170" class="Symbol">_</a> <a id="14172" class="Symbol">_</a> <a id="14174" class="Symbol">=</a> <a id="14176" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14179" class="Symbol">λ()</a>
<a id="14183" href="Reflection.AST.Term.html#1690" class="InductiveConstructor">sort</a> <a id="14188" class="Symbol">_</a>      <a id="14195" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14197" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14205" class="Symbol">_</a> <a id="14207" class="Symbol">_</a> <a id="14209" class="Symbol">=</a> <a id="14211" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14214" class="Symbol">λ()</a>
<a id="14218" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="14222" class="Symbol">_</a>       <a id="14230" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14232" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14240" class="Symbol">_</a> <a id="14242" class="Symbol">_</a> <a id="14244" class="Symbol">=</a> <a id="14246" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14249" class="Symbol">λ()</a>
<a id="14253" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="14258" class="Symbol">_</a> <a id="14260" class="Symbol">_</a>    <a id="14265" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14267" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14275" class="Symbol">_</a> <a id="14277" class="Symbol">_</a> <a id="14279" class="Symbol">=</a> <a id="14281" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14284" class="Symbol">λ()</a>
<a id="14288" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>     <a id="14300" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14302" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="14310" class="Symbol">_</a> <a id="14312" class="Symbol">_</a> <a id="14314" class="Symbol">=</a> <a id="14316" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14319" class="Symbol">λ()</a>

<a id="14324" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14328" href="Reflection.AST.Term.html#14328" class="Bound">t</a>   <a id="14332" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14339" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14343" href="Reflection.AST.Term.html#14343" class="Bound">t′</a>  <a id="14347" class="Symbol">=</a> <a id="14349" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="14354" class="Symbol">(</a><a id="14355" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14360" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a><a id="14363" class="Symbol">)</a> <a id="14365" href="Reflection.AST.Term.html#9870" class="Function">set-injective</a> <a id="14379" class="Symbol">(</a><a id="14380" href="Reflection.AST.Term.html#14328" class="Bound">t</a> <a id="14382" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14384" href="Reflection.AST.Term.html#14343" class="Bound">t′</a><a id="14386" class="Symbol">)</a>
<a id="14388" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14392" href="Reflection.AST.Term.html#14392" class="Bound">n</a>   <a id="14396" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14403" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14407" href="Reflection.AST.Term.html#14407" class="Bound">n′</a>  <a id="14411" class="Symbol">=</a> <a id="14413" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="14418" class="Symbol">(</a><a id="14419" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14424" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a><a id="14427" class="Symbol">)</a> <a id="14429" href="Reflection.AST.Term.html#9945" class="Function">slit-injective</a> <a id="14444" class="Symbol">(</a><a id="14445" href="Reflection.AST.Term.html#14392" class="Bound">n</a> <a id="14447" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="14451" href="Reflection.AST.Term.html#14407" class="Bound">n′</a><a id="14453" class="Symbol">)</a>
<a id="14455" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="14460" href="Reflection.AST.Term.html#14460" class="Bound">t</a>   <a id="14464" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14471" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="14476" href="Reflection.AST.Term.html#14476" class="Bound">t′</a>  <a id="14480" class="Symbol">=</a> <a id="14482" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="14487" class="Symbol">(</a><a id="14488" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14493" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a><a id="14497" class="Symbol">)</a> <a id="14499" href="Reflection.AST.Term.html#10027" class="Function">prop-injective</a> <a id="14514" class="Symbol">(</a><a id="14515" href="Reflection.AST.Term.html#14460" class="Bound">t</a> <a id="14517" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="14519" href="Reflection.AST.Term.html#14476" class="Bound">t′</a><a id="14521" class="Symbol">)</a>
<a id="14523" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="14531" href="Reflection.AST.Term.html#14531" class="Bound">n</a>   <a id="14535" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14542" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="14550" href="Reflection.AST.Term.html#14550" class="Bound">n′</a>  <a id="14554" class="Symbol">=</a> <a id="14556" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="14561" class="Symbol">(</a><a id="14562" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14567" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a><a id="14574" class="Symbol">)</a> <a id="14576" href="Reflection.AST.Term.html#10106" class="Function">propLit-injective</a> <a id="14594" class="Symbol">(</a><a id="14595" href="Reflection.AST.Term.html#14531" class="Bound">n</a> <a id="14597" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="14601" href="Reflection.AST.Term.html#14550" class="Bound">n′</a><a id="14603" class="Symbol">)</a>
<a id="14605" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="14609" href="Reflection.AST.Term.html#14609" class="Bound">n</a>   <a id="14613" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14620" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="14624" href="Reflection.AST.Term.html#14624" class="Bound">n′</a>  <a id="14628" class="Symbol">=</a> <a id="14630" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="14635" class="Symbol">(</a><a id="14636" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="14641" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a><a id="14644" class="Symbol">)</a> <a id="14646" href="Reflection.AST.Term.html#10197" class="Function">inf-injective</a> <a id="14660" class="Symbol">(</a><a id="14661" href="Reflection.AST.Term.html#14609" class="Bound">n</a> <a id="14663" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="14667" href="Reflection.AST.Term.html#14624" class="Bound">n′</a><a id="14669" class="Symbol">)</a>
<a id="14671" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="14679" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14686" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="14694" class="Symbol">=</a> <a id="14696" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="14700" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="14705" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14709" class="Symbol">_</a>   <a id="14713" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14720" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14724" class="Symbol">_</a>   <a id="14728" class="Symbol">=</a> <a id="14730" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14733" class="Symbol">λ()</a>
<a id="14737" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14741" class="Symbol">_</a>   <a id="14745" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14752" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="14757" class="Symbol">_</a>   <a id="14761" class="Symbol">=</a> <a id="14763" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14766" class="Symbol">λ()</a>
<a id="14770" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14774" class="Symbol">_</a>   <a id="14778" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14785" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="14793" class="Symbol">_</a>   <a id="14797" class="Symbol">=</a> <a id="14799" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14802" class="Symbol">λ()</a>
<a id="14806" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14810" class="Symbol">_</a>   <a id="14814" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14821" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="14825" class="Symbol">_</a>   <a id="14829" class="Symbol">=</a> <a id="14831" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14834" class="Symbol">λ()</a>
<a id="14838" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14842" class="Symbol">_</a>   <a id="14846" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14853" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="14861" class="Symbol">=</a> <a id="14863" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14866" class="Symbol">λ()</a>
<a id="14870" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14874" class="Symbol">_</a>   <a id="14878" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14885" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="14889" class="Symbol">_</a>   <a id="14893" class="Symbol">=</a> <a id="14895" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14898" class="Symbol">λ()</a>
<a id="14902" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14906" class="Symbol">_</a>   <a id="14910" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14917" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="14922" class="Symbol">_</a>   <a id="14926" class="Symbol">=</a> <a id="14928" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14931" class="Symbol">λ()</a>
<a id="14935" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14939" class="Symbol">_</a>   <a id="14943" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14950" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="14958" class="Symbol">_</a>   <a id="14962" class="Symbol">=</a> <a id="14964" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14967" class="Symbol">λ()</a>
<a id="14971" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="14975" class="Symbol">_</a>   <a id="14979" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="14986" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="14990" class="Symbol">_</a>   <a id="14994" class="Symbol">=</a> <a id="14996" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="14999" class="Symbol">λ()</a>
<a id="15003" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="15007" class="Symbol">_</a>   <a id="15011" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15018" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="15026" class="Symbol">=</a> <a id="15028" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15031" class="Symbol">λ()</a>
<a id="15035" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15040" class="Symbol">_</a>  <a id="15043" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15050" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="15054" class="Symbol">_</a>   <a id="15058" class="Symbol">=</a> <a id="15060" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15063" class="Symbol">λ()</a>
<a id="15067" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15072" class="Symbol">_</a>  <a id="15075" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15082" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="15086" class="Symbol">_</a>   <a id="15090" class="Symbol">=</a> <a id="15092" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15095" class="Symbol">λ()</a>
<a id="15099" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15104" class="Symbol">_</a>  <a id="15107" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15114" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15122" class="Symbol">_</a>   <a id="15126" class="Symbol">=</a> <a id="15128" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15131" class="Symbol">λ()</a>
<a id="15135" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15140" class="Symbol">_</a>  <a id="15143" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15150" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15154" class="Symbol">_</a>   <a id="15158" class="Symbol">=</a> <a id="15160" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15163" class="Symbol">λ()</a>
<a id="15167" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15172" class="Symbol">_</a>  <a id="15175" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15182" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>   <a id="15192" class="Symbol">=</a> <a id="15194" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15197" class="Symbol">λ()</a>
<a id="15201" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15209" class="Symbol">_</a>  <a id="15212" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15219" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="15223" class="Symbol">_</a>   <a id="15227" class="Symbol">=</a> <a id="15229" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15232" class="Symbol">λ()</a>
<a id="15236" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15244" class="Symbol">_</a>  <a id="15247" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15254" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="15258" class="Symbol">_</a>   <a id="15262" class="Symbol">=</a> <a id="15264" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15267" class="Symbol">λ()</a>
<a id="15271" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15279" class="Symbol">_</a>  <a id="15282" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15289" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15294" class="Symbol">_</a>   <a id="15298" class="Symbol">=</a> <a id="15300" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15303" class="Symbol">λ()</a>
<a id="15307" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15315" class="Symbol">_</a>  <a id="15318" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15325" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15329" class="Symbol">_</a>   <a id="15333" class="Symbol">=</a> <a id="15335" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15338" class="Symbol">λ()</a>
<a id="15342" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15350" class="Symbol">_</a>  <a id="15353" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15360" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>   <a id="15370" class="Symbol">=</a> <a id="15372" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15375" class="Symbol">λ()</a>
<a id="15379" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15383" class="Symbol">_</a>  <a id="15386" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15393" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="15397" class="Symbol">_</a>   <a id="15401" class="Symbol">=</a> <a id="15403" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15406" class="Symbol">λ()</a>
<a id="15410" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15414" class="Symbol">_</a>  <a id="15417" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15424" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="15428" class="Symbol">_</a>   <a id="15432" class="Symbol">=</a> <a id="15434" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15437" class="Symbol">λ()</a>
<a id="15441" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15445" class="Symbol">_</a>  <a id="15448" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15455" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15460" class="Symbol">_</a>   <a id="15464" class="Symbol">=</a> <a id="15466" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15469" class="Symbol">λ()</a>
<a id="15473" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15477" class="Symbol">_</a>  <a id="15480" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15487" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15495" class="Symbol">_</a>   <a id="15499" class="Symbol">=</a> <a id="15501" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15504" class="Symbol">λ()</a>
<a id="15508" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15512" class="Symbol">_</a>  <a id="15515" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15522" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>   <a id="15532" class="Symbol">=</a> <a id="15534" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15537" class="Symbol">λ()</a>
<a id="15541" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="15549" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15556" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="15560" class="Symbol">_</a>   <a id="15564" class="Symbol">=</a> <a id="15566" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15569" class="Symbol">λ()</a>
<a id="15573" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="15581" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15588" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="15592" class="Symbol">_</a>   <a id="15596" class="Symbol">=</a> <a id="15598" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15601" class="Symbol">λ()</a>
<a id="15605" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="15613" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15620" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">prop</a> <a id="15625" class="Symbol">_</a>   <a id="15629" class="Symbol">=</a> <a id="15631" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15634" class="Symbol">λ()</a>
<a id="15638" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="15646" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15653" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="15661" class="Symbol">_</a>   <a id="15665" class="Symbol">=</a> <a id="15667" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15670" class="Symbol">λ()</a>
<a id="15674" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a> <a id="15682" href="Reflection.AST.Term.html#5499" class="Function Operator">≟-Sort</a> <a id="15689" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="15693" class="Symbol">_</a>   <a id="15697" class="Symbol">=</a> <a id="15699" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="15702" class="Symbol">λ()</a>


<a id="pat-con-injective₁"></a><a id="15708" href="Reflection.AST.Term.html#15708" class="Function">pat-con-injective₁</a> <a id="15727" class="Symbol">:</a> <a id="15729" class="Symbol">∀</a> <a id="15731" class="Symbol">{</a><a id="15732" href="Reflection.AST.Term.html#15732" class="Bound">c</a> <a id="15734" href="Reflection.AST.Term.html#15734" class="Bound">c′</a> <a id="15737" href="Reflection.AST.Term.html#15737" class="Bound">args</a> <a id="15742" href="Reflection.AST.Term.html#15742" class="Bound">args′</a><a id="15747" class="Symbol">}</a> <a id="15749" class="Symbol">→</a> <a id="15751" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">Pattern.con</a> <a id="15763" href="Reflection.AST.Term.html#15732" class="Bound">c</a> <a id="15765" href="Reflection.AST.Term.html#15737" class="Bound">args</a> <a id="15770" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15772" class="InductiveConstructor">con</a> <a id="15776" href="Reflection.AST.Term.html#15734" class="Bound">c′</a> <a id="15779" href="Reflection.AST.Term.html#15742" class="Bound">args′</a> <a id="15785" class="Symbol">→</a> <a id="15787" href="Reflection.AST.Term.html#15732" class="Bound">c</a> <a id="15789" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15791" href="Reflection.AST.Term.html#15734" class="Bound">c′</a>
<a id="15794" href="Reflection.AST.Term.html#15708" class="Function">pat-con-injective₁</a> <a id="15813" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15818" class="Symbol">=</a> <a id="15820" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pat-con-injective₂"></a><a id="15826" href="Reflection.AST.Term.html#15826" class="Function">pat-con-injective₂</a> <a id="15845" class="Symbol">:</a> <a id="15847" class="Symbol">∀</a> <a id="15849" class="Symbol">{</a><a id="15850" href="Reflection.AST.Term.html#15850" class="Bound">c</a> <a id="15852" href="Reflection.AST.Term.html#15852" class="Bound">c′</a> <a id="15855" href="Reflection.AST.Term.html#15855" class="Bound">args</a> <a id="15860" href="Reflection.AST.Term.html#15860" class="Bound">args′</a><a id="15865" class="Symbol">}</a> <a id="15867" class="Symbol">→</a> <a id="15869" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">Pattern.con</a> <a id="15881" href="Reflection.AST.Term.html#15850" class="Bound">c</a> <a id="15883" href="Reflection.AST.Term.html#15855" class="Bound">args</a> <a id="15888" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15890" class="InductiveConstructor">con</a> <a id="15894" href="Reflection.AST.Term.html#15852" class="Bound">c′</a> <a id="15897" href="Reflection.AST.Term.html#15860" class="Bound">args′</a> <a id="15903" class="Symbol">→</a> <a id="15905" href="Reflection.AST.Term.html#15855" class="Bound">args</a> <a id="15910" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="15912" href="Reflection.AST.Term.html#15860" class="Bound">args′</a>
<a id="15918" href="Reflection.AST.Term.html#15826" class="Function">pat-con-injective₂</a> <a id="15937" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="15942" class="Symbol">=</a> <a id="15944" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pat-con-injective"></a><a id="15950" href="Reflection.AST.Term.html#15950" class="Function">pat-con-injective</a> <a id="15968" class="Symbol">:</a> <a id="15970" class="Symbol">∀</a> <a id="15972" class="Symbol">{</a><a id="15973" href="Reflection.AST.Term.html#15973" class="Bound">c</a> <a id="15975" href="Reflection.AST.Term.html#15975" class="Bound">c′</a> <a id="15978" href="Reflection.AST.Term.html#15978" class="Bound">args</a> <a id="15983" href="Reflection.AST.Term.html#15983" class="Bound">args′</a><a id="15988" class="Symbol">}</a> <a id="15990" class="Symbol">→</a> <a id="15992" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">Pattern.con</a> <a id="16004" href="Reflection.AST.Term.html#15973" class="Bound">c</a> <a id="16006" href="Reflection.AST.Term.html#15978" class="Bound">args</a> <a id="16011" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16013" class="InductiveConstructor">con</a> <a id="16017" href="Reflection.AST.Term.html#15975" class="Bound">c′</a> <a id="16020" href="Reflection.AST.Term.html#15983" class="Bound">args′</a> <a id="16026" class="Symbol">→</a> <a id="16028" href="Reflection.AST.Term.html#15973" class="Bound">c</a> <a id="16030" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16032" href="Reflection.AST.Term.html#15975" class="Bound">c′</a> <a id="16035" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="16037" href="Reflection.AST.Term.html#15978" class="Bound">args</a> <a id="16042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16044" href="Reflection.AST.Term.html#15983" class="Bound">args′</a>
<a id="16050" href="Reflection.AST.Term.html#15950" class="Function">pat-con-injective</a> <a id="16068" class="Symbol">=</a> <a id="16070" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="16072" href="Reflection.AST.Term.html#15708" class="Function">pat-con-injective₁</a> <a id="16091" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="16093" href="Reflection.AST.Term.html#15826" class="Function">pat-con-injective₂</a> <a id="16112" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="pat-var-injective"></a><a id="16115" href="Reflection.AST.Term.html#16115" class="Function">pat-var-injective</a> <a id="16133" class="Symbol">:</a> <a id="16135" class="Symbol">∀</a> <a id="16137" class="Symbol">{</a><a id="16138" href="Reflection.AST.Term.html#16138" class="Bound">x</a> <a id="16140" href="Reflection.AST.Term.html#16140" class="Bound">y</a><a id="16141" class="Symbol">}</a> <a id="16143" class="Symbol">→</a> <a id="16145" class="InductiveConstructor">var</a> <a id="16149" href="Reflection.AST.Term.html#16138" class="Bound">x</a> <a id="16151" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16153" class="InductiveConstructor">var</a> <a id="16157" href="Reflection.AST.Term.html#16140" class="Bound">y</a> <a id="16159" class="Symbol">→</a> <a id="16161" href="Reflection.AST.Term.html#16138" class="Bound">x</a> <a id="16163" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16165" href="Reflection.AST.Term.html#16140" class="Bound">y</a>
<a id="16167" href="Reflection.AST.Term.html#16115" class="Function">pat-var-injective</a> <a id="16185" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16190" class="Symbol">=</a> <a id="16192" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="pat-lit-injective"></a><a id="16198" href="Reflection.AST.Term.html#16198" class="Function">pat-lit-injective</a> <a id="16216" class="Symbol">:</a> <a id="16218" class="Symbol">∀</a> <a id="16220" class="Symbol">{</a><a id="16221" href="Reflection.AST.Term.html#16221" class="Bound">x</a> <a id="16223" href="Reflection.AST.Term.html#16223" class="Bound">y</a><a id="16224" class="Symbol">}</a> <a id="16226" class="Symbol">→</a> <a id="16228" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">Pattern.lit</a> <a id="16240" href="Reflection.AST.Term.html#16221" class="Bound">x</a> <a id="16242" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16244" class="InductiveConstructor">lit</a> <a id="16248" href="Reflection.AST.Term.html#16223" class="Bound">y</a> <a id="16250" class="Symbol">→</a> <a id="16252" href="Reflection.AST.Term.html#16221" class="Bound">x</a> <a id="16254" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16256" href="Reflection.AST.Term.html#16223" class="Bound">y</a>
<a id="16258" href="Reflection.AST.Term.html#16198" class="Function">pat-lit-injective</a> <a id="16276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16281" class="Symbol">=</a> <a id="16283" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="proj-injective"></a><a id="16289" href="Reflection.AST.Term.html#16289" class="Function">proj-injective</a> <a id="16304" class="Symbol">:</a> <a id="16306" class="Symbol">∀</a> <a id="16308" class="Symbol">{</a><a id="16309" href="Reflection.AST.Term.html#16309" class="Bound">x</a> <a id="16311" href="Reflection.AST.Term.html#16311" class="Bound">y</a><a id="16312" class="Symbol">}</a> <a id="16314" class="Symbol">→</a> <a id="16316" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="16321" href="Reflection.AST.Term.html#16309" class="Bound">x</a> <a id="16323" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16325" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="16330" href="Reflection.AST.Term.html#16311" class="Bound">y</a> <a id="16332" class="Symbol">→</a> <a id="16334" href="Reflection.AST.Term.html#16309" class="Bound">x</a> <a id="16336" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16338" href="Reflection.AST.Term.html#16311" class="Bound">y</a>
<a id="16340" href="Reflection.AST.Term.html#16289" class="Function">proj-injective</a> <a id="16355" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16360" class="Symbol">=</a> <a id="16362" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dot-injective"></a><a id="16368" href="Reflection.AST.Term.html#16368" class="Function">dot-injective</a> <a id="16382" class="Symbol">:</a> <a id="16384" class="Symbol">∀</a> <a id="16386" class="Symbol">{</a><a id="16387" href="Reflection.AST.Term.html#16387" class="Bound">x</a> <a id="16389" href="Reflection.AST.Term.html#16389" class="Bound">y</a><a id="16390" class="Symbol">}</a> <a id="16392" class="Symbol">→</a> <a id="16394" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="16398" href="Reflection.AST.Term.html#16387" class="Bound">x</a> <a id="16400" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16402" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="16406" href="Reflection.AST.Term.html#16389" class="Bound">y</a> <a id="16408" class="Symbol">→</a> <a id="16410" href="Reflection.AST.Term.html#16387" class="Bound">x</a> <a id="16412" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16414" href="Reflection.AST.Term.html#16389" class="Bound">y</a>
<a id="16416" href="Reflection.AST.Term.html#16368" class="Function">dot-injective</a> <a id="16430" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16435" class="Symbol">=</a> <a id="16437" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="absurd-injective"></a><a id="16443" href="Reflection.AST.Term.html#16443" class="Function">absurd-injective</a> <a id="16460" class="Symbol">:</a> <a id="16462" class="Symbol">∀</a> <a id="16464" class="Symbol">{</a><a id="16465" href="Reflection.AST.Term.html#16465" class="Bound">x</a> <a id="16467" href="Reflection.AST.Term.html#16467" class="Bound">y</a><a id="16468" class="Symbol">}</a> <a id="16470" class="Symbol">→</a> <a id="16472" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="16479" href="Reflection.AST.Term.html#16465" class="Bound">x</a> <a id="16481" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16483" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="16490" href="Reflection.AST.Term.html#16467" class="Bound">y</a> <a id="16492" class="Symbol">→</a> <a id="16494" href="Reflection.AST.Term.html#16465" class="Bound">x</a> <a id="16496" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="16498" href="Reflection.AST.Term.html#16467" class="Bound">y</a>
<a id="16500" href="Reflection.AST.Term.html#16443" class="Function">absurd-injective</a> <a id="16517" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="16522" class="Symbol">=</a> <a id="16524" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="16530" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="16534" href="Reflection.AST.Term.html#16534" class="Bound">c</a> <a id="16536" href="Reflection.AST.Term.html#16536" class="Bound">ps</a> <a id="16539" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="16549" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="16553" href="Reflection.AST.Term.html#16553" class="Bound">c′</a> <a id="16556" href="Reflection.AST.Term.html#16556" class="Bound">ps′</a> <a id="16560" class="Symbol">=</a> <a id="16562" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="16567" class="Symbol">(</a><a id="16568" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="16576" class="Symbol">(</a><a id="16577" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="16583" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a><a id="16586" class="Symbol">))</a> <a id="16589" href="Reflection.AST.Term.html#15950" class="Function">pat-con-injective</a> <a id="16607" class="Symbol">(</a><a id="16608" href="Reflection.AST.Term.html#16534" class="Bound">c</a> <a id="16610" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="16617" href="Reflection.AST.Term.html#16553" class="Bound">c′</a> <a id="16620" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="16626" href="Reflection.AST.Term.html#16536" class="Bound">ps</a> <a id="16629" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="16640" href="Reflection.AST.Term.html#16556" class="Bound">ps′</a><a id="16643" class="Symbol">)</a>
<a id="16645" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="16649" href="Reflection.AST.Term.html#16649" class="Bound">x</a>    <a id="16654" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="16664" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="16668" href="Reflection.AST.Term.html#16668" class="Bound">x′</a>     <a id="16675" class="Symbol">=</a> <a id="16677" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="16682" class="Symbol">(</a><a id="16683" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16688" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a><a id="16691" class="Symbol">)</a> <a id="16693" href="Reflection.AST.Term.html#16115" class="Function">pat-var-injective</a> <a id="16711" class="Symbol">(</a><a id="16712" href="Reflection.AST.Term.html#16649" class="Bound">x</a> <a id="16714" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="16718" href="Reflection.AST.Term.html#16668" class="Bound">x′</a><a id="16720" class="Symbol">)</a>
<a id="16722" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="16726" href="Reflection.AST.Term.html#16726" class="Bound">l</a>    <a id="16731" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="16741" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="16745" href="Reflection.AST.Term.html#16745" class="Bound">l′</a>     <a id="16752" class="Symbol">=</a> <a id="16754" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="16759" class="Symbol">(</a><a id="16760" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16765" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a><a id="16768" class="Symbol">)</a> <a id="16770" href="Reflection.AST.Term.html#16198" class="Function">pat-lit-injective</a> <a id="16788" class="Symbol">(</a><a id="16789" href="Reflection.AST.Term.html#16726" class="Bound">l</a> <a id="16791" href="Reflection.AST.Literal.html#1720" class="Function Operator">Literal.≟</a> <a id="16801" href="Reflection.AST.Term.html#16745" class="Bound">l′</a><a id="16803" class="Symbol">)</a>
<a id="16805" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="16810" href="Reflection.AST.Term.html#16810" class="Bound">a</a>   <a id="16814" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="16824" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="16829" href="Reflection.AST.Term.html#16829" class="Bound">a′</a>    <a id="16835" class="Symbol">=</a> <a id="16837" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="16842" class="Symbol">(</a><a id="16843" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16848" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a><a id="16852" class="Symbol">)</a> <a id="16854" href="Reflection.AST.Term.html#16289" class="Function">proj-injective</a> <a id="16869" class="Symbol">(</a><a id="16870" href="Reflection.AST.Term.html#16810" class="Bound">a</a> <a id="16872" href="Reflection.AST.Name.html#1652" class="Function Operator">Name.≟</a> <a id="16879" href="Reflection.AST.Term.html#16829" class="Bound">a′</a><a id="16881" class="Symbol">)</a>
<a id="16883" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="16887" href="Reflection.AST.Term.html#16887" class="Bound">t</a>    <a id="16892" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="16902" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="16906" href="Reflection.AST.Term.html#16906" class="Bound">t′</a>     <a id="16913" class="Symbol">=</a> <a id="16915" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="16920" class="Symbol">(</a><a id="16921" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16926" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a><a id="16929" class="Symbol">)</a> <a id="16931" href="Reflection.AST.Term.html#16368" class="Function">dot-injective</a> <a id="16945" class="Symbol">(</a><a id="16946" href="Reflection.AST.Term.html#16887" class="Bound">t</a> <a id="16948" href="Reflection.AST.Term.html#5461" class="Function Operator">≟</a> <a id="16950" href="Reflection.AST.Term.html#16906" class="Bound">t′</a><a id="16952" class="Symbol">)</a>
<a id="16954" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="16961" href="Reflection.AST.Term.html#16961" class="Bound">x</a> <a id="16963" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="16973" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="16980" href="Reflection.AST.Term.html#16980" class="Bound">x′</a>  <a id="16984" class="Symbol">=</a> <a id="16986" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="16991" class="Symbol">(</a><a id="16992" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="16997" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a><a id="17003" class="Symbol">)</a> <a id="17005" href="Reflection.AST.Term.html#16443" class="Function">absurd-injective</a> <a id="17022" class="Symbol">(</a><a id="17023" href="Reflection.AST.Term.html#16961" class="Bound">x</a> <a id="17025" href="Data.Nat.Properties.html#4093" class="Function Operator">ℕ.≟</a> <a id="17029" href="Reflection.AST.Term.html#16980" class="Bound">x′</a><a id="17031" class="Symbol">)</a>

<a id="17034" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17038" href="Reflection.AST.Term.html#17038" class="Bound">x</a> <a id="17040" href="Reflection.AST.Term.html#17040" class="Bound">x₁</a> <a id="17043" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17053" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17057" href="Reflection.AST.Term.html#17057" class="Bound">x₂</a> <a id="17060" class="Symbol">=</a> <a id="17062" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17065" class="Symbol">(λ</a> <a id="17068" class="Symbol">())</a>
<a id="17072" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17076" href="Reflection.AST.Term.html#17076" class="Bound">x</a> <a id="17078" href="Reflection.AST.Term.html#17078" class="Bound">x₁</a> <a id="17081" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17091" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17095" href="Reflection.AST.Term.html#17095" class="Bound">x₂</a> <a id="17098" class="Symbol">=</a> <a id="17100" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17103" class="Symbol">(λ</a> <a id="17106" class="Symbol">())</a>
<a id="17110" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17114" href="Reflection.AST.Term.html#17114" class="Bound">x</a> <a id="17116" href="Reflection.AST.Term.html#17116" class="Bound">x₁</a> <a id="17119" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17129" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17133" href="Reflection.AST.Term.html#17133" class="Bound">x₂</a> <a id="17136" class="Symbol">=</a> <a id="17138" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17141" class="Symbol">(λ</a> <a id="17144" class="Symbol">())</a>
<a id="17148" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17152" href="Reflection.AST.Term.html#17152" class="Bound">x</a> <a id="17154" href="Reflection.AST.Term.html#17154" class="Bound">x₁</a> <a id="17157" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17167" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17172" href="Reflection.AST.Term.html#17172" class="Bound">x₂</a> <a id="17175" class="Symbol">=</a> <a id="17177" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17180" class="Symbol">(λ</a> <a id="17183" class="Symbol">())</a>
<a id="17187" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17191" href="Reflection.AST.Term.html#17191" class="Bound">x</a> <a id="17193" href="Reflection.AST.Term.html#17193" class="Bound">x₁</a> <a id="17196" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17206" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="17213" href="Reflection.AST.Term.html#17213" class="Bound">x₂</a> <a id="17216" class="Symbol">=</a> <a id="17218" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17221" class="Symbol">(λ</a> <a id="17224" class="Symbol">())</a>
<a id="17228" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17232" href="Reflection.AST.Term.html#17232" class="Bound">x</a> <a id="17234" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17244" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17248" href="Reflection.AST.Term.html#17248" class="Bound">x₁</a> <a id="17251" href="Reflection.AST.Term.html#17251" class="Bound">x₂</a> <a id="17254" class="Symbol">=</a> <a id="17256" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17259" class="Symbol">(λ</a> <a id="17262" class="Symbol">())</a>
<a id="17266" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17270" href="Reflection.AST.Term.html#17270" class="Bound">x</a> <a id="17272" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17282" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17286" href="Reflection.AST.Term.html#17286" class="Bound">x₁</a> <a id="17289" class="Symbol">=</a> <a id="17291" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17294" class="Symbol">(λ</a> <a id="17297" class="Symbol">())</a>
<a id="17301" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17305" href="Reflection.AST.Term.html#17305" class="Bound">x</a> <a id="17307" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17317" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17321" href="Reflection.AST.Term.html#17321" class="Bound">x₁</a> <a id="17324" class="Symbol">=</a> <a id="17326" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17329" class="Symbol">(λ</a> <a id="17332" class="Symbol">())</a>
<a id="17336" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17340" href="Reflection.AST.Term.html#17340" class="Bound">x</a> <a id="17342" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17352" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17357" href="Reflection.AST.Term.html#17357" class="Bound">x₁</a> <a id="17360" class="Symbol">=</a> <a id="17362" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17365" class="Symbol">(λ</a> <a id="17368" class="Symbol">())</a>
<a id="17372" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17376" href="Reflection.AST.Term.html#17376" class="Bound">x</a> <a id="17378" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17388" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="17395" href="Reflection.AST.Term.html#17395" class="Bound">x₁</a> <a id="17398" class="Symbol">=</a> <a id="17400" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17403" class="Symbol">(λ</a> <a id="17406" class="Symbol">())</a>
<a id="17410" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17414" href="Reflection.AST.Term.html#17414" class="Bound">s</a> <a id="17416" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17426" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17430" href="Reflection.AST.Term.html#17430" class="Bound">x</a> <a id="17432" href="Reflection.AST.Term.html#17432" class="Bound">x₁</a> <a id="17435" class="Symbol">=</a> <a id="17437" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17440" class="Symbol">(λ</a> <a id="17443" class="Symbol">())</a>
<a id="17447" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17451" href="Reflection.AST.Term.html#17451" class="Bound">s</a> <a id="17453" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17463" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17467" href="Reflection.AST.Term.html#17467" class="Bound">x</a> <a id="17469" class="Symbol">=</a> <a id="17471" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17474" class="Symbol">(λ</a> <a id="17477" class="Symbol">())</a>
<a id="17481" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17485" href="Reflection.AST.Term.html#17485" class="Bound">s</a> <a id="17487" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17497" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17501" href="Reflection.AST.Term.html#17501" class="Bound">x</a> <a id="17503" class="Symbol">=</a> <a id="17505" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17508" class="Symbol">(λ</a> <a id="17511" class="Symbol">())</a>
<a id="17515" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17519" href="Reflection.AST.Term.html#17519" class="Bound">s</a> <a id="17521" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17531" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17536" href="Reflection.AST.Term.html#17536" class="Bound">x</a> <a id="17538" class="Symbol">=</a> <a id="17540" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17543" class="Symbol">(λ</a> <a id="17546" class="Symbol">())</a>
<a id="17550" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17554" href="Reflection.AST.Term.html#17554" class="Bound">s</a> <a id="17556" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17566" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="17573" href="Reflection.AST.Term.html#17573" class="Bound">x</a> <a id="17575" class="Symbol">=</a> <a id="17577" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17580" class="Symbol">(λ</a> <a id="17583" class="Symbol">())</a>
<a id="17587" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17591" href="Reflection.AST.Term.html#17591" class="Bound">x</a> <a id="17593" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17603" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17607" href="Reflection.AST.Term.html#17607" class="Bound">x₁</a> <a id="17610" href="Reflection.AST.Term.html#17610" class="Bound">x₂</a> <a id="17613" class="Symbol">=</a> <a id="17615" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17618" class="Symbol">(λ</a> <a id="17621" class="Symbol">())</a>
<a id="17625" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17629" href="Reflection.AST.Term.html#17629" class="Bound">x</a> <a id="17631" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17641" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17645" href="Reflection.AST.Term.html#17645" class="Bound">x₁</a> <a id="17648" class="Symbol">=</a> <a id="17650" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17653" class="Symbol">(λ</a> <a id="17656" class="Symbol">())</a>
<a id="17660" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17664" href="Reflection.AST.Term.html#17664" class="Bound">x</a> <a id="17666" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17676" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17680" class="Symbol">_</a> <a id="17682" class="Symbol">=</a> <a id="17684" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17687" class="Symbol">(λ</a> <a id="17690" class="Symbol">())</a>
<a id="17694" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17698" href="Reflection.AST.Term.html#17698" class="Bound">x</a> <a id="17700" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17710" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17715" href="Reflection.AST.Term.html#17715" class="Bound">x₁</a> <a id="17718" class="Symbol">=</a> <a id="17720" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17723" class="Symbol">(λ</a> <a id="17726" class="Symbol">())</a>
<a id="17730" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17734" href="Reflection.AST.Term.html#17734" class="Bound">x</a> <a id="17736" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17746" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="17753" href="Reflection.AST.Term.html#17753" class="Bound">x₁</a> <a id="17756" class="Symbol">=</a> <a id="17758" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17761" class="Symbol">(λ</a> <a id="17764" class="Symbol">())</a>
<a id="17768" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17773" href="Reflection.AST.Term.html#17773" class="Bound">x</a> <a id="17775" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17785" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17789" href="Reflection.AST.Term.html#17789" class="Bound">x₁</a> <a id="17792" href="Reflection.AST.Term.html#17792" class="Bound">x₂</a> <a id="17795" class="Symbol">=</a> <a id="17797" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17800" class="Symbol">(λ</a> <a id="17803" class="Symbol">())</a>
<a id="17807" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17812" href="Reflection.AST.Term.html#17812" class="Bound">x</a> <a id="17814" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17824" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="17828" href="Reflection.AST.Term.html#17828" class="Bound">x₁</a> <a id="17831" class="Symbol">=</a> <a id="17833" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17836" class="Symbol">(λ</a> <a id="17839" class="Symbol">())</a>
<a id="17843" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17848" href="Reflection.AST.Term.html#17848" class="Bound">x</a> <a id="17850" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17860" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="17864" class="Symbol">_</a> <a id="17866" class="Symbol">=</a> <a id="17868" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17871" class="Symbol">(λ</a> <a id="17874" class="Symbol">())</a>
<a id="17878" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17883" href="Reflection.AST.Term.html#17883" class="Bound">x</a> <a id="17885" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17895" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="17899" href="Reflection.AST.Term.html#17899" class="Bound">x₁</a> <a id="17902" class="Symbol">=</a> <a id="17904" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17907" class="Symbol">(λ</a> <a id="17910" class="Symbol">())</a>
<a id="17914" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="17919" href="Reflection.AST.Term.html#17919" class="Bound">x</a> <a id="17921" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17931" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="17938" href="Reflection.AST.Term.html#17938" class="Bound">x₁</a> <a id="17941" class="Symbol">=</a> <a id="17943" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17946" class="Symbol">(λ</a> <a id="17949" class="Symbol">())</a>
<a id="17953" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="17960" href="Reflection.AST.Term.html#17960" class="Bound">x</a> <a id="17962" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="17972" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="17976" href="Reflection.AST.Term.html#17976" class="Bound">x₁</a> <a id="17979" href="Reflection.AST.Term.html#17979" class="Bound">x₂</a> <a id="17982" class="Symbol">=</a> <a id="17984" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="17987" class="Symbol">(λ</a> <a id="17990" class="Symbol">())</a>
<a id="17994" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="18001" href="Reflection.AST.Term.html#18001" class="Bound">x</a> <a id="18003" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="18013" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="18017" href="Reflection.AST.Term.html#18017" class="Bound">x₁</a> <a id="18020" class="Symbol">=</a> <a id="18022" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="18025" class="Symbol">(λ</a> <a id="18028" class="Symbol">())</a>
<a id="18032" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="18039" href="Reflection.AST.Term.html#18039" class="Bound">x</a> <a id="18041" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="18051" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="18055" class="Symbol">_</a> <a id="18057" class="Symbol">=</a> <a id="18059" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="18062" class="Symbol">(λ</a> <a id="18065" class="Symbol">())</a>
<a id="18069" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="18076" href="Reflection.AST.Term.html#18076" class="Bound">x</a> <a id="18078" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="18088" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="18092" href="Reflection.AST.Term.html#18092" class="Bound">x₁</a> <a id="18095" class="Symbol">=</a> <a id="18097" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="18100" class="Symbol">(λ</a> <a id="18103" class="Symbol">())</a>
<a id="18107" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="18114" href="Reflection.AST.Term.html#18114" class="Bound">x</a> <a id="18116" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="18126" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="18131" href="Reflection.AST.Term.html#18131" class="Bound">x₁</a> <a id="18134" class="Symbol">=</a> <a id="18136" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="18139" class="Symbol">(λ</a> <a id="18142" class="Symbol">())</a>

<a id="18147" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="18162" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="18173" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>             <a id="18188" class="Symbol">=</a> <a id="18190" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="18194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="18199" class="Symbol">(</a><a id="18200" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="18204" href="Reflection.AST.Term.html#18204" class="Bound">i</a> <a id="18206" href="Reflection.AST.Term.html#18206" class="Bound">p</a> <a id="18208" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18210" href="Reflection.AST.Term.html#18210" class="Bound">xs</a><a id="18212" class="Symbol">)</a> <a id="18214" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="18225" class="Symbol">(</a><a id="18226" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="18230" href="Reflection.AST.Term.html#18230" class="Bound">j</a> <a id="18232" href="Reflection.AST.Term.html#18232" class="Bound">q</a> <a id="18234" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18236" href="Reflection.AST.Term.html#18236" class="Bound">ys</a><a id="18238" class="Symbol">)</a> <a id="18240" class="Symbol">=</a> <a id="18242" href="Data.List.Properties.html#3088" class="Function">∷-dec</a> <a id="18248" class="Symbol">(</a><a id="18249" href="Reflection.AST.Argument.html#2639" class="Function">unArg-dec</a> <a id="18259" class="Symbol">(</a><a id="18260" href="Reflection.AST.Term.html#18206" class="Bound">p</a> <a id="18262" href="Reflection.AST.Term.html#5585" class="Function Operator">≟-Pattern</a> <a id="18272" href="Reflection.AST.Term.html#18232" class="Bound">q</a><a id="18273" class="Symbol">))</a> <a id="18276" class="Symbol">(</a><a id="18277" href="Reflection.AST.Term.html#18210" class="Bound">xs</a> <a id="18280" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="18291" href="Reflection.AST.Term.html#18236" class="Bound">ys</a><a id="18293" class="Symbol">)</a>

<a id="18296" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>      <a id="18304" href="Reflection.AST.Term.html#5537" class="Function Operator">≟-Patterns</a> <a id="18315" class="Symbol">(_</a> <a id="18318" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="18320" class="Symbol">_)</a> <a id="18323" class="Symbol">=</a> <a id="18325" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="18328" class="Symbol">λ()</a>
<a id="18332" class="CatchallClause Symbol">(_</a><a id="18334" class="CatchallClause"> </a><a id="18335" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="18336" class="CatchallClause"> </a><a id="18337" class="CatchallClause Symbol">_)</a><a id="18339" class="CatchallClause"> </a><a id="18340" href="Reflection.AST.Term.html#5537" class="CatchallClause Function Operator">≟-Patterns</a><a id="18350" class="CatchallClause"> </a><a id="18351" href="Agda.Builtin.List.html#184" class="CatchallClause InductiveConstructor">[]</a>      <a id="18359" class="Symbol">=</a> <a id="18361" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="18364" class="Symbol">λ()</a></pre></body></html>


==> anc/html/Reflection.AST.Traversal.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Traversal (Reflection.AST.Traversal)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST.Traversal</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- de Bruijn-aware generic traversal of reflected terms.</a>
<a id="163" class="Comment">------------------------------------------------------------------------</a>

<a id="237" class="Symbol">{-#</a> <a id="241" class="Keyword">OPTIONS</a> <a id="249" class="Pragma">--cubical-compatible</a> <a id="270" class="Pragma">--safe</a> <a id="277" class="Symbol">#-}</a>

<a id="282" class="Keyword">open</a> <a id="287" class="Keyword">import</a> <a id="294" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="313" class="Keyword">using</a> <a id="319" class="Symbol">(</a><a id="320" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="334" class="Symbol">)</a>

<a id="337" class="Keyword">module</a> <a id="344" href="Reflection.AST.Traversal.html" class="Module">Reflection.AST.Traversal</a>
  <a id="371" class="Symbol">{</a><a id="372" href="Reflection.AST.Traversal.html#372" class="Bound">F</a> <a id="374" class="Symbol">:</a> <a id="376" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="380" class="Symbol">→</a> <a id="382" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="385" class="Symbol">}</a> <a id="387" class="Symbol">(</a><a id="388" href="Reflection.AST.Traversal.html#388" class="Bound">AppF</a> <a id="393" class="Symbol">:</a> <a id="395" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="410" href="Reflection.AST.Traversal.html#372" class="Bound">F</a><a id="411" class="Symbol">)</a> <a id="413" class="Keyword">where</a>

<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="454" class="Symbol">;</a> <a id="456" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="465" class="Symbol">;</a> <a id="467" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="470" class="Symbol">)</a>
<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="510" class="Symbol">;</a> <a id="512" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="514" class="Symbol">;</a> <a id="516" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="519" class="Symbol">;</a> <a id="521" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="525" class="Symbol">;</a> <a id="527" href="Data.List.Base.html#6927" class="Function">reverse</a><a id="534" class="Symbol">;</a> <a id="536" href="Data.List.Base.html#4746" class="Function">length</a><a id="542" class="Symbol">)</a>
<a id="544" class="Keyword">open</a> <a id="549" class="Keyword">import</a> <a id="556" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="573" class="Keyword">using</a> <a id="579" class="Symbol">(</a><a id="580" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="586" class="Symbol">)</a>
<a id="588" class="Keyword">open</a> <a id="593" class="Keyword">import</a> <a id="600" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="618" class="Keyword">using</a> <a id="624" class="Symbol">(</a><a id="625" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="628" class="Symbol">;</a> <a id="630" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="633" class="Symbol">)</a>
<a id="635" class="Keyword">open</a> <a id="640" class="Keyword">import</a> <a id="647" href="Function.Base.html" class="Module">Function.Base</a> <a id="661" class="Keyword">using</a> <a id="667" class="Symbol">(</a><a id="668" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Reflection.html" class="Module">Reflection</a> <a id="696" class="Keyword">hiding</a> <a id="703" class="Symbol">(</a><a id="704" href="Reflection.TCM.html#1087" class="Postulate">pure</a><a id="708" class="Symbol">)</a>

<a id="711" class="Keyword">open</a> <a id="716" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="731" href="Reflection.AST.Traversal.html#388" class="Bound">AppF</a>

<a id="737" class="Comment">------------------------------------------------------------------------</a>
<a id="810" class="Comment">-- Context representation</a>

<a id="837" class="Comment">-- Track both number of variables and actual context, to avoid having to</a>
<a id="910" class="Comment">-- compute the length of the context everytime it&#39;s needed.</a>
<a id="970" class="Keyword">record</a> <a id="Cxt"></a><a id="977" href="Reflection.AST.Traversal.html#977" class="Record">Cxt</a> <a id="981" class="Symbol">:</a> <a id="983" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="987" class="Keyword">where</a>
  <a id="995" class="Keyword">constructor</a> <a id="_,_"></a><a id="1007" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">_,_</a>
  <a id="1013" class="Keyword">pattern</a>
  <a id="1023" class="Keyword">field</a>
    <a id="Cxt.len"></a><a id="1033" href="Reflection.AST.Traversal.html#1033" class="Field">len</a>     <a id="1041" class="Symbol">:</a> <a id="1043" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="Cxt.context"></a><a id="1049" href="Reflection.AST.Traversal.html#1049" class="Field">context</a> <a id="1057" class="Symbol">:</a> <a id="1059" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1072" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1074" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1078" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1082" class="Symbol">)</a>
<a id="1084" class="Keyword">infixr</a> <a id="1091" class="Number">4</a> <a id="1093" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">_,_</a>

<a id="1098" class="Keyword">private</a>
  <a id="_∷cxt_"></a><a id="1108" href="Reflection.AST.Traversal.html#1108" class="Function Operator">_∷cxt_</a> <a id="1115" class="Symbol">:</a> <a id="1117" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1124" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1126" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1130" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="1135" class="Symbol">→</a> <a id="1137" href="Reflection.AST.Traversal.html#977" class="Record">Cxt</a> <a id="1141" class="Symbol">→</a> <a id="1143" href="Reflection.AST.Traversal.html#977" class="Record">Cxt</a>
  <a id="1149" href="Reflection.AST.Traversal.html#1149" class="Bound">e</a> <a id="1151" href="Reflection.AST.Traversal.html#1108" class="Function Operator">∷cxt</a> <a id="1156" class="Symbol">(</a><a id="1157" href="Reflection.AST.Traversal.html#1157" class="Bound">n</a> <a id="1159" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">,</a> <a id="1161" href="Reflection.AST.Traversal.html#1161" class="Bound">Γ</a><a id="1162" class="Symbol">)</a> <a id="1164" class="Symbol">=</a> <a id="1166" class="Symbol">(</a><a id="1167" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="1171" href="Reflection.AST.Traversal.html#1157" class="Bound">n</a> <a id="1173" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">,</a> <a id="1175" href="Reflection.AST.Traversal.html#1149" class="Bound">e</a> <a id="1177" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1179" href="Reflection.AST.Traversal.html#1161" class="Bound">Γ</a><a id="1180" class="Symbol">)</a>

  <a id="_++cxt_"></a><a id="1185" href="Reflection.AST.Traversal.html#1185" class="Function Operator">_++cxt_</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1208" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1210" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="1214" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1218" class="Symbol">)</a> <a id="1220" class="Symbol">→</a> <a id="1222" href="Reflection.AST.Traversal.html#977" class="Record">Cxt</a> <a id="1226" class="Symbol">→</a> <a id="1228" href="Reflection.AST.Traversal.html#977" class="Record">Cxt</a>
  <a id="1234" href="Reflection.AST.Traversal.html#1234" class="Bound">es</a> <a id="1237" href="Reflection.AST.Traversal.html#1185" class="Function Operator">++cxt</a> <a id="1243" class="Symbol">(</a><a id="1244" href="Reflection.AST.Traversal.html#1244" class="Bound">n</a> <a id="1246" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">,</a> <a id="1248" href="Reflection.AST.Traversal.html#1248" class="Bound">Γ</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">=</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Data.List.Base.html#4746" class="Function">length</a> <a id="1261" href="Reflection.AST.Traversal.html#1234" class="Bound">es</a> <a id="1264" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1266" href="Reflection.AST.Traversal.html#1244" class="Bound">n</a> <a id="1268" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">,</a> <a id="1270" href="Reflection.AST.Traversal.html#1234" class="Bound">es</a> <a id="1273" href="Data.List.Base.html#1712" class="Function Operator">++</a> <a id="1276" href="Reflection.AST.Traversal.html#1248" class="Bound">Γ</a><a id="1277" class="Symbol">)</a>

<a id="1280" class="Comment">------------------------------------------------------------------------</a>
<a id="1353" class="Comment">-- Actions</a>

<a id="Action"></a><a id="1365" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1378" class="Symbol">→</a> <a id="1380" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="1384" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="1391" href="Reflection.AST.Traversal.html#1391" class="Bound">A</a> <a id="1393" class="Symbol">=</a> <a id="1395" href="Reflection.AST.Traversal.html#977" class="Record">Cxt</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Reflection.AST.Traversal.html#1391" class="Bound">A</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Reflection.AST.Traversal.html#372" class="Bound">F</a> <a id="1407" href="Reflection.AST.Traversal.html#1391" class="Bound">A</a>

<a id="1410" class="Comment">-- A traversal gets to operate on variables, metas, and names.</a>
<a id="1473" class="Keyword">record</a> <a id="Actions"></a><a id="1480" href="Reflection.AST.Traversal.html#1480" class="Record">Actions</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1494" class="Keyword">where</a>
  <a id="1502" class="Keyword">field</a>
    <a id="Actions.onVar"></a><a id="1512" href="Reflection.AST.Traversal.html#1512" class="Field">onVar</a>  <a id="1519" class="Symbol">:</a> <a id="1521" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="1528" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="Actions.onMeta"></a><a id="1534" href="Reflection.AST.Traversal.html#1534" class="Field">onMeta</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="1550" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a>
    <a id="Actions.onCon"></a><a id="1559" href="Reflection.AST.Traversal.html#1559" class="Field">onCon</a>  <a id="1566" class="Symbol">:</a> <a id="1568" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="1575" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
    <a id="Actions.onDef"></a><a id="1584" href="Reflection.AST.Traversal.html#1584" class="Field">onDef</a>  <a id="1591" class="Symbol">:</a> <a id="1593" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="1600" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>

<a id="1606" class="Comment">-- Default action: do nothing.</a>
<a id="defaultActions"></a><a id="1637" href="Reflection.AST.Traversal.html#1637" class="Function">defaultActions</a> <a id="1652" class="Symbol">:</a> <a id="1654" href="Reflection.AST.Traversal.html#1480" class="Record">Actions</a>
<a id="1662" href="Reflection.AST.Traversal.html#1637" class="Function">defaultActions</a> <a id="1677" class="Symbol">.</a><a id="1678" href="Reflection.AST.Traversal.html#1512" class="Field">Actions.onVar</a>  <a id="1693" class="Symbol">_</a> <a id="1695" class="Symbol">=</a> <a id="1697" href="Effect.Applicative.html#1145" class="Field">pure</a>
<a id="1702" href="Reflection.AST.Traversal.html#1637" class="Function">defaultActions</a> <a id="1717" class="Symbol">.</a><a id="1718" href="Reflection.AST.Traversal.html#1534" class="Field">Actions.onMeta</a> <a id="1733" class="Symbol">_</a> <a id="1735" class="Symbol">=</a> <a id="1737" href="Effect.Applicative.html#1145" class="Field">pure</a>
<a id="1742" href="Reflection.AST.Traversal.html#1637" class="Function">defaultActions</a> <a id="1757" class="Symbol">.</a><a id="1758" href="Reflection.AST.Traversal.html#1559" class="Field">Actions.onCon</a>  <a id="1773" class="Symbol">_</a> <a id="1775" class="Symbol">=</a> <a id="1777" href="Effect.Applicative.html#1145" class="Field">pure</a>
<a id="1782" href="Reflection.AST.Traversal.html#1637" class="Function">defaultActions</a> <a id="1797" class="Symbol">.</a><a id="1798" href="Reflection.AST.Traversal.html#1584" class="Field">Actions.onDef</a>  <a id="1813" class="Symbol">_</a> <a id="1815" class="Symbol">=</a> <a id="1817" href="Effect.Applicative.html#1145" class="Field">pure</a>

<a id="1823" class="Comment">------------------------------------------------------------------------</a>
<a id="1896" class="Comment">-- Traversal functions</a>

<a id="1920" class="Keyword">module</a> <a id="1927" href="Reflection.AST.Traversal.html#1927" class="Module">_</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Reflection.AST.Traversal.html#1930" class="Bound">actions</a> <a id="1938" class="Symbol">:</a> <a id="1940" href="Reflection.AST.Traversal.html#1480" class="Record">Actions</a><a id="1947" class="Symbol">)</a> <a id="1949" class="Keyword">where</a>

  <a id="1958" class="Keyword">open</a> <a id="1963" href="Reflection.AST.Traversal.html#1480" class="Module">Actions</a> <a id="1971" href="Reflection.AST.Traversal.html#1930" class="Bound">actions</a>

  <a id="1982" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a>    <a id="1998" class="Symbol">:</a> <a id="2000" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2007" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="2014" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a>    <a id="2030" class="Symbol">:</a> <a id="2032" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2039" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a>
  <a id="2046" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="2062" class="Symbol">:</a> <a id="2064" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2071" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a>
  <a id="2081" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a>    <a id="2097" class="Symbol">:</a> <a id="2099" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2106" class="Symbol">(</a><a id="2107" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2117" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2121" class="Symbol">))</a>
  <a id="2126" href="Reflection.AST.Traversal.html#2126" class="Function">traverseArg</a>     <a id="2142" class="Symbol">:</a> <a id="2144" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2151" class="Symbol">(</a><a id="2152" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2156" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2160" class="Symbol">)</a>
  <a id="2164" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a>    <a id="2180" class="Symbol">:</a> <a id="2182" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2189" class="Symbol">(</a><a id="2190" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2195" class="Symbol">(</a><a id="2196" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2200" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="2207" class="Symbol">))</a>
  <a id="2212" href="Reflection.AST.Traversal.html#2212" class="Function">traverseAbs</a>     <a id="2228" class="Symbol">:</a> <a id="2230" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2234" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="2239" class="Symbol">→</a> <a id="2241" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2248" class="Symbol">(</a><a id="2249" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a> <a id="2253" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2257" class="Symbol">)</a>
  <a id="2261" href="Reflection.AST.Traversal.html#2261" class="Function">traverseClauses</a> <a id="2277" class="Symbol">:</a> <a id="2279" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2286" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a>
  <a id="2296" href="Reflection.AST.Traversal.html#2296" class="Function">traverseClause</a>  <a id="2312" class="Symbol">:</a> <a id="2314" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2321" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>
  <a id="2330" href="Reflection.AST.Traversal.html#2330" class="Function">traverseTel</a>     <a id="2346" class="Symbol">:</a> <a id="2348" href="Reflection.AST.Traversal.html#1365" class="Function">Action</a> <a id="2355" class="Symbol">(</a><a id="2356" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2369" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2371" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a> <a id="2375" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="2379" class="Symbol">))</a>

  <a id="2385" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2398" href="Reflection.AST.Traversal.html#2398" class="Bound">Γ</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="2405" href="Reflection.AST.Traversal.html#2405" class="Bound">x</a> <a id="2407" href="Reflection.AST.Traversal.html#2407" class="Bound">args</a><a id="2411" class="Symbol">)</a>      <a id="2418" class="Symbol">=</a> <a id="2420" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a>       <a id="2430" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2434" href="Reflection.AST.Traversal.html#1512" class="Field">onVar</a> <a id="2440" href="Reflection.AST.Traversal.html#2398" class="Bound">Γ</a> <a id="2442" href="Reflection.AST.Traversal.html#2405" class="Bound">x</a> <a id="2444" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="2446" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="2459" href="Reflection.AST.Traversal.html#2398" class="Bound">Γ</a> <a id="2461" href="Reflection.AST.Traversal.html#2407" class="Bound">args</a>
  <a id="2468" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2481" href="Reflection.AST.Traversal.html#2481" class="Bound">Γ</a> <a id="2483" class="Symbol">(</a><a id="2484" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="2488" href="Reflection.AST.Traversal.html#2488" class="Bound">c</a> <a id="2490" href="Reflection.AST.Traversal.html#2490" class="Bound">args</a><a id="2494" class="Symbol">)</a>      <a id="2501" class="Symbol">=</a> <a id="2503" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a>       <a id="2513" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2517" href="Reflection.AST.Traversal.html#1559" class="Field">onCon</a> <a id="2523" href="Reflection.AST.Traversal.html#2481" class="Bound">Γ</a> <a id="2525" href="Reflection.AST.Traversal.html#2488" class="Bound">c</a> <a id="2527" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="2529" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="2542" href="Reflection.AST.Traversal.html#2481" class="Bound">Γ</a> <a id="2544" href="Reflection.AST.Traversal.html#2490" class="Bound">args</a>
  <a id="2551" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2564" href="Reflection.AST.Traversal.html#2564" class="Bound">Γ</a> <a id="2566" class="Symbol">(</a><a id="2567" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="2571" href="Reflection.AST.Traversal.html#2571" class="Bound">f</a> <a id="2573" href="Reflection.AST.Traversal.html#2573" class="Bound">args</a><a id="2577" class="Symbol">)</a>      <a id="2584" class="Symbol">=</a> <a id="2586" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a>       <a id="2596" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2600" href="Reflection.AST.Traversal.html#1584" class="Field">onDef</a> <a id="2606" href="Reflection.AST.Traversal.html#2564" class="Bound">Γ</a> <a id="2608" href="Reflection.AST.Traversal.html#2571" class="Bound">f</a> <a id="2610" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="2612" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="2625" href="Reflection.AST.Traversal.html#2564" class="Bound">Γ</a> <a id="2627" href="Reflection.AST.Traversal.html#2573" class="Bound">args</a>
  <a id="2634" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2647" href="Reflection.AST.Traversal.html#2647" class="Bound">Γ</a> <a id="2649" class="Symbol">(</a><a id="2650" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="2658" href="Reflection.AST.Traversal.html#2658" class="Bound">cs</a> <a id="2661" href="Reflection.AST.Traversal.html#2661" class="Bound">args</a><a id="2665" class="Symbol">)</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a>   <a id="2679" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2683" href="Reflection.AST.Traversal.html#2261" class="Function">traverseClauses</a> <a id="2699" href="Reflection.AST.Traversal.html#2647" class="Bound">Γ</a> <a id="2701" href="Reflection.AST.Traversal.html#2658" class="Bound">cs</a> <a id="2704" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="2706" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="2719" href="Reflection.AST.Traversal.html#2647" class="Bound">Γ</a> <a id="2721" href="Reflection.AST.Traversal.html#2661" class="Bound">args</a>
  <a id="2728" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2741" href="Reflection.AST.Traversal.html#2741" class="Bound">Γ</a> <a id="2743" class="Symbol">(</a><a id="2744" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a> <a id="2747" href="Reflection.AST.Traversal.html#2747" class="Bound">a</a> <a id="2749" href="Reflection.AST.Traversal.html#2749" class="Bound">b</a><a id="2750" class="Symbol">)</a>          <a id="2761" class="Symbol">=</a> <a id="2763" href="Agda.Builtin.Reflection.html#5426" class="InductiveConstructor">pi</a>        <a id="2773" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2777" href="Reflection.AST.Traversal.html#2126" class="Function">traverseArg</a> <a id="2789" href="Reflection.AST.Traversal.html#2741" class="Bound">Γ</a> <a id="2791" href="Reflection.AST.Traversal.html#2747" class="Bound">a</a> <a id="2793" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="2795" href="Reflection.AST.Traversal.html#2212" class="Function">traverseAbs</a> <a id="2807" href="Reflection.AST.Traversal.html#2747" class="Bound">a</a> <a id="2809" href="Reflection.AST.Traversal.html#2741" class="Bound">Γ</a> <a id="2811" href="Reflection.AST.Traversal.html#2749" class="Bound">b</a>
  <a id="2815" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2828" href="Reflection.AST.Traversal.html#2828" class="Bound">Γ</a> <a id="2830" class="Symbol">(</a><a id="2831" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="2841" href="Reflection.AST.Traversal.html#2841" class="Bound">s</a><a id="2842" class="Symbol">)</a>     <a id="2848" class="Symbol">=</a> <a id="2850" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">agda-sort</a> <a id="2860" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2864" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="2877" href="Reflection.AST.Traversal.html#2828" class="Bound">Γ</a> <a id="2879" href="Reflection.AST.Traversal.html#2841" class="Bound">s</a>
  <a id="2883" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2896" href="Reflection.AST.Traversal.html#2896" class="Bound">Γ</a> <a id="2898" class="Symbol">(</a><a id="2899" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="2904" href="Reflection.AST.Traversal.html#2904" class="Bound">x</a> <a id="2906" href="Reflection.AST.Traversal.html#2906" class="Bound">args</a><a id="2910" class="Symbol">)</a>     <a id="2916" class="Symbol">=</a> <a id="2918" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a>      <a id="2928" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="2932" href="Reflection.AST.Traversal.html#1534" class="Field">onMeta</a> <a id="2939" href="Reflection.AST.Traversal.html#2896" class="Bound">Γ</a> <a id="2941" href="Reflection.AST.Traversal.html#2904" class="Bound">x</a> <a id="2943" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="2945" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="2958" href="Reflection.AST.Traversal.html#2896" class="Bound">Γ</a> <a id="2960" href="Reflection.AST.Traversal.html#2906" class="Bound">args</a>
  <a id="2967" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="2980" href="Reflection.AST.Traversal.html#2980" class="Bound">Γ</a> <a id="2982" href="Reflection.AST.Traversal.html#2982" class="Bound">t</a><a id="2983" class="Symbol">@(</a><a id="2985" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="2989" class="Symbol">_)</a>         <a id="3000" class="Symbol">=</a> <a id="3002" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="3007" href="Reflection.AST.Traversal.html#2982" class="Bound">t</a>
  <a id="3011" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="3024" href="Reflection.AST.Traversal.html#3024" class="Bound">Γ</a> <a id="3026" href="Reflection.AST.Traversal.html#3026" class="Bound">t</a><a id="3027" class="Symbol">@</a><a id="3028" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>         <a id="3044" class="Symbol">=</a> <a id="3046" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="3051" href="Reflection.AST.Traversal.html#3026" class="Bound">t</a>
  <a id="3055" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="3068" href="Reflection.AST.Traversal.html#3068" class="Bound">Γ</a> <a id="3070" class="Symbol">(</a><a id="3071" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="3075" href="Reflection.AST.Traversal.html#3075" class="Bound">v</a> <a id="3077" href="Reflection.AST.Traversal.html#3077" class="Bound">t</a><a id="3078" class="Symbol">)</a>         <a id="3088" class="Symbol">=</a> <a id="3090" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="3094" href="Reflection.AST.Traversal.html#3075" class="Bound">v</a>     <a id="3100" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3104" href="Reflection.AST.Traversal.html#2212" class="Function">traverseAbs</a> <a id="3116" class="Symbol">(</a><a id="3117" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3121" class="Symbol">(</a><a id="3122" href="Agda.Builtin.Reflection.html#3637" class="InductiveConstructor">arg-info</a> <a id="3131" href="Reflection.AST.Traversal.html#3075" class="Bound">v</a> <a id="3133" href="Reflection.AST.Traversal.html#3163" class="Function">m</a><a id="3134" class="Symbol">)</a> <a id="3136" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a><a id="3143" class="Symbol">)</a> <a id="3145" href="Reflection.AST.Traversal.html#3068" class="Bound">Γ</a> <a id="3147" href="Reflection.AST.Traversal.html#3077" class="Bound">t</a>
    <a id="3153" class="Keyword">where</a>
    <a id="3163" href="Reflection.AST.Traversal.html#3163" class="Function">m</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="Reflection.AST.Argument.html#1215" class="InductiveConstructor">defaultModality</a>

  <a id="3186" href="Reflection.AST.Traversal.html#2126" class="Function">traverseArg</a> <a id="3198" href="Reflection.AST.Traversal.html#3198" class="Bound">Γ</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3205" href="Reflection.AST.Traversal.html#3205" class="Bound">i</a> <a id="3207" href="Reflection.AST.Traversal.html#3207" class="Bound">t</a><a id="3208" class="Symbol">)</a> <a id="3210" class="Symbol">=</a> <a id="3212" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3216" href="Reflection.AST.Traversal.html#3205" class="Bound">i</a> <a id="3218" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3222" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="3235" href="Reflection.AST.Traversal.html#3198" class="Bound">Γ</a> <a id="3237" href="Reflection.AST.Traversal.html#3207" class="Bound">t</a>
  <a id="3241" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="3254" href="Reflection.AST.Traversal.html#3254" class="Bound">Γ</a> <a id="3256" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3265" class="Symbol">=</a> <a id="3267" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="3272" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="3277" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="3290" href="Reflection.AST.Traversal.html#3290" class="Bound">Γ</a> <a id="3292" class="Symbol">(</a><a id="3293" href="Reflection.AST.Traversal.html#3293" class="Bound">a</a> <a id="3295" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3297" href="Reflection.AST.Traversal.html#3297" class="Bound">as</a><a id="3299" class="Symbol">)</a> <a id="3301" class="Symbol">=</a> <a id="3303" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3307" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3311" href="Reflection.AST.Traversal.html#2126" class="Function">traverseArg</a> <a id="3323" href="Reflection.AST.Traversal.html#3290" class="Bound">Γ</a> <a id="3325" href="Reflection.AST.Traversal.html#3293" class="Bound">a</a> <a id="3327" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="3329" href="Reflection.AST.Traversal.html#2081" class="Function">traverseArgs</a> <a id="3342" href="Reflection.AST.Traversal.html#3290" class="Bound">Γ</a> <a id="3344" href="Reflection.AST.Traversal.html#3297" class="Bound">as</a>

  <a id="3350" href="Reflection.AST.Traversal.html#2212" class="Function">traverseAbs</a> <a id="3362" href="Reflection.AST.Traversal.html#3362" class="Bound">ty</a> <a id="3365" href="Reflection.AST.Traversal.html#3365" class="Bound">Γ</a> <a id="3367" class="Symbol">(</a><a id="3368" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="3372" href="Reflection.AST.Traversal.html#3372" class="Bound">x</a> <a id="3374" href="Reflection.AST.Traversal.html#3374" class="Bound">t</a><a id="3375" class="Symbol">)</a> <a id="3377" class="Symbol">=</a> <a id="3379" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="3383" href="Reflection.AST.Traversal.html#3372" class="Bound">x</a> <a id="3385" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3389" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="3402" class="Symbol">((</a><a id="3404" href="Reflection.AST.Traversal.html#3372" class="Bound">x</a> <a id="3406" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3408" href="Reflection.AST.Traversal.html#3362" class="Bound">ty</a><a id="3410" class="Symbol">)</a> <a id="3412" href="Reflection.AST.Traversal.html#1108" class="Function Operator">∷cxt</a> <a id="3417" href="Reflection.AST.Traversal.html#3365" class="Bound">Γ</a><a id="3418" class="Symbol">)</a> <a id="3420" href="Reflection.AST.Traversal.html#3374" class="Bound">t</a>

  <a id="3425" href="Reflection.AST.Traversal.html#2261" class="Function">traverseClauses</a> <a id="3441" href="Reflection.AST.Traversal.html#3441" class="Bound">Γ</a> <a id="3443" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3452" class="Symbol">=</a> <a id="3454" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="3459" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="3464" href="Reflection.AST.Traversal.html#2261" class="Function">traverseClauses</a> <a id="3480" href="Reflection.AST.Traversal.html#3480" class="Bound">Γ</a> <a id="3482" class="Symbol">(</a><a id="3483" href="Reflection.AST.Traversal.html#3483" class="Bound">c</a> <a id="3485" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3487" href="Reflection.AST.Traversal.html#3487" class="Bound">cs</a><a id="3489" class="Symbol">)</a> <a id="3491" class="Symbol">=</a> <a id="3493" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3497" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3501" href="Reflection.AST.Traversal.html#2296" class="Function">traverseClause</a> <a id="3516" href="Reflection.AST.Traversal.html#3480" class="Bound">Γ</a> <a id="3518" href="Reflection.AST.Traversal.html#3483" class="Bound">c</a> <a id="3520" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="3522" href="Reflection.AST.Traversal.html#2261" class="Function">traverseClauses</a> <a id="3538" href="Reflection.AST.Traversal.html#3480" class="Bound">Γ</a> <a id="3540" href="Reflection.AST.Traversal.html#3487" class="Bound">cs</a>

  <a id="3546" href="Reflection.AST.Traversal.html#2296" class="Function">traverseClause</a> <a id="3561" href="Reflection.AST.Traversal.html#3561" class="Bound">Γ</a> <a id="3563" class="Symbol">(</a><a id="3564" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">Clause.clause</a> <a id="3578" href="Reflection.AST.Traversal.html#3578" class="Bound">tel</a> <a id="3582" href="Reflection.AST.Traversal.html#3582" class="Bound">ps</a> <a id="3585" href="Reflection.AST.Traversal.html#3585" class="Bound">t</a><a id="3586" class="Symbol">)</a> <a id="3588" class="Symbol">=</a>
      <a id="3596" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">Clause.clause</a> <a id="3610" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3614" href="Reflection.AST.Traversal.html#2330" class="Function">traverseTel</a> <a id="3626" href="Reflection.AST.Traversal.html#3561" class="Bound">Γ</a> <a id="3628" href="Reflection.AST.Traversal.html#3578" class="Bound">tel</a>
                     <a id="3653" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a>  <a id="3656" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a> <a id="3669" href="Reflection.AST.Traversal.html#3726" class="Function">Γ′</a> <a id="3672" href="Reflection.AST.Traversal.html#3582" class="Bound">ps</a>
                     <a id="3696" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="3698" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="3711" href="Reflection.AST.Traversal.html#3726" class="Function">Γ′</a> <a id="3714" href="Reflection.AST.Traversal.html#3585" class="Bound">t</a>
    <a id="3720" class="Keyword">where</a> <a id="3726" href="Reflection.AST.Traversal.html#3726" class="Function">Γ′</a> <a id="3729" class="Symbol">=</a> <a id="3731" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="3739" href="Reflection.AST.Traversal.html#3578" class="Bound">tel</a> <a id="3743" href="Reflection.AST.Traversal.html#1185" class="Function Operator">++cxt</a> <a id="3749" href="Reflection.AST.Traversal.html#3561" class="Bound">Γ</a>
  <a id="3753" href="Reflection.AST.Traversal.html#2296" class="Function">traverseClause</a> <a id="3768" href="Reflection.AST.Traversal.html#3768" class="Bound">Γ</a> <a id="3770" class="Symbol">(</a><a id="3771" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">Clause.absurd-clause</a> <a id="3792" href="Reflection.AST.Traversal.html#3792" class="Bound">tel</a> <a id="3796" href="Reflection.AST.Traversal.html#3796" class="Bound">ps</a><a id="3798" class="Symbol">)</a> <a id="3800" class="Symbol">=</a>
      <a id="3808" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">Clause.absurd-clause</a> <a id="3829" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3833" href="Reflection.AST.Traversal.html#2330" class="Function">traverseTel</a> <a id="3845" href="Reflection.AST.Traversal.html#3768" class="Bound">Γ</a> <a id="3847" href="Reflection.AST.Traversal.html#3792" class="Bound">tel</a>
                            <a id="3879" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a>  <a id="3882" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a> <a id="3895" href="Reflection.AST.Traversal.html#3911" class="Function">Γ′</a> <a id="3898" href="Reflection.AST.Traversal.html#3796" class="Bound">ps</a>
    <a id="3905" class="Keyword">where</a> <a id="3911" href="Reflection.AST.Traversal.html#3911" class="Function">Γ′</a> <a id="3914" class="Symbol">=</a> <a id="3916" href="Data.List.Base.html#6927" class="Function">reverse</a> <a id="3924" href="Reflection.AST.Traversal.html#3792" class="Bound">tel</a> <a id="3928" href="Reflection.AST.Traversal.html#1185" class="Function Operator">++cxt</a> <a id="3934" href="Reflection.AST.Traversal.html#3768" class="Bound">Γ</a>

  <a id="3939" href="Reflection.AST.Traversal.html#2330" class="Function">traverseTel</a> <a id="3951" href="Reflection.AST.Traversal.html#3951" class="Bound">Γ</a> <a id="3953" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3956" class="Symbol">=</a> <a id="3958" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="3963" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="3968" href="Reflection.AST.Traversal.html#2330" class="Function">traverseTel</a> <a id="3980" href="Reflection.AST.Traversal.html#3980" class="Bound">Γ</a> <a id="3982" class="Symbol">((</a><a id="3984" href="Reflection.AST.Traversal.html#3984" class="Bound">x</a> <a id="3986" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3988" href="Reflection.AST.Traversal.html#3988" class="Bound">ty</a><a id="3990" class="Symbol">)</a> <a id="3992" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3994" href="Reflection.AST.Traversal.html#3994" class="Bound">tel</a><a id="3997" class="Symbol">)</a> <a id="3999" class="Symbol">=</a>
    <a id="4005" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4009" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4011" class="Symbol">(</a><a id="4012" href="Reflection.AST.Traversal.html#3984" class="Bound">x</a> <a id="4014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="4016" class="Symbol">)</a> <a id="4018" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4022" href="Reflection.AST.Traversal.html#2126" class="Function">traverseArg</a> <a id="4034" href="Reflection.AST.Traversal.html#3980" class="Bound">Γ</a> <a id="4036" href="Reflection.AST.Traversal.html#3988" class="Bound">ty</a> <a id="4039" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="4041" href="Reflection.AST.Traversal.html#2330" class="Function">traverseTel</a> <a id="4053" class="Symbol">((</a><a id="4055" href="Reflection.AST.Traversal.html#3984" class="Bound">x</a> <a id="4057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4059" href="Reflection.AST.Traversal.html#3988" class="Bound">ty</a><a id="4061" class="Symbol">)</a> <a id="4063" href="Reflection.AST.Traversal.html#1108" class="Function Operator">∷cxt</a> <a id="4068" href="Reflection.AST.Traversal.html#3980" class="Bound">Γ</a><a id="4069" class="Symbol">)</a> <a id="4071" href="Reflection.AST.Traversal.html#3994" class="Bound">tel</a>

  <a id="4078" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="4091" href="Reflection.AST.Traversal.html#4091" class="Bound">Γ</a> <a id="4093" class="Symbol">(</a><a id="4094" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">Sort.set</a> <a id="4103" href="Reflection.AST.Traversal.html#4103" class="Bound">t</a><a id="4104" class="Symbol">)</a>       <a id="4112" class="Symbol">=</a> <a id="4114" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">Sort.set</a> <a id="4123" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4127" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="4140" href="Reflection.AST.Traversal.html#4091" class="Bound">Γ</a> <a id="4142" href="Reflection.AST.Traversal.html#4103" class="Bound">t</a>
  <a id="4146" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="4159" href="Reflection.AST.Traversal.html#4159" class="Bound">Γ</a> <a id="4161" href="Reflection.AST.Traversal.html#4161" class="Bound">t</a><a id="4162" class="Symbol">@(</a><a id="4164" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">Sort.lit</a> <a id="4173" class="Symbol">_)</a>     <a id="4180" class="Symbol">=</a> <a id="4182" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4187" href="Reflection.AST.Traversal.html#4161" class="Bound">t</a>
  <a id="4191" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="4204" href="Reflection.AST.Traversal.html#4204" class="Bound">Γ</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">Sort.prop</a> <a id="4217" href="Reflection.AST.Traversal.html#4217" class="Bound">t</a><a id="4218" class="Symbol">)</a>      <a id="4225" class="Symbol">=</a> <a id="4227" href="Agda.Builtin.Reflection.html#5689" class="InductiveConstructor">Sort.prop</a> <a id="4237" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4241" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="4254" href="Reflection.AST.Traversal.html#4204" class="Bound">Γ</a> <a id="4256" href="Reflection.AST.Traversal.html#4217" class="Bound">t</a>
  <a id="4260" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="4273" href="Reflection.AST.Traversal.html#4273" class="Bound">Γ</a> <a id="4275" href="Reflection.AST.Traversal.html#4275" class="Bound">t</a><a id="4276" class="Symbol">@(</a><a id="4278" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">Sort.propLit</a> <a id="4291" class="Symbol">_)</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4301" href="Reflection.AST.Traversal.html#4275" class="Bound">t</a>
  <a id="4305" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="4318" href="Reflection.AST.Traversal.html#4318" class="Bound">Γ</a> <a id="4320" href="Reflection.AST.Traversal.html#4320" class="Bound">t</a><a id="4321" class="Symbol">@(</a><a id="4323" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">Sort.inf</a> <a id="4332" class="Symbol">_)</a>     <a id="4339" class="Symbol">=</a> <a id="4341" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4346" href="Reflection.AST.Traversal.html#4320" class="Bound">t</a>
  <a id="4350" href="Reflection.AST.Traversal.html#2014" class="Function">traverseSort</a> <a id="4363" href="Reflection.AST.Traversal.html#4363" class="Bound">Γ</a> <a id="4365" href="Reflection.AST.Traversal.html#4365" class="Bound">t</a><a id="4366" class="Symbol">@</a><a id="4367" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">Sort.unknown</a>     <a id="4384" class="Symbol">=</a> <a id="4386" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4391" href="Reflection.AST.Traversal.html#4365" class="Bound">t</a>

  <a id="4396" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4412" href="Reflection.AST.Traversal.html#4412" class="Bound">Γ</a> <a id="4414" class="Symbol">(</a><a id="4415" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">Pattern.con</a> <a id="4427" href="Reflection.AST.Traversal.html#4427" class="Bound">c</a> <a id="4429" href="Reflection.AST.Traversal.html#4429" class="Bound">ps</a><a id="4431" class="Symbol">)</a> <a id="4433" class="Symbol">=</a> <a id="4435" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">Pattern.con</a> <a id="4447" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4451" href="Reflection.AST.Traversal.html#1559" class="Field">onCon</a> <a id="4457" href="Reflection.AST.Traversal.html#4412" class="Bound">Γ</a> <a id="4459" href="Reflection.AST.Traversal.html#4427" class="Bound">c</a> <a id="4461" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="4463" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a> <a id="4476" href="Reflection.AST.Traversal.html#4412" class="Bound">Γ</a> <a id="4478" href="Reflection.AST.Traversal.html#4429" class="Bound">ps</a>
  <a id="4483" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4499" href="Reflection.AST.Traversal.html#4499" class="Bound">Γ</a> <a id="4501" class="Symbol">(</a><a id="4502" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">Pattern.dot</a> <a id="4514" href="Reflection.AST.Traversal.html#4514" class="Bound">t</a><a id="4515" class="Symbol">)</a>    <a id="4520" class="Symbol">=</a> <a id="4522" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">Pattern.dot</a> <a id="4534" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4538" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="4551" href="Reflection.AST.Traversal.html#4499" class="Bound">Γ</a> <a id="4553" href="Reflection.AST.Traversal.html#4514" class="Bound">t</a>
  <a id="4557" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4573" href="Reflection.AST.Traversal.html#4573" class="Bound">Γ</a> <a id="4575" class="Symbol">(</a><a id="4576" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">Pattern.var</a> <a id="4588" href="Reflection.AST.Traversal.html#4588" class="Bound">x</a><a id="4589" class="Symbol">)</a>    <a id="4594" class="Symbol">=</a> <a id="4596" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">Pattern.var</a> <a id="4608" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4612" href="Reflection.AST.Traversal.html#1512" class="Field">onVar</a> <a id="4618" href="Reflection.AST.Traversal.html#4573" class="Bound">Γ</a> <a id="4620" href="Reflection.AST.Traversal.html#4588" class="Bound">x</a>
  <a id="4624" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4640" href="Reflection.AST.Traversal.html#4640" class="Bound">Γ</a> <a id="4642" href="Reflection.AST.Traversal.html#4642" class="Bound">p</a><a id="4643" class="Symbol">@(</a><a id="4645" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">Pattern.lit</a> <a id="4657" class="Symbol">_)</a>  <a id="4661" class="Symbol">=</a> <a id="4663" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4668" href="Reflection.AST.Traversal.html#4642" class="Bound">p</a>
  <a id="4672" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4688" href="Reflection.AST.Traversal.html#4688" class="Bound">Γ</a> <a id="4690" href="Reflection.AST.Traversal.html#4690" class="Bound">p</a><a id="4691" class="Symbol">@(</a><a id="4693" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">Pattern.proj</a> <a id="4706" class="Symbol">_)</a> <a id="4709" class="Symbol">=</a> <a id="4711" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4716" href="Reflection.AST.Traversal.html#4690" class="Bound">p</a>
  <a id="4720" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4736" href="Reflection.AST.Traversal.html#4736" class="Bound">Γ</a> <a id="4738" class="Symbol">(</a><a id="4739" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">Pattern.absurd</a> <a id="4754" href="Reflection.AST.Traversal.html#4754" class="Bound">x</a><a id="4755" class="Symbol">)</a> <a id="4757" class="Symbol">=</a> <a id="4759" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">Pattern.absurd</a> <a id="4774" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4778" href="Reflection.AST.Traversal.html#1512" class="Field">onVar</a> <a id="4784" href="Reflection.AST.Traversal.html#4736" class="Bound">Γ</a> <a id="4786" href="Reflection.AST.Traversal.html#4754" class="Bound">x</a>

  <a id="4791" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a> <a id="4804" href="Reflection.AST.Traversal.html#4804" class="Bound">Γ</a> <a id="4806" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Effect.Applicative.html#1145" class="Field">pure</a> <a id="4816" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="4821" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a> <a id="4834" href="Reflection.AST.Traversal.html#4834" class="Bound">Γ</a> <a id="4836" class="Symbol">(</a><a id="4837" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="4841" href="Reflection.AST.Traversal.html#4841" class="Bound">i</a> <a id="4843" href="Reflection.AST.Traversal.html#4843" class="Bound">p</a> <a id="4845" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4847" href="Reflection.AST.Traversal.html#4847" class="Bound">ps</a><a id="4849" class="Symbol">)</a> <a id="4851" class="Symbol">=</a> <a id="4853" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="4857" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4859" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="4863" href="Reflection.AST.Traversal.html#4841" class="Bound">i</a> <a id="4865" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="4869" href="Reflection.AST.Traversal.html#2046" class="Function">traversePattern</a> <a id="4885" href="Reflection.AST.Traversal.html#4834" class="Bound">Γ</a> <a id="4887" href="Reflection.AST.Traversal.html#4843" class="Bound">p</a> <a id="4889" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="4891" href="Reflection.AST.Traversal.html#2164" class="Function">traversePats</a> <a id="4904" href="Reflection.AST.Traversal.html#4834" class="Bound">Γ</a> <a id="4906" href="Reflection.AST.Traversal.html#4847" class="Bound">ps</a></pre></body></html>


==> anc/html/Reflection.AST.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>AST (Reflection.AST)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.AST</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The reflected abstract syntax tree</a>
<a id="144" class="Comment">------------------------------------------------------------------------</a>

<a id="218" class="Symbol">{-#</a> <a id="222" class="Keyword">OPTIONS</a> <a id="230" class="Pragma">--cubical-compatible</a> <a id="251" class="Pragma">--safe</a> <a id="258" class="Symbol">#-}</a>

<a id="263" class="Keyword">module</a> <a id="270" href="Reflection.AST.html" class="Module">Reflection.AST</a> <a id="285" class="Keyword">where</a>

<a id="292" class="Keyword">import</a> <a id="299" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="323" class="Symbol">as</a> <a id="326" class="Module">Builtin</a>

<a id="335" class="Comment">------------------------------------------------------------------------</a>
<a id="408" class="Comment">-- Names, Metas, and Literals re-exported publicly</a>

<a id="460" class="Keyword">open</a> <a id="465" class="Keyword">import</a> <a id="472" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a> <a id="499" class="Symbol">as</a> <a id="502" class="Module">Abstraction</a> <a id="514" class="Keyword">public</a>
  <a id="523" class="Keyword">using</a> <a id="529" class="Symbol">(</a><a id="530" href="Agda.Builtin.Reflection.html#4249" class="Datatype">Abs</a><a id="533" class="Symbol">;</a> <a id="535" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a><a id="538" class="Symbol">)</a>
<a id="540" class="Keyword">open</a> <a id="545" class="Keyword">import</a> <a id="552" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="576" class="Symbol">as</a> <a id="579" class="Module">Argument</a> <a id="588" class="Keyword">public</a>
  <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Agda.Builtin.Reflection.html#3696" class="Datatype">Arg</a><a id="607" class="Symbol">;</a> <a id="609" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a><a id="612" class="Symbol">;</a> <a id="614" href="Reflection.AST.Argument.html#1546" class="Function">Args</a><a id="618" class="Symbol">;</a> <a id="620" href="Reflection.AST.Argument.html#1271" class="InductiveConstructor">vArg</a><a id="624" class="Symbol">;</a> <a id="626" href="Reflection.AST.Argument.html#1333" class="InductiveConstructor">hArg</a><a id="630" class="Symbol">;</a> <a id="632" href="Reflection.AST.Argument.html#1395" class="InductiveConstructor">iArg</a><a id="636" class="Symbol">;</a> <a id="638" href="Reflection.AST.Argument.html#1215" class="InductiveConstructor">defaultModality</a><a id="653" class="Symbol">)</a>
<a id="655" class="Keyword">open</a> <a id="660" class="Keyword">import</a> <a id="667" href="Reflection.AST.Definition.html" class="Module">Reflection.AST.Definition</a> <a id="693" class="Symbol">as</a> <a id="696" class="Module">Definition</a>  <a id="708" class="Keyword">public</a>
  <a id="717" class="Keyword">using</a> <a id="723" class="Symbol">(</a><a id="724" href="Agda.Builtin.Reflection.html#7485" class="Datatype">Definition</a><a id="734" class="Symbol">)</a>
<a id="736" class="Keyword">open</a> <a id="741" class="Keyword">import</a> <a id="748" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="768" class="Symbol">as</a> <a id="771" class="Module">Meta</a> <a id="776" class="Keyword">public</a>
  <a id="785" class="Keyword">using</a> <a id="791" class="Symbol">(</a><a id="792" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="796" class="Symbol">)</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="830" class="Symbol">as</a> <a id="833" class="Module">Name</a> <a id="838" class="Keyword">public</a>
  <a id="847" class="Keyword">using</a> <a id="853" class="Symbol">(</a><a id="854" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="858" class="Symbol">;</a> <a id="860" href="Reflection.AST.Name.html#1302" class="Function">Names</a><a id="865" class="Symbol">)</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a> <a id="902" class="Symbol">as</a> <a id="905" class="Module">Literal</a> <a id="913" class="Keyword">public</a>
  <a id="922" class="Keyword">using</a> <a id="928" class="Symbol">(</a><a id="929" href="Agda.Builtin.Reflection.html#4397" class="Datatype">Literal</a><a id="936" class="Symbol">)</a>
<a id="938" class="Keyword">open</a> <a id="943" class="Keyword">import</a> <a id="950" href="Reflection.AST.Pattern.html" class="Module">Reflection.AST.Pattern</a> <a id="973" class="Symbol">as</a> <a id="976" class="Module">Pattern</a> <a id="984" class="Keyword">public</a>
  <a id="993" class="Keyword">using</a> <a id="999" class="Symbol">(</a><a id="1000" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a><a id="1007" class="Symbol">)</a>
<a id="1009" class="Keyword">open</a> <a id="1014" class="Keyword">import</a> <a id="1021" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a> <a id="1041" class="Symbol">as</a> <a id="1044" class="Module">Term</a> <a id="1049" class="Keyword">public</a>
  <a id="1058" class="Keyword">using</a> <a id="1064" class="Symbol">(</a><a id="1065" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="1069" class="Symbol">;</a> <a id="1071" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a><a id="1075" class="Symbol">;</a> <a id="1077" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a><a id="1083" class="Symbol">;</a> <a id="1085" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a><a id="1092" class="Symbol">;</a> <a id="1094" href="Agda.Builtin.Reflection.html#5012" class="Datatype">Sort</a><a id="1098" class="Symbol">)</a>

<a id="1101" class="Keyword">import</a> <a id="1108" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a>    <a id="1144" class="Symbol">as</a> <a id="1147" class="Module">Modality</a>
<a id="1156" class="Keyword">import</a> <a id="1163" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a>    <a id="1199" class="Symbol">as</a> <a id="1202" class="Module">Quantity</a>
<a id="1211" class="Keyword">import</a> <a id="1218" href="Reflection.AST.Argument.Relevance.html" class="Module">Reflection.AST.Argument.Relevance</a>   <a id="1254" class="Symbol">as</a> <a id="1257" class="Module">Relevance</a>
<a id="1267" class="Keyword">import</a> <a id="1274" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a>  <a id="1310" class="Symbol">as</a> <a id="1313" class="Module">Visibility</a>
<a id="1324" class="Keyword">import</a> <a id="1331" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="1367" class="Symbol">as</a> <a id="1370" class="Module">Information</a>

<a id="1383" class="Keyword">open</a> <a id="1388" href="Agda.Builtin.Reflection.html#7485" class="Module">Definition.Definition</a> <a id="1410" class="Keyword">public</a>
<a id="1417" class="Keyword">open</a> <a id="1422" href="Agda.Builtin.Reflection.html#3615" class="Module">Information.ArgInfo</a> <a id="1442" class="Keyword">public</a>
<a id="1449" class="Keyword">open</a> <a id="1454" href="Agda.Builtin.Reflection.html#4397" class="Module">Literal.Literal</a> <a id="1470" class="Keyword">public</a>
<a id="1477" class="Keyword">open</a> <a id="1482" href="Agda.Builtin.Reflection.html#3440" class="Module">Modality.Modality</a> <a id="1500" class="Keyword">public</a>
<a id="1507" class="Keyword">open</a> <a id="1512" href="Agda.Builtin.Reflection.html#3207" class="Module">Quantity.Quantity</a> <a id="1530" class="Keyword">public</a>
<a id="1537" class="Keyword">open</a> <a id="1542" href="Agda.Builtin.Reflection.html#2995" class="Module">Relevance.Relevance</a> <a id="1562" class="Keyword">public</a>
<a id="1569" class="Keyword">open</a> <a id="1574" href="Agda.Builtin.Reflection.html#4993" class="Module">Term.Term</a> <a id="1584" class="Keyword">public</a>
<a id="1591" class="Keyword">open</a> <a id="1596" href="Agda.Builtin.Reflection.html#2737" class="Module">Visibility.Visibility</a> <a id="1618" class="Keyword">public</a>

<a id="1626" class="Keyword">open</a> <a id="1631" class="Keyword">import</a> <a id="1638" href="Reflection.AST.Show.html" class="Module">Reflection.AST.Show</a> <a id="1658" class="Keyword">public</a>

<a id="1666" class="Comment">------------------------------------------------------------------------</a>
<a id="1739" class="Comment">-- Fixity</a>

<a id="1750" class="Keyword">open</a> <a id="1755" href="Agda.Builtin.Reflection.html" class="Module">Builtin</a> <a id="1763" class="Keyword">public</a>
  <a id="1772" class="Keyword">using</a> <a id="1778" class="Symbol">(</a><a id="1779" href="Agda.Builtin.Reflection.html#763" class="InductiveConstructor">non-assoc</a><a id="1788" class="Symbol">;</a> <a id="1790" href="Agda.Builtin.Reflection.html#822" class="InductiveConstructor">related</a><a id="1797" class="Symbol">;</a> <a id="1799" href="Agda.Builtin.Reflection.html#855" class="InductiveConstructor">unrelated</a><a id="1808" class="Symbol">;</a> <a id="1810" href="Agda.Builtin.Reflection.html#905" class="InductiveConstructor">fixity</a><a id="1816" class="Symbol">)</a>
  <a id="1820" class="Keyword">renaming</a>
  <a id="1831" class="Symbol">(</a> <a id="1833" href="Agda.Builtin.Reflection.html#703" class="InductiveConstructor">left-assoc</a>      <a id="1849" class="Symbol">to</a> <a id="1852" class="InductiveConstructor">assocˡ</a>
  <a id="1861" class="Symbol">;</a> <a id="1863" href="Agda.Builtin.Reflection.html#733" class="InductiveConstructor">right-assoc</a>     <a id="1879" class="Symbol">to</a> <a id="1882" class="InductiveConstructor">assocʳ</a>
  <a id="1891" class="Symbol">;</a> <a id="1893" href="Agda.Builtin.Reflection.html#2339" class="Primitive">primQNameFixity</a> <a id="1909" class="Symbol">to</a> <a id="1912" class="Primitive">getFixity</a>
  <a id="1924" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.TCM.Format.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Format (Reflection.TCM.Format)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.TCM.Format</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Printf-style versions of typeError and debugPrint</a>
<a id="159" class="Comment">------------------------------------------------------------------------</a>

<a id="233" class="Symbol">{-#</a> <a id="237" class="Keyword">OPTIONS</a> <a id="245" class="Pragma">--cubical-compatible</a> <a id="266" class="Pragma">--safe</a> <a id="273" class="Symbol">#-}</a>

<a id="278" class="Keyword">module</a> <a id="285" href="Reflection.TCM.Format.html" class="Module">Reflection.TCM.Format</a> <a id="307" class="Keyword">where</a>

<a id="314" class="Keyword">open</a> <a id="319" class="Keyword">import</a> <a id="326" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="350" class="Keyword">using</a> <a id="356" class="Symbol">(</a><a id="357" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a><a id="361" class="Symbol">;</a> <a id="363" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="367" class="Symbol">;</a> <a id="369" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a><a id="378" class="Symbol">;</a> <a id="380" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a><a id="387" class="Symbol">;</a> <a id="389" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a><a id="396" class="Symbol">;</a> <a id="398" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a><a id="404" class="Symbol">;</a>
                                           <a id="449" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a><a id="451" class="Symbol">;</a> <a id="453" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a><a id="462" class="Symbol">;</a> <a id="464" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a><a id="474" class="Symbol">)</a>
<a id="476" class="Keyword">open</a> <a id="481" class="Keyword">import</a> <a id="488" href="Level.html" class="Module">Level</a>                   <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Function.Base.html" class="Module">Function.Base</a>           <a id="562" class="Keyword">using</a> <a id="568" class="Symbol">(</a><a id="569" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Data.List.Base.html" class="Module">Data.List.Base</a>          <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="621" class="Symbol">;</a> <a id="623" href="Data.List.Base.html#4907" class="Function Operator">[_]</a><a id="626" class="Symbol">;</a> <a id="628" href="Data.List.Base.html#4328" class="Function">concat</a><a id="634" class="Symbol">)</a>
<a id="636" class="Keyword">open</a> <a id="641" class="Keyword">import</a> <a id="648" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a>         <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="684" class="Symbol">;</a> <a id="686" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="693" class="Symbol">;</a> <a id="695" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="699" class="Symbol">)</a>
<a id="701" class="Keyword">open</a> <a id="706" class="Keyword">import</a> <a id="713" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>           <a id="737" class="Keyword">using</a> <a id="743" class="Symbol">(</a><a id="744" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="745" class="Symbol">)</a>
<a id="747" class="Keyword">open</a> <a id="752" class="Keyword">import</a> <a id="759" href="Data.String.Base.html" class="Module">Data.String.Base</a>        <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="796" class="Symbol">)</a>
<a id="798" class="Keyword">open</a> <a id="803" class="Keyword">import</a> <a id="810" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>           <a id="834" class="Keyword">using</a> <a id="840" class="Symbol">(</a><a id="841" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="844" class="Symbol">;</a> <a id="846" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="850" class="Symbol">;</a> <a id="852" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="856" class="Symbol">)</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a>          <a id="894" class="Keyword">using</a> <a id="900" class="Symbol">(</a><a id="901" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="902" class="Symbol">)</a>

<a id="905" class="Keyword">import</a> <a id="912" href="Text.Format.html" class="Module">Text.Format</a> <a id="924" class="Symbol">as</a> <a id="927" class="Module">StdFormat</a> <a id="937" class="Keyword">using</a> <a id="943" class="Symbol">(</a><a id="944" href="Text.Format.html#1185" class="Function">formatSpec</a><a id="954" class="Symbol">)</a>
<a id="956" class="Keyword">import</a> <a id="963" href="Text.Printf.html" class="Module">Text.Printf</a> <a id="975" class="Symbol">as</a> <a id="978" class="Module">StdPrintf</a> <a id="988" class="Keyword">using</a> <a id="994" class="Symbol">(</a><a id="995" href="Text.Printf.html#538" class="Function">printfSpec</a><a id="1005" class="Symbol">)</a>

<a id="1008" class="Keyword">open</a> <a id="1013" class="Keyword">import</a> <a id="1020" href="Text.Format.Generic.html" class="Module">Text.Format.Generic</a>
<a id="1040" class="Keyword">open</a> <a id="1045" class="Keyword">import</a> <a id="1052" href="Text.Printf.Generic.html" class="Module">Text.Printf.Generic</a>

<a id="1073" class="Keyword">private</a>
  <a id="1083" class="Keyword">variable</a>
    <a id="1096" href="Reflection.TCM.Format.html#1096" class="Generalizable">ℓ</a> <a id="1098" class="Symbol">:</a> <a id="1100" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1110" href="Reflection.TCM.Format.html#1110" class="Generalizable">A</a> <a id="1112" class="Symbol">:</a> <a id="1114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1118" href="Reflection.TCM.Format.html#1096" class="Generalizable">ℓ</a>

<a id="1121" class="Comment">------------------------------------------------------------------------</a>
<a id="1194" class="Comment">-- Format specification.</a>
<a id="1219" class="Comment">-- This extends the formats from Text.Printf with</a>
<a id="1269" class="Comment">--   %t  - Term</a>
<a id="1285" class="Comment">--   %q  - Name</a>
<a id="1301" class="Comment">--   %e  - List ErrorPart</a>
<a id="1327" class="Comment">-- Rendering goes to List ErrorPart.</a>

<a id="1365" class="Keyword">module</a> <a id="Specification"></a><a id="1372" href="Reflection.TCM.Format.html#1372" class="Module">Specification</a> <a id="1386" class="Keyword">where</a>

  <a id="1395" class="Keyword">data</a> <a id="Specification.ErrorChunk"></a><a id="1400" href="Reflection.TCM.Format.html#1400" class="Datatype">ErrorChunk</a> <a id="1411" class="Symbol">:</a> <a id="1413" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1417" class="Keyword">where</a>
    <a id="Specification.ErrorChunk.`Term"></a><a id="1427" href="Reflection.TCM.Format.html#1427" class="InductiveConstructor">`Term</a> <a id="Specification.ErrorChunk.`Name"></a><a id="1433" href="Reflection.TCM.Format.html#1433" class="InductiveConstructor">`Name</a> <a id="Specification.ErrorChunk.`Parts"></a><a id="1439" href="Reflection.TCM.Format.html#1439" class="InductiveConstructor">`Parts</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Reflection.TCM.Format.html#1400" class="Datatype">ErrorChunk</a>

  <a id="Specification.errorSpec"></a><a id="1462" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1472" class="Symbol">:</a> <a id="1474" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a>
  <a id="1487" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1497" class="Symbol">.</a><a id="1498" href="Text.Format.Generic.html#1021" class="Field">FormatSpec.ArgChunk</a> <a id="1518" class="Symbol">=</a> <a id="1520" href="Reflection.TCM.Format.html#1400" class="Datatype">ErrorChunk</a>
  <a id="1533" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1543" class="Symbol">.</a><a id="1544" href="Text.Format.Generic.html#1040" class="Field">FormatSpec.ArgType</a> <a id="1563" href="Reflection.TCM.Format.html#1427" class="InductiveConstructor">`Term</a>  <a id="1570" class="Symbol">=</a> <a id="1572" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="1579" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1589" class="Symbol">.</a><a id="1590" href="Text.Format.Generic.html#1040" class="Field">FormatSpec.ArgType</a> <a id="1609" href="Reflection.TCM.Format.html#1433" class="InductiveConstructor">`Name</a>  <a id="1616" class="Symbol">=</a> <a id="1618" href="Agda.Builtin.Reflection.html#488" class="Postulate">Name</a>
  <a id="1625" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1635" class="Symbol">.</a><a id="1636" href="Text.Format.Generic.html#1040" class="Field">FormatSpec.ArgType</a> <a id="1655" href="Reflection.TCM.Format.html#1439" class="InductiveConstructor">`Parts</a> <a id="1662" class="Symbol">=</a> <a id="1664" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1669" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a>
  <a id="1681" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1691" class="Symbol">.</a><a id="1692" href="Text.Format.Generic.html#1070" class="Field">FormatSpec.lexArg</a> <a id="1710" class="String">&#39;t&#39;</a>     <a id="1718" class="Symbol">=</a> <a id="1720" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1725" href="Reflection.TCM.Format.html#1427" class="InductiveConstructor">`Term</a>
  <a id="1733" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1743" class="Symbol">.</a><a id="1744" href="Text.Format.Generic.html#1070" class="Field">FormatSpec.lexArg</a> <a id="1762" class="String">&#39;q&#39;</a>     <a id="1770" class="Symbol">=</a> <a id="1772" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1777" href="Reflection.TCM.Format.html#1433" class="InductiveConstructor">`Name</a>
  <a id="1785" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1795" class="Symbol">.</a><a id="1796" href="Text.Format.Generic.html#1070" class="Field">FormatSpec.lexArg</a> <a id="1814" class="String">&#39;e&#39;</a>     <a id="1822" class="Symbol">=</a> <a id="1824" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1829" href="Reflection.TCM.Format.html#1439" class="InductiveConstructor">`Parts</a>
  <a id="1838" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1848" class="Symbol">.</a><a id="1849" href="Text.Format.Generic.html#1070" class="Field">FormatSpec.lexArg</a>  <a id="1868" class="Symbol">_</a>      <a id="1875" class="Symbol">=</a> <a id="1877" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="Specification.formatSpec"></a><a id="1888" href="Reflection.TCM.Format.html#1888" class="Function">formatSpec</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a>
  <a id="1914" href="Reflection.TCM.Format.html#1888" class="Function">formatSpec</a> <a id="1925" class="Symbol">=</a> <a id="1927" href="Text.Format.Generic.html#1180" class="Function">unionSpec</a> <a id="1937" href="Reflection.TCM.Format.html#1462" class="Function">errorSpec</a> <a id="1947" href="Text.Format.html#1185" class="Function">StdFormat.formatSpec</a>

  <a id="1971" class="Keyword">open</a> <a id="1976" href="Text.Printf.Generic.html#1013" class="Module">PrintfSpec</a>

  <a id="Specification.printfSpec"></a><a id="1990" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a> <a id="2001" class="Symbol">:</a> <a id="2003" href="Text.Printf.Generic.html#1013" class="Record">PrintfSpec</a> <a id="2014" href="Reflection.TCM.Format.html#1888" class="Function">formatSpec</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2031" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a><a id="2040" class="Symbol">)</a>
  <a id="2044" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a> <a id="2055" class="Symbol">.</a><a id="2056" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="2066" class="Symbol">(</a><a id="2067" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2072" href="Reflection.TCM.Format.html#1427" class="InductiveConstructor">`Term</a><a id="2077" class="Symbol">)</a>  <a id="2080" href="Reflection.TCM.Format.html#2080" class="Bound">t</a>  <a id="2083" class="Symbol">=</a> <a id="2085" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2087" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="2095" href="Reflection.TCM.Format.html#2080" class="Bound">t</a> <a id="2097" href="Data.List.Base.html#4907" class="Function Operator">]</a>
  <a id="2101" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a> <a id="2112" class="Symbol">.</a><a id="2113" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="2123" class="Symbol">(</a><a id="2124" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2129" href="Reflection.TCM.Format.html#1433" class="InductiveConstructor">`Name</a><a id="2134" class="Symbol">)</a>  <a id="2137" href="Reflection.TCM.Format.html#2137" class="Bound">n</a>  <a id="2140" class="Symbol">=</a> <a id="2142" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2144" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a> <a id="2152" href="Reflection.TCM.Format.html#2137" class="Bound">n</a> <a id="2154" href="Data.List.Base.html#4907" class="Function Operator">]</a>
  <a id="2158" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a> <a id="2169" class="Symbol">.</a><a id="2170" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="2180" class="Symbol">(</a><a id="2181" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2186" href="Reflection.TCM.Format.html#1439" class="InductiveConstructor">`Parts</a><a id="2192" class="Symbol">)</a> <a id="2194" href="Reflection.TCM.Format.html#2194" class="Bound">es</a> <a id="2197" class="Symbol">=</a> <a id="2199" href="Reflection.TCM.Format.html#2194" class="Bound">es</a>
  <a id="2204" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a> <a id="2215" class="Symbol">.</a><a id="2216" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2232" href="Reflection.TCM.Format.html#2232" class="Bound">arg</a><a id="2235" class="Symbol">)</a>    <a id="2240" href="Reflection.TCM.Format.html#2240" class="Bound">x</a>  <a id="2243" class="Symbol">=</a> <a id="2245" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2247" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Text.Printf.html#538" class="Function">StdPrintf.printfSpec</a> <a id="2276" class="Symbol">.</a><a id="2277" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="2287" href="Reflection.TCM.Format.html#2232" class="Bound">arg</a> <a id="2291" href="Reflection.TCM.Format.html#2240" class="Bound">x</a><a id="2292" class="Symbol">)</a> <a id="2294" href="Data.List.Base.html#4907" class="Function Operator">]</a>
  <a id="2298" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a> <a id="2309" class="Symbol">.</a><a id="2310" href="Text.Printf.Generic.html#1175" class="Field">renderStr</a>               <a id="2334" href="Reflection.TCM.Format.html#2334" class="Bound">s</a>  <a id="2337" class="Symbol">=</a> <a id="2339" href="Data.List.Base.html#4907" class="Function Operator">[</a> <a id="2341" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="2348" href="Reflection.TCM.Format.html#2334" class="Bound">s</a> <a id="2350" href="Data.List.Base.html#4907" class="Function Operator">]</a>

<a id="2353" class="Keyword">open</a> <a id="2358" href="Reflection.TCM.Format.html#1372" class="Module">Specification</a>

<a id="2373" class="Keyword">open</a> <a id="2378" href="Text.Format.Generic.html#1545" class="Module">Format</a> <a id="2385" href="Reflection.TCM.Format.html#1888" class="Function">formatSpec</a>
<a id="2396" class="Keyword">open</a> <a id="2401" href="Text.Printf.Generic.html#1206" class="Module">Type</a>   <a id="2408" href="Reflection.TCM.Format.html#1888" class="Function">formatSpec</a> <a id="2419" class="Keyword">renaming</a> <a id="2428" class="Symbol">(</a><a id="2429" href="Text.Printf.Generic.html#1573" class="Function">map</a> <a id="2433" class="Symbol">to</a> <a id="2436" class="Function">mapPrintf</a><a id="2445" class="Symbol">)</a>
<a id="2447" class="Keyword">open</a> <a id="2452" href="Text.Printf.Generic.html#1689" class="Module">Render</a> <a id="2459" href="Reflection.TCM.Format.html#1990" class="Function">printfSpec</a>

<a id="2471" class="Comment">------------------------------------------------------------------------</a>
<a id="2544" class="Comment">-- Printf versions of typeError and debugPrint</a>

<a id="typeErrorFmt"></a><a id="2592" href="Reflection.TCM.Format.html#2592" class="Function">typeErrorFmt</a> <a id="2605" class="Symbol">:</a> <a id="2607" class="Symbol">(</a><a id="2608" href="Reflection.TCM.Format.html#2608" class="Bound">fmt</a> <a id="2612" class="Symbol">:</a> <a id="2614" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">→</a> <a id="2624" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2638" href="Reflection.TCM.Format.html#2608" class="Bound">fmt</a><a id="2641" class="Symbol">)</a> <a id="2643" class="Symbol">(</a><a id="2644" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2647" href="Reflection.TCM.Format.html#1110" class="Generalizable">A</a><a id="2648" class="Symbol">)</a>
<a id="2650" href="Reflection.TCM.Format.html#2592" class="Function">typeErrorFmt</a> <a id="2663" href="Reflection.TCM.Format.html#2663" class="Bound">fmt</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Reflection.TCM.Format.html#2436" class="Function">mapPrintf</a> <a id="2679" class="Symbol">(</a><a id="2680" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2686" href="Reflection.TCM.Format.html#2663" class="Bound">fmt</a><a id="2689" class="Symbol">)</a> <a id="2691" class="Symbol">(</a><a id="2692" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="2702" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2704" href="Data.List.Base.html#4328" class="Function">concat</a><a id="2710" class="Symbol">)</a> <a id="2712" class="Symbol">(</a><a id="2713" href="Text.Printf.Generic.html#2209" class="Function">printf</a> <a id="2720" href="Reflection.TCM.Format.html#2663" class="Bound">fmt</a><a id="2723" class="Symbol">)</a>

<a id="debugPrintFmt"></a><a id="2726" href="Reflection.TCM.Format.html#2726" class="Function">debugPrintFmt</a> <a id="2740" class="Symbol">:</a> <a id="2742" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2749" class="Symbol">→</a> <a id="2751" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="2753" class="Symbol">→</a> <a id="2755" class="Symbol">(</a><a id="2756" href="Reflection.TCM.Format.html#2756" class="Bound">fmt</a> <a id="2760" class="Symbol">:</a> <a id="2762" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="2768" class="Symbol">)</a> <a id="2770" class="Symbol">→</a> <a id="2772" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2786" href="Reflection.TCM.Format.html#2756" class="Bound">fmt</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">(</a><a id="2792" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="2795" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="2796" class="Symbol">)</a>
<a id="2798" href="Reflection.TCM.Format.html#2726" class="Function">debugPrintFmt</a> <a id="2812" href="Reflection.TCM.Format.html#2812" class="Bound">tag</a> <a id="2816" href="Reflection.TCM.Format.html#2816" class="Bound">lvl</a> <a id="2820" href="Reflection.TCM.Format.html#2820" class="Bound">fmt</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Reflection.TCM.Format.html#2436" class="Function">mapPrintf</a> <a id="2836" class="Symbol">(</a><a id="2837" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2843" href="Reflection.TCM.Format.html#2820" class="Bound">fmt</a><a id="2846" class="Symbol">)</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a> <a id="2860" href="Reflection.TCM.Format.html#2812" class="Bound">tag</a> <a id="2864" href="Reflection.TCM.Format.html#2816" class="Bound">lvl</a> <a id="2868" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2870" href="Data.List.Base.html#4328" class="Function">concat</a><a id="2876" class="Symbol">)</a> <a id="2878" class="Symbol">(</a><a id="2879" href="Text.Printf.Generic.html#2209" class="Function">printf</a> <a id="2886" href="Reflection.TCM.Format.html#2820" class="Bound">fmt</a><a id="2889" class="Symbol">)</a>

<a id="2892" class="Comment">-- Combine with &quot;%e&quot; format for nested format calls.</a>
<a id="errorPartFmt"></a><a id="2945" href="Reflection.TCM.Format.html#2945" class="Function">errorPartFmt</a> <a id="2958" class="Symbol">:</a> <a id="2960" class="Symbol">(</a><a id="2961" href="Reflection.TCM.Format.html#2961" class="Bound">fmt</a> <a id="2965" class="Symbol">:</a> <a id="2967" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="2973" class="Symbol">)</a> <a id="2975" class="Symbol">→</a> <a id="2977" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="2984" class="Symbol">(</a><a id="2985" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2991" href="Reflection.TCM.Format.html#2961" class="Bound">fmt</a><a id="2994" class="Symbol">)</a> <a id="2996" class="Symbol">(</a><a id="2997" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3002" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a><a id="3011" class="Symbol">)</a>
<a id="3013" href="Reflection.TCM.Format.html#2945" class="Function">errorPartFmt</a> <a id="3026" href="Reflection.TCM.Format.html#3026" class="Bound">fmt</a> <a id="3030" class="Symbol">=</a> <a id="3032" href="Reflection.TCM.Format.html#2436" class="Function">mapPrintf</a> <a id="3042" class="Symbol">(</a><a id="3043" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="3049" href="Reflection.TCM.Format.html#3026" class="Bound">fmt</a><a id="3052" class="Symbol">)</a> <a id="3054" href="Data.List.Base.html#4328" class="Function">concat</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Text.Printf.Generic.html#2209" class="Function">printf</a> <a id="3069" href="Reflection.TCM.Format.html#3026" class="Bound">fmt</a><a id="3072" class="Symbol">)</a></pre></body></html>


==> anc/html/Reflection.TCM.Syntax.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Syntax (Reflection.TCM.Syntax)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.TCM.Syntax</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Monad syntax for the TC monad</a>
<a id="139" class="Comment">------------------------------------------------------------------------</a>

<a id="213" class="Symbol">{-#</a> <a id="217" class="Keyword">OPTIONS</a> <a id="225" class="Pragma">--cubical-compatible</a> <a id="246" class="Pragma">--safe</a> <a id="253" class="Symbol">#-}</a>

<a id="258" class="Keyword">module</a> <a id="265" href="Reflection.TCM.Syntax.html" class="Module">Reflection.TCM.Syntax</a> <a id="287" class="Keyword">where</a>

<a id="294" class="Keyword">open</a> <a id="299" class="Keyword">import</a> <a id="306" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a>
<a id="330" class="Keyword">open</a> <a id="335" class="Keyword">import</a> <a id="342" href="Level.html" class="Module">Level</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="360" class="Symbol">)</a>

<a id="363" class="Keyword">private</a>
  <a id="373" class="Keyword">variable</a>
    <a id="386" href="Reflection.TCM.Syntax.html#386" class="Generalizable">a</a> <a id="388" href="Reflection.TCM.Syntax.html#388" class="Generalizable">b</a> <a id="390" class="Symbol">:</a> <a id="392" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="402" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="404" class="Symbol">:</a> <a id="406" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="410" href="Reflection.TCM.Syntax.html#386" class="Generalizable">a</a>
    <a id="416" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a> <a id="418" class="Symbol">:</a> <a id="420" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="424" href="Reflection.TCM.Syntax.html#388" class="Generalizable">b</a>

<a id="427" class="Comment">------------------------------------------------------------------------</a>
<a id="500" class="Comment">-- Monad syntax</a>

<a id="517" class="Keyword">infixl</a> <a id="524" class="Number">3</a> <a id="526" href="Reflection.TCM.Syntax.html#532" class="Function Operator">_&lt;|&gt;_</a>
<a id="_&lt;|&gt;_"></a><a id="532" href="Reflection.TCM.Syntax.html#532" class="Function Operator">_&lt;|&gt;_</a> <a id="538" class="Symbol">:</a> <a id="540" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="543" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="545" class="Symbol">→</a> <a id="547" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="550" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="552" class="Symbol">→</a> <a id="554" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="557" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a>
<a id="559" href="Reflection.TCM.Syntax.html#532" class="Function Operator">_&lt;|&gt;_</a> <a id="565" class="Symbol">=</a> <a id="567" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a>
<a id="575" class="Symbol">{-#</a> <a id="579" class="Keyword">INLINE</a> <a id="586" href="Reflection.TCM.Syntax.html#532" class="Function Operator">_&lt;|&gt;_</a> <a id="592" class="Symbol">#-}</a>

<a id="597" class="Keyword">infixl</a> <a id="604" class="Number">1</a> <a id="606" href="Reflection.TCM.Syntax.html#623" class="Function Operator">_&gt;&gt;=_</a> <a id="612" href="Reflection.TCM.Syntax.html#693" class="Function Operator">_&gt;&gt;_</a> <a id="617" href="Reflection.TCM.Syntax.html#1095" class="Function Operator">_&lt;&amp;&gt;_</a>
<a id="_&gt;&gt;=_"></a><a id="623" href="Reflection.TCM.Syntax.html#623" class="Function Operator">_&gt;&gt;=_</a> <a id="629" class="Symbol">:</a> <a id="631" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="634" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="636" class="Symbol">→</a> <a id="638" class="Symbol">(</a><a id="639" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="641" class="Symbol">→</a> <a id="643" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="646" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a><a id="647" class="Symbol">)</a> <a id="649" class="Symbol">→</a> <a id="651" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="654" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a>
<a id="656" href="Reflection.TCM.Syntax.html#623" class="Function Operator">_&gt;&gt;=_</a> <a id="662" class="Symbol">=</a> <a id="664" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a>
<a id="671" class="Symbol">{-#</a> <a id="675" class="Keyword">INLINE</a> <a id="682" href="Reflection.TCM.Syntax.html#623" class="Function Operator">_&gt;&gt;=_</a> <a id="688" class="Symbol">#-}</a>

<a id="_&gt;&gt;_"></a><a id="693" href="Reflection.TCM.Syntax.html#693" class="Function Operator">_&gt;&gt;_</a> <a id="698" class="Symbol">:</a> <a id="700" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="703" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="705" class="Symbol">→</a> <a id="707" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="710" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a> <a id="712" class="Symbol">→</a> <a id="714" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="717" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a>
<a id="719" href="Reflection.TCM.Syntax.html#719" class="Bound">xs</a> <a id="722" href="Reflection.TCM.Syntax.html#693" class="Function Operator">&gt;&gt;</a> <a id="725" href="Reflection.TCM.Syntax.html#725" class="Bound">ys</a> <a id="728" class="Symbol">=</a> <a id="730" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="737" href="Reflection.TCM.Syntax.html#719" class="Bound">xs</a> <a id="740" class="Symbol">(λ</a> <a id="743" href="Reflection.TCM.Syntax.html#743" class="Bound">_</a> <a id="745" class="Symbol">→</a> <a id="747" href="Reflection.TCM.Syntax.html#725" class="Bound">ys</a><a id="749" class="Symbol">)</a>
<a id="751" class="Symbol">{-#</a> <a id="755" class="Keyword">INLINE</a> <a id="762" href="Reflection.TCM.Syntax.html#693" class="Function Operator">_&gt;&gt;_</a> <a id="767" class="Symbol">#-}</a>

<a id="772" class="Keyword">infixl</a> <a id="779" class="Number">4</a> <a id="781" href="Reflection.TCM.Syntax.html#916" class="Function Operator">_&lt;$&gt;_</a> <a id="787" href="Reflection.TCM.Syntax.html#798" class="Function Operator">_&lt;*&gt;_</a> <a id="793" href="Reflection.TCM.Syntax.html#1012" class="Function Operator">_&lt;$_</a>
<a id="_&lt;*&gt;_"></a><a id="798" href="Reflection.TCM.Syntax.html#798" class="Function Operator">_&lt;*&gt;_</a> <a id="804" class="Symbol">:</a> <a id="806" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="809" class="Symbol">(</a><a id="810" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="812" class="Symbol">→</a> <a id="814" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a><a id="815" class="Symbol">)</a> <a id="817" class="Symbol">→</a> <a id="819" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="822" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="824" class="Symbol">→</a> <a id="826" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="829" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a>
<a id="831" href="Reflection.TCM.Syntax.html#831" class="Bound">fs</a> <a id="834" href="Reflection.TCM.Syntax.html#798" class="Function Operator">&lt;*&gt;</a> <a id="838" href="Reflection.TCM.Syntax.html#838" class="Bound">xs</a> <a id="841" class="Symbol">=</a> <a id="843" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="850" href="Reflection.TCM.Syntax.html#831" class="Bound">fs</a> <a id="853" class="Symbol">(λ</a> <a id="856" href="Reflection.TCM.Syntax.html#856" class="Bound">f</a> <a id="858" class="Symbol">→</a> <a id="860" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="867" href="Reflection.TCM.Syntax.html#838" class="Bound">xs</a> <a id="870" class="Symbol">(λ</a> <a id="873" href="Reflection.TCM.Syntax.html#873" class="Bound">x</a> <a id="875" class="Symbol">→</a> <a id="877" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="886" class="Symbol">(</a><a id="887" href="Reflection.TCM.Syntax.html#856" class="Bound">f</a> <a id="889" href="Reflection.TCM.Syntax.html#873" class="Bound">x</a><a id="890" class="Symbol">)))</a>
<a id="894" class="Symbol">{-#</a> <a id="898" class="Keyword">INLINE</a> <a id="905" href="Reflection.TCM.Syntax.html#798" class="Function Operator">_&lt;*&gt;_</a> <a id="911" class="Symbol">#-}</a>

<a id="_&lt;$&gt;_"></a><a id="916" href="Reflection.TCM.Syntax.html#916" class="Function Operator">_&lt;$&gt;_</a> <a id="922" class="Symbol">:</a> <a id="924" class="Symbol">(</a><a id="925" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="927" class="Symbol">→</a> <a id="929" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a><a id="930" class="Symbol">)</a> <a id="932" class="Symbol">→</a> <a id="934" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="937" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="939" class="Symbol">→</a> <a id="941" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="944" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a>
<a id="946" href="Reflection.TCM.Syntax.html#946" class="Bound">f</a> <a id="948" href="Reflection.TCM.Syntax.html#916" class="Function Operator">&lt;$&gt;</a> <a id="952" href="Reflection.TCM.Syntax.html#952" class="Bound">xs</a> <a id="955" class="Symbol">=</a> <a id="957" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="964" href="Reflection.TCM.Syntax.html#952" class="Bound">xs</a> <a id="967" class="Symbol">(λ</a> <a id="970" href="Reflection.TCM.Syntax.html#970" class="Bound">x</a> <a id="972" class="Symbol">→</a> <a id="974" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="983" class="Symbol">(</a><a id="984" href="Reflection.TCM.Syntax.html#946" class="Bound">f</a> <a id="986" href="Reflection.TCM.Syntax.html#970" class="Bound">x</a><a id="987" class="Symbol">))</a>
<a id="990" class="Symbol">{-#</a> <a id="994" class="Keyword">INLINE</a> <a id="1001" href="Reflection.TCM.Syntax.html#916" class="Function Operator">_&lt;$&gt;_</a> <a id="1007" class="Symbol">#-}</a>

<a id="_&lt;$_"></a><a id="1012" href="Reflection.TCM.Syntax.html#1012" class="Function Operator">_&lt;$_</a> <a id="1017" class="Symbol">:</a> <a id="1019" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="1021" class="Symbol">→</a> <a id="1023" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1026" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a> <a id="1028" class="Symbol">→</a> <a id="1030" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1033" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a>
<a id="1035" href="Reflection.TCM.Syntax.html#1035" class="Bound">x</a> <a id="1037" href="Reflection.TCM.Syntax.html#1012" class="Function Operator">&lt;$</a> <a id="1040" href="Reflection.TCM.Syntax.html#1040" class="Bound">xs</a> <a id="1043" class="Symbol">=</a> <a id="1045" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="1052" href="Reflection.TCM.Syntax.html#1040" class="Bound">xs</a> <a id="1055" class="Symbol">(λ</a> <a id="1058" href="Reflection.TCM.Syntax.html#1058" class="Bound">_</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1071" href="Reflection.TCM.Syntax.html#1035" class="Bound">x</a><a id="1072" class="Symbol">)</a>
<a id="1074" class="Symbol">{-#</a> <a id="1078" class="Keyword">INLINE</a> <a id="1085" href="Reflection.TCM.Syntax.html#1012" class="Function Operator">_&lt;$_</a> <a id="1090" class="Symbol">#-}</a>

<a id="_&lt;&amp;&gt;_"></a><a id="1095" href="Reflection.TCM.Syntax.html#1095" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="1101" class="Symbol">:</a> <a id="1103" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1106" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="1108" class="Symbol">→</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Reflection.TCM.Syntax.html#402" class="Generalizable">A</a> <a id="1113" class="Symbol">→</a> <a id="1115" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a><a id="1116" class="Symbol">)</a> <a id="1118" class="Symbol">→</a> <a id="1120" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1123" href="Reflection.TCM.Syntax.html#416" class="Generalizable">B</a>
<a id="1125" href="Reflection.TCM.Syntax.html#1125" class="Bound">xs</a> <a id="1128" href="Reflection.TCM.Syntax.html#1095" class="Function Operator">&lt;&amp;&gt;</a> <a id="1132" href="Reflection.TCM.Syntax.html#1132" class="Bound">f</a> <a id="1134" class="Symbol">=</a> <a id="1136" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a> <a id="1143" href="Reflection.TCM.Syntax.html#1125" class="Bound">xs</a> <a id="1146" class="Symbol">(λ</a> <a id="1149" href="Reflection.TCM.Syntax.html#1149" class="Bound">x</a> <a id="1151" class="Symbol">→</a> <a id="1153" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Reflection.TCM.Syntax.html#1132" class="Bound">f</a> <a id="1165" href="Reflection.TCM.Syntax.html#1149" class="Bound">x</a><a id="1166" class="Symbol">))</a>
<a id="1169" class="Symbol">{-#</a> <a id="1173" class="Keyword">INLINE</a> <a id="1180" href="Reflection.TCM.Syntax.html#1095" class="Function Operator">_&lt;&amp;&gt;_</a> <a id="1186" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Reflection.TCM.Utilities.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Utilities (Reflection.TCM.Utilities)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.TCM.Utilities</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Reflection utilities</a>
<a id="130" class="Comment">------------------------------------------------------------------------</a>

<a id="204" class="Symbol">{-#</a> <a id="208" class="Keyword">OPTIONS</a> <a id="216" class="Pragma">--cubical-compatible</a> <a id="237" class="Pragma">--safe</a> <a id="244" class="Symbol">#-}</a>

<a id="249" class="Keyword">module</a> <a id="256" href="Reflection.TCM.Utilities.html" class="Module">Reflection.TCM.Utilities</a> <a id="281" class="Keyword">where</a>

<a id="288" class="Keyword">open</a> <a id="293" class="Keyword">import</a> <a id="300" href="Data.List.html" class="Module">Data.List</a> <a id="310" class="Keyword">using</a> <a id="316" class="Symbol">(</a><a id="317" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="321" class="Symbol">;</a> <a id="323" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="325" class="Symbol">;</a> <a id="327" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="330" class="Symbol">;</a> <a id="332" href="Data.List.Base.html#1712" class="Function Operator">_++_</a><a id="336" class="Symbol">;</a> <a id="338" href="Data.List.Base.html#1612" class="Function">map</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Unit.html" class="Module">Data.Unit</a> <a id="365" class="Keyword">using</a> <a id="371" class="Symbol">(</a><a id="372" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="373" class="Symbol">;</a> <a id="375" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Effect.Applicative.html" class="Module">Effect.Applicative</a> <a id="410" class="Keyword">using</a> <a id="416" class="Symbol">(</a><a id="417" href="Effect.Applicative.html#977" class="Record">RawApplicative</a><a id="431" class="Symbol">;</a> <a id="433" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a><a id="449" class="Symbol">)</a>
<a id="451" class="Keyword">open</a> <a id="456" class="Keyword">import</a> <a id="463" href="Function.Base.html" class="Module">Function.Base</a> <a id="477" class="Keyword">using</a> <a id="483" class="Symbol">(</a><a id="484" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="492" class="Symbol">)</a>
<a id="494" class="Keyword">open</a> <a id="499" class="Keyword">import</a> <a id="506" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="526" class="Keyword">using</a> <a id="532" class="Symbol">(</a><a id="533" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a> <a id="571" class="Keyword">using</a> <a id="577" class="Symbol">(</a><a id="578" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="582" class="Symbol">)</a>
<a id="584" class="Keyword">open</a> <a id="589" class="Keyword">import</a> <a id="596" href="Reflection.TCM.html" class="Module">Reflection.TCM</a> <a id="611" class="Keyword">using</a> <a id="617" class="Symbol">(</a><a id="618" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a><a id="620" class="Symbol">;</a> <a id="622" href="Reflection.TCM.html#1087" class="Postulate">pure</a><a id="626" class="Symbol">;</a> <a id="628" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a><a id="635" class="Symbol">;</a> <a id="637" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a><a id="647" class="Symbol">;</a> <a id="649" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">import</a> <a id="670" href="Reflection.AST.Traversal.html" class="Module">Reflection.AST.Traversal</a> <a id="695" class="Symbol">as</a> <a id="698" class="Module">Traversal</a>

<a id="blockOnMetas"></a><a id="709" href="Reflection.TCM.Utilities.html#709" class="Function">blockOnMetas</a> <a id="722" class="Symbol">:</a> <a id="724" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="729" class="Symbol">→</a> <a id="731" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="734" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
<a id="736" href="Reflection.TCM.Utilities.html#709" class="Function">blockOnMetas</a> <a id="749" href="Reflection.TCM.Utilities.html#749" class="Bound">t</a> <a id="751" class="Symbol">=</a>
  <a id="755" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="760" href="Reflection.AST.Traversal.html#1982" class="Function">traverseTerm</a> <a id="773" href="Reflection.TCM.Utilities.html#1056" class="Function">actions</a> <a id="781" class="Symbol">(</a><a id="782" class="Number">0</a> <a id="784" href="Reflection.AST.Traversal.html#1007" class="InductiveConstructor Operator">,</a> <a id="786" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="788" class="Symbol">)</a> <a id="790" href="Reflection.TCM.Utilities.html#749" class="Bound">t</a> <a id="792" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="795" class="Symbol">λ</a> <a id="797" class="Keyword">where</a>
    <a id="807" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>         <a id="818" class="Symbol">→</a> <a id="820" href="Reflection.TCM.html#1087" class="Postulate">pure</a> <a id="825" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
    <a id="832" href="Reflection.TCM.Utilities.html#832" class="Bound">xs</a><a id="834" class="Symbol">@(_</a> <a id="838" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="840" class="Symbol">_)</a> <a id="843" class="Symbol">→</a> <a id="845" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a> <a id="853" class="Symbol">(</a><a id="854" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a> <a id="865" class="Symbol">(</a><a id="866" href="Data.List.Base.html#1612" class="Function">map</a> <a id="870" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a> <a id="882" href="Reflection.TCM.Utilities.html#832" class="Bound">xs</a><a id="884" class="Symbol">))</a>
  <a id="889" class="Keyword">where</a>
  <a id="897" href="Reflection.TCM.Utilities.html#897" class="Function">applicative</a> <a id="909" class="Symbol">:</a> <a id="911" class="Symbol">∀</a> <a id="913" class="Symbol">{</a><a id="914" href="Reflection.TCM.Utilities.html#914" class="Bound">ℓ</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" href="Effect.Applicative.html#977" class="Record">RawApplicative</a> <a id="934" class="Symbol">{</a><a id="935" href="Reflection.TCM.Utilities.html#914" class="Bound">ℓ</a><a id="936" class="Symbol">}</a> <a id="938" class="Symbol">(λ</a> <a id="941" href="Reflection.TCM.Utilities.html#941" class="Bound">_</a> <a id="943" class="Symbol">→</a> <a id="945" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="950" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="954" class="Symbol">)</a>
  <a id="958" href="Reflection.TCM.Utilities.html#897" class="Function">applicative</a> <a id="970" class="Symbol">=</a> <a id="972" href="Effect.Applicative.html#1851" class="Function">mkRawApplicative</a> <a id="989" class="Symbol">(λ</a> <a id="992" href="Reflection.TCM.Utilities.html#992" class="Bound">_</a> <a id="994" class="Symbol">→</a> <a id="996" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1001" href="Agda.Builtin.Reflection.html#2457" class="Postulate">Meta</a><a id="1005" class="Symbol">)</a> <a id="1007" class="Symbol">(λ</a> <a id="1010" href="Reflection.TCM.Utilities.html#1010" class="Bound">_</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Data.List.Base.html#1712" class="Function Operator">_++_</a>

  <a id="1026" class="Keyword">open</a> <a id="1031" href="Reflection.AST.Traversal.html" class="Module">Traversal</a> <a id="1041" href="Reflection.TCM.Utilities.html#897" class="Function">applicative</a>

  <a id="1056" href="Reflection.TCM.Utilities.html#1056" class="Function">actions</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Reflection.AST.Traversal.html#1480" class="Record">Actions</a>
  <a id="1076" href="Reflection.TCM.Utilities.html#1056" class="Function">actions</a> <a id="1084" class="Symbol">=</a> <a id="1086" class="Keyword">record</a> <a id="1093" href="Reflection.AST.Traversal.html#1637" class="Function">defaultActions</a> <a id="1108" class="Symbol">{</a> <a id="1110" href="Reflection.AST.Traversal.html#1534" class="Field">onMeta</a> <a id="1117" class="Symbol">=</a> <a id="1119" class="Symbol">λ</a> <a id="1121" href="Reflection.TCM.Utilities.html#1121" class="Bound">_</a> <a id="1123" href="Reflection.TCM.Utilities.html#1123" class="Bound">x</a> <a id="1125" class="Symbol">→</a> <a id="1127" href="Reflection.TCM.Utilities.html#1123" class="Bound">x</a> <a id="1129" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1131" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1134" class="Symbol">}</a></pre></body></html>


==> anc/html/Reflection.TCM.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>TCM (Reflection.TCM)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection.TCM</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The TC (Type Checking) monad</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Reflection.TCM.html" class="Module">Reflection.TCM</a> <a id="279" class="Keyword">where</a>

<a id="286" class="Keyword">import</a> <a id="293" href="Agda.Builtin.Reflection.html" class="Module">Agda.Builtin.Reflection</a> <a id="317" class="Symbol">as</a> <a id="320" class="Module">Builtin</a>

<a id="329" class="Keyword">open</a> <a id="334" class="Keyword">import</a> <a id="341" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a>
<a id="361" class="Keyword">import</a> <a id="368" href="Reflection.TCM.Format.html" class="Module">Reflection.TCM.Format</a> <a id="390" class="Symbol">as</a> <a id="393" class="Module">Format</a>

<a id="401" class="Comment">------------------------------------------------------------------------</a>
<a id="474" class="Comment">-- Type errors</a>

<a id="490" class="Keyword">open</a> <a id="495" href="Agda.Builtin.Reflection.html" class="Module">Builtin</a> <a id="503" class="Keyword">public</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Agda.Builtin.Reflection.html#8214" class="Datatype">ErrorPart</a><a id="528" class="Symbol">;</a> <a id="530" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a><a id="536" class="Symbol">;</a> <a id="538" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a><a id="545" class="Symbol">;</a> <a id="547" href="Agda.Builtin.Reflection.html#8330" class="InductiveConstructor">nameErr</a><a id="554" class="Symbol">)</a>

<a id="557" class="Comment">------------------------------------------------------------------------</a>
<a id="630" class="Comment">-- The monad</a>

<a id="644" class="Keyword">open</a> <a id="649" href="Agda.Builtin.Reflection.html" class="Module">Builtin</a> <a id="657" class="Keyword">public</a>
  <a id="666" class="Keyword">using</a>
  <a id="674" class="Symbol">(</a> <a id="676" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a><a id="678" class="Symbol">;</a> <a id="680" href="Agda.Builtin.Reflection.html#8710" class="Postulate">bindTC</a><a id="686" class="Symbol">;</a> <a id="688" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a><a id="693" class="Symbol">;</a> <a id="695" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a><a id="704" class="Symbol">;</a> <a id="706" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a><a id="715" class="Symbol">;</a> <a id="717" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a>
  <a id="729" class="Symbol">;</a> <a id="731" href="Agda.Builtin.Reflection.html#8972" class="Postulate">normalise</a><a id="740" class="Symbol">;</a> <a id="742" href="Agda.Builtin.Reflection.html#9008" class="Postulate">reduce</a>
  <a id="751" class="Symbol">;</a> <a id="753" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a><a id="760" class="Symbol">;</a> <a id="762" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a><a id="769" class="Symbol">;</a> <a id="771" href="Agda.Builtin.Reflection.html#9157" class="Postulate">unquoteTC</a>
  <a id="783" class="Symbol">;</a> <a id="785" href="Agda.Builtin.Reflection.html#9258" class="Postulate">getContext</a><a id="795" class="Symbol">;</a> <a id="797" href="Agda.Builtin.Reflection.html#9292" class="Postulate">extendContext</a><a id="810" class="Symbol">;</a> <a id="812" href="Agda.Builtin.Reflection.html#9365" class="Postulate">inContext</a><a id="821" class="Symbol">;</a> <a id="823" href="Agda.Builtin.Reflection.html#9430" class="Postulate">freshName</a>
  <a id="835" class="Symbol">;</a> <a id="837" href="Agda.Builtin.Reflection.html#9468" class="Postulate">declareDef</a><a id="847" class="Symbol">;</a> <a id="849" href="Agda.Builtin.Reflection.html#9512" class="Postulate">declarePostulate</a><a id="865" class="Symbol">;</a> <a id="867" href="Agda.Builtin.Reflection.html#9683" class="Postulate">defineFun</a><a id="876" class="Symbol">;</a> <a id="878" href="Agda.Builtin.Reflection.html#9730" class="Postulate">getType</a><a id="885" class="Symbol">;</a> <a id="887" href="Agda.Builtin.Reflection.html#9766" class="Postulate">getDefinition</a>
  <a id="903" class="Symbol">;</a> <a id="905" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a><a id="916" class="Symbol">;</a> <a id="918" href="Agda.Builtin.Reflection.html#9864" class="Postulate">commitTC</a><a id="926" class="Symbol">;</a> <a id="928" href="Agda.Builtin.Reflection.html#9890" class="Postulate">isMacro</a><a id="935" class="Symbol">;</a> <a id="937" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a>
  <a id="957" class="Symbol">;</a> <a id="959" href="Agda.Builtin.Reflection.html#11091" class="Postulate">debugPrint</a><a id="969" class="Symbol">;</a> <a id="971" href="Agda.Builtin.Reflection.html#11236" class="Postulate">noConstraints</a><a id="984" class="Symbol">;</a> <a id="986" href="Agda.Builtin.Reflection.html#11593" class="Postulate">runSpeculative</a>
  <a id="1003" class="Symbol">;</a> <a id="1005" href="Agda.Builtin.Reflection.html#3919" class="Datatype">Blocker</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Agda.Builtin.Reflection.html#4019" class="InductiveConstructor">blockerMeta</a><a id="1025" class="Symbol">;</a> <a id="1027" href="Agda.Builtin.Reflection.html#3941" class="InductiveConstructor">blockerAny</a><a id="1037" class="Symbol">;</a> <a id="1039" href="Agda.Builtin.Reflection.html#3980" class="InductiveConstructor">blockerAll</a><a id="1049" class="Symbol">;</a> <a id="1051" href="Agda.Builtin.Reflection.html#9808" class="Postulate">blockTC</a>
  <a id="1061" class="Symbol">)</a>
  <a id="1065" class="Keyword">renaming</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Agda.Builtin.Reflection.html#8660" class="Postulate">returnTC</a> <a id="1084" class="Symbol">to</a> <a id="1087" class="Postulate">pure</a><a id="1091" class="Symbol">)</a>

<a id="1094" class="Keyword">open</a> <a id="1099" href="Reflection.TCM.Format.html" class="Module">Format</a> <a id="1106" class="Keyword">public</a>
  <a id="1115" class="Keyword">using</a> <a id="1121" class="Symbol">(</a><a id="1122" href="Reflection.TCM.Format.html#2592" class="Function">typeErrorFmt</a><a id="1134" class="Symbol">;</a> <a id="1136" href="Reflection.TCM.Format.html#2726" class="Function">debugPrintFmt</a><a id="1149" class="Symbol">;</a> <a id="1151" href="Reflection.TCM.Format.html#2945" class="Function">errorPartFmt</a><a id="1163" class="Symbol">)</a>

<a id="1166" class="Comment">------------------------------------------------------------------------</a>
<a id="1239" class="Comment">-- Utility functions</a>

<a id="newMeta"></a><a id="1261" href="Reflection.TCM.html#1261" class="Function">newMeta</a> <a id="1269" class="Symbol">:</a> <a id="1271" href="Agda.Builtin.Reflection.html#5064" class="Function">Type</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="1281" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
<a id="1286" href="Reflection.TCM.html#1261" class="Function">newMeta</a> <a id="1294" class="Symbol">=</a> <a id="1296" href="Agda.Builtin.Reflection.html#8929" class="Postulate">checkType</a> <a id="1306" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a></pre></body></html>


==> anc/html/Reflection.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Reflection (Reflection)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Reflection</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Support for reflection</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Reflection.html" class="Module">Reflection</a> <a id="269" class="Keyword">where</a>

<a id="276" class="Comment">------------------------------------------------------------------------</a>
<a id="349" class="Comment">-- Re-export contents publicly</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Reflection.AST.html" class="Module">Reflection.AST</a> <a id="408" class="Keyword">public</a>
<a id="415" class="Keyword">open</a> <a id="420" class="Keyword">import</a> <a id="427" href="Reflection.TCM.html" class="Module">Reflection.TCM</a> <a id="442" class="Keyword">public</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Reflection.TCM.Syntax.html" class="Module">Reflection.TCM.Syntax</a> <a id="483" class="Keyword">public</a>
  <a id="492" class="Keyword">using</a> <a id="498" class="Symbol">(</a><a id="499" href="Reflection.TCM.Syntax.html#623" class="Function Operator">_&gt;&gt;=_</a><a id="504" class="Symbol">;</a> <a id="506" href="Reflection.TCM.Syntax.html#693" class="Function Operator">_&gt;&gt;_</a><a id="510" class="Symbol">)</a>


<a id="514" class="Comment">------------------------------------------------------------------------</a>
<a id="587" class="Comment">-- DEPRECATED NAMES</a>
<a id="607" class="Comment">------------------------------------------------------------------------</a>
<a id="680" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="751" class="Comment">-- not guaranteed.</a>

<a id="771" class="Keyword">import</a> <a id="778" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a> <a id="805" class="Symbol">as</a> <a id="808" class="Module">Abstraction</a>
<a id="820" class="Keyword">import</a> <a id="827" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a> <a id="851" class="Symbol">as</a> <a id="854" class="Module">Argument</a>
<a id="863" class="Keyword">import</a> <a id="870" href="Reflection.AST.Definition.html" class="Module">Reflection.AST.Definition</a> <a id="896" class="Symbol">as</a> <a id="899" class="Module">Definition</a>
<a id="910" class="Keyword">import</a> <a id="917" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a> <a id="937" class="Symbol">as</a> <a id="940" class="Module">Meta</a>
<a id="945" class="Keyword">import</a> <a id="952" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a> <a id="972" class="Symbol">as</a> <a id="975" class="Module">Name</a>
<a id="980" class="Keyword">import</a> <a id="987" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a> <a id="1010" class="Symbol">as</a> <a id="1013" class="Module">Literal</a>
<a id="1021" class="Keyword">import</a> <a id="1028" href="Reflection.AST.Pattern.html" class="Module">Reflection.AST.Pattern</a> <a id="1051" class="Symbol">as</a> <a id="1054" class="Module">Pattern</a>
<a id="1062" class="Keyword">import</a> <a id="1069" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a> <a id="1089" class="Symbol">as</a> <a id="1092" class="Module">Term</a>
<a id="1097" class="Keyword">import</a> <a id="1104" href="Reflection.AST.Argument.Modality.html" class="Module">Reflection.AST.Argument.Modality</a> <a id="1137" class="Symbol">as</a> <a id="1140" class="Module">Modality</a>
<a id="1149" class="Keyword">import</a> <a id="1156" href="Reflection.AST.Argument.Quantity.html" class="Module">Reflection.AST.Argument.Quantity</a> <a id="1189" class="Symbol">as</a> <a id="1192" class="Module">Quantity</a>
<a id="1201" class="Keyword">import</a> <a id="1208" href="Reflection.AST.Argument.Relevance.html" class="Module">Reflection.AST.Argument.Relevance</a> <a id="1242" class="Symbol">as</a> <a id="1245" class="Module">Relevance</a>
<a id="1255" class="Keyword">import</a> <a id="1262" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a> <a id="1297" class="Symbol">as</a> <a id="1300" class="Module">Visibility</a>
<a id="1311" class="Keyword">import</a> <a id="1318" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="1354" class="Symbol">as</a> <a id="1357" class="Module">Information</a>

<a id="1370" class="Comment">-- Version 1.3</a>

<a id="Arg-info"></a><a id="1386" href="Reflection.html#1386" class="Function">Arg-info</a> <a id="1395" class="Symbol">=</a> <a id="1397" href="Agda.Builtin.Reflection.html#3615" class="Datatype">Information.ArgInfo</a>
<a id="1417" class="Symbol">{-#</a> <a id="1421" class="Keyword">WARNING_ON_USAGE</a> <a id="1438" class="Pragma">Arg-info</a>
<a id="1447" class="String">&quot;Warning: Arg-info was deprecated in v1.3.
Please use Reflection.AST.Argument.Information&#39;s ArgInfo instead.&quot;</a>
<a id="1557" class="Symbol">#-}</a>

<a id="1562" class="Keyword">infix</a> <a id="1568" class="Number">4</a> <a id="1570" href="Reflection.html#1675" class="Function Operator">_≟-Lit_</a> <a id="1578" href="Reflection.html#1823" class="Function Operator">_≟-Name_</a> <a id="1587" href="Reflection.html#1968" class="Function Operator">_≟-Meta_</a> <a id="1596" href="Reflection.html#2113" class="Function Operator">_≟-Visibility_</a> <a id="1611" href="Reflection.html#2297" class="Function Operator">_≟-Relevance_</a> <a id="1625" href="Reflection.html#2476" class="Function Operator">_≟-Arg-info_</a>
        <a id="1646" href="Reflection.html#2656" class="Function Operator">_≟-Pattern_</a> <a id="1658" href="Reflection.html#2816" class="Function Operator">_≟-ArgPatterns_</a>

<a id="_≟-Lit_"></a><a id="1675" href="Reflection.html#1675" class="Function Operator">_≟-Lit_</a> <a id="1683" class="Symbol">=</a> <a id="1685" href="Reflection.AST.Literal.html#1720" class="Function Operator">Literal._≟_</a>
<a id="1697" class="Symbol">{-#</a> <a id="1701" class="Keyword">WARNING_ON_USAGE</a> <a id="1718" class="Pragma">_≟-Lit_</a>
<a id="1726" class="String">&quot;Warning: _≟-Lit_ was deprecated in v1.3.
Please use Reflection.AST.Literal&#39;s _≟_ instead.&quot;</a>
<a id="1818" class="Symbol">#-}</a>

<a id="_≟-Name_"></a><a id="1823" href="Reflection.html#1823" class="Function Operator">_≟-Name_</a> <a id="1832" class="Symbol">=</a> <a id="1834" href="Reflection.AST.Name.html#1652" class="Function Operator">Name._≟_</a>
<a id="1843" class="Symbol">{-#</a> <a id="1847" class="Keyword">WARNING_ON_USAGE</a> <a id="1864" class="Pragma">_≟-Name_</a>
<a id="1873" class="String">&quot;Warning: _≟-Name_ was deprecated in v1.3.
Please use Reflection.AST.Name&#39;s _≟_ instead.&quot;</a>
<a id="1963" class="Symbol">#-}</a>

<a id="_≟-Meta_"></a><a id="1968" href="Reflection.html#1968" class="Function Operator">_≟-Meta_</a> <a id="1977" class="Symbol">=</a> <a id="1979" href="Reflection.AST.Meta.html#1079" class="Function Operator">Meta._≟_</a>
<a id="1988" class="Symbol">{-#</a> <a id="1992" class="Keyword">WARNING_ON_USAGE</a> <a id="2009" class="Pragma">_≟-Meta_</a>
<a id="2018" class="String">&quot;Warning: _≟-Meta_ was deprecated in v1.3.
Please use Reflection.AST.Meta&#39;s _≟_ instead.&quot;</a>
<a id="2108" class="Symbol">#-}</a>

<a id="_≟-Visibility_"></a><a id="2113" href="Reflection.html#2113" class="Function Operator">_≟-Visibility_</a> <a id="2128" class="Symbol">=</a> <a id="2130" href="Reflection.AST.Argument.Visibility.html#832" class="Function Operator">Visibility._≟_</a>
<a id="2145" class="Symbol">{-#</a> <a id="2149" class="Keyword">WARNING_ON_USAGE</a> <a id="2166" class="Pragma">_≟-Visibility_</a>
<a id="2181" class="String">&quot;Warning: _≟-Visibility_ was deprecated in v1.3.
Please use Reflection.AST.Argument.Visibility&#39;s _≟_ instead.&quot;</a>
<a id="2292" class="Symbol">#-}</a>

<a id="_≟-Relevance_"></a><a id="2297" href="Reflection.html#2297" class="Function Operator">_≟-Relevance_</a> <a id="2311" class="Symbol">=</a> <a id="2313" href="Reflection.AST.Argument.Relevance.html#828" class="Function Operator">Relevance._≟_</a>
<a id="2327" class="Symbol">{-#</a> <a id="2331" class="Keyword">WARNING_ON_USAGE</a> <a id="2348" class="Pragma">_≟-Relevance_</a>
<a id="2362" class="String">&quot;Warning: _≟-Relevance_ was deprecated in v1.3.
Please use Reflection.AST.Argument.Relevance&#39;s _≟_ instead.&quot;</a>
<a id="2471" class="Symbol">#-}</a>

<a id="_≟-Arg-info_"></a><a id="2476" href="Reflection.html#2476" class="Function Operator">_≟-Arg-info_</a> <a id="2489" class="Symbol">=</a> <a id="2491" href="Reflection.AST.Argument.Information.html#1657" class="Function Operator">Information._≟_</a>
<a id="2507" class="Symbol">{-#</a> <a id="2511" class="Keyword">WARNING_ON_USAGE</a> <a id="2528" class="Pragma">_≟-Arg-info_</a>
<a id="2541" class="String">&quot;Warning: _≟-Arg-info_ was deprecated in v1.3.
Please use Reflection.AST.Argument.Information&#39;s _≟_ instead.&quot;</a>
<a id="2651" class="Symbol">#-}</a>

<a id="_≟-Pattern_"></a><a id="2656" href="Reflection.html#2656" class="Function Operator">_≟-Pattern_</a> <a id="2668" class="Symbol">=</a> <a id="2670" href="Reflection.AST.Term.html#5585" class="Function Operator">Pattern._≟_</a>
<a id="2682" class="Symbol">{-#</a> <a id="2686" class="Keyword">WARNING_ON_USAGE</a> <a id="2703" class="Pragma">_≟-Pattern_</a>
<a id="2715" class="String">&quot;Warning: _≟-Pattern_ was deprecated in v1.3.
Please use Reflection.AST.Pattern&#39;s _≟_ instead.&quot;</a>
<a id="2811" class="Symbol">#-}</a>

<a id="_≟-ArgPatterns_"></a><a id="2816" href="Reflection.html#2816" class="Function Operator">_≟-ArgPatterns_</a> <a id="2832" class="Symbol">=</a> <a id="2834" href="Reflection.AST.Term.html#5537" class="Function Operator">Pattern._≟s_</a>
<a id="2847" class="Symbol">{-#</a> <a id="2851" class="Keyword">WARNING_ON_USAGE</a> <a id="2868" class="Pragma">_≟-ArgPatterns_</a>
<a id="2884" class="String">&quot;Warning: _≟-ArgPatterns_ was deprecated in v1.3.
Please use Reflection.AST.Pattern&#39;s _≟s_ instead.&quot;</a>
<a id="2985" class="Symbol">#-}</a>

<a id="map-Abs"></a><a id="2990" href="Reflection.html#2990" class="Function">map-Abs</a> <a id="2998" class="Symbol">=</a> <a id="3000" href="Reflection.AST.Abstraction.html#1090" class="Function">Abstraction.map</a>
<a id="3016" class="Symbol">{-#</a> <a id="3020" class="Keyword">WARNING_ON_USAGE</a> <a id="3037" class="Pragma">map-Abs</a>
<a id="3045" class="String">&quot;Warning: map-Abs was deprecated in v1.3.
Please use Reflection.AST.Abstraction&#39;s map instead.&quot;</a>
<a id="3141" class="Symbol">#-}</a>

<a id="map-Arg"></a><a id="3146" href="Reflection.html#3146" class="Function">map-Arg</a> <a id="3154" class="Symbol">=</a> <a id="3156" href="Reflection.AST.Argument.html#1877" class="Function">Argument.map</a>
<a id="3169" class="Symbol">{-#</a> <a id="3173" class="Keyword">WARNING_ON_USAGE</a> <a id="3190" class="Pragma">map-Arg</a>
<a id="3198" class="String">&quot;Warning: map-Arg was deprecated in v1.3.
Please use Reflection.AST.Argument&#39;s map instead.&quot;</a>
<a id="3291" class="Symbol">#-}</a>

<a id="map-Args"></a><a id="3296" href="Reflection.html#3296" class="Function">map-Args</a> <a id="3305" class="Symbol">=</a> <a id="3307" href="Reflection.AST.Argument.html#1938" class="Function">Argument.map-Args</a>
<a id="3325" class="Symbol">{-#</a> <a id="3329" class="Keyword">WARNING_ON_USAGE</a> <a id="3346" class="Pragma">map-Args</a>
<a id="3355" class="String">&quot;Warning: map-Args was deprecated in v1.3.
Please use Reflection.AST.Argument&#39;s map-Args instead.&quot;</a>
<a id="3454" class="Symbol">#-}</a>

<a id="visibility"></a><a id="3459" href="Reflection.html#3459" class="Function">visibility</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="Reflection.AST.Argument.Information.html#1099" class="Function">Information.visibility</a>
<a id="3495" class="Symbol">{-#</a> <a id="3499" class="Keyword">WARNING_ON_USAGE</a> <a id="3516" class="Pragma">visibility</a>
<a id="3527" class="String">&quot;Warning: visibility was deprecated in v1.3.
Please use Reflection.AST.Argument.Information&#39;s visibility instead.&quot;</a>
<a id="3642" class="Symbol">#-}</a>

<a id="relevance"></a><a id="3647" href="Reflection.html#3647" class="Function">relevance</a> <a id="3657" class="Symbol">=</a> <a id="3659" href="Reflection.AST.Argument.Modality.html#1084" class="Function">Modality.relevance</a>
<a id="3678" class="Symbol">{-#</a> <a id="3682" class="Keyword">WARNING_ON_USAGE</a> <a id="3699" class="Pragma">relevance</a>
<a id="3709" class="String">&quot;Warning: relevance was deprecated in v1.3.
Please use Reflection.AST.Argument.Modality&#39;s relevance instead.&quot;</a>
<a id="3819" class="Symbol">#-}</a>

<a id="3824" class="Keyword">infix</a> <a id="3830" class="Number">4</a> <a id="3832" href="Reflection.html#3942" class="Function Operator">_≟-AbsTerm_</a> <a id="3844" href="Reflection.html#4112" class="Function Operator">_≟-AbsType_</a> <a id="3856" href="Reflection.html#4282" class="Function Operator">_≟-ArgTerm_</a> <a id="3868" href="Reflection.html#4452" class="Function Operator">_≟-ArgType_</a> <a id="3880" href="Reflection.html#4622" class="Function Operator">_≟-Args_</a>
        <a id="3897" href="Reflection.html#4780" class="Function Operator">_≟-Clause_</a> <a id="3908" href="Reflection.html#4946" class="Function Operator">_≟-Clauses_</a> <a id="3920" href="Reflection.html#5116" class="Function Operator">_≟_</a>
        <a id="3932" href="Reflection.html#5254" class="Function Operator">_≟-Sort_</a>

<a id="_≟-AbsTerm_"></a><a id="3942" href="Reflection.html#3942" class="Function Operator">_≟-AbsTerm_</a> <a id="3954" class="Symbol">=</a> <a id="3956" href="Reflection.AST.Term.html#5159" class="Function Operator">Term._≟-AbsTerm_</a>
<a id="3973" class="Symbol">{-#</a> <a id="3977" class="Keyword">WARNING_ON_USAGE</a> <a id="3994" class="Pragma">_≟-AbsTerm_</a>
<a id="4006" class="String">&quot;Warning: _≟-AbsTerm_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-AbsTerm_ instead.&quot;</a>
<a id="4107" class="Symbol">#-}</a>

<a id="_≟-AbsType_"></a><a id="4112" href="Reflection.html#4112" class="Function Operator">_≟-AbsType_</a> <a id="4124" class="Symbol">=</a> <a id="4126" href="Reflection.AST.Term.html#5203" class="Function Operator">Term._≟-AbsType_</a>
<a id="4143" class="Symbol">{-#</a> <a id="4147" class="Keyword">WARNING_ON_USAGE</a> <a id="4164" class="Pragma">_≟-AbsType_</a>
<a id="4176" class="String">&quot;Warning: _≟-AbsType_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-AbsType_ instead.&quot;</a>
<a id="4277" class="Symbol">#-}</a>

<a id="_≟-ArgTerm_"></a><a id="4282" href="Reflection.html#4282" class="Function Operator">_≟-ArgTerm_</a> <a id="4294" class="Symbol">=</a> <a id="4296" href="Reflection.AST.Term.html#5247" class="Function Operator">Term._≟-ArgTerm_</a>
<a id="4313" class="Symbol">{-#</a> <a id="4317" class="Keyword">WARNING_ON_USAGE</a> <a id="4334" class="Pragma">_≟-ArgTerm_</a>
<a id="4346" class="String">&quot;Warning: _≟-ArgTerm_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-ArgTerm_ instead.&quot;</a>
<a id="4447" class="Symbol">#-}</a>

<a id="_≟-ArgType_"></a><a id="4452" href="Reflection.html#4452" class="Function Operator">_≟-ArgType_</a> <a id="4464" class="Symbol">=</a> <a id="4466" href="Reflection.AST.Term.html#5291" class="Function Operator">Term._≟-ArgType_</a>
<a id="4483" class="Symbol">{-#</a> <a id="4487" class="Keyword">WARNING_ON_USAGE</a> <a id="4504" class="Pragma">_≟-ArgType_</a>
<a id="4516" class="String">&quot;Warning: _≟-ArgType_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-ArgType_ instead.&quot;</a>
<a id="4617" class="Symbol">#-}</a>

<a id="_≟-Args_"></a><a id="4622" href="Reflection.html#4622" class="Function Operator">_≟-Args_</a>    <a id="4634" class="Symbol">=</a> <a id="4636" href="Reflection.AST.Term.html#5335" class="Function Operator">Term._≟-Args_</a>
<a id="4650" class="Symbol">{-#</a> <a id="4654" class="Keyword">WARNING_ON_USAGE</a> <a id="4671" class="Pragma">_≟-Args_</a>
<a id="4680" class="String">&quot;Warning: _≟-Args_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-Args_ instead.&quot;</a>
<a id="4775" class="Symbol">#-}</a>

<a id="_≟-Clause_"></a><a id="4780" href="Reflection.html#4780" class="Function Operator">_≟-Clause_</a>  <a id="4792" class="Symbol">=</a> <a id="4794" href="Reflection.AST.Term.html#5380" class="Function Operator">Term._≟-Clause_</a>
<a id="4810" class="Symbol">{-#</a> <a id="4814" class="Keyword">WARNING_ON_USAGE</a> <a id="4831" class="Pragma">_≟-Clause_</a>
<a id="4842" class="String">&quot;Warning: _≟-Clause_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-Clause_ instead.&quot;</a>
<a id="4941" class="Symbol">#-}</a>

<a id="_≟-Clauses_"></a><a id="4946" href="Reflection.html#4946" class="Function Operator">_≟-Clauses_</a> <a id="4958" class="Symbol">=</a> <a id="4960" href="Reflection.AST.Term.html#5420" class="Function Operator">Term._≟-Clauses_</a>
<a id="4977" class="Symbol">{-#</a> <a id="4981" class="Keyword">WARNING_ON_USAGE</a> <a id="4998" class="Pragma">_≟-Clauses_</a>
<a id="5010" class="String">&quot;Warning: _≟-Clauses_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-Clauses_ instead.&quot;</a>
<a id="5111" class="Symbol">#-}</a>

<a id="_≟_"></a><a id="5116" href="Reflection.html#5116" class="Function Operator">_≟_</a>         <a id="5128" class="Symbol">=</a> <a id="5130" href="Reflection.AST.Term.html#5461" class="Function Operator">Term._≟_</a>
<a id="5139" class="Symbol">{-#</a> <a id="5143" class="Keyword">WARNING_ON_USAGE</a> <a id="5160" class="Pragma">_≟_</a>
<a id="5164" class="String">&quot;Warning: _≟_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟_ instead.&quot;</a>
<a id="5249" class="Symbol">#-}</a>

<a id="_≟-Sort_"></a><a id="5254" href="Reflection.html#5254" class="Function Operator">_≟-Sort_</a>    <a id="5266" class="Symbol">=</a> <a id="5268" href="Reflection.AST.Term.html#5499" class="Function Operator">Term._≟-Sort_</a>
<a id="5282" class="Symbol">{-#</a> <a id="5286" class="Keyword">WARNING_ON_USAGE</a> <a id="5303" class="Pragma">_≟-Sort_</a>
<a id="5312" class="String">&quot;Warning: _≟-Sort_ was deprecated in v1.3.
Please use Reflection.AST.Term&#39;s _≟-Sort_ instead.&quot;</a>
<a id="5407" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Bundles.Raw.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Raw (Relation.Binary.Bundles.Raw)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Bundles.Raw</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Raw bundles for homogeneous binary relations</a>
<a id="154" class="Comment">------------------------------------------------------------------------</a>

<a id="228" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="302" class="Symbol">{-#</a> <a id="306" class="Keyword">OPTIONS</a> <a id="314" class="Pragma">--cubical-compatible</a> <a id="335" class="Pragma">--safe</a> <a id="342" class="Symbol">#-}</a>

<a id="347" class="Keyword">module</a> <a id="354" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="382" class="Keyword">where</a>

<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Function.Base.html" class="Module">Function.Base</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Function.Base.html#1657" class="Function">flip</a><a id="426" class="Symbol">)</a>
<a id="428" class="Keyword">open</a> <a id="433" class="Keyword">import</a> <a id="440" href="Level.html" class="Module">Level</a> <a id="446" class="Keyword">using</a> <a id="452" class="Symbol">(</a><a id="453" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="458" class="Symbol">;</a> <a id="460" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="463" class="Symbol">;</a> <a id="465" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="468" class="Symbol">)</a>
<a id="470" class="Keyword">open</a> <a id="475" class="Keyword">import</a> <a id="482" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="558" class="Keyword">using</a> <a id="564" class="Symbol">(</a><a id="565" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="567" class="Symbol">)</a>


<a id="571" class="Comment">------------------------------------------------------------------------</a>
<a id="644" class="Comment">-- RawSetoid</a>
<a id="657" class="Comment">------------------------------------------------------------------------</a>

<a id="731" class="Keyword">record</a> <a id="RawSetoid"></a><a id="738" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="748" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a> <a id="750" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="758" class="Symbol">(</a><a id="759" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="763" class="Symbol">(</a><a id="764" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a> <a id="766" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="768" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a><a id="769" class="Symbol">))</a> <a id="772" class="Keyword">where</a>
  <a id="780" class="Keyword">infix</a> <a id="786" class="Number">4</a> <a id="788" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a>
  <a id="794" class="Keyword">field</a>
    <a id="RawSetoid.Carrier"></a><a id="804" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a>              <a id="825" class="Symbol">:</a> <a id="827" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="831" href="Relation.Binary.Bundles.Raw.html#748" class="Bound">a</a>
    <a id="RawSetoid._≈_"></a><a id="837" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a>                  <a id="858" class="Symbol">:</a> <a id="860" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="864" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a> <a id="872" href="Relation.Binary.Bundles.Raw.html#750" class="Bound">ℓ</a>

  <a id="877" class="Keyword">infix</a> <a id="883" class="Number">4</a> <a id="885" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
  <a id="RawSetoid._≉_"></a><a id="891" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="895" class="Symbol">:</a> <a id="897" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="901" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a> <a id="909" class="Symbol">_</a>
  <a id="913" href="Relation.Binary.Bundles.Raw.html#913" class="Bound">x</a> <a id="915" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="917" href="Relation.Binary.Bundles.Raw.html#917" class="Bound">y</a> <a id="919" class="Symbol">=</a> <a id="921" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="923" class="Symbol">(</a><a id="924" href="Relation.Binary.Bundles.Raw.html#913" class="Bound">x</a> <a id="926" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">≈</a> <a id="928" href="Relation.Binary.Bundles.Raw.html#917" class="Bound">y</a><a id="929" class="Symbol">)</a>


<a id="933" class="Comment">------------------------------------------------------------------------</a>
<a id="1006" class="Comment">-- RawRelation: basis for Relation.Binary.Bundles.*Order</a>
<a id="1063" class="Comment">------------------------------------------------------------------------</a>

<a id="1137" class="Keyword">record</a> <a id="RawRelation"></a><a id="1144" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="1156" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1158" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a> <a id="1161" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1170" class="Symbol">(</a><a id="1171" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1175" class="Symbol">(</a><a id="1176" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1178" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1180" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a> <a id="1183" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1185" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a><a id="1187" class="Symbol">))</a> <a id="1190" class="Keyword">where</a>
  <a id="1198" class="Keyword">infix</a> <a id="1204" class="Number">4</a> <a id="1206" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="1210" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>
  <a id="1216" class="Keyword">field</a>
    <a id="RawRelation.Carrier"></a><a id="1226" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a>    <a id="1237" class="Symbol">:</a> <a id="1239" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1243" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a>
    <a id="RawRelation._≈_"></a><a id="1249" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a>        <a id="1260" class="Symbol">:</a> <a id="1262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1266" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1274" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a>  <a id="1278" class="Comment">-- The underlying equality.</a>
    <a id="RawRelation._∼_"></a><a id="1310" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>        <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1327" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1335" href="Relation.Binary.Bundles.Raw.html#1161" class="Bound">ℓ₂</a>  <a id="1339" class="Comment">-- The underlying relation.</a>

  <a id="RawRelation.rawSetoid"></a><a id="1370" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1380" class="Symbol">:</a> <a id="1382" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1392" href="Relation.Binary.Bundles.Raw.html#1156" class="Bound">c</a> <a id="1394" href="Relation.Binary.Bundles.Raw.html#1158" class="Bound">ℓ₁</a>
  <a id="1399" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1409" class="Symbol">=</a> <a id="1411" class="Keyword">record</a> <a id="1418" class="Symbol">{</a> <a id="1420" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="1430" class="Symbol">}</a>

  <a id="1435" class="Keyword">open</a> <a id="1440" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1450" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a> <a id="1460" class="Keyword">public</a>
    <a id="1471" class="Keyword">using</a> <a id="1477" class="Symbol">(</a><a id="1478" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="1481" class="Symbol">)</a>

  <a id="1486" class="Keyword">infix</a> <a id="1492" class="Number">4</a> <a id="1494" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a>
  <a id="RawRelation._≁_"></a><a id="1500" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1510" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a> <a id="1518" class="Symbol">_</a>
  <a id="1522" href="Relation.Binary.Bundles.Raw.html#1522" class="Bound">x</a> <a id="1524" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">≁</a> <a id="1526" href="Relation.Binary.Bundles.Raw.html#1526" class="Bound">y</a> <a id="1528" class="Symbol">=</a> <a id="1530" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1532" class="Symbol">(</a><a id="1533" href="Relation.Binary.Bundles.Raw.html#1522" class="Bound">x</a> <a id="1535" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">∼</a> <a id="1537" href="Relation.Binary.Bundles.Raw.html#1526" class="Bound">y</a><a id="1538" class="Symbol">)</a>

  <a id="1543" class="Keyword">infix</a> <a id="1549" class="Number">4</a> <a id="1551" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a>
  <a id="RawRelation._∼ᵒ_"></a><a id="1558" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Function.Base.html#1657" class="Function">flip</a> <a id="1570" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a>

  <a id="1577" class="Keyword">infix</a> <a id="1583" class="Number">4</a> <a id="1585" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a>
  <a id="RawRelation._≁ᵒ_"></a><a id="1592" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="1597" class="Symbol">=</a> <a id="1599" href="Function.Base.html#1657" class="Function">flip</a> <a id="1604" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a></pre></body></html>


==> anc/html/Relation.Binary.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Relation.Binary.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for homogeneous binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="298" class="Symbol">{-#</a> <a id="302" class="Keyword">OPTIONS</a> <a id="310" class="Pragma">--cubical-compatible</a> <a id="331" class="Pragma">--safe</a> <a id="338" class="Symbol">#-}</a>

<a id="343" class="Keyword">module</a> <a id="350" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="374" class="Keyword">where</a>

<a id="381" class="Keyword">open</a> <a id="386" class="Keyword">import</a> <a id="393" href="Function.Base.html" class="Module">Function.Base</a> <a id="407" class="Keyword">using</a> <a id="413" class="Symbol">(</a><a id="414" href="Function.Base.html#1657" class="Function">flip</a><a id="418" class="Symbol">)</a>
<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Level.html" class="Module">Level</a> <a id="438" class="Keyword">using</a> <a id="444" class="Symbol">(</a><a id="445" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="450" class="Symbol">;</a> <a id="452" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="455" class="Symbol">;</a> <a id="457" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Relation.Binary.Bundles.Raw.html" class="Module">Relation.Binary.Bundles.Raw</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a><a id="565" class="Symbol">;</a> <a id="567" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a><a id="576" class="Symbol">)</a>
<a id="578" class="Keyword">open</a> <a id="583" class="Keyword">import</a> <a id="590" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="617" class="Comment">-- most of it</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="674" class="Keyword">using</a> <a id="680" class="Symbol">(</a><a id="681" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="683" class="Symbol">)</a>

<a id="686" class="Comment">------------------------------------------------------------------------</a>
<a id="759" class="Comment">-- Setoids</a>
<a id="770" class="Comment">------------------------------------------------------------------------</a>

<a id="844" class="Keyword">record</a> <a id="PartialSetoid"></a><a id="851" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="865" href="Relation.Binary.Bundles.html#865" class="Bound">a</a> <a id="867" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a> <a id="869" class="Symbol">:</a> <a id="871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="875" class="Symbol">(</a><a id="876" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="880" class="Symbol">(</a><a id="881" href="Relation.Binary.Bundles.html#865" class="Bound">a</a> <a id="883" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="885" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a><a id="886" class="Symbol">))</a> <a id="889" class="Keyword">where</a>
  <a id="897" class="Keyword">infix</a> <a id="903" class="Number">4</a> <a id="905" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>
  <a id="911" class="Keyword">field</a>
    <a id="PartialSetoid.Carrier"></a><a id="921" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a>              <a id="942" class="Symbol">:</a> <a id="944" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="948" href="Relation.Binary.Bundles.html#865" class="Bound">a</a>
    <a id="PartialSetoid._≈_"></a><a id="954" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>                  <a id="975" class="Symbol">:</a> <a id="977" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="981" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a> <a id="989" href="Relation.Binary.Bundles.html#867" class="Bound">ℓ</a>
    <a id="PartialSetoid.isPartialEquivalence"></a><a id="995" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1016" class="Symbol">:</a> <a id="1018" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1039" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a>

  <a id="1046" class="Keyword">open</a> <a id="1051" href="Relation.Binary.Structures.html#1192" class="Module">IsPartialEquivalence</a> <a id="1072" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1093" class="Keyword">public</a>

  <a id="PartialSetoid.rawSetoid"></a><a id="1103" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Relation.Binary.Bundles.Raw.html#738" class="Record">RawSetoid</a> <a id="1125" class="Symbol">_</a> <a id="1127" class="Symbol">_</a>
  <a id="1131" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1141" class="Symbol">=</a> <a id="1143" class="Keyword">record</a> <a id="1150" class="Symbol">{</a> <a id="1152" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1156" class="Symbol">=</a> <a id="1158" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a> <a id="1162" class="Symbol">}</a>

  <a id="1167" class="Keyword">open</a> <a id="1172" href="Relation.Binary.Bundles.Raw.html#738" class="Module">RawSetoid</a> <a id="1182" href="Relation.Binary.Bundles.html#1103" class="Function">rawSetoid</a> <a id="1192" class="Keyword">public</a>
    <a id="1203" class="Keyword">hiding</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Relation.Binary.Bundles.Raw.html#804" class="Field">Carrier</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Relation.Binary.Bundles.Raw.html#837" class="Field Operator">_≈_</a> <a id="1224" class="Symbol">)</a>


<a id="1228" class="Keyword">record</a> <a id="Setoid"></a><a id="1235" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1242" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1244" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a> <a id="1246" class="Symbol">:</a> <a id="1248" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1252" class="Symbol">(</a><a id="1253" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1257" class="Symbol">(</a><a id="1258" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1262" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a><a id="1263" class="Symbol">))</a> <a id="1266" class="Keyword">where</a>
  <a id="1274" class="Keyword">infix</a> <a id="1280" class="Number">4</a> <a id="1282" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
  <a id="1288" class="Keyword">field</a>
    <a id="Setoid.Carrier"></a><a id="1298" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="1312" class="Symbol">:</a> <a id="1314" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1318" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a>
    <a id="Setoid._≈_"></a><a id="1324" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1338" class="Symbol">:</a> <a id="1340" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1344" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a> <a id="1352" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a>
    <a id="Setoid.isEquivalence"></a><a id="1358" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1372" class="Symbol">:</a> <a id="1374" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1388" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>

  <a id="1395" class="Keyword">open</a> <a id="1400" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1414" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1428" class="Keyword">public</a>
    <a id="1439" class="Keyword">using</a> <a id="1445" class="Symbol">(</a><a id="1446" href="Relation.Binary.Structures.html#1641" class="Field">refl</a><a id="1450" class="Symbol">;</a> <a id="1452" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="1461" class="Symbol">;</a> <a id="1463" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a><a id="1483" class="Symbol">)</a>

  <a id="Setoid.partialSetoid"></a><a id="1488" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1502" class="Symbol">:</a> <a id="1504" href="Relation.Binary.Bundles.html#851" class="Record">PartialSetoid</a> <a id="1518" href="Relation.Binary.Bundles.html#1242" class="Bound">c</a> <a id="1520" href="Relation.Binary.Bundles.html#1244" class="Bound">ℓ</a>
  <a id="1524" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1538" class="Symbol">=</a> <a id="1540" class="Keyword">record</a>
    <a id="1551" class="Symbol">{</a> <a id="1553" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a>
    <a id="1601" class="Symbol">}</a>

  <a id="1606" class="Keyword">open</a> <a id="1611" href="Relation.Binary.Bundles.html#851" class="Module">PartialSetoid</a> <a id="1625" href="Relation.Binary.Bundles.html#1488" class="Function">partialSetoid</a> <a id="1639" class="Keyword">public</a>
    <a id="1650" class="Keyword">hiding</a> <a id="1657" class="Symbol">(</a><a id="1658" href="Relation.Binary.Bundles.html#921" class="Field">Carrier</a><a id="1665" class="Symbol">;</a> <a id="1667" href="Relation.Binary.Bundles.html#954" class="Field Operator">_≈_</a><a id="1670" class="Symbol">;</a> <a id="1672" href="Relation.Binary.Bundles.html#995" class="Field">isPartialEquivalence</a><a id="1692" class="Symbol">)</a>


<a id="1696" class="Keyword">record</a> <a id="DecSetoid"></a><a id="1703" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="1713" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1715" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a> <a id="1717" class="Symbol">:</a> <a id="1719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1723" class="Symbol">(</a><a id="1724" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1733" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a><a id="1734" class="Symbol">))</a> <a id="1737" class="Keyword">where</a>
  <a id="1745" class="Keyword">infix</a> <a id="1751" class="Number">4</a> <a id="1753" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>
  <a id="1759" class="Keyword">field</a>
    <a id="DecSetoid.Carrier"></a><a id="1769" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a>          <a id="1786" class="Symbol">:</a> <a id="1788" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1792" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a>
    <a id="DecSetoid._≈_"></a><a id="1798" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="1815" class="Symbol">:</a> <a id="1817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1821" href="Relation.Binary.Bundles.html#1769" class="Field">Carrier</a> <a id="1829" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a>
    <a id="DecSetoid.isDecEquivalence"></a><a id="1835" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="1852" class="Symbol">:</a> <a id="1854" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1871" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>

  <a id="1878" class="Keyword">open</a> <a id="1883" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="1900" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="1917" class="Keyword">public</a>
    <a id="1928" class="Keyword">using</a> <a id="1934" class="Symbol">(</a><a id="1935" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a><a id="1938" class="Symbol">;</a> <a id="1940" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a><a id="1953" class="Symbol">)</a>

  <a id="DecSetoid.setoid"></a><a id="1958" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="1965" class="Symbol">:</a> <a id="1967" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1974" href="Relation.Binary.Bundles.html#1713" class="Bound">c</a> <a id="1976" href="Relation.Binary.Bundles.html#1715" class="Bound">ℓ</a>
  <a id="1980" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="1987" class="Symbol">=</a> <a id="1989" class="Keyword">record</a>
    <a id="2000" class="Symbol">{</a> <a id="2002" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2016" class="Symbol">=</a> <a id="2018" href="Relation.Binary.Structures.html#1960" class="Function">isEquivalence</a>
    <a id="2036" class="Symbol">}</a>

  <a id="2041" class="Keyword">open</a> <a id="2046" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2053" href="Relation.Binary.Bundles.html#1958" class="Function">setoid</a> <a id="2060" class="Keyword">public</a>
    <a id="2071" class="Keyword">hiding</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="2086" class="Symbol">;</a> <a id="2088" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2091" class="Symbol">;</a> <a id="2093" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a><a id="2106" class="Symbol">)</a>

<a id="2109" class="Comment">------------------------------------------------------------------------</a>
<a id="2182" class="Comment">-- Preorders</a>
<a id="2195" class="Comment">------------------------------------------------------------------------</a>

<a id="2269" class="Keyword">record</a> <a id="Preorder"></a><a id="2276" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="2285" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2287" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a> <a id="2290" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2299" class="Symbol">(</a><a id="2300" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2307" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2309" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a> <a id="2312" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2314" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a><a id="2316" class="Symbol">))</a> <a id="2319" class="Keyword">where</a>
  <a id="2327" class="Keyword">infix</a> <a id="2333" class="Number">4</a> <a id="2335" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2339" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>
  <a id="2345" class="Keyword">field</a>
    <a id="Preorder.Carrier"></a><a id="2355" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a>    <a id="2366" class="Symbol">:</a> <a id="2368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2372" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a>
    <a id="Preorder._≈_"></a><a id="2378" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a>        <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a> <a id="2403" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a>  <a id="2407" class="Comment">-- The underlying equality.</a>
    <a id="Preorder._≲_"></a><a id="2439" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>        <a id="2450" class="Symbol">:</a> <a id="2452" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2456" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a> <a id="2464" href="Relation.Binary.Bundles.html#2290" class="Bound">ℓ₂</a>  <a id="2468" class="Comment">-- The relation.</a>
    <a id="Preorder.isPreorder"></a><a id="2489" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2500" class="Symbol">:</a> <a id="2502" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2513" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2517" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a>

  <a id="2524" class="Keyword">open</a> <a id="2529" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2540" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="2551" class="Keyword">public</a>
    <a id="2562" class="Keyword">hiding</a> <a id="2569" class="Symbol">(</a><a id="2570" class="Keyword">module</a> <a id="2577" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="2579" class="Symbol">)</a>

  <a id="2584" class="Keyword">module</a> <a id="Preorder.Eq"></a><a id="2591" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a> <a id="2594" class="Keyword">where</a>
    <a id="Preorder.Eq.setoid"></a><a id="2604" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="2620" href="Relation.Binary.Bundles.html#2285" class="Bound">c</a> <a id="2622" href="Relation.Binary.Bundles.html#2287" class="Bound">ℓ₁</a>
    <a id="2629" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2636" class="Symbol">=</a> <a id="2638" class="Keyword">record</a>
      <a id="2651" class="Symbol">{</a> <a id="2653" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2667" class="Symbol">=</a> <a id="2669" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
      <a id="2689" class="Symbol">}</a>

    <a id="2696" class="Keyword">open</a> <a id="2701" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="2708" href="Relation.Binary.Bundles.html#2604" class="Function">setoid</a> <a id="2715" class="Keyword">public</a>

  <a id="Preorder.rawRelation"></a><a id="2725" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2737" class="Symbol">:</a> <a id="2739" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="2751" class="Symbol">_</a> <a id="2753" class="Symbol">_</a> <a id="2755" class="Symbol">_</a>
  <a id="2759" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2771" class="Symbol">=</a> <a id="2773" class="Keyword">record</a> <a id="2780" class="Symbol">{</a> <a id="2782" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="2792" class="Symbol">;</a> <a id="2794" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="2798" class="Symbol">=</a> <a id="2800" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a> <a id="2804" class="Symbol">}</a>

  <a id="2809" class="Keyword">open</a> <a id="2814" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="2826" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="2838" class="Keyword">public</a>
    <a id="2849" class="Keyword">renaming</a> <a id="2858" class="Symbol">(</a><a id="2859" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="2863" class="Symbol">to</a> <a id="2866" class="Function Operator">_⋦_</a><a id="2869" class="Symbol">;</a> <a id="2871" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="2876" class="Symbol">to</a> <a id="2879" class="Function Operator">_≳_</a><a id="2882" class="Symbol">;</a> <a id="2884" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="2889" class="Symbol">to</a> <a id="2892" class="Function Operator">_⋧_</a><a id="2895" class="Symbol">)</a>
    <a id="2901" class="Keyword">hiding</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="2916" class="Symbol">;</a> <a id="2918" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a><a id="2921" class="Symbol">)</a>
  <a id="2925" class="Comment">-- Deprecated.</a>
  <a id="2942" class="Symbol">{-#</a> <a id="2946" class="Keyword">WARNING_ON_USAGE</a> <a id="2963" class="Pragma">_∼_</a>
  <a id="2969" class="String">&quot;Warning: _∼_ was deprecated in v2.0.
  Please use _≲_ instead. &quot;</a>
  <a id="3037" class="Symbol">#-}</a>


<a id="3043" class="Keyword">record</a> <a id="TotalPreorder"></a><a id="3050" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="3064" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3066" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3069" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a> <a id="3072" class="Symbol">:</a> <a id="3074" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3078" class="Symbol">(</a><a id="3079" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3083" class="Symbol">(</a><a id="3084" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3086" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3088" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3091" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3093" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a><a id="3095" class="Symbol">))</a> <a id="3098" class="Keyword">where</a>
  <a id="3106" class="Keyword">infix</a> <a id="3112" class="Number">4</a> <a id="3114" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a> <a id="3118" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>
  <a id="3124" class="Keyword">field</a>
    <a id="TotalPreorder.Carrier"></a><a id="3134" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a>         <a id="3150" class="Symbol">:</a> <a id="3152" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3156" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a>
    <a id="TotalPreorder._≈_"></a><a id="3162" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a>             <a id="3178" class="Symbol">:</a> <a id="3180" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3184" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="3192" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a>  <a id="3196" class="Comment">-- The underlying equality.</a>
    <a id="TotalPreorder._≲_"></a><a id="3228" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>             <a id="3244" class="Symbol">:</a> <a id="3246" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3250" href="Relation.Binary.Bundles.html#3134" class="Field">Carrier</a> <a id="3258" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a>  <a id="3262" class="Comment">-- The relation.</a>
    <a id="TotalPreorder.isTotalPreorder"></a><a id="3283" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="3299" class="Symbol">:</a> <a id="3301" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3317" href="Relation.Binary.Bundles.html#3162" class="Field Operator">_≈_</a> <a id="3321" href="Relation.Binary.Bundles.html#3228" class="Field Operator">_≲_</a>

  <a id="3328" class="Keyword">open</a> <a id="3333" href="Relation.Binary.Structures.html#3231" class="Module">IsTotalPreorder</a> <a id="3349" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="3365" class="Keyword">public</a>
    <a id="3376" class="Keyword">using</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Relation.Binary.Structures.html#3333" class="Field">total</a><a id="3388" class="Symbol">;</a> <a id="3390" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a><a id="3400" class="Symbol">)</a>

  <a id="TotalPreorder.preorder"></a><a id="3405" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3414" class="Symbol">:</a> <a id="3416" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3425" href="Relation.Binary.Bundles.html#3064" class="Bound">c</a> <a id="3427" href="Relation.Binary.Bundles.html#3066" class="Bound">ℓ₁</a> <a id="3430" href="Relation.Binary.Bundles.html#3069" class="Bound">ℓ₂</a>
  <a id="3435" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3444" class="Symbol">=</a> <a id="3446" class="Keyword">record</a>
    <a id="3457" class="Symbol">{</a> <a id="3459" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="3470" class="Symbol">=</a> <a id="3472" href="Relation.Binary.Structures.html#3301" class="Function">isPreorder</a>
    <a id="3487" class="Symbol">}</a>

  <a id="3492" class="Keyword">open</a> <a id="3497" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="3506" href="Relation.Binary.Bundles.html#3405" class="Function">preorder</a> <a id="3515" class="Keyword">public</a>
    <a id="3526" class="Keyword">hiding</a> <a id="3533" class="Symbol">(</a><a id="3534" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="3541" class="Symbol">;</a> <a id="3543" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="3546" class="Symbol">;</a> <a id="3548" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="3551" class="Symbol">;</a> <a id="3553" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="3563" class="Symbol">)</a>


<a id="3567" class="Keyword">record</a> <a id="DecPreorder"></a><a id="3574" href="Relation.Binary.Bundles.html#3574" class="Record">DecPreorder</a> <a id="3586" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3588" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3591" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3600" class="Symbol">(</a><a id="3601" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3605" class="Symbol">(</a><a id="3606" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3608" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3610" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3613" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3615" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a><a id="3617" class="Symbol">))</a> <a id="3620" class="Keyword">where</a>
  <a id="3628" class="Keyword">field</a>
    <a id="DecPreorder.Carrier"></a><a id="3638" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a>         <a id="3654" class="Symbol">:</a> <a id="3656" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3660" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a>
    <a id="DecPreorder._≈_"></a><a id="3666" href="Relation.Binary.Bundles.html#3666" class="Field Operator">_≈_</a>             <a id="3682" class="Symbol">:</a> <a id="3684" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3688" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a> <a id="3696" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a>  <a id="3700" class="Comment">-- The underlying equality.</a>
    <a id="DecPreorder._≲_"></a><a id="3732" href="Relation.Binary.Bundles.html#3732" class="Field Operator">_≲_</a>             <a id="3748" class="Symbol">:</a> <a id="3750" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3754" href="Relation.Binary.Bundles.html#3638" class="Field">Carrier</a> <a id="3762" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a>  <a id="3766" class="Comment">-- The relation.</a>
    <a id="DecPreorder.isDecPreorder"></a><a id="3787" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a>   <a id="3803" class="Symbol">:</a> <a id="3805" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="3819" href="Relation.Binary.Bundles.html#3666" class="Field Operator">_≈_</a> <a id="3823" href="Relation.Binary.Bundles.html#3732" class="Field Operator">_≲_</a>

  <a id="3830" class="Keyword">private</a> <a id="3838" class="Keyword">module</a> <a id="DecPreorder.DPO"></a><a id="3845" href="Relation.Binary.Bundles.html#3845" class="Module">DPO</a> <a id="3849" class="Symbol">=</a> <a id="3851" href="Relation.Binary.Structures.html#3402" class="Module">IsDecPreorder</a> <a id="3865" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a>

  <a id="3882" class="Keyword">open</a> <a id="3887" href="Relation.Binary.Bundles.html#3845" class="Module">DPO</a> <a id="3891" class="Keyword">public</a>
    <a id="3902" class="Keyword">using</a> <a id="3908" class="Symbol">(</a><a id="3909" href="Relation.Binary.Structures.html#3502" class="Function Operator">_≟_</a><a id="3912" class="Symbol">;</a> <a id="3914" href="Relation.Binary.Structures.html#3533" class="Function Operator">_≲?_</a><a id="3918" class="Symbol">;</a> <a id="3920" href="Relation.Binary.Structures.html#3470" class="Function">isPreorder</a><a id="3930" class="Symbol">)</a>

  <a id="DecPreorder.preorder"></a><a id="3935" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="3944" class="Symbol">:</a> <a id="3946" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="3955" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="3957" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a> <a id="3960" href="Relation.Binary.Bundles.html#3591" class="Bound">ℓ₂</a>
  <a id="3965" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="3974" class="Symbol">=</a> <a id="3976" class="Keyword">record</a>
    <a id="3987" class="Symbol">{</a> <a id="3989" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="Relation.Binary.Structures.html#3470" class="Function">isPreorder</a>
    <a id="4017" class="Symbol">}</a>

  <a id="4022" class="Keyword">open</a> <a id="4027" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="4036" href="Relation.Binary.Bundles.html#3935" class="Function">preorder</a> <a id="4045" class="Keyword">public</a>
    <a id="4056" class="Keyword">hiding</a> <a id="4063" class="Symbol">(</a><a id="4064" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="4071" class="Symbol">;</a> <a id="4073" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="4076" class="Symbol">;</a> <a id="4078" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="4081" class="Symbol">;</a> <a id="4083" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="4093" class="Symbol">;</a> <a id="4095" class="Keyword">module</a> <a id="4102" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="4104" class="Symbol">)</a>

  <a id="4109" class="Keyword">module</a> <a id="DecPreorder.Eq"></a><a id="4116" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a> <a id="4119" class="Keyword">where</a>
    <a id="DecPreorder.Eq.decSetoid"></a><a id="4129" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4139" class="Symbol">:</a> <a id="4141" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="4151" href="Relation.Binary.Bundles.html#3586" class="Bound">c</a> <a id="4153" href="Relation.Binary.Bundles.html#3588" class="Bound">ℓ₁</a>
    <a id="4160" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4170" class="Symbol">=</a> <a id="4172" class="Keyword">record</a>
      <a id="4185" class="Symbol">{</a> <a id="4187" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="4204" class="Symbol">=</a> <a id="4206" href="Relation.Binary.Structures.html#3644" class="Function">DPO.Eq.isDecEquivalence</a>
      <a id="4236" class="Symbol">}</a>

    <a id="4243" class="Keyword">open</a> <a id="4248" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="4258" href="Relation.Binary.Bundles.html#4129" class="Function">decSetoid</a> <a id="4268" class="Keyword">public</a>


<a id="4277" class="Comment">------------------------------------------------------------------------</a>
<a id="4350" class="Comment">-- Partial orders</a>
<a id="4368" class="Comment">------------------------------------------------------------------------</a>

<a id="4442" class="Keyword">record</a> <a id="Poset"></a><a id="4449" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="4455" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4457" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4460" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a> <a id="4463" class="Symbol">:</a> <a id="4465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4469" class="Symbol">(</a><a id="4470" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4474" class="Symbol">(</a><a id="4475" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4477" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4479" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4482" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4484" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a><a id="4486" class="Symbol">))</a> <a id="4489" class="Keyword">where</a>
  <a id="4497" class="Keyword">infix</a> <a id="4503" class="Number">4</a> <a id="4505" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="4509" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
  <a id="4515" class="Keyword">field</a>
    <a id="Poset.Carrier"></a><a id="4525" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a>        <a id="4540" class="Symbol">:</a> <a id="4542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4546" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a>
    <a id="Poset._≈_"></a><a id="4552" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>            <a id="4567" class="Symbol">:</a> <a id="4569" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4573" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="4581" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a>
    <a id="Poset._≤_"></a><a id="4588" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>            <a id="4603" class="Symbol">:</a> <a id="4605" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4609" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="4617" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a>
    <a id="Poset.isPartialOrder"></a><a id="4624" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4639" class="Symbol">:</a> <a id="4641" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4656" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="4660" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>

  <a id="4667" class="Keyword">open</a> <a id="4672" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4687" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="4702" class="Keyword">public</a>
    <a id="4713" class="Keyword">using</a> <a id="4719" class="Symbol">(</a><a id="4720" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a><a id="4727" class="Symbol">;</a> <a id="4729" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a><a id="4739" class="Symbol">)</a>

  <a id="Poset.preorder"></a><a id="4744" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4753" class="Symbol">:</a> <a id="4755" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="4764" href="Relation.Binary.Bundles.html#4455" class="Bound">c</a> <a id="4766" href="Relation.Binary.Bundles.html#4457" class="Bound">ℓ₁</a> <a id="4769" href="Relation.Binary.Bundles.html#4460" class="Bound">ℓ₂</a>
  <a id="4774" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4783" class="Symbol">=</a> <a id="4785" class="Keyword">record</a>
    <a id="4796" class="Symbol">{</a> <a id="4798" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="4809" class="Symbol">=</a> <a id="4811" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="4826" class="Symbol">}</a>

  <a id="4831" class="Keyword">open</a> <a id="4836" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="4845" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="4854" class="Keyword">public</a>
    <a id="4865" class="Keyword">hiding</a> <a id="4872" class="Symbol">(</a><a id="4873" href="Relation.Binary.Bundles.html#2355" class="Field">Carrier</a><a id="4880" class="Symbol">;</a> <a id="4882" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a><a id="4885" class="Symbol">;</a> <a id="4887" href="Relation.Binary.Bundles.html#2439" class="Field Operator">_≲_</a><a id="4890" class="Symbol">;</a> <a id="4892" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a><a id="4902" class="Symbol">;</a> <a id="4904" href="Relation.Binary.Bundles.html#2866" class="Function Operator">_⋦_</a><a id="4907" class="Symbol">;</a> <a id="4909" href="Relation.Binary.Bundles.html#2879" class="Function Operator">_≳_</a><a id="4912" class="Symbol">;</a> <a id="4914" href="Relation.Binary.Bundles.html#2892" class="Function Operator">_⋧_</a><a id="4917" class="Symbol">)</a>
    <a id="4923" class="Keyword">renaming</a>
    <a id="4936" class="Symbol">(</a> <a id="4938" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="4948" class="Symbol">to</a> <a id="4951" class="Function">≤-respˡ-≈</a>
    <a id="4965" class="Symbol">;</a> <a id="4967" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="4977" class="Symbol">to</a> <a id="4980" class="Function">≤-respʳ-≈</a>
    <a id="4994" class="Symbol">;</a> <a id="4996" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>  <a id="5006" class="Symbol">to</a> <a id="5009" class="Function">≤-resp-≈</a>
    <a id="5022" class="Symbol">)</a>

  <a id="5027" class="Keyword">open</a> <a id="5032" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="5044" href="Relation.Binary.Bundles.html#2725" class="Function">rawRelation</a> <a id="5056" class="Keyword">public</a>
    <a id="5067" class="Keyword">renaming</a> <a id="5076" class="Symbol">(</a><a id="5077" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="5081" class="Symbol">to</a> <a id="5084" class="Function Operator">_≰_</a><a id="5087" class="Symbol">;</a> <a id="5089" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="5094" class="Symbol">to</a> <a id="5097" class="Function Operator">_≥_</a><a id="5100" class="Symbol">;</a> <a id="5102" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="5107" class="Symbol">to</a> <a id="5110" class="Function Operator">_≱_</a><a id="5113" class="Symbol">)</a>
    <a id="5119" class="Keyword">hiding</a> <a id="5126" class="Symbol">(</a><a id="5127" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="5134" class="Symbol">;</a> <a id="5136" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="5140" class="Symbol">;</a> <a id="5142" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="5145" class="Symbol">;</a> <a id="5147" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a><a id="5150" class="Symbol">;</a> <a id="5152" href="Relation.Binary.Bundles.Raw.html#1370" class="Function">rawSetoid</a><a id="5161" class="Symbol">)</a>


<a id="5165" class="Keyword">record</a> <a id="DecPoset"></a><a id="5172" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5181" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5183" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5186" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a> <a id="5189" class="Symbol">:</a> <a id="5191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5195" class="Symbol">(</a><a id="5196" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5205" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5208" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5210" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a><a id="5212" class="Symbol">))</a> <a id="5215" class="Keyword">where</a>
  <a id="5223" class="Keyword">infix</a> <a id="5229" class="Number">4</a> <a id="5231" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a> <a id="5235" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>
  <a id="5241" class="Keyword">field</a>
    <a id="DecPoset.Carrier"></a><a id="5251" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a>           <a id="5269" class="Symbol">:</a> <a id="5271" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5275" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a>
    <a id="DecPoset._≈_"></a><a id="5281" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a>               <a id="5299" class="Symbol">:</a> <a id="5301" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5305" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a> <a id="5313" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a>
    <a id="DecPoset._≤_"></a><a id="5320" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>               <a id="5338" class="Symbol">:</a> <a id="5340" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5344" href="Relation.Binary.Bundles.html#5251" class="Field">Carrier</a> <a id="5352" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
    <a id="DecPoset.isDecPartialOrder"></a><a id="5359" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5377" class="Symbol">:</a> <a id="5379" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="5397" href="Relation.Binary.Bundles.html#5281" class="Field Operator">_≈_</a> <a id="5401" href="Relation.Binary.Bundles.html#5320" class="Field Operator">_≤_</a>

  <a id="5408" class="Keyword">private</a> <a id="5416" class="Keyword">module</a> <a id="DecPoset.DPO"></a><a id="5423" href="Relation.Binary.Bundles.html#5423" class="Module">DPO</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="5447" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a>

  <a id="5468" class="Keyword">open</a> <a id="5473" href="Relation.Binary.Bundles.html#5423" class="Module">DPO</a> <a id="5477" class="Keyword">public</a>
    <a id="5488" class="Keyword">using</a> <a id="5494" class="Symbol">(</a><a id="5495" href="Relation.Binary.Structures.html#4427" class="Function Operator">_≟_</a><a id="5498" class="Symbol">;</a> <a id="5500" href="Relation.Binary.Structures.html#4462" class="Function Operator">_≤?_</a><a id="5504" class="Symbol">;</a> <a id="5506" href="Relation.Binary.Structures.html#4387" class="Function">isPartialOrder</a><a id="5520" class="Symbol">;</a> <a id="5522" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a><a id="5535" class="Symbol">)</a>

  <a id="DecPoset.poset"></a><a id="5540" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5546" class="Symbol">:</a> <a id="5548" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5554" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5556" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5559" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
  <a id="5564" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5570" class="Symbol">=</a> <a id="5572" class="Keyword">record</a>
    <a id="5583" class="Symbol">{</a> <a id="5585" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5600" class="Symbol">=</a> <a id="5602" href="Relation.Binary.Structures.html#4387" class="Function">isPartialOrder</a>
    <a id="5621" class="Symbol">}</a>

  <a id="5626" class="Keyword">open</a> <a id="5631" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="5637" href="Relation.Binary.Bundles.html#5540" class="Function">poset</a> <a id="5643" class="Keyword">public</a>
    <a id="5654" class="Keyword">hiding</a> <a id="5661" class="Symbol">(</a><a id="5662" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a><a id="5669" class="Symbol">;</a> <a id="5671" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a><a id="5674" class="Symbol">;</a> <a id="5676" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="5679" class="Symbol">;</a> <a id="5681" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="5695" class="Symbol">;</a> <a id="5697" class="Keyword">module</a> <a id="5704" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="5706" class="Symbol">)</a>

  <a id="DecPoset.decPreorder"></a><a id="5711" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5723" class="Symbol">:</a> <a id="5725" href="Relation.Binary.Bundles.html#3574" class="Record">DecPreorder</a> <a id="5737" href="Relation.Binary.Bundles.html#5181" class="Bound">c</a> <a id="5739" href="Relation.Binary.Bundles.html#5183" class="Bound">ℓ₁</a> <a id="5742" href="Relation.Binary.Bundles.html#5186" class="Bound">ℓ₂</a>
  <a id="5747" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5759" class="Symbol">=</a> <a id="5761" class="Keyword">record</a> <a id="5768" class="Symbol">{</a> <a id="5770" href="Relation.Binary.Bundles.html#3787" class="Field">isDecPreorder</a> <a id="5784" class="Symbol">=</a> <a id="5786" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="5800" class="Symbol">}</a>

  <a id="5805" class="Keyword">open</a> <a id="5810" href="Relation.Binary.Bundles.html#3574" class="Module">DecPreorder</a> <a id="5822" href="Relation.Binary.Bundles.html#5711" class="Function">decPreorder</a> <a id="5834" class="Keyword">public</a>
    <a id="5845" class="Keyword">using</a> <a id="5851" class="Symbol">(</a><a id="5852" class="Keyword">module</a> <a id="5859" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a><a id="5861" class="Symbol">)</a>


<a id="5865" class="Keyword">record</a> <a id="StrictPartialOrder"></a><a id="5872" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="5891" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="5893" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a> <a id="5896" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a> <a id="5899" class="Symbol">:</a> <a id="5901" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5905" class="Symbol">(</a><a id="5906" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5910" class="Symbol">(</a><a id="5911" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="5913" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5915" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a> <a id="5918" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5920" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a><a id="5922" class="Symbol">))</a> <a id="5925" class="Keyword">where</a>
  <a id="5933" class="Keyword">infix</a> <a id="5939" class="Number">4</a> <a id="5941" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="5945" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>
  <a id="5951" class="Keyword">field</a>
    <a id="StrictPartialOrder.Carrier"></a><a id="5961" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a>              <a id="5982" class="Symbol">:</a> <a id="5984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5988" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a>
    <a id="StrictPartialOrder._≈_"></a><a id="5994" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a>                  <a id="6015" class="Symbol">:</a> <a id="6017" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6021" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a> <a id="6029" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a>
    <a id="StrictPartialOrder._&lt;_"></a><a id="6036" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>                  <a id="6057" class="Symbol">:</a> <a id="6059" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6063" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a> <a id="6071" href="Relation.Binary.Bundles.html#5896" class="Bound">ℓ₂</a>
    <a id="StrictPartialOrder.isStrictPartialOrder"></a><a id="6078" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6099" class="Symbol">:</a> <a id="6101" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="6122" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="6126" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a>

  <a id="6133" class="Keyword">open</a> <a id="6138" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="6159" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6180" class="Keyword">public</a>
    <a id="6191" class="Keyword">hiding</a> <a id="6198" class="Symbol">(</a><a id="6199" class="Keyword">module</a> <a id="6206" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="6208" class="Symbol">)</a>

  <a id="6213" class="Keyword">module</a> <a id="StrictPartialOrder.Eq"></a><a id="6220" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a> <a id="6223" class="Keyword">where</a>
    <a id="StrictPartialOrder.Eq.setoid"></a><a id="6233" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6240" class="Symbol">:</a> <a id="6242" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6249" href="Relation.Binary.Bundles.html#5891" class="Bound">c</a> <a id="6251" href="Relation.Binary.Bundles.html#5893" class="Bound">ℓ₁</a>
    <a id="6258" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6265" class="Symbol">=</a> <a id="6267" class="Keyword">record</a>
      <a id="6280" class="Symbol">{</a> <a id="6282" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6296" class="Symbol">=</a> <a id="6298" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
      <a id="6318" class="Symbol">}</a>

    <a id="6325" class="Keyword">open</a> <a id="6330" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="6337" href="Relation.Binary.Bundles.html#6233" class="Function">setoid</a> <a id="6344" class="Keyword">public</a>

  <a id="StrictPartialOrder.rawRelation"></a><a id="6354" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6366" class="Symbol">:</a> <a id="6368" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="6380" class="Symbol">_</a> <a id="6382" class="Symbol">_</a> <a id="6384" class="Symbol">_</a>
  <a id="6388" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6400" class="Symbol">=</a> <a id="6402" class="Keyword">record</a> <a id="6409" class="Symbol">{</a> <a id="6411" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="6415" class="Symbol">=</a> <a id="6417" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a> <a id="6421" class="Symbol">;</a> <a id="6423" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="6427" class="Symbol">=</a> <a id="6429" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a> <a id="6433" class="Symbol">}</a>

  <a id="6438" class="Keyword">open</a> <a id="6443" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="6455" href="Relation.Binary.Bundles.html#6354" class="Function">rawRelation</a> <a id="6467" class="Keyword">public</a>
    <a id="6478" class="Keyword">renaming</a> <a id="6487" class="Symbol">(</a><a id="6488" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="6492" class="Symbol">to</a> <a id="6495" class="Function Operator">_≮_</a><a id="6498" class="Symbol">;</a> <a id="6500" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="6505" class="Symbol">to</a> <a id="6508" class="Function Operator">_&gt;_</a><a id="6511" class="Symbol">;</a> <a id="6513" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="6518" class="Symbol">to</a> <a id="6521" class="Function Operator">_≯_</a><a id="6524" class="Symbol">)</a>
    <a id="6530" class="Keyword">hiding</a> <a id="6537" class="Symbol">(</a><a id="6538" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="6545" class="Symbol">;</a> <a id="6547" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="6551" class="Symbol">;</a> <a id="6553" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="6556" class="Symbol">)</a>


<a id="6560" class="Keyword">record</a> <a id="DecStrictPartialOrder"></a><a id="6567" href="Relation.Binary.Bundles.html#6567" class="Record">DecStrictPartialOrder</a> <a id="6589" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="6591" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="6594" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a> <a id="6597" class="Symbol">:</a> <a id="6599" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6608" class="Symbol">(</a><a id="6609" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="6611" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6613" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="6616" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6618" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a><a id="6620" class="Symbol">))</a> <a id="6623" class="Keyword">where</a>
  <a id="6631" class="Keyword">infix</a> <a id="6637" class="Number">4</a> <a id="6639" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a> <a id="6643" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>
  <a id="6649" class="Keyword">field</a>
    <a id="DecStrictPartialOrder.Carrier"></a><a id="6659" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a>                 <a id="6683" class="Symbol">:</a> <a id="6685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6689" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a>
    <a id="DecStrictPartialOrder._≈_"></a><a id="6695" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a>                     <a id="6719" class="Symbol">:</a> <a id="6721" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6725" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a> <a id="6733" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a>
    <a id="DecStrictPartialOrder._&lt;_"></a><a id="6740" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>                     <a id="6764" class="Symbol">:</a> <a id="6766" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6770" href="Relation.Binary.Bundles.html#6659" class="Field">Carrier</a> <a id="6778" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a>
    <a id="DecStrictPartialOrder.isDecStrictPartialOrder"></a><a id="6785" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a> <a id="6809" class="Symbol">:</a> <a id="6811" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="6835" href="Relation.Binary.Bundles.html#6695" class="Field Operator">_≈_</a> <a id="6839" href="Relation.Binary.Bundles.html#6740" class="Field Operator">_&lt;_</a>

  <a id="6846" class="Keyword">private</a> <a id="6854" class="Keyword">module</a> <a id="DecStrictPartialOrder.DSPO"></a><a id="6861" href="Relation.Binary.Bundles.html#6861" class="Module">DSPO</a> <a id="6866" class="Symbol">=</a> <a id="6868" href="Relation.Binary.Structures.html#5251" class="Module">IsDecStrictPartialOrder</a> <a id="6892" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a>

  <a id="6919" class="Keyword">open</a> <a id="6924" href="Relation.Binary.Bundles.html#6861" class="Module">DSPO</a> <a id="6929" class="Keyword">public</a>
    <a id="6940" class="Keyword">using</a> <a id="6946" class="Symbol">(</a><a id="6947" href="Relation.Binary.Structures.html#5441" class="Function Operator">_&lt;?_</a><a id="6951" class="Symbol">;</a> <a id="6953" href="Relation.Binary.Structures.html#5400" class="Function Operator">_≟_</a><a id="6956" class="Symbol">;</a> <a id="6958" href="Relation.Binary.Structures.html#5348" class="Function">isStrictPartialOrder</a><a id="6978" class="Symbol">)</a>

  <a id="DecStrictPartialOrder.strictPartialOrder"></a><a id="6983" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7002" class="Symbol">:</a> <a id="7004" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="7023" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="7025" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a> <a id="7028" href="Relation.Binary.Bundles.html#6594" class="Bound">ℓ₂</a>
  <a id="7033" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7052" class="Symbol">=</a> <a id="7054" class="Keyword">record</a>
    <a id="7065" class="Symbol">{</a> <a id="7067" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Relation.Binary.Structures.html#5348" class="Function">isStrictPartialOrder</a>
    <a id="7115" class="Symbol">}</a>

  <a id="7120" class="Keyword">open</a> <a id="7125" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="7144" href="Relation.Binary.Bundles.html#6983" class="Function">strictPartialOrder</a> <a id="7163" class="Keyword">public</a>
    <a id="7174" class="Keyword">hiding</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a><a id="7189" class="Symbol">;</a> <a id="7191" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a><a id="7194" class="Symbol">;</a> <a id="7196" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a><a id="7199" class="Symbol">;</a> <a id="7201" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a><a id="7221" class="Symbol">;</a> <a id="7223" class="Keyword">module</a> <a id="7230" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a><a id="7232" class="Symbol">)</a>

  <a id="7237" class="Keyword">module</a> <a id="DecStrictPartialOrder.Eq"></a><a id="7244" href="Relation.Binary.Bundles.html#7244" class="Module">Eq</a> <a id="7247" class="Keyword">where</a>

    <a id="DecStrictPartialOrder.Eq.decSetoid"></a><a id="7258" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7268" class="Symbol">:</a> <a id="7270" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="7280" href="Relation.Binary.Bundles.html#6589" class="Bound">c</a> <a id="7282" href="Relation.Binary.Bundles.html#6591" class="Bound">ℓ₁</a>
    <a id="7289" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7299" class="Symbol">=</a> <a id="7301" class="Keyword">record</a>
      <a id="7314" class="Symbol">{</a> <a id="7316" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="7333" class="Symbol">=</a> <a id="7335" href="Relation.Binary.Structures.html#5610" class="Function">DSPO.Eq.isDecEquivalence</a>
      <a id="7366" class="Symbol">}</a>

    <a id="7373" class="Keyword">open</a> <a id="7378" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="7388" href="Relation.Binary.Bundles.html#7258" class="Function">decSetoid</a> <a id="7398" class="Keyword">public</a>


<a id="7407" class="Comment">------------------------------------------------------------------------</a>
<a id="7480" class="Comment">-- Total orders</a>
<a id="7496" class="Comment">------------------------------------------------------------------------</a>

<a id="7570" class="Keyword">record</a> <a id="TotalOrder"></a><a id="7577" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7588" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7590" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7593" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a> <a id="7596" class="Symbol">:</a> <a id="7598" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7607" class="Symbol">(</a><a id="7608" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7610" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7612" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7615" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7617" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a><a id="7619" class="Symbol">))</a> <a id="7622" class="Keyword">where</a>
  <a id="7630" class="Keyword">infix</a> <a id="7636" class="Number">4</a> <a id="7638" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="7642" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>
  <a id="7648" class="Keyword">field</a>
    <a id="TotalOrder.Carrier"></a><a id="7658" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a>      <a id="7671" class="Symbol">:</a> <a id="7673" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7677" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a>
    <a id="TotalOrder._≈_"></a><a id="7683" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a>          <a id="7696" class="Symbol">:</a> <a id="7698" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7702" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="7710" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a>
    <a id="TotalOrder._≤_"></a><a id="7717" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>          <a id="7730" class="Symbol">:</a> <a id="7732" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7736" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a> <a id="7744" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
    <a id="TotalOrder.isTotalOrder"></a><a id="7751" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7764" class="Symbol">:</a> <a id="7766" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="7779" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="7783" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a>

  <a id="7790" class="Keyword">open</a> <a id="7795" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="7808" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7821" class="Keyword">public</a>
    <a id="7832" class="Keyword">using</a> <a id="7838" class="Symbol">(</a><a id="7839" href="Relation.Binary.Structures.html#6084" class="Field">total</a><a id="7844" class="Symbol">;</a> <a id="7846" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a><a id="7860" class="Symbol">;</a> <a id="7862" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a><a id="7877" class="Symbol">)</a>

  <a id="TotalOrder.poset"></a><a id="7882" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7888" class="Symbol">:</a> <a id="7890" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="7896" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="7898" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="7901" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
  <a id="7906" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7912" class="Symbol">=</a> <a id="7914" class="Keyword">record</a>
    <a id="7925" class="Symbol">{</a> <a id="7927" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="7942" class="Symbol">=</a> <a id="7944" href="Relation.Binary.Structures.html#6044" class="Function">isPartialOrder</a>
    <a id="7963" class="Symbol">}</a>

  <a id="7968" class="Keyword">open</a> <a id="7973" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="7979" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="7985" class="Keyword">public</a>
    <a id="7996" class="Keyword">hiding</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a><a id="8011" class="Symbol">;</a> <a id="8013" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a><a id="8016" class="Symbol">;</a> <a id="8018" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a><a id="8021" class="Symbol">;</a> <a id="8023" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a><a id="8037" class="Symbol">)</a>

  <a id="TotalOrder.totalPreorder"></a><a id="8042" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a> <a id="8056" class="Symbol">:</a> <a id="8058" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="8072" href="Relation.Binary.Bundles.html#7588" class="Bound">c</a> <a id="8074" href="Relation.Binary.Bundles.html#7590" class="Bound">ℓ₁</a> <a id="8077" href="Relation.Binary.Bundles.html#7593" class="Bound">ℓ₂</a>
  <a id="8082" href="Relation.Binary.Bundles.html#8042" class="Function">totalPreorder</a> <a id="8096" class="Symbol">=</a> <a id="8098" class="Keyword">record</a>
    <a id="8109" class="Symbol">{</a> <a id="8111" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="8127" class="Symbol">=</a> <a id="8129" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a>
    <a id="8149" class="Symbol">}</a>


<a id="8153" class="Keyword">record</a> <a id="DecTotalOrder"></a><a id="8160" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="8174" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8176" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8179" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a> <a id="8182" class="Symbol">:</a> <a id="8184" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8188" class="Symbol">(</a><a id="8189" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="8193" class="Symbol">(</a><a id="8194" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8196" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8198" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8201" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8203" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a><a id="8205" class="Symbol">))</a> <a id="8208" class="Keyword">where</a>
  <a id="8216" class="Keyword">infix</a> <a id="8222" class="Number">4</a> <a id="8224" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="8228" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>
  <a id="8234" class="Keyword">field</a>
    <a id="DecTotalOrder.Carrier"></a><a id="8244" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a>         <a id="8260" class="Symbol">:</a> <a id="8262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8266" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a>
    <a id="DecTotalOrder._≈_"></a><a id="8272" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a>             <a id="8288" class="Symbol">:</a> <a id="8290" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8294" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a> <a id="8302" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a>
    <a id="DecTotalOrder._≤_"></a><a id="8309" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>             <a id="8325" class="Symbol">:</a> <a id="8327" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8331" href="Relation.Binary.Bundles.html#8244" class="Field">Carrier</a> <a id="8339" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
    <a id="DecTotalOrder.isDecTotalOrder"></a><a id="8346" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="8362" class="Symbol">:</a> <a id="8364" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="8380" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="8384" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a>

  <a id="8391" class="Keyword">private</a> <a id="8399" class="Keyword">module</a> <a id="DecTotalOrder.DTO"></a><a id="8406" href="Relation.Binary.Bundles.html#8406" class="Module">DTO</a> <a id="8410" class="Symbol">=</a> <a id="8412" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="8428" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

  <a id="8447" class="Keyword">open</a> <a id="8452" href="Relation.Binary.Bundles.html#8406" class="Module">DTO</a> <a id="8456" class="Keyword">public</a>
    <a id="8467" class="Keyword">using</a> <a id="8473" class="Symbol">(</a><a id="8474" href="Relation.Binary.Structures.html#6419" class="Function Operator">_≟_</a><a id="8477" class="Symbol">;</a> <a id="8479" href="Relation.Binary.Structures.html#6452" class="Function Operator">_≤?_</a><a id="8483" class="Symbol">;</a> <a id="8485" href="Relation.Binary.Structures.html#6383" class="Function">isTotalOrder</a><a id="8497" class="Symbol">;</a> <a id="8499" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a><a id="8516" class="Symbol">)</a>

  <a id="DecTotalOrder.totalOrder"></a><a id="8521" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8532" class="Symbol">:</a> <a id="8534" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="8545" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8547" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8550" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
  <a id="8555" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8566" class="Symbol">=</a> <a id="8568" class="Keyword">record</a>
    <a id="8579" class="Symbol">{</a> <a id="8581" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="8594" class="Symbol">=</a> <a id="8596" href="Relation.Binary.Structures.html#6383" class="Function">isTotalOrder</a>
    <a id="8613" class="Symbol">}</a>

  <a id="8618" class="Keyword">open</a> <a id="8623" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="8634" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="8645" class="Keyword">public</a>
    <a id="8656" class="Keyword">hiding</a> <a id="8663" class="Symbol">(</a><a id="8664" href="Relation.Binary.Bundles.html#7658" class="Field">Carrier</a><a id="8671" class="Symbol">;</a> <a id="8673" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a><a id="8676" class="Symbol">;</a> <a id="8678" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a><a id="8681" class="Symbol">;</a> <a id="8683" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a><a id="8695" class="Symbol">;</a> <a id="8697" class="Keyword">module</a> <a id="8704" href="Relation.Binary.Bundles.html#2591" class="Module">Eq</a><a id="8706" class="Symbol">)</a>

  <a id="DecTotalOrder.decPoset"></a><a id="8711" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8720" class="Symbol">:</a> <a id="8722" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="8731" href="Relation.Binary.Bundles.html#8174" class="Bound">c</a> <a id="8733" href="Relation.Binary.Bundles.html#8176" class="Bound">ℓ₁</a> <a id="8736" href="Relation.Binary.Bundles.html#8179" class="Bound">ℓ₂</a>
  <a id="8741" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8750" class="Symbol">=</a> <a id="8752" class="Keyword">record</a>
    <a id="8763" class="Symbol">{</a> <a id="8765" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a>
    <a id="8807" class="Symbol">}</a>

  <a id="8812" class="Keyword">open</a> <a id="8817" href="Relation.Binary.Bundles.html#5172" class="Module">DecPoset</a> <a id="8826" href="Relation.Binary.Bundles.html#8711" class="Function">decPoset</a> <a id="8835" class="Keyword">public</a>
    <a id="8846" class="Keyword">using</a> <a id="8852" class="Symbol">(</a><a id="8853" class="Keyword">module</a> <a id="8860" href="Relation.Binary.Bundles.html#4116" class="Module">Eq</a><a id="8862" class="Symbol">)</a>


<a id="8866" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="8934" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. Any reasonable</a>
<a id="9008" class="Comment">-- definition capturing these three properties implies decidability</a>
<a id="9076" class="Comment">-- as `Trichotomous` necessarily separates out the equality case.</a>

<a id="9143" class="Keyword">record</a> <a id="StrictTotalOrder"></a><a id="9150" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="9167" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9169" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9172" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a> <a id="9175" class="Symbol">:</a> <a id="9177" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9181" class="Symbol">(</a><a id="9182" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="9186" class="Symbol">(</a><a id="9187" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9189" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9191" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9194" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="9196" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a><a id="9198" class="Symbol">))</a> <a id="9201" class="Keyword">where</a>
  <a id="9209" class="Keyword">infix</a> <a id="9215" class="Number">4</a> <a id="9217" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a> <a id="9221" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>
  <a id="9227" class="Keyword">field</a>
    <a id="StrictTotalOrder.Carrier"></a><a id="9237" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a>            <a id="9256" class="Symbol">:</a> <a id="9258" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9262" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a>
    <a id="StrictTotalOrder._≈_"></a><a id="9268" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a>                <a id="9287" class="Symbol">:</a> <a id="9289" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9293" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a> <a id="9301" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a>
    <a id="StrictTotalOrder._&lt;_"></a><a id="9308" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>                <a id="9327" class="Symbol">:</a> <a id="9329" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="9333" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a> <a id="9341" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
    <a id="StrictTotalOrder.isStrictTotalOrder"></a><a id="9348" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="9367" class="Symbol">:</a> <a id="9369" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="9388" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a> <a id="9392" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a>

  <a id="9399" class="Keyword">open</a> <a id="9404" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="9423" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="9442" class="Keyword">public</a>
    <a id="9453" class="Keyword">using</a>
    <a id="9463" class="Symbol">(</a> <a id="9465" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a><a id="9468" class="Symbol">;</a> <a id="9470" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a><a id="9474" class="Symbol">;</a> <a id="9476" href="Relation.Binary.Structures.html#7198" class="Field">compare</a><a id="9483" class="Symbol">;</a> <a id="9485" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="9510" class="Symbol">;</a> <a id="9512" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a><a id="9535" class="Symbol">;</a> <a id="9537" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a>
    <a id="9558" class="Symbol">)</a>

  <a id="StrictTotalOrder.strictPartialOrder"></a><a id="9563" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9582" class="Symbol">:</a> <a id="9584" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="9603" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9605" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9608" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
  <a id="9613" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9632" class="Symbol">=</a> <a id="9634" class="Keyword">record</a>
    <a id="9645" class="Symbol">{</a> <a id="9647" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="9668" class="Symbol">=</a> <a id="9670" href="Relation.Binary.Structures.html#7146" class="Function">isStrictPartialOrder</a>
    <a id="9695" class="Symbol">}</a>

  <a id="9700" class="Keyword">open</a> <a id="9705" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="9724" href="Relation.Binary.Bundles.html#9563" class="Function">strictPartialOrder</a> <a id="9743" class="Keyword">public</a>
    <a id="9754" class="Keyword">hiding</a> <a id="9761" class="Symbol">(</a><a id="9762" href="Relation.Binary.Bundles.html#5961" class="Field">Carrier</a><a id="9769" class="Symbol">;</a> <a id="9771" href="Relation.Binary.Bundles.html#5994" class="Field Operator">_≈_</a><a id="9774" class="Symbol">;</a> <a id="9776" href="Relation.Binary.Bundles.html#6036" class="Field Operator">_&lt;_</a><a id="9779" class="Symbol">;</a> <a id="9781" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a><a id="9801" class="Symbol">;</a> <a id="9803" class="Keyword">module</a> <a id="9810" href="Relation.Binary.Bundles.html#6220" class="Module">Eq</a><a id="9812" class="Symbol">)</a>

  <a id="StrictTotalOrder.decStrictPartialOrder"></a><a id="9817" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="9839" class="Symbol">:</a> <a id="9841" href="Relation.Binary.Bundles.html#6567" class="Record">DecStrictPartialOrder</a> <a id="9863" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="9865" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a> <a id="9868" href="Relation.Binary.Bundles.html#9172" class="Bound">ℓ₂</a>
  <a id="9873" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="9895" class="Symbol">=</a> <a id="9897" class="Keyword">record</a>
    <a id="9908" class="Symbol">{</a> <a id="9910" href="Relation.Binary.Bundles.html#6785" class="Field">isDecStrictPartialOrder</a> <a id="9934" class="Symbol">=</a> <a id="9936" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a>
    <a id="9964" class="Symbol">}</a>

  <a id="9969" class="Keyword">open</a> <a id="9974" href="Relation.Binary.Bundles.html#6567" class="Module">DecStrictPartialOrder</a> <a id="9996" href="Relation.Binary.Bundles.html#9817" class="Function">decStrictPartialOrder</a> <a id="10018" class="Keyword">public</a>
    <a id="10029" class="Keyword">using</a> <a id="10035" class="Symbol">(</a><a id="10036" class="Keyword">module</a> <a id="10043" href="Relation.Binary.Bundles.html#7244" class="Module">Eq</a><a id="10045" class="Symbol">)</a>

  <a id="StrictTotalOrder.decSetoid"></a><a id="10050" href="Relation.Binary.Bundles.html#10050" class="Function">decSetoid</a> <a id="10060" class="Symbol">:</a> <a id="10062" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="10072" href="Relation.Binary.Bundles.html#9167" class="Bound">c</a> <a id="10074" href="Relation.Binary.Bundles.html#9169" class="Bound">ℓ₁</a>
  <a id="10079" href="Relation.Binary.Bundles.html#10050" class="Function">decSetoid</a> <a id="10089" class="Symbol">=</a> <a id="10091" class="Keyword">record</a>
    <a id="10102" class="Symbol">{</a> <a id="10104" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="10121" class="Symbol">=</a> <a id="10123" href="Relation.Binary.Bundles.html#1835" class="Function">Eq.isDecEquivalence</a>
    <a id="10147" class="Symbol">}</a>
  <a id="10151" class="Symbol">{-#</a> <a id="10155" class="Keyword">WARNING_ON_USAGE</a> <a id="10172" class="Pragma">decSetoid</a>
  <a id="10184" class="String">&quot;Warning: decSetoid was deprecated in v1.3.
  Please use Eq.decSetoid instead.&quot;</a>
  <a id="10266" class="Symbol">#-}</a>


<a id="10272" class="Keyword">record</a> <a id="DenseLinearOrder"></a><a id="10279" href="Relation.Binary.Bundles.html#10279" class="Record">DenseLinearOrder</a> <a id="10296" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10298" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10301" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a> <a id="10304" class="Symbol">:</a> <a id="10306" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10310" class="Symbol">(</a><a id="10311" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="10315" class="Symbol">(</a><a id="10316" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10318" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10320" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10323" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="10325" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a><a id="10327" class="Symbol">))</a> <a id="10330" class="Keyword">where</a>
  <a id="10338" class="Keyword">infix</a> <a id="10344" class="Number">4</a> <a id="10346" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a> <a id="10350" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>
  <a id="10356" class="Keyword">field</a>
    <a id="DenseLinearOrder.Carrier"></a><a id="10366" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a>            <a id="10385" class="Symbol">:</a> <a id="10387" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="10391" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a>
    <a id="DenseLinearOrder._≈_"></a><a id="10397" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a>                <a id="10416" class="Symbol">:</a> <a id="10418" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10422" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a> <a id="10430" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a>
    <a id="DenseLinearOrder._&lt;_"></a><a id="10437" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>                <a id="10456" class="Symbol">:</a> <a id="10458" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="10462" href="Relation.Binary.Bundles.html#10366" class="Field">Carrier</a> <a id="10470" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a>
    <a id="DenseLinearOrder.isDenseLinearOrder"></a><a id="10477" href="Relation.Binary.Bundles.html#10477" class="Field">isDenseLinearOrder</a> <a id="10496" class="Symbol">:</a> <a id="10498" href="Relation.Binary.Structures.html#8315" class="Record">IsDenseLinearOrder</a> <a id="10517" href="Relation.Binary.Bundles.html#10397" class="Field Operator">_≈_</a> <a id="10521" href="Relation.Binary.Bundles.html#10437" class="Field Operator">_&lt;_</a>

  <a id="10528" class="Keyword">open</a> <a id="10533" href="Relation.Binary.Structures.html#8315" class="Module">IsDenseLinearOrder</a> <a id="10552" href="Relation.Binary.Bundles.html#10477" class="Field">isDenseLinearOrder</a> <a id="10571" class="Keyword">public</a>
    <a id="10582" class="Keyword">using</a> <a id="10588" class="Symbol">(</a><a id="10589" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a><a id="10607" class="Symbol">;</a> <a id="10609" href="Relation.Binary.Structures.html#8436" class="Field">dense</a><a id="10614" class="Symbol">)</a>

  <a id="DenseLinearOrder.strictTotalOrder"></a><a id="10619" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10636" class="Symbol">:</a> <a id="10638" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="10655" href="Relation.Binary.Bundles.html#10296" class="Bound">c</a> <a id="10657" href="Relation.Binary.Bundles.html#10298" class="Bound">ℓ₁</a> <a id="10660" href="Relation.Binary.Bundles.html#10301" class="Bound">ℓ₂</a>
  <a id="10665" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10682" class="Symbol">=</a> <a id="10684" class="Keyword">record</a>
    <a id="10695" class="Symbol">{</a> <a id="10697" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="10716" class="Symbol">=</a> <a id="10718" href="Relation.Binary.Structures.html#8388" class="Function">isStrictTotalOrder</a>
    <a id="10741" class="Symbol">}</a>

  <a id="10746" class="Keyword">open</a> <a id="10751" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="10768" href="Relation.Binary.Bundles.html#10619" class="Function">strictTotalOrder</a> <a id="10785" class="Keyword">public</a>
    <a id="10796" class="Keyword">hiding</a> <a id="10803" class="Symbol">(</a><a id="10804" href="Relation.Binary.Bundles.html#9237" class="Field">Carrier</a><a id="10811" class="Symbol">;</a> <a id="10813" href="Relation.Binary.Bundles.html#9268" class="Field Operator">_≈_</a><a id="10816" class="Symbol">;</a> <a id="10818" href="Relation.Binary.Bundles.html#9308" class="Field Operator">_&lt;_</a><a id="10821" class="Symbol">;</a> <a id="10823" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a><a id="10841" class="Symbol">)</a>


<a id="10845" class="Comment">------------------------------------------------------------------------</a>
<a id="10918" class="Comment">-- Apartness relations</a>
<a id="10941" class="Comment">------------------------------------------------------------------------</a>

<a id="11015" class="Keyword">record</a> <a id="ApartnessRelation"></a><a id="11022" href="Relation.Binary.Bundles.html#11022" class="Record">ApartnessRelation</a> <a id="11040" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a> <a id="11042" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a> <a id="11045" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a> <a id="11048" class="Symbol">:</a> <a id="11050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11054" class="Symbol">(</a><a id="11055" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="11059" class="Symbol">(</a><a id="11060" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a> <a id="11062" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11064" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a> <a id="11067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="11069" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a><a id="11071" class="Symbol">))</a> <a id="11074" class="Keyword">where</a>
  <a id="11082" class="Keyword">infix</a> <a id="11088" class="Number">4</a> <a id="11090" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11094" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>
  <a id="11100" class="Keyword">field</a>
    <a id="ApartnessRelation.Carrier"></a><a id="11110" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a>             <a id="11130" class="Symbol">:</a> <a id="11132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="11136" href="Relation.Binary.Bundles.html#11040" class="Bound">c</a>
    <a id="ApartnessRelation._≈_"></a><a id="11142" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a>                 <a id="11162" class="Symbol">:</a> <a id="11164" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11168" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a> <a id="11176" href="Relation.Binary.Bundles.html#11042" class="Bound">ℓ₁</a>
    <a id="ApartnessRelation._#_"></a><a id="11183" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>                 <a id="11203" class="Symbol">:</a> <a id="11205" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="11209" href="Relation.Binary.Bundles.html#11110" class="Field">Carrier</a> <a id="11217" href="Relation.Binary.Bundles.html#11045" class="Bound">ℓ₂</a>
    <a id="ApartnessRelation.isApartnessRelation"></a><a id="11224" href="Relation.Binary.Bundles.html#11224" class="Field">isApartnessRelation</a> <a id="11244" class="Symbol">:</a> <a id="11246" href="Relation.Binary.Structures.html#8699" class="Record">IsApartnessRelation</a> <a id="11266" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11270" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a>

  <a id="11277" class="Keyword">open</a> <a id="11282" href="Relation.Binary.Structures.html#8699" class="Module">IsApartnessRelation</a> <a id="11302" href="Relation.Binary.Bundles.html#11224" class="Field">isApartnessRelation</a> <a id="11322" class="Keyword">public</a>
    <a id="11333" class="Keyword">hiding</a> <a id="11340" class="Symbol">(</a><a id="11341" href="Relation.Binary.Structures.html#8865" class="Function Operator">_¬#_</a><a id="11345" class="Symbol">)</a>

  <a id="ApartnessRelation.rawRelation"></a><a id="11350" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11362" class="Symbol">:</a> <a id="11364" href="Relation.Binary.Bundles.Raw.html#1144" class="Record">RawRelation</a> <a id="11376" class="Symbol">_</a> <a id="11378" class="Symbol">_</a> <a id="11380" class="Symbol">_</a>
  <a id="11384" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11396" class="Symbol">=</a> <a id="11398" class="Keyword">record</a> <a id="11405" class="Symbol">{</a> <a id="11407" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="11411" class="Symbol">=</a> <a id="11413" href="Relation.Binary.Bundles.html#11142" class="Field Operator">_≈_</a> <a id="11417" class="Symbol">;</a> <a id="11419" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a> <a id="11423" class="Symbol">=</a> <a id="11425" href="Relation.Binary.Bundles.html#11183" class="Field Operator">_#_</a> <a id="11429" class="Symbol">}</a>

  <a id="11434" class="Keyword">open</a> <a id="11439" href="Relation.Binary.Bundles.Raw.html#1144" class="Module">RawRelation</a> <a id="11451" href="Relation.Binary.Bundles.html#11350" class="Function">rawRelation</a> <a id="11463" class="Keyword">public</a>
    <a id="11474" class="Keyword">renaming</a> <a id="11483" class="Symbol">(</a><a id="11484" href="Relation.Binary.Bundles.Raw.html#1500" class="Function Operator">_≁_</a> <a id="11488" class="Symbol">to</a> <a id="11491" class="Function Operator">_¬#_</a><a id="11495" class="Symbol">;</a> <a id="11497" href="Relation.Binary.Bundles.Raw.html#1558" class="Function Operator">_∼ᵒ_</a> <a id="11502" class="Symbol">to</a> <a id="11505" class="Function Operator">_#ᵒ_</a><a id="11509" class="Symbol">;</a> <a id="11511" href="Relation.Binary.Bundles.Raw.html#1592" class="Function Operator">_≁ᵒ_</a> <a id="11516" class="Symbol">to</a> <a id="11519" class="Function Operator">_¬#ᵒ_</a><a id="11524" class="Symbol">)</a>
    <a id="11530" class="Keyword">hiding</a> <a id="11537" class="Symbol">(</a><a id="11538" href="Relation.Binary.Bundles.Raw.html#1226" class="Field">Carrier</a><a id="11545" class="Symbol">;</a> <a id="11547" href="Relation.Binary.Bundles.Raw.html#1249" class="Field Operator">_≈_</a> <a id="11551" class="Symbol">;</a> <a id="11553" href="Relation.Binary.Bundles.Raw.html#1310" class="Field Operator">_∼_</a><a id="11556" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.Consequences.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Consequences (Relation.Binary.Consequences)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Consequences</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some properties imply others</a>
<a id="138" class="Comment">------------------------------------------------------------------------</a>

<a id="212" class="Symbol">{-#</a> <a id="216" class="Keyword">OPTIONS</a> <a id="224" class="Pragma">--cubical-compatible</a> <a id="245" class="Pragma">--safe</a> <a id="252" class="Symbol">#-}</a>

<a id="257" class="Keyword">module</a> <a id="264" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="293" class="Keyword">where</a>

<a id="300" class="Keyword">open</a> <a id="305" class="Keyword">import</a> <a id="312" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="330" class="Keyword">using</a> <a id="336" class="Symbol">(</a><a id="337" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="340" class="Symbol">)</a>
<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="368" class="Symbol">as</a> <a id="371" class="Module">Sum</a> <a id="375" class="Keyword">using</a> <a id="381" class="Symbol">(</a><a id="382" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="392" class="Symbol">;</a> <a id="394" href="Data.Sum.Base.html#980" class="Function Operator">[_,_]′</a><a id="400" class="Symbol">)</a>
<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Function.Base.html" class="Module">Function.Base</a> <a id="428" class="Keyword">using</a> <a id="434" class="Symbol">(</a><a id="435" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="438" class="Symbol">;</a> <a id="440" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="444" class="Symbol">;</a> <a id="446" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="449" class="Symbol">;</a> <a id="451" href="Function.Base.html#1657" class="Function">flip</a><a id="455" class="Symbol">)</a>
<a id="457" class="Keyword">open</a> <a id="462" class="Keyword">import</a> <a id="469" href="Level.html" class="Module">Level</a> <a id="475" class="Keyword">using</a> <a id="481" class="Symbol">(</a><a id="482" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="487" class="Symbol">)</a>
<a id="489" class="Keyword">open</a> <a id="494" class="Keyword">import</a> <a id="501" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="605" class="Keyword">using</a> <a id="611" class="Symbol">(</a><a id="612" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="677" class="Keyword">using</a> <a id="683" class="Symbol">(</a><a id="684" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="691" class="Symbol">;</a> <a id="693" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a><a id="702" class="Symbol">;</a> <a id="704" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="708" class="Symbol">;</a> <a id="710" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a><a id="719" class="Symbol">)</a>
<a id="721" class="Keyword">open</a> <a id="726" class="Keyword">import</a> <a id="733" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="748" class="Keyword">using</a> <a id="754" class="Symbol">(</a><a id="755" href="Relation.Unary.html#4988" class="Function">∁</a><a id="756" class="Symbol">;</a> <a id="758" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="762" class="Symbol">)</a>

<a id="765" class="Keyword">private</a>
  <a id="775" class="Keyword">variable</a>
    <a id="788" href="Relation.Binary.Consequences.html#788" class="Generalizable">a</a> <a id="790" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a> <a id="792" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a> <a id="795" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a> <a id="798" href="Relation.Binary.Consequences.html#798" class="Generalizable">ℓ₃</a> <a id="801" href="Relation.Binary.Consequences.html#801" class="Generalizable">ℓ₄</a> <a id="804" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a> <a id="806" class="Symbol">:</a> <a id="808" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="818" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="820" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="822" href="Relation.Binary.Consequences.html#822" class="Generalizable">C</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Consequences.html#788" class="Generalizable">a</a>

<a id="833" class="Comment">------------------------------------------------------------------------</a>
<a id="906" class="Comment">-- Substitutive properties</a>

<a id="934" class="Keyword">module</a> <a id="941" href="Relation.Binary.Consequences.html#941" class="Module">_</a> <a id="943" class="Symbol">{</a><a id="944" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="948" class="Symbol">:</a> <a id="950" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="954" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="956" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="957" class="Symbol">}</a> <a id="959" class="Symbol">(</a><a id="960" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="962" class="Symbol">:</a> <a id="964" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="968" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="970" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="971" class="Symbol">)</a> <a id="973" class="Keyword">where</a>

  <a id="982" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="994" class="Symbol">:</a> <a id="996" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1009" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1013" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1015" class="Symbol">→</a> <a id="1017" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1019" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1029" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1035" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="1047" href="Relation.Binary.Consequences.html#1047" class="Bound">subst</a> <a id="1053" class="Symbol">{</a><a id="1054" href="Relation.Binary.Consequences.html#1054" class="Bound">y</a><a id="1055" class="Symbol">}</a> <a id="1057" href="Relation.Binary.Consequences.html#1057" class="Bound">x′∼x</a> <a id="1062" href="Relation.Binary.Consequences.html#1062" class="Bound">Px′y</a> <a id="1067" class="Symbol">=</a> <a id="1069" href="Relation.Binary.Consequences.html#1047" class="Bound">subst</a> <a id="1075" class="Symbol">(</a><a id="1076" href="Function.Base.html#1657" class="Function">flip</a> <a id="1081" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1083" href="Relation.Binary.Consequences.html#1054" class="Bound">y</a><a id="1084" class="Symbol">)</a> <a id="1086" href="Relation.Binary.Consequences.html#1057" class="Bound">x′∼x</a> <a id="1091" href="Relation.Binary.Consequences.html#1062" class="Bound">Px′y</a>

  <a id="1099" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1126" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1130" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1136" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1146" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1152" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1164" href="Relation.Binary.Consequences.html#1164" class="Bound">subst</a> <a id="1170" class="Symbol">{</a><a id="1171" href="Relation.Binary.Consequences.html#1171" class="Bound">x</a><a id="1172" class="Symbol">}</a> <a id="1174" href="Relation.Binary.Consequences.html#1174" class="Bound">y′∼y</a> <a id="1179" href="Relation.Binary.Consequences.html#1179" class="Bound">Pxy′</a> <a id="1184" class="Symbol">=</a> <a id="1186" href="Relation.Binary.Consequences.html#1164" class="Bound">subst</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1195" href="Relation.Binary.Consequences.html#1171" class="Bound">x</a><a id="1196" class="Symbol">)</a> <a id="1198" href="Relation.Binary.Consequences.html#1174" class="Bound">y′∼y</a> <a id="1203" href="Relation.Binary.Consequences.html#1179" class="Bound">Pxy′</a>

  <a id="1211" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="1238" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a> <a id="1242" href="Relation.Binary.Consequences.html#970" class="Bound">p</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Relation.Binary.Consequences.html#960" class="Bound">R</a> <a id="1248" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="1258" href="Relation.Binary.Consequences.html#944" class="Bound Operator">_∼_</a>
  <a id="1264" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a> <a id="1276" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a> <a id="1282" class="Symbol">=</a> <a id="1284" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a> <a id="1296" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a> <a id="1302" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1304" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a> <a id="1316" href="Relation.Binary.Consequences.html#1276" class="Bound">subst</a>

<a id="1323" class="Keyword">module</a> <a id="1330" href="Relation.Binary.Consequences.html#1330" class="Module">_</a> <a id="1332" class="Symbol">{</a><a id="1333" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1337" class="Symbol">:</a> <a id="1339" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1343" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1345" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="1346" class="Symbol">}</a> <a id="1348" class="Symbol">{</a><a id="1349" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a> <a id="1351" class="Symbol">:</a> <a id="1353" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1358" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1360" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="1361" class="Symbol">}</a> <a id="1363" class="Keyword">where</a>

  <a id="1372" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a> <a id="1384" class="Symbol">:</a> <a id="1386" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1396" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1400" class="Symbol">→</a> <a id="1402" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a> <a id="1404" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1413" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a> <a id="1417" class="Symbol">→</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1422" href="Relation.Binary.Consequences.html#1349" class="Bound">P</a><a id="1423" class="Symbol">)</a> <a id="1425" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1434" href="Relation.Binary.Consequences.html#1333" class="Bound Operator">_∼_</a>
  <a id="1440" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a> <a id="1452" href="Relation.Binary.Consequences.html#1452" class="Bound">sym</a> <a id="1456" href="Relation.Binary.Consequences.html#1456" class="Bound">resp</a> <a id="1461" href="Relation.Binary.Consequences.html#1461" class="Bound">x∼y</a> <a id="1465" href="Relation.Binary.Consequences.html#1465" class="Bound">¬Px</a> <a id="1469" href="Relation.Binary.Consequences.html#1469" class="Bound">Py</a> <a id="1472" class="Symbol">=</a> <a id="1474" href="Relation.Binary.Consequences.html#1465" class="Bound">¬Px</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Relation.Binary.Consequences.html#1456" class="Bound">resp</a> <a id="1484" class="Symbol">(</a><a id="1485" href="Relation.Binary.Consequences.html#1452" class="Bound">sym</a> <a id="1489" href="Relation.Binary.Consequences.html#1461" class="Bound">x∼y</a><a id="1492" class="Symbol">)</a> <a id="1494" href="Relation.Binary.Consequences.html#1469" class="Bound">Py</a><a id="1496" class="Symbol">)</a>

<a id="1499" class="Comment">------------------------------------------------------------------------</a>
<a id="1572" class="Comment">-- Proofs for negation</a>

<a id="1596" class="Keyword">module</a> <a id="1603" href="Relation.Binary.Consequences.html#1603" class="Module">_</a> <a id="1605" class="Symbol">{</a><a id="1606" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1610" class="Symbol">:</a> <a id="1612" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1616" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="1618" href="Relation.Binary.Consequences.html#790" class="Generalizable">ℓ</a><a id="1619" class="Symbol">}</a> <a id="1621" class="Keyword">where</a>

  <a id="1630" href="Relation.Binary.Consequences.html#1630" class="Function">sym⇒¬-sym</a> <a id="1640" class="Symbol">:</a> <a id="1642" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1652" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1668" class="Symbol">(</a><a id="1669" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1672" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1675" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a><a id="1678" class="Symbol">)</a>
  <a id="1682" href="Relation.Binary.Consequences.html#1630" class="Function">sym⇒¬-sym</a> <a id="1692" href="Relation.Binary.Consequences.html#1692" class="Bound">sym≁</a> <a id="1697" href="Relation.Binary.Consequences.html#1697" class="Bound">x≁y</a> <a id="1701" href="Relation.Binary.Consequences.html#1701" class="Bound">y∼x</a> <a id="1705" class="Symbol">=</a> <a id="1707" href="Relation.Binary.Consequences.html#1697" class="Bound">x≁y</a> <a id="1711" class="Symbol">(</a><a id="1712" href="Relation.Binary.Consequences.html#1692" class="Bound">sym≁</a> <a id="1717" href="Relation.Binary.Consequences.html#1701" class="Bound">y∼x</a><a id="1720" class="Symbol">)</a>

  <a id="1725" class="Comment">-- N.B. the implicit arguments to Cotransitive are permuted w.r.t.</a>
  <a id="1794" class="Comment">-- those of Transitive</a>
  <a id="1819" href="Relation.Binary.Consequences.html#1819" class="Function">cotrans⇒¬-trans</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="1850" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1867" class="Symbol">(</a><a id="1868" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="1871" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="1874" href="Relation.Binary.Consequences.html#1606" class="Bound Operator">_∼_</a><a id="1877" class="Symbol">)</a>
  <a id="1881" href="Relation.Binary.Consequences.html#1819" class="Function">cotrans⇒¬-trans</a> <a id="1897" href="Relation.Binary.Consequences.html#1897" class="Bound">cotrans</a> <a id="1905" class="Symbol">{</a><a id="1906" class="Argument">j</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Relation.Binary.Consequences.html#1910" class="Bound">z</a><a id="1911" class="Symbol">}</a> <a id="1913" href="Relation.Binary.Consequences.html#1913" class="Bound">x≁z</a> <a id="1917" href="Relation.Binary.Consequences.html#1917" class="Bound">z≁y</a> <a id="1921" href="Relation.Binary.Consequences.html#1921" class="Bound">x∼y</a> <a id="1925" class="Symbol">=</a>
    <a id="1931" href="Data.Sum.Base.html#980" class="Function Operator">[</a> <a id="1933" href="Relation.Binary.Consequences.html#1913" class="Bound">x≁z</a> <a id="1937" href="Data.Sum.Base.html#980" class="Function Operator">,</a> <a id="1939" href="Relation.Binary.Consequences.html#1917" class="Bound">z≁y</a> <a id="1943" href="Data.Sum.Base.html#980" class="Function Operator">]′</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Relation.Binary.Consequences.html#1897" class="Bound">cotrans</a> <a id="1955" href="Relation.Binary.Consequences.html#1921" class="Bound">x∼y</a> <a id="1959" href="Relation.Binary.Consequences.html#1910" class="Bound">z</a><a id="1960" class="Symbol">)</a>

<a id="1963" class="Comment">------------------------------------------------------------------------</a>
<a id="2036" class="Comment">-- Proofs for Irreflexive relations</a>

<a id="2073" class="Keyword">module</a> <a id="2080" href="Relation.Binary.Consequences.html#2080" class="Module">_</a> <a id="2082" class="Symbol">{</a><a id="2083" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2087" class="Symbol">:</a> <a id="2089" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2093" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2095" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2097" class="Symbol">}</a> <a id="2099" class="Symbol">{</a><a id="2100" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a> <a id="2104" class="Symbol">:</a> <a id="2106" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2110" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2112" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2114" class="Symbol">}</a> <a id="2116" class="Keyword">where</a>

  <a id="2125" href="Relation.Binary.Consequences.html#2125" class="Function">irrefl⇒¬-refl</a> <a id="2139" class="Symbol">:</a> <a id="2141" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2151" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2155" class="Symbol">→</a> <a id="2157" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2169" href="Relation.Binary.Consequences.html#2083" class="Bound Operator">_≈_</a> <a id="2173" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a> <a id="2177" class="Symbol">→</a>
                  <a id="2197" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2207" class="Symbol">(</a><a id="2208" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="2211" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="2214" href="Relation.Binary.Consequences.html#2100" class="Bound Operator">_∼_</a><a id="2217" class="Symbol">)</a>
  <a id="2221" href="Relation.Binary.Consequences.html#2125" class="Function">irrefl⇒¬-refl</a> <a id="2235" href="Relation.Binary.Consequences.html#2235" class="Bound">re</a> <a id="2238" href="Relation.Binary.Consequences.html#2238" class="Bound">irr</a> <a id="2242" class="Symbol">=</a> <a id="2244" href="Relation.Binary.Consequences.html#2238" class="Bound">irr</a> <a id="2248" href="Relation.Binary.Consequences.html#2235" class="Bound">re</a>

<a id="2252" class="Comment">------------------------------------------------------------------------</a>
<a id="2325" class="Comment">-- Proofs for non-strict orders</a>

<a id="2358" class="Keyword">module</a> <a id="2365" href="Relation.Binary.Consequences.html#2365" class="Module">_</a> <a id="2367" class="Symbol">{</a><a id="2368" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2372" class="Symbol">:</a> <a id="2374" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2378" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2380" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">{</a><a id="2385" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2389" class="Symbol">:</a> <a id="2391" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2395" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2397" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2399" class="Symbol">}</a> <a id="2401" class="Keyword">where</a>

  <a id="2410" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a> <a id="2421" class="Symbol">:</a> <a id="2423" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2427" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2437" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2441" class="Symbol">→</a> <a id="2443" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2453" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2457" class="Symbol">→</a>
               <a id="2474" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2480" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2484" class="Symbol">→</a> <a id="2486" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2490" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2492" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a>
  <a id="2498" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a> <a id="2509" class="Symbol">(</a><a id="2510" href="Relation.Binary.Consequences.html#2510" class="Bound">respʳ</a> <a id="2516" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2518" href="Relation.Binary.Consequences.html#2518" class="Bound">respˡ</a><a id="2523" class="Symbol">)</a> <a id="2525" href="Relation.Binary.Consequences.html#2525" class="Bound">sym</a> <a id="2529" href="Relation.Binary.Consequences.html#2529" class="Bound">total</a> <a id="2535" class="Symbol">{</a><a id="2536" href="Relation.Binary.Consequences.html#2536" class="Bound">x</a><a id="2537" class="Symbol">}</a> <a id="2539" class="Symbol">{</a><a id="2540" href="Relation.Binary.Consequences.html#2540" class="Bound">y</a><a id="2541" class="Symbol">}</a> <a id="2543" href="Relation.Binary.Consequences.html#2543" class="Bound">x≈y</a> <a id="2547" class="Keyword">with</a> <a id="2552" href="Relation.Binary.Consequences.html#2529" class="Bound">total</a> <a id="2558" href="Relation.Binary.Consequences.html#2536" class="Bound">x</a> <a id="2560" href="Relation.Binary.Consequences.html#2540" class="Bound">y</a>
  <a id="2564" class="Symbol">...</a> <a id="2568" class="Symbol">|</a> <a id="2570" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2575" href="Relation.Binary.Consequences.html#2575" class="Bound">x∼y</a> <a id="2579" class="Symbol">=</a> <a id="2581" href="Relation.Binary.Consequences.html#2575" class="Bound">x∼y</a>
  <a id="2587" class="Symbol">...</a> <a id="2591" class="Symbol">|</a> <a id="2593" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2598" href="Relation.Binary.Consequences.html#2598" class="Bound">y∼x</a> <a id="2602" class="Symbol">=</a> <a id="2604" class="Bound">respʳ</a> <a id="2610" class="Bound">x≈y</a> <a id="2614" class="Symbol">(</a><a id="2615" class="Bound">respˡ</a> <a id="2621" class="Symbol">(</a><a id="2622" class="Bound">sym</a> <a id="2626" class="Bound">x≈y</a><a id="2629" class="Symbol">)</a> <a id="2631" href="Relation.Binary.Consequences.html#2598" class="Bound">y∼x</a><a id="2634" class="Symbol">)</a>

  <a id="2639" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="2653" class="Symbol">:</a> <a id="2655" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2659" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2661" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2665" class="Symbol">→</a> <a id="2667" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2681" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2685" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2689" class="Symbol">→</a>
                  <a id="2709" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2715" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2731" href="Relation.Binary.Consequences.html#2368" class="Bound Operator">_≈_</a> <a id="2735" class="Symbol">→</a> <a id="2737" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2747" href="Relation.Binary.Consequences.html#2385" class="Bound Operator">_≤_</a>
  <a id="2753" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="2767" href="Relation.Binary.Consequences.html#2767" class="Bound">refl</a> <a id="2772" href="Relation.Binary.Consequences.html#2772" class="Bound">antisym</a> <a id="2780" href="Relation.Binary.Consequences.html#2780" class="Bound">total</a> <a id="2786" href="Relation.Binary.Consequences.html#2786" class="Bound Operator">_≟_</a> <a id="2790" href="Relation.Binary.Consequences.html#2790" class="Bound">x</a> <a id="2792" href="Relation.Binary.Consequences.html#2792" class="Bound">y</a> <a id="2794" class="Keyword">with</a> <a id="2799" href="Relation.Binary.Consequences.html#2780" class="Bound">total</a> <a id="2805" href="Relation.Binary.Consequences.html#2790" class="Bound">x</a> <a id="2807" href="Relation.Binary.Consequences.html#2792" class="Bound">y</a>
  <a id="2811" class="Symbol">...</a> <a id="2815" class="Symbol">|</a> <a id="2817" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2822" href="Relation.Binary.Consequences.html#2822" class="Bound">x≤y</a> <a id="2826" class="Symbol">=</a> <a id="2828" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2832" href="Relation.Binary.Consequences.html#2822" class="Bound">x≤y</a>
  <a id="2838" class="Symbol">...</a> <a id="2842" class="Symbol">|</a> <a id="2844" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2849" href="Relation.Binary.Consequences.html#2849" class="Bound">y≤x</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="2860" class="Bound">refl</a> <a id="2865" class="Symbol">(</a><a id="2866" href="Function.Base.html#1657" class="Function">flip</a> <a id="2871" class="Bound">antisym</a> <a id="2879" href="Relation.Binary.Consequences.html#2849" class="Bound">y≤x</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">(</a><a id="2885" class="Bound">x</a> <a id="2887" class="Bound Operator">≟</a> <a id="2889" class="Bound">y</a><a id="2890" class="Symbol">)</a>

<a id="2893" class="Keyword">module</a> <a id="2900" href="Relation.Binary.Consequences.html#2900" class="Module">_</a> <a id="2902" class="Symbol">(</a><a id="2903" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="2906" class="Symbol">:</a> <a id="2908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2912" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2914" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="2916" class="Symbol">)</a> <a id="2918" class="Symbol">(</a><a id="2919" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="2922" class="Symbol">:</a> <a id="2924" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2928" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="2930" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">{</a><a id="2935" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="2938" class="Symbol">:</a> <a id="2940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2944" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="2946" href="Relation.Binary.Consequences.html#798" class="Generalizable">ℓ₃</a><a id="2948" class="Symbol">}</a> <a id="2950" class="Symbol">{</a><a id="2951" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="2954" class="Symbol">:</a> <a id="2956" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2960" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="2962" href="Relation.Binary.Consequences.html#801" class="Generalizable">ℓ₄</a><a id="2964" class="Symbol">}</a> <a id="2966" class="Keyword">where</a>

  <a id="2975" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a> <a id="2985" class="Symbol">:</a> <a id="2987" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2997" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3000" class="Symbol">→</a> <a id="3002" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3005" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3007" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3010" class="Symbol">→</a> <a id="3012" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3026" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3029" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3032" class="Symbol">→</a>
              <a id="3048" class="Symbol">∀</a> <a id="3050" class="Symbol">{</a><a id="3051" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a><a id="3052" class="Symbol">}</a> <a id="3054" class="Symbol">→</a> <a id="3056" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3067" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3070" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3073" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3088" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3091" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3094" href="Relation.Binary.Consequences.html#3051" class="Bound">f</a>
  <a id="3098" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a> <a id="3108" href="Relation.Binary.Consequences.html#3108" class="Bound">sym</a> <a id="3112" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3122" href="Relation.Binary.Consequences.html#3122" class="Bound">antisym</a> <a id="3130" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3135" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a> <a id="3139" class="Symbol">=</a> <a id="3141" href="Relation.Binary.Consequences.html#3122" class="Bound">antisym</a>
    <a id="3153" class="Symbol">(</a><a id="3154" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3159" class="Symbol">(</a><a id="3160" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3170" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a><a id="3173" class="Symbol">))</a>
    <a id="3180" class="Symbol">(</a><a id="3181" href="Relation.Binary.Consequences.html#3130" class="Bound">mono</a> <a id="3186" class="Symbol">(</a><a id="3187" href="Relation.Binary.Consequences.html#3112" class="Bound">reflexive</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.Consequences.html#3108" class="Bound">sym</a> <a id="3202" href="Relation.Binary.Consequences.html#3135" class="Bound">x≈y</a><a id="3205" class="Symbol">)))</a>

  <a id="3212" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a> <a id="3226" class="Symbol">:</a> <a id="3228" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3238" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3241" class="Symbol">→</a> <a id="3243" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3246" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3248" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3251" class="Symbol">→</a> <a id="3253" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3267" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3270" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3273" class="Symbol">→</a>
                  <a id="3293" class="Symbol">∀</a> <a id="3295" class="Symbol">{</a><a id="3296" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a><a id="3297" class="Symbol">}</a> <a id="3299" class="Symbol">→</a> <a id="3301" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a> <a id="3303" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3313" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3316" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3318" class="Symbol">(</a><a id="3319" href="Function.Base.html#1657" class="Function">flip</a> <a id="3324" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a><a id="3326" class="Symbol">)</a> <a id="3328" class="Symbol">→</a> <a id="3330" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="3341" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3344" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3347" href="Relation.Binary.Consequences.html#3296" class="Bound">f</a>
  <a id="3351" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a> <a id="3365" href="Relation.Binary.Consequences.html#3365" class="Bound">sym</a> <a id="3369" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3379" href="Relation.Binary.Consequences.html#3379" class="Bound">antisym</a> <a id="3387" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3396" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Binary.Consequences.html#3379" class="Bound">antisym</a>
    <a id="3414" class="Symbol">(</a><a id="3415" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3435" class="Symbol">(</a><a id="3436" href="Relation.Binary.Consequences.html#3365" class="Bound">sym</a> <a id="3440" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a><a id="3443" class="Symbol">)))</a>
    <a id="3451" class="Symbol">(</a><a id="3452" href="Relation.Binary.Consequences.html#3387" class="Bound">antimono</a> <a id="3461" class="Symbol">(</a><a id="3462" href="Relation.Binary.Consequences.html#3369" class="Bound">reflexive</a> <a id="3472" href="Relation.Binary.Consequences.html#3396" class="Bound">p≈q</a><a id="3475" class="Symbol">))</a>

  <a id="3481" href="Relation.Binary.Consequences.html#3481" class="Function">mono₂⇒cong₂</a> <a id="3493" class="Symbol">:</a> <a id="3495" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3505" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3508" class="Symbol">→</a> <a id="3510" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3513" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="3515" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3534" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3537" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3540" class="Symbol">→</a>
                <a id="3558" class="Symbol">∀</a> <a id="3560" class="Symbol">{</a><a id="3561" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a><a id="3562" class="Symbol">}</a> <a id="3564" class="Symbol">→</a> <a id="3566" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3577" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3580" href="Relation.Binary.Consequences.html#2935" class="Bound">≤₁</a> <a id="3583" href="Relation.Binary.Consequences.html#2951" class="Bound">≤₂</a> <a id="3586" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a> <a id="3588" class="Symbol">→</a> <a id="3590" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3601" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3604" href="Relation.Binary.Consequences.html#2903" class="Bound">≈₁</a> <a id="3607" href="Relation.Binary.Consequences.html#2919" class="Bound">≈₂</a> <a id="3610" href="Relation.Binary.Consequences.html#3561" class="Bound">f</a>
  <a id="3614" href="Relation.Binary.Consequences.html#3481" class="Function">mono₂⇒cong₂</a> <a id="3626" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3630" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3640" href="Relation.Binary.Consequences.html#3640" class="Bound">antisym</a> <a id="3648" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3653" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a> <a id="3657" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a> <a id="3661" class="Symbol">=</a> <a id="3663" href="Relation.Binary.Consequences.html#3640" class="Bound">antisym</a>
    <a id="3675" class="Symbol">(</a><a id="3676" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3681" class="Symbol">(</a><a id="3682" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3692" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a><a id="3695" class="Symbol">)</a> <a id="3697" class="Symbol">(</a><a id="3698" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3708" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a><a id="3711" class="Symbol">))</a>
    <a id="3718" class="Symbol">(</a><a id="3719" href="Relation.Binary.Consequences.html#3648" class="Bound">mono</a> <a id="3724" class="Symbol">(</a><a id="3725" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3740" href="Relation.Binary.Consequences.html#3653" class="Bound">x≈y</a><a id="3743" class="Symbol">))</a> <a id="3746" class="Symbol">(</a><a id="3747" href="Relation.Binary.Consequences.html#3630" class="Bound">reflexive</a> <a id="3757" class="Symbol">(</a><a id="3758" href="Relation.Binary.Consequences.html#3626" class="Bound">sym</a> <a id="3762" href="Relation.Binary.Consequences.html#3657" class="Bound">u≈v</a><a id="3765" class="Symbol">)))</a>

<a id="3770" class="Keyword">module</a> <a id="3777" href="Relation.Binary.Consequences.html#3777" class="Module">_</a> <a id="3779" class="Symbol">(</a><a id="3780" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3783" class="Symbol">:</a> <a id="3785" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3789" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="3791" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="3793" class="Symbol">)</a> <a id="3795" class="Symbol">(</a><a id="3796" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3799" class="Symbol">:</a> <a id="3801" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3805" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="3807" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="3809" class="Symbol">)</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3815" class="Symbol">:</a> <a id="3817" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3821" href="Relation.Binary.Consequences.html#822" class="Generalizable">C</a> <a id="3823" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="3825" class="Symbol">)</a> <a id="3827" class="Keyword">where</a>

  <a id="3836" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="3848" class="Symbol">:</a> <a id="3850" class="Symbol">∀</a> <a id="3852" class="Symbol">{</a><a id="3853" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3868" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3871" class="Symbol">→</a>
                <a id="3889" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="3900" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="3903" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3906" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3909" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a> <a id="3911" class="Symbol">→</a> <a id="3913" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="3927" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="3930" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="3933" href="Relation.Binary.Consequences.html#3853" class="Bound">f</a>
  <a id="3937" href="Relation.Binary.Consequences.html#3836" class="Function">mono₂⇒monoˡ</a> <a id="3949" href="Relation.Binary.Consequences.html#3949" class="Bound">refl</a> <a id="3954" href="Relation.Binary.Consequences.html#3954" class="Bound">mono</a> <a id="3959" href="Relation.Binary.Consequences.html#3959" class="Bound">x</a> <a id="3961" class="Symbol">=</a> <a id="3963" href="Relation.Binary.Consequences.html#3954" class="Bound">mono</a> <a id="3968" class="Symbol">(</a><a id="3969" href="Relation.Binary.Consequences.html#3949" class="Bound">refl</a> <a id="3974" class="Symbol">{</a><a id="3975" class="Argument">x</a> <a id="3977" class="Symbol">=</a> <a id="3979" href="Relation.Binary.Consequences.html#3959" class="Bound">x</a><a id="3980" class="Symbol">})</a>

  <a id="3986" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="3998" class="Symbol">:</a> <a id="4000" class="Symbol">∀</a> <a id="4002" class="Symbol">{</a><a id="4003" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a><a id="4004" class="Symbol">}</a> <a id="4006" class="Symbol">→</a> <a id="4008" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4018" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4021" class="Symbol">→</a>
                <a id="4039" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4050" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4053" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4056" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4059" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a> <a id="4061" class="Symbol">→</a> <a id="4063" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4078" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4081" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4084" href="Relation.Binary.Consequences.html#4003" class="Bound">f</a>
  <a id="4088" href="Relation.Binary.Consequences.html#3986" class="Function">mono₂⇒monoʳ</a> <a id="4100" href="Relation.Binary.Consequences.html#4100" class="Bound">refl</a> <a id="4105" href="Relation.Binary.Consequences.html#4105" class="Bound">mono</a> <a id="4110" href="Relation.Binary.Consequences.html#4110" class="Bound">y</a> <a id="4112" class="Symbol">=</a> <a id="4114" href="Function.Base.html#1657" class="Function">flip</a> <a id="4119" href="Relation.Binary.Consequences.html#4105" class="Bound">mono</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Relation.Binary.Consequences.html#4100" class="Bound">refl</a> <a id="4130" class="Symbol">{</a><a id="4131" class="Argument">x</a> <a id="4133" class="Symbol">=</a> <a id="4135" href="Relation.Binary.Consequences.html#4110" class="Bound">y</a><a id="4136" class="Symbol">})</a>

  <a id="4142" href="Relation.Binary.Consequences.html#4142" class="Function">monoˡ∧monoʳ⇒mono₂</a> <a id="4160" class="Symbol">:</a> <a id="4162" class="Symbol">∀</a> <a id="4164" class="Symbol">{</a><a id="4165" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a><a id="4166" class="Symbol">}</a> <a id="4168" class="Symbol">→</a> <a id="4170" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4181" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4184" class="Symbol">→</a>
                      <a id="4208" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4222" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4225" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4228" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a> <a id="4230" class="Symbol">→</a> <a id="4232" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4247" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4250" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4253" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a> <a id="4255" class="Symbol">→</a>
                      <a id="4279" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4290" href="Relation.Binary.Consequences.html#3780" class="Bound">≤₁</a> <a id="4293" href="Relation.Binary.Consequences.html#3796" class="Bound">≤₂</a> <a id="4296" href="Relation.Binary.Consequences.html#3812" class="Bound">≤₃</a> <a id="4299" href="Relation.Binary.Consequences.html#4165" class="Bound">f</a>
  <a id="4303" href="Relation.Binary.Consequences.html#4142" class="Function">monoˡ∧monoʳ⇒mono₂</a> <a id="4321" href="Relation.Binary.Consequences.html#4321" class="Bound">trans</a> <a id="4327" href="Relation.Binary.Consequences.html#4327" class="Bound">monoˡ</a> <a id="4333" href="Relation.Binary.Consequences.html#4333" class="Bound">monoʳ</a> <a id="4339" href="Relation.Binary.Consequences.html#4339" class="Bound">x≤₁y</a> <a id="4344" href="Relation.Binary.Consequences.html#4344" class="Bound">u≤₂v</a> <a id="4349" class="Symbol">=</a>
    <a id="4355" href="Relation.Binary.Consequences.html#4321" class="Bound">trans</a> <a id="4361" class="Symbol">(</a><a id="4362" href="Relation.Binary.Consequences.html#4327" class="Bound">monoˡ</a> <a id="4368" class="Symbol">_</a> <a id="4370" href="Relation.Binary.Consequences.html#4344" class="Bound">u≤₂v</a><a id="4374" class="Symbol">)</a> <a id="4376" class="Symbol">(</a><a id="4377" href="Relation.Binary.Consequences.html#4333" class="Bound">monoʳ</a> <a id="4383" class="Symbol">_</a> <a id="4385" href="Relation.Binary.Consequences.html#4339" class="Bound">x≤₁y</a><a id="4389" class="Symbol">)</a>

<a id="4392" class="Comment">------------------------------------------------------------------------</a>
<a id="4465" class="Comment">-- Proofs for strict orders</a>

<a id="4494" class="Keyword">module</a> <a id="4501" href="Relation.Binary.Consequences.html#4501" class="Module">_</a> <a id="4503" class="Symbol">{</a><a id="4504" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4514" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="4516" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="4518" class="Symbol">}</a> <a id="4520" class="Symbol">{</a><a id="4521" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4525" class="Symbol">:</a> <a id="4527" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4531" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="4533" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="4535" class="Symbol">}</a> <a id="4537" class="Keyword">where</a>

  <a id="4546" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="4573" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4577" class="Symbol">→</a> <a id="4579" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4590" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4594" class="Symbol">→</a>
                   <a id="4615" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4627" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4631" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4635" class="Symbol">→</a> <a id="4637" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4648" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4654" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="4669" href="Relation.Binary.Consequences.html#4669" class="Bound">refl</a> <a id="4674" href="Relation.Binary.Consequences.html#4674" class="Bound">trans</a> <a id="4680" href="Relation.Binary.Consequences.html#4680" class="Bound">irrefl</a> <a id="4687" href="Relation.Binary.Consequences.html#4687" class="Bound">x&lt;y</a> <a id="4691" href="Relation.Binary.Consequences.html#4691" class="Bound">y&lt;x</a> <a id="4695" class="Symbol">=</a>
    <a id="4701" href="Relation.Binary.Consequences.html#4680" class="Bound">irrefl</a> <a id="4708" href="Relation.Binary.Consequences.html#4669" class="Bound">refl</a> <a id="4713" class="Symbol">(</a><a id="4714" href="Relation.Binary.Consequences.html#4674" class="Bound">trans</a> <a id="4720" href="Relation.Binary.Consequences.html#4687" class="Bound">x&lt;y</a> <a id="4724" href="Relation.Binary.Consequences.html#4691" class="Bound">y&lt;x</a><a id="4727" class="Symbol">)</a>

  <a id="4732" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a> <a id="4749" class="Symbol">:</a> <a id="4751" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4763" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4767" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4771" class="Symbol">→</a> <a id="4773" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4787" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4791" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4795" class="Symbol">→</a>
                     <a id="4818" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4829" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4835" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a> <a id="4852" href="Relation.Binary.Consequences.html#4852" class="Bound">irrefl</a> <a id="4859" href="Relation.Binary.Consequences.html#4859" class="Bound">antisym</a> <a id="4867" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a> <a id="4871" href="Relation.Binary.Consequences.html#4871" class="Bound">y&lt;x</a> <a id="4875" class="Symbol">=</a>
    <a id="4881" href="Relation.Binary.Consequences.html#4852" class="Bound">irrefl</a> <a id="4888" class="Symbol">(</a><a id="4889" href="Relation.Binary.Consequences.html#4859" class="Bound">antisym</a> <a id="4897" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a> <a id="4901" href="Relation.Binary.Consequences.html#4871" class="Bound">y&lt;x</a><a id="4904" class="Symbol">)</a> <a id="4906" href="Relation.Binary.Consequences.html#4867" class="Bound">x&lt;y</a>

  <a id="4913" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="4939" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="4943" class="Symbol">→</a> <a id="4945" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4959" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="4963" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="4969" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a> <a id="4982" href="Relation.Binary.Consequences.html#4982" class="Bound">asym</a> <a id="4987" href="Relation.Binary.Consequences.html#4987" class="Bound">x&lt;y</a> <a id="4991" href="Relation.Binary.Consequences.html#4991" class="Bound">y&lt;x</a> <a id="4995" class="Symbol">=</a> <a id="4997" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="5011" href="Relation.Binary.Consequences.html#4991" class="Bound">y&lt;x</a> <a id="5015" class="Symbol">(</a><a id="5016" href="Relation.Binary.Consequences.html#4982" class="Bound">asym</a> <a id="5021" href="Relation.Binary.Consequences.html#4987" class="Bound">x&lt;y</a><a id="5024" class="Symbol">)</a>

  <a id="5029" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="5038" class="Symbol">:</a> <a id="5040" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5044" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5054" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5058" class="Symbol">→</a> <a id="5060" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="5070" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5074" class="Symbol">→</a>
             <a id="5089" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5100" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5104" class="Symbol">→</a> <a id="5106" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5118" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5122" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5128" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a> <a id="5137" class="Symbol">(</a><a id="5138" href="Relation.Binary.Consequences.html#5138" class="Bound">respʳ</a> <a id="5144" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5146" href="Relation.Binary.Consequences.html#5146" class="Bound">respˡ</a><a id="5151" class="Symbol">)</a> <a id="5153" href="Relation.Binary.Consequences.html#5153" class="Bound">sym</a> <a id="5157" href="Relation.Binary.Consequences.html#5157" class="Bound">asym</a> <a id="5162" class="Symbol">{</a><a id="5163" href="Relation.Binary.Consequences.html#5163" class="Bound">x</a><a id="5164" class="Symbol">}</a> <a id="5166" class="Symbol">{</a><a id="5167" href="Relation.Binary.Consequences.html#5167" class="Bound">y</a><a id="5168" class="Symbol">}</a> <a id="5170" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a> <a id="5174" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a> <a id="5178" class="Symbol">=</a>
    <a id="5184" href="Relation.Binary.Consequences.html#5157" class="Bound">asym</a> <a id="5189" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a> <a id="5193" class="Symbol">(</a><a id="5194" href="Relation.Binary.Consequences.html#5138" class="Bound">respʳ</a> <a id="5200" class="Symbol">(</a><a id="5201" href="Relation.Binary.Consequences.html#5153" class="Bound">sym</a> <a id="5205" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a><a id="5208" class="Symbol">)</a> <a id="5210" class="Symbol">(</a><a id="5211" href="Relation.Binary.Consequences.html#5146" class="Bound">respˡ</a> <a id="5217" href="Relation.Binary.Consequences.html#5170" class="Bound">x≈y</a> <a id="5221" href="Relation.Binary.Consequences.html#5174" class="Bound">x&lt;y</a><a id="5224" class="Symbol">))</a>

  <a id="5230" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a> <a id="5239" class="Symbol">:</a> <a id="5241" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5254" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5258" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5262" class="Symbol">→</a> <a id="5264" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5275" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5281" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a> <a id="5290" href="Relation.Binary.Consequences.html#5290" class="Bound">tri</a> <a id="5294" class="Symbol">{</a><a id="5295" href="Relation.Binary.Consequences.html#5295" class="Bound">x</a><a id="5296" class="Symbol">}</a> <a id="5298" class="Symbol">{</a><a id="5299" href="Relation.Binary.Consequences.html#5299" class="Bound">y</a><a id="5300" class="Symbol">}</a> <a id="5302" href="Relation.Binary.Consequences.html#5302" class="Bound">x&lt;y</a> <a id="5306" href="Relation.Binary.Consequences.html#5306" class="Bound">x&gt;y</a> <a id="5310" class="Keyword">with</a> <a id="5315" href="Relation.Binary.Consequences.html#5290" class="Bound">tri</a> <a id="5319" href="Relation.Binary.Consequences.html#5295" class="Bound">x</a> <a id="5321" href="Relation.Binary.Consequences.html#5299" class="Bound">y</a>
  <a id="5325" class="Symbol">...</a> <a id="5329" class="Symbol">|</a> <a id="5331" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5336" class="Symbol">_</a>   <a id="5340" class="Symbol">_</a> <a id="5342" href="Relation.Binary.Consequences.html#5342" class="Bound">x≯y</a> <a id="5346" class="Symbol">=</a> <a id="5348" href="Relation.Binary.Consequences.html#5342" class="Bound">x≯y</a> <a id="5352" class="Bound">x&gt;y</a>
  <a id="5358" class="Symbol">...</a> <a id="5362" class="Symbol">|</a> <a id="5364" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5369" class="Symbol">_</a>   <a id="5373" class="Symbol">_</a> <a id="5375" href="Relation.Binary.Consequences.html#5375" class="Bound">x≯y</a> <a id="5379" class="Symbol">=</a> <a id="5381" href="Relation.Binary.Consequences.html#5375" class="Bound">x≯y</a> <a id="5385" class="Bound">x&gt;y</a>
  <a id="5391" class="Symbol">...</a> <a id="5395" class="Symbol">|</a> <a id="5397" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5402" href="Relation.Binary.Consequences.html#5402" class="Bound">x≮y</a> <a id="5406" class="Symbol">_</a> <a id="5408" class="Symbol">_</a>   <a id="5412" class="Symbol">=</a> <a id="5414" href="Relation.Binary.Consequences.html#5402" class="Bound">x≮y</a> <a id="5418" class="Bound">x&lt;y</a>

  <a id="5425" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="5433" class="Symbol">:</a> <a id="5435" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5448" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5452" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5456" class="Symbol">→</a> <a id="5458" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="5470" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5474" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5480" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="5488" href="Relation.Binary.Consequences.html#5488" class="Bound">compare</a> <a id="5496" class="Symbol">{</a><a id="5497" href="Relation.Binary.Consequences.html#5497" class="Bound">x</a><a id="5498" class="Symbol">}</a> <a id="5500" class="Symbol">{</a><a id="5501" href="Relation.Binary.Consequences.html#5501" class="Bound">y</a><a id="5502" class="Symbol">}</a> <a id="5504" href="Relation.Binary.Consequences.html#5504" class="Bound">x≈y</a> <a id="5508" href="Relation.Binary.Consequences.html#5508" class="Bound">x&lt;y</a> <a id="5512" class="Keyword">with</a> <a id="5517" href="Relation.Binary.Consequences.html#5488" class="Bound">compare</a> <a id="5525" href="Relation.Binary.Consequences.html#5497" class="Bound">x</a> <a id="5527" href="Relation.Binary.Consequences.html#5501" class="Bound">y</a>
  <a id="5531" class="Symbol">...</a> <a id="5535" class="Symbol">|</a> <a id="5537" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5542" class="Symbol">_</a>   <a id="5546" href="Relation.Binary.Consequences.html#5546" class="Bound">x≉y</a> <a id="5550" href="Relation.Binary.Consequences.html#5550" class="Bound">y≮x</a> <a id="5554" class="Symbol">=</a> <a id="5556" href="Relation.Binary.Consequences.html#5546" class="Bound">x≉y</a> <a id="5560" class="Bound">x≈y</a>
  <a id="5566" class="Symbol">...</a> <a id="5570" class="Symbol">|</a> <a id="5572" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5577" href="Relation.Binary.Consequences.html#5577" class="Bound">x≮y</a> <a id="5581" href="Relation.Binary.Consequences.html#5581" class="Bound">x≉y</a> <a id="5585" href="Relation.Binary.Consequences.html#5585" class="Bound">y&lt;x</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Consequences.html#5581" class="Bound">x≉y</a> <a id="5595" class="Bound">x≈y</a>
  <a id="5601" class="Symbol">...</a> <a id="5605" class="Symbol">|</a> <a id="5607" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5612" href="Relation.Binary.Consequences.html#5612" class="Bound">x≮y</a> <a id="5616" class="Symbol">_</a>   <a id="5620" href="Relation.Binary.Consequences.html#5620" class="Bound">y≮x</a> <a id="5624" class="Symbol">=</a> <a id="5626" href="Relation.Binary.Consequences.html#5612" class="Bound">x≮y</a> <a id="5630" class="Bound">x&lt;y</a>

  <a id="5637" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="5646" class="Symbol">:</a> <a id="5648" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5661" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5665" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5669" class="Symbol">→</a> <a id="5671" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5681" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="5687" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="5696" href="Relation.Binary.Consequences.html#5696" class="Bound">compare</a> <a id="5704" href="Relation.Binary.Consequences.html#5704" class="Bound">x</a> <a id="5706" href="Relation.Binary.Consequences.html#5706" class="Bound">y</a> <a id="5708" class="Keyword">with</a> <a id="5713" href="Relation.Binary.Consequences.html#5696" class="Bound">compare</a> <a id="5721" href="Relation.Binary.Consequences.html#5704" class="Bound">x</a> <a id="5723" href="Relation.Binary.Consequences.html#5706" class="Bound">y</a>
  <a id="5727" class="Symbol">...</a> <a id="5731" class="Symbol">|</a> <a id="5733" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5738" class="Symbol">_</a> <a id="5740" href="Relation.Binary.Consequences.html#5740" class="Bound">x≉y</a> <a id="5744" class="Symbol">_</a> <a id="5746" class="Symbol">=</a> <a id="5748" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5752" href="Relation.Binary.Consequences.html#5740" class="Bound">x≉y</a>
  <a id="5758" class="Symbol">...</a> <a id="5762" class="Symbol">|</a> <a id="5764" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5769" class="Symbol">_</a> <a id="5771" href="Relation.Binary.Consequences.html#5771" class="Bound">x≈y</a> <a id="5775" class="Symbol">_</a> <a id="5777" class="Symbol">=</a> <a id="5779" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5783" href="Relation.Binary.Consequences.html#5771" class="Bound">x≈y</a>
  <a id="5789" class="Symbol">...</a> <a id="5793" class="Symbol">|</a> <a id="5795" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5800" class="Symbol">_</a> <a id="5802" href="Relation.Binary.Consequences.html#5802" class="Bound">x≉y</a> <a id="5806" class="Symbol">_</a> <a id="5808" class="Symbol">=</a> <a id="5810" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5814" href="Relation.Binary.Consequences.html#5802" class="Bound">x≉y</a>

  <a id="5821" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="5830" class="Symbol">:</a> <a id="5832" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="5845" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="5849" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="5853" class="Symbol">→</a> <a id="5855" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5865" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a>
  <a id="5871" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="5880" href="Relation.Binary.Consequences.html#5880" class="Bound">compare</a> <a id="5888" href="Relation.Binary.Consequences.html#5888" class="Bound">x</a> <a id="5890" href="Relation.Binary.Consequences.html#5890" class="Bound">y</a> <a id="5892" class="Keyword">with</a> <a id="5897" href="Relation.Binary.Consequences.html#5880" class="Bound">compare</a> <a id="5905" href="Relation.Binary.Consequences.html#5888" class="Bound">x</a> <a id="5907" href="Relation.Binary.Consequences.html#5890" class="Bound">y</a>
  <a id="5911" class="Symbol">...</a> <a id="5915" class="Symbol">|</a> <a id="5917" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="5922" href="Relation.Binary.Consequences.html#5922" class="Bound">x&lt;y</a> <a id="5926" class="Symbol">_</a> <a id="5928" class="Symbol">_</a> <a id="5930" class="Symbol">=</a> <a id="5932" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="5936" href="Relation.Binary.Consequences.html#5922" class="Bound">x&lt;y</a>
  <a id="5942" class="Symbol">...</a> <a id="5946" class="Symbol">|</a> <a id="5948" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="5953" href="Relation.Binary.Consequences.html#5953" class="Bound">x≮y</a> <a id="5957" class="Symbol">_</a> <a id="5959" class="Symbol">_</a> <a id="5961" class="Symbol">=</a> <a id="5963" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5967" href="Relation.Binary.Consequences.html#5953" class="Bound">x≮y</a>
  <a id="5973" class="Symbol">...</a> <a id="5977" class="Symbol">|</a> <a id="5979" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="5984" href="Relation.Binary.Consequences.html#5984" class="Bound">x≮y</a> <a id="5988" class="Symbol">_</a> <a id="5990" class="Symbol">_</a> <a id="5992" class="Symbol">=</a> <a id="5994" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="5998" href="Relation.Binary.Consequences.html#5984" class="Bound">x≮y</a>

  <a id="6005" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6021" class="Symbol">:</a> <a id="6023" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6033" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6037" class="Symbol">→</a> <a id="6039" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6050" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6054" class="Symbol">→</a>
                    <a id="6076" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6087" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6091" class="Symbol">→</a> <a id="6093" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6106" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6110" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6114" class="Symbol">→</a>
                    <a id="6136" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6140" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="6150" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6156" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6172" href="Relation.Binary.Consequences.html#6172" class="Bound">sym</a> <a id="6176" href="Relation.Binary.Consequences.html#6176" class="Bound">≈-tr</a> <a id="6181" href="Relation.Binary.Consequences.html#6181" class="Bound">&lt;-tr</a> <a id="6186" href="Relation.Binary.Consequences.html#6186" class="Bound">tri</a> <a id="6190" class="Symbol">{</a><a id="6191" href="Relation.Binary.Consequences.html#6191" class="Bound">x</a><a id="6192" class="Symbol">}</a> <a id="6194" class="Symbol">{</a><a id="6195" href="Relation.Binary.Consequences.html#6195" class="Bound">y</a><a id="6196" class="Symbol">}</a> <a id="6198" class="Symbol">{</a><a id="6199" href="Relation.Binary.Consequences.html#6199" class="Bound">z</a><a id="6200" class="Symbol">}</a> <a id="6202" href="Relation.Binary.Consequences.html#6202" class="Bound">y≈z</a> <a id="6206" href="Relation.Binary.Consequences.html#6206" class="Bound">x&lt;y</a> <a id="6210" class="Keyword">with</a> <a id="6215" href="Relation.Binary.Consequences.html#6186" class="Bound">tri</a> <a id="6219" href="Relation.Binary.Consequences.html#6191" class="Bound">x</a> <a id="6221" href="Relation.Binary.Consequences.html#6199" class="Bound">z</a>
  <a id="6225" class="Symbol">...</a> <a id="6229" class="Symbol">|</a> <a id="6231" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6236" href="Relation.Binary.Consequences.html#6236" class="Bound">x&lt;z</a> <a id="6240" class="Symbol">_</a> <a id="6242" class="Symbol">_</a> <a id="6244" class="Symbol">=</a> <a id="6246" href="Relation.Binary.Consequences.html#6236" class="Bound">x&lt;z</a>
  <a id="6252" class="Symbol">...</a> <a id="6256" class="Symbol">|</a> <a id="6258" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6263" class="Symbol">_</a> <a id="6265" href="Relation.Binary.Consequences.html#6265" class="Bound">x≈z</a> <a id="6269" class="Symbol">_</a> <a id="6271" class="Symbol">=</a> <a id="6273" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6287" class="Bound">x&lt;y</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6300" class="Bound">tri</a> <a id="6304" class="Symbol">(</a><a id="6305" class="Bound">≈-tr</a> <a id="6310" href="Relation.Binary.Consequences.html#6265" class="Bound">x≈z</a> <a id="6314" class="Symbol">(</a><a id="6315" class="Bound">sym</a> <a id="6319" class="Bound">y≈z</a><a id="6322" class="Symbol">)))</a>
  <a id="6328" class="Symbol">...</a> <a id="6332" class="Symbol">|</a> <a id="6334" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6339" class="Symbol">_</a> <a id="6341" class="Symbol">_</a> <a id="6343" href="Relation.Binary.Consequences.html#6343" class="Bound">z&lt;x</a> <a id="6347" class="Symbol">=</a> <a id="6349" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6363" class="Symbol">(</a><a id="6364" class="Bound">&lt;-tr</a> <a id="6369" href="Relation.Binary.Consequences.html#6343" class="Bound">z&lt;x</a> <a id="6373" class="Bound">x&lt;y</a><a id="6376" class="Symbol">)</a> <a id="6378" class="Symbol">(</a><a id="6379" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6387" class="Bound">tri</a> <a id="6391" class="Symbol">(</a><a id="6392" class="Bound">sym</a> <a id="6396" class="Bound">y≈z</a><a id="6399" class="Symbol">))</a>

  <a id="6405" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="6421" class="Symbol">:</a> <a id="6423" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6434" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6438" class="Symbol">→</a>
                    <a id="6460" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6471" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6475" class="Symbol">→</a> <a id="6477" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6490" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6494" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6498" class="Symbol">→</a>
                    <a id="6520" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6524" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="6534" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6540" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="6556" href="Relation.Binary.Consequences.html#6556" class="Bound">≈-tr</a> <a id="6561" href="Relation.Binary.Consequences.html#6561" class="Bound">&lt;-tr</a> <a id="6566" href="Relation.Binary.Consequences.html#6566" class="Bound">tri</a> <a id="6570" class="Symbol">{</a><a id="6571" href="Relation.Binary.Consequences.html#6571" class="Bound">z</a><a id="6572" class="Symbol">}</a> <a id="6574" class="Symbol">{_}</a> <a id="6578" class="Symbol">{</a><a id="6579" href="Relation.Binary.Consequences.html#6579" class="Bound">y</a><a id="6580" class="Symbol">}</a> <a id="6582" href="Relation.Binary.Consequences.html#6582" class="Bound">x≈y</a> <a id="6586" href="Relation.Binary.Consequences.html#6586" class="Bound">x&lt;z</a> <a id="6590" class="Keyword">with</a> <a id="6595" href="Relation.Binary.Consequences.html#6566" class="Bound">tri</a> <a id="6599" href="Relation.Binary.Consequences.html#6579" class="Bound">y</a> <a id="6601" href="Relation.Binary.Consequences.html#6571" class="Bound">z</a>
  <a id="6605" class="Symbol">...</a> <a id="6609" class="Symbol">|</a> <a id="6611" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="6616" href="Relation.Binary.Consequences.html#6616" class="Bound">y&lt;z</a> <a id="6620" class="Symbol">_</a> <a id="6622" class="Symbol">_</a> <a id="6624" class="Symbol">=</a> <a id="6626" href="Relation.Binary.Consequences.html#6616" class="Bound">y&lt;z</a>
  <a id="6632" class="Symbol">...</a> <a id="6636" class="Symbol">|</a> <a id="6638" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="6643" class="Symbol">_</a> <a id="6645" href="Relation.Binary.Consequences.html#6645" class="Bound">y≈z</a> <a id="6649" class="Symbol">_</a> <a id="6651" class="Symbol">=</a> <a id="6653" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6667" class="Bound">x&lt;z</a> <a id="6671" class="Symbol">(</a><a id="6672" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6680" class="Bound">tri</a> <a id="6684" class="Symbol">(</a><a id="6685" class="Bound">≈-tr</a> <a id="6690" class="Bound">x≈y</a> <a id="6694" href="Relation.Binary.Consequences.html#6645" class="Bound">y≈z</a><a id="6697" class="Symbol">))</a>
  <a id="6702" class="Symbol">...</a> <a id="6706" class="Symbol">|</a> <a id="6708" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="6713" class="Symbol">_</a> <a id="6715" class="Symbol">_</a> <a id="6717" href="Relation.Binary.Consequences.html#6717" class="Bound">z&lt;y</a> <a id="6721" class="Symbol">=</a> <a id="6723" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6737" class="Symbol">(</a><a id="6738" class="Bound">&lt;-tr</a> <a id="6743" class="Bound">x&lt;z</a> <a id="6747" href="Relation.Binary.Consequences.html#6717" class="Bound">z&lt;y</a><a id="6750" class="Symbol">)</a> <a id="6752" class="Symbol">(</a><a id="6753" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="6761" class="Bound">tri</a> <a id="6765" class="Bound">x≈y</a><a id="6768" class="Symbol">)</a>

  <a id="6773" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="6788" class="Symbol">:</a> <a id="6790" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6800" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6804" class="Symbol">→</a> <a id="6806" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6817" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6821" class="Symbol">→</a>
                   <a id="6842" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="6853" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6857" class="Symbol">→</a> <a id="6859" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="6872" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a> <a id="6876" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6880" class="Symbol">→</a>
                   <a id="6901" href="Relation.Binary.Consequences.html#4521" class="Bound Operator">_&lt;_</a> <a id="6905" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="6915" href="Relation.Binary.Consequences.html#4504" class="Bound Operator">_≈_</a>
  <a id="6921" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="6936" href="Relation.Binary.Consequences.html#6936" class="Bound">sym</a> <a id="6940" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="6945" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="6950" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a> <a id="6954" class="Symbol">=</a>
    <a id="6960" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a> <a id="6976" href="Relation.Binary.Consequences.html#6936" class="Bound">sym</a> <a id="6980" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="6985" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="6990" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a> <a id="6994" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a>
    <a id="7000" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a> <a id="7016" href="Relation.Binary.Consequences.html#6940" class="Bound">≈-tr</a> <a id="7021" href="Relation.Binary.Consequences.html#6945" class="Bound">&lt;-tr</a> <a id="7026" href="Relation.Binary.Consequences.html#6950" class="Bound">tri</a>

<a id="7031" class="Comment">------------------------------------------------------------------------</a>
<a id="7104" class="Comment">-- Without Loss of Generality</a>

<a id="7135" class="Keyword">module</a> <a id="7142" href="Relation.Binary.Consequences.html#7142" class="Module">_</a>  <a id="7145" class="Symbol">{</a><a id="7146" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">_R_</a> <a id="7150" class="Symbol">:</a> <a id="7152" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7156" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7158" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7160" class="Symbol">}</a> <a id="7162" class="Symbol">{</a><a id="7163" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7165" class="Symbol">:</a> <a id="7167" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7171" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7173" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7175" class="Symbol">}</a> <a id="7177" class="Keyword">where</a>

  <a id="7186" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="7191" class="Symbol">:</a> <a id="7193" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="7199" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">_R_</a> <a id="7203" class="Symbol">→</a> <a id="7205" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="7215" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7217" class="Symbol">→</a>
         <a id="7228" class="Symbol">(∀</a> <a id="7231" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7233" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a> <a id="7235" class="Symbol">→</a> <a id="7237" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7239" href="Relation.Binary.Consequences.html#7146" class="Bound Operator">R</a> <a id="7241" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7247" href="Relation.Binary.Consequences.html#7231" class="Bound">a</a> <a id="7249" href="Relation.Binary.Consequences.html#7233" class="Bound">b</a><a id="7250" class="Symbol">)</a> <a id="7252" class="Symbol">→</a>
         <a id="7263" class="Symbol">∀</a> <a id="7265" href="Relation.Binary.Consequences.html#7265" class="Bound">a</a> <a id="7267" href="Relation.Binary.Consequences.html#7267" class="Bound">b</a> <a id="7269" class="Symbol">→</a> <a id="7271" href="Relation.Binary.Consequences.html#7163" class="Bound">Q</a> <a id="7273" href="Relation.Binary.Consequences.html#7265" class="Bound">a</a> <a id="7275" href="Relation.Binary.Consequences.html#7267" class="Bound">b</a>
  <a id="7279" href="Relation.Binary.Consequences.html#7186" class="Function">wlog</a> <a id="7284" href="Relation.Binary.Consequences.html#7284" class="Bound">r-total</a> <a id="7292" href="Relation.Binary.Consequences.html#7292" class="Bound">q-sym</a> <a id="7298" href="Relation.Binary.Consequences.html#7298" class="Bound">prf</a> <a id="7302" href="Relation.Binary.Consequences.html#7302" class="Bound">a</a> <a id="7304" href="Relation.Binary.Consequences.html#7304" class="Bound">b</a> <a id="7306" class="Keyword">with</a> <a id="7311" href="Relation.Binary.Consequences.html#7284" class="Bound">r-total</a> <a id="7319" href="Relation.Binary.Consequences.html#7302" class="Bound">a</a> <a id="7321" href="Relation.Binary.Consequences.html#7304" class="Bound">b</a>
  <a id="7325" class="Symbol">...</a> <a id="7329" class="Symbol">|</a> <a id="7331" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7336" href="Relation.Binary.Consequences.html#7336" class="Bound">aRb</a> <a id="7340" class="Symbol">=</a> <a id="7342" class="Bound">prf</a> <a id="7346" class="Bound">a</a> <a id="7348" class="Bound">b</a> <a id="7350" href="Relation.Binary.Consequences.html#7336" class="Bound">aRb</a>
  <a id="7356" class="Symbol">...</a> <a id="7360" class="Symbol">|</a> <a id="7362" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7367" href="Relation.Binary.Consequences.html#7367" class="Bound">bRa</a> <a id="7371" class="Symbol">=</a> <a id="7373" class="Bound">q-sym</a> <a id="7379" class="Symbol">(</a><a id="7380" class="Bound">prf</a> <a id="7384" class="Bound">b</a> <a id="7386" class="Bound">a</a> <a id="7388" href="Relation.Binary.Consequences.html#7367" class="Bound">bRa</a><a id="7391" class="Symbol">)</a>

<a id="7394" class="Comment">------------------------------------------------------------------------</a>
<a id="7467" class="Comment">-- Other proofs</a>

<a id="7484" class="Keyword">module</a> <a id="7491" href="Relation.Binary.Consequences.html#7491" class="Module">_</a> <a id="7493" class="Symbol">{</a><a id="7494" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7502" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7504" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7506" href="Relation.Binary.Consequences.html#804" class="Generalizable">p</a><a id="7507" class="Symbol">}</a> <a id="7509" class="Keyword">where</a>

  <a id="7518" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="7532" class="Symbol">:</a> <a id="7534" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7544" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7546" class="Symbol">→</a> <a id="7548" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="7564" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a>
  <a id="7568" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a> <a id="7582" href="Relation.Binary.Consequences.html#7582" class="Bound">dec</a> <a id="7586" href="Relation.Binary.Consequences.html#7586" class="Bound">x</a> <a id="7588" href="Relation.Binary.Consequences.html#7588" class="Bound">y</a> <a id="7590" class="Symbol">=</a> <a id="7592" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Relation.Binary.Consequences.html#7582" class="Bound">dec</a> <a id="7607" href="Relation.Binary.Consequences.html#7586" class="Bound">x</a> <a id="7609" href="Relation.Binary.Consequences.html#7588" class="Bound">y</a><a id="7610" class="Symbol">)</a>

  <a id="7615" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a> <a id="7632" class="Symbol">:</a> <a id="7634" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7644" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a> <a id="7646" class="Symbol">→</a> <a id="7648" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="7661" href="Relation.Binary.Consequences.html#7494" class="Bound">R</a>
  <a id="7665" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a> <a id="7682" href="Relation.Binary.Consequences.html#7682" class="Bound">dec</a> <a id="7686" class="Symbol">{</a><a id="7687" href="Relation.Binary.Consequences.html#7687" class="Bound">a</a><a id="7688" class="Symbol">}</a> <a id="7690" class="Symbol">{</a><a id="7691" href="Relation.Binary.Consequences.html#7691" class="Bound">b</a><a id="7692" class="Symbol">}</a> <a id="7694" class="Symbol">=</a> <a id="7696" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="7706" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="7708" href="Relation.Binary.Consequences.html#7682" class="Bound">dec</a> <a id="7712" href="Relation.Binary.Consequences.html#7687" class="Bound">a</a> <a id="7714" href="Relation.Binary.Consequences.html#7691" class="Bound">b</a>

<a id="7717" class="Keyword">module</a> <a id="7724" href="Relation.Binary.Consequences.html#7724" class="Module">_</a> <a id="7726" class="Symbol">{</a><a id="7727" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7729" class="Symbol">:</a> <a id="7731" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7735" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7737" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7739" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7741" class="Symbol">}</a> <a id="7743" class="Symbol">{</a><a id="7744" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a> <a id="7746" class="Symbol">:</a> <a id="7748" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7752" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7754" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7756" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7758" class="Symbol">}</a> <a id="7760" class="Keyword">where</a>

  <a id="7769" href="Relation.Binary.Consequences.html#7769" class="Function">map-NonEmpty</a> <a id="7782" class="Symbol">:</a> <a id="7784" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7786" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="7788" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a> <a id="7790" class="Symbol">→</a> <a id="7792" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7801" href="Relation.Binary.Consequences.html#7727" class="Bound">R</a> <a id="7803" class="Symbol">→</a> <a id="7805" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7814" href="Relation.Binary.Consequences.html#7744" class="Bound">S</a>
  <a id="7818" href="Relation.Binary.Consequences.html#7769" class="Function">map-NonEmpty</a> <a id="7831" href="Relation.Binary.Consequences.html#7831" class="Bound">f</a> <a id="7833" href="Relation.Binary.Consequences.html#7833" class="Bound">x</a> <a id="7835" class="Symbol">=</a> <a id="7837" href="Relation.Binary.Definitions.html#7492" class="InductiveConstructor">nonEmpty</a> <a id="7846" class="Symbol">(</a><a id="7847" href="Relation.Binary.Consequences.html#7831" class="Bound">f</a> <a id="7849" class="Symbol">(</a><a id="7850" href="Relation.Binary.Definitions.html#7541" class="Field">NonEmpty.proof</a> <a id="7865" href="Relation.Binary.Consequences.html#7833" class="Bound">x</a><a id="7866" class="Symbol">))</a>

<a id="7870" class="Keyword">module</a> <a id="7877" href="Relation.Binary.Consequences.html#7877" class="Module">_</a> <a id="7879" class="Symbol">{</a><a id="7880" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a> <a id="7882" class="Symbol">:</a> <a id="7884" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7888" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7890" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7892" href="Relation.Binary.Consequences.html#792" class="Generalizable">ℓ₁</a><a id="7894" class="Symbol">}</a> <a id="7896" class="Symbol">{</a><a id="7897" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7899" class="Symbol">:</a> <a id="7901" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7905" href="Relation.Binary.Consequences.html#820" class="Generalizable">B</a> <a id="7907" href="Relation.Binary.Consequences.html#818" class="Generalizable">A</a> <a id="7909" href="Relation.Binary.Consequences.html#795" class="Generalizable">ℓ₂</a><a id="7911" class="Symbol">}</a> <a id="7913" class="Keyword">where</a>

  <a id="7922" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="7934" class="Symbol">:</a> <a id="7936" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="7943" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a> <a id="7945" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7947" class="Symbol">→</a> <a id="7949" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="7956" href="Relation.Binary.Consequences.html#7897" class="Bound">S</a> <a id="7958" href="Relation.Binary.Consequences.html#7880" class="Bound">R</a>
  <a id="7962" href="Relation.Binary.Consequences.html#7922" class="Function">flip-Connex</a> <a id="7974" href="Relation.Binary.Consequences.html#7974" class="Bound">f</a> <a id="7976" href="Relation.Binary.Consequences.html#7976" class="Bound">x</a> <a id="7978" href="Relation.Binary.Consequences.html#7978" class="Bound">y</a> <a id="7980" class="Symbol">=</a> <a id="7982" href="Data.Sum.Base.html#1185" class="Function">Sum.swap</a> <a id="7991" class="Symbol">(</a><a id="7992" href="Relation.Binary.Consequences.html#7974" class="Bound">f</a> <a id="7994" href="Relation.Binary.Consequences.html#7978" class="Bound">y</a> <a id="7996" href="Relation.Binary.Consequences.html#7976" class="Bound">x</a><a id="7997" class="Symbol">)</a>



<a id="8002" class="Comment">------------------------------------------------------------------------</a>
<a id="8075" class="Comment">-- DEPRECATED NAMES</a>
<a id="8095" class="Comment">------------------------------------------------------------------------</a>
<a id="8168" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="8239" class="Comment">-- not guaranteed.</a>

<a id="8259" class="Comment">-- Version 1.6</a>

<a id="subst⟶respˡ"></a><a id="8275" href="Relation.Binary.Consequences.html#8275" class="Function">subst⟶respˡ</a> <a id="8287" class="Symbol">=</a> <a id="8289" href="Relation.Binary.Consequences.html#982" class="Function">subst⇒respˡ</a>
<a id="8301" class="Symbol">{-#</a> <a id="8305" class="Keyword">WARNING_ON_USAGE</a> <a id="8322" class="Pragma">subst⟶respˡ</a>
<a id="8334" class="String">&quot;Warning: subst⟶respˡ was deprecated in v1.6.
Please use subst⇒respˡ instead.&quot;</a>
<a id="8413" class="Symbol">#-}</a>
<a id="subst⟶respʳ"></a><a id="8417" href="Relation.Binary.Consequences.html#8417" class="Function">subst⟶respʳ</a> <a id="8429" class="Symbol">=</a> <a id="8431" href="Relation.Binary.Consequences.html#1099" class="Function">subst⇒respʳ</a>
<a id="8443" class="Symbol">{-#</a> <a id="8447" class="Keyword">WARNING_ON_USAGE</a> <a id="8464" class="Pragma">subst⟶respʳ</a>
<a id="8476" class="String">&quot;Warning: subst⟶respʳ was deprecated in v1.6.
Please use subst⇒respʳ instead.&quot;</a>
<a id="8555" class="Symbol">#-}</a>
<a id="subst⟶resp₂"></a><a id="8559" href="Relation.Binary.Consequences.html#8559" class="Function">subst⟶resp₂</a> <a id="8571" class="Symbol">=</a> <a id="8573" href="Relation.Binary.Consequences.html#1211" class="Function">subst⇒resp₂</a>
<a id="8585" class="Symbol">{-#</a> <a id="8589" class="Keyword">WARNING_ON_USAGE</a> <a id="8606" class="Pragma">subst⟶resp₂</a>
<a id="8618" class="String">&quot;Warning: subst⟶resp₂ was deprecated in v1.6.
Please use subst⇒resp₂ instead.&quot;</a>
<a id="8697" class="Symbol">#-}</a>
<a id="P-resp⟶¬P-resp"></a><a id="8701" href="Relation.Binary.Consequences.html#8701" class="Function">P-resp⟶¬P-resp</a> <a id="8716" class="Symbol">=</a> <a id="8718" href="Relation.Binary.Consequences.html#1372" class="Function">resp⇒¬-resp</a>
<a id="8730" class="Symbol">{-#</a> <a id="8734" class="Keyword">WARNING_ON_USAGE</a> <a id="8751" class="Pragma">P-resp⟶¬P-resp</a>
<a id="8766" class="String">&quot;Warning: P-resp⟶¬P-resp was deprecated in v1.6.
Please use resp⇒¬-resp instead.&quot;</a>
<a id="8848" class="Symbol">#-}</a>
<a id="total⟶refl"></a><a id="8852" href="Relation.Binary.Consequences.html#8852" class="Function">total⟶refl</a> <a id="8863" class="Symbol">=</a> <a id="8865" href="Relation.Binary.Consequences.html#2410" class="Function">total⇒refl</a>
<a id="8876" class="Symbol">{-#</a> <a id="8880" class="Keyword">WARNING_ON_USAGE</a> <a id="8897" class="Pragma">total⟶refl</a>
<a id="8908" class="String">&quot;Warning: total⟶refl was deprecated in v1.6.
Please use total⇒refl instead.&quot;</a>
<a id="8985" class="Symbol">#-}</a>
<a id="total+dec⟶dec"></a><a id="8989" href="Relation.Binary.Consequences.html#8989" class="Function">total+dec⟶dec</a> <a id="9003" class="Symbol">=</a> <a id="9005" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a>
<a id="9019" class="Symbol">{-#</a> <a id="9023" class="Keyword">WARNING_ON_USAGE</a> <a id="9040" class="Pragma">total+dec⟶dec</a>
<a id="9054" class="String">&quot;Warning: total+dec⟶dec was deprecated in v1.6.
Please use total∧dec⇒dec instead.&quot;</a>
<a id="9137" class="Symbol">#-}</a>
<a id="trans∧irr⟶asym"></a><a id="9141" href="Relation.Binary.Consequences.html#9141" class="Function">trans∧irr⟶asym</a> <a id="9156" class="Symbol">=</a> <a id="9158" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a>
<a id="9173" class="Symbol">{-#</a> <a id="9177" class="Keyword">WARNING_ON_USAGE</a> <a id="9194" class="Pragma">trans∧irr⟶asym</a>
<a id="9209" class="String">&quot;Warning: trans∧irr⟶asym was deprecated in v1.6.
Please use trans∧irr⇒asym instead.&quot;</a>
<a id="9294" class="Symbol">#-}</a>
<a id="irr∧antisym⟶asym"></a><a id="9298" href="Relation.Binary.Consequences.html#9298" class="Function">irr∧antisym⟶asym</a> <a id="9315" class="Symbol">=</a> <a id="9317" href="Relation.Binary.Consequences.html#4732" class="Function">irr∧antisym⇒asym</a>
<a id="9334" class="Symbol">{-#</a> <a id="9338" class="Keyword">WARNING_ON_USAGE</a> <a id="9355" class="Pragma">irr∧antisym⟶asym</a>
<a id="9372" class="String">&quot;Warning: irr∧antisym⟶asym was deprecated in v1.6.
Please use irr∧antisym⇒asym instead.&quot;</a>
<a id="9461" class="Symbol">#-}</a>
<a id="asym⟶antisym"></a><a id="9465" href="Relation.Binary.Consequences.html#9465" class="Function">asym⟶antisym</a> <a id="9478" class="Symbol">=</a> <a id="9480" href="Relation.Binary.Consequences.html#4913" class="Function">asym⇒antisym</a>
<a id="9493" class="Symbol">{-#</a> <a id="9497" class="Keyword">WARNING_ON_USAGE</a> <a id="9514" class="Pragma">asym⟶antisym</a>
<a id="9527" class="String">&quot;Warning: asym⟶antisym was deprecated in v1.6.
Please use asym⇒antisym instead.&quot;</a>
<a id="9608" class="Symbol">#-}</a>
<a id="asym⟶irr"></a><a id="9612" href="Relation.Binary.Consequences.html#9612" class="Function">asym⟶irr</a> <a id="9621" class="Symbol">=</a> <a id="9623" href="Relation.Binary.Consequences.html#5029" class="Function">asym⇒irr</a>
<a id="9632" class="Symbol">{-#</a> <a id="9636" class="Keyword">WARNING_ON_USAGE</a> <a id="9653" class="Pragma">asym⟶irr</a>
<a id="9662" class="String">&quot;Warning: asym⟶irr was deprecated in v1.6.
Please use asym⇒irr instead.&quot;</a>
<a id="9735" class="Symbol">#-}</a>
<a id="tri⟶asym"></a><a id="9739" href="Relation.Binary.Consequences.html#9739" class="Function">tri⟶asym</a> <a id="9748" class="Symbol">=</a> <a id="9750" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a>
<a id="9759" class="Symbol">{-#</a> <a id="9763" class="Keyword">WARNING_ON_USAGE</a> <a id="9780" class="Pragma">tri⟶asym</a>
<a id="9789" class="String">&quot;Warning: tri⟶asym was deprecated in v1.6.
Please use tri⇒asym instead.&quot;</a>
<a id="9862" class="Symbol">#-}</a>
<a id="tri⟶irr"></a><a id="9866" href="Relation.Binary.Consequences.html#9866" class="Function">tri⟶irr</a> <a id="9874" class="Symbol">=</a> <a id="9876" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a>
<a id="9884" class="Symbol">{-#</a> <a id="9888" class="Keyword">WARNING_ON_USAGE</a> <a id="9905" class="Pragma">tri⟶irr</a>
<a id="9913" class="String">&quot;Warning: tri⟶irr was deprecated in v1.6.
Please use tri⇒irr instead.&quot;</a>
<a id="9984" class="Symbol">#-}</a>
<a id="tri⟶dec≈"></a><a id="9988" href="Relation.Binary.Consequences.html#9988" class="Function">tri⟶dec≈</a> <a id="9997" class="Symbol">=</a> <a id="9999" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a>
<a id="10008" class="Symbol">{-#</a> <a id="10012" class="Keyword">WARNING_ON_USAGE</a> <a id="10029" class="Pragma">tri⟶dec≈</a>
<a id="10038" class="String">&quot;Warning: tri⟶dec≈ was deprecated in v1.6.
Please use tri⇒dec≈ instead.&quot;</a>
<a id="10111" class="Symbol">#-}</a>
<a id="tri⟶dec&lt;"></a><a id="10115" href="Relation.Binary.Consequences.html#10115" class="Function">tri⟶dec&lt;</a> <a id="10124" class="Symbol">=</a> <a id="10126" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a>
<a id="10135" class="Symbol">{-#</a> <a id="10139" class="Keyword">WARNING_ON_USAGE</a> <a id="10156" class="Pragma">tri⟶dec&lt;</a>
<a id="10165" class="String">&quot;Warning: tri⟶dec&lt; was deprecated in v1.6.
Please use tri⇒dec&lt; instead.&quot;</a>
<a id="10238" class="Symbol">#-}</a>
<a id="trans∧tri⟶respʳ≈"></a><a id="10242" href="Relation.Binary.Consequences.html#10242" class="Function">trans∧tri⟶respʳ≈</a> <a id="10259" class="Symbol">=</a> <a id="10261" href="Relation.Binary.Consequences.html#6005" class="Function">trans∧tri⇒respʳ</a>
<a id="10277" class="Symbol">{-#</a> <a id="10281" class="Keyword">WARNING_ON_USAGE</a> <a id="10298" class="Pragma">trans∧tri⟶respʳ≈</a>
<a id="10315" class="String">&quot;Warning: trans∧tri⟶respʳ≈ was deprecated in v1.6.
Please use trans∧tri⇒respʳ instead.&quot;</a>
<a id="10403" class="Symbol">#-}</a>
<a id="trans∧tri⟶respˡ≈"></a><a id="10407" href="Relation.Binary.Consequences.html#10407" class="Function">trans∧tri⟶respˡ≈</a> <a id="10424" class="Symbol">=</a> <a id="10426" href="Relation.Binary.Consequences.html#6405" class="Function">trans∧tri⇒respˡ</a>
<a id="10442" class="Symbol">{-#</a> <a id="10446" class="Keyword">WARNING_ON_USAGE</a> <a id="10463" class="Pragma">trans∧tri⟶respˡ≈</a>
<a id="10480" class="String">&quot;Warning: trans∧tri⟶respˡ≈ was deprecated in v1.6.
Please use trans∧tri⇒respˡ instead.&quot;</a>
<a id="10568" class="Symbol">#-}</a>
<a id="trans∧tri⟶resp≈"></a><a id="10572" href="Relation.Binary.Consequences.html#10572" class="Function">trans∧tri⟶resp≈</a> <a id="10588" class="Symbol">=</a> <a id="10590" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a>
<a id="10605" class="Symbol">{-#</a> <a id="10609" class="Keyword">WARNING_ON_USAGE</a> <a id="10626" class="Pragma">trans∧tri⟶resp≈</a>
<a id="10642" class="String">&quot;Warning: trans∧tri⟶resp≈ was deprecated in v1.6.
Please use trans∧tri⇒resp instead.&quot;</a>
<a id="10728" class="Symbol">#-}</a>
<a id="dec⟶weaklyDec"></a><a id="10732" href="Relation.Binary.Consequences.html#10732" class="Function">dec⟶weaklyDec</a> <a id="10746" class="Symbol">=</a> <a id="10748" href="Relation.Binary.Consequences.html#7518" class="Function">dec⇒weaklyDec</a>
<a id="10762" class="Symbol">{-#</a> <a id="10766" class="Keyword">WARNING_ON_USAGE</a> <a id="10783" class="Pragma">dec⟶weaklyDec</a>
<a id="10797" class="String">&quot;Warning: dec⟶weaklyDec was deprecated in v1.6.
Please use dec⇒weaklyDec instead.&quot;</a>
<a id="10880" class="Symbol">#-}</a>
<a id="dec⟶recomputable"></a><a id="10884" href="Relation.Binary.Consequences.html#10884" class="Function">dec⟶recomputable</a> <a id="10901" class="Symbol">=</a> <a id="10903" href="Relation.Binary.Consequences.html#7615" class="Function">dec⇒recomputable</a>
<a id="10920" class="Symbol">{-#</a> <a id="10924" class="Keyword">WARNING_ON_USAGE</a> <a id="10941" class="Pragma">dec⟶recomputable</a>
<a id="10958" class="String">&quot;Warning: dec⟶recomputable was deprecated in v1.6.
Please use dec⇒recomputable instead.&quot;</a>
<a id="11047" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.Closure.Reflexive.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Relation.Binary.Construct.Closure.Reflexive.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.Closure.Reflexive.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Some properties of reflexive closures</a>
<a id="147" class="Comment">------------------------------------------------------------------------</a>

<a id="221" class="Symbol">{-#</a> <a id="225" class="Keyword">OPTIONS</a> <a id="233" class="Pragma">--safe</a> <a id="240" class="Pragma">--cubical-compatible</a> <a id="261" class="Symbol">#-}</a>

<a id="266" class="Keyword">module</a> <a id="273" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html" class="Module">Relation.Binary.Construct.Closure.Reflexive.Properties</a> <a id="328" class="Keyword">where</a>

<a id="335" class="Keyword">open</a> <a id="340" class="Keyword">import</a> <a id="347" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="365" class="Symbol">as</a> <a id="368" class="Module">Product</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Product.Base.html#2173" class="Function">map</a><a id="391" class="Symbol">)</a>
<a id="393" class="Keyword">open</a> <a id="398" class="Keyword">import</a> <a id="405" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="419" class="Symbol">as</a> <a id="422" class="Module">Sum</a> <a id="426" class="Keyword">using</a> <a id="432" class="Symbol">(</a><a id="433" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="436" class="Symbol">;</a> <a id="438" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="442" class="Symbol">;</a> <a id="444" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="479" class="Keyword">using</a> <a id="485" class="Symbol">(</a><a id="486" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="489" class="Symbol">;</a> <a id="491" href="Function.Bundles.html#13497" class="Function">mk⇔</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Function.Base.html" class="Module">Function.Base</a> <a id="522" class="Keyword">using</a> <a id="528" class="Symbol">(</a><a id="529" href="Function.Base.html#704" class="Function">id</a><a id="531" class="Symbol">)</a>
<a id="533" class="Keyword">open</a> <a id="538" class="Keyword">import</a> <a id="545" href="Level.html" class="Module">Level</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="563" class="Symbol">;</a> <a id="565" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="618" class="Symbol">;</a> <a id="620" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="627" class="Symbol">)</a>
<a id="629" class="Keyword">open</a> <a id="634" class="Keyword">import</a> <a id="641" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="709" class="Symbol">;</a> <a id="711" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="734" class="Symbol">;</a> <a id="736" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a><a id="759" class="Symbol">;</a> <a id="761" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="778" class="Symbol">;</a> <a id="780" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a>
        <a id="807" class="Symbol">;</a> <a id="809" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="821" class="Symbol">;</a> <a id="823" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="838" class="Symbol">)</a>
<a id="840" class="Keyword">open</a> <a id="845" class="Keyword">import</a> <a id="852" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="882" class="Keyword">using</a> <a id="888" class="Symbol">(</a><a id="889" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="898" class="Symbol">;</a> <a id="900" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="921" class="Symbol">;</a> <a id="923" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="933" class="Symbol">;</a> <a id="935" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="957" class="Symbol">;</a> <a id="959" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="971" class="Symbol">;</a> <a id="973" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="978" class="Symbol">;</a> <a id="980" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="989" class="Symbol">;</a> <a id="991" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="1008" class="Symbol">;</a> <a id="1010" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1014" class="Symbol">;</a> <a id="1016" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1020" class="Symbol">;</a> <a id="1022" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a>
        <a id="1035" class="Symbol">;</a> <a id="1037" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="1048" class="Symbol">;</a> <a id="1050" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="1061" class="Symbol">;</a> <a id="1063" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1073" class="Symbol">;</a> <a id="1075" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1086" class="Symbol">)</a>
<a id="1088" class="Keyword">open</a> <a id="1093" class="Keyword">import</a> <a id="1100" href="Relation.Binary.Construct.Closure.Reflexive.html" class="Module">Relation.Binary.Construct.Closure.Reflexive</a>
  <a id="1146" class="Keyword">using</a> <a id="1152" class="Symbol">(</a><a id="1153" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a><a id="1164" class="Symbol">;</a> <a id="1166" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[_]</a><a id="1169" class="Symbol">;</a> <a id="1171" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a><a id="1175" class="Symbol">)</a>
<a id="1177" class="Keyword">open</a> <a id="1182" class="Keyword">import</a> <a id="1189" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1232" class="Keyword">using</a> <a id="1238" class="Symbol">(</a><a id="1239" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1242" class="Symbol">;</a> <a id="1244" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1248" class="Symbol">)</a>
<a id="1250" class="Keyword">import</a> <a id="1257" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1306" class="Symbol">as</a> <a id="1309" class="Module">≡</a>
<a id="1311" class="Keyword">open</a> <a id="1316" class="Keyword">import</a> <a id="1323" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1354" class="Keyword">using</a> <a id="1360" class="Symbol">(</a><a id="1361" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1374" class="Symbol">)</a>
<a id="1376" class="Keyword">open</a> <a id="1381" class="Keyword">import</a> <a id="1388" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="1415" class="Symbol">as</a> <a id="1418" class="Module">Dec</a> <a id="1422" class="Keyword">using</a> <a id="1428" class="Symbol">(</a><a id="1429" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1432" class="Symbol">;</a> <a id="1434" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1436" class="Symbol">)</a>
<a id="1438" class="Keyword">open</a> <a id="1443" class="Keyword">import</a> <a id="1450" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1465" class="Keyword">using</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1476" class="Symbol">)</a>

<a id="1479" class="Keyword">private</a>
  <a id="1489" class="Keyword">variable</a>
    <a id="1502" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1502" class="Generalizable">a</a> <a id="1504" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1504" class="Generalizable">b</a> <a id="1506" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1506" class="Generalizable">ℓ</a> <a id="1508" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a> <a id="1510" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1510" class="Generalizable">q</a> <a id="1512" class="Symbol">:</a> <a id="1514" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1524" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="1526" class="Symbol">:</a> <a id="1528" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1532" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1502" class="Generalizable">a</a>
    <a id="1538" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1538" class="Generalizable">B</a> <a id="1540" class="Symbol">:</a> <a id="1542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1546" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1504" class="Generalizable">b</a>

<a id="1549" class="Comment">------------------------------------------------------------------------</a>
<a id="1622" class="Comment">-- Relational properties</a>

<a id="1648" class="Keyword">module</a> <a id="1655" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1655" class="Module">_</a> <a id="1657" class="Symbol">{</a><a id="1658" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1658" class="Bound">P</a> <a id="1660" class="Symbol">:</a> <a id="1662" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1666" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="1668" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a><a id="1669" class="Symbol">}</a> <a id="1671" class="Symbol">{</a><a id="1672" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1672" class="Bound">Q</a> <a id="1674" class="Symbol">:</a> <a id="1676" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1680" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1538" class="Generalizable">B</a> <a id="1682" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1510" class="Generalizable">q</a><a id="1683" class="Symbol">}</a> <a id="1685" class="Keyword">where</a>

  <a id="1694" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1694" class="Function">=[]⇒</a> <a id="1699" class="Symbol">:</a> <a id="1701" class="Symbol">∀</a> <a id="1703" class="Symbol">{</a><a id="1704" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1704" class="Bound">f</a> <a id="1706" class="Symbol">:</a> <a id="1708" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1666" class="Bound">A</a> <a id="1710" class="Symbol">→</a> <a id="1712" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1680" class="Bound">B</a><a id="1713" class="Symbol">}</a> <a id="1715" class="Symbol">→</a> <a id="1717" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1658" class="Bound">P</a> <a id="1719" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1722" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1704" class="Bound">f</a> <a id="1724" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1727" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1672" class="Bound">Q</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1743" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1658" class="Bound">P</a> <a id="1745" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1748" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1704" class="Bound">f</a> <a id="1750" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1753" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1765" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1672" class="Bound">Q</a>
  <a id="1769" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1694" class="Function">=[]⇒</a> <a id="1774" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1774" class="Bound">x</a> <a id="1776" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1778" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1778" class="Bound">x∼y</a> <a id="1782" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="1784" class="Symbol">=</a> <a id="1786" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1788" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1774" class="Bound">x</a> <a id="1790" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1778" class="Bound">x∼y</a> <a id="1794" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="1798" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1694" class="Function">=[]⇒</a> <a id="1803" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1803" class="Bound">x</a> <a id="1805" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="1813" class="Symbol">=</a> <a id="1815" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>

<a id="1821" class="Keyword">module</a> <a id="1828" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1828" class="Module">_</a> <a id="1830" class="Symbol">{</a><a id="1831" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="1835" class="Symbol">:</a> <a id="1837" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1841" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="1843" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1506" class="Generalizable">ℓ</a><a id="1844" class="Symbol">}</a> <a id="1846" class="Keyword">where</a>

  <a id="1855" class="Keyword">private</a>
    <a id="1867" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a> <a id="1872" class="Symbol">=</a> <a id="1874" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1886" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a>

  <a id="1893" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1893" class="Function">fromSum</a> <a id="1901" class="Symbol">:</a> <a id="1903" class="Symbol">∀</a> <a id="1905" class="Symbol">{</a><a id="1906" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1906" class="Bound">x</a> <a id="1908" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1908" class="Bound">y</a><a id="1909" class="Symbol">}</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1906" class="Bound">x</a> <a id="1915" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1917" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1908" class="Bound">y</a> <a id="1919" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1921" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1906" class="Bound">x</a> <a id="1923" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">~</a> <a id="1925" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1908" class="Bound">y</a> <a id="1927" class="Symbol">→</a> <a id="1929" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1906" class="Bound">x</a> <a id="1931" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">~ᵒ</a> <a id="1934" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1908" class="Bound">y</a>
  <a id="1938" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1893" class="Function">fromSum</a> <a id="1946" class="Symbol">(</a><a id="1947" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1952" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1956" class="Symbol">)</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>
  <a id="1967" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1893" class="Function">fromSum</a> <a id="1975" class="Symbol">(</a><a id="1976" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1981" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1981" class="Bound">y</a><a id="1982" class="Symbol">)</a> <a id="1984" class="Symbol">=</a> <a id="1986" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1988" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1981" class="Bound">y</a> <a id="1990" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>

  <a id="1995" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1995" class="Function">toSum</a> <a id="2001" class="Symbol">:</a> <a id="2003" class="Symbol">∀</a> <a id="2005" class="Symbol">{</a><a id="2006" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2006" class="Bound">x</a> <a id="2008" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2008" class="Bound">y</a><a id="2009" class="Symbol">}</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2006" class="Bound">x</a> <a id="2015" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">~ᵒ</a> <a id="2018" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2008" class="Bound">y</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2006" class="Bound">x</a> <a id="2024" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2026" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2008" class="Bound">y</a> <a id="2028" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2030" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2006" class="Bound">x</a> <a id="2032" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">~</a> <a id="2034" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2008" class="Bound">y</a>
  <a id="2038" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1995" class="Function">toSum</a> <a id="2044" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2046" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2046" class="Bound">x∼y</a> <a id="2050" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2052" class="Symbol">=</a> <a id="2054" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2059" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2046" class="Bound">x∼y</a>
  <a id="2065" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1995" class="Function">toSum</a> <a id="2071" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a> <a id="2076" class="Symbol">=</a> <a id="2078" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2083" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="2091" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2091" class="Function">⊎⇔Refl</a> <a id="2098" class="Symbol">:</a> <a id="2100" class="Symbol">∀</a> <a id="2102" class="Symbol">{</a><a id="2103" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2103" class="Bound">a</a> <a id="2105" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2105" class="Bound">b</a><a id="2106" class="Symbol">}</a> <a id="2108" class="Symbol">→</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2103" class="Bound">a</a> <a id="2113" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2115" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2105" class="Bound">b</a> <a id="2117" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2119" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2103" class="Bound">a</a> <a id="2121" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">~</a> <a id="2123" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2105" class="Bound">b</a><a id="2124" class="Symbol">)</a> <a id="2126" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="2128" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2103" class="Bound">a</a> <a id="2130" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">~ᵒ</a> <a id="2133" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2105" class="Bound">b</a>
  <a id="2137" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2091" class="Function">⊎⇔Refl</a> <a id="2144" class="Symbol">=</a> <a id="2146" href="Function.Bundles.html#13497" class="Function">mk⇔</a> <a id="2150" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1893" class="Function">fromSum</a> <a id="2158" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1995" class="Function">toSum</a>

  <a id="2167" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2167" class="Function">sym</a> <a id="2171" class="Symbol">:</a> <a id="2173" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2183" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="2187" class="Symbol">→</a> <a id="2189" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2199" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="2206" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2167" class="Function">sym</a> <a id="2210" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2210" class="Bound">~-sym</a> <a id="2216" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2218" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2218" class="Bound">x∼y</a> <a id="2222" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2224" class="Symbol">=</a> <a id="2226" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2228" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2210" class="Bound">~-sym</a> <a id="2234" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2218" class="Bound">x∼y</a> <a id="2238" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="2242" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2167" class="Function">sym</a> <a id="2246" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2246" class="Bound">~-sym</a> <a id="2252" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="2260" class="Symbol">=</a> <a id="2262" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>

  <a id="2270" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2289" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2306" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="2313" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a> <a id="2319" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2319" class="Bound">~-trans</a> <a id="2327" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2329" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2329" class="Bound">x∼y</a> <a id="2333" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2335" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2337" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2337" class="Bound">x∼y₁</a> <a id="2342" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2344" class="Symbol">=</a> <a id="2346" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2348" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2319" class="Bound">~-trans</a> <a id="2356" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2329" class="Bound">x∼y</a> <a id="2360" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2337" class="Bound">x∼y₁</a> <a id="2365" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="2369" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a> <a id="2375" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2375" class="Bound">~-trans</a> <a id="2383" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2385" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2385" class="Bound">x∼y</a> <a id="2389" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2391" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>     <a id="2400" class="Symbol">=</a> <a id="2402" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2404" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2385" class="Bound">x∼y</a> <a id="2408" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="2412" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a> <a id="2418" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2418" class="Bound">~-trans</a> <a id="2426" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="2434" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2436" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2436" class="Bound">x∼y</a> <a id="2440" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>  <a id="2443" class="Symbol">=</a> <a id="2445" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2447" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2436" class="Bound">x∼y</a> <a id="2451" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="2455" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a> <a id="2461" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2461" class="Bound">~-trans</a> <a id="2469" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="2477" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>     <a id="2486" class="Symbol">=</a> <a id="2488" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>

  <a id="2496" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">antisym</a> <a id="2504" class="Symbol">:</a> <a id="2506" class="Symbol">(</a><a id="2507" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2507" class="Bound Operator">_≈_</a> <a id="2511" class="Symbol">:</a> <a id="2513" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2517" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1841" class="Bound">A</a> <a id="2519" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a><a id="2520" class="Symbol">)</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2534" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2507" class="Bound Operator">_≈_</a> <a id="2538" class="Symbol">→</a>
            <a id="2552" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2563" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="2567" class="Symbol">→</a> <a id="2569" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2583" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2507" class="Bound Operator">_≈_</a> <a id="2587" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="2594" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">antisym</a> <a id="2602" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2602" class="Bound Operator">_≈_</a> <a id="2606" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2606" class="Bound">ref</a> <a id="2610" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2610" class="Bound">asym</a> <a id="2615" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2617" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2617" class="Bound">x∼y</a> <a id="2621" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2623" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2625" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2625" class="Bound">y∼x</a> <a id="2629" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2631" class="Symbol">=</a> <a id="2633" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2647" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2617" class="Bound">x∼y</a> <a id="2651" class="Symbol">(</a><a id="2652" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2610" class="Bound">asym</a> <a id="2657" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2625" class="Bound">y∼x</a><a id="2660" class="Symbol">)</a>
  <a id="2664" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">antisym</a> <a id="2672" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2672" class="Bound Operator">_≈_</a> <a id="2676" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2676" class="Bound">ref</a> <a id="2680" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2680" class="Bound">asym</a> <a id="2685" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2687" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2687" class="Bound">x∼y</a> <a id="2691" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="2693" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="2701" class="Symbol">=</a> <a id="2703" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2676" class="Bound">ref</a>
  <a id="2709" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">antisym</a> <a id="2717" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2717" class="Bound Operator">_≈_</a> <a id="2721" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2721" class="Bound">ref</a> <a id="2725" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2725" class="Bound">asym</a> <a id="2730" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="2738" class="Symbol">_</a>       <a id="2746" class="Symbol">=</a> <a id="2748" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2721" class="Bound">ref</a>

  <a id="2755" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2755" class="Function">total</a> <a id="2761" class="Symbol">:</a> <a id="2763" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2776" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2780" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="2784" class="Symbol">→</a> <a id="2786" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2792" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="2799" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2755" class="Function">total</a> <a id="2805" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2805" class="Bound">compare</a> <a id="2813" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2813" class="Bound">x</a> <a id="2815" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2815" class="Bound">y</a> <a id="2817" class="Keyword">with</a> <a id="2822" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2805" class="Bound">compare</a> <a id="2830" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2813" class="Bound">x</a> <a id="2832" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2815" class="Bound">y</a>
  <a id="2836" class="Symbol">...</a> <a id="2840" class="Symbol">|</a> <a id="2842" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2847" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2847" class="Bound">a</a> <a id="2849" class="Symbol">_</a>    <a id="2854" class="Symbol">_</a> <a id="2856" class="Symbol">=</a> <a id="2858" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2863" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2865" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2847" class="Bound">a</a> <a id="2867" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="2871" class="Symbol">...</a> <a id="2875" class="Symbol">|</a> <a id="2877" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2882" class="Symbol">_</a> <a id="2884" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2889" class="Symbol">_</a> <a id="2891" class="Symbol">=</a> <a id="2893" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2898" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>
  <a id="2905" class="Symbol">...</a> <a id="2909" class="Symbol">|</a> <a id="2911" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2916" class="Symbol">_</a> <a id="2918" class="Symbol">_</a>    <a id="2923" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2923" class="Bound">c</a> <a id="2925" class="Symbol">=</a> <a id="2927" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2932" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="2934" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2923" class="Bound">c</a> <a id="2936" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>

  <a id="2941" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2941" class="Function">dec</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="2965" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1841" class="Bound">A</a> <a id="2967" class="Symbol">→</a> <a id="2969" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2979" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="2983" class="Symbol">→</a> <a id="2985" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2995" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="3002" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2941" class="Function">dec</a> <a id="3006" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3006" class="Bound">≡-dec</a> <a id="3012" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3012" class="Bound">~-dec</a> <a id="3018" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3018" class="Bound">a</a> <a id="3020" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3020" class="Bound">b</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Relation.Nullary.Decidable.html#1250" class="Function">Dec.map</a> <a id="3032" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2091" class="Function">⊎⇔Refl</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3006" class="Bound">≡-dec</a> <a id="3046" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3018" class="Bound">a</a> <a id="3048" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3020" class="Bound">b</a> <a id="3050" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">Dec.⊎-dec</a> <a id="3060" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3012" class="Bound">~-dec</a> <a id="3066" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3018" class="Bound">a</a> <a id="3068" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3020" class="Bound">b</a><a id="3069" class="Symbol">)</a>

  <a id="3074" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3074" class="Function">decidable</a> <a id="3084" class="Symbol">:</a> <a id="3086" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3099" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="3103" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="3107" class="Symbol">→</a> <a id="3109" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3119" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="3126" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3074" class="Function">decidable</a> <a id="3136" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3136" class="Bound">~-tri</a> <a id="3142" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3142" class="Bound">a</a> <a id="3144" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3144" class="Bound">b</a> <a id="3146" class="Keyword">with</a> <a id="3151" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3136" class="Bound">~-tri</a> <a id="3157" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3142" class="Bound">a</a> <a id="3159" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3144" class="Bound">b</a>
  <a id="3163" class="Symbol">...</a> <a id="3167" class="Symbol">|</a> <a id="3169" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3174" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3174" class="Bound">a~b</a>  <a id="3179" class="Symbol">_</a>  <a id="3182" class="Symbol">_</a> <a id="3184" class="Symbol">=</a> <a id="3186" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3190" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="3192" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3174" class="Bound">a~b</a> <a id="3196" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
  <a id="3200" class="Symbol">...</a> <a id="3204" class="Symbol">|</a> <a id="3206" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3211" class="Symbol">_</a>  <a id="3214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3219" class="Symbol">_</a> <a id="3221" class="Symbol">=</a> <a id="3223" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3227" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>
  <a id="3234" class="Symbol">...</a> <a id="3238" class="Symbol">|</a> <a id="3240" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3245" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3245" class="Bound">¬a</a> <a id="3248" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3248" class="Bound">¬b</a>   <a id="3253" class="Symbol">_</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3260" class="Symbol">λ</a> <a id="3262" class="Symbol">{</a> <a id="3264" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a> <a id="3269" class="Symbol">→</a> <a id="3271" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3248" class="Bound">¬b</a> <a id="3274" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3279" class="Symbol">;</a> <a id="3281" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="3283" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3283" class="Bound">p</a> <a id="3285" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="3287" class="Symbol">→</a> <a id="3289" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3245" class="Bound">¬a</a> <a id="3292" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3283" class="Bound">p</a> <a id="3294" class="Symbol">}</a>

  <a id="3299" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3299" class="Function">respˡ</a> <a id="3305" class="Symbol">:</a> <a id="3307" class="Symbol">∀</a> <a id="3309" class="Symbol">{</a><a id="3310" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3310" class="Bound">P</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3318" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1841" class="Bound">A</a> <a id="3320" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1538" class="Generalizable">B</a> <a id="3322" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a><a id="3323" class="Symbol">}</a> <a id="3325" class="Symbol">→</a> <a id="3327" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3310" class="Bound">P</a> <a id="3329" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3339" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="3343" class="Symbol">→</a> <a id="3345" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3310" class="Bound">P</a> <a id="3347" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3357" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="3364" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3299" class="Function">respˡ</a> <a id="3370" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3370" class="Bound">p-respˡ-~</a> <a id="3380" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="3382" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3382" class="Bound">x∼y</a> <a id="3386" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3370" class="Bound">p-respˡ-~</a> <a id="3400" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3382" class="Bound">x∼y</a>
  <a id="3406" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3299" class="Function">respˡ</a> <a id="3412" class="Symbol">_</a>         <a id="3422" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="3430" class="Symbol">=</a> <a id="3432" href="Function.Base.html#704" class="Function">id</a>

  <a id="3438" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3438" class="Function">respʳ</a> <a id="3444" class="Symbol">:</a> <a id="3446" class="Symbol">∀</a> <a id="3448" class="Symbol">{</a><a id="3449" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3449" class="Bound">P</a> <a id="3451" class="Symbol">:</a> <a id="3453" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3457" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1538" class="Generalizable">B</a> <a id="3459" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1841" class="Bound">A</a> <a id="3461" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a><a id="3462" class="Symbol">}</a> <a id="3464" class="Symbol">→</a> <a id="3466" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3449" class="Bound">P</a> <a id="3468" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3478" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1831" class="Bound Operator">_~_</a> <a id="3482" class="Symbol">→</a> <a id="3484" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3449" class="Bound">P</a> <a id="3486" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3496" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1867" class="Function Operator">_~ᵒ_</a>
  <a id="3503" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3438" class="Function">respʳ</a> <a id="3509" class="Symbol">=</a> <a id="3511" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3299" class="Function">respˡ</a>

<a id="3518" class="Keyword">module</a> <a id="3525" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3525" class="Module">_</a> <a id="3527" class="Symbol">{</a><a id="3528" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3528" class="Bound Operator">_~_</a> <a id="3532" class="Symbol">:</a> <a id="3534" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3538" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="3540" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1506" class="Generalizable">ℓ</a><a id="3541" class="Symbol">}</a> <a id="3543" class="Symbol">{</a><a id="3544" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3544" class="Bound">P</a> <a id="3546" class="Symbol">:</a> <a id="3548" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3553" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="3555" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a><a id="3556" class="Symbol">}</a> <a id="3558" class="Keyword">where</a>

  <a id="3567" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3567" class="Function">resp</a> <a id="3572" class="Symbol">:</a> <a id="3574" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3544" class="Bound">P</a> <a id="3576" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3585" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3528" class="Bound Operator">_~_</a> <a id="3589" class="Symbol">→</a> <a id="3591" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3544" class="Bound">P</a> <a id="3593" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="3602" class="Symbol">(</a><a id="3603" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="3615" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3528" class="Bound Operator">_~_</a><a id="3618" class="Symbol">)</a>
  <a id="3622" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3567" class="Function">resp</a> <a id="3627" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3627" class="Bound">p-resp-~</a> <a id="3636" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="3638" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3638" class="Bound">x∼y</a> <a id="3642" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="3644" class="Symbol">=</a> <a id="3646" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3627" class="Bound">p-resp-~</a> <a id="3655" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3638" class="Bound">x∼y</a>
  <a id="3661" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3567" class="Function">resp</a> <a id="3666" class="Symbol">_</a>        <a id="3675" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="3683" class="Symbol">=</a> <a id="3685" href="Function.Base.html#704" class="Function">id</a>

<a id="3689" class="Keyword">module</a> <a id="3696" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3696" class="Module">_</a> <a id="3698" class="Symbol">{</a><a id="3699" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3699" class="Bound Operator">_~_</a> <a id="3703" class="Symbol">:</a> <a id="3705" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3709" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="3711" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1506" class="Generalizable">ℓ</a><a id="3712" class="Symbol">}</a> <a id="3714" class="Symbol">{</a><a id="3715" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3715" class="Bound">P</a> <a id="3717" class="Symbol">:</a> <a id="3719" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3723" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="3725" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1508" class="Generalizable">p</a><a id="3726" class="Symbol">}</a> <a id="3728" class="Keyword">where</a>

  <a id="3737" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3737" class="Function">resp₂</a> <a id="3743" class="Symbol">:</a> <a id="3745" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3715" class="Bound">P</a> <a id="3747" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3757" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3699" class="Bound Operator">_~_</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3715" class="Bound">P</a> <a id="3765" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3775" class="Symbol">(</a><a id="3776" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="3788" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3699" class="Bound Operator">_~_</a><a id="3791" class="Symbol">)</a>
  <a id="3795" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3737" class="Function">resp₂</a> <a id="3801" class="Symbol">=</a> <a id="3803" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="3815" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3299" class="Function">respˡ</a> <a id="3821" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3438" class="Function">respʳ</a>

<a id="3828" class="Comment">------------------------------------------------------------------------</a>
<a id="3901" class="Comment">-- Structures</a>

<a id="3916" class="Keyword">module</a> <a id="3923" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3923" class="Module">_</a> <a id="3925" class="Symbol">{</a><a id="3926" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a> <a id="3930" class="Symbol">:</a> <a id="3932" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3936" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1524" class="Generalizable">A</a> <a id="3938" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#1506" class="Generalizable">ℓ</a><a id="3939" class="Symbol">}</a> <a id="3941" class="Keyword">where</a>

  <a id="3950" class="Keyword">private</a>
    <a id="3962" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3962" class="Function Operator">_~ᵒ_</a> <a id="3967" class="Symbol">=</a> <a id="3969" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="3981" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a>

  <a id="3988" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3988" class="Function">isPreorder</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4012" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a> <a id="4016" class="Symbol">→</a> <a id="4018" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4029" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4033" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3962" class="Function Operator">_~ᵒ_</a>
  <a id="4040" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3988" class="Function">isPreorder</a> <a id="4051" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4051" class="Bound">~-trans</a> <a id="4059" class="Symbol">=</a> <a id="4061" class="Keyword">record</a>
    <a id="4072" class="Symbol">{</a> <a id="4074" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4088" class="Symbol">=</a> <a id="4090" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">≡.isEquivalence</a>
    <a id="4110" class="Symbol">;</a> <a id="4112" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4126" class="Symbol">=</a> <a id="4128" class="Symbol">λ</a> <a id="4130" class="Symbol">{</a> <a id="4132" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4137" class="Symbol">→</a> <a id="4139" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a> <a id="4144" class="Symbol">}</a>
    <a id="4150" class="Symbol">;</a> <a id="4152" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4166" class="Symbol">=</a> <a id="4168" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2270" class="Function">trans</a> <a id="4174" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4051" class="Bound">~-trans</a>
    <a id="4186" class="Symbol">}</a>

  <a id="4191" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4191" class="Function">isPartialOrder</a> <a id="4206" class="Symbol">:</a> <a id="4208" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4233" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a> <a id="4237" class="Symbol">→</a> <a id="4239" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4254" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4258" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3962" class="Function Operator">_~ᵒ_</a>
  <a id="4265" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4191" class="Function">isPartialOrder</a> <a id="4280" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4280" class="Bound">O</a> <a id="4282" class="Symbol">=</a> <a id="4284" class="Keyword">record</a>
    <a id="4295" class="Symbol">{</a> <a id="4297" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4308" class="Symbol">=</a> <a id="4310" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3988" class="Function">isPreorder</a> <a id="4321" href="Relation.Binary.Structures.html#4916" class="Field">O.trans</a>
    <a id="4333" class="Symbol">;</a> <a id="4335" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4346" class="Symbol">=</a> <a id="4348" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2496" class="Function">antisym</a> <a id="4356" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4360" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4365" href="Relation.Binary.Structures.html#5031" class="Function">O.asym</a>
    <a id="4376" class="Symbol">}</a> <a id="4378" class="Keyword">where</a> <a id="4384" class="Keyword">module</a> <a id="4391" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4391" class="Module">O</a> <a id="4393" class="Symbol">=</a> <a id="4395" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4416" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4280" class="Bound">O</a>

  <a id="4421" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4421" class="Function">isDecPartialOrder</a> <a id="4439" class="Symbol">:</a> <a id="4441" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="4465" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4469" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a> <a id="4473" class="Symbol">→</a> <a id="4475" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4493" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4497" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3962" class="Function Operator">_~ᵒ_</a>
  <a id="4504" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4421" class="Function">isDecPartialOrder</a> <a id="4522" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4522" class="Bound">O</a> <a id="4524" class="Symbol">=</a> <a id="4526" class="Keyword">record</a>
    <a id="4537" class="Symbol">{</a> <a id="4539" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4554" class="Symbol">=</a> <a id="4556" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4191" class="Function">isPartialOrder</a> <a id="4571" href="Relation.Binary.Structures.html#5348" class="Field">O.isStrictPartialOrder</a>
    <a id="4598" class="Symbol">;</a> <a id="4600" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4615" class="Symbol">=</a> <a id="4617" href="Relation.Binary.Structures.html#5400" class="Field Operator">O._≟_</a>
    <a id="4627" class="Symbol">;</a> <a id="4629" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4644" class="Symbol">=</a> <a id="4646" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2941" class="Function">dec</a> <a id="4650" href="Relation.Binary.Structures.html#5400" class="Field Operator">O._≟_</a> <a id="4656" href="Relation.Binary.Structures.html#5441" class="Field Operator">O._&lt;?_</a>
    <a id="4667" class="Symbol">}</a> <a id="4669" class="Keyword">where</a> <a id="4675" class="Keyword">module</a> <a id="4682" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4682" class="Module">O</a> <a id="4684" class="Symbol">=</a> <a id="4686" href="Relation.Binary.Structures.html#5251" class="Module">IsDecStrictPartialOrder</a> <a id="4710" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4522" class="Bound">O</a>

  <a id="4715" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4715" class="Function">isTotalOrder</a> <a id="4728" class="Symbol">:</a> <a id="4730" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4749" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4753" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a> <a id="4757" class="Symbol">→</a> <a id="4759" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4772" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4776" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3962" class="Function Operator">_~ᵒ_</a>
  <a id="4783" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4715" class="Function">isTotalOrder</a> <a id="4796" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4796" class="Bound">O</a> <a id="4798" class="Symbol">=</a> <a id="4800" class="Keyword">record</a>
    <a id="4811" class="Symbol">{</a> <a id="4813" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4828" class="Symbol">=</a> <a id="4830" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4191" class="Function">isPartialOrder</a> <a id="4845" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="4870" class="Symbol">;</a> <a id="4872" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4887" class="Symbol">=</a> <a id="4889" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2755" class="Function">total</a> <a id="4895" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>
    <a id="4907" class="Symbol">}</a> <a id="4909" class="Keyword">where</a> <a id="4915" class="Keyword">open</a> <a id="4920" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="4939" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4796" class="Bound">O</a>

  <a id="4944" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4944" class="Function">isDecTotalOrder</a> <a id="4960" class="Symbol">:</a> <a id="4962" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4981" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="4985" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3926" class="Bound Operator">_~_</a> <a id="4989" class="Symbol">→</a> <a id="4991" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5007" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="5011" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#3962" class="Function Operator">_~ᵒ_</a>
  <a id="5018" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4944" class="Function">isDecTotalOrder</a> <a id="5034" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#5034" class="Bound">O</a> <a id="5036" class="Symbol">=</a> <a id="5038" class="Keyword">record</a>
    <a id="5049" class="Symbol">{</a> <a id="5051" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="5064" class="Symbol">=</a> <a id="5066" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#4715" class="Function">isTotalOrder</a> <a id="5079" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#5034" class="Bound">O</a>
    <a id="5085" class="Symbol">;</a> <a id="5087" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="5100" class="Symbol">=</a> <a id="5102" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="5110" class="Symbol">;</a> <a id="5112" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="5125" class="Symbol">=</a> <a id="5127" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#2941" class="Function">dec</a> <a id="5131" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="5135" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>
    <a id="5144" class="Symbol">}</a> <a id="5146" class="Keyword">where</a> <a id="5152" class="Keyword">open</a> <a id="5157" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="5176" href="Relation.Binary.Construct.Closure.Reflexive.Properties.html#5034" class="Bound">O</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.Closure.Reflexive.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Reflexive (Relation.Binary.Construct.Closure.Reflexive)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.Closure.Reflexive</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Reflexive closures</a>
<a id="128" class="Comment">------------------------------------------------------------------------</a>

<a id="202" class="Symbol">{-#</a> <a id="206" class="Keyword">OPTIONS</a> <a id="214" class="Pragma">--cubical-compatible</a> <a id="235" class="Pragma">--safe</a> <a id="242" class="Symbol">#-}</a>

<a id="247" class="Keyword">module</a> <a id="254" href="Relation.Binary.Construct.Closure.Reflexive.html" class="Module">Relation.Binary.Construct.Closure.Reflexive</a> <a id="298" class="Keyword">where</a>

<a id="305" class="Keyword">open</a> <a id="310" class="Keyword">import</a> <a id="317" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a>
<a id="332" class="Keyword">open</a> <a id="337" class="Keyword">import</a> <a id="344" href="Level.html" class="Module">Level</a>
<a id="350" class="Keyword">open</a> <a id="355" class="Keyword">import</a> <a id="362" href="Function.Base.html" class="Module">Function.Base</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Function.Base.html#4505" class="Function Operator">_∋_</a><a id="386" class="Symbol">)</a>
<a id="388" class="Keyword">open</a> <a id="393" class="Keyword">import</a> <a id="400" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="431" class="Symbol">;</a> <a id="433" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a><a id="440" class="Symbol">;</a> <a id="442" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="487" class="Keyword">using</a> <a id="493" class="Symbol">(</a><a id="494" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="503" class="Symbol">)</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Relation.Binary.Construct.Constant.Core.html" class="Module">Relation.Binary.Construct.Constant.Core</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Relation.Binary.Construct.Constant.Core.html#556" class="Function">Const</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="626" class="Keyword">using</a> <a id="632" class="Symbol">(</a><a id="633" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="637" class="Symbol">;</a> <a id="639" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="643" class="Symbol">)</a>

<a id="646" class="Keyword">private</a>
  <a id="656" class="Keyword">variable</a>
    <a id="669" href="Relation.Binary.Construct.Closure.Reflexive.html#669" class="Generalizable">a</a> <a id="671" href="Relation.Binary.Construct.Closure.Reflexive.html#671" class="Generalizable">ℓ</a> <a id="673" href="Relation.Binary.Construct.Closure.Reflexive.html#673" class="Generalizable">ℓ₁</a> <a id="676" href="Relation.Binary.Construct.Closure.Reflexive.html#676" class="Generalizable">ℓ₂</a> <a id="679" class="Symbol">:</a> <a id="681" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="691" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="693" href="Relation.Binary.Construct.Closure.Reflexive.html#693" class="Generalizable">B</a> <a id="695" class="Symbol">:</a> <a id="697" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="701" href="Relation.Binary.Construct.Closure.Reflexive.html#669" class="Generalizable">a</a>

<a id="704" class="Comment">------------------------------------------------------------------------</a>
<a id="777" class="Comment">-- Definition</a>

<a id="792" class="Keyword">data</a> <a id="ReflClosure"></a><a id="797" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="809" class="Symbol">{</a><a id="810" href="Relation.Binary.Construct.Closure.Reflexive.html#810" class="Bound">A</a> <a id="812" class="Symbol">:</a> <a id="814" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="818" href="Relation.Binary.Construct.Closure.Reflexive.html#669" class="Generalizable">a</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Binary.Construct.Closure.Reflexive.html#822" class="Bound Operator">_∼_</a> <a id="826" class="Symbol">:</a> <a id="828" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="832" href="Relation.Binary.Construct.Closure.Reflexive.html#810" class="Bound">A</a> <a id="834" href="Relation.Binary.Construct.Closure.Reflexive.html#671" class="Generalizable">ℓ</a><a id="835" class="Symbol">)</a> <a id="837" class="Symbol">:</a> <a id="839" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="843" href="Relation.Binary.Construct.Closure.Reflexive.html#810" class="Bound">A</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Binary.Construct.Closure.Reflexive.html#818" class="Bound">a</a> <a id="848" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="850" href="Relation.Binary.Construct.Closure.Reflexive.html#834" class="Bound">ℓ</a><a id="851" class="Symbol">)</a> <a id="853" class="Keyword">where</a>
  <a id="ReflClosure.refl"></a><a id="861" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a> <a id="866" class="Symbol">:</a> <a id="868" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="878" class="Symbol">(</a><a id="879" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="891" href="Relation.Binary.Construct.Closure.Reflexive.html#822" class="Bound Operator">_∼_</a><a id="894" class="Symbol">)</a>
  <a id="ReflClosure.[_]"></a><a id="898" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[_]</a>  <a id="903" class="Symbol">:</a> <a id="905" class="Symbol">∀</a> <a id="907" class="Symbol">{</a><a id="908" href="Relation.Binary.Construct.Closure.Reflexive.html#908" class="Bound">x</a> <a id="910" href="Relation.Binary.Construct.Closure.Reflexive.html#910" class="Bound">y</a><a id="911" class="Symbol">}</a> <a id="913" class="Symbol">(</a><a id="914" href="Relation.Binary.Construct.Closure.Reflexive.html#914" class="Bound">x∼y</a> <a id="918" class="Symbol">:</a> <a id="920" href="Relation.Binary.Construct.Closure.Reflexive.html#908" class="Bound">x</a> <a id="922" href="Relation.Binary.Construct.Closure.Reflexive.html#822" class="Bound Operator">∼</a> <a id="924" href="Relation.Binary.Construct.Closure.Reflexive.html#910" class="Bound">y</a><a id="925" class="Symbol">)</a> <a id="927" class="Symbol">→</a> <a id="929" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="941" href="Relation.Binary.Construct.Closure.Reflexive.html#822" class="Bound Operator">_∼_</a> <a id="945" href="Relation.Binary.Construct.Closure.Reflexive.html#908" class="Bound">x</a> <a id="947" href="Relation.Binary.Construct.Closure.Reflexive.html#910" class="Bound">y</a>

<a id="950" class="Comment">------------------------------------------------------------------------</a>
<a id="1023" class="Comment">-- Operations</a>

<a id="map"></a><a id="1038" href="Relation.Binary.Construct.Closure.Reflexive.html#1038" class="Function">map</a> <a id="1042" class="Symbol">:</a> <a id="1044" class="Symbol">∀</a> <a id="1046" class="Symbol">{</a><a id="1047" href="Relation.Binary.Construct.Closure.Reflexive.html#1047" class="Bound">R</a> <a id="1049" class="Symbol">:</a> <a id="1051" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1055" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="1057" href="Relation.Binary.Construct.Closure.Reflexive.html#673" class="Generalizable">ℓ₁</a><a id="1059" class="Symbol">}</a> <a id="1061" class="Symbol">{</a><a id="1062" href="Relation.Binary.Construct.Closure.Reflexive.html#1062" class="Bound">S</a> <a id="1064" class="Symbol">:</a> <a id="1066" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1070" href="Relation.Binary.Construct.Closure.Reflexive.html#693" class="Generalizable">B</a> <a id="1072" href="Relation.Binary.Construct.Closure.Reflexive.html#676" class="Generalizable">ℓ₂</a><a id="1074" class="Symbol">}</a> <a id="1076" class="Symbol">{</a><a id="1077" href="Relation.Binary.Construct.Closure.Reflexive.html#1077" class="Bound">f</a> <a id="1079" class="Symbol">:</a> <a id="1081" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="1083" class="Symbol">→</a> <a id="1085" href="Relation.Binary.Construct.Closure.Reflexive.html#693" class="Generalizable">B</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">→</a>
      <a id="1096" href="Relation.Binary.Construct.Closure.Reflexive.html#1047" class="Bound">R</a> <a id="1098" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1101" href="Relation.Binary.Construct.Closure.Reflexive.html#1077" class="Bound">f</a> <a id="1103" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1106" href="Relation.Binary.Construct.Closure.Reflexive.html#1062" class="Bound">S</a> <a id="1108" class="Symbol">→</a> <a id="1110" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1122" href="Relation.Binary.Construct.Closure.Reflexive.html#1047" class="Bound">R</a> <a id="1124" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1127" href="Relation.Binary.Construct.Closure.Reflexive.html#1077" class="Bound">f</a> <a id="1129" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1132" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1144" href="Relation.Binary.Construct.Closure.Reflexive.html#1062" class="Bound">S</a>
<a id="1146" href="Relation.Binary.Construct.Closure.Reflexive.html#1038" class="Function">map</a> <a id="1150" href="Relation.Binary.Construct.Closure.Reflexive.html#1150" class="Bound">R⇒S</a> <a id="1154" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1156" href="Relation.Binary.Construct.Closure.Reflexive.html#1156" class="Bound">xRy</a> <a id="1160" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1166" href="Relation.Binary.Construct.Closure.Reflexive.html#1150" class="Bound">R⇒S</a> <a id="1170" href="Relation.Binary.Construct.Closure.Reflexive.html#1156" class="Bound">xRy</a> <a id="1174" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a>
<a id="1176" href="Relation.Binary.Construct.Closure.Reflexive.html#1038" class="Function">map</a> <a id="1180" href="Relation.Binary.Construct.Closure.Reflexive.html#1180" class="Bound">R⇒S</a> <a id="1184" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="1192" class="Symbol">=</a> <a id="1194" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>

<a id="1200" class="Comment">------------------------------------------------------------------------</a>
<a id="1273" class="Comment">-- Properties</a>

<a id="1288" class="Comment">-- The reflexive closure has no effect on reflexive relations.</a>
<a id="drop-refl"></a><a id="1351" href="Relation.Binary.Construct.Closure.Reflexive.html#1351" class="Function">drop-refl</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">{</a><a id="1364" href="Relation.Binary.Construct.Closure.Reflexive.html#1364" class="Bound">R</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1372" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="1374" href="Relation.Binary.Construct.Closure.Reflexive.html#671" class="Generalizable">ℓ</a><a id="1375" class="Symbol">}</a> <a id="1377" class="Symbol">→</a> <a id="1379" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1389" href="Relation.Binary.Construct.Closure.Reflexive.html#1364" class="Bound">R</a> <a id="1391" class="Symbol">→</a> <a id="1393" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1405" href="Relation.Binary.Construct.Closure.Reflexive.html#1364" class="Bound">R</a> <a id="1407" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1409" href="Relation.Binary.Construct.Closure.Reflexive.html#1364" class="Bound">R</a>
<a id="1411" href="Relation.Binary.Construct.Closure.Reflexive.html#1351" class="Function">drop-refl</a> <a id="1421" href="Relation.Binary.Construct.Closure.Reflexive.html#1421" class="Bound">rfl</a> <a id="1425" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1427" href="Relation.Binary.Construct.Closure.Reflexive.html#1427" class="Bound">xRy</a> <a id="1431" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Relation.Binary.Construct.Closure.Reflexive.html#1427" class="Bound">xRy</a>
<a id="1439" href="Relation.Binary.Construct.Closure.Reflexive.html#1351" class="Function">drop-refl</a> <a id="1449" href="Relation.Binary.Construct.Closure.Reflexive.html#1449" class="Bound">rfl</a> <a id="1453" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>    <a id="1461" class="Symbol">=</a> <a id="1463" href="Relation.Binary.Construct.Closure.Reflexive.html#1449" class="Bound">rfl</a>

<a id="reflexive"></a><a id="1468" href="Relation.Binary.Construct.Closure.Reflexive.html#1468" class="Function">reflexive</a> <a id="1478" class="Symbol">:</a> <a id="1480" class="Symbol">{</a><a id="1481" href="Relation.Binary.Construct.Closure.Reflexive.html#1481" class="Bound">R</a> <a id="1483" class="Symbol">:</a> <a id="1485" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1489" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="1491" href="Relation.Binary.Construct.Closure.Reflexive.html#671" class="Generalizable">ℓ</a><a id="1492" class="Symbol">}</a> <a id="1494" class="Symbol">→</a> <a id="1496" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1500" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1502" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1514" href="Relation.Binary.Construct.Closure.Reflexive.html#1481" class="Bound">R</a>
<a id="1516" href="Relation.Binary.Construct.Closure.Reflexive.html#1468" class="Function">reflexive</a> <a id="1526" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1531" class="Symbol">=</a> <a id="1533" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>

<a id="[]-injective"></a><a id="1539" href="Relation.Binary.Construct.Closure.Reflexive.html#1539" class="Function">[]-injective</a> <a id="1552" class="Symbol">:</a> <a id="1554" class="Symbol">{</a><a id="1555" href="Relation.Binary.Construct.Closure.Reflexive.html#1555" class="Bound">R</a> <a id="1557" class="Symbol">:</a> <a id="1559" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1563" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="1565" href="Relation.Binary.Construct.Closure.Reflexive.html#671" class="Generalizable">ℓ</a><a id="1566" class="Symbol">}</a> <a id="1568" class="Symbol">→</a> <a id="1570" class="Symbol">∀</a> <a id="1572" class="Symbol">{</a><a id="1573" href="Relation.Binary.Construct.Closure.Reflexive.html#1573" class="Bound">x</a> <a id="1575" href="Relation.Binary.Construct.Closure.Reflexive.html#1575" class="Bound">y</a> <a id="1577" href="Relation.Binary.Construct.Closure.Reflexive.html#1577" class="Bound">p</a> <a id="1579" href="Relation.Binary.Construct.Closure.Reflexive.html#1579" class="Bound">q</a><a id="1580" class="Symbol">}</a> <a id="1582" class="Symbol">→</a>
               <a id="1599" class="Symbol">(</a><a id="1600" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1612" href="Relation.Binary.Construct.Closure.Reflexive.html#1555" class="Bound">R</a> <a id="1614" href="Relation.Binary.Construct.Closure.Reflexive.html#1573" class="Bound">x</a> <a id="1616" href="Relation.Binary.Construct.Closure.Reflexive.html#1575" class="Bound">y</a> <a id="1618" href="Function.Base.html#4505" class="Function Operator">∋</a> <a id="1620" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1622" href="Relation.Binary.Construct.Closure.Reflexive.html#1577" class="Bound">p</a> <a id="1624" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a><a id="1625" class="Symbol">)</a> <a id="1627" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1629" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[</a> <a id="1631" href="Relation.Binary.Construct.Closure.Reflexive.html#1579" class="Bound">q</a> <a id="1633" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">]</a> <a id="1635" class="Symbol">→</a> <a id="1637" href="Relation.Binary.Construct.Closure.Reflexive.html#1577" class="Bound">p</a> <a id="1639" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1641" href="Relation.Binary.Construct.Closure.Reflexive.html#1579" class="Bound">q</a>
<a id="1643" href="Relation.Binary.Construct.Closure.Reflexive.html#1539" class="Function">[]-injective</a> <a id="1656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1661" class="Symbol">=</a> <a id="1663" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1669" class="Comment">------------------------------------------------------------------------</a>
<a id="1742" class="Comment">-- Example usage</a>

<a id="1760" class="Keyword">private</a>
  <a id="1770" class="Keyword">module</a> <a id="Maybe"></a><a id="1777" href="Relation.Binary.Construct.Closure.Reflexive.html#1777" class="Module">Maybe</a> <a id="1783" class="Keyword">where</a>
    <a id="Maybe.Maybe"></a><a id="1793" href="Relation.Binary.Construct.Closure.Reflexive.html#1793" class="Function">Maybe</a> <a id="1799" class="Symbol">:</a> <a id="1801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1805" href="Relation.Binary.Construct.Closure.Reflexive.html#669" class="Generalizable">a</a> <a id="1807" class="Symbol">→</a> <a id="1809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1813" href="Relation.Binary.Construct.Closure.Reflexive.html#669" class="Generalizable">a</a>
    <a id="1819" href="Relation.Binary.Construct.Closure.Reflexive.html#1793" class="Function">Maybe</a> <a id="1825" href="Relation.Binary.Construct.Closure.Reflexive.html#1825" class="Bound">A</a> <a id="1827" class="Symbol">=</a> <a id="1829" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a> <a id="1841" class="Symbol">(</a><a id="1842" href="Relation.Binary.Construct.Constant.Core.html#556" class="Function">Const</a> <a id="1848" href="Relation.Binary.Construct.Closure.Reflexive.html#1825" class="Bound">A</a><a id="1849" class="Symbol">)</a> <a id="1851" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="1854" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

    <a id="Maybe.nothing"></a><a id="1862" href="Relation.Binary.Construct.Closure.Reflexive.html#1862" class="Function">nothing</a> <a id="1870" class="Symbol">:</a> <a id="1872" href="Relation.Binary.Construct.Closure.Reflexive.html#1793" class="Function">Maybe</a> <a id="1878" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a>
    <a id="1884" href="Relation.Binary.Construct.Closure.Reflexive.html#1862" class="Function">nothing</a> <a id="1892" class="Symbol">=</a> <a id="1894" href="Relation.Binary.Construct.Closure.Reflexive.html#861" class="InductiveConstructor">refl</a>

    <a id="Maybe.just"></a><a id="1904" href="Relation.Binary.Construct.Closure.Reflexive.html#1904" class="Function">just</a> <a id="1909" class="Symbol">:</a> <a id="1911" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a> <a id="1913" class="Symbol">→</a> <a id="1915" href="Relation.Binary.Construct.Closure.Reflexive.html#1793" class="Function">Maybe</a> <a id="1921" href="Relation.Binary.Construct.Closure.Reflexive.html#691" class="Generalizable">A</a>
    <a id="1927" href="Relation.Binary.Construct.Closure.Reflexive.html#1904" class="Function">just</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Relation.Binary.Construct.Closure.Reflexive.html#898" class="InductiveConstructor Operator">[_]</a>



<a id="1941" class="Comment">------------------------------------------------------------------------</a>
<a id="2014" class="Comment">-- Deprecations</a>
<a id="2030" class="Comment">------------------------------------------------------------------------</a>
<a id="2103" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="2174" class="Comment">-- not guaranteed.</a>

<a id="2194" class="Comment">-- v1.5</a>

<a id="Refl"></a><a id="2203" href="Relation.Binary.Construct.Closure.Reflexive.html#2203" class="Function">Refl</a> <a id="2208" class="Symbol">=</a> <a id="2210" href="Relation.Binary.Construct.Closure.Reflexive.html#797" class="Datatype">ReflClosure</a>
<a id="2222" class="Symbol">{-#</a> <a id="2226" class="Keyword">WARNING_ON_USAGE</a> <a id="2243" class="Pragma">Refl</a>
<a id="2248" class="String">&quot;Warning: Refl was deprecated in v1.5.
Please use ReflClosure instead.&quot;</a>
<a id="2320" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.Composition.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Composition (Relation.Binary.Construct.Composition)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.Composition</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Composition of two binary relations</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a> <a id="309" class="Keyword">where</a>

<a id="316" class="Keyword">open</a> <a id="321" class="Keyword">import</a> <a id="328" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="346" class="Keyword">using</a> <a id="352" class="Symbol">(</a><a id="353" href="Data.Product.Base.html#852" class="Function">∃</a><a id="354" class="Symbol">;</a> <a id="356" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="359" class="Symbol">;</a> <a id="361" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="364" class="Symbol">)</a>
<a id="366" class="Keyword">open</a> <a id="371" class="Keyword">import</a> <a id="378" href="Function.Base.html" class="Module">Function.Base</a> <a id="392" class="Keyword">using</a> <a id="398" class="Symbol">(</a><a id="399" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Level.html" class="Module">Level</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="434" class="Symbol">;</a> <a id="436" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">open</a> <a id="446" class="Keyword">import</a> <a id="453" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="494" class="Symbol">)</a>
<a id="496" class="Keyword">open</a> <a id="501" class="Keyword">import</a> <a id="508" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="535" class="Keyword">using</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="552" class="Symbol">)</a>
<a id="554" class="Keyword">open</a> <a id="559" class="Keyword">import</a> <a id="566" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="639" class="Symbol">;</a> <a id="641" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a>
        <a id="661" class="Symbol">;</a> <a id="663" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="672" class="Symbol">;</a> <a id="674" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="684" class="Symbol">)</a>

<a id="687" class="Keyword">private</a>
  <a id="697" class="Keyword">variable</a>
    <a id="710" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a> <a id="712" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a> <a id="714" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a> <a id="716" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a> <a id="718" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="721" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="724" class="Symbol">:</a> <a id="726" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="736" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="738" class="Symbol">:</a> <a id="740" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="744" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a>
    <a id="750" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="752" class="Symbol">:</a> <a id="754" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="758" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a>
    <a id="764" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="766" class="Symbol">:</a> <a id="768" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="772" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a>

<a id="775" class="Comment">------------------------------------------------------------------------</a>
<a id="848" class="Comment">-- Definition</a>

<a id="863" class="Keyword">infixr</a> <a id="870" class="Number">9</a> <a id="872" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a>

<a id="_;_"></a><a id="877" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a> <a id="881" class="Symbol">:</a> <a id="883" class="Symbol">{</a><a id="884" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="886" class="Symbol">:</a> <a id="888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="892" href="Relation.Binary.Construct.Composition.html#710" class="Generalizable">a</a><a id="893" class="Symbol">}</a> <a id="895" class="Symbol">{</a><a id="896" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="898" class="Symbol">:</a> <a id="900" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="904" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a><a id="905" class="Symbol">}</a> <a id="907" class="Symbol">{</a><a id="908" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="910" class="Symbol">:</a> <a id="912" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="916" href="Relation.Binary.Construct.Composition.html#714" class="Generalizable">c</a><a id="917" class="Symbol">}</a> <a id="919" class="Symbol">→</a>
      <a id="927" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="931" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="933" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="935" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="938" class="Symbol">→</a> <a id="940" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="944" href="Relation.Binary.Construct.Composition.html#896" class="Bound">B</a> <a id="946" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="948" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a> <a id="951" class="Symbol">→</a> <a id="953" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="957" href="Relation.Binary.Construct.Composition.html#884" class="Bound">A</a> <a id="959" href="Relation.Binary.Construct.Composition.html#908" class="Bound">C</a> <a id="961" class="Symbol">(</a><a id="962" href="Relation.Binary.Construct.Composition.html#712" class="Generalizable">b</a> <a id="964" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="966" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a> <a id="969" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="971" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="973" class="Symbol">)</a>
<a id="975" href="Relation.Binary.Construct.Composition.html#975" class="Bound">L</a> <a id="977" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="979" href="Relation.Binary.Construct.Composition.html#979" class="Bound">R</a> <a id="981" class="Symbol">=</a> <a id="983" class="Symbol">λ</a> <a id="985" href="Relation.Binary.Construct.Composition.html#985" class="Bound">i</a> <a id="987" href="Relation.Binary.Construct.Composition.html#987" class="Bound">j</a> <a id="989" class="Symbol">→</a> <a id="991" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="993" class="Symbol">λ</a> <a id="995" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="997" class="Symbol">→</a> <a id="999" href="Relation.Binary.Construct.Composition.html#975" class="Bound">L</a> <a id="1001" href="Relation.Binary.Construct.Composition.html#985" class="Bound">i</a> <a id="1003" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="1005" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1007" href="Relation.Binary.Construct.Composition.html#979" class="Bound">R</a> <a id="1009" href="Relation.Binary.Construct.Composition.html#995" class="Bound">k</a> <a id="1011" href="Relation.Binary.Construct.Composition.html#987" class="Bound">j</a>

<a id="1014" class="Comment">------------------------------------------------------------------------</a>
<a id="1087" class="Comment">-- Properties</a>

<a id="1102" class="Keyword">module</a> <a id="1109" href="Relation.Binary.Construct.Composition.html#1109" class="Module">_</a> <a id="1111" class="Symbol">(</a><a id="1112" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1114" class="Symbol">:</a> <a id="1116" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1120" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1122" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1124" class="Symbol">)</a> <a id="1126" class="Symbol">(</a><a id="1127" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1129" class="Symbol">:</a> <a id="1131" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1135" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1137" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1139" class="Symbol">)</a> <a id="1141" class="Keyword">where</a>

  <a id="1150" href="Relation.Binary.Construct.Composition.html#1150" class="Function">reflexive</a> <a id="1160" class="Symbol">:</a> <a id="1162" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1172" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1186" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1200" class="Symbol">(</a><a id="1201" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1203" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1205" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a><a id="1206" class="Symbol">)</a>
  <a id="1210" href="Relation.Binary.Construct.Composition.html#1150" class="Function">reflexive</a> <a id="1220" href="Relation.Binary.Construct.Composition.html#1220" class="Bound">L-refl</a> <a id="1227" href="Relation.Binary.Construct.Composition.html#1227" class="Bound">R-refl</a> <a id="1234" class="Symbol">=</a> <a id="1236" class="Symbol">_</a> <a id="1238" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1240" href="Relation.Binary.Construct.Composition.html#1220" class="Bound">L-refl</a> <a id="1247" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1249" href="Relation.Binary.Construct.Composition.html#1227" class="Bound">R-refl</a>

  <a id="1259" href="Relation.Binary.Construct.Composition.html#1259" class="Function">respects</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">∀</a> <a id="1272" class="Symbol">{</a><a id="1273" href="Relation.Binary.Construct.Composition.html#1273" class="Bound">p</a><a id="1274" class="Symbol">}</a> <a id="1276" class="Symbol">{</a><a id="1277" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1279" class="Symbol">:</a> <a id="1281" href="Relation.Binary.Construct.Composition.html#1120" class="Bound">A</a> <a id="1283" class="Symbol">→</a> <a id="1285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1289" href="Relation.Binary.Construct.Composition.html#1273" class="Bound">p</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">→</a>
             <a id="1307" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1309" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1318" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1320" class="Symbol">→</a> <a id="1322" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1324" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1333" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Relation.Binary.Construct.Composition.html#1277" class="Bound">P</a> <a id="1339" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1348" class="Symbol">(</a><a id="1349" href="Relation.Binary.Construct.Composition.html#1112" class="Bound">L</a> <a id="1351" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1353" href="Relation.Binary.Construct.Composition.html#1127" class="Bound">R</a><a id="1354" class="Symbol">)</a>
  <a id="1358" href="Relation.Binary.Construct.Composition.html#1259" class="Function">respects</a> <a id="1367" href="Relation.Binary.Construct.Composition.html#1367" class="Bound">resp-L</a> <a id="1374" href="Relation.Binary.Construct.Composition.html#1374" class="Bound">resp-R</a> <a id="1381" class="Symbol">(</a><a id="1382" href="Relation.Binary.Construct.Composition.html#1382" class="Bound">k</a> <a id="1384" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1386" href="Relation.Binary.Construct.Composition.html#1386" class="Bound">Lik</a> <a id="1390" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1392" href="Relation.Binary.Construct.Composition.html#1392" class="Bound">Rkj</a><a id="1395" class="Symbol">)</a> <a id="1397" class="Symbol">=</a> <a id="1399" href="Relation.Binary.Construct.Composition.html#1374" class="Bound">resp-R</a> <a id="1406" href="Relation.Binary.Construct.Composition.html#1392" class="Bound">Rkj</a> <a id="1410" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1412" href="Relation.Binary.Construct.Composition.html#1367" class="Bound">resp-L</a> <a id="1419" href="Relation.Binary.Construct.Composition.html#1386" class="Bound">Lik</a>

<a id="1424" class="Keyword">module</a> <a id="1431" href="Relation.Binary.Construct.Composition.html#1431" class="Module">_</a> <a id="1433" class="Symbol">{</a><a id="1434" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a> <a id="1436" class="Symbol">:</a> <a id="1438" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1442" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1444" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1445" class="Symbol">}</a> <a id="1447" class="Symbol">(</a><a id="1448" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1450" class="Symbol">:</a> <a id="1452" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1456" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1458" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1460" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">(</a><a id="1465" href="Relation.Binary.Construct.Composition.html#1465" class="Bound">R</a> <a id="1467" class="Symbol">:</a> <a id="1469" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1473" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1475" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1477" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1479" class="Symbol">)</a> <a id="1481" class="Keyword">where</a>

  <a id="1490" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1500" class="Symbol">:</a> <a id="1502" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1504" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1514" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a> <a id="1516" class="Symbol">→</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Relation.Binary.Construct.Composition.html#1448" class="Bound">L</a> <a id="1521" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1523" href="Relation.Binary.Construct.Composition.html#1465" class="Bound">R</a><a id="1524" class="Symbol">)</a> <a id="1526" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1536" href="Relation.Binary.Construct.Composition.html#1434" class="Bound">≈</a>
  <a id="1540" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1550" href="Relation.Binary.Construct.Composition.html#1550" class="Bound">Lˡ</a> <a id="1553" href="Relation.Binary.Construct.Composition.html#1553" class="Bound">i≈i′</a> <a id="1558" class="Symbol">(</a><a id="1559" href="Relation.Binary.Construct.Composition.html#1559" class="Bound">k</a> <a id="1561" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1563" href="Relation.Binary.Construct.Composition.html#1563" class="Bound">Lik</a> <a id="1567" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1569" href="Relation.Binary.Construct.Composition.html#1569" class="Bound">Rkj</a><a id="1572" class="Symbol">)</a> <a id="1574" class="Symbol">=</a> <a id="1576" href="Relation.Binary.Construct.Composition.html#1559" class="Bound">k</a> <a id="1578" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1580" href="Relation.Binary.Construct.Composition.html#1550" class="Bound">Lˡ</a> <a id="1583" href="Relation.Binary.Construct.Composition.html#1553" class="Bound">i≈i′</a> <a id="1588" href="Relation.Binary.Construct.Composition.html#1563" class="Bound">Lik</a> <a id="1592" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1594" href="Relation.Binary.Construct.Composition.html#1569" class="Bound">Rkj</a>

<a id="1599" class="Keyword">module</a> <a id="1606" href="Relation.Binary.Construct.Composition.html#1606" class="Module">_</a> <a id="1608" class="Symbol">{</a><a id="1609" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a> <a id="1611" class="Symbol">:</a> <a id="1613" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1617" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1619" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">(</a><a id="1623" href="Relation.Binary.Construct.Composition.html#1623" class="Bound">L</a> <a id="1625" class="Symbol">:</a> <a id="1627" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1631" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1633" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1635" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1637" class="Symbol">)</a> <a id="1639" class="Symbol">(</a><a id="1640" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a> <a id="1642" class="Symbol">:</a> <a id="1644" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1648" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1650" href="Relation.Binary.Construct.Composition.html#764" class="Generalizable">C</a> <a id="1652" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1654" class="Symbol">)</a> <a id="1656" class="Keyword">where</a>

  <a id="1665" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1675" class="Symbol">:</a> <a id="1677" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a> <a id="1679" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1689" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a> <a id="1691" class="Symbol">→</a> <a id="1693" class="Symbol">(</a><a id="1694" href="Relation.Binary.Construct.Composition.html#1623" class="Bound">L</a> <a id="1696" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1698" href="Relation.Binary.Construct.Composition.html#1640" class="Bound">R</a><a id="1699" class="Symbol">)</a> <a id="1701" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1711" href="Relation.Binary.Construct.Composition.html#1609" class="Bound">≈</a>
  <a id="1715" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1725" href="Relation.Binary.Construct.Composition.html#1725" class="Bound">Rʳ</a> <a id="1728" href="Relation.Binary.Construct.Composition.html#1728" class="Bound">j≈j′</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Relation.Binary.Construct.Composition.html#1734" class="Bound">k</a> <a id="1736" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1738" href="Relation.Binary.Construct.Composition.html#1738" class="Bound">Lik</a> <a id="1742" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1744" href="Relation.Binary.Construct.Composition.html#1744" class="Bound">Rkj</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Relation.Binary.Construct.Composition.html#1734" class="Bound">k</a> <a id="1753" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1755" href="Relation.Binary.Construct.Composition.html#1738" class="Bound">Lik</a> <a id="1759" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1761" href="Relation.Binary.Construct.Composition.html#1725" class="Bound">Rʳ</a> <a id="1764" href="Relation.Binary.Construct.Composition.html#1728" class="Bound">j≈j′</a> <a id="1769" href="Relation.Binary.Construct.Composition.html#1744" class="Bound">Rkj</a>

<a id="1774" class="Keyword">module</a> <a id="1781" href="Relation.Binary.Construct.Composition.html#1781" class="Module">_</a> <a id="1783" class="Symbol">{</a><a id="1784" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1786" class="Symbol">:</a> <a id="1788" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1792" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1794" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1795" class="Symbol">}</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1800" class="Symbol">:</a> <a id="1802" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1806" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1808" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1810" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="1812" class="Symbol">)</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1817" class="Symbol">:</a> <a id="1819" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1823" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1825" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1827" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="1829" class="Symbol">)</a> <a id="1831" class="Keyword">where</a>

  <a id="1840" href="Relation.Binary.Construct.Composition.html#1840" class="Function">respects₂</a> <a id="1850" class="Symbol">:</a>  <a id="1853" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1855" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1865" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1867" class="Symbol">→</a> <a id="1869" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1871" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1881" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a> <a id="1883" class="Symbol">→</a> <a id="1885" class="Symbol">(</a><a id="1886" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1888" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="1890" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a><a id="1891" class="Symbol">)</a> <a id="1893" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="1903" href="Relation.Binary.Construct.Composition.html#1784" class="Bound">≈</a>
  <a id="1907" href="Relation.Binary.Construct.Composition.html#1840" class="Function">respects₂</a> <a id="1917" href="Relation.Binary.Construct.Composition.html#1917" class="Bound">Lˡ</a> <a id="1920" href="Relation.Binary.Construct.Composition.html#1920" class="Bound">Rʳ</a> <a id="1923" class="Symbol">=</a> <a id="1925" href="Relation.Binary.Construct.Composition.html#1665" class="Function">respectsʳ</a> <a id="1935" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1937" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1939" href="Relation.Binary.Construct.Composition.html#1920" class="Bound">Rʳ</a> <a id="1942" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1944" href="Relation.Binary.Construct.Composition.html#1490" class="Function">respectsˡ</a> <a id="1954" href="Relation.Binary.Construct.Composition.html#1798" class="Bound">L</a> <a id="1956" href="Relation.Binary.Construct.Composition.html#1815" class="Bound">R</a> <a id="1958" href="Relation.Binary.Construct.Composition.html#1917" class="Bound">Lˡ</a>

<a id="1962" class="Keyword">module</a> <a id="1969" href="Relation.Binary.Construct.Composition.html#1969" class="Module">_</a> <a id="1971" class="Symbol">{</a><a id="1972" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1980" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1982" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="1984" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">(</a><a id="1988" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a> <a id="1990" class="Symbol">:</a> <a id="1992" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1996" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="1998" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2000" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2002" class="Symbol">)</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a> <a id="2007" class="Symbol">:</a> <a id="2009" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2013" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2015" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2017" class="Symbol">)</a> <a id="2019" class="Keyword">where</a>

  <a id="2028" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2037" class="Symbol">:</a> <a id="2039" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2049" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a> <a id="2051" class="Symbol">→</a> <a id="2053" class="Symbol">(</a><a id="2054" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="2056" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2058" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a><a id="2059" class="Symbol">)</a> <a id="2061" class="Symbol">→</a> <a id="2063" class="Symbol">(</a><a id="2064" href="Relation.Binary.Construct.Composition.html#1972" class="Bound">≈</a> <a id="2066" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2068" href="Relation.Binary.Construct.Composition.html#1988" class="Bound">L</a> <a id="2070" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2072" href="Relation.Binary.Construct.Composition.html#2005" class="Bound">R</a><a id="2073" class="Symbol">)</a>
  <a id="2077" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2086" href="Relation.Binary.Construct.Composition.html#2086" class="Bound">R-refl</a> <a id="2093" href="Relation.Binary.Construct.Composition.html#2093" class="Bound">≈⇒L</a> <a id="2097" class="Symbol">{</a><a id="2098" href="Relation.Binary.Construct.Composition.html#2098" class="Bound">i</a><a id="2099" class="Symbol">}</a> <a id="2101" class="Symbol">{</a><a id="2102" href="Relation.Binary.Construct.Composition.html#2102" class="Bound">j</a><a id="2103" class="Symbol">}</a> <a id="2105" href="Relation.Binary.Construct.Composition.html#2105" class="Bound">i≈j</a> <a id="2109" class="Symbol">=</a> <a id="2111" href="Relation.Binary.Construct.Composition.html#2102" class="Bound">j</a> <a id="2113" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2115" href="Relation.Binary.Construct.Composition.html#2093" class="Bound">≈⇒L</a> <a id="2119" href="Relation.Binary.Construct.Composition.html#2105" class="Bound">i≈j</a> <a id="2123" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2125" href="Relation.Binary.Construct.Composition.html#2086" class="Bound">R-refl</a>

<a id="2133" class="Keyword">module</a> <a id="2140" href="Relation.Binary.Construct.Composition.html#2140" class="Module">_</a> <a id="2142" class="Symbol">{</a><a id="2143" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2151" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2153" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2155" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2156" class="Symbol">}</a> <a id="2158" class="Symbol">(</a><a id="2159" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2167" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2169" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2171" class="Symbol">)</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a> <a id="2176" class="Symbol">:</a> <a id="2178" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2182" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2184" href="Relation.Binary.Construct.Composition.html#750" class="Generalizable">B</a> <a id="2186" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2188" class="Symbol">)</a> <a id="2190" class="Keyword">where</a>

  <a id="2199" href="Relation.Binary.Construct.Composition.html#2199" class="Function">impliesʳ</a> <a id="2208" class="Symbol">:</a> <a id="2210" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2220" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2222" class="Symbol">→</a> <a id="2224" class="Symbol">(</a><a id="2225" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2227" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2229" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a> <a id="2234" class="Symbol">(</a><a id="2235" href="Relation.Binary.Construct.Composition.html#2143" class="Bound">≈</a> <a id="2237" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2239" href="Relation.Binary.Construct.Composition.html#2159" class="Bound">L</a> <a id="2241" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2243" href="Relation.Binary.Construct.Composition.html#2174" class="Bound">R</a><a id="2244" class="Symbol">)</a>
  <a id="2248" href="Relation.Binary.Construct.Composition.html#2199" class="Function">impliesʳ</a> <a id="2257" href="Relation.Binary.Construct.Composition.html#2257" class="Bound">L-refl</a> <a id="2264" href="Relation.Binary.Construct.Composition.html#2264" class="Bound">≈⇒R</a> <a id="2268" class="Symbol">{</a><a id="2269" href="Relation.Binary.Construct.Composition.html#2269" class="Bound">i</a><a id="2270" class="Symbol">}</a> <a id="2272" class="Symbol">{</a><a id="2273" href="Relation.Binary.Construct.Composition.html#2273" class="Bound">j</a><a id="2274" class="Symbol">}</a> <a id="2276" href="Relation.Binary.Construct.Composition.html#2276" class="Bound">i≈j</a> <a id="2280" class="Symbol">=</a> <a id="2282" href="Relation.Binary.Construct.Composition.html#2269" class="Bound">i</a> <a id="2284" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2286" href="Relation.Binary.Construct.Composition.html#2257" class="Bound">L-refl</a> <a id="2293" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2295" href="Relation.Binary.Construct.Composition.html#2264" class="Bound">≈⇒R</a> <a id="2299" href="Relation.Binary.Construct.Composition.html#2276" class="Bound">i≈j</a>

<a id="2304" class="Keyword">module</a> <a id="2311" href="Relation.Binary.Construct.Composition.html#2311" class="Module">_</a> <a id="2313" class="Symbol">(</a><a id="2314" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2316" class="Symbol">:</a> <a id="2318" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2322" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2324" href="Relation.Binary.Construct.Composition.html#718" class="Generalizable">ℓ₁</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Symbol">(</a><a id="2329" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2337" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2339" href="Relation.Binary.Construct.Composition.html#721" class="Generalizable">ℓ₂</a><a id="2341" class="Symbol">)</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Relation.Binary.Construct.Composition.html#2344" class="Bound">comm</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2353" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2355" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2357" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2359" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2361" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2363" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2364" class="Symbol">)</a> <a id="2366" class="Keyword">where</a>

  <a id="2375" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2399" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2401" class="Symbol">→</a> <a id="2403" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2414" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2416" class="Symbol">→</a> <a id="2418" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2432" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2434" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2435" class="Symbol">)</a>
  <a id="2439" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2450" href="Relation.Binary.Construct.Composition.html#2450" class="Bound">L-trans</a> <a id="2458" href="Relation.Binary.Construct.Composition.html#2458" class="Bound">R-trans</a> <a id="2466" class="Symbol">{</a><a id="2467" href="Relation.Binary.Construct.Composition.html#2467" class="Bound">i</a><a id="2468" class="Symbol">}</a> <a id="2470" class="Symbol">{</a><a id="2471" href="Relation.Binary.Construct.Composition.html#2471" class="Bound">j</a><a id="2472" class="Symbol">}</a> <a id="2474" class="Symbol">{</a><a id="2475" href="Relation.Binary.Construct.Composition.html#2475" class="Bound">k</a><a id="2476" class="Symbol">}</a> <a id="2478" class="Symbol">(</a><a id="2479" href="Relation.Binary.Construct.Composition.html#2479" class="Bound">x</a> <a id="2481" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2483" href="Relation.Binary.Construct.Composition.html#2483" class="Bound">Lix</a> <a id="2487" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2489" href="Relation.Binary.Construct.Composition.html#2489" class="Bound">Rxj</a><a id="2492" class="Symbol">)</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Relation.Binary.Construct.Composition.html#2495" class="Bound">y</a> <a id="2497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2499" href="Relation.Binary.Construct.Composition.html#2499" class="Bound">Ljy</a> <a id="2503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2505" href="Relation.Binary.Construct.Composition.html#2505" class="Bound">Ryk</a><a id="2508" class="Symbol">)</a> <a id="2510" class="Symbol">=</a>
    <a id="2516" class="Keyword">let</a> <a id="2520" href="Relation.Binary.Construct.Composition.html#2520" class="Bound">z</a> <a id="2522" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2524" href="Relation.Binary.Construct.Composition.html#2524" class="Bound">Lxz</a> <a id="2528" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2530" href="Relation.Binary.Construct.Composition.html#2530" class="Bound">Rzy</a> <a id="2534" class="Symbol">=</a> <a id="2536" href="Relation.Binary.Construct.Composition.html#2344" class="Bound">comm</a> <a id="2541" class="Symbol">(</a><a id="2542" href="Relation.Binary.Construct.Composition.html#2471" class="Bound">j</a> <a id="2544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2546" href="Relation.Binary.Construct.Composition.html#2489" class="Bound">Rxj</a> <a id="2550" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2552" href="Relation.Binary.Construct.Composition.html#2499" class="Bound">Ljy</a><a id="2555" class="Symbol">)</a> <a id="2557" class="Keyword">in</a> <a id="2560" href="Relation.Binary.Construct.Composition.html#2520" class="Bound">z</a> <a id="2562" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2564" href="Relation.Binary.Construct.Composition.html#2450" class="Bound">L-trans</a> <a id="2572" href="Relation.Binary.Construct.Composition.html#2483" class="Bound">Lix</a>  <a id="2577" href="Relation.Binary.Construct.Composition.html#2524" class="Bound">Lxz</a> <a id="2581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2583" href="Relation.Binary.Construct.Composition.html#2458" class="Bound">R-trans</a> <a id="2591" href="Relation.Binary.Construct.Composition.html#2530" class="Bound">Rzy</a> <a id="2595" href="Relation.Binary.Construct.Composition.html#2505" class="Bound">Ryk</a>

  <a id="2602" href="Relation.Binary.Construct.Composition.html#2602" class="Function">isPreorder</a> <a id="2613" class="Symbol">:</a> <a id="2615" class="Symbol">{</a><a id="2616" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2618" class="Symbol">:</a> <a id="2620" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2624" href="Relation.Binary.Construct.Composition.html#2322" class="Bound">A</a> <a id="2626" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2627" class="Symbol">}</a> <a id="2629" class="Symbol">→</a> <a id="2631" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2642" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2644" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2646" class="Symbol">→</a> <a id="2648" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2659" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2661" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2663" class="Symbol">→</a> <a id="2665" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2676" href="Relation.Binary.Construct.Composition.html#2616" class="Bound">≈</a> <a id="2678" class="Symbol">(</a><a id="2679" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2681" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2683" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a><a id="2684" class="Symbol">)</a>
  <a id="2688" href="Relation.Binary.Construct.Composition.html#2602" class="Function">isPreorder</a> <a id="2699" href="Relation.Binary.Construct.Composition.html#2699" class="Bound">Oˡ</a> <a id="2702" href="Relation.Binary.Construct.Composition.html#2702" class="Bound">Oʳ</a> <a id="2705" class="Symbol">=</a> <a id="2707" class="Keyword">record</a>
    <a id="2718" class="Symbol">{</a> <a id="2720" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2734" class="Symbol">=</a> <a id="2736" href="Relation.Binary.Structures.html#2301" class="Function">Oˡ.isEquivalence</a>
    <a id="2757" class="Symbol">;</a> <a id="2759" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2773" class="Symbol">=</a> <a id="2775" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2784" href="Relation.Binary.Construct.Composition.html#2314" class="Bound">L</a> <a id="2786" href="Relation.Binary.Construct.Composition.html#2329" class="Bound">R</a> <a id="2788" href="Relation.Binary.Structures.html#2511" class="Function">Oʳ.refl</a> <a id="2796" href="Relation.Binary.Structures.html#2404" class="Function">Oˡ.reflexive</a>
    <a id="2813" class="Symbol">;</a> <a id="2815" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2829" class="Symbol">=</a> <a id="2831" href="Relation.Binary.Construct.Composition.html#2375" class="Function">transitive</a> <a id="2842" href="Relation.Binary.Structures.html#2434" class="Function">Oˡ.trans</a> <a id="2851" href="Relation.Binary.Structures.html#2434" class="Field">Oʳ.trans</a>
    <a id="2864" class="Symbol">}</a>
    <a id="2870" class="Keyword">where</a> <a id="2876" class="Keyword">module</a> <a id="2883" href="Relation.Binary.Construct.Composition.html#2883" class="Module">Oˡ</a> <a id="2886" class="Symbol">=</a> <a id="2888" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2899" href="Relation.Binary.Construct.Composition.html#2699" class="Bound">Oˡ</a><a id="2901" class="Symbol">;</a> <a id="2903" class="Keyword">module</a> <a id="2910" href="Relation.Binary.Construct.Composition.html#2910" class="Module">Oʳ</a> <a id="2913" class="Symbol">=</a> <a id="2915" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="2926" href="Relation.Binary.Construct.Composition.html#2702" class="Bound">Oʳ</a>

<a id="transitive⇒≈;≈⊆≈"></a><a id="2930" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="2947" class="Symbol">:</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2952" class="Symbol">:</a> <a id="2954" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2958" href="Relation.Binary.Construct.Composition.html#736" class="Generalizable">A</a> <a id="2960" href="Relation.Binary.Construct.Composition.html#716" class="Generalizable">ℓ</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2976" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2978" class="Symbol">→</a> <a id="2980" class="Symbol">(</a><a id="2981" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a> <a id="2983" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2985" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a><a id="2986" class="Symbol">)</a> <a id="2988" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2990" href="Relation.Binary.Construct.Composition.html#2950" class="Bound">≈</a>
<a id="2992" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="3009" class="Symbol">_</a> <a id="3011" href="Relation.Binary.Construct.Composition.html#3011" class="Bound">trans</a> <a id="3017" class="Symbol">(_</a> <a id="3020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3022" href="Relation.Binary.Construct.Composition.html#3022" class="Bound">l</a> <a id="3024" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3026" href="Relation.Binary.Construct.Composition.html#3026" class="Bound">r</a><a id="3027" class="Symbol">)</a> <a id="3029" class="Symbol">=</a> <a id="3031" href="Relation.Binary.Construct.Composition.html#3011" class="Bound">trans</a> <a id="3037" href="Relation.Binary.Construct.Composition.html#3022" class="Bound">l</a> <a id="3039" href="Relation.Binary.Construct.Composition.html#3026" class="Bound">r</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.Constant.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Binary.Construct.Constant.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.Constant.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The binary relation defined by a constant</a>
<a id="151" class="Comment">------------------------------------------------------------------------</a>

<a id="225" class="Symbol">{-#</a> <a id="229" class="Keyword">OPTIONS</a> <a id="237" class="Pragma">--cubical-compatible</a> <a id="258" class="Pragma">--safe</a> <a id="265" class="Symbol">#-}</a>

<a id="270" class="Keyword">module</a> <a id="277" href="Relation.Binary.Construct.Constant.Core.html" class="Module">Relation.Binary.Construct.Constant.Core</a> <a id="317" class="Keyword">where</a>

<a id="324" class="Keyword">open</a> <a id="329" class="Keyword">import</a> <a id="336" href="Level.html" class="Module">Level</a> <a id="342" class="Keyword">using</a> <a id="348" class="Symbol">(</a><a id="349" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="354" class="Symbol">)</a>
<a id="356" class="Keyword">open</a> <a id="361" class="Keyword">import</a> <a id="368" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="399" class="Symbol">)</a>

<a id="402" class="Keyword">private</a>
  <a id="412" class="Keyword">variable</a>
    <a id="425" href="Relation.Binary.Construct.Constant.Core.html#425" class="Generalizable">a</a> <a id="427" href="Relation.Binary.Construct.Constant.Core.html#427" class="Generalizable">b</a> <a id="429" href="Relation.Binary.Construct.Constant.Core.html#429" class="Generalizable">c</a> <a id="431" class="Symbol">:</a> <a id="433" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="443" href="Relation.Binary.Construct.Constant.Core.html#443" class="Generalizable">A</a> <a id="445" class="Symbol">:</a> <a id="447" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="451" href="Relation.Binary.Construct.Constant.Core.html#425" class="Generalizable">a</a>
    <a id="457" href="Relation.Binary.Construct.Constant.Core.html#457" class="Generalizable">B</a> <a id="459" class="Symbol">:</a> <a id="461" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="465" href="Relation.Binary.Construct.Constant.Core.html#427" class="Generalizable">b</a>

<a id="468" class="Comment">------------------------------------------------------------------------</a>
<a id="541" class="Comment">-- Definition</a>

<a id="Const"></a><a id="556" href="Relation.Binary.Construct.Constant.Core.html#556" class="Function">Const</a> <a id="562" class="Symbol">:</a> <a id="564" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="568" href="Relation.Binary.Construct.Constant.Core.html#429" class="Generalizable">c</a> <a id="570" class="Symbol">→</a> <a id="572" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="576" href="Relation.Binary.Construct.Constant.Core.html#443" class="Generalizable">A</a> <a id="578" href="Relation.Binary.Construct.Constant.Core.html#457" class="Generalizable">B</a> <a id="580" href="Relation.Binary.Construct.Constant.Core.html#429" class="Generalizable">c</a>
<a id="582" href="Relation.Binary.Construct.Constant.Core.html#556" class="Function">Const</a> <a id="588" href="Relation.Binary.Construct.Constant.Core.html#588" class="Bound">I</a> <a id="590" class="Symbol">=</a> <a id="592" class="Symbol">λ</a> <a id="594" href="Relation.Binary.Construct.Constant.Core.html#594" class="Bound">_</a> <a id="596" href="Relation.Binary.Construct.Constant.Core.html#596" class="Bound">_</a> <a id="598" class="Symbol">→</a> <a id="600" href="Relation.Binary.Construct.Constant.Core.html#588" class="Bound">I</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.Flip.EqAndOrd.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>EqAndOrd (Relation.Binary.Construct.Flip.EqAndOrd)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.Flip.EqAndOrd</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `∼` also hold for `flip ∼`. Unlike</a>
<a id="175" class="Comment">-- the module `Relation.Binary.Construct.Flip.Ord` this module does not</a>
<a id="247" class="Comment">-- flip the underlying equality.</a>
<a id="280" class="Comment">------------------------------------------------------------------------</a>

<a id="354" class="Symbol">{-#</a> <a id="358" class="Keyword">OPTIONS</a> <a id="366" class="Pragma">--cubical-compatible</a> <a id="387" class="Pragma">--safe</a> <a id="394" class="Symbol">#-}</a>

<a id="399" class="Keyword">module</a> <a id="406" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="446" class="Keyword">where</a>

<a id="453" class="Keyword">open</a> <a id="458" class="Keyword">import</a> <a id="465" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="483" class="Keyword">using</a> <a id="489" class="Symbol">(</a><a id="490" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Function.Base.html" class="Module">Function.Base</a> <a id="521" class="Keyword">using</a> <a id="527" class="Symbol">(</a><a id="528" href="Function.Base.html#1657" class="Function">flip</a><a id="532" class="Symbol">;</a> <a id="534" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Level.html" class="Module">Level</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="569" class="Symbol">)</a>
<a id="571" class="Keyword">open</a> <a id="576" class="Keyword">import</a> <a id="583" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="604" class="Keyword">using</a> <a id="610" class="Symbol">(</a><a id="611" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="619" class="Symbol">;</a> <a id="621" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="677" class="Symbol">;</a> <a id="679" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="688" class="Symbol">;</a> <a id="690" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="698" class="Symbol">;</a> <a id="700" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="717" class="Symbol">;</a> <a id="719" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a>
        <a id="741" class="Symbol">;</a> <a id="743" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="761" class="Symbol">;</a> <a id="763" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="779" class="Symbol">;</a> <a id="781" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a><a id="794" class="Symbol">)</a>
<a id="796" class="Keyword">open</a> <a id="801" class="Keyword">import</a> <a id="808" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="837" class="Keyword">using</a> <a id="843" class="Symbol">(</a><a id="844" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="857" class="Symbol">;</a> <a id="859" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="875" class="Symbol">;</a> <a id="877" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="887" class="Symbol">;</a> <a id="889" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="912" class="Symbol">;</a> <a id="914" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="926" class="Symbol">;</a> <a id="928" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="943" class="Symbol">;</a> <a id="945" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a>
        <a id="974" class="Symbol">;</a> <a id="976" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="994" class="Symbol">;</a> <a id="996" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a><a id="1011" class="Symbol">)</a>
<a id="1013" class="Keyword">open</a> <a id="1018" class="Keyword">import</a> <a id="1025" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="1055" class="Keyword">using</a> <a id="1061" class="Symbol">(</a><a id="1062" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1071" class="Symbol">;</a> <a id="1073" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1082" class="Symbol">;</a> <a id="1084" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1094" class="Symbol">;</a> <a id="1096" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1106" class="Symbol">;</a> <a id="1108" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1113" class="Symbol">;</a> <a id="1115" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a>
        <a id="1134" class="Symbol">;</a> <a id="1136" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1147" class="Symbol">;</a> <a id="1149" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="1156" class="Symbol">;</a> <a id="1158" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="1165" class="Symbol">;</a> <a id="1167" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1178" class="Symbol">;</a> <a id="1180" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1202" class="Symbol">;</a> <a id="1204" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1216" class="Symbol">;</a> <a id="1218" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1227" class="Symbol">;</a> <a id="1229" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1233" class="Symbol">;</a> <a id="1235" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1239" class="Symbol">;</a> <a id="1241" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1245" class="Symbol">)</a>

<a id="1248" class="Keyword">private</a>
  <a id="1258" class="Keyword">variable</a>
    <a id="1271" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="1273" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1273" class="Generalizable">b</a> <a id="1275" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1275" class="Generalizable">p</a> <a id="1277" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="1279" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="1282" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1297" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1299" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1299" class="Generalizable">B</a> <a id="1301" class="Symbol">:</a> <a id="1303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1307" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a>
    <a id="1313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="1315" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="1317" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="1319" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1327" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1329" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>

<a id="1332" class="Comment">------------------------------------------------------------------------</a>
<a id="1405" class="Comment">-- Properties</a>

<a id="1420" class="Keyword">module</a> <a id="1427" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1427" class="Module">_</a> <a id="1429" class="Symbol">(</a><a id="1430" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1432" class="Symbol">:</a> <a id="1434" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1438" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="1440" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a><a id="1441" class="Symbol">)</a> <a id="1443" class="Keyword">where</a>

  <a id="1452" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1469" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1471" class="Symbol">→</a> <a id="1473" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1483" class="Symbol">(</a><a id="1484" href="Function.Base.html#1657" class="Function">flip</a> <a id="1489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1490" class="Symbol">)</a>
  <a id="1494" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a> <a id="1499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1499" class="Bound">refl</a> <a id="1504" class="Symbol">=</a> <a id="1506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1499" class="Bound">refl</a>

  <a id="1514" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a> <a id="1518" class="Symbol">:</a> <a id="1520" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1530" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1544" class="Symbol">(</a><a id="1545" href="Function.Base.html#1657" class="Function">flip</a> <a id="1550" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1551" class="Symbol">)</a>
  <a id="1555" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a> <a id="1559" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1559" class="Bound">sym</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1559" class="Bound">sym</a>

  <a id="1572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="1578" class="Symbol">:</a> <a id="1580" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1591" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1593" class="Symbol">→</a> <a id="1595" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1606" class="Symbol">(</a><a id="1607" href="Function.Base.html#1657" class="Function">flip</a> <a id="1612" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1613" class="Symbol">)</a>
  <a id="1617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="1623" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1623" class="Bound">trans</a> <a id="1629" class="Symbol">=</a> <a id="1631" href="Function.Base.html#1657" class="Function">flip</a> <a id="1636" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1623" class="Bound">trans</a>

  <a id="1645" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1645" class="Function">asym</a> <a id="1650" class="Symbol">:</a> <a id="1652" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="1663" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1665" class="Symbol">→</a> <a id="1667" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="1678" class="Symbol">(</a><a id="1679" href="Function.Base.html#1657" class="Function">flip</a> <a id="1684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1685" class="Symbol">)</a>
  <a id="1689" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1645" class="Function">asym</a> <a id="1694" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1694" class="Bound">asym</a> <a id="1699" class="Symbol">=</a> <a id="1701" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1694" class="Bound">asym</a>

  <a id="1709" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="1715" class="Symbol">:</a> <a id="1717" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Function.Base.html#1657" class="Function">flip</a> <a id="1739" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1740" class="Symbol">)</a>
  <a id="1744" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="1750" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1750" class="Bound">total</a> <a id="1756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1756" class="Bound">x</a> <a id="1758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1758" class="Bound">y</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1750" class="Bound">total</a> <a id="1768" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1758" class="Bound">y</a> <a id="1770" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1756" class="Bound">x</a>

  <a id="1775" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1775" class="Function">resp</a> <a id="1780" class="Symbol">:</a> <a id="1782" class="Symbol">∀</a> <a id="1784" class="Symbol">{</a><a id="1785" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1785" class="Bound">p</a><a id="1786" class="Symbol">}</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1438" class="Bound">A</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1801" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1785" class="Bound">p</a><a id="1802" class="Symbol">)</a> <a id="1804" class="Symbol">→</a> <a id="1806" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1816" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1818" class="Symbol">→</a>
             <a id="1833" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1835" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1844" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1846" class="Symbol">→</a> <a id="1848" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1789" class="Bound">P</a> <a id="1850" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Function.Base.html#1657" class="Function">flip</a> <a id="1865" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1866" class="Symbol">)</a>
  <a id="1870" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1775" class="Function">resp</a> <a id="1875" class="Symbol">_</a> <a id="1877" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1877" class="Bound">sym</a> <a id="1881" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1881" class="Bound">resp</a> <a id="1886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1886" class="Bound">∼</a> <a id="1888" class="Symbol">=</a> <a id="1890" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1881" class="Bound">resp</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1877" class="Bound">sym</a> <a id="1900" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1886" class="Bound">∼</a><a id="1901" class="Symbol">)</a>

  <a id="1906" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1906" class="Function">max</a> <a id="1910" class="Symbol">:</a> <a id="1912" class="Symbol">∀</a> <a id="1914" class="Symbol">{</a><a id="1915" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a><a id="1916" class="Symbol">}</a> <a id="1918" class="Symbol">→</a> <a id="1920" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1928" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1930" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a> <a id="1932" class="Symbol">→</a> <a id="1934" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Function.Base.html#1657" class="Function">flip</a> <a id="1948" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="1949" class="Symbol">)</a> <a id="1951" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1915" class="Bound">⊥</a>
  <a id="1955" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1906" class="Function">max</a> <a id="1959" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1959" class="Bound">min</a> <a id="1963" class="Symbol">=</a> <a id="1965" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1959" class="Bound">min</a>

  <a id="1972" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1972" class="Function">min</a> <a id="1976" class="Symbol">:</a> <a id="1978" class="Symbol">∀</a> <a id="1980" class="Symbol">{</a><a id="1981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a><a id="1982" class="Symbol">}</a> <a id="1984" class="Symbol">→</a> <a id="1986" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1994" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a> <a id="1996" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a> <a id="1998" class="Symbol">→</a> <a id="2000" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Function.Base.html#1657" class="Function">flip</a> <a id="2014" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1430" class="Bound">∼</a><a id="2015" class="Symbol">)</a> <a id="2017" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1981" class="Bound">⊤</a>
  <a id="2021" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1972" class="Function">min</a> <a id="2025" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2025" class="Bound">max</a> <a id="2029" class="Symbol">=</a> <a id="2031" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2025" class="Bound">max</a>

<a id="2036" class="Keyword">module</a> <a id="2043" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2043" class="Module">_</a> <a id="2045" class="Symbol">{</a><a id="2046" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2048" class="Symbol">:</a> <a id="2050" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2054" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2056" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a><a id="2058" class="Symbol">}</a> <a id="2060" class="Symbol">(</a><a id="2061" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2063" class="Symbol">:</a> <a id="2065" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2069" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2071" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a><a id="2073" class="Symbol">)</a> <a id="2075" class="Keyword">where</a>

  <a id="2084" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="2094" class="Symbol">:</a> <a id="2096" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2106" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2108" class="Symbol">→</a> <a id="2110" class="Symbol">(</a><a id="2111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2115" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2116" class="Symbol">)</a> <a id="2118" class="Symbol">→</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2123" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2125" href="Function.Base.html#1657" class="Function">flip</a> <a id="2130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2131" class="Symbol">)</a>
  <a id="2135" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="2145" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2145" class="Bound">sym</a> <a id="2149" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2149" class="Bound">impl</a> <a id="2154" class="Symbol">=</a> <a id="2156" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2149" class="Bound">impl</a> <a id="2161" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2163" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2145" class="Bound">sym</a>

  <a id="2170" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="2177" class="Symbol">:</a> <a id="2179" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2189" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2191" class="Symbol">→</a> <a id="2193" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2205" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2207" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2209" class="Symbol">→</a> <a id="2211" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2223" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Function.Base.html#1657" class="Function">flip</a> <a id="2231" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2232" class="Symbol">)</a>
  <a id="2236" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="2243" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2243" class="Bound">sym</a> <a id="2247" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2247" class="Bound">irrefl</a> <a id="2254" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2254" class="Bound">x≈y</a> <a id="2258" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2258" class="Bound">y∼x</a> <a id="2262" class="Symbol">=</a> <a id="2264" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2247" class="Bound">irrefl</a> <a id="2271" class="Symbol">(</a><a id="2272" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2243" class="Bound">sym</a> <a id="2276" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2254" class="Bound">x≈y</a><a id="2279" class="Symbol">)</a> <a id="2281" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2258" class="Bound">y∼x</a>

  <a id="2288" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="2296" class="Symbol">:</a> <a id="2298" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2312" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2314" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2316" class="Symbol">→</a> <a id="2318" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2332" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2334" class="Symbol">(</a><a id="2335" href="Function.Base.html#1657" class="Function">flip</a> <a id="2340" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2341" class="Symbol">)</a>
  <a id="2345" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="2353" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2353" class="Bound">antisym</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Function.Base.html#1657" class="Function">flip</a> <a id="2368" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2353" class="Bound">antisym</a>

  <a id="2379" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="2387" class="Symbol">:</a> <a id="2389" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2404" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a> <a id="2406" class="Symbol">→</a> <a id="2408" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2421" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2046" class="Bound">≈</a> <a id="2423" class="Symbol">(</a><a id="2424" href="Function.Base.html#1657" class="Function">flip</a> <a id="2429" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2061" class="Bound">∼</a><a id="2430" class="Symbol">)</a>
  <a id="2434" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="2442" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2442" class="Bound">cmp</a> <a id="2446" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2446" class="Bound">x</a> <a id="2448" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2448" class="Bound">y</a> <a id="2450" class="Keyword">with</a> <a id="2455" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2442" class="Bound">cmp</a> <a id="2459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2446" class="Bound">x</a> <a id="2461" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2448" class="Bound">y</a>
  <a id="2465" class="Symbol">...</a> <a id="2469" class="Symbol">|</a> <a id="2471" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2476" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x&lt;y</a> <a id="2480" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≉y</a> <a id="2484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2495" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2484" class="Bound">y≮x</a> <a id="2499" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2480" class="Bound">x≉y</a> <a id="2503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2476" class="Bound">x&lt;y</a>
  <a id="2509" class="Symbol">...</a> <a id="2513" class="Symbol">|</a> <a id="2515" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a> <a id="2524" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≈y</a> <a id="2528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y≮x</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="2539" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2528" class="Bound">y≮x</a> <a id="2543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2524" class="Bound">x≈y</a> <a id="2547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2520" class="Bound">x≮y</a>
  <a id="2553" class="Symbol">...</a> <a id="2557" class="Symbol">|</a> <a id="2559" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="2564" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2564" class="Bound">x≮y</a> <a id="2568" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2568" class="Bound">x≉y</a> <a id="2572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2572" class="Bound">y&lt;x</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="2583" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2572" class="Bound">y&lt;x</a> <a id="2587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2568" class="Bound">x≉y</a> <a id="2591" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2564" class="Bound">x≮y</a>

<a id="2596" class="Keyword">module</a> <a id="2603" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2603" class="Module">_</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a> <a id="2609" class="Symbol">:</a> <a id="2611" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2615" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a> <a id="2625" class="Symbol">:</a> <a id="2627" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2631" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a><a id="2635" class="Symbol">)</a> <a id="2637" class="Keyword">where</a>

  <a id="2646" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="2652" class="Symbol">:</a> <a id="2654" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a> <a id="2657" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2667" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a> <a id="2670" class="Symbol">→</a> <a id="2672" class="Symbol">(</a><a id="2673" href="Function.Base.html#1657" class="Function">flip</a> <a id="2678" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2606" class="Bound">∼₁</a><a id="2680" class="Symbol">)</a> <a id="2682" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2692" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2622" class="Bound">∼₂</a>
  <a id="2697" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="2703" class="Symbol">(</a><a id="2704" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2704" class="Bound">resp₁</a> <a id="2710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2712" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2712" class="Bound">resp₂</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">=</a> <a id="2721" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2712" class="Bound">resp₂</a> <a id="2727" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2729" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2704" class="Bound">resp₁</a>

<a id="2736" class="Keyword">module</a> <a id="2743" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2743" class="Module">_</a> <a id="2745" class="Symbol">(</a><a id="2746" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a> <a id="2748" class="Symbol">:</a> <a id="2750" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2754" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1297" class="Generalizable">A</a> <a id="2756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1299" class="Generalizable">B</a> <a id="2758" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a><a id="2759" class="Symbol">)</a> <a id="2761" class="Keyword">where</a>

  <a id="2770" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="2774" class="Symbol">:</a> <a id="2776" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2786" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a> <a id="2788" class="Symbol">→</a> <a id="2790" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2800" class="Symbol">(</a><a id="2801" href="Function.Base.html#1657" class="Function">flip</a> <a id="2806" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2746" class="Bound">∼</a><a id="2807" class="Symbol">)</a>
  <a id="2811" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="2815" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2815" class="Bound">dec</a> <a id="2819" class="Symbol">=</a> <a id="2821" href="Function.Base.html#1657" class="Function">flip</a> <a id="2826" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2815" class="Bound">dec</a>

<a id="2831" class="Comment">------------------------------------------------------------------------</a>
<a id="2904" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="2919" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="2933" class="Symbol">:</a> <a id="2935" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2949" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="2951" class="Symbol">→</a> <a id="2953" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="2967" class="Symbol">(</a><a id="2968" href="Function.Base.html#1657" class="Function">flip</a> <a id="2973" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a><a id="2974" class="Symbol">)</a>
<a id="2976" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="2990" class="Symbol">{</a><a id="2991" class="Argument">≈</a> <a id="2993" class="Symbol">=</a> <a id="2995" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a><a id="2996" class="Symbol">}</a> <a id="2998" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2998" class="Bound">eq</a> <a id="3001" class="Symbol">=</a> <a id="3003" class="Keyword">record</a>
  <a id="3012" class="Symbol">{</a> <a id="3014" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3020" class="Symbol">=</a> <a id="3022" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1452" class="Function">refl</a>  <a id="3028" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3030" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
  <a id="3040" class="Symbol">;</a> <a id="3042" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3048" class="Symbol">=</a> <a id="3050" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1514" class="Function">sym</a>   <a id="3056" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3058" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
  <a id="3067" class="Symbol">;</a> <a id="3069" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3075" class="Symbol">=</a> <a id="3077" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="3083" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2995" class="Bound">≈</a> <a id="3085" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
  <a id="3096" class="Symbol">}</a> <a id="3098" class="Keyword">where</a> <a id="3104" class="Keyword">module</a> <a id="3111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3111" class="Module">Eq</a> <a id="3114" class="Symbol">=</a> <a id="3116" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2998" class="Bound">eq</a>

<a id="isDecEquivalence"></a><a id="3134" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="3151" class="Symbol">:</a> <a id="3153" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3170" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3172" class="Symbol">→</a> <a id="3174" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3191" class="Symbol">(</a><a id="3192" href="Function.Base.html#1657" class="Function">flip</a> <a id="3197" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a><a id="3198" class="Symbol">)</a>
<a id="3200" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="3217" class="Symbol">{</a><a id="3218" class="Argument">≈</a> <a id="3220" class="Symbol">=</a> <a id="3222" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3222" class="Bound">≈</a><a id="3223" class="Symbol">}</a> <a id="3225" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3225" class="Bound">eq</a> <a id="3228" class="Symbol">=</a> <a id="3230" class="Keyword">record</a>
  <a id="3239" class="Symbol">{</a> <a id="3241" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="3271" href="Relation.Binary.Structures.html#1960" class="Field">Dec.isEquivalence</a>
  <a id="3291" class="Symbol">;</a> <a id="3293" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3307" class="Symbol">=</a> <a id="3309" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="3313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3222" class="Bound">≈</a> <a id="3315" href="Relation.Binary.Structures.html#1994" class="Field Operator">Dec._≟_</a>
  <a id="3325" class="Symbol">}</a> <a id="3327" class="Keyword">where</a> <a id="3333" class="Keyword">module</a> <a id="3340" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3340" class="Module">Dec</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3363" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3225" class="Bound">eq</a>

<a id="isPreorder"></a><a id="3367" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3378" class="Symbol">:</a> <a id="3380" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3391" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3393" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="3395" class="Symbol">→</a> <a id="3397" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3408" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3410" class="Symbol">(</a><a id="3411" href="Function.Base.html#1657" class="Function">flip</a> <a id="3416" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a><a id="3417" class="Symbol">)</a>
<a id="3419" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3430" class="Symbol">{</a><a id="3431" class="Argument">≈</a> <a id="3433" class="Symbol">=</a> <a id="3435" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3435" class="Bound">≈</a><a id="3436" class="Symbol">}</a> <a id="3438" class="Symbol">{</a><a id="3439" class="Argument">∼</a> <a id="3441" class="Symbol">=</a> <a id="3443" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a><a id="3444" class="Symbol">}</a> <a id="3446" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3446" class="Bound">O</a> <a id="3448" class="Symbol">=</a> <a id="3450" class="Keyword">record</a>
  <a id="3459" class="Symbol">{</a> <a id="3461" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3475" class="Symbol">=</a> <a id="3477" href="Relation.Binary.Structures.html#2301" class="Field">O.isEquivalence</a>
  <a id="3495" class="Symbol">;</a> <a id="3497" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3511" class="Symbol">=</a> <a id="3513" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2084" class="Function">reflexive</a> <a id="3523" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a> <a id="3525" href="Relation.Binary.Structures.html#1667" class="Function">O.Eq.sym</a> <a id="3534" href="Relation.Binary.Structures.html#2404" class="Field">O.reflexive</a>
  <a id="3548" class="Symbol">;</a> <a id="3550" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3564" class="Symbol">=</a> <a id="3566" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="3572" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3443" class="Bound">∼</a> <a id="3574" href="Relation.Binary.Structures.html#2434" class="Field">O.trans</a>
  <a id="3584" class="Symbol">}</a> <a id="3586" class="Keyword">where</a> <a id="3592" class="Keyword">module</a> <a id="3599" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3599" class="Module">O</a> <a id="3601" class="Symbol">=</a> <a id="3603" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3614" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3446" class="Bound">O</a>

<a id="isTotalPreorder"></a><a id="3617" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="3633" class="Symbol">:</a> <a id="3635" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3651" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a> <a id="3655" class="Symbol">→</a> <a id="3657" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3673" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3675" class="Symbol">(</a><a id="3676" href="Function.Base.html#1657" class="Function">flip</a> <a id="3681" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1315" class="Generalizable">∼</a><a id="3682" class="Symbol">)</a>
<a id="3684" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="3700" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3700" class="Bound">O</a> <a id="3702" class="Symbol">=</a> <a id="3704" class="Keyword">record</a>
  <a id="3713" class="Symbol">{</a> <a id="3715" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3739" href="Relation.Binary.Structures.html#3301" class="Field">O.isPreorder</a>
  <a id="3754" class="Symbol">;</a> <a id="3756" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="3767" class="Symbol">=</a> <a id="3769" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="3775" class="Symbol">_</a> <a id="3777" href="Relation.Binary.Structures.html#3333" class="Field">O.total</a>
  <a id="3787" class="Symbol">}</a> <a id="3789" class="Keyword">where</a> <a id="3795" class="Keyword">module</a> <a id="3802" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3802" class="Module">O</a> <a id="3804" class="Symbol">=</a> <a id="3806" href="Relation.Binary.Structures.html#3231" class="Module">IsTotalPreorder</a> <a id="3822" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3700" class="Bound">O</a>

<a id="isPartialOrder"></a><a id="3825" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="3840" class="Symbol">:</a> <a id="3842" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3857" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3859" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="3861" class="Symbol">→</a> <a id="3863" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3878" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="3880" class="Symbol">(</a><a id="3881" href="Function.Base.html#1657" class="Function">flip</a> <a id="3886" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="3887" class="Symbol">)</a>
<a id="3889" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="3904" class="Symbol">{</a><a id="3905" class="Argument">≤</a> <a id="3907" class="Symbol">=</a> <a id="3909" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3909" class="Bound">≤</a><a id="3910" class="Symbol">}</a> <a id="3912" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3912" class="Bound">O</a> <a id="3914" class="Symbol">=</a> <a id="3916" class="Keyword">record</a>
  <a id="3925" class="Symbol">{</a> <a id="3927" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="3938" class="Symbol">=</a> <a id="3940" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="3951" href="Relation.Binary.Structures.html#4078" class="Field">O.isPreorder</a>
  <a id="3966" class="Symbol">;</a> <a id="3968" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="3979" class="Symbol">=</a> <a id="3981" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2288" class="Function">antisym</a> <a id="3989" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3909" class="Bound">≤</a> <a id="3991" href="Relation.Binary.Structures.html#4110" class="Field">O.antisym</a>
  <a id="4003" class="Symbol">}</a> <a id="4005" class="Keyword">where</a> <a id="4011" class="Keyword">module</a> <a id="4018" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4018" class="Module">O</a> <a id="4020" class="Symbol">=</a> <a id="4022" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4037" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3912" class="Bound">O</a>

<a id="isTotalOrder"></a><a id="4040" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4053" class="Symbol">:</a> <a id="4055" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4068" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4070" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="4072" class="Symbol">→</a> <a id="4074" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4087" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4089" class="Symbol">(</a><a id="4090" href="Function.Base.html#1657" class="Function">flip</a> <a id="4095" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="4096" class="Symbol">)</a>
<a id="4098" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4111" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4111" class="Bound">O</a> <a id="4113" class="Symbol">=</a> <a id="4115" class="Keyword">record</a>
  <a id="4124" class="Symbol">{</a> <a id="4126" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4141" class="Symbol">=</a> <a id="4143" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="4158" href="Relation.Binary.Structures.html#6044" class="Field">O.isPartialOrder</a>
  <a id="4177" class="Symbol">;</a> <a id="4179" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4194" class="Symbol">=</a> <a id="4196" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1709" class="Function">total</a> <a id="4202" class="Symbol">_</a> <a id="4204" href="Relation.Binary.Structures.html#6084" class="Field">O.total</a>
  <a id="4214" class="Symbol">}</a> <a id="4216" class="Keyword">where</a> <a id="4222" class="Keyword">module</a> <a id="4229" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4229" class="Module">O</a> <a id="4231" class="Symbol">=</a> <a id="4233" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="4246" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4111" class="Bound">O</a>

<a id="isDecTotalOrder"></a><a id="4249" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="4265" class="Symbol">:</a> <a id="4267" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4285" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="4305" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4307" class="Symbol">(</a><a id="4308" href="Function.Base.html#1657" class="Function">flip</a> <a id="4313" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1317" class="Generalizable">≤</a><a id="4314" class="Symbol">)</a>
<a id="4316" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="4332" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4332" class="Bound">O</a> <a id="4334" class="Symbol">=</a> <a id="4336" class="Keyword">record</a>
  <a id="4345" class="Symbol">{</a> <a id="4347" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="4360" class="Symbol">=</a> <a id="4362" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="4375" href="Relation.Binary.Structures.html#6383" class="Field">O.isTotalOrder</a>
  <a id="4392" class="Symbol">;</a> <a id="4394" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="4407" class="Symbol">=</a> <a id="4409" href="Relation.Binary.Structures.html#6419" class="Field Operator">O._≟_</a>
  <a id="4417" class="Symbol">;</a> <a id="4419" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="4432" class="Symbol">=</a> <a id="4434" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2770" class="Function">dec</a> <a id="4438" class="Symbol">_</a> <a id="4440" href="Relation.Binary.Structures.html#6452" class="Field Operator">O._≤?_</a>
  <a id="4449" class="Symbol">}</a> <a id="4451" class="Keyword">where</a> <a id="4457" class="Keyword">module</a> <a id="4464" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4464" class="Module">O</a> <a id="4466" class="Symbol">=</a> <a id="4468" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="4484" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4332" class="Bound">O</a>

<a id="isStrictPartialOrder"></a><a id="4487" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="4508" class="Symbol">:</a> <a id="4510" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4531" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4533" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="4535" class="Symbol">→</a>
                       <a id="4560" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4581" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4583" class="Symbol">(</a><a id="4584" href="Function.Base.html#1657" class="Function">flip</a> <a id="4589" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a><a id="4590" class="Symbol">)</a>
<a id="4592" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="4613" class="Symbol">{</a><a id="4614" class="Argument">&lt;</a> <a id="4616" class="Symbol">=</a> <a id="4618" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a><a id="4619" class="Symbol">}</a> <a id="4621" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4621" class="Bound">O</a> <a id="4623" class="Symbol">=</a> <a id="4625" class="Keyword">record</a>
  <a id="4634" class="Symbol">{</a> <a id="4636" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4650" class="Symbol">=</a> <a id="4652" href="Relation.Binary.Structures.html#4842" class="Field">O.isEquivalence</a>
  <a id="4670" class="Symbol">;</a> <a id="4672" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4686" class="Symbol">=</a> <a id="4688" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2170" class="Function">irrefl</a> <a id="4695" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a> <a id="4697" href="Relation.Binary.Structures.html#1667" class="Function">O.Eq.sym</a> <a id="4706" href="Relation.Binary.Structures.html#4876" class="Field">O.irrefl</a>
  <a id="4717" class="Symbol">;</a> <a id="4719" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4733" class="Symbol">=</a> <a id="4735" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1572" class="Function">trans</a> <a id="4741" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4618" class="Bound">&lt;</a> <a id="4743" href="Relation.Binary.Structures.html#4916" class="Field">O.trans</a>
  <a id="4753" class="Symbol">;</a> <a id="4755" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4769" class="Symbol">=</a> <a id="4771" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2646" class="Function">resp₂</a> <a id="4777" class="Symbol">_</a> <a id="4779" class="Symbol">_</a> <a id="4781" href="Relation.Binary.Structures.html#4951" class="Field">O.&lt;-resp-≈</a>
  <a id="4794" class="Symbol">}</a> <a id="4796" class="Keyword">where</a> <a id="4802" class="Keyword">module</a> <a id="4809" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4809" class="Module">O</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4834" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4621" class="Bound">O</a>

<a id="isStrictTotalOrder"></a><a id="4837" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4877" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4879" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a> <a id="4881" class="Symbol">→</a>
                     <a id="4904" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="4923" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1313" class="Generalizable">≈</a> <a id="4925" class="Symbol">(</a><a id="4926" href="Function.Base.html#1657" class="Function">flip</a> <a id="4931" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1319" class="Generalizable">&lt;</a><a id="4932" class="Symbol">)</a>
<a id="4934" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="4953" class="Symbol">{</a><a id="4954" class="Argument">&lt;</a> <a id="4956" class="Symbol">=</a> <a id="4958" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4958" class="Bound">&lt;</a><a id="4959" class="Symbol">}</a> <a id="4961" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4961" class="Bound">O</a> <a id="4963" class="Symbol">=</a> <a id="4965" class="Keyword">record</a>
  <a id="4974" class="Symbol">{</a> <a id="4976" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="4997" class="Symbol">=</a> <a id="4999" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="5020" href="Relation.Binary.Structures.html#7146" class="Field">O.isStrictPartialOrder</a>
  <a id="5045" class="Symbol">;</a> <a id="5047" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5068" class="Symbol">=</a> <a id="5070" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2379" class="Function">compare</a> <a id="5078" class="Symbol">_</a> <a id="5080" href="Relation.Binary.Structures.html#7198" class="Field">O.compare</a>
  <a id="5092" class="Symbol">}</a> <a id="5094" class="Keyword">where</a> <a id="5100" class="Keyword">module</a> <a id="5107" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5107" class="Module">O</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="5130" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4961" class="Bound">O</a>

<a id="5133" class="Comment">------------------------------------------------------------------------</a>
<a id="5206" class="Comment">-- Bundles</a>

<a id="setoid"></a><a id="5218" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5218" class="Function">setoid</a> <a id="5225" class="Symbol">:</a> <a id="5227" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5234" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5236" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="5238" class="Symbol">→</a> <a id="5240" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5247" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5249" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>
<a id="5251" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5218" class="Function">setoid</a> <a id="5258" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5258" class="Bound">S</a> <a id="5260" class="Symbol">=</a> <a id="5262" class="Keyword">record</a>
  <a id="5271" class="Symbol">{</a> <a id="5273" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5287" class="Symbol">=</a> <a id="5289" href="Relation.Binary.Construct.Flip.EqAndOrd.html#2919" class="Function">isEquivalence</a> <a id="5303" href="Relation.Binary.Bundles.html#1358" class="Field">S.isEquivalence</a>
  <a id="5321" class="Symbol">}</a> <a id="5323" class="Keyword">where</a> <a id="5329" class="Keyword">module</a> <a id="5336" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5336" class="Module">S</a> <a id="5338" class="Symbol">=</a> <a id="5340" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="5347" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5258" class="Bound">S</a>

<a id="decSetoid"></a><a id="5350" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5350" class="Function">decSetoid</a> <a id="5360" class="Symbol">:</a> <a id="5362" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5372" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5374" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a> <a id="5376" class="Symbol">→</a> <a id="5378" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5388" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5390" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1277" class="Generalizable">ℓ</a>
<a id="5392" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5350" class="Function">decSetoid</a> <a id="5402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5402" class="Bound">S</a> <a id="5404" class="Symbol">=</a> <a id="5406" class="Keyword">record</a>
  <a id="5415" class="Symbol">{</a> <a id="5417" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="5434" class="Symbol">=</a> <a id="5436" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3134" class="Function">isDecEquivalence</a> <a id="5453" href="Relation.Binary.Bundles.html#1835" class="Field">S.isDecEquivalence</a>
  <a id="5474" class="Symbol">}</a> <a id="5476" class="Keyword">where</a> <a id="5482" class="Keyword">module</a> <a id="5489" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5489" class="Module">S</a> <a id="5491" class="Symbol">=</a> <a id="5493" href="Relation.Binary.Bundles.html#1703" class="Module">DecSetoid</a> <a id="5503" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5402" class="Bound">S</a>

<a id="preorder"></a><a id="5506" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a> <a id="5515" class="Symbol">:</a> <a id="5517" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5526" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5528" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5531" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5534" class="Symbol">→</a> <a id="5536" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5545" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5547" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5550" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5553" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a> <a id="5562" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5562" class="Bound">O</a> <a id="5564" class="Symbol">=</a> <a id="5566" class="Keyword">record</a>
  <a id="5575" class="Symbol">{</a> <a id="5577" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a> <a id="5601" href="Relation.Binary.Bundles.html#2489" class="Field">O.isPreorder</a>
  <a id="5616" class="Symbol">}</a> <a id="5618" class="Keyword">where</a> <a id="5624" class="Keyword">module</a> <a id="5631" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5631" class="Module">O</a> <a id="5633" class="Symbol">=</a> <a id="5635" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="5644" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5562" class="Bound">O</a>

<a id="totalPreorder"></a><a id="5647" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="5661" class="Symbol">:</a> <a id="5663" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="5677" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5679" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5682" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Relation.Binary.Bundles.html#3050" class="Record">TotalPreorder</a> <a id="5701" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5703" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5706" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5709" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5647" class="Function">totalPreorder</a> <a id="5723" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5723" class="Bound">O</a> <a id="5725" class="Symbol">=</a> <a id="5727" class="Keyword">record</a>
  <a id="5736" class="Symbol">{</a> <a id="5738" href="Relation.Binary.Bundles.html#3283" class="Field">isTotalPreorder</a> <a id="5754" class="Symbol">=</a> <a id="5756" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3617" class="Function">isTotalPreorder</a> <a id="5772" href="Relation.Binary.Bundles.html#3283" class="Field">O.isTotalPreorder</a>
  <a id="5792" class="Symbol">}</a> <a id="5794" class="Keyword">where</a> <a id="5800" class="Keyword">module</a> <a id="5807" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5807" class="Module">O</a> <a id="5809" class="Symbol">=</a> <a id="5811" href="Relation.Binary.Bundles.html#3050" class="Module">TotalPreorder</a> <a id="5825" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5723" class="Bound">O</a>

<a id="poset"></a><a id="5828" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Function">poset</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5842" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5844" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5847" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5858" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5860" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5863" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="5866" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5828" class="Function">poset</a> <a id="5872" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5872" class="Bound">O</a> <a id="5874" class="Symbol">=</a> <a id="5876" class="Keyword">record</a>
  <a id="5885" class="Symbol">{</a> <a id="5887" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5902" class="Symbol">=</a> <a id="5904" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3825" class="Function">isPartialOrder</a> <a id="5919" href="Relation.Binary.Bundles.html#4624" class="Field">O.isPartialOrder</a>
  <a id="5938" class="Symbol">}</a> <a id="5940" class="Keyword">where</a> <a id="5946" class="Keyword">module</a> <a id="5953" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5953" class="Module">O</a> <a id="5955" class="Symbol">=</a> <a id="5957" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="5963" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5872" class="Bound">O</a>

<a id="totalOrder"></a><a id="5966" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="5977" class="Symbol">:</a> <a id="5979" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="5990" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="5992" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="5995" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="5998" class="Symbol">→</a> <a id="6000" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="6011" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6013" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6016" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6019" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5966" class="Function">totalOrder</a> <a id="6030" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6030" class="Bound">O</a> <a id="6032" class="Symbol">=</a> <a id="6034" class="Keyword">record</a>
  <a id="6043" class="Symbol">{</a> <a id="6045" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="6058" class="Symbol">=</a> <a id="6060" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">isTotalOrder</a> <a id="6073" href="Relation.Binary.Bundles.html#7751" class="Field">O.isTotalOrder</a>
  <a id="6090" class="Symbol">}</a> <a id="6092" class="Keyword">where</a> <a id="6098" class="Keyword">module</a> <a id="6105" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6105" class="Module">O</a> <a id="6107" class="Symbol">=</a> <a id="6109" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="6120" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6030" class="Bound">O</a>

<a id="decTotalOrder"></a><a id="6123" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6123" class="Function">decTotalOrder</a> <a id="6137" class="Symbol">:</a> <a id="6139" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="6153" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6155" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6158" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="6177" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6179" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6182" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6185" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6123" class="Function">decTotalOrder</a> <a id="6199" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6199" class="Bound">O</a> <a id="6201" class="Symbol">=</a> <a id="6203" class="Keyword">record</a>
  <a id="6212" class="Symbol">{</a> <a id="6214" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a> <a id="6248" href="Relation.Binary.Bundles.html#8346" class="Field">O.isDecTotalOrder</a>
  <a id="6268" class="Symbol">}</a> <a id="6270" class="Keyword">where</a> <a id="6276" class="Keyword">module</a> <a id="6283" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6283" class="Module">O</a> <a id="6285" class="Symbol">=</a> <a id="6287" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="6301" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6199" class="Bound">O</a>

<a id="strictPartialOrder"></a><a id="6304" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6304" class="Function">strictPartialOrder</a> <a id="6323" class="Symbol">:</a> <a id="6325" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6344" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6346" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6349" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6352" class="Symbol">→</a>
                     <a id="6375" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6394" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6396" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6399" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6402" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6304" class="Function">strictPartialOrder</a> <a id="6421" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6421" class="Bound">O</a> <a id="6423" class="Symbol">=</a> <a id="6425" class="Keyword">record</a>
  <a id="6434" class="Symbol">{</a> <a id="6436" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="6457" class="Symbol">=</a> <a id="6459" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4487" class="Function">isStrictPartialOrder</a> <a id="6480" href="Relation.Binary.Bundles.html#6078" class="Field">O.isStrictPartialOrder</a>
  <a id="6505" class="Symbol">}</a> <a id="6507" class="Keyword">where</a> <a id="6513" class="Keyword">module</a> <a id="6520" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6520" class="Module">O</a> <a id="6522" class="Symbol">=</a> <a id="6524" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="6543" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6421" class="Bound">O</a>

<a id="strictTotalOrder"></a><a id="6546" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6546" class="Function">strictTotalOrder</a> <a id="6563" class="Symbol">:</a> <a id="6565" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6582" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6584" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6587" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a> <a id="6590" class="Symbol">→</a>
                   <a id="6611" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="6628" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1271" class="Generalizable">a</a> <a id="6630" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1279" class="Generalizable">ℓ₁</a> <a id="6633" href="Relation.Binary.Construct.Flip.EqAndOrd.html#1282" class="Generalizable">ℓ₂</a>
<a id="6636" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6546" class="Function">strictTotalOrder</a> <a id="6653" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6653" class="Bound">O</a> <a id="6655" class="Symbol">=</a> <a id="6657" class="Keyword">record</a>
  <a id="6666" class="Symbol">{</a> <a id="6668" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="6687" class="Symbol">=</a> <a id="6689" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4837" class="Function">isStrictTotalOrder</a> <a id="6708" href="Relation.Binary.Bundles.html#9348" class="Field">O.isStrictTotalOrder</a>
  <a id="6731" class="Symbol">}</a> <a id="6733" class="Keyword">where</a> <a id="6739" class="Keyword">module</a> <a id="6746" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6746" class="Module">O</a> <a id="6748" class="Symbol">=</a> <a id="6750" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="6767" href="Relation.Binary.Construct.Flip.EqAndOrd.html#6653" class="Bound">O</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.Intersection.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Intersection (Relation.Binary.Construct.Intersection)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.Intersection</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Intersection of two binary relations</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.Construct.Intersection.html" class="Module">Relation.Binary.Construct.Intersection</a> <a id="311" class="Keyword">where</a>

<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="348" class="Keyword">using</a> <a id="354" class="Symbol">(</a><a id="355" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="358" class="Symbol">;</a> <a id="360" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="363" class="Symbol">;</a> <a id="365" href="Data.Product.Base.html#2173" class="Function">map</a><a id="368" class="Symbol">;</a> <a id="370" href="Data.Product.Base.html#2747" class="Function">zip</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Product.Base.html#2000" class="Function Operator">&lt;_,_&gt;</a><a id="380" class="Symbol">)</a>
<a id="382" class="Keyword">open</a> <a id="387" class="Keyword">import</a> <a id="394" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="418" class="Symbol">;</a> <a id="420" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="424" class="Symbol">;</a> <a id="426" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="430" class="Symbol">;</a> <a id="432" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Function.Base.html" class="Module">Function.Base</a> <a id="465" class="Keyword">using</a> <a id="471" class="Symbol">(</a><a id="472" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Level.html" class="Module">Level</a> <a id="495" class="Keyword">using</a> <a id="501" class="Symbol">(</a><a id="502" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="507" class="Symbol">;</a> <a id="509" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="512" class="Symbol">)</a>
<a id="514" class="Keyword">open</a> <a id="519" class="Keyword">import</a> <a id="526" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="547" class="Keyword">using</a> <a id="553" class="Symbol">(</a><a id="554" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="557" class="Symbol">;</a> <a id="559" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="562" class="Symbol">;</a> <a id="564" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="567" class="Symbol">)</a>
<a id="569" class="Keyword">open</a> <a id="574" class="Keyword">import</a> <a id="581" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="630" class="Symbol">;</a> <a id="632" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="648" class="Symbol">;</a> <a id="650" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="660" class="Symbol">;</a> <a id="662" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="707" class="Symbol">)</a>
<a id="709" class="Keyword">open</a> <a id="714" class="Keyword">import</a> <a id="721" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="767" class="Symbol">;</a> <a id="769" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="778" class="Symbol">;</a> <a id="780" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="790" class="Symbol">;</a> <a id="792" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="805" class="Symbol">;</a> <a id="807" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="816" class="Symbol">;</a> <a id="818" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a>
        <a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="850" class="Symbol">;</a> <a id="852" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="863" class="Symbol">;</a> <a id="865" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="876" class="Symbol">;</a> <a id="878" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="885" class="Symbol">;</a> <a id="887" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="894" class="Symbol">;</a> <a id="896" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="907" class="Symbol">)</a>
<a id="909" class="Keyword">open</a> <a id="914" class="Keyword">import</a> <a id="921" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="948" class="Keyword">using</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="958" class="Symbol">;</a> <a id="960" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="962" class="Symbol">;</a> <a id="964" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="971" class="Symbol">)</a>

<a id="974" class="Keyword">private</a>
  <a id="984" class="Keyword">variable</a>
    <a id="997" href="Relation.Binary.Construct.Intersection.html#997" class="Generalizable">a</a> <a id="999" href="Relation.Binary.Construct.Intersection.html#999" class="Generalizable">b</a> <a id="1001" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a> <a id="1004" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a> <a id="1007" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a> <a id="1010" class="Symbol">:</a> <a id="1012" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1022" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1024" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1026" class="Symbol">:</a> <a id="1028" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1032" href="Relation.Binary.Construct.Intersection.html#997" class="Generalizable">a</a>
    <a id="1038" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="1040" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="1042" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1050" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1052" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a>

<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- Definition</a>

<a id="1144" class="Keyword">infixl</a> <a id="1151" class="Number">6</a> <a id="1153" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">_∩_</a>

<a id="_∩_"></a><a id="1158" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">_∩_</a> <a id="1162" class="Symbol">:</a> <a id="1164" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1168" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1170" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1172" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a> <a id="1175" class="Symbol">→</a> <a id="1177" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1181" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1183" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1185" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1194" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1196" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a> <a id="1202" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1204" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="1206" class="Symbol">)</a>
<a id="1208" href="Relation.Binary.Construct.Intersection.html#1208" class="Bound">L</a> <a id="1210" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1212" href="Relation.Binary.Construct.Intersection.html#1212" class="Bound">R</a> <a id="1214" class="Symbol">=</a> <a id="1216" class="Symbol">λ</a> <a id="1218" href="Relation.Binary.Construct.Intersection.html#1218" class="Bound">i</a> <a id="1220" href="Relation.Binary.Construct.Intersection.html#1220" class="Bound">j</a> <a id="1222" class="Symbol">→</a> <a id="1224" href="Relation.Binary.Construct.Intersection.html#1208" class="Bound">L</a> <a id="1226" href="Relation.Binary.Construct.Intersection.html#1218" class="Bound">i</a> <a id="1228" href="Relation.Binary.Construct.Intersection.html#1220" class="Bound">j</a> <a id="1230" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1232" href="Relation.Binary.Construct.Intersection.html#1212" class="Bound">R</a> <a id="1234" href="Relation.Binary.Construct.Intersection.html#1218" class="Bound">i</a> <a id="1236" href="Relation.Binary.Construct.Intersection.html#1220" class="Bound">j</a>

<a id="1239" class="Comment">------------------------------------------------------------------------</a>
<a id="1312" class="Comment">-- Properties</a>

<a id="1327" class="Keyword">module</a> <a id="1334" href="Relation.Binary.Construct.Intersection.html#1334" class="Module">_</a> <a id="1336" class="Symbol">(</a><a id="1337" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1339" class="Symbol">:</a> <a id="1341" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1345" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1347" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="1349" class="Symbol">)</a> <a id="1351" class="Symbol">(</a><a id="1352" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1354" class="Symbol">:</a> <a id="1356" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1360" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="1362" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="1364" class="Symbol">)</a> <a id="1366" class="Keyword">where</a>

  <a id="1375" href="Relation.Binary.Construct.Intersection.html#1375" class="Function">reflexive</a> <a id="1385" class="Symbol">:</a> <a id="1387" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1397" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1399" class="Symbol">→</a> <a id="1401" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1411" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1425" class="Symbol">(</a><a id="1426" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1428" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1430" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1431" class="Symbol">)</a>
  <a id="1435" href="Relation.Binary.Construct.Intersection.html#1375" class="Function">reflexive</a> <a id="1445" href="Relation.Binary.Construct.Intersection.html#1445" class="Bound">L-refl</a> <a id="1452" href="Relation.Binary.Construct.Intersection.html#1452" class="Bound">R-refl</a> <a id="1459" class="Symbol">=</a> <a id="1461" href="Relation.Binary.Construct.Intersection.html#1445" class="Bound">L-refl</a> <a id="1468" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1470" href="Relation.Binary.Construct.Intersection.html#1452" class="Bound">R-refl</a>

  <a id="1480" href="Relation.Binary.Construct.Intersection.html#1480" class="Function">symmetric</a> <a id="1490" class="Symbol">:</a> <a id="1492" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1502" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1504" class="Symbol">→</a> <a id="1506" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1516" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1518" class="Symbol">→</a> <a id="1520" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1530" class="Symbol">(</a><a id="1531" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1533" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1535" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1536" class="Symbol">)</a>
  <a id="1540" href="Relation.Binary.Construct.Intersection.html#1480" class="Function">symmetric</a> <a id="1550" href="Relation.Binary.Construct.Intersection.html#1550" class="Bound">L-sym</a> <a id="1556" href="Relation.Binary.Construct.Intersection.html#1556" class="Bound">R-sym</a> <a id="1562" class="Symbol">=</a> <a id="1564" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="1568" href="Relation.Binary.Construct.Intersection.html#1550" class="Bound">L-sym</a> <a id="1574" href="Relation.Binary.Construct.Intersection.html#1556" class="Bound">R-sym</a>

  <a id="1583" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="1594" class="Symbol">:</a> <a id="1596" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1607" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1609" class="Symbol">→</a> <a id="1611" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1622" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1624" class="Symbol">→</a> <a id="1626" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1637" class="Symbol">(</a><a id="1638" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1640" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1642" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1643" class="Symbol">)</a>
  <a id="1647" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="1658" href="Relation.Binary.Construct.Intersection.html#1658" class="Bound">L-trans</a> <a id="1666" href="Relation.Binary.Construct.Intersection.html#1666" class="Bound">R-trans</a> <a id="1674" class="Symbol">=</a> <a id="1676" href="Data.Product.Base.html#2747" class="Function">zip</a> <a id="1680" href="Relation.Binary.Construct.Intersection.html#1658" class="Bound">L-trans</a> <a id="1688" href="Relation.Binary.Construct.Intersection.html#1666" class="Bound">R-trans</a>

  <a id="1699" href="Relation.Binary.Construct.Intersection.html#1699" class="Function">respects</a> <a id="1708" class="Symbol">:</a> <a id="1710" class="Symbol">∀</a> <a id="1712" class="Symbol">{</a><a id="1713" href="Relation.Binary.Construct.Intersection.html#1713" class="Bound">p</a><a id="1714" class="Symbol">}</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1719" class="Symbol">:</a> <a id="1721" href="Relation.Binary.Construct.Intersection.html#1345" class="Bound">A</a> <a id="1723" class="Symbol">→</a> <a id="1725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1729" href="Relation.Binary.Construct.Intersection.html#1713" class="Bound">p</a><a id="1730" class="Symbol">)</a> <a id="1732" class="Symbol">→</a>
             <a id="1747" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1749" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1758" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1760" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1762" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1764" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1773" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1775" class="Symbol">→</a> <a id="1777" href="Relation.Binary.Construct.Intersection.html#1717" class="Bound">P</a> <a id="1779" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="1788" class="Symbol">(</a><a id="1789" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1791" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1793" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1794" class="Symbol">)</a>
  <a id="1798" href="Relation.Binary.Construct.Intersection.html#1699" class="Function">respects</a> <a id="1807" href="Relation.Binary.Construct.Intersection.html#1807" class="Bound">P</a> <a id="1809" href="Relation.Binary.Construct.Intersection.html#1809" class="Bound">resp</a> <a id="1814" class="Symbol">(</a><a id="1815" href="Relation.Binary.Construct.Intersection.html#1815" class="Bound">Lxy</a> <a id="1819" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1821" href="Relation.Binary.Construct.Intersection.html#1821" class="Bound">Rxy</a><a id="1824" class="Symbol">)</a> <a id="1826" class="Symbol">=</a> <a id="1828" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="1830" class="Symbol">(λ</a> <a id="1833" href="Relation.Binary.Construct.Intersection.html#1833" class="Bound">x</a> <a id="1835" class="Symbol">→</a> <a id="1837" href="Relation.Binary.Construct.Intersection.html#1833" class="Bound">x</a> <a id="1839" href="Relation.Binary.Construct.Intersection.html#1815" class="Bound">Lxy</a><a id="1842" class="Symbol">)</a> <a id="1844" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="1846" class="Symbol">(λ</a> <a id="1849" href="Relation.Binary.Construct.Intersection.html#1849" class="Bound">x</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Relation.Binary.Construct.Intersection.html#1849" class="Bound">x</a> <a id="1855" href="Relation.Binary.Construct.Intersection.html#1821" class="Bound">Rxy</a><a id="1858" class="Symbol">)</a> <a id="1860" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="1862" href="Relation.Binary.Construct.Intersection.html#1809" class="Bound">resp</a>

  <a id="1870" href="Relation.Binary.Construct.Intersection.html#1870" class="Function">min</a> <a id="1874" class="Symbol">:</a> <a id="1876" class="Symbol">∀</a> <a id="1878" class="Symbol">{</a><a id="1879" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a><a id="1880" class="Symbol">}</a> <a id="1882" class="Symbol">→</a> <a id="1884" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1892" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1894" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a> <a id="1896" class="Symbol">→</a> <a id="1898" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1906" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="1908" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a> <a id="1910" class="Symbol">→</a> <a id="1912" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1923" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="1925" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="1926" class="Symbol">)</a> <a id="1928" href="Relation.Binary.Construct.Intersection.html#1879" class="Bound">⊤</a>
  <a id="1932" href="Relation.Binary.Construct.Intersection.html#1870" class="Function">min</a> <a id="1936" href="Relation.Binary.Construct.Intersection.html#1936" class="Bound">L-min</a> <a id="1942" href="Relation.Binary.Construct.Intersection.html#1942" class="Bound">R-min</a> <a id="1948" class="Symbol">=</a> <a id="1950" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="1952" href="Relation.Binary.Construct.Intersection.html#1936" class="Bound">L-min</a> <a id="1958" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="1960" href="Relation.Binary.Construct.Intersection.html#1942" class="Bound">R-min</a> <a id="1966" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

  <a id="1971" href="Relation.Binary.Construct.Intersection.html#1971" class="Function">max</a> <a id="1975" class="Symbol">:</a> <a id="1977" class="Symbol">∀</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a><a id="1981" class="Symbol">}</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="1993" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="1995" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a> <a id="1997" class="Symbol">→</a> <a id="1999" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2007" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a> <a id="2009" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a> <a id="2011" class="Symbol">→</a> <a id="2013" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2021" class="Symbol">(</a><a id="2022" href="Relation.Binary.Construct.Intersection.html#1337" class="Bound">L</a> <a id="2024" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2026" href="Relation.Binary.Construct.Intersection.html#1352" class="Bound">R</a><a id="2027" class="Symbol">)</a> <a id="2029" href="Relation.Binary.Construct.Intersection.html#1980" class="Bound">⊥</a>
  <a id="2033" href="Relation.Binary.Construct.Intersection.html#1971" class="Function">max</a> <a id="2037" href="Relation.Binary.Construct.Intersection.html#2037" class="Bound">L-max</a> <a id="2043" href="Relation.Binary.Construct.Intersection.html#2043" class="Bound">R-max</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2053" href="Relation.Binary.Construct.Intersection.html#2037" class="Bound">L-max</a> <a id="2059" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2061" href="Relation.Binary.Construct.Intersection.html#2043" class="Bound">R-max</a> <a id="2067" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2070" class="Keyword">module</a> <a id="2077" href="Relation.Binary.Construct.Intersection.html#2077" class="Module">_</a> <a id="2079" class="Symbol">(</a><a id="2080" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2082" class="Symbol">:</a> <a id="2084" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2088" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2090" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2092" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="2094" class="Symbol">)</a> <a id="2096" class="Symbol">{</a><a id="2097" href="Relation.Binary.Construct.Intersection.html#2097" class="Bound">L</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2105" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2107" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2109" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="2111" class="Symbol">}</a> <a id="2113" class="Symbol">{</a><a id="2114" href="Relation.Binary.Construct.Intersection.html#2114" class="Bound">R</a> <a id="2116" class="Symbol">:</a> <a id="2118" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2122" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2124" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2126" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a><a id="2128" class="Symbol">}</a> <a id="2130" class="Keyword">where</a>

  <a id="2139" href="Relation.Binary.Construct.Intersection.html#2139" class="Function">implies</a> <a id="2147" class="Symbol">:</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2152" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2154" href="Relation.Binary.Construct.Intersection.html#2097" class="Bound">L</a><a id="2155" class="Symbol">)</a> <a id="2157" class="Symbol">→</a> <a id="2159" class="Symbol">(</a><a id="2160" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2162" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2164" href="Relation.Binary.Construct.Intersection.html#2114" class="Bound">R</a><a id="2165" class="Symbol">)</a> <a id="2167" class="Symbol">→</a> <a id="2169" href="Relation.Binary.Construct.Intersection.html#2080" class="Bound">≈</a> <a id="2171" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2173" class="Symbol">(</a><a id="2174" href="Relation.Binary.Construct.Intersection.html#2097" class="Bound">L</a> <a id="2176" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2178" href="Relation.Binary.Construct.Intersection.html#2114" class="Bound">R</a><a id="2179" class="Symbol">)</a>
  <a id="2183" href="Relation.Binary.Construct.Intersection.html#2139" class="Function">implies</a> <a id="2191" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">≈⇒L</a> <a id="2195" href="Relation.Binary.Construct.Intersection.html#2195" class="Bound">≈⇒R</a> <a id="2199" class="Symbol">=</a> <a id="2201" href="Data.Product.Base.html#2000" class="Function Operator">&lt;</a> <a id="2203" href="Relation.Binary.Construct.Intersection.html#2191" class="Bound">≈⇒L</a> <a id="2207" href="Data.Product.Base.html#2000" class="Function Operator">,</a> <a id="2209" href="Relation.Binary.Construct.Intersection.html#2195" class="Bound">≈⇒R</a> <a id="2213" href="Data.Product.Base.html#2000" class="Function Operator">&gt;</a>

<a id="2216" class="Keyword">module</a> <a id="2223" href="Relation.Binary.Construct.Intersection.html#2223" class="Module">_</a> <a id="2225" class="Symbol">(</a><a id="2226" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2228" class="Symbol">:</a> <a id="2230" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2234" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2236" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2238" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="2240" class="Symbol">)</a> <a id="2242" class="Symbol">(</a><a id="2243" href="Relation.Binary.Construct.Intersection.html#2243" class="Bound">L</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2251" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2253" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2255" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="2257" class="Symbol">)</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.Construct.Intersection.html#2260" class="Bound">R</a> <a id="2262" class="Symbol">:</a> <a id="2264" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2268" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2270" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="2272" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a><a id="2274" class="Symbol">)</a> <a id="2276" class="Keyword">where</a>

  <a id="2285" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="2297" class="Symbol">:</a> <a id="2299" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2311" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2313" href="Relation.Binary.Construct.Intersection.html#2243" class="Bound">L</a> <a id="2315" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2317" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2329" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2331" href="Relation.Binary.Construct.Intersection.html#2260" class="Bound">R</a> <a id="2333" class="Symbol">→</a> <a id="2335" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2347" href="Relation.Binary.Construct.Intersection.html#2226" class="Bound">≈</a> <a id="2349" class="Symbol">(</a><a id="2350" href="Relation.Binary.Construct.Intersection.html#2243" class="Bound">L</a> <a id="2352" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2354" href="Relation.Binary.Construct.Intersection.html#2260" class="Bound">R</a><a id="2355" class="Symbol">)</a>
  <a id="2359" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="2371" href="Relation.Binary.Construct.Intersection.html#2371" class="Bound">irrefl</a> <a id="2378" href="Relation.Binary.Construct.Intersection.html#2378" class="Bound">x≈y</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Binary.Construct.Intersection.html#2383" class="Bound">Lxy</a> <a id="2387" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2389" href="Relation.Binary.Construct.Intersection.html#2389" class="Bound">Rxy</a><a id="2392" class="Symbol">)</a> <a id="2394" class="Symbol">=</a> <a id="2396" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" href="Relation.Binary.Construct.Intersection.html#2401" class="Bound">x</a> <a id="2403" class="Symbol">→</a> <a id="2405" href="Relation.Binary.Construct.Intersection.html#2401" class="Bound">x</a> <a id="2407" href="Relation.Binary.Construct.Intersection.html#2378" class="Bound">x≈y</a> <a id="2411" href="Relation.Binary.Construct.Intersection.html#2383" class="Bound">Lxy</a><a id="2414" class="Symbol">)</a> <a id="2416" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="2418" class="Symbol">(λ</a> <a id="2421" href="Relation.Binary.Construct.Intersection.html#2421" class="Bound">x</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Relation.Binary.Construct.Intersection.html#2421" class="Bound">x</a> <a id="2427" href="Relation.Binary.Construct.Intersection.html#2378" class="Bound">x≈y</a> <a id="2431" href="Relation.Binary.Construct.Intersection.html#2389" class="Bound">Rxy</a><a id="2434" class="Symbol">)</a> <a id="2436" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="2438" href="Relation.Binary.Construct.Intersection.html#2371" class="Bound">irrefl</a>

<a id="2446" class="Keyword">module</a> <a id="2453" href="Relation.Binary.Construct.Intersection.html#2453" class="Module">_</a> <a id="2455" class="Symbol">(</a><a id="2456" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2464" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2466" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">(</a><a id="2471" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2473" class="Symbol">:</a> <a id="2475" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2479" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2481" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="2483" class="Symbol">)</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2488" class="Symbol">:</a> <a id="2490" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2494" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="2496" href="Relation.Binary.Construct.Intersection.html#1007" class="Generalizable">ℓ₃</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Keyword">where</a>

  <a id="2509" href="Relation.Binary.Construct.Intersection.html#2509" class="Function">respectsˡ</a> <a id="2519" class="Symbol">:</a> <a id="2521" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2523" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2533" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2539" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2549" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2551" class="Symbol">→</a> <a id="2553" class="Symbol">(</a><a id="2554" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2556" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2558" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2559" class="Symbol">)</a> <a id="2561" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2571" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a>
  <a id="2575" href="Relation.Binary.Construct.Intersection.html#2509" class="Function">respectsˡ</a> <a id="2585" href="Relation.Binary.Construct.Intersection.html#2585" class="Bound">L-resp</a> <a id="2592" href="Relation.Binary.Construct.Intersection.html#2592" class="Bound">R-resp</a> <a id="2599" href="Relation.Binary.Construct.Intersection.html#2599" class="Bound">x≈y</a> <a id="2603" class="Symbol">=</a> <a id="2605" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2609" class="Symbol">(</a><a id="2610" href="Relation.Binary.Construct.Intersection.html#2585" class="Bound">L-resp</a> <a id="2617" href="Relation.Binary.Construct.Intersection.html#2599" class="Bound">x≈y</a><a id="2620" class="Symbol">)</a> <a id="2622" class="Symbol">(</a><a id="2623" href="Relation.Binary.Construct.Intersection.html#2592" class="Bound">R-resp</a> <a id="2630" href="Relation.Binary.Construct.Intersection.html#2599" class="Bound">x≈y</a><a id="2633" class="Symbol">)</a>

  <a id="2638" href="Relation.Binary.Construct.Intersection.html#2638" class="Function">respectsʳ</a> <a id="2648" class="Symbol">:</a> <a id="2650" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2652" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2662" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2664" class="Symbol">→</a> <a id="2666" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2668" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2678" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2680" class="Symbol">→</a> <a id="2682" class="Symbol">(</a><a id="2683" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2685" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2687" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2688" class="Symbol">)</a> <a id="2690" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2700" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a>
  <a id="2704" href="Relation.Binary.Construct.Intersection.html#2638" class="Function">respectsʳ</a> <a id="2714" href="Relation.Binary.Construct.Intersection.html#2714" class="Bound">L-resp</a> <a id="2721" href="Relation.Binary.Construct.Intersection.html#2721" class="Bound">R-resp</a> <a id="2728" href="Relation.Binary.Construct.Intersection.html#2728" class="Bound">x≈y</a> <a id="2732" class="Symbol">=</a> <a id="2734" href="Data.Product.Base.html#2173" class="Function">map</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Relation.Binary.Construct.Intersection.html#2714" class="Bound">L-resp</a> <a id="2746" href="Relation.Binary.Construct.Intersection.html#2728" class="Bound">x≈y</a><a id="2749" class="Symbol">)</a> <a id="2751" class="Symbol">(</a><a id="2752" href="Relation.Binary.Construct.Intersection.html#2721" class="Bound">R-resp</a> <a id="2759" href="Relation.Binary.Construct.Intersection.html#2728" class="Bound">x≈y</a><a id="2762" class="Symbol">)</a>

  <a id="2767" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="2777" class="Symbol">:</a> <a id="2779" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2781" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2791" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2793" class="Symbol">→</a> <a id="2795" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2797" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2807" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2809" class="Symbol">→</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2814" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2816" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2817" class="Symbol">)</a> <a id="2819" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2829" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a>
  <a id="2833" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="2843" class="Symbol">(</a><a id="2844" href="Relation.Binary.Construct.Intersection.html#2844" class="Bound">Lʳ</a> <a id="2847" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2849" href="Relation.Binary.Construct.Intersection.html#2849" class="Bound">Lˡ</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Relation.Binary.Construct.Intersection.html#2854" class="Bound">Rʳ</a> <a id="2857" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2859" href="Relation.Binary.Construct.Intersection.html#2859" class="Bound">Rˡ</a><a id="2861" class="Symbol">)</a> <a id="2863" class="Symbol">=</a> <a id="2865" href="Relation.Binary.Construct.Intersection.html#2638" class="Function">respectsʳ</a> <a id="2875" href="Relation.Binary.Construct.Intersection.html#2844" class="Bound">Lʳ</a> <a id="2878" href="Relation.Binary.Construct.Intersection.html#2854" class="Bound">Rʳ</a> <a id="2881" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2883" href="Relation.Binary.Construct.Intersection.html#2509" class="Function">respectsˡ</a> <a id="2893" href="Relation.Binary.Construct.Intersection.html#2849" class="Bound">Lˡ</a> <a id="2896" href="Relation.Binary.Construct.Intersection.html#2859" class="Bound">Rˡ</a>

  <a id="2902" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="2916" class="Symbol">:</a> <a id="2918" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2932" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2934" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2936" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2938" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2952" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2954" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a> <a id="2956" class="Symbol">→</a> <a id="2958" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2972" href="Relation.Binary.Construct.Intersection.html#2456" class="Bound">≈</a> <a id="2974" class="Symbol">(</a><a id="2975" href="Relation.Binary.Construct.Intersection.html#2471" class="Bound">L</a> <a id="2977" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="2979" href="Relation.Binary.Construct.Intersection.html#2486" class="Bound">R</a><a id="2980" class="Symbol">)</a>
  <a id="2984" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="2998" class="Symbol">(</a><a id="2999" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3004" href="Relation.Binary.Construct.Intersection.html#3004" class="Bound">L-antisym</a><a id="3013" class="Symbol">)</a> <a id="3015" class="Symbol">(</a><a id="3016" href="Relation.Binary.Construct.Intersection.html#3016" class="Bound">Lxy</a> <a id="3020" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3022" class="Symbol">_)</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Binary.Construct.Intersection.html#3026" class="Bound">Lyx</a> <a id="3030" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3032" class="Symbol">_)</a> <a id="3035" class="Symbol">=</a> <a id="3037" href="Relation.Binary.Construct.Intersection.html#3004" class="Bound">L-antisym</a> <a id="3047" href="Relation.Binary.Construct.Intersection.html#3016" class="Bound">Lxy</a> <a id="3051" href="Relation.Binary.Construct.Intersection.html#3026" class="Bound">Lyx</a>
  <a id="3057" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="3071" class="Symbol">(</a><a id="3072" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3077" href="Relation.Binary.Construct.Intersection.html#3077" class="Bound">R-antisym</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">(_</a> <a id="3091" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3093" href="Relation.Binary.Construct.Intersection.html#3093" class="Bound">Rxy</a><a id="3096" class="Symbol">)</a> <a id="3098" class="Symbol">(_</a> <a id="3101" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3103" href="Relation.Binary.Construct.Intersection.html#3103" class="Bound">Ryx</a><a id="3106" class="Symbol">)</a> <a id="3108" class="Symbol">=</a> <a id="3110" href="Relation.Binary.Construct.Intersection.html#3077" class="Bound">R-antisym</a> <a id="3120" href="Relation.Binary.Construct.Intersection.html#3093" class="Bound">Rxy</a> <a id="3124" href="Relation.Binary.Construct.Intersection.html#3103" class="Bound">Ryx</a>

<a id="3129" class="Keyword">module</a> <a id="3136" href="Relation.Binary.Construct.Intersection.html#3136" class="Module">_</a> <a id="3138" class="Symbol">{</a><a id="3139" href="Relation.Binary.Construct.Intersection.html#3139" class="Bound">L</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3147" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="3149" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="3151" href="Relation.Binary.Construct.Intersection.html#1001" class="Generalizable">ℓ₁</a><a id="3153" class="Symbol">}</a> <a id="3155" class="Symbol">{</a><a id="3156" href="Relation.Binary.Construct.Intersection.html#3156" class="Bound">R</a> <a id="3158" class="Symbol">:</a> <a id="3160" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3164" href="Relation.Binary.Construct.Intersection.html#1022" class="Generalizable">A</a> <a id="3166" href="Relation.Binary.Construct.Intersection.html#1024" class="Generalizable">B</a> <a id="3168" href="Relation.Binary.Construct.Intersection.html#1004" class="Generalizable">ℓ₂</a><a id="3170" class="Symbol">}</a> <a id="3172" class="Keyword">where</a>

  <a id="3181" href="Relation.Binary.Construct.Intersection.html#3181" class="Function">decidable</a> <a id="3191" class="Symbol">:</a> <a id="3193" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3203" href="Relation.Binary.Construct.Intersection.html#3139" class="Bound">L</a> <a id="3205" class="Symbol">→</a> <a id="3207" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3217" href="Relation.Binary.Construct.Intersection.html#3156" class="Bound">R</a> <a id="3219" class="Symbol">→</a> <a id="3221" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3231" class="Symbol">(</a><a id="3232" href="Relation.Binary.Construct.Intersection.html#3139" class="Bound">L</a> <a id="3234" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="3236" href="Relation.Binary.Construct.Intersection.html#3156" class="Bound">R</a><a id="3237" class="Symbol">)</a>
  <a id="3241" href="Relation.Binary.Construct.Intersection.html#3181" class="Function">decidable</a> <a id="3251" href="Relation.Binary.Construct.Intersection.html#3251" class="Bound">L?</a> <a id="3254" href="Relation.Binary.Construct.Intersection.html#3254" class="Bound">R?</a> <a id="3257" href="Relation.Binary.Construct.Intersection.html#3257" class="Bound">x</a> <a id="3259" href="Relation.Binary.Construct.Intersection.html#3259" class="Bound">y</a> <a id="3261" class="Symbol">=</a> <a id="3263" href="Relation.Binary.Construct.Intersection.html#3251" class="Bound">L?</a> <a id="3266" href="Relation.Binary.Construct.Intersection.html#3257" class="Bound">x</a> <a id="3268" href="Relation.Binary.Construct.Intersection.html#3259" class="Bound">y</a> <a id="3270" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3276" href="Relation.Binary.Construct.Intersection.html#3254" class="Bound">R?</a> <a id="3279" href="Relation.Binary.Construct.Intersection.html#3257" class="Bound">x</a> <a id="3281" href="Relation.Binary.Construct.Intersection.html#3259" class="Bound">y</a>

<a id="3284" class="Comment">------------------------------------------------------------------------</a>
<a id="3357" class="Comment">-- Structures</a>

<a id="isEquivalence"></a><a id="3372" href="Relation.Binary.Construct.Intersection.html#3372" class="Function">isEquivalence</a> <a id="3386" class="Symbol">:</a> <a id="3388" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3402" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3420" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="3422" class="Symbol">→</a> <a id="3424" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3438" class="Symbol">(</a><a id="3439" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3441" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="3443" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="3444" class="Symbol">)</a>
<a id="3446" href="Relation.Binary.Construct.Intersection.html#3372" class="Function">isEquivalence</a> <a id="3460" class="Symbol">{</a><a id="3461" class="Argument">L</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">{</a><a id="3469" class="Argument">R</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a><a id="3474" class="Symbol">}</a> <a id="3476" href="Relation.Binary.Construct.Intersection.html#3476" class="Bound">eqₗ</a> <a id="3480" href="Relation.Binary.Construct.Intersection.html#3480" class="Bound">eqᵣ</a> <a id="3484" class="Symbol">=</a> <a id="3486" class="Keyword">record</a>
  <a id="3495" class="Symbol">{</a> <a id="3497" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3503" class="Symbol">=</a> <a id="3505" href="Relation.Binary.Construct.Intersection.html#1375" class="Function">reflexive</a>  <a id="3516" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a> <a id="3518" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a> <a id="3520" href="Relation.Binary.Structures.html#1641" class="Function">L.refl</a>  <a id="3528" href="Relation.Binary.Structures.html#1641" class="Field">R.refl</a>
  <a id="3537" class="Symbol">;</a> <a id="3539" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3545" class="Symbol">=</a> <a id="3547" href="Relation.Binary.Construct.Intersection.html#1480" class="Function">symmetric</a>  <a id="3558" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a> <a id="3560" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a> <a id="3562" href="Relation.Binary.Structures.html#1667" class="Function">L.sym</a>   <a id="3570" href="Relation.Binary.Structures.html#1667" class="Field">R.sym</a>
  <a id="3578" class="Symbol">;</a> <a id="3580" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3586" class="Symbol">=</a> <a id="3588" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="3599" href="Relation.Binary.Construct.Intersection.html#3465" class="Bound">L</a> <a id="3601" href="Relation.Binary.Construct.Intersection.html#3473" class="Bound">R</a> <a id="3603" href="Relation.Binary.Structures.html#1693" class="Function">L.trans</a> <a id="3611" href="Relation.Binary.Structures.html#1693" class="Field">R.trans</a>
  <a id="3621" class="Symbol">}</a> <a id="3623" class="Keyword">where</a> <a id="3629" class="Keyword">module</a> <a id="3636" href="Relation.Binary.Construct.Intersection.html#3636" class="Module">L</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3654" href="Relation.Binary.Construct.Intersection.html#3476" class="Bound">eqₗ</a><a id="3657" class="Symbol">;</a> <a id="3659" class="Keyword">module</a> <a id="3666" href="Relation.Binary.Construct.Intersection.html#3666" class="Module">R</a> <a id="3668" class="Symbol">=</a> <a id="3670" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3684" href="Relation.Binary.Construct.Intersection.html#3480" class="Bound">eqᵣ</a>

<a id="isDecEquivalence"></a><a id="3689" href="Relation.Binary.Construct.Intersection.html#3689" class="Function">isDecEquivalence</a> <a id="3706" class="Symbol">:</a> <a id="3708" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3725" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3727" class="Symbol">→</a> <a id="3729" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3746" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="3748" class="Symbol">→</a> <a id="3750" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3767" class="Symbol">(</a><a id="3768" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="3770" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="3772" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="3773" class="Symbol">)</a>
<a id="3775" href="Relation.Binary.Construct.Intersection.html#3689" class="Function">isDecEquivalence</a> <a id="3792" href="Relation.Binary.Construct.Intersection.html#3792" class="Bound">eqₗ</a> <a id="3796" href="Relation.Binary.Construct.Intersection.html#3796" class="Bound">eqᵣ</a> <a id="3800" class="Symbol">=</a> <a id="3802" class="Keyword">record</a>
  <a id="3811" class="Symbol">{</a> <a id="3813" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Relation.Binary.Construct.Intersection.html#3372" class="Function">isEquivalence</a> <a id="3843" href="Relation.Binary.Structures.html#1960" class="Function">L.isEquivalence</a> <a id="3859" href="Relation.Binary.Structures.html#1960" class="Field">R.isEquivalence</a>
  <a id="3877" class="Symbol">;</a> <a id="3879" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3893" class="Symbol">=</a> <a id="3895" href="Relation.Binary.Construct.Intersection.html#3181" class="Function">decidable</a> <a id="3905" href="Relation.Binary.Structures.html#1994" class="Function Operator">L._≟_</a> <a id="3911" href="Relation.Binary.Structures.html#1994" class="Field Operator">R._≟_</a>
  <a id="3919" class="Symbol">}</a> <a id="3921" class="Keyword">where</a> <a id="3927" class="Keyword">module</a> <a id="3934" href="Relation.Binary.Construct.Intersection.html#3934" class="Module">L</a> <a id="3936" class="Symbol">=</a> <a id="3938" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3955" href="Relation.Binary.Construct.Intersection.html#3792" class="Bound">eqₗ</a><a id="3958" class="Symbol">;</a> <a id="3960" class="Keyword">module</a> <a id="3967" href="Relation.Binary.Construct.Intersection.html#3967" class="Module">R</a> <a id="3969" class="Symbol">=</a> <a id="3971" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3988" href="Relation.Binary.Construct.Intersection.html#3796" class="Bound">eqᵣ</a>

<a id="isPreorder"></a><a id="3993" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4004" class="Symbol">:</a> <a id="4006" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4017" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4019" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4021" class="Symbol">→</a> <a id="4023" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4034" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4036" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="4038" class="Symbol">→</a> <a id="4040" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4051" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4053" class="Symbol">(</a><a id="4054" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4056" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="4058" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="4059" class="Symbol">)</a>
<a id="4061" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4072" class="Symbol">{</a><a id="4073" class="Argument">≈</a> <a id="4075" class="Symbol">=</a> <a id="4077" href="Relation.Binary.Construct.Intersection.html#4077" class="Bound">≈</a><a id="4078" class="Symbol">}</a> <a id="4080" class="Symbol">{</a><a id="4081" class="Argument">L</a> <a id="4083" class="Symbol">=</a> <a id="4085" href="Relation.Binary.Construct.Intersection.html#4085" class="Bound">L</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">{</a><a id="4089" class="Argument">R</a> <a id="4091" class="Symbol">=</a> <a id="4093" href="Relation.Binary.Construct.Intersection.html#4093" class="Bound">R</a><a id="4094" class="Symbol">}</a> <a id="4096" href="Relation.Binary.Construct.Intersection.html#4096" class="Bound">Oₗ</a> <a id="4099" href="Relation.Binary.Construct.Intersection.html#4099" class="Bound">Oᵣ</a> <a id="4102" class="Symbol">=</a> <a id="4104" class="Keyword">record</a>
  <a id="4113" class="Symbol">{</a> <a id="4115" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4129" class="Symbol">=</a> <a id="4131" href="Relation.Binary.Structures.html#2301" class="Function">Oₗ.isEquivalence</a>
  <a id="4150" class="Symbol">;</a> <a id="4152" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4166" class="Symbol">=</a> <a id="4168" href="Relation.Binary.Construct.Intersection.html#2139" class="Function">implies</a> <a id="4176" href="Relation.Binary.Construct.Intersection.html#4077" class="Bound">≈</a> <a id="4178" href="Relation.Binary.Structures.html#2404" class="Function">Oₗ.reflexive</a> <a id="4191" href="Relation.Binary.Structures.html#2404" class="Field">Oᵣ.reflexive</a>
  <a id="4206" class="Symbol">;</a> <a id="4208" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4222" class="Symbol">=</a> <a id="4224" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="4235" href="Relation.Binary.Construct.Intersection.html#4085" class="Bound">L</a> <a id="4237" href="Relation.Binary.Construct.Intersection.html#4093" class="Bound">R</a> <a id="4239" href="Relation.Binary.Structures.html#2434" class="Function">Oₗ.trans</a> <a id="4248" href="Relation.Binary.Structures.html#2434" class="Field">Oᵣ.trans</a>
  <a id="4259" class="Symbol">}</a>
  <a id="4263" class="Keyword">where</a> <a id="4269" class="Keyword">module</a> <a id="4276" href="Relation.Binary.Construct.Intersection.html#4276" class="Module">Oₗ</a> <a id="4279" class="Symbol">=</a> <a id="4281" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4292" href="Relation.Binary.Construct.Intersection.html#4096" class="Bound">Oₗ</a><a id="4294" class="Symbol">;</a> <a id="4296" class="Keyword">module</a> <a id="4303" href="Relation.Binary.Construct.Intersection.html#4303" class="Module">Oᵣ</a> <a id="4306" class="Symbol">=</a> <a id="4308" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4319" href="Relation.Binary.Construct.Intersection.html#4099" class="Bound">Oᵣ</a>

<a id="isPartialOrderˡ"></a><a id="4323" href="Relation.Binary.Construct.Intersection.html#4323" class="Function">isPartialOrderˡ</a> <a id="4339" class="Symbol">:</a> <a id="4341" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4356" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4358" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4360" class="Symbol">→</a> <a id="4362" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4373" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4375" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="4377" class="Symbol">→</a> <a id="4379" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4394" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4396" class="Symbol">(</a><a id="4397" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4399" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="4401" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="4402" class="Symbol">)</a>
<a id="4404" href="Relation.Binary.Construct.Intersection.html#4323" class="Function">isPartialOrderˡ</a> <a id="4420" class="Symbol">{</a><a id="4421" class="Argument">≈</a> <a id="4423" class="Symbol">=</a> <a id="4425" href="Relation.Binary.Construct.Intersection.html#4425" class="Bound">≈</a><a id="4426" class="Symbol">}</a> <a id="4428" class="Symbol">{</a><a id="4429" class="Argument">L</a> <a id="4431" class="Symbol">=</a> <a id="4433" href="Relation.Binary.Construct.Intersection.html#4433" class="Bound">L</a><a id="4434" class="Symbol">}</a> <a id="4436" class="Symbol">{</a><a id="4437" class="Argument">R</a> <a id="4439" class="Symbol">=</a> <a id="4441" href="Relation.Binary.Construct.Intersection.html#4441" class="Bound">R</a><a id="4442" class="Symbol">}</a> <a id="4444" href="Relation.Binary.Construct.Intersection.html#4444" class="Bound">Oₗ</a> <a id="4447" href="Relation.Binary.Construct.Intersection.html#4447" class="Bound">Oᵣ</a> <a id="4450" class="Symbol">=</a> <a id="4452" class="Keyword">record</a>
  <a id="4461" class="Symbol">{</a> <a id="4463" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4474" class="Symbol">=</a> <a id="4476" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4487" href="Relation.Binary.Structures.html#4078" class="Function">Oₗ.isPreorder</a> <a id="4501" href="Relation.Binary.Construct.Intersection.html#4447" class="Bound">Oᵣ</a>
  <a id="4506" class="Symbol">;</a> <a id="4508" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4519" class="Symbol">=</a> <a id="4521" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="4535" href="Relation.Binary.Construct.Intersection.html#4425" class="Bound">≈</a> <a id="4537" href="Relation.Binary.Construct.Intersection.html#4433" class="Bound">L</a> <a id="4539" href="Relation.Binary.Construct.Intersection.html#4441" class="Bound">R</a> <a id="4541" class="Symbol">(</a><a id="4542" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4547" href="Relation.Binary.Structures.html#4110" class="Function">Oₗ.antisym</a><a id="4557" class="Symbol">)</a>
  <a id="4561" class="Symbol">}</a> <a id="4563" class="Keyword">where</a> <a id="4569" class="Keyword">module</a> <a id="4576" href="Relation.Binary.Construct.Intersection.html#4576" class="Module">Oₗ</a> <a id="4579" class="Symbol">=</a> <a id="4581" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4596" href="Relation.Binary.Construct.Intersection.html#4444" class="Bound">Oₗ</a><a id="4598" class="Symbol">;</a> <a id="4600" class="Keyword">module</a> <a id="4607" href="Relation.Binary.Construct.Intersection.html#4607" class="Module">Oᵣ</a> <a id="4610" class="Symbol">=</a> <a id="4612" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4623" href="Relation.Binary.Construct.Intersection.html#4447" class="Bound">Oᵣ</a>

<a id="isPartialOrderʳ"></a><a id="4627" href="Relation.Binary.Construct.Intersection.html#4627" class="Function">isPartialOrderʳ</a> <a id="4643" class="Symbol">:</a> <a id="4645" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4656" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4658" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4660" class="Symbol">→</a> <a id="4662" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4677" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4679" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="4681" class="Symbol">→</a> <a id="4683" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4698" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4700" class="Symbol">(</a><a id="4701" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4703" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="4705" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="4706" class="Symbol">)</a>
<a id="4708" href="Relation.Binary.Construct.Intersection.html#4627" class="Function">isPartialOrderʳ</a> <a id="4724" class="Symbol">{</a><a id="4725" class="Argument">≈</a> <a id="4727" class="Symbol">=</a> <a id="4729" href="Relation.Binary.Construct.Intersection.html#4729" class="Bound">≈</a><a id="4730" class="Symbol">}</a> <a id="4732" class="Symbol">{</a><a id="4733" class="Argument">L</a> <a id="4735" class="Symbol">=</a> <a id="4737" href="Relation.Binary.Construct.Intersection.html#4737" class="Bound">L</a><a id="4738" class="Symbol">}</a> <a id="4740" class="Symbol">{</a><a id="4741" class="Argument">R</a> <a id="4743" class="Symbol">=</a> <a id="4745" href="Relation.Binary.Construct.Intersection.html#4745" class="Bound">R</a><a id="4746" class="Symbol">}</a> <a id="4748" href="Relation.Binary.Construct.Intersection.html#4748" class="Bound">Oₗ</a> <a id="4751" href="Relation.Binary.Construct.Intersection.html#4751" class="Bound">Oᵣ</a> <a id="4754" class="Symbol">=</a> <a id="4756" class="Keyword">record</a>
  <a id="4765" class="Symbol">{</a> <a id="4767" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4778" class="Symbol">=</a> <a id="4780" href="Relation.Binary.Construct.Intersection.html#3993" class="Function">isPreorder</a> <a id="4791" href="Relation.Binary.Construct.Intersection.html#4748" class="Bound">Oₗ</a> <a id="4794" href="Relation.Binary.Structures.html#4078" class="Field">Oᵣ.isPreorder</a>
  <a id="4810" class="Symbol">;</a> <a id="4812" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4823" class="Symbol">=</a> <a id="4825" href="Relation.Binary.Construct.Intersection.html#2902" class="Function">antisymmetric</a> <a id="4839" href="Relation.Binary.Construct.Intersection.html#4729" class="Bound">≈</a> <a id="4841" href="Relation.Binary.Construct.Intersection.html#4737" class="Bound">L</a> <a id="4843" href="Relation.Binary.Construct.Intersection.html#4745" class="Bound">R</a> <a id="4845" class="Symbol">(</a><a id="4846" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4851" href="Relation.Binary.Structures.html#4110" class="Field">Oᵣ.antisym</a><a id="4861" class="Symbol">)</a>
  <a id="4865" class="Symbol">}</a> <a id="4867" class="Keyword">where</a> <a id="4873" class="Keyword">module</a> <a id="4880" href="Relation.Binary.Construct.Intersection.html#4880" class="Module">Oₗ</a> <a id="4883" class="Symbol">=</a> <a id="4885" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4896" href="Relation.Binary.Construct.Intersection.html#4748" class="Bound">Oₗ</a><a id="4898" class="Symbol">;</a> <a id="4900" class="Keyword">module</a> <a id="4907" href="Relation.Binary.Construct.Intersection.html#4907" class="Module">Oᵣ</a> <a id="4910" class="Symbol">=</a> <a id="4912" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4927" href="Relation.Binary.Construct.Intersection.html#4751" class="Bound">Oᵣ</a>

<a id="isStrictPartialOrderˡ"></a><a id="4931" href="Relation.Binary.Construct.Intersection.html#4931" class="Function">isStrictPartialOrderˡ</a> <a id="4953" class="Symbol">:</a> <a id="4955" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4976" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="4978" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="4980" class="Symbol">→</a>
                        <a id="5006" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="5017" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="5019" class="Symbol">→</a> <a id="5021" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="5023" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5033" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5035" class="Symbol">→</a>
                        <a id="5061" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5082" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5084" class="Symbol">(</a><a id="5085" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5087" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="5089" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="5090" class="Symbol">)</a>
<a id="5092" href="Relation.Binary.Construct.Intersection.html#4931" class="Function">isStrictPartialOrderˡ</a> <a id="5114" class="Symbol">{</a><a id="5115" class="Argument">≈</a> <a id="5117" class="Symbol">=</a> <a id="5119" href="Relation.Binary.Construct.Intersection.html#5119" class="Bound">≈</a><a id="5120" class="Symbol">}</a> <a id="5122" class="Symbol">{</a><a id="5123" class="Argument">L</a> <a id="5125" class="Symbol">=</a> <a id="5127" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a><a id="5128" class="Symbol">}</a> <a id="5130" class="Symbol">{</a><a id="5131" class="Argument">R</a> <a id="5133" class="Symbol">=</a> <a id="5135" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a><a id="5136" class="Symbol">}</a>  <a id="5139" href="Relation.Binary.Construct.Intersection.html#5139" class="Bound">Oₗ</a> <a id="5142" href="Relation.Binary.Construct.Intersection.html#5142" class="Bound">transᵣ</a> <a id="5149" href="Relation.Binary.Construct.Intersection.html#5149" class="Bound">respᵣ</a> <a id="5155" class="Symbol">=</a> <a id="5157" class="Keyword">record</a>
  <a id="5166" class="Symbol">{</a> <a id="5168" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5182" class="Symbol">=</a> <a id="5184" href="Relation.Binary.Structures.html#4842" class="Function">Oₗ.isEquivalence</a>
  <a id="5203" class="Symbol">;</a> <a id="5205" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5219" class="Symbol">=</a> <a id="5221" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="5233" href="Relation.Binary.Construct.Intersection.html#5119" class="Bound">≈</a> <a id="5235" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a> <a id="5237" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a> <a id="5239" class="Symbol">(</a><a id="5240" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5245" href="Relation.Binary.Structures.html#4876" class="Function">Oₗ.irrefl</a><a id="5254" class="Symbol">)</a>
  <a id="5258" class="Symbol">;</a> <a id="5260" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5274" class="Symbol">=</a> <a id="5276" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="5287" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a> <a id="5289" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a> <a id="5291" href="Relation.Binary.Structures.html#4916" class="Function">Oₗ.trans</a> <a id="5300" href="Relation.Binary.Construct.Intersection.html#5142" class="Bound">transᵣ</a>
  <a id="5309" class="Symbol">;</a> <a id="5311" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5325" class="Symbol">=</a> <a id="5327" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="5337" href="Relation.Binary.Construct.Intersection.html#5119" class="Bound">≈</a> <a id="5339" href="Relation.Binary.Construct.Intersection.html#5127" class="Bound">L</a> <a id="5341" href="Relation.Binary.Construct.Intersection.html#5135" class="Bound">R</a> <a id="5343" href="Relation.Binary.Structures.html#4951" class="Function">Oₗ.&lt;-resp-≈</a> <a id="5355" href="Relation.Binary.Construct.Intersection.html#5149" class="Bound">respᵣ</a>
  <a id="5363" class="Symbol">}</a> <a id="5365" class="Keyword">where</a> <a id="5371" class="Keyword">module</a> <a id="5378" href="Relation.Binary.Construct.Intersection.html#5378" class="Module">Oₗ</a> <a id="5381" class="Symbol">=</a> <a id="5383" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5404" href="Relation.Binary.Construct.Intersection.html#5139" class="Bound">Oₗ</a>

<a id="isStrictPartialOrderʳ"></a><a id="5408" href="Relation.Binary.Construct.Intersection.html#5408" class="Function">isStrictPartialOrderʳ</a> <a id="5430" class="Symbol">:</a> <a id="5432" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="5443" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5445" class="Symbol">→</a> <a id="5447" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5449" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5459" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5461" class="Symbol">→</a>
                        <a id="5487" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5508" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5510" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a> <a id="5512" class="Symbol">→</a>
                        <a id="5538" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5559" href="Relation.Binary.Construct.Intersection.html#1038" class="Generalizable">≈</a> <a id="5561" class="Symbol">(</a><a id="5562" href="Relation.Binary.Construct.Intersection.html#1040" class="Generalizable">L</a> <a id="5564" href="Relation.Binary.Construct.Intersection.html#1158" class="Function Operator">∩</a> <a id="5566" href="Relation.Binary.Construct.Intersection.html#1042" class="Generalizable">R</a><a id="5567" class="Symbol">)</a>
<a id="5569" href="Relation.Binary.Construct.Intersection.html#5408" class="Function">isStrictPartialOrderʳ</a> <a id="5591" class="Symbol">{</a><a id="5592" class="Argument">L</a> <a id="5594" class="Symbol">=</a> <a id="5596" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a><a id="5597" class="Symbol">}</a> <a id="5599" class="Symbol">{</a><a id="5600" class="Argument">≈</a> <a id="5602" class="Symbol">=</a> <a id="5604" href="Relation.Binary.Construct.Intersection.html#5604" class="Bound">≈</a><a id="5605" class="Symbol">}</a> <a id="5607" class="Symbol">{</a><a id="5608" class="Argument">R</a> <a id="5610" class="Symbol">=</a> <a id="5612" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a><a id="5613" class="Symbol">}</a> <a id="5615" href="Relation.Binary.Construct.Intersection.html#5615" class="Bound">transₗ</a> <a id="5622" href="Relation.Binary.Construct.Intersection.html#5622" class="Bound">respₗ</a> <a id="5628" href="Relation.Binary.Construct.Intersection.html#5628" class="Bound">Oᵣ</a> <a id="5631" class="Symbol">=</a> <a id="5633" class="Keyword">record</a>
  <a id="5642" class="Symbol">{</a> <a id="5644" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="5658" class="Symbol">=</a> <a id="5660" href="Relation.Binary.Structures.html#4842" class="Field">Oᵣ.isEquivalence</a>
  <a id="5679" class="Symbol">;</a> <a id="5681" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="5695" class="Symbol">=</a> <a id="5697" href="Relation.Binary.Construct.Intersection.html#2285" class="Function">irreflexive</a> <a id="5709" href="Relation.Binary.Construct.Intersection.html#5604" class="Bound">≈</a> <a id="5711" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a> <a id="5713" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a> <a id="5715" class="Symbol">(</a><a id="5716" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5721" href="Relation.Binary.Structures.html#4876" class="Field">Oᵣ.irrefl</a><a id="5730" class="Symbol">)</a>
  <a id="5734" class="Symbol">;</a> <a id="5736" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="5750" class="Symbol">=</a> <a id="5752" href="Relation.Binary.Construct.Intersection.html#1583" class="Function">transitive</a> <a id="5763" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a> <a id="5765" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a> <a id="5767" href="Relation.Binary.Construct.Intersection.html#5615" class="Bound">transₗ</a> <a id="5774" href="Relation.Binary.Structures.html#4916" class="Field">Oᵣ.trans</a>
  <a id="5785" class="Symbol">;</a> <a id="5787" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="5801" class="Symbol">=</a> <a id="5803" href="Relation.Binary.Construct.Intersection.html#2767" class="Function">respects₂</a> <a id="5813" href="Relation.Binary.Construct.Intersection.html#5604" class="Bound">≈</a> <a id="5815" href="Relation.Binary.Construct.Intersection.html#5596" class="Bound">L</a> <a id="5817" href="Relation.Binary.Construct.Intersection.html#5612" class="Bound">R</a> <a id="5819" href="Relation.Binary.Construct.Intersection.html#5622" class="Bound">respₗ</a> <a id="5825" href="Relation.Binary.Structures.html#4951" class="Field">Oᵣ.&lt;-resp-≈</a>
  <a id="5839" class="Symbol">}</a> <a id="5841" class="Keyword">where</a> <a id="5847" class="Keyword">module</a> <a id="5854" href="Relation.Binary.Construct.Intersection.html#5854" class="Module">Oᵣ</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5880" href="Relation.Binary.Construct.Intersection.html#5628" class="Bound">Oᵣ</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.NaturalOrder.Left.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Left (Relation.Binary.Construct.NaturalOrder.Left)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.NaturalOrder.Left</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of binary operators to binary relations via the left</a>
<a id="173" class="Comment">-- natural order.</a>
<a id="191" class="Comment">------------------------------------------------------------------------</a>

<a id="265" class="Symbol">{-#</a> <a id="269" class="Keyword">OPTIONS</a> <a id="277" class="Pragma">--cubical-compatible</a> <a id="298" class="Pragma">--safe</a> <a id="305" class="Symbol">#-}</a>

<a id="310" class="Keyword">open</a> <a id="315" class="Keyword">import</a> <a id="322" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="335" class="Keyword">using</a> <a id="341" class="Symbol">(</a><a id="342" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="345" class="Symbol">)</a>
<a id="347" class="Keyword">open</a> <a id="352" class="Keyword">import</a> <a id="359" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="390" class="Symbol">;</a> <a id="392" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="395" class="Symbol">)</a>

<a id="398" class="Keyword">module</a> <a id="405" href="Relation.Binary.Construct.NaturalOrder.Left.html" class="Module">Relation.Binary.Construct.NaturalOrder.Left</a>
  <a id="451" class="Symbol">{</a><a id="452" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="454" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a><a id="455" class="Symbol">}</a> <a id="457" class="Symbol">{</a><a id="458" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="460" class="Symbol">:</a> <a id="462" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="466" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a><a id="467" class="Symbol">}</a> <a id="469" class="Symbol">(</a><a id="470" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="474" class="Symbol">:</a> <a id="476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="480" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="482" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a><a id="483" class="Symbol">)</a> <a id="485" class="Symbol">(</a><a id="486" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="490" class="Symbol">:</a> <a id="492" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="496" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a><a id="497" class="Symbol">)</a> <a id="499" class="Keyword">where</a>

<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="536" class="Keyword">using</a> <a id="542" class="Symbol">(</a><a id="543" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="546" class="Symbol">;</a> <a id="548" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="579" class="Keyword">using</a> <a id="585" class="Symbol">(</a><a id="586" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="590" class="Symbol">;</a> <a id="592" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="596" class="Symbol">;</a> <a id="598" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="601" class="Symbol">)</a>
<a id="603" class="Keyword">open</a> <a id="608" class="Keyword">import</a> <a id="615" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="656" class="Symbol">;</a> <a id="658" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="673" class="Symbol">;</a> <a id="675" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="700" class="Symbol">)</a>
<a id="702" class="Keyword">open</a> <a id="707" class="Keyword">import</a> <a id="714" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="763" class="Symbol">;</a> <a id="765" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="775" class="Symbol">;</a> <a id="777" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a>
        <a id="819" class="Symbol">;</a> <a id="821" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="833" class="Symbol">;</a> <a id="835" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="850" class="Symbol">)</a>
<a id="852" class="Keyword">open</a> <a id="857" class="Keyword">import</a> <a id="864" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="894" class="Keyword">using</a> <a id="900" class="Symbol">(</a><a id="901" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="922" class="Symbol">;</a> <a id="924" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="933" class="Symbol">;</a> <a id="935" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="955" class="Symbol">;</a> <a id="957" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a>
        <a id="977" class="Symbol">;</a> <a id="979" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="990" class="Symbol">;</a> <a id="992" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1003" class="Symbol">;</a> <a id="1005" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1014" class="Symbol">)</a>
<a id="1016" class="Keyword">open</a> <a id="1021" class="Keyword">import</a> <a id="1028" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="1054" class="Keyword">using</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1063" class="Symbol">)</a>
<a id="1065" class="Keyword">import</a> <a id="1072" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1105" class="Symbol">as</a> <a id="1108" class="Module">≈-Reasoning</a>
<a id="1120" class="Keyword">open</a> <a id="1125" class="Keyword">import</a> <a id="1132" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="1156" class="Keyword">using</a> <a id="1162" class="Symbol">(</a><a id="1163" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a><a id="1170" class="Symbol">)</a>

<a id="1173" class="Keyword">open</a> <a id="1178" class="Keyword">import</a> <a id="1185" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="1205" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="1209" class="Keyword">open</a> <a id="1214" class="Keyword">import</a> <a id="1221" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="1240" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="1244" class="Keyword">open</a> <a id="1249" class="Keyword">import</a> <a id="1256" href="Algebra.Lattice.Structures.html" class="Module">Algebra.Lattice.Structures</a> <a id="1283" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>

<a id="1288" class="Comment">------------------------------------------------------------------------</a>
<a id="1361" class="Comment">-- Definition</a>

<a id="1376" class="Keyword">infix</a> <a id="1382" class="Number">4</a> <a id="1384" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>

<a id="_≤_"></a><a id="1389" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="1393" class="Symbol">:</a> <a id="1395" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1399" href="Relation.Binary.Construct.NaturalOrder.Left.html#458" class="Bound">A</a> <a id="1401" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="1403" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1405" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="1407" href="Relation.Binary.Construct.NaturalOrder.Left.html#1407" class="Bound">y</a> <a id="1409" class="Symbol">=</a> <a id="1411" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1413" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">≈</a> <a id="1415" class="Symbol">(</a><a id="1416" href="Relation.Binary.Construct.NaturalOrder.Left.html#1403" class="Bound">x</a> <a id="1418" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1420" href="Relation.Binary.Construct.NaturalOrder.Left.html#1407" class="Bound">y</a><a id="1421" class="Symbol">)</a>

<a id="1424" class="Comment">------------------------------------------------------------------------</a>
<a id="1497" class="Comment">-- Relational properties</a>

<a id="reflexive"></a><a id="1523" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="1533" class="Symbol">:</a> <a id="1535" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="1543" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1547" class="Symbol">→</a> <a id="1549" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1560" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1564" class="Symbol">→</a> <a id="1566" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1570" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1572" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1576" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="1586" href="Relation.Binary.Construct.NaturalOrder.Left.html#1586" class="Bound">magma</a> <a id="1592" href="Relation.Binary.Construct.NaturalOrder.Left.html#1592" class="Bound">idem</a> <a id="1597" class="Symbol">{</a><a id="1598" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a><a id="1599" class="Symbol">}</a> <a id="1601" class="Symbol">{</a><a id="1602" href="Relation.Binary.Construct.NaturalOrder.Left.html#1602" class="Bound">y</a><a id="1603" class="Symbol">}</a> <a id="1605" href="Relation.Binary.Construct.NaturalOrder.Left.html#1605" class="Bound">x≈y</a> <a id="1609" class="Symbol">=</a> <a id="1611" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1619" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a>     <a id="1625" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1628" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1632" class="Symbol">(</a><a id="1633" href="Relation.Binary.Construct.NaturalOrder.Left.html#1592" class="Bound">idem</a> <a id="1638" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a><a id="1639" class="Symbol">)</a> <a id="1641" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1645" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1647" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1649" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1651" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1654" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="1661" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="1666" href="Relation.Binary.Construct.NaturalOrder.Left.html#1605" class="Bound">x≈y</a> <a id="1670" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1674" href="Relation.Binary.Construct.NaturalOrder.Left.html#1598" class="Bound">x</a> <a id="1676" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1678" href="Relation.Binary.Construct.NaturalOrder.Left.html#1602" class="Bound">y</a> <a id="1680" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="1684" class="Keyword">where</a> <a id="1690" class="Keyword">open</a> <a id="1695" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="1703" href="Relation.Binary.Construct.NaturalOrder.Left.html#1586" class="Bound">magma</a><a id="1708" class="Symbol">;</a> <a id="1710" class="Keyword">open</a> <a id="1715" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="1727" href="Algebra.Structures.html#1873" class="Function">setoid</a>

<a id="refl"></a><a id="1735" href="Relation.Binary.Construct.NaturalOrder.Left.html#1735" class="Function">refl</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1752" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Algebra.Definitions.html#3834" class="Function">Idempotent</a> <a id="1769" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1773" class="Symbol">→</a> <a id="1775" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1785" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1789" href="Relation.Binary.Construct.NaturalOrder.Left.html#1735" class="Function">refl</a> <a id="1794" href="Relation.Binary.Construct.NaturalOrder.Left.html#1794" class="Bound">sym</a> <a id="1798" href="Relation.Binary.Construct.NaturalOrder.Left.html#1798" class="Bound">idem</a> <a id="1803" class="Symbol">{</a><a id="1804" href="Relation.Binary.Construct.NaturalOrder.Left.html#1804" class="Bound">x</a><a id="1805" class="Symbol">}</a> <a id="1807" class="Symbol">=</a> <a id="1809" href="Relation.Binary.Construct.NaturalOrder.Left.html#1794" class="Bound">sym</a> <a id="1813" class="Symbol">(</a><a id="1814" href="Relation.Binary.Construct.NaturalOrder.Left.html#1798" class="Bound">idem</a> <a id="1819" href="Relation.Binary.Construct.NaturalOrder.Left.html#1804" class="Bound">x</a><a id="1820" class="Symbol">)</a>

<a id="antisym"></a><a id="1823" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1847" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1851" class="Symbol">→</a> <a id="1853" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="1865" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="1869" class="Symbol">→</a> <a id="1871" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1885" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="1889" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="1893" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="1901" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a> <a id="1906" href="Relation.Binary.Construct.NaturalOrder.Left.html#1906" class="Bound">comm</a> <a id="1911" class="Symbol">{</a><a id="1912" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a><a id="1913" class="Symbol">}</a> <a id="1915" class="Symbol">{</a><a id="1916" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a><a id="1917" class="Symbol">}</a> <a id="1919" href="Relation.Binary.Construct.NaturalOrder.Left.html#1919" class="Bound">x≤y</a> <a id="1923" href="Relation.Binary.Construct.NaturalOrder.Left.html#1923" class="Bound">y≤x</a> <a id="1927" class="Symbol">=</a> <a id="1929" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1937" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a>     <a id="1943" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1946" href="Relation.Binary.Construct.NaturalOrder.Left.html#1919" class="Bound">x≤y</a> <a id="1950" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1954" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1956" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1958" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1960" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1963" href="Relation.Binary.Construct.NaturalOrder.Left.html#1906" class="Bound">comm</a> <a id="1968" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1970" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1972" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1976" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a> <a id="1978" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="1980" href="Relation.Binary.Construct.NaturalOrder.Left.html#1912" class="Bound">x</a> <a id="1982" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="1985" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="1989" href="Relation.Binary.Construct.NaturalOrder.Left.html#1923" class="Bound">y≤x</a> <a id="1993" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="1997" href="Relation.Binary.Construct.NaturalOrder.Left.html#1916" class="Bound">y</a>     <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2007" class="Keyword">where</a> <a id="2013" class="Keyword">open</a> <a id="2018" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2032" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a><a id="2036" class="Symbol">;</a> <a id="2038" class="Keyword">open</a> <a id="2043" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2055" class="Symbol">(</a><a id="2056" class="Keyword">record</a> <a id="2063" class="Symbol">{</a> <a id="2065" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="2079" class="Symbol">=</a> <a id="2081" href="Relation.Binary.Construct.NaturalOrder.Left.html#1901" class="Bound">isEq</a> <a id="2086" class="Symbol">})</a>

<a id="total"></a><a id="2090" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="2096" class="Symbol">:</a> <a id="2098" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2108" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="2112" class="Symbol">→</a> <a id="2114" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2125" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="2141" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Algebra.Definitions.html#1643" class="Function">Commutative</a> <a id="2159" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2163" class="Symbol">→</a> <a id="2165" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2171" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="2175" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="2181" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2185" href="Relation.Binary.Construct.NaturalOrder.Left.html#2185" class="Bound">trans</a> <a id="2191" href="Relation.Binary.Construct.NaturalOrder.Left.html#2191" class="Bound">sel</a> <a id="2195" href="Relation.Binary.Construct.NaturalOrder.Left.html#2195" class="Bound">comm</a> <a id="2200" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2202" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a> <a id="2204" class="Symbol">=</a> <a id="2206" href="Data.Sum.Base.html#1253" class="Function">map</a> <a id="2210" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2214" class="Symbol">(λ</a> <a id="2217" href="Relation.Binary.Construct.NaturalOrder.Left.html#2217" class="Bound">x∙y≈y</a> <a id="2223" class="Symbol">→</a> <a id="2225" href="Relation.Binary.Construct.NaturalOrder.Left.html#2185" class="Bound">trans</a> <a id="2231" class="Symbol">(</a><a id="2232" href="Relation.Binary.Construct.NaturalOrder.Left.html#2181" class="Bound">sym</a> <a id="2236" href="Relation.Binary.Construct.NaturalOrder.Left.html#2217" class="Bound">x∙y≈y</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.Construct.NaturalOrder.Left.html#2195" class="Bound">comm</a> <a id="2249" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2251" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a><a id="2252" class="Symbol">))</a> <a id="2255" class="Symbol">(</a><a id="2256" href="Relation.Binary.Construct.NaturalOrder.Left.html#2191" class="Bound">sel</a> <a id="2260" href="Relation.Binary.Construct.NaturalOrder.Left.html#2200" class="Bound">x</a> <a id="2262" href="Relation.Binary.Construct.NaturalOrder.Left.html#2202" class="Bound">y</a><a id="2263" class="Symbol">)</a>

<a id="trans"></a><a id="2266" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="2272" class="Symbol">:</a> <a id="2274" href="Algebra.Structures.html#3309" class="Record">IsSemigroup</a> <a id="2286" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2303" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="2307" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="2313" href="Relation.Binary.Construct.NaturalOrder.Left.html#2313" class="Bound">semi</a> <a id="2318" class="Symbol">{</a><a id="2319" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a><a id="2320" class="Symbol">}</a> <a id="2322" class="Symbol">{</a><a id="2323" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a><a id="2324" class="Symbol">}</a> <a id="2326" class="Symbol">{</a><a id="2327" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2328" class="Symbol">}</a> <a id="2330" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a> <a id="2334" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">y≤z</a> <a id="2338" class="Symbol">=</a> <a id="2340" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2348" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a>           <a id="2360" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2363" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2371" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2373" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2375" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a>       <a id="2383" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2386" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2393" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="2400" href="Relation.Binary.Construct.NaturalOrder.Left.html#2334" class="Bound">y≤z</a> <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2408" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2410" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a> <a id="2415" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2417" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2418" class="Symbol">)</a> <a id="2420" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2423" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="2434" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2436" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a> <a id="2438" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a><a id="2439" class="Symbol">)</a> <a id="2441" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2445" class="Symbol">(</a><a id="2446" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2448" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2450" href="Relation.Binary.Construct.NaturalOrder.Left.html#2323" class="Bound">y</a><a id="2451" class="Symbol">)</a> <a id="2453" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2455" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a> <a id="2457" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2460" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2467" class="Symbol">(</a><a id="2468" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2472" href="Relation.Binary.Construct.NaturalOrder.Left.html#2330" class="Bound">x≤y</a><a id="2475" class="Symbol">)</a> <a id="2477" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="2484" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2488" href="Relation.Binary.Construct.NaturalOrder.Left.html#2319" class="Bound">x</a> <a id="2490" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2492" href="Relation.Binary.Construct.NaturalOrder.Left.html#2327" class="Bound">z</a>       <a id="2500" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2504" class="Keyword">where</a> <a id="2510" class="Keyword">open</a> <a id="2515" class="Keyword">module</a> <a id="2522" href="Relation.Binary.Construct.NaturalOrder.Left.html#2522" class="Module">S</a> <a id="2524" class="Symbol">=</a> <a id="2526" href="Algebra.Structures.html#3309" class="Module">IsSemigroup</a> <a id="2538" href="Relation.Binary.Construct.NaturalOrder.Left.html#2313" class="Bound">semi</a><a id="2542" class="Symbol">;</a> <a id="2544" class="Keyword">open</a> <a id="2549" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2561" href="Algebra.Structures.html#1873" class="Function">S.setoid</a>

<a id="respʳ"></a><a id="2571" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="2577" class="Symbol">:</a> <a id="2579" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2587" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2591" class="Symbol">→</a> <a id="2593" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="2597" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2607" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="2611" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="2617" href="Relation.Binary.Construct.NaturalOrder.Left.html#2617" class="Bound">magma</a> <a id="2623" class="Symbol">{</a><a id="2624" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a><a id="2625" class="Symbol">}</a> <a id="2627" class="Symbol">{</a><a id="2628" href="Relation.Binary.Construct.NaturalOrder.Left.html#2628" class="Bound">y</a><a id="2629" class="Symbol">}</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Relation.Binary.Construct.NaturalOrder.Left.html#2632" class="Bound">z</a><a id="2633" class="Symbol">}</a> <a id="2635" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y≈z</a> <a id="2639" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">x≤y</a> <a id="2643" class="Symbol">=</a> <a id="2645" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2653" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a>     <a id="2659" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2662" href="Relation.Binary.Construct.NaturalOrder.Left.html#2639" class="Bound">x≤y</a> <a id="2666" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2670" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a> <a id="2672" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2674" href="Relation.Binary.Construct.NaturalOrder.Left.html#2628" class="Bound">y</a> <a id="2676" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2679" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2686" href="Relation.Binary.Structures.html#1641" class="Function">M.refl</a> <a id="2693" href="Relation.Binary.Construct.NaturalOrder.Left.html#2635" class="Bound">y≈z</a> <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2701" href="Relation.Binary.Construct.NaturalOrder.Left.html#2624" class="Bound">x</a> <a id="2703" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2705" href="Relation.Binary.Construct.NaturalOrder.Left.html#2632" class="Bound">z</a> <a id="2707" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2711" class="Keyword">where</a> <a id="2717" class="Keyword">open</a> <a id="2722" class="Keyword">module</a> <a id="2729" href="Relation.Binary.Construct.NaturalOrder.Left.html#2729" class="Module">M</a> <a id="2731" class="Symbol">=</a> <a id="2733" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2741" href="Relation.Binary.Construct.NaturalOrder.Left.html#2617" class="Bound">magma</a><a id="2746" class="Symbol">;</a> <a id="2748" class="Keyword">open</a> <a id="2753" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2765" href="Algebra.Structures.html#1873" class="Function">M.setoid</a>

<a id="respˡ"></a><a id="2775" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="2781" class="Symbol">:</a> <a id="2783" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="2791" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="2801" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2811" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="2815" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="2821" href="Relation.Binary.Construct.NaturalOrder.Left.html#2821" class="Bound">magma</a> <a id="2827" class="Symbol">{</a><a id="2828" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a><a id="2829" class="Symbol">}</a> <a id="2831" class="Symbol">{</a><a id="2832" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a><a id="2833" class="Symbol">}</a> <a id="2835" class="Symbol">{</a><a id="2836" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a><a id="2837" class="Symbol">}</a> <a id="2839" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2843" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">y≤x</a> <a id="2847" class="Symbol">=</a> <a id="2849" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2857" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a>     <a id="2863" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2866" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="2870" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2874" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2878" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a>     <a id="2884" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2887" href="Relation.Binary.Construct.NaturalOrder.Left.html#2843" class="Bound">y≤x</a> <a id="2891" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2895" href="Relation.Binary.Construct.NaturalOrder.Left.html#2832" class="Bound">y</a> <a id="2897" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2899" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a> <a id="2901" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2904" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="2911" href="Relation.Binary.Construct.NaturalOrder.Left.html#2839" class="Bound">y≈z</a> <a id="2915" href="Relation.Binary.Structures.html#1641" class="Function">M.refl</a> <a id="2922" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2926" href="Relation.Binary.Construct.NaturalOrder.Left.html#2836" class="Bound">z</a> <a id="2928" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="2930" href="Relation.Binary.Construct.NaturalOrder.Left.html#2828" class="Bound">x</a> <a id="2932" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2936" class="Keyword">where</a> <a id="2942" class="Keyword">open</a> <a id="2947" class="Keyword">module</a> <a id="2954" href="Relation.Binary.Construct.NaturalOrder.Left.html#2954" class="Module">M</a> <a id="2956" class="Symbol">=</a> <a id="2958" href="Algebra.Structures.html#1708" class="Module">IsMagma</a> <a id="2966" href="Relation.Binary.Construct.NaturalOrder.Left.html#2821" class="Bound">magma</a><a id="2971" class="Symbol">;</a> <a id="2973" class="Keyword">open</a> <a id="2978" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="2990" href="Algebra.Structures.html#1873" class="Function">M.setoid</a>

<a id="resp₂"></a><a id="3000" href="Relation.Binary.Construct.NaturalOrder.Left.html#3000" class="Function">resp₂</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="3016" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="3020" class="Symbol">→</a>  <a id="3023" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="3027" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3037" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a>
<a id="3041" href="Relation.Binary.Construct.NaturalOrder.Left.html#3000" class="Function">resp₂</a> <a id="3047" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a> <a id="3053" class="Symbol">=</a> <a id="3055" href="Relation.Binary.Construct.NaturalOrder.Left.html#2571" class="Function">respʳ</a> <a id="3061" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Binary.Construct.NaturalOrder.Left.html#2775" class="Function">respˡ</a> <a id="3075" href="Relation.Binary.Construct.NaturalOrder.Left.html#3047" class="Bound">magma</a>

<a id="dec"></a><a id="3082" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="3086" class="Symbol">:</a> <a id="3088" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3098" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="3102" class="Symbol">→</a> <a id="3104" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3114" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="3118" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="3122" href="Relation.Binary.Construct.NaturalOrder.Left.html#3122" class="Bound Operator">_≟_</a> <a id="3126" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3128" href="Relation.Binary.Construct.NaturalOrder.Left.html#3128" class="Bound">y</a> <a id="3130" class="Symbol">=</a> <a id="3132" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3134" href="Relation.Binary.Construct.NaturalOrder.Left.html#3122" class="Bound Operator">≟</a> <a id="3136" class="Symbol">(</a><a id="3137" href="Relation.Binary.Construct.NaturalOrder.Left.html#3126" class="Bound">x</a> <a id="3139" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3141" href="Relation.Binary.Construct.NaturalOrder.Left.html#3128" class="Bound">y</a><a id="3142" class="Symbol">)</a>

<a id="3145" class="Keyword">module</a> <a id="3152" href="Relation.Binary.Construct.NaturalOrder.Left.html#3152" class="Module">_</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Relation.Binary.Construct.NaturalOrder.Left.html#3155" class="Bound">semi</a> <a id="3160" class="Symbol">:</a> <a id="3162" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="3176" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a><a id="3179" class="Symbol">)</a> <a id="3181" class="Keyword">where</a>

  <a id="3190" class="Keyword">private</a> <a id="3198" class="Keyword">open</a> <a id="3203" class="Keyword">module</a> <a id="3210" href="Relation.Binary.Construct.NaturalOrder.Left.html#3210" class="Module">S</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="3228" href="Relation.Binary.Construct.NaturalOrder.Left.html#3155" class="Bound">semi</a>
  <a id="3235" class="Keyword">open</a> <a id="3240" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="3252" href="Algebra.Structures.html#1873" class="Function">setoid</a>

  <a id="3262" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3268" class="Symbol">:</a> <a id="3270" class="Symbol">∀</a> <a id="3272" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a> <a id="3274" href="Relation.Binary.Construct.NaturalOrder.Left.html#3274" class="Bound">y</a> <a id="3276" class="Symbol">→</a> <a id="3278" class="Symbol">(</a><a id="3279" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a> <a id="3281" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3283" href="Relation.Binary.Construct.NaturalOrder.Left.html#3274" class="Bound">y</a><a id="3284" class="Symbol">)</a> <a id="3286" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3288" href="Relation.Binary.Construct.NaturalOrder.Left.html#3272" class="Bound">x</a>
  <a id="3292" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3298" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3300" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3302" class="Symbol">=</a> <a id="3304" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3314" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3316" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3318" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a>       <a id="3326" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3329" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3341" class="Symbol">(</a><a id="3342" href="Algebra.Structures.html#3536" class="Function">idem</a> <a id="3347" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a><a id="3348" class="Symbol">))</a> <a id="3351" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3358" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3364" class="Symbol">(</a><a id="3365" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3367" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3369" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a><a id="3370" class="Symbol">)</a> <a id="3372" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3374" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3376" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3379" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3385" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3387" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3389" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a> <a id="3391" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3397" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3399" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3404" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3406" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3407" class="Symbol">)</a> <a id="3409" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3412" href="Algebra.Structures.html#3996" class="Field">comm</a> <a id="3417" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3419" class="Symbol">(</a><a id="3420" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3422" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3424" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3425" class="Symbol">)</a> <a id="3427" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3433" class="Symbol">(</a><a id="3434" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3436" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3438" href="Relation.Binary.Construct.NaturalOrder.Left.html#3300" class="Bound">y</a><a id="3439" class="Symbol">)</a> <a id="3441" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3443" href="Relation.Binary.Construct.NaturalOrder.Left.html#3298" class="Bound">x</a> <a id="3445" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3450" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3456" class="Symbol">:</a> <a id="3458" class="Symbol">∀</a> <a id="3460" href="Relation.Binary.Construct.NaturalOrder.Left.html#3460" class="Bound">x</a> <a id="3462" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a> <a id="3464" class="Symbol">→</a> <a id="3466" class="Symbol">(</a><a id="3467" href="Relation.Binary.Construct.NaturalOrder.Left.html#3460" class="Bound">x</a> <a id="3469" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3471" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a><a id="3472" class="Symbol">)</a> <a id="3474" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3476" href="Relation.Binary.Construct.NaturalOrder.Left.html#3462" class="Bound">y</a>
  <a id="3480" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3486" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3488" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3502" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3504" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3506" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a>        <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3518" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="3525" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3537" class="Symbol">(</a><a id="3538" href="Algebra.Structures.html#3536" class="Function">idem</a> <a id="3543" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3544" class="Symbol">))</a> <a id="3547" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3553" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3555" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3557" class="Symbol">(</a><a id="3558" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3560" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3562" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3563" class="Symbol">)</a>  <a id="3566" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3569" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3580" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3582" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a> <a id="3584" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3585" class="Symbol">)</a> <a id="3587" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3593" class="Symbol">(</a><a id="3594" href="Relation.Binary.Construct.NaturalOrder.Left.html#3486" class="Bound">x</a> <a id="3596" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3598" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a><a id="3599" class="Symbol">)</a> <a id="3601" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3603" href="Relation.Binary.Construct.NaturalOrder.Left.html#3488" class="Bound">y</a>  <a id="3606" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3611" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a> <a id="3621" class="Symbol">:</a> <a id="3623" class="Symbol">∀</a> <a id="3625" class="Symbol">{</a><a id="3626" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3628" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a><a id="3629" class="Symbol">}</a> <a id="3631" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3633" class="Symbol">→</a> <a id="3635" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3637" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3639" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3641" class="Symbol">→</a> <a id="3643" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3645" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3647" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a> <a id="3649" class="Symbol">→</a> <a id="3651" href="Relation.Binary.Construct.NaturalOrder.Left.html#3631" class="Bound">z</a> <a id="3653" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">≤</a> <a id="3655" class="Symbol">(</a><a id="3656" href="Relation.Binary.Construct.NaturalOrder.Left.html#3626" class="Bound">x</a> <a id="3658" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3660" href="Relation.Binary.Construct.NaturalOrder.Left.html#3628" class="Bound">y</a><a id="3661" class="Symbol">)</a>
  <a id="3665" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a> <a id="3675" class="Symbol">{</a><a id="3676" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a><a id="3677" class="Symbol">}</a> <a id="3679" class="Symbol">{</a><a id="3680" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a><a id="3681" class="Symbol">}</a> <a id="3683" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3685" href="Relation.Binary.Construct.NaturalOrder.Left.html#3685" class="Bound">z≤x</a> <a id="3689" href="Relation.Binary.Construct.NaturalOrder.Left.html#3689" class="Bound">z≤y</a> <a id="3693" class="Symbol">=</a> <a id="3695" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
    <a id="3705" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a>            <a id="3718" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3721" href="Relation.Binary.Construct.NaturalOrder.Left.html#3689" class="Bound">z≤y</a> <a id="3725" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3731" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3733" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3735" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a>        <a id="3744" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3747" href="Algebra.Structures.html#1798" class="Function">∙-cong</a> <a id="3754" href="Relation.Binary.Construct.NaturalOrder.Left.html#3685" class="Bound">z≤x</a> <a id="3758" href="Relation.Binary.Structures.html#1641" class="Function">S.refl</a> <a id="3765" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3771" class="Symbol">(</a><a id="3772" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3774" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3776" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a><a id="3777" class="Symbol">)</a> <a id="3779" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3781" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a>  <a id="3784" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="3787" href="Algebra.Structures.html#3389" class="Function">assoc</a> <a id="3793" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3795" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a> <a id="3797" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a> <a id="3799" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
    <a id="3805" href="Relation.Binary.Construct.NaturalOrder.Left.html#3683" class="Bound">z</a> <a id="3807" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3809" class="Symbol">(</a><a id="3810" href="Relation.Binary.Construct.NaturalOrder.Left.html#3676" class="Bound">x</a> <a id="3812" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">∙</a> <a id="3814" href="Relation.Binary.Construct.NaturalOrder.Left.html#3680" class="Bound">y</a><a id="3815" class="Symbol">)</a>  <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

  <a id="3823" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">infimum</a> <a id="3831" class="Symbol">:</a> <a id="3833" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="3841" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a> <a id="3845" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a>
  <a id="3851" href="Relation.Binary.Construct.NaturalOrder.Left.html#3823" class="Function">infimum</a> <a id="3859" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3861" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3863" class="Symbol">=</a> <a id="3865" href="Relation.Binary.Construct.NaturalOrder.Left.html#3262" class="Function">x∙y≤x</a> <a id="3871" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3873" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3875" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3877" href="Relation.Binary.Construct.NaturalOrder.Left.html#3450" class="Function">x∙y≤y</a> <a id="3883" href="Relation.Binary.Construct.NaturalOrder.Left.html#3859" class="Bound">x</a> <a id="3885" href="Relation.Binary.Construct.NaturalOrder.Left.html#3861" class="Bound">y</a> <a id="3887" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3889" href="Relation.Binary.Construct.NaturalOrder.Left.html#3611" class="Function">∙-presʳ-≤</a>

<a id="3900" class="Comment">------------------------------------------------------------------------</a>
<a id="3973" class="Comment">-- Structures</a>

<a id="isPreorder"></a><a id="3988" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="3999" class="Symbol">:</a> <a id="4001" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="4008" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4012" class="Symbol">→</a> <a id="4014" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4025" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4029" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4033" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="4044" href="Relation.Binary.Construct.NaturalOrder.Left.html#4044" class="Bound">band</a> <a id="4049" class="Symbol">=</a> <a id="4051" class="Keyword">record</a>
  <a id="4060" class="Symbol">{</a> <a id="4062" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="4076" class="Symbol">=</a> <a id="4078" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a>
  <a id="4094" class="Symbol">;</a> <a id="4096" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="4110" class="Symbol">=</a> <a id="4112" href="Relation.Binary.Construct.NaturalOrder.Left.html#1523" class="Function">reflexive</a> <a id="4122" href="Algebra.Structures.html#3365" class="Function">isMagma</a> <a id="4130" href="Algebra.Structures.html#3536" class="Field">idem</a>
  <a id="4137" class="Symbol">;</a> <a id="4139" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="4153" class="Symbol">=</a> <a id="4155" href="Relation.Binary.Construct.NaturalOrder.Left.html#2266" class="Function">trans</a> <a id="4161" href="Algebra.Structures.html#3504" class="Field">isSemigroup</a>
  <a id="4175" class="Symbol">}</a>
  <a id="4179" class="Keyword">where</a> <a id="4185" class="Keyword">open</a> <a id="4190" href="Algebra.Structures.html#3453" class="Module">IsBand</a> <a id="4197" href="Relation.Binary.Construct.NaturalOrder.Left.html#4044" class="Bound">band</a> <a id="4202" class="Keyword">hiding</a> <a id="4209" class="Symbol">(</a><a id="4210" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a><a id="4219" class="Symbol">;</a> <a id="4221" href="Relation.Binary.Structures.html#1693" class="Function">trans</a><a id="4226" class="Symbol">)</a>

<a id="isPartialOrder"></a><a id="4229" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4244" class="Symbol">:</a> <a id="4246" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4260" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4264" class="Symbol">→</a> <a id="4266" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4281" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4285" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4289" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4304" href="Relation.Binary.Construct.NaturalOrder.Left.html#4304" class="Bound">semilattice</a> <a id="4316" class="Symbol">=</a> <a id="4318" class="Keyword">record</a>
  <a id="4327" class="Symbol">{</a> <a id="4329" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="4353" href="Algebra.Structures.html#3974" class="Field">isBand</a>
  <a id="4362" class="Symbol">;</a> <a id="4364" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4375" class="Symbol">=</a> <a id="4377" href="Relation.Binary.Construct.NaturalOrder.Left.html#1823" class="Function">antisym</a> <a id="4385" href="Algebra.Structures.html#1760" class="Function">isEquivalence</a> <a id="4399" href="Algebra.Structures.html#3996" class="Field">comm</a>
  <a id="4406" class="Symbol">}</a>
  <a id="4410" class="Keyword">where</a> <a id="4416" class="Keyword">open</a> <a id="4421" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="4435" href="Relation.Binary.Construct.NaturalOrder.Left.html#4304" class="Bound">semilattice</a>

<a id="isDecPartialOrder"></a><a id="4448" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="4466" class="Symbol">:</a> <a id="4468" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4482" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4498" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4502" class="Symbol">→</a>
                    <a id="4524" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4542" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4546" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4550" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="4568" href="Relation.Binary.Construct.NaturalOrder.Left.html#4568" class="Bound">semilattice</a> <a id="4580" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Keyword">record</a>
  <a id="4595" class="Symbol">{</a> <a id="4597" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4612" class="Symbol">=</a> <a id="4614" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4629" href="Relation.Binary.Construct.NaturalOrder.Left.html#4568" class="Bound">semilattice</a>
  <a id="4643" class="Symbol">;</a> <a id="4645" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4660" class="Symbol">=</a> <a id="4662" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a>
  <a id="4668" class="Symbol">;</a> <a id="4670" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4685" class="Symbol">=</a> <a id="4687" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="4691" href="Relation.Binary.Construct.NaturalOrder.Left.html#4580" class="Bound Operator">_≟_</a>
  <a id="4697" class="Symbol">}</a>

<a id="isTotalOrder"></a><a id="4700" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="4713" class="Symbol">:</a> <a id="4715" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4729" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4733" class="Symbol">→</a> <a id="4735" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="4745" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4749" class="Symbol">→</a> <a id="4751" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="4764" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="4768" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="4772" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="4785" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a> <a id="4790" href="Relation.Binary.Construct.NaturalOrder.Left.html#4790" class="Bound">sel</a>  <a id="4795" class="Symbol">=</a> <a id="4797" class="Keyword">record</a>
  <a id="4806" class="Symbol">{</a> <a id="4808" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="4823" class="Symbol">=</a> <a id="4825" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="4840" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a>
  <a id="4847" class="Symbol">;</a> <a id="4849" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="4864" class="Symbol">=</a> <a id="4866" href="Relation.Binary.Construct.NaturalOrder.Left.html#2090" class="Function">total</a> <a id="4872" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="4876" href="Relation.Binary.Structures.html#1693" class="Function">S.trans</a> <a id="4884" href="Relation.Binary.Construct.NaturalOrder.Left.html#4790" class="Bound">sel</a> <a id="4888" href="Algebra.Structures.html#3996" class="Function">comm</a>
  <a id="4895" class="Symbol">}</a>
  <a id="4899" class="Keyword">where</a> <a id="4905" class="Keyword">open</a> <a id="4910" class="Keyword">module</a> <a id="4917" href="Relation.Binary.Construct.NaturalOrder.Left.html#4917" class="Module">S</a> <a id="4919" class="Symbol">=</a> <a id="4921" href="Algebra.Lattice.Structures.html#1211" class="Module">IsSemilattice</a> <a id="4935" href="Relation.Binary.Construct.NaturalOrder.Left.html#4785" class="Bound">latt</a>

<a id="isDecTotalOrder"></a><a id="4941" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="4957" class="Symbol">:</a> <a id="4959" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="4973" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4977" class="Symbol">→</a> <a id="4979" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="4989" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="4993" class="Symbol">→</a>
                  <a id="5013" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5023" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5027" class="Symbol">→</a> <a id="5029" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5045" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5049" href="Relation.Binary.Construct.NaturalOrder.Left.html#1389" class="Function Operator">_≤_</a>
<a id="5053" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="5069" href="Relation.Binary.Construct.NaturalOrder.Left.html#5069" class="Bound">latt</a> <a id="5074" href="Relation.Binary.Construct.NaturalOrder.Left.html#5074" class="Bound">sel</a> <a id="5078" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a> <a id="5082" class="Symbol">=</a> <a id="5084" class="Keyword">record</a>
  <a id="5093" class="Symbol">{</a> <a id="5095" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="5108" class="Symbol">=</a> <a id="5110" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="5123" href="Relation.Binary.Construct.NaturalOrder.Left.html#5069" class="Bound">latt</a> <a id="5128" href="Relation.Binary.Construct.NaturalOrder.Left.html#5074" class="Bound">sel</a>
  <a id="5134" class="Symbol">;</a> <a id="5136" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="5149" class="Symbol">=</a> <a id="5151" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a>
  <a id="5157" class="Symbol">;</a> <a id="5159" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="5172" class="Symbol">=</a> <a id="5174" href="Relation.Binary.Construct.NaturalOrder.Left.html#3082" class="Function">dec</a> <a id="5178" href="Relation.Binary.Construct.NaturalOrder.Left.html#5078" class="Bound Operator">_≟_</a>
  <a id="5184" class="Symbol">}</a>

<a id="5187" class="Comment">------------------------------------------------------------------------</a>
<a id="5260" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5272" href="Relation.Binary.Construct.NaturalOrder.Left.html#5272" class="Function">preorder</a> <a id="5281" class="Symbol">:</a> <a id="5283" href="Algebra.Structures.html#3453" class="Record">IsBand</a> <a id="5290" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5294" class="Symbol">→</a> <a id="5296" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5305" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5307" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5309" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5311" href="Relation.Binary.Construct.NaturalOrder.Left.html#5272" class="Function">preorder</a> <a id="5320" href="Relation.Binary.Construct.NaturalOrder.Left.html#5320" class="Bound">band</a> <a id="5325" class="Symbol">=</a> <a id="5327" class="Keyword">record</a>
  <a id="5336" class="Symbol">{</a> <a id="5338" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="5349" class="Symbol">=</a> <a id="5351" href="Relation.Binary.Construct.NaturalOrder.Left.html#3988" class="Function">isPreorder</a> <a id="5362" href="Relation.Binary.Construct.NaturalOrder.Left.html#5320" class="Bound">band</a>
  <a id="5369" class="Symbol">}</a>

<a id="poset"></a><a id="5372" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">poset</a> <a id="5378" class="Symbol">:</a> <a id="5380" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5394" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5398" class="Symbol">→</a> <a id="5400" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="5406" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5408" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5410" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5412" href="Relation.Binary.Construct.NaturalOrder.Left.html#5372" class="Function">poset</a> <a id="5418" href="Relation.Binary.Construct.NaturalOrder.Left.html#5418" class="Bound">latt</a> <a id="5423" class="Symbol">=</a> <a id="5425" class="Keyword">record</a>
  <a id="5434" class="Symbol">{</a> <a id="5436" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="5451" class="Symbol">=</a> <a id="5453" href="Relation.Binary.Construct.NaturalOrder.Left.html#4229" class="Function">isPartialOrder</a> <a id="5468" href="Relation.Binary.Construct.NaturalOrder.Left.html#5418" class="Bound">latt</a>
  <a id="5475" class="Symbol">}</a>

<a id="decPoset"></a><a id="5478" href="Relation.Binary.Construct.NaturalOrder.Left.html#5478" class="Function">decPoset</a> <a id="5487" class="Symbol">:</a> <a id="5489" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5503" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5507" class="Symbol">→</a> <a id="5509" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5519" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5523" class="Symbol">→</a> <a id="5525" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="5534" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5536" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5538" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5540" href="Relation.Binary.Construct.NaturalOrder.Left.html#5478" class="Function">decPoset</a> <a id="5549" href="Relation.Binary.Construct.NaturalOrder.Left.html#5549" class="Bound">latt</a> <a id="5554" href="Relation.Binary.Construct.NaturalOrder.Left.html#5554" class="Bound">dec</a> <a id="5558" class="Symbol">=</a> <a id="5560" class="Keyword">record</a>
  <a id="5569" class="Symbol">{</a> <a id="5571" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="5589" class="Symbol">=</a> <a id="5591" href="Relation.Binary.Construct.NaturalOrder.Left.html#4448" class="Function">isDecPartialOrder</a> <a id="5609" href="Relation.Binary.Construct.NaturalOrder.Left.html#5549" class="Bound">latt</a> <a id="5614" href="Relation.Binary.Construct.NaturalOrder.Left.html#5554" class="Bound">dec</a>
  <a id="5620" class="Symbol">}</a>

<a id="totalOrder"></a><a id="5623" href="Relation.Binary.Construct.NaturalOrder.Left.html#5623" class="Function">totalOrder</a> <a id="5634" class="Symbol">:</a> <a id="5636" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5650" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5654" class="Symbol">→</a> <a id="5656" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="5666" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5670" class="Symbol">→</a> <a id="5672" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="5683" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5685" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5687" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5689" href="Relation.Binary.Construct.NaturalOrder.Left.html#5623" class="Function">totalOrder</a> <a id="5700" href="Relation.Binary.Construct.NaturalOrder.Left.html#5700" class="Bound">latt</a> <a id="5705" href="Relation.Binary.Construct.NaturalOrder.Left.html#5705" class="Bound">sel</a> <a id="5709" class="Symbol">=</a> <a id="5711" class="Keyword">record</a>
  <a id="5720" class="Symbol">{</a> <a id="5722" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="5735" class="Symbol">=</a> <a id="5737" href="Relation.Binary.Construct.NaturalOrder.Left.html#4700" class="Function">isTotalOrder</a> <a id="5750" href="Relation.Binary.Construct.NaturalOrder.Left.html#5700" class="Bound">latt</a> <a id="5755" href="Relation.Binary.Construct.NaturalOrder.Left.html#5705" class="Bound">sel</a>
  <a id="5761" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="5764" href="Relation.Binary.Construct.NaturalOrder.Left.html#5764" class="Function">decTotalOrder</a> <a id="5778" class="Symbol">:</a> <a id="5780" href="Algebra.Lattice.Structures.html#1170" class="Function">IsSemilattice</a> <a id="5794" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5798" class="Symbol">→</a> <a id="5800" href="Algebra.Definitions.html#3969" class="Function">Selective</a> <a id="5810" href="Relation.Binary.Construct.NaturalOrder.Left.html#486" class="Bound Operator">_∙_</a> <a id="5814" class="Symbol">→</a>
                <a id="5832" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5842" href="Relation.Binary.Construct.NaturalOrder.Left.html#470" class="Bound Operator">_≈_</a> <a id="5846" class="Symbol">→</a> <a id="5848" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="5862" href="Relation.Binary.Construct.NaturalOrder.Left.html#452" class="Bound">a</a> <a id="5864" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a> <a id="5866" href="Relation.Binary.Construct.NaturalOrder.Left.html#454" class="Bound">ℓ</a>
<a id="5868" href="Relation.Binary.Construct.NaturalOrder.Left.html#5764" class="Function">decTotalOrder</a> <a id="5882" href="Relation.Binary.Construct.NaturalOrder.Left.html#5882" class="Bound">latt</a> <a id="5887" href="Relation.Binary.Construct.NaturalOrder.Left.html#5887" class="Bound">sel</a> <a id="5891" href="Relation.Binary.Construct.NaturalOrder.Left.html#5891" class="Bound">dec</a> <a id="5895" class="Symbol">=</a> <a id="5897" class="Keyword">record</a>
  <a id="5906" class="Symbol">{</a> <a id="5908" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="5924" class="Symbol">=</a> <a id="5926" href="Relation.Binary.Construct.NaturalOrder.Left.html#4941" class="Function">isDecTotalOrder</a> <a id="5942" href="Relation.Binary.Construct.NaturalOrder.Left.html#5882" class="Bound">latt</a> <a id="5947" href="Relation.Binary.Construct.NaturalOrder.Left.html#5887" class="Bound">sel</a> <a id="5951" href="Relation.Binary.Construct.NaturalOrder.Left.html#5891" class="Bound">dec</a>
  <a id="5957" class="Symbol">}</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.NonStrictToStrict.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>NonStrictToStrict (Relation.Binary.Construct.NonStrictToStrict)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.NonStrictToStrict</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Conversion of _≤_ to _&lt;_</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">open</a> <a id="258" class="Keyword">import</a> <a id="265" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="286" class="Keyword">using</a> <a id="292" class="Symbol">(</a><a id="293" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="296" class="Symbol">;</a> <a id="298" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="301" class="Symbol">)</a>

<a id="304" class="Keyword">module</a> <a id="311" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a>
  <a id="357" class="Symbol">{</a><a id="358" href="Relation.Binary.Construct.NonStrictToStrict.html#358" class="Bound">a</a> <a id="360" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a> <a id="363" href="Relation.Binary.Construct.NonStrictToStrict.html#363" class="Bound">ℓ₂</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Construct.NonStrictToStrict.html#358" class="Bound">a</a><a id="377" class="Symbol">}</a> <a id="379" class="Symbol">(</a><a id="380" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="384" class="Symbol">:</a> <a id="386" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="390" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="392" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a><a id="394" class="Symbol">)</a> <a id="396" class="Symbol">(</a><a id="397" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="401" class="Symbol">:</a> <a id="403" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="407" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="409" href="Relation.Binary.Construct.NonStrictToStrict.html#363" class="Bound">ℓ₂</a><a id="411" class="Symbol">)</a> <a id="413" class="Keyword">where</a>

<a id="420" class="Keyword">open</a> <a id="425" class="Keyword">import</a> <a id="432" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="450" class="Keyword">using</a> <a id="456" class="Symbol">(</a><a id="457" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="460" class="Symbol">;</a> <a id="462" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="465" class="Symbol">;</a> <a id="467" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="472" class="Symbol">;</a> <a id="474" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="479" class="Symbol">)</a>
<a id="481" class="Keyword">open</a> <a id="486" class="Keyword">import</a> <a id="493" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="507" class="Keyword">using</a> <a id="513" class="Symbol">(</a><a id="514" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="518" class="Symbol">;</a> <a id="520" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="524" class="Symbol">)</a>
<a id="526" class="Keyword">open</a> <a id="531" class="Keyword">import</a> <a id="538" href="Function.Base.html" class="Module">Function.Base</a> <a id="552" class="Keyword">using</a> <a id="558" class="Symbol">(</a><a id="559" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="562" class="Symbol">;</a> <a id="564" href="Function.Base.html#1657" class="Function">flip</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="599" class="Keyword">using</a> <a id="605" class="Symbol">(</a><a id="606" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="608" class="Symbol">;</a> <a id="610" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="613" class="Symbol">;</a> <a id="615" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="617" class="Symbol">)</a>
<a id="619" class="Keyword">open</a> <a id="624" class="Keyword">import</a> <a id="631" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="658" class="Keyword">using</a> <a id="664" class="Symbol">(</a><a id="665" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="667" class="Symbol">;</a> <a id="669" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="676" class="Symbol">)</a>
<a id="678" class="Keyword">open</a> <a id="683" class="Keyword">import</a> <a id="690" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="716" class="Keyword">using</a> <a id="722" class="Symbol">(</a><a id="723" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="736" class="Symbol">)</a>
<a id="738" class="Keyword">open</a> <a id="743" class="Keyword">import</a> <a id="750" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="800" class="Symbol">;</a> <a id="802" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="837" class="Symbol">;</a> <a id="839" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a>
        <a id="865" class="Symbol">;</a> <a id="867" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a><a id="890" class="Symbol">;</a> <a id="892" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="904" class="Symbol">;</a> <a id="906" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a>
        <a id="933" class="Symbol">;</a> <a id="935" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="950" class="Symbol">)</a>
<a id="952" class="Keyword">open</a> <a id="957" class="Keyword">import</a> <a id="964" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="994" class="Keyword">using</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1013" class="Symbol">;</a> <a id="1015" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a><a id="1028" class="Symbol">;</a> <a id="1030" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1039" class="Symbol">;</a> <a id="1041" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1046" class="Symbol">;</a> <a id="1048" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1057" class="Symbol">;</a> <a id="1059" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a>
        <a id="1079" class="Symbol">;</a> <a id="1081" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1091" class="Symbol">;</a> <a id="1093" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="1104" class="Symbol">;</a> <a id="1106" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="1117" class="Symbol">;</a> <a id="1119" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1130" class="Symbol">;</a> <a id="1132" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1137" class="Symbol">;</a> <a id="1139" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a>
        <a id="1158" class="Symbol">;</a> <a id="1160" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a><a id="1164" class="Symbol">;</a> <a id="1166" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a><a id="1170" class="Symbol">;</a> <a id="1172" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a><a id="1176" class="Symbol">)</a>

<a id="1179" class="Keyword">private</a>
  <a id="_≉_"></a><a id="1189" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">_≉_</a> <a id="1193" class="Symbol">:</a> <a id="1195" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1199" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="1201" href="Relation.Binary.Construct.NonStrictToStrict.html#360" class="Bound">ℓ₁</a>
  <a id="1206" href="Relation.Binary.Construct.NonStrictToStrict.html#1206" class="Bound">x</a> <a id="1208" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1210" href="Relation.Binary.Construct.NonStrictToStrict.html#1210" class="Bound">y</a> <a id="1212" class="Symbol">=</a> <a id="1214" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1216" class="Symbol">(</a><a id="1217" href="Relation.Binary.Construct.NonStrictToStrict.html#1206" class="Bound">x</a> <a id="1219" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">≈</a> <a id="1221" href="Relation.Binary.Construct.NonStrictToStrict.html#1210" class="Bound">y</a><a id="1222" class="Symbol">)</a>

<a id="1225" class="Comment">------------------------------------------------------------------------</a>
<a id="1298" class="Comment">-- _≤_ can be turned into _&lt;_ as follows:</a>

<a id="1341" class="Keyword">infix</a> <a id="1347" class="Number">4</a>  <a id="1350" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="1355" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="1359" class="Symbol">:</a> <a id="1361" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1365" href="Relation.Binary.Construct.NonStrictToStrict.html#368" class="Bound">A</a> <a id="1367" class="Symbol">_</a>
<a id="1369" href="Relation.Binary.Construct.NonStrictToStrict.html#1369" class="Bound">x</a> <a id="1371" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1373" href="Relation.Binary.Construct.NonStrictToStrict.html#1373" class="Bound">y</a> <a id="1375" class="Symbol">=</a> <a id="1377" href="Relation.Binary.Construct.NonStrictToStrict.html#1369" class="Bound">x</a> <a id="1379" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1381" href="Relation.Binary.Construct.NonStrictToStrict.html#1373" class="Bound">y</a> <a id="1383" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1385" href="Relation.Binary.Construct.NonStrictToStrict.html#1369" class="Bound">x</a> <a id="1387" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1389" href="Relation.Binary.Construct.NonStrictToStrict.html#1373" class="Bound">y</a>

<a id="1392" class="Comment">------------------------------------------------------------------------</a>
<a id="1465" class="Comment">-- Relationship between relations</a>

<a id="&lt;⇒≤"></a><a id="1500" href="Relation.Binary.Construct.NonStrictToStrict.html#1500" class="Function">&lt;⇒≤</a> <a id="1504" class="Symbol">:</a> <a id="1506" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="1510" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1512" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a>
<a id="1516" href="Relation.Binary.Construct.NonStrictToStrict.html#1500" class="Function">&lt;⇒≤</a> <a id="1520" class="Symbol">=</a> <a id="1522" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="&lt;⇒≉"></a><a id="1529" href="Relation.Binary.Construct.NonStrictToStrict.html#1529" class="Function">&lt;⇒≉</a> <a id="1533" class="Symbol">:</a> <a id="1535" class="Symbol">∀</a> <a id="1537" class="Symbol">{</a><a id="1538" href="Relation.Binary.Construct.NonStrictToStrict.html#1538" class="Bound">x</a> <a id="1540" href="Relation.Binary.Construct.NonStrictToStrict.html#1540" class="Bound">y</a><a id="1541" class="Symbol">}</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Relation.Binary.Construct.NonStrictToStrict.html#1538" class="Bound">x</a> <a id="1547" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1549" href="Relation.Binary.Construct.NonStrictToStrict.html#1540" class="Bound">y</a> <a id="1551" class="Symbol">→</a> <a id="1553" href="Relation.Binary.Construct.NonStrictToStrict.html#1538" class="Bound">x</a> <a id="1555" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1557" href="Relation.Binary.Construct.NonStrictToStrict.html#1540" class="Bound">y</a>
<a id="1559" href="Relation.Binary.Construct.NonStrictToStrict.html#1529" class="Function">&lt;⇒≉</a> <a id="1563" class="Symbol">=</a> <a id="1565" href="Data.Product.Base.html#650" class="Field">proj₂</a>

<a id="≤∧≉⇒&lt;"></a><a id="1572" href="Relation.Binary.Construct.NonStrictToStrict.html#1572" class="Function">≤∧≉⇒&lt;</a> <a id="1578" class="Symbol">:</a> <a id="1580" class="Symbol">∀</a> <a id="1582" class="Symbol">{</a><a id="1583" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1585" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a><a id="1586" class="Symbol">}</a> <a id="1588" class="Symbol">→</a> <a id="1590" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1592" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1594" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1600" href="Relation.Binary.Construct.NonStrictToStrict.html#1189" class="Function Operator">≉</a> <a id="1602" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a> <a id="1604" class="Symbol">→</a> <a id="1606" href="Relation.Binary.Construct.NonStrictToStrict.html#1583" class="Bound">x</a> <a id="1608" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1610" href="Relation.Binary.Construct.NonStrictToStrict.html#1585" class="Bound">y</a>
<a id="1612" href="Relation.Binary.Construct.NonStrictToStrict.html#1572" class="Function">≤∧≉⇒&lt;</a> <a id="1618" class="Symbol">=</a> <a id="1620" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="&lt;⇒≱"></a><a id="1625" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">&lt;⇒≱</a> <a id="1629" class="Symbol">:</a> <a id="1631" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1645" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1649" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1653" class="Symbol">→</a> <a id="1655" class="Symbol">∀</a> <a id="1657" class="Symbol">{</a><a id="1658" href="Relation.Binary.Construct.NonStrictToStrict.html#1658" class="Bound">x</a> <a id="1660" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">y</a><a id="1661" class="Symbol">}</a> <a id="1663" class="Symbol">→</a> <a id="1665" href="Relation.Binary.Construct.NonStrictToStrict.html#1658" class="Bound">x</a> <a id="1667" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1669" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">y</a> <a id="1671" class="Symbol">→</a> <a id="1673" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1675" class="Symbol">(</a><a id="1676" href="Relation.Binary.Construct.NonStrictToStrict.html#1660" class="Bound">y</a> <a id="1678" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1680" href="Relation.Binary.Construct.NonStrictToStrict.html#1658" class="Bound">x</a><a id="1681" class="Symbol">)</a>
<a id="1683" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">&lt;⇒≱</a> <a id="1687" href="Relation.Binary.Construct.NonStrictToStrict.html#1687" class="Bound">antisym</a> <a id="1695" class="Symbol">(</a><a id="1696" href="Relation.Binary.Construct.NonStrictToStrict.html#1696" class="Bound">x≤y</a> <a id="1700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1702" href="Relation.Binary.Construct.NonStrictToStrict.html#1702" class="Bound">x≉y</a><a id="1705" class="Symbol">)</a> <a id="1707" href="Relation.Binary.Construct.NonStrictToStrict.html#1707" class="Bound">y≤x</a> <a id="1711" class="Symbol">=</a> <a id="1713" href="Relation.Binary.Construct.NonStrictToStrict.html#1702" class="Bound">x≉y</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Relation.Binary.Construct.NonStrictToStrict.html#1687" class="Bound">antisym</a> <a id="1726" href="Relation.Binary.Construct.NonStrictToStrict.html#1696" class="Bound">x≤y</a> <a id="1730" href="Relation.Binary.Construct.NonStrictToStrict.html#1707" class="Bound">y≤x</a><a id="1733" class="Symbol">)</a>

<a id="≤⇒≯"></a><a id="1736" href="Relation.Binary.Construct.NonStrictToStrict.html#1736" class="Function">≤⇒≯</a> <a id="1740" class="Symbol">:</a> <a id="1742" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1756" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1760" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1764" class="Symbol">→</a> <a id="1766" class="Symbol">∀</a> <a id="1768" class="Symbol">{</a><a id="1769" href="Relation.Binary.Construct.NonStrictToStrict.html#1769" class="Bound">x</a> <a id="1771" href="Relation.Binary.Construct.NonStrictToStrict.html#1771" class="Bound">y</a><a id="1772" class="Symbol">}</a> <a id="1774" class="Symbol">→</a> <a id="1776" href="Relation.Binary.Construct.NonStrictToStrict.html#1769" class="Bound">x</a> <a id="1778" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1780" href="Relation.Binary.Construct.NonStrictToStrict.html#1771" class="Bound">y</a> <a id="1782" class="Symbol">→</a> <a id="1784" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.Construct.NonStrictToStrict.html#1771" class="Bound">y</a> <a id="1789" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1791" href="Relation.Binary.Construct.NonStrictToStrict.html#1769" class="Bound">x</a><a id="1792" class="Symbol">)</a>
<a id="1794" href="Relation.Binary.Construct.NonStrictToStrict.html#1736" class="Function">≤⇒≯</a> <a id="1798" href="Relation.Binary.Construct.NonStrictToStrict.html#1798" class="Bound">antisym</a> <a id="1806" href="Relation.Binary.Construct.NonStrictToStrict.html#1806" class="Bound">x≤y</a> <a id="1810" href="Relation.Binary.Construct.NonStrictToStrict.html#1810" class="Bound">y&lt;x</a> <a id="1814" class="Symbol">=</a> <a id="1816" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">&lt;⇒≱</a> <a id="1820" href="Relation.Binary.Construct.NonStrictToStrict.html#1798" class="Bound">antisym</a> <a id="1828" href="Relation.Binary.Construct.NonStrictToStrict.html#1810" class="Bound">y&lt;x</a> <a id="1832" href="Relation.Binary.Construct.NonStrictToStrict.html#1806" class="Bound">x≤y</a>

<a id="≰⇒&gt;"></a><a id="1837" href="Relation.Binary.Construct.NonStrictToStrict.html#1837" class="Function">≰⇒&gt;</a> <a id="1841" class="Symbol">:</a> <a id="1843" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1853" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1857" class="Symbol">→</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="1864" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1866" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a><a id="1869" class="Symbol">)</a> <a id="1871" class="Symbol">→</a> <a id="1873" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="1879" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="1883" class="Symbol">→</a>
      <a id="1891" class="Symbol">∀</a> <a id="1893" class="Symbol">{</a><a id="1894" href="Relation.Binary.Construct.NonStrictToStrict.html#1894" class="Bound">x</a> <a id="1896" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">y</a><a id="1897" class="Symbol">}</a> <a id="1899" class="Symbol">→</a> <a id="1901" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1903" class="Symbol">(</a><a id="1904" href="Relation.Binary.Construct.NonStrictToStrict.html#1894" class="Bound">x</a> <a id="1906" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="1908" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">y</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">→</a> <a id="1913" href="Relation.Binary.Construct.NonStrictToStrict.html#1896" class="Bound">y</a> <a id="1915" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="1917" href="Relation.Binary.Construct.NonStrictToStrict.html#1894" class="Bound">x</a>
<a id="1919" href="Relation.Binary.Construct.NonStrictToStrict.html#1837" class="Function">≰⇒&gt;</a> <a id="1923" href="Relation.Binary.Construct.NonStrictToStrict.html#1923" class="Bound">sym</a> <a id="1927" href="Relation.Binary.Construct.NonStrictToStrict.html#1927" class="Bound">refl</a> <a id="1932" href="Relation.Binary.Construct.NonStrictToStrict.html#1932" class="Bound">total</a> <a id="1938" class="Symbol">{</a><a id="1939" href="Relation.Binary.Construct.NonStrictToStrict.html#1939" class="Bound">x</a><a id="1940" class="Symbol">}</a> <a id="1942" class="Symbol">{</a><a id="1943" href="Relation.Binary.Construct.NonStrictToStrict.html#1943" class="Bound">y</a><a id="1944" class="Symbol">}</a> <a id="1946" href="Relation.Binary.Construct.NonStrictToStrict.html#1946" class="Bound">x≰y</a> <a id="1950" class="Keyword">with</a> <a id="1955" href="Relation.Binary.Construct.NonStrictToStrict.html#1932" class="Bound">total</a> <a id="1961" href="Relation.Binary.Construct.NonStrictToStrict.html#1939" class="Bound">x</a> <a id="1963" href="Relation.Binary.Construct.NonStrictToStrict.html#1943" class="Bound">y</a>
<a id="1965" class="Symbol">...</a> <a id="1969" class="Symbol">|</a> <a id="1971" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1976" href="Relation.Binary.Construct.NonStrictToStrict.html#1976" class="Bound">x≤y</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1996" href="Relation.Binary.Construct.NonStrictToStrict.html#1976" class="Bound">x≤y</a> <a id="2000" class="Bound">x≰y</a>
<a id="2004" class="Symbol">...</a> <a id="2008" class="Symbol">|</a> <a id="2010" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2015" href="Relation.Binary.Construct.NonStrictToStrict.html#2015" class="Bound">y≤x</a> <a id="2019" class="Symbol">=</a> <a id="2021" href="Relation.Binary.Construct.NonStrictToStrict.html#2015" class="Bound">y≤x</a> <a id="2025" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2027" class="Bound">x≰y</a> <a id="2031" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2033" class="Bound">refl</a> <a id="2038" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2040" class="Bound">sym</a>

<a id="≮⇒≥"></a><a id="2045" href="Relation.Binary.Construct.NonStrictToStrict.html#2045" class="Function">≮⇒≥</a> <a id="2049" class="Symbol">:</a> <a id="2051" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2061" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2077" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2081" class="Symbol">→</a> <a id="2083" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2087" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2089" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2093" class="Symbol">→</a> <a id="2095" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2101" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2105" class="Symbol">→</a>
      <a id="2113" class="Symbol">∀</a> <a id="2115" class="Symbol">{</a><a id="2116" href="Relation.Binary.Construct.NonStrictToStrict.html#2116" class="Bound">x</a> <a id="2118" href="Relation.Binary.Construct.NonStrictToStrict.html#2118" class="Bound">y</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">→</a> <a id="2123" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2125" class="Symbol">(</a><a id="2126" href="Relation.Binary.Construct.NonStrictToStrict.html#2116" class="Bound">x</a> <a id="2128" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">&lt;</a> <a id="2130" href="Relation.Binary.Construct.NonStrictToStrict.html#2118" class="Bound">y</a><a id="2131" class="Symbol">)</a> <a id="2133" class="Symbol">→</a> <a id="2135" href="Relation.Binary.Construct.NonStrictToStrict.html#2118" class="Bound">y</a> <a id="2137" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">≤</a> <a id="2139" href="Relation.Binary.Construct.NonStrictToStrict.html#2116" class="Bound">x</a>
<a id="2141" href="Relation.Binary.Construct.NonStrictToStrict.html#2045" class="Function">≮⇒≥</a> <a id="2145" href="Relation.Binary.Construct.NonStrictToStrict.html#2145" class="Bound">sym</a> <a id="2149" href="Relation.Binary.Construct.NonStrictToStrict.html#2149" class="Bound Operator">_≟_</a> <a id="2153" href="Relation.Binary.Construct.NonStrictToStrict.html#2153" class="Bound">≤-refl</a> <a id="2160" href="Relation.Binary.Construct.NonStrictToStrict.html#2160" class="Bound Operator">_≤?_</a> <a id="2165" class="Symbol">{</a><a id="2166" href="Relation.Binary.Construct.NonStrictToStrict.html#2166" class="Bound">x</a><a id="2167" class="Symbol">}</a> <a id="2169" class="Symbol">{</a><a id="2170" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">y</a><a id="2171" class="Symbol">}</a> <a id="2173" href="Relation.Binary.Construct.NonStrictToStrict.html#2173" class="Bound">x≮y</a> <a id="2177" class="Keyword">with</a> <a id="2182" href="Relation.Binary.Construct.NonStrictToStrict.html#2166" class="Bound">x</a> <a id="2184" href="Relation.Binary.Construct.NonStrictToStrict.html#2149" class="Bound Operator">≟</a> <a id="2186" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">y</a> <a id="2188" class="Symbol">|</a> <a id="2190" href="Relation.Binary.Construct.NonStrictToStrict.html#2170" class="Bound">y</a> <a id="2192" href="Relation.Binary.Construct.NonStrictToStrict.html#2160" class="Bound Operator">≤?</a> <a id="2195" href="Relation.Binary.Construct.NonStrictToStrict.html#2166" class="Bound">x</a>
<a id="2197" class="Symbol">...</a> <a id="2201" class="Symbol">|</a> <a id="2203" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2207" href="Relation.Binary.Construct.NonStrictToStrict.html#2207" class="Bound">x≈y</a>  <a id="2212" class="Symbol">|</a> <a id="2214" class="Symbol">_</a>        <a id="2223" class="Symbol">=</a> <a id="2225" class="Bound">≤-refl</a> <a id="2232" class="Symbol">(</a><a id="2233" class="Bound">sym</a> <a id="2237" href="Relation.Binary.Construct.NonStrictToStrict.html#2207" class="Bound">x≈y</a><a id="2240" class="Symbol">)</a>
<a id="2242" class="CatchallClause Symbol">...</a><a id="2245" class="CatchallClause"> </a><a id="2246" class="CatchallClause Symbol">|</a><a id="2247" class="CatchallClause"> </a><a id="2248" class="CatchallClause Symbol">_</a><a id="2249" class="CatchallClause">        </a><a id="2257" class="CatchallClause Symbol">|</a><a id="2258" class="CatchallClause"> </a><a id="2259" href="Data.Sum.Base.html#675" class="CatchallClause InductiveConstructor">inj₁</a><a id="2263" class="CatchallClause"> </a><a id="2264" href="Relation.Binary.Construct.NonStrictToStrict.html#2264" class="CatchallClause Bound">y≤x</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Relation.Binary.Construct.NonStrictToStrict.html#2264" class="Bound">y≤x</a>
<a id="2274" class="Symbol">...</a> <a id="2278" class="Symbol">|</a> <a id="2280" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="2284" href="Relation.Binary.Construct.NonStrictToStrict.html#2284" class="Bound">x≉y</a>  <a id="2289" class="Symbol">|</a> <a id="2291" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2296" href="Relation.Binary.Construct.NonStrictToStrict.html#2296" class="Bound">x≤y</a> <a id="2300" class="Symbol">=</a> <a id="2302" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2316" class="Symbol">(</a><a id="2317" href="Relation.Binary.Construct.NonStrictToStrict.html#2296" class="Bound">x≤y</a> <a id="2321" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2323" href="Relation.Binary.Construct.NonStrictToStrict.html#2284" class="Bound">x≉y</a><a id="2326" class="Symbol">)</a> <a id="2328" class="Bound">x≮y</a>

<a id="2333" class="Comment">------------------------------------------------------------------------</a>
<a id="2406" class="Comment">-- Relational properties</a>

<a id="&lt;-irrefl"></a><a id="2432" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="2441" class="Symbol">:</a> <a id="2443" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2455" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2459" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="2463" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="2472" href="Relation.Binary.Construct.NonStrictToStrict.html#2472" class="Bound">x≈y</a> <a id="2476" class="Symbol">(_</a> <a id="2479" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2481" href="Relation.Binary.Construct.NonStrictToStrict.html#2481" class="Bound">x≉y</a><a id="2484" class="Symbol">)</a> <a id="2486" class="Symbol">=</a> <a id="2488" href="Relation.Binary.Construct.NonStrictToStrict.html#2481" class="Bound">x≉y</a> <a id="2492" href="Relation.Binary.Construct.NonStrictToStrict.html#2472" class="Bound">x≈y</a>

<a id="&lt;-trans"></a><a id="2497" href="Relation.Binary.Construct.NonStrictToStrict.html#2497" class="Function">&lt;-trans</a> <a id="2505" class="Symbol">:</a> <a id="2507" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2522" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2526" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2530" class="Symbol">→</a> <a id="2532" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2543" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="2547" href="Relation.Binary.Construct.NonStrictToStrict.html#2497" class="Function">&lt;-trans</a> <a id="2555" href="Relation.Binary.Construct.NonStrictToStrict.html#2555" class="Bound">po</a> <a id="2558" class="Symbol">(</a><a id="2559" href="Relation.Binary.Construct.NonStrictToStrict.html#2559" class="Bound">x≤y</a> <a id="2563" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2565" href="Relation.Binary.Construct.NonStrictToStrict.html#2565" class="Bound">x≉y</a><a id="2568" class="Symbol">)</a> <a id="2570" class="Symbol">(</a><a id="2571" href="Relation.Binary.Construct.NonStrictToStrict.html#2571" class="Bound">y≤z</a> <a id="2575" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2577" href="Relation.Binary.Construct.NonStrictToStrict.html#2577" class="Bound">y≉z</a><a id="2580" class="Symbol">)</a> <a id="2582" class="Symbol">=</a>
  <a id="2586" class="Symbol">(</a><a id="2587" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2593" href="Relation.Binary.Construct.NonStrictToStrict.html#2559" class="Bound">x≤y</a> <a id="2597" href="Relation.Binary.Construct.NonStrictToStrict.html#2571" class="Bound">y≤z</a> <a id="2601" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2603" href="Relation.Binary.Construct.NonStrictToStrict.html#2565" class="Bound">x≉y</a> <a id="2607" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2609" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="2617" href="Relation.Binary.Construct.NonStrictToStrict.html#2559" class="Bound">x≤y</a> <a id="2621" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2623" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2629" href="Relation.Binary.Construct.NonStrictToStrict.html#2571" class="Bound">y≤z</a> <a id="2633" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2635" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2645" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2647" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a><a id="2653" class="Symbol">)</a>
  <a id="2657" class="Keyword">where</a> <a id="2663" class="Keyword">open</a> <a id="2668" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="2683" href="Relation.Binary.Construct.NonStrictToStrict.html#2555" class="Bound">po</a>

<a id="&lt;-≤-trans"></a><a id="2687" href="Relation.Binary.Construct.NonStrictToStrict.html#2687" class="Function">&lt;-≤-trans</a> <a id="2697" class="Symbol">:</a> <a id="2699" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2709" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2726" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2730" class="Symbol">→</a> <a id="2732" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2746" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2750" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2754" class="Symbol">→</a>
           <a id="2767" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2771" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2781" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2785" class="Symbol">→</a> <a id="2787" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2793" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="2797" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2801" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="2805" href="Relation.Binary.Construct.NonStrictToStrict.html#2687" class="Function">&lt;-≤-trans</a> <a id="2815" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">sym</a> <a id="2819" href="Relation.Binary.Construct.NonStrictToStrict.html#2819" class="Bound">trans</a> <a id="2825" href="Relation.Binary.Construct.NonStrictToStrict.html#2825" class="Bound">antisym</a> <a id="2833" href="Relation.Binary.Construct.NonStrictToStrict.html#2833" class="Bound">respʳ</a> <a id="2839" class="Symbol">(</a><a id="2840" href="Relation.Binary.Construct.NonStrictToStrict.html#2840" class="Bound">x≤y</a> <a id="2844" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2846" href="Relation.Binary.Construct.NonStrictToStrict.html#2846" class="Bound">x≉y</a><a id="2849" class="Symbol">)</a> <a id="2851" href="Relation.Binary.Construct.NonStrictToStrict.html#2851" class="Bound">y≤z</a> <a id="2855" class="Symbol">=</a>
  <a id="2859" href="Relation.Binary.Construct.NonStrictToStrict.html#2819" class="Bound">trans</a> <a id="2865" href="Relation.Binary.Construct.NonStrictToStrict.html#2840" class="Bound">x≤y</a> <a id="2869" href="Relation.Binary.Construct.NonStrictToStrict.html#2851" class="Bound">y≤z</a> <a id="2873" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2875" class="Symbol">(λ</a> <a id="2878" href="Relation.Binary.Construct.NonStrictToStrict.html#2878" class="Bound">x≈z</a> <a id="2882" class="Symbol">→</a> <a id="2884" href="Relation.Binary.Construct.NonStrictToStrict.html#2846" class="Bound">x≉y</a> <a id="2888" class="Symbol">(</a><a id="2889" href="Relation.Binary.Construct.NonStrictToStrict.html#2825" class="Bound">antisym</a> <a id="2897" href="Relation.Binary.Construct.NonStrictToStrict.html#2840" class="Bound">x≤y</a> <a id="2901" class="Symbol">(</a><a id="2902" href="Relation.Binary.Construct.NonStrictToStrict.html#2833" class="Bound">respʳ</a> <a id="2908" class="Symbol">(</a><a id="2909" href="Relation.Binary.Construct.NonStrictToStrict.html#2815" class="Bound">sym</a> <a id="2913" href="Relation.Binary.Construct.NonStrictToStrict.html#2878" class="Bound">x≈z</a><a id="2916" class="Symbol">)</a> <a id="2918" href="Relation.Binary.Construct.NonStrictToStrict.html#2851" class="Bound">y≤z</a><a id="2921" class="Symbol">)))</a>

<a id="≤-&lt;-trans"></a><a id="2926" href="Relation.Binary.Construct.NonStrictToStrict.html#2926" class="Function">≤-&lt;-trans</a> <a id="2936" class="Symbol">:</a> <a id="2938" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2949" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2953" class="Symbol">→</a> <a id="2955" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2969" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="2973" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2977" class="Symbol">→</a>
           <a id="2990" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="2994" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3004" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3008" class="Symbol">→</a> <a id="3010" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3016" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3020" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3024" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="3028" href="Relation.Binary.Construct.NonStrictToStrict.html#2926" class="Function">≤-&lt;-trans</a> <a id="3038" href="Relation.Binary.Construct.NonStrictToStrict.html#3038" class="Bound">trans</a> <a id="3044" href="Relation.Binary.Construct.NonStrictToStrict.html#3044" class="Bound">antisym</a> <a id="3052" href="Relation.Binary.Construct.NonStrictToStrict.html#3052" class="Bound">respʳ</a> <a id="3058" href="Relation.Binary.Construct.NonStrictToStrict.html#3058" class="Bound">x≤y</a> <a id="3062" class="Symbol">(</a><a id="3063" href="Relation.Binary.Construct.NonStrictToStrict.html#3063" class="Bound">y≤z</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Binary.Construct.NonStrictToStrict.html#3069" class="Bound">y≉z</a><a id="3072" class="Symbol">)</a> <a id="3074" class="Symbol">=</a>
  <a id="3078" href="Relation.Binary.Construct.NonStrictToStrict.html#3038" class="Bound">trans</a> <a id="3084" href="Relation.Binary.Construct.NonStrictToStrict.html#3058" class="Bound">x≤y</a> <a id="3088" href="Relation.Binary.Construct.NonStrictToStrict.html#3063" class="Bound">y≤z</a> <a id="3092" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3094" class="Symbol">(λ</a> <a id="3097" href="Relation.Binary.Construct.NonStrictToStrict.html#3097" class="Bound">x≈z</a> <a id="3101" class="Symbol">→</a> <a id="3103" href="Relation.Binary.Construct.NonStrictToStrict.html#3069" class="Bound">y≉z</a> <a id="3107" class="Symbol">(</a><a id="3108" href="Relation.Binary.Construct.NonStrictToStrict.html#3044" class="Bound">antisym</a> <a id="3116" href="Relation.Binary.Construct.NonStrictToStrict.html#3063" class="Bound">y≤z</a> <a id="3120" class="Symbol">(</a><a id="3121" href="Relation.Binary.Construct.NonStrictToStrict.html#3052" class="Bound">respʳ</a> <a id="3127" href="Relation.Binary.Construct.NonStrictToStrict.html#3097" class="Bound">x≈z</a> <a id="3131" href="Relation.Binary.Construct.NonStrictToStrict.html#3058" class="Bound">x≤y</a><a id="3134" class="Symbol">)))</a>

<a id="&lt;-asym"></a><a id="3139" href="Relation.Binary.Construct.NonStrictToStrict.html#3139" class="Function">&lt;-asym</a> <a id="3146" class="Symbol">:</a> <a id="3148" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3162" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3166" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3170" class="Symbol">→</a> <a id="3172" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3183" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="3187" href="Relation.Binary.Construct.NonStrictToStrict.html#3139" class="Function">&lt;-asym</a> <a id="3194" href="Relation.Binary.Construct.NonStrictToStrict.html#3194" class="Bound">antisym</a> <a id="3202" class="Symbol">(</a><a id="3203" href="Relation.Binary.Construct.NonStrictToStrict.html#3203" class="Bound">x≤y</a> <a id="3207" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3209" href="Relation.Binary.Construct.NonStrictToStrict.html#3209" class="Bound">x≉y</a><a id="3212" class="Symbol">)</a> <a id="3214" class="Symbol">(</a><a id="3215" href="Relation.Binary.Construct.NonStrictToStrict.html#3215" class="Bound">y≤x</a> <a id="3219" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3221" class="Symbol">_)</a> <a id="3224" class="Symbol">=</a> <a id="3226" href="Relation.Binary.Construct.NonStrictToStrict.html#3209" class="Bound">x≉y</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Binary.Construct.NonStrictToStrict.html#3194" class="Bound">antisym</a> <a id="3239" href="Relation.Binary.Construct.NonStrictToStrict.html#3203" class="Bound">x≤y</a> <a id="3243" href="Relation.Binary.Construct.NonStrictToStrict.html#3215" class="Bound">y≤x</a><a id="3246" class="Symbol">)</a>

<a id="&lt;-respˡ-≈"></a><a id="3249" href="Relation.Binary.Construct.NonStrictToStrict.html#3249" class="Function">&lt;-respˡ-≈</a> <a id="3259" class="Symbol">:</a> <a id="3261" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3272" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3282" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3292" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3296" class="Symbol">→</a> <a id="3298" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3302" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="3312" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3316" href="Relation.Binary.Construct.NonStrictToStrict.html#3249" class="Function">&lt;-respˡ-≈</a> <a id="3326" href="Relation.Binary.Construct.NonStrictToStrict.html#3326" class="Bound">trans</a> <a id="3332" href="Relation.Binary.Construct.NonStrictToStrict.html#3332" class="Bound">respˡ</a> <a id="3338" href="Relation.Binary.Construct.NonStrictToStrict.html#3338" class="Bound">y≈z</a> <a id="3342" class="Symbol">(</a><a id="3343" href="Relation.Binary.Construct.NonStrictToStrict.html#3343" class="Bound">y≤x</a> <a id="3347" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3349" href="Relation.Binary.Construct.NonStrictToStrict.html#3349" class="Bound">y≉x</a><a id="3352" class="Symbol">)</a> <a id="3354" class="Symbol">=</a>
  <a id="3358" href="Relation.Binary.Construct.NonStrictToStrict.html#3332" class="Bound">respˡ</a> <a id="3364" href="Relation.Binary.Construct.NonStrictToStrict.html#3338" class="Bound">y≈z</a> <a id="3368" href="Relation.Binary.Construct.NonStrictToStrict.html#3343" class="Bound">y≤x</a> <a id="3372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3374" href="Relation.Binary.Construct.NonStrictToStrict.html#3349" class="Bound">y≉x</a> <a id="3378" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3380" href="Relation.Binary.Construct.NonStrictToStrict.html#3326" class="Bound">trans</a> <a id="3386" href="Relation.Binary.Construct.NonStrictToStrict.html#3338" class="Bound">y≈z</a>

<a id="&lt;-respʳ-≈"></a><a id="3391" href="Relation.Binary.Construct.NonStrictToStrict.html#3391" class="Function">&lt;-respʳ-≈</a> <a id="3401" class="Symbol">:</a> <a id="3403" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3413" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3417" class="Symbol">→</a> <a id="3419" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="3430" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3434" class="Symbol">→</a>
            <a id="3448" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3452" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3462" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3466" class="Symbol">→</a> <a id="3468" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3472" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3482" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3486" href="Relation.Binary.Construct.NonStrictToStrict.html#3391" class="Function">&lt;-respʳ-≈</a> <a id="3496" href="Relation.Binary.Construct.NonStrictToStrict.html#3496" class="Bound">sym</a> <a id="3500" href="Relation.Binary.Construct.NonStrictToStrict.html#3500" class="Bound">trans</a> <a id="3506" href="Relation.Binary.Construct.NonStrictToStrict.html#3506" class="Bound">respʳ</a> <a id="3512" href="Relation.Binary.Construct.NonStrictToStrict.html#3512" class="Bound">y≈z</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Relation.Binary.Construct.NonStrictToStrict.html#3517" class="Bound">x≤y</a> <a id="3521" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3523" href="Relation.Binary.Construct.NonStrictToStrict.html#3523" class="Bound">x≉y</a><a id="3526" class="Symbol">)</a> <a id="3528" class="Symbol">=</a>
  <a id="3532" class="Symbol">(</a><a id="3533" href="Relation.Binary.Construct.NonStrictToStrict.html#3506" class="Bound">respʳ</a> <a id="3539" href="Relation.Binary.Construct.NonStrictToStrict.html#3512" class="Bound">y≈z</a> <a id="3543" href="Relation.Binary.Construct.NonStrictToStrict.html#3517" class="Bound">x≤y</a><a id="3546" class="Symbol">)</a> <a id="3548" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3550" class="Symbol">λ</a> <a id="3552" href="Relation.Binary.Construct.NonStrictToStrict.html#3552" class="Bound">x≈z</a> <a id="3556" class="Symbol">→</a> <a id="3558" href="Relation.Binary.Construct.NonStrictToStrict.html#3523" class="Bound">x≉y</a> <a id="3562" class="Symbol">(</a><a id="3563" href="Relation.Binary.Construct.NonStrictToStrict.html#3500" class="Bound">trans</a> <a id="3569" href="Relation.Binary.Construct.NonStrictToStrict.html#3552" class="Bound">x≈z</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Relation.Binary.Construct.NonStrictToStrict.html#3496" class="Bound">sym</a> <a id="3578" href="Relation.Binary.Construct.NonStrictToStrict.html#3512" class="Bound">y≈z</a><a id="3581" class="Symbol">))</a>

<a id="&lt;-resp-≈"></a><a id="3585" href="Relation.Binary.Construct.NonStrictToStrict.html#3585" class="Function">&lt;-resp-≈</a> <a id="3594" class="Symbol">:</a> <a id="3596" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3610" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3614" class="Symbol">→</a> <a id="3616" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3620" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3630" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3634" class="Symbol">→</a> <a id="3636" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a> <a id="3640" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="3650" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a>
<a id="3654" href="Relation.Binary.Construct.NonStrictToStrict.html#3585" class="Function">&lt;-resp-≈</a> <a id="3663" href="Relation.Binary.Construct.NonStrictToStrict.html#3663" class="Bound">eq</a> <a id="3666" class="Symbol">(</a><a id="3667" href="Relation.Binary.Construct.NonStrictToStrict.html#3667" class="Bound">respʳ</a> <a id="3673" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3675" href="Relation.Binary.Construct.NonStrictToStrict.html#3675" class="Bound">respˡ</a><a id="3680" class="Symbol">)</a> <a id="3682" class="Symbol">=</a>
  <a id="3686" href="Relation.Binary.Construct.NonStrictToStrict.html#3391" class="Function">&lt;-respʳ-≈</a> <a id="3696" href="Relation.Binary.Structures.html#1667" class="Function">sym</a> <a id="3700" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3706" href="Relation.Binary.Construct.NonStrictToStrict.html#3667" class="Bound">respʳ</a> <a id="3712" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3714" href="Relation.Binary.Construct.NonStrictToStrict.html#3249" class="Function">&lt;-respˡ-≈</a> <a id="3724" href="Relation.Binary.Structures.html#1693" class="Function">trans</a> <a id="3730" href="Relation.Binary.Construct.NonStrictToStrict.html#3675" class="Bound">respˡ</a>
  <a id="3738" class="Keyword">where</a> <a id="3744" class="Keyword">open</a> <a id="3749" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3763" href="Relation.Binary.Construct.NonStrictToStrict.html#3663" class="Bound">eq</a>

<a id="&lt;-trichotomous"></a><a id="3767" href="Relation.Binary.Construct.NonStrictToStrict.html#3767" class="Function">&lt;-trichotomous</a> <a id="3782" class="Symbol">:</a> <a id="3784" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="3794" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3798" class="Symbol">→</a> <a id="3800" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3810" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3814" class="Symbol">→</a>
                 <a id="3833" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3847" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3851" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3855" class="Symbol">→</a> <a id="3857" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3863" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="3867" class="Symbol">→</a>
                 <a id="3886" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3899" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="3903" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="3907" href="Relation.Binary.Construct.NonStrictToStrict.html#3767" class="Function">&lt;-trichotomous</a> <a id="3922" href="Relation.Binary.Construct.NonStrictToStrict.html#3922" class="Bound">≈-sym</a> <a id="3928" href="Relation.Binary.Construct.NonStrictToStrict.html#3928" class="Bound Operator">_≟_</a> <a id="3932" href="Relation.Binary.Construct.NonStrictToStrict.html#3932" class="Bound">antisym</a> <a id="3940" href="Relation.Binary.Construct.NonStrictToStrict.html#3940" class="Bound">total</a> <a id="3946" href="Relation.Binary.Construct.NonStrictToStrict.html#3946" class="Bound">x</a> <a id="3948" href="Relation.Binary.Construct.NonStrictToStrict.html#3948" class="Bound">y</a> <a id="3950" class="Keyword">with</a> <a id="3955" href="Relation.Binary.Construct.NonStrictToStrict.html#3946" class="Bound">x</a> <a id="3957" href="Relation.Binary.Construct.NonStrictToStrict.html#3928" class="Bound Operator">≟</a> <a id="3959" href="Relation.Binary.Construct.NonStrictToStrict.html#3948" class="Bound">y</a>
<a id="3961" class="Symbol">...</a> <a id="3965" class="Symbol">|</a> <a id="3967" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3971" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a> <a id="3975" class="Symbol">=</a> <a id="3977" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3982" class="Symbol">(</a><a id="3983" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="3992" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a><a id="3995" class="Symbol">)</a> <a id="3997" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a> <a id="4001" class="Symbol">(</a><a id="4002" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a> <a id="4011" class="Symbol">(</a><a id="4012" class="Bound">≈-sym</a> <a id="4018" href="Relation.Binary.Construct.NonStrictToStrict.html#3971" class="Bound">x≈y</a><a id="4021" class="Symbol">))</a>
<a id="4024" class="Symbol">...</a> <a id="4028" class="Symbol">|</a> <a id="4030" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="4034" href="Relation.Binary.Construct.NonStrictToStrict.html#4034" class="Bound">x≉y</a> <a id="4038" class="Keyword">with</a> <a id="4043" class="Bound">total</a> <a id="4049" class="Bound">x</a> <a id="4051" class="Bound">y</a>
<a id="4053" class="Symbol">...</a>   <a id="4059" class="Symbol">|</a> <a id="4061" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4066" href="Relation.Binary.Construct.NonStrictToStrict.html#4066" class="Bound">x≤y</a> <a id="4070" class="Symbol">=</a> <a id="4072" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="4077" class="Symbol">(</a><a id="4078" href="Relation.Binary.Construct.NonStrictToStrict.html#4066" class="Bound">x≤y</a> <a id="4082" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4084" class="Bound">x≉y</a><a id="4087" class="Symbol">)</a> <a id="4089" class="Bound">x≉y</a> <a id="4093" class="Symbol">(</a><a id="4094" class="Bound">x≉y</a> <a id="4098" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4100" class="Bound">antisym</a> <a id="4108" href="Relation.Binary.Construct.NonStrictToStrict.html#4066" class="Bound">x≤y</a> <a id="4112" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4114" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4119" class="Symbol">)</a>
<a id="4121" class="Symbol">...</a>   <a id="4127" class="Symbol">|</a> <a id="4129" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4134" href="Relation.Binary.Construct.NonStrictToStrict.html#4134" class="Bound">y≤x</a> <a id="4138" class="Symbol">=</a> <a id="4140" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="4145" class="Symbol">(</a><a id="4146" class="Bound">x≉y</a> <a id="4150" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4152" href="Function.Base.html#1657" class="Function">flip</a> <a id="4157" class="Bound">antisym</a> <a id="4165" href="Relation.Binary.Construct.NonStrictToStrict.html#4134" class="Bound">y≤x</a> <a id="4169" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4171" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="4176" class="Symbol">)</a> <a id="4178" class="Bound">x≉y</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Relation.Binary.Construct.NonStrictToStrict.html#4134" class="Bound">y≤x</a> <a id="4187" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4189" class="Bound">x≉y</a> <a id="4193" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4195" class="Bound">≈-sym</a><a id="4200" class="Symbol">)</a>

<a id="&lt;-decidable"></a><a id="4203" href="Relation.Binary.Construct.NonStrictToStrict.html#4203" class="Function">&lt;-decidable</a> <a id="4215" class="Symbol">:</a> <a id="4217" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4227" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4231" class="Symbol">→</a> <a id="4233" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4243" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4259" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="4263" href="Relation.Binary.Construct.NonStrictToStrict.html#4203" class="Function">&lt;-decidable</a> <a id="4275" href="Relation.Binary.Construct.NonStrictToStrict.html#4275" class="Bound Operator">_≟_</a> <a id="4279" href="Relation.Binary.Construct.NonStrictToStrict.html#4279" class="Bound Operator">_≤?_</a> <a id="4284" href="Relation.Binary.Construct.NonStrictToStrict.html#4284" class="Bound">x</a> <a id="4286" href="Relation.Binary.Construct.NonStrictToStrict.html#4286" class="Bound">y</a> <a id="4288" class="Symbol">=</a> <a id="4290" href="Relation.Binary.Construct.NonStrictToStrict.html#4284" class="Bound">x</a> <a id="4292" href="Relation.Binary.Construct.NonStrictToStrict.html#4279" class="Bound Operator">≤?</a> <a id="4295" href="Relation.Binary.Construct.NonStrictToStrict.html#4286" class="Bound">y</a> <a id="4297" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="4303" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="4306" class="Symbol">(</a><a id="4307" href="Relation.Binary.Construct.NonStrictToStrict.html#4284" class="Bound">x</a> <a id="4309" href="Relation.Binary.Construct.NonStrictToStrict.html#4275" class="Bound Operator">≟</a> <a id="4311" href="Relation.Binary.Construct.NonStrictToStrict.html#4286" class="Bound">y</a><a id="4312" class="Symbol">)</a>

<a id="4315" class="Comment">------------------------------------------------------------------------</a>
<a id="4388" class="Comment">-- Structures</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="4403" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="4426" class="Symbol">:</a> <a id="4428" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4443" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4447" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4451" class="Symbol">→</a>
                         <a id="4478" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4499" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4503" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="4507" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="4530" href="Relation.Binary.Construct.NonStrictToStrict.html#4530" class="Bound">po</a> <a id="4533" class="Symbol">=</a> <a id="4535" class="Keyword">record</a>
  <a id="4544" class="Symbol">{</a> <a id="4546" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4560" class="Symbol">=</a> <a id="4562" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
  <a id="4578" class="Symbol">;</a> <a id="4580" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4594" class="Symbol">=</a> <a id="4596" href="Relation.Binary.Construct.NonStrictToStrict.html#2432" class="Function">&lt;-irrefl</a>
  <a id="4607" class="Symbol">;</a> <a id="4609" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4623" class="Symbol">=</a> <a id="4625" href="Relation.Binary.Construct.NonStrictToStrict.html#2497" class="Function">&lt;-trans</a> <a id="4633" href="Relation.Binary.Construct.NonStrictToStrict.html#4530" class="Bound">po</a>
  <a id="4638" class="Symbol">;</a> <a id="4640" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4654" class="Symbol">=</a> <a id="4656" href="Relation.Binary.Construct.NonStrictToStrict.html#3585" class="Function">&lt;-resp-≈</a> <a id="4665" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="4679" href="Relation.Binary.Structures.html#4272" class="Function">≤-resp-≈</a>
  <a id="4690" class="Symbol">}</a> <a id="4692" class="Keyword">where</a> <a id="4698" class="Keyword">open</a> <a id="4703" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4718" href="Relation.Binary.Construct.NonStrictToStrict.html#4530" class="Bound">po</a>

<a id="&lt;-isDecStrictPartialOrder"></a><a id="4722" href="Relation.Binary.Construct.NonStrictToStrict.html#4722" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4748" class="Symbol">:</a> <a id="4750" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4768" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4772" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="4776" class="Symbol">→</a>
                            <a id="4806" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="4830" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="4834" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="4838" href="Relation.Binary.Construct.NonStrictToStrict.html#4722" class="Function">&lt;-isDecStrictPartialOrder</a> <a id="4864" href="Relation.Binary.Construct.NonStrictToStrict.html#4864" class="Bound">dpo</a> <a id="4868" class="Symbol">=</a> <a id="4870" class="Keyword">record</a>
  <a id="4879" class="Symbol">{</a> <a id="4881" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="4902" class="Symbol">=</a> <a id="4904" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="4927" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a>
  <a id="4944" class="Symbol">;</a> <a id="4946" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a> <a id="4950" class="Symbol">=</a> <a id="4952" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>
  <a id="4958" class="Symbol">;</a> <a id="4960" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a> <a id="4965" class="Symbol">=</a> <a id="4967" href="Relation.Binary.Construct.NonStrictToStrict.html#4203" class="Function">&lt;-decidable</a> <a id="4979" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a> <a id="4983" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
  <a id="4990" class="Symbol">}</a> <a id="4992" class="Keyword">where</a> <a id="4998" class="Keyword">open</a> <a id="5003" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="5021" href="Relation.Binary.Construct.NonStrictToStrict.html#4864" class="Bound">dpo</a>

<a id="&lt;-isStrictTotalOrder₁"></a><a id="5026" href="Relation.Binary.Construct.NonStrictToStrict.html#5026" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5048" class="Symbol">:</a> <a id="5050" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5060" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5079" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5083" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="5087" class="Symbol">→</a>
                        <a id="5113" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5132" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5136" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="5140" href="Relation.Binary.Construct.NonStrictToStrict.html#5026" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5162" href="Relation.Binary.Construct.NonStrictToStrict.html#5162" class="Bound">≟</a> <a id="5164" href="Relation.Binary.Construct.NonStrictToStrict.html#5164" class="Bound">tot</a> <a id="5168" class="Symbol">=</a> <a id="5170" class="Keyword">record</a>
  <a id="5179" class="Symbol">{</a> <a id="5181" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5202" class="Symbol">=</a> <a id="5204" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">&lt;-isStrictPartialOrder</a> <a id="5227" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a>
  <a id="5244" class="Symbol">;</a> <a id="5246" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5267" class="Symbol">=</a> <a id="5269" href="Relation.Binary.Construct.NonStrictToStrict.html#3767" class="Function">&lt;-trichotomous</a> <a id="5284" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="5291" href="Relation.Binary.Construct.NonStrictToStrict.html#5162" class="Bound">≟</a> <a id="5293" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="5301" href="Relation.Binary.Structures.html#6084" class="Field">total</a>
  <a id="5309" class="Symbol">}</a> <a id="5311" class="Keyword">where</a> <a id="5317" class="Keyword">open</a> <a id="5322" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="5335" href="Relation.Binary.Construct.NonStrictToStrict.html#5164" class="Bound">tot</a>

<a id="&lt;-isStrictTotalOrder₂"></a><a id="5340" href="Relation.Binary.Construct.NonStrictToStrict.html#5340" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5362" class="Symbol">:</a> <a id="5364" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5380" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5384" href="Relation.Binary.Construct.NonStrictToStrict.html#397" class="Bound Operator">_≤_</a> <a id="5388" class="Symbol">→</a>
                        <a id="5414" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5433" href="Relation.Binary.Construct.NonStrictToStrict.html#380" class="Bound Operator">_≈_</a> <a id="5437" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">_&lt;_</a>
<a id="5441" href="Relation.Binary.Construct.NonStrictToStrict.html#5340" class="Function">&lt;-isStrictTotalOrder₂</a> <a id="5463" href="Relation.Binary.Construct.NonStrictToStrict.html#5463" class="Bound">dtot</a> <a id="5468" class="Symbol">=</a> <a id="5470" href="Relation.Binary.Construct.NonStrictToStrict.html#5026" class="Function">&lt;-isStrictTotalOrder₁</a> <a id="5492" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a> <a id="5496" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a>
  <a id="5511" class="Keyword">where</a> <a id="5517" class="Keyword">open</a> <a id="5522" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="5538" href="Relation.Binary.Construct.NonStrictToStrict.html#5463" class="Bound">dtot</a></pre></body></html>


==> anc/html/Relation.Binary.Construct.On.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>On (Relation.Binary.Construct.On)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Construct.On</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Many properties which hold for `_∼_` also hold for `_∼_ on f`</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Symbol">{-#</a> <a id="249" class="Keyword">OPTIONS</a> <a id="257" class="Pragma">--cubical-compatible</a> <a id="278" class="Pragma">--safe</a> <a id="285" class="Symbol">#-}</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Relation.Binary.Construct.On.html" class="Module">Relation.Binary.Construct.On</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="363" class="Keyword">using</a> <a id="369" class="Symbol">(</a><a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">)</a>
<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Function.Base.html" class="Module">Function.Base</a> <a id="401" class="Keyword">using</a> <a id="407" class="Symbol">(</a><a id="408" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="412" class="Symbol">;</a> <a id="414" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="453" class="Keyword">using</a> <a id="459" class="Symbol">(</a><a id="460" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a><a id="471" class="Symbol">;</a> <a id="473" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="476" class="Symbol">;</a> <a id="478" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="481" class="Symbol">)</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Level.html" class="Module">Level</a> <a id="501" class="Keyword">using</a> <a id="507" class="Symbol">(</a><a id="508" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="558" class="Symbol">;</a> <a id="560" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a>
  <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="618" class="Symbol">;</a> <a id="620" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="626" class="Symbol">;</a> <a id="628" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="644" class="Symbol">;</a> <a id="646" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a><a id="654" class="Symbol">;</a> <a id="656" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a>
        <a id="683" class="Symbol">;</a> <a id="685" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="695" class="Symbol">;</a> <a id="697" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="710" class="Symbol">;</a> <a id="712" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="728" class="Symbol">)</a>
<a id="730" class="Keyword">open</a> <a id="735" class="Keyword">import</a> <a id="742" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="791" class="Symbol">;</a> <a id="793" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="809" class="Symbol">;</a> <a id="811" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="821" class="Symbol">;</a> <a id="823" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a>
        <a id="846" class="Symbol">;</a> <a id="848" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="865" class="Symbol">;</a> <a id="867" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="887" class="Symbol">;</a> <a id="889" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a>
        <a id="910" class="Symbol">;</a> <a id="912" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="927" class="Symbol">;</a> <a id="929" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="947" class="Symbol">)</a>
<a id="949" class="Keyword">open</a> <a id="954" class="Keyword">import</a> <a id="961" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="991" class="Keyword">using</a> <a id="997" class="Symbol">(</a><a id="998" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="1020" class="Symbol">;</a> <a id="1022" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="1031" class="Symbol">;</a> <a id="1033" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="1043" class="Symbol">;</a> <a id="1045" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a>
        <a id="1067" class="Symbol">;</a> <a id="1069" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1079" class="Symbol">;</a> <a id="1081" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="1090" class="Symbol">;</a> <a id="1092" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a><a id="1097" class="Symbol">;</a> <a id="1099" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="1111" class="Symbol">;</a> <a id="1113" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="1123" class="Symbol">;</a> <a id="1125" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="1136" class="Symbol">)</a>

<a id="1139" class="Keyword">private</a>
  <a id="1149" class="Keyword">variable</a>
    <a id="1162" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="1164" href="Relation.Binary.Construct.On.html#1164" class="Generalizable">b</a> <a id="1166" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">p</a> <a id="1168" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a> <a id="1170" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="1173" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a> <a id="1176" class="Symbol">:</a> <a id="1178" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1188" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1196" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a>
    <a id="1202" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1210" href="Relation.Binary.Construct.On.html#1164" class="Generalizable">b</a>

<a id="1213" class="Comment">------------------------------------------------------------------------</a>
<a id="1286" class="Comment">-- Definitions</a>

<a id="1302" class="Keyword">module</a> <a id="1309" href="Relation.Binary.Construct.On.html#1309" class="Module">_</a> <a id="1311" class="Symbol">(</a><a id="1312" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="1318" class="Symbol">→</a> <a id="1320" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Keyword">where</a>

  <a id="1332" href="Relation.Binary.Construct.On.html#1332" class="Function">implies</a> <a id="1340" class="Symbol">:</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Binary.Construct.On.html#1343" class="Bound">≈</a> <a id="1345" class="Symbol">:</a> <a id="1347" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1351" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1353" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="1355" class="Symbol">)</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Relation.Binary.Construct.On.html#1358" class="Bound">∼</a> <a id="1360" class="Symbol">:</a> <a id="1362" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1366" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1368" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="1370" class="Symbol">)</a> <a id="1372" class="Symbol">→</a>
            <a id="1386" href="Relation.Binary.Construct.On.html#1343" class="Bound">≈</a> <a id="1388" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1390" href="Relation.Binary.Construct.On.html#1358" class="Bound">∼</a> <a id="1392" class="Symbol">→</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Relation.Binary.Construct.On.html#1343" class="Bound">≈</a> <a id="1397" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1400" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1401" class="Symbol">)</a> <a id="1403" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1405" class="Symbol">(</a><a id="1406" href="Relation.Binary.Construct.On.html#1358" class="Bound">∼</a> <a id="1408" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1411" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1412" class="Symbol">)</a>
  <a id="1416" href="Relation.Binary.Construct.On.html#1332" class="Function">implies</a> <a id="1424" class="Symbol">_</a> <a id="1426" class="Symbol">_</a> <a id="1428" href="Relation.Binary.Construct.On.html#1428" class="Bound">impl</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Relation.Binary.Construct.On.html#1428" class="Bound">impl</a>

  <a id="1443" href="Relation.Binary.Construct.On.html#1443" class="Function">reflexive</a> <a id="1453" class="Symbol">:</a> <a id="1455" class="Symbol">(</a><a id="1456" href="Relation.Binary.Construct.On.html#1456" class="Bound">∼</a> <a id="1458" class="Symbol">:</a> <a id="1460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1464" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1466" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="1467" class="Symbol">)</a> <a id="1469" class="Symbol">→</a> <a id="1471" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1481" href="Relation.Binary.Construct.On.html#1456" class="Bound">∼</a> <a id="1483" class="Symbol">→</a> <a id="1485" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Construct.On.html#1456" class="Bound">∼</a> <a id="1498" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1501" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1502" class="Symbol">)</a>
  <a id="1506" href="Relation.Binary.Construct.On.html#1443" class="Function">reflexive</a> <a id="1516" class="Symbol">_</a> <a id="1518" href="Relation.Binary.Construct.On.html#1518" class="Bound">refl</a> <a id="1523" class="Symbol">=</a> <a id="1525" href="Relation.Binary.Construct.On.html#1518" class="Bound">refl</a>

  <a id="1533" href="Relation.Binary.Construct.On.html#1533" class="Function">irreflexive</a> <a id="1545" class="Symbol">:</a> <a id="1547" class="Symbol">(</a><a id="1548" href="Relation.Binary.Construct.On.html#1548" class="Bound">≈</a> <a id="1550" class="Symbol">:</a> <a id="1552" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1556" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1558" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="1560" class="Symbol">)</a> <a id="1562" class="Symbol">(</a><a id="1563" href="Relation.Binary.Construct.On.html#1563" class="Bound">∼</a> <a id="1565" class="Symbol">:</a> <a id="1567" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1571" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1573" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">→</a>
                <a id="1595" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1607" href="Relation.Binary.Construct.On.html#1548" class="Bound">≈</a> <a id="1609" href="Relation.Binary.Construct.On.html#1563" class="Bound">∼</a> <a id="1611" class="Symbol">→</a> <a id="1613" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="1625" class="Symbol">(</a><a id="1626" href="Relation.Binary.Construct.On.html#1548" class="Bound">≈</a> <a id="1628" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1631" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1632" class="Symbol">)</a> <a id="1634" class="Symbol">(</a><a id="1635" href="Relation.Binary.Construct.On.html#1563" class="Bound">∼</a> <a id="1637" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1640" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1641" class="Symbol">)</a>
  <a id="1645" href="Relation.Binary.Construct.On.html#1533" class="Function">irreflexive</a> <a id="1657" class="Symbol">_</a> <a id="1659" class="Symbol">_</a> <a id="1661" href="Relation.Binary.Construct.On.html#1661" class="Bound">irrefl</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Relation.Binary.Construct.On.html#1661" class="Bound">irrefl</a>

  <a id="1680" href="Relation.Binary.Construct.On.html#1680" class="Function">symmetric</a> <a id="1690" class="Symbol">:</a> <a id="1692" class="Symbol">(</a><a id="1693" href="Relation.Binary.Construct.On.html#1693" class="Bound">∼</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1701" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1703" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="1704" class="Symbol">)</a> <a id="1706" class="Symbol">→</a> <a id="1708" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1718" href="Relation.Binary.Construct.On.html#1693" class="Bound">∼</a> <a id="1720" class="Symbol">→</a> <a id="1722" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1732" class="Symbol">(</a><a id="1733" href="Relation.Binary.Construct.On.html#1693" class="Bound">∼</a> <a id="1735" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1738" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1739" class="Symbol">)</a>
  <a id="1743" href="Relation.Binary.Construct.On.html#1680" class="Function">symmetric</a> <a id="1753" class="Symbol">_</a> <a id="1755" href="Relation.Binary.Construct.On.html#1755" class="Bound">sym</a> <a id="1759" class="Symbol">=</a> <a id="1761" href="Relation.Binary.Construct.On.html#1755" class="Bound">sym</a>

  <a id="1768" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="1779" class="Symbol">:</a> <a id="1781" class="Symbol">(</a><a id="1782" href="Relation.Binary.Construct.On.html#1782" class="Bound">∼</a> <a id="1784" class="Symbol">:</a> <a id="1786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1790" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1792" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="1793" class="Symbol">)</a> <a id="1795" class="Symbol">→</a> <a id="1797" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1808" href="Relation.Binary.Construct.On.html#1782" class="Bound">∼</a> <a id="1810" class="Symbol">→</a> <a id="1812" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Relation.Binary.Construct.On.html#1782" class="Bound">∼</a> <a id="1826" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1829" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1830" class="Symbol">)</a>
  <a id="1834" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="1845" class="Symbol">_</a> <a id="1847" href="Relation.Binary.Construct.On.html#1847" class="Bound">trans</a> <a id="1853" class="Symbol">=</a> <a id="1855" href="Relation.Binary.Construct.On.html#1847" class="Bound">trans</a>

  <a id="1864" href="Relation.Binary.Construct.On.html#1864" class="Function">antisymmetric</a> <a id="1878" class="Symbol">:</a> <a id="1880" class="Symbol">(</a><a id="1881" href="Relation.Binary.Construct.On.html#1881" class="Bound">≈</a> <a id="1883" class="Symbol">:</a> <a id="1885" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1889" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1891" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="1893" class="Symbol">)</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Relation.Binary.Construct.On.html#1896" class="Bound">≤</a> <a id="1898" class="Symbol">:</a> <a id="1900" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1904" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="1906" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="1908" class="Symbol">)</a> <a id="1910" class="Symbol">→</a>
                  <a id="1930" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1944" href="Relation.Binary.Construct.On.html#1881" class="Bound">≈</a> <a id="1946" href="Relation.Binary.Construct.On.html#1896" class="Bound">≤</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Relation.Binary.Construct.On.html#1881" class="Bound">≈</a> <a id="1967" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1970" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">(</a><a id="1974" href="Relation.Binary.Construct.On.html#1896" class="Bound">≤</a> <a id="1976" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1979" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="1980" class="Symbol">)</a>
  <a id="1984" href="Relation.Binary.Construct.On.html#1864" class="Function">antisymmetric</a> <a id="1998" class="Symbol">_</a> <a id="2000" class="Symbol">_</a> <a id="2002" href="Relation.Binary.Construct.On.html#2002" class="Bound">antisym</a> <a id="2010" class="Symbol">=</a> <a id="2012" href="Relation.Binary.Construct.On.html#2002" class="Bound">antisym</a>

  <a id="2023" href="Relation.Binary.Construct.On.html#2023" class="Function">asymmetric</a> <a id="2034" class="Symbol">:</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Relation.Binary.Construct.On.html#2037" class="Bound">&lt;</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2045" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2047" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2048" class="Symbol">)</a> <a id="2050" class="Symbol">→</a> <a id="2052" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2063" href="Relation.Binary.Construct.On.html#2037" class="Bound">&lt;</a> <a id="2065" class="Symbol">→</a> <a id="2067" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2078" class="Symbol">(</a><a id="2079" href="Relation.Binary.Construct.On.html#2037" class="Bound">&lt;</a> <a id="2081" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2084" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2085" class="Symbol">)</a>
  <a id="2089" href="Relation.Binary.Construct.On.html#2023" class="Function">asymmetric</a> <a id="2100" class="Symbol">_</a> <a id="2102" href="Relation.Binary.Construct.On.html#2102" class="Bound">asym</a> <a id="2107" class="Symbol">=</a> <a id="2109" href="Relation.Binary.Construct.On.html#2102" class="Bound">asym</a>

  <a id="2117" href="Relation.Binary.Construct.On.html#2117" class="Function">respects</a> <a id="2126" class="Symbol">:</a> <a id="2128" class="Symbol">(</a><a id="2129" href="Relation.Binary.Construct.On.html#2129" class="Bound">∼</a> <a id="2131" class="Symbol">:</a> <a id="2133" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2137" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2139" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2140" class="Symbol">)</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Relation.Binary.Construct.On.html#2143" class="Bound">P</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2149" class="Symbol">→</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" href="Relation.Binary.Construct.On.html#1166" class="Generalizable">p</a><a id="2156" class="Symbol">)</a> <a id="2158" class="Symbol">→</a>
             <a id="2173" href="Relation.Binary.Construct.On.html#2143" class="Bound">P</a> <a id="2175" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2184" href="Relation.Binary.Construct.On.html#2129" class="Bound">∼</a> <a id="2186" class="Symbol">→</a> <a id="2188" class="Symbol">(</a><a id="2189" href="Relation.Binary.Construct.On.html#2143" class="Bound">P</a> <a id="2191" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2193" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2194" class="Symbol">)</a> <a id="2196" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Relation.Binary.Construct.On.html#2129" class="Bound">∼</a> <a id="2208" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2211" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2212" class="Symbol">)</a>
  <a id="2216" href="Relation.Binary.Construct.On.html#2117" class="Function">respects</a> <a id="2225" class="Symbol">_</a> <a id="2227" class="Symbol">_</a> <a id="2229" href="Relation.Binary.Construct.On.html#2229" class="Bound">resp</a> <a id="2234" class="Symbol">=</a> <a id="2236" href="Relation.Binary.Construct.On.html#2229" class="Bound">resp</a>

  <a id="2244" href="Relation.Binary.Construct.On.html#2244" class="Function">respects₂</a> <a id="2254" class="Symbol">:</a> <a id="2256" class="Symbol">(</a><a id="2257" href="Relation.Binary.Construct.On.html#2257" class="Bound">∼₁</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2266" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2268" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Relation.Binary.Construct.On.html#2273" class="Bound">∼₂</a> <a id="2276" class="Symbol">:</a> <a id="2278" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2282" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2284" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="2286" class="Symbol">)</a> <a id="2288" class="Symbol">→</a>
              <a id="2304" href="Relation.Binary.Construct.On.html#2257" class="Bound">∼₁</a> <a id="2307" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2317" href="Relation.Binary.Construct.On.html#2273" class="Bound">∼₂</a> <a id="2320" class="Symbol">→</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Relation.Binary.Construct.On.html#2257" class="Bound">∼₁</a> <a id="2326" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2329" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2330" class="Symbol">)</a> <a id="2332" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2342" class="Symbol">(</a><a id="2343" href="Relation.Binary.Construct.On.html#2273" class="Bound">∼₂</a> <a id="2346" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2349" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2350" class="Symbol">)</a>
  <a id="2354" href="Relation.Binary.Construct.On.html#2244" class="Function">respects₂</a> <a id="2364" class="Symbol">_</a> <a id="2366" class="Symbol">_</a> <a id="2368" class="Symbol">(</a><a id="2369" href="Relation.Binary.Construct.On.html#2369" class="Bound">resp₁</a> <a id="2375" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2377" href="Relation.Binary.Construct.On.html#2377" class="Bound">resp₂</a><a id="2382" class="Symbol">)</a> <a id="2384" class="Symbol">=</a> <a id="2386" class="Symbol">(</a><a id="2387" href="Relation.Binary.Construct.On.html#2369" class="Bound">resp₁</a> <a id="2393" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2395" href="Relation.Binary.Construct.On.html#2377" class="Bound">resp₂</a><a id="2400" class="Symbol">)</a>

  <a id="2405" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="2415" class="Symbol">:</a> <a id="2417" class="Symbol">(</a><a id="2418" href="Relation.Binary.Construct.On.html#2418" class="Bound">∼</a> <a id="2420" class="Symbol">:</a> <a id="2422" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2426" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2428" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2429" class="Symbol">)</a> <a id="2431" class="Symbol">→</a> <a id="2433" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2443" href="Relation.Binary.Construct.On.html#2418" class="Bound">∼</a> <a id="2445" class="Symbol">→</a> <a id="2447" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Relation.Binary.Construct.On.html#2418" class="Bound">∼</a> <a id="2460" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2463" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2464" class="Symbol">)</a>
  <a id="2468" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="2478" class="Symbol">_</a> <a id="2480" href="Relation.Binary.Construct.On.html#2480" class="Bound">dec</a> <a id="2484" href="Relation.Binary.Construct.On.html#2484" class="Bound">x</a> <a id="2486" href="Relation.Binary.Construct.On.html#2486" class="Bound">y</a> <a id="2488" class="Symbol">=</a> <a id="2490" href="Relation.Binary.Construct.On.html#2480" class="Bound">dec</a> <a id="2494" class="Symbol">(</a><a id="2495" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2497" href="Relation.Binary.Construct.On.html#2484" class="Bound">x</a><a id="2498" class="Symbol">)</a> <a id="2500" class="Symbol">(</a><a id="2501" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2503" href="Relation.Binary.Construct.On.html#2486" class="Bound">y</a><a id="2504" class="Symbol">)</a>

  <a id="2509" href="Relation.Binary.Construct.On.html#2509" class="Function">total</a> <a id="2515" class="Symbol">:</a> <a id="2517" class="Symbol">(</a><a id="2518" href="Relation.Binary.Construct.On.html#2518" class="Bound">∼</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2526" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2528" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2529" class="Symbol">)</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2539" href="Relation.Binary.Construct.On.html#2518" class="Bound">∼</a> <a id="2541" class="Symbol">→</a> <a id="2543" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Relation.Binary.Construct.On.html#2518" class="Bound">∼</a> <a id="2552" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2555" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2556" class="Symbol">)</a>
  <a id="2560" href="Relation.Binary.Construct.On.html#2509" class="Function">total</a> <a id="2566" class="Symbol">_</a> <a id="2568" href="Relation.Binary.Construct.On.html#2568" class="Bound">tot</a> <a id="2572" href="Relation.Binary.Construct.On.html#2572" class="Bound">x</a> <a id="2574" href="Relation.Binary.Construct.On.html#2574" class="Bound">y</a> <a id="2576" class="Symbol">=</a> <a id="2578" href="Relation.Binary.Construct.On.html#2568" class="Bound">tot</a> <a id="2582" class="Symbol">(</a><a id="2583" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2585" href="Relation.Binary.Construct.On.html#2572" class="Bound">x</a><a id="2586" class="Symbol">)</a> <a id="2588" class="Symbol">(</a><a id="2589" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2591" href="Relation.Binary.Construct.On.html#2574" class="Bound">y</a><a id="2592" class="Symbol">)</a>

  <a id="2597" href="Relation.Binary.Construct.On.html#2597" class="Function">trichotomous</a> <a id="2610" class="Symbol">:</a> <a id="2612" class="Symbol">(</a><a id="2613" href="Relation.Binary.Construct.On.html#2613" class="Bound">≈</a> <a id="2615" class="Symbol">:</a> <a id="2617" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2621" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2623" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="2625" class="Symbol">)</a> <a id="2627" class="Symbol">(</a><a id="2628" href="Relation.Binary.Construct.On.html#2628" class="Bound">&lt;</a> <a id="2630" class="Symbol">:</a> <a id="2632" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2636" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2638" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="2640" class="Symbol">)</a> <a id="2642" class="Symbol">→</a>
                 <a id="2661" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2674" href="Relation.Binary.Construct.On.html#2613" class="Bound">≈</a> <a id="2676" href="Relation.Binary.Construct.On.html#2628" class="Bound">&lt;</a> <a id="2678" class="Symbol">→</a> <a id="2680" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="2693" class="Symbol">(</a><a id="2694" href="Relation.Binary.Construct.On.html#2613" class="Bound">≈</a> <a id="2696" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2699" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">(</a><a id="2703" href="Relation.Binary.Construct.On.html#2628" class="Bound">&lt;</a> <a id="2705" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2708" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2709" class="Symbol">)</a>
  <a id="2713" href="Relation.Binary.Construct.On.html#2597" class="Function">trichotomous</a> <a id="2726" class="Symbol">_</a> <a id="2728" class="Symbol">_</a> <a id="2730" href="Relation.Binary.Construct.On.html#2730" class="Bound">compare</a> <a id="2738" href="Relation.Binary.Construct.On.html#2738" class="Bound">x</a> <a id="2740" href="Relation.Binary.Construct.On.html#2740" class="Bound">y</a> <a id="2742" class="Symbol">=</a> <a id="2744" href="Relation.Binary.Construct.On.html#2730" class="Bound">compare</a> <a id="2752" class="Symbol">(</a><a id="2753" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2755" href="Relation.Binary.Construct.On.html#2738" class="Bound">x</a><a id="2756" class="Symbol">)</a> <a id="2758" class="Symbol">(</a><a id="2759" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2761" href="Relation.Binary.Construct.On.html#2740" class="Bound">y</a><a id="2762" class="Symbol">)</a>

  <a id="2767" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2778" class="Symbol">:</a> <a id="2780" class="Symbol">∀</a> <a id="2782" class="Symbol">{</a><a id="2783" href="Relation.Binary.Construct.On.html#2783" class="Bound">∼</a> <a id="2785" class="Symbol">:</a> <a id="2787" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2791" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2793" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2794" class="Symbol">}</a> <a id="2796" class="Symbol">{</a><a id="2797" href="Relation.Binary.Construct.On.html#2797" class="Bound">x</a><a id="2798" class="Symbol">}</a> <a id="2800" class="Symbol">→</a> <a id="2802" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2806" href="Relation.Binary.Construct.On.html#2783" class="Bound">∼</a> <a id="2808" class="Symbol">(</a><a id="2809" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="2811" href="Relation.Binary.Construct.On.html#2797" class="Bound">x</a><a id="2812" class="Symbol">)</a> <a id="2814" class="Symbol">→</a> <a id="2816" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2820" class="Symbol">(</a><a id="2821" href="Relation.Binary.Construct.On.html#2783" class="Bound">∼</a> <a id="2823" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2826" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2827" class="Symbol">)</a> <a id="2829" href="Relation.Binary.Construct.On.html#2797" class="Bound">x</a>
  <a id="2833" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2849" href="Relation.Binary.Construct.On.html#2849" class="Bound">rs</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2859" class="Symbol">(λ</a> <a id="2862" href="Relation.Binary.Construct.On.html#2862" class="Bound">fy&lt;fx</a> <a id="2868" class="Symbol">→</a> <a id="2870" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Relation.Binary.Construct.On.html#2849" class="Bound">rs</a> <a id="2885" href="Relation.Binary.Construct.On.html#2862" class="Bound">fy&lt;fx</a><a id="2890" class="Symbol">))</a>

  <a id="2896" href="Relation.Binary.Construct.On.html#2896" class="Function">wellFounded</a> <a id="2908" class="Symbol">:</a> <a id="2910" class="Symbol">{</a><a id="2911" href="Relation.Binary.Construct.On.html#2911" class="Bound">∼</a> <a id="2913" class="Symbol">:</a> <a id="2915" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2919" href="Relation.Binary.Construct.On.html#1320" class="Bound">A</a> <a id="2921" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="2922" class="Symbol">}</a> <a id="2924" class="Symbol">→</a> <a id="2926" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2938" href="Relation.Binary.Construct.On.html#2911" class="Bound">∼</a> <a id="2940" class="Symbol">→</a> <a id="2942" href="Induction.WellFounded.html#1793" class="Function">WellFounded</a> <a id="2954" class="Symbol">(</a><a id="2955" href="Relation.Binary.Construct.On.html#2911" class="Bound">∼</a> <a id="2957" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="2960" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a><a id="2961" class="Symbol">)</a>
  <a id="2965" href="Relation.Binary.Construct.On.html#2896" class="Function">wellFounded</a> <a id="2977" href="Relation.Binary.Construct.On.html#2977" class="Bound">wf</a> <a id="2980" href="Relation.Binary.Construct.On.html#2980" class="Bound">x</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Binary.Construct.On.html#2767" class="Function">accessible</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Relation.Binary.Construct.On.html#2977" class="Bound">wf</a> <a id="2999" class="Symbol">(</a><a id="3000" href="Relation.Binary.Construct.On.html#1312" class="Bound">f</a> <a id="3002" href="Relation.Binary.Construct.On.html#2980" class="Bound">x</a><a id="3003" class="Symbol">))</a>

<a id="3007" class="Comment">------------------------------------------------------------------------</a>
<a id="3080" class="Comment">-- Structures</a>

<a id="3095" class="Keyword">module</a> <a id="3102" href="Relation.Binary.Construct.On.html#3102" class="Module">_</a> <a id="3104" class="Symbol">(</a><a id="3105" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3107" class="Symbol">:</a> <a id="3109" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="3111" class="Symbol">→</a> <a id="3113" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a><a id="3114" class="Symbol">)</a> <a id="3116" class="Symbol">{</a><a id="3117" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3125" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="3127" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="3129" class="Symbol">}</a> <a id="3131" class="Keyword">where</a>

  <a id="3140" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3154" class="Symbol">:</a> <a id="3156" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3170" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3172" class="Symbol">→</a>
                  <a id="3192" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="3206" class="Symbol">(</a><a id="3207" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3209" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="3212" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a><a id="3213" class="Symbol">)</a>
  <a id="3217" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3231" href="Relation.Binary.Construct.On.html#3231" class="Bound">eq</a> <a id="3234" class="Symbol">=</a> <a id="3236" class="Keyword">record</a>
    <a id="3247" class="Symbol">{</a> <a id="3249" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Binary.Construct.On.html#1443" class="Function">reflexive</a>  <a id="3268" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3270" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3272" href="Relation.Binary.Structures.html#1641" class="Field">Eq.refl</a>
    <a id="3284" class="Symbol">;</a> <a id="3286" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="3292" class="Symbol">=</a> <a id="3294" href="Relation.Binary.Construct.On.html#1680" class="Function">symmetric</a>  <a id="3305" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3307" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3309" href="Relation.Binary.Structures.html#1667" class="Field">Eq.sym</a>
    <a id="3320" class="Symbol">;</a> <a id="3322" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="3328" class="Symbol">=</a> <a id="3330" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="3341" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3343" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3345" href="Relation.Binary.Structures.html#1693" class="Field">Eq.trans</a>
    <a id="3358" class="Symbol">}</a> <a id="3360" class="Keyword">where</a> <a id="3366" class="Keyword">module</a> <a id="3373" href="Relation.Binary.Construct.On.html#3373" class="Module">Eq</a> <a id="3376" class="Symbol">=</a> <a id="3378" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="3392" href="Relation.Binary.Construct.On.html#3231" class="Bound">eq</a>

  <a id="3398" href="Relation.Binary.Construct.On.html#3398" class="Function">isDecEquivalence</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3434" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3436" class="Symbol">→</a>
                     <a id="3459" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="3476" class="Symbol">(</a><a id="3477" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3479" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="3482" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a><a id="3483" class="Symbol">)</a>
  <a id="3487" href="Relation.Binary.Construct.On.html#3398" class="Function">isDecEquivalence</a> <a id="3504" href="Relation.Binary.Construct.On.html#3504" class="Bound">dec</a> <a id="3508" class="Symbol">=</a> <a id="3510" class="Keyword">record</a>
    <a id="3521" class="Symbol">{</a> <a id="3523" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3537" class="Symbol">=</a> <a id="3539" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3553" href="Relation.Binary.Structures.html#1960" class="Field">Dec.isEquivalence</a>
    <a id="3575" class="Symbol">;</a> <a id="3577" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3591" class="Symbol">=</a> <a id="3593" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="3603" href="Relation.Binary.Construct.On.html#3105" class="Bound">f</a> <a id="3605" href="Relation.Binary.Construct.On.html#3117" class="Bound">≈</a> <a id="3607" href="Relation.Binary.Structures.html#1994" class="Field Operator">Dec._≟_</a>
    <a id="3619" class="Symbol">}</a> <a id="3621" class="Keyword">where</a> <a id="3627" class="Keyword">module</a> <a id="3634" href="Relation.Binary.Construct.On.html#3634" class="Module">Dec</a> <a id="3638" class="Symbol">=</a> <a id="3640" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3657" href="Relation.Binary.Construct.On.html#3504" class="Bound">dec</a>

<a id="3662" class="Keyword">module</a> <a id="3669" href="Relation.Binary.Construct.On.html#3669" class="Module">_</a> <a id="3671" class="Symbol">(</a><a id="3672" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3674" class="Symbol">:</a> <a id="3676" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a><a id="3681" class="Symbol">)</a> <a id="3683" class="Symbol">{</a><a id="3684" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3686" class="Symbol">:</a> <a id="3688" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3692" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="3694" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a><a id="3696" class="Symbol">}</a> <a id="3698" class="Symbol">{</a><a id="3699" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3701" class="Symbol">:</a> <a id="3703" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3707" href="Relation.Binary.Construct.On.html#1188" class="Generalizable">A</a> <a id="3709" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="3711" class="Symbol">}</a> <a id="3713" class="Keyword">where</a>

  <a id="3722" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="3733" class="Symbol">:</a> <a id="3735" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3746" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3748" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3750" class="Symbol">→</a> <a id="3752" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3763" class="Symbol">(</a><a id="3764" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3766" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="3769" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="3770" class="Symbol">)</a> <a id="3772" class="Symbol">(</a><a id="3773" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3775" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="3778" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="3779" class="Symbol">)</a>
  <a id="3783" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="3794" href="Relation.Binary.Construct.On.html#3794" class="Bound">pre</a> <a id="3798" class="Symbol">=</a> <a id="3800" class="Keyword">record</a>
    <a id="3811" class="Symbol">{</a> <a id="3813" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="3827" class="Symbol">=</a> <a id="3829" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="3843" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3845" href="Relation.Binary.Structures.html#2301" class="Field">Pre.isEquivalence</a>
    <a id="3867" class="Symbol">;</a> <a id="3869" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="3883" class="Symbol">=</a> <a id="3885" href="Relation.Binary.Construct.On.html#1332" class="Function">implies</a> <a id="3893" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3895" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="3897" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3899" href="Relation.Binary.Structures.html#2404" class="Field">Pre.reflexive</a>
    <a id="3917" class="Symbol">;</a> <a id="3919" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="3933" class="Symbol">=</a> <a id="3935" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="3946" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="3948" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="3950" href="Relation.Binary.Structures.html#2434" class="Field">Pre.trans</a>
    <a id="3964" class="Symbol">}</a> <a id="3966" class="Keyword">where</a> <a id="3972" class="Keyword">module</a> <a id="3979" href="Relation.Binary.Construct.On.html#3979" class="Module">Pre</a> <a id="3983" class="Symbol">=</a> <a id="3985" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3996" href="Relation.Binary.Construct.On.html#3794" class="Bound">pre</a>

  <a id="4003" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="4018" class="Symbol">:</a> <a id="4020" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4035" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4037" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4039" class="Symbol">→</a>
                   <a id="4060" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4075" class="Symbol">(</a><a id="4076" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4078" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="4081" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4082" class="Symbol">)</a> <a id="4084" class="Symbol">(</a><a id="4085" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4087" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="4090" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4091" class="Symbol">)</a>
  <a id="4095" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="4110" href="Relation.Binary.Construct.On.html#4110" class="Bound">po</a> <a id="4113" class="Symbol">=</a> <a id="4115" class="Keyword">record</a>
    <a id="4126" class="Symbol">{</a> <a id="4128" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4139" class="Symbol">=</a> <a id="4141" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="4152" href="Relation.Binary.Structures.html#4078" class="Field">Po.isPreorder</a>
    <a id="4170" class="Symbol">;</a> <a id="4172" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4183" class="Symbol">=</a> <a id="4185" href="Relation.Binary.Construct.On.html#1864" class="Function">antisymmetric</a> <a id="4199" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4201" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4203" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4205" href="Relation.Binary.Structures.html#4110" class="Field">Po.antisym</a>
    <a id="4220" class="Symbol">}</a> <a id="4222" class="Keyword">where</a> <a id="4228" class="Keyword">module</a> <a id="4235" href="Relation.Binary.Construct.On.html#4235" class="Module">Po</a> <a id="4238" class="Symbol">=</a> <a id="4240" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4255" href="Relation.Binary.Construct.On.html#4110" class="Bound">po</a>

  <a id="4261" href="Relation.Binary.Construct.On.html#4261" class="Function">isDecPartialOrder</a> <a id="4279" class="Symbol">:</a> <a id="4281" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4299" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4301" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4303" class="Symbol">→</a>
                      <a id="4327" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4345" class="Symbol">(</a><a id="4346" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4348" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="4351" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4352" class="Symbol">)</a> <a id="4354" class="Symbol">(</a><a id="4355" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4357" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="4360" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4361" class="Symbol">)</a>
  <a id="4365" href="Relation.Binary.Construct.On.html#4261" class="Function">isDecPartialOrder</a> <a id="4383" href="Relation.Binary.Construct.On.html#4383" class="Bound">dpo</a> <a id="4387" class="Symbol">=</a> <a id="4389" class="Keyword">record</a>
    <a id="4400" class="Symbol">{</a> <a id="4402" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4417" class="Symbol">=</a> <a id="4419" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="4434" href="Relation.Binary.Structures.html#4387" class="Field">DPO.isPartialOrder</a>
    <a id="4457" class="Symbol">;</a> <a id="4459" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4474" class="Symbol">=</a> <a id="4476" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="4486" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4488" class="Symbol">_</a> <a id="4490" href="Relation.Binary.Structures.html#4427" class="Field Operator">DPO._≟_</a>
    <a id="4502" class="Symbol">;</a> <a id="4504" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4519" class="Symbol">=</a> <a id="4521" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="4531" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4533" class="Symbol">_</a> <a id="4535" href="Relation.Binary.Structures.html#4462" class="Field Operator">DPO._≤?_</a>
    <a id="4548" class="Symbol">}</a> <a id="4550" class="Keyword">where</a> <a id="4556" class="Keyword">module</a> <a id="4563" href="Relation.Binary.Construct.On.html#4563" class="Module">DPO</a> <a id="4567" class="Symbol">=</a> <a id="4569" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="4587" href="Relation.Binary.Construct.On.html#4383" class="Bound">dpo</a>

  <a id="4594" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="4615" class="Symbol">:</a> <a id="4617" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4638" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4640" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4642" class="Symbol">→</a>
                         <a id="4669" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4690" class="Symbol">(</a><a id="4691" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4693" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="4696" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4697" class="Symbol">)</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4702" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="4705" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="4706" class="Symbol">)</a>
  <a id="4710" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="4731" href="Relation.Binary.Construct.On.html#4731" class="Bound">spo</a> <a id="4735" class="Symbol">=</a> <a id="4737" class="Keyword">record</a>
    <a id="4748" class="Symbol">{</a> <a id="4750" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4764" class="Symbol">=</a> <a id="4766" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="4780" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4782" href="Relation.Binary.Structures.html#4842" class="Field">Spo.isEquivalence</a>
    <a id="4804" class="Symbol">;</a> <a id="4806" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4820" class="Symbol">=</a> <a id="4822" href="Relation.Binary.Construct.On.html#1533" class="Function">irreflexive</a> <a id="4834" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4836" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4838" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4840" href="Relation.Binary.Structures.html#4876" class="Field">Spo.irrefl</a>
    <a id="4855" class="Symbol">;</a> <a id="4857" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4871" class="Symbol">=</a> <a id="4873" href="Relation.Binary.Construct.On.html#1768" class="Function">transitive</a> <a id="4884" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4886" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4888" href="Relation.Binary.Structures.html#4916" class="Field">Spo.trans</a>
    <a id="4902" class="Symbol">;</a> <a id="4904" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4918" class="Symbol">=</a> <a id="4920" href="Relation.Binary.Construct.On.html#2244" class="Function">respects₂</a> <a id="4930" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="4932" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="4934" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="4936" href="Relation.Binary.Structures.html#4951" class="Field">Spo.&lt;-resp-≈</a>
    <a id="4953" class="Symbol">}</a> <a id="4955" class="Keyword">where</a> <a id="4961" class="Keyword">module</a> <a id="4968" href="Relation.Binary.Construct.On.html#4968" class="Module">Spo</a> <a id="4972" class="Symbol">=</a> <a id="4974" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="4995" href="Relation.Binary.Construct.On.html#4731" class="Bound">spo</a>

  <a id="5002" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="5015" class="Symbol">:</a> <a id="5017" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5030" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5032" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5034" class="Symbol">→</a>
                 <a id="5053" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5066" class="Symbol">(</a><a id="5067" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5069" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5072" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5073" class="Symbol">)</a> <a id="5075" class="Symbol">(</a><a id="5076" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5078" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5081" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5082" class="Symbol">)</a>
  <a id="5086" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="5099" href="Relation.Binary.Construct.On.html#5099" class="Bound">to</a> <a id="5102" class="Symbol">=</a> <a id="5104" class="Keyword">record</a>
    <a id="5115" class="Symbol">{</a> <a id="5117" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="5132" class="Symbol">=</a> <a id="5134" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="5149" href="Relation.Binary.Structures.html#6044" class="Field">To.isPartialOrder</a>
    <a id="5171" class="Symbol">;</a> <a id="5173" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="5188" class="Symbol">=</a> <a id="5190" href="Relation.Binary.Construct.On.html#2509" class="Function">total</a> <a id="5196" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="5198" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5200" href="Relation.Binary.Structures.html#6084" class="Field">To.total</a>
    <a id="5213" class="Symbol">}</a> <a id="5215" class="Keyword">where</a> <a id="5221" class="Keyword">module</a> <a id="5228" href="Relation.Binary.Construct.On.html#5228" class="Module">To</a> <a id="5231" class="Symbol">=</a> <a id="5233" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="5246" href="Relation.Binary.Construct.On.html#5099" class="Bound">to</a>

  <a id="5252" href="Relation.Binary.Construct.On.html#5252" class="Function">isDecTotalOrder</a> <a id="5268" class="Symbol">:</a> <a id="5270" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5286" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5288" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5290" class="Symbol">→</a>
                    <a id="5312" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="5328" class="Symbol">(</a><a id="5329" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5331" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5334" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5335" class="Symbol">)</a> <a id="5337" class="Symbol">(</a><a id="5338" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5340" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5343" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5344" class="Symbol">)</a>
  <a id="5348" href="Relation.Binary.Construct.On.html#5252" class="Function">isDecTotalOrder</a> <a id="5364" href="Relation.Binary.Construct.On.html#5364" class="Bound">dec</a> <a id="5368" class="Symbol">=</a> <a id="5370" class="Keyword">record</a>
    <a id="5381" class="Symbol">{</a> <a id="5383" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="5396" class="Symbol">=</a> <a id="5398" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="5411" href="Relation.Binary.Structures.html#6383" class="Field">Dec.isTotalOrder</a>
    <a id="5432" class="Symbol">;</a> <a id="5434" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="5447" class="Symbol">=</a> <a id="5449" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="5459" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="5461" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5463" href="Relation.Binary.Structures.html#6419" class="Field Operator">Dec._≟_</a>
    <a id="5475" class="Symbol">;</a> <a id="5477" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="5490" class="Symbol">=</a> <a id="5492" href="Relation.Binary.Construct.On.html#2405" class="Function">decidable</a> <a id="5502" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a> <a id="5504" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5506" href="Relation.Binary.Structures.html#6452" class="Field Operator">Dec._≤?_</a>
    <a id="5519" class="Symbol">}</a> <a id="5521" class="Keyword">where</a> <a id="5527" class="Keyword">module</a> <a id="5534" href="Relation.Binary.Construct.On.html#5534" class="Module">Dec</a> <a id="5538" class="Symbol">=</a> <a id="5540" href="Relation.Binary.Structures.html#6294" class="Module">IsDecTotalOrder</a> <a id="5556" href="Relation.Binary.Construct.On.html#5364" class="Bound">dec</a>

  <a id="5563" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a> <a id="5582" class="Symbol">:</a> <a id="5584" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5603" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5605" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5607" class="Symbol">→</a>
                       <a id="5632" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="5651" class="Symbol">(</a><a id="5652" href="Relation.Binary.Construct.On.html#3684" class="Bound">≈</a> <a id="5654" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5657" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5658" class="Symbol">)</a> <a id="5660" class="Symbol">(</a><a id="5661" href="Relation.Binary.Construct.On.html#3699" class="Bound">∼</a> <a id="5663" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="5666" href="Relation.Binary.Construct.On.html#3672" class="Bound">f</a><a id="5667" class="Symbol">)</a>
  <a id="5671" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a> <a id="5690" href="Relation.Binary.Construct.On.html#5690" class="Bound">sto</a> <a id="5694" class="Symbol">=</a> <a id="5696" class="Keyword">record</a>
    <a id="5707" class="Symbol">{</a> <a id="5709" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="5730" class="Symbol">=</a> <a id="5732" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="5753" href="Relation.Binary.Structures.html#7146" class="Field">Sto.isStrictPartialOrder</a>
    <a id="5782" class="Symbol">;</a> <a id="5784" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="5805" class="Symbol">=</a> <a id="5807" href="Relation.Binary.Construct.On.html#2597" class="Function">trichotomous</a> <a id="5820" class="Symbol">_</a> <a id="5822" class="Symbol">_</a> <a id="5824" class="Symbol">_</a> <a id="5826" href="Relation.Binary.Structures.html#7198" class="Field">Sto.compare</a>
    <a id="5842" class="Symbol">}</a> <a id="5844" class="Keyword">where</a> <a id="5850" class="Keyword">module</a> <a id="5857" href="Relation.Binary.Construct.On.html#5857" class="Module">Sto</a> <a id="5861" class="Symbol">=</a> <a id="5863" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="5882" href="Relation.Binary.Construct.On.html#5690" class="Bound">sto</a>

<a id="5887" class="Comment">------------------------------------------------------------------------</a>
<a id="5960" class="Comment">-- Bundles</a>

<a id="preorder"></a><a id="5972" href="Relation.Binary.Construct.On.html#5972" class="Function">preorder</a> <a id="5981" class="Symbol">:</a> <a id="5983" class="Symbol">(</a><a id="5984" href="Relation.Binary.Construct.On.html#5984" class="Bound">P</a> <a id="5986" class="Symbol">:</a> <a id="5988" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="5997" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="5999" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6002" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6004" class="Symbol">)</a> <a id="6006" class="Symbol">→</a>
           <a id="6019" class="Symbol">(</a><a id="6020" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6022" class="Symbol">→</a> <a id="6024" href="Relation.Binary.Bundles.html#2355" class="Field">Preorder.Carrier</a> <a id="6041" href="Relation.Binary.Construct.On.html#5984" class="Bound">P</a><a id="6042" class="Symbol">)</a> <a id="6044" class="Symbol">→</a>
           <a id="6057" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6066" class="Symbol">_</a> <a id="6068" class="Symbol">_</a> <a id="6070" class="Symbol">_</a>
<a id="6072" href="Relation.Binary.Construct.On.html#5972" class="Function">preorder</a> <a id="6081" href="Relation.Binary.Construct.On.html#6081" class="Bound">P</a> <a id="6083" href="Relation.Binary.Construct.On.html#6083" class="Bound">f</a> <a id="6085" class="Symbol">=</a> <a id="6087" class="Keyword">record</a>
  <a id="6096" class="Symbol">{</a> <a id="6098" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="6109" class="Symbol">=</a> <a id="6111" href="Relation.Binary.Construct.On.html#3722" class="Function">isPreorder</a> <a id="6122" href="Relation.Binary.Construct.On.html#6083" class="Bound">f</a> <a id="6124" class="Symbol">(</a><a id="6125" href="Relation.Binary.Bundles.html#2489" class="Field">Preorder.isPreorder</a> <a id="6145" href="Relation.Binary.Construct.On.html#6081" class="Bound">P</a><a id="6146" class="Symbol">)</a>
  <a id="6150" class="Symbol">}</a>

<a id="setoid"></a><a id="6153" href="Relation.Binary.Construct.On.html#6153" class="Function">setoid</a> <a id="6160" class="Symbol">:</a> <a id="6162" class="Symbol">(</a><a id="6163" href="Relation.Binary.Construct.On.html#6163" class="Bound">S</a> <a id="6165" class="Symbol">:</a> <a id="6167" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6174" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6176" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">→</a>
         <a id="6190" class="Symbol">(</a><a id="6191" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6193" class="Symbol">→</a> <a id="6195" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="6210" href="Relation.Binary.Construct.On.html#6163" class="Bound">S</a><a id="6211" class="Symbol">)</a> <a id="6213" class="Symbol">→</a>
         <a id="6224" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="6231" class="Symbol">_</a> <a id="6233" class="Symbol">_</a>
<a id="6235" href="Relation.Binary.Construct.On.html#6153" class="Function">setoid</a> <a id="6242" href="Relation.Binary.Construct.On.html#6242" class="Bound">S</a> <a id="6244" href="Relation.Binary.Construct.On.html#6244" class="Bound">f</a> <a id="6246" class="Symbol">=</a> <a id="6248" class="Keyword">record</a>
  <a id="6257" class="Symbol">{</a> <a id="6259" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="6273" class="Symbol">=</a> <a id="6275" href="Relation.Binary.Construct.On.html#3140" class="Function">isEquivalence</a> <a id="6289" href="Relation.Binary.Construct.On.html#6244" class="Bound">f</a> <a id="6291" class="Symbol">(</a><a id="6292" href="Relation.Binary.Bundles.html#1358" class="Field">Setoid.isEquivalence</a> <a id="6313" href="Relation.Binary.Construct.On.html#6242" class="Bound">S</a><a id="6314" class="Symbol">)</a>
  <a id="6318" class="Symbol">}</a>

<a id="decSetoid"></a><a id="6321" href="Relation.Binary.Construct.On.html#6321" class="Function">decSetoid</a> <a id="6331" class="Symbol">:</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Relation.Binary.Construct.On.html#6334" class="Bound">D</a> <a id="6336" class="Symbol">:</a> <a id="6338" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6348" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6350" href="Relation.Binary.Construct.On.html#1168" class="Generalizable">ℓ</a><a id="6351" class="Symbol">)</a> <a id="6353" class="Symbol">→</a>
            <a id="6367" class="Symbol">(</a><a id="6368" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6370" class="Symbol">→</a> <a id="6372" href="Relation.Binary.Bundles.html#1769" class="Field">DecSetoid.Carrier</a> <a id="6390" href="Relation.Binary.Construct.On.html#6334" class="Bound">D</a><a id="6391" class="Symbol">)</a> <a id="6393" class="Symbol">→</a>
            <a id="6407" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="6417" class="Symbol">_</a> <a id="6419" class="Symbol">_</a>
<a id="6421" href="Relation.Binary.Construct.On.html#6321" class="Function">decSetoid</a> <a id="6431" href="Relation.Binary.Construct.On.html#6431" class="Bound">D</a> <a id="6433" href="Relation.Binary.Construct.On.html#6433" class="Bound">f</a> <a id="6435" class="Symbol">=</a> <a id="6437" class="Keyword">record</a>
  <a id="6446" class="Symbol">{</a> <a id="6448" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6465" class="Symbol">=</a> <a id="6467" href="Relation.Binary.Construct.On.html#3398" class="Function">isDecEquivalence</a> <a id="6484" href="Relation.Binary.Construct.On.html#6433" class="Bound">f</a> <a id="6486" class="Symbol">(</a><a id="6487" href="Relation.Binary.Bundles.html#1835" class="Field">DecSetoid.isDecEquivalence</a> <a id="6514" href="Relation.Binary.Construct.On.html#6431" class="Bound">D</a><a id="6515" class="Symbol">)</a>
  <a id="6519" class="Symbol">}</a>

<a id="poset"></a><a id="6522" href="Relation.Binary.Construct.On.html#6522" class="Function">poset</a> <a id="6528" class="Symbol">:</a> <a id="6530" class="Symbol">∀</a> <a id="6532" class="Symbol">(</a><a id="6533" href="Relation.Binary.Construct.On.html#6533" class="Bound">P</a> <a id="6535" class="Symbol">:</a> <a id="6537" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6543" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6545" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6548" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6550" class="Symbol">)</a> <a id="6552" class="Symbol">→</a>
        <a id="6562" class="Symbol">(</a><a id="6563" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6565" class="Symbol">→</a> <a id="6567" href="Relation.Binary.Bundles.html#4525" class="Field">Poset.Carrier</a> <a id="6581" href="Relation.Binary.Construct.On.html#6533" class="Bound">P</a><a id="6582" class="Symbol">)</a> <a id="6584" class="Symbol">→</a>
        <a id="6594" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6600" class="Symbol">_</a> <a id="6602" class="Symbol">_</a> <a id="6604" class="Symbol">_</a>
<a id="6606" href="Relation.Binary.Construct.On.html#6522" class="Function">poset</a> <a id="6612" href="Relation.Binary.Construct.On.html#6612" class="Bound">P</a> <a id="6614" href="Relation.Binary.Construct.On.html#6614" class="Bound">f</a> <a id="6616" class="Symbol">=</a> <a id="6618" class="Keyword">record</a>
  <a id="6627" class="Symbol">{</a> <a id="6629" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="6644" class="Symbol">=</a> <a id="6646" href="Relation.Binary.Construct.On.html#4003" class="Function">isPartialOrder</a> <a id="6661" href="Relation.Binary.Construct.On.html#6614" class="Bound">f</a> <a id="6663" class="Symbol">(</a><a id="6664" href="Relation.Binary.Bundles.html#4624" class="Field">Poset.isPartialOrder</a> <a id="6685" href="Relation.Binary.Construct.On.html#6612" class="Bound">P</a><a id="6686" class="Symbol">)</a>
  <a id="6690" class="Symbol">}</a>

<a id="decPoset"></a><a id="6693" href="Relation.Binary.Construct.On.html#6693" class="Function">decPoset</a> <a id="6702" class="Symbol">:</a> <a id="6704" class="Symbol">(</a><a id="6705" href="Relation.Binary.Construct.On.html#6705" class="Bound">D</a> <a id="6707" class="Symbol">:</a> <a id="6709" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="6718" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6720" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6723" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6725" class="Symbol">)</a> <a id="6727" class="Symbol">→</a>
           <a id="6740" class="Symbol">(</a><a id="6741" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6743" class="Symbol">→</a> <a id="6745" href="Relation.Binary.Bundles.html#5251" class="Field">DecPoset.Carrier</a> <a id="6762" href="Relation.Binary.Construct.On.html#6705" class="Bound">D</a><a id="6763" class="Symbol">)</a> <a id="6765" class="Symbol">→</a>
           <a id="6778" href="Relation.Binary.Bundles.html#5172" class="Record">DecPoset</a> <a id="6787" class="Symbol">_</a> <a id="6789" class="Symbol">_</a> <a id="6791" class="Symbol">_</a>
<a id="6793" href="Relation.Binary.Construct.On.html#6693" class="Function">decPoset</a> <a id="6802" href="Relation.Binary.Construct.On.html#6802" class="Bound">D</a> <a id="6804" href="Relation.Binary.Construct.On.html#6804" class="Bound">f</a> <a id="6806" class="Symbol">=</a> <a id="6808" class="Keyword">record</a>
  <a id="6817" class="Symbol">{</a> <a id="6819" href="Relation.Binary.Bundles.html#5359" class="Field">isDecPartialOrder</a> <a id="6837" class="Symbol">=</a>
      <a id="6845" href="Relation.Binary.Construct.On.html#4261" class="Function">isDecPartialOrder</a> <a id="6863" href="Relation.Binary.Construct.On.html#6804" class="Bound">f</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Relation.Binary.Bundles.html#5359" class="Field">DecPoset.isDecPartialOrder</a> <a id="6893" href="Relation.Binary.Construct.On.html#6802" class="Bound">D</a><a id="6894" class="Symbol">)</a>
  <a id="6898" class="Symbol">}</a>

<a id="strictPartialOrder"></a><a id="6901" href="Relation.Binary.Construct.On.html#6901" class="Function">strictPartialOrder</a> <a id="6920" class="Symbol">:</a> <a id="6922" class="Symbol">(</a><a id="6923" href="Relation.Binary.Construct.On.html#6923" class="Bound">S</a> <a id="6925" class="Symbol">:</a> <a id="6927" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="6946" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="6948" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="6951" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="6953" class="Symbol">)</a> <a id="6955" class="Symbol">→</a>
                     <a id="6978" class="Symbol">(</a><a id="6979" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="6981" class="Symbol">→</a> <a id="6983" href="Relation.Binary.Bundles.html#5961" class="Field">StrictPartialOrder.Carrier</a> <a id="7010" href="Relation.Binary.Construct.On.html#6923" class="Bound">S</a><a id="7011" class="Symbol">)</a> <a id="7013" class="Symbol">→</a>
                     <a id="7036" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="7055" class="Symbol">_</a> <a id="7057" class="Symbol">_</a> <a id="7059" class="Symbol">_</a>
<a id="7061" href="Relation.Binary.Construct.On.html#6901" class="Function">strictPartialOrder</a> <a id="7080" href="Relation.Binary.Construct.On.html#7080" class="Bound">S</a> <a id="7082" href="Relation.Binary.Construct.On.html#7082" class="Bound">f</a> <a id="7084" class="Symbol">=</a> <a id="7086" class="Keyword">record</a>
  <a id="7095" class="Symbol">{</a> <a id="7097" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="7118" class="Symbol">=</a>
      <a id="7126" href="Relation.Binary.Construct.On.html#4594" class="Function">isStrictPartialOrder</a> <a id="7147" href="Relation.Binary.Construct.On.html#7082" class="Bound">f</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Relation.Binary.Bundles.html#6078" class="Field">StrictPartialOrder.isStrictPartialOrder</a> <a id="7190" href="Relation.Binary.Construct.On.html#7080" class="Bound">S</a><a id="7191" class="Symbol">)</a>
  <a id="7195" class="Symbol">}</a>

<a id="totalOrder"></a><a id="7198" href="Relation.Binary.Construct.On.html#7198" class="Function">totalOrder</a> <a id="7209" class="Symbol">:</a> <a id="7211" class="Symbol">(</a><a id="7212" href="Relation.Binary.Construct.On.html#7212" class="Bound">T</a> <a id="7214" class="Symbol">:</a> <a id="7216" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7227" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="7229" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="7232" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="7234" class="Symbol">)</a> <a id="7236" class="Symbol">→</a>
             <a id="7251" class="Symbol">(</a><a id="7252" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="7254" class="Symbol">→</a> <a id="7256" href="Relation.Binary.Bundles.html#7658" class="Field">TotalOrder.Carrier</a> <a id="7275" href="Relation.Binary.Construct.On.html#7212" class="Bound">T</a><a id="7276" class="Symbol">)</a> <a id="7278" class="Symbol">→</a>
             <a id="7293" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="7304" class="Symbol">_</a> <a id="7306" class="Symbol">_</a> <a id="7308" class="Symbol">_</a>
<a id="7310" href="Relation.Binary.Construct.On.html#7198" class="Function">totalOrder</a> <a id="7321" href="Relation.Binary.Construct.On.html#7321" class="Bound">T</a> <a id="7323" href="Relation.Binary.Construct.On.html#7323" class="Bound">f</a> <a id="7325" class="Symbol">=</a> <a id="7327" class="Keyword">record</a>
  <a id="7336" class="Symbol">{</a> <a id="7338" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="7351" class="Symbol">=</a> <a id="7353" href="Relation.Binary.Construct.On.html#5002" class="Function">isTotalOrder</a> <a id="7366" href="Relation.Binary.Construct.On.html#7323" class="Bound">f</a> <a id="7368" class="Symbol">(</a><a id="7369" href="Relation.Binary.Bundles.html#7751" class="Field">TotalOrder.isTotalOrder</a> <a id="7393" href="Relation.Binary.Construct.On.html#7321" class="Bound">T</a><a id="7394" class="Symbol">)</a>
  <a id="7398" class="Symbol">}</a>

<a id="decTotalOrder"></a><a id="7401" href="Relation.Binary.Construct.On.html#7401" class="Function">decTotalOrder</a> <a id="7415" class="Symbol">:</a> <a id="7417" class="Symbol">(</a><a id="7418" href="Relation.Binary.Construct.On.html#7418" class="Bound">D</a> <a id="7420" class="Symbol">:</a> <a id="7422" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="7436" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="7438" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="7441" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="7443" class="Symbol">)</a> <a id="7445" class="Symbol">→</a>
                <a id="7463" class="Symbol">(</a><a id="7464" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="7466" class="Symbol">→</a> <a id="7468" href="Relation.Binary.Bundles.html#8244" class="Field">DecTotalOrder.Carrier</a> <a id="7490" href="Relation.Binary.Construct.On.html#7418" class="Bound">D</a><a id="7491" class="Symbol">)</a> <a id="7493" class="Symbol">→</a>
                <a id="7511" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="7525" class="Symbol">_</a> <a id="7527" class="Symbol">_</a> <a id="7529" class="Symbol">_</a>
<a id="7531" href="Relation.Binary.Construct.On.html#7401" class="Function">decTotalOrder</a> <a id="7545" href="Relation.Binary.Construct.On.html#7545" class="Bound">D</a> <a id="7547" href="Relation.Binary.Construct.On.html#7547" class="Bound">f</a> <a id="7549" class="Symbol">=</a> <a id="7551" class="Keyword">record</a>
  <a id="7560" class="Symbol">{</a> <a id="7562" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="7578" class="Symbol">=</a> <a id="7580" href="Relation.Binary.Construct.On.html#5252" class="Function">isDecTotalOrder</a> <a id="7596" href="Relation.Binary.Construct.On.html#7547" class="Bound">f</a> <a id="7598" class="Symbol">(</a><a id="7599" href="Relation.Binary.Bundles.html#8346" class="Field">DecTotalOrder.isDecTotalOrder</a> <a id="7629" href="Relation.Binary.Construct.On.html#7545" class="Bound">D</a><a id="7630" class="Symbol">)</a>
  <a id="7634" class="Symbol">}</a>

<a id="strictTotalOrder"></a><a id="7637" href="Relation.Binary.Construct.On.html#7637" class="Function">strictTotalOrder</a> <a id="7654" class="Symbol">:</a> <a id="7656" class="Symbol">(</a><a id="7657" href="Relation.Binary.Construct.On.html#7657" class="Bound">S</a> <a id="7659" class="Symbol">:</a> <a id="7661" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="7678" href="Relation.Binary.Construct.On.html#1162" class="Generalizable">a</a> <a id="7680" href="Relation.Binary.Construct.On.html#1170" class="Generalizable">ℓ₁</a> <a id="7683" href="Relation.Binary.Construct.On.html#1173" class="Generalizable">ℓ₂</a><a id="7685" class="Symbol">)</a> <a id="7687" class="Symbol">→</a>
                   <a id="7708" class="Symbol">(</a><a id="7709" href="Relation.Binary.Construct.On.html#1202" class="Generalizable">B</a> <a id="7711" class="Symbol">→</a> <a id="7713" href="Relation.Binary.Bundles.html#9237" class="Field">StrictTotalOrder.Carrier</a> <a id="7738" href="Relation.Binary.Construct.On.html#7657" class="Bound">S</a><a id="7739" class="Symbol">)</a> <a id="7741" class="Symbol">→</a>
                   <a id="7762" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="7779" class="Symbol">_</a> <a id="7781" class="Symbol">_</a> <a id="7783" class="Symbol">_</a>
<a id="7785" href="Relation.Binary.Construct.On.html#7637" class="Function">strictTotalOrder</a> <a id="7802" href="Relation.Binary.Construct.On.html#7802" class="Bound">S</a> <a id="7804" href="Relation.Binary.Construct.On.html#7804" class="Bound">f</a> <a id="7806" class="Symbol">=</a> <a id="7808" class="Keyword">record</a>
  <a id="7817" class="Symbol">{</a> <a id="7819" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="7838" class="Symbol">=</a>
      <a id="7846" href="Relation.Binary.Construct.On.html#5563" class="Function">isStrictTotalOrder</a> <a id="7865" href="Relation.Binary.Construct.On.html#7804" class="Bound">f</a> <a id="7867" class="Symbol">(</a><a id="7868" href="Relation.Binary.Bundles.html#9348" class="Field">StrictTotalOrder.isStrictTotalOrder</a> <a id="7904" href="Relation.Binary.Construct.On.html#7802" class="Bound">S</a><a id="7905" class="Symbol">)</a>
  <a id="7909" class="Symbol">}</a></pre></body></html>


==> anc/html/Relation.Binary.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Binary.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="361" class="Keyword">where</a>

<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="398" class="Keyword">using</a> <a id="404" class="Symbol">(</a><a id="405" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Function.Base.html" class="Module">Function.Base</a> <a id="436" class="Keyword">using</a> <a id="442" class="Symbol">(</a><a id="443" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="447" class="Symbol">)</a>
<a id="449" class="Keyword">open</a> <a id="454" class="Keyword">import</a> <a id="461" href="Level.html" class="Module">Level</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="479" class="Symbol">;</a> <a id="481" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="484" class="Symbol">;</a> <a id="486" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="489" class="Symbol">)</a>

<a id="492" class="Keyword">private</a>
  <a id="502" class="Keyword">variable</a>
    <a id="515" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="517" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="519" href="Relation.Binary.Core.html#519" class="Generalizable">c</a> <a id="521" href="Relation.Binary.Core.html#521" class="Generalizable">ℓ</a> <a id="523" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="526" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="529" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="532" class="Symbol">:</a> <a id="534" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="544" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="546" class="Symbol">:</a> <a id="548" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="552" href="Relation.Binary.Core.html#515" class="Generalizable">a</a>
    <a id="558" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="560" class="Symbol">:</a> <a id="562" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="566" href="Relation.Binary.Core.html#517" class="Generalizable">b</a>
    <a id="572" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="574" class="Symbol">:</a> <a id="576" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="580" href="Relation.Binary.Core.html#519" class="Generalizable">c</a>

<a id="583" class="Comment">------------------------------------------------------------------------</a>
<a id="656" class="Comment">-- Definitions</a>
<a id="671" class="Comment">------------------------------------------------------------------------</a>

<a id="745" class="Comment">-- Heterogeneous binary relations</a>

<a id="REL"></a><a id="780" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="784" class="Symbol">:</a> <a id="786" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="790" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="792" class="Symbol">→</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">(</a><a id="821" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="823" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="825" href="Relation.Binary.Core.html#517" class="Generalizable">b</a> <a id="827" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="829" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="833" href="Relation.Binary.Core.html#803" class="Bound">ℓ</a><a id="834" class="Symbol">)</a>
<a id="836" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="840" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="842" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="844" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a> <a id="846" class="Symbol">=</a> <a id="848" href="Relation.Binary.Core.html#840" class="Bound">A</a> <a id="850" class="Symbol">→</a> <a id="852" href="Relation.Binary.Core.html#842" class="Bound">B</a> <a id="854" class="Symbol">→</a> <a id="856" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="860" href="Relation.Binary.Core.html#844" class="Bound">ℓ</a>

<a id="863" class="Comment">-- Homogeneous binary relations</a>

<a id="Rel"></a><a id="896" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="900" class="Symbol">:</a> <a id="902" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="906" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="908" class="Symbol">→</a> <a id="910" class="Symbol">(</a><a id="911" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a> <a id="913" class="Symbol">:</a> <a id="915" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="920" class="Symbol">)</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">(</a><a id="929" href="Relation.Binary.Core.html#515" class="Generalizable">a</a> <a id="931" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="933" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="937" href="Relation.Binary.Core.html#911" class="Bound">ℓ</a><a id="938" class="Symbol">)</a>
<a id="940" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="944" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="946" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a> <a id="948" class="Symbol">=</a> <a id="950" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="954" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="956" href="Relation.Binary.Core.html#944" class="Bound">A</a> <a id="958" href="Relation.Binary.Core.html#946" class="Bound">ℓ</a>

<a id="961" class="Comment">------------------------------------------------------------------------</a>
<a id="1034" class="Comment">-- Relationships between relations</a>
<a id="1069" class="Comment">------------------------------------------------------------------------</a>

<a id="1143" class="Keyword">infix</a> <a id="1149" class="Number">4</a> <a id="1151" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1155" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1159" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a>

<a id="1168" class="Comment">-- Implication/containment - could also be written _⊆_.</a>
<a id="1224" class="Comment">-- and corresponding notion of equivalence</a>

<a id="_⇒_"></a><a id="1268" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1278" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1280" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1282" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1285" class="Symbol">→</a> <a id="1287" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1291" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1293" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1295" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1298" class="Symbol">→</a> <a id="1300" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1304" class="Symbol">_</a>
<a id="1306" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1308" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1310" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1312" class="Symbol">=</a> <a id="1314" class="Symbol">∀</a> <a id="1316" class="Symbol">{</a><a id="1317" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1319" href="Relation.Binary.Core.html#1319" class="Bound">y</a><a id="1320" class="Symbol">}</a> <a id="1322" class="Symbol">→</a> <a id="1324" href="Relation.Binary.Core.html#1306" class="Bound">P</a> <a id="1326" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1328" href="Relation.Binary.Core.html#1319" class="Bound">y</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Core.html#1310" class="Bound">Q</a> <a id="1334" href="Relation.Binary.Core.html#1317" class="Bound">x</a> <a id="1336" href="Relation.Binary.Core.html#1319" class="Bound">y</a>

<a id="_⇔_"></a><a id="1339" href="Relation.Binary.Core.html#1339" class="Function Operator">_⇔_</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1349" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1351" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1353" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1356" class="Symbol">→</a> <a id="1358" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1362" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1364" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1366" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1369" class="Symbol">→</a> <a id="1371" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1375" class="Symbol">_</a>
<a id="1377" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1379" href="Relation.Binary.Core.html#1339" class="Function Operator">⇔</a> <a id="1381" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1383" class="Symbol">=</a> <a id="1385" href="Relation.Binary.Core.html#1377" class="Bound">P</a> <a id="1387" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1389" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1391" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1393" href="Relation.Binary.Core.html#1381" class="Bound">Q</a> <a id="1395" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1397" href="Relation.Binary.Core.html#1377" class="Bound">P</a>

<a id="1400" class="Comment">-- Generalised implication - if P ≡ Q it can be read as &quot;f preserves P&quot;.</a>

<a id="_=[_]⇒_"></a><a id="1474" href="Relation.Binary.Core.html#1474" class="Function Operator">_=[_]⇒_</a> <a id="1482" class="Symbol">:</a> <a id="1484" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1488" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1490" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1493" class="Symbol">→</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1498" class="Symbol">→</a> <a id="1500" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">→</a> <a id="1505" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1509" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1511" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1514" class="Symbol">→</a> <a id="1516" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1520" class="Symbol">_</a>
<a id="1522" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1524" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1527" href="Relation.Binary.Core.html#1527" class="Bound">f</a> <a id="1529" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1532" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1534" class="Symbol">=</a> <a id="1536" href="Relation.Binary.Core.html#1522" class="Bound">P</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" class="Symbol">(</a><a id="1541" href="Relation.Binary.Core.html#1532" class="Bound">Q</a> <a id="1543" href="Function.Base.html#6228" class="Function Operator">on</a> <a id="1546" href="Relation.Binary.Core.html#1527" class="Bound">f</a><a id="1547" class="Symbol">)</a>

<a id="1550" class="Comment">-- A synonym for _=[_]⇒_.</a>

<a id="_Preserves_⟶_"></a><a id="1577" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a> <a id="1591" class="Symbol">:</a> <a id="1593" class="Symbol">(</a><a id="1594" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1596" class="Symbol">→</a> <a id="1598" href="Relation.Binary.Core.html#558" class="Generalizable">B</a><a id="1599" class="Symbol">)</a> <a id="1601" class="Symbol">→</a> <a id="1603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1607" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1609" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1618" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1620" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1623" class="Symbol">→</a> <a id="1625" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1629" class="Symbol">_</a>
<a id="1631" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1633" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="1643" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1645" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="1647" href="Relation.Binary.Core.html#1647" class="Bound">Q</a> <a id="1649" class="Symbol">=</a> <a id="1651" href="Relation.Binary.Core.html#1643" class="Bound">P</a> <a id="1653" href="Relation.Binary.Core.html#1474" class="Function Operator">=[</a> <a id="1656" href="Relation.Binary.Core.html#1631" class="Bound">f</a> <a id="1658" href="Relation.Binary.Core.html#1474" class="Function Operator">]⇒</a> <a id="1661" href="Relation.Binary.Core.html#1647" class="Bound">Q</a>

<a id="1664" class="Comment">-- A binary variant of _Preserves_⟶_.</a>

<a id="_Preserves₂_⟶_⟶_"></a><a id="1703" href="Relation.Binary.Core.html#1703" class="Function Operator">_Preserves₂_⟶_⟶_</a> <a id="1720" class="Symbol">:</a> <a id="1722" class="Symbol">(</a><a id="1723" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1725" class="Symbol">→</a> <a id="1727" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1729" class="Symbol">→</a> <a id="1731" href="Relation.Binary.Core.html#572" class="Generalizable">C</a><a id="1732" class="Symbol">)</a> <a id="1734" class="Symbol">→</a> <a id="1736" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1740" href="Relation.Binary.Core.html#544" class="Generalizable">A</a> <a id="1742" href="Relation.Binary.Core.html#523" class="Generalizable">ℓ₁</a> <a id="1745" class="Symbol">→</a> <a id="1747" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1751" href="Relation.Binary.Core.html#558" class="Generalizable">B</a> <a id="1753" href="Relation.Binary.Core.html#526" class="Generalizable">ℓ₂</a> <a id="1756" class="Symbol">→</a> <a id="1758" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1762" href="Relation.Binary.Core.html#572" class="Generalizable">C</a> <a id="1764" href="Relation.Binary.Core.html#529" class="Generalizable">ℓ₃</a> <a id="1767" class="Symbol">→</a> <a id="1769" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1773" class="Symbol">_</a>
<a id="1775" href="Relation.Binary.Core.html#1775" class="Bound Operator">_∙_</a> <a id="1779" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="1790" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1792" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1794" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1796" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="1798" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1800" class="Symbol">=</a> <a id="1802" class="Symbol">∀</a> <a id="1804" class="Symbol">{</a><a id="1805" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1807" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1809" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1811" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1812" class="Symbol">}</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Relation.Binary.Core.html#1790" class="Bound">P</a> <a id="1818" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1820" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1822" class="Symbol">→</a> <a id="1824" href="Relation.Binary.Core.html#1794" class="Bound">Q</a> <a id="1826" href="Relation.Binary.Core.html#1809" class="Bound">u</a> <a id="1828" href="Relation.Binary.Core.html#1811" class="Bound">v</a> <a id="1830" class="Symbol">→</a> <a id="1832" href="Relation.Binary.Core.html#1798" class="Bound">R</a> <a id="1834" class="Symbol">(</a><a id="1835" href="Relation.Binary.Core.html#1805" class="Bound">x</a> <a id="1837" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1839" href="Relation.Binary.Core.html#1809" class="Bound">u</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">(</a><a id="1843" href="Relation.Binary.Core.html#1807" class="Bound">y</a> <a id="1845" href="Relation.Binary.Core.html#1775" class="Bound Operator">∙</a> <a id="1847" href="Relation.Binary.Core.html#1811" class="Bound">v</a><a id="1848" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Relation.Binary.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of binary relations</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="288" class="Symbol">{-#</a> <a id="292" class="Keyword">OPTIONS</a> <a id="300" class="Pragma">--cubical-compatible</a> <a id="321" class="Pragma">--safe</a> <a id="328" class="Symbol">#-}</a>

<a id="333" class="Keyword">module</a> <a id="340" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="368" class="Keyword">where</a>

<a id="375" class="Keyword">open</a> <a id="380" class="Keyword">import</a> <a id="387" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="409" class="Keyword">using</a> <a id="415" class="Symbol">(</a><a id="416" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="419" class="Symbol">)</a>
<a id="421" class="Keyword">open</a> <a id="426" class="Keyword">import</a> <a id="433" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="461" class="Symbol">;</a> <a id="463" href="Data.Product.Base.html#1371" class="Function">∃-syntax</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="499" class="Keyword">using</a> <a id="505" class="Symbol">(</a><a id="506" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="509" class="Symbol">)</a>
<a id="511" class="Keyword">open</a> <a id="516" class="Keyword">import</a> <a id="523" href="Function.Base.html" class="Module">Function.Base</a> <a id="537" class="Keyword">using</a> <a id="543" class="Symbol">(</a><a id="544" href="Function.Base.html#6228" class="Function Operator">_on_</a><a id="548" class="Symbol">;</a> <a id="550" href="Function.Base.html#1657" class="Function">flip</a><a id="554" class="Symbol">)</a>
<a id="556" class="Keyword">open</a> <a id="561" class="Keyword">import</a> <a id="568" href="Level.html" class="Module">Level</a> <a id="574" class="Keyword">using</a> <a id="580" class="Symbol">(</a><a id="581" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="586" class="Symbol">;</a> <a id="588" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="591" class="Symbol">;</a> <a id="593" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="596" class="Symbol">)</a>
<a id="598" class="Keyword">open</a> <a id="603" class="Keyword">import</a> <a id="610" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="660" class="Symbol">as</a> <a id="663" class="Module">Nullary</a> <a id="671" class="Keyword">using</a> <a id="677" class="Symbol">(</a><a id="678" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="685" class="Symbol">)</a>

<a id="688" class="Keyword">private</a>
  <a id="698" class="Keyword">variable</a>
    <a id="711" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a> <a id="713" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a> <a id="715" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a> <a id="717" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="719" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="722" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="725" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="728" class="Symbol">:</a> <a id="730" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="740" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="742" class="Symbol">:</a> <a id="744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="748" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a>
    <a id="754" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="756" class="Symbol">:</a> <a id="758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="762" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a>
    <a id="768" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="770" class="Symbol">:</a> <a id="772" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="776" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a>

<a id="779" class="Comment">------------------------------------------------------------------------</a>
<a id="852" class="Comment">-- Definitions</a>
<a id="867" class="Comment">------------------------------------------------------------------------</a>

<a id="941" class="Comment">-- Reflexivity - defined without an underlying equality. It could</a>
<a id="1007" class="Comment">-- alternatively be defined as `_≈_ ⇒ _∼_` for some equality `_≈_`.</a>

<a id="1076" class="Comment">-- Confusingly the convention in the library is to use the name &quot;refl&quot;</a>
<a id="1147" class="Comment">-- for proofs of Reflexive and `reflexive` for proofs of type `_≈_ ⇒ _∼_`,</a>
<a id="1222" class="Comment">-- e.g. in the definition of `IsEquivalence` later in this file. This</a>
<a id="1292" class="Comment">-- convention is a legacy from the early days of the library.</a>

<a id="Reflexive"></a><a id="1355" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1365" class="Symbol">:</a> <a id="1367" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1371" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1373" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="1375" class="Symbol">→</a> <a id="1377" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1381" class="Symbol">_</a>
<a id="1383" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1393" href="Relation.Binary.Definitions.html#1393" class="Bound Operator">_∼_</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Symbol">∀</a> <a id="1401" class="Symbol">{</a><a id="1402" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a><a id="1403" class="Symbol">}</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a> <a id="1409" href="Relation.Binary.Definitions.html#1393" class="Bound Operator">∼</a> <a id="1411" href="Relation.Binary.Definitions.html#1402" class="Bound">x</a>

<a id="1414" class="Comment">-- Generalised symmetry.</a>

<a id="Sym"></a><a id="1440" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1444" class="Symbol">:</a> <a id="1446" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1450" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1452" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1454" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1463" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1465" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1467" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1470" class="Symbol">→</a> <a id="1472" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1476" class="Symbol">_</a>
<a id="1478" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1482" href="Relation.Binary.Definitions.html#1482" class="Bound">P</a> <a id="1484" href="Relation.Binary.Definitions.html#1484" class="Bound">Q</a> <a id="1486" class="Symbol">=</a> <a id="1488" href="Relation.Binary.Definitions.html#1482" class="Bound">P</a> <a id="1490" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1492" href="Function.Base.html#1657" class="Function">flip</a> <a id="1497" href="Relation.Binary.Definitions.html#1484" class="Bound">Q</a>

<a id="1500" class="Comment">-- Symmetry.</a>

<a id="Symmetric"></a><a id="1514" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1524" class="Symbol">:</a> <a id="1526" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1530" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1532" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="1534" class="Symbol">→</a> <a id="1536" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1540" class="Symbol">_</a>
<a id="1542" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1552" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="1562" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a> <a id="1566" href="Relation.Binary.Definitions.html#1552" class="Bound Operator">_∼_</a>

<a id="1571" class="Comment">-- Generalised transitivity.</a>

<a id="Trans"></a><a id="1601" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1607" class="Symbol">:</a> <a id="1609" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1613" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1615" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1617" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1620" class="Symbol">→</a> <a id="1622" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1626" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1628" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1630" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1633" class="Symbol">→</a> <a id="1635" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1639" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1641" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1643" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="1646" class="Symbol">→</a> <a id="1648" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1652" class="Symbol">_</a>
<a id="1654" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1660" href="Relation.Binary.Definitions.html#1660" class="Bound">P</a> <a id="1662" href="Relation.Binary.Definitions.html#1662" class="Bound">Q</a> <a id="1664" href="Relation.Binary.Definitions.html#1664" class="Bound">R</a> <a id="1666" class="Symbol">=</a> <a id="1668" class="Symbol">∀</a> <a id="1670" class="Symbol">{</a><a id="1671" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1673" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1675" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a><a id="1676" class="Symbol">}</a> <a id="1678" class="Symbol">→</a> <a id="1680" href="Relation.Binary.Definitions.html#1660" class="Bound">P</a> <a id="1682" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1684" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1686" class="Symbol">→</a> <a id="1688" href="Relation.Binary.Definitions.html#1662" class="Bound">Q</a> <a id="1690" href="Relation.Binary.Definitions.html#1673" class="Bound">j</a> <a id="1692" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a> <a id="1694" class="Symbol">→</a> <a id="1696" href="Relation.Binary.Definitions.html#1664" class="Bound">R</a> <a id="1698" href="Relation.Binary.Definitions.html#1671" class="Bound">i</a> <a id="1700" href="Relation.Binary.Definitions.html#1675" class="Bound">k</a>

<a id="RightTrans"></a><a id="1703" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="1714" class="Symbol">:</a> <a id="1716" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1720" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1722" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1724" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1727" class="Symbol">→</a> <a id="1729" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1733" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1735" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1737" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1740" class="Symbol">→</a> <a id="1742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1746" class="Symbol">_</a>
<a id="1748" href="Relation.Binary.Definitions.html#1703" class="Function">RightTrans</a> <a id="1759" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a> <a id="1761" href="Relation.Binary.Definitions.html#1761" class="Bound">S</a> <a id="1763" class="Symbol">=</a> <a id="1765" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1771" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a> <a id="1773" href="Relation.Binary.Definitions.html#1761" class="Bound">S</a> <a id="1775" href="Relation.Binary.Definitions.html#1759" class="Bound">R</a>

<a id="LeftTrans"></a><a id="1778" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="1788" class="Symbol">:</a> <a id="1790" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1794" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1796" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1798" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1801" class="Symbol">→</a> <a id="1803" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1807" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1809" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1811" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1814" class="Symbol">→</a> <a id="1816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1820" class="Symbol">_</a>
<a id="1822" href="Relation.Binary.Definitions.html#1778" class="Function">LeftTrans</a> <a id="1832" href="Relation.Binary.Definitions.html#1832" class="Bound">S</a> <a id="1834" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a> <a id="1836" class="Symbol">=</a> <a id="1838" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1844" href="Relation.Binary.Definitions.html#1832" class="Bound">S</a> <a id="1846" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a> <a id="1848" href="Relation.Binary.Definitions.html#1834" class="Bound">R</a>

<a id="1851" class="Comment">-- A flipped variant of generalised transitivity.</a>

<a id="TransFlip"></a><a id="1902" href="Relation.Binary.Definitions.html#1902" class="Function">TransFlip</a> <a id="1912" class="Symbol">:</a> <a id="1914" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1918" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1920" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1922" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="1925" class="Symbol">→</a> <a id="1927" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1931" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="1933" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1935" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="1938" class="Symbol">→</a> <a id="1940" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1944" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="1946" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="1948" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="1951" class="Symbol">→</a> <a id="1953" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1957" class="Symbol">_</a>
<a id="1959" href="Relation.Binary.Definitions.html#1902" class="Function">TransFlip</a> <a id="1969" href="Relation.Binary.Definitions.html#1969" class="Bound">P</a> <a id="1971" href="Relation.Binary.Definitions.html#1971" class="Bound">Q</a> <a id="1973" href="Relation.Binary.Definitions.html#1973" class="Bound">R</a> <a id="1975" class="Symbol">=</a> <a id="1977" class="Symbol">∀</a> <a id="1979" class="Symbol">{</a><a id="1980" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="1982" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="1984" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a><a id="1985" class="Symbol">}</a> <a id="1987" class="Symbol">→</a> <a id="1989" href="Relation.Binary.Definitions.html#1971" class="Bound">Q</a> <a id="1991" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="1993" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a> <a id="1995" class="Symbol">→</a> <a id="1997" href="Relation.Binary.Definitions.html#1969" class="Bound">P</a> <a id="1999" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="2001" href="Relation.Binary.Definitions.html#1982" class="Bound">j</a> <a id="2003" class="Symbol">→</a> <a id="2005" href="Relation.Binary.Definitions.html#1973" class="Bound">R</a> <a id="2007" href="Relation.Binary.Definitions.html#1980" class="Bound">i</a> <a id="2009" href="Relation.Binary.Definitions.html#1984" class="Bound">k</a>

<a id="2012" class="Comment">-- Transitivity.</a>

<a id="Transitive"></a><a id="2030" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2041" class="Symbol">:</a> <a id="2043" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2047" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2049" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2051" class="Symbol">→</a> <a id="2053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2057" class="Symbol">_</a>
<a id="2059" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2070" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2074" class="Symbol">=</a> <a id="2076" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2082" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2086" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a> <a id="2090" href="Relation.Binary.Definitions.html#2070" class="Bound Operator">_∼_</a>

<a id="2095" class="Comment">-- Generalised antisymmetry</a>

<a id="Antisym"></a><a id="2124" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2132" class="Symbol">:</a> <a id="2134" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2138" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2140" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2142" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2145" class="Symbol">→</a> <a id="2147" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2151" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2153" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2155" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2158" class="Symbol">→</a> <a id="2160" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2164" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2166" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2168" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="2171" class="Symbol">→</a> <a id="2173" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2177" class="Symbol">_</a>
<a id="2179" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2187" href="Relation.Binary.Definitions.html#2187" class="Bound">R</a> <a id="2189" href="Relation.Binary.Definitions.html#2189" class="Bound">S</a> <a id="2191" href="Relation.Binary.Definitions.html#2191" class="Bound">E</a> <a id="2193" class="Symbol">=</a> <a id="2195" class="Symbol">∀</a> <a id="2197" class="Symbol">{</a><a id="2198" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2200" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Binary.Definitions.html#2187" class="Bound">R</a> <a id="2207" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2209" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a> <a id="2211" class="Symbol">→</a> <a id="2213" href="Relation.Binary.Definitions.html#2189" class="Bound">S</a> <a id="2215" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a> <a id="2217" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Relation.Binary.Definitions.html#2191" class="Bound">E</a> <a id="2223" href="Relation.Binary.Definitions.html#2198" class="Bound">i</a> <a id="2225" href="Relation.Binary.Definitions.html#2200" class="Bound">j</a>

<a id="2228" class="Comment">-- Antisymmetry.</a>

<a id="Antisymmetric"></a><a id="2246" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2260" class="Symbol">:</a> <a id="2262" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2266" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2268" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2271" class="Symbol">→</a> <a id="2273" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2277" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2279" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2282" class="Symbol">→</a> <a id="2284" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2288" class="Symbol">_</a>
<a id="2290" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="2304" href="Relation.Binary.Definitions.html#2304" class="Bound Operator">_≈_</a> <a id="2308" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2312" class="Symbol">=</a> <a id="2314" href="Relation.Binary.Definitions.html#2124" class="Function">Antisym</a> <a id="2322" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2326" href="Relation.Binary.Definitions.html#2308" class="Bound Operator">_≤_</a> <a id="2330" href="Relation.Binary.Definitions.html#2304" class="Bound Operator">_≈_</a>

<a id="2335" class="Comment">-- Irreflexivity - this is defined terms of the underlying equality.</a>

<a id="Irreflexive"></a><a id="2405" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2417" class="Symbol">:</a> <a id="2419" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2423" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2425" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2427" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2430" class="Symbol">→</a> <a id="2432" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2436" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2438" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2440" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2443" class="Symbol">→</a> <a id="2445" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2449" class="Symbol">_</a>
<a id="2451" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2463" href="Relation.Binary.Definitions.html#2463" class="Bound Operator">_≈_</a> <a id="2467" href="Relation.Binary.Definitions.html#2467" class="Bound Operator">_&lt;_</a> <a id="2471" class="Symbol">=</a> <a id="2473" class="Symbol">∀</a> <a id="2475" class="Symbol">{</a><a id="2476" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2478" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a><a id="2479" class="Symbol">}</a> <a id="2481" class="Symbol">→</a> <a id="2483" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2485" href="Relation.Binary.Definitions.html#2463" class="Bound Operator">≈</a> <a id="2487" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a> <a id="2489" class="Symbol">→</a> <a id="2491" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2493" class="Symbol">(</a><a id="2494" href="Relation.Binary.Definitions.html#2476" class="Bound">x</a> <a id="2496" href="Relation.Binary.Definitions.html#2467" class="Bound Operator">&lt;</a> <a id="2498" href="Relation.Binary.Definitions.html#2478" class="Bound">y</a><a id="2499" class="Symbol">)</a>

<a id="2502" class="Comment">-- Asymmetry.</a>

<a id="Asymmetric"></a><a id="2517" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2528" class="Symbol">:</a> <a id="2530" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2534" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2536" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2544" class="Symbol">_</a>
<a id="2546" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="2557" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">_&lt;_</a> <a id="2561" class="Symbol">=</a> <a id="2563" class="Symbol">∀</a> <a id="2565" class="Symbol">{</a><a id="2566" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a> <a id="2568" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a><a id="2569" class="Symbol">}</a> <a id="2571" class="Symbol">→</a> <a id="2573" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a> <a id="2575" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">&lt;</a> <a id="2577" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a> <a id="2579" class="Symbol">→</a> <a id="2581" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2583" class="Symbol">(</a><a id="2584" href="Relation.Binary.Definitions.html#2568" class="Bound">y</a> <a id="2586" href="Relation.Binary.Definitions.html#2557" class="Bound Operator">&lt;</a> <a id="2588" href="Relation.Binary.Definitions.html#2566" class="Bound">x</a><a id="2589" class="Symbol">)</a>

<a id="2592" class="Comment">-- Density</a>

<a id="Dense"></a><a id="2604" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="2610" class="Symbol">:</a> <a id="2612" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2616" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2618" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2620" class="Symbol">→</a> <a id="2622" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2626" class="Symbol">_</a>
<a id="2628" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="2634" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">_&lt;_</a> <a id="2638" class="Symbol">=</a> <a id="2640" class="Symbol">∀</a> <a id="2642" class="Symbol">{</a><a id="2643" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2645" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a><a id="2646" class="Symbol">}</a> <a id="2648" class="Symbol">→</a> <a id="2650" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2652" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2654" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a> <a id="2656" class="Symbol">→</a> <a id="2658" href="Data.Product.Base.html#1371" class="Function">∃[</a> <a id="2661" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2663" href="Data.Product.Base.html#1371" class="Function">]</a> <a id="2665" href="Relation.Binary.Definitions.html#2643" class="Bound">x</a> <a id="2667" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2669" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2671" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2673" href="Relation.Binary.Definitions.html#2661" class="Bound">z</a> <a id="2675" href="Relation.Binary.Definitions.html#2634" class="Bound Operator">&lt;</a> <a id="2677" href="Relation.Binary.Definitions.html#2645" class="Bound">y</a>

<a id="2680" class="Comment">-- Generalised connex - at least one of the two relations holds.</a>

<a id="Connex"></a><a id="2746" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2753" class="Symbol">:</a> <a id="2755" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2759" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2761" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2763" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2772" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="2774" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2776" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="2779" class="Symbol">→</a> <a id="2781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2785" class="Symbol">_</a>
<a id="2787" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2794" href="Relation.Binary.Definitions.html#2794" class="Bound">P</a> <a id="2796" href="Relation.Binary.Definitions.html#2796" class="Bound">Q</a> <a id="2798" class="Symbol">=</a> <a id="2800" class="Symbol">∀</a> <a id="2802" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a> <a id="2804" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2806" class="Symbol">→</a> <a id="2808" href="Relation.Binary.Definitions.html#2794" class="Bound">P</a> <a id="2810" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a> <a id="2812" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2814" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2816" href="Relation.Binary.Definitions.html#2796" class="Bound">Q</a> <a id="2818" href="Relation.Binary.Definitions.html#2804" class="Bound">y</a> <a id="2820" href="Relation.Binary.Definitions.html#2802" class="Bound">x</a>

<a id="2823" class="Comment">-- Totality.</a>

<a id="Total"></a><a id="2837" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2843" class="Symbol">:</a> <a id="2845" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2849" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="2851" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2859" class="Symbol">_</a>
<a id="2861" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="2867" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a> <a id="2871" class="Symbol">=</a> <a id="2873" href="Relation.Binary.Definitions.html#2746" class="Function">Connex</a> <a id="2880" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a> <a id="2884" href="Relation.Binary.Definitions.html#2867" class="Bound Operator">_∼_</a>

<a id="2889" class="Comment">-- Generalised trichotomy - exactly one of three types has a witness.</a>

<a id="2960" class="Keyword">data</a> <a id="Tri"></a><a id="2965" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="2969" class="Symbol">(</a><a id="2970" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="2972" class="Symbol">:</a> <a id="2974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2978" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="2979" class="Symbol">)</a> <a id="2981" class="Symbol">(</a><a id="2982" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="2984" class="Symbol">:</a> <a id="2986" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2990" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a><a id="2991" class="Symbol">)</a> <a id="2993" class="Symbol">(</a><a id="2994" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a> <a id="2996" class="Symbol">:</a> <a id="2998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3002" href="Relation.Binary.Definitions.html#715" class="Generalizable">c</a><a id="3003" class="Symbol">)</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Relation.Binary.Definitions.html#2978" class="Bound">a</a> <a id="3014" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3016" href="Relation.Binary.Definitions.html#2990" class="Bound">b</a> <a id="3018" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3020" href="Relation.Binary.Definitions.html#3002" class="Bound">c</a><a id="3021" class="Symbol">)</a> <a id="3023" class="Keyword">where</a>
  <a id="Tri.tri&lt;"></a><a id="3031" href="Relation.Binary.Definitions.html#3031" class="InductiveConstructor">tri&lt;</a> <a id="3036" class="Symbol">:</a> <a id="3038" class="Symbol">(</a> <a id="3040" href="Relation.Binary.Definitions.html#3040" class="Bound">a</a> <a id="3042" class="Symbol">:</a>   <a id="3046" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3047" class="Symbol">)</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Relation.Binary.Definitions.html#3050" class="Bound">¬b</a> <a id="3053" class="Symbol">:</a> <a id="3055" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3057" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Symbol">(</a><a id="3061" href="Relation.Binary.Definitions.html#3061" class="Bound">¬c</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3068" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3069" class="Symbol">)</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3077" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3079" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3081" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>
  <a id="Tri.tri≈"></a><a id="3085" href="Relation.Binary.Definitions.html#3085" class="InductiveConstructor">tri≈</a> <a id="3090" class="Symbol">:</a> <a id="3092" class="Symbol">(</a><a id="3093" href="Relation.Binary.Definitions.html#3093" class="Bound">¬a</a> <a id="3096" class="Symbol">:</a> <a id="3098" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3100" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3101" class="Symbol">)</a> <a id="3103" class="Symbol">(</a> <a id="3105" href="Relation.Binary.Definitions.html#3105" class="Bound">b</a> <a id="3107" class="Symbol">:</a>   <a id="3111" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3112" class="Symbol">)</a> <a id="3114" class="Symbol">(</a><a id="3115" href="Relation.Binary.Definitions.html#3115" class="Bound">¬c</a> <a id="3118" class="Symbol">:</a> <a id="3120" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3122" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3123" class="Symbol">)</a> <a id="3125" class="Symbol">→</a> <a id="3127" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3131" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3133" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3135" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>
  <a id="Tri.tri&gt;"></a><a id="3139" href="Relation.Binary.Definitions.html#3139" class="InductiveConstructor">tri&gt;</a> <a id="3144" class="Symbol">:</a> <a id="3146" class="Symbol">(</a><a id="3147" href="Relation.Binary.Definitions.html#3147" class="Bound">¬a</a> <a id="3150" class="Symbol">:</a> <a id="3152" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3154" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a><a id="3155" class="Symbol">)</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Relation.Binary.Definitions.html#3158" class="Bound">¬b</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3165" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a><a id="3166" class="Symbol">)</a> <a id="3168" class="Symbol">(</a> <a id="3170" href="Relation.Binary.Definitions.html#3170" class="Bound">c</a> <a id="3172" class="Symbol">:</a>   <a id="3176" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a><a id="3177" class="Symbol">)</a> <a id="3179" class="Symbol">→</a> <a id="3181" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3185" href="Relation.Binary.Definitions.html#2970" class="Bound">A</a> <a id="3187" href="Relation.Binary.Definitions.html#2982" class="Bound">B</a> <a id="3189" href="Relation.Binary.Definitions.html#2994" class="Bound">C</a>

<a id="3192" class="Comment">-- Trichotomy.</a>

<a id="Trichotomous"></a><a id="3208" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3221" class="Symbol">:</a> <a id="3223" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3227" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3229" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="3232" class="Symbol">→</a> <a id="3234" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3238" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3240" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="3243" class="Symbol">→</a> <a id="3245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3249" class="Symbol">_</a>
<a id="3251" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="3264" href="Relation.Binary.Definitions.html#3264" class="Bound Operator">_≈_</a> <a id="3268" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">_&lt;_</a> <a id="3272" class="Symbol">=</a> <a id="3274" class="Symbol">∀</a> <a id="3276" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3278" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a> <a id="3280" class="Symbol">→</a> <a id="3282" href="Relation.Binary.Definitions.html#2965" class="Datatype">Tri</a> <a id="3286" class="Symbol">(</a><a id="3287" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3289" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">&lt;</a> <a id="3291" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3292" class="Symbol">)</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3297" href="Relation.Binary.Definitions.html#3264" class="Bound Operator">≈</a> <a id="3299" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3300" class="Symbol">)</a> <a id="3302" class="Symbol">(</a><a id="3303" href="Relation.Binary.Definitions.html#3276" class="Bound">x</a> <a id="3305" href="Relation.Binary.Definitions.html#3318" class="Function Operator">&gt;</a> <a id="3307" href="Relation.Binary.Definitions.html#3278" class="Bound">y</a><a id="3308" class="Symbol">)</a>
  <a id="3312" class="Keyword">where</a> <a id="3318" href="Relation.Binary.Definitions.html#3318" class="Function Operator">_&gt;_</a> <a id="3322" class="Symbol">=</a> <a id="3324" href="Function.Base.html#1657" class="Function">flip</a> <a id="3329" href="Relation.Binary.Definitions.html#3268" class="Bound Operator">_&lt;_</a>

<a id="3334" class="Comment">-- Generalised maximum element.</a>

<a id="Max"></a><a id="3367" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3371" class="Symbol">:</a> <a id="3373" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3377" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3379" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3381" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3383" class="Symbol">→</a> <a id="3385" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3387" class="Symbol">→</a> <a id="3389" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3393" class="Symbol">_</a>
<a id="3395" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3399" href="Relation.Binary.Definitions.html#3399" class="Bound Operator">_≤_</a> <a id="3403" href="Relation.Binary.Definitions.html#3403" class="Bound">T</a> <a id="3405" class="Symbol">=</a> <a id="3407" class="Symbol">∀</a> <a id="3409" href="Relation.Binary.Definitions.html#3409" class="Bound">x</a> <a id="3411" class="Symbol">→</a> <a id="3413" href="Relation.Binary.Definitions.html#3409" class="Bound">x</a> <a id="3415" href="Relation.Binary.Definitions.html#3399" class="Bound Operator">≤</a> <a id="3417" href="Relation.Binary.Definitions.html#3403" class="Bound">T</a>

<a id="3420" class="Comment">-- Maximum element.</a>

<a id="Maximum"></a><a id="3441" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3449" class="Symbol">:</a> <a id="3451" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3455" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3457" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3459" class="Symbol">→</a> <a id="3461" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3463" class="Symbol">→</a> <a id="3465" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3469" class="Symbol">_</a>
<a id="3471" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a>

<a id="3486" class="Comment">-- Generalised minimum element.</a>

<a id="Min"></a><a id="3519" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3523" class="Symbol">:</a> <a id="3525" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3529" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3531" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="3533" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3535" class="Symbol">→</a> <a id="3537" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3539" class="Symbol">→</a> <a id="3541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3545" class="Symbol">_</a>
<a id="3547" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3551" href="Relation.Binary.Definitions.html#3551" class="Bound">R</a> <a id="3553" class="Symbol">=</a> <a id="3555" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3559" class="Symbol">(</a><a id="3560" href="Function.Base.html#1657" class="Function">flip</a> <a id="3565" href="Relation.Binary.Definitions.html#3551" class="Bound">R</a><a id="3566" class="Symbol">)</a>

<a id="3569" class="Comment">-- Minimum element.</a>

<a id="Minimum"></a><a id="3590" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3598" class="Symbol">:</a> <a id="3600" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3604" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3606" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3608" class="Symbol">→</a> <a id="3610" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3612" class="Symbol">→</a> <a id="3614" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3618" class="Symbol">_</a>
<a id="3620" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="3628" class="Symbol">=</a> <a id="3630" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a>

<a id="3635" class="Comment">-- Definitions for apartness relations</a>

<a id="3675" class="Comment">-- Note that Cotransitive&#39;s arguments are permuted with respect to Transitive&#39;s.</a>
<a id="Cotransitive"></a><a id="3756" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="3769" class="Symbol">:</a> <a id="3771" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3775" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3777" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="3779" class="Symbol">→</a> <a id="3781" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3785" class="Symbol">_</a>
<a id="3787" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="3800" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">_#_</a> <a id="3804" class="Symbol">=</a> <a id="3806" class="Symbol">∀</a> <a id="3808" class="Symbol">{</a><a id="3809" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3811" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a><a id="3812" class="Symbol">}</a> <a id="3814" class="Symbol">→</a> <a id="3816" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3818" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3820" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a> <a id="3822" class="Symbol">→</a> <a id="3824" class="Symbol">∀</a> <a id="3826" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a> <a id="3828" class="Symbol">→</a> <a id="3830" class="Symbol">(</a><a id="3831" href="Relation.Binary.Definitions.html#3809" class="Bound">x</a> <a id="3833" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3835" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a><a id="3836" class="Symbol">)</a> <a id="3838" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3840" class="Symbol">(</a><a id="3841" href="Relation.Binary.Definitions.html#3826" class="Bound">z</a> <a id="3843" href="Relation.Binary.Definitions.html#3800" class="Bound Operator">#</a> <a id="3845" href="Relation.Binary.Definitions.html#3811" class="Bound">y</a><a id="3846" class="Symbol">)</a>

<a id="Tight"></a><a id="3849" href="Relation.Binary.Definitions.html#3849" class="Function">Tight</a> <a id="3855" class="Symbol">:</a> <a id="3857" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3861" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3863" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="3866" class="Symbol">→</a> <a id="3868" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3872" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="3874" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="3877" class="Symbol">→</a> <a id="3879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3883" class="Symbol">_</a>
<a id="3885" href="Relation.Binary.Definitions.html#3849" class="Function">Tight</a> <a id="3891" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">_≈_</a> <a id="3895" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">_#_</a> <a id="3899" class="Symbol">=</a> <a id="3901" class="Symbol">∀</a> <a id="3903" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3905" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3907" class="Symbol">→</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3912" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3914" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">#</a> <a id="3916" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3918" class="Symbol">→</a> <a id="3920" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3922" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">≈</a> <a id="3924" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a><a id="3925" class="Symbol">)</a> <a id="3927" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3932" href="Relation.Binary.Definitions.html#3891" class="Bound Operator">≈</a> <a id="3934" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a> <a id="3936" class="Symbol">→</a> <a id="3938" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3940" href="Relation.Binary.Definitions.html#3903" class="Bound">x</a> <a id="3942" href="Relation.Binary.Definitions.html#3895" class="Bound Operator">#</a> <a id="3944" href="Relation.Binary.Definitions.html#3905" class="Bound">y</a><a id="3945" class="Symbol">)</a>

<a id="3948" class="Comment">-- Properties of order morphisms, aka order-preserving maps</a>

<a id="Monotonic₁"></a><a id="4009" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4020" class="Symbol">:</a> <a id="4022" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4026" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4028" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4031" class="Symbol">→</a> <a id="4033" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4037" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4039" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4042" class="Symbol">→</a> <a id="4044" class="Symbol">(</a><a id="4045" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4047" class="Symbol">→</a> <a id="4049" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4050" class="Symbol">)</a> <a id="4052" class="Symbol">→</a> <a id="4054" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4058" class="Symbol">_</a>
<a id="4060" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4071" href="Relation.Binary.Definitions.html#4071" class="Bound Operator">_≤_</a> <a id="4075" href="Relation.Binary.Definitions.html#4075" class="Bound Operator">_⊑_</a> <a id="4079" href="Relation.Binary.Definitions.html#4079" class="Bound">f</a> <a id="4081" class="Symbol">=</a> <a id="4083" href="Relation.Binary.Definitions.html#4079" class="Bound">f</a> <a id="4085" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="4095" href="Relation.Binary.Definitions.html#4071" class="Bound Operator">_≤_</a> <a id="4099" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="4101" href="Relation.Binary.Definitions.html#4075" class="Bound Operator">_⊑_</a>

<a id="Antitonic₁"></a><a id="4106" href="Relation.Binary.Definitions.html#4106" class="Function">Antitonic₁</a> <a id="4117" class="Symbol">:</a> <a id="4119" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4123" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4125" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4128" class="Symbol">→</a> <a id="4130" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4134" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4136" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4139" class="Symbol">→</a> <a id="4141" class="Symbol">(</a><a id="4142" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4144" class="Symbol">→</a> <a id="4146" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4147" class="Symbol">)</a> <a id="4149" class="Symbol">→</a> <a id="4151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4155" class="Symbol">_</a>
<a id="4157" href="Relation.Binary.Definitions.html#4106" class="Function">Antitonic₁</a> <a id="4168" href="Relation.Binary.Definitions.html#4168" class="Bound Operator">_≤_</a> <a id="4172" class="Symbol">=</a> <a id="4174" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4185" class="Symbol">(</a><a id="4186" href="Function.Base.html#1657" class="Function">flip</a> <a id="4191" href="Relation.Binary.Definitions.html#4168" class="Bound Operator">_≤_</a><a id="4194" class="Symbol">)</a>

<a id="LeftMonotonic"></a><a id="4197" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4211" class="Symbol">:</a> <a id="4213" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4217" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4219" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4222" class="Symbol">→</a> <a id="4224" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4228" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4230" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4233" class="Symbol">→</a> <a id="4235" class="Symbol">(</a><a id="4236" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4242" class="Symbol">→</a> <a id="4244" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4245" class="Symbol">)</a> <a id="4247" class="Symbol">→</a> <a id="4249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4253" class="Symbol">_</a>
<a id="4255" href="Relation.Binary.Definitions.html#4197" class="Function">LeftMonotonic</a> <a id="4269" href="Relation.Binary.Definitions.html#4269" class="Bound Operator">_≤_</a> <a id="4273" href="Relation.Binary.Definitions.html#4273" class="Bound Operator">_⊑_</a> <a id="4277" href="Relation.Binary.Definitions.html#4277" class="Bound Operator">_∙_</a> <a id="4281" class="Symbol">=</a> <a id="4283" class="Symbol">∀</a> <a id="4285" href="Relation.Binary.Definitions.html#4285" class="Bound">x</a> <a id="4287" class="Symbol">→</a> <a id="4289" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4300" href="Relation.Binary.Definitions.html#4269" class="Bound Operator">_≤_</a> <a id="4304" href="Relation.Binary.Definitions.html#4273" class="Bound Operator">_⊑_</a> <a id="4308" class="Symbol">(</a><a id="4309" href="Relation.Binary.Definitions.html#4285" class="Bound">x</a> <a id="4311" href="Relation.Binary.Definitions.html#4277" class="Bound Operator">∙_</a><a id="4313" class="Symbol">)</a>

<a id="RightMonotonic"></a><a id="4316" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4337" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4339" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4342" class="Symbol">→</a> <a id="4344" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4348" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4350" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4353" class="Symbol">→</a> <a id="4355" class="Symbol">(</a><a id="4356" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4362" class="Symbol">→</a> <a id="4364" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4365" class="Symbol">)</a> <a id="4367" class="Symbol">→</a> <a id="4369" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4373" class="Symbol">_</a>
<a id="4375" href="Relation.Binary.Definitions.html#4316" class="Function">RightMonotonic</a> <a id="4390" href="Relation.Binary.Definitions.html#4390" class="Bound Operator">_≤_</a> <a id="4394" href="Relation.Binary.Definitions.html#4394" class="Bound Operator">_⊑_</a> <a id="4398" href="Relation.Binary.Definitions.html#4398" class="Bound Operator">_∙_</a> <a id="4402" class="Symbol">=</a> <a id="4404" class="Symbol">∀</a> <a id="4406" href="Relation.Binary.Definitions.html#4406" class="Bound">y</a> <a id="4408" class="Symbol">→</a> <a id="4410" href="Relation.Binary.Definitions.html#4009" class="Function">Monotonic₁</a> <a id="4421" href="Relation.Binary.Definitions.html#4390" class="Bound Operator">_≤_</a> <a id="4425" href="Relation.Binary.Definitions.html#4394" class="Bound Operator">_⊑_</a> <a id="4429" class="Symbol">(</a><a id="4430" href="Relation.Binary.Definitions.html#4398" class="Bound Operator">_∙</a> <a id="4433" href="Relation.Binary.Definitions.html#4406" class="Bound">y</a><a id="4434" class="Symbol">)</a>

<a id="Monotonic₂"></a><a id="4437" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4448" class="Symbol">:</a> <a id="4450" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4454" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4456" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4459" class="Symbol">→</a> <a id="4461" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4465" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4467" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4476" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4478" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4481" class="Symbol">→</a> <a id="4483" class="Symbol">(</a><a id="4484" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4490" class="Symbol">→</a> <a id="4492" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4493" class="Symbol">)</a> <a id="4495" class="Symbol">→</a> <a id="4497" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4501" class="Symbol">_</a>
<a id="4503" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4514" href="Relation.Binary.Definitions.html#4514" class="Bound Operator">_≤_</a> <a id="4518" href="Relation.Binary.Definitions.html#4518" class="Bound Operator">_⊑_</a> <a id="4522" href="Relation.Binary.Definitions.html#4522" class="Bound Operator">_≼_</a> <a id="4526" href="Relation.Binary.Definitions.html#4526" class="Bound">∙</a> <a id="4528" class="Symbol">=</a> <a id="4530" href="Relation.Binary.Definitions.html#4526" class="Bound">∙</a> <a id="4532" href="Relation.Binary.Core.html#1703" class="Function Operator">Preserves₂</a> <a id="4543" href="Relation.Binary.Definitions.html#4514" class="Bound Operator">_≤_</a> <a id="4547" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4549" href="Relation.Binary.Definitions.html#4518" class="Bound Operator">_⊑_</a> <a id="4553" href="Relation.Binary.Core.html#1703" class="Function Operator">⟶</a> <a id="4555" href="Relation.Binary.Definitions.html#4522" class="Bound Operator">_≼_</a>

<a id="MonotonicAntitonic"></a><a id="4560" href="Relation.Binary.Definitions.html#4560" class="Function">MonotonicAntitonic</a> <a id="4579" class="Symbol">:</a> <a id="4581" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4585" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4587" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4596" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4598" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4601" class="Symbol">→</a> <a id="4603" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4607" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4609" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4612" class="Symbol">→</a> <a id="4614" class="Symbol">(</a><a id="4615" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4617" class="Symbol">→</a> <a id="4619" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4621" class="Symbol">→</a> <a id="4623" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4632" class="Symbol">_</a>
<a id="4634" href="Relation.Binary.Definitions.html#4560" class="Function">MonotonicAntitonic</a> <a id="4653" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≤_</a> <a id="4657" href="Relation.Binary.Definitions.html#4657" class="Bound Operator">_⊑_</a> <a id="4661" class="Symbol">=</a> <a id="4663" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4674" href="Relation.Binary.Definitions.html#4653" class="Bound Operator">_≤_</a> <a id="4678" class="Symbol">(</a><a id="4679" href="Function.Base.html#1657" class="Function">flip</a> <a id="4684" href="Relation.Binary.Definitions.html#4657" class="Bound Operator">_⊑_</a><a id="4687" class="Symbol">)</a>

<a id="AntitonicMonotonic"></a><a id="4690" href="Relation.Binary.Definitions.html#4690" class="Function">AntitonicMonotonic</a> <a id="4709" class="Symbol">:</a> <a id="4711" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4715" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4717" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4720" class="Symbol">→</a> <a id="4722" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4726" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4728" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4731" class="Symbol">→</a> <a id="4733" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4737" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4739" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4742" class="Symbol">→</a> <a id="4744" class="Symbol">(</a><a id="4745" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4747" class="Symbol">→</a> <a id="4749" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4751" class="Symbol">→</a> <a id="4753" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4754" class="Symbol">)</a> <a id="4756" class="Symbol">→</a> <a id="4758" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4762" class="Symbol">_</a>
<a id="4764" href="Relation.Binary.Definitions.html#4690" class="Function">AntitonicMonotonic</a> <a id="4783" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≤_</a> <a id="4787" class="Symbol">=</a> <a id="4789" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4800" class="Symbol">(</a><a id="4801" href="Function.Base.html#1657" class="Function">flip</a> <a id="4806" href="Relation.Binary.Definitions.html#4783" class="Bound Operator">_≤_</a><a id="4809" class="Symbol">)</a>

<a id="Antitonic₂"></a><a id="4812" href="Relation.Binary.Definitions.html#4812" class="Function">Antitonic₂</a> <a id="4823" class="Symbol">:</a> <a id="4825" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4829" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4831" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4840" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4842" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4845" class="Symbol">→</a> <a id="4847" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4851" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a> <a id="4853" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="4856" class="Symbol">→</a> <a id="4858" class="Symbol">(</a><a id="4859" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4861" class="Symbol">→</a> <a id="4863" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4865" class="Symbol">→</a> <a id="4867" href="Relation.Binary.Definitions.html#768" class="Generalizable">C</a><a id="4868" class="Symbol">)</a> <a id="4870" class="Symbol">→</a> <a id="4872" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4876" class="Symbol">_</a>
<a id="4878" href="Relation.Binary.Definitions.html#4812" class="Function">Antitonic₂</a> <a id="4889" href="Relation.Binary.Definitions.html#4889" class="Bound Operator">_≤_</a> <a id="4893" href="Relation.Binary.Definitions.html#4893" class="Bound Operator">_⊑_</a> <a id="4897" class="Symbol">=</a> <a id="4899" href="Relation.Binary.Definitions.html#4437" class="Function">Monotonic₂</a> <a id="4910" class="Symbol">(</a><a id="4911" href="Function.Base.html#1657" class="Function">flip</a> <a id="4916" href="Relation.Binary.Definitions.html#4889" class="Bound Operator">_≤_</a><a id="4919" class="Symbol">)</a> <a id="4921" class="Symbol">(</a><a id="4922" href="Function.Base.html#1657" class="Function">flip</a> <a id="4927" href="Relation.Binary.Definitions.html#4893" class="Bound Operator">_⊑_</a><a id="4930" class="Symbol">)</a>

<a id="Adjoint"></a><a id="4933" href="Relation.Binary.Definitions.html#4933" class="Function">Adjoint</a> <a id="4941" class="Symbol">:</a> <a id="4943" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4947" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4949" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="4952" class="Symbol">→</a> <a id="4954" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4958" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4960" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="4963" class="Symbol">→</a> <a id="4965" class="Symbol">(</a><a id="4966" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="4968" class="Symbol">→</a> <a id="4970" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a><a id="4971" class="Symbol">)</a> <a id="4973" class="Symbol">→</a> <a id="4975" class="Symbol">(</a><a id="4976" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="4978" class="Symbol">→</a> <a id="4980" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a><a id="4981" class="Symbol">)</a> <a id="4983" class="Symbol">→</a> <a id="4985" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4989" class="Symbol">_</a>
<a id="4991" href="Relation.Binary.Definitions.html#4933" class="Function">Adjoint</a> <a id="4999" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">_≤_</a> <a id="5003" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">_⊑_</a> <a id="5007" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5009" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5011" class="Symbol">=</a> <a id="5013" class="Symbol">∀</a> <a id="5015" class="Symbol">{</a><a id="5016" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5018" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5019" class="Symbol">}</a> <a id="5021" class="Symbol">→</a> <a id="5023" class="Symbol">(</a><a id="5024" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5026" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5028" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">⊑</a> <a id="5030" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a> <a id="5032" class="Symbol">→</a> <a id="5034" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5036" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">≤</a> <a id="5038" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5040" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5041" class="Symbol">)</a> <a id="5043" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5045" class="Symbol">(</a><a id="5046" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5048" href="Relation.Binary.Definitions.html#4999" class="Bound Operator">≤</a> <a id="5050" href="Relation.Binary.Definitions.html#5009" class="Bound">g</a> <a id="5052" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a> <a id="5054" class="Symbol">→</a> <a id="5056" href="Relation.Binary.Definitions.html#5007" class="Bound">f</a> <a id="5058" href="Relation.Binary.Definitions.html#5016" class="Bound">x</a> <a id="5060" href="Relation.Binary.Definitions.html#5003" class="Bound Operator">⊑</a> <a id="5062" href="Relation.Binary.Definitions.html#5018" class="Bound">y</a><a id="5063" class="Symbol">)</a>

<a id="5066" class="Comment">-- Unary relations respecting a binary relation.</a>

<a id="_⟶_Respects_"></a><a id="5116" href="Relation.Binary.Definitions.html#5116" class="Function Operator">_⟶_Respects_</a> <a id="5129" class="Symbol">:</a> <a id="5131" class="Symbol">(</a><a id="5132" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5134" class="Symbol">→</a> <a id="5136" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5140" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a><a id="5142" class="Symbol">)</a> <a id="5144" class="Symbol">→</a> <a id="5146" class="Symbol">(</a><a id="5147" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5149" class="Symbol">→</a> <a id="5151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5155" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a><a id="5157" class="Symbol">)</a> <a id="5159" class="Symbol">→</a> <a id="5161" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5165" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5167" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5169" href="Relation.Binary.Definitions.html#725" class="Generalizable">ℓ₃</a> <a id="5172" class="Symbol">→</a> <a id="5174" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5178" class="Symbol">_</a>
<a id="5180" href="Relation.Binary.Definitions.html#5180" class="Bound">P</a> <a id="5182" href="Relation.Binary.Definitions.html#5116" class="Function Operator">⟶</a> <a id="5184" href="Relation.Binary.Definitions.html#5184" class="Bound">Q</a> <a id="5186" href="Relation.Binary.Definitions.html#5116" class="Function Operator">Respects</a> <a id="5195" href="Relation.Binary.Definitions.html#5195" class="Bound Operator">_∼_</a> <a id="5199" class="Symbol">=</a> <a id="5201" class="Symbol">∀</a> <a id="5203" class="Symbol">{</a><a id="5204" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5206" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a><a id="5207" class="Symbol">}</a> <a id="5209" class="Symbol">→</a> <a id="5211" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5213" href="Relation.Binary.Definitions.html#5195" class="Bound Operator">∼</a> <a id="5215" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a> <a id="5217" class="Symbol">→</a> <a id="5219" href="Relation.Binary.Definitions.html#5180" class="Bound">P</a> <a id="5221" href="Relation.Binary.Definitions.html#5204" class="Bound">x</a> <a id="5223" class="Symbol">→</a> <a id="5225" href="Relation.Binary.Definitions.html#5184" class="Bound">Q</a> <a id="5227" href="Relation.Binary.Definitions.html#5206" class="Bound">y</a>

<a id="5230" class="Comment">-- Unary relation respects a binary relation.</a>

<a id="_Respects_"></a><a id="5277" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a> <a id="5288" class="Symbol">:</a> <a id="5290" class="Symbol">(</a><a id="5291" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5293" class="Symbol">→</a> <a id="5295" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5299" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a><a id="5301" class="Symbol">)</a> <a id="5303" class="Symbol">→</a> <a id="5305" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5309" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5311" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5314" class="Symbol">→</a> <a id="5316" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5320" class="Symbol">_</a>
<a id="5322" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5324" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5333" href="Relation.Binary.Definitions.html#5333" class="Bound Operator">_∼_</a> <a id="5337" class="Symbol">=</a> <a id="5339" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5341" href="Relation.Binary.Definitions.html#5116" class="Function Operator">⟶</a> <a id="5343" href="Relation.Binary.Definitions.html#5322" class="Bound">P</a> <a id="5345" href="Relation.Binary.Definitions.html#5116" class="Function Operator">Respects</a> <a id="5354" href="Relation.Binary.Definitions.html#5333" class="Bound Operator">_∼_</a>

<a id="5359" class="Comment">-- Right respecting - relatedness is preserved on the right by equality.</a>

<a id="_Respectsʳ_"></a><a id="5433" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="5445" class="Symbol">:</a> <a id="5447" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5451" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5453" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5455" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5458" class="Symbol">→</a> <a id="5460" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5464" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5466" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5469" class="Symbol">→</a> <a id="5471" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5475" class="Symbol">_</a>
<a id="5477" href="Relation.Binary.Definitions.html#5477" class="Bound Operator">_∼_</a> <a id="5481" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5491" href="Relation.Binary.Definitions.html#5491" class="Bound Operator">_≈_</a> <a id="5495" class="Symbol">=</a> <a id="5497" class="Symbol">∀</a> <a id="5499" class="Symbol">{</a><a id="5500" href="Relation.Binary.Definitions.html#5500" class="Bound">x</a><a id="5501" class="Symbol">}</a> <a id="5503" class="Symbol">→</a> <a id="5505" class="Symbol">(</a><a id="5506" href="Relation.Binary.Definitions.html#5500" class="Bound">x</a> <a id="5508" href="Relation.Binary.Definitions.html#5477" class="Bound Operator">∼_</a><a id="5510" class="Symbol">)</a> <a id="5512" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5521" href="Relation.Binary.Definitions.html#5491" class="Bound Operator">_≈_</a>

<a id="5526" class="Comment">-- Left respecting - relatedness is preserved on the left by equality.</a>

<a id="_Respectsˡ_"></a><a id="5598" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="5610" class="Symbol">:</a> <a id="5612" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5616" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5618" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="5620" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5623" class="Symbol">→</a> <a id="5625" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5629" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5631" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5634" class="Symbol">→</a> <a id="5636" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5640" class="Symbol">_</a>
<a id="5642" href="Relation.Binary.Definitions.html#5642" class="Bound">P</a> <a id="5644" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5654" href="Relation.Binary.Definitions.html#5654" class="Bound Operator">_∼_</a> <a id="5658" class="Symbol">=</a> <a id="5660" class="Symbol">∀</a> <a id="5662" class="Symbol">{</a><a id="5663" href="Relation.Binary.Definitions.html#5663" class="Bound">y</a><a id="5664" class="Symbol">}</a> <a id="5666" class="Symbol">→</a> <a id="5668" class="Symbol">(</a><a id="5669" href="Function.Base.html#1657" class="Function">flip</a> <a id="5674" href="Relation.Binary.Definitions.html#5642" class="Bound">P</a> <a id="5676" href="Relation.Binary.Definitions.html#5663" class="Bound">y</a><a id="5677" class="Symbol">)</a> <a id="5679" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="5688" href="Relation.Binary.Definitions.html#5654" class="Bound Operator">_∼_</a>

<a id="5693" class="Comment">-- Respecting - relatedness is preserved on both sides by equality</a>

<a id="_Respects₂_"></a><a id="5761" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="5773" class="Symbol">:</a> <a id="5775" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5779" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5781" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="5784" class="Symbol">→</a> <a id="5786" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5790" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="5792" href="Relation.Binary.Definitions.html#722" class="Generalizable">ℓ₂</a> <a id="5795" class="Symbol">→</a> <a id="5797" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5801" class="Symbol">_</a>
<a id="5803" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5805" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="5815" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a> <a id="5819" class="Symbol">=</a> <a id="5821" class="Symbol">(</a><a id="5822" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5824" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5834" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a><a id="5837" class="Symbol">)</a> <a id="5839" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5841" class="Symbol">(</a><a id="5842" href="Relation.Binary.Definitions.html#5803" class="Bound">P</a> <a id="5844" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5854" href="Relation.Binary.Definitions.html#5815" class="Bound Operator">_∼_</a><a id="5857" class="Symbol">)</a>

<a id="5860" class="Comment">-- Substitutivity - any two related elements satisfy exactly the same</a>
<a id="5930" class="Comment">-- set of unary relations. Note that only the various derivatives</a>
<a id="5996" class="Comment">-- of propositional equality can satisfy this property.</a>

<a id="Substitutive"></a><a id="6053" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6066" class="Symbol">:</a> <a id="6068" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6072" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6074" href="Relation.Binary.Definitions.html#719" class="Generalizable">ℓ₁</a> <a id="6077" class="Symbol">→</a> <a id="6079" class="Symbol">(</a><a id="6080" href="Relation.Binary.Definitions.html#6080" class="Bound">ℓ₂</a> <a id="6083" class="Symbol">:</a> <a id="6085" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="6090" class="Symbol">)</a> <a id="6092" class="Symbol">→</a> <a id="6094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6098" class="Symbol">_</a>
<a id="6100" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="6113" class="Symbol">{</a><a id="6114" class="Argument">A</a> <a id="6116" class="Symbol">=</a> <a id="6118" href="Relation.Binary.Definitions.html#6118" class="Bound">A</a><a id="6119" class="Symbol">}</a> <a id="6121" href="Relation.Binary.Definitions.html#6121" class="Bound Operator">_∼_</a> <a id="6125" href="Relation.Binary.Definitions.html#6125" class="Bound">p</a> <a id="6127" class="Symbol">=</a> <a id="6129" class="Symbol">(</a><a id="6130" href="Relation.Binary.Definitions.html#6130" class="Bound">P</a> <a id="6132" class="Symbol">:</a> <a id="6134" href="Relation.Binary.Definitions.html#6118" class="Bound">A</a> <a id="6136" class="Symbol">→</a> <a id="6138" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6142" href="Relation.Binary.Definitions.html#6125" class="Bound">p</a><a id="6143" class="Symbol">)</a> <a id="6145" class="Symbol">→</a> <a id="6147" href="Relation.Binary.Definitions.html#6130" class="Bound">P</a> <a id="6149" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="6158" href="Relation.Binary.Definitions.html#6121" class="Bound Operator">_∼_</a>

<a id="6163" class="Comment">-- Irrelevancy - all proofs that a given pair of elements are related</a>
<a id="6233" class="Comment">-- are indistinguishable.</a>

<a id="Irrelevant"></a><a id="6260" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6277" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6279" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6281" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6283" class="Symbol">→</a> <a id="6285" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6289" class="Symbol">_</a>
<a id="6291" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a> <a id="6302" href="Relation.Binary.Definitions.html#6302" class="Bound Operator">_∼_</a> <a id="6306" class="Symbol">=</a> <a id="6308" class="Symbol">∀</a> <a id="6310" class="Symbol">{</a><a id="6311" href="Relation.Binary.Definitions.html#6311" class="Bound">x</a> <a id="6313" href="Relation.Binary.Definitions.html#6313" class="Bound">y</a><a id="6314" class="Symbol">}</a> <a id="6316" class="Symbol">→</a> <a id="6318" href="Relation.Nullary.Irrelevant.html#497" class="Function">Nullary.Irrelevant</a> <a id="6337" class="Symbol">(</a><a id="6338" href="Relation.Binary.Definitions.html#6311" class="Bound">x</a> <a id="6340" href="Relation.Binary.Definitions.html#6302" class="Bound Operator">∼</a> <a id="6342" href="Relation.Binary.Definitions.html#6313" class="Bound">y</a><a id="6343" class="Symbol">)</a>

<a id="6346" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="6408" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="6428" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="6441" class="Symbol">:</a> <a id="6443" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6447" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6449" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6451" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6453" class="Symbol">→</a> <a id="6455" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6459" class="Symbol">_</a>
<a id="6461" href="Relation.Binary.Definitions.html#6428" class="Function">Recomputable</a> <a id="6474" href="Relation.Binary.Definitions.html#6474" class="Bound Operator">_∼_</a> <a id="6478" class="Symbol">=</a> <a id="6480" class="Symbol">∀</a> <a id="6482" class="Symbol">{</a><a id="6483" href="Relation.Binary.Definitions.html#6483" class="Bound">x</a> <a id="6485" href="Relation.Binary.Definitions.html#6485" class="Bound">y</a><a id="6486" class="Symbol">}</a> <a id="6488" class="Symbol">→</a> <a id="6490" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Nullary.Recomputable</a> <a id="6511" class="Symbol">(</a><a id="6512" href="Relation.Binary.Definitions.html#6483" class="Bound">x</a> <a id="6514" href="Relation.Binary.Definitions.html#6474" class="Bound Operator">∼</a> <a id="6516" href="Relation.Binary.Definitions.html#6485" class="Bound">y</a><a id="6517" class="Symbol">)</a>

<a id="6520" class="Comment">-- Stability</a>

<a id="Stable"></a><a id="6534" href="Relation.Binary.Definitions.html#6534" class="Function">Stable</a> <a id="6541" class="Symbol">:</a> <a id="6543" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6547" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6549" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6551" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6553" class="Symbol">→</a> <a id="6555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6559" class="Symbol">_</a>
<a id="6561" href="Relation.Binary.Definitions.html#6534" class="Function">Stable</a> <a id="6568" href="Relation.Binary.Definitions.html#6568" class="Bound Operator">_∼_</a> <a id="6572" class="Symbol">=</a> <a id="6574" class="Symbol">∀</a> <a id="6576" href="Relation.Binary.Definitions.html#6576" class="Bound">x</a> <a id="6578" href="Relation.Binary.Definitions.html#6578" class="Bound">y</a> <a id="6580" class="Symbol">→</a> <a id="6582" href="Relation.Nullary.Negation.Core.html#909" class="Function">Nullary.Stable</a> <a id="6597" class="Symbol">(</a><a id="6598" href="Relation.Binary.Definitions.html#6576" class="Bound">x</a> <a id="6600" href="Relation.Binary.Definitions.html#6568" class="Bound Operator">∼</a> <a id="6602" href="Relation.Binary.Definitions.html#6578" class="Bound">y</a><a id="6603" class="Symbol">)</a>

<a id="6606" class="Comment">-- Weak decidability - it is sometimes possible to determine if a given</a>
<a id="6678" class="Comment">-- pair of elements are related.</a>

<a id="WeaklyDecidable"></a><a id="6712" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="6728" class="Symbol">:</a> <a id="6730" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6734" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6736" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6738" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6740" class="Symbol">→</a> <a id="6742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6746" class="Symbol">_</a>
<a id="6748" href="Relation.Binary.Definitions.html#6712" class="Function">WeaklyDecidable</a> <a id="6764" href="Relation.Binary.Definitions.html#6764" class="Bound Operator">_∼_</a> <a id="6768" class="Symbol">=</a> <a id="6770" class="Symbol">∀</a> <a id="6772" href="Relation.Binary.Definitions.html#6772" class="Bound">x</a> <a id="6774" href="Relation.Binary.Definitions.html#6774" class="Bound">y</a> <a id="6776" class="Symbol">→</a> <a id="6778" href="Relation.Nullary.html#1119" class="Function">Nullary.WeaklyDecidable</a> <a id="6802" class="Symbol">(</a><a id="6803" href="Relation.Binary.Definitions.html#6772" class="Bound">x</a> <a id="6805" href="Relation.Binary.Definitions.html#6764" class="Bound Operator">∼</a> <a id="6807" href="Relation.Binary.Definitions.html#6774" class="Bound">y</a><a id="6808" class="Symbol">)</a>

<a id="6811" class="Comment">-- Decidability - it is possible to determine whether a given pair of</a>
<a id="6881" class="Comment">-- elements are related.</a>

<a id="Decidable"></a><a id="6907" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6917" class="Symbol">:</a> <a id="6919" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6923" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="6925" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="6927" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="6929" class="Symbol">→</a> <a id="6931" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6935" class="Symbol">_</a>
<a id="6937" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6947" href="Relation.Binary.Definitions.html#6947" class="Bound Operator">_∼_</a> <a id="6951" class="Symbol">=</a> <a id="6953" class="Symbol">∀</a> <a id="6955" href="Relation.Binary.Definitions.html#6955" class="Bound">x</a> <a id="6957" href="Relation.Binary.Definitions.html#6957" class="Bound">y</a> <a id="6959" class="Symbol">→</a> <a id="6961" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6965" class="Symbol">(</a><a id="6966" href="Relation.Binary.Definitions.html#6955" class="Bound">x</a> <a id="6968" href="Relation.Binary.Definitions.html#6947" class="Bound Operator">∼</a> <a id="6970" href="Relation.Binary.Definitions.html#6957" class="Bound">y</a><a id="6971" class="Symbol">)</a>

<a id="6974" class="Comment">-- Propositional equality is decidable for the type.</a>

<a id="DecidableEquality"></a><a id="7028" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="7046" class="Symbol">:</a> <a id="7048" class="Symbol">(</a><a id="7049" href="Relation.Binary.Definitions.html#7049" class="Bound">A</a> <a id="7051" class="Symbol">:</a> <a id="7053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7057" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="7058" class="Symbol">)</a> <a id="7060" class="Symbol">→</a> <a id="7062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7066" class="Symbol">_</a>
<a id="7068" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="7086" href="Relation.Binary.Definitions.html#7086" class="Bound">A</a> <a id="7088" class="Symbol">=</a> <a id="7090" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7100" class="Symbol">{</a><a id="7101" class="Argument">A</a> <a id="7103" class="Symbol">=</a> <a id="7105" href="Relation.Binary.Definitions.html#7086" class="Bound">A</a><a id="7106" class="Symbol">}</a> <a id="7108" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>

<a id="7113" class="Comment">-- Universal - all pairs of elements are related</a>

<a id="Universal"></a><a id="7163" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a> <a id="7173" class="Symbol">:</a> <a id="7175" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7179" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="7181" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="7183" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="7185" class="Symbol">→</a> <a id="7187" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7191" class="Symbol">_</a>
<a id="7193" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a> <a id="7203" href="Relation.Binary.Definitions.html#7203" class="Bound Operator">_∼_</a> <a id="7207" class="Symbol">=</a> <a id="7209" class="Symbol">∀</a> <a id="7211" href="Relation.Binary.Definitions.html#7211" class="Bound">x</a> <a id="7213" href="Relation.Binary.Definitions.html#7213" class="Bound">y</a> <a id="7215" class="Symbol">→</a> <a id="7217" href="Relation.Binary.Definitions.html#7211" class="Bound">x</a> <a id="7219" href="Relation.Binary.Definitions.html#7203" class="Bound Operator">∼</a> <a id="7221" href="Relation.Binary.Definitions.html#7213" class="Bound">y</a>

<a id="7224" class="Comment">-- Empty - no elements are related</a>

<a id="Empty"></a><a id="7260" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a> <a id="7266" class="Symbol">:</a> <a id="7268" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7272" href="Relation.Binary.Definitions.html#740" class="Generalizable">A</a> <a id="7274" href="Relation.Binary.Definitions.html#754" class="Generalizable">B</a> <a id="7276" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a> <a id="7278" class="Symbol">→</a> <a id="7280" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7284" class="Symbol">_</a>
<a id="7286" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a> <a id="7292" href="Relation.Binary.Definitions.html#7292" class="Bound Operator">_∼_</a> <a id="7296" class="Symbol">=</a> <a id="7298" class="Symbol">∀</a> <a id="7300" class="Symbol">{</a><a id="7301" href="Relation.Binary.Definitions.html#7301" class="Bound">x</a> <a id="7303" href="Relation.Binary.Definitions.html#7303" class="Bound">y</a><a id="7304" class="Symbol">}</a> <a id="7306" class="Symbol">→</a> <a id="7308" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="7310" class="Symbol">(</a><a id="7311" href="Relation.Binary.Definitions.html#7301" class="Bound">x</a> <a id="7313" href="Relation.Binary.Definitions.html#7292" class="Bound Operator">∼</a> <a id="7315" href="Relation.Binary.Definitions.html#7303" class="Bound">y</a><a id="7316" class="Symbol">)</a>

<a id="7319" class="Comment">-- Non-emptiness - at least one pair of elements are related.</a>

<a id="7382" class="Keyword">record</a> <a id="NonEmpty"></a><a id="7389" href="Relation.Binary.Definitions.html#7389" class="Record">NonEmpty</a> <a id="7398" class="Symbol">{</a><a id="7399" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a> <a id="7401" class="Symbol">:</a> <a id="7403" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7407" href="Relation.Binary.Definitions.html#711" class="Generalizable">a</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">{</a><a id="7411" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7419" href="Relation.Binary.Definitions.html#713" class="Generalizable">b</a><a id="7420" class="Symbol">}</a>
                <a id="7438" class="Symbol">(</a><a id="7439" href="Relation.Binary.Definitions.html#7439" class="Bound">T</a> <a id="7441" class="Symbol">:</a> <a id="7443" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="7447" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a> <a id="7449" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a> <a id="7451" href="Relation.Binary.Definitions.html#717" class="Generalizable">ℓ</a><a id="7452" class="Symbol">)</a> <a id="7454" class="Symbol">:</a> <a id="7456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7460" class="Symbol">(</a><a id="7461" href="Relation.Binary.Definitions.html#7407" class="Bound">a</a> <a id="7463" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7465" href="Relation.Binary.Definitions.html#7419" class="Bound">b</a> <a id="7467" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7469" href="Relation.Binary.Definitions.html#7451" class="Bound">ℓ</a><a id="7470" class="Symbol">)</a> <a id="7472" class="Keyword">where</a>
  <a id="7480" class="Keyword">constructor</a> <a id="nonEmpty"></a><a id="7492" href="Relation.Binary.Definitions.html#7492" class="InductiveConstructor">nonEmpty</a>
  <a id="7503" class="Keyword">field</a>
    <a id="7513" class="Symbol">{</a><a id="NonEmpty.x"></a><a id="7514" href="Relation.Binary.Definitions.html#7514" class="Field">x</a><a id="7515" class="Symbol">}</a>   <a id="7519" class="Symbol">:</a> <a id="7521" href="Relation.Binary.Definitions.html#7399" class="Bound">A</a>
    <a id="7527" class="Symbol">{</a><a id="NonEmpty.y"></a><a id="7528" href="Relation.Binary.Definitions.html#7528" class="Field">y</a><a id="7529" class="Symbol">}</a>   <a id="7533" class="Symbol">:</a> <a id="7535" href="Relation.Binary.Definitions.html#7411" class="Bound">B</a>
    <a id="NonEmpty.proof"></a><a id="7541" href="Relation.Binary.Definitions.html#7541" class="Field">proof</a> <a id="7547" class="Symbol">:</a> <a id="7549" href="Relation.Binary.Definitions.html#7439" class="Bound">T</a> <a id="7551" href="Relation.Binary.Definitions.html#7514" class="Field">x</a> <a id="7553" href="Relation.Binary.Definitions.html#7528" class="Field">y</a></pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Relation.Binary.Indexed.Heterogeneous.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Indexed.Heterogeneous.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Level.html" class="Module">Level</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="440" class="Symbol">;</a> <a id="442" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="445" class="Symbol">)</a>
<a id="447" class="Keyword">open</a> <a id="452" class="Keyword">import</a> <a id="459" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="502" class="Keyword">using</a> <a id="508" class="Symbol">(</a><a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="513" class="Symbol">)</a>
<a id="515" class="Keyword">open</a> <a id="520" class="Keyword">import</a> <a id="527" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="578" class="Keyword">using</a> <a id="584" class="Symbol">(</a><a id="585" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a><a id="605" class="Symbol">;</a> <a id="607" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a><a id="624" class="Symbol">)</a>

<a id="627" class="Comment">------------------------------------------------------------------------</a>
<a id="700" class="Comment">-- Definitions</a>

<a id="716" class="Keyword">record</a> <a id="IndexedSetoid"></a><a id="723" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="737" class="Symbol">{</a><a id="738" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a><a id="739" class="Symbol">}</a> <a id="741" class="Symbol">(</a><a id="742" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#742" class="Bound">I</a> <a id="744" class="Symbol">:</a> <a id="746" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="750" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a><a id="751" class="Symbol">)</a> <a id="753" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a> <a id="757" class="Symbol">:</a> <a id="759" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="763" class="Symbol">(</a><a id="764" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="768" class="Symbol">(</a><a id="769" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#738" class="Bound">i</a> <a id="771" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="773" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a> <a id="775" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="777" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a><a id="778" class="Symbol">))</a> <a id="781" class="Keyword">where</a>
  <a id="789" class="Keyword">infix</a> <a id="795" class="Number">4</a> <a id="797" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>
  <a id="803" class="Keyword">field</a>
    <a id="IndexedSetoid.Carrier"></a><a id="813" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a>       <a id="827" class="Symbol">:</a> <a id="829" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#742" class="Bound">I</a> <a id="831" class="Symbol">→</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="837" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#753" class="Bound">c</a>
    <a id="IndexedSetoid._≈_"></a><a id="843" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>           <a id="857" class="Symbol">:</a> <a id="859" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="864" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="872" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#755" class="Bound">ℓ</a>
    <a id="IndexedSetoid.isEquivalence"></a><a id="878" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="892" class="Symbol">:</a> <a id="894" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="915" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">Carrier</a> <a id="923" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#843" class="Field Operator">_≈_</a>

  <a id="930" class="Keyword">open</a> <a id="935" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Module">IsIndexedEquivalence</a> <a id="956" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="970" class="Keyword">public</a>


<a id="979" class="Keyword">record</a> <a id="IndexedPreorder"></a><a id="986" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a> <a id="1002" class="Symbol">{</a><a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a><a id="1004" class="Symbol">}</a> <a id="1006" class="Symbol">(</a><a id="1007" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1007" class="Bound">I</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a><a id="1016" class="Symbol">)</a> <a id="1018" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a> <a id="1020" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a> <a id="1023" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a> <a id="1026" class="Symbol">:</a>
                       <a id="1051" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1055" class="Symbol">(</a><a id="1056" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1060" class="Symbol">(</a><a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1003" class="Bound">i</a> <a id="1063" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1065" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a> <a id="1067" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1069" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a> <a id="1072" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1074" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a><a id="1076" class="Symbol">))</a> <a id="1079" class="Keyword">where</a>
  <a id="1087" class="Keyword">infix</a> <a id="1093" class="Number">4</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a> <a id="1099" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>
  <a id="1105" class="Keyword">field</a>
    <a id="IndexedPreorder.Carrier"></a><a id="1115" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a>    <a id="1126" class="Symbol">:</a> <a id="1128" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1007" class="Bound">I</a> <a id="1130" class="Symbol">→</a> <a id="1132" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1136" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1018" class="Bound">c</a>
    <a id="IndexedPreorder._≈_"></a><a id="1142" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a>        <a id="1153" class="Symbol">:</a> <a id="1155" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1168" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1020" class="Bound">ℓ₁</a>  <a id="1172" class="Comment">-- The underlying equality.</a>
    <a id="IndexedPreorder._≲_"></a><a id="1204" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>        <a id="1215" class="Symbol">:</a> <a id="1217" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1222" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1230" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1023" class="Bound">ℓ₂</a>  <a id="1234" class="Comment">-- The relation.</a>
    <a id="IndexedPreorder.isPreorder"></a><a id="1255" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1266" class="Symbol">:</a> <a id="1268" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1286" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1115" class="Field">Carrier</a> <a id="1294" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1142" class="Field Operator">_≈_</a> <a id="1298" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>

  <a id="1305" class="Keyword">open</a> <a id="1310" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Module">IsIndexedPreorder</a> <a id="1328" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1339" class="Keyword">public</a>

  <a id="1349" class="Keyword">infix</a> <a id="1355" class="Number">4</a> <a id="1357" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1363" class="Function Operator">_∼_</a>
  <a id="IndexedPreorder._∼_"></a><a id="1363" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1363" class="Function Operator">_∼_</a> <a id="1367" class="Symbol">=</a> <a id="1369" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1204" class="Field Operator">_≲_</a>



<a id="1376" class="Comment">------------------------------------------------------------------------</a>
<a id="1449" class="Comment">-- DEPRECATED</a>
<a id="1463" class="Comment">------------------------------------------------------------------------</a>
<a id="1536" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1607" class="Comment">-- not guaranteed.</a>

<a id="1627" class="Comment">-- Version 2.0</a>

<a id="1643" class="Symbol">{-#</a> <a id="1647" class="Keyword">WARNING_ON_USAGE</a> <a id="1664" class="Pragma">IndexedPreorder._∼_</a>
<a id="1684" class="String">&quot;Warning: IndexedPreorder._∼_ was deprecated in v2.0. Please use IndexedPreorder._≲_ instead. &quot;</a>
<a id="1780" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Trivial (Relation.Binary.Indexed.Heterogeneous.Construct.Trivial)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Creates trivially indexed records from their non-indexed counterpart.</a>
<a id="179" class="Comment">------------------------------------------------------------------------</a>

<a id="253" class="Symbol">{-#</a> <a id="257" class="Keyword">OPTIONS</a> <a id="265" class="Pragma">--cubical-compatible</a> <a id="286" class="Pragma">--safe</a> <a id="293" class="Symbol">#-}</a>

<a id="298" class="Keyword">module</a> <a id="305" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="363" class="Symbol">{</a><a id="364" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="365" class="Symbol">}</a> <a id="367" class="Symbol">{</a><a id="368" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="370" class="Symbol">:</a> <a id="372" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="376" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#364" class="Bound">i</a><a id="377" class="Symbol">}</a> <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">open</a> <a id="391" class="Keyword">import</a> <a id="398" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="419" class="Keyword">using</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="429" class="Symbol">)</a>
<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="467" class="Keyword">using</a> <a id="473" class="Symbol">(</a><a id="474" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="480" class="Symbol">;</a> <a id="482" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="551" class="Symbol">;</a> <a id="553" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="563" class="Symbol">)</a>
<a id="565" class="Keyword">open</a> <a id="570" class="Keyword">import</a> <a id="577" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="617" class="Keyword">using</a> <a id="623" class="Symbol">(</a><a id="624" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="637" class="Symbol">;</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a>
        <a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a><a id="685" class="Symbol">;</a> <a id="687" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a><a id="704" class="Symbol">)</a>

<a id="707" class="Comment">------------------------------------------------------------------------</a>
<a id="780" class="Comment">-- Structures</a>

<a id="795" class="Keyword">module</a> <a id="802" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#802" class="Module">_</a> <a id="804" class="Symbol">{</a><a id="805" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a><a id="806" class="Symbol">}</a> <a id="808" class="Symbol">{</a><a id="809" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="811" class="Symbol">:</a> <a id="813" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a><a id="818" class="Symbol">}</a> <a id="820" class="Keyword">where</a>

  <a id="829" class="Keyword">private</a>
    <a id="841" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="844" class="Symbol">:</a> <a id="846" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="848" class="Symbol">→</a> <a id="850" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="854" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#805" class="Bound">a</a>
    <a id="860" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="863" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#863" class="Bound">i</a> <a id="865" class="Symbol">=</a> <a id="867" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a>

  <a id="872" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="893" class="Symbol">:</a> <a id="895" class="Symbol">∀</a> <a id="897" class="Symbol">{</a><a id="898" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#898" class="Bound">ℓ</a><a id="899" class="Symbol">}</a> <a id="901" class="Symbol">{</a><a id="902" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a> <a id="906" class="Symbol">:</a> <a id="908" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="912" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="914" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#898" class="Bound">ℓ</a><a id="915" class="Symbol">}</a> <a id="917" class="Symbol">→</a> <a id="919" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="933" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a> <a id="937" class="Symbol">→</a>
                         <a id="964" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="985" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="988" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#902" class="Bound Operator">_≈_</a>
  <a id="994" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1015" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1015" class="Bound">isEq</a> <a id="1020" class="Symbol">=</a> <a id="1022" class="Keyword">record</a>
    <a id="1033" class="Symbol">{</a> <a id="1035" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>  <a id="1041" class="Symbol">=</a> <a id="1043" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>
    <a id="1052" class="Symbol">;</a> <a id="1054" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Field">sym</a>   <a id="1060" class="Symbol">=</a> <a id="1062" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>
    <a id="1070" class="Symbol">;</a> <a id="1072" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Field">trans</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Relation.Binary.Structures.html#1693" class="Field">trans</a>
    <a id="1090" class="Symbol">}</a>
    <a id="1096" class="Keyword">where</a> <a id="1102" class="Keyword">open</a> <a id="1107" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1121" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1015" class="Bound">isEq</a>

  <a id="1129" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1147" class="Symbol">:</a> <a id="1149" class="Symbol">∀</a> <a id="1151" class="Symbol">{</a><a id="1152" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1152" class="Bound">ℓ₁</a> <a id="1155" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1155" class="Bound">ℓ₂</a><a id="1157" class="Symbol">}</a> <a id="1159" class="Symbol">{</a><a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1164" class="Symbol">:</a> <a id="1166" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1170" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="1172" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1152" class="Bound">ℓ₁</a><a id="1174" class="Symbol">}</a> <a id="1176" class="Symbol">{</a><a id="1177" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a> <a id="1181" class="Symbol">:</a> <a id="1183" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1187" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#809" class="Bound">A</a> <a id="1189" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1155" class="Bound">ℓ₂</a><a id="1191" class="Symbol">}</a> <a id="1193" class="Symbol">→</a>
                      <a id="1217" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1228" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1232" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a> <a id="1236" class="Symbol">→</a>
                      <a id="1260" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1278" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#841" class="Function">Aᵢ</a> <a id="1281" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1160" class="Bound Operator">_≈_</a> <a id="1285" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1177" class="Bound Operator">_∼_</a>
  <a id="1291" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1309" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1309" class="Bound">isPreorder</a> <a id="1320" class="Symbol">=</a> <a id="1322" class="Keyword">record</a>
    <a id="1333" class="Symbol">{</a> <a id="1335" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a> <a id="1349" class="Symbol">=</a> <a id="1351" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1372" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a>
    <a id="1390" class="Symbol">;</a> <a id="1392" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a>     <a id="1406" class="Symbol">=</a> <a id="1408" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>
    <a id="1422" class="Symbol">;</a> <a id="1424" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1324" class="Field">trans</a>         <a id="1438" class="Symbol">=</a> <a id="1440" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>
    <a id="1450" class="Symbol">}</a>
    <a id="1456" class="Keyword">where</a> <a id="1462" class="Keyword">open</a> <a id="1467" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1478" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1309" class="Bound">isPreorder</a>

<a id="1490" class="Comment">------------------------------------------------------------------------</a>
<a id="1563" class="Comment">-- Bundles</a>

<a id="indexedSetoid"></a><a id="1575" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">∀</a> <a id="1593" class="Symbol">{</a><a id="1594" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1596" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a><a id="1597" class="Symbol">}</a> <a id="1599" class="Symbol">→</a> <a id="1601" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1608" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1610" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1628" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1630" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1594" class="Bound">a</a> <a id="1632" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1596" class="Bound">ℓ</a>
<a id="1634" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a> <a id="1648" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1648" class="Bound">S</a> <a id="1650" class="Symbol">=</a> <a id="1652" class="Keyword">record</a>
  <a id="1661" class="Symbol">{</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#878" class="Field">isEquivalence</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#872" class="Function">isIndexedEquivalence</a> <a id="1700" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a>
  <a id="1716" class="Symbol">}</a>
  <a id="1720" class="Keyword">where</a> <a id="1726" class="Keyword">open</a> <a id="1731" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1738" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1648" class="Bound">S</a>

<a id="indexedPreorder"></a><a id="1741" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1741" class="Function">indexedPreorder</a> <a id="1757" class="Symbol">:</a> <a id="1759" class="Symbol">∀</a> <a id="1761" class="Symbol">{</a><a id="1762" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1764" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1767" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">→</a> <a id="1773" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1782" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1784" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1787" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a> <a id="1790" class="Symbol">→</a>
                  <a id="1810" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#986" class="Record">IndexedPreorder</a> <a id="1826" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#368" class="Bound">I</a> <a id="1828" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1762" class="Bound">a</a> <a id="1830" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1764" class="Bound">ℓ₁</a> <a id="1833" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1767" class="Bound">ℓ₂</a>
<a id="1836" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1741" class="Function">indexedPreorder</a> <a id="1852" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1852" class="Bound">O</a> <a id="1854" class="Symbol">=</a> <a id="1856" class="Keyword">record</a>
  <a id="1865" class="Symbol">{</a> <a id="1867" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#1255" class="Field">isPreorder</a> <a id="1878" class="Symbol">=</a> <a id="1880" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1129" class="Function">isIndexedPreorder</a> <a id="1898" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>
  <a id="1911" class="Symbol">}</a>
  <a id="1915" class="Keyword">where</a> <a id="1921" class="Keyword">open</a> <a id="1926" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="1935" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1852" class="Bound">O</a></pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Binary.Indexed.Heterogeneous.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Indexed.Heterogeneous.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="402" class="Keyword">where</a>

<a id="409" class="Keyword">open</a> <a id="414" class="Keyword">import</a> <a id="421" href="Level.html" class="Module">Level</a> <a id="427" class="Keyword">using</a> <a id="433" class="Symbol">(</a><a id="434" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="439" class="Symbol">)</a>
<a id="441" class="Keyword">import</a> <a id="448" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="469" class="Symbol">as</a> <a id="472" class="Module">B</a> <a id="474" class="Keyword">using</a> <a id="480" class="Symbol">(</a><a id="481" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="484" class="Symbol">;</a> <a id="486" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="489" class="Symbol">;</a> <a id="491" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="494" class="Symbol">)</a>

<a id="497" class="Comment">------------------------------------------------------------------------</a>
<a id="570" class="Comment">-- Indexed binary relations</a>

<a id="599" class="Comment">-- Heterogeneous types</a>

<a id="IREL"></a><a id="623" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="628" class="Symbol">:</a> <a id="630" class="Symbol">∀</a> <a id="632" class="Symbol">{</a><a id="633" href="Relation.Binary.Indexed.Heterogeneous.Core.html#633" class="Bound">i₁</a> <a id="636" href="Relation.Binary.Indexed.Heterogeneous.Core.html#636" class="Bound">i₂</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Core.html#639" class="Bound">a₁</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Core.html#642" class="Bound">a₂</a><a id="644" class="Symbol">}</a> <a id="646" class="Symbol">{</a><a id="647" href="Relation.Binary.Indexed.Heterogeneous.Core.html#647" class="Bound">I₁</a> <a id="650" class="Symbol">:</a> <a id="652" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="656" href="Relation.Binary.Indexed.Heterogeneous.Core.html#633" class="Bound">i₁</a><a id="658" class="Symbol">}</a> <a id="660" class="Symbol">{</a><a id="661" href="Relation.Binary.Indexed.Heterogeneous.Core.html#661" class="Bound">I₂</a> <a id="664" class="Symbol">:</a> <a id="666" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="670" href="Relation.Binary.Indexed.Heterogeneous.Core.html#636" class="Bound">i₂</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">→</a>
      <a id="682" class="Symbol">(</a><a id="683" href="Relation.Binary.Indexed.Heterogeneous.Core.html#647" class="Bound">I₁</a> <a id="686" class="Symbol">→</a> <a id="688" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="692" href="Relation.Binary.Indexed.Heterogeneous.Core.html#639" class="Bound">a₁</a><a id="694" class="Symbol">)</a> <a id="696" class="Symbol">→</a> <a id="698" class="Symbol">(</a><a id="699" href="Relation.Binary.Indexed.Heterogeneous.Core.html#661" class="Bound">I₂</a> <a id="702" class="Symbol">→</a> <a id="704" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="708" href="Relation.Binary.Indexed.Heterogeneous.Core.html#642" class="Bound">a₂</a><a id="710" class="Symbol">)</a> <a id="712" class="Symbol">→</a> <a id="714" class="Symbol">(</a><a id="715" href="Relation.Binary.Indexed.Heterogeneous.Core.html#715" class="Bound">ℓ</a> <a id="717" class="Symbol">:</a> <a id="719" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="724" class="Symbol">)</a> <a id="726" class="Symbol">→</a> <a id="728" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="732" class="Symbol">_</a>
<a id="734" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="739" href="Relation.Binary.Indexed.Heterogeneous.Core.html#739" class="Bound">A₁</a> <a id="742" href="Relation.Binary.Indexed.Heterogeneous.Core.html#742" class="Bound">A₂</a> <a id="745" href="Relation.Binary.Indexed.Heterogeneous.Core.html#745" class="Bound">ℓ</a> <a id="747" class="Symbol">=</a> <a id="749" class="Symbol">∀</a> <a id="751" class="Symbol">{</a><a id="752" href="Relation.Binary.Indexed.Heterogeneous.Core.html#752" class="Bound">i₁</a> <a id="755" href="Relation.Binary.Indexed.Heterogeneous.Core.html#755" class="Bound">i₂</a><a id="757" class="Symbol">}</a> <a id="759" class="Symbol">→</a> <a id="761" href="Relation.Binary.Indexed.Heterogeneous.Core.html#739" class="Bound">A₁</a> <a id="764" href="Relation.Binary.Indexed.Heterogeneous.Core.html#752" class="Bound">i₁</a> <a id="767" class="Symbol">→</a> <a id="769" href="Relation.Binary.Indexed.Heterogeneous.Core.html#742" class="Bound">A₂</a> <a id="772" href="Relation.Binary.Indexed.Heterogeneous.Core.html#755" class="Bound">i₂</a> <a id="775" class="Symbol">→</a> <a id="777" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="781" href="Relation.Binary.Indexed.Heterogeneous.Core.html#745" class="Bound">ℓ</a>

<a id="784" class="Comment">-- Homogeneous types</a>

<a id="IRel"></a><a id="806" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="811" class="Symbol">:</a> <a id="813" class="Symbol">∀</a> <a id="815" class="Symbol">{</a><a id="816" href="Relation.Binary.Indexed.Heterogeneous.Core.html#816" class="Bound">i</a> <a id="818" href="Relation.Binary.Indexed.Heterogeneous.Core.html#818" class="Bound">a</a><a id="819" class="Symbol">}</a> <a id="821" class="Symbol">{</a><a id="822" href="Relation.Binary.Indexed.Heterogeneous.Core.html#822" class="Bound">I</a> <a id="824" class="Symbol">:</a> <a id="826" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="830" href="Relation.Binary.Indexed.Heterogeneous.Core.html#816" class="Bound">i</a><a id="831" class="Symbol">}</a> <a id="833" class="Symbol">→</a> <a id="835" class="Symbol">(</a><a id="836" href="Relation.Binary.Indexed.Heterogeneous.Core.html#822" class="Bound">I</a> <a id="838" class="Symbol">→</a> <a id="840" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="844" href="Relation.Binary.Indexed.Heterogeneous.Core.html#818" class="Bound">a</a><a id="845" class="Symbol">)</a> <a id="847" class="Symbol">→</a> <a id="849" class="Symbol">(</a><a id="850" href="Relation.Binary.Indexed.Heterogeneous.Core.html#850" class="Bound">ℓ</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="859" class="Symbol">)</a> <a id="861" class="Symbol">→</a> <a id="863" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="867" class="Symbol">_</a>
<a id="869" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="874" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="876" href="Relation.Binary.Indexed.Heterogeneous.Core.html#876" class="Bound">ℓ</a> <a id="878" class="Symbol">=</a> <a id="880" href="Relation.Binary.Indexed.Heterogeneous.Core.html#623" class="Function">IREL</a> <a id="885" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="887" href="Relation.Binary.Indexed.Heterogeneous.Core.html#874" class="Bound">A</a> <a id="889" href="Relation.Binary.Indexed.Heterogeneous.Core.html#876" class="Bound">ℓ</a>

<a id="892" class="Comment">------------------------------------------------------------------------</a>
<a id="965" class="Comment">-- Generalised implication.</a>

<a id="994" class="Keyword">infixr</a> <a id="1001" class="Number">4</a> <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a>

<a id="_=[_]⇒_"></a><a id="1012" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">_=[_]⇒_</a> <a id="1020" class="Symbol">:</a> <a id="1022" class="Symbol">∀</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1025" class="Bound">a</a> <a id="1027" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1027" class="Bound">b</a> <a id="1029" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1029" class="Bound">ℓ₁</a> <a id="1032" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1032" class="Bound">ℓ₂</a><a id="1034" class="Symbol">}</a> <a id="1036" class="Symbol">{</a><a id="1037" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1039" class="Symbol">:</a> <a id="1041" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1045" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1025" class="Bound">a</a><a id="1046" class="Symbol">}</a> <a id="1048" class="Symbol">{</a><a id="1049" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1027" class="Bound">b</a><a id="1062" class="Symbol">}</a> <a id="1064" class="Symbol">→</a>
          <a id="1076" href="Relation.Binary.Core.html#896" class="Function">B.Rel</a> <a id="1082" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a> <a id="1084" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1029" class="Bound">ℓ₁</a> <a id="1087" class="Symbol">→</a> <a id="1089" class="Symbol">((</a><a id="1091" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">x</a> <a id="1093" class="Symbol">:</a> <a id="1095" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1037" class="Bound">A</a><a id="1096" class="Symbol">)</a> <a id="1098" class="Symbol">→</a> <a id="1100" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1102" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1091" class="Bound">x</a><a id="1103" class="Symbol">)</a> <a id="1105" class="Symbol">→</a> <a id="1107" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1049" class="Bound">B</a> <a id="1114" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1032" class="Bound">ℓ₂</a> <a id="1117" class="Symbol">→</a> <a id="1119" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1123" class="Symbol">_</a>
<a id="1125" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1125" class="Bound">P</a> <a id="1127" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">=[</a> <a id="1130" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1132" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1012" class="Function Operator">]⇒</a> <a id="1135" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1135" class="Bound">Q</a> <a id="1137" class="Symbol">=</a> <a id="1139" class="Symbol">∀</a> <a id="1141" class="Symbol">{</a><a id="1142" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a> <a id="1144" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a><a id="1145" class="Symbol">}</a> <a id="1147" class="Symbol">→</a> <a id="1149" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1125" class="Bound">P</a> <a id="1151" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a> <a id="1153" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a> <a id="1155" class="Symbol">→</a> <a id="1157" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1135" class="Bound">Q</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1162" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1142" class="Bound">i</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">(</a><a id="1166" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1130" class="Bound">f</a> <a id="1168" href="Relation.Binary.Indexed.Heterogeneous.Core.html#1144" class="Bound">j</a><a id="1169" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Relation.Binary.Indexed.Heterogeneous.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Indexed.Heterogeneous.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="409" class="Keyword">where</a>

<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Level.html" class="Module">Level</a> <a id="434" class="Keyword">using</a> <a id="440" class="Symbol">(</a><a id="441" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="446" class="Symbol">)</a>
<a id="448" class="Keyword">import</a> <a id="455" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="483" class="Symbol">as</a> <a id="486" class="Module">B</a>
  <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="506" class="Symbol">;</a> <a id="508" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="517" class="Symbol">;</a> <a id="519" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="529" class="Symbol">;</a> <a id="531" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="534" class="Symbol">;</a> <a id="536" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="541" class="Symbol">)</a>
<a id="543" class="Keyword">open</a> <a id="548" class="Keyword">import</a> <a id="555" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="598" class="Keyword">using</a> <a id="604" class="Symbol">(</a><a id="605" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a><a id="609" class="Symbol">)</a>

<a id="612" class="Keyword">private</a>
  <a id="622" class="Keyword">variable</a>
    <a id="635" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#635" class="Generalizable">i</a> <a id="637" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a> <a id="639" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="641" class="Symbol">:</a> <a id="643" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="653" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="655" class="Symbol">:</a> <a id="657" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="661" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#635" class="Generalizable">i</a>

<a id="664" class="Comment">------------------------------------------------------------------------</a>
<a id="737" class="Comment">-- Simple properties of indexed binary relations</a>

<a id="Reflexive"></a><a id="787" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="797" class="Symbol">:</a> <a id="799" class="Symbol">(</a><a id="800" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#800" class="Bound">A</a> <a id="802" class="Symbol">:</a> <a id="804" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="806" class="Symbol">→</a> <a id="808" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="812" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="813" class="Symbol">)</a> <a id="815" class="Symbol">→</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="822" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#800" class="Bound">A</a> <a id="824" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="826" class="Symbol">→</a> <a id="828" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="832" class="Symbol">_</a>
<a id="834" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="844" class="Symbol">_</a> <a id="846" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#846" class="Bound Operator">_∼_</a> <a id="850" class="Symbol">=</a> <a id="852" class="Symbol">∀</a> <a id="854" class="Symbol">{</a><a id="855" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#855" class="Bound">i</a><a id="856" class="Symbol">}</a> <a id="858" class="Symbol">→</a> <a id="860" href="Relation.Binary.Definitions.html#1355" class="Function">B.Reflexive</a> <a id="872" class="Symbol">(</a><a id="873" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#846" class="Bound Operator">_∼_</a> <a id="877" class="Symbol">{</a><a id="878" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#855" class="Bound">i</a><a id="879" class="Symbol">})</a>

<a id="Symmetric"></a><a id="883" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a> <a id="893" class="Symbol">:</a> <a id="895" class="Symbol">(</a><a id="896" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#896" class="Bound">A</a> <a id="898" class="Symbol">:</a> <a id="900" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="902" class="Symbol">→</a> <a id="904" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="908" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="909" class="Symbol">)</a> <a id="911" class="Symbol">→</a> <a id="913" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="918" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#896" class="Bound">A</a> <a id="920" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="922" class="Symbol">→</a> <a id="924" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="928" class="Symbol">_</a>
<a id="930" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a> <a id="940" class="Symbol">_</a> <a id="942" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a> <a id="946" class="Symbol">=</a> <a id="948" class="Symbol">∀</a> <a id="950" class="Symbol">{</a><a id="951" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#951" class="Bound">i</a> <a id="953" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#953" class="Bound">j</a><a id="954" class="Symbol">}</a> <a id="956" class="Symbol">→</a> <a id="958" href="Relation.Binary.Definitions.html#1440" class="Function">B.Sym</a> <a id="964" class="Symbol">(</a><a id="965" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a> <a id="969" class="Symbol">{</a><a id="970" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#951" class="Bound">i</a><a id="971" class="Symbol">}</a> <a id="973" class="Symbol">{</a><a id="974" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#953" class="Bound">j</a><a id="975" class="Symbol">})</a> <a id="978" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#942" class="Bound Operator">_∼_</a>

<a id="Transitive"></a><a id="983" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="994" class="Symbol">:</a> <a id="996" class="Symbol">(</a><a id="997" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#997" class="Bound">A</a> <a id="999" class="Symbol">:</a> <a id="1001" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#653" class="Generalizable">I</a> <a id="1003" class="Symbol">→</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#637" class="Generalizable">a</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1019" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#997" class="Bound">A</a> <a id="1021" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#639" class="Generalizable">ℓ</a> <a id="1023" class="Symbol">→</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" class="Symbol">_</a>
<a id="1031" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1042" class="Symbol">_</a> <a id="1044" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1048" class="Symbol">=</a> <a id="1050" class="Symbol">∀</a> <a id="1052" class="Symbol">{</a><a id="1053" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1053" class="Bound">i</a> <a id="1055" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1055" class="Bound">j</a> <a id="1057" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1057" class="Bound">k</a><a id="1058" class="Symbol">}</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Relation.Binary.Definitions.html#1601" class="Function">B.Trans</a> <a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1079" class="Symbol">{</a><a id="1080" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1055" class="Bound">j</a><a id="1081" class="Symbol">})</a> <a id="1084" class="Symbol">(</a><a id="1085" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1044" class="Bound Operator">_∼_</a> <a id="1089" class="Symbol">{</a><a id="1090" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1053" class="Bound">i</a><a id="1091" class="Symbol">}</a> <a id="1093" class="Symbol">{</a><a id="1094" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#1057" class="Bound">k</a><a id="1095" class="Symbol">})</a></pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Relation.Binary.Indexed.Heterogeneous.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Indexed.Heterogeneous.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Indexed binary relations</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Comment">-- The contents of this module should be accessed via</a>
<a id="262" class="Comment">-- `Relation.Binary.Indexed.Heterogeneous`.</a>

<a id="307" class="Symbol">{-#</a> <a id="311" class="Keyword">OPTIONS</a> <a id="319" class="Pragma">--cubical-compatible</a> <a id="340" class="Pragma">--safe</a> <a id="347" class="Symbol">#-}</a>

<a id="352" class="Keyword">open</a> <a id="357" class="Keyword">import</a> <a id="364" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a>

<a id="408" class="Keyword">module</a> <a id="415" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a>
  <a id="466" class="Symbol">{</a><a id="467" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="469" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="471" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="472" class="Symbol">}</a> <a id="474" class="Symbol">{</a><a id="475" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="477" class="Symbol">:</a> <a id="479" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="483" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a><a id="484" class="Symbol">}</a> <a id="486" class="Symbol">(</a><a id="487" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="489" class="Symbol">:</a> <a id="491" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#475" class="Bound">I</a> <a id="493" class="Symbol">→</a> <a id="495" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="499" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a><a id="500" class="Symbol">)</a> <a id="502" class="Symbol">(</a><a id="503" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="507" class="Symbol">:</a> <a id="509" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="514" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="516" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="517" class="Symbol">)</a>
  <a id="521" class="Keyword">where</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Function.Base.html" class="Module">Function.Base</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Function.Base.html#704" class="Function">id</a><a id="563" class="Symbol">;</a> <a id="565" href="Function.Base.html#4341" class="Function Operator">_⟨_⟩_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Level.html" class="Module">Level</a> <a id="590" class="Keyword">using</a> <a id="596" class="Symbol">(</a><a id="597" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="600" class="Symbol">;</a> <a id="602" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="605" class="Symbol">)</a>
<a id="607" class="Keyword">open</a> <a id="612" class="Keyword">import</a> <a id="619" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="640" class="Keyword">using</a> <a id="646" class="Symbol">(</a><a id="647" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="707" class="Symbol">as</a> <a id="710" class="Module">≡</a> <a id="712" class="Keyword">using</a> <a id="718" class="Symbol">(</a><a id="719" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="722" class="Symbol">)</a>
<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a>
  <a id="788" class="Keyword">using</a> <a id="794" class="Symbol">(</a><a id="795" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a><a id="804" class="Symbol">;</a> <a id="806" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a><a id="827" class="Symbol">)</a>

<a id="830" class="Comment">------------------------------------------------------------------------</a>
<a id="903" class="Comment">-- Equivalences</a>

<a id="920" class="Keyword">record</a> <a id="IsIndexedEquivalence"></a><a id="927" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a> <a id="948" class="Symbol">:</a> <a id="950" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="954" class="Symbol">(</a><a id="955" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="957" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="959" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="961" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="963" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a><a id="964" class="Symbol">)</a> <a id="966" class="Keyword">where</a>
  <a id="974" class="Keyword">field</a>
    <a id="IsIndexedEquivalence.refl"></a><a id="984" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>  <a id="990" class="Symbol">:</a> <a id="992" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a>  <a id="1003" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1005" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.sym"></a><a id="1013" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1013" class="Field">sym</a>   <a id="1019" class="Symbol">:</a> <a id="1021" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#883" class="Function">Symmetric</a>  <a id="1032" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1034" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>
    <a id="IsIndexedEquivalence.trans"></a><a id="1042" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1042" class="Field">trans</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1061" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1063" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a>

  <a id="IsIndexedEquivalence.reflexive"></a><a id="1070" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1070" class="Function">reflexive</a> <a id="1080" class="Symbol">:</a> <a id="1082" class="Symbol">∀</a> <a id="1084" class="Symbol">{</a><a id="1085" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1085" class="Bound">i</a><a id="1086" class="Symbol">}</a> <a id="1088" class="Symbol">→</a> <a id="1090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1094" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1096" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1100" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1102" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1106" class="Symbol">{</a><a id="1107" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1085" class="Bound">i</a><a id="1108" class="Symbol">}</a>
  <a id="1112" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1070" class="Function">reflexive</a> <a id="1122" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1129" class="Symbol">=</a> <a id="1131" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Field">refl</a>


<a id="1138" class="Keyword">record</a> <a id="IsIndexedPreorder"></a><a id="1145" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1145" class="Record">IsIndexedPreorder</a> <a id="1163" class="Symbol">{</a><a id="1164" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1166" class="Symbol">}</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Relation.Binary.Indexed.Heterogeneous.Core.html#806" class="Function">IRel</a> <a id="1180" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1182" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1184" class="Symbol">)</a> <a id="1186" class="Symbol">:</a> <a id="1188" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1192" class="Symbol">(</a><a id="1193" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#467" class="Bound">i</a> <a id="1195" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1197" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#469" class="Bound">a</a> <a id="1199" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1201" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#471" class="Bound">ℓ</a> <a id="1203" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1205" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1164" class="Bound">ℓ₂</a><a id="1207" class="Symbol">)</a> <a id="1209" class="Keyword">where</a>
  <a id="1217" class="Keyword">field</a>
    <a id="IsIndexedPreorder.isEquivalence"></a><a id="1227" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a> <a id="1241" class="Symbol">:</a> <a id="1243" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Record">IsIndexedEquivalence</a>
    <a id="IsIndexedPreorder.reflexive"></a><a id="1268" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a>     <a id="1282" class="Symbol">:</a> <a id="1284" class="Symbol">∀</a> <a id="1286" class="Symbol">{</a><a id="1287" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1287" class="Bound">i</a> <a id="1289" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1289" class="Bound">j</a><a id="1290" class="Symbol">}</a> <a id="1292" class="Symbol">→</a> <a id="1294" class="Symbol">(</a><a id="1295" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#503" class="Bound Operator">_≈_</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1287" class="Bound">i</a><a id="1301" class="Symbol">}</a> <a id="1303" class="Symbol">{</a><a id="1304" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1289" class="Bound">j</a><a id="1305" class="Symbol">})</a> <a id="1308" href="Function.Base.html#4341" class="Function Operator">⟨</a> <a id="1310" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a> <a id="1314" href="Function.Base.html#4341" class="Function Operator">⟩</a> <a id="1316" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>
    <a id="IsIndexedPreorder.trans"></a><a id="1324" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1324" class="Field">trans</a>         <a id="1338" class="Symbol">:</a> <a id="1340" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#983" class="Function">Transitive</a> <a id="1351" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1353" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>

  <a id="1360" class="Keyword">module</a> <a id="IsIndexedPreorder.Eq"></a><a id="1367" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1367" class="Module">Eq</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#927" class="Module">IsIndexedEquivalence</a> <a id="1393" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1227" class="Field">isEquivalence</a>

  <a id="IsIndexedPreorder.refl"></a><a id="1410" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1410" class="Function">refl</a> <a id="1415" class="Symbol">:</a> <a id="1417" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html#787" class="Function">Reflexive</a> <a id="1427" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#487" class="Bound">A</a> <a id="1429" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1169" class="Bound Operator">_≲_</a>
  <a id="1435" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1410" class="Function">refl</a> <a id="1440" class="Symbol">=</a> <a id="1442" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#1268" class="Field">reflexive</a> <a id="1452" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">Eq.refl</a></pre></body></html>


==> anc/html/Relation.Binary.Indexed.Heterogeneous.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Heterogeneous (Relation.Binary.Indexed.Heterogeneous)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Indexed.Heterogeneous</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Heterogeneously-indexed binary relations</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Symbol">{-#</a> <a id="228" class="Keyword">OPTIONS</a> <a id="236" class="Pragma">--cubical-compatible</a> <a id="257" class="Pragma">--safe</a> <a id="264" class="Symbol">#-}</a>

<a id="269" class="Keyword">module</a> <a id="276" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Comment">------------------------------------------------------------------------</a>
<a id="394" class="Comment">-- Publicly export core definitions</a>

<a id="431" class="Keyword">open</a> <a id="436" class="Keyword">import</a> <a id="443" href="Relation.Binary.Indexed.Heterogeneous.Core.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Core</a> <a id="486" class="Keyword">public</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Relation.Binary.Indexed.Heterogeneous.Definitions.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Definitions</a> <a id="555" class="Keyword">public</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Indexed.Heterogeneous.Structures.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Structures</a> <a id="623" class="Keyword">public</a>
<a id="630" class="Keyword">open</a> <a id="635" class="Keyword">import</a> <a id="642" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Bundles</a> <a id="688" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Lattice.Bundles.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Bundles (Relation.Binary.Lattice.Bundles)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Lattice.Bundles</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Bundles for order-theoretic lattices</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Comment">-- The contents of this module should be accessed via</a>
<a id="274" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="305" class="Symbol">{-#</a> <a id="309" class="Keyword">OPTIONS</a> <a id="317" class="Pragma">--cubical-compatible</a> <a id="338" class="Pragma">--safe</a> <a id="345" class="Symbol">#-}</a>

<a id="350" class="Keyword">module</a> <a id="357" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="389" class="Keyword">where</a>

<a id="396" class="Keyword">open</a> <a id="401" class="Keyword">import</a> <a id="408" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="421" class="Keyword">using</a> <a id="427" class="Symbol">(</a><a id="428" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="436" class="Symbol">)</a>
<a id="438" class="Keyword">open</a> <a id="443" class="Keyword">import</a> <a id="450" href="Level.html" class="Module">Level</a> <a id="456" class="Keyword">using</a> <a id="462" class="Symbol">(</a><a id="463" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="466" class="Symbol">;</a> <a id="468" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="471" class="Symbol">)</a>
<a id="473" class="Keyword">open</a> <a id="478" class="Keyword">import</a> <a id="485" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="506" class="Keyword">using</a> <a id="512" class="Symbol">(</a><a id="513" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="554" class="Keyword">using</a> <a id="560" class="Symbol">(</a><a id="561" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="566" class="Symbol">;</a> <a id="568" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="574" class="Symbol">)</a>
<a id="576" class="Keyword">open</a> <a id="581" class="Keyword">import</a> <a id="588" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>

<a id="624" class="Comment">------------------------------------------------------------------------</a>
<a id="697" class="Comment">-- Join semilattices</a>

<a id="719" class="Keyword">record</a> <a id="JoinSemilattice"></a><a id="726" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="742" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="744" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="747" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a> <a id="750" class="Symbol">:</a> <a id="752" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="756" class="Symbol">(</a><a id="757" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="761" class="Symbol">(</a><a id="762" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="764" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="766" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="769" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="771" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a><a id="773" class="Symbol">))</a> <a id="776" class="Keyword">where</a>
  <a id="784" class="Keyword">infix</a>  <a id="791" class="Number">4</a> <a id="793" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a> <a id="797" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a>
  <a id="803" class="Keyword">infixr</a> <a id="810" class="Number">6</a> <a id="812" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>
  <a id="818" class="Keyword">field</a>
    <a id="JoinSemilattice.Carrier"></a><a id="828" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a>           <a id="846" class="Symbol">:</a> <a id="848" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="852" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a>
    <a id="JoinSemilattice._≈_"></a><a id="858" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a>               <a id="876" class="Symbol">:</a> <a id="878" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="882" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a> <a id="890" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a>  <a id="894" class="Comment">-- The underlying equality.</a>
    <a id="JoinSemilattice._≤_"></a><a id="926" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a>               <a id="944" class="Symbol">:</a> <a id="946" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="950" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a> <a id="958" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a>  <a id="962" class="Comment">-- The partial order.</a>
    <a id="JoinSemilattice._∨_"></a><a id="988" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>               <a id="1006" class="Symbol">:</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Relation.Binary.Lattice.Bundles.html#828" class="Field">Carrier</a>     <a id="1024" class="Comment">-- The join operation.</a>
    <a id="JoinSemilattice.isJoinSemilattice"></a><a id="1051" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1069" class="Symbol">:</a> <a id="1071" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1089" href="Relation.Binary.Lattice.Bundles.html#858" class="Field Operator">_≈_</a> <a id="1093" href="Relation.Binary.Lattice.Bundles.html#926" class="Field Operator">_≤_</a> <a id="1097" href="Relation.Binary.Lattice.Bundles.html#988" class="Field Operator">_∨_</a>

  <a id="1104" class="Keyword">open</a> <a id="1109" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="1127" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1145" class="Keyword">public</a>

  <a id="JoinSemilattice.poset"></a><a id="1155" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1161" class="Symbol">:</a> <a id="1163" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1169" href="Relation.Binary.Lattice.Bundles.html#742" class="Bound">c</a> <a id="1171" href="Relation.Binary.Lattice.Bundles.html#744" class="Bound">ℓ₁</a> <a id="1174" href="Relation.Binary.Lattice.Bundles.html#747" class="Bound">ℓ₂</a>
  <a id="1179" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1185" class="Symbol">=</a> <a id="1187" class="Keyword">record</a> <a id="1194" class="Symbol">{</a> <a id="1196" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1211" class="Symbol">=</a> <a id="1213" href="Relation.Binary.Lattice.Structures.html#1181" class="Function">isPartialOrder</a> <a id="1228" class="Symbol">}</a>

  <a id="1233" class="Keyword">open</a> <a id="1238" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1244" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a> <a id="1250" class="Keyword">public</a> <a id="1257" class="Keyword">using</a> <a id="1263" class="Symbol">(</a><a id="1264" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="1272" class="Symbol">)</a>


<a id="1276" class="Keyword">record</a> <a id="BoundedJoinSemilattice"></a><a id="1283" href="Relation.Binary.Lattice.Bundles.html#1283" class="Record">BoundedJoinSemilattice</a> <a id="1306" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1308" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1311" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a> <a id="1314" class="Symbol">:</a> <a id="1316" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1325" class="Symbol">(</a><a id="1326" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1328" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1330" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1333" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1335" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a><a id="1337" class="Symbol">))</a> <a id="1340" class="Keyword">where</a>
  <a id="1348" class="Keyword">infix</a>  <a id="1355" class="Number">4</a> <a id="1357" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a> <a id="1361" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a>
  <a id="1367" class="Keyword">infixr</a> <a id="1374" class="Number">6</a> <a id="1376" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a>
  <a id="1382" class="Keyword">field</a>
    <a id="BoundedJoinSemilattice.Carrier"></a><a id="1392" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>                  <a id="1417" class="Symbol">:</a> <a id="1419" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1423" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a>
    <a id="BoundedJoinSemilattice._≈_"></a><a id="1429" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a>                      <a id="1454" class="Symbol">:</a> <a id="1456" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1460" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a> <a id="1468" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a>  <a id="1472" class="Comment">-- The underlying equality.</a>
    <a id="BoundedJoinSemilattice._≤_"></a><a id="1504" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a>                      <a id="1529" class="Symbol">:</a> <a id="1531" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1535" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a> <a id="1543" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a>  <a id="1547" class="Comment">-- The partial order.</a>
    <a id="BoundedJoinSemilattice._∨_"></a><a id="1573" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a>                      <a id="1598" class="Symbol">:</a> <a id="1600" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1604" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>     <a id="1616" class="Comment">-- The join operation.</a>
    <a id="BoundedJoinSemilattice.⊥"></a><a id="1643" href="Relation.Binary.Lattice.Bundles.html#1643" class="Field">⊥</a>                        <a id="1668" class="Symbol">:</a> <a id="1670" href="Relation.Binary.Lattice.Bundles.html#1392" class="Field">Carrier</a>         <a id="1686" class="Comment">-- The minimum.</a>
    <a id="BoundedJoinSemilattice.isBoundedJoinSemilattice"></a><a id="1706" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a> <a id="1758" href="Relation.Binary.Lattice.Bundles.html#1429" class="Field Operator">_≈_</a> <a id="1762" href="Relation.Binary.Lattice.Bundles.html#1504" class="Field Operator">_≤_</a> <a id="1766" href="Relation.Binary.Lattice.Bundles.html#1573" class="Field Operator">_∨_</a> <a id="1770" href="Relation.Binary.Lattice.Bundles.html#1643" class="Field">⊥</a>

  <a id="1775" class="Keyword">open</a> <a id="1780" href="Relation.Binary.Lattice.Structures.html#1589" class="Module">IsBoundedJoinSemilattice</a> <a id="1805" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="1830" class="Keyword">public</a>

  <a id="BoundedJoinSemilattice.joinSemilattice"></a><a id="1840" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="1874" href="Relation.Binary.Lattice.Bundles.html#1306" class="Bound">c</a> <a id="1876" href="Relation.Binary.Lattice.Bundles.html#1308" class="Bound">ℓ₁</a> <a id="1879" href="Relation.Binary.Lattice.Bundles.html#1311" class="Bound">ℓ₂</a>
  <a id="1884" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1900" class="Symbol">=</a> <a id="1902" class="Keyword">record</a> <a id="1909" class="Symbol">{</a> <a id="1911" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="1929" class="Symbol">=</a> <a id="1931" href="Relation.Binary.Lattice.Structures.html#1789" class="Function">isJoinSemilattice</a> <a id="1949" class="Symbol">}</a>

  <a id="1954" class="Keyword">open</a> <a id="1959" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">JoinSemilattice</a> <a id="1975" href="Relation.Binary.Lattice.Bundles.html#1840" class="Function">joinSemilattice</a> <a id="1991" class="Keyword">public</a> <a id="1998" class="Keyword">using</a> <a id="2004" class="Symbol">(</a><a id="2005" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="2013" class="Symbol">;</a> <a id="2015" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="2020" class="Symbol">)</a>

<a id="2023" class="Comment">------------------------------------------------------------------------</a>
<a id="2096" class="Comment">-- Meet semilattices</a>

<a id="2118" class="Keyword">record</a> <a id="MeetSemilattice"></a><a id="2125" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="2141" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2143" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2146" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a> <a id="2149" class="Symbol">:</a> <a id="2151" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2160" class="Symbol">(</a><a id="2161" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2163" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2165" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2168" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2170" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a><a id="2172" class="Symbol">))</a> <a id="2175" class="Keyword">where</a>
  <a id="2183" class="Keyword">infix</a>  <a id="2190" class="Number">4</a> <a id="2192" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a> <a id="2196" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a>
  <a id="2202" class="Keyword">infixr</a> <a id="2209" class="Number">7</a> <a id="2211" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>
  <a id="2217" class="Keyword">field</a>
    <a id="MeetSemilattice.Carrier"></a><a id="2227" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a>           <a id="2245" class="Symbol">:</a> <a id="2247" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2251" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a>
    <a id="MeetSemilattice._≈_"></a><a id="2257" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a>               <a id="2275" class="Symbol">:</a> <a id="2277" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2281" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a> <a id="2289" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a>  <a id="2293" class="Comment">-- The underlying equality.</a>
    <a id="MeetSemilattice._≤_"></a><a id="2325" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a>               <a id="2343" class="Symbol">:</a> <a id="2345" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2349" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a> <a id="2357" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a>  <a id="2361" class="Comment">-- The partial order.</a>
    <a id="MeetSemilattice._∧_"></a><a id="2387" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>               <a id="2405" class="Symbol">:</a> <a id="2407" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2411" href="Relation.Binary.Lattice.Bundles.html#2227" class="Field">Carrier</a>     <a id="2423" class="Comment">-- The meet operation.</a>
    <a id="MeetSemilattice.isMeetSemilattice"></a><a id="2450" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="2468" class="Symbol">:</a> <a id="2470" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2488" href="Relation.Binary.Lattice.Bundles.html#2257" class="Field Operator">_≈_</a> <a id="2492" href="Relation.Binary.Lattice.Bundles.html#2325" class="Field Operator">_≤_</a> <a id="2496" href="Relation.Binary.Lattice.Bundles.html#2387" class="Field Operator">_∧_</a>

  <a id="2503" class="Keyword">open</a> <a id="2508" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="2526" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="2544" class="Keyword">public</a>

  <a id="MeetSemilattice.poset"></a><a id="2554" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="2568" href="Relation.Binary.Lattice.Bundles.html#2141" class="Bound">c</a> <a id="2570" href="Relation.Binary.Lattice.Bundles.html#2143" class="Bound">ℓ₁</a> <a id="2573" href="Relation.Binary.Lattice.Bundles.html#2146" class="Bound">ℓ₂</a>
  <a id="2578" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2584" class="Symbol">=</a> <a id="2586" class="Keyword">record</a> <a id="2593" class="Symbol">{</a> <a id="2595" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="2610" class="Symbol">=</a> <a id="2612" href="Relation.Binary.Lattice.Structures.html#2144" class="Function">isPartialOrder</a> <a id="2627" class="Symbol">}</a>

  <a id="2632" class="Keyword">open</a> <a id="2637" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="2643" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a> <a id="2649" class="Keyword">public</a> <a id="2656" class="Keyword">using</a> <a id="2662" class="Symbol">(</a><a id="2663" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="2671" class="Symbol">)</a>

<a id="2674" class="Keyword">record</a> <a id="BoundedMeetSemilattice"></a><a id="2681" href="Relation.Binary.Lattice.Bundles.html#2681" class="Record">BoundedMeetSemilattice</a> <a id="2704" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="2706" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="2709" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a> <a id="2712" class="Symbol">:</a> <a id="2714" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2718" class="Symbol">(</a><a id="2719" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2723" class="Symbol">(</a><a id="2724" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="2726" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2728" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="2731" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2733" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a><a id="2735" class="Symbol">))</a> <a id="2738" class="Keyword">where</a>
  <a id="2746" class="Keyword">infix</a>  <a id="2753" class="Number">4</a> <a id="2755" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a> <a id="2759" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a>
  <a id="2765" class="Keyword">infixr</a> <a id="2772" class="Number">7</a> <a id="2774" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a>
  <a id="2780" class="Keyword">field</a>
    <a id="BoundedMeetSemilattice.Carrier"></a><a id="2790" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>                  <a id="2815" class="Symbol">:</a> <a id="2817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2821" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a>
    <a id="BoundedMeetSemilattice._≈_"></a><a id="2827" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a>                      <a id="2852" class="Symbol">:</a> <a id="2854" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2858" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a> <a id="2866" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a>  <a id="2870" class="Comment">-- The underlying equality.</a>
    <a id="BoundedMeetSemilattice._≤_"></a><a id="2902" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a>                      <a id="2927" class="Symbol">:</a> <a id="2929" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2933" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a> <a id="2941" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a>  <a id="2945" class="Comment">-- The partial order.</a>
    <a id="BoundedMeetSemilattice._∧_"></a><a id="2971" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a>                      <a id="2996" class="Symbol">:</a> <a id="2998" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3002" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>     <a id="3014" class="Comment">-- The join operation.</a>
    <a id="BoundedMeetSemilattice.⊤"></a><a id="3041" href="Relation.Binary.Lattice.Bundles.html#3041" class="Field">⊤</a>                        <a id="3066" class="Symbol">:</a> <a id="3068" href="Relation.Binary.Lattice.Bundles.html#2790" class="Field">Carrier</a>         <a id="3084" class="Comment">-- The maximum.</a>
    <a id="BoundedMeetSemilattice.isBoundedMeetSemilattice"></a><a id="3104" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="3129" class="Symbol">:</a> <a id="3131" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="3156" href="Relation.Binary.Lattice.Bundles.html#2827" class="Field Operator">_≈_</a> <a id="3160" href="Relation.Binary.Lattice.Bundles.html#2902" class="Field Operator">_≤_</a> <a id="3164" href="Relation.Binary.Lattice.Bundles.html#2971" class="Field Operator">_∧_</a> <a id="3168" href="Relation.Binary.Lattice.Bundles.html#3041" class="Field">⊤</a>

  <a id="3173" class="Keyword">open</a> <a id="3178" href="Relation.Binary.Lattice.Structures.html#2554" class="Module">IsBoundedMeetSemilattice</a> <a id="3203" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="3228" class="Keyword">public</a>

  <a id="BoundedMeetSemilattice.meetSemilattice"></a><a id="3238" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3254" class="Symbol">:</a> <a id="3256" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="3272" href="Relation.Binary.Lattice.Bundles.html#2704" class="Bound">c</a> <a id="3274" href="Relation.Binary.Lattice.Bundles.html#2706" class="Bound">ℓ₁</a> <a id="3277" href="Relation.Binary.Lattice.Bundles.html#2709" class="Bound">ℓ₂</a>
  <a id="3282" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3298" class="Symbol">=</a> <a id="3300" class="Keyword">record</a> <a id="3307" class="Symbol">{</a> <a id="3309" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="3327" class="Symbol">=</a> <a id="3329" href="Relation.Binary.Lattice.Structures.html#2754" class="Function">isMeetSemilattice</a> <a id="3347" class="Symbol">}</a>

  <a id="3352" class="Keyword">open</a> <a id="3357" href="Relation.Binary.Lattice.Bundles.html#2125" class="Module">MeetSemilattice</a> <a id="3373" href="Relation.Binary.Lattice.Bundles.html#3238" class="Function">meetSemilattice</a> <a id="3389" class="Keyword">public</a> <a id="3396" class="Keyword">using</a> <a id="3402" class="Symbol">(</a><a id="3403" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="3411" class="Symbol">;</a> <a id="3413" href="Relation.Binary.Lattice.Bundles.html#2554" class="Function">poset</a><a id="3418" class="Symbol">)</a>

<a id="3421" class="Comment">------------------------------------------------------------------------</a>
<a id="3494" class="Comment">-- Lattices</a>

<a id="3507" class="Keyword">record</a> <a id="Lattice"></a><a id="3514" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="3522" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3524" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="3527" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a> <a id="3530" class="Symbol">:</a> <a id="3532" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3536" class="Symbol">(</a><a id="3537" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3544" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3546" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="3549" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3551" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a><a id="3553" class="Symbol">))</a> <a id="3556" class="Keyword">where</a>
  <a id="3564" class="Keyword">infix</a>  <a id="3571" class="Number">4</a> <a id="3573" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a> <a id="3577" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a>
  <a id="3583" class="Keyword">infixr</a> <a id="3590" class="Number">6</a> <a id="3592" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a>
  <a id="3598" class="Keyword">infixr</a> <a id="3605" class="Number">7</a> <a id="3607" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>
  <a id="3613" class="Keyword">field</a>
    <a id="Lattice.Carrier"></a><a id="3623" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>   <a id="3633" class="Symbol">:</a> <a id="3635" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3639" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a>
    <a id="Lattice._≈_"></a><a id="3645" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a>       <a id="3655" class="Symbol">:</a> <a id="3657" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3661" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a> <a id="3669" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a>  <a id="3673" class="Comment">-- The underlying equality.</a>
    <a id="Lattice._≤_"></a><a id="3705" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a>       <a id="3715" class="Symbol">:</a> <a id="3717" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3721" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a> <a id="3729" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>  <a id="3733" class="Comment">-- The partial order.</a>
    <a id="Lattice._∨_"></a><a id="3759" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a>       <a id="3769" class="Symbol">:</a> <a id="3771" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3775" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>     <a id="3787" class="Comment">-- The join operation.</a>
    <a id="Lattice._∧_"></a><a id="3814" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>       <a id="3824" class="Symbol">:</a> <a id="3826" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3830" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a>     <a id="3842" class="Comment">-- The meet operation.</a>
    <a id="Lattice.isLattice"></a><a id="3869" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="3879" class="Symbol">:</a> <a id="3881" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="3891" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a> <a id="3895" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a> <a id="3899" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a> <a id="3903" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a>

  <a id="3910" class="Keyword">open</a> <a id="3915" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="3925" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="3935" class="Keyword">public</a>

  <a id="Lattice.setoid"></a><a id="3945" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a> <a id="3952" class="Symbol">:</a> <a id="3954" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="3961" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="3963" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a>
  <a id="3968" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a> <a id="3975" class="Symbol">=</a> <a id="3977" class="Keyword">record</a> <a id="3984" class="Symbol">{</a> <a id="3986" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="4000" class="Symbol">=</a> <a id="4002" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a> <a id="4016" class="Symbol">}</a>

  <a id="Lattice.joinSemilattice"></a><a id="4021" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4037" class="Symbol">:</a> <a id="4039" href="Relation.Binary.Lattice.Bundles.html#726" class="Record">JoinSemilattice</a> <a id="4055" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="4057" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="4060" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>
  <a id="4065" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4081" class="Symbol">=</a> <a id="4083" class="Keyword">record</a> <a id="4090" class="Symbol">{</a> <a id="4092" href="Relation.Binary.Lattice.Bundles.html#1051" class="Field">isJoinSemilattice</a> <a id="4110" class="Symbol">=</a> <a id="4112" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="4130" class="Symbol">}</a>

  <a id="Lattice.meetSemilattice"></a><a id="4135" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a> <a id="4151" class="Symbol">:</a> <a id="4153" href="Relation.Binary.Lattice.Bundles.html#2125" class="Record">MeetSemilattice</a> <a id="4169" href="Relation.Binary.Lattice.Bundles.html#3522" class="Bound">c</a> <a id="4171" href="Relation.Binary.Lattice.Bundles.html#3524" class="Bound">ℓ₁</a> <a id="4174" href="Relation.Binary.Lattice.Bundles.html#3527" class="Bound">ℓ₂</a>
  <a id="4179" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a> <a id="4195" class="Symbol">=</a> <a id="4197" class="Keyword">record</a> <a id="4204" class="Symbol">{</a> <a id="4206" href="Relation.Binary.Lattice.Bundles.html#2450" class="Field">isMeetSemilattice</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="4244" class="Symbol">}</a>

  <a id="4249" class="Keyword">open</a> <a id="4254" href="Relation.Binary.Lattice.Bundles.html#726" class="Module">JoinSemilattice</a> <a id="4270" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a> <a id="4286" class="Keyword">public</a> <a id="4293" class="Keyword">using</a> <a id="4299" class="Symbol">(</a><a id="4300" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="4305" class="Symbol">;</a> <a id="4307" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="4315" class="Symbol">)</a>

<a id="4318" class="Keyword">record</a> <a id="DistributiveLattice"></a><a id="4325" href="Relation.Binary.Lattice.Bundles.html#4325" class="Record">DistributiveLattice</a> <a id="4345" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4347" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4350" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a> <a id="4353" class="Symbol">:</a> <a id="4355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4359" class="Symbol">(</a><a id="4360" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="4364" class="Symbol">(</a><a id="4365" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4367" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4369" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4372" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4374" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a><a id="4376" class="Symbol">))</a> <a id="4379" class="Keyword">where</a>
  <a id="4387" class="Keyword">infix</a>  <a id="4394" class="Number">4</a> <a id="4396" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a> <a id="4400" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a>
  <a id="4406" class="Keyword">infixr</a> <a id="4413" class="Number">6</a> <a id="4415" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a>
  <a id="4421" class="Keyword">infixr</a> <a id="4428" class="Number">7</a> <a id="4430" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>
  <a id="4436" class="Keyword">field</a>
    <a id="DistributiveLattice.Carrier"></a><a id="4446" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4454" class="Symbol">:</a> <a id="4456" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4460" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a>
    <a id="DistributiveLattice._≈_"></a><a id="4466" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a>     <a id="4474" class="Symbol">:</a> <a id="4476" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4480" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4488" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a>  <a id="4492" class="Comment">-- The underlying equality.</a>
    <a id="DistributiveLattice._≤_"></a><a id="4524" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a>     <a id="4532" class="Symbol">:</a> <a id="4534" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4538" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a> <a id="4546" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a>  <a id="4550" class="Comment">-- The partial order.</a>
    <a id="DistributiveLattice._∨_"></a><a id="4576" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a>     <a id="4584" class="Symbol">:</a> <a id="4586" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4590" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a>     <a id="4602" class="Comment">-- The join operation.</a>
    <a id="DistributiveLattice._∧_"></a><a id="4629" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>     <a id="4637" class="Symbol">:</a> <a id="4639" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4643" href="Relation.Binary.Lattice.Bundles.html#4446" class="Field">Carrier</a>     <a id="4655" class="Comment">-- The meet operation.</a>
    <a id="DistributiveLattice.isDistributiveLattice"></a><a id="4682" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4704" class="Symbol">:</a> <a id="4706" href="Relation.Binary.Lattice.Structures.html#3781" class="Record">IsDistributiveLattice</a> <a id="4728" href="Relation.Binary.Lattice.Bundles.html#4466" class="Field Operator">_≈_</a> <a id="4732" href="Relation.Binary.Lattice.Bundles.html#4524" class="Field Operator">_≤_</a> <a id="4736" href="Relation.Binary.Lattice.Bundles.html#4576" class="Field Operator">_∨_</a> <a id="4740" href="Relation.Binary.Lattice.Bundles.html#4629" class="Field Operator">_∧_</a>

  <a id="4747" class="Keyword">open</a> <a id="4752" href="Relation.Binary.Lattice.Structures.html#3781" class="Module">IsDistributiveLattice</a> <a id="4774" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4796" class="Keyword">using</a> <a id="4802" class="Symbol">(</a><a id="4803" href="Relation.Binary.Lattice.Structures.html#4016" class="Field">∧-distribˡ-∨</a><a id="4815" class="Symbol">)</a> <a id="4817" class="Keyword">public</a>
  <a id="4826" class="Keyword">open</a> <a id="4831" href="Relation.Binary.Lattice.Structures.html#3781" class="Module">IsDistributiveLattice</a> <a id="4853" href="Relation.Binary.Lattice.Bundles.html#4682" class="Field">isDistributiveLattice</a> <a id="4875" class="Keyword">using</a> <a id="4881" class="Symbol">(</a><a id="4882" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a><a id="4891" class="Symbol">)</a>

  <a id="DistributiveLattice.lattice"></a><a id="4896" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4904" class="Symbol">:</a> <a id="4906" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="4914" href="Relation.Binary.Lattice.Bundles.html#4345" class="Bound">c</a> <a id="4916" href="Relation.Binary.Lattice.Bundles.html#4347" class="Bound">ℓ₁</a> <a id="4919" href="Relation.Binary.Lattice.Bundles.html#4350" class="Bound">ℓ₂</a>
  <a id="4924" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4932" class="Symbol">=</a> <a id="4934" class="Keyword">record</a> <a id="4941" class="Symbol">{</a> <a id="4943" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="4953" class="Symbol">=</a> <a id="4955" href="Relation.Binary.Lattice.Structures.html#3979" class="Function">isLattice</a> <a id="4965" class="Symbol">}</a>

  <a id="4970" class="Keyword">open</a> <a id="4975" href="Relation.Binary.Lattice.Bundles.html#3514" class="Module">Lattice</a> <a id="4983" href="Relation.Binary.Lattice.Bundles.html#4896" class="Function">lattice</a> <a id="4991" class="Keyword">hiding</a> <a id="4998" class="Symbol">(</a><a id="4999" href="Relation.Binary.Lattice.Bundles.html#3623" class="Field">Carrier</a><a id="5006" class="Symbol">;</a> <a id="5008" href="Relation.Binary.Lattice.Bundles.html#3645" class="Field Operator">_≈_</a><a id="5011" class="Symbol">;</a> <a id="5013" href="Relation.Binary.Lattice.Bundles.html#3705" class="Field Operator">_≤_</a><a id="5016" class="Symbol">;</a> <a id="5018" href="Relation.Binary.Lattice.Bundles.html#3759" class="Field Operator">_∨_</a><a id="5021" class="Symbol">;</a> <a id="5023" href="Relation.Binary.Lattice.Bundles.html#3814" class="Field Operator">_∧_</a><a id="5026" class="Symbol">)</a> <a id="5028" class="Keyword">public</a>

<a id="5036" class="Keyword">record</a> <a id="BoundedLattice"></a><a id="5043" href="Relation.Binary.Lattice.Bundles.html#5043" class="Record">BoundedLattice</a> <a id="5058" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5060" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5063" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a> <a id="5066" class="Symbol">:</a> <a id="5068" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5072" class="Symbol">(</a><a id="5073" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="5077" class="Symbol">(</a><a id="5078" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5080" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5082" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5085" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5087" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a><a id="5089" class="Symbol">))</a> <a id="5092" class="Keyword">where</a>
  <a id="5100" class="Keyword">infix</a>  <a id="5107" class="Number">4</a> <a id="5109" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a> <a id="5113" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a>
  <a id="5119" class="Keyword">infixr</a> <a id="5126" class="Number">6</a> <a id="5128" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a>
  <a id="5134" class="Keyword">infixr</a> <a id="5141" class="Number">7</a> <a id="5143" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a>
  <a id="5149" class="Keyword">field</a>
    <a id="BoundedLattice.Carrier"></a><a id="5159" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>          <a id="5176" class="Symbol">:</a> <a id="5178" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5182" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a>
    <a id="BoundedLattice._≈_"></a><a id="5188" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a>              <a id="5205" class="Symbol">:</a> <a id="5207" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5211" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a> <a id="5219" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a>  <a id="5223" class="Comment">-- The underlying equality.</a>
    <a id="BoundedLattice._≤_"></a><a id="5255" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a>              <a id="5272" class="Symbol">:</a> <a id="5274" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5278" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a> <a id="5286" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>  <a id="5290" class="Comment">-- The partial order.</a>
    <a id="BoundedLattice._∨_"></a><a id="5316" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a>              <a id="5333" class="Symbol">:</a> <a id="5335" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5339" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>     <a id="5351" class="Comment">-- The join operation.</a>
    <a id="BoundedLattice._∧_"></a><a id="5378" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a>              <a id="5395" class="Symbol">:</a> <a id="5397" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5401" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>     <a id="5413" class="Comment">-- The meet operation.</a>
    <a id="BoundedLattice.⊤"></a><a id="5440" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a>                <a id="5457" class="Symbol">:</a> <a id="5459" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>         <a id="5475" class="Comment">-- The maximum.</a>
    <a id="BoundedLattice.⊥"></a><a id="5495" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a>                <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a>         <a id="5530" class="Comment">-- The minimum.</a>
    <a id="BoundedLattice.isBoundedLattice"></a><a id="5550" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="5567" class="Symbol">:</a> <a id="5569" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="5586" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a> <a id="5590" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a> <a id="5594" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a> <a id="5598" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a> <a id="5602" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a> <a id="5604" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a>

  <a id="5609" class="Keyword">open</a> <a id="5614" href="Relation.Binary.Lattice.Structures.html#4105" class="Module">IsBoundedLattice</a> <a id="5631" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="5648" class="Keyword">public</a>

  <a id="BoundedLattice.boundedJoinSemilattice"></a><a id="5658" href="Relation.Binary.Lattice.Bundles.html#5658" class="Function">boundedJoinSemilattice</a> <a id="5681" class="Symbol">:</a> <a id="5683" href="Relation.Binary.Lattice.Bundles.html#1283" class="Record">BoundedJoinSemilattice</a> <a id="5706" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5708" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5711" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5716" href="Relation.Binary.Lattice.Bundles.html#5658" class="Function">boundedJoinSemilattice</a> <a id="5739" class="Symbol">=</a> <a id="5741" class="Keyword">record</a>
    <a id="5752" class="Symbol">{</a> <a id="5754" href="Relation.Binary.Lattice.Bundles.html#1706" class="Field">isBoundedJoinSemilattice</a> <a id="5779" class="Symbol">=</a> <a id="5781" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="5806" class="Symbol">}</a>

  <a id="BoundedLattice.boundedMeetSemilattice"></a><a id="5811" href="Relation.Binary.Lattice.Bundles.html#5811" class="Function">boundedMeetSemilattice</a> <a id="5834" class="Symbol">:</a> <a id="5836" href="Relation.Binary.Lattice.Bundles.html#2681" class="Record">BoundedMeetSemilattice</a> <a id="5859" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5861" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5864" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5869" href="Relation.Binary.Lattice.Bundles.html#5811" class="Function">boundedMeetSemilattice</a> <a id="5892" class="Symbol">=</a> <a id="5894" class="Keyword">record</a>
    <a id="5905" class="Symbol">{</a> <a id="5907" href="Relation.Binary.Lattice.Bundles.html#3104" class="Field">isBoundedMeetSemilattice</a> <a id="5932" class="Symbol">=</a> <a id="5934" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="5959" class="Symbol">}</a>

  <a id="BoundedLattice.lattice"></a><a id="5964" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="5972" class="Symbol">:</a> <a id="5974" href="Relation.Binary.Lattice.Bundles.html#3514" class="Record">Lattice</a> <a id="5982" href="Relation.Binary.Lattice.Bundles.html#5058" class="Bound">c</a> <a id="5984" href="Relation.Binary.Lattice.Bundles.html#5060" class="Bound">ℓ₁</a> <a id="5987" href="Relation.Binary.Lattice.Bundles.html#5063" class="Bound">ℓ₂</a>
  <a id="5992" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="6000" class="Symbol">=</a> <a id="6002" class="Keyword">record</a> <a id="6009" class="Symbol">{</a> <a id="6011" href="Relation.Binary.Lattice.Bundles.html#3869" class="Field">isLattice</a> <a id="6021" class="Symbol">=</a> <a id="6023" href="Relation.Binary.Lattice.Structures.html#4402" class="Function">isLattice</a> <a id="6033" class="Symbol">}</a>

  <a id="6038" class="Keyword">open</a> <a id="6043" href="Relation.Binary.Lattice.Bundles.html#3514" class="Module">Lattice</a> <a id="6051" href="Relation.Binary.Lattice.Bundles.html#5964" class="Function">lattice</a> <a id="6059" class="Keyword">public</a>
    <a id="6070" class="Keyword">using</a> <a id="6076" class="Symbol">(</a><a id="6077" href="Relation.Binary.Lattice.Bundles.html#4021" class="Function">joinSemilattice</a><a id="6092" class="Symbol">;</a> <a id="6094" href="Relation.Binary.Lattice.Bundles.html#4135" class="Function">meetSemilattice</a><a id="6109" class="Symbol">;</a> <a id="6111" href="Relation.Binary.Lattice.Bundles.html#1155" class="Function">poset</a><a id="6116" class="Symbol">;</a> <a id="6118" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a><a id="6126" class="Symbol">;</a> <a id="6128" href="Relation.Binary.Lattice.Bundles.html#3945" class="Function">setoid</a><a id="6134" class="Symbol">)</a>

<a id="6137" class="Comment">------------------------------------------------------------------------</a>
<a id="6210" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="6277" class="Keyword">record</a> <a id="HeytingAlgebra"></a><a id="6284" href="Relation.Binary.Lattice.Bundles.html#6284" class="Record">HeytingAlgebra</a> <a id="6299" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6301" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6304" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a> <a id="6307" class="Symbol">:</a> <a id="6309" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6313" class="Symbol">(</a><a id="6314" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="6318" class="Symbol">(</a><a id="6319" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6321" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6323" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6326" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6328" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a><a id="6330" class="Symbol">))</a> <a id="6333" class="Keyword">where</a>
  <a id="6341" class="Keyword">infix</a>  <a id="6348" class="Number">4</a> <a id="6350" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a> <a id="6354" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a>
  <a id="6360" class="Keyword">infixr</a> <a id="6367" class="Number">5</a> <a id="6369" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a>
  <a id="6375" class="Keyword">infixr</a> <a id="6382" class="Number">6</a> <a id="6384" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a>
  <a id="6390" class="Keyword">infixr</a> <a id="6397" class="Number">7</a> <a id="6399" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a>
  <a id="6405" class="Keyword">field</a>
    <a id="HeytingAlgebra.Carrier"></a><a id="6415" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>          <a id="6432" class="Symbol">:</a> <a id="6434" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6438" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a>
    <a id="HeytingAlgebra._≈_"></a><a id="6444" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a>              <a id="6461" class="Symbol">:</a> <a id="6463" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6467" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a> <a id="6475" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a>  <a id="6479" class="Comment">-- The underlying equality.</a>
    <a id="HeytingAlgebra._≤_"></a><a id="6511" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a>              <a id="6528" class="Symbol">:</a> <a id="6530" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6534" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a> <a id="6542" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a>  <a id="6546" class="Comment">-- The partial order.</a>
    <a id="HeytingAlgebra._∨_"></a><a id="6572" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a>              <a id="6589" class="Symbol">:</a> <a id="6591" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6595" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6607" class="Comment">-- The join operation.</a>
    <a id="HeytingAlgebra._∧_"></a><a id="6634" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a>              <a id="6651" class="Symbol">:</a> <a id="6653" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6657" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6669" class="Comment">-- The meet operation.</a>
    <a id="HeytingAlgebra._⇨_"></a><a id="6696" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a>              <a id="6713" class="Symbol">:</a> <a id="6715" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6719" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>     <a id="6731" class="Comment">-- The exponential operation.</a>
    <a id="HeytingAlgebra.⊤"></a><a id="6765" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a>                <a id="6782" class="Symbol">:</a> <a id="6784" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>         <a id="6800" class="Comment">-- The maximum.</a>
    <a id="HeytingAlgebra.⊥"></a><a id="6820" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a>                <a id="6837" class="Symbol">:</a> <a id="6839" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a>         <a id="6855" class="Comment">-- The minimum.</a>
    <a id="HeytingAlgebra.isHeytingAlgebra"></a><a id="6875" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="6892" class="Symbol">:</a> <a id="6894" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="6911" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a> <a id="6915" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a> <a id="6919" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a> <a id="6923" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a> <a id="6927" href="Relation.Binary.Lattice.Bundles.html#6696" class="Field Operator">_⇨_</a> <a id="6931" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a> <a id="6933" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a>

  <a id="HeytingAlgebra.boundedLattice"></a><a id="6938" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a> <a id="6953" class="Symbol">:</a> <a id="6955" href="Relation.Binary.Lattice.Bundles.html#5043" class="Record">BoundedLattice</a> <a id="6970" href="Relation.Binary.Lattice.Bundles.html#6299" class="Bound">c</a> <a id="6972" href="Relation.Binary.Lattice.Bundles.html#6301" class="Bound">ℓ₁</a> <a id="6975" href="Relation.Binary.Lattice.Bundles.html#6304" class="Bound">ℓ₂</a>
  <a id="6980" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a> <a id="6995" class="Symbol">=</a> <a id="6997" class="Keyword">record</a>
    <a id="7008" class="Symbol">{</a> <a id="7010" href="Relation.Binary.Lattice.Bundles.html#5550" class="Field">isBoundedLattice</a> <a id="7027" class="Symbol">=</a> <a id="7029" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">IsHeytingAlgebra.isBoundedLattice</a> <a id="7063" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="7080" class="Symbol">}</a>

  <a id="7085" class="Keyword">open</a> <a id="7090" href="Relation.Binary.Lattice.Structures.html#5038" class="Module">IsHeytingAlgebra</a> <a id="7107" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a>
    <a id="7128" class="Keyword">using</a> <a id="7134" class="Symbol">(</a><a id="7135" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a><a id="7146" class="Symbol">;</a> <a id="7148" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a><a id="7159" class="Symbol">;</a> <a id="7161" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a><a id="7172" class="Symbol">)</a> <a id="7174" class="Keyword">public</a>
  <a id="7183" class="Keyword">open</a> <a id="7188" href="Relation.Binary.Lattice.Bundles.html#5043" class="Module">BoundedLattice</a> <a id="7203" href="Relation.Binary.Lattice.Bundles.html#6938" class="Function">boundedLattice</a>
    <a id="7222" class="Keyword">hiding</a> <a id="7229" class="Symbol">(</a><a id="7230" href="Relation.Binary.Lattice.Bundles.html#5159" class="Field">Carrier</a><a id="7237" class="Symbol">;</a> <a id="7239" href="Relation.Binary.Lattice.Bundles.html#5188" class="Field Operator">_≈_</a><a id="7242" class="Symbol">;</a> <a id="7244" href="Relation.Binary.Lattice.Bundles.html#5255" class="Field Operator">_≤_</a><a id="7247" class="Symbol">;</a> <a id="7249" href="Relation.Binary.Lattice.Bundles.html#5316" class="Field Operator">_∨_</a><a id="7252" class="Symbol">;</a> <a id="7254" href="Relation.Binary.Lattice.Bundles.html#5378" class="Field Operator">_∧_</a><a id="7257" class="Symbol">;</a> <a id="7259" href="Relation.Binary.Lattice.Bundles.html#5440" class="Field">⊤</a><a id="7260" class="Symbol">;</a> <a id="7262" href="Relation.Binary.Lattice.Bundles.html#5495" class="Field">⊥</a><a id="7263" class="Symbol">)</a> <a id="7265" class="Keyword">public</a>

<a id="7273" class="Comment">------------------------------------------------------------------------</a>
<a id="7346" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="7399" class="Keyword">record</a> <a id="BooleanAlgebra"></a><a id="7406" href="Relation.Binary.Lattice.Bundles.html#7406" class="Record">BooleanAlgebra</a> <a id="7421" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="7423" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="7426" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a> <a id="7429" class="Symbol">:</a> <a id="7431" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7435" class="Symbol">(</a><a id="7436" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="7440" class="Symbol">(</a><a id="7441" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="7443" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7445" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="7448" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7450" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a><a id="7452" class="Symbol">))</a> <a id="7455" class="Keyword">where</a>
  <a id="7463" class="Keyword">infix</a>  <a id="7470" class="Number">4</a> <a id="7472" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a> <a id="7476" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a>
  <a id="7482" class="Keyword">infixr</a> <a id="7489" class="Number">6</a> <a id="7491" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a>
  <a id="7497" class="Keyword">infixr</a> <a id="7504" class="Number">7</a> <a id="7506" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a>
  <a id="7512" class="Keyword">infix</a> <a id="7518" class="Number">8</a> <a id="7520" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a>
  <a id="7525" class="Keyword">field</a>
    <a id="BooleanAlgebra.Carrier"></a><a id="7535" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>          <a id="7552" class="Symbol">:</a> <a id="7554" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7558" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a>
    <a id="BooleanAlgebra._≈_"></a><a id="7564" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a>              <a id="7581" class="Symbol">:</a> <a id="7583" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7587" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a> <a id="7595" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a>  <a id="7599" class="Comment">-- The underlying equality.</a>
    <a id="BooleanAlgebra._≤_"></a><a id="7631" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a>              <a id="7648" class="Symbol">:</a> <a id="7650" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7654" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a> <a id="7662" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a>  <a id="7666" class="Comment">-- The partial order.</a>
    <a id="BooleanAlgebra._∨_"></a><a id="7692" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a>              <a id="7709" class="Symbol">:</a> <a id="7711" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7715" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7727" class="Comment">-- The join operation.</a>
    <a id="BooleanAlgebra._∧_"></a><a id="7754" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a>              <a id="7771" class="Symbol">:</a> <a id="7773" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="7777" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7789" class="Comment">-- The meet operation.</a>
    <a id="BooleanAlgebra.¬_"></a><a id="7816" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a>               <a id="7833" class="Symbol">:</a> <a id="7835" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="7839" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>     <a id="7851" class="Comment">-- The negation operation.</a>
    <a id="BooleanAlgebra.⊤"></a><a id="7882" href="Relation.Binary.Lattice.Bundles.html#7882" class="Field">⊤</a>                <a id="7899" class="Symbol">:</a> <a id="7901" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>         <a id="7917" class="Comment">-- The maximum.</a>
    <a id="BooleanAlgebra.⊥"></a><a id="7937" href="Relation.Binary.Lattice.Bundles.html#7937" class="Field">⊥</a>                <a id="7954" class="Symbol">:</a> <a id="7956" href="Relation.Binary.Lattice.Bundles.html#7535" class="Field">Carrier</a>         <a id="7972" class="Comment">-- The minimum.</a>
    <a id="BooleanAlgebra.isBooleanAlgebra"></a><a id="7992" href="Relation.Binary.Lattice.Bundles.html#7992" class="Field">isBooleanAlgebra</a> <a id="8009" class="Symbol">:</a> <a id="8011" href="Relation.Binary.Lattice.Structures.html#5924" class="Record">IsBooleanAlgebra</a> <a id="8028" href="Relation.Binary.Lattice.Bundles.html#7564" class="Field Operator">_≈_</a> <a id="8032" href="Relation.Binary.Lattice.Bundles.html#7631" class="Field Operator">_≤_</a> <a id="8036" href="Relation.Binary.Lattice.Bundles.html#7692" class="Field Operator">_∨_</a> <a id="8040" href="Relation.Binary.Lattice.Bundles.html#7754" class="Field Operator">_∧_</a> <a id="8044" href="Relation.Binary.Lattice.Bundles.html#7816" class="Field Operator">¬_</a> <a id="8047" href="Relation.Binary.Lattice.Bundles.html#7882" class="Field">⊤</a> <a id="8049" href="Relation.Binary.Lattice.Bundles.html#7937" class="Field">⊥</a>

  <a id="8054" class="Keyword">open</a> <a id="8059" href="Relation.Binary.Lattice.Structures.html#5924" class="Module">IsBooleanAlgebra</a> <a id="8076" href="Relation.Binary.Lattice.Bundles.html#7992" class="Field">isBooleanAlgebra</a> <a id="8093" class="Keyword">using</a> <a id="8099" class="Symbol">(</a><a id="8100" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a><a id="8116" class="Symbol">)</a>

  <a id="BooleanAlgebra.heytingAlgebra"></a><a id="8121" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8136" class="Symbol">:</a> <a id="8138" href="Relation.Binary.Lattice.Bundles.html#6284" class="Record">HeytingAlgebra</a> <a id="8153" href="Relation.Binary.Lattice.Bundles.html#7421" class="Bound">c</a> <a id="8155" href="Relation.Binary.Lattice.Bundles.html#7423" class="Bound">ℓ₁</a> <a id="8158" href="Relation.Binary.Lattice.Bundles.html#7426" class="Bound">ℓ₂</a>
  <a id="8163" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8178" class="Symbol">=</a> <a id="8180" class="Keyword">record</a> <a id="8187" class="Symbol">{</a> <a id="8189" href="Relation.Binary.Lattice.Bundles.html#6875" class="Field">isHeytingAlgebra</a> <a id="8206" class="Symbol">=</a> <a id="8208" href="Relation.Binary.Lattice.Structures.html#6339" class="Function">isHeytingAlgebra</a> <a id="8225" class="Symbol">}</a>

  <a id="8230" class="Keyword">open</a> <a id="8235" href="Relation.Binary.Lattice.Bundles.html#6284" class="Module">HeytingAlgebra</a> <a id="8250" href="Relation.Binary.Lattice.Bundles.html#8121" class="Function">heytingAlgebra</a> <a id="8265" class="Keyword">public</a>
    <a id="8276" class="Keyword">hiding</a> <a id="8283" class="Symbol">(</a><a id="8284" href="Relation.Binary.Lattice.Bundles.html#6415" class="Field">Carrier</a><a id="8291" class="Symbol">;</a> <a id="8293" href="Relation.Binary.Lattice.Bundles.html#6444" class="Field Operator">_≈_</a><a id="8296" class="Symbol">;</a> <a id="8298" href="Relation.Binary.Lattice.Bundles.html#6511" class="Field Operator">_≤_</a><a id="8301" class="Symbol">;</a> <a id="8303" href="Relation.Binary.Lattice.Bundles.html#6572" class="Field Operator">_∨_</a><a id="8306" class="Symbol">;</a> <a id="8308" href="Relation.Binary.Lattice.Bundles.html#6634" class="Field Operator">_∧_</a><a id="8311" class="Symbol">;</a> <a id="8313" href="Relation.Binary.Lattice.Bundles.html#6765" class="Field">⊤</a><a id="8314" class="Symbol">;</a> <a id="8316" href="Relation.Binary.Lattice.Bundles.html#6820" class="Field">⊥</a><a id="8317" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.Lattice.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Relation.Binary.Lattice.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Lattice.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Definitions for order-theoretic lattices</a>
<a id="150" class="Comment">------------------------------------------------------------------------</a>

<a id="224" class="Comment">-- The contents of this module should be accessed via</a>
<a id="278" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="309" class="Symbol">{-#</a> <a id="313" class="Keyword">OPTIONS</a> <a id="321" class="Pragma">--cubical-compatible</a> <a id="342" class="Pragma">--safe</a> <a id="349" class="Symbol">#-}</a>

<a id="354" class="Keyword">module</a> <a id="361" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="397" class="Keyword">where</a>

<a id="404" class="Keyword">open</a> <a id="409" class="Keyword">import</a> <a id="416" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="429" class="Keyword">using</a> <a id="435" class="Symbol">(</a><a id="436" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="439" class="Symbol">;</a> <a id="441" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="486" class="Symbol">;</a> <a id="488" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="491" class="Symbol">)</a>
<a id="493" class="Keyword">open</a> <a id="498" class="Keyword">import</a> <a id="505" href="Function.Base.html" class="Module">Function.Base</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Function.Base.html#1657" class="Function">flip</a><a id="530" class="Symbol">)</a>
<a id="532" class="Keyword">open</a> <a id="537" class="Keyword">import</a> <a id="544" href="Level.html" class="Module">Level</a> <a id="550" class="Keyword">using</a> <a id="556" class="Symbol">(</a><a id="557" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="562" class="Symbol">)</a>
<a id="564" class="Keyword">open</a> <a id="569" class="Keyword">import</a> <a id="576" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="607" class="Symbol">)</a>

<a id="610" class="Keyword">private</a>
  <a id="620" class="Keyword">variable</a>
    <a id="633" href="Relation.Binary.Lattice.Definitions.html#633" class="Generalizable">a</a> <a id="635" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="637" class="Symbol">:</a> <a id="639" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="649" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="651" class="Symbol">:</a> <a id="653" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="657" href="Relation.Binary.Lattice.Definitions.html#633" class="Generalizable">a</a>

<a id="660" class="Comment">------------------------------------------------------------------------</a>
<a id="733" class="Comment">-- Relationships between orders and operators</a>

<a id="Supremum"></a><a id="780" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="789" class="Symbol">:</a> <a id="791" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="795" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="797" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="799" class="Symbol">→</a> <a id="801" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="805" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="807" class="Symbol">→</a> <a id="809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="813" class="Symbol">_</a>
<a id="815" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="824" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">_≤_</a> <a id="828" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">_∨_</a> <a id="832" class="Symbol">=</a>
  <a id="836" class="Symbol">∀</a> <a id="838" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="840" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="842" class="Symbol">→</a> <a id="844" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="846" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="848" class="Symbol">(</a><a id="849" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="851" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="853" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="854" class="Symbol">)</a> <a id="856" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="858" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="860" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="865" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="867" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="868" class="Symbol">)</a> <a id="870" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="872" class="Symbol">∀</a> <a id="874" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="876" class="Symbol">→</a> <a id="878" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="880" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="884" class="Symbol">→</a> <a id="886" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a> <a id="888" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="890" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a> <a id="892" class="Symbol">→</a> <a id="894" class="Symbol">(</a><a id="895" href="Relation.Binary.Lattice.Definitions.html#838" class="Bound">x</a> <a id="897" href="Relation.Binary.Lattice.Definitions.html#828" class="Bound Operator">∨</a> <a id="899" href="Relation.Binary.Lattice.Definitions.html#840" class="Bound">y</a><a id="900" class="Symbol">)</a> <a id="902" href="Relation.Binary.Lattice.Definitions.html#824" class="Bound Operator">≤</a> <a id="904" href="Relation.Binary.Lattice.Definitions.html#874" class="Bound">z</a>

<a id="Infimum"></a><a id="907" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="915" class="Symbol">:</a> <a id="917" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="921" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="923" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="925" class="Symbol">→</a> <a id="927" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="931" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="933" class="Symbol">→</a> <a id="935" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="939" class="Symbol">_</a>
<a id="941" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="949" href="Relation.Binary.Lattice.Definitions.html#949" class="Bound Operator">_≤_</a> <a id="953" class="Symbol">=</a> <a id="955" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="964" class="Symbol">(</a><a id="965" href="Function.Base.html#1657" class="Function">flip</a> <a id="970" href="Relation.Binary.Lattice.Definitions.html#949" class="Bound Operator">_≤_</a><a id="973" class="Symbol">)</a>

<a id="Exponential"></a><a id="976" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="988" class="Symbol">:</a> <a id="990" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="994" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="996" href="Relation.Binary.Lattice.Definitions.html#635" class="Generalizable">ℓ</a> <a id="998" class="Symbol">→</a> <a id="1000" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1004" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="1006" class="Symbol">→</a> <a id="1008" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1012" href="Relation.Binary.Lattice.Definitions.html#649" class="Generalizable">A</a> <a id="1014" class="Symbol">→</a> <a id="1016" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1020" class="Symbol">_</a>
<a id="1022" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="1034" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">_≤_</a> <a id="1038" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">_∧_</a> <a id="1042" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">_⇨_</a> <a id="1046" class="Symbol">=</a>
  <a id="1050" class="Symbol">∀</a> <a id="1052" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1054" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1056" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a> <a id="1058" class="Symbol">→</a> <a id="1060" class="Symbol">((</a><a id="1062" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1064" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">∧</a> <a id="1066" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a><a id="1067" class="Symbol">)</a> <a id="1069" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1071" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a> <a id="1073" class="Symbol">→</a> <a id="1075" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1077" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1079" class="Symbol">(</a><a id="1080" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1082" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">⇨</a> <a id="1084" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1085" class="Symbol">))</a> <a id="1088" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1090" class="Symbol">(</a><a id="1091" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1093" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a> <a id="1098" href="Relation.Binary.Lattice.Definitions.html#1042" class="Bound Operator">⇨</a> <a id="1100" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1101" class="Symbol">)</a> <a id="1103" class="Symbol">→</a> <a id="1105" class="Symbol">(</a><a id="1106" href="Relation.Binary.Lattice.Definitions.html#1052" class="Bound">w</a> <a id="1108" href="Relation.Binary.Lattice.Definitions.html#1038" class="Bound Operator">∧</a> <a id="1110" href="Relation.Binary.Lattice.Definitions.html#1054" class="Bound">x</a><a id="1111" class="Symbol">)</a> <a id="1113" href="Relation.Binary.Lattice.Definitions.html#1034" class="Bound Operator">≤</a> <a id="1115" href="Relation.Binary.Lattice.Definitions.html#1056" class="Bound">y</a><a id="1116" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.Lattice.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Relation.Binary.Lattice.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Lattice.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for order-theoretic lattices</a>
<a id="149" class="Comment">------------------------------------------------------------------------</a>

<a id="223" class="Comment">-- The contents of this module should be accessed via</a>
<a id="277" class="Comment">-- `Relation.Binary.Lattice`.</a>

<a id="308" class="Symbol">{-#</a> <a id="312" class="Keyword">OPTIONS</a> <a id="320" class="Pragma">--cubical-compatible</a> <a id="341" class="Pragma">--safe</a> <a id="348" class="Symbol">#-}</a>

<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="386" class="Keyword">using</a> <a id="392" class="Symbol">(</a><a id="393" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="396" class="Symbol">)</a>

<a id="399" class="Keyword">module</a> <a id="406" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a>
 <a id="442" class="Symbol">{</a><a id="443" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="445" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="448" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="450" class="Symbol">}</a> <a id="452" class="Symbol">{</a><a id="453" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="455" class="Symbol">:</a> <a id="457" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="461" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a><a id="462" class="Symbol">}</a>
 <a id="465" class="Symbol">(</a><a id="466" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="470" class="Symbol">:</a> <a id="472" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="476" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="478" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a><a id="480" class="Symbol">)</a> <a id="482" class="Comment">-- The underlying equality.</a>
 <a id="511" class="Symbol">(</a><a id="512" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="516" class="Symbol">:</a> <a id="518" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="522" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a> <a id="524" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="526" class="Symbol">)</a> <a id="528" class="Comment">-- The partial order.</a>
 <a id="551" class="Keyword">where</a>

<a id="558" class="Keyword">open</a> <a id="563" class="Keyword">import</a> <a id="570" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Algebra.Core.html#484" class="Function">Op₁</a><a id="593" class="Symbol">;</a> <a id="595" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="598" class="Symbol">)</a>
<a id="600" class="Keyword">open</a> <a id="605" class="Keyword">import</a> <a id="612" href="Algebra.Definitions.html" class="Module">Algebra.Definitions</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a><a id="657" class="Symbol">)</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="689" class="Keyword">using</a> <a id="695" class="Symbol">(</a><a id="696" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="699" class="Symbol">;</a> <a id="701" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="704" class="Symbol">)</a>
<a id="706" class="Keyword">open</a> <a id="711" class="Keyword">import</a> <a id="718" href="Level.html" class="Module">Level</a> <a id="724" class="Keyword">using</a> <a id="730" class="Symbol">(</a><a id="731" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="739" class="Symbol">)</a>
<a id="741" class="Keyword">open</a> <a id="746" class="Keyword">import</a> <a id="753" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="781" class="Keyword">using</a> <a id="787" class="Symbol">(</a><a id="788" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a><a id="804" class="Symbol">)</a>
<a id="806" class="Keyword">open</a> <a id="811" class="Keyword">import</a> <a id="818" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a>
  <a id="856" class="Keyword">using</a> <a id="862" class="Symbol">(</a><a id="863" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a><a id="871" class="Symbol">;</a> <a id="873" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a><a id="880" class="Symbol">;</a> <a id="882" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a><a id="893" class="Symbol">)</a>
<a id="895" class="Keyword">open</a> <a id="900" class="Keyword">import</a> <a id="907" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="934" class="Keyword">using</a> <a id="940" class="Symbol">(</a><a id="941" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="955" class="Symbol">)</a>

<a id="958" class="Comment">------------------------------------------------------------------------</a>
<a id="1031" class="Comment">-- Join semilattices</a>

<a id="1053" class="Keyword">record</a> <a id="IsJoinSemilattice"></a><a id="1060" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1078" class="Symbol">(</a><a id="1079" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">_∨_</a> <a id="1083" class="Symbol">:</a> <a id="1085" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1089" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1090" class="Symbol">)</a>    <a id="1095" class="Comment">-- The join operation.</a>
                         <a id="1143" class="Symbol">:</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" class="Symbol">(</a><a id="1150" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="1152" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1154" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="1157" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1159" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="1161" class="Symbol">)</a> <a id="1163" class="Keyword">where</a>
  <a id="1171" class="Keyword">field</a>
    <a id="IsJoinSemilattice.isPartialOrder"></a><a id="1181" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1213" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="1217" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsJoinSemilattice.supremum"></a><a id="1225" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="1251" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="1255" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">_∨_</a>

  <a id="IsJoinSemilattice.x≤x∨y"></a><a id="1262" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">∀</a> <a id="1272" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1274" href="Relation.Binary.Lattice.Structures.html#1274" class="Bound">y</a> <a id="1276" class="Symbol">→</a> <a id="1278" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1280" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1282" class="Symbol">(</a><a id="1283" href="Relation.Binary.Lattice.Structures.html#1272" class="Bound">x</a> <a id="1285" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1287" href="Relation.Binary.Lattice.Structures.html#1274" class="Bound">y</a><a id="1288" class="Symbol">)</a>
  <a id="1292" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a> <a id="1298" href="Relation.Binary.Lattice.Structures.html#1298" class="Bound">x</a> <a id="1300" href="Relation.Binary.Lattice.Structures.html#1300" class="Bound">y</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">let</a> <a id="1308" href="Relation.Binary.Lattice.Structures.html#1308" class="Bound">pf</a> <a id="1311" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1313" class="Symbol">_</a> <a id="1315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1317" class="Symbol">_</a> <a id="1319" class="Symbol">=</a> <a id="1321" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1330" href="Relation.Binary.Lattice.Structures.html#1298" class="Bound">x</a> <a id="1332" href="Relation.Binary.Lattice.Structures.html#1300" class="Bound">y</a> <a id="1334" class="Keyword">in</a> <a id="1337" href="Relation.Binary.Lattice.Structures.html#1308" class="Bound">pf</a>

  <a id="IsJoinSemilattice.y≤x∨y"></a><a id="1343" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="1349" class="Symbol">:</a> <a id="1351" class="Symbol">∀</a> <a id="1353" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1355" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1357" class="Symbol">→</a> <a id="1359" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a> <a id="1361" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Relation.Binary.Lattice.Structures.html#1353" class="Bound">x</a> <a id="1366" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1368" href="Relation.Binary.Lattice.Structures.html#1355" class="Bound">y</a><a id="1369" class="Symbol">)</a>
  <a id="1373" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a> <a id="1379" href="Relation.Binary.Lattice.Structures.html#1379" class="Bound">x</a> <a id="1381" href="Relation.Binary.Lattice.Structures.html#1381" class="Bound">y</a> <a id="1383" class="Symbol">=</a> <a id="1385" class="Keyword">let</a> <a id="1389" class="Symbol">_</a> <a id="1391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1393" href="Relation.Binary.Lattice.Structures.html#1393" class="Bound">pf</a> <a id="1396" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1398" class="Symbol">_</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1411" href="Relation.Binary.Lattice.Structures.html#1379" class="Bound">x</a> <a id="1413" href="Relation.Binary.Lattice.Structures.html#1381" class="Bound">y</a> <a id="1415" class="Keyword">in</a> <a id="1418" href="Relation.Binary.Lattice.Structures.html#1393" class="Bound">pf</a>

  <a id="IsJoinSemilattice.∨-least"></a><a id="1424" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="1432" class="Symbol">:</a> <a id="1434" class="Symbol">∀</a> <a id="1436" class="Symbol">{</a><a id="1437" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1439" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a> <a id="1441" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a><a id="1442" class="Symbol">}</a> <a id="1444" class="Symbol">→</a> <a id="1446" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1448" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1450" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a> <a id="1452" class="Symbol">→</a> <a id="1454" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a> <a id="1456" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1458" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a> <a id="1460" class="Symbol">→</a> <a id="1462" class="Symbol">(</a><a id="1463" href="Relation.Binary.Lattice.Structures.html#1437" class="Bound">x</a> <a id="1465" href="Relation.Binary.Lattice.Structures.html#1079" class="Bound Operator">∨</a> <a id="1467" href="Relation.Binary.Lattice.Structures.html#1439" class="Bound">y</a><a id="1468" class="Symbol">)</a> <a id="1470" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="1472" href="Relation.Binary.Lattice.Structures.html#1441" class="Bound">z</a>
  <a id="1476" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a> <a id="1484" class="Symbol">{</a><a id="1485" href="Relation.Binary.Lattice.Structures.html#1485" class="Bound">x</a><a id="1486" class="Symbol">}</a> <a id="1488" class="Symbol">{</a><a id="1489" href="Relation.Binary.Lattice.Structures.html#1489" class="Bound">y</a><a id="1490" class="Symbol">}</a> <a id="1492" class="Symbol">{</a><a id="1493" href="Relation.Binary.Lattice.Structures.html#1493" class="Bound">z</a><a id="1494" class="Symbol">}</a> <a id="1496" class="Symbol">=</a> <a id="1498" class="Keyword">let</a> <a id="1502" class="Symbol">_</a> <a id="1504" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1506" class="Symbol">_</a> <a id="1508" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1510" href="Relation.Binary.Lattice.Structures.html#1510" class="Bound">pf</a> <a id="1513" class="Symbol">=</a> <a id="1515" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a> <a id="1524" href="Relation.Binary.Lattice.Structures.html#1485" class="Bound">x</a> <a id="1526" href="Relation.Binary.Lattice.Structures.html#1489" class="Bound">y</a> <a id="1528" class="Keyword">in</a> <a id="1531" href="Relation.Binary.Lattice.Structures.html#1510" class="Bound">pf</a> <a id="1534" href="Relation.Binary.Lattice.Structures.html#1493" class="Bound">z</a>

  <a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="1559" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="1574" class="Keyword">public</a>

<a id="1582" class="Keyword">record</a> <a id="IsBoundedJoinSemilattice"></a><a id="1589" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a> <a id="1614" class="Symbol">(</a><a id="1615" href="Relation.Binary.Lattice.Structures.html#1615" class="Bound Operator">_∨_</a> <a id="1619" class="Symbol">:</a> <a id="1621" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="1625" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1626" class="Symbol">)</a>    <a id="1631" class="Comment">-- The join operation.</a>
                                <a id="1686" class="Symbol">(</a><a id="1687" href="Relation.Binary.Lattice.Structures.html#1687" class="Bound">⊥</a>   <a id="1691" class="Symbol">:</a> <a id="1693" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="1694" class="Symbol">)</a>        <a id="1703" class="Comment">-- The minimum.</a>
                                <a id="1751" class="Symbol">:</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="1760" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1762" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="1765" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1767" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="1769" class="Symbol">)</a> <a id="1771" class="Keyword">where</a>
  <a id="1779" class="Keyword">field</a>
    <a id="IsBoundedJoinSemilattice.isJoinSemilattice"></a><a id="1789" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="1807" class="Symbol">:</a> <a id="1809" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a> <a id="1827" href="Relation.Binary.Lattice.Structures.html#1615" class="Bound Operator">_∨_</a>
    <a id="IsBoundedJoinSemilattice.minimum"></a><a id="1835" href="Relation.Binary.Lattice.Structures.html#1835" class="Field">minimum</a>           <a id="1853" class="Symbol">:</a> <a id="1855" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="1863" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="1867" href="Relation.Binary.Lattice.Structures.html#1687" class="Bound">⊥</a>

  <a id="1872" class="Keyword">open</a> <a id="1877" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="1895" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="1913" class="Keyword">public</a>

<a id="1921" class="Comment">------------------------------------------------------------------------</a>
<a id="1994" class="Comment">-- Meet semilattices</a>

<a id="2016" class="Keyword">record</a> <a id="IsMeetSemilattice"></a><a id="2023" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2041" class="Symbol">(</a><a id="2042" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">_∧_</a> <a id="2046" class="Symbol">:</a> <a id="2048" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2052" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2053" class="Symbol">)</a>    <a id="2058" class="Comment">-- The meet operation.</a>
                         <a id="2106" class="Symbol">:</a> <a id="2108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2112" class="Symbol">(</a><a id="2113" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="2115" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2117" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="2120" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2122" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="2124" class="Symbol">)</a> <a id="2126" class="Keyword">where</a>
  <a id="2134" class="Keyword">field</a>
    <a id="IsMeetSemilattice.isPartialOrder"></a><a id="2144" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="2159" class="Symbol">:</a> <a id="2161" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="2176" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="2180" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsMeetSemilattice.infimum"></a><a id="2188" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="2203" class="Symbol">:</a> <a id="2205" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="2213" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="2217" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">_∧_</a>

  <a id="IsMeetSemilattice.x∧y≤x"></a><a id="2224" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a> <a id="2230" class="Symbol">:</a> <a id="2232" class="Symbol">∀</a> <a id="2234" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a> <a id="2236" href="Relation.Binary.Lattice.Structures.html#2236" class="Bound">y</a> <a id="2238" class="Symbol">→</a> <a id="2240" class="Symbol">(</a><a id="2241" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a> <a id="2243" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2245" href="Relation.Binary.Lattice.Structures.html#2236" class="Bound">y</a><a id="2246" class="Symbol">)</a> <a id="2248" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2250" href="Relation.Binary.Lattice.Structures.html#2234" class="Bound">x</a>
  <a id="2254" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a> <a id="2260" href="Relation.Binary.Lattice.Structures.html#2260" class="Bound">x</a> <a id="2262" href="Relation.Binary.Lattice.Structures.html#2262" class="Bound">y</a> <a id="2264" class="Symbol">=</a> <a id="2266" class="Keyword">let</a> <a id="2270" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a> <a id="2273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2275" class="Symbol">_</a> <a id="2277" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2279" class="Symbol">_</a> <a id="2281" class="Symbol">=</a> <a id="2283" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2291" href="Relation.Binary.Lattice.Structures.html#2260" class="Bound">x</a> <a id="2293" href="Relation.Binary.Lattice.Structures.html#2262" class="Bound">y</a> <a id="2295" class="Keyword">in</a> <a id="2298" href="Relation.Binary.Lattice.Structures.html#2270" class="Bound">pf</a>

  <a id="IsMeetSemilattice.x∧y≤y"></a><a id="2304" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a> <a id="2310" class="Symbol">:</a> <a id="2312" class="Symbol">∀</a> <a id="2314" href="Relation.Binary.Lattice.Structures.html#2314" class="Bound">x</a> <a id="2316" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a> <a id="2318" class="Symbol">→</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Relation.Binary.Lattice.Structures.html#2314" class="Bound">x</a> <a id="2323" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2325" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a><a id="2326" class="Symbol">)</a> <a id="2328" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2330" href="Relation.Binary.Lattice.Structures.html#2316" class="Bound">y</a>
  <a id="2334" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a> <a id="2340" href="Relation.Binary.Lattice.Structures.html#2340" class="Bound">x</a> <a id="2342" href="Relation.Binary.Lattice.Structures.html#2342" class="Bound">y</a> <a id="2344" class="Symbol">=</a> <a id="2346" class="Keyword">let</a> <a id="2350" class="Symbol">_</a> <a id="2352" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2354" href="Relation.Binary.Lattice.Structures.html#2354" class="Bound">pf</a> <a id="2357" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2359" class="Symbol">_</a> <a id="2361" class="Symbol">=</a> <a id="2363" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2371" href="Relation.Binary.Lattice.Structures.html#2340" class="Bound">x</a> <a id="2373" href="Relation.Binary.Lattice.Structures.html#2342" class="Bound">y</a> <a id="2375" class="Keyword">in</a> <a id="2378" href="Relation.Binary.Lattice.Structures.html#2354" class="Bound">pf</a>

  <a id="IsMeetSemilattice.∧-greatest"></a><a id="2384" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a> <a id="2395" class="Symbol">:</a> <a id="2397" class="Symbol">∀</a> <a id="2399" class="Symbol">{</a><a id="2400" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2402" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2404" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a><a id="2405" class="Symbol">}</a> <a id="2407" class="Symbol">→</a> <a id="2409" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2411" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2413" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2415" class="Symbol">→</a> <a id="2417" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2419" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2421" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a> <a id="2423" class="Symbol">→</a> <a id="2425" href="Relation.Binary.Lattice.Structures.html#2400" class="Bound">x</a> <a id="2427" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Lattice.Structures.html#2402" class="Bound">y</a> <a id="2432" href="Relation.Binary.Lattice.Structures.html#2042" class="Bound Operator">∧</a> <a id="2434" href="Relation.Binary.Lattice.Structures.html#2404" class="Bound">z</a><a id="2435" class="Symbol">)</a>
  <a id="2439" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a> <a id="2450" class="Symbol">{</a><a id="2451" href="Relation.Binary.Lattice.Structures.html#2451" class="Bound">x</a><a id="2452" class="Symbol">}</a> <a id="2454" class="Symbol">{</a><a id="2455" href="Relation.Binary.Lattice.Structures.html#2455" class="Bound">y</a><a id="2456" class="Symbol">}</a> <a id="2458" class="Symbol">{</a><a id="2459" href="Relation.Binary.Lattice.Structures.html#2459" class="Bound">z</a><a id="2460" class="Symbol">}</a> <a id="2462" class="Symbol">=</a> <a id="2464" class="Keyword">let</a> <a id="2468" class="Symbol">_</a> <a id="2470" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2472" class="Symbol">_</a> <a id="2474" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2476" href="Relation.Binary.Lattice.Structures.html#2476" class="Bound">pf</a> <a id="2479" class="Symbol">=</a> <a id="2481" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a> <a id="2489" href="Relation.Binary.Lattice.Structures.html#2455" class="Bound">y</a> <a id="2491" href="Relation.Binary.Lattice.Structures.html#2459" class="Bound">z</a> <a id="2493" class="Keyword">in</a> <a id="2496" href="Relation.Binary.Lattice.Structures.html#2476" class="Bound">pf</a> <a id="2499" href="Relation.Binary.Lattice.Structures.html#2451" class="Bound">x</a>

  <a id="2504" class="Keyword">open</a> <a id="2509" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="2524" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="2539" class="Keyword">public</a>

<a id="2547" class="Keyword">record</a> <a id="IsBoundedMeetSemilattice"></a><a id="2554" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Relation.Binary.Lattice.Structures.html#2580" class="Bound Operator">_∧_</a> <a id="2584" class="Symbol">:</a> <a id="2586" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="2590" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2591" class="Symbol">)</a>    <a id="2596" class="Comment">-- The join operation.</a>
                                <a id="2651" class="Symbol">(</a><a id="2652" href="Relation.Binary.Lattice.Structures.html#2652" class="Bound">⊤</a>   <a id="2656" class="Symbol">:</a> <a id="2658" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="2659" class="Symbol">)</a>        <a id="2668" class="Comment">-- The maximum.</a>
                                <a id="2716" class="Symbol">:</a> <a id="2718" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2722" class="Symbol">(</a><a id="2723" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="2725" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2727" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="2730" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2732" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="2734" class="Symbol">)</a> <a id="2736" class="Keyword">where</a>
  <a id="2744" class="Keyword">field</a>
    <a id="IsBoundedMeetSemilattice.isMeetSemilattice"></a><a id="2754" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="2772" class="Symbol">:</a> <a id="2774" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a> <a id="2792" href="Relation.Binary.Lattice.Structures.html#2580" class="Bound Operator">_∧_</a>
    <a id="IsBoundedMeetSemilattice.maximum"></a><a id="2800" href="Relation.Binary.Lattice.Structures.html#2800" class="Field">maximum</a>           <a id="2818" class="Symbol">:</a> <a id="2820" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="2828" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="2832" href="Relation.Binary.Lattice.Structures.html#2652" class="Bound">⊤</a>

  <a id="2837" class="Keyword">open</a> <a id="2842" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="2860" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="2878" class="Keyword">public</a>

<a id="2886" class="Comment">------------------------------------------------------------------------</a>
<a id="2959" class="Comment">-- Lattices</a>

<a id="2972" class="Keyword">record</a> <a id="IsLattice"></a><a id="2979" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="2989" class="Symbol">(</a><a id="2990" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a> <a id="2994" class="Symbol">:</a> <a id="2996" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3000" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3001" class="Symbol">)</a>    <a id="3006" class="Comment">-- The join operation.</a>
                 <a id="3046" class="Symbol">(</a><a id="3047" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a> <a id="3051" class="Symbol">:</a> <a id="3053" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3057" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3058" class="Symbol">)</a>    <a id="3063" class="Comment">-- The meet operation.</a>
                 <a id="3103" class="Symbol">:</a> <a id="3105" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3109" class="Symbol">(</a><a id="3110" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="3112" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3114" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="3117" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3119" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="3121" class="Symbol">)</a> <a id="3123" class="Keyword">where</a>
  <a id="3131" class="Keyword">field</a>
    <a id="IsLattice.isPartialOrder"></a><a id="3141" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3156" class="Symbol">:</a> <a id="3158" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="3173" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="3177" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a>
    <a id="IsLattice.supremum"></a><a id="3185" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>       <a id="3200" class="Symbol">:</a> <a id="3202" href="Relation.Binary.Lattice.Definitions.html#780" class="Function">Supremum</a> <a id="3211" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="3215" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a>
    <a id="IsLattice.infimum"></a><a id="3223" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>        <a id="3238" class="Symbol">:</a> <a id="3240" href="Relation.Binary.Lattice.Definitions.html#907" class="Function">Infimum</a> <a id="3248" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="3252" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a>

  <a id="IsLattice.isJoinSemilattice"></a><a id="3259" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3277" class="Symbol">:</a> <a id="3279" href="Relation.Binary.Lattice.Structures.html#1060" class="Record">IsJoinSemilattice</a>  <a id="3298" href="Relation.Binary.Lattice.Structures.html#2990" class="Bound Operator">_∨_</a>
  <a id="3304" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3322" class="Symbol">=</a> <a id="3324" class="Keyword">record</a>
    <a id="3335" class="Symbol">{</a> <a id="3337" href="Relation.Binary.Lattice.Structures.html#1181" class="Field">isPartialOrder</a> <a id="3352" class="Symbol">=</a> <a id="3354" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a>
    <a id="3373" class="Symbol">;</a> <a id="3375" href="Relation.Binary.Lattice.Structures.html#1225" class="Field">supremum</a>       <a id="3390" class="Symbol">=</a> <a id="3392" href="Relation.Binary.Lattice.Structures.html#3185" class="Field">supremum</a>
    <a id="3405" class="Symbol">}</a>

  <a id="IsLattice.isMeetSemilattice"></a><a id="3410" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3428" class="Symbol">:</a> <a id="3430" href="Relation.Binary.Lattice.Structures.html#2023" class="Record">IsMeetSemilattice</a>  <a id="3449" href="Relation.Binary.Lattice.Structures.html#3047" class="Bound Operator">_∧_</a>
  <a id="3455" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3473" class="Symbol">=</a> <a id="3475" class="Keyword">record</a>
    <a id="3486" class="Symbol">{</a> <a id="3488" href="Relation.Binary.Lattice.Structures.html#2144" class="Field">isPartialOrder</a> <a id="3503" class="Symbol">=</a> <a id="3505" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a>
    <a id="3524" class="Symbol">;</a> <a id="3526" href="Relation.Binary.Lattice.Structures.html#2188" class="Field">infimum</a>        <a id="3541" class="Symbol">=</a> <a id="3543" href="Relation.Binary.Lattice.Structures.html#3223" class="Field">infimum</a>
    <a id="3555" class="Symbol">}</a>

  <a id="3560" class="Keyword">open</a> <a id="3565" href="Relation.Binary.Lattice.Structures.html#1060" class="Module">IsJoinSemilattice</a> <a id="3583" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a> <a id="3601" class="Keyword">public</a>
    <a id="3612" class="Keyword">using</a> <a id="3618" class="Symbol">(</a><a id="3619" href="Relation.Binary.Lattice.Structures.html#1262" class="Function">x≤x∨y</a><a id="3624" class="Symbol">;</a> <a id="3626" href="Relation.Binary.Lattice.Structures.html#1343" class="Function">y≤x∨y</a><a id="3631" class="Symbol">;</a> <a id="3633" href="Relation.Binary.Lattice.Structures.html#1424" class="Function">∨-least</a><a id="3640" class="Symbol">)</a>
  <a id="3644" class="Keyword">open</a> <a id="3649" href="Relation.Binary.Lattice.Structures.html#2023" class="Module">IsMeetSemilattice</a> <a id="3667" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a> <a id="3685" class="Keyword">public</a>
    <a id="3696" class="Keyword">using</a> <a id="3702" class="Symbol">(</a><a id="3703" href="Relation.Binary.Lattice.Structures.html#2224" class="Function">x∧y≤x</a><a id="3708" class="Symbol">;</a> <a id="3710" href="Relation.Binary.Lattice.Structures.html#2304" class="Function">x∧y≤y</a><a id="3715" class="Symbol">;</a> <a id="3717" href="Relation.Binary.Lattice.Structures.html#2384" class="Function">∧-greatest</a><a id="3727" class="Symbol">)</a>
  <a id="3731" class="Keyword">open</a> <a id="3736" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="3751" href="Relation.Binary.Lattice.Structures.html#3141" class="Field">isPartialOrder</a> <a id="3766" class="Keyword">public</a>

<a id="3774" class="Keyword">record</a> <a id="IsDistributiveLattice"></a><a id="3781" href="Relation.Binary.Lattice.Structures.html#3781" class="Record">IsDistributiveLattice</a> <a id="3803" class="Symbol">(</a><a id="3804" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a> <a id="3808" class="Symbol">:</a> <a id="3810" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3814" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3815" class="Symbol">)</a>    <a id="3820" class="Comment">-- The join operation.</a>
                             <a id="3872" class="Symbol">(</a><a id="3873" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a> <a id="3877" class="Symbol">:</a> <a id="3879" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="3883" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="3884" class="Symbol">)</a>    <a id="3889" class="Comment">-- The meet operation.</a>
                             <a id="3941" class="Symbol">:</a> <a id="3943" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3947" class="Symbol">(</a><a id="3948" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="3950" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3952" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="3955" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3957" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="3959" class="Symbol">)</a> <a id="3961" class="Keyword">where</a>
  <a id="3969" class="Keyword">field</a>
    <a id="IsDistributiveLattice.isLattice"></a><a id="3979" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a>    <a id="3992" class="Symbol">:</a> <a id="3994" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="4004" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a> <a id="4008" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a>
    <a id="IsDistributiveLattice.∧-distribˡ-∨"></a><a id="4016" href="Relation.Binary.Lattice.Structures.html#4016" class="Field">∧-distribˡ-∨</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="Algebra.Definitions.html#3228" class="Function Operator">_DistributesOverˡ_</a> <a id="4050" href="Relation.Binary.Lattice.Structures.html#466" class="Bound Operator">_≈_</a> <a id="4054" href="Relation.Binary.Lattice.Structures.html#3873" class="Bound Operator">_∧_</a> <a id="4058" href="Relation.Binary.Lattice.Structures.html#3804" class="Bound Operator">_∨_</a>

  <a id="4065" class="Keyword">open</a> <a id="4070" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="4080" href="Relation.Binary.Lattice.Structures.html#3979" class="Field">isLattice</a> <a id="4090" class="Keyword">public</a>

<a id="4098" class="Keyword">record</a> <a id="IsBoundedLattice"></a><a id="4105" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="4122" class="Symbol">(</a><a id="4123" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4127" class="Symbol">:</a> <a id="4129" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4133" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4134" class="Symbol">)</a>    <a id="4139" class="Comment">-- The join operation.</a>
                        <a id="4186" class="Symbol">(</a><a id="4187" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a> <a id="4191" class="Symbol">:</a> <a id="4193" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="4197" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4198" class="Symbol">)</a>    <a id="4203" class="Comment">-- The meet operation.</a>
                        <a id="4250" class="Symbol">(</a><a id="4251" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>   <a id="4255" class="Symbol">:</a> <a id="4257" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4258" class="Symbol">)</a>        <a id="4267" class="Comment">-- The maximum.</a>
                        <a id="4307" class="Symbol">(</a><a id="4308" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>   <a id="4312" class="Symbol">:</a> <a id="4314" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="4315" class="Symbol">)</a>        <a id="4324" class="Comment">-- The minimum.</a>
                        <a id="4364" class="Symbol">:</a> <a id="4366" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="4373" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4375" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="4378" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4380" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="4382" class="Symbol">)</a> <a id="4384" class="Keyword">where</a>
  <a id="4392" class="Keyword">field</a>
    <a id="IsBoundedLattice.isLattice"></a><a id="4402" href="Relation.Binary.Lattice.Structures.html#4402" class="Field">isLattice</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Relation.Binary.Lattice.Structures.html#2979" class="Record">IsLattice</a> <a id="4424" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4428" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a>
    <a id="IsBoundedLattice.maximum"></a><a id="4436" href="Relation.Binary.Lattice.Structures.html#4436" class="Field">maximum</a>   <a id="4446" class="Symbol">:</a> <a id="4448" href="Relation.Binary.Definitions.html#3441" class="Function">Maximum</a> <a id="4456" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="4460" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>
    <a id="IsBoundedLattice.minimum"></a><a id="4466" href="Relation.Binary.Lattice.Structures.html#4466" class="Field">minimum</a>   <a id="4476" class="Symbol">:</a> <a id="4478" href="Relation.Binary.Definitions.html#3590" class="Function">Minimum</a> <a id="4486" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="4490" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>

  <a id="4495" class="Keyword">open</a> <a id="4500" href="Relation.Binary.Lattice.Structures.html#2979" class="Module">IsLattice</a> <a id="4510" href="Relation.Binary.Lattice.Structures.html#4402" class="Field">isLattice</a> <a id="4520" class="Keyword">public</a>

  <a id="IsBoundedLattice.isBoundedJoinSemilattice"></a><a id="4530" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="4555" class="Symbol">:</a> <a id="4557" href="Relation.Binary.Lattice.Structures.html#1589" class="Record">IsBoundedJoinSemilattice</a>  <a id="4583" href="Relation.Binary.Lattice.Structures.html#4123" class="Bound Operator">_∨_</a> <a id="4587" href="Relation.Binary.Lattice.Structures.html#4308" class="Bound">⊥</a>
  <a id="4591" href="Relation.Binary.Lattice.Structures.html#4530" class="Function">isBoundedJoinSemilattice</a> <a id="4616" class="Symbol">=</a> <a id="4618" class="Keyword">record</a>
    <a id="4629" class="Symbol">{</a> <a id="4631" href="Relation.Binary.Lattice.Structures.html#1789" class="Field">isJoinSemilattice</a> <a id="4649" class="Symbol">=</a> <a id="4651" href="Relation.Binary.Lattice.Structures.html#3259" class="Function">isJoinSemilattice</a>
    <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Lattice.Structures.html#1835" class="Field">minimum</a>           <a id="4693" class="Symbol">=</a> <a id="4695" href="Relation.Binary.Lattice.Structures.html#4466" class="Field">minimum</a>
    <a id="4707" class="Symbol">}</a>

  <a id="IsBoundedLattice.isBoundedMeetSemilattice"></a><a id="4712" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="4737" class="Symbol">:</a> <a id="4739" href="Relation.Binary.Lattice.Structures.html#2554" class="Record">IsBoundedMeetSemilattice</a> <a id="4764" href="Relation.Binary.Lattice.Structures.html#4187" class="Bound Operator">_∧_</a> <a id="4768" href="Relation.Binary.Lattice.Structures.html#4251" class="Bound">⊤</a>
  <a id="4772" href="Relation.Binary.Lattice.Structures.html#4712" class="Function">isBoundedMeetSemilattice</a> <a id="4797" class="Symbol">=</a> <a id="4799" class="Keyword">record</a>
    <a id="4810" class="Symbol">{</a> <a id="4812" href="Relation.Binary.Lattice.Structures.html#2754" class="Field">isMeetSemilattice</a> <a id="4830" class="Symbol">=</a> <a id="4832" href="Relation.Binary.Lattice.Structures.html#3410" class="Function">isMeetSemilattice</a>
    <a id="4854" class="Symbol">;</a> <a id="4856" href="Relation.Binary.Lattice.Structures.html#2800" class="Field">maximum</a>           <a id="4874" class="Symbol">=</a> <a id="4876" href="Relation.Binary.Lattice.Structures.html#4436" class="Field">maximum</a>
    <a id="4888" class="Symbol">}</a>

<a id="4891" class="Comment">------------------------------------------------------------------------</a>
<a id="4964" class="Comment">-- Heyting algebras (a bounded lattice with exponential operator)</a>

<a id="5031" class="Keyword">record</a> <a id="IsHeytingAlgebra"></a><a id="5038" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="5055" class="Symbol">(</a><a id="5056" href="Relation.Binary.Lattice.Structures.html#5056" class="Bound Operator">_∨_</a> <a id="5060" class="Symbol">:</a> <a id="5062" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5066" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5067" class="Symbol">)</a>    <a id="5072" class="Comment">-- The join operation.</a>
                        <a id="5119" class="Symbol">(</a><a id="5120" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5124" class="Symbol">:</a> <a id="5126" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5130" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5131" class="Symbol">)</a>    <a id="5136" class="Comment">-- The meet operation.</a>
                        <a id="5183" class="Symbol">(</a><a id="5184" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">_⇨_</a> <a id="5188" class="Symbol">:</a> <a id="5190" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5194" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5195" class="Symbol">)</a>    <a id="5200" class="Comment">-- The exponential operation.</a>
                        <a id="5254" class="Symbol">(</a><a id="5255" href="Relation.Binary.Lattice.Structures.html#5255" class="Bound">⊤</a>   <a id="5259" class="Symbol">:</a> <a id="5261" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5262" class="Symbol">)</a>        <a id="5271" class="Comment">-- The maximum.</a>
                        <a id="5311" class="Symbol">(</a><a id="5312" href="Relation.Binary.Lattice.Structures.html#5312" class="Bound">⊥</a>   <a id="5316" class="Symbol">:</a> <a id="5318" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5319" class="Symbol">)</a>        <a id="5328" class="Comment">-- The minimum.</a>
                        <a id="5368" class="Symbol">:</a> <a id="5370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5374" class="Symbol">(</a><a id="5375" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="5377" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5379" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="5382" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5384" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="5386" class="Symbol">)</a> <a id="5388" class="Keyword">where</a>
  <a id="5396" class="Keyword">field</a>
    <a id="IsHeytingAlgebra.isBoundedLattice"></a><a id="5406" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">isBoundedLattice</a> <a id="5423" class="Symbol">:</a> <a id="5425" href="Relation.Binary.Lattice.Structures.html#4105" class="Record">IsBoundedLattice</a> <a id="5442" href="Relation.Binary.Lattice.Structures.html#5056" class="Bound Operator">_∨_</a> <a id="5446" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5450" href="Relation.Binary.Lattice.Structures.html#5255" class="Bound">⊤</a> <a id="5452" href="Relation.Binary.Lattice.Structures.html#5312" class="Bound">⊥</a>
    <a id="IsHeytingAlgebra.exponential"></a><a id="5458" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a>      <a id="5475" class="Symbol">:</a> <a id="5477" href="Relation.Binary.Lattice.Definitions.html#976" class="Function">Exponential</a> <a id="5489" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">_≤_</a> <a id="5493" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">_∧_</a> <a id="5497" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">_⇨_</a>

  <a id="IsHeytingAlgebra.transpose-⇨"></a><a id="5504" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a> <a id="5516" class="Symbol">:</a> <a id="5518" class="Symbol">∀</a> <a id="5520" class="Symbol">{</a><a id="5521" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5523" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a> <a id="5525" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a><a id="5526" class="Symbol">}</a> <a id="5528" class="Symbol">→</a> <a id="5530" class="Symbol">(</a><a id="5531" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5533" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">∧</a> <a id="5535" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a><a id="5536" class="Symbol">)</a> <a id="5538" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5540" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a> <a id="5542" class="Symbol">→</a> <a id="5544" href="Relation.Binary.Lattice.Structures.html#5521" class="Bound">w</a> <a id="5546" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5548" class="Symbol">(</a><a id="5549" href="Relation.Binary.Lattice.Structures.html#5523" class="Bound">x</a> <a id="5551" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">⇨</a> <a id="5553" href="Relation.Binary.Lattice.Structures.html#5525" class="Bound">y</a><a id="5554" class="Symbol">)</a>
  <a id="5558" href="Relation.Binary.Lattice.Structures.html#5504" class="Function">transpose-⇨</a> <a id="5570" class="Symbol">{</a><a id="5571" href="Relation.Binary.Lattice.Structures.html#5571" class="Bound">w</a><a id="5572" class="Symbol">}</a> <a id="5574" class="Symbol">{</a><a id="5575" href="Relation.Binary.Lattice.Structures.html#5575" class="Bound">x</a><a id="5576" class="Symbol">}</a> <a id="5578" class="Symbol">{</a><a id="5579" href="Relation.Binary.Lattice.Structures.html#5579" class="Bound">y</a><a id="5580" class="Symbol">}</a> <a id="5582" class="Symbol">=</a> <a id="5584" class="Keyword">let</a> <a id="5588" href="Relation.Binary.Lattice.Structures.html#5588" class="Bound">pf</a> <a id="5591" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5593" class="Symbol">_</a> <a id="5595" class="Symbol">=</a> <a id="5597" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a> <a id="5609" href="Relation.Binary.Lattice.Structures.html#5571" class="Bound">w</a> <a id="5611" href="Relation.Binary.Lattice.Structures.html#5575" class="Bound">x</a> <a id="5613" href="Relation.Binary.Lattice.Structures.html#5579" class="Bound">y</a> <a id="5615" class="Keyword">in</a> <a id="5618" href="Relation.Binary.Lattice.Structures.html#5588" class="Bound">pf</a>

  <a id="IsHeytingAlgebra.transpose-∧"></a><a id="5624" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a> <a id="5636" class="Symbol">:</a> <a id="5638" class="Symbol">∀</a> <a id="5640" class="Symbol">{</a><a id="5641" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5643" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a> <a id="5645" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a><a id="5646" class="Symbol">}</a> <a id="5648" class="Symbol">→</a> <a id="5650" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5652" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5654" class="Symbol">(</a><a id="5655" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a> <a id="5657" href="Relation.Binary.Lattice.Structures.html#5184" class="Bound Operator">⇨</a> <a id="5659" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a><a id="5660" class="Symbol">)</a> <a id="5662" class="Symbol">→</a> <a id="5664" class="Symbol">(</a><a id="5665" href="Relation.Binary.Lattice.Structures.html#5641" class="Bound">w</a> <a id="5667" href="Relation.Binary.Lattice.Structures.html#5120" class="Bound Operator">∧</a> <a id="5669" href="Relation.Binary.Lattice.Structures.html#5643" class="Bound">x</a><a id="5670" class="Symbol">)</a> <a id="5672" href="Relation.Binary.Lattice.Structures.html#512" class="Bound Operator">≤</a> <a id="5674" href="Relation.Binary.Lattice.Structures.html#5645" class="Bound">y</a>
  <a id="5678" href="Relation.Binary.Lattice.Structures.html#5624" class="Function">transpose-∧</a> <a id="5690" class="Symbol">{</a><a id="5691" href="Relation.Binary.Lattice.Structures.html#5691" class="Bound">w</a><a id="5692" class="Symbol">}</a> <a id="5694" class="Symbol">{</a><a id="5695" href="Relation.Binary.Lattice.Structures.html#5695" class="Bound">x</a><a id="5696" class="Symbol">}</a> <a id="5698" class="Symbol">{</a><a id="5699" href="Relation.Binary.Lattice.Structures.html#5699" class="Bound">y</a><a id="5700" class="Symbol">}</a> <a id="5702" class="Symbol">=</a> <a id="5704" class="Keyword">let</a> <a id="5708" class="Symbol">_</a> <a id="5710" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5712" href="Relation.Binary.Lattice.Structures.html#5712" class="Bound">pf</a> <a id="5715" class="Symbol">=</a> <a id="5717" href="Relation.Binary.Lattice.Structures.html#5458" class="Field">exponential</a> <a id="5729" href="Relation.Binary.Lattice.Structures.html#5691" class="Bound">w</a> <a id="5731" href="Relation.Binary.Lattice.Structures.html#5695" class="Bound">x</a> <a id="5733" href="Relation.Binary.Lattice.Structures.html#5699" class="Bound">y</a> <a id="5735" class="Keyword">in</a> <a id="5738" href="Relation.Binary.Lattice.Structures.html#5712" class="Bound">pf</a>

  <a id="5744" class="Keyword">open</a> <a id="5749" href="Relation.Binary.Lattice.Structures.html#4105" class="Module">IsBoundedLattice</a> <a id="5766" href="Relation.Binary.Lattice.Structures.html#5406" class="Field">isBoundedLattice</a> <a id="5783" class="Keyword">public</a>

<a id="5791" class="Comment">------------------------------------------------------------------------</a>
<a id="5864" class="Comment">-- Boolean algebras (a specialized Heyting algebra)</a>

<a id="5917" class="Keyword">record</a> <a id="IsBooleanAlgebra"></a><a id="5924" href="Relation.Binary.Lattice.Structures.html#5924" class="Record">IsBooleanAlgebra</a> <a id="5941" class="Symbol">(</a><a id="5942" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">_∨_</a> <a id="5946" class="Symbol">:</a> <a id="5948" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="5952" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="5953" class="Symbol">)</a>    <a id="5958" class="Comment">-- The join operation.</a>
                        <a id="6005" class="Symbol">(</a><a id="6006" href="Relation.Binary.Lattice.Structures.html#6006" class="Bound Operator">_∧_</a> <a id="6010" class="Symbol">:</a> <a id="6012" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6016" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6017" class="Symbol">)</a>    <a id="6022" class="Comment">-- The meet operation.</a>
                        <a id="6069" class="Symbol">(</a><a id="6070" href="Relation.Binary.Lattice.Structures.html#6070" class="Bound Operator">¬_</a> <a id="6073" class="Symbol">:</a> <a id="6075" href="Algebra.Core.html#484" class="Function">Op₁</a> <a id="6079" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6080" class="Symbol">)</a>     <a id="6086" class="Comment">-- The negation operation.</a>
                        <a id="6137" class="Symbol">(</a><a id="6138" href="Relation.Binary.Lattice.Structures.html#6138" class="Bound">⊤</a>   <a id="6142" class="Symbol">:</a> <a id="6144" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6145" class="Symbol">)</a>        <a id="6154" class="Comment">-- The maximum.</a>
                        <a id="6194" class="Symbol">(</a><a id="6195" href="Relation.Binary.Lattice.Structures.html#6195" class="Bound">⊥</a>   <a id="6199" class="Symbol">:</a> <a id="6201" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a><a id="6202" class="Symbol">)</a>        <a id="6211" class="Comment">-- The minimum.</a>
                        <a id="6251" class="Symbol">:</a> <a id="6253" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6257" class="Symbol">(</a><a id="6258" href="Relation.Binary.Lattice.Structures.html#443" class="Bound">a</a> <a id="6260" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6262" href="Relation.Binary.Lattice.Structures.html#445" class="Bound">ℓ₁</a> <a id="6265" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6267" href="Relation.Binary.Lattice.Structures.html#448" class="Bound">ℓ₂</a><a id="6269" class="Symbol">)</a> <a id="6271" class="Keyword">where</a>
  <a id="6279" class="Keyword">infixr</a> <a id="6286" class="Number">5</a> <a id="6288" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a>
  <a id="IsBooleanAlgebra._⇨_"></a><a id="6294" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a> <a id="6298" class="Symbol">:</a> <a id="6300" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="6304" href="Relation.Binary.Lattice.Structures.html#453" class="Bound">A</a>
  <a id="6308" href="Relation.Binary.Lattice.Structures.html#6308" class="Bound">x</a> <a id="6310" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">⇨</a> <a id="6312" href="Relation.Binary.Lattice.Structures.html#6312" class="Bound">y</a> <a id="6314" class="Symbol">=</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Relation.Binary.Lattice.Structures.html#6070" class="Bound Operator">¬</a> <a id="6319" href="Relation.Binary.Lattice.Structures.html#6308" class="Bound">x</a><a id="6320" class="Symbol">)</a> <a id="6322" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">∨</a> <a id="6324" href="Relation.Binary.Lattice.Structures.html#6312" class="Bound">y</a>

  <a id="6329" class="Keyword">field</a>
    <a id="IsBooleanAlgebra.isHeytingAlgebra"></a><a id="6339" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a> <a id="6356" class="Symbol">:</a> <a id="6358" href="Relation.Binary.Lattice.Structures.html#5038" class="Record">IsHeytingAlgebra</a> <a id="6375" href="Relation.Binary.Lattice.Structures.html#5942" class="Bound Operator">_∨_</a> <a id="6379" href="Relation.Binary.Lattice.Structures.html#6006" class="Bound Operator">_∧_</a> <a id="6383" href="Relation.Binary.Lattice.Structures.html#6294" class="Function Operator">_⇨_</a> <a id="6387" href="Relation.Binary.Lattice.Structures.html#6138" class="Bound">⊤</a> <a id="6389" href="Relation.Binary.Lattice.Structures.html#6195" class="Bound">⊥</a>

  <a id="6394" class="Keyword">open</a> <a id="6399" href="Relation.Binary.Lattice.Structures.html#5038" class="Module">IsHeytingAlgebra</a> <a id="6416" href="Relation.Binary.Lattice.Structures.html#6339" class="Field">isHeytingAlgebra</a> <a id="6433" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Lattice.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Lattice (Relation.Binary.Lattice)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Lattice</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order-theoretic lattices</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Relation.Binary.Lattice.html" class="Module">Relation.Binary.Lattice</a> <a id="284" class="Keyword">where</a>

<a id="291" class="Comment">------------------------------------------------------------------------</a>
<a id="364" class="Comment">-- Re-export various components of the lattice hierarchy</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Relation.Binary.Lattice.Definitions.html" class="Module">Relation.Binary.Lattice.Definitions</a> <a id="470" class="Keyword">public</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Relation.Binary.Lattice.Structures.html" class="Module">Relation.Binary.Lattice.Structures</a> <a id="524" class="Keyword">public</a>
<a id="531" class="Keyword">open</a> <a id="536" class="Keyword">import</a> <a id="543" href="Relation.Binary.Lattice.Bundles.html" class="Module">Relation.Binary.Lattice.Bundles</a> <a id="575" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Morphism.Definitions.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Definitions (Relation.Binary.Morphism.Definitions)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Morphism.Definitions</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Basic definitions for morphisms between algebraic structures</a>
<a id="170" class="Comment">------------------------------------------------------------------------</a>

<a id="244" class="Symbol">{-#</a> <a id="248" class="Keyword">OPTIONS</a> <a id="256" class="Pragma">--cubical-compatible</a> <a id="277" class="Pragma">--safe</a> <a id="284" class="Symbol">#-}</a>

<a id="289" class="Keyword">open</a> <a id="294" class="Keyword">import</a> <a id="301" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="323" class="Keyword">module</a> <a id="330" href="Relation.Binary.Morphism.Definitions.html" class="Module">Relation.Binary.Morphism.Definitions</a>
  <a id="369" class="Symbol">{</a><a id="370" href="Relation.Binary.Morphism.Definitions.html#370" class="Bound">a</a><a id="371" class="Symbol">}</a> <a id="373" class="Symbol">(</a><a id="374" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="376" class="Symbol">:</a> <a id="378" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="382" href="Relation.Binary.Morphism.Definitions.html#370" class="Bound">a</a><a id="383" class="Symbol">)</a>     <a id="389" class="Comment">-- The domain of the morphism</a>
  <a id="421" class="Symbol">{</a><a id="422" href="Relation.Binary.Morphism.Definitions.html#422" class="Bound">b</a><a id="423" class="Symbol">}</a> <a id="425" class="Symbol">(</a><a id="426" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a> <a id="428" class="Symbol">:</a> <a id="430" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="434" href="Relation.Binary.Morphism.Definitions.html#422" class="Bound">b</a><a id="435" class="Symbol">)</a>     <a id="441" class="Comment">-- The codomain of the morphism</a>
  <a id="475" class="Keyword">where</a>

<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Level.html" class="Module">Level</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="512" class="Symbol">)</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Relation.Binary.Morphism.Definitions.html#538" class="Generalizable">ℓ₁</a> <a id="541" href="Relation.Binary.Morphism.Definitions.html#541" class="Generalizable">ℓ₂</a> <a id="544" class="Symbol">:</a> <a id="546" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="553" class="Comment">------------------------------------------------------------------------</a>
<a id="626" class="Comment">-- Morphism definition in Function.Core</a>

<a id="667" class="Keyword">open</a> <a id="672" class="Keyword">import</a> <a id="679" href="Function.Core.html" class="Module">Function.Core</a> <a id="693" class="Keyword">public</a>
  <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Function.Core.html#654" class="Function">Morphism</a><a id="717" class="Symbol">)</a>

<a id="720" class="Comment">------------------------------------------------------------------------</a>
<a id="793" class="Comment">-- Basic definitions</a>

<a id="Homomorphic₂"></a><a id="815" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="828" class="Symbol">:</a> <a id="830" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="834" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="836" href="Relation.Binary.Morphism.Definitions.html#538" class="Generalizable">ℓ₁</a> <a id="839" class="Symbol">→</a> <a id="841" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="845" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a> <a id="847" href="Relation.Binary.Morphism.Definitions.html#541" class="Generalizable">ℓ₂</a> <a id="850" class="Symbol">→</a> <a id="852" class="Symbol">(</a><a id="853" href="Relation.Binary.Morphism.Definitions.html#374" class="Bound">A</a> <a id="855" class="Symbol">→</a> <a id="857" href="Relation.Binary.Morphism.Definitions.html#426" class="Bound">B</a><a id="858" class="Symbol">)</a> <a id="860" class="Symbol">→</a> <a id="862" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="866" class="Symbol">_</a>
<a id="868" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="881" href="Relation.Binary.Morphism.Definitions.html#881" class="Bound Operator">_∼₁_</a> <a id="886" href="Relation.Binary.Morphism.Definitions.html#886" class="Bound Operator">_∼₂_</a> <a id="891" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦_⟧</a> <a id="895" class="Symbol">=</a> <a id="897" class="Symbol">∀</a> <a id="899" class="Symbol">{</a><a id="900" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="902" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a><a id="903" class="Symbol">}</a> <a id="905" class="Symbol">→</a> <a id="907" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="909" href="Relation.Binary.Morphism.Definitions.html#881" class="Bound Operator">∼₁</a> <a id="912" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a> <a id="914" class="Symbol">→</a> <a id="916" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦</a> <a id="918" href="Relation.Binary.Morphism.Definitions.html#900" class="Bound">x</a> <a id="920" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟧</a> <a id="922" href="Relation.Binary.Morphism.Definitions.html#886" class="Bound Operator">∼₂</a> <a id="925" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟦</a> <a id="927" href="Relation.Binary.Morphism.Definitions.html#902" class="Bound">y</a> <a id="929" href="Relation.Binary.Morphism.Definitions.html#891" class="Bound Operator">⟧</a></pre></body></html>


==> anc/html/Relation.Binary.Morphism.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Relation.Binary.Morphism.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Morphism.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Order morphisms</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">open</a> <a id="249" class="Keyword">import</a> <a id="256" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="277" class="Keyword">using</a> <a id="283" class="Symbol">(</a><a id="284" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="287" class="Symbol">)</a>

<a id="290" class="Keyword">module</a> <a id="297" href="Relation.Binary.Morphism.Structures.html" class="Module">Relation.Binary.Morphism.Structures</a>
  <a id="335" class="Symbol">{</a><a id="336" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="338" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a><a id="339" class="Symbol">}</a> <a id="341" class="Symbol">{</a><a id="342" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="344" class="Symbol">:</a> <a id="346" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="350" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a><a id="351" class="Symbol">}</a> <a id="353" class="Symbol">{</a><a id="354" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="356" class="Symbol">:</a> <a id="358" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="362" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a><a id="363" class="Symbol">}</a>
  <a id="367" class="Keyword">where</a>

<a id="374" class="Keyword">open</a> <a id="379" class="Keyword">import</a> <a id="386" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="404" class="Keyword">using</a> <a id="410" class="Symbol">(</a><a id="411" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="414" class="Symbol">)</a>
<a id="416" class="Keyword">open</a> <a id="421" class="Keyword">import</a> <a id="428" href="Function.Definitions.html" class="Module">Function.Definitions</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Function.Definitions.html#842" class="Function">Injective</a><a id="465" class="Symbol">;</a> <a id="467" href="Function.Definitions.html#919" class="Function">Surjective</a><a id="477" class="Symbol">;</a> <a id="479" href="Function.Definitions.html#1008" class="Function">Bijective</a><a id="488" class="Symbol">)</a>
<a id="490" class="Keyword">open</a> <a id="495" class="Keyword">import</a> <a id="502" href="Level.html" class="Module">Level</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="520" class="Symbol">;</a> <a id="522" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="525" class="Symbol">)</a>

<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Relation.Binary.Morphism.Definitions.html" class="Module">Relation.Binary.Morphism.Definitions</a> <a id="577" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="579" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a>

<a id="582" class="Keyword">private</a>
  <a id="592" class="Keyword">variable</a>
    <a id="605" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a> <a id="608" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a> <a id="611" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a> <a id="614" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a> <a id="617" class="Symbol">:</a> <a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="626" class="Comment">------------------------------------------------------------------------</a>
<a id="699" class="Comment">-- Relations</a>
<a id="712" class="Comment">------------------------------------------------------------------------</a>

<a id="786" class="Keyword">record</a> <a id="IsRelHomomorphism"></a><a id="793" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="811" class="Symbol">(</a><a id="812" href="Relation.Binary.Morphism.Structures.html#812" class="Bound Operator">_∼₁_</a> <a id="817" class="Symbol">:</a> <a id="819" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="823" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="825" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="827" class="Symbol">)</a> <a id="829" class="Symbol">(</a><a id="830" href="Relation.Binary.Morphism.Structures.html#830" class="Bound Operator">_∼₂_</a> <a id="835" class="Symbol">:</a> <a id="837" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="841" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="843" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="845" class="Symbol">)</a>
                         <a id="872" class="Symbol">(</a><a id="873" href="Relation.Binary.Morphism.Structures.html#873" class="Bound Operator">⟦_⟧</a> <a id="877" class="Symbol">:</a> <a id="879" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="881" class="Symbol">→</a> <a id="883" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="884" class="Symbol">)</a> <a id="886" class="Symbol">:</a> <a id="888" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="892" class="Symbol">(</a><a id="893" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="895" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="897" href="Relation.Binary.Morphism.Structures.html#825" class="Bound">ℓ₁</a> <a id="900" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="902" href="Relation.Binary.Morphism.Structures.html#843" class="Bound">ℓ₂</a><a id="904" class="Symbol">)</a> <a id="906" class="Keyword">where</a>
  <a id="914" class="Keyword">field</a>
    <a id="IsRelHomomorphism.cong"></a><a id="924" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="929" class="Symbol">:</a> <a id="931" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="944" href="Relation.Binary.Morphism.Structures.html#812" class="Bound Operator">_∼₁_</a> <a id="949" href="Relation.Binary.Morphism.Structures.html#830" class="Bound Operator">_∼₂_</a> <a id="954" href="Relation.Binary.Morphism.Structures.html#873" class="Bound Operator">⟦_⟧</a>


<a id="960" class="Keyword">record</a> <a id="IsRelMonomorphism"></a><a id="967" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="985" class="Symbol">(</a><a id="986" href="Relation.Binary.Morphism.Structures.html#986" class="Bound Operator">_∼₁_</a> <a id="991" class="Symbol">:</a> <a id="993" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="997" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="999" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="1001" class="Symbol">)</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Relation.Binary.Morphism.Structures.html#1004" class="Bound Operator">_∼₂_</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1015" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1017" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="1019" class="Symbol">)</a>
                         <a id="1046" class="Symbol">(</a><a id="1047" href="Relation.Binary.Morphism.Structures.html#1047" class="Bound Operator">⟦_⟧</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1055" class="Symbol">→</a> <a id="1057" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1069" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1071" href="Relation.Binary.Morphism.Structures.html#999" class="Bound">ℓ₁</a> <a id="1074" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1076" href="Relation.Binary.Morphism.Structures.html#1017" class="Bound">ℓ₂</a><a id="1078" class="Symbol">)</a> <a id="1080" class="Keyword">where</a>
  <a id="1088" class="Keyword">field</a>
    <a id="IsRelMonomorphism.isHomomorphism"></a><a id="1098" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="1113" class="Symbol">:</a> <a id="1115" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="1133" href="Relation.Binary.Morphism.Structures.html#986" class="Bound Operator">_∼₁_</a> <a id="1138" href="Relation.Binary.Morphism.Structures.html#1004" class="Bound Operator">_∼₂_</a> <a id="1143" href="Relation.Binary.Morphism.Structures.html#1047" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelMonomorphism.injective"></a><a id="1151" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="1166" class="Symbol">:</a> <a id="1168" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="1178" href="Relation.Binary.Morphism.Structures.html#986" class="Bound Operator">_∼₁_</a> <a id="1183" href="Relation.Binary.Morphism.Structures.html#1004" class="Bound Operator">_∼₂_</a> <a id="1188" href="Relation.Binary.Morphism.Structures.html#1047" class="Bound Operator">⟦_⟧</a>

  <a id="1195" class="Keyword">open</a> <a id="1200" href="Relation.Binary.Morphism.Structures.html#793" class="Module">IsRelHomomorphism</a> <a id="1218" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="1233" class="Keyword">public</a>


<a id="1242" class="Keyword">record</a> <a id="IsRelIsomorphism"></a><a id="1249" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1272" class="Symbol">:</a> <a id="1274" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1278" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1280" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">(</a><a id="1285" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1290" class="Symbol">:</a> <a id="1292" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1296" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1298" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="1300" class="Symbol">)</a>
                        <a id="1326" class="Symbol">(</a><a id="1327" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a> <a id="1331" class="Symbol">:</a> <a id="1333" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1335" class="Symbol">→</a> <a id="1337" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1338" class="Symbol">)</a> <a id="1340" class="Symbol">:</a> <a id="1342" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1346" class="Symbol">(</a><a id="1347" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1349" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1351" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a> <a id="1353" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1355" href="Relation.Binary.Morphism.Structures.html#1280" class="Bound">ℓ₁</a> <a id="1358" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1360" href="Relation.Binary.Morphism.Structures.html#1298" class="Bound">ℓ₂</a><a id="1362" class="Symbol">)</a> <a id="1364" class="Keyword">where</a>
  <a id="1372" class="Keyword">field</a>
    <a id="IsRelIsomorphism.isMonomorphism"></a><a id="1382" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="1397" class="Symbol">:</a> <a id="1399" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="1417" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1422" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1427" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a>
    <a id="IsRelIsomorphism.surjective"></a><a id="1435" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="1450" class="Symbol">:</a> <a id="1452" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="1463" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1468" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1473" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a>

  <a id="1480" class="Keyword">open</a> <a id="1485" href="Relation.Binary.Morphism.Structures.html#967" class="Module">IsRelMonomorphism</a> <a id="1503" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="1518" class="Keyword">public</a>

  <a id="IsRelIsomorphism.bijective"></a><a id="1528" href="Relation.Binary.Morphism.Structures.html#1528" class="Function">bijective</a> <a id="1538" class="Symbol">:</a> <a id="1540" href="Function.Definitions.html#1008" class="Function">Bijective</a> <a id="1550" href="Relation.Binary.Morphism.Structures.html#1267" class="Bound Operator">_∼₁_</a> <a id="1555" href="Relation.Binary.Morphism.Structures.html#1285" class="Bound Operator">_∼₂_</a> <a id="1560" href="Relation.Binary.Morphism.Structures.html#1327" class="Bound Operator">⟦_⟧</a>
  <a id="1566" href="Relation.Binary.Morphism.Structures.html#1528" class="Function">bijective</a> <a id="1576" class="Symbol">=</a> <a id="1578" href="Relation.Binary.Morphism.Structures.html#1151" class="Function">injective</a> <a id="1588" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1590" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>


<a id="1603" class="Comment">------------------------------------------------------------------------</a>
<a id="1676" class="Comment">-- Orders</a>
<a id="1686" class="Comment">------------------------------------------------------------------------</a>

<a id="1760" class="Keyword">record</a> <a id="IsOrderHomomorphism"></a><a id="1767" href="Relation.Binary.Morphism.Structures.html#1767" class="Record">IsOrderHomomorphism</a> <a id="1787" class="Symbol">(</a><a id="1788" href="Relation.Binary.Morphism.Structures.html#1788" class="Bound Operator">_≈₁_</a> <a id="1793" class="Symbol">:</a> <a id="1795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1799" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1801" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">(</a><a id="1806" href="Relation.Binary.Morphism.Structures.html#1806" class="Bound Operator">_≈₂_</a> <a id="1811" class="Symbol">:</a> <a id="1813" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1817" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1819" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="1821" class="Symbol">)</a>
                           <a id="1850" class="Symbol">(</a><a id="1851" href="Relation.Binary.Morphism.Structures.html#1851" class="Bound Operator">_≲₁_</a> <a id="1856" class="Symbol">:</a> <a id="1858" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1862" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1864" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">(</a><a id="1869" href="Relation.Binary.Morphism.Structures.html#1869" class="Bound Operator">_≲₂_</a> <a id="1874" class="Symbol">:</a> <a id="1876" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1880" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="1882" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a><a id="1884" class="Symbol">)</a>
                           <a id="1913" class="Symbol">(</a><a id="1914" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a> <a id="1918" class="Symbol">:</a> <a id="1920" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="1922" class="Symbol">→</a> <a id="1924" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="1925" class="Symbol">)</a> <a id="1927" class="Symbol">:</a> <a id="1929" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1933" class="Symbol">(</a><a id="1934" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="1936" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1938" href="Relation.Binary.Morphism.Structures.html#1801" class="Bound">ℓ₁</a> <a id="1941" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1943" href="Relation.Binary.Morphism.Structures.html#1819" class="Bound">ℓ₂</a> <a id="1946" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1948" href="Relation.Binary.Morphism.Structures.html#1864" class="Bound">ℓ₃</a> <a id="1951" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1953" href="Relation.Binary.Morphism.Structures.html#1882" class="Bound">ℓ₄</a><a id="1955" class="Symbol">)</a>
                           <a id="1984" class="Keyword">where</a>
  <a id="1992" class="Keyword">field</a>
    <a id="IsOrderHomomorphism.cong"></a><a id="2002" href="Relation.Binary.Morphism.Structures.html#2002" class="Field">cong</a>  <a id="2008" class="Symbol">:</a> <a id="2010" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="2023" href="Relation.Binary.Morphism.Structures.html#1788" class="Bound Operator">_≈₁_</a> <a id="2028" href="Relation.Binary.Morphism.Structures.html#1806" class="Bound Operator">_≈₂_</a> <a id="2033" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderHomomorphism.mono"></a><a id="2041" href="Relation.Binary.Morphism.Structures.html#2041" class="Field">mono</a>  <a id="2047" class="Symbol">:</a> <a id="2049" href="Relation.Binary.Morphism.Definitions.html#815" class="Function">Homomorphic₂</a> <a id="2062" href="Relation.Binary.Morphism.Structures.html#1851" class="Bound Operator">_≲₁_</a> <a id="2067" href="Relation.Binary.Morphism.Structures.html#1869" class="Bound Operator">_≲₂_</a> <a id="2072" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>

  <a id="2079" class="Keyword">module</a> <a id="IsOrderHomomorphism.Eq"></a><a id="2086" href="Relation.Binary.Morphism.Structures.html#2086" class="Module">Eq</a> <a id="2089" class="Keyword">where</a>
    <a id="IsOrderHomomorphism.Eq.isRelHomomorphism"></a><a id="2099" href="Relation.Binary.Morphism.Structures.html#2099" class="Function">isRelHomomorphism</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="2137" href="Relation.Binary.Morphism.Structures.html#1788" class="Bound Operator">_≈₁_</a> <a id="2142" href="Relation.Binary.Morphism.Structures.html#1806" class="Bound Operator">_≈₂_</a> <a id="2147" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>
    <a id="2155" href="Relation.Binary.Morphism.Structures.html#2099" class="Function">isRelHomomorphism</a> <a id="2173" class="Symbol">=</a> <a id="2175" class="Keyword">record</a> <a id="2182" class="Symbol">{</a> <a id="2184" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="2189" class="Symbol">=</a> <a id="2191" href="Relation.Binary.Morphism.Structures.html#2002" class="Field">cong</a> <a id="2196" class="Symbol">}</a>

  <a id="IsOrderHomomorphism.isRelHomomorphism"></a><a id="2201" href="Relation.Binary.Morphism.Structures.html#2201" class="Function">isRelHomomorphism</a> <a id="2219" class="Symbol">:</a> <a id="2221" href="Relation.Binary.Morphism.Structures.html#793" class="Record">IsRelHomomorphism</a> <a id="2239" href="Relation.Binary.Morphism.Structures.html#1851" class="Bound Operator">_≲₁_</a> <a id="2244" href="Relation.Binary.Morphism.Structures.html#1869" class="Bound Operator">_≲₂_</a> <a id="2249" href="Relation.Binary.Morphism.Structures.html#1914" class="Bound Operator">⟦_⟧</a>
  <a id="2255" href="Relation.Binary.Morphism.Structures.html#2201" class="Function">isRelHomomorphism</a> <a id="2273" class="Symbol">=</a> <a id="2275" class="Keyword">record</a> <a id="2282" class="Symbol">{</a> <a id="2284" href="Relation.Binary.Morphism.Structures.html#924" class="Field">cong</a> <a id="2289" class="Symbol">=</a> <a id="2291" href="Relation.Binary.Morphism.Structures.html#2041" class="Field">mono</a> <a id="2296" class="Symbol">}</a>


<a id="2300" class="Keyword">record</a> <a id="IsOrderMonomorphism"></a><a id="2307" href="Relation.Binary.Morphism.Structures.html#2307" class="Record">IsOrderMonomorphism</a> <a id="2327" class="Symbol">(</a><a id="2328" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2333" class="Symbol">:</a> <a id="2335" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2339" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2341" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="2343" class="Symbol">)</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2351" class="Symbol">:</a> <a id="2353" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2357" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="2359" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="2361" class="Symbol">)</a>
                           <a id="2390" class="Symbol">(</a><a id="2391" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="2396" class="Symbol">:</a> <a id="2398" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2402" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2404" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">(</a><a id="2409" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="2414" class="Symbol">:</a> <a id="2416" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2420" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="2422" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a><a id="2424" class="Symbol">)</a>
                           <a id="2453" class="Symbol">(</a><a id="2454" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a> <a id="2458" class="Symbol">:</a> <a id="2460" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="2462" class="Symbol">→</a> <a id="2464" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="2465" class="Symbol">)</a> <a id="2467" class="Symbol">:</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2473" class="Symbol">(</a><a id="2474" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="2476" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2478" href="Relation.Binary.Morphism.Structures.html#2341" class="Bound">ℓ₁</a> <a id="2481" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2483" href="Relation.Binary.Morphism.Structures.html#2359" class="Bound">ℓ₂</a> <a id="2486" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2488" href="Relation.Binary.Morphism.Structures.html#2404" class="Bound">ℓ₃</a> <a id="2491" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2493" href="Relation.Binary.Morphism.Structures.html#2422" class="Bound">ℓ₄</a><a id="2495" class="Symbol">)</a>
                           <a id="2524" class="Keyword">where</a>
  <a id="2532" class="Keyword">field</a>
    <a id="IsOrderMonomorphism.isOrderHomomorphism"></a><a id="2542" href="Relation.Binary.Morphism.Structures.html#2542" class="Field">isOrderHomomorphism</a> <a id="2562" class="Symbol">:</a> <a id="2564" href="Relation.Binary.Morphism.Structures.html#1767" class="Record">IsOrderHomomorphism</a> <a id="2584" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2589" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2594" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="2599" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="2604" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.injective"></a><a id="2612" href="Relation.Binary.Morphism.Structures.html#2612" class="Field">injective</a>           <a id="2632" class="Symbol">:</a> <a id="2634" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2644" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2649" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2654" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderMonomorphism.cancel"></a><a id="2662" href="Relation.Binary.Morphism.Structures.html#2662" class="Field">cancel</a>              <a id="2682" class="Symbol">:</a> <a id="2684" href="Function.Definitions.html#842" class="Function">Injective</a> <a id="2694" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="2699" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="2704" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>

  <a id="2711" class="Keyword">open</a> <a id="2716" href="Relation.Binary.Morphism.Structures.html#1767" class="Module">IsOrderHomomorphism</a> <a id="2736" href="Relation.Binary.Morphism.Structures.html#2542" class="Field">isOrderHomomorphism</a> <a id="2756" class="Keyword">public</a>
    <a id="2767" class="Keyword">hiding</a> <a id="2774" class="Symbol">(</a><a id="2775" class="Keyword">module</a> <a id="2782" href="Relation.Binary.Morphism.Structures.html#2086" class="Module">Eq</a><a id="2784" class="Symbol">)</a>

  <a id="2789" class="Keyword">module</a> <a id="IsOrderMonomorphism.Eq"></a><a id="2796" href="Relation.Binary.Morphism.Structures.html#2796" class="Module">Eq</a> <a id="2799" class="Keyword">where</a>
    <a id="IsOrderMonomorphism.Eq.isRelMonomorphism"></a><a id="2809" href="Relation.Binary.Morphism.Structures.html#2809" class="Function">isRelMonomorphism</a> <a id="2827" class="Symbol">:</a> <a id="2829" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="2847" href="Relation.Binary.Morphism.Structures.html#2328" class="Bound Operator">_≈₁_</a> <a id="2852" href="Relation.Binary.Morphism.Structures.html#2346" class="Bound Operator">_≈₂_</a> <a id="2857" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
    <a id="2865" href="Relation.Binary.Morphism.Structures.html#2809" class="Function">isRelMonomorphism</a> <a id="2883" class="Symbol">=</a> <a id="2885" class="Keyword">record</a>
      <a id="2898" class="Symbol">{</a> <a id="2900" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="2915" class="Symbol">=</a> <a id="2917" href="Relation.Binary.Morphism.Structures.html#2099" class="Function">IsOrderHomomorphism.Eq.isRelHomomorphism</a> <a id="2958" href="Relation.Binary.Morphism.Structures.html#2542" class="Field">isOrderHomomorphism</a>
      <a id="2984" class="Symbol">;</a> <a id="2986" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="3001" class="Symbol">=</a> <a id="3003" href="Relation.Binary.Morphism.Structures.html#2612" class="Field">injective</a>
      <a id="3019" class="Symbol">}</a>

  <a id="IsOrderMonomorphism.isRelMonomorphism"></a><a id="3024" href="Relation.Binary.Morphism.Structures.html#3024" class="Function">isRelMonomorphism</a> <a id="3042" class="Symbol">:</a> <a id="3044" href="Relation.Binary.Morphism.Structures.html#967" class="Record">IsRelMonomorphism</a> <a id="3062" href="Relation.Binary.Morphism.Structures.html#2391" class="Bound Operator">_≲₁_</a> <a id="3067" href="Relation.Binary.Morphism.Structures.html#2409" class="Bound Operator">_≲₂_</a> <a id="3072" href="Relation.Binary.Morphism.Structures.html#2454" class="Bound Operator">⟦_⟧</a>
  <a id="3078" href="Relation.Binary.Morphism.Structures.html#3024" class="Function">isRelMonomorphism</a> <a id="3096" class="Symbol">=</a> <a id="3098" class="Keyword">record</a>
    <a id="3109" class="Symbol">{</a> <a id="3111" href="Relation.Binary.Morphism.Structures.html#1098" class="Field">isHomomorphism</a> <a id="3126" class="Symbol">=</a> <a id="3128" href="Relation.Binary.Morphism.Structures.html#2201" class="Function">isRelHomomorphism</a>
    <a id="3150" class="Symbol">;</a> <a id="3152" href="Relation.Binary.Morphism.Structures.html#1151" class="Field">injective</a>      <a id="3167" class="Symbol">=</a> <a id="3169" href="Relation.Binary.Morphism.Structures.html#2662" class="Field">cancel</a>
    <a id="3180" class="Symbol">}</a>


<a id="3184" class="Keyword">record</a> <a id="IsOrderIsomorphism"></a><a id="3191" href="Relation.Binary.Morphism.Structures.html#3191" class="Record">IsOrderIsomorphism</a> <a id="3210" class="Symbol">(</a><a id="3211" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3216" class="Symbol">:</a> <a id="3218" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3222" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3224" href="Relation.Binary.Morphism.Structures.html#605" class="Generalizable">ℓ₁</a><a id="3226" class="Symbol">)</a> <a id="3228" class="Symbol">(</a><a id="3229" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3234" class="Symbol">:</a> <a id="3236" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3240" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="3242" href="Relation.Binary.Morphism.Structures.html#608" class="Generalizable">ℓ₂</a><a id="3244" class="Symbol">)</a>
                          <a id="3272" class="Symbol">(</a><a id="3273" href="Relation.Binary.Morphism.Structures.html#3273" class="Bound Operator">_≲₁_</a> <a id="3278" class="Symbol">:</a> <a id="3280" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3284" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3286" href="Relation.Binary.Morphism.Structures.html#611" class="Generalizable">ℓ₃</a><a id="3288" class="Symbol">)</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Relation.Binary.Morphism.Structures.html#3291" class="Bound Operator">_≲₂_</a> <a id="3296" class="Symbol">:</a> <a id="3298" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3302" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a> <a id="3304" href="Relation.Binary.Morphism.Structures.html#614" class="Generalizable">ℓ₄</a><a id="3306" class="Symbol">)</a>
                          <a id="3334" class="Symbol">(</a><a id="3335" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a> <a id="3339" class="Symbol">:</a> <a id="3341" href="Relation.Binary.Morphism.Structures.html#342" class="Bound">A</a> <a id="3343" class="Symbol">→</a> <a id="3345" href="Relation.Binary.Morphism.Structures.html#354" class="Bound">B</a><a id="3346" class="Symbol">)</a> <a id="3348" class="Symbol">:</a> <a id="3350" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3354" class="Symbol">(</a><a id="3355" href="Relation.Binary.Morphism.Structures.html#336" class="Bound">a</a> <a id="3357" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3359" href="Relation.Binary.Morphism.Structures.html#338" class="Bound">b</a> <a id="3361" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3363" href="Relation.Binary.Morphism.Structures.html#3224" class="Bound">ℓ₁</a> <a id="3366" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3368" href="Relation.Binary.Morphism.Structures.html#3242" class="Bound">ℓ₂</a> <a id="3371" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3373" href="Relation.Binary.Morphism.Structures.html#3286" class="Bound">ℓ₃</a> <a id="3376" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3378" href="Relation.Binary.Morphism.Structures.html#3304" class="Bound">ℓ₄</a><a id="3380" class="Symbol">)</a>
                          <a id="3408" class="Keyword">where</a>
  <a id="3416" class="Keyword">field</a>
    <a id="IsOrderIsomorphism.isOrderMonomorphism"></a><a id="3426" href="Relation.Binary.Morphism.Structures.html#3426" class="Field">isOrderMonomorphism</a> <a id="3446" class="Symbol">:</a> <a id="3448" href="Relation.Binary.Morphism.Structures.html#2307" class="Record">IsOrderMonomorphism</a> <a id="3468" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3473" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3478" href="Relation.Binary.Morphism.Structures.html#3273" class="Bound Operator">_≲₁_</a> <a id="3483" href="Relation.Binary.Morphism.Structures.html#3291" class="Bound Operator">_≲₂_</a> <a id="3488" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a>
    <a id="IsOrderIsomorphism.surjective"></a><a id="3496" href="Relation.Binary.Morphism.Structures.html#3496" class="Field">surjective</a>          <a id="3516" class="Symbol">:</a> <a id="3518" href="Function.Definitions.html#919" class="Function">Surjective</a> <a id="3529" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3534" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3539" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a>

  <a id="3546" class="Keyword">open</a> <a id="3551" href="Relation.Binary.Morphism.Structures.html#2307" class="Module">IsOrderMonomorphism</a> <a id="3571" href="Relation.Binary.Morphism.Structures.html#3426" class="Field">isOrderMonomorphism</a> <a id="3591" class="Keyword">public</a>
    <a id="3602" class="Keyword">hiding</a> <a id="3609" class="Symbol">(</a><a id="3610" class="Keyword">module</a> <a id="3617" href="Relation.Binary.Morphism.Structures.html#2796" class="Module">Eq</a><a id="3619" class="Symbol">)</a>

  <a id="3624" class="Keyword">module</a> <a id="IsOrderIsomorphism.Eq"></a><a id="3631" href="Relation.Binary.Morphism.Structures.html#3631" class="Module">Eq</a> <a id="3634" class="Keyword">where</a>
    <a id="IsOrderIsomorphism.Eq.isRelIsomorphism"></a><a id="3644" href="Relation.Binary.Morphism.Structures.html#3644" class="Function">isRelIsomorphism</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Morphism.Structures.html#1249" class="Record">IsRelIsomorphism</a> <a id="3680" href="Relation.Binary.Morphism.Structures.html#3211" class="Bound Operator">_≈₁_</a> <a id="3685" href="Relation.Binary.Morphism.Structures.html#3229" class="Bound Operator">_≈₂_</a> <a id="3690" href="Relation.Binary.Morphism.Structures.html#3335" class="Bound Operator">⟦_⟧</a>
    <a id="3698" href="Relation.Binary.Morphism.Structures.html#3644" class="Function">isRelIsomorphism</a> <a id="3715" class="Symbol">=</a> <a id="3717" class="Keyword">record</a>
      <a id="3730" class="Symbol">{</a> <a id="3732" href="Relation.Binary.Morphism.Structures.html#1382" class="Field">isMonomorphism</a> <a id="3747" class="Symbol">=</a> <a id="3749" href="Relation.Binary.Morphism.Structures.html#2809" class="Function">IsOrderMonomorphism.Eq.isRelMonomorphism</a> <a id="3790" href="Relation.Binary.Morphism.Structures.html#3426" class="Field">isOrderMonomorphism</a>
      <a id="3816" class="Symbol">;</a> <a id="3818" href="Relation.Binary.Morphism.Structures.html#1435" class="Field">surjective</a>     <a id="3833" class="Symbol">=</a> <a id="3835" href="Relation.Binary.Morphism.Structures.html#3496" class="Field">surjective</a>
      <a id="3852" class="Symbol">}</a></pre></body></html>


==> anc/html/Relation.Binary.Properties.DecTotalOrder.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>DecTotalOrder (Relation.Binary.Properties.DecTotalOrder)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Properties.DecTotalOrder</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by decidable total orders</a>
<a id="156" class="Comment">------------------------------------------------------------------------</a>

<a id="230" class="Symbol">{-#</a> <a id="234" class="Keyword">OPTIONS</a> <a id="242" class="Pragma">--cubical-compatible</a> <a id="263" class="Pragma">--safe</a> <a id="270" class="Symbol">#-}</a>

<a id="275" class="Keyword">open</a> <a id="280" class="Keyword">import</a> <a id="287" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="311" class="Keyword">using</a> <a id="317" class="Symbol">(</a><a id="318" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="331" class="Symbol">;</a> <a id="333" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a><a id="349" class="Symbol">)</a>

<a id="352" class="Keyword">module</a> <a id="359" href="Relation.Binary.Properties.DecTotalOrder.html" class="Module">Relation.Binary.Properties.DecTotalOrder</a>
  <a id="402" class="Symbol">{</a><a id="403" href="Relation.Binary.Properties.DecTotalOrder.html#403" class="Bound">d₁</a> <a id="406" href="Relation.Binary.Properties.DecTotalOrder.html#406" class="Bound">d₂</a> <a id="409" href="Relation.Binary.Properties.DecTotalOrder.html#409" class="Bound">d₃</a><a id="411" class="Symbol">}</a> <a id="413" class="Symbol">(</a><a id="414" href="Relation.Binary.Properties.DecTotalOrder.html#414" class="Bound">DTO</a> <a id="418" class="Symbol">:</a> <a id="420" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="434" href="Relation.Binary.Properties.DecTotalOrder.html#403" class="Bound">d₁</a> <a id="437" href="Relation.Binary.Properties.DecTotalOrder.html#406" class="Bound">d₂</a> <a id="440" href="Relation.Binary.Properties.DecTotalOrder.html#409" class="Bound">d₃</a><a id="442" class="Symbol">)</a> <a id="444" class="Keyword">where</a>

<a id="451" class="Keyword">import</a> <a id="458" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="498" class="Symbol">as</a> <a id="501" class="Module">EqAndOrd</a>
  <a id="512" class="Keyword">using</a> <a id="518" class="Symbol">(</a><a id="519" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">isDecTotalOrder</a><a id="534" class="Symbol">)</a>
<a id="536" class="Keyword">open</a> <a id="541" class="Keyword">import</a> <a id="548" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="577" class="Keyword">using</a> <a id="583" class="Symbol">(</a><a id="584" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a><a id="599" class="Symbol">;</a> <a id="601" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a><a id="619" class="Symbol">)</a>
<a id="621" class="Keyword">open</a> <a id="626" class="Keyword">import</a> <a id="633" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="664" class="Keyword">using</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="673" class="Symbol">)</a>

<a id="676" class="Keyword">open</a> <a id="681" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="695" href="Relation.Binary.Properties.DecTotalOrder.html#414" class="Bound">DTO</a> <a id="699" class="Keyword">hiding</a> <a id="706" class="Symbol">(</a><a id="707" href="Relation.Binary.Structures.html#2434" class="Function">trans</a><a id="712" class="Symbol">)</a>

<a id="715" class="Keyword">import</a> <a id="722" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a> <a id="760" href="Relation.Binary.Bundles.html#8521" class="Function">totalOrder</a> <a id="771" class="Symbol">as</a> <a id="TotalOrderProperties"></a><a id="774" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a>
<a id="795" class="Keyword">import</a> <a id="802" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="846" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="850" href="Relation.Binary.Bundles.html#8309" class="Field Operator">_≤_</a> <a id="854" class="Symbol">as</a> <a id="ToStrict"></a><a id="857" href="Relation.Binary.Properties.DecTotalOrder.html#857" class="Module">ToStrict</a>

<a id="867" class="Comment">------------------------------------------------------------------------</a>
<a id="940" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="993" class="Keyword">open</a> <a id="998" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a> <a id="1019" class="Keyword">public</a>
  <a id="1028" class="Keyword">using</a>
  <a id="1036" class="Symbol">(</a> <a id="1038" href="Relation.Binary.Properties.Poset.html#1681" class="Function">≥-refl</a>
  <a id="1047" class="Symbol">;</a> <a id="1049" href="Relation.Binary.Properties.Poset.html#1705" class="Function">≥-reflexive</a>
  <a id="1063" class="Symbol">;</a> <a id="1065" href="Relation.Binary.Properties.Poset.html#1734" class="Function">≥-trans</a>
  <a id="1075" class="Symbol">;</a> <a id="1077" href="Relation.Binary.Properties.Poset.html#1759" class="Function">≥-antisym</a>
  <a id="1089" class="Symbol">;</a> <a id="1091" href="Relation.Binary.Properties.TotalOrder.html#1807" class="Function">≥-total</a>
  <a id="1101" class="Symbol">;</a> <a id="1103" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1118" class="Symbol">;</a> <a id="1120" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1139" class="Symbol">;</a> <a id="1141" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a>
  <a id="1158" class="Symbol">;</a> <a id="1160" href="Relation.Binary.Properties.Poset.html#1380" class="Function">≥-preorder</a>
  <a id="1173" class="Symbol">;</a> <a id="1175" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a>
  <a id="1185" class="Symbol">;</a> <a id="1187" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a>
  <a id="1202" class="Symbol">)</a>

<a id="≥-isDecTotalOrder"></a><a id="1205" href="Relation.Binary.Properties.DecTotalOrder.html#1205" class="Function">≥-isDecTotalOrder</a> <a id="1223" class="Symbol">:</a> <a id="1225" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="1241" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="1245" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1249" href="Relation.Binary.Properties.DecTotalOrder.html#1205" class="Function">≥-isDecTotalOrder</a> <a id="1267" class="Symbol">=</a> <a id="1269" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4249" class="Function">EqAndOrd.isDecTotalOrder</a> <a id="1294" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

<a id="≥-decTotalOrder"></a><a id="1311" href="Relation.Binary.Properties.DecTotalOrder.html#1311" class="Function">≥-decTotalOrder</a> <a id="1327" class="Symbol">:</a> <a id="1329" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="1343" class="Symbol">_</a> <a id="1345" class="Symbol">_</a> <a id="1347" class="Symbol">_</a>
<a id="1349" href="Relation.Binary.Properties.DecTotalOrder.html#1311" class="Function">≥-decTotalOrder</a> <a id="1365" class="Symbol">=</a> <a id="1367" class="Keyword">record</a>
  <a id="1376" class="Symbol">{</a> <a id="1378" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="1394" class="Symbol">=</a> <a id="1396" href="Relation.Binary.Properties.DecTotalOrder.html#1205" class="Function">≥-isDecTotalOrder</a>
  <a id="1416" class="Symbol">}</a>

<a id="1419" class="Keyword">open</a> <a id="1424" href="Relation.Binary.Bundles.html#8160" class="Module">DecTotalOrder</a> <a id="1438" href="Relation.Binary.Properties.DecTotalOrder.html#1311" class="Function">≥-decTotalOrder</a> <a id="1454" class="Keyword">public</a>
  <a id="1463" class="Keyword">using</a> <a id="1469" class="Symbol">()</a> <a id="1472" class="Keyword">renaming</a> <a id="1481" class="Symbol">(</a><a id="1482" href="Relation.Binary.Structures.html#6452" class="Function Operator">_≤?_</a> <a id="1487" class="Symbol">to</a> <a id="1490" class="Function Operator">_≥?_</a><a id="1494" class="Symbol">)</a>

<a id="1497" class="Comment">------------------------------------------------------------------------</a>
<a id="1570" class="Comment">-- _&lt;_ - the strict version is a strict total order</a>

<a id="1623" class="Keyword">open</a> <a id="1628" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a> <a id="1649" class="Keyword">public</a>
  <a id="1658" class="Keyword">using</a>
  <a id="1666" class="Symbol">(</a> <a id="1668" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
  <a id="1674" class="Symbol">;</a> <a id="1676" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a>
  <a id="1687" class="Symbol">;</a> <a id="1689" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a>
  <a id="1701" class="Symbol">;</a> <a id="1703" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a>
  <a id="1715" class="Symbol">;</a> <a id="1717" href="Relation.Binary.Properties.Poset.html#2574" class="Function">&lt;-irrefl</a>
  <a id="1728" class="Symbol">;</a> <a id="1730" href="Relation.Binary.Properties.Poset.html#2597" class="Function">&lt;-asym</a>
  <a id="1739" class="Symbol">;</a> <a id="1741" href="Relation.Binary.Properties.Poset.html#2618" class="Function">&lt;-trans</a>
  <a id="1751" class="Symbol">;</a> <a id="1753" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="1778" class="Symbol">;</a> <a id="1780" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a>
  <a id="1803" class="Symbol">;</a> <a id="1805" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a>
  <a id="1811" class="Symbol">;</a> <a id="1813" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a>
  <a id="1821" class="Symbol">;</a> <a id="1823" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a>
  <a id="1829" class="Symbol">;</a> <a id="1831" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a>
  <a id="1837" class="Symbol">)</a>

<a id="&lt;-isStrictTotalOrder"></a><a id="1840" href="Relation.Binary.Properties.DecTotalOrder.html#1840" class="Function">&lt;-isStrictTotalOrder</a> <a id="1861" class="Symbol">:</a> <a id="1863" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="1882" href="Relation.Binary.Bundles.html#8272" class="Field Operator">_≈_</a> <a id="1886" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
<a id="1890" href="Relation.Binary.Properties.DecTotalOrder.html#1840" class="Function">&lt;-isStrictTotalOrder</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Relation.Binary.Construct.NonStrictToStrict.html#5340" class="Function">ToStrict.&lt;-isStrictTotalOrder₂</a> <a id="1944" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a>

<a id="&lt;-strictTotalOrder"></a><a id="1961" href="Relation.Binary.Properties.DecTotalOrder.html#1961" class="Function">&lt;-strictTotalOrder</a> <a id="1980" class="Symbol">:</a> <a id="1982" href="Relation.Binary.Bundles.html#9150" class="Record">StrictTotalOrder</a> <a id="1999" class="Symbol">_</a> <a id="2001" class="Symbol">_</a> <a id="2003" class="Symbol">_</a>
<a id="2005" href="Relation.Binary.Properties.DecTotalOrder.html#1961" class="Function">&lt;-strictTotalOrder</a> <a id="2024" class="Symbol">=</a> <a id="2026" class="Keyword">record</a>
  <a id="2035" class="Symbol">{</a> <a id="2037" href="Relation.Binary.Bundles.html#9348" class="Field">isStrictTotalOrder</a> <a id="2056" class="Symbol">=</a> <a id="2058" href="Relation.Binary.Properties.DecTotalOrder.html#1840" class="Function">&lt;-isStrictTotalOrder</a>
  <a id="2081" class="Symbol">}</a>

<a id="2084" class="Keyword">open</a> <a id="2089" href="Relation.Binary.Bundles.html#9150" class="Module">StrictTotalOrder</a> <a id="2106" href="Relation.Binary.Properties.DecTotalOrder.html#1961" class="Function">&lt;-strictTotalOrder</a> <a id="2125" class="Keyword">public</a>
  <a id="2134" class="Keyword">using</a> <a id="2140" class="Symbol">(</a><a id="2141" href="Relation.Binary.Bundles.html#6495" class="Function Operator">_≮_</a><a id="2144" class="Symbol">)</a> <a id="2146" class="Keyword">renaming</a> <a id="2155" class="Symbol">(</a><a id="2156" href="Relation.Binary.Structures.html#7198" class="Function">compare</a> <a id="2164" class="Symbol">to</a> <a id="2167" class="Function">&lt;-compare</a><a id="2176" class="Symbol">)</a>

<a id="2179" class="Comment">------------------------------------------------------------------------</a>
<a id="2252" class="Comment">-- _≰_ - the negated order</a>

<a id="2280" class="Keyword">open</a> <a id="2285" href="Relation.Binary.Properties.DecTotalOrder.html#774" class="Module">TotalOrderProperties</a> <a id="2306" class="Keyword">public</a>
  <a id="2315" class="Keyword">using</a>
  <a id="2323" class="Symbol">(</a> <a id="2325" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a>
  <a id="2337" class="Symbol">;</a> <a id="2339" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a>
  <a id="2351" class="Symbol">;</a> <a id="2353" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a>
  <a id="2359" class="Symbol">;</a> <a id="2361" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a>
  <a id="2367" class="Symbol">)</a>

<a id="≮⇒≥"></a><a id="2370" href="Relation.Binary.Properties.DecTotalOrder.html#2370" class="Function">≮⇒≥</a> <a id="2374" class="Symbol">:</a> <a id="2376" class="Symbol">∀</a> <a id="2378" class="Symbol">{</a><a id="2379" href="Relation.Binary.Properties.DecTotalOrder.html#2379" class="Bound">x</a> <a id="2381" href="Relation.Binary.Properties.DecTotalOrder.html#2381" class="Bound">y</a><a id="2382" class="Symbol">}</a> <a id="2384" class="Symbol">→</a> <a id="2386" href="Relation.Binary.Properties.DecTotalOrder.html#2379" class="Bound">x</a> <a id="2388" href="Relation.Binary.Bundles.html#6495" class="Function Operator">≮</a> <a id="2390" href="Relation.Binary.Properties.DecTotalOrder.html#2381" class="Bound">y</a> <a id="2392" class="Symbol">→</a> <a id="2394" href="Relation.Binary.Properties.DecTotalOrder.html#2381" class="Bound">y</a> <a id="2396" href="Relation.Binary.Bundles.html#8309" class="Field Operator">≤</a> <a id="2398" href="Relation.Binary.Properties.DecTotalOrder.html#2379" class="Bound">x</a>
<a id="2400" href="Relation.Binary.Properties.DecTotalOrder.html#2370" class="Function">≮⇒≥</a> <a id="2404" class="Symbol">=</a> <a id="2406" href="Relation.Binary.Construct.NonStrictToStrict.html#2045" class="Function">ToStrict.≮⇒≥</a> <a id="2419" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2426" href="Relation.Binary.Structures.html#6419" class="Function Operator">_≟_</a> <a id="2430" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2440" href="Relation.Binary.Structures.html#6084" class="Function">total</a></pre></body></html>


==> anc/html/Relation.Binary.Properties.Poset.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Poset (Relation.Binary.Properties.Poset)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Properties.Poset</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by posets</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">open</a> <a id="264" class="Keyword">import</a> <a id="271" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="295" class="Keyword">using</a> <a id="301" class="Symbol">(</a><a id="302" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="307" class="Symbol">;</a> <a id="309" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a><a id="327" class="Symbol">)</a>

<a id="330" class="Keyword">module</a> <a id="337" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a>
   <a id="373" class="Symbol">{</a><a id="374" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="377" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="380" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a><a id="382" class="Symbol">}</a> <a id="384" class="Symbol">(</a><a id="385" href="Relation.Binary.Properties.Poset.html#385" class="Bound">P</a> <a id="387" class="Symbol">:</a> <a id="389" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="395" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="398" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="401" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a><a id="403" class="Symbol">)</a> <a id="405" class="Keyword">where</a>

<a id="412" class="Keyword">open</a> <a id="417" class="Keyword">import</a> <a id="424" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="442" class="Keyword">using</a> <a id="448" class="Symbol">(</a><a id="449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="452" class="Symbol">)</a>
<a id="454" class="Keyword">open</a> <a id="459" class="Keyword">import</a> <a id="466" href="Function.Base.html" class="Module">Function.Base</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Function.Base.html#1657" class="Function">flip</a><a id="491" class="Symbol">;</a> <a id="493" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="496" class="Symbol">)</a>
<a id="498" class="Keyword">open</a> <a id="503" class="Keyword">import</a> <a id="510" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="531" class="Keyword">using</a> <a id="537" class="Symbol">(</a><a id="538" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="541" class="Symbol">;</a> <a id="543" href="Relation.Binary.Core.html#1577" class="Function Operator">_Preserves_⟶_</a><a id="556" class="Symbol">)</a>
<a id="558" class="Keyword">import</a> <a id="565" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="594" class="Symbol">as</a> <a id="597" class="Module">Consequences</a>
  <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Relation.Binary.Consequences.html#2975" class="Function">mono⇒cong</a><a id="628" class="Symbol">;</a> <a id="630" href="Relation.Binary.Consequences.html#3212" class="Function">antimono⇒cong</a><a id="643" class="Symbol">)</a>
<a id="645" class="Keyword">open</a> <a id="650" class="Keyword">import</a> <a id="657" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="687" class="Keyword">using</a> <a id="693" class="Symbol">(</a><a id="694" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="729" class="Symbol">)</a>
<a id="731" class="Keyword">open</a> <a id="736" class="Keyword">import</a> <a id="743" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="772" class="Keyword">using</a> <a id="778" class="Symbol">(</a><a id="779" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="793" class="Symbol">;</a> <a id="795" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a><a id="815" class="Symbol">;</a> <a id="817" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a><a id="834" class="Symbol">)</a>
<a id="836" class="Keyword">open</a> <a id="841" class="Keyword">import</a> <a id="848" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="890" class="Symbol">;</a> <a id="892" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="894" class="Symbol">)</a>
<a id="896" class="Keyword">open</a> <a id="901" class="Keyword">import</a> <a id="908" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="939" class="Keyword">using</a> <a id="945" class="Symbol">(</a><a id="946" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="948" class="Symbol">;</a> <a id="950" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="963" class="Symbol">)</a>

<a id="966" class="Keyword">open</a> <a id="971" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="977" href="Relation.Binary.Properties.Poset.html#385" class="Bound">P</a> <a id="979" class="Keyword">renaming</a> <a id="988" class="Symbol">(</a><a id="989" href="Relation.Binary.Bundles.html#4525" class="Field">Carrier</a> <a id="997" class="Symbol">to</a> <a id="1000" class="Field">A</a><a id="1001" class="Symbol">)</a>

<a id="1004" class="Keyword">import</a> <a id="1011" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="1055" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="1059" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="1063" class="Symbol">as</a> <a id="ToStrict"></a><a id="1066" href="Relation.Binary.Properties.Poset.html#1066" class="Module">ToStrict</a>
<a id="1075" class="Keyword">import</a> <a id="1082" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a> <a id="1118" href="Relation.Binary.Bundles.html#4744" class="Function">preorder</a> <a id="1127" class="Symbol">as</a> <a id="PreorderProperties"></a><a id="1130" href="Relation.Binary.Properties.Poset.html#1130" class="Module">PreorderProperties</a>


<a id="1151" class="Comment">------------------------------------------------------------------------</a>
<a id="1224" class="Comment">-- The _≥_ relation is also a poset.</a>

<a id="1262" class="Keyword">open</a> <a id="1267" href="Relation.Binary.Properties.Poset.html#1130" class="Module">PreorderProperties</a> <a id="1286" class="Keyword">public</a>
  <a id="1295" class="Keyword">using</a> <a id="1301" class="Symbol">()</a> <a id="1304" class="Keyword">renaming</a>
  <a id="1315" class="Symbol">(</a> <a id="1317" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="1337" class="Symbol">to</a> <a id="1340" class="Function">≥-isPreorder</a>
  <a id="1355" class="Symbol">;</a> <a id="1357" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a>   <a id="1377" class="Symbol">to</a> <a id="1380" class="Function">≥-preorder</a>
  <a id="1393" class="Symbol">)</a>

<a id="≥-isPartialOrder"></a><a id="1396" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a> <a id="1413" class="Symbol">:</a> <a id="1415" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1430" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="1434" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1438" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a> <a id="1455" class="Symbol">=</a> <a id="1457" class="Keyword">record</a>
  <a id="1466" class="Symbol">{</a> <a id="1468" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a>   <a id="1481" class="Symbol">=</a> <a id="1483" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1498" class="Symbol">;</a> <a id="1500" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>      <a id="1513" class="Symbol">=</a> <a id="1515" href="Function.Base.html#1657" class="Function">flip</a> <a id="1520" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>
  <a id="1530" class="Symbol">}</a>

<a id="≥-poset"></a><a id="1533" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1541" class="Symbol">:</a> <a id="1543" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1549" href="Relation.Binary.Properties.Poset.html#374" class="Bound">p₁</a> <a id="1552" href="Relation.Binary.Properties.Poset.html#377" class="Bound">p₂</a> <a id="1555" href="Relation.Binary.Properties.Poset.html#380" class="Bound">p₃</a>
<a id="1558" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1566" class="Symbol">=</a> <a id="1568" class="Keyword">record</a>
  <a id="1577" class="Symbol">{</a> <a id="1579" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1594" class="Symbol">=</a> <a id="1596" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1615" class="Symbol">}</a>

<a id="1618" class="Keyword">open</a> <a id="1623" href="Relation.Binary.Bundles.html#4449" class="Module">Poset</a> <a id="1629" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a> <a id="1637" class="Keyword">public</a>
  <a id="1646" class="Keyword">using</a> <a id="1652" class="Symbol">()</a> <a id="1655" class="Keyword">renaming</a>
  <a id="1666" class="Symbol">(</a> <a id="1668" href="Relation.Binary.Structures.html#2511" class="Function">refl</a>      <a id="1678" class="Symbol">to</a> <a id="1681" class="Function">≥-refl</a>
  <a id="1690" class="Symbol">;</a> <a id="1692" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1702" class="Symbol">to</a> <a id="1705" class="Function">≥-reflexive</a>
  <a id="1719" class="Symbol">;</a> <a id="1721" href="Relation.Binary.Structures.html#2434" class="Function">trans</a>     <a id="1731" class="Symbol">to</a> <a id="1734" class="Function">≥-trans</a>
  <a id="1744" class="Symbol">;</a> <a id="1746" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>   <a id="1756" class="Symbol">to</a> <a id="1759" class="Function">≥-antisym</a>
  <a id="1771" class="Symbol">)</a>

<a id="1774" class="Comment">------------------------------------------------------------------------</a>
<a id="1847" class="Comment">-- Negated order</a>

<a id="≰-respˡ-≈"></a><a id="1865" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a> <a id="1875" class="Symbol">:</a> <a id="1877" href="Relation.Binary.Bundles.html#5084" class="Function Operator">_≰_</a> <a id="1881" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="1891" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="1895" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a> <a id="1905" href="Relation.Binary.Properties.Poset.html#1905" class="Bound">x≈y</a> <a id="1909" class="Symbol">=</a> <a id="1911" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="1914" href="Relation.Binary.Bundles.html#4951" class="Function">≤-respˡ-≈</a> <a id="1924" class="Symbol">(</a><a id="1925" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="1932" href="Relation.Binary.Properties.Poset.html#1905" class="Bound">x≈y</a><a id="1935" class="Symbol">)</a>

<a id="≰-respʳ-≈"></a><a id="1938" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a> <a id="1948" class="Symbol">:</a> <a id="1950" href="Relation.Binary.Bundles.html#5084" class="Function Operator">_≰_</a> <a id="1954" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="1964" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="1968" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a> <a id="1978" href="Relation.Binary.Properties.Poset.html#1978" class="Bound">x≈y</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="1987" href="Relation.Binary.Bundles.html#4980" class="Function">≤-respʳ-≈</a> <a id="1997" class="Symbol">(</a><a id="1998" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2005" href="Relation.Binary.Properties.Poset.html#1978" class="Bound">x≈y</a><a id="2008" class="Symbol">)</a>

<a id="2011" class="Comment">------------------------------------------------------------------------</a>
<a id="2084" class="Comment">-- Partial orders can be turned into strict partial orders</a>

<a id="2144" class="Keyword">infix</a> <a id="2150" class="Number">4</a> <a id="2152" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>

<a id="_&lt;_"></a><a id="2157" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a> <a id="2161" class="Symbol">:</a> <a id="2163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2167" href="Relation.Binary.Properties.Poset.html#1000" class="Field">A</a> <a id="2169" class="Symbol">_</a>
<a id="2171" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Relation.Binary.Construct.NonStrictToStrict.html#1355" class="Function Operator">ToStrict._&lt;_</a>

<a id="&lt;-isStrictPartialOrder"></a><a id="2191" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a> <a id="2214" class="Symbol">:</a> <a id="2216" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="2237" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="2241" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
<a id="2245" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a> <a id="2268" class="Symbol">=</a> <a id="2270" href="Relation.Binary.Construct.NonStrictToStrict.html#4403" class="Function">ToStrict.&lt;-isStrictPartialOrder</a> <a id="2302" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a>

<a id="&lt;-strictPartialOrder"></a><a id="2318" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2339" class="Symbol">:</a> <a id="2341" href="Relation.Binary.Bundles.html#5872" class="Record">StrictPartialOrder</a> <a id="2360" class="Symbol">_</a> <a id="2362" class="Symbol">_</a> <a id="2364" class="Symbol">_</a>
<a id="2366" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2387" class="Symbol">=</a> <a id="2389" class="Keyword">record</a>
  <a id="2398" class="Symbol">{</a> <a id="2400" href="Relation.Binary.Bundles.html#6078" class="Field">isStrictPartialOrder</a> <a id="2421" class="Symbol">=</a> <a id="2423" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2448" class="Symbol">}</a>

<a id="2451" class="Keyword">open</a> <a id="2456" href="Relation.Binary.Bundles.html#5872" class="Module">StrictPartialOrder</a> <a id="2475" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a> <a id="2496" class="Keyword">public</a>
  <a id="2505" class="Keyword">using</a> <a id="2511" class="Symbol">(</a><a id="2512" href="Relation.Binary.Bundles.html#6495" class="Function Operator">_≮_</a><a id="2515" class="Symbol">;</a> <a id="2517" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a><a id="2525" class="Symbol">;</a> <a id="2527" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a><a id="2536" class="Symbol">;</a> <a id="2538" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a><a id="2547" class="Symbol">)</a>
  <a id="2551" class="Keyword">renaming</a>
  <a id="2562" class="Symbol">(</a> <a id="2564" href="Relation.Binary.Structures.html#4876" class="Function">irrefl</a> <a id="2571" class="Symbol">to</a> <a id="2574" class="Function">&lt;-irrefl</a>
  <a id="2585" class="Symbol">;</a> <a id="2587" href="Relation.Binary.Structures.html#5031" class="Function">asym</a>   <a id="2594" class="Symbol">to</a> <a id="2597" class="Function">&lt;-asym</a>
  <a id="2606" class="Symbol">;</a> <a id="2608" href="Relation.Binary.Structures.html#4916" class="Function">trans</a>  <a id="2615" class="Symbol">to</a> <a id="2618" class="Function">&lt;-trans</a>
  <a id="2628" class="Symbol">)</a>

<a id="&lt;⇒≉"></a><a id="2631" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a> <a id="2635" class="Symbol">:</a> <a id="2637" class="Symbol">∀</a> <a id="2639" class="Symbol">{</a><a id="2640" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2642" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">→</a> <a id="2647" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2649" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2651" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a> <a id="2653" class="Symbol">→</a> <a id="2655" href="Relation.Binary.Properties.Poset.html#2640" class="Bound">x</a> <a id="2657" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2659" href="Relation.Binary.Properties.Poset.html#2642" class="Bound">y</a>
<a id="2661" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="Relation.Binary.Construct.NonStrictToStrict.html#1529" class="Function">ToStrict.&lt;⇒≉</a>

<a id="≤∧≉⇒&lt;"></a><a id="2681" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a> <a id="2687" class="Symbol">:</a> <a id="2689" class="Symbol">∀</a> <a id="2691" class="Symbol">{</a><a id="2692" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2694" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">→</a> <a id="2699" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2701" href="Relation.Binary.Bundles.html#4588" class="Field Operator">≤</a> <a id="2703" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a> <a id="2705" class="Symbol">→</a> <a id="2707" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2709" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">≉</a> <a id="2711" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a> <a id="2713" class="Symbol">→</a> <a id="2715" href="Relation.Binary.Properties.Poset.html#2692" class="Bound">x</a> <a id="2717" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2719" href="Relation.Binary.Properties.Poset.html#2694" class="Bound">y</a>
<a id="2721" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a> <a id="2727" class="Symbol">=</a> <a id="2729" href="Relation.Binary.Construct.NonStrictToStrict.html#1572" class="Function">ToStrict.≤∧≉⇒&lt;</a>

<a id="&lt;⇒≱"></a><a id="2745" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a> <a id="2749" class="Symbol">:</a> <a id="2751" class="Symbol">∀</a> <a id="2753" class="Symbol">{</a><a id="2754" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a> <a id="2756" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a><a id="2757" class="Symbol">}</a> <a id="2759" class="Symbol">→</a> <a id="2761" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a> <a id="2763" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2765" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a> <a id="2767" class="Symbol">→</a> <a id="2769" href="Relation.Binary.Properties.Poset.html#2756" class="Bound">y</a> <a id="2771" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2773" href="Relation.Binary.Properties.Poset.html#2754" class="Bound">x</a>
<a id="2775" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a> <a id="2779" class="Symbol">=</a> <a id="2781" href="Relation.Binary.Construct.NonStrictToStrict.html#1625" class="Function">ToStrict.&lt;⇒≱</a> <a id="2794" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="≤⇒≯"></a><a id="2803" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a> <a id="2807" class="Symbol">:</a> <a id="2809" class="Symbol">∀</a> <a id="2811" class="Symbol">{</a><a id="2812" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a> <a id="2814" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a><a id="2815" class="Symbol">}</a> <a id="2817" class="Symbol">→</a> <a id="2819" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a> <a id="2821" href="Relation.Binary.Bundles.html#4588" class="Field Operator">≤</a> <a id="2823" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a> <a id="2825" class="Symbol">→</a> <a id="2827" href="Relation.Binary.Properties.Poset.html#2814" class="Bound">y</a> <a id="2829" href="Relation.Binary.Bundles.html#6495" class="Function Operator">≮</a> <a id="2831" href="Relation.Binary.Properties.Poset.html#2812" class="Bound">x</a>
<a id="2833" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a> <a id="2837" class="Symbol">=</a> <a id="2839" href="Relation.Binary.Construct.NonStrictToStrict.html#1736" class="Function">ToStrict.≤⇒≯</a> <a id="2852" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="2861" class="Comment">------------------------------------------------------------------------</a>
<a id="2934" class="Comment">-- If ≤ is decidable then so is ≈</a>

<a id="≤-dec⇒≈-dec"></a><a id="2969" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="2981" class="Symbol">:</a> <a id="2983" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2993" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="2997" class="Symbol">→</a> <a id="2999" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3009" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3013" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="3025" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">_≤?_</a> <a id="3030" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a> <a id="3032" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3034" class="Keyword">with</a> <a id="3039" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a> <a id="3041" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">≤?</a> <a id="3044" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3046" class="Symbol">|</a> <a id="3048" href="Relation.Binary.Properties.Poset.html#3032" class="Bound">y</a> <a id="3050" href="Relation.Binary.Properties.Poset.html#3025" class="Bound Operator">≤?</a> <a id="3053" href="Relation.Binary.Properties.Poset.html#3030" class="Bound">x</a>
<a id="3055" class="Symbol">...</a> <a id="3059" class="Symbol">|</a> <a id="3061" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3065" href="Relation.Binary.Properties.Poset.html#3065" class="Bound">x≤y</a> <a id="3069" class="Symbol">|</a> <a id="3071" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3075" href="Relation.Binary.Properties.Poset.html#3075" class="Bound">y≤x</a> <a id="3079" class="Symbol">=</a> <a id="3081" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="3094" href="Relation.Binary.Properties.Poset.html#3065" class="Bound">x≤y</a> <a id="3098" href="Relation.Binary.Properties.Poset.html#3075" class="Bound">y≤x</a><a id="3101" class="Symbol">)</a>
<a id="3103" class="Symbol">...</a> <a id="3107" class="Symbol">|</a> <a id="3109" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3113" href="Relation.Binary.Properties.Poset.html#3113" class="Bound">x≤y</a> <a id="3117" class="Symbol">|</a> <a id="3119" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="3123" href="Relation.Binary.Properties.Poset.html#3123" class="Bound">y≰x</a> <a id="3127" class="Symbol">=</a> <a id="3129" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3132" class="Symbol">λ</a> <a id="3134" href="Relation.Binary.Properties.Poset.html#3134" class="Bound">x≈y</a> <a id="3138" class="Symbol">→</a> <a id="3140" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3154" class="Symbol">(</a><a id="3155" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3165" class="Symbol">(</a><a id="3166" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3173" href="Relation.Binary.Properties.Poset.html#3134" class="Bound">x≈y</a><a id="3176" class="Symbol">))</a> <a id="3179" href="Relation.Binary.Properties.Poset.html#3123" class="Bound">y≰x</a>
<a id="3183" class="Symbol">...</a> <a id="3187" class="Symbol">|</a> <a id="3189" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a>  <a id="3193" href="Relation.Binary.Properties.Poset.html#3193" class="Bound">x≰y</a> <a id="3197" class="Symbol">|</a> <a id="3199" class="Symbol">_</a>       <a id="3207" class="Symbol">=</a> <a id="3209" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3212" class="Symbol">λ</a> <a id="3214" href="Relation.Binary.Properties.Poset.html#3214" class="Bound">x≈y</a> <a id="3218" class="Symbol">→</a> <a id="3220" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3234" class="Symbol">(</a><a id="3235" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3245" href="Relation.Binary.Properties.Poset.html#3214" class="Bound">x≈y</a><a id="3248" class="Symbol">)</a> <a id="3250" href="Relation.Binary.Properties.Poset.html#3193" class="Bound">x≰y</a>

<a id="≤-dec⇒isDecPartialOrder"></a><a id="3255" href="Relation.Binary.Properties.Poset.html#3255" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3279" class="Symbol">:</a> <a id="3281" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3291" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="3315" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3319" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a>
<a id="3323" href="Relation.Binary.Properties.Poset.html#3255" class="Function">≤-dec⇒isDecPartialOrder</a> <a id="3347" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a> <a id="3352" class="Symbol">=</a> <a id="3354" class="Keyword">record</a>
  <a id="3363" class="Symbol">{</a> <a id="3365" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="3380" class="Symbol">=</a> <a id="3382" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a>
  <a id="3399" class="Symbol">;</a> <a id="3401" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="3416" class="Symbol">=</a> <a id="3418" href="Relation.Binary.Properties.Poset.html#2969" class="Function">≤-dec⇒≈-dec</a> <a id="3430" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a>
  <a id="3437" class="Symbol">;</a> <a id="3439" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="3454" class="Symbol">=</a> <a id="3456" href="Relation.Binary.Properties.Poset.html#3347" class="Bound Operator">_≤?_</a>
  <a id="3463" class="Symbol">}</a>

<a id="3466" class="Comment">------------------------------------------------------------------------</a>
<a id="3539" class="Comment">-- Other properties</a>

<a id="mono⇒cong"></a><a id="3560" href="Relation.Binary.Properties.Poset.html#3560" class="Function">mono⇒cong</a> <a id="3570" class="Symbol">:</a> <a id="3572" class="Symbol">∀</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a><a id="3576" class="Symbol">}</a> <a id="3578" class="Symbol">→</a> <a id="3580" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a> <a id="3582" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3592" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3596" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3598" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3602" class="Symbol">→</a> <a id="3604" href="Relation.Binary.Properties.Poset.html#3575" class="Bound">f</a> <a id="3606" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3616" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3620" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3622" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3626" href="Relation.Binary.Properties.Poset.html#3560" class="Function">mono⇒cong</a> <a id="3636" class="Symbol">=</a> <a id="3638" href="Relation.Binary.Consequences.html#2975" class="Function">Consequences.mono⇒cong</a> <a id="3661" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3665" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3669" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3676" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3686" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a>

<a id="antimono⇒cong"></a><a id="3695" href="Relation.Binary.Properties.Poset.html#3695" class="Function">antimono⇒cong</a> <a id="3709" class="Symbol">:</a> <a id="3711" class="Symbol">∀</a> <a id="3713" class="Symbol">{</a><a id="3714" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a><a id="3715" class="Symbol">}</a> <a id="3717" class="Symbol">→</a> <a id="3719" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a> <a id="3721" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3731" href="Relation.Binary.Bundles.html#4588" class="Field Operator">_≤_</a> <a id="3735" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3737" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a> <a id="3741" class="Symbol">→</a> <a id="3743" href="Relation.Binary.Properties.Poset.html#3714" class="Bound">f</a> <a id="3745" href="Relation.Binary.Core.html#1577" class="Function Operator">Preserves</a> <a id="3755" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3759" href="Relation.Binary.Core.html#1577" class="Function Operator">⟶</a> <a id="3761" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a>
<a id="3765" href="Relation.Binary.Properties.Poset.html#3695" class="Function">antimono⇒cong</a> <a id="3779" class="Symbol">=</a> <a id="3781" href="Relation.Binary.Consequences.html#3212" class="Function">Consequences.antimono⇒cong</a> <a id="3808" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3812" href="Relation.Binary.Bundles.html#4552" class="Field Operator">_≈_</a> <a id="3816" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="3823" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="3833" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a></pre></body></html>


==> anc/html/Relation.Binary.Properties.Preorder.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Preorder (Relation.Binary.Properties.Preorder)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Properties.Preorder</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by preorders</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="313" class="Symbol">;</a> <a id="315" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="321" class="Symbol">)</a>

<a id="324" class="Keyword">module</a> <a id="331" href="Relation.Binary.Properties.Preorder.html" class="Module">Relation.Binary.Properties.Preorder</a>
  <a id="369" class="Symbol">{</a><a id="370" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="373" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="376" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a><a id="378" class="Symbol">}</a> <a id="380" class="Symbol">(</a><a id="381" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a> <a id="383" class="Symbol">:</a> <a id="385" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="394" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="397" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="400" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a><a id="402" class="Symbol">)</a> <a id="404" class="Keyword">where</a>

<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1657" class="Function">flip</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">Product</a> <a id="491" class="Keyword">using</a> <a id="497" class="Symbol">(</a><a id="498" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="501" class="Symbol">;</a> <a id="503" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="506" class="Symbol">;</a> <a id="508" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="512" class="Symbol">)</a>
<a id="514" class="Keyword">import</a> <a id="521" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="561" class="Symbol">as</a> <a id="564" class="Module">EqAndOrd</a>
  <a id="575" class="Keyword">using</a> <a id="581" class="Symbol">(</a><a id="582" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">isPreorder</a><a id="592" class="Symbol">;</a> <a id="594" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">preorder</a><a id="602" class="Symbol">)</a>
<a id="604" class="Keyword">open</a> <a id="609" class="Keyword">import</a> <a id="616" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="643" class="Keyword">using</a> <a id="649" class="Symbol">(</a><a id="650" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="660" class="Symbol">)</a>

<a id="663" class="Keyword">open</a> <a id="668" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="677" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a>


<a id="681" class="Comment">------------------------------------------------------------------------</a>
<a id="754" class="Comment">-- The converse relation is also a preorder.</a>

<a id="converse-isPreorder"></a><a id="800" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="820" class="Symbol">:</a> <a id="822" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="833" href="Relation.Binary.Bundles.html#2378" class="Field Operator">_≈_</a> <a id="837" href="Relation.Binary.Bundles.html#2879" class="Function Operator">_≳_</a>
<a id="841" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a> <a id="861" class="Symbol">=</a> <a id="863" href="Relation.Binary.Construct.Flip.EqAndOrd.html#3367" class="Function">EqAndOrd.isPreorder</a> <a id="883" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a>

<a id="converse-preorder"></a><a id="895" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a> <a id="913" class="Symbol">:</a> <a id="915" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="924" href="Relation.Binary.Properties.Preorder.html#370" class="Bound">p₁</a> <a id="927" href="Relation.Binary.Properties.Preorder.html#373" class="Bound">p₂</a> <a id="930" href="Relation.Binary.Properties.Preorder.html#376" class="Bound">p₃</a>
<a id="933" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a> <a id="951" class="Symbol">=</a> <a id="953" href="Relation.Binary.Construct.Flip.EqAndOrd.html#5506" class="Function">EqAndOrd.preorder</a> <a id="971" href="Relation.Binary.Properties.Preorder.html#381" class="Bound">P</a>

<a id="974" class="Comment">------------------------------------------------------------------------</a>
<a id="1047" class="Comment">-- For every preorder there is an induced equivalence</a>

<a id="InducedEquivalence"></a><a id="1102" href="Relation.Binary.Properties.Preorder.html#1102" class="Function">InducedEquivalence</a> <a id="1121" class="Symbol">:</a> <a id="1123" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1130" class="Symbol">_</a> <a id="1132" class="Symbol">_</a>
<a id="1134" href="Relation.Binary.Properties.Preorder.html#1102" class="Function">InducedEquivalence</a> <a id="1153" class="Symbol">=</a> <a id="1155" class="Keyword">record</a>
  <a id="1164" class="Symbol">{</a> <a id="1166" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="1180" class="Symbol">=</a> <a id="1182" class="Symbol">λ</a> <a id="1184" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1186" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a> <a id="1188" class="Symbol">→</a> <a id="1190" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1192" href="Relation.Binary.Bundles.html#2439" class="Field Operator">≲</a> <a id="1194" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a> <a id="1196" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1198" href="Relation.Binary.Properties.Preorder.html#1184" class="Bound">x</a> <a id="1200" href="Relation.Binary.Bundles.html#2879" class="Function Operator">≳</a> <a id="1202" href="Relation.Binary.Properties.Preorder.html#1186" class="Bound">y</a>
  <a id="1206" class="Symbol">;</a> <a id="1208" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="1222" class="Symbol">=</a> <a id="1224" class="Keyword">record</a>
    <a id="1235" class="Symbol">{</a> <a id="1237" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1243" class="Symbol">=</a> <a id="1245" class="Symbol">(</a><a id="1246" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="1251" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1253" href="Relation.Binary.Structures.html#2511" class="Function">refl</a><a id="1257" class="Symbol">)</a>
    <a id="1263" class="Symbol">;</a> <a id="1265" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1271" class="Symbol">=</a> <a id="1273" href="Data.Product.Base.html#5054" class="Function">swap</a>
    <a id="1282" class="Symbol">;</a> <a id="1284" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1290" class="Symbol">=</a> <a id="1292" href="Data.Product.Base.html#2747" class="Function">Product.zip</a> <a id="1304" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="1310" class="Symbol">(</a><a id="1311" href="Function.Base.html#1657" class="Function">flip</a> <a id="1316" href="Relation.Binary.Structures.html#2434" class="Function">trans</a><a id="1321" class="Symbol">)</a>
    <a id="1327" class="Symbol">}</a>
  <a id="1331" class="Symbol">}</a>



<a id="1336" class="Comment">------------------------------------------------------------------------</a>
<a id="1409" class="Comment">-- DEPRECATED NAMES</a>
<a id="1429" class="Comment">------------------------------------------------------------------------</a>
<a id="1502" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="1573" class="Comment">-- not guaranteed.</a>

<a id="1593" class="Comment">-- Version 2.0</a>

<a id="invIsPreorder"></a><a id="1609" href="Relation.Binary.Properties.Preorder.html#1609" class="Function">invIsPreorder</a> <a id="1623" class="Symbol">=</a> <a id="1625" href="Relation.Binary.Properties.Preorder.html#800" class="Function">converse-isPreorder</a>
<a id="1645" class="Symbol">{-#</a> <a id="1649" class="Keyword">WARNING_ON_USAGE</a> <a id="1666" class="Pragma">invIsPreorder</a>
<a id="1680" class="String">&quot;Warning: invIsPreorder was deprecated in v2.0.
Please use converse-isPreorder instead.&quot;</a>
<a id="1769" class="Symbol">#-}</a>
<a id="invPreorder"></a><a id="1773" href="Relation.Binary.Properties.Preorder.html#1773" class="Function">invPreorder</a> <a id="1785" class="Symbol">=</a> <a id="1787" href="Relation.Binary.Properties.Preorder.html#895" class="Function">converse-preorder</a>
<a id="1805" class="Symbol">{-#</a> <a id="1809" class="Keyword">WARNING_ON_USAGE</a> <a id="1826" class="Pragma">invPreorder</a>
<a id="1838" class="String">&quot;Warning: invPreorder was deprecated in v2.0.
Please use converse-preorder instead.&quot;</a>
<a id="1923" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Properties.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Relation.Binary.Properties.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Properties.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Additional properties for setoids</a>
<a id="143" class="Comment">------------------------------------------------------------------------</a>

<a id="217" class="Symbol">{-#</a> <a id="221" class="Keyword">OPTIONS</a> <a id="229" class="Pragma">--cubical-compatible</a> <a id="250" class="Pragma">--safe</a> <a id="257" class="Symbol">#-}</a>

<a id="262" class="Keyword">open</a> <a id="267" class="Keyword">import</a> <a id="274" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="298" class="Keyword">using</a> <a id="304" class="Symbol">(</a><a id="305" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="311" class="Symbol">;</a> <a id="313" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="321" class="Symbol">;</a> <a id="323" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="328" class="Symbol">)</a>

<a id="331" class="Keyword">module</a> <a id="338" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="372" class="Symbol">{</a><a id="373" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="375" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a><a id="376" class="Symbol">}</a> <a id="378" class="Symbol">(</a><a id="379" href="Relation.Binary.Properties.Setoid.html#379" class="Bound">S</a> <a id="381" class="Symbol">:</a> <a id="383" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="390" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="392" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a><a id="393" class="Symbol">)</a> <a id="395" class="Keyword">where</a>

<a id="402" class="Keyword">open</a> <a id="407" class="Keyword">import</a> <a id="414" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="432" class="Keyword">using</a> <a id="438" class="Symbol">(</a><a id="439" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="442" class="Symbol">)</a>
<a id="444" class="Keyword">open</a> <a id="449" class="Keyword">import</a> <a id="456" href="Function.Base.html" class="Module">Function.Base</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="480" class="Symbol">;</a> <a id="482" href="Function.Base.html#704" class="Function">id</a><a id="484" class="Symbol">;</a> <a id="486" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="489" class="Symbol">;</a> <a id="491" href="Function.Base.html#1657" class="Function">flip</a><a id="495" class="Symbol">)</a>
<a id="497" class="Keyword">open</a> <a id="502" class="Keyword">import</a> <a id="509" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="530" class="Keyword">using</a> <a id="536" class="Symbol">(</a><a id="537" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="540" class="Symbol">)</a>
<a id="542" class="Keyword">open</a> <a id="547" class="Keyword">import</a> <a id="554" href="Relation.Binary.Construct.Composition.html" class="Module">Relation.Binary.Construct.Composition</a>
  <a id="594" class="Keyword">using</a> <a id="600" class="Symbol">(</a><a id="601" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">_;_</a><a id="604" class="Symbol">;</a> <a id="606" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a><a id="614" class="Symbol">;</a> <a id="616" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a><a id="632" class="Symbol">)</a>
<a id="634" class="Keyword">open</a> <a id="639" class="Keyword">import</a> <a id="646" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="676" class="Keyword">using</a> <a id="682" class="Symbol">(</a><a id="683" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="692" class="Symbol">;</a> <a id="694" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="705" class="Symbol">;</a> <a id="707" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="744" class="Symbol">)</a>
<a id="746" class="Keyword">open</a> <a id="751" class="Keyword">import</a> <a id="758" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="801" class="Symbol">as</a> <a id="804" class="Module">≡</a> <a id="806" class="Keyword">using</a> <a id="812" class="Symbol">(</a><a id="813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="816" class="Symbol">)</a>
<a id="818" class="Keyword">open</a> <a id="823" class="Keyword">import</a> <a id="830" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="857" class="Keyword">using</a> <a id="863" class="Symbol">(</a><a id="864" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="874" class="Symbol">;</a> <a id="876" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="890" class="Symbol">)</a>
<a id="892" class="Keyword">open</a> <a id="897" class="Keyword">import</a> <a id="904" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="935" class="Keyword">using</a> <a id="941" class="Symbol">(</a><a id="942" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="944" class="Symbol">;</a> <a id="946" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="959" class="Symbol">)</a>

<a id="962" class="Keyword">open</a> <a id="967" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="974" href="Relation.Binary.Properties.Setoid.html#379" class="Bound">S</a>

<a id="977" class="Comment">------------------------------------------------------------------------</a>
<a id="1050" class="Comment">-- Every setoid is a preorder and partial order with respect to</a>
<a id="1114" class="Comment">-- propositional equality</a>

<a id="isPreorder"></a><a id="1141" href="Relation.Binary.Properties.Setoid.html#1141" class="Function">isPreorder</a> <a id="1152" class="Symbol">:</a> <a id="1154" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1165" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1169" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1173" href="Relation.Binary.Properties.Setoid.html#1141" class="Function">isPreorder</a> <a id="1184" class="Symbol">=</a> <a id="1186" class="Keyword">record</a>
  <a id="1195" class="Symbol">{</a> <a id="1197" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1211" class="Symbol">=</a> <a id="1213" class="Keyword">record</a>
    <a id="1224" class="Symbol">{</a> <a id="1226" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1232" class="Symbol">=</a> <a id="1234" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a>
    <a id="1245" class="Symbol">;</a> <a id="1247" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1253" class="Symbol">=</a> <a id="1255" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a>
    <a id="1265" class="Symbol">;</a> <a id="1267" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1273" class="Symbol">=</a> <a id="1275" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">≡.trans</a>
    <a id="1287" class="Symbol">}</a>
  <a id="1291" class="Symbol">;</a> <a id="1293" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1307" class="Symbol">=</a> <a id="1309" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a>
  <a id="1321" class="Symbol">;</a> <a id="1323" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1337" class="Symbol">=</a> <a id="1339" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="1347" class="Symbol">}</a>

<a id="≈-isPreorder"></a><a id="1350" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a> <a id="1363" class="Symbol">:</a> <a id="1365" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1376" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1380" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1384" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a> <a id="1397" class="Symbol">=</a> <a id="1399" class="Keyword">record</a>
  <a id="1408" class="Symbol">{</a> <a id="1410" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="1424" class="Symbol">=</a> <a id="1426" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a>
  <a id="1442" class="Symbol">;</a> <a id="1444" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="1458" class="Symbol">=</a> <a id="1460" href="Function.Base.html#704" class="Function">id</a>
  <a id="1465" class="Symbol">;</a> <a id="1467" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="1481" class="Symbol">=</a> <a id="1483" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="1491" class="Symbol">}</a>

<a id="≈-isPartialOrder"></a><a id="1494" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a> <a id="1511" class="Symbol">:</a> <a id="1513" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="1528" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="1532" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="1536" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a> <a id="1553" class="Symbol">=</a> <a id="1555" class="Keyword">record</a>
  <a id="1564" class="Symbol">{</a> <a id="1566" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a>
  <a id="1594" class="Symbol">;</a> <a id="1596" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="1607" class="Symbol">=</a> <a id="1609" class="Symbol">λ</a> <a id="1611" href="Relation.Binary.Properties.Setoid.html#1611" class="Bound">i≈j</a> <a id="1615" href="Relation.Binary.Properties.Setoid.html#1615" class="Bound">_</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.Properties.Setoid.html#1611" class="Bound">i≈j</a>
  <a id="1625" class="Symbol">}</a>

<a id="preorder"></a><a id="1628" href="Relation.Binary.Properties.Setoid.html#1628" class="Function">preorder</a> <a id="1637" class="Symbol">:</a> <a id="1639" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1648" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1650" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1652" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1654" href="Relation.Binary.Properties.Setoid.html#1628" class="Function">preorder</a> <a id="1663" class="Symbol">=</a> <a id="1665" class="Keyword">record</a>
  <a id="1674" class="Symbol">{</a> <a id="1676" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1687" class="Symbol">=</a> <a id="1689" href="Relation.Binary.Properties.Setoid.html#1141" class="Function">isPreorder</a>
  <a id="1702" class="Symbol">}</a>

<a id="≈-preorder"></a><a id="1705" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">≈-preorder</a> <a id="1716" class="Symbol">:</a> <a id="1718" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="1727" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1729" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a> <a id="1731" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1733" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">≈-preorder</a> <a id="1744" class="Symbol">=</a> <a id="1746" class="Keyword">record</a>
  <a id="1755" class="Symbol">{</a> <a id="1757" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="1768" class="Symbol">=</a> <a id="1770" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a>
  <a id="1785" class="Symbol">}</a>

<a id="≈-poset"></a><a id="1788" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">≈-poset</a> <a id="1796" class="Symbol">:</a> <a id="1798" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="1804" href="Relation.Binary.Properties.Setoid.html#373" class="Bound">a</a> <a id="1806" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a> <a id="1808" href="Relation.Binary.Properties.Setoid.html#375" class="Bound">ℓ</a>
<a id="1810" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">≈-poset</a> <a id="1818" class="Symbol">=</a> <a id="1820" class="Keyword">record</a>
  <a id="1829" class="Symbol">{</a> <a id="1831" href="Relation.Binary.Bundles.html#4624" class="Field">isPartialOrder</a> <a id="1846" class="Symbol">=</a> <a id="1848" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a>
  <a id="1867" class="Symbol">}</a>

<a id="1870" class="Comment">------------------------------------------------------------------------</a>
<a id="1943" class="Comment">-- Properties of _≉_</a>

<a id="≉-sym"></a><a id="1965" href="Relation.Binary.Properties.Setoid.html#1965" class="Function">≉-sym</a> <a id="1971" class="Symbol">:</a>  <a id="1974" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1984" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
<a id="1988" href="Relation.Binary.Properties.Setoid.html#1965" class="Function">≉-sym</a> <a id="1994" href="Relation.Binary.Properties.Setoid.html#1994" class="Bound">x≉y</a> <a id="1998" class="Symbol">=</a>  <a id="2001" href="Relation.Binary.Properties.Setoid.html#1994" class="Bound">x≉y</a> <a id="2005" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2007" href="Relation.Binary.Structures.html#1245" class="Function">sym</a>

<a id="≉-respˡ"></a><a id="2012" href="Relation.Binary.Properties.Setoid.html#2012" class="Function">≉-respˡ</a> <a id="2020" class="Symbol">:</a> <a id="2022" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2026" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2036" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2040" href="Relation.Binary.Properties.Setoid.html#2012" class="Function">≉-respˡ</a> <a id="2048" href="Relation.Binary.Properties.Setoid.html#2048" class="Bound">x≈x′</a> <a id="2053" href="Relation.Binary.Properties.Setoid.html#2053" class="Bound">x≉y</a> <a id="2057" class="Symbol">=</a> <a id="2059" href="Relation.Binary.Properties.Setoid.html#2053" class="Bound">x≉y</a> <a id="2063" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2065" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2071" href="Relation.Binary.Properties.Setoid.html#2048" class="Bound">x≈x′</a>

<a id="≉-respʳ"></a><a id="2077" href="Relation.Binary.Properties.Setoid.html#2077" class="Function">≉-respʳ</a> <a id="2085" class="Symbol">:</a> <a id="2087" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2091" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2101" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2105" href="Relation.Binary.Properties.Setoid.html#2077" class="Function">≉-respʳ</a> <a id="2113" href="Relation.Binary.Properties.Setoid.html#2113" class="Bound">y≈y′</a> <a id="2118" href="Relation.Binary.Properties.Setoid.html#2118" class="Bound">x≉y</a> <a id="2122" href="Relation.Binary.Properties.Setoid.html#2122" class="Bound">x≈y′</a> <a id="2127" class="Symbol">=</a> <a id="2129" href="Relation.Binary.Properties.Setoid.html#2118" class="Bound">x≉y</a> <a id="2133" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="2135" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2141" href="Relation.Binary.Properties.Setoid.html#2122" class="Bound">x≈y′</a> <a id="2146" class="Symbol">(</a><a id="2147" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2151" href="Relation.Binary.Properties.Setoid.html#2113" class="Bound">y≈y′</a><a id="2155" class="Symbol">)</a>

<a id="≉-resp₂"></a><a id="2158" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a> <a id="2166" class="Symbol">:</a> <a id="2168" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a> <a id="2172" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2182" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2186" href="Relation.Binary.Properties.Setoid.html#2158" class="Function">≉-resp₂</a> <a id="2194" class="Symbol">=</a> <a id="2196" href="Relation.Binary.Properties.Setoid.html#2077" class="Function">≉-respʳ</a> <a id="2204" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2206" href="Relation.Binary.Properties.Setoid.html#2012" class="Function">≉-respˡ</a>

<a id="≉-irrefl"></a><a id="2215" href="Relation.Binary.Properties.Setoid.html#2215" class="Function">≉-irrefl</a> <a id="2224" class="Symbol">:</a> <a id="2226" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="2238" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2242" href="Relation.Binary.Bundles.Raw.html#891" class="Function Operator">_≉_</a>
<a id="2246" href="Relation.Binary.Properties.Setoid.html#2215" class="Function">≉-irrefl</a> <a id="2255" href="Relation.Binary.Properties.Setoid.html#2255" class="Bound">x≈y</a> <a id="2259" href="Relation.Binary.Properties.Setoid.html#2259" class="Bound">x≉y</a> <a id="2263" class="Symbol">=</a> <a id="2265" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2279" href="Relation.Binary.Properties.Setoid.html#2255" class="Bound">x≈y</a> <a id="2283" href="Relation.Binary.Properties.Setoid.html#2259" class="Bound">x≉y</a>

<a id="2288" class="Comment">------------------------------------------------------------------------</a>
<a id="2361" class="Comment">-- Equality is closed under composition</a>

<a id="≈;≈⇒≈"></a><a id="2402" href="Relation.Binary.Properties.Setoid.html#2402" class="Function">≈;≈⇒≈</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2414" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2416" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2420" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2422" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2426" href="Relation.Binary.Properties.Setoid.html#2402" class="Function">≈;≈⇒≈</a> <a id="2432" class="Symbol">=</a> <a id="2434" href="Relation.Binary.Construct.Composition.html#2930" class="Function">transitive⇒≈;≈⊆≈</a> <a id="2451" class="Symbol">_</a> <a id="2453" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>

<a id="≈⇒≈;≈"></a><a id="2460" href="Relation.Binary.Properties.Setoid.html#2460" class="Function">≈⇒≈;≈</a> <a id="2466" class="Symbol">:</a> <a id="2468" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2472" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2474" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2478" href="Relation.Binary.Construct.Composition.html#877" class="Function Operator">;</a> <a id="2480" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
<a id="2484" href="Relation.Binary.Properties.Setoid.html#2460" class="Function">≈⇒≈;≈</a> <a id="2490" class="Symbol">=</a> <a id="2492" href="Relation.Binary.Construct.Composition.html#2028" class="Function">impliesˡ</a> <a id="2501" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2505" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2509" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="2514" href="Function.Base.html#704" class="Function">id</a>

<a id="2518" class="Comment">------------------------------------------------------------------------</a>
<a id="2591" class="Comment">-- Other properties</a>

<a id="respʳ-flip"></a><a id="2612" href="Relation.Binary.Properties.Setoid.html#2612" class="Function">respʳ-flip</a> <a id="2623" class="Symbol">:</a> <a id="2625" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2629" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Function.Base.html#1657" class="Function">flip</a> <a id="2645" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2648" class="Symbol">)</a>
<a id="2650" href="Relation.Binary.Properties.Setoid.html#2612" class="Function">respʳ-flip</a> <a id="2661" href="Relation.Binary.Properties.Setoid.html#2661" class="Bound">y≈z</a> <a id="2665" href="Relation.Binary.Properties.Setoid.html#2665" class="Bound">x≈z</a> <a id="2669" class="Symbol">=</a> <a id="2671" href="Relation.Binary.Structures.html#1271" class="Function">trans</a> <a id="2677" href="Relation.Binary.Properties.Setoid.html#2665" class="Bound">x≈z</a> <a id="2681" class="Symbol">(</a><a id="2682" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="2686" href="Relation.Binary.Properties.Setoid.html#2661" class="Bound">y≈z</a><a id="2689" class="Symbol">)</a>

<a id="respˡ-flip"></a><a id="2692" href="Relation.Binary.Properties.Setoid.html#2692" class="Function">respˡ-flip</a> <a id="2703" class="Symbol">:</a> <a id="2705" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2709" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2719" class="Symbol">(</a><a id="2720" href="Function.Base.html#1657" class="Function">flip</a> <a id="2725" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="2728" class="Symbol">)</a>
<a id="2730" href="Relation.Binary.Properties.Setoid.html#2692" class="Function">respˡ-flip</a> <a id="2741" class="Symbol">=</a> <a id="2743" href="Relation.Binary.Structures.html#1271" class="Function">trans</a></pre></body></html>


==> anc/html/Relation.Binary.Properties.TotalOrder.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>TotalOrder (Relation.Binary.Properties.TotalOrder)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Properties.TotalOrder</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties satisfied by total orders</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">open</a> <a id="270" class="Keyword">import</a> <a id="277" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="301" class="Keyword">using</a> <a id="307" class="Symbol">(</a><a id="308" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a><a id="318" class="Symbol">;</a> <a id="320" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a><a id="333" class="Symbol">)</a>

<a id="336" class="Keyword">module</a> <a id="343" href="Relation.Binary.Properties.TotalOrder.html" class="Module">Relation.Binary.Properties.TotalOrder</a>
  <a id="383" class="Symbol">{</a><a id="384" href="Relation.Binary.Properties.TotalOrder.html#384" class="Bound">t₁</a> <a id="387" href="Relation.Binary.Properties.TotalOrder.html#387" class="Bound">t₂</a> <a id="390" href="Relation.Binary.Properties.TotalOrder.html#390" class="Bound">t₃</a><a id="392" class="Symbol">}</a> <a id="394" class="Symbol">(</a><a id="395" href="Relation.Binary.Properties.TotalOrder.html#395" class="Bound">T</a> <a id="397" class="Symbol">:</a> <a id="399" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="410" href="Relation.Binary.Properties.TotalOrder.html#384" class="Bound">t₁</a> <a id="413" href="Relation.Binary.Properties.TotalOrder.html#387" class="Bound">t₂</a> <a id="416" href="Relation.Binary.Properties.TotalOrder.html#390" class="Bound">t₃</a><a id="418" class="Symbol">)</a> <a id="420" class="Keyword">where</a>

<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="469" class="Symbol">)</a>
<a id="471" class="Keyword">open</a> <a id="476" class="Keyword">import</a> <a id="483" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="497" class="Keyword">using</a> <a id="503" class="Symbol">(</a><a id="504" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="508" class="Symbol">;</a> <a id="510" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">import</a> <a id="523" href="Relation.Binary.Construct.Flip.EqAndOrd.html" class="Module">Relation.Binary.Construct.Flip.EqAndOrd</a> <a id="563" class="Symbol">as</a> <a id="566" class="Module">EqAndOrd</a>
<a id="575" class="Keyword">open</a> <a id="580" class="Keyword">import</a> <a id="587" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="615" class="Keyword">using</a> <a id="621" class="Symbol">(</a><a id="622" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="631" class="Symbol">)</a>
<a id="633" class="Keyword">open</a> <a id="638" class="Keyword">import</a> <a id="645" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="734" class="Keyword">using</a> <a id="740" class="Symbol">(</a><a id="741" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a><a id="754" class="Symbol">)</a>

<a id="757" class="Keyword">open</a> <a id="762" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="773" href="Relation.Binary.Properties.TotalOrder.html#395" class="Bound">T</a>

<a id="776" class="Keyword">import</a> <a id="783" href="Relation.Binary.Construct.NonStrictToStrict.html" class="Module">Relation.Binary.Construct.NonStrictToStrict</a> <a id="827" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="831" href="Relation.Binary.Bundles.html#7717" class="Field Operator">_≤_</a> <a id="835" class="Symbol">as</a> <a id="ToStrict"></a><a id="838" href="Relation.Binary.Properties.TotalOrder.html#838" class="Module">ToStrict</a>
<a id="847" class="Keyword">import</a> <a id="854" href="Relation.Binary.Properties.Poset.html" class="Module">Relation.Binary.Properties.Poset</a> <a id="887" href="Relation.Binary.Bundles.html#7882" class="Function">poset</a> <a id="893" class="Symbol">as</a> <a id="PosetProperties"></a><a id="896" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a>

<a id="913" class="Comment">------------------------------------------------------------------------</a>
<a id="986" class="Comment">-- Total orders are almost decidable total orders</a>

<a id="decTotalOrder"></a><a id="1037" href="Relation.Binary.Properties.TotalOrder.html#1037" class="Function">decTotalOrder</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1063" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1067" class="Symbol">→</a> <a id="1069" href="Relation.Binary.Bundles.html#8160" class="Record">DecTotalOrder</a> <a id="1083" class="Symbol">_</a> <a id="1085" class="Symbol">_</a> <a id="1087" class="Symbol">_</a>
<a id="1089" href="Relation.Binary.Properties.TotalOrder.html#1037" class="Function">decTotalOrder</a> <a id="1103" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a> <a id="1105" class="Symbol">=</a> <a id="1107" class="Keyword">record</a>
  <a id="1116" class="Symbol">{</a> <a id="1118" href="Relation.Binary.Bundles.html#8346" class="Field">isDecTotalOrder</a> <a id="1134" class="Symbol">=</a> <a id="1136" class="Keyword">record</a>
    <a id="1147" class="Symbol">{</a> <a id="1149" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="1162" class="Symbol">=</a> <a id="1164" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a>
    <a id="1181" class="Symbol">;</a> <a id="1183" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="1196" class="Symbol">=</a> <a id="1198" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a>
    <a id="1204" class="Symbol">;</a> <a id="1206" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="1219" class="Symbol">=</a> <a id="1221" href="Relation.Binary.Consequences.html#2639" class="Function">total∧dec⇒dec</a> <a id="1235" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1245" href="Relation.Binary.Structures.html#4110" class="Function">antisym</a> <a id="1253" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1259" href="Relation.Binary.Properties.TotalOrder.html#1103" class="Bound">≟</a>
    <a id="1265" class="Symbol">}</a>
  <a id="1269" class="Symbol">}</a>

<a id="1272" class="Comment">------------------------------------------------------------------------</a>
<a id="1345" class="Comment">-- _≥_ - the flipped relation is also a total order</a>

<a id="1398" class="Keyword">open</a> <a id="1403" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="1419" class="Keyword">public</a>
  <a id="1428" class="Keyword">using</a>
  <a id="1436" class="Symbol">(</a> <a id="1438" href="Relation.Binary.Properties.Poset.html#1681" class="Function">≥-refl</a>
  <a id="1447" class="Symbol">;</a> <a id="1449" href="Relation.Binary.Properties.Poset.html#1705" class="Function">≥-reflexive</a>
  <a id="1463" class="Symbol">;</a> <a id="1465" href="Relation.Binary.Properties.Poset.html#1734" class="Function">≥-trans</a>
  <a id="1475" class="Symbol">;</a> <a id="1477" href="Relation.Binary.Properties.Poset.html#1759" class="Function">≥-antisym</a>
  <a id="1489" class="Symbol">;</a> <a id="1491" href="Relation.Binary.Properties.Poset.html#1340" class="Function">≥-isPreorder</a>
  <a id="1506" class="Symbol">;</a> <a id="1508" href="Relation.Binary.Properties.Poset.html#1396" class="Function">≥-isPartialOrder</a>
  <a id="1527" class="Symbol">;</a> <a id="1529" href="Relation.Binary.Properties.Poset.html#1380" class="Function">≥-preorder</a>
  <a id="1542" class="Symbol">;</a> <a id="1544" href="Relation.Binary.Properties.Poset.html#1533" class="Function">≥-poset</a>
  <a id="1554" class="Symbol">)</a>

<a id="≥-isTotalOrder"></a><a id="1557" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a> <a id="1572" class="Symbol">:</a> <a id="1574" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="1587" href="Relation.Binary.Bundles.html#7683" class="Field Operator">_≈_</a> <a id="1591" href="Relation.Binary.Bundles.html#5097" class="Function Operator">_≥_</a>
<a id="1595" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a> <a id="1610" class="Symbol">=</a> <a id="1612" href="Relation.Binary.Construct.Flip.EqAndOrd.html#4040" class="Function">EqAndOrd.isTotalOrder</a> <a id="1634" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a>

<a id="≥-totalOrder"></a><a id="1648" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1661" class="Symbol">:</a> <a id="1663" href="Relation.Binary.Bundles.html#7577" class="Record">TotalOrder</a> <a id="1674" class="Symbol">_</a> <a id="1676" class="Symbol">_</a> <a id="1678" class="Symbol">_</a>
<a id="1680" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1693" class="Symbol">=</a> <a id="1695" class="Keyword">record</a>
  <a id="1704" class="Symbol">{</a> <a id="1706" href="Relation.Binary.Bundles.html#7751" class="Field">isTotalOrder</a> <a id="1719" class="Symbol">=</a> <a id="1721" href="Relation.Binary.Properties.TotalOrder.html#1557" class="Function">≥-isTotalOrder</a>
  <a id="1738" class="Symbol">}</a>

<a id="1741" class="Keyword">open</a> <a id="1746" href="Relation.Binary.Bundles.html#7577" class="Module">TotalOrder</a> <a id="1757" href="Relation.Binary.Properties.TotalOrder.html#1648" class="Function">≥-totalOrder</a> <a id="1770" class="Keyword">public</a>
  <a id="1779" class="Keyword">using</a> <a id="1785" class="Symbol">()</a> <a id="1788" class="Keyword">renaming</a> <a id="1797" class="Symbol">(</a><a id="1798" href="Relation.Binary.Structures.html#6084" class="Function">total</a> <a id="1804" class="Symbol">to</a> <a id="1807" class="Function">≥-total</a><a id="1814" class="Symbol">)</a>

<a id="1817" class="Comment">------------------------------------------------------------------------</a>
<a id="1890" class="Comment">-- _&lt;_ - the strict version is a strict partial order</a>

<a id="1945" class="Comment">-- Note that total orders can NOT be turned into strict total orders as</a>
<a id="2017" class="Comment">-- in order to distinguish between the _≤_ and _&lt;_ cases we must have</a>
<a id="2087" class="Comment">-- decidable equality _≈_.</a>

<a id="2115" class="Keyword">open</a> <a id="2120" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="2136" class="Keyword">public</a>
  <a id="2145" class="Keyword">using</a>
  <a id="2153" class="Symbol">(</a> <a id="2155" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">_&lt;_</a>
  <a id="2161" class="Symbol">;</a> <a id="2163" href="Relation.Binary.Structures.html#4951" class="Function">&lt;-resp-≈</a>
  <a id="2174" class="Symbol">;</a> <a id="2176" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a>
  <a id="2188" class="Symbol">;</a> <a id="2190" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a>
  <a id="2202" class="Symbol">;</a> <a id="2204" href="Relation.Binary.Properties.Poset.html#2574" class="Function">&lt;-irrefl</a>
  <a id="2215" class="Symbol">;</a> <a id="2217" href="Relation.Binary.Properties.Poset.html#2597" class="Function">&lt;-asym</a>
  <a id="2226" class="Symbol">;</a> <a id="2228" href="Relation.Binary.Properties.Poset.html#2618" class="Function">&lt;-trans</a>
  <a id="2238" class="Symbol">;</a> <a id="2240" href="Relation.Binary.Properties.Poset.html#2191" class="Function">&lt;-isStrictPartialOrder</a>
  <a id="2265" class="Symbol">;</a> <a id="2267" href="Relation.Binary.Properties.Poset.html#2318" class="Function">&lt;-strictPartialOrder</a>
  <a id="2290" class="Symbol">;</a> <a id="2292" href="Relation.Binary.Properties.Poset.html#2631" class="Function">&lt;⇒≉</a>
  <a id="2298" class="Symbol">;</a> <a id="2300" href="Relation.Binary.Properties.Poset.html#2681" class="Function">≤∧≉⇒&lt;</a>
  <a id="2308" class="Symbol">;</a> <a id="2310" href="Relation.Binary.Properties.Poset.html#2745" class="Function">&lt;⇒≱</a>
  <a id="2316" class="Symbol">;</a> <a id="2318" href="Relation.Binary.Properties.Poset.html#2803" class="Function">≤⇒≯</a>
  <a id="2324" class="Symbol">)</a>

<a id="2327" class="Comment">------------------------------------------------------------------------</a>
<a id="2400" class="Comment">-- _≰_ - the negated order</a>

<a id="2428" class="Keyword">open</a> <a id="2433" href="Relation.Binary.Properties.TotalOrder.html#896" class="Module">PosetProperties</a> <a id="2449" class="Keyword">public</a>
  <a id="2458" class="Keyword">using</a>
  <a id="2466" class="Symbol">(</a> <a id="2468" href="Relation.Binary.Properties.Poset.html#1938" class="Function">≰-respʳ-≈</a>
  <a id="2480" class="Symbol">;</a> <a id="2482" href="Relation.Binary.Properties.Poset.html#1865" class="Function">≰-respˡ-≈</a>
  <a id="2494" class="Symbol">)</a>

<a id="≰⇒&gt;"></a><a id="2497" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2501" class="Symbol">:</a> <a id="2503" class="Symbol">∀</a> <a id="2505" class="Symbol">{</a><a id="2506" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a> <a id="2508" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a><a id="2509" class="Symbol">}</a> <a id="2511" class="Symbol">→</a> <a id="2513" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a> <a id="2515" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2517" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a> <a id="2519" class="Symbol">→</a> <a id="2521" href="Relation.Binary.Properties.TotalOrder.html#2508" class="Bound">y</a> <a id="2523" href="Relation.Binary.Properties.Poset.html#2157" class="Function Operator">&lt;</a> <a id="2525" href="Relation.Binary.Properties.TotalOrder.html#2506" class="Bound">x</a>
<a id="2527" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2531" class="Symbol">=</a> <a id="2533" href="Relation.Binary.Construct.NonStrictToStrict.html#1837" class="Function">ToStrict.≰⇒&gt;</a> <a id="2546" href="Relation.Binary.Structures.html#1245" class="Function">Eq.sym</a> <a id="2553" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="2563" href="Relation.Binary.Structures.html#6084" class="Function">total</a>

<a id="≰⇒≥"></a><a id="2570" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a> <a id="2574" class="Symbol">:</a> <a id="2576" class="Symbol">∀</a> <a id="2578" class="Symbol">{</a><a id="2579" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a> <a id="2581" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a><a id="2582" class="Symbol">}</a> <a id="2584" class="Symbol">→</a> <a id="2586" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a> <a id="2588" href="Relation.Binary.Bundles.html#5084" class="Function Operator">≰</a> <a id="2590" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a> <a id="2592" class="Symbol">→</a> <a id="2594" href="Relation.Binary.Properties.TotalOrder.html#2581" class="Bound">y</a> <a id="2596" href="Relation.Binary.Bundles.html#7717" class="Field Operator">≤</a> <a id="2598" href="Relation.Binary.Properties.TotalOrder.html#2579" class="Bound">x</a>
<a id="2600" href="Relation.Binary.Properties.TotalOrder.html#2570" class="Function">≰⇒≥</a> <a id="2604" href="Relation.Binary.Properties.TotalOrder.html#2604" class="Bound">x≰y</a> <a id="2608" class="Symbol">=</a> <a id="2610" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2616" class="Symbol">(</a><a id="2617" href="Relation.Binary.Properties.TotalOrder.html#2497" class="Function">≰⇒&gt;</a> <a id="2621" href="Relation.Binary.Properties.TotalOrder.html#2604" class="Bound">x≰y</a><a id="2624" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.Algebra.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Algebra (Relation.Binary.PropositionalEquality.Algebra)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.PropositionalEquality.Algebra</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality - Algebraic structures</a>
<a id="169" class="Comment">------------------------------------------------------------------------</a>

<a id="243" class="Symbol">{-#</a> <a id="247" class="Keyword">OPTIONS</a> <a id="255" class="Pragma">--cubical-compatible</a> <a id="276" class="Pragma">--safe</a> <a id="283" class="Symbol">#-}</a>

<a id="288" class="Keyword">module</a> <a id="295" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="341" class="Keyword">where</a>

<a id="348" class="Keyword">open</a> <a id="353" class="Keyword">import</a> <a id="360" href="Algebra.Bundles.html" class="Module">Algebra.Bundles</a> <a id="376" class="Keyword">using</a> <a id="382" class="Symbol">(</a><a id="383" href="Algebra.Bundles.html#1758" class="Record">Magma</a><a id="388" class="Symbol">)</a>
<a id="390" class="Keyword">open</a> <a id="395" class="Keyword">import</a> <a id="402" href="Algebra.Core.html" class="Module">Algebra.Core</a> <a id="415" class="Keyword">using</a> <a id="421" class="Symbol">(</a><a id="422" href="Algebra.Core.html#527" class="Function">Op₂</a><a id="425" class="Symbol">)</a>
<a id="427" class="Keyword">open</a> <a id="432" class="Keyword">import</a> <a id="439" href="Algebra.Structures.html" class="Module">Algebra.Structures</a> <a id="458" class="Keyword">using</a> <a id="464" class="Symbol">(</a><a id="465" href="Algebra.Structures.html#1708" class="Record">IsMagma</a><a id="472" class="Symbol">)</a>
<a id="474" class="Keyword">open</a> <a id="479" class="Keyword">import</a> <a id="486" href="Level.html" class="Module">Level</a> <a id="492" class="Keyword">using</a> <a id="498" class="Symbol">(</a><a id="499" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="504" class="Symbol">)</a>
<a id="506" class="Keyword">open</a> <a id="511" class="Keyword">import</a> <a id="518" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="571" class="Symbol">;</a> <a id="573" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="641" class="Keyword">using</a> <a id="647" class="Symbol">(</a><a id="648" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a><a id="661" class="Symbol">)</a>

<a id="664" class="Keyword">private</a>
  <a id="674" class="Keyword">variable</a>
    <a id="687" href="Relation.Binary.PropositionalEquality.Algebra.html#687" class="Generalizable">a</a> <a id="689" class="Symbol">:</a> <a id="691" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="701" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a> <a id="703" class="Symbol">:</a> <a id="705" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="709" href="Relation.Binary.PropositionalEquality.Algebra.html#687" class="Generalizable">a</a>

<a id="712" class="Comment">------------------------------------------------------------------------</a>
<a id="785" class="Comment">-- Any operation forms a magma over _≡_</a>

<a id="isMagma"></a><a id="826" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="834" class="Symbol">:</a> <a id="836" class="Symbol">(</a><a id="837" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a> <a id="841" class="Symbol">:</a> <a id="843" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="847" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a><a id="848" class="Symbol">)</a> <a id="850" class="Symbol">→</a> <a id="852" href="Algebra.Structures.html#1708" class="Record">IsMagma</a> <a id="860" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="864" href="Relation.Binary.PropositionalEquality.Algebra.html#837" class="Bound Operator">_∙_</a>
<a id="868" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="876" href="Relation.Binary.PropositionalEquality.Algebra.html#876" class="Bound Operator">_∙_</a> <a id="880" class="Symbol">=</a> <a id="882" class="Keyword">record</a>
  <a id="891" class="Symbol">{</a> <a id="893" href="Algebra.Structures.html#1760" class="Field">isEquivalence</a> <a id="907" class="Symbol">=</a> <a id="909" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="925" class="Symbol">;</a> <a id="927" href="Algebra.Structures.html#1798" class="Field">∙-cong</a>        <a id="941" class="Symbol">=</a> <a id="943" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="949" href="Relation.Binary.PropositionalEquality.Algebra.html#876" class="Bound Operator">_∙_</a>
  <a id="955" class="Symbol">}</a>

<a id="magma"></a><a id="958" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="964" class="Symbol">:</a> <a id="966" class="Symbol">(</a><a id="967" href="Relation.Binary.PropositionalEquality.Algebra.html#967" class="Bound Operator">_∙_</a> <a id="971" class="Symbol">:</a> <a id="973" href="Algebra.Core.html#527" class="Function">Op₂</a> <a id="977" href="Relation.Binary.PropositionalEquality.Algebra.html#701" class="Generalizable">A</a><a id="978" class="Symbol">)</a> <a id="980" class="Symbol">→</a> <a id="982" href="Algebra.Bundles.html#1758" class="Record">Magma</a> <a id="988" class="Symbol">_</a> <a id="990" class="Symbol">_</a>
<a id="992" href="Relation.Binary.PropositionalEquality.Algebra.html#958" class="Function">magma</a> <a id="998" href="Relation.Binary.PropositionalEquality.Algebra.html#998" class="Bound Operator">_∙_</a> <a id="1002" class="Symbol">=</a> <a id="1004" class="Keyword">record</a>
  <a id="1013" class="Symbol">{</a> <a id="1015" href="Algebra.Bundles.html#1910" class="Field">isMagma</a> <a id="1023" class="Symbol">=</a> <a id="1025" href="Relation.Binary.PropositionalEquality.Algebra.html#826" class="Function">isMagma</a> <a id="1033" href="Relation.Binary.PropositionalEquality.Algebra.html#998" class="Bound Operator">_∙_</a>
  <a id="1039" class="Symbol">}</a></pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Binary.PropositionalEquality.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.PropositionalEquality.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="204" class="Comment">-- Relation.Binary.PropositionalEquality.</a>
<a id="246" class="Comment">------------------------------------------------------------------------</a>

<a id="320" class="Symbol">{-#</a> <a id="324" class="Keyword">OPTIONS</a> <a id="332" class="Pragma">--cubical-compatible</a> <a id="353" class="Pragma">--safe</a> <a id="360" class="Symbol">#-}</a>

<a id="365" class="Keyword">module</a> <a id="372" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="415" class="Keyword">where</a>

<a id="422" class="Keyword">open</a> <a id="427" class="Keyword">import</a> <a id="434" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="452" class="Keyword">using</a> <a id="458" class="Symbol">(</a><a id="459" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Base.html" class="Module">Function.Base</a> <a id="490" class="Keyword">using</a> <a id="496" class="Symbol">(</a><a id="497" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="500" class="Symbol">)</a>
<a id="502" class="Keyword">open</a> <a id="507" class="Keyword">import</a> <a id="514" href="Level.html" class="Module">Level</a> <a id="520" class="Keyword">using</a> <a id="526" class="Symbol">(</a><a id="527" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="532" class="Symbol">;</a> <a id="534" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="537" class="Symbol">)</a>
<a id="539" class="Keyword">open</a> <a id="544" class="Keyword">import</a> <a id="551" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="572" class="Keyword">using</a> <a id="578" class="Symbol">(</a><a id="579" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="582" class="Symbol">;</a> <a id="584" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="587" class="Symbol">)</a>
<a id="589" class="Keyword">open</a> <a id="594" class="Keyword">import</a> <a id="601" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="631" class="Keyword">using</a> <a id="637" class="Symbol">(</a><a id="638" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a><a id="647" class="Symbol">;</a> <a id="649" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="659" class="Symbol">;</a> <a id="661" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a>
        <a id="682" class="Symbol">;</a> <a id="684" href="Relation.Binary.Definitions.html#5277" class="Function Operator">_Respects_</a><a id="694" class="Symbol">;</a> <a id="696" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a><a id="707" class="Symbol">;</a> <a id="709" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="720" class="Symbol">;</a> <a id="722" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="733" class="Symbol">)</a>
<a id="735" class="Keyword">open</a> <a id="740" class="Keyword">import</a> <a id="747" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="778" class="Keyword">using</a> <a id="784" class="Symbol">(</a><a id="785" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="787" class="Symbol">)</a>

<a id="790" class="Keyword">private</a>
  <a id="800" class="Keyword">variable</a>
    <a id="813" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a> <a id="815" href="Relation.Binary.PropositionalEquality.Core.html#815" class="Generalizable">b</a> <a id="817" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a> <a id="819" class="Symbol">:</a> <a id="821" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="831" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="833" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a> <a id="835" href="Relation.Binary.PropositionalEquality.Core.html#835" class="Generalizable">C</a> <a id="837" class="Symbol">:</a> <a id="839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="843" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a>

<a id="846" class="Comment">------------------------------------------------------------------------</a>
<a id="919" class="Comment">-- Propositional equality</a>

<a id="946" class="Keyword">open</a> <a id="951" class="Keyword">import</a> <a id="958" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="980" class="Keyword">public</a>

<a id="988" class="Keyword">infix</a> <a id="994" class="Number">4</a> <a id="996" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="_≢_"></a><a id="1000" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a> <a id="1004" class="Symbol">:</a> <a id="1006" class="Symbol">{</a><a id="1007" href="Relation.Binary.PropositionalEquality.Core.html#1007" class="Bound">A</a> <a id="1009" class="Symbol">:</a> <a id="1011" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1015" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a><a id="1016" class="Symbol">}</a> <a id="1018" class="Symbol">→</a> <a id="1020" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1024" href="Relation.Binary.PropositionalEquality.Core.html#1007" class="Bound">A</a> <a id="1026" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a>
<a id="1028" href="Relation.Binary.PropositionalEquality.Core.html#1028" class="Bound">x</a> <a id="1030" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="1032" href="Relation.Binary.PropositionalEquality.Core.html#1032" class="Bound">y</a> <a id="1034" class="Symbol">=</a> <a id="1036" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1038" href="Relation.Binary.PropositionalEquality.Core.html#1028" class="Bound">x</a> <a id="1040" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1042" href="Relation.Binary.PropositionalEquality.Core.html#1032" class="Bound">y</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Pointwise equality</a>

<a id="1141" class="Keyword">infix</a> <a id="1147" class="Number">4</a> <a id="1149" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a>

<a id="_≗_"></a><a id="1154" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a> <a id="1158" class="Symbol">:</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Binary.PropositionalEquality.Core.html#1161" class="Bound">f</a> <a id="1163" href="Relation.Binary.PropositionalEquality.Core.html#1163" class="Bound">g</a> <a id="1165" class="Symbol">:</a> <a id="1167" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1172" class="Symbol">)</a> <a id="1174" class="Symbol">→</a> <a id="1176" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1180" class="Symbol">_</a>
<a id="1182" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a> <a id="1186" class="Symbol">{</a><a id="1187" class="Argument">A</a> <a id="1189" class="Symbol">=</a> <a id="1191" href="Relation.Binary.PropositionalEquality.Core.html#1191" class="Bound">A</a><a id="1192" class="Symbol">}</a> <a id="1194" class="Symbol">{</a><a id="1195" class="Argument">B</a> <a id="1197" class="Symbol">=</a> <a id="1199" href="Relation.Binary.PropositionalEquality.Core.html#1199" class="Bound">B</a><a id="1200" class="Symbol">}</a> <a id="1202" href="Relation.Binary.PropositionalEquality.Core.html#1202" class="Bound">f</a> <a id="1204" href="Relation.Binary.PropositionalEquality.Core.html#1204" class="Bound">g</a> <a id="1206" class="Symbol">=</a> <a id="1208" class="Symbol">∀</a> <a id="1210" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">x</a> <a id="1212" class="Symbol">→</a> <a id="1214" href="Relation.Binary.PropositionalEquality.Core.html#1202" class="Bound">f</a> <a id="1216" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">x</a> <a id="1218" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1220" href="Relation.Binary.PropositionalEquality.Core.html#1204" class="Bound">g</a> <a id="1222" href="Relation.Binary.PropositionalEquality.Core.html#1210" class="Bound">x</a>


<a id="1226" class="Comment">------------------------------------------------------------------------</a>
<a id="1299" class="Comment">-- A variant of `refl` where the argument is explicit</a>

<a id="1354" class="Keyword">pattern</a> <a id="erefl"></a><a id="1362" href="Relation.Binary.PropositionalEquality.Core.html#1362" class="InductiveConstructor">erefl</a> <a id="1368" href="Relation.Binary.PropositionalEquality.Core.html#1382" class="Bound">x</a> <a id="1370" class="Symbol">=</a> <a id="1372" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1377" class="Symbol">{</a><a id="1378" class="Argument">x</a> <a id="1380" class="Symbol">=</a> <a id="1382" href="Relation.Binary.PropositionalEquality.Core.html#1382" class="Bound">x</a><a id="1383" class="Symbol">}</a>

<a id="1386" class="Comment">------------------------------------------------------------------------</a>
<a id="1459" class="Comment">-- Congruence lemmas</a>

<a id="cong"></a><a id="1481" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1486" class="Symbol">:</a> <a id="1488" class="Symbol">∀</a> <a id="1490" class="Symbol">(</a><a id="1491" href="Relation.Binary.PropositionalEquality.Core.html#1491" class="Bound">f</a> <a id="1493" class="Symbol">:</a> <a id="1495" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1497" class="Symbol">→</a> <a id="1499" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1500" class="Symbol">)</a> <a id="1502" class="Symbol">{</a><a id="1503" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">x</a> <a id="1505" href="Relation.Binary.PropositionalEquality.Core.html#1505" class="Bound">y</a><a id="1506" class="Symbol">}</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">x</a> <a id="1512" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1514" href="Relation.Binary.PropositionalEquality.Core.html#1505" class="Bound">y</a> <a id="1516" class="Symbol">→</a> <a id="1518" href="Relation.Binary.PropositionalEquality.Core.html#1491" class="Bound">f</a> <a id="1520" href="Relation.Binary.PropositionalEquality.Core.html#1503" class="Bound">x</a> <a id="1522" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1524" href="Relation.Binary.PropositionalEquality.Core.html#1491" class="Bound">f</a> <a id="1526" href="Relation.Binary.PropositionalEquality.Core.html#1505" class="Bound">y</a>
<a id="1528" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1533" href="Relation.Binary.PropositionalEquality.Core.html#1533" class="Bound">f</a> <a id="1535" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1540" class="Symbol">=</a> <a id="1542" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong′"></a><a id="1548" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1554" class="Symbol">:</a> <a id="1556" class="Symbol">∀</a> <a id="1558" class="Symbol">{</a><a id="1559" href="Relation.Binary.PropositionalEquality.Core.html#1559" class="Bound">f</a> <a id="1561" class="Symbol">:</a> <a id="1563" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1565" class="Symbol">→</a> <a id="1567" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1568" class="Symbol">}</a> <a id="1570" href="Relation.Binary.PropositionalEquality.Core.html#1570" class="Bound">x</a> <a id="1572" class="Symbol">→</a> <a id="1574" href="Relation.Binary.PropositionalEquality.Core.html#1559" class="Bound">f</a> <a id="1576" href="Relation.Binary.PropositionalEquality.Core.html#1570" class="Bound">x</a> <a id="1578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1580" href="Relation.Binary.PropositionalEquality.Core.html#1559" class="Bound">f</a> <a id="1582" href="Relation.Binary.PropositionalEquality.Core.html#1570" class="Bound">x</a>
<a id="1584" href="Relation.Binary.PropositionalEquality.Core.html#1548" class="Function">cong′</a> <a id="1590" class="Symbol">_</a> <a id="1592" class="Symbol">=</a> <a id="1594" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="icong"></a><a id="1600" href="Relation.Binary.PropositionalEquality.Core.html#1600" class="Function">icong</a> <a id="1606" class="Symbol">:</a> <a id="1608" class="Symbol">∀</a> <a id="1610" class="Symbol">{</a><a id="1611" href="Relation.Binary.PropositionalEquality.Core.html#1611" class="Bound">f</a> <a id="1613" class="Symbol">:</a> <a id="1615" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1620" class="Symbol">}</a> <a id="1622" class="Symbol">{</a><a id="1623" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">x</a> <a id="1625" href="Relation.Binary.PropositionalEquality.Core.html#1625" class="Bound">y</a><a id="1626" class="Symbol">}</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">x</a> <a id="1632" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1634" href="Relation.Binary.PropositionalEquality.Core.html#1625" class="Bound">y</a> <a id="1636" class="Symbol">→</a> <a id="1638" href="Relation.Binary.PropositionalEquality.Core.html#1611" class="Bound">f</a> <a id="1640" href="Relation.Binary.PropositionalEquality.Core.html#1623" class="Bound">x</a> <a id="1642" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1644" href="Relation.Binary.PropositionalEquality.Core.html#1611" class="Bound">f</a> <a id="1646" href="Relation.Binary.PropositionalEquality.Core.html#1625" class="Bound">y</a>
<a id="1648" href="Relation.Binary.PropositionalEquality.Core.html#1600" class="Function">icong</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1661" class="Symbol">_</a>

<a id="icong′"></a><a id="1664" href="Relation.Binary.PropositionalEquality.Core.html#1664" class="Function">icong′</a> <a id="1671" class="Symbol">:</a> <a id="1673" class="Symbol">∀</a> <a id="1675" class="Symbol">{</a><a id="1676" href="Relation.Binary.PropositionalEquality.Core.html#1676" class="Bound">f</a> <a id="1678" class="Symbol">:</a> <a id="1680" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1682" class="Symbol">→</a> <a id="1684" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a><a id="1685" class="Symbol">}</a> <a id="1687" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1689" class="Symbol">→</a> <a id="1691" href="Relation.Binary.PropositionalEquality.Core.html#1676" class="Bound">f</a> <a id="1693" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a> <a id="1695" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1697" href="Relation.Binary.PropositionalEquality.Core.html#1676" class="Bound">f</a> <a id="1699" href="Relation.Binary.PropositionalEquality.Core.html#1687" class="Bound">x</a>
<a id="1701" href="Relation.Binary.PropositionalEquality.Core.html#1664" class="Function">icong′</a> <a id="1708" class="Symbol">_</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂"></a><a id="1718" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1724" class="Symbol">:</a> <a id="1726" class="Symbol">∀</a> <a id="1728" class="Symbol">(</a><a id="1729" href="Relation.Binary.PropositionalEquality.Core.html#1729" class="Bound">f</a> <a id="1731" class="Symbol">:</a> <a id="1733" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="1735" class="Symbol">→</a> <a id="1737" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a> <a id="1739" class="Symbol">→</a> <a id="1741" href="Relation.Binary.PropositionalEquality.Core.html#835" class="Generalizable">C</a><a id="1742" class="Symbol">)</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Relation.Binary.PropositionalEquality.Core.html#1745" class="Bound">x</a> <a id="1747" href="Relation.Binary.PropositionalEquality.Core.html#1747" class="Bound">y</a> <a id="1749" href="Relation.Binary.PropositionalEquality.Core.html#1749" class="Bound">u</a> <a id="1751" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">v</a><a id="1752" class="Symbol">}</a> <a id="1754" class="Symbol">→</a> <a id="1756" href="Relation.Binary.PropositionalEquality.Core.html#1745" class="Bound">x</a> <a id="1758" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1760" href="Relation.Binary.PropositionalEquality.Core.html#1747" class="Bound">y</a> <a id="1762" class="Symbol">→</a> <a id="1764" href="Relation.Binary.PropositionalEquality.Core.html#1749" class="Bound">u</a> <a id="1766" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1768" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">v</a> <a id="1770" class="Symbol">→</a> <a id="1772" href="Relation.Binary.PropositionalEquality.Core.html#1729" class="Bound">f</a> <a id="1774" href="Relation.Binary.PropositionalEquality.Core.html#1745" class="Bound">x</a> <a id="1776" href="Relation.Binary.PropositionalEquality.Core.html#1749" class="Bound">u</a> <a id="1778" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1780" href="Relation.Binary.PropositionalEquality.Core.html#1729" class="Bound">f</a> <a id="1782" href="Relation.Binary.PropositionalEquality.Core.html#1747" class="Bound">y</a> <a id="1784" href="Relation.Binary.PropositionalEquality.Core.html#1751" class="Bound">v</a>
<a id="1786" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="1792" href="Relation.Binary.PropositionalEquality.Core.html#1792" class="Bound">f</a> <a id="1794" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1799" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1804" class="Symbol">=</a> <a id="1806" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-app"></a><a id="1812" href="Relation.Binary.PropositionalEquality.Core.html#1812" class="Function">cong-app</a> <a id="1821" class="Symbol">:</a> <a id="1823" class="Symbol">∀</a> <a id="1825" class="Symbol">{</a><a id="1826" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a> <a id="1828" class="Symbol">:</a> <a id="1830" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1834" href="Relation.Binary.PropositionalEquality.Core.html#813" class="Generalizable">a</a><a id="1835" class="Symbol">}</a> <a id="1837" class="Symbol">{</a><a id="1838" href="Relation.Binary.PropositionalEquality.Core.html#1838" class="Bound">B</a> <a id="1840" class="Symbol">:</a> <a id="1842" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a> <a id="1844" class="Symbol">→</a> <a id="1846" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1850" href="Relation.Binary.PropositionalEquality.Core.html#815" class="Generalizable">b</a><a id="1851" class="Symbol">}</a> <a id="1853" class="Symbol">{</a><a id="1854" href="Relation.Binary.PropositionalEquality.Core.html#1854" class="Bound">f</a> <a id="1856" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">g</a> <a id="1858" class="Symbol">:</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Relation.Binary.PropositionalEquality.Core.html#1861" class="Bound">x</a> <a id="1863" class="Symbol">:</a> <a id="1865" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a><a id="1866" class="Symbol">)</a> <a id="1868" class="Symbol">→</a> <a id="1870" href="Relation.Binary.PropositionalEquality.Core.html#1838" class="Bound">B</a> <a id="1872" href="Relation.Binary.PropositionalEquality.Core.html#1861" class="Bound">x</a><a id="1873" class="Symbol">}</a> <a id="1875" class="Symbol">→</a>
           <a id="1888" href="Relation.Binary.PropositionalEquality.Core.html#1854" class="Bound">f</a> <a id="1890" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1892" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">g</a> <a id="1894" class="Symbol">→</a> <a id="1896" class="Symbol">(</a><a id="1897" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">x</a> <a id="1899" class="Symbol">:</a> <a id="1901" href="Relation.Binary.PropositionalEquality.Core.html#1826" class="Bound">A</a><a id="1902" class="Symbol">)</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Relation.Binary.PropositionalEquality.Core.html#1854" class="Bound">f</a> <a id="1908" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">x</a> <a id="1910" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1912" href="Relation.Binary.PropositionalEquality.Core.html#1856" class="Bound">g</a> <a id="1914" href="Relation.Binary.PropositionalEquality.Core.html#1897" class="Bound">x</a>
<a id="1916" href="Relation.Binary.PropositionalEquality.Core.html#1812" class="Function">cong-app</a> <a id="1925" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1930" href="Relation.Binary.PropositionalEquality.Core.html#1930" class="Bound">x</a> <a id="1932" class="Symbol">=</a> <a id="1934" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="1940" class="Comment">------------------------------------------------------------------------</a>
<a id="2013" class="Comment">-- Properties of _≡_</a>

<a id="sym"></a><a id="2035" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2039" class="Symbol">:</a> <a id="2041" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2051" class="Symbol">{</a><a id="2052" class="Argument">A</a> <a id="2054" class="Symbol">=</a> <a id="2056" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2057" class="Symbol">}</a> <a id="2059" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2063" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2067" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2072" class="Symbol">=</a> <a id="2074" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans"></a><a id="2080" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2086" class="Symbol">:</a> <a id="2088" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2099" class="Symbol">{</a><a id="2100" class="Argument">A</a> <a id="2102" class="Symbol">=</a> <a id="2104" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2105" class="Symbol">}</a> <a id="2107" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2111" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2117" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2122" href="Relation.Binary.PropositionalEquality.Core.html#2122" class="Bound">eq</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Relation.Binary.PropositionalEquality.Core.html#2122" class="Bound">eq</a>

<a id="subst"></a><a id="2131" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2137" class="Symbol">:</a> <a id="2139" href="Relation.Binary.Definitions.html#6053" class="Function">Substitutive</a> <a id="2152" class="Symbol">{</a><a id="2153" class="Argument">A</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2158" class="Symbol">}</a> <a id="2160" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2164" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a>
<a id="2166" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2172" href="Relation.Binary.PropositionalEquality.Core.html#2172" class="Bound">P</a> <a id="2174" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2179" href="Relation.Binary.PropositionalEquality.Core.html#2179" class="Bound">p</a> <a id="2181" class="Symbol">=</a> <a id="2183" href="Relation.Binary.PropositionalEquality.Core.html#2179" class="Bound">p</a>

<a id="subst₂"></a><a id="2186" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="2193" class="Symbol">:</a> <a id="2195" class="Symbol">∀</a> <a id="2197" class="Symbol">(</a><a id="2198" href="Relation.Binary.PropositionalEquality.Core.html#2198" class="Bound Operator">_∼_</a> <a id="2202" class="Symbol">:</a> <a id="2204" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2208" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Core.html#833" class="Generalizable">B</a> <a id="2212" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2213" class="Symbol">)</a> <a id="2215" class="Symbol">{</a><a id="2216" href="Relation.Binary.PropositionalEquality.Core.html#2216" class="Bound">x</a> <a id="2218" href="Relation.Binary.PropositionalEquality.Core.html#2218" class="Bound">y</a> <a id="2220" href="Relation.Binary.PropositionalEquality.Core.html#2220" class="Bound">u</a> <a id="2222" href="Relation.Binary.PropositionalEquality.Core.html#2222" class="Bound">v</a><a id="2223" class="Symbol">}</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Relation.Binary.PropositionalEquality.Core.html#2216" class="Bound">x</a> <a id="2229" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2231" href="Relation.Binary.PropositionalEquality.Core.html#2218" class="Bound">y</a> <a id="2233" class="Symbol">→</a> <a id="2235" href="Relation.Binary.PropositionalEquality.Core.html#2220" class="Bound">u</a> <a id="2237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2239" href="Relation.Binary.PropositionalEquality.Core.html#2222" class="Bound">v</a> <a id="2241" class="Symbol">→</a> <a id="2243" href="Relation.Binary.PropositionalEquality.Core.html#2216" class="Bound">x</a> <a id="2245" href="Relation.Binary.PropositionalEquality.Core.html#2198" class="Bound Operator">∼</a> <a id="2247" href="Relation.Binary.PropositionalEquality.Core.html#2220" class="Bound">u</a> <a id="2249" class="Symbol">→</a> <a id="2251" href="Relation.Binary.PropositionalEquality.Core.html#2218" class="Bound">y</a> <a id="2253" href="Relation.Binary.PropositionalEquality.Core.html#2198" class="Bound Operator">∼</a> <a id="2255" href="Relation.Binary.PropositionalEquality.Core.html#2222" class="Bound">v</a>
<a id="2257" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="2264" class="Symbol">_</a> <a id="2266" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2271" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2276" href="Relation.Binary.PropositionalEquality.Core.html#2276" class="Bound">p</a> <a id="2278" class="Symbol">=</a> <a id="2280" href="Relation.Binary.PropositionalEquality.Core.html#2276" class="Bound">p</a>

<a id="resp"></a><a id="2283" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2288" class="Symbol">:</a> <a id="2290" class="Symbol">∀</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Relation.Binary.PropositionalEquality.Core.html#2293" class="Bound">P</a> <a id="2295" class="Symbol">:</a> <a id="2297" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2299" class="Symbol">→</a> <a id="2301" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2305" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2306" class="Symbol">)</a> <a id="2308" class="Symbol">→</a> <a id="2310" href="Relation.Binary.PropositionalEquality.Core.html#2293" class="Bound">P</a> <a id="2312" href="Relation.Binary.Definitions.html#5277" class="Function Operator">Respects</a> <a id="2321" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2325" href="Relation.Binary.PropositionalEquality.Core.html#2283" class="Function">resp</a> <a id="2330" href="Relation.Binary.PropositionalEquality.Core.html#2330" class="Bound">P</a> <a id="2332" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2337" href="Relation.Binary.PropositionalEquality.Core.html#2337" class="Bound">p</a> <a id="2339" class="Symbol">=</a> <a id="2341" href="Relation.Binary.PropositionalEquality.Core.html#2337" class="Bound">p</a>

<a id="respˡ"></a><a id="2344" href="Relation.Binary.PropositionalEquality.Core.html#2344" class="Function">respˡ</a> <a id="2350" class="Symbol">:</a> <a id="2352" class="Symbol">∀</a> <a id="2354" class="Symbol">(</a><a id="2355" href="Relation.Binary.PropositionalEquality.Core.html#2355" class="Bound">∼</a> <a id="2357" class="Symbol">:</a> <a id="2359" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2363" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2365" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Relation.Binary.PropositionalEquality.Core.html#2355" class="Bound">∼</a> <a id="2372" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2382" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2386" href="Relation.Binary.PropositionalEquality.Core.html#2344" class="Function">respˡ</a> <a id="2392" href="Relation.Binary.PropositionalEquality.Core.html#2392" class="Bound Operator">_∼_</a> <a id="2396" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2401" href="Relation.Binary.PropositionalEquality.Core.html#2401" class="Bound">x∼y</a> <a id="2405" class="Symbol">=</a> <a id="2407" href="Relation.Binary.PropositionalEquality.Core.html#2401" class="Bound">x∼y</a>

<a id="respʳ"></a><a id="2412" href="Relation.Binary.PropositionalEquality.Core.html#2412" class="Function">respʳ</a> <a id="2418" class="Symbol">:</a> <a id="2420" class="Symbol">∀</a> <a id="2422" class="Symbol">(</a><a id="2423" href="Relation.Binary.PropositionalEquality.Core.html#2423" class="Bound">∼</a> <a id="2425" class="Symbol">:</a> <a id="2427" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2431" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2433" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2434" class="Symbol">)</a> <a id="2436" class="Symbol">→</a> <a id="2438" href="Relation.Binary.PropositionalEquality.Core.html#2423" class="Bound">∼</a> <a id="2440" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2450" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2454" href="Relation.Binary.PropositionalEquality.Core.html#2412" class="Function">respʳ</a> <a id="2460" href="Relation.Binary.PropositionalEquality.Core.html#2460" class="Bound Operator">_∼_</a> <a id="2464" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2469" href="Relation.Binary.PropositionalEquality.Core.html#2469" class="Bound">x∼y</a> <a id="2473" class="Symbol">=</a> <a id="2475" href="Relation.Binary.PropositionalEquality.Core.html#2469" class="Bound">x∼y</a>

<a id="resp₂"></a><a id="2480" href="Relation.Binary.PropositionalEquality.Core.html#2480" class="Function">resp₂</a> <a id="2486" class="Symbol">:</a> <a id="2488" class="Symbol">∀</a> <a id="2490" class="Symbol">(</a><a id="2491" href="Relation.Binary.PropositionalEquality.Core.html#2491" class="Bound">∼</a> <a id="2493" class="Symbol">:</a> <a id="2495" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2499" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a> <a id="2501" href="Relation.Binary.PropositionalEquality.Core.html#817" class="Generalizable">ℓ</a><a id="2502" class="Symbol">)</a> <a id="2504" class="Symbol">→</a> <a id="2506" href="Relation.Binary.PropositionalEquality.Core.html#2491" class="Bound">∼</a> <a id="2508" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="2522" href="Relation.Binary.PropositionalEquality.Core.html#2480" class="Function">resp₂</a> <a id="2528" href="Relation.Binary.PropositionalEquality.Core.html#2528" class="Bound Operator">_∼_</a> <a id="2532" class="Symbol">=</a> <a id="2534" href="Relation.Binary.PropositionalEquality.Core.html#2412" class="Function">respʳ</a> <a id="2540" href="Relation.Binary.PropositionalEquality.Core.html#2528" class="Bound Operator">_∼_</a> <a id="2544" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2546" href="Relation.Binary.PropositionalEquality.Core.html#2344" class="Function">respˡ</a> <a id="2552" href="Relation.Binary.PropositionalEquality.Core.html#2528" class="Bound Operator">_∼_</a>

<a id="2557" class="Comment">------------------------------------------------------------------------</a>
<a id="2630" class="Comment">-- Properties of _≢_</a>

<a id="≢-sym"></a><a id="2652" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="2658" class="Symbol">:</a> <a id="2660" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="2670" class="Symbol">{</a><a id="2671" class="Argument">A</a> <a id="2673" class="Symbol">=</a> <a id="2675" href="Relation.Binary.PropositionalEquality.Core.html#831" class="Generalizable">A</a><a id="2676" class="Symbol">}</a> <a id="2678" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">_≢_</a>
<a id="2682" href="Relation.Binary.PropositionalEquality.Core.html#2652" class="Function">≢-sym</a> <a id="2688" href="Relation.Binary.PropositionalEquality.Core.html#2688" class="Bound">x≢y</a> <a id="2692" class="Symbol">=</a>  <a id="2695" href="Relation.Binary.PropositionalEquality.Core.html#2688" class="Bound">x≢y</a> <a id="2699" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2701" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a></pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Relation.Binary.PropositionalEquality.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.PropositionalEquality.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional equality</a>
<a id="132" class="Comment">--</a>
<a id="135" class="Comment">-- This file contains some core properies of propositional equality</a>
<a id="203" class="Comment">-- which are re-exported by Relation.Binary.PropositionalEquality. They</a>
<a id="275" class="Comment">-- are ``equality rearrangement&#39;&#39; lemmas.</a>
<a id="317" class="Comment">------------------------------------------------------------------------</a>

<a id="391" class="Symbol">{-#</a> <a id="395" class="Keyword">OPTIONS</a> <a id="403" class="Pragma">--cubical-compatible</a> <a id="424" class="Pragma">--safe</a> <a id="431" class="Symbol">#-}</a>

<a id="436" class="Keyword">module</a> <a id="443" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="492" class="Keyword">where</a>

<a id="499" class="Keyword">open</a> <a id="504" class="Keyword">import</a> <a id="511" href="Function.Base.html" class="Module">Function.Base</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Function.Base.html#704" class="Function">id</a><a id="534" class="Symbol">;</a> <a id="536" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="539" class="Symbol">)</a>
<a id="541" class="Keyword">open</a> <a id="546" class="Keyword">import</a> <a id="553" href="Level.html" class="Module">Level</a> <a id="559" class="Keyword">using</a> <a id="565" class="Symbol">(</a><a id="566" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="571" class="Symbol">)</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="609" class="Keyword">using</a> <a id="615" class="Symbol">(</a><a id="616" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="622" class="Symbol">;</a> <a id="624" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a><a id="633" class="Symbol">;</a> <a id="635" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="643" class="Symbol">;</a> <a id="645" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a><a id="650" class="Symbol">)</a>
<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="693" class="Keyword">using</a> <a id="699" class="Symbol">(</a><a id="700" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a><a id="731" class="Symbol">;</a> <a id="733" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="743" class="Symbol">;</a> <a id="745" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a><a id="759" class="Symbol">)</a>
<a id="761" class="Keyword">open</a> <a id="766" class="Keyword">import</a> <a id="773" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="801" class="Keyword">using</a> <a id="807" class="Symbol">(</a><a id="808" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="825" class="Symbol">)</a>
<a id="827" class="Keyword">import</a> <a id="834" href="Relation.Binary.Properties.Setoid.html" class="Module">Relation.Binary.Properties.Setoid</a> <a id="868" class="Symbol">as</a> <a id="871" class="Module">Setoid</a>
  <a id="880" class="Keyword">using</a> <a id="886" class="Symbol">(</a><a id="887" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">≈-isPreorder</a><a id="899" class="Symbol">;</a> <a id="901" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">≈-isPartialOrder</a><a id="917" class="Symbol">;</a> <a id="919" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">≈-preorder</a><a id="929" class="Symbol">;</a> <a id="931" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">≈-poset</a><a id="938" class="Symbol">)</a>
<a id="940" class="Keyword">open</a> <a id="945" class="Keyword">import</a> <a id="952" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a>
  <a id="997" class="Keyword">using</a> <a id="1003" class="Symbol">(</a><a id="1004" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1013" class="Symbol">;</a> <a id="1015" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1019" class="Symbol">;</a> <a id="1021" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a><a id="1026" class="Symbol">;</a> <a id="1028" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="1033" class="Symbol">;</a> <a id="1035" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="1038" class="Symbol">;</a> <a id="1040" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a><a id="1046" class="Symbol">;</a> <a id="1048" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a><a id="1053" class="Symbol">)</a>
<a id="1055" class="Keyword">open</a> <a id="1060" class="Keyword">import</a> <a id="1067" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>
<a id="1100" class="Keyword">open</a> <a id="1105" class="Keyword">import</a> <a id="1112" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="1127" class="Keyword">using</a> <a id="1133" class="Symbol">(</a><a id="1134" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="1138" class="Symbol">)</a>



<a id="1143" class="Keyword">private</a>
  <a id="1153" class="Keyword">variable</a>
    <a id="1166" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="1168" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a> <a id="1170" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a> <a id="1172" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a> <a id="1174" class="Symbol">:</a> <a id="1176" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1186" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="1188" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="1190" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a> <a id="1192" class="Symbol">:</a> <a id="1194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1198" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a>

<a id="1201" class="Comment">------------------------------------------------------------------------</a>
<a id="1274" class="Comment">-- Standard eliminator for the propositional equality type</a>

<a id="J"></a><a id="1334" href="Relation.Binary.PropositionalEquality.Properties.html#1334" class="Function">J</a> <a id="1336" class="Symbol">:</a> <a id="1338" class="Symbol">{</a><a id="1339" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a> <a id="1341" class="Symbol">:</a> <a id="1343" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1347" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1348" class="Symbol">}</a> <a id="1350" class="Symbol">{</a><a id="1351" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1353" class="Symbol">:</a> <a id="1355" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">(</a><a id="1359" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1361" class="Symbol">:</a> <a id="1363" class="Symbol">(</a><a id="1364" href="Relation.Binary.PropositionalEquality.Properties.html#1364" class="Bound">y</a> <a id="1366" class="Symbol">:</a> <a id="1368" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1369" class="Symbol">)</a> <a id="1371" class="Symbol">→</a> <a id="1373" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1375" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1377" href="Relation.Binary.PropositionalEquality.Properties.html#1364" class="Bound">y</a> <a id="1379" class="Symbol">→</a> <a id="1381" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1385" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1386" class="Symbol">)</a>
    <a id="1392" class="Symbol">{</a><a id="1393" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Relation.Binary.PropositionalEquality.Properties.html#1339" class="Bound">A</a><a id="1398" class="Symbol">}</a> <a id="1400" class="Symbol">(</a><a id="1401" href="Relation.Binary.PropositionalEquality.Properties.html#1401" class="Bound">p</a> <a id="1403" class="Symbol">:</a> <a id="1405" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1407" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1409" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a><a id="1410" class="Symbol">)</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1416" href="Relation.Binary.PropositionalEquality.Properties.html#1351" class="Bound">x</a> <a id="1418" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1423" class="Symbol">→</a> <a id="1425" href="Relation.Binary.PropositionalEquality.Properties.html#1359" class="Bound">B</a> <a id="1427" href="Relation.Binary.PropositionalEquality.Properties.html#1393" class="Bound">y</a> <a id="1429" href="Relation.Binary.PropositionalEquality.Properties.html#1401" class="Bound">p</a>
<a id="1431" href="Relation.Binary.PropositionalEquality.Properties.html#1334" class="Function">J</a> <a id="1433" href="Relation.Binary.PropositionalEquality.Properties.html#1433" class="Bound">B</a> <a id="1435" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1440" href="Relation.Binary.PropositionalEquality.Properties.html#1440" class="Bound">b</a> <a id="1442" class="Symbol">=</a> <a id="1444" href="Relation.Binary.PropositionalEquality.Properties.html#1440" class="Bound">b</a>

<a id="1447" class="Comment">------------------------------------------------------------------------</a>
<a id="1520" class="Comment">-- Binary and/or dependent versions of standard operations on equality</a>

<a id="dcong"></a><a id="1592" href="Relation.Binary.PropositionalEquality.Properties.html#1592" class="Function">dcong</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1611" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a> <a id="1621" class="Symbol">→</a> <a id="1623" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1627" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1628" class="Symbol">}</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1633" class="Symbol">:</a> <a id="1635" class="Symbol">(</a><a id="1636" href="Relation.Binary.PropositionalEquality.Properties.html#1636" class="Bound">x</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Relation.Binary.PropositionalEquality.Properties.html#1603" class="Bound">A</a><a id="1641" class="Symbol">)</a> <a id="1643" class="Symbol">→</a> <a id="1645" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1647" href="Relation.Binary.PropositionalEquality.Properties.html#1636" class="Bound">x</a><a id="1648" class="Symbol">)</a> <a id="1650" class="Symbol">{</a><a id="1651" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a> <a id="1653" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a><a id="1654" class="Symbol">}</a>
      <a id="1662" class="Symbol">→</a> <a id="1664" class="Symbol">(</a><a id="1665" href="Relation.Binary.PropositionalEquality.Properties.html#1665" class="Bound">p</a> <a id="1667" class="Symbol">:</a> <a id="1669" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a> <a id="1671" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1673" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a><a id="1674" class="Symbol">)</a> <a id="1676" class="Symbol">→</a> <a id="1678" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1684" href="Relation.Binary.PropositionalEquality.Properties.html#1615" class="Bound">B</a> <a id="1686" href="Relation.Binary.PropositionalEquality.Properties.html#1665" class="Bound">p</a> <a id="1688" class="Symbol">(</a><a id="1689" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1691" href="Relation.Binary.PropositionalEquality.Properties.html#1651" class="Bound">x</a><a id="1692" class="Symbol">)</a> <a id="1694" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1696" href="Relation.Binary.PropositionalEquality.Properties.html#1631" class="Bound">f</a> <a id="1698" href="Relation.Binary.PropositionalEquality.Properties.html#1653" class="Bound">y</a>
<a id="1700" href="Relation.Binary.PropositionalEquality.Properties.html#1592" class="Function">dcong</a> <a id="1706" href="Relation.Binary.PropositionalEquality.Properties.html#1706" class="Bound">f</a> <a id="1708" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1713" class="Symbol">=</a> <a id="1715" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dcong₂"></a><a id="1721" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Function">dcong₂</a> <a id="1728" class="Symbol">:</a> <a id="1730" class="Symbol">∀</a> <a id="1732" class="Symbol">{</a><a id="1733" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a> <a id="1735" class="Symbol">:</a> <a id="1737" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1741" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1742" class="Symbol">}</a> <a id="1744" class="Symbol">{</a><a id="1745" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1747" class="Symbol">:</a> <a id="1749" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a> <a id="1751" class="Symbol">→</a> <a id="1753" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1757" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1758" class="Symbol">}</a> <a id="1760" class="Symbol">{</a><a id="1761" href="Relation.Binary.PropositionalEquality.Properties.html#1761" class="Bound">C</a> <a id="1763" class="Symbol">:</a> <a id="1765" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1769" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="1770" class="Symbol">}</a>
         <a id="1781" class="Symbol">(</a><a id="1782" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1784" class="Symbol">:</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Relation.Binary.PropositionalEquality.Properties.html#1787" class="Bound">x</a> <a id="1789" class="Symbol">:</a> <a id="1791" href="Relation.Binary.PropositionalEquality.Properties.html#1733" class="Bound">A</a><a id="1792" class="Symbol">)</a> <a id="1794" class="Symbol">→</a> <a id="1796" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1798" href="Relation.Binary.PropositionalEquality.Properties.html#1787" class="Bound">x</a> <a id="1800" class="Symbol">→</a> <a id="1802" href="Relation.Binary.PropositionalEquality.Properties.html#1761" class="Bound">C</a><a id="1803" class="Symbol">)</a> <a id="1805" class="Symbol">{</a><a id="1806" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1809" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a> <a id="1812" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1815" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a><a id="1817" class="Symbol">}</a>
       <a id="1826" class="Symbol">→</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Relation.Binary.PropositionalEquality.Properties.html#1829" class="Bound">p</a> <a id="1831" class="Symbol">:</a> <a id="1833" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1836" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1838" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a><a id="1840" class="Symbol">)</a> <a id="1842" class="Symbol">→</a> <a id="1844" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="1850" href="Relation.Binary.PropositionalEquality.Properties.html#1745" class="Bound">B</a> <a id="1852" href="Relation.Binary.PropositionalEquality.Properties.html#1829" class="Bound">p</a> <a id="1854" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1859" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a>
       <a id="1869" class="Symbol">→</a> <a id="1871" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1873" href="Relation.Binary.PropositionalEquality.Properties.html#1806" class="Bound">x₁</a> <a id="1876" href="Relation.Binary.PropositionalEquality.Properties.html#1812" class="Bound">y₁</a> <a id="1879" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1881" href="Relation.Binary.PropositionalEquality.Properties.html#1782" class="Bound">f</a> <a id="1883" href="Relation.Binary.PropositionalEquality.Properties.html#1809" class="Bound">x₂</a> <a id="1886" href="Relation.Binary.PropositionalEquality.Properties.html#1815" class="Bound">y₂</a>
<a id="1889" href="Relation.Binary.PropositionalEquality.Properties.html#1721" class="Function">dcong₂</a> <a id="1896" href="Relation.Binary.PropositionalEquality.Properties.html#1896" class="Bound">f</a> <a id="1898" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1903" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1908" class="Symbol">=</a> <a id="1910" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dsubst₂"></a><a id="1916" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="1924" class="Symbol">:</a> <a id="1926" class="Symbol">∀</a> <a id="1928" class="Symbol">{</a><a id="1929" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a> <a id="1931" class="Symbol">:</a> <a id="1933" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1937" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="1938" class="Symbol">}</a> <a id="1940" class="Symbol">{</a><a id="1941" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="1943" class="Symbol">:</a> <a id="1945" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a> <a id="1947" class="Symbol">→</a> <a id="1949" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1953" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="1954" class="Symbol">}</a> <a id="1956" class="Symbol">(</a><a id="1957" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="1959" class="Symbol">:</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Relation.Binary.PropositionalEquality.Properties.html#1962" class="Bound">x</a> <a id="1964" class="Symbol">:</a> <a id="1966" href="Relation.Binary.PropositionalEquality.Properties.html#1929" class="Bound">A</a><a id="1967" class="Symbol">)</a> <a id="1969" class="Symbol">→</a> <a id="1971" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="1973" href="Relation.Binary.PropositionalEquality.Properties.html#1962" class="Bound">x</a> <a id="1975" class="Symbol">→</a> <a id="1977" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1981" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="1982" class="Symbol">)</a>
          <a id="1994" class="Symbol">{</a><a id="1995" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="1998" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a> <a id="2001" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2004" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a><a id="2006" class="Symbol">}</a> <a id="2008" class="Symbol">(</a><a id="2009" href="Relation.Binary.PropositionalEquality.Properties.html#2009" class="Bound">p</a> <a id="2011" class="Symbol">:</a> <a id="2013" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="2016" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2018" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a><a id="2020" class="Symbol">)</a> <a id="2022" class="Symbol">→</a> <a id="2024" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2030" href="Relation.Binary.PropositionalEquality.Properties.html#1941" class="Bound">B</a> <a id="2032" href="Relation.Binary.PropositionalEquality.Properties.html#2009" class="Bound">p</a> <a id="2034" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2037" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2039" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a>
        <a id="2050" class="Symbol">→</a> <a id="2052" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="2054" href="Relation.Binary.PropositionalEquality.Properties.html#1995" class="Bound">x₁</a> <a id="2057" href="Relation.Binary.PropositionalEquality.Properties.html#2001" class="Bound">y₁</a> <a id="2060" class="Symbol">→</a> <a id="2062" href="Relation.Binary.PropositionalEquality.Properties.html#1957" class="Bound">C</a> <a id="2064" href="Relation.Binary.PropositionalEquality.Properties.html#1998" class="Bound">x₂</a> <a id="2067" href="Relation.Binary.PropositionalEquality.Properties.html#2004" class="Bound">y₂</a>
<a id="2070" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="2078" href="Relation.Binary.PropositionalEquality.Properties.html#2078" class="Bound">C</a> <a id="2080" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2085" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2090" href="Relation.Binary.PropositionalEquality.Properties.html#2090" class="Bound">c</a> <a id="2092" class="Symbol">=</a> <a id="2094" href="Relation.Binary.PropositionalEquality.Properties.html#2090" class="Bound">c</a>

<a id="ddcong₂"></a><a id="2097" href="Relation.Binary.PropositionalEquality.Properties.html#2097" class="Function">ddcong₂</a> <a id="2105" class="Symbol">:</a> <a id="2107" class="Symbol">∀</a> <a id="2109" class="Symbol">{</a><a id="2110" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a> <a id="2112" class="Symbol">:</a> <a id="2114" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2118" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a><a id="2119" class="Symbol">}</a> <a id="2121" class="Symbol">{</a><a id="2122" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2124" class="Symbol">:</a> <a id="2126" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a> <a id="2128" class="Symbol">→</a> <a id="2130" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2134" href="Relation.Binary.PropositionalEquality.Properties.html#1168" class="Generalizable">b</a><a id="2135" class="Symbol">}</a> <a id="2137" class="Symbol">{</a><a id="2138" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2140" class="Symbol">:</a> <a id="2142" class="Symbol">(</a><a id="2143" href="Relation.Binary.PropositionalEquality.Properties.html#2143" class="Bound">x</a> <a id="2145" class="Symbol">:</a> <a id="2147" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a><a id="2148" class="Symbol">)</a> <a id="2150" class="Symbol">→</a> <a id="2152" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2154" href="Relation.Binary.PropositionalEquality.Properties.html#2143" class="Bound">x</a> <a id="2156" class="Symbol">→</a> <a id="2158" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2162" href="Relation.Binary.PropositionalEquality.Properties.html#1170" class="Generalizable">c</a><a id="2163" class="Symbol">}</a>
         <a id="2174" class="Symbol">(</a><a id="2175" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2177" class="Symbol">:</a> <a id="2179" class="Symbol">(</a><a id="2180" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a> <a id="2182" class="Symbol">:</a> <a id="2184" href="Relation.Binary.PropositionalEquality.Properties.html#2110" class="Bound">A</a><a id="2185" class="Symbol">)</a> <a id="2187" class="Symbol">(</a><a id="2188" href="Relation.Binary.PropositionalEquality.Properties.html#2188" class="Bound">y</a> <a id="2190" class="Symbol">:</a> <a id="2192" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2194" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a><a id="2195" class="Symbol">)</a> <a id="2197" class="Symbol">→</a> <a id="2199" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2201" href="Relation.Binary.PropositionalEquality.Properties.html#2180" class="Bound">x</a> <a id="2203" href="Relation.Binary.PropositionalEquality.Properties.html#2188" class="Bound">y</a><a id="2204" class="Symbol">)</a> <a id="2206" class="Symbol">{</a><a id="2207" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2210" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a> <a id="2213" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a> <a id="2216" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a><a id="2218" class="Symbol">}</a>
         <a id="2229" class="Symbol">(</a><a id="2230" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2232" class="Symbol">:</a> <a id="2234" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2237" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2239" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a><a id="2241" class="Symbol">)</a> <a id="2243" class="Symbol">(</a><a id="2244" href="Relation.Binary.PropositionalEquality.Properties.html#2244" class="Bound">q</a> <a id="2246" class="Symbol">:</a> <a id="2248" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="2254" href="Relation.Binary.PropositionalEquality.Properties.html#2122" class="Bound">B</a> <a id="2256" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2258" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a> <a id="2261" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2263" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a><a id="2265" class="Symbol">)</a>
       <a id="2274" class="Symbol">→</a> <a id="2276" href="Relation.Binary.PropositionalEquality.Properties.html#1916" class="Function">dsubst₂</a> <a id="2284" href="Relation.Binary.PropositionalEquality.Properties.html#2138" class="Bound">C</a> <a id="2286" href="Relation.Binary.PropositionalEquality.Properties.html#2230" class="Bound">p</a> <a id="2288" href="Relation.Binary.PropositionalEquality.Properties.html#2244" class="Bound">q</a> <a id="2290" class="Symbol">(</a><a id="2291" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2293" href="Relation.Binary.PropositionalEquality.Properties.html#2207" class="Bound">x₁</a> <a id="2296" href="Relation.Binary.PropositionalEquality.Properties.html#2213" class="Bound">y₁</a><a id="2298" class="Symbol">)</a> <a id="2300" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2302" href="Relation.Binary.PropositionalEquality.Properties.html#2175" class="Bound">f</a> <a id="2304" href="Relation.Binary.PropositionalEquality.Properties.html#2210" class="Bound">x₂</a> <a id="2307" href="Relation.Binary.PropositionalEquality.Properties.html#2216" class="Bound">y₂</a>
<a id="2310" href="Relation.Binary.PropositionalEquality.Properties.html#2097" class="Function">ddcong₂</a> <a id="2318" href="Relation.Binary.PropositionalEquality.Properties.html#2318" class="Bound">f</a> <a id="2320" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2325" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2330" class="Symbol">=</a> <a id="2332" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2338" class="Comment">------------------------------------------------------------------------</a>
<a id="2411" class="Comment">-- Various equality rearrangement lemmas</a>

<a id="trans-reflʳ"></a><a id="2453" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2465" class="Symbol">:</a> <a id="2467" class="Symbol">∀</a> <a id="2469" class="Symbol">{</a><a id="2470" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">x</a> <a id="2472" href="Relation.Binary.PropositionalEquality.Properties.html#2472" class="Bound">y</a> <a id="2474" class="Symbol">:</a> <a id="2476" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2477" class="Symbol">}</a> <a id="2479" class="Symbol">(</a><a id="2480" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a> <a id="2482" class="Symbol">:</a> <a id="2484" href="Relation.Binary.PropositionalEquality.Properties.html#2470" class="Bound">x</a> <a id="2486" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2488" href="Relation.Binary.PropositionalEquality.Properties.html#2472" class="Bound">y</a><a id="2489" class="Symbol">)</a> <a id="2491" class="Symbol">→</a> <a id="2493" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2499" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a> <a id="2501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2506" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2508" href="Relation.Binary.PropositionalEquality.Properties.html#2480" class="Bound">p</a>
<a id="2510" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2522" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2527" class="Symbol">=</a> <a id="2529" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-assoc"></a><a id="2535" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2547" class="Symbol">:</a> <a id="2549" class="Symbol">∀</a> <a id="2551" class="Symbol">{</a><a id="2552" href="Relation.Binary.PropositionalEquality.Properties.html#2552" class="Bound">x</a> <a id="2554" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a> <a id="2556" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a> <a id="2558" href="Relation.Binary.PropositionalEquality.Properties.html#2558" class="Bound">u</a> <a id="2560" class="Symbol">:</a> <a id="2562" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2563" class="Symbol">}</a> <a id="2565" class="Symbol">(</a><a id="2566" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2568" class="Symbol">:</a> <a id="2570" href="Relation.Binary.PropositionalEquality.Properties.html#2552" class="Bound">x</a> <a id="2572" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2574" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a><a id="2575" class="Symbol">)</a> <a id="2577" class="Symbol">{</a><a id="2578" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a> <a id="2580" class="Symbol">:</a> <a id="2582" href="Relation.Binary.PropositionalEquality.Properties.html#2554" class="Bound">y</a> <a id="2584" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2586" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a><a id="2587" class="Symbol">}</a> <a id="2589" class="Symbol">{</a><a id="2590" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a> <a id="2592" class="Symbol">:</a> <a id="2594" href="Relation.Binary.PropositionalEquality.Properties.html#2556" class="Bound">z</a> <a id="2596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2598" href="Relation.Binary.PropositionalEquality.Properties.html#2558" class="Bound">u</a><a id="2599" class="Symbol">}</a> <a id="2601" class="Symbol">→</a>
  <a id="2605" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2611" class="Symbol">(</a><a id="2612" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2618" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2620" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a><a id="2621" class="Symbol">)</a> <a id="2623" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a> <a id="2625" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2627" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2633" href="Relation.Binary.PropositionalEquality.Properties.html#2566" class="Bound">p</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2642" href="Relation.Binary.PropositionalEquality.Properties.html#2578" class="Bound">q</a> <a id="2644" href="Relation.Binary.PropositionalEquality.Properties.html#2590" class="Bound">r</a><a id="2645" class="Symbol">)</a>
<a id="2647" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2659" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2664" class="Symbol">=</a> <a id="2666" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symˡ"></a><a id="2672" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2683" class="Symbol">:</a> <a id="2685" class="Symbol">∀</a> <a id="2687" class="Symbol">{</a><a id="2688" href="Relation.Binary.PropositionalEquality.Properties.html#2688" class="Bound">x</a> <a id="2690" href="Relation.Binary.PropositionalEquality.Properties.html#2690" class="Bound">y</a> <a id="2692" class="Symbol">:</a> <a id="2694" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2695" class="Symbol">}</a> <a id="2697" class="Symbol">(</a><a id="2698" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a> <a id="2700" class="Symbol">:</a> <a id="2702" href="Relation.Binary.PropositionalEquality.Properties.html#2688" class="Bound">x</a> <a id="2704" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2706" href="Relation.Binary.PropositionalEquality.Properties.html#2690" class="Bound">y</a><a id="2707" class="Symbol">)</a> <a id="2709" class="Symbol">→</a> <a id="2711" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2717" class="Symbol">(</a><a id="2718" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2722" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a><a id="2723" class="Symbol">)</a> <a id="2725" href="Relation.Binary.PropositionalEquality.Properties.html#2698" class="Bound">p</a> <a id="2727" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2729" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2734" href="Relation.Binary.PropositionalEquality.Properties.html#2672" class="Function">trans-symˡ</a> <a id="2745" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2750" class="Symbol">=</a> <a id="2752" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-symʳ"></a><a id="2758" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2769" class="Symbol">:</a> <a id="2771" class="Symbol">∀</a> <a id="2773" class="Symbol">{</a><a id="2774" href="Relation.Binary.PropositionalEquality.Properties.html#2774" class="Bound">x</a> <a id="2776" href="Relation.Binary.PropositionalEquality.Properties.html#2776" class="Bound">y</a> <a id="2778" class="Symbol">:</a> <a id="2780" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2781" class="Symbol">}</a> <a id="2783" class="Symbol">(</a><a id="2784" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a> <a id="2786" class="Symbol">:</a> <a id="2788" href="Relation.Binary.PropositionalEquality.Properties.html#2774" class="Bound">x</a> <a id="2790" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2792" href="Relation.Binary.PropositionalEquality.Properties.html#2776" class="Bound">y</a><a id="2793" class="Symbol">)</a> <a id="2795" class="Symbol">→</a> <a id="2797" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2803" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2810" href="Relation.Binary.PropositionalEquality.Properties.html#2784" class="Bound">p</a><a id="2811" class="Symbol">)</a> <a id="2813" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2815" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2820" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2831" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2836" class="Symbol">=</a> <a id="2838" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-injectiveˡ"></a><a id="2844" href="Relation.Binary.PropositionalEquality.Properties.html#2844" class="Function">trans-injectiveˡ</a> <a id="2861" class="Symbol">:</a> <a id="2863" class="Symbol">∀</a> <a id="2865" class="Symbol">{</a><a id="2866" href="Relation.Binary.PropositionalEquality.Properties.html#2866" class="Bound">x</a> <a id="2868" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a> <a id="2870" href="Relation.Binary.PropositionalEquality.Properties.html#2870" class="Bound">z</a> <a id="2872" class="Symbol">:</a> <a id="2874" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="2875" class="Symbol">}</a> <a id="2877" class="Symbol">{</a><a id="2878" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2881" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a> <a id="2884" class="Symbol">:</a> <a id="2886" href="Relation.Binary.PropositionalEquality.Properties.html#2866" class="Bound">x</a> <a id="2888" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2890" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a><a id="2891" class="Symbol">}</a> <a id="2893" class="Symbol">(</a><a id="2894" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2896" class="Symbol">:</a> <a id="2898" href="Relation.Binary.PropositionalEquality.Properties.html#2868" class="Bound">y</a> <a id="2900" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2902" href="Relation.Binary.PropositionalEquality.Properties.html#2870" class="Bound">z</a><a id="2903" class="Symbol">)</a> <a id="2905" class="Symbol">→</a>
                   <a id="2926" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2932" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2935" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2937" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2939" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2945" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a> <a id="2948" href="Relation.Binary.PropositionalEquality.Properties.html#2894" class="Bound">q</a> <a id="2950" class="Symbol">→</a> <a id="2952" href="Relation.Binary.PropositionalEquality.Properties.html#2878" class="Bound">p₁</a> <a id="2955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2957" href="Relation.Binary.PropositionalEquality.Properties.html#2881" class="Bound">p₂</a>
<a id="2960" href="Relation.Binary.PropositionalEquality.Properties.html#2844" class="Function">trans-injectiveˡ</a> <a id="2977" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Binary.PropositionalEquality.Core.html#2186" class="Function">subst₂</a> <a id="2991" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="2995" class="Symbol">(</a><a id="2996" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3008" class="Symbol">_)</a> <a id="3011" class="Symbol">(</a><a id="3012" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3024" class="Symbol">_)</a>

<a id="trans-injectiveʳ"></a><a id="3028" href="Relation.Binary.PropositionalEquality.Properties.html#3028" class="Function">trans-injectiveʳ</a> <a id="3045" class="Symbol">:</a> <a id="3047" class="Symbol">∀</a> <a id="3049" class="Symbol">{</a><a id="3050" href="Relation.Binary.PropositionalEquality.Properties.html#3050" class="Bound">x</a> <a id="3052" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a> <a id="3054" href="Relation.Binary.PropositionalEquality.Properties.html#3054" class="Bound">z</a> <a id="3056" class="Symbol">:</a> <a id="3058" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3059" class="Symbol">}</a> <a id="3061" class="Symbol">(</a><a id="3062" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3064" class="Symbol">:</a> <a id="3066" href="Relation.Binary.PropositionalEquality.Properties.html#3050" class="Bound">x</a> <a id="3068" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3070" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a><a id="3071" class="Symbol">)</a> <a id="3073" class="Symbol">{</a><a id="3074" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3077" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a> <a id="3080" class="Symbol">:</a> <a id="3082" href="Relation.Binary.PropositionalEquality.Properties.html#3052" class="Bound">y</a> <a id="3084" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3086" href="Relation.Binary.PropositionalEquality.Properties.html#3054" class="Bound">z</a><a id="3087" class="Symbol">}</a> <a id="3089" class="Symbol">→</a>
                   <a id="3110" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3116" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3118" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3121" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3123" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3129" href="Relation.Binary.PropositionalEquality.Properties.html#3062" class="Bound">p</a> <a id="3131" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a> <a id="3134" class="Symbol">→</a> <a id="3136" href="Relation.Binary.PropositionalEquality.Properties.html#3074" class="Bound">q₁</a> <a id="3139" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3141" href="Relation.Binary.PropositionalEquality.Properties.html#3077" class="Bound">q₂</a>
<a id="3144" href="Relation.Binary.PropositionalEquality.Properties.html#3028" class="Function">trans-injectiveʳ</a> <a id="3161" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3166" href="Relation.Binary.PropositionalEquality.Properties.html#3166" class="Bound">eq</a> <a id="3169" class="Symbol">=</a> <a id="3171" href="Relation.Binary.PropositionalEquality.Properties.html#3166" class="Bound">eq</a>

<a id="cong-id"></a><a id="3175" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3183" class="Symbol">:</a> <a id="3185" class="Symbol">∀</a> <a id="3187" class="Symbol">{</a><a id="3188" href="Relation.Binary.PropositionalEquality.Properties.html#3188" class="Bound">x</a> <a id="3190" href="Relation.Binary.PropositionalEquality.Properties.html#3190" class="Bound">y</a> <a id="3192" class="Symbol">:</a> <a id="3194" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3195" class="Symbol">}</a> <a id="3197" class="Symbol">(</a><a id="3198" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Relation.Binary.PropositionalEquality.Properties.html#3188" class="Bound">x</a> <a id="3204" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3206" href="Relation.Binary.PropositionalEquality.Properties.html#3190" class="Bound">y</a><a id="3207" class="Symbol">)</a> <a id="3209" class="Symbol">→</a> <a id="3211" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3216" href="Function.Base.html#704" class="Function">id</a> <a id="3219" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a> <a id="3221" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3223" href="Relation.Binary.PropositionalEquality.Properties.html#3198" class="Bound">p</a>
<a id="3225" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3233" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3238" class="Symbol">=</a> <a id="3240" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong-∘"></a><a id="3246" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3253" class="Symbol">:</a> <a id="3255" class="Symbol">∀</a> <a id="3257" class="Symbol">{</a><a id="3258" href="Relation.Binary.PropositionalEquality.Properties.html#3258" class="Bound">x</a> <a id="3260" href="Relation.Binary.PropositionalEquality.Properties.html#3260" class="Bound">y</a> <a id="3262" class="Symbol">:</a> <a id="3264" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3265" class="Symbol">}</a> <a id="3267" class="Symbol">{</a><a id="3268" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3270" class="Symbol">:</a> <a id="3272" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3274" class="Symbol">→</a> <a id="3276" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3277" class="Symbol">}</a> <a id="3279" class="Symbol">{</a><a id="3280" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a> <a id="3282" class="Symbol">:</a> <a id="3284" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3289" class="Symbol">}</a> <a id="3291" class="Symbol">(</a><a id="3292" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a> <a id="3294" class="Symbol">:</a> <a id="3296" href="Relation.Binary.PropositionalEquality.Properties.html#3258" class="Bound">x</a> <a id="3298" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3300" href="Relation.Binary.PropositionalEquality.Properties.html#3260" class="Bound">y</a><a id="3301" class="Symbol">)</a> <a id="3303" class="Symbol">→</a>
         <a id="3314" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3322" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3324" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a><a id="3325" class="Symbol">)</a> <a id="3327" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a> <a id="3329" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3331" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3336" href="Relation.Binary.PropositionalEquality.Properties.html#3268" class="Bound">f</a> <a id="3338" class="Symbol">(</a><a id="3339" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3344" href="Relation.Binary.PropositionalEquality.Properties.html#3280" class="Bound">g</a> <a id="3346" href="Relation.Binary.PropositionalEquality.Properties.html#3292" class="Bound">p</a><a id="3347" class="Symbol">)</a>
<a id="3349" href="Relation.Binary.PropositionalEquality.Properties.html#3246" class="Function">cong-∘</a> <a id="3356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3361" class="Symbol">=</a> <a id="3363" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="sym-cong"></a><a id="3369" href="Relation.Binary.PropositionalEquality.Properties.html#3369" class="Function">sym-cong</a> <a id="3378" class="Symbol">:</a> <a id="3380" class="Symbol">∀</a> <a id="3382" class="Symbol">{</a><a id="3383" href="Relation.Binary.PropositionalEquality.Properties.html#3383" class="Bound">x</a> <a id="3385" href="Relation.Binary.PropositionalEquality.Properties.html#3385" class="Bound">y</a> <a id="3387" class="Symbol">:</a> <a id="3389" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3390" class="Symbol">}</a> <a id="3392" class="Symbol">{</a><a id="3393" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3395" class="Symbol">:</a> <a id="3397" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3399" class="Symbol">→</a> <a id="3401" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3402" class="Symbol">}</a> <a id="3404" class="Symbol">(</a><a id="3405" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a> <a id="3407" class="Symbol">:</a> <a id="3409" href="Relation.Binary.PropositionalEquality.Properties.html#3383" class="Bound">x</a> <a id="3411" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3413" href="Relation.Binary.PropositionalEquality.Properties.html#3385" class="Bound">y</a><a id="3414" class="Symbol">)</a> <a id="3416" class="Symbol">→</a> <a id="3418" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3422" class="Symbol">(</a><a id="3423" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3428" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3430" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a><a id="3431" class="Symbol">)</a> <a id="3433" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3435" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3440" href="Relation.Binary.PropositionalEquality.Properties.html#3393" class="Bound">f</a> <a id="3442" class="Symbol">(</a><a id="3443" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3447" href="Relation.Binary.PropositionalEquality.Properties.html#3405" class="Bound">p</a><a id="3448" class="Symbol">)</a>
<a id="3450" href="Relation.Binary.PropositionalEquality.Properties.html#3369" class="Function">sym-cong</a> <a id="3459" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3464" class="Symbol">=</a> <a id="3466" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="trans-cong"></a><a id="3472" href="Relation.Binary.PropositionalEquality.Properties.html#3472" class="Function">trans-cong</a> <a id="3483" class="Symbol">:</a> <a id="3485" class="Symbol">∀</a> <a id="3487" class="Symbol">{</a><a id="3488" href="Relation.Binary.PropositionalEquality.Properties.html#3488" class="Bound">x</a> <a id="3490" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a> <a id="3492" href="Relation.Binary.PropositionalEquality.Properties.html#3492" class="Bound">z</a> <a id="3494" class="Symbol">:</a> <a id="3496" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3497" class="Symbol">}</a> <a id="3499" class="Symbol">{</a><a id="3500" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3502" class="Symbol">:</a> <a id="3504" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3506" class="Symbol">→</a> <a id="3508" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="3509" class="Symbol">}</a> <a id="3511" class="Symbol">(</a><a id="3512" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a> <a id="3514" class="Symbol">:</a> <a id="3516" href="Relation.Binary.PropositionalEquality.Properties.html#3488" class="Bound">x</a> <a id="3518" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3520" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a><a id="3521" class="Symbol">)</a> <a id="3523" class="Symbol">{</a><a id="3524" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a> <a id="3526" class="Symbol">:</a> <a id="3528" href="Relation.Binary.PropositionalEquality.Properties.html#3490" class="Bound">y</a> <a id="3530" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3532" href="Relation.Binary.PropositionalEquality.Properties.html#3492" class="Bound">z</a><a id="3533" class="Symbol">}</a> <a id="3535" class="Symbol">→</a>
             <a id="3550" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3556" class="Symbol">(</a><a id="3557" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3562" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3564" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a><a id="3565" class="Symbol">)</a> <a id="3567" class="Symbol">(</a><a id="3568" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3573" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3575" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a><a id="3576" class="Symbol">)</a> <a id="3578" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3580" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3585" href="Relation.Binary.PropositionalEquality.Properties.html#3500" class="Bound">f</a> <a id="3587" class="Symbol">(</a><a id="3588" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3594" href="Relation.Binary.PropositionalEquality.Properties.html#3512" class="Bound">p</a> <a id="3596" href="Relation.Binary.PropositionalEquality.Properties.html#3524" class="Bound">q</a><a id="3597" class="Symbol">)</a>
<a id="3599" href="Relation.Binary.PropositionalEquality.Properties.html#3472" class="Function">trans-cong</a> <a id="3610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3615" class="Symbol">=</a> <a id="3617" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflˡ"></a><a id="3623" href="Relation.Binary.PropositionalEquality.Properties.html#3623" class="Function">cong₂-reflˡ</a> <a id="3635" class="Symbol">:</a> <a id="3637" class="Symbol">∀</a> <a id="3639" class="Symbol">{</a><a id="3640" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">_∙_</a> <a id="3644" class="Symbol">:</a> <a id="3646" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3655" class="Symbol">}</a> <a id="3657" class="Symbol">{</a><a id="3658" href="Relation.Binary.PropositionalEquality.Properties.html#3658" class="Bound">x</a> <a id="3660" href="Relation.Binary.PropositionalEquality.Properties.html#3660" class="Bound">u</a> <a id="3662" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound">v</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">→</a> <a id="3667" class="Symbol">(</a><a id="3668" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a> <a id="3670" class="Symbol">:</a> <a id="3672" href="Relation.Binary.PropositionalEquality.Properties.html#3660" class="Bound">u</a> <a id="3674" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3676" href="Relation.Binary.PropositionalEquality.Properties.html#3662" class="Bound">v</a><a id="3677" class="Symbol">)</a> <a id="3679" class="Symbol">→</a>
              <a id="3695" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3701" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">_∙_</a> <a id="3705" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3710" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a> <a id="3712" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3714" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3719" class="Symbol">(</a><a id="3720" href="Relation.Binary.PropositionalEquality.Properties.html#3658" class="Bound">x</a> <a id="3722" href="Relation.Binary.PropositionalEquality.Properties.html#3640" class="Bound Operator">∙_</a><a id="3724" class="Symbol">)</a> <a id="3726" href="Relation.Binary.PropositionalEquality.Properties.html#3668" class="Bound">p</a>
<a id="3728" href="Relation.Binary.PropositionalEquality.Properties.html#3623" class="Function">cong₂-reflˡ</a> <a id="3740" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3745" class="Symbol">=</a> <a id="3747" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="cong₂-reflʳ"></a><a id="3753" href="Relation.Binary.PropositionalEquality.Properties.html#3753" class="Function">cong₂-reflʳ</a> <a id="3765" class="Symbol">:</a> <a id="3767" class="Symbol">∀</a> <a id="3769" class="Symbol">{</a><a id="3770" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙_</a> <a id="3774" class="Symbol">:</a> <a id="3776" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3778" class="Symbol">→</a> <a id="3780" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="Relation.Binary.PropositionalEquality.Properties.html#1190" class="Generalizable">C</a><a id="3785" class="Symbol">}</a> <a id="3787" class="Symbol">{</a><a id="3788" href="Relation.Binary.PropositionalEquality.Properties.html#3788" class="Bound">x</a> <a id="3790" href="Relation.Binary.PropositionalEquality.Properties.html#3790" class="Bound">y</a> <a id="3792" href="Relation.Binary.PropositionalEquality.Properties.html#3792" class="Bound">u</a><a id="3793" class="Symbol">}</a> <a id="3795" class="Symbol">→</a> <a id="3797" class="Symbol">(</a><a id="3798" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a> <a id="3800" class="Symbol">:</a> <a id="3802" href="Relation.Binary.PropositionalEquality.Properties.html#3788" class="Bound">x</a> <a id="3804" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3806" href="Relation.Binary.PropositionalEquality.Properties.html#3790" class="Bound">y</a><a id="3807" class="Symbol">)</a> <a id="3809" class="Symbol">→</a>
              <a id="3825" href="Relation.Binary.PropositionalEquality.Core.html#1718" class="Function">cong₂</a> <a id="3831" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙_</a> <a id="3835" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a> <a id="3837" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3842" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3844" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3849" class="Symbol">(</a><a id="3850" href="Relation.Binary.PropositionalEquality.Properties.html#3770" class="Bound Operator">_∙</a> <a id="3853" href="Relation.Binary.PropositionalEquality.Properties.html#3792" class="Bound">u</a><a id="3854" class="Symbol">)</a> <a id="3856" href="Relation.Binary.PropositionalEquality.Properties.html#3798" class="Bound">p</a>
<a id="3858" href="Relation.Binary.PropositionalEquality.Properties.html#3753" class="Function">cong₂-reflʳ</a> <a id="3870" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="3875" class="Symbol">=</a> <a id="3877" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="3883" class="Keyword">module</a> <a id="3890" href="Relation.Binary.PropositionalEquality.Properties.html#3890" class="Module">_</a> <a id="3892" class="Symbol">{</a><a id="3893" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="3895" class="Symbol">:</a> <a id="3897" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3902" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="3904" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a><a id="3905" class="Symbol">}</a> <a id="3907" class="Symbol">{</a><a id="3908" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="3910" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a> <a id="3912" class="Symbol">:</a> <a id="3914" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="3915" class="Symbol">}</a> <a id="3917" class="Keyword">where</a>

  <a id="3926" href="Relation.Binary.PropositionalEquality.Properties.html#3926" class="Function">subst-injective</a> <a id="3942" class="Symbol">:</a> <a id="3944" class="Symbol">∀</a> <a id="3946" class="Symbol">(</a><a id="3947" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="3951" class="Symbol">:</a> <a id="3953" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="3955" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3957" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="3958" class="Symbol">)</a> <a id="3960" class="Symbol">{</a><a id="3961" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="3963" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a> <a id="3965" class="Symbol">:</a> <a id="3967" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="3969" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="3970" class="Symbol">}</a> <a id="3972" class="Symbol">→</a>
                    <a id="3994" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4000" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4002" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="4006" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="4008" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4010" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4016" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4018" href="Relation.Binary.PropositionalEquality.Properties.html#3947" class="Bound">x≡y</a> <a id="4022" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a> <a id="4024" class="Symbol">→</a> <a id="4026" href="Relation.Binary.PropositionalEquality.Properties.html#3961" class="Bound">p</a> <a id="4028" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4030" href="Relation.Binary.PropositionalEquality.Properties.html#3963" class="Bound">q</a>
  <a id="4034" href="Relation.Binary.PropositionalEquality.Properties.html#3926" class="Function">subst-injective</a> <a id="4050" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4055" href="Relation.Binary.PropositionalEquality.Properties.html#4055" class="Bound">p≡q</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Relation.Binary.PropositionalEquality.Properties.html#4055" class="Bound">p≡q</a>

  <a id="4068" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">subst-subst</a> <a id="4080" class="Symbol">:</a> <a id="4082" class="Symbol">∀</a> <a id="4084" class="Symbol">{</a><a id="4085" href="Relation.Binary.PropositionalEquality.Properties.html#4085" class="Bound">z</a><a id="4086" class="Symbol">}</a> <a id="4088" class="Symbol">(</a><a id="4089" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4093" class="Symbol">:</a> <a id="4095" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4097" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4099" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4100" class="Symbol">)</a> <a id="4102" class="Symbol">{</a><a id="4103" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a> <a id="4107" class="Symbol">:</a> <a id="4109" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a> <a id="4111" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4113" href="Relation.Binary.PropositionalEquality.Properties.html#4085" class="Bound">z</a><a id="4114" class="Symbol">}</a> <a id="4116" class="Symbol">{</a><a id="4117" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a> <a id="4119" class="Symbol">:</a> <a id="4121" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4123" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="4124" class="Symbol">}</a> <a id="4126" class="Symbol">→</a>
                <a id="4144" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4150" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4152" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a> <a id="4156" class="Symbol">(</a><a id="4157" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4163" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4165" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4169" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a><a id="4170" class="Symbol">)</a> <a id="4172" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4174" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4180" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4182" class="Symbol">(</a><a id="4183" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="4189" href="Relation.Binary.PropositionalEquality.Properties.html#4089" class="Bound">x≡y</a> <a id="4193" href="Relation.Binary.PropositionalEquality.Properties.html#4103" class="Bound">y≡z</a><a id="4196" class="Symbol">)</a> <a id="4198" href="Relation.Binary.PropositionalEquality.Properties.html#4117" class="Bound">p</a>
  <a id="4202" href="Relation.Binary.PropositionalEquality.Properties.html#4068" class="Function">subst-subst</a> <a id="4214" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4219" class="Symbol">=</a> <a id="4221" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4229" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">subst-subst-sym</a> <a id="4245" class="Symbol">:</a> <a id="4247" class="Symbol">(</a><a id="4248" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a> <a id="4252" class="Symbol">:</a> <a id="4254" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4256" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4258" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4259" class="Symbol">)</a> <a id="4261" class="Symbol">{</a><a id="4262" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a> <a id="4264" class="Symbol">:</a> <a id="4266" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4268" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4269" class="Symbol">}</a> <a id="4271" class="Symbol">→</a>
                    <a id="4293" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4299" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4301" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a> <a id="4305" class="Symbol">(</a><a id="4306" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4312" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4319" href="Relation.Binary.PropositionalEquality.Properties.html#4248" class="Bound">x≡y</a><a id="4322" class="Symbol">)</a> <a id="4324" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a><a id="4325" class="Symbol">)</a> <a id="4327" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4329" href="Relation.Binary.PropositionalEquality.Properties.html#4262" class="Bound">p</a>
  <a id="4333" href="Relation.Binary.PropositionalEquality.Properties.html#4229" class="Function">subst-subst-sym</a> <a id="4349" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4354" class="Symbol">=</a> <a id="4356" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="4364" href="Relation.Binary.PropositionalEquality.Properties.html#4364" class="Function">subst-sym-subst</a> <a id="4380" class="Symbol">:</a> <a id="4382" class="Symbol">(</a><a id="4383" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a> <a id="4387" class="Symbol">:</a> <a id="4389" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a> <a id="4391" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4393" href="Relation.Binary.PropositionalEquality.Properties.html#3910" class="Bound">y</a><a id="4394" class="Symbol">)</a> <a id="4396" class="Symbol">{</a><a id="4397" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a> <a id="4399" class="Symbol">:</a> <a id="4401" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4403" href="Relation.Binary.PropositionalEquality.Properties.html#3908" class="Bound">x</a><a id="4404" class="Symbol">}</a> <a id="4406" class="Symbol">→</a>
                    <a id="4428" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4434" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4436" class="Symbol">(</a><a id="4437" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="4441" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a><a id="4444" class="Symbol">)</a> <a id="4446" class="Symbol">(</a><a id="4447" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4453" href="Relation.Binary.PropositionalEquality.Properties.html#3893" class="Bound">P</a> <a id="4455" href="Relation.Binary.PropositionalEquality.Properties.html#4383" class="Bound">x≡y</a> <a id="4459" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a><a id="4460" class="Symbol">)</a> <a id="4462" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4464" href="Relation.Binary.PropositionalEquality.Properties.html#4397" class="Bound">p</a>
  <a id="4468" href="Relation.Binary.PropositionalEquality.Properties.html#4364" class="Function">subst-sym-subst</a> <a id="4484" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4489" class="Symbol">=</a> <a id="4491" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-∘"></a><a id="4497" href="Relation.Binary.PropositionalEquality.Properties.html#4497" class="Function">subst-∘</a> <a id="4505" class="Symbol">:</a> <a id="4507" class="Symbol">∀</a> <a id="4509" class="Symbol">{</a><a id="4510" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a> <a id="4512" href="Relation.Binary.PropositionalEquality.Properties.html#4512" class="Bound">y</a> <a id="4514" class="Symbol">:</a> <a id="4516" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="4517" class="Symbol">}</a> <a id="4519" class="Symbol">{</a><a id="4520" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4522" class="Symbol">:</a> <a id="4524" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4529" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a> <a id="4531" href="Relation.Binary.PropositionalEquality.Properties.html#1172" class="Generalizable">p</a><a id="4532" class="Symbol">}</a> <a id="4534" class="Symbol">{</a><a id="4535" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4537" class="Symbol">:</a> <a id="4539" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="4541" class="Symbol">→</a> <a id="4543" href="Relation.Binary.PropositionalEquality.Properties.html#1188" class="Generalizable">B</a><a id="4544" class="Symbol">}</a>
          <a id="4556" class="Symbol">(</a><a id="4557" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a> <a id="4561" class="Symbol">:</a> <a id="4563" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a> <a id="4565" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4567" href="Relation.Binary.PropositionalEquality.Properties.html#4512" class="Bound">y</a><a id="4568" class="Symbol">)</a> <a id="4570" class="Symbol">{</a><a id="4571" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a> <a id="4573" class="Symbol">:</a> <a id="4575" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4577" class="Symbol">(</a><a id="4578" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4580" href="Relation.Binary.PropositionalEquality.Properties.html#4510" class="Bound">x</a><a id="4581" class="Symbol">)}</a> <a id="4584" class="Symbol">→</a>
          <a id="4596" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4602" class="Symbol">(</a><a id="4603" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4605" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4607" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a><a id="4608" class="Symbol">)</a> <a id="4610" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a> <a id="4614" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a> <a id="4616" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4618" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4624" href="Relation.Binary.PropositionalEquality.Properties.html#4520" class="Bound">P</a> <a id="4626" class="Symbol">(</a><a id="4627" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4632" href="Relation.Binary.PropositionalEquality.Properties.html#4535" class="Bound">f</a> <a id="4634" href="Relation.Binary.PropositionalEquality.Properties.html#4557" class="Bound">x≡y</a><a id="4637" class="Symbol">)</a> <a id="4639" href="Relation.Binary.PropositionalEquality.Properties.html#4571" class="Bound">p</a>
<a id="4641" href="Relation.Binary.PropositionalEquality.Properties.html#4497" class="Function">subst-∘</a> <a id="4649" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4654" class="Symbol">=</a> <a id="4656" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="4662" class="Comment">-- Lemma 2.3.11 in the HoTT book, and `transport_map` in the UniMath</a>
<a id="4731" class="Comment">-- library</a>
<a id="subst-application′"></a><a id="4742" href="Relation.Binary.PropositionalEquality.Properties.html#4742" class="Function">subst-application′</a> <a id="4761" class="Symbol">:</a> <a id="4763" class="Symbol">∀</a> <a id="4765" class="Symbol">{</a><a id="4766" href="Relation.Binary.PropositionalEquality.Properties.html#4766" class="Bound">a</a> <a id="4768" href="Relation.Binary.PropositionalEquality.Properties.html#4768" class="Bound">b₁</a> <a id="4771" href="Relation.Binary.PropositionalEquality.Properties.html#4771" class="Bound">b₂</a><a id="4773" class="Symbol">}</a> <a id="4775" class="Symbol">{</a><a id="4776" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4778" class="Symbol">:</a> <a id="4780" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4784" href="Relation.Binary.PropositionalEquality.Properties.html#4766" class="Bound">a</a><a id="4785" class="Symbol">}</a>
                     <a id="4808" class="Symbol">(</a><a id="4809" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4812" class="Symbol">:</a> <a id="4814" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4816" class="Symbol">→</a> <a id="4818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4822" href="Relation.Binary.PropositionalEquality.Properties.html#4768" class="Bound">b₁</a><a id="4824" class="Symbol">)</a> <a id="4826" class="Symbol">{</a><a id="4827" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4830" class="Symbol">:</a> <a id="4832" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a> <a id="4834" class="Symbol">→</a> <a id="4836" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4840" href="Relation.Binary.PropositionalEquality.Properties.html#4771" class="Bound">b₂</a><a id="4842" class="Symbol">}</a>
                     <a id="4865" class="Symbol">{</a><a id="4866" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4869" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a> <a id="4872" class="Symbol">:</a> <a id="4874" href="Relation.Binary.PropositionalEquality.Properties.html#4776" class="Bound">A</a><a id="4875" class="Symbol">}</a> <a id="4877" class="Symbol">{</a><a id="4878" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a> <a id="4880" class="Symbol">:</a> <a id="4882" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4885" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a><a id="4887" class="Symbol">}</a>
                     <a id="4910" class="Symbol">(</a><a id="4911" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4913" class="Symbol">:</a> <a id="4915" class="Symbol">∀</a> <a id="4917" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a> <a id="4919" class="Symbol">→</a> <a id="4921" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="4924" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a> <a id="4926" class="Symbol">→</a> <a id="4928" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4931" href="Relation.Binary.PropositionalEquality.Properties.html#4917" class="Bound">x</a><a id="4932" class="Symbol">)</a> <a id="4934" class="Symbol">(</a><a id="4935" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="4938" class="Symbol">:</a> <a id="4940" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4943" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4945" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a><a id="4947" class="Symbol">)</a> <a id="4949" class="Symbol">→</a>
                     <a id="4972" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="4978" href="Relation.Binary.PropositionalEquality.Properties.html#4827" class="Bound">B₂</a> <a id="4981" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="4984" class="Symbol">(</a><a id="4985" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4987" href="Relation.Binary.PropositionalEquality.Properties.html#4866" class="Bound">x₁</a> <a id="4990" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a><a id="4991" class="Symbol">)</a> <a id="4993" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4995" href="Relation.Binary.PropositionalEquality.Properties.html#4911" class="Bound">g</a> <a id="4997" href="Relation.Binary.PropositionalEquality.Properties.html#4869" class="Bound">x₂</a> <a id="5000" class="Symbol">(</a><a id="5001" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5007" href="Relation.Binary.PropositionalEquality.Properties.html#4809" class="Bound">B₁</a> <a id="5010" href="Relation.Binary.PropositionalEquality.Properties.html#4935" class="Bound">eq</a> <a id="5013" href="Relation.Binary.PropositionalEquality.Properties.html#4878" class="Bound">y</a><a id="5014" class="Symbol">)</a>
<a id="5016" href="Relation.Binary.PropositionalEquality.Properties.html#4742" class="Function">subst-application′</a> <a id="5035" class="Symbol">_</a> <a id="5037" class="Symbol">_</a> <a id="5039" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5044" class="Symbol">=</a> <a id="5046" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="subst-application"></a><a id="5052" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">subst-application</a> <a id="5070" class="Symbol">:</a> <a id="5072" class="Symbol">∀</a> <a id="5074" class="Symbol">{</a><a id="5075" href="Relation.Binary.PropositionalEquality.Properties.html#5075" class="Bound">a₁</a> <a id="5078" href="Relation.Binary.PropositionalEquality.Properties.html#5078" class="Bound">a₂</a> <a id="5081" href="Relation.Binary.PropositionalEquality.Properties.html#5081" class="Bound">b₁</a> <a id="5084" href="Relation.Binary.PropositionalEquality.Properties.html#5084" class="Bound">b₂</a><a id="5086" class="Symbol">}</a> <a id="5088" class="Symbol">{</a><a id="5089" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a> <a id="5092" class="Symbol">:</a> <a id="5094" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5098" href="Relation.Binary.PropositionalEquality.Properties.html#5075" class="Bound">a₁</a><a id="5100" class="Symbol">}</a> <a id="5102" class="Symbol">{</a><a id="5103" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5106" class="Symbol">:</a> <a id="5108" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5112" href="Relation.Binary.PropositionalEquality.Properties.html#5078" class="Bound">a₂</a><a id="5114" class="Symbol">}</a>
                    <a id="5136" class="Symbol">(</a><a id="5137" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5140" class="Symbol">:</a> <a id="5142" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a> <a id="5145" class="Symbol">→</a> <a id="5147" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5151" href="Relation.Binary.PropositionalEquality.Properties.html#5081" class="Bound">b₁</a><a id="5153" class="Symbol">)</a> <a id="5155" class="Symbol">{</a><a id="5156" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5159" class="Symbol">:</a> <a id="5161" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5164" class="Symbol">→</a> <a id="5166" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5170" href="Relation.Binary.PropositionalEquality.Properties.html#5084" class="Bound">b₂</a><a id="5172" class="Symbol">}</a>
                    <a id="5194" class="Symbol">{</a><a id="5195" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5197" class="Symbol">:</a> <a id="5199" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a> <a id="5202" class="Symbol">→</a> <a id="5204" href="Relation.Binary.PropositionalEquality.Properties.html#5089" class="Bound">A₁</a><a id="5206" class="Symbol">}</a> <a id="5208" class="Symbol">{</a><a id="5209" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5212" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a> <a id="5215" class="Symbol">:</a> <a id="5217" href="Relation.Binary.PropositionalEquality.Properties.html#5103" class="Bound">A₂</a><a id="5219" class="Symbol">}</a> <a id="5221" class="Symbol">{</a><a id="5222" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a> <a id="5224" class="Symbol">:</a> <a id="5226" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5229" class="Symbol">(</a><a id="5230" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5232" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a><a id="5234" class="Symbol">)}</a>
                    <a id="5257" class="Symbol">(</a><a id="5258" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5260" class="Symbol">:</a> <a id="5262" class="Symbol">∀</a> <a id="5264" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a> <a id="5266" class="Symbol">→</a> <a id="5268" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5271" class="Symbol">(</a><a id="5272" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5274" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a><a id="5275" class="Symbol">)</a> <a id="5277" class="Symbol">→</a> <a id="5279" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5282" href="Relation.Binary.PropositionalEquality.Properties.html#5264" class="Bound">x</a><a id="5283" class="Symbol">)</a> <a id="5285" class="Symbol">(</a><a id="5286" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a> <a id="5289" class="Symbol">:</a> <a id="5291" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5294" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5296" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a><a id="5298" class="Symbol">)</a> <a id="5300" class="Symbol">→</a>
                    <a id="5322" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5328" href="Relation.Binary.PropositionalEquality.Properties.html#5156" class="Bound">B₂</a> <a id="5331" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a> <a id="5334" class="Symbol">(</a><a id="5335" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5337" href="Relation.Binary.PropositionalEquality.Properties.html#5209" class="Bound">x₁</a> <a id="5340" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a><a id="5341" class="Symbol">)</a> <a id="5343" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="5345" href="Relation.Binary.PropositionalEquality.Properties.html#5258" class="Bound">g</a> <a id="5347" href="Relation.Binary.PropositionalEquality.Properties.html#5212" class="Bound">x₂</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">subst</a> <a id="5357" href="Relation.Binary.PropositionalEquality.Properties.html#5137" class="Bound">B₁</a> <a id="5360" class="Symbol">(</a><a id="5361" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5366" href="Relation.Binary.PropositionalEquality.Properties.html#5195" class="Bound">f</a> <a id="5368" href="Relation.Binary.PropositionalEquality.Properties.html#5286" class="Bound">eq</a><a id="5370" class="Symbol">)</a> <a id="5372" href="Relation.Binary.PropositionalEquality.Properties.html#5222" class="Bound">y</a><a id="5373" class="Symbol">)</a>
<a id="5375" href="Relation.Binary.PropositionalEquality.Properties.html#5052" class="Function">subst-application</a> <a id="5393" class="Symbol">_</a> <a id="5395" class="Symbol">_</a> <a id="5397" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="5402" class="Symbol">=</a> <a id="5404" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="5410" class="Comment">------------------------------------------------------------------------</a>
<a id="5483" class="Comment">-- Structure of equality as a binary relation</a>

<a id="isEquivalence"></a><a id="5530" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a> <a id="5544" class="Symbol">:</a> <a id="5546" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="5560" class="Symbol">{</a><a id="5561" class="Argument">A</a> <a id="5563" class="Symbol">=</a> <a id="5565" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5572" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a> <a id="5586" class="Symbol">=</a> <a id="5588" class="Keyword">record</a>
  <a id="5597" class="Symbol">{</a> <a id="5599" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="5605" class="Symbol">=</a> <a id="5607" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
  <a id="5614" class="Symbol">;</a> <a id="5616" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="5622" class="Symbol">=</a> <a id="5624" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a>
  <a id="5630" class="Symbol">;</a> <a id="5632" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="5638" class="Symbol">=</a> <a id="5640" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a>
  <a id="5648" class="Symbol">}</a>

<a id="isDecEquivalence"></a><a id="5651" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5688" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="5690" class="Symbol">→</a> <a id="5692" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="5709" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="5713" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="5730" href="Relation.Binary.PropositionalEquality.Properties.html#5730" class="Bound Operator">_≟_</a> <a id="5734" class="Symbol">=</a> <a id="5736" class="Keyword">record</a>
  <a id="5745" class="Symbol">{</a> <a id="5747" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5761" class="Symbol">=</a> <a id="5763" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5779" class="Symbol">;</a> <a id="5781" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5795" class="Symbol">=</a> <a id="5797" href="Relation.Binary.PropositionalEquality.Properties.html#5730" class="Bound Operator">_≟_</a>
  <a id="5803" class="Symbol">}</a>

<a id="setoid"></a><a id="5806" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5813" class="Symbol">:</a> <a id="5815" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5819" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="5821" class="Symbol">→</a> <a id="5823" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="5830" class="Symbol">_</a> <a id="5832" class="Symbol">_</a>
<a id="5834" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="5841" href="Relation.Binary.PropositionalEquality.Properties.html#5841" class="Bound">A</a> <a id="5843" class="Symbol">=</a> <a id="5845" class="Keyword">record</a>
  <a id="5854" class="Symbol">{</a> <a id="5856" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a>       <a id="5870" class="Symbol">=</a> <a id="5872" href="Relation.Binary.PropositionalEquality.Properties.html#5841" class="Bound">A</a>
  <a id="5876" class="Symbol">;</a> <a id="5878" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>           <a id="5892" class="Symbol">=</a> <a id="5894" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="5900" class="Symbol">;</a> <a id="5902" href="Relation.Binary.Bundles.html#1358" class="Field">isEquivalence</a> <a id="5916" class="Symbol">=</a> <a id="5918" href="Relation.Binary.PropositionalEquality.Properties.html#5530" class="Function">isEquivalence</a>
  <a id="5934" class="Symbol">}</a>

<a id="decSetoid"></a><a id="5937" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="5947" class="Symbol">:</a> <a id="5949" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="5967" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a> <a id="5969" class="Symbol">→</a> <a id="5971" href="Relation.Binary.Bundles.html#1703" class="Record">DecSetoid</a> <a id="5981" class="Symbol">_</a> <a id="5983" class="Symbol">_</a>
<a id="5985" href="Relation.Binary.PropositionalEquality.Properties.html#5937" class="Function">decSetoid</a> <a id="5995" href="Relation.Binary.PropositionalEquality.Properties.html#5995" class="Bound Operator">_≟_</a> <a id="5999" class="Symbol">=</a> <a id="6001" class="Keyword">record</a>
  <a id="6010" class="Symbol">{</a> <a id="6012" href="Relation.Binary.Bundles.html#1798" class="Field Operator">_≈_</a>              <a id="6029" class="Symbol">=</a> <a id="6031" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
  <a id="6037" class="Symbol">;</a> <a id="6039" href="Relation.Binary.Bundles.html#1835" class="Field">isDecEquivalence</a> <a id="6056" class="Symbol">=</a> <a id="6058" href="Relation.Binary.PropositionalEquality.Properties.html#5651" class="Function">isDecEquivalence</a> <a id="6075" href="Relation.Binary.PropositionalEquality.Properties.html#5995" class="Bound Operator">_≟_</a>
  <a id="6081" class="Symbol">}</a>

<a id="6084" class="Comment">------------------------------------------------------------------------</a>
<a id="6157" class="Comment">-- Bundles for equality as a binary relation</a>

<a id="isPreorder"></a><a id="6203" href="Relation.Binary.PropositionalEquality.Properties.html#6203" class="Function">isPreorder</a> <a id="6214" class="Symbol">:</a> <a id="6216" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="6227" class="Symbol">{</a><a id="6228" class="Argument">A</a> <a id="6230" class="Symbol">=</a> <a id="6232" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="6233" class="Symbol">}</a> <a id="6235" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6239" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6243" href="Relation.Binary.PropositionalEquality.Properties.html#6203" class="Function">isPreorder</a> <a id="6254" class="Symbol">=</a> <a id="6256" href="Relation.Binary.Properties.Setoid.html#1350" class="Function">Setoid.≈-isPreorder</a> <a id="6276" class="Symbol">(</a><a id="6277" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6284" class="Symbol">_)</a>

<a id="isPartialOrder"></a><a id="6288" href="Relation.Binary.PropositionalEquality.Properties.html#6288" class="Function">isPartialOrder</a> <a id="6303" class="Symbol">:</a> <a id="6305" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6320" class="Symbol">{</a><a id="6321" class="Argument">A</a> <a id="6323" class="Symbol">=</a> <a id="6325" href="Relation.Binary.PropositionalEquality.Properties.html#1186" class="Generalizable">A</a><a id="6326" class="Symbol">}</a> <a id="6328" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6332" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a>
<a id="6336" href="Relation.Binary.PropositionalEquality.Properties.html#6288" class="Function">isPartialOrder</a> <a id="6351" class="Symbol">=</a> <a id="6353" href="Relation.Binary.Properties.Setoid.html#1494" class="Function">Setoid.≈-isPartialOrder</a> <a id="6377" class="Symbol">(</a><a id="6378" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6385" class="Symbol">_)</a>

<a id="preorder"></a><a id="6389" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">preorder</a> <a id="6398" class="Symbol">:</a> <a id="6400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6404" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="6406" class="Symbol">→</a> <a id="6408" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="6417" class="Symbol">_</a> <a id="6419" class="Symbol">_</a> <a id="6421" class="Symbol">_</a>
<a id="6423" href="Relation.Binary.PropositionalEquality.Properties.html#6389" class="Function">preorder</a> <a id="6432" href="Relation.Binary.PropositionalEquality.Properties.html#6432" class="Bound">A</a> <a id="6434" class="Symbol">=</a> <a id="6436" href="Relation.Binary.Properties.Setoid.html#1705" class="Function">Setoid.≈-preorder</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6462" href="Relation.Binary.PropositionalEquality.Properties.html#6432" class="Bound">A</a><a id="6463" class="Symbol">)</a>

<a id="poset"></a><a id="6466" href="Relation.Binary.PropositionalEquality.Properties.html#6466" class="Function">poset</a> <a id="6472" class="Symbol">:</a> <a id="6474" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6478" href="Relation.Binary.PropositionalEquality.Properties.html#1166" class="Generalizable">a</a> <a id="6480" class="Symbol">→</a> <a id="6482" href="Relation.Binary.Bundles.html#4449" class="Record">Poset</a> <a id="6488" class="Symbol">_</a> <a id="6490" class="Symbol">_</a> <a id="6492" class="Symbol">_</a>
<a id="6494" href="Relation.Binary.PropositionalEquality.Properties.html#6466" class="Function">poset</a> <a id="6500" href="Relation.Binary.PropositionalEquality.Properties.html#6500" class="Bound">A</a> <a id="6502" class="Symbol">=</a> <a id="6504" href="Relation.Binary.Properties.Setoid.html#1788" class="Function">Setoid.≈-poset</a> <a id="6519" class="Symbol">(</a><a id="6520" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="6527" href="Relation.Binary.PropositionalEquality.Properties.html#6500" class="Bound">A</a><a id="6528" class="Symbol">)</a>

<a id="6531" class="Comment">------------------------------------------------------------------------</a>
<a id="6604" class="Comment">-- Reasoning</a>

<a id="6618" class="Comment">-- This is a special instance of `Relation.Binary.Reasoning.Setoid`.</a>
<a id="6687" class="Comment">-- Rather than instantiating the latter with (setoid A), we reimplement</a>
<a id="6759" class="Comment">-- equation chains from scratch since then goals are printed much more</a>
<a id="6830" class="Comment">-- readably.</a>
<a id="6843" class="Keyword">module</a> <a id="≡-Reasoning"></a><a id="6850" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a> <a id="6862" class="Symbol">{</a><a id="6863" href="Relation.Binary.PropositionalEquality.Properties.html#6863" class="Bound">a</a><a id="6864" class="Symbol">}</a> <a id="6866" class="Symbol">{</a><a id="6867" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a> <a id="6869" class="Symbol">:</a> <a id="6871" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6875" href="Relation.Binary.PropositionalEquality.Properties.html#6863" class="Bound">a</a><a id="6876" class="Symbol">}</a> <a id="6878" class="Keyword">where</a>

  <a id="6887" class="Keyword">open</a> <a id="6892" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="6905" class="Symbol">{</a><a id="6906" class="Argument">A</a> <a id="6908" class="Symbol">=</a> <a id="6910" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6911" class="Symbol">}</a> <a id="6913" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6917" href="Function.Base.html#704" class="Function">id</a> <a id="6920" class="Keyword">public</a>
  <a id="6929" class="Keyword">open</a> <a id="6934" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="6943" class="Symbol">{</a><a id="6944" class="Argument">A</a> <a id="6946" class="Symbol">=</a> <a id="6948" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6949" class="Symbol">}</a> <a id="6951" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6955" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="6961" class="Keyword">public</a>
  <a id="6970" class="Keyword">open</a> <a id="6975" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="6986" class="Symbol">{</a><a id="6987" class="Argument">A</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Relation.Binary.PropositionalEquality.Properties.html#6867" class="Bound">A</a><a id="6992" class="Symbol">}</a> <a id="6994" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="6998" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="7003" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.PropositionalEquality.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>PropositionalEquality (Relation.Binary.PropositionalEquality)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.PropositionalEquality</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Propositional (intensional) equality</a>
<a id="146" class="Comment">------------------------------------------------------------------------</a>

<a id="220" class="Symbol">{-#</a> <a id="224" class="Keyword">OPTIONS</a> <a id="232" class="Pragma">--cubical-compatible</a> <a id="253" class="Pragma">--safe</a> <a id="260" class="Symbol">#-}</a>

<a id="265" class="Keyword">module</a> <a id="272" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Axiom.UniquenessOfIdentityProofs.html" class="Module">Axiom.UniquenessOfIdentityProofs</a>
<a id="362" class="Keyword">open</a> <a id="367" class="Keyword">import</a> <a id="374" href="Function.Base.html" class="Module">Function.Base</a> <a id="388" class="Keyword">using</a> <a id="394" class="Symbol">(</a><a id="395" href="Function.Base.html#704" class="Function">id</a><a id="397" class="Symbol">;</a> <a id="399" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="402" class="Symbol">)</a>
<a id="404" class="Keyword">import</a> <a id="411" href="Function.Dependent.Bundles.html" class="Module">Function.Dependent.Bundles</a> <a id="438" class="Symbol">as</a> <a id="441" class="Module">Dependent</a> <a id="451" class="Keyword">using</a> <a id="457" class="Symbol">(</a><a id="458" href="Function.Dependent.Bundles.html#1676" class="Record">Func</a><a id="462" class="Symbol">)</a>
<a id="464" class="Keyword">open</a> <a id="469" class="Keyword">import</a> <a id="476" href="Function.Indexed.Relation.Binary.Equality.html" class="Module">Function.Indexed.Relation.Binary.Equality</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Level.html" class="Module">Level</a> <a id="553" class="Keyword">using</a> <a id="559" class="Symbol">(</a><a id="560" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="565" class="Symbol">;</a> <a id="567" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="570" class="Symbol">)</a>
<a id="572" class="Keyword">open</a> <a id="577" class="Keyword">import</a> <a id="584" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="670" class="Keyword">using</a> <a id="676" class="Symbol">(</a><a id="677" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="684" class="Symbol">;</a> <a id="686" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a><a id="697" class="Symbol">;</a> <a id="699" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a><a id="705" class="Symbol">)</a>
<a id="707" class="Keyword">open</a> <a id="712" class="Keyword">import</a> <a id="719" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="743" class="Keyword">using</a> <a id="749" class="Symbol">(</a><a id="750" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="756" class="Symbol">)</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="798" class="Keyword">using</a> <a id="804" class="Symbol">(</a><a id="805" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a><a id="822" class="Symbol">)</a>
<a id="824" class="Keyword">open</a> <a id="829" class="Keyword">import</a> <a id="836" href="Relation.Binary.Indexed.Heterogeneous.html" class="Module">Relation.Binary.Indexed.Heterogeneous</a>
  <a id="876" class="Keyword">using</a> <a id="882" class="Symbol">(</a><a id="883" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a><a id="896" class="Symbol">)</a>
<a id="898" class="Keyword">import</a> <a id="905" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html" class="Module">Relation.Binary.Indexed.Heterogeneous.Construct.Trivial</a>
  <a id="963" class="Symbol">as</a> <a id="966" class="Module">Trivial</a> <a id="974" class="Keyword">using</a> <a id="980" class="Symbol">(</a><a id="981" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">indexedSetoid</a><a id="994" class="Symbol">)</a>

<a id="997" class="Keyword">private</a>
  <a id="1007" class="Keyword">variable</a>
    <a id="1020" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a> <a id="1022" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1024" href="Relation.Binary.PropositionalEquality.html#1024" class="Generalizable">c</a> <a id="1026" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a> <a id="1028" href="Relation.Binary.PropositionalEquality.html#1028" class="Generalizable">p</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1042" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="1044" href="Relation.Binary.PropositionalEquality.html#1044" class="Generalizable">B</a> <a id="1046" href="Relation.Binary.PropositionalEquality.html#1046" class="Generalizable">C</a> <a id="1048" class="Symbol">:</a> <a id="1050" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1054" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a>

<a id="1057" class="Comment">------------------------------------------------------------------------</a>
<a id="1130" class="Comment">-- Re-export contents modules that make up the parts</a>

<a id="1184" class="Keyword">open</a> <a id="1189" class="Keyword">import</a> <a id="1196" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1239" class="Keyword">public</a>
<a id="1246" class="Keyword">open</a> <a id="1251" class="Keyword">import</a> <a id="1258" href="Relation.Binary.PropositionalEquality.Properties.html" class="Module">Relation.Binary.PropositionalEquality.Properties</a> <a id="1307" class="Keyword">public</a>
<a id="1314" class="Keyword">open</a> <a id="1319" class="Keyword">import</a> <a id="1326" href="Relation.Binary.PropositionalEquality.Algebra.html" class="Module">Relation.Binary.PropositionalEquality.Algebra</a> <a id="1372" class="Keyword">public</a>

<a id="1380" class="Comment">------------------------------------------------------------------------</a>
<a id="1453" class="Comment">-- Pointwise equality</a>

<a id="_→-setoid_"></a><a id="1476" href="Relation.Binary.PropositionalEquality.html#1476" class="Function Operator">_→-setoid_</a> <a id="1487" class="Symbol">:</a> <a id="1489" class="Symbol">∀</a> <a id="1491" class="Symbol">(</a><a id="1492" href="Relation.Binary.PropositionalEquality.html#1492" class="Bound">A</a> <a id="1494" class="Symbol">:</a> <a id="1496" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1500" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1501" class="Symbol">)</a> <a id="1503" class="Symbol">(</a><a id="1504" href="Relation.Binary.PropositionalEquality.html#1504" class="Bound">B</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1512" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="1513" class="Symbol">)</a> <a id="1515" class="Symbol">→</a> <a id="1517" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1524" class="Symbol">_</a> <a id="1526" class="Symbol">_</a>
<a id="1528" href="Relation.Binary.PropositionalEquality.html#1528" class="Bound">A</a> <a id="1530" href="Relation.Binary.PropositionalEquality.html#1476" class="Function Operator">→-setoid</a> <a id="1539" href="Relation.Binary.PropositionalEquality.html#1539" class="Bound">B</a> <a id="1541" class="Symbol">=</a> <a id="1543" href="Function.Indexed.Relation.Binary.Equality.html#580" class="Function">≡-setoid</a> <a id="1552" href="Relation.Binary.PropositionalEquality.html#1528" class="Bound">A</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">Trivial.indexedSetoid</a> <a id="1577" class="Symbol">(</a><a id="1578" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1585" href="Relation.Binary.PropositionalEquality.html#1539" class="Bound">B</a><a id="1586" class="Symbol">))</a>

<a id=":→-to-Π"></a><a id="1590" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a> <a id="1598" class="Symbol">:</a> <a id="1600" class="Symbol">∀</a> <a id="1602" class="Symbol">{</a><a id="1603" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a> <a id="1605" class="Symbol">:</a> <a id="1607" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1611" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1612" class="Symbol">}</a> <a id="1614" class="Symbol">{</a><a id="1615" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a> <a id="1617" class="Symbol">:</a> <a id="1619" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#723" class="Record">IndexedSetoid</a> <a id="1633" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a> <a id="1635" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1637" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a><a id="1638" class="Symbol">}</a> <a id="1640" class="Symbol">→</a>
          <a id="1652" class="Symbol">((</a><a id="1654" href="Relation.Binary.PropositionalEquality.html#1654" class="Bound">x</a> <a id="1656" class="Symbol">:</a> <a id="1658" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a><a id="1659" class="Symbol">)</a> <a id="1661" class="Symbol">→</a> <a id="1663" href="Relation.Binary.Indexed.Heterogeneous.Bundles.html#813" class="Field">IndexedSetoid.Carrier</a> <a id="1685" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a> <a id="1687" href="Relation.Binary.PropositionalEquality.html#1654" class="Bound">x</a><a id="1688" class="Symbol">)</a> <a id="1690" class="Symbol">→</a>
          <a id="1702" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1717" class="Symbol">(</a><a id="1718" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1725" href="Relation.Binary.PropositionalEquality.html#1603" class="Bound">A</a><a id="1726" class="Symbol">)</a> <a id="1728" href="Relation.Binary.PropositionalEquality.html#1615" class="Bound">B</a>
<a id="1730" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a> <a id="1738" class="Symbol">{</a><a id="1739" class="Argument">B</a> <a id="1741" class="Symbol">=</a> <a id="1743" href="Relation.Binary.PropositionalEquality.html#1743" class="Bound">B</a><a id="1744" class="Symbol">}</a> <a id="1746" href="Relation.Binary.PropositionalEquality.html#1746" class="Bound">f</a> <a id="1748" class="Symbol">=</a> <a id="1750" class="Keyword">record</a>
  <a id="1759" class="Symbol">{</a> <a id="1761" href="Function.Dependent.Bundles.html#1727" class="Field">to</a> <a id="1764" class="Symbol">=</a> <a id="1766" href="Relation.Binary.PropositionalEquality.html#1746" class="Bound">f</a>
  <a id="1770" class="Symbol">;</a> <a id="1772" href="Function.Dependent.Bundles.html#1754" class="Field">cong</a> <a id="1777" class="Symbol">=</a> <a id="1779" class="Symbol">λ</a> <a id="1781" class="Symbol">{</a> <a id="1783" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="1788" class="Symbol">→</a> <a id="1790" href="Relation.Binary.Indexed.Heterogeneous.Structures.html#984" class="Function">IndexedSetoid.refl</a> <a id="1809" href="Relation.Binary.PropositionalEquality.html#1743" class="Bound">B</a> <a id="1811" class="Symbol">}</a>
  <a id="1815" class="Symbol">}</a>

<a id="→-to-⟶"></a><a id="1818" href="Relation.Binary.PropositionalEquality.html#1818" class="Function">→-to-⟶</a> <a id="1825" class="Symbol">:</a> <a id="1827" class="Symbol">∀</a> <a id="1829" class="Symbol">{</a><a id="1830" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a> <a id="1832" class="Symbol">:</a> <a id="1834" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1838" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="1839" class="Symbol">}</a> <a id="1841" class="Symbol">{</a><a id="1842" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a> <a id="1844" class="Symbol">:</a> <a id="1846" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1853" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a> <a id="1855" href="Relation.Binary.PropositionalEquality.html#1026" class="Generalizable">ℓ</a><a id="1856" class="Symbol">}</a> <a id="1858" class="Symbol">→</a>
         <a id="1869" class="Symbol">(</a><a id="1870" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a> <a id="1872" class="Symbol">→</a> <a id="1874" href="Relation.Binary.Bundles.html#1298" class="Field">Setoid.Carrier</a> <a id="1889" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a><a id="1890" class="Symbol">)</a> <a id="1892" class="Symbol">→</a>
         <a id="1903" href="Function.Dependent.Bundles.html#1676" class="Record">Dependent.Func</a> <a id="1918" class="Symbol">(</a><a id="1919" href="Relation.Binary.PropositionalEquality.Properties.html#5806" class="Function">setoid</a> <a id="1926" href="Relation.Binary.PropositionalEquality.html#1830" class="Bound">A</a><a id="1927" class="Symbol">)</a> <a id="1929" class="Symbol">(</a><a id="1930" href="Relation.Binary.Indexed.Heterogeneous.Construct.Trivial.html#1575" class="Function">Trivial.indexedSetoid</a> <a id="1952" href="Relation.Binary.PropositionalEquality.html#1842" class="Bound">B</a><a id="1953" class="Symbol">)</a>
<a id="1955" href="Relation.Binary.PropositionalEquality.html#1818" class="Function">→-to-⟶</a> <a id="1962" class="Symbol">=</a> <a id="1964" href="Relation.Binary.PropositionalEquality.html#1590" class="Function">:→-to-Π</a>

<a id="1973" class="Comment">------------------------------------------------------------------------</a>
<a id="2046" class="Comment">-- More complex rearrangement lemmas</a>

<a id="2084" class="Comment">-- A lemma that is very similar to Lemma 2.4.3 from the HoTT book.</a>

<a id="naturality"></a><a id="2152" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2163" class="Symbol">:</a> <a id="2165" class="Symbol">∀</a> <a id="2167" class="Symbol">{</a><a id="2168" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a> <a id="2170" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2171" class="Symbol">}</a> <a id="2173" class="Symbol">{</a><a id="2174" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a> <a id="2178" class="Symbol">:</a> <a id="2180" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a> <a id="2182" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2184" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2185" class="Symbol">}</a> <a id="2187" class="Symbol">{</a><a id="2188" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2190" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2192" class="Symbol">:</a> <a id="2194" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="2196" class="Symbol">→</a> <a id="2198" href="Relation.Binary.PropositionalEquality.html#1044" class="Generalizable">B</a><a id="2199" class="Symbol">}</a>
             <a id="2214" class="Symbol">(</a><a id="2215" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2219" class="Symbol">:</a> <a id="2221" class="Symbol">∀</a> <a id="2223" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a> <a id="2225" class="Symbol">→</a> <a id="2227" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2229" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a> <a id="2231" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2233" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2235" href="Relation.Binary.PropositionalEquality.html#2223" class="Bound">x</a><a id="2236" class="Symbol">)</a> <a id="2238" class="Symbol">→</a>
             <a id="2253" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2265" href="Relation.Binary.PropositionalEquality.html#2188" class="Bound">f</a> <a id="2267" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a><a id="2270" class="Symbol">)</a> <a id="2272" class="Symbol">(</a><a id="2273" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2277" href="Relation.Binary.PropositionalEquality.html#2170" class="Bound">y</a><a id="2278" class="Symbol">)</a> <a id="2280" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2282" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Relation.Binary.PropositionalEquality.html#2215" class="Bound">f≡g</a> <a id="2293" href="Relation.Binary.PropositionalEquality.html#2168" class="Bound">x</a><a id="2294" class="Symbol">)</a> <a id="2296" class="Symbol">(</a><a id="2297" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2302" href="Relation.Binary.PropositionalEquality.html#2190" class="Bound">g</a> <a id="2304" href="Relation.Binary.PropositionalEquality.html#2174" class="Bound">x≡y</a><a id="2307" class="Symbol">)</a>
<a id="2309" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2320" class="Symbol">{</a><a id="2321" class="Argument">x</a> <a id="2323" class="Symbol">=</a> <a id="2325" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a><a id="2326" class="Symbol">}</a> <a id="2328" class="Symbol">{</a><a id="2329" class="Argument">x≡y</a> <a id="2333" class="Symbol">=</a> <a id="2335" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="2339" class="Symbol">}</a> <a id="2341" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2345" class="Symbol">=</a>
  <a id="2349" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2353" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a>               <a id="2369" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2372" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2376" class="Symbol">(</a><a id="2377" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2389" class="Symbol">_)</a> <a id="2392" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2396" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2402" class="Symbol">(</a><a id="2403" href="Relation.Binary.PropositionalEquality.html#2341" class="Bound">f≡g</a> <a id="2407" href="Relation.Binary.PropositionalEquality.html#2325" class="Bound">x</a><a id="2408" class="Symbol">)</a> <a id="2410" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>  <a id="2416" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2420" class="Keyword">where</a> <a id="2426" class="Keyword">open</a> <a id="2431" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="2444" class="Comment">-- A lemma that is very similar to Corollary 2.4.4 from the HoTT book.</a>

<a id="cong-≡id"></a><a id="2516" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="2525" class="Symbol">:</a> <a id="2527" class="Symbol">∀</a> <a id="2529" class="Symbol">{</a><a id="2530" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2532" class="Symbol">:</a> <a id="2534" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a> <a id="2536" class="Symbol">→</a> <a id="2538" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="2539" class="Symbol">}</a> <a id="2541" class="Symbol">{</a><a id="2542" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a> <a id="2544" class="Symbol">:</a> <a id="2546" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="2547" class="Symbol">}</a> <a id="2549" class="Symbol">(</a><a id="2550" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2555" class="Symbol">:</a> <a id="2557" class="Symbol">∀</a> <a id="2559" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a> <a id="2561" class="Symbol">→</a> <a id="2563" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2565" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a> <a id="2567" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2569" href="Relation.Binary.PropositionalEquality.html#2559" class="Bound">x</a><a id="2570" class="Symbol">)</a> <a id="2572" class="Symbol">→</a>
           <a id="2585" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2590" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2592" class="Symbol">(</a><a id="2593" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2598" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a><a id="2599" class="Symbol">)</a> <a id="2601" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2603" href="Relation.Binary.PropositionalEquality.html#2550" class="Bound">f≡id</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Relation.Binary.PropositionalEquality.html#2530" class="Bound">f</a> <a id="2611" href="Relation.Binary.PropositionalEquality.html#2542" class="Bound">x</a><a id="2612" class="Symbol">)</a>
<a id="2614" href="Relation.Binary.PropositionalEquality.html#2516" class="Function">cong-≡id</a> <a id="2623" class="Symbol">{</a><a id="2624" class="Argument">f</a> <a id="2626" class="Symbol">=</a> <a id="2628" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a><a id="2629" class="Symbol">}</a> <a id="2631" class="Symbol">{</a><a id="2632" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="2633" class="Symbol">}</a> <a id="2635" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2650" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2655" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2657" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a>                                    <a id="2697" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2700" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2704" class="Symbol">(</a><a id="2705" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="2717" class="Symbol">_)</a> <a id="2720" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2724" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2736" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2738" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2742" class="Symbol">)</a> <a id="2744" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                       <a id="2771" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2774" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2779" class="Symbol">(</a><a id="2780" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2786" class="Symbol">_)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2794" class="Symbol">(</a><a id="2795" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="2806" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2810" class="Symbol">))</a> <a id="2813" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2817" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2823" class="Symbol">(</a><a id="2824" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2829" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2831" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2835" class="Symbol">)</a> <a id="2837" class="Symbol">(</a><a id="2838" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2844" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="2849" class="Symbol">(</a><a id="2850" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2854" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2858" class="Symbol">))</a>    <a id="2864" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2867" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2871" class="Symbol">(</a><a id="2872" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="2884" class="Symbol">(</a><a id="2885" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2890" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2892" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2896" class="Symbol">))</a> <a id="2899" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2903" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2909" class="Symbol">(</a><a id="2910" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2916" class="Symbol">(</a><a id="2917" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2922" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="2924" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2928" class="Symbol">)</a> <a id="2930" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2934" class="Symbol">)</a> <a id="2936" class="Symbol">(</a><a id="2937" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2941" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="2945" class="Symbol">)</a>    <a id="2950" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2953" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2958" class="Symbol">(λ</a> <a id="2961" href="Relation.Binary.PropositionalEquality.html#2961" class="Bound">p</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2971" href="Relation.Binary.PropositionalEquality.html#2961" class="Bound">p</a> <a id="2973" class="Symbol">(</a><a id="2974" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="2978" class="Symbol">_))</a> <a id="2982" class="Symbol">(</a><a id="2983" href="Relation.Binary.PropositionalEquality.html#2152" class="Function">naturality</a> <a id="2994" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a><a id="2998" class="Symbol">)</a> <a id="3000" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3004" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3010" class="Symbol">(</a><a id="3011" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3017" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3023" class="Symbol">(</a><a id="3024" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3029" href="Function.Base.html#704" class="Function">id</a> <a id="3032" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3036" class="Symbol">))</a> <a id="3039" class="Symbol">(</a><a id="3040" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3044" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3048" class="Symbol">)</a>  <a id="3051" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3054" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3059" class="Symbol">(λ</a> <a id="3062" href="Relation.Binary.PropositionalEquality.html#3062" class="Bound">p</a> <a id="3064" class="Symbol">→</a> <a id="3066" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3072" class="Symbol">(</a><a id="3073" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3079" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3085" href="Relation.Binary.PropositionalEquality.html#3062" class="Bound">p</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">(</a><a id="3089" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3093" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3097" class="Symbol">))</a> <a id="3100" class="Symbol">(</a><a id="3101" href="Relation.Binary.PropositionalEquality.Properties.html#3175" class="Function">cong-id</a> <a id="3109" class="Symbol">_)</a> <a id="3112" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3116" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3129" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3135" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3139" class="Symbol">)</a> <a id="3141" class="Symbol">(</a><a id="3142" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3146" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3150" class="Symbol">)</a>            <a id="3163" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3166" href="Relation.Binary.PropositionalEquality.Properties.html#2535" class="Function">trans-assoc</a> <a id="3178" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3184" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3188" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3194" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3200" class="Symbol">(</a><a id="3201" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3207" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="3212" class="Symbol">(</a><a id="3213" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3217" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3221" class="Symbol">))</a>            <a id="3235" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3238" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3243" class="Symbol">(</a><a id="3244" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3250" class="Symbol">_)</a> <a id="3253" class="Symbol">(</a><a id="3254" href="Relation.Binary.PropositionalEquality.Properties.html#2758" class="Function">trans-symʳ</a> <a id="3265" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a><a id="3269" class="Symbol">)</a> <a id="3271" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3275" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3281" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3287" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>                               <a id="3322" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3325" href="Relation.Binary.PropositionalEquality.Properties.html#2453" class="Function">trans-reflʳ</a> <a id="3337" class="Symbol">_</a> <a id="3339" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3343" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3348" class="Symbol">(</a><a id="3349" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="3351" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3352" class="Symbol">)</a>                                     <a id="3390" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3394" class="Keyword">where</a> <a id="3400" class="Keyword">open</a> <a id="3405" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a><a id="3416" class="Symbol">;</a> <a id="3418" href="Relation.Binary.PropositionalEquality.html#3418" class="Function">fx≡x</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3430" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3431" class="Symbol">;</a> <a id="3433" href="Relation.Binary.PropositionalEquality.html#3433" class="Function">f²x≡x</a> <a id="3439" class="Symbol">=</a> <a id="3441" href="Relation.Binary.PropositionalEquality.html#2635" class="Bound">f≡id</a> <a id="3446" class="Symbol">(</a><a id="3447" href="Relation.Binary.PropositionalEquality.html#2628" class="Bound">f</a> <a id="3449" href="Relation.Binary.PropositionalEquality.html#2632" class="Bound">x</a><a id="3450" class="Symbol">)</a>

<a id="3453" class="Keyword">module</a> <a id="3460" href="Relation.Binary.PropositionalEquality.html#3460" class="Module">_</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">_≟_</a> <a id="3467" class="Symbol">:</a> <a id="3469" href="Relation.Binary.Definitions.html#7028" class="Function">DecidableEquality</a> <a id="3487" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">{</a><a id="3491" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3493" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3495" class="Symbol">:</a> <a id="3497" href="Relation.Binary.PropositionalEquality.html#1042" class="Generalizable">A</a><a id="3498" class="Symbol">}</a> <a id="3500" class="Keyword">where</a>

  <a id="3509" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="3522" class="Symbol">:</a> <a id="3524" class="Symbol">(</a><a id="3525" href="Relation.Binary.PropositionalEquality.html#3525" class="Bound">eq</a> <a id="3528" class="Symbol">:</a> <a id="3530" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3532" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3534" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3535" class="Symbol">)</a> <a id="3537" class="Symbol">→</a> <a id="3539" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3541" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3543" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3545" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3547" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3551" href="Relation.Binary.PropositionalEquality.html#3525" class="Bound">eq</a>
  <a id="3556" href="Relation.Binary.PropositionalEquality.html#3509" class="Function">≡-≟-identity</a> <a id="3569" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a> <a id="3572" class="Symbol">=</a> <a id="3574" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="3586" class="Symbol">(</a><a id="3587" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3589" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3591" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3592" class="Symbol">)</a> <a id="3594" class="Symbol">(</a><a id="3595" href="Axiom.UniquenessOfIdentityProofs.html#2598" class="Function">Decidable⇒UIP.≡-irrelevant</a> <a id="3622" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">_≟_</a><a id="3625" class="Symbol">)</a> <a id="3627" href="Relation.Binary.PropositionalEquality.html#3569" class="Bound">eq</a>

  <a id="3633" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">(</a><a id="3649" href="Relation.Binary.PropositionalEquality.html#3649" class="Bound">x≢y</a> <a id="3653" class="Symbol">:</a> <a id="3655" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3657" href="Relation.Binary.PropositionalEquality.Core.html#1000" class="Function Operator">≢</a> <a id="3659" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3660" class="Symbol">)</a> <a id="3662" class="Symbol">→</a> <a id="3664" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3666" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3668" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a> <a id="3670" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3672" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3675" href="Relation.Binary.PropositionalEquality.html#3649" class="Bound">x≢y</a>
  <a id="3681" href="Relation.Binary.PropositionalEquality.html#3633" class="Function">≢-≟-identity</a> <a id="3694" class="Symbol">=</a> <a id="3696" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3703" class="Symbol">(</a><a id="3704" href="Relation.Binary.PropositionalEquality.html#3491" class="Bound">x</a> <a id="3706" href="Relation.Binary.PropositionalEquality.html#3463" class="Bound Operator">≟</a> <a id="3708" href="Relation.Binary.PropositionalEquality.html#3493" class="Bound">y</a><a id="3709" class="Symbol">)</a>


<a id="3713" class="Comment">------------------------------------------------------------------------</a>
<a id="3786" class="Comment">-- Inspect</a>

<a id="3798" class="Comment">-- Inspect can be used when you want to pattern match on the result r</a>
<a id="3868" class="Comment">-- of some expression e, and you also need to &quot;remember&quot; that r ≡ e.</a>

<a id="3938" class="Comment">-- See README.Inspect for an explanation of how/why to use this.</a>

<a id="4004" class="Comment">-- Normally (but not always) the new `with ... in` syntax described at</a>
<a id="4075" class="Comment">-- https://agda.readthedocs.io/en/v2.6.4/language/with-abstraction.html#with-abstraction-equality</a>
<a id="4173" class="Comment">-- can be used instead.&quot;</a>

<a id="4199" class="Keyword">record</a> <a id="Reveal_·_is_"></a><a id="4206" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">Reveal_·_is_</a> <a id="4219" class="Symbol">{</a><a id="4220" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a> <a id="4222" class="Symbol">:</a> <a id="4224" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4228" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="4229" class="Symbol">}</a> <a id="4231" class="Symbol">{</a><a id="4232" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4234" class="Symbol">:</a> <a id="4236" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a> <a id="4238" class="Symbol">→</a> <a id="4240" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4244" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="4245" class="Symbol">}</a>
                    <a id="4267" class="Symbol">(</a><a id="4268" href="Relation.Binary.PropositionalEquality.html#4268" class="Bound">f</a> <a id="4270" class="Symbol">:</a> <a id="4272" class="Symbol">(</a><a id="4273" href="Relation.Binary.PropositionalEquality.html#4273" class="Bound">x</a> <a id="4275" class="Symbol">:</a> <a id="4277" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a><a id="4278" class="Symbol">)</a> <a id="4280" class="Symbol">→</a> <a id="4282" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4284" href="Relation.Binary.PropositionalEquality.html#4273" class="Bound">x</a><a id="4285" class="Symbol">)</a> <a id="4287" class="Symbol">(</a><a id="4288" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a> <a id="4290" class="Symbol">:</a> <a id="4292" href="Relation.Binary.PropositionalEquality.html#4220" class="Bound">A</a><a id="4293" class="Symbol">)</a> <a id="4295" class="Symbol">(</a><a id="4296" href="Relation.Binary.PropositionalEquality.html#4296" class="Bound">y</a> <a id="4298" class="Symbol">:</a> <a id="4300" href="Relation.Binary.PropositionalEquality.html#4232" class="Bound">B</a> <a id="4302" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a><a id="4303" class="Symbol">)</a> <a id="4305" class="Symbol">:</a>
                    <a id="4327" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4331" class="Symbol">(</a><a id="4332" href="Relation.Binary.PropositionalEquality.html#4228" class="Bound">a</a> <a id="4334" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4336" href="Relation.Binary.PropositionalEquality.html#4244" class="Bound">b</a><a id="4337" class="Symbol">)</a> <a id="4339" class="Keyword">where</a>
  <a id="4347" class="Keyword">constructor</a> <a id="[_]"></a><a id="4359" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[_]</a>
  <a id="4365" class="Keyword">field</a> <a id="Reveal_·_is_.eq"></a><a id="4371" href="Relation.Binary.PropositionalEquality.html#4371" class="Field">eq</a> <a id="4374" class="Symbol">:</a> <a id="4376" href="Relation.Binary.PropositionalEquality.html#4268" class="Bound">f</a> <a id="4378" href="Relation.Binary.PropositionalEquality.html#4288" class="Bound">x</a> <a id="4380" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4382" href="Relation.Binary.PropositionalEquality.html#4296" class="Bound">y</a>

<a id="inspect"></a><a id="4385" href="Relation.Binary.PropositionalEquality.html#4385" class="Function">inspect</a> <a id="4393" class="Symbol">:</a> <a id="4395" class="Symbol">∀</a> <a id="4397" class="Symbol">{</a><a id="4398" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a> <a id="4400" class="Symbol">:</a> <a id="4402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4406" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a><a id="4407" class="Symbol">}</a> <a id="4409" class="Symbol">{</a><a id="4410" href="Relation.Binary.PropositionalEquality.html#4410" class="Bound">B</a> <a id="4412" class="Symbol">:</a> <a id="4414" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a> <a id="4416" class="Symbol">→</a> <a id="4418" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4422" href="Relation.Binary.PropositionalEquality.html#1022" class="Generalizable">b</a><a id="4423" class="Symbol">}</a>
          <a id="4435" class="Symbol">(</a><a id="4436" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4438" class="Symbol">:</a> <a id="4440" class="Symbol">(</a><a id="4441" href="Relation.Binary.PropositionalEquality.html#4441" class="Bound">x</a> <a id="4443" class="Symbol">:</a> <a id="4445" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a><a id="4446" class="Symbol">)</a> <a id="4448" class="Symbol">→</a> <a id="4450" href="Relation.Binary.PropositionalEquality.html#4410" class="Bound">B</a> <a id="4452" href="Relation.Binary.PropositionalEquality.html#4441" class="Bound">x</a><a id="4453" class="Symbol">)</a> <a id="4455" class="Symbol">(</a><a id="4456" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a> <a id="4458" class="Symbol">:</a> <a id="4460" href="Relation.Binary.PropositionalEquality.html#4398" class="Bound">A</a><a id="4461" class="Symbol">)</a> <a id="4463" class="Symbol">→</a> <a id="4465" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">Reveal</a> <a id="4472" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4474" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">·</a> <a id="4476" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a> <a id="4478" href="Relation.Binary.PropositionalEquality.html#4206" class="Record Operator">is</a> <a id="4481" href="Relation.Binary.PropositionalEquality.html#4436" class="Bound">f</a> <a id="4483" href="Relation.Binary.PropositionalEquality.html#4456" class="Bound">x</a>
<a id="4485" href="Relation.Binary.PropositionalEquality.html#4385" class="Function">inspect</a> <a id="4493" href="Relation.Binary.PropositionalEquality.html#4493" class="Bound">f</a> <a id="4495" href="Relation.Binary.PropositionalEquality.html#4495" class="Bound">x</a> <a id="4497" class="Symbol">=</a> <a id="4499" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">[</a> <a id="4501" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> <a id="4506" href="Relation.Binary.PropositionalEquality.html#4359" class="InductiveConstructor Operator">]</a>


<a id="4510" class="Comment">------------------------------------------------------------------------</a>
<a id="4583" class="Comment">-- DEPRECATED NAMES</a>
<a id="4603" class="Comment">------------------------------------------------------------------------</a>
<a id="4676" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="4747" class="Comment">-- not guaranteed.</a>

<a id="4767" class="Comment">-- Version 2.0</a>

<a id="isPropositional"></a><a id="4783" href="Relation.Binary.PropositionalEquality.html#4783" class="Function">isPropositional</a> <a id="4799" class="Symbol">:</a> <a id="4801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4805" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a> <a id="4807" class="Symbol">→</a> <a id="4809" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4813" href="Relation.Binary.PropositionalEquality.html#1020" class="Generalizable">a</a>
<a id="4815" href="Relation.Binary.PropositionalEquality.html#4783" class="Function">isPropositional</a> <a id="4831" class="Symbol">=</a> <a id="4833" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a>

<a id="4845" class="Symbol">{-#</a> <a id="4849" class="Keyword">WARNING_ON_USAGE</a> <a id="4866" class="Pragma">isPropositional</a>
<a id="4882" class="String">&quot;Warning: isPropositional was deprecated in v2.0.
Please use Relation.Nullary.Irrelevant instead. &quot;</a>
<a id="4982" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Base.Double.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Double (Relation.Binary.Reasoning.Base.Double)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reasoning.Base.Double</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with two relations:</a>
<a id="169" class="Comment">-- equality and some other ordering.</a>
<a id="206" class="Comment">------------------------------------------------------------------------</a>
<a id="279" class="Comment">--</a>
<a id="282" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="355" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="407" class="Symbol">{-#</a> <a id="411" class="Keyword">OPTIONS</a> <a id="419" class="Pragma">--cubical-compatible</a> <a id="440" class="Pragma">--safe</a> <a id="447" class="Symbol">#-}</a>

<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Level.html" class="Module">Level</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Function.Base.html" class="Module">Function.Base</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="523" class="Symbol">)</a>
<a id="525" class="Keyword">open</a> <a id="530" class="Keyword">import</a> <a id="537" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="569" class="Keyword">using</a> <a id="575" class="Symbol">(</a><a id="576" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="579" class="Symbol">;</a> <a id="581" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="584" class="Symbol">;</a> <a id="586" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="588" class="Symbol">)</a>
<a id="590" class="Keyword">open</a> <a id="595" class="Keyword">import</a> <a id="602" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="623" class="Keyword">using</a> <a id="629" class="Symbol">(</a><a id="630" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="633" class="Symbol">;</a> <a id="635" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="638" class="Symbol">)</a>
<a id="640" class="Keyword">open</a> <a id="645" class="Keyword">import</a> <a id="652" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="680" class="Keyword">using</a> <a id="686" class="Symbol">(</a><a id="687" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="703" class="Symbol">)</a>
<a id="705" class="Keyword">open</a> <a id="710" class="Keyword">import</a> <a id="717" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="744" class="Keyword">using</a> <a id="750" class="Symbol">(</a><a id="751" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="761" class="Symbol">)</a>
<a id="763" class="Keyword">open</a> <a id="768" class="Keyword">import</a> <a id="775" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="818" class="Symbol">as</a> <a id="821" class="Module">≡</a> <a id="823" class="Keyword">using</a> <a id="829" class="Symbol">(</a><a id="830" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="833" class="Symbol">)</a>
<a id="835" class="Keyword">open</a> <a id="840" class="Keyword">import</a> <a id="847" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>


<a id="882" class="Keyword">module</a> <a id="889" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="927" class="Symbol">{</a><a id="928" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="930" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="933" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="935" class="Symbol">}</a> <a id="937" class="Symbol">{</a><a id="938" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="940" class="Symbol">:</a> <a id="942" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="946" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a><a id="947" class="Symbol">}</a>
  <a id="951" class="Symbol">{</a><a id="952" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="956" class="Symbol">:</a> <a id="958" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="962" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="964" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a><a id="966" class="Symbol">}</a> <a id="968" class="Symbol">{</a><a id="969" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a> <a id="973" class="Symbol">:</a> <a id="975" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="979" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a> <a id="981" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="983" class="Symbol">}</a> <a id="985" class="Symbol">(</a><a id="986" href="Relation.Binary.Reasoning.Base.Double.html#986" class="Bound">isPreorder</a> <a id="997" class="Symbol">:</a> <a id="999" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="1010" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="1014" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a><a id="1017" class="Symbol">)</a>
  <a id="1021" class="Keyword">where</a>

<a id="1028" class="Keyword">open</a> <a id="1033" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1044" href="Relation.Binary.Reasoning.Base.Double.html#986" class="Bound">isPreorder</a>

<a id="1056" class="Comment">------------------------------------------------------------------------</a>
<a id="1129" class="Comment">-- A datatype to hide the current relation type</a>

<a id="1178" class="Keyword">infix</a> <a id="1184" class="Number">4</a> <a id="1186" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1201" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1206" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1220" class="Symbol">(</a><a id="1221" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1223" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Relation.Binary.Reasoning.Base.Double.html#938" class="Bound">A</a><a id="1228" class="Symbol">)</a> <a id="1230" class="Symbol">:</a> <a id="1232" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1236" class="Symbol">(</a><a id="1237" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="1239" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1241" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="1244" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1246" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="1248" class="Symbol">)</a> <a id="1250" class="Keyword">where</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1258" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1268" class="Symbol">:</a> <a id="1270" class="Symbol">(</a><a id="1271" href="Relation.Binary.Reasoning.Base.Double.html#1271" class="Bound">x≲y</a> <a id="1275" class="Symbol">:</a> <a id="1277" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1279" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">≲</a> <a id="1281" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a> <a id="1286" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1288" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="1300" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1304" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a>    <a id="1314" class="Symbol">:</a> <a id="1316" class="Symbol">(</a><a id="1317" href="Relation.Binary.Reasoning.Base.Double.html#1317" class="Bound">x≈y</a> <a id="1321" class="Symbol">:</a> <a id="1323" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1325" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">≈</a> <a id="1327" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a><a id="1328" class="Symbol">)</a> <a id="1330" class="Symbol">→</a> <a id="1332" href="Relation.Binary.Reasoning.Base.Double.html#1221" class="Bound">x</a> <a id="1334" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="1346" href="Relation.Binary.Reasoning.Base.Double.html#1223" class="Bound">y</a>

<a id="start"></a><a id="1349" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1355" class="Symbol">:</a> <a id="1357" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1371" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1373" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a>
<a id="1377" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1383" class="Symbol">(</a><a id="1384" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1391" href="Relation.Binary.Reasoning.Base.Double.html#1391" class="Bound">x≈y</a><a id="1394" class="Symbol">)</a> <a id="1396" class="Symbol">=</a> <a id="1398" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="1408" href="Relation.Binary.Reasoning.Base.Double.html#1391" class="Bound">x≈y</a>
<a id="1412" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1429" href="Relation.Binary.Reasoning.Base.Double.html#1429" class="Bound">x≲y</a><a id="1432" class="Symbol">)</a> <a id="1434" class="Symbol">=</a> <a id="1436" href="Relation.Binary.Reasoning.Base.Double.html#1429" class="Bound">x≲y</a>

<a id="≡-go"></a><a id="1441" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1446" class="Symbol">:</a> <a id="1448" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1454" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1458" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1472" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1486" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1491" href="Relation.Binary.Reasoning.Base.Double.html#1491" class="Bound">x≡y</a> <a id="1495" class="Symbol">(</a><a id="1496" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1503" href="Relation.Binary.Reasoning.Base.Double.html#1503" class="Bound">y≈z</a><a id="1506" class="Symbol">)</a> <a id="1508" class="Symbol">=</a> <a id="1510" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1517" class="Symbol">(</a><a id="1518" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1523" href="Relation.Binary.Reasoning.Base.Double.html#1491" class="Bound">x≡y</a> <a id="1527" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1530" class="Symbol">λ</a> <a id="1532" class="Keyword">where</a> <a id="1538" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1545" class="Symbol">→</a> <a id="1547" href="Relation.Binary.Reasoning.Base.Double.html#1503" class="Bound">y≈z</a><a id="1550" class="Symbol">)</a>
<a id="1552" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="1557" href="Relation.Binary.Reasoning.Base.Double.html#1557" class="Bound">x≡y</a> <a id="1561" class="Symbol">(</a><a id="1562" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1572" href="Relation.Binary.Reasoning.Base.Double.html#1572" class="Bound">y≤z</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Symbol">=</a> <a id="1579" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1589" class="Symbol">(</a><a id="1590" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1595" href="Relation.Binary.Reasoning.Base.Double.html#1557" class="Bound">x≡y</a> <a id="1599" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1602" class="Symbol">λ</a> <a id="1604" class="Keyword">where</a> <a id="1610" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1617" class="Symbol">→</a> <a id="1619" href="Relation.Binary.Reasoning.Base.Double.html#1572" class="Bound">y≤z</a><a id="1622" class="Symbol">)</a>

<a id="≲-go"></a><a id="1625" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1630" class="Symbol">:</a> <a id="1632" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1638" href="Relation.Binary.Reasoning.Base.Double.html#969" class="Bound Operator">_≲_</a> <a id="1642" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1656" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1670" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1675" href="Relation.Binary.Reasoning.Base.Double.html#1675" class="Bound">x≲y</a> <a id="1679" class="Symbol">(</a><a id="1680" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1687" href="Relation.Binary.Reasoning.Base.Double.html#1687" class="Bound">y≈z</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1704" class="Symbol">(</a><a id="1705" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="1715" href="Relation.Binary.Reasoning.Base.Double.html#1687" class="Bound">y≈z</a> <a id="1719" href="Relation.Binary.Reasoning.Base.Double.html#1675" class="Bound">x≲y</a><a id="1722" class="Symbol">)</a>
<a id="1724" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="1729" href="Relation.Binary.Reasoning.Base.Double.html#1729" class="Bound">x≲y</a> <a id="1733" class="Symbol">(</a><a id="1734" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1744" href="Relation.Binary.Reasoning.Base.Double.html#1744" class="Bound">y≲z</a><a id="1747" class="Symbol">)</a> <a id="1749" class="Symbol">=</a> <a id="1751" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1761" class="Symbol">(</a><a id="1762" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="1768" href="Relation.Binary.Reasoning.Base.Double.html#1729" class="Bound">x≲y</a> <a id="1772" href="Relation.Binary.Reasoning.Base.Double.html#1744" class="Bound">y≲z</a><a id="1775" class="Symbol">)</a>

<a id="≈-go"></a><a id="1778" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1783" class="Symbol">:</a> <a id="1785" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1791" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">_≈_</a> <a id="1795" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="1809" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1823" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Double.html#1828" class="Bound">x≈y</a> <a id="1832" class="Symbol">(</a><a id="1833" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1840" href="Relation.Binary.Reasoning.Base.Double.html#1840" class="Bound">y≈z</a><a id="1843" class="Symbol">)</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1854" class="Symbol">(</a><a id="1855" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="1864" href="Relation.Binary.Reasoning.Base.Double.html#1828" class="Bound">x≈y</a> <a id="1868" href="Relation.Binary.Reasoning.Base.Double.html#1840" class="Bound">y≈z</a><a id="1871" class="Symbol">)</a>
<a id="1873" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="1878" href="Relation.Binary.Reasoning.Base.Double.html#1878" class="Bound">x≈y</a> <a id="1882" class="Symbol">(</a><a id="1883" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1893" href="Relation.Binary.Reasoning.Base.Double.html#1893" class="Bound">y≲z</a><a id="1896" class="Symbol">)</a> <a id="1898" class="Symbol">=</a> <a id="1900" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="1910" class="Symbol">(</a><a id="1911" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="1921" class="Symbol">(</a><a id="1922" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="1929" href="Relation.Binary.Reasoning.Base.Double.html#1878" class="Bound">x≈y</a><a id="1932" class="Symbol">)</a> <a id="1934" href="Relation.Binary.Reasoning.Base.Double.html#1893" class="Bound">y≲z</a><a id="1937" class="Symbol">)</a>

<a id="stop"></a><a id="1940" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="1945" class="Symbol">:</a> <a id="1947" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1957" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1971" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="1976" class="Symbol">=</a> <a id="1978" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="1985" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

<a id="1994" class="Comment">------------------------------------------------------------------------</a>
<a id="2067" class="Comment">-- A record that is used to ensure that the final relation proved by the</a>
<a id="2140" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2208" class="Keyword">data</a> <a id="IsEquality"></a><a id="2213" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2224" class="Symbol">{</a><a id="2225" href="Relation.Binary.Reasoning.Base.Double.html#2225" class="Bound">x</a> <a id="2227" href="Relation.Binary.Reasoning.Base.Double.html#2227" class="Bound">y</a><a id="2228" class="Symbol">}</a> <a id="2230" class="Symbol">:</a> <a id="2232" href="Relation.Binary.Reasoning.Base.Double.html#2225" class="Bound">x</a> <a id="2234" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2246" href="Relation.Binary.Reasoning.Base.Double.html#2227" class="Bound">y</a> <a id="2248" class="Symbol">→</a> <a id="2250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2254" class="Symbol">(</a><a id="2255" href="Relation.Binary.Reasoning.Base.Double.html#928" class="Bound">a</a> <a id="2257" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2259" href="Relation.Binary.Reasoning.Base.Double.html#930" class="Bound">ℓ₁</a> <a id="2262" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2264" href="Relation.Binary.Reasoning.Base.Double.html#933" class="Bound">ℓ₂</a><a id="2266" class="Symbol">)</a> <a id="2268" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="2276" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2287" class="Symbol">:</a> <a id="2289" class="Symbol">∀</a> <a id="2291" href="Relation.Binary.Reasoning.Base.Double.html#2291" class="Bound">x≈y</a> <a id="2295" class="Symbol">→</a> <a id="2297" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="2316" href="Relation.Binary.Reasoning.Base.Double.html#2291" class="Bound">x≈y</a><a id="2319" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="2322" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2334" class="Symbol">:</a> <a id="2336" class="Symbol">∀</a> <a id="2338" class="Symbol">{</a><a id="2339" href="Relation.Binary.Reasoning.Base.Double.html#2339" class="Bound">x</a> <a id="2341" href="Relation.Binary.Reasoning.Base.Double.html#2341" class="Bound">y</a><a id="2342" class="Symbol">}</a> <a id="2344" class="Symbol">(</a><a id="2345" href="Relation.Binary.Reasoning.Base.Double.html#2345" class="Bound">x≲y</a> <a id="2349" class="Symbol">:</a> <a id="2351" href="Relation.Binary.Reasoning.Base.Double.html#2339" class="Bound">x</a> <a id="2353" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2365" href="Relation.Binary.Reasoning.Base.Double.html#2341" class="Bound">y</a><a id="2366" class="Symbol">)</a> <a id="2368" class="Symbol">→</a> <a id="2370" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2374" class="Symbol">(</a><a id="2375" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2386" href="Relation.Binary.Reasoning.Base.Double.html#2345" class="Bound">x≲y</a><a id="2389" class="Symbol">)</a>
<a id="2391" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2403" class="Symbol">(</a><a id="2404" href="Relation.Binary.Reasoning.Base.Double.html#1258" class="InductiveConstructor">nonstrict</a> <a id="2414" class="Symbol">_)</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2422" class="Symbol">λ()</a>
<a id="2426" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a> <a id="2438" class="Symbol">(</a><a id="2439" href="Relation.Binary.Reasoning.Base.Double.html#1304" class="InductiveConstructor">equals</a> <a id="2446" href="Relation.Binary.Reasoning.Base.Double.html#2446" class="Bound">x≈y</a><a id="2449" class="Symbol">)</a>  <a id="2452" class="Symbol">=</a> <a id="2454" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2458" class="Symbol">(</a><a id="2459" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2470" href="Relation.Binary.Reasoning.Base.Double.html#2446" class="Bound">x≈y</a><a id="2473" class="Symbol">)</a>

<a id="extractEquality"></a><a id="2476" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a> <a id="2492" class="Symbol">:</a> <a id="2494" class="Symbol">∀</a> <a id="2496" class="Symbol">{</a><a id="2497" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2499" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a><a id="2500" class="Symbol">}</a> <a id="2502" class="Symbol">{</a><a id="2503" href="Relation.Binary.Reasoning.Base.Double.html#2503" class="Bound">x≲y</a> <a id="2507" class="Symbol">:</a> <a id="2509" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2511" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">IsRelatedTo</a> <a id="2523" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a><a id="2524" class="Symbol">}</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a> <a id="2539" href="Relation.Binary.Reasoning.Base.Double.html#2503" class="Bound">x≲y</a> <a id="2543" class="Symbol">→</a> <a id="2545" href="Relation.Binary.Reasoning.Base.Double.html#2497" class="Bound">x</a> <a id="2547" href="Relation.Binary.Reasoning.Base.Double.html#952" class="Bound Operator">≈</a> <a id="2549" href="Relation.Binary.Reasoning.Base.Double.html#2499" class="Bound">y</a>
<a id="2551" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Relation.Binary.Reasoning.Base.Double.html#2276" class="InductiveConstructor">isEquality</a> <a id="2579" href="Relation.Binary.Reasoning.Base.Double.html#2579" class="Bound">x≈y</a><a id="2582" class="Symbol">)</a> <a id="2584" class="Symbol">=</a> <a id="2586" href="Relation.Binary.Reasoning.Base.Double.html#2579" class="Bound">x≈y</a>

<a id="equalitySubRelation"></a><a id="2591" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2611" class="Symbol">:</a> <a id="2613" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a>  <a id="2626" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2640" class="Symbol">_</a> <a id="2642" class="Symbol">_</a>
<a id="2644" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2664" class="Symbol">=</a> <a id="2666" class="Keyword">record</a>
  <a id="2675" class="Symbol">{</a> <a id="2677" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2681" class="Symbol">=</a> <a id="2683" href="Relation.Binary.Reasoning.Base.Double.html#2213" class="Datatype">IsEquality</a>
  <a id="2696" class="Symbol">;</a> <a id="2698" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2703" class="Symbol">=</a> <a id="2705" href="Relation.Binary.Reasoning.Base.Double.html#2322" class="Function">IsEquality?</a>
  <a id="2719" class="Symbol">;</a> <a id="2721" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2729" class="Symbol">=</a> <a id="2731" href="Relation.Binary.Reasoning.Base.Double.html#2476" class="Function">extractEquality</a>
  <a id="2749" class="Symbol">}</a>

<a id="2752" class="Comment">------------------------------------------------------------------------</a>
<a id="2825" class="Comment">-- Reasoning combinators</a>

<a id="2851" class="Keyword">open</a> <a id="2856" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a>  <a id="2870" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2884" href="Relation.Binary.Reasoning.Base.Double.html#1349" class="Function">start</a> <a id="2890" class="Keyword">public</a>
<a id="2897" class="Keyword">open</a> <a id="2902" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a>  <a id="2925" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2939" href="Relation.Binary.Reasoning.Base.Double.html#2591" class="Function">equalitySubRelation</a> <a id="2959" class="Keyword">public</a>
<a id="2966" class="Keyword">open</a> <a id="2971" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="2980" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="2994" href="Relation.Binary.Reasoning.Base.Double.html#1441" class="Function">≡-go</a> <a id="2999" class="Keyword">public</a>
<a id="3006" class="Keyword">open</a> <a id="3011" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="3020" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3034" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3048" href="Relation.Binary.Reasoning.Base.Double.html#1778" class="Function">≈-go</a> <a id="3053" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="3060" class="Keyword">public</a>
<a id="3067" class="Keyword">open</a> <a id="3072" href="Relation.Binary.Reasoning.Syntax.html#5367" class="Module">≲-syntax</a> <a id="3081" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3095" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3109" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="3114" class="Keyword">public</a>
<a id="3121" class="Keyword">open</a> <a id="3126" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="3137" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3151" href="Relation.Binary.Reasoning.Base.Double.html#1940" class="Function">stop</a> <a id="3156" class="Keyword">public</a>


<a id="3165" class="Comment">------------------------------------------------------------------------</a>
<a id="3238" class="Comment">-- DEPRECATED NAMES</a>
<a id="3258" class="Comment">------------------------------------------------------------------------</a>
<a id="3331" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="3402" class="Comment">-- not guaranteed.</a>

<a id="3422" class="Comment">-- Version 2.0</a>

<a id="3438" class="Keyword">open</a> <a id="3443" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="3452" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3466" href="Relation.Binary.Reasoning.Base.Double.html#1206" class="Datatype Operator">_IsRelatedTo_</a> <a id="3480" href="Relation.Binary.Reasoning.Base.Double.html#1625" class="Function">≲-go</a> <a id="3485" class="Keyword">public</a>
<a id="3492" class="Symbol">{-#</a> <a id="3496" class="Keyword">WARNING_ON_USAGE</a> <a id="3513" class="Pragma">step-∼</a>
<a id="3520" class="String">&quot;Warning: step-∼ and _∼⟨_⟩_ syntax was deprecated in v2.0.
Please use step-≲ and _≲⟨_⟩_ instead. &quot;</a>
<a id="3619" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Base.Single.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Single (Relation.Binary.Reasoning.Base.Single)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reasoning.Base.Single</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with a single relation</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Keyword">open</a> <a id="296" class="Keyword">import</a> <a id="303" href="Level.html" class="Module">Level</a> <a id="309" class="Keyword">using</a> <a id="315" class="Symbol">(</a><a id="316" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="319" class="Symbol">)</a>
<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Function.Base.html" class="Module">Function.Base</a> <a id="347" class="Keyword">using</a> <a id="353" class="Symbol">(</a><a id="354" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="362" class="Symbol">)</a>
<a id="364" class="Keyword">open</a> <a id="369" class="Keyword">import</a> <a id="376" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="407" class="Symbol">;</a> <a id="409" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="412" class="Symbol">)</a>
<a id="414" class="Keyword">open</a> <a id="419" class="Keyword">import</a> <a id="426" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="454" class="Keyword">using</a> <a id="460" class="Symbol">(</a><a id="461" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="470" class="Symbol">;</a> <a id="472" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="482" class="Symbol">;</a> <a id="484" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="489" class="Symbol">)</a>
<a id="491" class="Keyword">open</a> <a id="496" class="Keyword">import</a> <a id="503" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="546" class="Symbol">as</a> <a id="549" class="Module">≡</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="561" class="Symbol">)</a>
<a id="563" class="Keyword">open</a> <a id="568" class="Keyword">import</a> <a id="575" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="609" class="Keyword">module</a> <a id="616" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a>
  <a id="656" class="Symbol">{</a><a id="657" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a> <a id="659" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="660" class="Symbol">}</a> <a id="662" class="Symbol">{</a><a id="663" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="665" class="Symbol">:</a> <a id="667" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="671" href="Relation.Binary.Reasoning.Base.Single.html#657" class="Bound">a</a><a id="672" class="Symbol">}</a> <a id="674" class="Symbol">(</a><a id="675" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="679" class="Symbol">:</a> <a id="681" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="685" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a> <a id="687" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a><a id="688" class="Symbol">)</a>
  <a id="692" class="Symbol">(</a><a id="693" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a> <a id="698" class="Symbol">:</a> <a id="700" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="710" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="713" class="Symbol">)</a> <a id="715" class="Symbol">(</a><a id="716" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="722" class="Symbol">:</a> <a id="724" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="735" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a><a id="738" class="Symbol">)</a>
  <a id="742" class="Keyword">where</a>

<a id="749" class="Comment">------------------------------------------------------------------------</a>
<a id="822" class="Comment">-- Definition of &quot;related to&quot;</a>

<a id="853" class="Comment">-- This seemingly unnecessary type is used to make it possible to</a>
<a id="919" class="Comment">-- infer arguments even if the underlying equality evaluates.</a>

<a id="982" class="Keyword">infix</a> <a id="988" class="Number">4</a> <a id="990" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1005" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1010" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1027" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Relation.Binary.Reasoning.Base.Single.html#663" class="Bound">A</a><a id="1032" class="Symbol">)</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1040" href="Relation.Binary.Reasoning.Base.Single.html#659" class="Bound">ℓ</a> <a id="1042" class="Keyword">where</a>
  <a id="_IsRelatedTo_.relTo"></a><a id="1050" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1056" class="Symbol">:</a> <a id="1058" class="Symbol">(</a><a id="1059" href="Relation.Binary.Reasoning.Base.Single.html#1059" class="Bound">x∼y</a> <a id="1063" class="Symbol">:</a> <a id="1065" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1067" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">∼</a> <a id="1069" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a><a id="1070" class="Symbol">)</a> <a id="1072" class="Symbol">→</a> <a id="1074" href="Relation.Binary.Reasoning.Base.Single.html#1025" class="Bound">x</a> <a id="1076" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">IsRelatedTo</a> <a id="1088" href="Relation.Binary.Reasoning.Base.Single.html#1027" class="Bound">y</a>

<a id="start"></a><a id="1091" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1097" class="Symbol">:</a> <a id="1099" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1113" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1115" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a>
<a id="1119" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1125" class="Symbol">(</a><a id="1126" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1132" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a><a id="1135" class="Symbol">)</a> <a id="1137" class="Symbol">=</a> <a id="1139" href="Relation.Binary.Reasoning.Base.Single.html#1132" class="Bound">x∼y</a>

<a id="∼-go"></a><a id="1144" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1149" class="Symbol">:</a> <a id="1151" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1157" href="Relation.Binary.Reasoning.Base.Single.html#675" class="Bound Operator">_∼_</a> <a id="1161" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1175" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1189" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1194" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1198" class="Symbol">(</a><a id="1199" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1205" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1208" class="Symbol">)</a> <a id="1210" class="Symbol">=</a> <a id="1212" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1218" class="Symbol">(</a><a id="1219" href="Relation.Binary.Reasoning.Base.Single.html#716" class="Bound">trans</a> <a id="1225" href="Relation.Binary.Reasoning.Base.Single.html#1194" class="Bound">x∼y</a> <a id="1229" href="Relation.Binary.Reasoning.Base.Single.html#1205" class="Bound">y∼z</a><a id="1232" class="Symbol">)</a>

<a id="≡-go"></a><a id="1235" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1240" class="Symbol">:</a> <a id="1242" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1248" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1252" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1266" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1280" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1285" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1289" class="Symbol">(</a><a id="1290" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1296" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1299" class="Symbol">)</a> <a id="1301" class="Symbol">=</a> <a id="1303" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1309" class="Symbol">(</a><a id="1310" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1315" href="Relation.Binary.Reasoning.Base.Single.html#1285" class="Bound">x≡y</a> <a id="1319" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1322" class="Symbol">λ</a> <a id="1324" class="Keyword">where</a> <a id="1330" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1337" class="Symbol">→</a> <a id="1339" href="Relation.Binary.Reasoning.Base.Single.html#1296" class="Bound">y∼z</a><a id="1342" class="Symbol">)</a>

<a id="stop"></a><a id="1345" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1350" class="Symbol">:</a> <a id="1352" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1362" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1376" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1381" class="Symbol">=</a> <a id="1383" href="Relation.Binary.Reasoning.Base.Single.html#1050" class="InductiveConstructor">relTo</a> <a id="1389" href="Relation.Binary.Reasoning.Base.Single.html#693" class="Bound">refl</a>

<a id="1395" class="Comment">------------------------------------------------------------------------</a>
<a id="1468" class="Comment">-- Reasoning combinators</a>

<a id="1494" class="Keyword">open</a> <a id="1499" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="1512" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1526" href="Relation.Binary.Reasoning.Base.Single.html#1091" class="Function">start</a> <a id="1532" class="Keyword">public</a>
<a id="1539" class="Keyword">open</a> <a id="1544" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="1553" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1567" href="Relation.Binary.Reasoning.Base.Single.html#1235" class="Function">≡-go</a> <a id="1572" class="Keyword">public</a>
<a id="1579" class="Keyword">open</a> <a id="1584" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="1593" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1621" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1626" class="Keyword">public</a>
<a id="1633" class="Keyword">open</a> <a id="1638" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="1649" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1663" href="Relation.Binary.Reasoning.Base.Single.html#1345" class="Function">stop</a> <a id="1668" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Base.Triple.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Triple (Relation.Binary.Reasoning.Base.Triple)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reasoning.Base.Triple</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- The basic code for equational reasoning with three relations:</a>
<a id="171" class="Comment">-- equality, strict ordering and non-strict ordering.</a>
<a id="225" class="Comment">------------------------------------------------------------------------</a>
<a id="298" class="Comment">--</a>
<a id="301" class="Comment">-- See `Data.Nat.Properties` or `Relation.Binary.Reasoning.PartialOrder`</a>
<a id="374" class="Comment">-- for examples of how to instantiate this module.</a>

<a id="426" class="Symbol">{-#</a> <a id="430" class="Keyword">OPTIONS</a> <a id="438" class="Pragma">--cubical-compatible</a> <a id="459" class="Pragma">--safe</a> <a id="466" class="Symbol">#-}</a>


<a id="472" class="Keyword">open</a> <a id="477" class="Keyword">import</a> <a id="484" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="505" class="Keyword">using</a> <a id="511" class="Symbol">(</a><a id="512" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="515" class="Symbol">;</a> <a id="517" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="520" class="Symbol">)</a>
<a id="522" class="Keyword">open</a> <a id="527" class="Keyword">import</a> <a id="534" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a><a id="578" class="Symbol">)</a>
<a id="580" class="Keyword">open</a> <a id="585" class="Keyword">import</a> <a id="592" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="622" class="Keyword">using</a> <a id="628" class="Symbol">(</a><a id="629" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="639" class="Symbol">;</a> <a id="641" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a><a id="652" class="Symbol">;</a> <a id="654" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="663" class="Symbol">;</a> <a id="665" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="670" class="Symbol">;</a> <a id="672" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a><a id="683" class="Symbol">;</a> <a id="685" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="695" class="Symbol">)</a>

<a id="698" class="Keyword">module</a> <a id="705" href="Relation.Binary.Reasoning.Base.Triple.html" class="Module">Relation.Binary.Reasoning.Base.Triple</a> <a id="743" class="Symbol">{</a><a id="744" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="746" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="749" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="752" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="754" class="Symbol">}</a> <a id="756" class="Symbol">{</a><a id="757" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="759" class="Symbol">:</a> <a id="761" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="765" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a><a id="766" class="Symbol">}</a>
  <a id="770" class="Symbol">{</a><a id="771" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="775" class="Symbol">:</a> <a id="777" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="781" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="783" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a><a id="785" class="Symbol">}</a> <a id="787" class="Symbol">{</a><a id="788" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="792" class="Symbol">:</a> <a id="794" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="798" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="800" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a><a id="802" class="Symbol">}</a> <a id="804" class="Symbol">{</a><a id="805" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="809" class="Symbol">:</a> <a id="811" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="815" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a> <a id="817" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="819" class="Symbol">}</a>
  <a id="823" class="Symbol">(</a><a id="824" href="Relation.Binary.Reasoning.Base.Triple.html#824" class="Bound">isPreorder</a> <a id="835" class="Symbol">:</a> <a id="837" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="848" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="852" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a><a id="855" class="Symbol">)</a>
  <a id="859" class="Symbol">(</a><a id="860" href="Relation.Binary.Reasoning.Base.Triple.html#860" class="Bound">&lt;-asym</a> <a id="867" class="Symbol">:</a> <a id="869" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="880" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="883" class="Symbol">)</a> <a id="885" class="Symbol">(</a><a id="886" href="Relation.Binary.Reasoning.Base.Triple.html#886" class="Bound">&lt;-trans</a> <a id="894" class="Symbol">:</a> <a id="896" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="907" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="910" class="Symbol">)</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="922" class="Symbol">:</a> <a id="924" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="928" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="938" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a><a id="941" class="Symbol">)</a>
  <a id="945" class="Symbol">(</a><a id="946" href="Relation.Binary.Reasoning.Base.Triple.html#946" class="Bound">&lt;⇒≤</a> <a id="950" class="Symbol">:</a> <a id="952" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="956" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="958" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a><a id="961" class="Symbol">)</a>
  <a id="965" class="Symbol">(</a><a id="966" href="Relation.Binary.Reasoning.Base.Triple.html#966" class="Bound">&lt;-≤-trans</a> <a id="976" class="Symbol">:</a> <a id="978" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="984" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="988" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="992" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="995" class="Symbol">)</a> <a id="997" class="Symbol">(</a><a id="998" href="Relation.Binary.Reasoning.Base.Triple.html#998" class="Bound">≤-&lt;-trans</a> <a id="1008" class="Symbol">:</a> <a id="1010" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1016" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="1020" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="1024" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a><a id="1027" class="Symbol">)</a>
  <a id="1031" class="Keyword">where</a>

<a id="1038" class="Keyword">open</a> <a id="1043" class="Keyword">import</a> <a id="1050" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1068" class="Keyword">using</a> <a id="1074" class="Symbol">(</a><a id="1075" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1080" class="Symbol">;</a> <a id="1082" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1087" class="Symbol">)</a>
<a id="1089" class="Keyword">open</a> <a id="1094" class="Keyword">import</a> <a id="1101" href="Level.html" class="Module">Level</a> <a id="1107" class="Keyword">using</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="1117" class="Symbol">)</a>
<a id="1119" class="Keyword">open</a> <a id="1124" class="Keyword">import</a> <a id="1131" href="Function.Base.html" class="Module">Function.Base</a> <a id="1145" class="Keyword">using</a> <a id="1151" class="Symbol">(</a><a id="1152" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1160" class="Symbol">)</a>
<a id="1162" class="Keyword">open</a> <a id="1167" class="Keyword">import</a> <a id="1174" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="1208" class="Keyword">using</a> <a id="1214" class="Symbol">(</a><a id="1215" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="1218" class="Symbol">;</a> <a id="1220" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1223" class="Symbol">;</a> <a id="1225" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1227" class="Symbol">)</a>
<a id="1229" class="Keyword">open</a> <a id="1234" class="Keyword">import</a> <a id="1241" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1284" class="Symbol">as</a> <a id="1287" class="Module">≡</a> <a id="1289" class="Keyword">using</a> <a id="1295" class="Symbol">(</a><a id="1296" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1299" class="Symbol">)</a>
<a id="1301" class="Keyword">open</a> <a id="1306" class="Keyword">import</a> <a id="1313" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a>

<a id="1347" class="Keyword">open</a> <a id="1352" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="1363" href="Relation.Binary.Reasoning.Base.Triple.html#824" class="Bound">isPreorder</a>

<a id="1375" class="Comment">------------------------------------------------------------------------</a>
<a id="1448" class="Comment">-- A datatype to abstract over the current relation</a>

<a id="1501" class="Keyword">infix</a> <a id="1507" class="Number">4</a> <a id="1509" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>

<a id="1524" class="Keyword">data</a> <a id="_IsRelatedTo_"></a><a id="1529" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1543" class="Symbol">(</a><a id="1544" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1546" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a> <a id="1548" class="Symbol">:</a> <a id="1550" href="Relation.Binary.Reasoning.Base.Triple.html#757" class="Bound">A</a><a id="1551" class="Symbol">)</a> <a id="1553" class="Symbol">:</a> <a id="1555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1559" class="Symbol">(</a><a id="1560" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="1562" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1564" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="1567" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1569" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="1572" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1574" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="1576" class="Symbol">)</a> <a id="1578" class="Keyword">where</a>
  <a id="_IsRelatedTo_.strict"></a><a id="1586" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="1596" class="Symbol">:</a> <a id="1598" class="Symbol">(</a><a id="1599" href="Relation.Binary.Reasoning.Base.Triple.html#1599" class="Bound">x&lt;y</a> <a id="1603" class="Symbol">:</a> <a id="1605" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1607" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">&lt;</a> <a id="1609" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1610" class="Symbol">)</a> <a id="1612" class="Symbol">→</a> <a id="1614" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1616" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1628" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>
  <a id="_IsRelatedTo_.nonstrict"></a><a id="1632" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1642" class="Symbol">:</a> <a id="1644" class="Symbol">(</a><a id="1645" href="Relation.Binary.Reasoning.Base.Triple.html#1645" class="Bound">x≤y</a> <a id="1649" class="Symbol">:</a> <a id="1651" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1653" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">≤</a> <a id="1655" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1656" class="Symbol">)</a> <a id="1658" class="Symbol">→</a> <a id="1660" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1662" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1674" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>
  <a id="_IsRelatedTo_.equals"></a><a id="1678" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a>    <a id="1688" class="Symbol">:</a> <a id="1690" class="Symbol">(</a><a id="1691" href="Relation.Binary.Reasoning.Base.Triple.html#1691" class="Bound">x≈y</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1699" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">≈</a> <a id="1701" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a><a id="1702" class="Symbol">)</a> <a id="1704" class="Symbol">→</a> <a id="1706" href="Relation.Binary.Reasoning.Base.Triple.html#1544" class="Bound">x</a> <a id="1708" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="1720" href="Relation.Binary.Reasoning.Base.Triple.html#1546" class="Bound">y</a>

<a id="start"></a><a id="1723" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1745" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1747" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a>
<a id="1751" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1757" class="Symbol">(</a><a id="1758" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1765" href="Relation.Binary.Reasoning.Base.Triple.html#1765" class="Bound">x≈y</a><a id="1768" class="Symbol">)</a> <a id="1770" class="Symbol">=</a> <a id="1772" href="Relation.Binary.Structures.html#2404" class="Function">reflexive</a> <a id="1782" href="Relation.Binary.Reasoning.Base.Triple.html#1765" class="Bound">x≈y</a>
<a id="1786" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1792" class="Symbol">(</a><a id="1793" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1803" href="Relation.Binary.Reasoning.Base.Triple.html#1803" class="Bound">x≤y</a><a id="1806" class="Symbol">)</a> <a id="1808" class="Symbol">=</a> <a id="1810" href="Relation.Binary.Reasoning.Base.Triple.html#1803" class="Bound">x≤y</a>
<a id="1814" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="1820" class="Symbol">(</a><a id="1821" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="1828" href="Relation.Binary.Reasoning.Base.Triple.html#1828" class="Bound">x&lt;y</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Relation.Binary.Reasoning.Base.Triple.html#946" class="Bound">&lt;⇒≤</a> <a id="1839" href="Relation.Binary.Reasoning.Base.Triple.html#1828" class="Bound">x&lt;y</a>

<a id="≡-go"></a><a id="1844" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1857" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1861" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="1875" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="1889" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1894" href="Relation.Binary.Reasoning.Base.Triple.html#1894" class="Bound">x≡y</a> <a id="1898" class="Symbol">(</a><a id="1899" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1906" href="Relation.Binary.Reasoning.Base.Triple.html#1906" class="Bound">y≈z</a><a id="1909" class="Symbol">)</a> <a id="1911" class="Symbol">=</a> <a id="1913" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1926" href="Relation.Binary.Reasoning.Base.Triple.html#1894" class="Bound">x≡y</a> <a id="1930" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1933" class="Symbol">λ</a> <a id="1935" class="Keyword">where</a> <a id="1941" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1948" class="Symbol">→</a> <a id="1950" href="Relation.Binary.Reasoning.Base.Triple.html#1906" class="Bound">y≈z</a><a id="1953" class="Symbol">)</a>
<a id="1955" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="1960" href="Relation.Binary.Reasoning.Base.Triple.html#1960" class="Bound">x≡y</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1975" href="Relation.Binary.Reasoning.Base.Triple.html#1975" class="Bound">y≤z</a><a id="1978" class="Symbol">)</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="1992" class="Symbol">(</a><a id="1993" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1998" href="Relation.Binary.Reasoning.Base.Triple.html#1960" class="Bound">x≡y</a> <a id="2002" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2005" class="Symbol">λ</a> <a id="2007" class="Keyword">where</a> <a id="2013" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Binary.Reasoning.Base.Triple.html#1975" class="Bound">y≤z</a><a id="2025" class="Symbol">)</a>
<a id="2027" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="2032" href="Relation.Binary.Reasoning.Base.Triple.html#2032" class="Bound">x≡y</a> <a id="2036" class="Symbol">(</a><a id="2037" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2044" href="Relation.Binary.Reasoning.Base.Triple.html#2044" class="Bound">y&lt;z</a><a id="2047" class="Symbol">)</a> <a id="2049" class="Symbol">=</a> <a id="2051" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2058" class="Symbol">(</a><a id="2059" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="2064" href="Relation.Binary.Reasoning.Base.Triple.html#2032" class="Bound">x≡y</a> <a id="2068" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="2071" class="Symbol">λ</a> <a id="2073" class="Keyword">where</a> <a id="2079" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="2086" class="Symbol">→</a> <a id="2088" href="Relation.Binary.Reasoning.Base.Triple.html#2044" class="Bound">y&lt;z</a><a id="2091" class="Symbol">)</a>

<a id="≈-go"></a><a id="2094" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2107" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">_≈_</a> <a id="2111" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2125" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2139" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2144" href="Relation.Binary.Reasoning.Base.Triple.html#2144" class="Bound">x≈y</a> <a id="2148" class="Symbol">(</a><a id="2149" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2156" href="Relation.Binary.Reasoning.Base.Triple.html#2156" class="Bound">y≈z</a><a id="2159" class="Symbol">)</a> <a id="2161" class="Symbol">=</a> <a id="2163" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2170" class="Symbol">(</a><a id="2171" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="2180" href="Relation.Binary.Reasoning.Base.Triple.html#2144" class="Bound">x≈y</a> <a id="2184" href="Relation.Binary.Reasoning.Base.Triple.html#2156" class="Bound">y≈z</a><a id="2187" class="Symbol">)</a>
<a id="2189" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2194" href="Relation.Binary.Reasoning.Base.Triple.html#2194" class="Bound">x≈y</a> <a id="2198" class="Symbol">(</a><a id="2199" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2209" href="Relation.Binary.Reasoning.Base.Triple.html#2209" class="Bound">y≤z</a><a id="2212" class="Symbol">)</a> <a id="2214" class="Symbol">=</a> <a id="2216" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2226" class="Symbol">(</a><a id="2227" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="2237" class="Symbol">(</a><a id="2238" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2245" href="Relation.Binary.Reasoning.Base.Triple.html#2194" class="Bound">x≈y</a><a id="2248" class="Symbol">)</a> <a id="2250" href="Relation.Binary.Reasoning.Base.Triple.html#2209" class="Bound">y≤z</a><a id="2253" class="Symbol">)</a>
<a id="2255" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="2260" href="Relation.Binary.Reasoning.Base.Triple.html#2260" class="Bound">x≈y</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2272" href="Relation.Binary.Reasoning.Base.Triple.html#2272" class="Bound">y&lt;z</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">=</a> <a id="2279" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2286" class="Symbol">(</a><a id="2287" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2293" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="2302" class="Symbol">(</a><a id="2303" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2310" href="Relation.Binary.Reasoning.Base.Triple.html#2260" class="Bound">x≈y</a><a id="2313" class="Symbol">)</a> <a id="2315" href="Relation.Binary.Reasoning.Base.Triple.html#2272" class="Bound">y&lt;z</a><a id="2318" class="Symbol">)</a>

<a id="≤-go"></a><a id="2321" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2326" class="Symbol">:</a> <a id="2328" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2334" href="Relation.Binary.Reasoning.Base.Triple.html#788" class="Bound Operator">_≤_</a> <a id="2338" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2352" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2366" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2371" href="Relation.Binary.Reasoning.Base.Triple.html#2371" class="Bound">x≤y</a> <a id="2375" class="Symbol">(</a><a id="2376" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2383" href="Relation.Binary.Reasoning.Base.Triple.html#2383" class="Bound">y≈z</a><a id="2386" class="Symbol">)</a> <a id="2388" class="Symbol">=</a> <a id="2390" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2400" class="Symbol">(</a><a id="2401" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="2411" href="Relation.Binary.Reasoning.Base.Triple.html#2383" class="Bound">y≈z</a> <a id="2415" href="Relation.Binary.Reasoning.Base.Triple.html#2371" class="Bound">x≤y</a><a id="2418" class="Symbol">)</a>
<a id="2420" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2425" href="Relation.Binary.Reasoning.Base.Triple.html#2425" class="Bound">x≤y</a> <a id="2429" class="Symbol">(</a><a id="2430" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2440" href="Relation.Binary.Reasoning.Base.Triple.html#2440" class="Bound">y≤z</a><a id="2443" class="Symbol">)</a> <a id="2445" class="Symbol">=</a> <a id="2447" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2457" class="Symbol">(</a><a id="2458" href="Relation.Binary.Structures.html#2434" class="Function">trans</a> <a id="2464" href="Relation.Binary.Reasoning.Base.Triple.html#2425" class="Bound">x≤y</a> <a id="2468" href="Relation.Binary.Reasoning.Base.Triple.html#2440" class="Bound">y≤z</a><a id="2471" class="Symbol">)</a>
<a id="2473" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="2478" href="Relation.Binary.Reasoning.Base.Triple.html#2478" class="Bound">x≤y</a> <a id="2482" class="Symbol">(</a><a id="2483" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2490" href="Relation.Binary.Reasoning.Base.Triple.html#2490" class="Bound">y&lt;z</a><a id="2493" class="Symbol">)</a> <a id="2495" class="Symbol">=</a> <a id="2497" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2504" class="Symbol">(</a><a id="2505" href="Relation.Binary.Reasoning.Base.Triple.html#998" class="Bound">≤-&lt;-trans</a> <a id="2515" href="Relation.Binary.Reasoning.Base.Triple.html#2478" class="Bound">x≤y</a> <a id="2519" href="Relation.Binary.Reasoning.Base.Triple.html#2490" class="Bound">y&lt;z</a><a id="2522" class="Symbol">)</a>

<a id="&lt;-go"></a><a id="2525" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2530" class="Symbol">:</a> <a id="2532" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2538" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">_&lt;_</a> <a id="2542" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="2556" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2570" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2575" href="Relation.Binary.Reasoning.Base.Triple.html#2575" class="Bound">x&lt;y</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2587" href="Relation.Binary.Reasoning.Base.Triple.html#2587" class="Bound">y≈z</a><a id="2590" class="Symbol">)</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2601" class="Symbol">(</a><a id="2602" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2608" href="Relation.Binary.Reasoning.Base.Triple.html#913" class="Bound">&lt;-resp-≈</a> <a id="2617" href="Relation.Binary.Reasoning.Base.Triple.html#2587" class="Bound">y≈z</a> <a id="2621" href="Relation.Binary.Reasoning.Base.Triple.html#2575" class="Bound">x&lt;y</a><a id="2624" class="Symbol">)</a>
<a id="2626" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2631" href="Relation.Binary.Reasoning.Base.Triple.html#2631" class="Bound">x&lt;y</a> <a id="2635" class="Symbol">(</a><a id="2636" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="2646" href="Relation.Binary.Reasoning.Base.Triple.html#2646" class="Bound">y≤z</a><a id="2649" class="Symbol">)</a> <a id="2651" class="Symbol">=</a> <a id="2653" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2660" class="Symbol">(</a><a id="2661" href="Relation.Binary.Reasoning.Base.Triple.html#966" class="Bound">&lt;-≤-trans</a> <a id="2671" href="Relation.Binary.Reasoning.Base.Triple.html#2631" class="Bound">x&lt;y</a> <a id="2675" href="Relation.Binary.Reasoning.Base.Triple.html#2646" class="Bound">y≤z</a><a id="2678" class="Symbol">)</a>
<a id="2680" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="2685" href="Relation.Binary.Reasoning.Base.Triple.html#2685" class="Bound">x&lt;y</a> <a id="2689" class="Symbol">(</a><a id="2690" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2697" href="Relation.Binary.Reasoning.Base.Triple.html#2697" class="Bound">y&lt;z</a><a id="2700" class="Symbol">)</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="2711" class="Symbol">(</a><a id="2712" href="Relation.Binary.Reasoning.Base.Triple.html#886" class="Bound">&lt;-trans</a> <a id="2720" href="Relation.Binary.Reasoning.Base.Triple.html#2685" class="Bound">x&lt;y</a> <a id="2724" href="Relation.Binary.Reasoning.Base.Triple.html#2697" class="Bound">y&lt;z</a><a id="2727" class="Symbol">)</a>

<a id="stop"></a><a id="2730" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="2735" class="Symbol">:</a> <a id="2737" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2747" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a>
<a id="2761" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="2766" class="Symbol">=</a> <a id="2768" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="2775" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>


<a id="2785" class="Comment">------------------------------------------------------------------------</a>
<a id="2858" class="Comment">-- Types that are used to ensure that the final relation proved by the</a>
<a id="2929" class="Comment">-- chain of reasoning can be converted into the required relation.</a>

<a id="2997" class="Keyword">data</a> <a id="IsStrict"></a><a id="3002" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3011" class="Symbol">{</a><a id="3012" href="Relation.Binary.Reasoning.Base.Triple.html#3012" class="Bound">x</a> <a id="3014" href="Relation.Binary.Reasoning.Base.Triple.html#3014" class="Bound">y</a><a id="3015" class="Symbol">}</a> <a id="3017" class="Symbol">:</a> <a id="3019" href="Relation.Binary.Reasoning.Base.Triple.html#3012" class="Bound">x</a> <a id="3021" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3033" href="Relation.Binary.Reasoning.Base.Triple.html#3014" class="Bound">y</a> <a id="3035" class="Symbol">→</a> <a id="3037" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3041" class="Symbol">(</a><a id="3042" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="3044" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3046" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="3049" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3051" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="3054" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3056" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="3058" class="Symbol">)</a> <a id="3060" class="Keyword">where</a>
  <a id="IsStrict.isStrict"></a><a id="3068" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3077" class="Symbol">:</a> <a id="3079" class="Symbol">∀</a> <a id="3081" href="Relation.Binary.Reasoning.Base.Triple.html#3081" class="Bound">x&lt;y</a> <a id="3085" class="Symbol">→</a> <a id="3087" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3096" class="Symbol">(</a><a id="3097" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a> <a id="3104" href="Relation.Binary.Reasoning.Base.Triple.html#3081" class="Bound">x&lt;y</a><a id="3107" class="Symbol">)</a>

<a id="IsStrict?"></a><a id="3110" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3120" class="Symbol">:</a> <a id="3122" class="Symbol">∀</a> <a id="3124" class="Symbol">{</a><a id="3125" href="Relation.Binary.Reasoning.Base.Triple.html#3125" class="Bound">x</a> <a id="3127" href="Relation.Binary.Reasoning.Base.Triple.html#3127" class="Bound">y</a><a id="3128" class="Symbol">}</a> <a id="3130" class="Symbol">(</a><a id="3131" href="Relation.Binary.Reasoning.Base.Triple.html#3131" class="Bound">x≲y</a> <a id="3135" class="Symbol">:</a> <a id="3137" href="Relation.Binary.Reasoning.Base.Triple.html#3125" class="Bound">x</a> <a id="3139" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3151" href="Relation.Binary.Reasoning.Base.Triple.html#3127" class="Bound">y</a><a id="3152" class="Symbol">)</a> <a id="3154" class="Symbol">→</a> <a id="3156" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3160" class="Symbol">(</a><a id="3161" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3170" href="Relation.Binary.Reasoning.Base.Triple.html#3131" class="Bound">x≲y</a><a id="3173" class="Symbol">)</a>
<a id="3175" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3185" class="Symbol">(</a><a id="3186" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="3196" href="Relation.Binary.Reasoning.Base.Triple.html#3196" class="Bound">x&lt;y</a><a id="3199" class="Symbol">)</a> <a id="3201" class="Symbol">=</a> <a id="3203" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3217" href="Relation.Binary.Reasoning.Base.Triple.html#3196" class="Bound">x&lt;y</a><a id="3220" class="Symbol">)</a>
<a id="3222" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3232" class="Symbol">(</a><a id="3233" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="3243" class="Symbol">_)</a>   <a id="3248" class="Symbol">=</a> <a id="3250" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3253" class="Symbol">λ()</a>
<a id="3257" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a> <a id="3267" class="Symbol">(</a><a id="3268" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a>    <a id="3278" class="Symbol">_)</a>   <a id="3283" class="Symbol">=</a> <a id="3285" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3288" class="Symbol">λ()</a>

<a id="extractStrict"></a><a id="3293" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a> <a id="3307" class="Symbol">:</a> <a id="3309" class="Symbol">∀</a> <a id="3311" class="Symbol">{</a><a id="3312" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3314" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a><a id="3315" class="Symbol">}</a> <a id="3317" class="Symbol">{</a><a id="3318" href="Relation.Binary.Reasoning.Base.Triple.html#3318" class="Bound">x≲y</a> <a id="3322" class="Symbol">:</a> <a id="3324" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3326" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3338" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a><a id="3339" class="Symbol">}</a> <a id="3341" class="Symbol">→</a> <a id="3343" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a> <a id="3352" href="Relation.Binary.Reasoning.Base.Triple.html#3318" class="Bound">x≲y</a> <a id="3356" class="Symbol">→</a> <a id="3358" href="Relation.Binary.Reasoning.Base.Triple.html#3312" class="Bound">x</a> <a id="3360" href="Relation.Binary.Reasoning.Base.Triple.html#805" class="Bound Operator">&lt;</a> <a id="3362" href="Relation.Binary.Reasoning.Base.Triple.html#3314" class="Bound">y</a>
<a id="3364" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Relation.Binary.Reasoning.Base.Triple.html#3068" class="InductiveConstructor">isStrict</a> <a id="3388" href="Relation.Binary.Reasoning.Base.Triple.html#3388" class="Bound">x&lt;y</a><a id="3391" class="Symbol">)</a> <a id="3393" class="Symbol">=</a> <a id="3395" href="Relation.Binary.Reasoning.Base.Triple.html#3388" class="Bound">x&lt;y</a>

<a id="strictRelation"></a><a id="3400" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="3415" class="Symbol">:</a> <a id="3417" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="3429" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="3443" class="Symbol">_</a> <a id="3445" class="Symbol">_</a>
<a id="3447" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="3462" class="Symbol">=</a> <a id="3464" class="Keyword">record</a>
  <a id="3473" class="Symbol">{</a> <a id="3475" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="3479" class="Symbol">=</a> <a id="3481" href="Relation.Binary.Reasoning.Base.Triple.html#3002" class="Datatype">IsStrict</a>
  <a id="3492" class="Symbol">;</a> <a id="3494" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="3499" class="Symbol">=</a> <a id="3501" href="Relation.Binary.Reasoning.Base.Triple.html#3110" class="Function">IsStrict?</a>
  <a id="3513" class="Symbol">;</a> <a id="3515" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="3523" class="Symbol">=</a> <a id="3525" href="Relation.Binary.Reasoning.Base.Triple.html#3293" class="Function">extractStrict</a>
  <a id="3541" class="Symbol">}</a>

<a id="3544" class="Comment">------------------------------------------------------------------------</a>
<a id="3617" class="Comment">-- Equality sub-relation</a>

<a id="3643" class="Keyword">data</a> <a id="IsEquality"></a><a id="3648" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3659" class="Symbol">{</a><a id="3660" href="Relation.Binary.Reasoning.Base.Triple.html#3660" class="Bound">x</a> <a id="3662" href="Relation.Binary.Reasoning.Base.Triple.html#3662" class="Bound">y</a><a id="3663" class="Symbol">}</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Binary.Reasoning.Base.Triple.html#3660" class="Bound">x</a> <a id="3669" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3681" href="Relation.Binary.Reasoning.Base.Triple.html#3662" class="Bound">y</a> <a id="3683" class="Symbol">→</a> <a id="3685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3689" class="Symbol">(</a><a id="3690" href="Relation.Binary.Reasoning.Base.Triple.html#744" class="Bound">a</a> <a id="3692" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3694" href="Relation.Binary.Reasoning.Base.Triple.html#746" class="Bound">ℓ₁</a> <a id="3697" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3699" href="Relation.Binary.Reasoning.Base.Triple.html#749" class="Bound">ℓ₂</a> <a id="3702" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3704" href="Relation.Binary.Reasoning.Base.Triple.html#752" class="Bound">ℓ₃</a><a id="3706" class="Symbol">)</a> <a id="3708" class="Keyword">where</a>
  <a id="IsEquality.isEquality"></a><a id="3716" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="3727" class="Symbol">:</a> <a id="3729" class="Symbol">∀</a> <a id="3731" href="Relation.Binary.Reasoning.Base.Triple.html#3731" class="Bound">x≈y</a> <a id="3735" class="Symbol">→</a> <a id="3737" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3748" class="Symbol">(</a><a id="3749" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="3756" href="Relation.Binary.Reasoning.Base.Triple.html#3731" class="Bound">x≈y</a><a id="3759" class="Symbol">)</a>

<a id="IsEquality?"></a><a id="3762" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3774" class="Symbol">:</a> <a id="3776" class="Symbol">∀</a> <a id="3778" class="Symbol">{</a><a id="3779" href="Relation.Binary.Reasoning.Base.Triple.html#3779" class="Bound">x</a> <a id="3781" href="Relation.Binary.Reasoning.Base.Triple.html#3781" class="Bound">y</a><a id="3782" class="Symbol">}</a> <a id="3784" class="Symbol">(</a><a id="3785" href="Relation.Binary.Reasoning.Base.Triple.html#3785" class="Bound">x≲y</a> <a id="3789" class="Symbol">:</a> <a id="3791" href="Relation.Binary.Reasoning.Base.Triple.html#3779" class="Bound">x</a> <a id="3793" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3805" href="Relation.Binary.Reasoning.Base.Triple.html#3781" class="Bound">y</a><a id="3806" class="Symbol">)</a> <a id="3808" class="Symbol">→</a> <a id="3810" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3814" class="Symbol">(</a><a id="3815" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="3826" href="Relation.Binary.Reasoning.Base.Triple.html#3785" class="Bound">x≲y</a><a id="3829" class="Symbol">)</a>
<a id="3831" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3843" class="Symbol">(</a><a id="3844" href="Relation.Binary.Reasoning.Base.Triple.html#1586" class="InductiveConstructor">strict</a>    <a id="3854" class="Symbol">_)</a> <a id="3857" class="Symbol">=</a> <a id="3859" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3862" class="Symbol">λ()</a>
<a id="3866" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3878" class="Symbol">(</a><a id="3879" href="Relation.Binary.Reasoning.Base.Triple.html#1632" class="InductiveConstructor">nonstrict</a> <a id="3889" class="Symbol">_)</a> <a id="3892" class="Symbol">=</a> <a id="3894" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3897" class="Symbol">λ()</a>
<a id="3901" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a> <a id="3913" class="Symbol">(</a><a id="3914" href="Relation.Binary.Reasoning.Base.Triple.html#1678" class="InductiveConstructor">equals</a> <a id="3921" href="Relation.Binary.Reasoning.Base.Triple.html#3921" class="Bound">x≈y</a><a id="3924" class="Symbol">)</a>  <a id="3927" class="Symbol">=</a> <a id="3929" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3933" class="Symbol">(</a><a id="3934" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="3945" href="Relation.Binary.Reasoning.Base.Triple.html#3921" class="Bound">x≈y</a><a id="3948" class="Symbol">)</a>

<a id="extractEquality"></a><a id="3951" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a> <a id="3967" class="Symbol">:</a> <a id="3969" class="Symbol">∀</a> <a id="3971" class="Symbol">{</a><a id="3972" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="3974" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a><a id="3975" class="Symbol">}</a> <a id="3977" class="Symbol">{</a><a id="3978" href="Relation.Binary.Reasoning.Base.Triple.html#3978" class="Bound">x≲y</a> <a id="3982" class="Symbol">:</a> <a id="3984" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="3986" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">IsRelatedTo</a> <a id="3998" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a><a id="3999" class="Symbol">}</a> <a id="4001" class="Symbol">→</a> <a id="4003" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a> <a id="4014" href="Relation.Binary.Reasoning.Base.Triple.html#3978" class="Bound">x≲y</a> <a id="4018" class="Symbol">→</a> <a id="4020" href="Relation.Binary.Reasoning.Base.Triple.html#3972" class="Bound">x</a> <a id="4022" href="Relation.Binary.Reasoning.Base.Triple.html#771" class="Bound Operator">≈</a> <a id="4024" href="Relation.Binary.Reasoning.Base.Triple.html#3974" class="Bound">y</a>
<a id="4026" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Relation.Binary.Reasoning.Base.Triple.html#3716" class="InductiveConstructor">isEquality</a> <a id="4054" href="Relation.Binary.Reasoning.Base.Triple.html#4054" class="Bound">x≈y</a><a id="4057" class="Symbol">)</a> <a id="4059" class="Symbol">=</a> <a id="4061" href="Relation.Binary.Reasoning.Base.Triple.html#4054" class="Bound">x≈y</a>

<a id="eqRelation"></a><a id="4066" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4077" class="Symbol">:</a> <a id="4079" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="4091" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4105" class="Symbol">_</a> <a id="4107" class="Symbol">_</a>
<a id="4109" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4120" class="Symbol">=</a> <a id="4122" class="Keyword">record</a>
  <a id="4131" class="Symbol">{</a> <a id="4133" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="4137" class="Symbol">=</a> <a id="4139" href="Relation.Binary.Reasoning.Base.Triple.html#3648" class="Datatype">IsEquality</a>
  <a id="4152" class="Symbol">;</a> <a id="4154" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="4159" class="Symbol">=</a> <a id="4161" href="Relation.Binary.Reasoning.Base.Triple.html#3762" class="Function">IsEquality?</a>
  <a id="4175" class="Symbol">;</a> <a id="4177" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="4185" class="Symbol">=</a> <a id="4187" href="Relation.Binary.Reasoning.Base.Triple.html#3951" class="Function">extractEquality</a>
  <a id="4205" class="Symbol">}</a>

<a id="4208" class="Comment">------------------------------------------------------------------------</a>
<a id="4281" class="Comment">-- Reasoning combinators</a>

<a id="4307" class="Keyword">open</a> <a id="4312" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a> <a id="4325" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4339" href="Relation.Binary.Reasoning.Base.Triple.html#1723" class="Function">start</a> <a id="4345" class="Keyword">public</a>
<a id="4352" class="Keyword">open</a> <a id="4357" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a> <a id="4379" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4393" href="Relation.Binary.Reasoning.Base.Triple.html#4066" class="Function">eqRelation</a> <a id="4404" class="Keyword">public</a>
<a id="4411" class="Keyword">open</a> <a id="4416" href="Relation.Binary.Reasoning.Syntax.html#2865" class="Module">begin-strict-syntax</a> <a id="4436" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4450" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="4465" class="Keyword">public</a>
<a id="4472" class="Keyword">open</a> <a id="4477" href="Relation.Binary.Reasoning.Syntax.html#3603" class="Module">begin-contradiction-syntax</a> <a id="4504" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4518" href="Relation.Binary.Reasoning.Base.Triple.html#3400" class="Function">strictRelation</a> <a id="4533" href="Relation.Binary.Reasoning.Base.Triple.html#860" class="Bound">&lt;-asym</a> <a id="4540" class="Keyword">public</a>
<a id="4547" class="Keyword">open</a> <a id="4552" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="4561" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4575" href="Relation.Binary.Reasoning.Base.Triple.html#1844" class="Function">≡-go</a> <a id="4580" class="Keyword">public</a>
<a id="4587" class="Keyword">open</a> <a id="4592" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="4601" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4615" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4629" href="Relation.Binary.Reasoning.Base.Triple.html#2094" class="Function">≈-go</a> <a id="4634" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="4641" class="Keyword">public</a>
<a id="4648" class="Keyword">open</a> <a id="4653" href="Relation.Binary.Reasoning.Syntax.html#5505" class="Module">≤-syntax</a> <a id="4662" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4676" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4690" href="Relation.Binary.Reasoning.Base.Triple.html#2321" class="Function">≤-go</a> <a id="4695" class="Keyword">public</a>
<a id="4702" class="Keyword">open</a> <a id="4707" href="Relation.Binary.Reasoning.Syntax.html#5650" class="Module">&lt;-syntax</a> <a id="4716" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4730" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4744" href="Relation.Binary.Reasoning.Base.Triple.html#2525" class="Function">&lt;-go</a> <a id="4749" class="Keyword">public</a>
<a id="4756" class="Keyword">open</a> <a id="4761" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a> <a id="4772" href="Relation.Binary.Reasoning.Base.Triple.html#1529" class="Datatype Operator">_IsRelatedTo_</a> <a id="4786" href="Relation.Binary.Reasoning.Base.Triple.html#2730" class="Function">stop</a> <a id="4791" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Preorder.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Preorder (Relation.Binary.Reasoning.Preorder)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reasoning.Preorder</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for &quot;equational reasoning&quot; using a preorder</a>
<a id="171" class="Comment">------------------------------------------------------------------------</a>

<a id="245" class="Comment">-- Example uses:</a>
<a id="262" class="Comment">--</a>
<a id="265" class="Comment">--    u∼y : u ∼ y</a>
<a id="283" class="Comment">--    u∼y = begin</a>
<a id="301" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="321" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="341" class="Comment">--      w  ∼⟨ w∼y ⟩</a>
<a id="361" class="Comment">--      y  ≈⟨ z≈y ⟩</a>
<a id="381" class="Comment">--      z  ∎</a>
<a id="394" class="Comment">--</a>
<a id="397" class="Comment">--    u≈w : u ≈ w</a>
<a id="415" class="Comment">--    u≈w = begin-equality</a>
<a id="442" class="Comment">--      u  ≈⟨ u≈v ⟩</a>
<a id="462" class="Comment">--      v  ≡⟨ v≡w ⟩</a>
<a id="482" class="Comment">--      w  ≡⟨ x≡w ⟨</a>
<a id="502" class="Comment">--      x  ∎</a>

<a id="516" class="Symbol">{-#</a> <a id="520" class="Keyword">OPTIONS</a> <a id="528" class="Pragma">--cubical-compatible</a> <a id="549" class="Pragma">--safe</a> <a id="556" class="Symbol">#-}</a>

<a id="561" class="Keyword">open</a> <a id="566" class="Keyword">import</a> <a id="573" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="597" class="Keyword">using</a> <a id="603" class="Symbol">(</a><a id="604" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a><a id="612" class="Symbol">)</a>

<a id="615" class="Keyword">module</a> <a id="622" href="Relation.Binary.Reasoning.Preorder.html" class="Module">Relation.Binary.Reasoning.Preorder</a>
  <a id="659" class="Symbol">{</a><a id="660" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="663" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="666" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="668" class="Symbol">}</a> <a id="670" class="Symbol">(</a><a id="671" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a> <a id="673" class="Symbol">:</a> <a id="675" href="Relation.Binary.Bundles.html#2276" class="Record">Preorder</a> <a id="684" href="Relation.Binary.Reasoning.Preorder.html#660" class="Bound">p₁</a> <a id="687" href="Relation.Binary.Reasoning.Preorder.html#663" class="Bound">p₂</a> <a id="690" href="Relation.Binary.Reasoning.Preorder.html#666" class="Bound">p₃</a><a id="692" class="Symbol">)</a> <a id="694" class="Keyword">where</a>

<a id="701" class="Keyword">open</a> <a id="706" href="Relation.Binary.Bundles.html#2276" class="Module">Preorder</a> <a id="715" href="Relation.Binary.Reasoning.Preorder.html#671" class="Bound">P</a>

<a id="718" class="Comment">------------------------------------------------------------------------</a>
<a id="791" class="Comment">-- Publicly re-export the contents of the base module</a>

<a id="846" class="Keyword">open</a> <a id="851" class="Keyword">import</a> <a id="858" href="Relation.Binary.Reasoning.Base.Double.html" class="Module">Relation.Binary.Reasoning.Base.Double</a> <a id="896" href="Relation.Binary.Bundles.html#2489" class="Field">isPreorder</a> <a id="907" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Setoid.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Setoid (Relation.Binary.Reasoning.Setoid)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reasoning.Setoid</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Convenient syntax for reasoning with a setoid</a>
<a id="155" class="Comment">------------------------------------------------------------------------</a>

<a id="229" class="Comment">-- Example use:</a>

<a id="246" class="Comment">-- n*0≡0 : ∀ n → n * 0 ≡ 0</a>
<a id="273" class="Comment">-- n*0≡0 zero    = refl</a>
<a id="297" class="Comment">-- n*0≡0 (suc n) = begin</a>
<a id="322" class="Comment">--   suc n * 0 ≈⟨ refl ⟩</a>
<a id="347" class="Comment">--   n * 0 + 0 ≈⟨ ... ⟩</a>
<a id="371" class="Comment">--   n * 0     ≈⟨ n*0≡0 n ⟩</a>
<a id="399" class="Comment">--   0         ∎</a>

<a id="417" class="Comment">-- Module `≡-Reasoning` in `Relation.Binary.PropositionalEquality`</a>
<a id="484" class="Comment">-- is recommended for equational reasoning when the underlying equality</a>
<a id="556" class="Comment">-- is `_≡_`.</a>

<a id="570" class="Symbol">{-#</a> <a id="574" class="Keyword">OPTIONS</a> <a id="582" class="Pragma">--cubical-compatible</a> <a id="603" class="Pragma">--safe</a> <a id="610" class="Symbol">#-}</a>

<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="664" class="Symbol">)</a>
<a id="666" class="Keyword">open</a> <a id="671" class="Keyword">import</a> <a id="678" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="711" class="Keyword">using</a> <a id="717" class="Symbol">(</a><a id="718" class="Keyword">module</a> <a id="725" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a><a id="733" class="Symbol">)</a>

<a id="736" class="Keyword">module</a> <a id="743" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="776" class="Symbol">{</a><a id="777" href="Relation.Binary.Reasoning.Setoid.html#777" class="Bound">s₁</a> <a id="780" href="Relation.Binary.Reasoning.Setoid.html#780" class="Bound">s₂</a><a id="782" class="Symbol">}</a> <a id="784" class="Symbol">(</a><a id="785" href="Relation.Binary.Reasoning.Setoid.html#785" class="Bound">S</a> <a id="787" class="Symbol">:</a> <a id="789" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="796" href="Relation.Binary.Reasoning.Setoid.html#777" class="Bound">s₁</a> <a id="799" href="Relation.Binary.Reasoning.Setoid.html#780" class="Bound">s₂</a><a id="801" class="Symbol">)</a> <a id="803" class="Keyword">where</a>

<a id="810" class="Keyword">open</a> <a id="815" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="822" href="Relation.Binary.Reasoning.Setoid.html#785" class="Bound">S</a>

<a id="825" class="Keyword">import</a> <a id="832" href="Relation.Binary.Reasoning.Base.Single.html" class="Module">Relation.Binary.Reasoning.Base.Single</a> <a id="870" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="874" href="Relation.Binary.Structures.html#1641" class="Function">refl</a> <a id="879" href="Relation.Binary.Structures.html#1271" class="Function">trans</a>
  <a id="887" class="Symbol">as</a> <a id="SingleRelReasoning"></a><a id="890" href="Relation.Binary.Reasoning.Setoid.html#890" class="Module">SingleRelReasoning</a>

<a id="910" class="Comment">------------------------------------------------------------------------</a>
<a id="983" class="Comment">-- Reasoning combinators</a>

<a id="1009" class="Comment">-- Export the combinators for single relation reasoning, hiding the</a>
<a id="1077" class="Comment">-- single misnamed combinator.</a>
<a id="1108" class="Keyword">open</a> <a id="1113" href="Relation.Binary.Reasoning.Setoid.html#890" class="Module">SingleRelReasoning</a> <a id="1132" class="Keyword">public</a>
  <a id="1141" class="Keyword">hiding</a> <a id="1148" class="Symbol">(</a><a id="1149" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a><a id="1155" class="Symbol">)</a>
  <a id="1159" class="Keyword">renaming</a> <a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Binary.Reasoning.Base.Single.html#1144" class="Function">∼-go</a> <a id="1174" class="Symbol">to</a> <a id="1177" class="Function">≈-go</a><a id="1181" class="Symbol">)</a>

<a id="1184" class="Comment">-- Re-export the equality-based combinators instead</a>
<a id="1236" class="Keyword">open</a> <a id="1241" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="1250" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1264" href="Relation.Binary.Reasoning.Base.Single.html#1010" class="Datatype Operator">_IsRelatedTo_</a> <a id="1278" href="Relation.Binary.Reasoning.Setoid.html#1177" class="Function">≈-go</a> <a id="1283" href="Relation.Binary.Structures.html#1245" class="Function">sym</a> <a id="1287" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Binary.Reasoning.Syntax.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Syntax (Relation.Binary.Reasoning.Syntax)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reasoning.Syntax</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Syntax for the building blocks of equational reasoning modules</a>
<a id="172" class="Comment">------------------------------------------------------------------------</a>

<a id="246" class="Symbol">{-#</a> <a id="250" class="Keyword">OPTIONS</a> <a id="258" class="Pragma">--cubical-compatible</a> <a id="279" class="Pragma">--safe</a> <a id="286" class="Symbol">#-}</a>

<a id="291" class="Comment">-- List of `Reasoning` modules that do not use this framework and so</a>
<a id="360" class="Comment">-- need to be updated manually if the syntax changes.</a>
<a id="414" class="Comment">--</a>
<a id="417" class="Comment">--   Data/Vec/Relation/Binary/Equality/Cast</a>
<a id="461" class="Comment">--   Relation/Binary/HeterogeneousEquality</a>
<a id="504" class="Comment">--   Effect/Monad/Partiality</a>
<a id="533" class="Comment">--   Effect/Monad/Partiality/All</a>
<a id="566" class="Comment">--   Codata/Guarded/Stream/Relation/Binary/Pointwise</a>
<a id="619" class="Comment">--   Function/Reasoning</a>

<a id="644" class="Keyword">module</a> <a id="651" href="Relation.Binary.Reasoning.Syntax.html" class="Module">Relation.Binary.Reasoning.Syntax</a> <a id="684" class="Keyword">where</a>

<a id="691" class="Keyword">open</a> <a id="696" class="Keyword">import</a> <a id="703" href="Level.html" class="Module">Level</a> <a id="709" class="Keyword">using</a> <a id="715" class="Symbol">(</a><a id="716" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="721" class="Symbol">;</a> <a id="723" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="726" class="Symbol">;</a> <a id="728" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="731" class="Symbol">)</a>
<a id="733" class="Keyword">open</a> <a id="738" class="Keyword">import</a> <a id="745" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a>
  <a id="779" class="Keyword">using</a> <a id="785" class="Symbol">(</a><a id="786" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="789" class="Symbol">;</a> <a id="791" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="795" class="Symbol">;</a> <a id="797" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a><a id="806" class="Symbol">)</a>
<a id="808" class="Keyword">open</a> <a id="813" class="Keyword">import</a> <a id="820" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="851" class="Keyword">using</a> <a id="857" class="Symbol">(</a><a id="858" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="871" class="Symbol">)</a>
<a id="873" class="Keyword">open</a> <a id="878" class="Keyword">import</a> <a id="885" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="906" class="Keyword">using</a> <a id="912" class="Symbol">(</a><a id="913" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="916" class="Symbol">;</a> <a id="918" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="921" class="Symbol">;</a> <a id="923" href="Relation.Binary.Core.html#1268" class="Function Operator">_⇒_</a><a id="926" class="Symbol">)</a>
<a id="928" class="Keyword">open</a> <a id="933" class="Keyword">import</a> <a id="940" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="970" class="Keyword">using</a> <a id="976" class="Symbol">(</a><a id="977" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a><a id="988" class="Symbol">;</a> <a id="990" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a><a id="1000" class="Symbol">;</a> <a id="1002" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a><a id="1007" class="Symbol">;</a> <a id="1009" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a><a id="1012" class="Symbol">;</a> <a id="1014" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a><a id="1023" class="Symbol">)</a>
<a id="1025" class="Keyword">open</a> <a id="1030" class="Keyword">import</a> <a id="1037" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1080" class="Symbol">as</a> <a id="1083" class="Module">≡</a>
  <a id="1087" class="Keyword">using</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1097" class="Symbol">)</a>

<a id="1100" class="Keyword">private</a>
  <a id="1110" class="Keyword">variable</a>
    <a id="1123" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a> <a id="1125" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a> <a id="1128" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="1131" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a> <a id="1134" href="Relation.Binary.Reasoning.Syntax.html#1134" class="Generalizable">ℓ₄</a> <a id="1137" class="Symbol">:</a> <a id="1139" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1149" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1151" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1153" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="1155" class="Symbol">:</a> <a id="1157" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1161" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a>
    <a id="1167" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1169" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="1171" href="Relation.Binary.Reasoning.Syntax.html#1171" class="Generalizable">z</a> <a id="1173" class="Symbol">:</a> <a id="1175" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a>

<a id="1178" class="Comment">------------------------------------------------------------------------</a>
<a id="1251" class="Comment">-- Syntax for beginning a reasoning chain</a>
<a id="1293" class="Comment">------------------------------------------------------------------------</a>

<a id="1367" class="Comment">------------------------------------------------------------------------</a>
<a id="1440" class="Comment">-- Basic begin syntax</a>

<a id="1463" class="Keyword">module</a> <a id="begin-syntax"></a><a id="1470" href="Relation.Binary.Reasoning.Syntax.html#1470" class="Module">begin-syntax</a>
  <a id="1485" class="Symbol">(</a><a id="1486" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1488" class="Symbol">:</a> <a id="1490" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1494" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1496" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1498" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="1500" class="Symbol">)</a>
  <a id="1504" class="Symbol">{</a><a id="1505" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a> <a id="1507" class="Symbol">:</a> <a id="1509" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="1513" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="1515" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="1517" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="1519" class="Symbol">}</a>
  <a id="1523" class="Symbol">(</a><a id="1524" href="Relation.Binary.Reasoning.Syntax.html#1524" class="Bound">reflexive</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1538" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1540" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a><a id="1541" class="Symbol">)</a>
  <a id="1545" class="Keyword">where</a>

  <a id="1554" class="Keyword">infix</a> <a id="1560" class="Number">1</a> <a id="1562" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a>

  <a id="begin-syntax.begin_"></a><a id="1572" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="1579" class="Symbol">:</a> <a id="1581" href="Relation.Binary.Reasoning.Syntax.html#1486" class="Bound">R</a> <a id="1583" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1585" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="1587" class="Symbol">→</a> <a id="1589" href="Relation.Binary.Reasoning.Syntax.html#1505" class="Bound">S</a> <a id="1591" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="1593" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a>
  <a id="1597" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin_</a> <a id="1604" class="Symbol">=</a> <a id="1606" href="Relation.Binary.Reasoning.Syntax.html#1524" class="Bound">reflexive</a>

<a id="1617" class="Comment">------------------------------------------------------------------------</a>
<a id="1690" class="Comment">-- Begin subrelation syntax</a>

<a id="1719" class="Comment">-- Sometimes we want to support sub-relations with the</a>
<a id="1774" class="Comment">-- same reasoning operators as the main relations (e.g. perform equality</a>
<a id="1847" class="Comment">-- proofs with non-strict reasoning operators). This record bundles all</a>
<a id="1919" class="Comment">-- the parts needed to extract the sub-relation proofs.</a>
<a id="1975" class="Keyword">record</a> <a id="SubRelation"></a><a id="1982" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="1994" class="Symbol">{</a><a id="1995" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="1997" class="Symbol">:</a> <a id="1999" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2003" href="Relation.Binary.Reasoning.Syntax.html#1123" class="Generalizable">a</a><a id="2004" class="Symbol">}</a> <a id="2006" class="Symbol">(</a><a id="2007" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2009" class="Symbol">:</a> <a id="2011" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2015" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="2017" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2019" class="Symbol">)</a> <a id="2021" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a> <a id="2024" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a> <a id="2027" class="Symbol">:</a> <a id="2029" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2033" class="Symbol">(</a><a id="2034" href="Relation.Binary.Reasoning.Syntax.html#2003" class="Bound">a</a> <a id="2036" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2038" href="Relation.Binary.Reasoning.Syntax.html#2017" class="Bound">ℓ₁</a> <a id="2041" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2043" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2047" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a> <a id="2050" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2052" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="2056" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a><a id="2058" class="Symbol">)</a> <a id="2060" class="Keyword">where</a>
  <a id="2068" class="Keyword">field</a>
    <a id="SubRelation.S"></a><a id="2078" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2086" href="Relation.Binary.Reasoning.Syntax.html#1995" class="Bound">A</a> <a id="2088" href="Relation.Binary.Reasoning.Syntax.html#2021" class="Bound">ℓ₂</a>
    <a id="SubRelation.IsS"></a><a id="2095" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2099" class="Symbol">:</a> <a id="2101" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2103" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2105" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a> <a id="2107" class="Symbol">→</a> <a id="2109" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2113" href="Relation.Binary.Reasoning.Syntax.html#2024" class="Bound">ℓ₃</a>
    <a id="SubRelation.IsS?"></a><a id="2120" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2125" class="Symbol">:</a> <a id="2127" class="Symbol">∀</a> <a id="2129" class="Symbol">(</a><a id="2130" href="Relation.Binary.Reasoning.Syntax.html#2130" class="Bound">xRy</a> <a id="2134" class="Symbol">:</a> <a id="2136" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2138" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2140" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a><a id="2141" class="Symbol">)</a> <a id="2143" class="Symbol">→</a> <a id="2145" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2149" class="Symbol">(</a><a id="2150" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2154" href="Relation.Binary.Reasoning.Syntax.html#2130" class="Bound">xRy</a><a id="2157" class="Symbol">)</a>
    <a id="SubRelation.extract"></a><a id="2163" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2171" class="Symbol">:</a> <a id="2173" class="Symbol">∀</a> <a id="2175" class="Symbol">{</a><a id="2176" href="Relation.Binary.Reasoning.Syntax.html#2176" class="Bound">xRy</a> <a id="2180" class="Symbol">:</a> <a id="2182" href="Relation.Binary.Reasoning.Syntax.html#2007" class="Bound">R</a> <a id="2184" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2186" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a><a id="2187" class="Symbol">}</a> <a id="2189" class="Symbol">→</a> <a id="2191" href="Relation.Binary.Reasoning.Syntax.html#2095" class="Field">IsS</a> <a id="2195" href="Relation.Binary.Reasoning.Syntax.html#2176" class="Bound">xRy</a> <a id="2199" class="Symbol">→</a> <a id="2201" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2203" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="2205" href="Relation.Binary.Reasoning.Syntax.html#1169" class="Generalizable">y</a>

<a id="2208" class="Keyword">module</a> <a id="begin-subrelation-syntax"></a><a id="2215" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a>
  <a id="2242" class="Symbol">(</a><a id="2243" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2245" class="Symbol">:</a> <a id="2247" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2251" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2253" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2255" class="Symbol">)</a>
  <a id="2259" class="Symbol">(</a><a id="2260" href="Relation.Binary.Reasoning.Syntax.html#2260" class="Bound">sub</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2278" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2280" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2283" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2285" class="Symbol">)</a>
  <a id="2289" class="Keyword">where</a>
  <a id="2297" class="Keyword">open</a> <a id="2302" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Module">SubRelation</a> <a id="2314" href="Relation.Binary.Reasoning.Syntax.html#2260" class="Bound">sub</a>

  <a id="2321" class="Keyword">infix</a> <a id="2327" class="Number">1</a> <a id="2329" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a>

  <a id="begin-subrelation-syntax.begin_"></a><a id="2339" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2346" class="Symbol">:</a> <a id="2348" class="Symbol">∀</a> <a id="2350" class="Symbol">{</a><a id="2351" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2353" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a><a id="2354" class="Symbol">}</a> <a id="2356" class="Symbol">(</a><a id="2357" href="Relation.Binary.Reasoning.Syntax.html#2357" class="Bound">xRy</a> <a id="2361" class="Symbol">:</a> <a id="2363" href="Relation.Binary.Reasoning.Syntax.html#2243" class="Bound">R</a> <a id="2365" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2367" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a><a id="2368" class="Symbol">)</a> <a id="2370" class="Symbol">→</a> <a id="2372" class="Symbol">{</a><a id="2373" href="Relation.Binary.Reasoning.Syntax.html#2373" class="Bound">s</a> <a id="2375" class="Symbol">:</a> <a id="2377" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Field">IsS?</a> <a id="2388" href="Relation.Binary.Reasoning.Syntax.html#2357" class="Bound">xRy</a><a id="2391" class="Symbol">)}</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">S</a> <a id="2398" href="Relation.Binary.Reasoning.Syntax.html#2351" class="Bound">x</a> <a id="2400" href="Relation.Binary.Reasoning.Syntax.html#2353" class="Bound">y</a>
  <a id="2404" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2411" href="Relation.Binary.Reasoning.Syntax.html#2411" class="Bound">r</a> <a id="2413" class="Symbol">{</a><a id="2414" href="Relation.Binary.Reasoning.Syntax.html#2414" class="Bound">s</a><a id="2415" class="Symbol">}</a> <a id="2417" class="Symbol">=</a> <a id="2419" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Field">extract</a> <a id="2427" class="Symbol">(</a><a id="2428" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="2438" href="Relation.Binary.Reasoning.Syntax.html#2414" class="Bound">s</a><a id="2439" class="Symbol">)</a>

<a id="2442" class="Comment">-- Begin equality syntax</a>
<a id="2467" class="Keyword">module</a> <a id="begin-equality-syntax"></a><a id="2474" href="Relation.Binary.Reasoning.Syntax.html#2474" class="Module">begin-equality-syntax</a>
  <a id="2498" class="Symbol">(</a><a id="2499" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2501" class="Symbol">:</a> <a id="2503" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2507" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2509" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2511" class="Symbol">)</a>
  <a id="2515" class="Symbol">(</a><a id="2516" href="Relation.Binary.Reasoning.Syntax.html#2516" class="Bound">sub</a> <a id="2520" class="Symbol">:</a> <a id="2522" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2534" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2536" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2539" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2541" class="Symbol">)</a> <a id="2543" class="Keyword">where</a>

  <a id="2552" class="Keyword">open</a> <a id="2557" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2582" href="Relation.Binary.Reasoning.Syntax.html#2499" class="Bound">R</a> <a id="2584" href="Relation.Binary.Reasoning.Syntax.html#2516" class="Bound">sub</a> <a id="2588" class="Keyword">public</a>
    <a id="2599" class="Keyword">renaming</a> <a id="2608" class="Symbol">(</a><a id="2609" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2616" class="Symbol">to</a> <a id="2619" class="Function Operator">begin-equality_</a><a id="2634" class="Symbol">)</a>

<a id="2637" class="Comment">-- Begin apartness syntax</a>
<a id="2663" class="Keyword">module</a> <a id="begin-apartness-syntax"></a><a id="2670" href="Relation.Binary.Reasoning.Syntax.html#2670" class="Module">begin-apartness-syntax</a>
  <a id="2695" class="Symbol">(</a><a id="2696" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2698" class="Symbol">:</a> <a id="2700" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2704" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2706" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2708" class="Symbol">)</a>
  <a id="2712" class="Symbol">(</a><a id="2713" href="Relation.Binary.Reasoning.Syntax.html#2713" class="Bound">sub</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2731" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2733" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2736" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2738" class="Symbol">)</a> <a id="2740" class="Keyword">where</a>

  <a id="2749" class="Keyword">open</a> <a id="2754" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2779" href="Relation.Binary.Reasoning.Syntax.html#2696" class="Bound">R</a> <a id="2781" href="Relation.Binary.Reasoning.Syntax.html#2713" class="Bound">sub</a> <a id="2785" class="Keyword">public</a>
    <a id="2796" class="Keyword">renaming</a> <a id="2805" class="Symbol">(</a><a id="2806" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="2813" class="Symbol">to</a> <a id="2816" class="Function Operator">begin-apartness_</a><a id="2832" class="Symbol">)</a>

<a id="2835" class="Comment">-- Begin strict syntax</a>
<a id="2858" class="Keyword">module</a> <a id="begin-strict-syntax"></a><a id="2865" href="Relation.Binary.Reasoning.Syntax.html#2865" class="Module">begin-strict-syntax</a>
  <a id="2887" class="Symbol">(</a><a id="2888" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2890" class="Symbol">:</a> <a id="2892" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2896" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="2898" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="2900" class="Symbol">)</a>
  <a id="2904" class="Symbol">(</a><a id="2905" href="Relation.Binary.Reasoning.Syntax.html#2905" class="Bound">sub</a> <a id="2909" class="Symbol">:</a> <a id="2911" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="2923" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2925" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="2928" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="2930" class="Symbol">)</a> <a id="2932" class="Keyword">where</a>

  <a id="2941" class="Keyword">open</a> <a id="2946" href="Relation.Binary.Reasoning.Syntax.html#2215" class="Module">begin-subrelation-syntax</a> <a id="2971" href="Relation.Binary.Reasoning.Syntax.html#2888" class="Bound">R</a> <a id="2973" href="Relation.Binary.Reasoning.Syntax.html#2905" class="Bound">sub</a> <a id="2977" class="Keyword">public</a>
    <a id="2988" class="Keyword">renaming</a> <a id="2997" class="Symbol">(</a><a id="2998" href="Relation.Binary.Reasoning.Syntax.html#2339" class="Function Operator">begin_</a> <a id="3005" class="Symbol">to</a> <a id="3008" class="Function Operator">begin-strict_</a><a id="3021" class="Symbol">)</a>

<a id="3024" class="Comment">------------------------------------------------------------------------</a>
<a id="3097" class="Comment">-- Begin membership syntax</a>

<a id="3125" class="Keyword">module</a> <a id="begin-membership-syntax"></a><a id="3132" href="Relation.Binary.Reasoning.Syntax.html#3132" class="Module">begin-membership-syntax</a>
  <a id="3158" class="Symbol">(</a><a id="3159" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a> <a id="3161" class="Symbol">:</a> <a id="3163" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3167" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3169" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="3171" class="Symbol">)</a>
  <a id="3175" class="Symbol">(</a><a id="3176" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">_∈_</a> <a id="3180" class="Symbol">:</a> <a id="3182" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="3186" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="3188" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3190" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="3192" class="Symbol">)</a>
  <a id="3196" class="Symbol">(</a><a id="3197" href="Relation.Binary.Reasoning.Syntax.html#3197" class="Bound">resp</a> <a id="3202" class="Symbol">:</a> <a id="3204" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">_∈_</a> <a id="3208" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="3218" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a><a id="3219" class="Symbol">)</a> <a id="3221" class="Keyword">where</a>

  <a id="3230" class="Keyword">infix</a>  <a id="3237" class="Number">1</a> <a id="3239" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a>

  <a id="begin-membership-syntax.step-∈"></a><a id="3249" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3256" class="Symbol">:</a> <a id="3258" class="Symbol">∀</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3263" class="Symbol">:</a> <a id="3265" href="Relation.Binary.Reasoning.Syntax.html#3186" class="Bound">B</a><a id="3266" class="Symbol">)</a> <a id="3268" class="Symbol">{</a><a id="3269" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3272" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a><a id="3274" class="Symbol">}</a> <a id="3276" class="Symbol">→</a> <a id="3278" href="Relation.Binary.Reasoning.Syntax.html#3159" class="Bound">R</a> <a id="3280" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3283" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3290" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">∈</a> <a id="3292" href="Relation.Binary.Reasoning.Syntax.html#3269" class="Bound">xs</a> <a id="3295" class="Symbol">→</a> <a id="3297" href="Relation.Binary.Reasoning.Syntax.html#3261" class="Bound">x</a> <a id="3299" href="Relation.Binary.Reasoning.Syntax.html#3176" class="Bound Operator">∈</a> <a id="3301" href="Relation.Binary.Reasoning.Syntax.html#3272" class="Bound">ys</a>
  <a id="3306" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3313" href="Relation.Binary.Reasoning.Syntax.html#3313" class="Bound">x</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Relation.Binary.Reasoning.Syntax.html#3197" class="Bound">resp</a>

  <a id="3325" class="Keyword">syntax</a> <a id="3332" href="Relation.Binary.Reasoning.Syntax.html#3249" class="Function">step-∈</a> <a id="3339" class="Bound">x</a>  <a id="3342" class="Bound">xs⊆ys</a> <a id="3348" class="Bound">x∈xs</a>  <a id="3354" class="Symbol">=</a> <a id="3356" class="Bound">x</a> <a id="3358" class="Function">∈⟨</a> <a id="3361" class="Bound">x∈xs</a> <a id="3366" class="Function">⟩</a> <a id="3368" class="Bound">xs⊆ys</a>

<a id="3375" class="Comment">------------------------------------------------------------------------</a>
<a id="3448" class="Comment">-- Begin contradiction syntax</a>

<a id="3479" class="Comment">-- Used with asymmetric subrelations to derive a contradiction from a</a>
<a id="3549" class="Comment">-- proof that an element is related to itself.</a>
<a id="3596" class="Keyword">module</a> <a id="begin-contradiction-syntax"></a><a id="3603" href="Relation.Binary.Reasoning.Syntax.html#3603" class="Module">begin-contradiction-syntax</a>
  <a id="3632" class="Symbol">(</a><a id="3633" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3635" class="Symbol">:</a> <a id="3637" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3641" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="3643" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="3645" class="Symbol">)</a>
  <a id="3649" class="Symbol">(</a><a id="3650" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a> <a id="3654" class="Symbol">:</a> <a id="3656" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Record">SubRelation</a> <a id="3668" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3670" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a> <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="3675" class="Symbol">)</a>
  <a id="3679" class="Symbol">(</a><a id="3680" href="Relation.Binary.Reasoning.Syntax.html#3680" class="Bound">asym</a> <a id="3685" class="Symbol">:</a> <a id="3687" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3698" class="Symbol">(</a><a id="3699" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Field">SubRelation.S</a> <a id="3713" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a><a id="3716" class="Symbol">))</a>
  <a id="3721" class="Keyword">where</a>

  <a id="3730" class="Keyword">open</a> <a id="3735" href="Relation.Binary.Reasoning.Syntax.html#1982" class="Module">SubRelation</a> <a id="3747" href="Relation.Binary.Reasoning.Syntax.html#3650" class="Bound">sub</a>

  <a id="3754" class="Keyword">infix</a> <a id="3760" class="Number">1</a> <a id="3762" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a>

  <a id="begin-contradiction-syntax.begin-contradiction_"></a><a id="3786" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a> <a id="3807" class="Symbol">:</a> <a id="3809" class="Symbol">∀</a> <a id="3811" class="Symbol">(</a><a id="3812" href="Relation.Binary.Reasoning.Syntax.html#3812" class="Bound">xRx</a> <a id="3816" class="Symbol">:</a> <a id="3818" href="Relation.Binary.Reasoning.Syntax.html#3633" class="Bound">R</a> <a id="3820" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a> <a id="3822" href="Relation.Binary.Reasoning.Syntax.html#1167" class="Generalizable">x</a><a id="3823" class="Symbol">)</a> <a id="3825" class="Symbol">{</a><a id="3826" href="Relation.Binary.Reasoning.Syntax.html#3826" class="Bound">s</a> <a id="3828" class="Symbol">:</a> <a id="3830" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="3835" class="Symbol">(</a><a id="3836" href="Relation.Binary.Reasoning.Syntax.html#2120" class="Function">IsS?</a> <a id="3841" href="Relation.Binary.Reasoning.Syntax.html#3812" class="Bound">xRx</a><a id="3844" class="Symbol">)}</a> <a id="3847" class="Symbol">→</a>
                         <a id="3874" class="Symbol">∀</a> <a id="3876" class="Symbol">{</a><a id="3877" href="Relation.Binary.Reasoning.Syntax.html#3877" class="Bound">b</a><a id="3878" class="Symbol">}</a> <a id="3880" class="Symbol">{</a><a id="3881" href="Relation.Binary.Reasoning.Syntax.html#3881" class="Bound">B</a> <a id="3883" class="Symbol">:</a> <a id="3885" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3889" href="Relation.Binary.Reasoning.Syntax.html#3877" class="Bound">b</a><a id="3890" class="Symbol">}</a> <a id="3892" class="Symbol">→</a> <a id="3894" href="Relation.Binary.Reasoning.Syntax.html#3881" class="Bound">B</a>
  <a id="3898" href="Relation.Binary.Reasoning.Syntax.html#3786" class="Function Operator">begin-contradiction_</a> <a id="3919" class="Symbol">{</a><a id="3920" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a><a id="3921" class="Symbol">}</a> <a id="3923" href="Relation.Binary.Reasoning.Syntax.html#3923" class="Bound">r</a> <a id="3925" class="Symbol">{</a><a id="3926" href="Relation.Binary.Reasoning.Syntax.html#3926" class="Bound">s</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Symbol">=</a> <a id="3931" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3945" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3949" class="Symbol">(</a><a id="3950" href="Relation.Binary.Reasoning.Syntax.html#3680" class="Bound">asym</a> <a id="3955" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a><a id="3958" class="Symbol">)</a>
    <a id="3964" class="Keyword">where</a>
    <a id="3974" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3978" class="Symbol">:</a> <a id="3980" href="Relation.Binary.Reasoning.Syntax.html#2078" class="Function">S</a> <a id="3982" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a> <a id="3984" href="Relation.Binary.Reasoning.Syntax.html#3920" class="Bound">x</a>
    <a id="3990" href="Relation.Binary.Reasoning.Syntax.html#3974" class="Function">x&lt;x</a> <a id="3994" class="Symbol">=</a> <a id="3996" href="Relation.Binary.Reasoning.Syntax.html#2163" class="Function">extract</a> <a id="4004" class="Symbol">(</a><a id="4005" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="4015" href="Relation.Binary.Reasoning.Syntax.html#3926" class="Bound">s</a><a id="4016" class="Symbol">)</a>

<a id="4019" class="Comment">------------------------------------------------------------------------</a>
<a id="4092" class="Comment">-- Syntax for continuing a chain of reasoning steps</a>
<a id="4144" class="Comment">------------------------------------------------------------------------</a>

<a id="4218" class="Comment">-- Note that the arguments to the `step`s are not provided in their</a>
<a id="4286" class="Comment">-- &quot;natural&quot; order and syntax declarations are later used to re-order</a>
<a id="4356" class="Comment">-- them. This is because the `step` ordering allows the type-checker to</a>
<a id="4428" class="Comment">-- better infer the middle argument `y` from the `_IsRelatedTo_`</a>
<a id="4493" class="Comment">-- argument (see issue 622).</a>
<a id="4522" class="Comment">--</a>
<a id="4525" class="Comment">-- This has two practical benefits. First it speeds up type-checking by</a>
<a id="4597" class="Comment">-- approximately a factor of 5. Secondly it allows the combinators to be</a>
<a id="4670" class="Comment">-- used with macros that use reflection, e.g. `Tactic.RingSolver`, where</a>
<a id="4743" class="Comment">-- they need to be able to extract `y` using reflection.</a>

<a id="4801" class="Comment">------------------------------------------------------------------------</a>
<a id="4874" class="Comment">-- Syntax for unidirectional relations</a>

<a id="4914" class="Comment">-- See https://github.com/agda/agda-stdlib/issues/2150 for a possible</a>
<a id="4984" class="Comment">-- simplification.</a>

<a id="5004" class="Keyword">module</a> <a id="5011" href="Relation.Binary.Reasoning.Syntax.html#5011" class="Module">_</a>
  <a id="5015" class="Symbol">{</a><a id="5016" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5018" class="Symbol">:</a> <a id="5020" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5024" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="5026" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="5028" href="Relation.Binary.Reasoning.Syntax.html#1128" class="Generalizable">ℓ₂</a><a id="5030" class="Symbol">}</a>
  <a id="5034" class="Symbol">(</a><a id="5035" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5037" class="Symbol">:</a> <a id="5039" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5043" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="5045" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="5047" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="5049" class="Symbol">)</a>
  <a id="5053" class="Symbol">(</a><a id="5054" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="5056" class="Symbol">:</a> <a id="5058" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="5062" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="5064" href="Relation.Binary.Reasoning.Syntax.html#1153" class="Generalizable">C</a> <a id="5066" href="Relation.Binary.Reasoning.Syntax.html#1131" class="Generalizable">ℓ₃</a><a id="5068" class="Symbol">)</a>
  <a id="5072" class="Symbol">(</a><a id="5073" href="Relation.Binary.Reasoning.Syntax.html#5073" class="Bound">step</a> <a id="5078" class="Symbol">:</a> <a id="5080" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5086" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5088" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5090" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a><a id="5091" class="Symbol">)</a>
  <a id="5095" class="Keyword">where</a>

  <a id="5104" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="5112" class="Symbol">:</a> <a id="5114" class="Symbol">∀</a> <a id="5116" class="Symbol">(</a><a id="5117" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5119" class="Symbol">:</a> <a id="5121" href="Relation.Binary.Reasoning.Syntax.html#5024" class="Bound">A</a><a id="5122" class="Symbol">)</a> <a id="5124" class="Symbol">{</a><a id="5125" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5127" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a><a id="5128" class="Symbol">}</a> <a id="5130" class="Symbol">→</a> <a id="5132" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="5134" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5136" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a> <a id="5138" class="Symbol">→</a> <a id="5140" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a> <a id="5142" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5144" href="Relation.Binary.Reasoning.Syntax.html#5125" class="Bound">y</a> <a id="5146" class="Symbol">→</a> <a id="5148" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="5150" href="Relation.Binary.Reasoning.Syntax.html#5117" class="Bound">x</a> <a id="5152" href="Relation.Binary.Reasoning.Syntax.html#5127" class="Bound">z</a>
  <a id="5156" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="5164" href="Relation.Binary.Reasoning.Syntax.html#5164" class="Bound">x</a> <a id="5166" href="Relation.Binary.Reasoning.Syntax.html#5166" class="Bound">yRz</a> <a id="5170" href="Relation.Binary.Reasoning.Syntax.html#5170" class="Bound">x∼y</a> <a id="5174" class="Symbol">=</a> <a id="5176" href="Relation.Binary.Reasoning.Syntax.html#5073" class="Bound">step</a> <a id="5181" class="Symbol">{</a><a id="5182" href="Relation.Binary.Reasoning.Syntax.html#5164" class="Bound">x</a><a id="5183" class="Symbol">}</a> <a id="5185" href="Relation.Binary.Reasoning.Syntax.html#5170" class="Bound">x∼y</a> <a id="5189" href="Relation.Binary.Reasoning.Syntax.html#5166" class="Bound">yRz</a>

  <a id="5196" class="Comment">-- Arbitrary relation syntax</a>
  <a id="5227" class="Keyword">module</a> <a id="5234" href="Relation.Binary.Reasoning.Syntax.html#5234" class="Module">∼-syntax</a> <a id="5243" class="Keyword">where</a>
    <a id="5253" class="Keyword">infixr</a> <a id="5260" class="Number">2</a> <a id="5262" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a>
    <a id="5273" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a> <a id="5280" class="Symbol">=</a> <a id="5282" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5294" class="Keyword">syntax</a> <a id="5301" href="Relation.Binary.Reasoning.Syntax.html#5273" class="Function">step-∼</a> <a id="5308" class="Bound">x</a> <a id="5310" class="Bound">yRz</a> <a id="5314" class="Bound">x∼y</a> <a id="5318" class="Symbol">=</a> <a id="5320" class="Bound">x</a> <a id="5322" class="Function">∼⟨</a> <a id="5325" class="Bound">x∼y</a> <a id="5329" class="Function">⟩</a> <a id="5331" class="Bound">yRz</a>


  <a id="5339" class="Comment">-- Preorder syntax</a>
  <a id="5360" class="Keyword">module</a> <a id="5367" href="Relation.Binary.Reasoning.Syntax.html#5367" class="Module">≲-syntax</a> <a id="5376" class="Keyword">where</a>
    <a id="5386" class="Keyword">infixr</a> <a id="5393" class="Number">2</a> <a id="5395" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a>
    <a id="5406" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a> <a id="5413" class="Symbol">=</a> <a id="5415" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5427" class="Keyword">syntax</a> <a id="5434" href="Relation.Binary.Reasoning.Syntax.html#5406" class="Function">step-≲</a> <a id="5441" class="Bound">x</a> <a id="5443" class="Bound">yRz</a> <a id="5447" class="Bound">x≲y</a> <a id="5451" class="Symbol">=</a> <a id="5453" class="Bound">x</a> <a id="5455" class="Function">≲⟨</a> <a id="5458" class="Bound">x≲y</a> <a id="5462" class="Function">⟩</a> <a id="5464" class="Bound">yRz</a>


  <a id="5472" class="Comment">-- Partial order syntax</a>
  <a id="5498" class="Keyword">module</a> <a id="5505" href="Relation.Binary.Reasoning.Syntax.html#5505" class="Module">≤-syntax</a> <a id="5514" class="Keyword">where</a>
    <a id="5524" class="Keyword">infixr</a> <a id="5531" class="Number">2</a> <a id="5533" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a>
    <a id="5544" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a> <a id="5551" class="Symbol">=</a> <a id="5553" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5565" class="Keyword">syntax</a> <a id="5572" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">step-≤</a> <a id="5579" class="Bound">x</a> <a id="5581" class="Bound">yRz</a> <a id="5585" class="Bound">x≤y</a> <a id="5589" class="Symbol">=</a> <a id="5591" class="Bound">x</a> <a id="5593" class="Function">≤⟨</a> <a id="5596" class="Bound">x≤y</a> <a id="5600" class="Function">⟩</a> <a id="5602" class="Bound">yRz</a>


  <a id="5610" class="Comment">-- Strict partial order syntax</a>
  <a id="5643" class="Keyword">module</a> <a id="5650" href="Relation.Binary.Reasoning.Syntax.html#5650" class="Module">&lt;-syntax</a> <a id="5659" class="Keyword">where</a>
    <a id="5669" class="Keyword">infixr</a> <a id="5676" class="Number">2</a> <a id="5678" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a>
    <a id="5689" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a> <a id="5696" class="Symbol">=</a> <a id="5698" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5710" class="Keyword">syntax</a> <a id="5717" href="Relation.Binary.Reasoning.Syntax.html#5689" class="Function">step-&lt;</a> <a id="5724" class="Bound">x</a> <a id="5726" class="Bound">yRz</a> <a id="5730" class="Bound">x&lt;y</a> <a id="5734" class="Symbol">=</a> <a id="5736" class="Bound">x</a> <a id="5738" class="Function">&lt;⟨</a> <a id="5741" class="Bound">x&lt;y</a> <a id="5745" class="Function">⟩</a> <a id="5747" class="Bound">yRz</a>


  <a id="5755" class="Comment">-- Subset order syntax</a>
  <a id="5780" class="Keyword">module</a> <a id="5787" href="Relation.Binary.Reasoning.Syntax.html#5787" class="Module">⊆-syntax</a> <a id="5796" class="Keyword">where</a>
    <a id="5806" class="Keyword">infixr</a> <a id="5813" class="Number">2</a> <a id="5815" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a>
    <a id="5826" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a> <a id="5833" class="Symbol">=</a> <a id="5835" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5847" class="Keyword">syntax</a> <a id="5854" href="Relation.Binary.Reasoning.Syntax.html#5826" class="Function">step-⊆</a> <a id="5861" class="Bound">x</a> <a id="5863" class="Bound">yRz</a> <a id="5867" class="Bound">x⊆y</a> <a id="5871" class="Symbol">=</a> <a id="5873" class="Bound">x</a> <a id="5875" class="Function">⊆⟨</a> <a id="5878" class="Bound">x⊆y</a> <a id="5882" class="Function">⟩</a> <a id="5884" class="Bound">yRz</a>


  <a id="5892" class="Comment">-- Strict subset order syntax</a>
  <a id="5924" class="Keyword">module</a> <a id="5931" href="Relation.Binary.Reasoning.Syntax.html#5931" class="Module">⊂-syntax</a> <a id="5940" class="Keyword">where</a>
    <a id="5950" class="Keyword">infixr</a> <a id="5957" class="Number">2</a> <a id="5959" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a>
    <a id="5970" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a> <a id="5977" class="Symbol">=</a> <a id="5979" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="5991" class="Keyword">syntax</a> <a id="5998" href="Relation.Binary.Reasoning.Syntax.html#5970" class="Function">step-⊂</a> <a id="6005" class="Bound">x</a> <a id="6007" class="Bound">yRz</a> <a id="6011" class="Bound">x⊂y</a> <a id="6015" class="Symbol">=</a> <a id="6017" class="Bound">x</a> <a id="6019" class="Function">⊂⟨</a> <a id="6022" class="Bound">x⊂y</a> <a id="6026" class="Function">⟩</a> <a id="6028" class="Bound">yRz</a>


  <a id="6036" class="Comment">-- Square subset order syntax</a>
  <a id="6068" class="Keyword">module</a> <a id="6075" href="Relation.Binary.Reasoning.Syntax.html#6075" class="Module">⊑-syntax</a> <a id="6084" class="Keyword">where</a>
    <a id="6094" class="Keyword">infixr</a> <a id="6101" class="Number">2</a> <a id="6103" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a>
    <a id="6114" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a> <a id="6121" class="Symbol">=</a> <a id="6123" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6135" class="Keyword">syntax</a> <a id="6142" href="Relation.Binary.Reasoning.Syntax.html#6114" class="Function">step-⊑</a> <a id="6149" class="Bound">x</a> <a id="6151" class="Bound">yRz</a> <a id="6155" class="Bound">x⊑y</a> <a id="6159" class="Symbol">=</a> <a id="6161" class="Bound">x</a> <a id="6163" class="Function">⊑⟨</a> <a id="6166" class="Bound">x⊑y</a> <a id="6170" class="Function">⟩</a> <a id="6172" class="Bound">yRz</a>


  <a id="6180" class="Comment">-- Strict square subset order syntax</a>
  <a id="6219" class="Keyword">module</a> <a id="6226" href="Relation.Binary.Reasoning.Syntax.html#6226" class="Module">⊏-syntax</a> <a id="6235" class="Keyword">where</a>
    <a id="6245" class="Keyword">infixr</a> <a id="6252" class="Number">2</a> <a id="6254" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a>
    <a id="6265" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a> <a id="6272" class="Symbol">=</a> <a id="6274" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6286" class="Keyword">syntax</a> <a id="6293" href="Relation.Binary.Reasoning.Syntax.html#6265" class="Function">step-⊏</a> <a id="6300" class="Bound">x</a> <a id="6302" class="Bound">yRz</a> <a id="6306" class="Bound">x⊏y</a> <a id="6310" class="Symbol">=</a> <a id="6312" class="Bound">x</a> <a id="6314" class="Function">⊏⟨</a> <a id="6317" class="Bound">x⊏y</a> <a id="6321" class="Function">⟩</a> <a id="6323" class="Bound">yRz</a>


  <a id="6331" class="Comment">-- Divisibility syntax</a>
  <a id="6356" class="Keyword">module</a> <a id="6363" href="Relation.Binary.Reasoning.Syntax.html#6363" class="Module">∣-syntax</a> <a id="6372" class="Keyword">where</a>
    <a id="6382" class="Keyword">infixr</a> <a id="6389" class="Number">2</a> <a id="6391" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a>
    <a id="6402" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a> <a id="6409" class="Symbol">=</a> <a id="6411" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6423" class="Keyword">syntax</a> <a id="6430" href="Relation.Binary.Reasoning.Syntax.html#6402" class="Function">step-∣</a> <a id="6437" class="Bound">x</a> <a id="6439" class="Bound">yRz</a> <a id="6443" class="Bound">x∣y</a> <a id="6447" class="Symbol">=</a> <a id="6449" class="Bound">x</a> <a id="6451" class="Function">∣⟨</a> <a id="6454" class="Bound">x∣y</a> <a id="6458" class="Function">⟩</a> <a id="6460" class="Bound">yRz</a>


  <a id="6468" class="Comment">-- Single-step syntax</a>
  <a id="6492" class="Keyword">module</a> <a id="6499" href="Relation.Binary.Reasoning.Syntax.html#6499" class="Module">⟶-syntax</a> <a id="6508" class="Keyword">where</a>
    <a id="6518" class="Keyword">infixr</a> <a id="6525" class="Number">2</a> <a id="6527" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a>
    <a id="6538" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a> <a id="6545" class="Symbol">=</a> <a id="6547" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6559" class="Keyword">syntax</a> <a id="6566" href="Relation.Binary.Reasoning.Syntax.html#6538" class="Function">step-⟶</a> <a id="6573" class="Bound">x</a> <a id="6575" class="Bound">yRz</a> <a id="6579" class="Bound">x∣y</a> <a id="6583" class="Symbol">=</a> <a id="6585" class="Bound">x</a> <a id="6587" class="Function">⟶⟨</a> <a id="6590" class="Bound">x∣y</a> <a id="6594" class="Function">⟩</a> <a id="6596" class="Bound">yRz</a>


  <a id="6604" class="Comment">-- Multi-step syntax</a>
  <a id="6627" class="Keyword">module</a> <a id="6634" href="Relation.Binary.Reasoning.Syntax.html#6634" class="Module">⟶*-syntax</a> <a id="6644" class="Keyword">where</a>
    <a id="6654" class="Keyword">infixr</a> <a id="6661" class="Number">2</a> <a id="6663" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a>
    <a id="6675" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a> <a id="6683" class="Symbol">=</a> <a id="6685" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
    <a id="6697" class="Keyword">syntax</a> <a id="6704" href="Relation.Binary.Reasoning.Syntax.html#6675" class="Function">step-⟶*</a> <a id="6712" class="Bound">x</a> <a id="6714" class="Bound">yRz</a> <a id="6718" class="Bound">x∣y</a> <a id="6722" class="Symbol">=</a> <a id="6724" class="Bound">x</a> <a id="6726" class="Function">⟶*⟨</a> <a id="6730" class="Bound">x∣y</a> <a id="6734" class="Function">⟩</a> <a id="6736" class="Bound">yRz</a>


<a id="6742" class="Comment">------------------------------------------------------------------------</a>
<a id="6815" class="Comment">-- Syntax for bidirectional relations</a>

  <a id="6856" class="Keyword">module</a> <a id="6863" href="Relation.Binary.Reasoning.Syntax.html#6863" class="Module">_</a>
    <a id="6869" class="Symbol">{</a><a id="6870" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6872" class="Symbol">:</a> <a id="6874" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="6878" href="Relation.Binary.Reasoning.Syntax.html#5026" class="Bound">B</a> <a id="6880" href="Relation.Binary.Reasoning.Syntax.html#5024" class="Bound">A</a> <a id="6882" href="Relation.Binary.Reasoning.Syntax.html#1134" class="Generalizable">ℓ₄</a><a id="6884" class="Symbol">}</a>
    <a id="6890" class="Symbol">(</a><a id="6891" href="Relation.Binary.Reasoning.Syntax.html#6891" class="Bound">sym</a> <a id="6895" class="Symbol">:</a> <a id="6897" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6901" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6903" href="Relation.Binary.Reasoning.Syntax.html#5016" class="Bound">R</a><a id="6904" class="Symbol">)</a>
    <a id="6910" class="Keyword">where</a>

    <a id="6921" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="6930" class="Symbol">:</a> <a id="6932" class="Symbol">∀</a> <a id="6934" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6936" class="Symbol">{</a><a id="6937" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6939" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a><a id="6940" class="Symbol">}</a> <a id="6942" class="Symbol">→</a> <a id="6944" href="Relation.Binary.Reasoning.Syntax.html#5035" class="Bound">S</a> <a id="6946" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6948" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a> <a id="6950" class="Symbol">→</a> <a id="6952" href="Relation.Binary.Reasoning.Syntax.html#6870" class="Bound">U</a> <a id="6954" href="Relation.Binary.Reasoning.Syntax.html#6937" class="Bound">y</a> <a id="6956" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6958" class="Symbol">→</a> <a id="6960" href="Relation.Binary.Reasoning.Syntax.html#5054" class="Bound">T</a> <a id="6962" href="Relation.Binary.Reasoning.Syntax.html#6934" class="Bound">x</a> <a id="6964" href="Relation.Binary.Reasoning.Syntax.html#6939" class="Bound">z</a>
    <a id="6970" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="6979" href="Relation.Binary.Reasoning.Syntax.html#6979" class="Bound">x</a> <a id="6981" href="Relation.Binary.Reasoning.Syntax.html#6981" class="Bound">yRz</a> <a id="6985" href="Relation.Binary.Reasoning.Syntax.html#6985" class="Bound">x≈y</a> <a id="6989" class="Symbol">=</a> <a id="6991" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="6999" href="Relation.Binary.Reasoning.Syntax.html#6979" class="Bound">x</a> <a id="7001" href="Relation.Binary.Reasoning.Syntax.html#6981" class="Bound">yRz</a> <a id="7005" class="Symbol">(</a><a id="7006" href="Relation.Binary.Reasoning.Syntax.html#6891" class="Bound">sym</a> <a id="7010" href="Relation.Binary.Reasoning.Syntax.html#6985" class="Bound">x≈y</a><a id="7013" class="Symbol">)</a>

    <a id="7020" class="Comment">-- Setoid equality syntax</a>
    <a id="7050" class="Keyword">module</a> <a id="7057" href="Relation.Binary.Reasoning.Syntax.html#7057" class="Module">≈-syntax</a> <a id="7066" class="Keyword">where</a>
      <a id="7078" class="Keyword">infixr</a> <a id="7085" class="Number">2</a> <a id="7087" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7096" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a>
      <a id="7111" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7120" class="Symbol">=</a> <a id="7122" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="7136" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a> <a id="7145" class="Symbol">=</a> <a id="7147" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="7162" class="Keyword">syntax</a> <a id="7169" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a> <a id="7178" class="Bound">x</a> <a id="7180" class="Bound">yRz</a> <a id="7184" class="Bound">x≈y</a> <a id="7188" class="Symbol">=</a> <a id="7190" class="Bound">x</a> <a id="7192" class="Function">≈⟨</a> <a id="7195" class="Bound">x≈y</a> <a id="7199" class="Function">⟩</a> <a id="7201" class="Bound">yRz</a>
      <a id="7211" class="Keyword">syntax</a> <a id="7218" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a> <a id="7227" class="Bound">x</a> <a id="7229" class="Bound">yRz</a> <a id="7233" class="Bound">y≈x</a> <a id="7237" class="Symbol">=</a> <a id="7239" class="Bound">x</a> <a id="7241" class="Function">≈⟨</a> <a id="7244" class="Bound">y≈x</a> <a id="7248" class="Function">⟨</a> <a id="7250" class="Bound">yRz</a>

      <a id="7261" class="Comment">-- Deprecated</a>
      <a id="7281" class="Keyword">infixr</a> <a id="7288" class="Number">2</a> <a id="7290" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a> <a id="7297" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a>
      <a id="7311" href="Relation.Binary.Reasoning.Syntax.html#7311" class="Function">step-≈</a> <a id="7318" class="Symbol">=</a> <a id="7320" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">step-≈-⟩</a>
      <a id="7335" class="Symbol">{-#</a> <a id="7339" class="Keyword">WARNING_ON_USAGE</a> <a id="7356" class="Pragma">step-≈</a>
      <a id="7369" class="String">&quot;Warning: step-≈ was deprecated in v2.0.
      Please use step-≈-⟩ instead.&quot;</a>
      <a id="7452" class="Symbol">#-}</a>
      <a id="7462" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a> <a id="7470" class="Symbol">=</a> <a id="7472" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">step-≈-⟨</a>
      <a id="7487" class="Symbol">{-#</a> <a id="7491" class="Keyword">WARNING_ON_USAGE</a> <a id="7508" class="Pragma">step-≈˘</a>
      <a id="7522" class="String">&quot;Warning: step-≈˘ and _≈˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≈-⟨ and _≈⟨_⟨_ instead.&quot;</a>
      <a id="7629" class="Symbol">#-}</a>
      <a id="7639" class="Keyword">syntax</a> <a id="7646" href="Relation.Binary.Reasoning.Syntax.html#7462" class="Function">step-≈˘</a> <a id="7654" class="Bound">x</a> <a id="7656" class="Bound">yRz</a> <a id="7660" class="Bound">y≈x</a> <a id="7664" class="Symbol">=</a> <a id="7666" class="Bound">x</a> <a id="7668" class="Function">≈˘⟨</a> <a id="7672" class="Bound">y≈x</a> <a id="7676" class="Function">⟩</a> <a id="7678" class="Bound">yRz</a>


    <a id="7688" class="Comment">-- Container equality syntax</a>
    <a id="7721" class="Keyword">module</a> <a id="7728" href="Relation.Binary.Reasoning.Syntax.html#7728" class="Module">≋-syntax</a> <a id="7737" class="Keyword">where</a>
      <a id="7749" class="Keyword">infixr</a> <a id="7756" class="Number">2</a> <a id="7758" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7767" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a>
      <a id="7782" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7791" class="Symbol">=</a> <a id="7793" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="7807" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a> <a id="7816" class="Symbol">=</a> <a id="7818" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="7833" class="Keyword">syntax</a> <a id="7840" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a> <a id="7849" class="Bound">x</a> <a id="7851" class="Bound">yRz</a> <a id="7855" class="Bound">x≋y</a> <a id="7859" class="Symbol">=</a> <a id="7861" class="Bound">x</a> <a id="7863" class="Function">≋⟨</a> <a id="7866" class="Bound">x≋y</a> <a id="7870" class="Function">⟩</a> <a id="7872" class="Bound">yRz</a>
      <a id="7882" class="Keyword">syntax</a> <a id="7889" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a> <a id="7898" class="Bound">x</a> <a id="7900" class="Bound">yRz</a> <a id="7904" class="Bound">y≋x</a> <a id="7908" class="Symbol">=</a> <a id="7910" class="Bound">x</a> <a id="7912" class="Function">≋⟨</a> <a id="7915" class="Bound">y≋x</a> <a id="7919" class="Function">⟨</a> <a id="7921" class="Bound">yRz</a>


      <a id="7933" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8009" class="Keyword">infixr</a> <a id="8016" class="Number">2</a> <a id="8018" href="Relation.Binary.Reasoning.Syntax.html#8039" class="Function">step-≋</a> <a id="8025" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a>
      <a id="8039" href="Relation.Binary.Reasoning.Syntax.html#8039" class="Function">step-≋</a> <a id="8046" class="Symbol">=</a> <a id="8048" href="Relation.Binary.Reasoning.Syntax.html#7782" class="Function">step-≋-⟩</a>
      <a id="8063" class="Symbol">{-#</a> <a id="8067" class="Keyword">WARNING_ON_USAGE</a> <a id="8084" class="Pragma">step-≋</a>
      <a id="8097" class="String">&quot;Warning: step-≋ was deprecated in v2.0.
      Please use step-≋-⟩ instead.&quot;</a>
      <a id="8180" class="Symbol">#-}</a>
      <a id="8190" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a> <a id="8198" class="Symbol">=</a> <a id="8200" href="Relation.Binary.Reasoning.Syntax.html#7807" class="Function">step-≋-⟨</a>
      <a id="8215" class="Symbol">{-#</a> <a id="8219" class="Keyword">WARNING_ON_USAGE</a> <a id="8236" class="Pragma">step-≋˘</a>
      <a id="8250" class="String">&quot;Warning: step-≋˘ and _≋˘⟨_⟩_ was deprecated in v2.0.
      Please use step-≋-⟨ and _≋⟨_⟨_ instead.&quot;</a>
      <a id="8357" class="Symbol">#-}</a>
      <a id="8367" class="Keyword">syntax</a> <a id="8374" href="Relation.Binary.Reasoning.Syntax.html#8190" class="Function">step-≋˘</a> <a id="8382" class="Bound">x</a> <a id="8384" class="Bound">yRz</a> <a id="8388" class="Bound">y≋x</a> <a id="8392" class="Symbol">=</a> <a id="8394" class="Bound">x</a> <a id="8396" class="Function">≋˘⟨</a> <a id="8400" class="Bound">y≋x</a> <a id="8404" class="Function">⟩</a> <a id="8406" class="Bound">yRz</a>


    <a id="8416" class="Comment">-- Other equality syntax</a>
    <a id="8445" class="Keyword">module</a> <a id="8452" href="Relation.Binary.Reasoning.Syntax.html#8452" class="Module">≃-syntax</a> <a id="8461" class="Keyword">where</a>
      <a id="8473" class="Keyword">infixr</a> <a id="8480" class="Number">2</a> <a id="8482" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8491" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a>
      <a id="8506" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8515" class="Symbol">=</a> <a id="8517" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="8531" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a> <a id="8540" class="Symbol">=</a> <a id="8542" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="8557" class="Keyword">syntax</a> <a id="8564" href="Relation.Binary.Reasoning.Syntax.html#8506" class="Function">step-≃-⟩</a> <a id="8573" class="Bound">x</a> <a id="8575" class="Bound">yRz</a> <a id="8579" class="Bound">x≃y</a> <a id="8583" class="Symbol">=</a> <a id="8585" class="Bound">x</a> <a id="8587" class="Function">≃⟨</a> <a id="8590" class="Bound">x≃y</a> <a id="8594" class="Function">⟩</a> <a id="8596" class="Bound">yRz</a>
      <a id="8606" class="Keyword">syntax</a> <a id="8613" href="Relation.Binary.Reasoning.Syntax.html#8531" class="Function">step-≃-⟨</a> <a id="8622" class="Bound">x</a> <a id="8624" class="Bound">yRz</a> <a id="8628" class="Bound">y≃x</a> <a id="8632" class="Symbol">=</a> <a id="8634" class="Bound">x</a> <a id="8636" class="Function">≃⟨</a> <a id="8639" class="Bound">y≃x</a> <a id="8643" class="Function">⟨</a> <a id="8645" class="Bound">yRz</a>


    <a id="8655" class="Comment">-- Apartness relation syntax</a>
    <a id="8688" class="Keyword">module</a> <a id="8695" href="Relation.Binary.Reasoning.Syntax.html#8695" class="Module">#-syntax</a> <a id="8704" class="Keyword">where</a>
      <a id="8716" class="Keyword">infixr</a> <a id="8723" class="Number">2</a> <a id="8725" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8734" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a>
      <a id="8749" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8758" class="Symbol">=</a> <a id="8760" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="8774" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a> <a id="8783" class="Symbol">=</a> <a id="8785" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="8800" class="Keyword">syntax</a> <a id="8807" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a> <a id="8816" class="Bound">x</a> <a id="8818" class="Bound">yRz</a> <a id="8822" class="Bound">x#y</a> <a id="8826" class="Symbol">=</a> <a id="8828" class="Bound">x</a> <a id="8830" class="Function">#⟨</a> <a id="8833" class="Bound">x#y</a> <a id="8837" class="Function">⟩</a> <a id="8839" class="Bound">yRz</a>
      <a id="8849" class="Keyword">syntax</a> <a id="8856" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a> <a id="8865" class="Bound">x</a> <a id="8867" class="Bound">yRz</a> <a id="8871" class="Bound">y#x</a> <a id="8875" class="Symbol">=</a> <a id="8877" class="Bound">x</a> <a id="8879" class="Function">#⟨</a> <a id="8882" class="Bound">y#x</a> <a id="8886" class="Function">⟨</a> <a id="8888" class="Bound">yRz</a>

      <a id="8899" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="8975" class="Keyword">infixr</a> <a id="8982" class="Number">2</a> <a id="8984" href="Relation.Binary.Reasoning.Syntax.html#9005" class="Function">step-#</a> <a id="8991" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a>
      <a id="9005" href="Relation.Binary.Reasoning.Syntax.html#9005" class="Function">step-#</a> <a id="9012" class="Symbol">=</a> <a id="9014" href="Relation.Binary.Reasoning.Syntax.html#8749" class="Function">step-#-⟩</a>
      <a id="9029" class="Symbol">{-#</a> <a id="9033" class="Keyword">WARNING_ON_USAGE</a> <a id="9050" class="Pragma">step-#</a>
      <a id="9063" class="String">&quot;Warning: step-# was deprecated in v2.0.
      Please use step-#-⟩ instead.&quot;</a>
      <a id="9146" class="Symbol">#-}</a>
      <a id="9156" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a> <a id="9164" class="Symbol">=</a> <a id="9166" href="Relation.Binary.Reasoning.Syntax.html#8774" class="Function">step-#-⟨</a>
      <a id="9181" class="Symbol">{-#</a> <a id="9185" class="Keyword">WARNING_ON_USAGE</a> <a id="9202" class="Pragma">step-#˘</a>
      <a id="9216" class="String">&quot;Warning: step-#˘ and _#˘⟨_⟩_ was deprecated in v2.0.
      Please use step-#-⟨ and _#⟨_⟨_ instead.&quot;</a>
      <a id="9323" class="Symbol">#-}</a>
      <a id="9333" class="Keyword">syntax</a> <a id="9340" href="Relation.Binary.Reasoning.Syntax.html#9156" class="Function">step-#˘</a> <a id="9348" class="Bound">x</a> <a id="9350" class="Bound">yRz</a> <a id="9354" class="Bound">y#x</a> <a id="9358" class="Symbol">=</a> <a id="9360" class="Bound">x</a> <a id="9362" class="Function">#˘⟨</a> <a id="9366" class="Bound">y#x</a> <a id="9370" class="Function">⟩</a> <a id="9372" class="Bound">yRz</a>


    <a id="9382" class="Comment">-- Bijection syntax</a>
    <a id="9406" class="Keyword">module</a> <a id="9413" href="Relation.Binary.Reasoning.Syntax.html#9413" class="Module">⤖-syntax</a> <a id="9422" class="Keyword">where</a>
      <a id="9434" class="Keyword">infixr</a> <a id="9441" class="Number">2</a> <a id="9443" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9450" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a>
      <a id="9463" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9470" class="Symbol">=</a> <a id="9472" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9486" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a> <a id="9493" class="Symbol">=</a> <a id="9495" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9510" class="Keyword">syntax</a> <a id="9517" href="Relation.Binary.Reasoning.Syntax.html#9463" class="Function">step-⤖</a> <a id="9524" class="Bound">x</a> <a id="9526" class="Bound">yRz</a> <a id="9530" class="Bound">x⤖y</a> <a id="9534" class="Symbol">=</a> <a id="9536" class="Bound">x</a> <a id="9538" class="Function">⤖⟨</a> <a id="9541" class="Bound">x⤖y</a> <a id="9545" class="Function">⟩</a> <a id="9547" class="Bound">yRz</a>
      <a id="9557" class="Keyword">syntax</a> <a id="9564" href="Relation.Binary.Reasoning.Syntax.html#9486" class="Function">step-⬻</a> <a id="9571" class="Bound">x</a> <a id="9573" class="Bound">yRz</a> <a id="9577" class="Bound">y⤖x</a> <a id="9581" class="Symbol">=</a> <a id="9583" class="Bound">x</a> <a id="9585" class="Function">⬻⟨</a> <a id="9588" class="Bound">y⤖x</a> <a id="9592" class="Function">⟩</a> <a id="9594" class="Bound">yRz</a>


    <a id="9604" class="Comment">-- Inverse syntax</a>
    <a id="9626" class="Keyword">module</a> <a id="9633" href="Relation.Binary.Reasoning.Syntax.html#9633" class="Module">↔-syntax</a> <a id="9642" class="Keyword">where</a>
      <a id="9654" class="Keyword">infixr</a> <a id="9661" class="Number">2</a> <a id="9663" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9672" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a>
      <a id="9687" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9696" class="Symbol">=</a> <a id="9698" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9712" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a> <a id="9721" class="Symbol">=</a> <a id="9723" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9738" class="Keyword">syntax</a> <a id="9745" href="Relation.Binary.Reasoning.Syntax.html#9687" class="Function">step-↔-⟩</a> <a id="9754" class="Bound">x</a> <a id="9756" class="Bound">yRz</a> <a id="9760" class="Bound">x↔y</a> <a id="9764" class="Symbol">=</a> <a id="9766" class="Bound">x</a> <a id="9768" class="Function">↔⟨</a> <a id="9771" class="Bound">x↔y</a> <a id="9775" class="Function">⟩</a> <a id="9777" class="Bound">yRz</a>
      <a id="9787" class="Keyword">syntax</a> <a id="9794" href="Relation.Binary.Reasoning.Syntax.html#9712" class="Function">step-↔-⟨</a> <a id="9803" class="Bound">x</a> <a id="9805" class="Bound">yRz</a> <a id="9809" class="Bound">y↔x</a> <a id="9813" class="Symbol">=</a> <a id="9815" class="Bound">x</a> <a id="9817" class="Function">↔⟨</a> <a id="9820" class="Bound">y↔x</a> <a id="9824" class="Function">⟨</a> <a id="9826" class="Bound">yRz</a>


    <a id="9836" class="Comment">-- Inverse syntax</a>
    <a id="9858" class="Keyword">module</a> <a id="9865" href="Relation.Binary.Reasoning.Syntax.html#9865" class="Module">↭-syntax</a> <a id="9874" class="Keyword">where</a>
      <a id="9886" class="Keyword">infixr</a> <a id="9893" class="Number">2</a> <a id="9895" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9904" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a>
      <a id="9919" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9928" class="Symbol">=</a> <a id="9930" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="9944" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a> <a id="9953" class="Symbol">=</a> <a id="9955" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="9970" class="Keyword">syntax</a> <a id="9977" href="Relation.Binary.Reasoning.Syntax.html#9919" class="Function">step-↭-⟩</a> <a id="9986" class="Bound">x</a> <a id="9988" class="Bound">yRz</a> <a id="9992" class="Bound">x↭y</a> <a id="9996" class="Symbol">=</a> <a id="9998" class="Bound">x</a> <a id="10000" class="Function">↭⟨</a> <a id="10003" class="Bound">x↭y</a> <a id="10007" class="Function">⟩</a> <a id="10009" class="Bound">yRz</a>
      <a id="10019" class="Keyword">syntax</a> <a id="10026" href="Relation.Binary.Reasoning.Syntax.html#9944" class="Function">step-↭-⟨</a> <a id="10035" class="Bound">x</a> <a id="10037" class="Bound">yRz</a> <a id="10041" class="Bound">y↭x</a> <a id="10045" class="Symbol">=</a> <a id="10047" class="Bound">x</a> <a id="10049" class="Function">↭⟨</a> <a id="10052" class="Bound">y↭x</a> <a id="10056" class="Function">⟨</a> <a id="10058" class="Bound">yRz</a>


      <a id="10070" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
      <a id="10146" class="Keyword">infixr</a> <a id="10153" class="Number">2</a> <a id="10155" href="Relation.Binary.Reasoning.Syntax.html#10176" class="Function">step-↭</a> <a id="10162" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a>
      <a id="10176" href="Relation.Binary.Reasoning.Syntax.html#10176" class="Function">step-↭</a> <a id="10183" class="Symbol">=</a> <a id="10185" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a>
      <a id="10199" class="Symbol">{-#</a> <a id="10203" class="Keyword">WARNING_ON_USAGE</a> <a id="10220" class="Pragma">step-↭</a>
      <a id="10233" class="String">&quot;Warning: step-↭ was deprecated in v2.0.
      Please use step-↭-⟩ instead.&quot;</a>
      <a id="10316" class="Symbol">#-}</a>
      <a id="10326" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a> <a id="10334" class="Symbol">=</a> <a id="10336" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a>
      <a id="10351" class="Symbol">{-#</a> <a id="10355" class="Keyword">WARNING_ON_USAGE</a> <a id="10372" class="Pragma">step-↭˘</a>
      <a id="10386" class="String">&quot;Warning: step-↭˘ and _↭˘⟨_⟩_ was deprecated in v2.0.
      Please use step-↭-⟨ and _↭⟨_⟨_ instead.&quot;</a>
      <a id="10493" class="Symbol">#-}</a>
      <a id="10503" class="Keyword">syntax</a> <a id="10510" href="Relation.Binary.Reasoning.Syntax.html#10326" class="Function">step-↭˘</a> <a id="10518" class="Bound">x</a> <a id="10520" class="Bound">yRz</a> <a id="10524" class="Bound">y↭x</a> <a id="10528" class="Symbol">=</a> <a id="10530" class="Bound">x</a> <a id="10532" class="Function">↭˘⟨</a> <a id="10536" class="Bound">y↭x</a> <a id="10540" class="Function">⟩</a> <a id="10542" class="Bound">yRz</a>

<a id="10547" class="Comment">------------------------------------------------------------------------</a>
<a id="10620" class="Comment">-- Propositional equality</a>

<a id="10647" class="Comment">-- Crucially often the step function cannot just be `subst` or pattern</a>
<a id="10718" class="Comment">-- match on `refl` as we often want to compute which constructor the</a>
<a id="10787" class="Comment">-- relation begins with, in order for the implicit subrelation</a>
<a id="10850" class="Comment">-- arguments to resolve. See `≡-noncomputable-syntax` below if this</a>
<a id="10918" class="Comment">-- is not required.</a>
<a id="10938" class="Keyword">module</a> <a id="≡-syntax"></a><a id="10945" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a>
  <a id="10956" class="Symbol">(</a><a id="10957" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="10959" class="Symbol">:</a> <a id="10961" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="10965" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="10967" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="10969" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="10971" class="Symbol">)</a>
  <a id="10975" class="Symbol">(</a><a id="10976" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a> <a id="10981" class="Symbol">:</a> <a id="10983" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="10989" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="10993" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="10995" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a><a id="10996" class="Symbol">)</a>
  <a id="11000" class="Keyword">where</a>

  <a id="11009" class="Keyword">infixr</a> <a id="11016" class="Number">2</a> <a id="11018" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a>  <a id="11028" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11037" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a>
  <a id="≡-syntax.step-≡-⟩"></a><a id="11048" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a> <a id="11057" class="Symbol">=</a> <a id="11059" href="Relation.Binary.Reasoning.Syntax.html#5104" class="Function">forward</a> <a id="11067" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11069" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11071" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a>

  <a id="≡-syntax.step-≡-∣"></a><a id="11079" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11088" class="Symbol">:</a> <a id="11090" class="Symbol">∀</a> <a id="11092" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11094" class="Symbol">{</a><a id="11095" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a><a id="11096" class="Symbol">}</a> <a id="11098" class="Symbol">→</a> <a id="11100" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11102" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11104" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a> <a id="11106" class="Symbol">→</a> <a id="11108" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11110" href="Relation.Binary.Reasoning.Syntax.html#11092" class="Bound">x</a> <a id="11112" href="Relation.Binary.Reasoning.Syntax.html#11095" class="Bound">y</a>
  <a id="11116" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11125" href="Relation.Binary.Reasoning.Syntax.html#11125" class="Bound">x</a> <a id="11127" href="Relation.Binary.Reasoning.Syntax.html#11127" class="Bound">xRy</a> <a id="11131" class="Symbol">=</a> <a id="11133" href="Relation.Binary.Reasoning.Syntax.html#11127" class="Bound">xRy</a>

  <a id="≡-syntax.step-≡-⟨"></a><a id="11140" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a> <a id="11149" class="Symbol">=</a> <a id="11151" href="Relation.Binary.Reasoning.Syntax.html#6921" class="Function">backward</a> <a id="11160" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11162" href="Relation.Binary.Reasoning.Syntax.html#10957" class="Bound">R</a> <a id="11164" href="Relation.Binary.Reasoning.Syntax.html#10976" class="Bound">step</a> <a id="11169" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a>

  <a id="11178" class="Keyword">syntax</a> <a id="11185" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a> <a id="11194" class="Bound">x</a> <a id="11196" class="Bound">yRz</a> <a id="11200" class="Bound">x≡y</a> <a id="11204" class="Symbol">=</a> <a id="11206" class="Bound">x</a> <a id="11208" class="Function">≡⟨</a> <a id="11211" class="Bound">x≡y</a> <a id="11215" class="Function">⟩</a> <a id="11217" class="Bound">yRz</a>
  <a id="11223" class="Keyword">syntax</a> <a id="11230" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">step-≡-∣</a> <a id="11239" class="Bound">x</a> <a id="11241" class="Bound">xRy</a>     <a id="11249" class="Symbol">=</a> <a id="11251" class="Bound">x</a> <a id="11253" class="Function">≡⟨⟩</a> <a id="11257" class="Bound">xRy</a>
  <a id="11263" class="Keyword">syntax</a> <a id="11270" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a> <a id="11279" class="Bound">x</a> <a id="11281" class="Bound">yRz</a> <a id="11285" class="Bound">y≡x</a> <a id="11289" class="Symbol">=</a> <a id="11291" class="Bound">x</a> <a id="11293" class="Function">≡⟨</a> <a id="11296" class="Bound">y≡x</a> <a id="11300" class="Function">⟨</a> <a id="11302" class="Bound">yRz</a>


  <a id="11310" class="Comment">-- Don&#39;t remove until https://github.com/agda/agda/issues/5617 fixed.</a>
  <a id="11382" class="Keyword">infixr</a> <a id="11389" class="Number">2</a> <a id="11391" href="Relation.Binary.Reasoning.Syntax.html#11408" class="Function">step-≡</a> <a id="11398" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a>
  <a id="≡-syntax.step-≡"></a><a id="11408" href="Relation.Binary.Reasoning.Syntax.html#11408" class="Function">step-≡</a> <a id="11415" class="Symbol">=</a> <a id="11417" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">step-≡-⟩</a>
  <a id="11428" class="Symbol">{-#</a> <a id="11432" class="Keyword">WARNING_ON_USAGE</a> <a id="11449" class="Pragma">step-≡</a>
  <a id="11458" class="String">&quot;Warning: step-≡ was deprecated in v2.0.
  Please use step-≡-⟩ instead.&quot;</a>
  <a id="11533" class="Symbol">#-}</a>
  <a id="≡-syntax.step-≡˘"></a><a id="11539" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a> <a id="11547" class="Symbol">=</a> <a id="11549" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">step-≡-⟨</a>
  <a id="11560" class="Symbol">{-#</a> <a id="11564" class="Keyword">WARNING_ON_USAGE</a> <a id="11581" class="Pragma">step-≡˘</a>
  <a id="11591" class="String">&quot;Warning: step-≡˘ and _≡˘⟨_⟩_ was deprecated in v2.0.
  Please use step-≡-⟨ and _≡⟨_⟨_ instead.&quot;</a>
  <a id="11690" class="Symbol">#-}</a>
  <a id="11696" class="Keyword">syntax</a> <a id="11703" href="Relation.Binary.Reasoning.Syntax.html#11539" class="Function">step-≡˘</a> <a id="11711" class="Bound">x</a> <a id="11713" class="Bound">yRz</a> <a id="11717" class="Bound">y≡x</a> <a id="11721" class="Symbol">=</a> <a id="11723" class="Bound">x</a> <a id="11725" class="Function">≡˘⟨</a> <a id="11729" class="Bound">y≡x</a> <a id="11733" class="Function">⟩</a> <a id="11735" class="Bound">yRz</a>


<a id="11741" class="Comment">-- Unlike ≡-syntax above, chains of reasoning using this syntax will not</a>
<a id="11814" class="Comment">-- reduce when proofs of propositional equality which are not definitionally</a>
<a id="11891" class="Comment">-- equal to `refl` are passed.</a>
<a id="11922" class="Keyword">module</a> <a id="≡-noncomputing-syntax"></a><a id="11929" href="Relation.Binary.Reasoning.Syntax.html#11929" class="Module">≡-noncomputing-syntax</a> <a id="11951" class="Symbol">(</a><a id="11952" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="11954" class="Symbol">:</a> <a id="11956" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="11960" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="11962" href="Relation.Binary.Reasoning.Syntax.html#1151" class="Generalizable">B</a> <a id="11964" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="11966" class="Symbol">)</a> <a id="11968" class="Keyword">where</a>

  <a id="11977" class="Keyword">private</a>
    <a id="≡-noncomputing-syntax.step"></a><a id="11989" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="11994" class="Symbol">:</a> <a id="11996" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="12002" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="12006" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="12008" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a>
    <a id="12014" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="12019" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="12026" href="Relation.Binary.Reasoning.Syntax.html#12026" class="Bound">xRy</a> <a id="12030" class="Symbol">=</a> <a id="12032" href="Relation.Binary.Reasoning.Syntax.html#12026" class="Bound">xRy</a>

  <a id="12039" class="Keyword">open</a> <a id="12044" href="Relation.Binary.Reasoning.Syntax.html#10945" class="Module">≡-syntax</a> <a id="12053" href="Relation.Binary.Reasoning.Syntax.html#11952" class="Bound">R</a> <a id="12055" href="Relation.Binary.Reasoning.Syntax.html#11989" class="Function">step</a> <a id="12060" class="Keyword">public</a>

<a id="12068" class="Comment">------------------------------------------------------------------------</a>
<a id="12141" class="Comment">-- Syntax for ending a chain of reasoning</a>
<a id="12183" class="Comment">------------------------------------------------------------------------</a>

<a id="12257" class="Keyword">module</a> <a id="end-syntax"></a><a id="12264" href="Relation.Binary.Reasoning.Syntax.html#12264" class="Module">end-syntax</a>
  <a id="12277" class="Symbol">(</a><a id="12278" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a> <a id="12280" class="Symbol">:</a> <a id="12282" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="12286" href="Relation.Binary.Reasoning.Syntax.html#1149" class="Generalizable">A</a> <a id="12288" href="Relation.Binary.Reasoning.Syntax.html#1125" class="Generalizable">ℓ₁</a><a id="12290" class="Symbol">)</a>
  <a id="12294" class="Symbol">(</a><a id="12295" href="Relation.Binary.Reasoning.Syntax.html#12295" class="Bound">reflexive</a> <a id="12305" class="Symbol">:</a> <a id="12307" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="12317" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a><a id="12318" class="Symbol">)</a>
  <a id="12322" class="Keyword">where</a>

  <a id="12331" class="Keyword">infix</a> <a id="12337" class="Number">3</a> <a id="12339" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a>

  <a id="end-syntax._∎"></a><a id="12345" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">_∎</a> <a id="12348" class="Symbol">:</a> <a id="12350" class="Symbol">∀</a> <a id="12352" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a> <a id="12354" class="Symbol">→</a> <a id="12356" href="Relation.Binary.Reasoning.Syntax.html#12278" class="Bound">R</a> <a id="12358" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a> <a id="12360" href="Relation.Binary.Reasoning.Syntax.html#12352" class="Bound">x</a>
  <a id="12364" href="Relation.Binary.Reasoning.Syntax.html#12364" class="Bound">x</a> <a id="12366" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a> <a id="12368" class="Symbol">=</a> <a id="12370" href="Relation.Binary.Reasoning.Syntax.html#12295" class="Bound">reflexive</a></pre></body></html>


==> anc/html/Relation.Binary.Reflection.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Reflection (Relation.Binary.Reflection)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Reflection</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Helpers intended to ease the development of &quot;tactics&quot; which use</a>
<a id="173" class="Comment">-- proof by reflection</a>
<a id="196" class="Comment">------------------------------------------------------------------------</a>

<a id="270" class="Symbol">{-#</a> <a id="274" class="Keyword">OPTIONS</a> <a id="282" class="Pragma">--cubical-compatible</a> <a id="303" class="Pragma">--safe</a> <a id="310" class="Symbol">#-}</a>

<a id="315" class="Keyword">open</a> <a id="320" class="Keyword">import</a> <a id="327" href="Data.Fin.Base.html" class="Module">Data.Fin.Base</a> <a id="341" class="Keyword">using</a> <a id="347" class="Symbol">(</a><a id="348" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="379" class="Keyword">using</a> <a id="385" class="Symbol">(</a><a id="386" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="387" class="Symbol">)</a>
<a id="389" class="Keyword">open</a> <a id="394" class="Keyword">import</a> <a id="401" href="Data.Vec.Base.html" class="Module">Data.Vec.Base</a> <a id="415" class="Symbol">as</a> <a id="418" class="Module">Vec</a> <a id="422" class="Keyword">using</a> <a id="428" class="Symbol">(</a><a id="429" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a><a id="432" class="Symbol">;</a> <a id="434" href="Data.Vec.Base.html#6708" class="Function">allFin</a><a id="440" class="Symbol">)</a>
<a id="442" class="Keyword">open</a> <a id="447" class="Keyword">import</a> <a id="454" href="Function.Base.html" class="Module">Function.Base</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Function.Base.html#704" class="Function">id</a><a id="477" class="Symbol">)</a>
<a id="479" class="Keyword">open</a> <a id="484" class="Keyword">import</a> <a id="491" href="Function.Bundles.html" class="Module">Function.Bundles</a> <a id="508" class="Keyword">using</a> <a id="514" class="Symbol">(</a><a id="515" class="Keyword">module</a> <a id="522" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="533" class="Symbol">)</a>
<a id="535" class="Keyword">open</a> <a id="540" class="Keyword">import</a> <a id="547" href="Level.html" class="Module">Level</a> <a id="553" class="Keyword">using</a> <a id="559" class="Symbol">(</a><a id="560" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="565" class="Symbol">)</a>
<a id="567" class="Keyword">open</a> <a id="572" class="Keyword">import</a> <a id="579" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="603" class="Keyword">using</a> <a id="609" class="Symbol">(</a><a id="610" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="616" class="Symbol">)</a>

<a id="619" class="Comment">-- Think of the parameters as follows:</a>
<a id="658" class="Comment">--</a>
<a id="661" class="Comment">-- * Expr:    A representation of code.</a>
<a id="701" class="Comment">-- * var:     The Expr type should support a notion of variables.</a>
<a id="767" class="Comment">-- * ⟦_⟧:     Computes the semantics of an expression. Takes an</a>
<a id="831" class="Comment">--            environment mapping variables to something.</a>
<a id="889" class="Comment">-- * ⟦_⇓⟧:    Computes the semantics of the normal form of the</a>
<a id="952" class="Comment">--            expression.</a>
<a id="978" class="Comment">-- * correct: Normalisation preserves the semantics.</a>
<a id="1031" class="Comment">--</a>
<a id="1034" class="Comment">-- Given these parameters two &quot;tactics&quot; are returned, prove and solve.</a>
<a id="1105" class="Comment">--</a>
<a id="1108" class="Comment">-- For an example of the use of this module, see Algebra.RingSolver.</a>

<a id="1178" class="Keyword">module</a> <a id="1185" href="Relation.Binary.Reflection.html" class="Module">Relation.Binary.Reflection</a>
         <a id="1221" class="Symbol">{</a><a id="1222" href="Relation.Binary.Reflection.html#1222" class="Bound">e</a> <a id="1224" href="Relation.Binary.Reflection.html#1224" class="Bound">a</a> <a id="1226" href="Relation.Binary.Reflection.html#1226" class="Bound">s</a><a id="1227" class="Symbol">}</a>
         <a id="1238" class="Symbol">{</a><a id="1239" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="1244" class="Symbol">:</a> <a id="1246" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1248" class="Symbol">→</a> <a id="1250" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1254" href="Relation.Binary.Reflection.html#1222" class="Bound">e</a><a id="1255" class="Symbol">}</a> <a id="1257" class="Symbol">{</a><a id="1258" href="Relation.Binary.Reflection.html#1258" class="Bound">A</a> <a id="1260" class="Symbol">:</a> <a id="1262" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1266" href="Relation.Binary.Reflection.html#1224" class="Bound">a</a><a id="1267" class="Symbol">}</a>
         <a id="1278" class="Symbol">(</a><a id="1279" href="Relation.Binary.Reflection.html#1279" class="Bound">Sem</a> <a id="1283" class="Symbol">:</a> <a id="1285" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1292" href="Relation.Binary.Reflection.html#1224" class="Bound">a</a> <a id="1294" href="Relation.Binary.Reflection.html#1226" class="Bound">s</a><a id="1295" class="Symbol">)</a> <a id="1297" class="Symbol">(</a><a id="1298" class="Keyword">open</a> <a id="1303" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a> <a id="1310" href="Relation.Binary.Reflection.html#1279" class="Bound">Sem</a> <a id="1314" class="Keyword">using</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="1328" class="Symbol">;</a> <a id="1330" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a><a id="1333" class="Symbol">))</a>
         <a id="1345" class="Symbol">(</a><a id="1346" href="Relation.Binary.Reflection.html#1346" class="Bound">var</a> <a id="1350" class="Symbol">:</a> <a id="1352" class="Symbol">∀</a> <a id="1354" class="Symbol">{</a><a id="1355" href="Relation.Binary.Reflection.html#1355" class="Bound">n</a><a id="1356" class="Symbol">}</a> <a id="1358" class="Symbol">→</a> <a id="1360" href="Data.Fin.Base.html#1132" class="Datatype">Fin</a> <a id="1364" href="Relation.Binary.Reflection.html#1355" class="Bound">n</a> <a id="1366" class="Symbol">→</a> <a id="1368" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="1373" href="Relation.Binary.Reflection.html#1355" class="Bound">n</a><a id="1374" class="Symbol">)</a>
         <a id="1385" class="Symbol">(</a><a id="1386" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦_⟧</a> <a id="1390" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦_⇓⟧</a> <a id="1395" class="Symbol">:</a> <a id="1397" class="Symbol">∀</a> <a id="1399" class="Symbol">{</a><a id="1400" href="Relation.Binary.Reflection.html#1400" class="Bound">n</a><a id="1401" class="Symbol">}</a> <a id="1403" class="Symbol">→</a> <a id="1405" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="1410" href="Relation.Binary.Reflection.html#1400" class="Bound">n</a> <a id="1412" class="Symbol">→</a> <a id="1414" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1418" href="Relation.Binary.Reflection.html#1258" class="Bound">A</a> <a id="1420" href="Relation.Binary.Reflection.html#1400" class="Bound">n</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Relation.Binary.Bundles.html#1298" class="Field">Carrier</a><a id="1431" class="Symbol">)</a>
         <a id="1442" class="Symbol">(</a><a id="1443" href="Relation.Binary.Reflection.html#1443" class="Bound">correct</a> <a id="1451" class="Symbol">:</a> <a id="1453" class="Symbol">∀</a> <a id="1455" class="Symbol">{</a><a id="1456" href="Relation.Binary.Reflection.html#1456" class="Bound">n</a><a id="1457" class="Symbol">}</a> <a id="1459" class="Symbol">(</a><a id="1460" href="Relation.Binary.Reflection.html#1460" class="Bound">e</a> <a id="1462" class="Symbol">:</a> <a id="1464" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="1469" href="Relation.Binary.Reflection.html#1456" class="Bound">n</a><a id="1470" class="Symbol">)</a> <a id="1472" href="Relation.Binary.Reflection.html#1472" class="Bound">ρ</a> <a id="1474" class="Symbol">→</a> <a id="1476" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="1478" href="Relation.Binary.Reflection.html#1460" class="Bound">e</a> <a id="1480" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="1483" href="Relation.Binary.Reflection.html#1472" class="Bound">ρ</a> <a id="1485" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="1487" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="1489" href="Relation.Binary.Reflection.html#1460" class="Bound">e</a> <a id="1491" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="1493" href="Relation.Binary.Reflection.html#1472" class="Bound">ρ</a><a id="1494" class="Symbol">)</a>
         <a id="1505" class="Keyword">where</a>

<a id="1512" class="Keyword">open</a> <a id="1517" class="Keyword">import</a> <a id="1524" href="Data.Vec.N-ary.html" class="Module">Data.Vec.N-ary</a>
<a id="1539" class="Keyword">open</a> <a id="1544" class="Keyword">import</a> <a id="1551" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1569" class="Keyword">using</a> <a id="1575" class="Symbol">(</a><a id="1576" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1579" class="Symbol">;</a> <a id="1581" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1584" class="Symbol">;</a> <a id="1586" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1591" class="Symbol">;</a> <a id="1593" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1598" class="Symbol">)</a>
<a id="1600" class="Keyword">import</a> <a id="1607" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1650" class="Symbol">as</a> <a id="1653" class="Module">≡</a>
<a id="1655" class="Keyword">import</a> <a id="1662" href="Relation.Binary.Reasoning.Setoid.html" class="Module">Relation.Binary.Reasoning.Setoid</a> <a id="1695" class="Symbol">as</a> <a id="1698" class="Module">≈-Reasoning</a>

<a id="1711" class="Keyword">open</a> <a id="1716" href="Relation.Binary.Reasoning.Setoid.html" class="Module">≈-Reasoning</a> <a id="1728" href="Relation.Binary.Reflection.html#1279" class="Bound">Sem</a>

<a id="1733" class="Comment">-- If two normalised expressions are semantically equal, then their</a>
<a id="1801" class="Comment">-- non-normalised forms are also equal.</a>

<a id="prove"></a><a id="1842" href="Relation.Binary.Reflection.html#1842" class="Function">prove</a> <a id="1848" class="Symbol">:</a> <a id="1850" class="Symbol">∀</a> <a id="1852" class="Symbol">{</a><a id="1853" href="Relation.Binary.Reflection.html#1853" class="Bound">n</a><a id="1854" class="Symbol">}</a> <a id="1856" class="Symbol">(</a><a id="1857" href="Relation.Binary.Reflection.html#1857" class="Bound">ρ</a> <a id="1859" class="Symbol">:</a> <a id="1861" href="Data.Vec.Base.html#1119" class="Datatype">Vec</a> <a id="1865" href="Relation.Binary.Reflection.html#1258" class="Bound">A</a> <a id="1867" href="Relation.Binary.Reflection.html#1853" class="Bound">n</a><a id="1868" class="Symbol">)</a> <a id="1870" href="Relation.Binary.Reflection.html#1870" class="Bound">e₁</a> <a id="1873" href="Relation.Binary.Reflection.html#1873" class="Bound">e₂</a> <a id="1876" class="Symbol">→</a>
        <a id="1886" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="1888" href="Relation.Binary.Reflection.html#1870" class="Bound">e₁</a> <a id="1891" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="1894" href="Relation.Binary.Reflection.html#1857" class="Bound">ρ</a> <a id="1896" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="1898" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="1900" href="Relation.Binary.Reflection.html#1873" class="Bound">e₂</a> <a id="1903" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="1906" href="Relation.Binary.Reflection.html#1857" class="Bound">ρ</a> <a id="1908" class="Symbol">→</a>
        <a id="1918" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="1920" href="Relation.Binary.Reflection.html#1870" class="Bound">e₁</a>  <a id="1924" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="1926" href="Relation.Binary.Reflection.html#1857" class="Bound">ρ</a> <a id="1928" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="1930" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="1932" href="Relation.Binary.Reflection.html#1873" class="Bound">e₂</a>  <a id="1936" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="1938" href="Relation.Binary.Reflection.html#1857" class="Bound">ρ</a>
<a id="1940" href="Relation.Binary.Reflection.html#1842" class="Function">prove</a> <a id="1946" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="1948" href="Relation.Binary.Reflection.html#1948" class="Bound">e₁</a> <a id="1951" href="Relation.Binary.Reflection.html#1951" class="Bound">e₂</a> <a id="1954" href="Relation.Binary.Reflection.html#1954" class="Bound">hyp</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1968" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="1970" href="Relation.Binary.Reflection.html#1948" class="Bound">e₁</a>  <a id="1974" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="1976" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="1978" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">≈⟨</a> <a id="1981" href="Relation.Binary.Reflection.html#1443" class="Bound">correct</a> <a id="1989" href="Relation.Binary.Reflection.html#1948" class="Bound">e₁</a> <a id="1992" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="1994" href="Relation.Binary.Reasoning.Syntax.html#7136" class="Function">⟨</a>
  <a id="1998" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="2000" href="Relation.Binary.Reflection.html#1948" class="Bound">e₁</a> <a id="2003" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="2006" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="2008" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2011" href="Relation.Binary.Reflection.html#1954" class="Bound">hyp</a> <a id="2015" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2019" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="2021" href="Relation.Binary.Reflection.html#1951" class="Bound">e₂</a> <a id="2024" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="2027" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="2029" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">≈⟨</a> <a id="2032" href="Relation.Binary.Reflection.html#1443" class="Bound">correct</a> <a id="2040" href="Relation.Binary.Reflection.html#1951" class="Bound">e₂</a> <a id="2043" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="2045" href="Relation.Binary.Reasoning.Syntax.html#7111" class="Function">⟩</a>
  <a id="2049" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="2051" href="Relation.Binary.Reflection.html#1951" class="Bound">e₂</a>  <a id="2055" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="2057" href="Relation.Binary.Reflection.html#1946" class="Bound">ρ</a> <a id="2059" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>

<a id="2062" class="Comment">-- Applies the function to all possible &quot;variables&quot;.</a>

<a id="close"></a><a id="2116" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2122" class="Symbol">:</a> <a id="2124" class="Symbol">∀</a> <a id="2126" class="Symbol">{</a><a id="2127" href="Relation.Binary.Reflection.html#2127" class="Bound">A</a> <a id="2129" class="Symbol">:</a> <a id="2131" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2135" href="Relation.Binary.Reflection.html#1222" class="Bound">e</a><a id="2136" class="Symbol">}</a> <a id="2138" href="Relation.Binary.Reflection.html#2138" class="Bound">n</a> <a id="2140" class="Symbol">→</a> <a id="2142" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2148" href="Relation.Binary.Reflection.html#2138" class="Bound">n</a> <a id="2150" class="Symbol">(</a><a id="2151" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="2156" href="Relation.Binary.Reflection.html#2138" class="Bound">n</a><a id="2157" class="Symbol">)</a> <a id="2159" href="Relation.Binary.Reflection.html#2127" class="Bound">A</a> <a id="2161" class="Symbol">→</a> <a id="2163" href="Relation.Binary.Reflection.html#2127" class="Bound">A</a>
<a id="2165" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2171" href="Relation.Binary.Reflection.html#2171" class="Bound">n</a> <a id="2173" href="Relation.Binary.Reflection.html#2173" class="Bound">f</a> <a id="2175" class="Symbol">=</a> <a id="2177" href="Relation.Binary.Reflection.html#2173" class="Bound">f</a> <a id="2179" href="Data.Vec.N-ary.html#1516" class="Function Operator">$ⁿ</a> <a id="2182" href="Data.Vec.Base.html#2955" class="Function">Vec.map</a> <a id="2190" href="Relation.Binary.Reflection.html#1346" class="Bound">var</a> <a id="2194" class="Symbol">(</a><a id="2195" href="Data.Vec.Base.html#6708" class="Function">allFin</a> <a id="2202" href="Relation.Binary.Reflection.html#2171" class="Bound">n</a><a id="2203" class="Symbol">)</a>

<a id="2206" class="Comment">-- A variant of prove which should in many cases be easier to use,</a>
<a id="2273" class="Comment">-- because variables and environments are handled in a less explicit</a>
<a id="2342" class="Comment">-- way.</a>
<a id="2350" class="Comment">--</a>
<a id="2353" class="Comment">-- If the type signature of solve is a bit daunting, then it may be</a>
<a id="2421" class="Comment">-- helpful to instantiate n with a small natural number and normalise</a>
<a id="2491" class="Comment">-- the remainder of the type.</a>

<a id="solve"></a><a id="2522" href="Relation.Binary.Reflection.html#2522" class="Function">solve</a> <a id="2528" class="Symbol">:</a> <a id="2530" class="Symbol">∀</a> <a id="2532" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2534" class="Symbol">(</a><a id="2535" href="Relation.Binary.Reflection.html#2535" class="Bound">f</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="2545" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2547" class="Symbol">(</a><a id="2548" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="2553" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a><a id="2554" class="Symbol">)</a> <a id="2556" class="Symbol">(</a><a id="2557" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="2562" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2564" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2566" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="2571" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a><a id="2572" class="Symbol">))</a> <a id="2575" class="Symbol">→</a>
  <a id="2579" href="Data.Vec.N-ary.html#2526" class="Function">Eqʰ</a> <a id="2583" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2585" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2589" class="Symbol">(</a><a id="2590" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2597" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="2599" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2605" class="Symbol">(</a><a id="2606" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2612" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2614" href="Relation.Binary.Reflection.html#2535" class="Bound">f</a><a id="2615" class="Symbol">)</a> <a id="2617" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a><a id="2619" class="Symbol">)</a> <a id="2621" class="Symbol">(</a><a id="2622" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2629" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="2631" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2637" class="Symbol">(</a><a id="2638" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2644" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2646" href="Relation.Binary.Reflection.html#2535" class="Bound">f</a><a id="2647" class="Symbol">)</a> <a id="2649" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a><a id="2651" class="Symbol">)</a> <a id="2653" class="Symbol">→</a>
  <a id="2657" href="Data.Vec.N-ary.html#2282" class="Function">Eq</a>  <a id="2661" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2663" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2667" class="Symbol">(</a><a id="2668" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2675" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="2677" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2683" class="Symbol">(</a><a id="2684" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2690" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2692" href="Relation.Binary.Reflection.html#2535" class="Bound">f</a><a id="2693" class="Symbol">)</a>  <a id="2696" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a><a id="2697" class="Symbol">)</a> <a id="2699" class="Symbol">(</a><a id="2700" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="2707" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="2709" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2715" class="Symbol">(</a><a id="2716" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2722" href="Relation.Binary.Reflection.html#2532" class="Bound">n</a> <a id="2724" href="Relation.Binary.Reflection.html#2535" class="Bound">f</a><a id="2725" class="Symbol">)</a>  <a id="2728" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a><a id="2729" class="Symbol">)</a>
<a id="2731" href="Relation.Binary.Reflection.html#2522" class="Function">solve</a> <a id="2737" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2739" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a> <a id="2741" href="Relation.Binary.Reflection.html#2741" class="Bound">hyp</a> <a id="2745" class="Symbol">=</a>
  <a id="2749" href="Data.Vec.N-ary.html#4270" class="Function">curryⁿ-cong</a> <a id="2761" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2765" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="2767" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2773" class="Symbol">(</a><a id="2774" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2780" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2782" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a><a id="2783" class="Symbol">)</a> <a id="2785" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="2787" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="2789" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2795" class="Symbol">(</a><a id="2796" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2802" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2804" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a><a id="2805" class="Symbol">)</a> <a id="2807" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a>
    <a id="2813" class="Symbol">(λ</a> <a id="2816" href="Relation.Binary.Reflection.html#2816" class="Bound">ρ</a> <a id="2818" class="Symbol">→</a> <a id="2820" href="Relation.Binary.Reflection.html#1842" class="Function">prove</a> <a id="2826" href="Relation.Binary.Reflection.html#2816" class="Bound">ρ</a> <a id="2828" class="Symbol">(</a><a id="2829" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2835" class="Symbol">(</a><a id="2836" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2842" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2844" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a><a id="2845" class="Symbol">))</a> <a id="2848" class="Symbol">(</a><a id="2849" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2855" class="Symbol">(</a><a id="2856" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2862" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2864" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a><a id="2865" class="Symbol">))</a>
             <a id="2881" class="Symbol">(</a><a id="2882" href="Data.Vec.N-ary.html#4564" class="Function">curryⁿ-cong⁻¹</a> <a id="2896" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a>
                <a id="2916" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="2918" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="2924" class="Symbol">(</a><a id="2925" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2931" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2933" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a><a id="2934" class="Symbol">)</a> <a id="2936" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="2939" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="2941" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="2947" class="Symbol">(</a><a id="2948" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="2954" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2956" href="Relation.Binary.Reflection.html#2739" class="Bound">f</a><a id="2957" class="Symbol">)</a> <a id="2959" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a>
                <a id="2978" class="Symbol">(</a><a id="2979" href="Data.Vec.N-ary.html#5589" class="Function">Eqʰ-to-Eq</a> <a id="2989" href="Relation.Binary.Reflection.html#2737" class="Bound">n</a> <a id="2991" href="Relation.Binary.Bundles.html#1324" class="Field Operator">_≈_</a> <a id="2995" href="Relation.Binary.Reflection.html#2741" class="Bound">hyp</a><a id="2998" class="Symbol">)</a> <a id="3000" href="Relation.Binary.Reflection.html#2816" class="Bound">ρ</a><a id="3001" class="Symbol">))</a>

<a id="3005" class="Comment">-- A variant of solve which does not require that the normal form</a>
<a id="3071" class="Comment">-- equality is proved for an arbitrary environment.</a>

<a id="solve₁"></a><a id="3124" href="Relation.Binary.Reflection.html#3124" class="Function">solve₁</a> <a id="3131" class="Symbol">:</a> <a id="3133" class="Symbol">∀</a> <a id="3135" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3137" class="Symbol">(</a><a id="3138" href="Relation.Binary.Reflection.html#3138" class="Bound">f</a> <a id="3140" class="Symbol">:</a> <a id="3142" href="Data.Vec.N-ary.html#1168" class="Function">N-ary</a> <a id="3148" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3150" class="Symbol">(</a><a id="3151" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3156" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a><a id="3157" class="Symbol">)</a> <a id="3159" class="Symbol">(</a><a id="3160" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3165" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3167" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3169" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3174" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a><a id="3175" class="Symbol">))</a> <a id="3178" class="Symbol">→</a>
         <a id="3189" href="Data.Vec.N-ary.html#1751" class="Function">∀ⁿ</a> <a id="3192" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3194" class="Symbol">(</a><a id="3195" href="Data.Vec.N-ary.html#1379" class="Function">curryⁿ</a> <a id="3202" class="Symbol">λ</a> <a id="3204" href="Relation.Binary.Reflection.html#3204" class="Bound">ρ</a> <a id="3206" class="Symbol">→</a>
                 <a id="3225" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="3227" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3233" class="Symbol">(</a><a id="3234" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="3240" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3242" href="Relation.Binary.Reflection.html#3138" class="Bound">f</a><a id="3243" class="Symbol">)</a> <a id="3245" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="3248" href="Relation.Binary.Reflection.html#3204" class="Bound">ρ</a> <a id="3250" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3252" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⟦</a> <a id="3254" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3260" class="Symbol">(</a><a id="3261" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="3267" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3269" href="Relation.Binary.Reflection.html#3138" class="Bound">f</a><a id="3270" class="Symbol">)</a> <a id="3272" href="Relation.Binary.Reflection.html#1390" class="Bound Operator">⇓⟧</a> <a id="3275" href="Relation.Binary.Reflection.html#3204" class="Bound">ρ</a> <a id="3277" class="Symbol">→</a>
                 <a id="3296" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="3298" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="3311" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3313" href="Relation.Binary.Reflection.html#3138" class="Bound">f</a><a id="3314" class="Symbol">)</a>  <a id="3317" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="3319" href="Relation.Binary.Reflection.html#3204" class="Bound">ρ</a> <a id="3321" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3323" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟦</a> <a id="3325" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3331" class="Symbol">(</a><a id="3332" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="3338" href="Relation.Binary.Reflection.html#3135" class="Bound">n</a> <a id="3340" href="Relation.Binary.Reflection.html#3138" class="Bound">f</a><a id="3341" class="Symbol">)</a>  <a id="3344" href="Relation.Binary.Reflection.html#1386" class="Bound Operator">⟧</a> <a id="3346" href="Relation.Binary.Reflection.html#3204" class="Bound">ρ</a><a id="3347" class="Symbol">)</a>
<a id="3349" href="Relation.Binary.Reflection.html#3124" class="Function">solve₁</a> <a id="3356" href="Relation.Binary.Reflection.html#3356" class="Bound">n</a> <a id="3358" href="Relation.Binary.Reflection.html#3358" class="Bound">f</a> <a id="3360" class="Symbol">=</a>
  <a id="3364" href="Function.Bundles.html#4832" class="Field">Equivalence.from</a> <a id="3381" class="Symbol">(</a><a id="3382" href="Data.Vec.N-ary.html#3249" class="Function">uncurry-∀ⁿ</a> <a id="3393" href="Relation.Binary.Reflection.html#3356" class="Bound">n</a><a id="3394" class="Symbol">)</a> <a id="3396" class="Symbol">λ</a> <a id="3398" href="Relation.Binary.Reflection.html#3398" class="Bound">ρ</a> <a id="3400" class="Symbol">→</a>
    <a id="3406" href="Relation.Binary.PropositionalEquality.Core.html#2131" class="Function">≡.subst</a> <a id="3414" href="Function.Base.html#704" class="Function">id</a> <a id="3417" class="Symbol">(</a><a id="3418" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">≡.sym</a> <a id="3424" class="Symbol">(</a><a id="3425" href="Data.Vec.N-ary.html#2850" class="Function">left-inverse</a> <a id="3438" class="Symbol">(λ</a> <a id="3441" href="Relation.Binary.Reflection.html#3441" class="Bound">_</a> <a id="3443" class="Symbol">→</a> <a id="3445" class="Symbol">_</a> <a id="3447" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3449" class="Symbol">_</a> <a id="3451" class="Symbol">→</a> <a id="3453" class="Symbol">_</a> <a id="3455" href="Relation.Binary.Bundles.html#1324" class="Field Operator">≈</a> <a id="3457" class="Symbol">_)</a> <a id="3460" href="Relation.Binary.Reflection.html#3398" class="Bound">ρ</a><a id="3461" class="Symbol">))</a>
      <a id="3470" class="Symbol">(</a><a id="3471" href="Relation.Binary.Reflection.html#1842" class="Function">prove</a> <a id="3477" href="Relation.Binary.Reflection.html#3398" class="Bound">ρ</a> <a id="3479" class="Symbol">(</a><a id="3480" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="3486" class="Symbol">(</a><a id="3487" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="3493" href="Relation.Binary.Reflection.html#3356" class="Bound">n</a> <a id="3495" href="Relation.Binary.Reflection.html#3358" class="Bound">f</a><a id="3496" class="Symbol">))</a> <a id="3499" class="Symbol">(</a><a id="3500" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="3506" class="Symbol">(</a><a id="3507" href="Relation.Binary.Reflection.html#2116" class="Function">close</a> <a id="3513" href="Relation.Binary.Reflection.html#3356" class="Bound">n</a> <a id="3515" href="Relation.Binary.Reflection.html#3358" class="Bound">f</a><a id="3516" class="Symbol">)))</a>

<a id="3521" class="Comment">-- A variant of _,_ which is intended to make uses of solve and solve₁</a>
<a id="3592" class="Comment">-- look a bit nicer.</a>

<a id="3614" class="Keyword">infix</a> <a id="3620" class="Number">4</a> <a id="3622" href="Relation.Binary.Reflection.html#3627" class="Function Operator">_⊜_</a>

<a id="_⊜_"></a><a id="3627" href="Relation.Binary.Reflection.html#3627" class="Function Operator">_⊜_</a> <a id="3631" class="Symbol">:</a> <a id="3633" class="Symbol">∀</a> <a id="3635" class="Symbol">{</a><a id="3636" href="Relation.Binary.Reflection.html#3636" class="Bound">n</a><a id="3637" class="Symbol">}</a> <a id="3639" class="Symbol">→</a> <a id="3641" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3646" href="Relation.Binary.Reflection.html#3636" class="Bound">n</a> <a id="3648" class="Symbol">→</a> <a id="3650" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3655" href="Relation.Binary.Reflection.html#3636" class="Bound">n</a> <a id="3657" class="Symbol">→</a> <a id="3659" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3664" href="Relation.Binary.Reflection.html#3636" class="Bound">n</a> <a id="3666" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3668" href="Relation.Binary.Reflection.html#1239" class="Bound">Expr</a> <a id="3673" href="Relation.Binary.Reflection.html#3636" class="Bound">n</a>
<a id="3675" href="Relation.Binary.Reflection.html#3627" class="Function Operator">_⊜_</a> <a id="3679" class="Symbol">=</a> <a id="3681" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a></pre></body></html>


==> anc/html/Relation.Binary.Structures.Biased.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Biased (Relation.Binary.Structures.Biased)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Structures.Biased</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Ways to give instances of certain structures where some fields can</a>
<a id="176" class="Comment">-- be given in terms of others</a>
<a id="207" class="Comment">------------------------------------------------------------------------</a>

<a id="281" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="355" class="Symbol">{-#</a> <a id="359" class="Keyword">OPTIONS</a> <a id="367" class="Pragma">--cubical-compatible</a> <a id="388" class="Pragma">--safe</a> <a id="395" class="Symbol">#-}</a>

<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="433" class="Keyword">using</a> <a id="439" class="Symbol">(</a><a id="440" href="Relation.Binary.Core.html#896" class="Function">Rel</a><a id="443" class="Symbol">)</a>

<a id="446" class="Keyword">module</a> <a id="453" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a>
  <a id="489" class="Symbol">{</a><a id="490" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a> <a id="492" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a><a id="493" class="Symbol">}</a> <a id="495" class="Symbol">{</a><a id="496" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="498" class="Symbol">:</a> <a id="500" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="504" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a><a id="505" class="Symbol">}</a> <a id="507" class="Comment">-- The underlying set</a>
  <a id="531" class="Symbol">(</a><a id="532" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a> <a id="536" class="Symbol">:</a> <a id="538" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="542" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="544" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a><a id="545" class="Symbol">)</a>   <a id="549" class="Comment">-- The underlying equality relation</a>
  <a id="587" class="Keyword">where</a>

<a id="594" class="Keyword">open</a> <a id="599" class="Keyword">import</a> <a id="606" href="Level.html" class="Module">Level</a> <a id="612" class="Keyword">using</a> <a id="618" class="Symbol">(</a><a id="619" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="624" class="Symbol">;</a> <a id="626" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="629" class="Symbol">)</a>
<a id="631" class="Keyword">open</a> <a id="636" class="Keyword">import</a> <a id="643" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a> <a id="672" class="Keyword">using</a> <a id="678" class="Symbol">(</a><a id="679" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a><a id="686" class="Symbol">;</a> <a id="688" href="Relation.Binary.Consequences.html#5230" class="Function">tri⇒asym</a><a id="696" class="Symbol">;</a> <a id="698" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a><a id="712" class="Symbol">)</a>
<a id="714" class="Keyword">open</a> <a id="719" class="Keyword">import</a> <a id="726" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="754" class="Keyword">using</a> <a id="760" class="Symbol">(</a><a id="761" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a><a id="771" class="Symbol">;</a> <a id="773" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a><a id="785" class="Symbol">)</a>

<a id="788" class="Keyword">open</a> <a id="793" class="Keyword">import</a> <a id="800" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="827" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a>

<a id="832" class="Keyword">private</a>
  <a id="842" class="Keyword">variable</a>
    <a id="855" href="Relation.Binary.Structures.Biased.html#855" class="Generalizable">ℓ₂</a> <a id="858" class="Symbol">:</a> <a id="860" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="867" class="Comment">-- To construct a StrictTotalOrder you only need to prove transitivity and</a>
<a id="942" class="Comment">-- trichotomy as the current implementation of `Trichotomous` subsumes</a>
<a id="1013" class="Comment">-- irreflexivity and asymmetry.</a>
<a id="1045" class="Keyword">record</a> <a id="IsStrictTotalOrderᶜ"></a><a id="1052" href="Relation.Binary.Structures.Biased.html#1052" class="Record">IsStrictTotalOrderᶜ</a> <a id="1072" class="Symbol">(</a><a id="1073" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a> <a id="1077" class="Symbol">:</a> <a id="1079" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="1083" href="Relation.Binary.Structures.Biased.html#496" class="Bound">A</a> <a id="1085" href="Relation.Binary.Structures.Biased.html#855" class="Generalizable">ℓ₂</a><a id="1087" class="Symbol">)</a> <a id="1089" class="Symbol">:</a> <a id="1091" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1095" class="Symbol">(</a><a id="1096" href="Relation.Binary.Structures.Biased.html#490" class="Bound">a</a> <a id="1098" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1100" href="Relation.Binary.Structures.Biased.html#492" class="Bound">ℓ</a> <a id="1102" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1104" href="Relation.Binary.Structures.Biased.html#1085" class="Bound">ℓ₂</a><a id="1106" class="Symbol">)</a> <a id="1108" class="Keyword">where</a>
  <a id="1116" class="Keyword">field</a>
    <a id="IsStrictTotalOrderᶜ.isEquivalence"></a><a id="1126" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a> <a id="1140" class="Symbol">:</a> <a id="1142" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsStrictTotalOrderᶜ.trans"></a><a id="1160" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>         <a id="1174" class="Symbol">:</a> <a id="1176" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1187" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrderᶜ.compare"></a><a id="1195" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>       <a id="1209" class="Symbol">:</a> <a id="1211" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="1224" href="Relation.Binary.Structures.Biased.html#532" class="Bound Operator">_≈_</a> <a id="1228" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>

  <a id="IsStrictTotalOrderᶜ.isStrictTotalOrderᶜ"></a><a id="1235" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="1255" class="Symbol">:</a> <a id="1257" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="1276" href="Relation.Binary.Structures.Biased.html#1073" class="Bound Operator">_&lt;_</a>
  <a id="1282" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a> <a id="1302" class="Symbol">=</a> <a id="1304" class="Keyword">record</a>
    <a id="1315" class="Symbol">{</a> <a id="1317" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="1338" class="Symbol">=</a> <a id="1340" class="Keyword">record</a>
      <a id="1353" class="Symbol">{</a> <a id="1355" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="1369" class="Symbol">=</a> <a id="1371" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a>
      <a id="1391" class="Symbol">;</a> <a id="1393" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="1400" class="Symbol">=</a> <a id="1402" href="Relation.Binary.Consequences.html#5425" class="Function">tri⇒irr</a> <a id="1410" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
      <a id="1424" class="Symbol">;</a> <a id="1426" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="1432" class="Symbol">=</a> <a id="1434" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a>
      <a id="1446" class="Symbol">;</a> <a id="1448" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a> <a id="1457" class="Symbol">=</a> <a id="1459" href="Relation.Binary.Consequences.html#6773" class="Function">trans∧tri⇒resp</a> <a id="1474" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="1481" href="Relation.Binary.Structures.html#1693" class="Function">Eq.trans</a> <a id="1490" href="Relation.Binary.Structures.Biased.html#1160" class="Field">trans</a> <a id="1496" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
      <a id="1510" class="Symbol">}</a>
    <a id="1516" class="Symbol">;</a> <a id="1518" href="Relation.Binary.Structures.html#7198" class="Field">compare</a> <a id="1526" class="Symbol">=</a> <a id="1528" href="Relation.Binary.Structures.Biased.html#1195" class="Field">compare</a>
    <a id="1540" class="Symbol">}</a> <a id="1542" class="Keyword">where</a> <a id="1548" class="Keyword">module</a> <a id="1555" href="Relation.Binary.Structures.Biased.html#1555" class="Module">Eq</a> <a id="1558" class="Symbol">=</a> <a id="1560" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="1574" href="Relation.Binary.Structures.Biased.html#1126" class="Field">isEquivalence</a>

<a id="1589" class="Keyword">open</a> <a id="1594" href="Relation.Binary.Structures.Biased.html#1052" class="Module">IsStrictTotalOrderᶜ</a> <a id="1614" class="Keyword">public</a>
  <a id="1623" class="Keyword">using</a> <a id="1629" class="Symbol">(</a><a id="1630" href="Relation.Binary.Structures.Biased.html#1235" class="Function">isStrictTotalOrderᶜ</a><a id="1649" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.Structures.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Structures (Relation.Binary.Structures)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary.Structures</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Structures for homogeneous binary relations</a>
<a id="153" class="Comment">------------------------------------------------------------------------</a>

<a id="227" class="Comment">-- The contents of this module should be accessed via `Relation.Binary`.</a>

<a id="301" class="Symbol">{-#</a> <a id="305" class="Keyword">OPTIONS</a> <a id="313" class="Pragma">--cubical-compatible</a> <a id="334" class="Pragma">--safe</a> <a id="341" class="Symbol">#-}</a>

<a id="346" class="Keyword">open</a> <a id="351" class="Keyword">import</a> <a id="358" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a>

<a id="380" class="Keyword">module</a> <a id="387" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a>
  <a id="416" class="Symbol">{</a><a id="417" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="419" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="420" class="Symbol">}</a> <a id="422" class="Symbol">{</a><a id="423" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="425" class="Symbol">:</a> <a id="427" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="431" href="Relation.Binary.Structures.html#417" class="Bound">a</a><a id="432" class="Symbol">}</a> <a id="434" class="Comment">-- The underlying set</a>
  <a id="458" class="Symbol">(</a><a id="459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="463" class="Symbol">:</a> <a id="465" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="469" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="471" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="472" class="Symbol">)</a>   <a id="476" class="Comment">-- The underlying equality relation</a>
  <a id="514" class="Keyword">where</a>

<a id="521" class="Keyword">open</a> <a id="526" class="Keyword">import</a> <a id="533" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="551" class="Keyword">using</a> <a id="557" class="Symbol">(</a><a id="558" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="563" class="Symbol">;</a> <a id="565" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="570" class="Symbol">;</a> <a id="572" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="575" class="Symbol">)</a>
<a id="577" class="Keyword">open</a> <a id="582" class="Keyword">import</a> <a id="589" href="Level.html" class="Module">Level</a> <a id="595" class="Keyword">using</a> <a id="601" class="Symbol">(</a><a id="602" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="607" class="Symbol">;</a> <a id="609" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="612" class="Symbol">)</a>
<a id="614" class="Keyword">open</a> <a id="619" class="Keyword">import</a> <a id="626" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="657" class="Keyword">using</a> <a id="663" class="Symbol">(</a><a id="664" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="666" class="Symbol">)</a>
<a id="668" class="Keyword">open</a> <a id="673" class="Keyword">import</a> <a id="680" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="723" class="Symbol">as</a> <a id="726" class="Module">≡</a> <a id="728" class="Keyword">using</a> <a id="734" class="Symbol">(</a><a id="735" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="738" class="Symbol">)</a>
<a id="740" class="Keyword">open</a> <a id="745" class="Keyword">import</a> <a id="752" href="Relation.Binary.Consequences.html" class="Module">Relation.Binary.Consequences</a>
  <a id="783" class="Keyword">using</a> <a id="789" class="Symbol">(</a><a id="790" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a><a id="798" class="Symbol">;</a> <a id="800" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a><a id="808" class="Symbol">;</a> <a id="810" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a><a id="824" class="Symbol">)</a>
<a id="826" class="Keyword">open</a> <a id="831" class="Keyword">import</a> <a id="838" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>

<a id="867" class="Keyword">private</a>
  <a id="877" class="Keyword">variable</a>
    <a id="890" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a> <a id="893" class="Symbol">:</a> <a id="895" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="902" class="Comment">------------------------------------------------------------------------</a>
<a id="975" class="Comment">-- Equivalences</a>
<a id="991" class="Comment">------------------------------------------------------------------------</a>
<a id="1064" class="Comment">-- Note all the following equivalences refer to the equality provided</a>
<a id="1134" class="Comment">-- as a module parameter at the top of this file.</a>

<a id="1185" class="Keyword">record</a> <a id="IsPartialEquivalence"></a><a id="1192" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a> <a id="1213" class="Symbol">:</a> <a id="1215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1224" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1225" class="Symbol">)</a> <a id="1227" class="Keyword">where</a>
  <a id="1235" class="Keyword">field</a>
    <a id="IsPartialEquivalence.sym"></a><a id="1245" href="Relation.Binary.Structures.html#1245" class="Field">sym</a>   <a id="1251" class="Symbol">:</a> <a id="1253" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1263" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsPartialEquivalence.trans"></a><a id="1271" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1277" class="Symbol">:</a> <a id="1279" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1290" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

<a id="1295" class="Comment">-- The preorders of this library are defined in terms of an underlying</a>
<a id="1366" class="Comment">-- equivalence relation, and hence equivalence relations are not</a>
<a id="1431" class="Comment">-- defined in terms of preorders.</a>

<a id="1466" class="Comment">-- To preserve backwards compatability, equivalence relations are</a>
<a id="1532" class="Comment">-- not defined in terms of their partial counterparts.</a>

<a id="1588" class="Keyword">record</a> <a id="IsEquivalence"></a><a id="1595" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a> <a id="1609" class="Symbol">:</a> <a id="1611" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1615" class="Symbol">(</a><a id="1616" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1618" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1620" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1621" class="Symbol">)</a> <a id="1623" class="Keyword">where</a>
  <a id="1631" class="Keyword">field</a>
    <a id="IsEquivalence.refl"></a><a id="1641" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>  <a id="1647" class="Symbol">:</a> <a id="1649" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1659" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.sym"></a><a id="1667" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>   <a id="1673" class="Symbol">:</a> <a id="1675" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="1685" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsEquivalence.trans"></a><a id="1693" href="Relation.Binary.Structures.html#1693" class="Field">trans</a> <a id="1699" class="Symbol">:</a> <a id="1701" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="1712" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="IsEquivalence.reflexive"></a><a id="1719" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1729" class="Symbol">:</a> <a id="1731" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a> <a id="1735" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="1737" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="1743" href="Relation.Binary.Structures.html#1719" class="Function">reflexive</a> <a id="1753" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">≡.refl</a> <a id="1760" class="Symbol">=</a> <a id="1762" href="Relation.Binary.Structures.html#1641" class="Field">refl</a>

  <a id="IsEquivalence.isPartialEquivalence"></a><a id="1770" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a> <a id="1791" class="Symbol">:</a> <a id="1793" href="Relation.Binary.Structures.html#1192" class="Record">IsPartialEquivalence</a>
  <a id="1816" href="Relation.Binary.Structures.html#1770" class="Function">isPartialEquivalence</a> <a id="1837" class="Symbol">=</a> <a id="1839" class="Keyword">record</a>
    <a id="1850" class="Symbol">{</a> <a id="1852" href="Relation.Binary.Structures.html#1245" class="Field">sym</a> <a id="1856" class="Symbol">=</a> <a id="1858" href="Relation.Binary.Structures.html#1667" class="Field">sym</a>
    <a id="1866" class="Symbol">;</a> <a id="1868" href="Relation.Binary.Structures.html#1271" class="Field">trans</a> <a id="1874" class="Symbol">=</a> <a id="1876" href="Relation.Binary.Structures.html#1693" class="Field">trans</a>
    <a id="1886" class="Symbol">}</a>


<a id="1890" class="Keyword">record</a> <a id="IsDecEquivalence"></a><a id="1897" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a> <a id="1914" class="Symbol">:</a> <a id="1916" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1920" class="Symbol">(</a><a id="1921" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="1923" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1925" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a><a id="1926" class="Symbol">)</a> <a id="1928" class="Keyword">where</a>
  <a id="1936" class="Keyword">infix</a> <a id="1942" class="Number">4</a> <a id="1944" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>
  <a id="1950" class="Keyword">field</a>
    <a id="IsDecEquivalence.isEquivalence"></a><a id="1960" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="1974" class="Symbol">:</a> <a id="1976" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsDecEquivalence._≟_"></a><a id="1994" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="2008" class="Symbol">:</a> <a id="2010" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="2020" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="2027" class="Keyword">open</a> <a id="2032" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2046" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="2060" class="Keyword">public</a>


<a id="2069" class="Comment">------------------------------------------------------------------------</a>
<a id="2142" class="Comment">-- Preorders</a>
<a id="2155" class="Comment">------------------------------------------------------------------------</a>

<a id="2229" class="Keyword">record</a> <a id="IsPreorder"></a><a id="2236" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="2247" class="Symbol">(</a><a id="2248" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2252" class="Symbol">:</a> <a id="2254" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="2258" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="2260" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="2262" class="Symbol">)</a> <a id="2264" class="Symbol">:</a> <a id="2266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2270" class="Symbol">(</a><a id="2271" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="2273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2275" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="2277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="2279" href="Relation.Binary.Structures.html#2260" class="Bound">ℓ₂</a><a id="2281" class="Symbol">)</a> <a id="2283" class="Keyword">where</a>
  <a id="2291" class="Keyword">field</a>
    <a id="IsPreorder.isEquivalence"></a><a id="2301" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a> <a id="2315" class="Symbol">:</a> <a id="2317" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="2335" class="Comment">-- Reflexivity is expressed in terms of the underlying equality:</a>
    <a id="IsPreorder.reflexive"></a><a id="2404" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a>     <a id="2418" class="Symbol">:</a> <a id="2420" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="2424" href="Relation.Binary.Core.html#1268" class="Function Operator">⇒</a> <a id="2426" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>
    <a id="IsPreorder.trans"></a><a id="2434" href="Relation.Binary.Structures.html#2434" class="Field">trans</a>         <a id="2448" class="Symbol">:</a> <a id="2450" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="2461" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>

  <a id="2468" class="Keyword">module</a> <a id="IsPreorder.Eq"></a><a id="2475" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a> <a id="2478" class="Symbol">=</a> <a id="2480" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="2494" href="Relation.Binary.Structures.html#2301" class="Field">isEquivalence</a>

  <a id="IsPreorder.refl"></a><a id="2511" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="2516" class="Symbol">:</a> <a id="2518" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="2528" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a>
  <a id="2534" href="Relation.Binary.Structures.html#2511" class="Function">refl</a> <a id="2539" class="Symbol">=</a> <a id="2541" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2551" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a>

  <a id="IsPreorder.≲-respˡ-≈"></a><a id="2562" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="2572" class="Symbol">:</a> <a id="2574" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2578" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="2588" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2594" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a> <a id="2604" href="Relation.Binary.Structures.html#2604" class="Bound">x≈y</a> <a id="2608" href="Relation.Binary.Structures.html#2608" class="Bound">x∼z</a> <a id="2612" class="Symbol">=</a> <a id="2614" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="2620" class="Symbol">(</a><a id="2621" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2631" class="Symbol">(</a><a id="2632" href="Relation.Binary.Structures.html#1667" class="Function">Eq.sym</a> <a id="2639" href="Relation.Binary.Structures.html#2604" class="Bound">x≈y</a><a id="2642" class="Symbol">))</a> <a id="2645" href="Relation.Binary.Structures.html#2608" class="Bound">x∼z</a>

  <a id="IsPreorder.≲-respʳ-≈"></a><a id="2652" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2662" class="Symbol">:</a> <a id="2664" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2668" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="2678" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2684" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2694" href="Relation.Binary.Structures.html#2694" class="Bound">x≈y</a> <a id="2698" href="Relation.Binary.Structures.html#2698" class="Bound">z∼x</a> <a id="2702" class="Symbol">=</a> <a id="2704" href="Relation.Binary.Structures.html#2434" class="Field">trans</a> <a id="2710" href="Relation.Binary.Structures.html#2698" class="Bound">z∼x</a> <a id="2714" class="Symbol">(</a><a id="2715" href="Relation.Binary.Structures.html#2404" class="Field">reflexive</a> <a id="2725" href="Relation.Binary.Structures.html#2694" class="Bound">x≈y</a><a id="2728" class="Symbol">)</a>

  <a id="IsPreorder.≲-resp-≈"></a><a id="2733" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a> <a id="2742" class="Symbol">:</a> <a id="2744" href="Relation.Binary.Structures.html#2248" class="Bound Operator">_≲_</a> <a id="2748" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="2758" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="2764" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a> <a id="2773" class="Symbol">=</a> <a id="2775" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a> <a id="2785" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2787" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a>

  <a id="IsPreorder.∼-respˡ-≈"></a><a id="2800" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="2810" class="Symbol">=</a> <a id="2812" href="Relation.Binary.Structures.html#2562" class="Function">≲-respˡ-≈</a>
  <a id="2824" class="Symbol">{-#</a> <a id="2828" class="Keyword">WARNING_ON_USAGE</a> <a id="2845" class="Pragma">∼-respˡ-≈</a>
  <a id="2857" class="String">&quot;Warning: ∼-respˡ-≈ was deprecated in v2.0.
  Please use ≲-respˡ-≈ instead. &quot;</a>
  <a id="2937" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-respʳ-≈"></a><a id="2943" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="2953" class="Symbol">=</a> <a id="2955" href="Relation.Binary.Structures.html#2652" class="Function">≲-respʳ-≈</a>
  <a id="2967" class="Symbol">{-#</a> <a id="2971" class="Keyword">WARNING_ON_USAGE</a> <a id="2988" class="Pragma">∼-respʳ-≈</a>
  <a id="3000" class="String">&quot;Warning: ∼-respʳ-≈ was deprecated in v2.0.
  Please use ≲-respʳ-≈ instead. &quot;</a>
  <a id="3080" class="Symbol">#-}</a>
  <a id="IsPreorder.∼-resp-≈"></a><a id="3086" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a> <a id="3095" class="Symbol">=</a> <a id="3097" href="Relation.Binary.Structures.html#2733" class="Function">≲-resp-≈</a>
  <a id="3108" class="Symbol">{-#</a> <a id="3112" class="Keyword">WARNING_ON_USAGE</a> <a id="3129" class="Pragma">∼-resp-≈</a>
  <a id="3140" class="String">&quot;Warning: ∼-resp-≈ was deprecated in v2.0.
  Please use ≲-resp-≈ instead. &quot;</a>
  <a id="3218" class="Symbol">#-}</a>


<a id="3224" class="Keyword">record</a> <a id="IsTotalPreorder"></a><a id="3231" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="3247" class="Symbol">(</a><a id="3248" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a> <a id="3252" class="Symbol">:</a> <a id="3254" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3258" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3260" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="3262" class="Symbol">)</a> <a id="3264" class="Symbol">:</a> <a id="3266" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3270" class="Symbol">(</a><a id="3271" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3273" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3275" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3277" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3279" href="Relation.Binary.Structures.html#3260" class="Bound">ℓ₂</a><a id="3281" class="Symbol">)</a> <a id="3283" class="Keyword">where</a>
  <a id="3291" class="Keyword">field</a>
    <a id="IsTotalPreorder.isPreorder"></a><a id="3301" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3312" class="Symbol">:</a> <a id="3314" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3325" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a>
    <a id="IsTotalPreorder.total"></a><a id="3333" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="3344" class="Symbol">:</a> <a id="3346" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="3352" href="Relation.Binary.Structures.html#3248" class="Bound Operator">_≲_</a>

  <a id="3359" class="Keyword">open</a> <a id="3364" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3375" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="3386" class="Keyword">public</a>


<a id="3395" class="Keyword">record</a> <a id="IsDecPreorder"></a><a id="3402" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="3416" class="Symbol">(</a><a id="3417" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a> <a id="3421" class="Symbol">:</a> <a id="3423" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="3427" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="3429" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="3431" class="Symbol">)</a> <a id="3433" class="Symbol">:</a> <a id="3435" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3439" class="Symbol">(</a><a id="3440" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="3442" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3444" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="3446" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3448" href="Relation.Binary.Structures.html#3429" class="Bound">ℓ₂</a><a id="3450" class="Symbol">)</a> <a id="3452" class="Keyword">where</a>
  <a id="3460" class="Keyword">field</a>
    <a id="IsDecPreorder.isPreorder"></a><a id="3470" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="3481" class="Symbol">:</a> <a id="3483" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="3494" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a>
    <a id="IsDecPreorder._≟_"></a><a id="3502" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a>        <a id="3513" class="Symbol">:</a> <a id="3515" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3525" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPreorder._≲?_"></a><a id="3533" href="Relation.Binary.Structures.html#3533" class="Field Operator">_≲?_</a>       <a id="3544" class="Symbol">:</a> <a id="3546" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="3556" href="Relation.Binary.Structures.html#3417" class="Bound Operator">_≲_</a>

  <a id="3563" class="Keyword">open</a> <a id="3568" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="3579" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="3590" class="Keyword">public</a>
    <a id="3601" class="Keyword">hiding</a> <a id="3608" class="Symbol">(</a><a id="3609" class="Keyword">module</a> <a id="3616" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="3618" class="Symbol">)</a>

  <a id="3623" class="Keyword">module</a> <a id="IsDecPreorder.Eq"></a><a id="3630" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a> <a id="3633" class="Keyword">where</a>

    <a id="IsDecPreorder.Eq.isDecEquivalence"></a><a id="3644" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="3684" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3701" class="Symbol">=</a> <a id="3703" class="Keyword">record</a>
      <a id="3716" class="Symbol">{</a> <a id="3718" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="3732" class="Symbol">=</a> <a id="3734" href="Relation.Binary.Structures.html#2301" class="Function">isEquivalence</a>
      <a id="3754" class="Symbol">;</a> <a id="3756" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="3770" class="Symbol">=</a> <a id="3772" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a>
      <a id="3782" class="Symbol">}</a>

    <a id="3789" class="Keyword">open</a> <a id="3794" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="3811" href="Relation.Binary.Structures.html#3644" class="Function">isDecEquivalence</a> <a id="3828" class="Keyword">public</a>


<a id="3837" class="Comment">------------------------------------------------------------------------</a>
<a id="3910" class="Comment">-- Partial orders</a>
<a id="3928" class="Comment">------------------------------------------------------------------------</a>

<a id="4002" class="Keyword">record</a> <a id="IsPartialOrder"></a><a id="4009" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a> <a id="4029" class="Symbol">:</a> <a id="4031" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4035" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4037" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4039" class="Symbol">)</a> <a id="4041" class="Symbol">:</a> <a id="4043" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4047" class="Symbol">(</a><a id="4048" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4050" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4052" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4054" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4056" href="Relation.Binary.Structures.html#4037" class="Bound">ℓ₂</a><a id="4058" class="Symbol">)</a> <a id="4060" class="Keyword">where</a>
  <a id="4068" class="Keyword">field</a>
    <a id="IsPartialOrder.isPreorder"></a><a id="4078" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4089" class="Symbol">:</a> <a id="4091" href="Relation.Binary.Structures.html#2236" class="Record">IsPreorder</a> <a id="4102" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a>
    <a id="IsPartialOrder.antisym"></a><a id="4110" href="Relation.Binary.Structures.html#4110" class="Field">antisym</a>    <a id="4121" class="Symbol">:</a> <a id="4123" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4137" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4141" href="Relation.Binary.Structures.html#4025" class="Bound Operator">_≤_</a>

  <a id="4148" class="Keyword">open</a> <a id="4153" href="Relation.Binary.Structures.html#2236" class="Module">IsPreorder</a> <a id="4164" href="Relation.Binary.Structures.html#4078" class="Field">isPreorder</a> <a id="4175" class="Keyword">public</a>
    <a id="4186" class="Keyword">renaming</a>
    <a id="4199" class="Symbol">(</a> <a id="4201" href="Relation.Binary.Structures.html#2800" class="Function">∼-respˡ-≈</a> <a id="4211" class="Symbol">to</a> <a id="4214" class="Function">≤-respˡ-≈</a>
    <a id="4228" class="Symbol">;</a> <a id="4230" href="Relation.Binary.Structures.html#2943" class="Function">∼-respʳ-≈</a> <a id="4240" class="Symbol">to</a> <a id="4243" class="Function">≤-respʳ-≈</a>
    <a id="4257" class="Symbol">;</a> <a id="4259" href="Relation.Binary.Structures.html#3086" class="Function">∼-resp-≈</a>  <a id="4269" class="Symbol">to</a> <a id="4272" class="Function">≤-resp-≈</a>
    <a id="4285" class="Symbol">)</a>


<a id="4289" class="Keyword">record</a> <a id="IsDecPartialOrder"></a><a id="4296" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="4314" class="Symbol">(</a><a id="4315" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a> <a id="4319" class="Symbol">:</a> <a id="4321" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4325" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4327" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4329" class="Symbol">)</a> <a id="4331" class="Symbol">:</a> <a id="4333" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4337" class="Symbol">(</a><a id="4338" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4342" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4344" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4346" href="Relation.Binary.Structures.html#4327" class="Bound">ℓ₂</a><a id="4348" class="Symbol">)</a> <a id="4350" class="Keyword">where</a>
  <a id="4358" class="Keyword">infix</a> <a id="4364" class="Number">4</a> <a id="4366" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a> <a id="4370" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
  <a id="4377" class="Keyword">field</a>
    <a id="IsDecPartialOrder.isPartialOrder"></a><a id="4387" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="4419" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>
    <a id="IsDecPartialOrder._≟_"></a><a id="4427" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="4442" class="Symbol">:</a> <a id="4444" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4454" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecPartialOrder._≤?_"></a><a id="4462" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="4477" class="Symbol">:</a> <a id="4479" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="4489" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>

  <a id="4496" class="Keyword">open</a> <a id="4501" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="4516" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="4531" class="Keyword">public</a>
    <a id="4542" class="Keyword">hiding</a> <a id="4549" class="Symbol">(</a><a id="4550" class="Keyword">module</a> <a id="4557" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="4559" class="Symbol">)</a>

  <a id="IsDecPartialOrder.isDecPreorder"></a><a id="4564" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4578" class="Symbol">:</a> <a id="4580" href="Relation.Binary.Structures.html#3402" class="Record">IsDecPreorder</a> <a id="4594" href="Relation.Binary.Structures.html#4315" class="Bound Operator">_≤_</a>
  <a id="4600" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4614" class="Symbol">=</a> <a id="4616" class="Keyword">record</a>
    <a id="4627" class="Symbol">{</a> <a id="4629" href="Relation.Binary.Structures.html#3470" class="Field">isPreorder</a> <a id="4640" class="Symbol">=</a> <a id="4642" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="4657" class="Symbol">;</a> <a id="4659" href="Relation.Binary.Structures.html#3502" class="Field Operator">_≟_</a> <a id="4663" class="Symbol">=</a> <a id="4665" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>
    <a id="4673" class="Symbol">;</a> <a id="4675" href="Relation.Binary.Structures.html#3533" class="Field Operator">_≲?_</a> <a id="4680" class="Symbol">=</a> <a id="4682" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>
    <a id="4691" class="Symbol">}</a>

  <a id="4696" class="Keyword">open</a> <a id="4701" href="Relation.Binary.Structures.html#3402" class="Module">IsDecPreorder</a> <a id="4715" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a> <a id="4729" class="Keyword">public</a>
    <a id="4740" class="Keyword">using</a> <a id="4746" class="Symbol">(</a><a id="4747" class="Keyword">module</a> <a id="4754" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a><a id="4756" class="Symbol">)</a>


<a id="4760" class="Keyword">record</a> <a id="IsStrictPartialOrder"></a><a id="4767" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="4788" class="Symbol">(</a><a id="4789" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="4799" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="4801" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="4803" class="Symbol">)</a> <a id="4805" class="Symbol">:</a> <a id="4807" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4811" class="Symbol">(</a><a id="4812" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="4814" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4816" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="4818" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="4820" href="Relation.Binary.Structures.html#4801" class="Bound">ℓ₂</a><a id="4822" class="Symbol">)</a> <a id="4824" class="Keyword">where</a>
  <a id="4832" class="Keyword">field</a>
    <a id="IsStrictPartialOrder.isEquivalence"></a><a id="4842" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a> <a id="4856" class="Symbol">:</a> <a id="4858" href="Relation.Binary.Structures.html#1595" class="Record">IsEquivalence</a>
    <a id="IsStrictPartialOrder.irrefl"></a><a id="4876" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a>        <a id="4890" class="Symbol">:</a> <a id="4892" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4904" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="4908" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.trans"></a><a id="4916" href="Relation.Binary.Structures.html#4916" class="Field">trans</a>         <a id="4930" class="Symbol">:</a> <a id="4932" href="Relation.Binary.Definitions.html#2030" class="Function">Transitive</a> <a id="4943" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictPartialOrder.&lt;-resp-≈"></a><a id="4951" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>      <a id="4965" class="Symbol">:</a> <a id="4967" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="4971" href="Relation.Binary.Definitions.html#5761" class="Function Operator">Respects₂</a> <a id="4981" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>

  <a id="4988" class="Keyword">module</a> <a id="IsStrictPartialOrder.Eq"></a><a id="4995" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a> <a id="4998" class="Symbol">=</a> <a id="5000" href="Relation.Binary.Structures.html#1595" class="Module">IsEquivalence</a> <a id="5014" href="Relation.Binary.Structures.html#4842" class="Field">isEquivalence</a>

  <a id="IsStrictPartialOrder.asym"></a><a id="5031" href="Relation.Binary.Structures.html#5031" class="Function">asym</a> <a id="5036" class="Symbol">:</a> <a id="5038" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="5049" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a>
  <a id="5055" href="Relation.Binary.Structures.html#5031" class="Function">asym</a> <a id="5060" class="Symbol">{</a><a id="5061" href="Relation.Binary.Structures.html#5061" class="Bound">x</a><a id="5062" class="Symbol">}</a> <a id="5064" class="Symbol">{</a><a id="5065" href="Relation.Binary.Structures.html#5065" class="Bound">y</a><a id="5066" class="Symbol">}</a> <a id="5068" class="Symbol">=</a> <a id="5070" href="Relation.Binary.Consequences.html#4546" class="Function">trans∧irr⇒asym</a> <a id="5085" href="Relation.Binary.Structures.html#1641" class="Function">Eq.refl</a> <a id="5093" href="Relation.Binary.Structures.html#4916" class="Field">trans</a> <a id="5099" href="Relation.Binary.Structures.html#4876" class="Field">irrefl</a> <a id="5106" class="Symbol">{</a><a id="5107" class="Argument">x</a> <a id="5109" class="Symbol">=</a> <a id="5111" href="Relation.Binary.Structures.html#5061" class="Bound">x</a><a id="5112" class="Symbol">}</a> <a id="5114" class="Symbol">{</a><a id="5115" href="Relation.Binary.Structures.html#5065" class="Bound">y</a><a id="5116" class="Symbol">}</a>

  <a id="IsStrictPartialOrder.&lt;-respʳ-≈"></a><a id="5121" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="5137" href="Relation.Binary.Definitions.html#5433" class="Function Operator">Respectsʳ</a> <a id="5147" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="5153" href="Relation.Binary.Structures.html#5121" class="Function">&lt;-respʳ-≈</a> <a id="5163" class="Symbol">=</a> <a id="5165" href="Data.Product.Base.html#636" class="Field">proj₁</a> <a id="5171" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>

  <a id="IsStrictPartialOrder.&lt;-respˡ-≈"></a><a id="5183" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a> <a id="5193" class="Symbol">:</a> <a id="5195" href="Relation.Binary.Structures.html#4789" class="Bound Operator">_&lt;_</a> <a id="5199" href="Relation.Binary.Definitions.html#5598" class="Function Operator">Respectsˡ</a> <a id="5209" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="5215" href="Relation.Binary.Structures.html#5183" class="Function">&lt;-respˡ-≈</a> <a id="5225" class="Symbol">=</a> <a id="5227" href="Data.Product.Base.html#650" class="Field">proj₂</a> <a id="5233" href="Relation.Binary.Structures.html#4951" class="Field">&lt;-resp-≈</a>


<a id="5244" class="Keyword">record</a> <a id="IsDecStrictPartialOrder"></a><a id="5251" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="5275" class="Symbol">(</a><a id="5276" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a> <a id="5280" class="Symbol">:</a> <a id="5282" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="5286" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="5288" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="5290" class="Symbol">)</a> <a id="5292" class="Symbol">:</a> <a id="5294" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5298" class="Symbol">(</a><a id="5299" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="5301" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5303" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="5305" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="5307" href="Relation.Binary.Structures.html#5288" class="Bound">ℓ₂</a><a id="5309" class="Symbol">)</a> <a id="5311" class="Keyword">where</a>
  <a id="5319" class="Keyword">infix</a> <a id="5325" class="Number">4</a> <a id="5327" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a> <a id="5331" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>
  <a id="5338" class="Keyword">field</a>
    <a id="IsDecStrictPartialOrder.isStrictPartialOrder"></a><a id="5348" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="5369" class="Symbol">:</a> <a id="5371" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="5392" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a>
    <a id="IsDecStrictPartialOrder._≟_"></a><a id="5400" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>                  <a id="5421" class="Symbol">:</a> <a id="5423" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5433" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecStrictPartialOrder._&lt;?_"></a><a id="5441" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>                 <a id="5462" class="Symbol">:</a> <a id="5464" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="5474" href="Relation.Binary.Structures.html#5276" class="Bound Operator">_&lt;_</a>

  <a id="5481" class="Keyword">private</a>
    <a id="5493" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.SPO"></a><a id="5500" href="Relation.Binary.Structures.html#5500" class="Module">SPO</a> <a id="5504" class="Symbol">=</a> <a id="5506" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="5527" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a>

  <a id="5551" class="Keyword">open</a> <a id="5556" href="Relation.Binary.Structures.html#5500" class="Module">SPO</a> <a id="5560" class="Keyword">public</a> <a id="5567" class="Keyword">hiding</a> <a id="5574" class="Symbol">(</a><a id="5575" class="Keyword">module</a> <a id="5582" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="5584" class="Symbol">)</a>

  <a id="5589" class="Keyword">module</a> <a id="IsDecStrictPartialOrder.Eq"></a><a id="5596" href="Relation.Binary.Structures.html#5596" class="Module">Eq</a> <a id="5599" class="Keyword">where</a>

    <a id="IsDecStrictPartialOrder.Eq.isDecEquivalence"></a><a id="5610" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5627" class="Symbol">:</a> <a id="5629" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="5650" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5667" class="Symbol">=</a> <a id="5669" class="Keyword">record</a>
      <a id="5682" class="Symbol">{</a> <a id="5684" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="5698" class="Symbol">=</a> <a id="5700" href="Relation.Binary.Structures.html#4842" class="Function">SPO.isEquivalence</a>
      <a id="5724" class="Symbol">;</a> <a id="5726" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="5740" class="Symbol">=</a> <a id="5742" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>
      <a id="5752" class="Symbol">}</a>

    <a id="5759" class="Keyword">open</a> <a id="5764" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="5781" href="Relation.Binary.Structures.html#5610" class="Function">isDecEquivalence</a> <a id="5798" class="Keyword">public</a>


<a id="5807" class="Comment">------------------------------------------------------------------------</a>
<a id="5880" class="Comment">-- Total orders</a>
<a id="5896" class="Comment">------------------------------------------------------------------------</a>

<a id="5970" class="Keyword">record</a> <a id="IsTotalOrder"></a><a id="5977" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="5990" class="Symbol">(</a><a id="5991" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a> <a id="5995" class="Symbol">:</a> <a id="5997" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6001" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6003" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="6005" class="Symbol">)</a> <a id="6007" class="Symbol">:</a> <a id="6009" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6013" class="Symbol">(</a><a id="6014" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6016" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6018" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6020" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6022" href="Relation.Binary.Structures.html#6003" class="Bound">ℓ₂</a><a id="6024" class="Symbol">)</a> <a id="6026" class="Keyword">where</a>
  <a id="6034" class="Keyword">field</a>
    <a id="IsTotalOrder.isPartialOrder"></a><a id="6044" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="6059" class="Symbol">:</a> <a id="6061" href="Relation.Binary.Structures.html#4009" class="Record">IsPartialOrder</a> <a id="6076" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>
    <a id="IsTotalOrder.total"></a><a id="6084" href="Relation.Binary.Structures.html#6084" class="Field">total</a>          <a id="6099" class="Symbol">:</a> <a id="6101" href="Relation.Binary.Definitions.html#2837" class="Function">Total</a> <a id="6107" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>

  <a id="6114" class="Keyword">open</a> <a id="6119" href="Relation.Binary.Structures.html#4009" class="Module">IsPartialOrder</a> <a id="6134" href="Relation.Binary.Structures.html#6044" class="Field">isPartialOrder</a> <a id="6149" class="Keyword">public</a>

  <a id="IsTotalOrder.isTotalPreorder"></a><a id="6159" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a> <a id="6175" class="Symbol">:</a> <a id="6177" href="Relation.Binary.Structures.html#3231" class="Record">IsTotalPreorder</a> <a id="6193" href="Relation.Binary.Structures.html#5991" class="Bound Operator">_≤_</a>
  <a id="6199" href="Relation.Binary.Structures.html#6159" class="Function">isTotalPreorder</a> <a id="6215" class="Symbol">=</a> <a id="6217" class="Keyword">record</a>
    <a id="6228" class="Symbol">{</a> <a id="6230" href="Relation.Binary.Structures.html#3301" class="Field">isPreorder</a> <a id="6241" class="Symbol">=</a> <a id="6243" href="Relation.Binary.Structures.html#4078" class="Function">isPreorder</a>
    <a id="6258" class="Symbol">;</a> <a id="6260" href="Relation.Binary.Structures.html#3333" class="Field">total</a>      <a id="6271" class="Symbol">=</a> <a id="6273" href="Relation.Binary.Structures.html#6084" class="Field">total</a>
    <a id="6283" class="Symbol">}</a>


<a id="6287" class="Keyword">record</a> <a id="IsDecTotalOrder"></a><a id="6294" href="Relation.Binary.Structures.html#6294" class="Record">IsDecTotalOrder</a> <a id="6310" class="Symbol">(</a><a id="6311" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a> <a id="6315" class="Symbol">:</a> <a id="6317" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="6321" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="6323" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="6325" class="Symbol">)</a> <a id="6327" class="Symbol">:</a> <a id="6329" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="6333" class="Symbol">(</a><a id="6334" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="6336" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6338" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="6340" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="6342" href="Relation.Binary.Structures.html#6323" class="Bound">ℓ₂</a><a id="6344" class="Symbol">)</a> <a id="6346" class="Keyword">where</a>
  <a id="6354" class="Keyword">infix</a> <a id="6360" class="Number">4</a> <a id="6362" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a> <a id="6366" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>
  <a id="6373" class="Keyword">field</a>
    <a id="IsDecTotalOrder.isTotalOrder"></a><a id="6383" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="6396" class="Symbol">:</a> <a id="6398" href="Relation.Binary.Structures.html#5977" class="Record">IsTotalOrder</a> <a id="6411" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>
    <a id="IsDecTotalOrder._≟_"></a><a id="6419" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>          <a id="6432" class="Symbol">:</a> <a id="6434" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6444" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
    <a id="IsDecTotalOrder._≤?_"></a><a id="6452" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>         <a id="6465" class="Symbol">:</a> <a id="6467" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="6477" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>

  <a id="6484" class="Keyword">open</a> <a id="6489" href="Relation.Binary.Structures.html#5977" class="Module">IsTotalOrder</a> <a id="6502" href="Relation.Binary.Structures.html#6383" class="Field">isTotalOrder</a> <a id="6515" class="Keyword">public</a>
    <a id="6526" class="Keyword">hiding</a> <a id="6533" class="Symbol">(</a><a id="6534" class="Keyword">module</a> <a id="6541" href="Relation.Binary.Structures.html#2475" class="Module">Eq</a><a id="6543" class="Symbol">)</a>

  <a id="IsDecTotalOrder.isDecPartialOrder"></a><a id="6548" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6566" class="Symbol">:</a> <a id="6568" href="Relation.Binary.Structures.html#4296" class="Record">IsDecPartialOrder</a> <a id="6586" href="Relation.Binary.Structures.html#6311" class="Bound Operator">_≤_</a>
  <a id="6592" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6610" class="Symbol">=</a> <a id="6612" class="Keyword">record</a>
    <a id="6623" class="Symbol">{</a> <a id="6625" href="Relation.Binary.Structures.html#4387" class="Field">isPartialOrder</a> <a id="6640" class="Symbol">=</a> <a id="6642" href="Relation.Binary.Structures.html#6044" class="Function">isPartialOrder</a>
    <a id="6661" class="Symbol">;</a> <a id="6663" href="Relation.Binary.Structures.html#4427" class="Field Operator">_≟_</a>            <a id="6678" class="Symbol">=</a> <a id="6680" href="Relation.Binary.Structures.html#6419" class="Field Operator">_≟_</a>
    <a id="6688" class="Symbol">;</a> <a id="6690" href="Relation.Binary.Structures.html#4462" class="Field Operator">_≤?_</a>           <a id="6705" class="Symbol">=</a> <a id="6707" href="Relation.Binary.Structures.html#6452" class="Field Operator">_≤?_</a>
    <a id="6716" class="Symbol">}</a>

  <a id="6721" class="Keyword">open</a> <a id="6726" href="Relation.Binary.Structures.html#4296" class="Module">IsDecPartialOrder</a> <a id="6744" href="Relation.Binary.Structures.html#6548" class="Function">isDecPartialOrder</a> <a id="6762" class="Keyword">public</a>
    <a id="6773" class="Keyword">using</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Relation.Binary.Structures.html#4564" class="Function">isDecPreorder</a><a id="6793" class="Symbol">;</a> <a id="6795" class="Keyword">module</a> <a id="6802" href="Relation.Binary.Structures.html#3630" class="Module">Eq</a><a id="6804" class="Symbol">)</a>

<a id="6807" class="Comment">-- Note that these orders are decidable. The current implementation</a>
<a id="6875" class="Comment">-- of `Trichotomous` subsumes irreflexivity and asymmetry. See</a>
<a id="6938" class="Comment">-- `Relation.Binary.Structures.Biased` for ways of constructing this</a>
<a id="7007" class="Comment">-- record without having to prove `isStrictPartialOrder`.</a>

<a id="7066" class="Keyword">record</a> <a id="IsStrictTotalOrder"></a><a id="7073" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="7092" class="Symbol">(</a><a id="7093" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a> <a id="7097" class="Symbol">:</a> <a id="7099" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="7103" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="7105" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="7107" class="Symbol">)</a> <a id="7109" class="Symbol">:</a> <a id="7111" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7115" class="Symbol">(</a><a id="7116" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="7118" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7120" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="7122" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="7124" href="Relation.Binary.Structures.html#7105" class="Bound">ℓ₂</a><a id="7126" class="Symbol">)</a> <a id="7128" class="Keyword">where</a>
  <a id="7136" class="Keyword">field</a>
    <a id="IsStrictTotalOrder.isStrictPartialOrder"></a><a id="7146" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="7167" class="Symbol">:</a> <a id="7169" href="Relation.Binary.Structures.html#4767" class="Record">IsStrictPartialOrder</a> <a id="7190" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
    <a id="IsStrictTotalOrder.compare"></a><a id="7198" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>              <a id="7219" class="Symbol">:</a> <a id="7221" href="Relation.Binary.Definitions.html#3208" class="Function">Trichotomous</a> <a id="7234" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="7238" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>

  <a id="7245" class="Keyword">open</a> <a id="7250" href="Relation.Binary.Structures.html#4767" class="Module">IsStrictPartialOrder</a> <a id="7271" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a> <a id="7292" class="Keyword">public</a>
    <a id="7303" class="Keyword">hiding</a> <a id="7310" class="Symbol">(</a><a id="7311" class="Keyword">module</a> <a id="7318" href="Relation.Binary.Structures.html#4995" class="Module">Eq</a><a id="7320" class="Symbol">)</a>

  <a id="7325" class="Comment">-- `Trichotomous` necessarily separates out the equality case so</a>
  <a id="7392" class="Comment">--  it implies decidability.</a>
  <a id="7423" class="Keyword">infix</a> <a id="7429" class="Number">4</a> <a id="7431" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7435" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>

  <a id="IsStrictTotalOrder._≟_"></a><a id="7443" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7447" class="Symbol">:</a> <a id="7449" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7459" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a>
  <a id="7465" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a> <a id="7469" class="Symbol">=</a> <a id="7471" href="Relation.Binary.Consequences.html#5637" class="Function">tri⇒dec≈</a> <a id="7480" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>

  <a id="IsStrictTotalOrder._&lt;?_"></a><a id="7491" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a> <a id="7496" class="Symbol">:</a> <a id="7498" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="7508" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
  <a id="7514" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a> <a id="7519" class="Symbol">=</a> <a id="7521" href="Relation.Binary.Consequences.html#5821" class="Function">tri⇒dec&lt;</a> <a id="7530" href="Relation.Binary.Structures.html#7198" class="Field">compare</a>

  <a id="IsStrictTotalOrder.isDecStrictPartialOrder"></a><a id="7541" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a> <a id="7565" class="Symbol">:</a> <a id="7567" href="Relation.Binary.Structures.html#5251" class="Record">IsDecStrictPartialOrder</a> <a id="7591" href="Relation.Binary.Structures.html#7093" class="Bound Operator">_&lt;_</a>
  <a id="7597" href="Relation.Binary.Structures.html#7541" class="Function">isDecStrictPartialOrder</a> <a id="7621" class="Symbol">=</a> <a id="7623" class="Keyword">record</a>
    <a id="7634" class="Symbol">{</a> <a id="7636" href="Relation.Binary.Structures.html#5348" class="Field">isStrictPartialOrder</a> <a id="7657" class="Symbol">=</a> <a id="7659" href="Relation.Binary.Structures.html#7146" class="Field">isStrictPartialOrder</a>
    <a id="7684" class="Symbol">;</a> <a id="7686" href="Relation.Binary.Structures.html#5400" class="Field Operator">_≟_</a>                  <a id="7707" class="Symbol">=</a> <a id="7709" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="7717" class="Symbol">;</a> <a id="7719" href="Relation.Binary.Structures.html#5441" class="Field Operator">_&lt;?_</a>                 <a id="7740" class="Symbol">=</a> <a id="7742" href="Relation.Binary.Structures.html#7491" class="Function Operator">_&lt;?_</a>
    <a id="7751" class="Symbol">}</a>

  <a id="7756" class="Comment">-- Redefine the `Eq` module to include decidability proofs</a>
  <a id="7817" class="Keyword">module</a> <a id="IsStrictTotalOrder.Eq"></a><a id="7824" href="Relation.Binary.Structures.html#7824" class="Module">Eq</a> <a id="7827" class="Keyword">where</a>

    <a id="IsStrictTotalOrder.Eq.isDecEquivalence"></a><a id="7838" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="7855" class="Symbol">:</a> <a id="7857" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
    <a id="7878" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="7895" class="Symbol">=</a> <a id="7897" class="Keyword">record</a>
      <a id="7910" class="Symbol">{</a> <a id="7912" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="7926" class="Symbol">=</a> <a id="7928" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
      <a id="7948" class="Symbol">;</a> <a id="7950" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="7964" class="Symbol">=</a> <a id="7966" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
      <a id="7976" class="Symbol">}</a>

    <a id="7983" class="Keyword">open</a> <a id="7988" href="Relation.Binary.Structures.html#1897" class="Module">IsDecEquivalence</a> <a id="8005" href="Relation.Binary.Structures.html#7838" class="Function">isDecEquivalence</a> <a id="8022" class="Keyword">public</a>

  <a id="IsStrictTotalOrder.isDecEquivalence"></a><a id="8032" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a> <a id="8049" class="Symbol">:</a> <a id="8051" href="Relation.Binary.Structures.html#1897" class="Record">IsDecEquivalence</a>
  <a id="8070" href="Relation.Binary.Structures.html#8032" class="Function">isDecEquivalence</a> <a id="8087" class="Symbol">=</a> <a id="8089" class="Keyword">record</a>
    <a id="8100" class="Symbol">{</a> <a id="8102" href="Relation.Binary.Structures.html#1960" class="Field">isEquivalence</a> <a id="8116" class="Symbol">=</a> <a id="8118" href="Relation.Binary.Structures.html#4842" class="Function">isEquivalence</a>
    <a id="8136" class="Symbol">;</a> <a id="8138" href="Relation.Binary.Structures.html#1994" class="Field Operator">_≟_</a>           <a id="8152" class="Symbol">=</a> <a id="8154" href="Relation.Binary.Structures.html#7443" class="Function Operator">_≟_</a>
    <a id="8162" class="Symbol">}</a>
  <a id="8166" class="Symbol">{-#</a> <a id="8170" class="Keyword">WARNING_ON_USAGE</a> <a id="8187" class="Pragma">isDecEquivalence</a>
  <a id="8206" class="String">&quot;Warning: isDecEquivalence was deprecated in v2.0.
  Please use Eq.isDecEquivalence instead. &quot;</a>
  <a id="8303" class="Symbol">#-}</a>

<a id="8308" class="Keyword">record</a> <a id="IsDenseLinearOrder"></a><a id="8315" href="Relation.Binary.Structures.html#8315" class="Record">IsDenseLinearOrder</a> <a id="8334" class="Symbol">(</a><a id="8335" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a> <a id="8339" class="Symbol">:</a> <a id="8341" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8345" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8347" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="8349" class="Symbol">)</a> <a id="8351" class="Symbol">:</a> <a id="8353" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8357" class="Symbol">(</a><a id="8358" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8360" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8362" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8364" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8366" href="Relation.Binary.Structures.html#8347" class="Bound">ℓ₂</a><a id="8368" class="Symbol">)</a> <a id="8370" class="Keyword">where</a>
  <a id="8378" class="Keyword">field</a>
    <a id="IsDenseLinearOrder.isStrictTotalOrder"></a><a id="8388" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a> <a id="8407" class="Symbol">:</a> <a id="8409" href="Relation.Binary.Structures.html#7073" class="Record">IsStrictTotalOrder</a> <a id="8428" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a>
    <a id="IsDenseLinearOrder.dense"></a><a id="8436" href="Relation.Binary.Structures.html#8436" class="Field">dense</a>              <a id="8455" class="Symbol">:</a> <a id="8457" href="Relation.Binary.Definitions.html#2604" class="Function">Dense</a> <a id="8463" href="Relation.Binary.Structures.html#8335" class="Bound Operator">_&lt;_</a>

  <a id="8470" class="Keyword">open</a> <a id="8475" href="Relation.Binary.Structures.html#7073" class="Module">IsStrictTotalOrder</a> <a id="8494" href="Relation.Binary.Structures.html#8388" class="Field">isStrictTotalOrder</a> <a id="8513" class="Keyword">public</a>


<a id="8522" class="Comment">------------------------------------------------------------------------</a>
<a id="8595" class="Comment">-- Apartness relations</a>
<a id="8618" class="Comment">------------------------------------------------------------------------</a>

<a id="8692" class="Keyword">record</a> <a id="IsApartnessRelation"></a><a id="8699" href="Relation.Binary.Structures.html#8699" class="Record">IsApartnessRelation</a> <a id="8719" class="Symbol">(</a><a id="8720" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a> <a id="8724" class="Symbol">:</a> <a id="8726" href="Relation.Binary.Core.html#896" class="Function">Rel</a> <a id="8730" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8732" href="Relation.Binary.Structures.html#890" class="Generalizable">ℓ₂</a><a id="8734" class="Symbol">)</a> <a id="8736" class="Symbol">:</a> <a id="8738" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8742" class="Symbol">(</a><a id="8743" href="Relation.Binary.Structures.html#417" class="Bound">a</a> <a id="8745" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8747" href="Relation.Binary.Structures.html#419" class="Bound">ℓ</a> <a id="8749" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="8751" href="Relation.Binary.Structures.html#8732" class="Bound">ℓ₂</a><a id="8753" class="Symbol">)</a> <a id="8755" class="Keyword">where</a>
  <a id="8763" class="Keyword">field</a>
    <a id="IsApartnessRelation.irrefl"></a><a id="8773" href="Relation.Binary.Structures.html#8773" class="Field">irrefl</a>  <a id="8781" class="Symbol">:</a> <a id="8783" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="8795" href="Relation.Binary.Structures.html#459" class="Bound Operator">_≈_</a> <a id="8799" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.sym"></a><a id="8807" href="Relation.Binary.Structures.html#8807" class="Field">sym</a>     <a id="8815" class="Symbol">:</a> <a id="8817" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="8827" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>
    <a id="IsApartnessRelation.cotrans"></a><a id="8835" href="Relation.Binary.Structures.html#8835" class="Field">cotrans</a> <a id="8843" class="Symbol">:</a> <a id="8845" href="Relation.Binary.Definitions.html#3756" class="Function">Cotransitive</a> <a id="8858" href="Relation.Binary.Structures.html#8720" class="Bound Operator">_#_</a>

  <a id="IsApartnessRelation._¬#_"></a><a id="8865" href="Relation.Binary.Structures.html#8865" class="Function Operator">_¬#_</a> <a id="8870" class="Symbol">:</a> <a id="8872" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8874" class="Symbol">→</a> <a id="8876" href="Relation.Binary.Structures.html#423" class="Bound">A</a> <a id="8878" class="Symbol">→</a> <a id="8880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="8884" class="Symbol">_</a>
  <a id="8888" href="Relation.Binary.Structures.html#8888" class="Bound">x</a> <a id="8890" href="Relation.Binary.Structures.html#8865" class="Function Operator">¬#</a> <a id="8893" href="Relation.Binary.Structures.html#8893" class="Bound">y</a> <a id="8895" class="Symbol">=</a> <a id="8897" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="8899" class="Symbol">(</a><a id="8900" href="Relation.Binary.Structures.html#8888" class="Bound">x</a> <a id="8902" href="Relation.Binary.Structures.html#8720" class="Bound Operator">#</a> <a id="8904" href="Relation.Binary.Structures.html#8893" class="Bound">y</a><a id="8905" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Binary.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Binary (Relation.Binary)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Binary</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of homogeneous binary relations</a>
<a id="152" class="Comment">------------------------------------------------------------------------</a>

<a id="226" class="Symbol">{-#</a> <a id="230" class="Keyword">OPTIONS</a> <a id="238" class="Pragma">--cubical-compatible</a> <a id="259" class="Pragma">--safe</a> <a id="266" class="Symbol">#-}</a>

<a id="271" class="Keyword">module</a> <a id="278" href="Relation.Binary.html" class="Module">Relation.Binary</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Comment">------------------------------------------------------------------------</a>
<a id="374" class="Comment">-- Re-export various components of the binary relation hierarchy</a>

<a id="440" class="Keyword">open</a> <a id="445" class="Keyword">import</a> <a id="452" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="473" class="Keyword">public</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="520" class="Keyword">public</a>
<a id="527" class="Keyword">open</a> <a id="532" class="Keyword">import</a> <a id="539" href="Relation.Binary.Structures.html" class="Module">Relation.Binary.Structures</a> <a id="566" class="Keyword">public</a>
<a id="573" class="Keyword">open</a> <a id="578" class="Keyword">import</a> <a id="585" href="Relation.Binary.Structures.Biased.html" class="Module">Relation.Binary.Structures.Biased</a> <a id="619" class="Keyword">public</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="662" class="Keyword">public</a></pre></body></html>


==> anc/html/Relation.Nullary.Decidable.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Nullary.Decidable.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Decidable.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">--</a>
<a id="164" class="Comment">-- This file contains some core definitions which are re-exported by</a>
<a id="233" class="Comment">-- Relation.Nullary.Decidable</a>
<a id="263" class="Comment">------------------------------------------------------------------------</a>

<a id="337" class="Symbol">{-#</a> <a id="341" class="Keyword">OPTIONS</a> <a id="349" class="Pragma">--cubical-compatible</a> <a id="370" class="Pragma">--safe</a> <a id="377" class="Symbol">#-}</a>

<a id="382" class="Keyword">module</a> <a id="389" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="421" class="Keyword">where</a>

<a id="428" class="Comment">-- decToMaybe was deprecated in v2.1 #2330/#2336</a>
<a id="477" class="Comment">-- this can go through `Data.Maybe.Base` once that deprecation is fully done.</a>
<a id="555" class="Keyword">open</a> <a id="560" class="Keyword">import</a> <a id="567" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="589" class="Keyword">using</a> <a id="595" class="Symbol">(</a><a id="596" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="599" class="Symbol">)</a>
<a id="601" class="Keyword">open</a> <a id="606" class="Keyword">import</a> <a id="613" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="644" class="Symbol">;</a> <a id="646" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="650" class="Symbol">;</a> <a id="652" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="659" class="Symbol">)</a>
<a id="661" class="Keyword">open</a> <a id="666" class="Keyword">import</a> <a id="673" href="Level.html" class="Module">Level</a> <a id="679" class="Keyword">using</a> <a id="685" class="Symbol">(</a><a id="686" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="691" class="Symbol">)</a>
<a id="693" class="Keyword">open</a> <a id="698" class="Keyword">import</a> <a id="705" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="720" class="Keyword">using</a> <a id="726" class="Symbol">(</a><a id="727" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="731" class="Symbol">;</a> <a id="733" href="Data.Bool.Base.html#1358" class="Function">T</a><a id="734" class="Symbol">;</a> <a id="736" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="741" class="Symbol">;</a> <a id="743" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="747" class="Symbol">;</a> <a id="749" href="Data.Bool.Base.html#951" class="Function">not</a><a id="752" class="Symbol">;</a> <a id="754" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="757" class="Symbol">;</a> <a id="759" href="Data.Bool.Base.html#1063" class="Function Operator">_∨_</a><a id="762" class="Symbol">)</a>
<a id="764" class="Keyword">open</a> <a id="769" class="Keyword">import</a> <a id="776" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="803" class="Keyword">using</a> <a id="809" class="Symbol">(</a><a id="810" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="811" class="Symbol">)</a>
<a id="813" class="Keyword">open</a> <a id="818" class="Keyword">import</a> <a id="825" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="848" class="Keyword">using</a> <a id="854" class="Symbol">(</a><a id="855" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="856" class="Symbol">)</a>
<a id="858" class="Keyword">open</a> <a id="863" class="Keyword">import</a> <a id="870" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="888" class="Keyword">using</a> <a id="894" class="Symbol">(</a><a id="895" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="898" class="Symbol">)</a>
<a id="900" class="Keyword">open</a> <a id="905" class="Keyword">import</a> <a id="912" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="926" class="Keyword">using</a> <a id="932" class="Symbol">(</a><a id="933" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="936" class="Symbol">;</a> <a id="938" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="942" class="Symbol">;</a> <a id="944" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="948" class="Symbol">)</a>
<a id="950" class="Keyword">open</a> <a id="955" class="Keyword">import</a> <a id="962" href="Function.Base.html" class="Module">Function.Base</a> <a id="976" class="Keyword">using</a> <a id="982" class="Symbol">(</a><a id="983" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="986" class="Symbol">;</a> <a id="988" href="Function.Base.html#725" class="Function">const</a><a id="993" class="Symbol">;</a> <a id="995" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="998" class="Symbol">;</a> <a id="1000" href="Function.Base.html#1657" class="Function">flip</a><a id="1004" class="Symbol">)</a>
<a id="1006" class="Keyword">open</a> <a id="1011" class="Keyword">import</a> <a id="1018" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="1046" class="Keyword">using</a> <a id="1052" class="Symbol">(</a><a id="1053" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="1063" class="Symbol">)</a>
<a id="1065" class="Keyword">open</a> <a id="1070" class="Keyword">import</a> <a id="1077" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="1112" class="Symbol">as</a> <a id="1115" class="Module">Recomputable</a>
  <a id="1130" class="Keyword">using</a> <a id="1136" class="Symbol">(</a><a id="1137" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="1149" class="Symbol">)</a>
<a id="1151" class="Keyword">open</a> <a id="1156" class="Keyword">import</a> <a id="1163" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="1189" class="Symbol">as</a> <a id="1192" class="Module">Reflects</a>
  <a id="1203" class="Keyword">hiding</a> <a id="1210" class="Symbol">(</a><a id="1211" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a><a id="1220" class="Symbol">;</a> <a id="1222" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a><a id="1240" class="Symbol">)</a>
<a id="1242" class="Keyword">open</a> <a id="1247" class="Keyword">import</a> <a id="1254" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="1287" class="Keyword">using</a> <a id="1293" class="Symbol">(</a><a id="1294" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="1296" class="Symbol">;</a> <a id="1298" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a><a id="1304" class="Symbol">;</a> <a id="1306" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a><a id="1320" class="Symbol">;</a> <a id="1322" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="1335" class="Symbol">;</a> <a id="1337" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a><a id="1351" class="Symbol">)</a>


<a id="1355" class="Keyword">private</a>
  <a id="1365" class="Keyword">variable</a>
    <a id="1378" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a> <a id="1380" href="Relation.Nullary.Decidable.Core.html#1380" class="Generalizable">b</a> <a id="1382" class="Symbol">:</a> <a id="1384" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="1394" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="1396" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="1398" class="Symbol">:</a> <a id="1400" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1404" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a>

<a id="1407" class="Comment">------------------------------------------------------------------------</a>
<a id="1480" class="Comment">-- Definition.</a>

<a id="1496" class="Comment">-- Decidability proofs have two parts: the `does` term which contains</a>
<a id="1566" class="Comment">-- the boolean result and the `proof` term which contains a proof that</a>
<a id="1637" class="Comment">-- reflects the boolean result. This definition allows the boolean</a>
<a id="1704" class="Comment">-- part of the decision procedure to compute independently from the</a>
<a id="1772" class="Comment">-- proof. This leads to better computational behaviour when we only care</a>
<a id="1845" class="Comment">-- about the result and not the proof. See README.Design.Decidability</a>
<a id="1915" class="Comment">-- for further details.</a>

<a id="1940" class="Keyword">infix</a> <a id="1946" class="Number">2</a> <a id="1948" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a>

<a id="1959" class="Keyword">record</a> <a id="Dec"></a><a id="1966" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1970" class="Symbol">(</a><a id="1971" href="Relation.Nullary.Decidable.Core.html#1971" class="Bound">A</a> <a id="1973" class="Symbol">:</a> <a id="1975" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1979" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="1980" class="Symbol">)</a> <a id="1982" class="Symbol">:</a> <a id="1984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1988" href="Relation.Nullary.Decidable.Core.html#1979" class="Bound">a</a> <a id="1990" class="Keyword">where</a>
  <a id="1998" class="Keyword">constructor</a> <a id="_because_"></a><a id="2010" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">_because_</a>
  <a id="2022" class="Keyword">field</a>
    <a id="Dec.does"></a><a id="2032" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="2038" class="Symbol">:</a> <a id="2040" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
    <a id="Dec.proof"></a><a id="2049" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="2055" class="Symbol">:</a> <a id="2057" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2066" href="Relation.Nullary.Decidable.Core.html#1971" class="Bound">A</a> <a id="2068" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>

<a id="2074" class="Keyword">open</a> <a id="2079" href="Relation.Nullary.Decidable.Core.html#1966" class="Module">Dec</a> <a id="2083" class="Keyword">public</a>

<a id="2091" class="Keyword">pattern</a> <a id="yes"></a><a id="2099" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2103" href="Relation.Nullary.Decidable.Core.html#2126" class="Bound">a</a> <a id="2105" class="Symbol">=</a>  <a id="2108" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="2113" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2121" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2126" href="Relation.Nullary.Decidable.Core.html#2126" class="Bound">a</a>
<a id="2128" class="Keyword">pattern</a> <a id="no"></a><a id="2136" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2139" href="Relation.Nullary.Decidable.Core.html#2162" class="Bound">¬a</a> <a id="2142" class="Symbol">=</a> <a id="2144" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2150" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2158" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2162" href="Relation.Nullary.Decidable.Core.html#2162" class="Bound">¬a</a>

<a id="2166" class="Comment">------------------------------------------------------------------------</a>
<a id="2239" class="Comment">-- Flattening</a>

<a id="2254" class="Keyword">module</a> <a id="2261" href="Relation.Nullary.Decidable.Core.html#2261" class="Module">_</a> <a id="2263" class="Symbol">{</a><a id="2264" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a> <a id="2266" class="Symbol">:</a> <a id="2268" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2272" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="2273" class="Symbol">}</a> <a id="2275" class="Keyword">where</a>

  <a id="2284" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="2293" class="Symbol">:</a> <a id="2295" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2299" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a> <a id="2301" class="Symbol">→</a> <a id="2303" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2307" href="Relation.Nullary.Decidable.Core.html#2272" class="Bound">a</a>
  <a id="2311" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="2320" class="Symbol">(</a><a id="2321" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2327" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2335" class="Symbol">_)</a> <a id="2338" class="Symbol">=</a> <a id="2340" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a>
  <a id="2344" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="2353" class="Symbol">(</a><a id="2354" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2360" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2368" class="Symbol">_)</a> <a id="2371" class="Symbol">=</a> <a id="2373" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

  <a id="2378" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2392" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a> <a id="2394" class="Symbol">→</a> <a id="2396" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2400" href="Relation.Nullary.Decidable.Core.html#2272" class="Bound">a</a>
  <a id="2404" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="2412" class="Symbol">(</a><a id="2413" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2419" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2427" class="Symbol">_)</a> <a id="2430" class="Symbol">=</a> <a id="2432" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2434" href="Relation.Nullary.Decidable.Core.html#2264" class="Bound">A</a>
  <a id="2438" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="2446" class="Symbol">(</a><a id="2447" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2453" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2461" class="Symbol">_)</a> <a id="2464" class="Symbol">=</a> <a id="2466" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>

<a id="2469" class="Comment">------------------------------------------------------------------------</a>
<a id="2542" class="Comment">-- Recompute</a>

<a id="2556" class="Comment">-- Given an irrelevant proof of a decidable type, a proof can</a>
<a id="2618" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>

<a id="recompute"></a><a id="2680" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2690" class="Symbol">:</a> <a id="2692" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2696" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="2698" class="Symbol">→</a> <a id="2700" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="2713" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="2715" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Relation.Nullary.Reflects.html#2054" class="Function">Reflects.recompute</a> <a id="2746" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2748" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a>

<a id="recompute-constant"></a><a id="2755" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a> <a id="2774" class="Symbol">:</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Relation.Nullary.Decidable.Core.html#2777" class="Bound">a?</a> <a id="2780" class="Symbol">:</a> <a id="2782" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2786" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2787" class="Symbol">)</a> <a id="2789" class="Symbol">(</a><a id="2790" href="Relation.Nullary.Decidable.Core.html#2790" class="Bound">p</a> <a id="2792" href="Relation.Nullary.Decidable.Core.html#2792" class="Bound">q</a> <a id="2794" class="Symbol">:</a> <a id="2796" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2797" class="Symbol">)</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2811" href="Relation.Nullary.Decidable.Core.html#2777" class="Bound">a?</a> <a id="2814" href="Relation.Nullary.Decidable.Core.html#2790" class="Bound">p</a> <a id="2816" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2818" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2828" href="Relation.Nullary.Decidable.Core.html#2777" class="Bound">a?</a> <a id="2831" href="Relation.Nullary.Decidable.Core.html#2792" class="Bound">q</a>
<a id="2833" href="Relation.Nullary.Decidable.Core.html#2755" class="Function">recompute-constant</a> <a id="2852" class="Symbol">=</a> <a id="2854" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">Recomputable.recompute-constant</a> <a id="2886" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2888" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a>

<a id="recompute-irrelevant-id"></a><a id="2899" href="Relation.Nullary.Decidable.Core.html#2899" class="Function">recompute-irrelevant-id</a> <a id="2923" class="Symbol">:</a> <a id="2925" class="Symbol">(</a><a id="2926" href="Relation.Nullary.Decidable.Core.html#2926" class="Bound">a?</a> <a id="2929" class="Symbol">:</a> <a id="2931" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2935" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2936" class="Symbol">)</a> <a id="2938" class="Symbol">→</a> <a id="2940" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="2951" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="2953" class="Symbol">→</a> <a id="2955" class="Symbol">(</a><a id="2956" href="Relation.Nullary.Decidable.Core.html#2956" class="Bound">a</a> <a id="2958" class="Symbol">:</a> <a id="2960" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="2961" class="Symbol">)</a> <a id="2963" class="Symbol">→</a> <a id="2965" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2975" href="Relation.Nullary.Decidable.Core.html#2926" class="Bound">a?</a> <a id="2978" href="Relation.Nullary.Decidable.Core.html#2956" class="Bound">a</a> <a id="2980" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2982" href="Relation.Nullary.Decidable.Core.html#2956" class="Bound">a</a>
<a id="2984" href="Relation.Nullary.Decidable.Core.html#2899" class="Function">recompute-irrelevant-id</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">Recomputable.recompute-irrelevant-id</a> <a id="3047" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3049" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a>

<a id="3060" class="Comment">------------------------------------------------------------------------</a>
<a id="3133" class="Comment">-- Interaction with negation, sum, product etc.</a>

<a id="3182" class="Keyword">infixr</a> <a id="3189" class="Number">1</a> <a id="3191" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a>
<a id="3199" class="Keyword">infixr</a> <a id="3206" class="Number">2</a> <a id="3208" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a> <a id="3216" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">_→-dec_</a>

<a id="T?"></a><a id="3225" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="3228" class="Symbol">:</a> <a id="3230" class="Symbol">∀</a> <a id="3232" href="Relation.Nullary.Decidable.Core.html#3232" class="Bound">x</a> <a id="3234" class="Symbol">→</a> <a id="3236" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3240" class="Symbol">(</a><a id="3241" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3243" href="Relation.Nullary.Decidable.Core.html#3232" class="Bound">x</a><a id="3244" class="Symbol">)</a>
<a id="3246" href="Relation.Nullary.Decidable.Core.html#3225" class="Function">T?</a> <a id="3249" href="Relation.Nullary.Decidable.Core.html#3249" class="Bound">x</a> <a id="3251" class="Symbol">=</a> <a id="3253" href="Relation.Nullary.Decidable.Core.html#3249" class="Bound">x</a> <a id="3255" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="3263" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="3274" href="Relation.Nullary.Decidable.Core.html#3249" class="Bound">x</a>

<a id="¬?"></a><a id="3277" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3286" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3288" class="Symbol">→</a> <a id="3290" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3294" class="Symbol">(</a><a id="3295" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3297" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="3298" class="Symbol">)</a>
<a id="3300" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3306" class="Symbol">(</a><a id="3307" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="3310" href="Relation.Nullary.Decidable.Core.html#3310" class="Bound">a?</a><a id="3312" class="Symbol">)</a> <a id="3314" class="Symbol">=</a> <a id="3316" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3320" class="Symbol">(</a><a id="3321" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3326" href="Relation.Nullary.Decidable.Core.html#3310" class="Bound">a?</a><a id="3328" class="Symbol">)</a>
<a id="3330" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3336" class="Symbol">(</a><a id="3337" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="3340" href="Relation.Nullary.Decidable.Core.html#3340" class="Bound">a?</a><a id="3342" class="Symbol">)</a> <a id="3344" class="Symbol">=</a> <a id="3346" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="3357" class="Symbol">(</a><a id="3358" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3364" href="Relation.Nullary.Decidable.Core.html#3340" class="Bound">a?</a><a id="3366" class="Symbol">)</a>

<a id="⊤-dec"></a><a id="3369" href="Relation.Nullary.Decidable.Core.html#3369" class="Function">⊤-dec</a> <a id="3375" class="Symbol">:</a> <a id="3377" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3381" class="Symbol">{</a><a id="3382" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="3383" class="Symbol">}</a> <a id="3385" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a>
<a id="3387" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3393" href="Relation.Nullary.Decidable.Core.html#3369" class="Function">⊤-dec</a> <a id="3399" class="Symbol">=</a> <a id="3401" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="3406" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3412" href="Relation.Nullary.Decidable.Core.html#3369" class="Function">⊤-dec</a> <a id="3418" class="Symbol">=</a> <a id="3420" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a>

<a id="_×-dec_"></a><a id="3432" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a> <a id="3440" class="Symbol">:</a> <a id="3442" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3446" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3448" class="Symbol">→</a> <a id="3450" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3454" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="3456" class="Symbol">→</a> <a id="3458" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3462" class="Symbol">(</a><a id="3463" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3465" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3467" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="3468" class="Symbol">)</a>
<a id="3470" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3476" class="Symbol">(</a><a id="3477" href="Relation.Nullary.Decidable.Core.html#3477" class="Bound">a?</a> <a id="3480" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3486" href="Relation.Nullary.Decidable.Core.html#3486" class="Bound">b?</a><a id="3488" class="Symbol">)</a> <a id="3490" class="Symbol">=</a> <a id="3492" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3497" href="Relation.Nullary.Decidable.Core.html#3477" class="Bound">a?</a> <a id="3500" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="3502" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3507" href="Relation.Nullary.Decidable.Core.html#3486" class="Bound">b?</a>
<a id="3510" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3516" class="Symbol">(</a><a id="3517" href="Relation.Nullary.Decidable.Core.html#3517" class="Bound">a?</a> <a id="3520" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="3526" href="Relation.Nullary.Decidable.Core.html#3526" class="Bound">b?</a><a id="3528" class="Symbol">)</a> <a id="3530" class="Symbol">=</a> <a id="3532" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3538" href="Relation.Nullary.Decidable.Core.html#3517" class="Bound">a?</a> <a id="3541" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3552" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3558" href="Relation.Nullary.Decidable.Core.html#3526" class="Bound">b?</a>

<a id="⊥-dec"></a><a id="3562" href="Relation.Nullary.Decidable.Core.html#3562" class="Function">⊥-dec</a> <a id="3568" class="Symbol">:</a> <a id="3570" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3574" class="Symbol">{</a><a id="3575" href="Relation.Nullary.Decidable.Core.html#1378" class="Generalizable">a</a><a id="3576" class="Symbol">}</a> <a id="3578" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a>
<a id="3580" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3586" href="Relation.Nullary.Decidable.Core.html#3562" class="Function">⊥-dec</a>  <a id="3593" class="Symbol">=</a> <a id="3595" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="3601" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3607" href="Relation.Nullary.Decidable.Core.html#3562" class="Function">⊥-dec</a>  <a id="3614" class="Symbol">=</a> <a id="3616" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a>

<a id="_⊎-dec_"></a><a id="3628" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a> <a id="3636" class="Symbol">:</a> <a id="3638" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3642" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3644" class="Symbol">→</a> <a id="3646" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3650" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="3652" class="Symbol">→</a> <a id="3654" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3661" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3663" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="3664" class="Symbol">)</a>
<a id="3666" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3672" class="Symbol">(</a><a id="3673" href="Relation.Nullary.Decidable.Core.html#3673" class="Bound">a?</a> <a id="3676" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="3682" href="Relation.Nullary.Decidable.Core.html#3682" class="Bound">b?</a><a id="3684" class="Symbol">)</a> <a id="3686" class="Symbol">=</a> <a id="3688" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3693" href="Relation.Nullary.Decidable.Core.html#3673" class="Bound">a?</a> <a id="3696" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3698" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3703" href="Relation.Nullary.Decidable.Core.html#3682" class="Bound">b?</a>
<a id="3706" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3712" class="Symbol">(</a><a id="3713" href="Relation.Nullary.Decidable.Core.html#3713" class="Bound">a?</a> <a id="3716" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="3722" href="Relation.Nullary.Decidable.Core.html#3722" class="Bound">b?</a><a id="3724" class="Symbol">)</a> <a id="3726" class="Symbol">=</a> <a id="3728" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3734" href="Relation.Nullary.Decidable.Core.html#3713" class="Bound">a?</a> <a id="3737" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3748" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3754" href="Relation.Nullary.Decidable.Core.html#3722" class="Bound">b?</a>

<a id="_→-dec_"></a><a id="3758" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">_→-dec_</a> <a id="3766" class="Symbol">:</a> <a id="3768" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3772" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3774" class="Symbol">→</a> <a id="3776" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3780" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="3782" class="Symbol">→</a> <a id="3784" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="3791" class="Symbol">→</a> <a id="3793" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="3794" class="Symbol">)</a>
<a id="3796" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="3802" class="Symbol">(</a><a id="3803" href="Relation.Nullary.Decidable.Core.html#3803" class="Bound">a?</a> <a id="3806" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">→-dec</a> <a id="3812" href="Relation.Nullary.Decidable.Core.html#3812" class="Bound">b?</a><a id="3814" class="Symbol">)</a> <a id="3816" class="Symbol">=</a> <a id="3818" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3822" class="Symbol">(</a><a id="3823" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3828" href="Relation.Nullary.Decidable.Core.html#3803" class="Bound">a?</a><a id="3830" class="Symbol">)</a> <a id="3832" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3834" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3839" href="Relation.Nullary.Decidable.Core.html#3812" class="Bound">b?</a>
<a id="3842" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3848" class="Symbol">(</a><a id="3849" href="Relation.Nullary.Decidable.Core.html#3849" class="Bound">a?</a> <a id="3852" href="Relation.Nullary.Decidable.Core.html#3758" class="Function Operator">→-dec</a> <a id="3858" href="Relation.Nullary.Decidable.Core.html#3858" class="Bound">b?</a><a id="3860" class="Symbol">)</a> <a id="3862" class="Symbol">=</a> <a id="3864" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3870" href="Relation.Nullary.Decidable.Core.html#3849" class="Bound">a?</a> <a id="3873" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3884" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="3890" href="Relation.Nullary.Decidable.Core.html#3858" class="Bound">b?</a>

<a id="3894" class="Comment">------------------------------------------------------------------------</a>
<a id="3967" class="Comment">-- Relationship with Maybe</a>

<a id="dec⇒maybe"></a><a id="3995" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="4005" class="Symbol">:</a> <a id="4007" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4011" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4013" class="Symbol">→</a> <a id="4015" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="4021" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="4023" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="4033" class="Symbol">(</a> <a id="4035" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4040" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4048" href="Relation.Nullary.Decidable.Core.html#4048" class="Bound">[a]</a><a id="4051" class="Symbol">)</a> <a id="4053" class="Symbol">=</a> <a id="4055" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4060" class="Symbol">(</a><a id="4061" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="4068" href="Relation.Nullary.Decidable.Core.html#4048" class="Bound">[a]</a><a id="4071" class="Symbol">)</a>
<a id="4073" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a> <a id="4083" class="Symbol">(</a><a id="4084" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4090" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="4099" class="Symbol">_</a> <a id="4101" class="Symbol">)</a> <a id="4103" class="Symbol">=</a> <a id="4105" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="4114" class="Comment">------------------------------------------------------------------------</a>
<a id="4187" class="Comment">-- Relationship with Sum</a>

<a id="toSum"></a><a id="4213" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a> <a id="4219" class="Symbol">:</a> <a id="4221" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4225" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4227" class="Symbol">→</a> <a id="4229" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4231" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4233" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4235" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="4237" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a> <a id="4243" class="Symbol">(</a> <a id="4245" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="4250" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="4259" href="Relation.Nullary.Decidable.Core.html#4259" class="Bound">[p]</a><a id="4262" class="Symbol">)</a> <a id="4264" class="Symbol">=</a> <a id="4266" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4271" class="Symbol">(</a><a id="4272" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a>  <a id="4280" href="Relation.Nullary.Decidable.Core.html#4259" class="Bound">[p]</a><a id="4283" class="Symbol">)</a>
<a id="4285" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a> <a id="4291" class="Symbol">(</a><a id="4292" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4298" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4306" href="Relation.Nullary.Decidable.Core.html#4306" class="Bound">[¬p]</a><a id="4310" class="Symbol">)</a> <a id="4312" class="Symbol">=</a> <a id="4314" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4319" class="Symbol">(</a><a id="4320" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="4327" href="Relation.Nullary.Decidable.Core.html#4306" class="Bound">[¬p]</a><a id="4331" class="Symbol">)</a>

<a id="fromSum"></a><a id="4334" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a> <a id="4342" class="Symbol">:</a> <a id="4344" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4346" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="4348" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="4350" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4352" class="Symbol">→</a> <a id="4354" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4358" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="4360" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a> <a id="4368" class="Symbol">(</a><a id="4369" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4374" href="Relation.Nullary.Decidable.Core.html#4374" class="Bound">p</a><a id="4375" class="Symbol">)</a>  <a id="4378" class="Symbol">=</a> <a id="4380" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4384" href="Relation.Nullary.Decidable.Core.html#4374" class="Bound">p</a>
<a id="4386" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a> <a id="4394" class="Symbol">(</a><a id="4395" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="4400" href="Relation.Nullary.Decidable.Core.html#4400" class="Bound">¬p</a><a id="4402" class="Symbol">)</a> <a id="4404" class="Symbol">=</a> <a id="4406" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4409" href="Relation.Nullary.Decidable.Core.html#4400" class="Bound">¬p</a>

<a id="4413" class="Comment">------------------------------------------------------------------------</a>
<a id="4486" class="Comment">-- Relationship with booleans</a>

<a id="4517" class="Comment">-- `isYes` is a stricter version of `does`. The lack of computation</a>
<a id="4585" class="Comment">-- means that we can recover the proposition `P` from `isYes a?` by</a>
<a id="4653" class="Comment">-- unification. This is useful when we are using the decision procedure</a>
<a id="4725" class="Comment">-- for proof automation.</a>

<a id="isYes"></a><a id="4751" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4757" class="Symbol">:</a> <a id="4759" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4763" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4765" class="Symbol">→</a> <a id="4767" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4772" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4778" class="Symbol">(</a><a id="4779" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="4785" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4793" class="Symbol">_)</a> <a id="4796" class="Symbol">=</a> <a id="4798" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="4803" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="4809" class="Symbol">(</a><a id="4810" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="4816" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="4824" class="Symbol">_)</a> <a id="4827" class="Symbol">=</a> <a id="4829" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="isNo"></a><a id="4836" href="Relation.Nullary.Decidable.Core.html#4836" class="Function">isNo</a> <a id="4841" class="Symbol">:</a> <a id="4843" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4847" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4849" class="Symbol">→</a> <a id="4851" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a>
<a id="4856" href="Relation.Nullary.Decidable.Core.html#4836" class="Function">isNo</a> <a id="4861" class="Symbol">=</a> <a id="4863" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="4867" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4869" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a>

<a id="True"></a><a id="4876" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="4881" class="Symbol">:</a> <a id="4883" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4887" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4889" class="Symbol">→</a> <a id="4891" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4895" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="4900" class="Symbol">=</a> <a id="4902" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4904" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4906" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a>

<a id="False"></a><a id="4913" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="4919" class="Symbol">:</a> <a id="4921" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4925" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="4927" class="Symbol">→</a> <a id="4929" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="4933" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="4939" class="Symbol">=</a> <a id="4941" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4943" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="4945" href="Relation.Nullary.Decidable.Core.html#4836" class="Function">isNo</a>

<a id="4951" class="Comment">-- The traditional name for isYes is ⌊_⌋, indicating the stripping of evidence.</a>
<a id="⌊_⌋"></a><a id="5031" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊_⌋</a> <a id="5035" class="Symbol">=</a> <a id="5037" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a>

<a id="5044" class="Comment">------------------------------------------------------------------------</a>
<a id="5117" class="Comment">-- Witnesses</a>

<a id="5131" class="Comment">-- Gives a witness to the &quot;truth&quot;.</a>
<a id="toWitness"></a><a id="5166" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5176" class="Symbol">:</a> <a id="5178" class="Symbol">{</a><a id="5179" href="Relation.Nullary.Decidable.Core.html#5179" class="Bound">a?</a> <a id="5182" class="Symbol">:</a> <a id="5184" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5188" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5189" class="Symbol">}</a> <a id="5191" class="Symbol">→</a> <a id="5193" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="5198" href="Relation.Nullary.Decidable.Core.html#5179" class="Bound">a?</a> <a id="5201" class="Symbol">→</a> <a id="5203" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="5205" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5215" class="Symbol">{</a><a id="5216" class="Argument">a?</a> <a id="5219" class="Symbol">=</a> <a id="5221" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5227" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5235" href="Relation.Nullary.Decidable.Core.html#5235" class="Bound">[a]</a><a id="5238" class="Symbol">}</a> <a id="5240" class="Symbol">_</a>  <a id="5243" class="Symbol">=</a> <a id="5245" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5252" href="Relation.Nullary.Decidable.Core.html#5235" class="Bound">[a]</a>
<a id="5256" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="5266" class="Symbol">{</a><a id="5267" class="Argument">a?</a> <a id="5270" class="Symbol">=</a> <a id="5272" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5278" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="5287" class="Symbol">_</a> <a id="5289" class="Symbol">}</a> <a id="5291" class="Symbol">()</a>

<a id="5295" class="Comment">-- Establishes a &quot;truth&quot;, given a witness.</a>
<a id="fromWitness"></a><a id="5338" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="5350" class="Symbol">:</a> <a id="5352" class="Symbol">{</a><a id="5353" href="Relation.Nullary.Decidable.Core.html#5353" class="Bound">a?</a> <a id="5356" class="Symbol">:</a> <a id="5358" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5362" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5363" class="Symbol">}</a> <a id="5365" class="Symbol">→</a> <a id="5367" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="5369" class="Symbol">→</a> <a id="5371" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="5376" href="Relation.Nullary.Decidable.Core.html#5353" class="Bound">a?</a>
<a id="5379" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="5391" class="Symbol">{</a><a id="5392" class="Argument">a?</a> <a id="5395" class="Symbol">=</a> <a id="5397" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5403" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="5413" class="Symbol">_</a> <a id="5415" class="Symbol">}</a> <a id="5417" class="Symbol">=</a> <a id="5419" href="Function.Base.html#725" class="Function">const</a> <a id="5425" class="Symbol">_</a>
<a id="5427" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="5439" class="Symbol">{</a><a id="5440" class="Argument">a?</a> <a id="5443" class="Symbol">=</a> <a id="5445" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5451" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5459" href="Relation.Nullary.Decidable.Core.html#5459" class="Bound">[¬a]</a><a id="5463" class="Symbol">}</a> <a id="5465" class="Symbol">=</a> <a id="5467" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5474" href="Relation.Nullary.Decidable.Core.html#5459" class="Bound">[¬a]</a>

<a id="5480" class="Comment">-- Variants for False.</a>
<a id="toWitnessFalse"></a><a id="5503" href="Relation.Nullary.Decidable.Core.html#5503" class="Function">toWitnessFalse</a> <a id="5518" class="Symbol">:</a> <a id="5520" class="Symbol">{</a><a id="5521" href="Relation.Nullary.Decidable.Core.html#5521" class="Bound">a?</a> <a id="5524" class="Symbol">:</a> <a id="5526" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5530" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5531" class="Symbol">}</a> <a id="5533" class="Symbol">→</a> <a id="5535" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="5541" href="Relation.Nullary.Decidable.Core.html#5521" class="Bound">a?</a> <a id="5544" class="Symbol">→</a> <a id="5546" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="5548" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="5550" href="Relation.Nullary.Decidable.Core.html#5503" class="Function">toWitnessFalse</a> <a id="5565" class="Symbol">{</a><a id="5566" class="Argument">a?</a> <a id="5569" class="Symbol">=</a> <a id="5571" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5577" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="5587" class="Symbol">_</a> <a id="5589" class="Symbol">}</a> <a id="5591" class="Symbol">()</a>
<a id="5594" href="Relation.Nullary.Decidable.Core.html#5503" class="Function">toWitnessFalse</a> <a id="5609" class="Symbol">{</a><a id="5610" class="Argument">a?</a> <a id="5613" class="Symbol">=</a> <a id="5615" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5621" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5629" href="Relation.Nullary.Decidable.Core.html#5629" class="Bound">[¬a]</a><a id="5633" class="Symbol">}</a> <a id="5635" class="Symbol">_</a>  <a id="5638" class="Symbol">=</a> <a id="5640" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5647" href="Relation.Nullary.Decidable.Core.html#5629" class="Bound">[¬a]</a>

<a id="fromWitnessFalse"></a><a id="5653" href="Relation.Nullary.Decidable.Core.html#5653" class="Function">fromWitnessFalse</a> <a id="5670" class="Symbol">:</a> <a id="5672" class="Symbol">{</a><a id="5673" href="Relation.Nullary.Decidable.Core.html#5673" class="Bound">a?</a> <a id="5676" class="Symbol">:</a> <a id="5678" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5682" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5683" class="Symbol">}</a> <a id="5685" class="Symbol">→</a> <a id="5687" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="5689" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="5691" class="Symbol">→</a> <a id="5693" href="Relation.Nullary.Decidable.Core.html#4913" class="Function">False</a> <a id="5699" href="Relation.Nullary.Decidable.Core.html#5673" class="Bound">a?</a>
<a id="5702" href="Relation.Nullary.Decidable.Core.html#5653" class="Function">fromWitnessFalse</a> <a id="5719" class="Symbol">{</a><a id="5720" class="Argument">a?</a> <a id="5723" class="Symbol">=</a> <a id="5725" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5731" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5739" href="Relation.Nullary.Decidable.Core.html#5739" class="Bound">[a]</a><a id="5742" class="Symbol">}</a> <a id="5744" class="Symbol">=</a> <a id="5746" href="Function.Base.html#1657" class="Function">flip</a> <a id="5751" href="Function.Base.html#1993" class="Function Operator">_$_</a> <a id="5755" class="Symbol">(</a><a id="5756" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5763" href="Relation.Nullary.Decidable.Core.html#5739" class="Bound">[a]</a><a id="5766" class="Symbol">)</a>
<a id="5768" href="Relation.Nullary.Decidable.Core.html#5653" class="Function">fromWitnessFalse</a> <a id="5785" class="Symbol">{</a><a id="5786" class="Argument">a?</a> <a id="5789" class="Symbol">=</a> <a id="5791" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="5797" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="5806" class="Symbol">_</a> <a id="5808" class="Symbol">}</a> <a id="5810" class="Symbol">=</a> <a id="5812" href="Function.Base.html#725" class="Function">const</a> <a id="5818" class="Symbol">_</a>

<a id="5821" class="Comment">-- If a decision procedure returns &quot;yes&quot;, then we can extract the</a>
<a id="5887" class="Comment">-- proof using from-yes.</a>
<a id="from-yes"></a><a id="5912" href="Relation.Nullary.Decidable.Core.html#5912" class="Function">from-yes</a> <a id="5921" class="Symbol">:</a> <a id="5923" class="Symbol">(</a><a id="5924" href="Relation.Nullary.Decidable.Core.html#5924" class="Bound">a?</a> <a id="5927" class="Symbol">:</a> <a id="5929" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="5933" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="5934" class="Symbol">)</a> <a id="5936" class="Symbol">→</a> <a id="5938" href="Relation.Nullary.Decidable.Core.html#2284" class="Function">From-yes</a> <a id="5947" href="Relation.Nullary.Decidable.Core.html#5924" class="Bound">a?</a>
<a id="5950" href="Relation.Nullary.Decidable.Core.html#5912" class="Function">from-yes</a> <a id="5959" class="Symbol">(</a><a id="5960" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="5966" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="5974" href="Relation.Nullary.Decidable.Core.html#5974" class="Bound">[a]</a><a id="5977" class="Symbol">)</a> <a id="5979" class="Symbol">=</a> <a id="5981" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="5988" href="Relation.Nullary.Decidable.Core.html#5974" class="Bound">[a]</a>
<a id="5992" href="Relation.Nullary.Decidable.Core.html#5912" class="Function">from-yes</a> <a id="6001" class="Symbol">(</a><a id="6002" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6008" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6016" class="Symbol">_</a> <a id="6018" class="Symbol">)</a> <a id="6020" class="Symbol">=</a> <a id="6022" class="Symbol">_</a>

<a id="6025" class="Comment">-- If a decision procedure returns &quot;no&quot;, then we can extract the proof</a>
<a id="6096" class="Comment">-- using from-no.</a>
<a id="from-no"></a><a id="6114" href="Relation.Nullary.Decidable.Core.html#6114" class="Function">from-no</a> <a id="6122" class="Symbol">:</a> <a id="6124" class="Symbol">(</a><a id="6125" href="Relation.Nullary.Decidable.Core.html#6125" class="Bound">a?</a> <a id="6128" class="Symbol">:</a> <a id="6130" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6134" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6135" class="Symbol">)</a> <a id="6137" class="Symbol">→</a> <a id="6139" href="Relation.Nullary.Decidable.Core.html#2378" class="Function">From-no</a> <a id="6147" href="Relation.Nullary.Decidable.Core.html#6125" class="Bound">a?</a>
<a id="6150" href="Relation.Nullary.Decidable.Core.html#6114" class="Function">from-no</a> <a id="6158" class="Symbol">(</a><a id="6159" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6165" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6173" href="Relation.Nullary.Decidable.Core.html#6173" class="Bound">[¬a]</a><a id="6177" class="Symbol">)</a> <a id="6179" class="Symbol">=</a> <a id="6181" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6188" href="Relation.Nullary.Decidable.Core.html#6173" class="Bound">[¬a]</a>
<a id="6193" href="Relation.Nullary.Decidable.Core.html#6114" class="Function">from-no</a> <a id="6201" class="Symbol">(</a><a id="6202" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6208" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="6218" class="Symbol">_</a> <a id="6220" class="Symbol">)</a> <a id="6222" class="Symbol">=</a> <a id="6224" class="Symbol">_</a>

<a id="6227" class="Comment">------------------------------------------------------------------------</a>
<a id="6300" class="Comment">-- Maps</a>

<a id="map′"></a><a id="6309" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6314" class="Symbol">:</a> <a id="6316" class="Symbol">(</a><a id="6317" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="6319" class="Symbol">→</a> <a id="6321" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a><a id="6322" class="Symbol">)</a> <a id="6324" class="Symbol">→</a> <a id="6326" class="Symbol">(</a><a id="6327" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a> <a id="6329" class="Symbol">→</a> <a id="6331" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6332" class="Symbol">)</a> <a id="6334" class="Symbol">→</a> <a id="6336" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6340" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="6342" class="Symbol">→</a> <a id="6344" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6348" href="Relation.Nullary.Decidable.Core.html#1396" class="Generalizable">B</a>
<a id="6350" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a>  <a id="6356" class="Symbol">(</a><a id="6357" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6362" href="Relation.Nullary.Decidable.Core.html#6362" class="Bound">A→B</a> <a id="6366" href="Relation.Nullary.Decidable.Core.html#6366" class="Bound">B→A</a> <a id="6370" href="Relation.Nullary.Decidable.Core.html#6370" class="Bound">a?</a><a id="6372" class="Symbol">)</a>                   <a id="6392" class="Symbol">=</a> <a id="6394" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="6399" href="Relation.Nullary.Decidable.Core.html#6370" class="Bound">a?</a>
<a id="6402" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="6408" class="Symbol">(</a><a id="6409" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6414" href="Relation.Nullary.Decidable.Core.html#6414" class="Bound">A→B</a> <a id="6418" href="Relation.Nullary.Decidable.Core.html#6418" class="Bound">B→A</a> <a id="6422" class="Symbol">(</a><a id="6423" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6429" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="6438" href="Relation.Nullary.Decidable.Core.html#6438" class="Bound">[a]</a><a id="6441" class="Symbol">))</a> <a id="6444" class="Symbol">=</a> <a id="6446" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="6449" class="Symbol">(</a><a id="6450" href="Relation.Nullary.Decidable.Core.html#6414" class="Bound">A→B</a> <a id="6454" class="Symbol">(</a><a id="6455" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6462" href="Relation.Nullary.Decidable.Core.html#6438" class="Bound">[a]</a><a id="6465" class="Symbol">))</a>
<a id="6468" href="Relation.Nullary.Decidable.Core.html#2049" class="Field">proof</a> <a id="6474" class="Symbol">(</a><a id="6475" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6480" href="Relation.Nullary.Decidable.Core.html#6480" class="Bound">A→B</a> <a id="6484" href="Relation.Nullary.Decidable.Core.html#6484" class="Bound">B→A</a> <a id="6488" class="Symbol">(</a><a id="6489" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6495" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6503" href="Relation.Nullary.Decidable.Core.html#6503" class="Bound">[¬a]</a><a id="6507" class="Symbol">))</a> <a id="6510" class="Symbol">=</a> <a id="6512" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="6515" class="Symbol">(</a><a id="6516" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6523" href="Relation.Nullary.Decidable.Core.html#6503" class="Bound">[¬a]</a> <a id="6528" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6530" href="Relation.Nullary.Decidable.Core.html#6484" class="Bound">B→A</a><a id="6533" class="Symbol">)</a>

<a id="6536" class="Comment">------------------------------------------------------------------------</a>
<a id="6609" class="Comment">-- Relationship with double-negation</a>

<a id="6647" class="Comment">-- Decidable predicates are stable.</a>

<a id="decidable-stable"></a><a id="6684" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="6701" class="Symbol">:</a> <a id="6703" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6707" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a> <a id="6709" class="Symbol">→</a> <a id="6711" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="6718" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a>
<a id="6720" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="6737" class="Symbol">(</a><a id="6738" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6744" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="6753" href="Relation.Nullary.Decidable.Core.html#6753" class="Bound">[a]</a><a id="6756" class="Symbol">)</a> <a id="6758" href="Relation.Nullary.Decidable.Core.html#6758" class="Bound">¬¬a</a> <a id="6762" class="Symbol">=</a> <a id="6764" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6771" href="Relation.Nullary.Decidable.Core.html#6753" class="Bound">[a]</a>
<a id="6775" href="Relation.Nullary.Decidable.Core.html#6684" class="Function">decidable-stable</a> <a id="6792" class="Symbol">(</a><a id="6793" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6799" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="6807" href="Relation.Nullary.Decidable.Core.html#6807" class="Bound">[¬a]</a><a id="6811" class="Symbol">)</a> <a id="6813" href="Relation.Nullary.Decidable.Core.html#6813" class="Bound">¬¬a</a> <a id="6817" class="Symbol">=</a> <a id="6819" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6833" class="Symbol">(</a><a id="6834" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="6841" href="Relation.Nullary.Decidable.Core.html#6807" class="Bound">[¬a]</a><a id="6845" class="Symbol">)</a> <a id="6847" href="Relation.Nullary.Decidable.Core.html#6813" class="Bound">¬¬a</a>

<a id="¬-drop-Dec"></a><a id="6852" href="Relation.Nullary.Decidable.Core.html#6852" class="Function">¬-drop-Dec</a> <a id="6863" class="Symbol">:</a> <a id="6865" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6872" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6874" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6875" class="Symbol">)</a> <a id="6877" class="Symbol">→</a> <a id="6879" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="6883" class="Symbol">(</a><a id="6884" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="6886" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="6887" class="Symbol">)</a>
<a id="6889" href="Relation.Nullary.Decidable.Core.html#6852" class="Function">¬-drop-Dec</a> <a id="6900" href="Relation.Nullary.Decidable.Core.html#6900" class="Bound">¬¬a?</a> <a id="6905" class="Symbol">=</a> <a id="6907" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6912" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="6927" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="6941" class="Symbol">(</a><a id="6942" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="6945" href="Relation.Nullary.Decidable.Core.html#6900" class="Bound">¬¬a?</a><a id="6949" class="Symbol">)</a>

<a id="6952" class="Comment">-- A double-negation-translated variant of excluded middle (or: every</a>
<a id="7022" class="Comment">-- nullary relation is decidable in the double-negation monad).</a>

<a id="¬¬-excluded-middle"></a><a id="7087" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a> <a id="7106" class="Symbol">:</a> <a id="7108" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="7123" class="Symbol">(</a><a id="7124" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="7128" href="Relation.Nullary.Decidable.Core.html#1394" class="Generalizable">A</a><a id="7129" class="Symbol">)</a>
<a id="7131" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a> <a id="7150" href="Relation.Nullary.Decidable.Core.html#7150" class="Bound">¬?a</a> <a id="7154" class="Symbol">=</a> <a id="7156" href="Relation.Nullary.Decidable.Core.html#7150" class="Bound">¬?a</a> <a id="7160" class="Symbol">(</a><a id="7161" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="7164" class="Symbol">(λ</a> <a id="7167" href="Relation.Nullary.Decidable.Core.html#7167" class="Bound">a</a> <a id="7169" class="Symbol">→</a> <a id="7171" href="Relation.Nullary.Decidable.Core.html#7150" class="Bound">¬?a</a> <a id="7175" class="Symbol">(</a><a id="7176" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="7180" href="Relation.Nullary.Decidable.Core.html#7167" class="Bound">a</a><a id="7181" class="Symbol">)))</a>


<a id="7187" class="Comment">------------------------------------------------------------------------</a>
<a id="7260" class="Comment">-- DEPRECATED NAMES</a>
<a id="7280" class="Comment">------------------------------------------------------------------------</a>
<a id="7353" class="Comment">-- Please use the new names as continuing support for the old names is</a>
<a id="7424" class="Comment">-- not guaranteed.</a>

<a id="7444" class="Comment">-- Version 2.0</a>

<a id="excluded-middle"></a><a id="7460" href="Relation.Nullary.Decidable.Core.html#7460" class="Function">excluded-middle</a> <a id="7476" class="Symbol">=</a> <a id="7478" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a>
<a id="7497" class="Symbol">{-#</a> <a id="7501" class="Keyword">WARNING_ON_USAGE</a> <a id="7518" class="Pragma">excluded-middle</a>
<a id="7534" class="String">&quot;Warning: excluded-middle was deprecated in v2.0.
Please use ¬¬-excluded-middle instead.&quot;</a>
<a id="7624" class="Symbol">#-}</a>

<a id="7629" class="Comment">-- Version 2.1</a>

<a id="decToMaybe"></a><a id="7645" href="Relation.Nullary.Decidable.Core.html#7645" class="Function">decToMaybe</a> <a id="7656" class="Symbol">=</a> <a id="7658" href="Relation.Nullary.Decidable.Core.html#3995" class="Function">dec⇒maybe</a>
<a id="7668" class="Symbol">{-#</a> <a id="7672" class="Keyword">WARNING_ON_USAGE</a> <a id="7689" class="Pragma">decToMaybe</a>
<a id="7700" class="String">&quot;Warning: decToMaybe was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.dec⇒maybe instead.&quot;</a>
<a id="7808" class="Symbol">#-}</a>

<a id="fromDec"></a><a id="7813" href="Relation.Nullary.Decidable.Core.html#7813" class="Function">fromDec</a> <a id="7821" class="Symbol">=</a> <a id="7823" href="Relation.Nullary.Decidable.Core.html#4213" class="Function">toSum</a>
<a id="7829" class="Symbol">{-#</a> <a id="7833" class="Keyword">WARNING_ON_USAGE</a> <a id="7850" class="Pragma">fromDec</a>
<a id="7858" class="String">&quot;Warning: fromDec was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.toSum instead.&quot;</a>
<a id="7959" class="Symbol">#-}</a>

<a id="toDec"></a><a id="7964" href="Relation.Nullary.Decidable.Core.html#7964" class="Function">toDec</a> <a id="7970" class="Symbol">=</a> <a id="7972" href="Relation.Nullary.Decidable.Core.html#4334" class="Function">fromSum</a>
<a id="7980" class="Symbol">{-#</a> <a id="7984" class="Keyword">WARNING_ON_USAGE</a> <a id="8001" class="Pragma">toDec</a>
<a id="8007" class="String">&quot;Warning: toDec was deprecated in v2.1.
Please use Relation.Nullary.Decidable.Core.fromSum instead.&quot;</a>
<a id="8108" class="Symbol">#-}</a></pre></body></html>


==> anc/html/Relation.Nullary.Decidable.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Decidable (Relation.Nullary.Decidable)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Decidable</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on and properties of decidable relations</a>
<a id="161" class="Comment">------------------------------------------------------------------------</a>

<a id="235" class="Symbol">{-#</a> <a id="239" class="Keyword">OPTIONS</a> <a id="247" class="Pragma">--cubical-compatible</a> <a id="268" class="Pragma">--safe</a> <a id="275" class="Symbol">#-}</a>

<a id="280" class="Keyword">module</a> <a id="287" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="314" class="Keyword">where</a>

<a id="321" class="Keyword">open</a> <a id="326" class="Keyword">import</a> <a id="333" href="Level.html" class="Module">Level</a> <a id="339" class="Keyword">using</a> <a id="345" class="Symbol">(</a><a id="346" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="351" class="Symbol">)</a>
<a id="353" class="Keyword">open</a> <a id="358" class="Keyword">import</a> <a id="365" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="391" class="Symbol">;</a> <a id="393" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="398" class="Symbol">)</a>
<a id="400" class="Keyword">open</a> <a id="405" class="Keyword">import</a> <a id="412" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="430" class="Keyword">using</a> <a id="436" class="Symbol">(</a><a id="437" href="Data.Product.Base.html#852" class="Function">∃</a><a id="438" class="Symbol">;</a> <a id="440" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="443" class="Symbol">)</a>
<a id="445" class="Keyword">open</a> <a id="450" class="Keyword">import</a> <a id="457" href="Function.Bundles.html" class="Module">Function.Bundles</a>
  <a id="476" class="Keyword">using</a> <a id="482" class="Symbol">(</a><a id="483" href="Function.Bundles.html#2413" class="Record">Injection</a><a id="492" class="Symbol">;</a> <a id="494" class="Keyword">module</a> <a id="501" href="Function.Bundles.html#2413" class="Module">Injection</a><a id="510" class="Symbol">;</a> <a id="512" class="Keyword">module</a> <a id="519" href="Function.Bundles.html#4750" class="Module">Equivalence</a><a id="530" class="Symbol">;</a> <a id="532" href="Function.Bundles.html#12398" class="Function Operator">_⇔_</a><a id="535" class="Symbol">;</a> <a id="537" href="Function.Bundles.html#12699" class="Function Operator">_↔_</a><a id="540" class="Symbol">;</a> <a id="542" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a><a id="547" class="Symbol">)</a>
<a id="549" class="Keyword">open</a> <a id="554" class="Keyword">import</a> <a id="561" href="Relation.Binary.Bundles.html" class="Module">Relation.Binary.Bundles</a> <a id="585" class="Keyword">using</a> <a id="591" class="Symbol">(</a><a id="592" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a><a id="598" class="Symbol">;</a> <a id="600" class="Keyword">module</a> <a id="607" href="Relation.Binary.Bundles.html#1235" class="Module">Setoid</a><a id="613" class="Symbol">)</a>
<a id="615" class="Keyword">open</a> <a id="620" class="Keyword">import</a> <a id="627" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a> <a id="655" class="Keyword">using</a> <a id="661" class="Symbol">(</a><a id="662" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="671" class="Symbol">)</a>
<a id="673" class="Keyword">open</a> <a id="678" class="Keyword">import</a> <a id="685" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="713" class="Keyword">using</a> <a id="719" class="Symbol">(</a><a id="720" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="730" class="Symbol">)</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="775" class="Keyword">using</a> <a id="781" class="Symbol">(</a><a id="782" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="784" class="Symbol">;</a> <a id="786" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="799" class="Symbol">)</a>
<a id="801" class="Keyword">open</a> <a id="806" class="Keyword">import</a> <a id="813" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="839" class="Keyword">using</a> <a id="845" class="Symbol">(</a><a id="846" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a><a id="852" class="Symbol">)</a>
<a id="854" class="Keyword">open</a> <a id="859" class="Keyword">import</a> <a id="866" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="909" class="Symbol">as</a> <a id="912" class="Module">≡</a>
  <a id="916" class="Keyword">using</a> <a id="922" class="Symbol">(</a><a id="923" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="926" class="Symbol">;</a> <a id="928" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="932" class="Symbol">;</a> <a id="934" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a><a id="937" class="Symbol">;</a> <a id="939" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a><a id="944" class="Symbol">)</a>

<a id="947" class="Keyword">private</a>
  <a id="957" class="Keyword">variable</a>
    <a id="970" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a> <a id="972" href="Relation.Nullary.Decidable.html#972" class="Generalizable">b</a> <a id="974" href="Relation.Nullary.Decidable.html#974" class="Generalizable">ℓ₁</a> <a id="977" href="Relation.Nullary.Decidable.html#977" class="Generalizable">ℓ₂</a> <a id="980" class="Symbol">:</a> <a id="982" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="992" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="994" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1002" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a>

<a id="1005" class="Comment">------------------------------------------------------------------------</a>
<a id="1078" class="Comment">-- Re-exporting the core definitions</a>

<a id="1116" class="Keyword">open</a> <a id="1121" class="Keyword">import</a> <a id="1128" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1160" class="Keyword">public</a>

<a id="1168" class="Comment">------------------------------------------------------------------------</a>
<a id="1241" class="Comment">-- Maps</a>

<a id="map"></a><a id="1250" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="1254" class="Symbol">:</a> <a id="1256" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1258" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="1260" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="1262" class="Symbol">→</a> <a id="1264" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1268" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1270" class="Symbol">→</a> <a id="1272" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1276" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a>
<a id="1278" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="1282" href="Relation.Nullary.Decidable.html#1282" class="Bound">A⇔B</a> <a id="1286" class="Symbol">=</a> <a id="1288" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1293" href="Function.Bundles.html#4808" class="Field">to</a> <a id="1296" href="Function.Bundles.html#4832" class="Field">from</a>
  <a id="1303" class="Keyword">where</a> <a id="1309" class="Keyword">open</a> <a id="1314" href="Function.Bundles.html#4750" class="Module">Equivalence</a> <a id="1326" href="Relation.Nullary.Decidable.html#1282" class="Bound">A⇔B</a>

<a id="1331" class="Comment">-- If there is an injection from one setoid to another, and the</a>
<a id="1395" class="Comment">-- latter&#39;s equivalence relation is decidable, then the former&#39;s</a>
<a id="1460" class="Comment">-- equivalence relation is also decidable.</a>

<a id="1504" class="Keyword">module</a> <a id="1511" href="Relation.Nullary.Decidable.html#1511" class="Module">_</a> <a id="1513" class="Symbol">{</a><a id="1514" href="Relation.Nullary.Decidable.html#1514" class="Bound">S</a> <a id="1516" class="Symbol">:</a> <a id="1518" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1525" href="Relation.Nullary.Decidable.html#970" class="Generalizable">a</a> <a id="1527" href="Relation.Nullary.Decidable.html#974" class="Generalizable">ℓ₁</a><a id="1529" class="Symbol">}</a> <a id="1531" class="Symbol">{</a><a id="1532" href="Relation.Nullary.Decidable.html#1532" class="Bound">T</a> <a id="1534" class="Symbol">:</a> <a id="1536" href="Relation.Binary.Bundles.html#1235" class="Record">Setoid</a> <a id="1543" href="Relation.Nullary.Decidable.html#972" class="Generalizable">b</a> <a id="1545" href="Relation.Nullary.Decidable.html#977" class="Generalizable">ℓ₂</a><a id="1547" class="Symbol">}</a> <a id="1549" class="Symbol">(</a><a id="1550" href="Relation.Nullary.Decidable.html#1550" class="Bound">injection</a> <a id="1560" class="Symbol">:</a> <a id="1562" href="Function.Bundles.html#2413" class="Record">Injection</a> <a id="1572" href="Relation.Nullary.Decidable.html#1514" class="Bound">S</a> <a id="1574" href="Relation.Nullary.Decidable.html#1532" class="Bound">T</a><a id="1575" class="Symbol">)</a> <a id="1577" class="Keyword">where</a>

  <a id="1586" class="Keyword">open</a> <a id="1591" href="Function.Bundles.html#2413" class="Module">Injection</a> <a id="1601" href="Relation.Nullary.Decidable.html#1550" class="Bound">injection</a>

  <a id="1614" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="1628" class="Symbol">:</a> <a id="1630" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1640" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₂._≈_</a> <a id="1648" class="Symbol">→</a> <a id="1650" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a> <a id="1660" href="Relation.Binary.Bundles.html#1324" class="Function Operator">Eq₁._≈_</a>
  <a id="1670" href="Relation.Nullary.Decidable.html#1614" class="Function">via-injection</a> <a id="1684" href="Relation.Nullary.Decidable.html#1684" class="Bound Operator">_≟_</a> <a id="1688" href="Relation.Nullary.Decidable.html#1688" class="Bound">x</a> <a id="1690" href="Relation.Nullary.Decidable.html#1690" class="Bound">y</a> <a id="1692" class="Symbol">=</a> <a id="1694" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="1699" href="Function.Bundles.html#2538" class="Field">injective</a> <a id="1709" href="Function.Bundles.html#2495" class="Field">cong</a> <a id="1714" class="Symbol">(</a><a id="1715" href="Function.Bundles.html#2469" class="Field">to</a> <a id="1718" href="Relation.Nullary.Decidable.html#1688" class="Bound">x</a> <a id="1720" href="Relation.Nullary.Decidable.html#1684" class="Bound Operator">≟</a> <a id="1722" href="Function.Bundles.html#2469" class="Field">to</a> <a id="1725" href="Relation.Nullary.Decidable.html#1690" class="Bound">y</a><a id="1726" class="Symbol">)</a>

<a id="1729" class="Comment">------------------------------------------------------------------------</a>
<a id="1802" class="Comment">-- A lemma relating True and Dec</a>

<a id="True-↔"></a><a id="1836" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="1843" class="Symbol">:</a> <a id="1845" class="Symbol">(</a><a id="1846" href="Relation.Nullary.Decidable.html#1846" class="Bound">a?</a> <a id="1849" class="Symbol">:</a> <a id="1851" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="1855" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="1856" class="Symbol">)</a> <a id="1858" class="Symbol">→</a> <a id="1860" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1871" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="1873" class="Symbol">→</a> <a id="1875" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="1880" href="Relation.Nullary.Decidable.html#1846" class="Bound">a?</a> <a id="1883" href="Function.Bundles.html#12699" class="Function Operator">↔</a> <a id="1885" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a>
<a id="1887" href="Relation.Nullary.Decidable.html#1836" class="Function">True-↔</a> <a id="1894" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a> <a id="1897" href="Relation.Nullary.Decidable.html#1897" class="Bound">irr</a> <a id="1901" class="Symbol">=</a> <a id="1903" href="Function.Bundles.html#14922" class="Function">mk↔ₛ′</a> <a id="1909" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="1912" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="1917" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="1925" class="Symbol">(</a><a id="1926" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="1934" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="1936" class="Symbol">)</a>
  <a id="1940" class="Keyword">where</a>
  <a id="1948" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="1951" class="Symbol">=</a> <a id="1953" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="1963" class="Symbol">{</a><a id="1964" class="Argument">a?</a> <a id="1967" class="Symbol">=</a> <a id="1969" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="1971" class="Symbol">}</a>
  <a id="1975" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="1980" class="Symbol">=</a> <a id="1982" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="1994" class="Symbol">{</a><a id="1995" class="Argument">a?</a> <a id="1998" class="Symbol">=</a> <a id="2000" href="Relation.Nullary.Decidable.html#1894" class="Bound">a?</a><a id="2002" class="Symbol">}</a>
  <a id="2006" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="2014" class="Symbol">:</a> <a id="2016" class="Symbol">∀</a> <a id="2018" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a> <a id="2020" class="Symbol">→</a> <a id="2022" href="Relation.Nullary.Decidable.html#1948" class="Function">to</a> <a id="2025" class="Symbol">(</a><a id="2026" href="Relation.Nullary.Decidable.html#1975" class="Function">from</a> <a id="2031" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2036" href="Relation.Nullary.Decidable.html#2018" class="Bound">a</a>
  <a id="2040" href="Relation.Nullary.Decidable.html#2006" class="Function">to-from</a> <a id="2048" href="Relation.Nullary.Decidable.html#2048" class="Bound">a</a> <a id="2050" class="Symbol">=</a> <a id="2052" href="Relation.Nullary.Decidable.html#1897" class="Bound">irr</a> <a id="2056" class="Symbol">_</a> <a id="2058" href="Relation.Nullary.Decidable.html#2048" class="Bound">a</a>
  <a id="2062" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="2070" class="Symbol">:</a> <a id="2072" class="Symbol">∀</a> <a id="2074" href="Relation.Nullary.Decidable.html#2074" class="Bound">a?</a> <a id="2077" class="Symbol">(</a><a id="2078" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a> <a id="2080" class="Symbol">:</a> <a id="2082" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="2087" href="Relation.Nullary.Decidable.html#2074" class="Bound">a?</a><a id="2089" class="Symbol">)</a> <a id="2091" class="Symbol">→</a> <a id="2093" href="Relation.Nullary.Decidable.Core.html#5338" class="Function">fromWitness</a> <a id="2105" class="Symbol">(</a><a id="2106" href="Relation.Nullary.Decidable.Core.html#5166" class="Function">toWitness</a> <a id="2116" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a><a id="2117" class="Symbol">)</a> <a id="2119" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2121" href="Relation.Nullary.Decidable.html#2078" class="Bound">x</a>
  <a id="2125" href="Relation.Nullary.Decidable.html#2062" class="Function">from-to</a> <a id="2133" class="Symbol">(</a><a id="2134" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2138" class="Symbol">_)</a> <a id="2141" class="Symbol">_</a> <a id="2143" class="Symbol">=</a> <a id="2145" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="2151" class="Comment">------------------------------------------------------------------------</a>
<a id="2224" class="Comment">-- Result of decidability</a>

<a id="isYes≗does"></a><a id="2251" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2262" class="Symbol">:</a> <a id="2264" class="Symbol">(</a><a id="2265" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a> <a id="2268" class="Symbol">:</a> <a id="2270" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2274" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">→</a> <a id="2279" href="Relation.Nullary.Decidable.Core.html#4751" class="Function">isYes</a> <a id="2285" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a> <a id="2288" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2290" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2295" href="Relation.Nullary.Decidable.html#2265" class="Bound">a?</a>
<a id="2298" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2309" class="Symbol">(</a><a id="2310" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2316" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2324" class="Symbol">_)</a> <a id="2327" class="Symbol">=</a> <a id="2329" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2334" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="2345" class="Symbol">(</a><a id="2346" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2352" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2360" class="Symbol">_)</a> <a id="2363" class="Symbol">=</a> <a id="2365" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-true"></a><a id="2371" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2380" class="Symbol">:</a> <a id="2382" class="Symbol">(</a><a id="2383" href="Relation.Nullary.Decidable.html#2383" class="Bound">a?</a> <a id="2386" class="Symbol">:</a> <a id="2388" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2392" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2393" class="Symbol">)</a> <a id="2395" class="Symbol">→</a> <a id="2397" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2399" class="Symbol">→</a> <a id="2401" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2406" href="Relation.Nullary.Decidable.html#2383" class="Bound">a?</a> <a id="2409" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2411" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2416" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2425" class="Symbol">(</a><a id="2426" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2432" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>   <a id="2442" class="Symbol">_</a> <a id="2444" class="Symbol">)</a> <a id="2446" href="Relation.Nullary.Decidable.html#2446" class="Bound">a</a> <a id="2448" class="Symbol">=</a> <a id="2450" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2455" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2464" class="Symbol">(</a><a id="2465" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2471" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2479" href="Relation.Nullary.Decidable.html#2479" class="Bound">[¬a]</a><a id="2483" class="Symbol">)</a> <a id="2485" href="Relation.Nullary.Decidable.html#2485" class="Bound">a</a> <a id="2487" class="Symbol">=</a> <a id="2489" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2503" href="Relation.Nullary.Decidable.html#2485" class="Bound">a</a> <a id="2505" class="Symbol">(</a><a id="2506" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2513" href="Relation.Nullary.Decidable.html#2479" class="Bound">[¬a]</a><a id="2517" class="Symbol">)</a>

<a id="dec-false"></a><a id="2520" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2530" class="Symbol">:</a> <a id="2532" class="Symbol">(</a><a id="2533" href="Relation.Nullary.Decidable.html#2533" class="Bound">a?</a> <a id="2536" class="Symbol">:</a> <a id="2538" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2542" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2543" class="Symbol">)</a> <a id="2545" class="Symbol">→</a> <a id="2547" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2549" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2551" class="Symbol">→</a> <a id="2553" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="2558" href="Relation.Nullary.Decidable.html#2533" class="Bound">a?</a> <a id="2561" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2563" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2569" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2586" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a>  <a id="2595" class="Symbol">_</a> <a id="2597" class="Symbol">)</a> <a id="2599" href="Relation.Nullary.Decidable.html#2599" class="Bound">¬a</a> <a id="2602" class="Symbol">=</a> <a id="2604" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="2609" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2626" href="Relation.Nullary.Decidable.Core.html#2010" class="InductiveConstructor Operator">because</a> <a id="2634" href="Relation.Nullary.Decidable.html#2634" class="Bound">[a]</a><a id="2637" class="Symbol">)</a> <a id="2639" href="Relation.Nullary.Decidable.html#2639" class="Bound">¬a</a> <a id="2642" class="Symbol">=</a> <a id="2644" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2658" class="Symbol">(</a><a id="2659" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="2666" href="Relation.Nullary.Decidable.html#2634" class="Bound">[a]</a><a id="2669" class="Symbol">)</a> <a id="2671" href="Relation.Nullary.Decidable.html#2639" class="Bound">¬a</a>

<a id="dec-yes-recompute"></a><a id="2675" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2693" class="Symbol">:</a> <a id="2695" class="Symbol">(</a><a id="2696" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2699" class="Symbol">:</a> <a id="2701" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2705" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2706" class="Symbol">)</a> <a id="2708" class="Symbol">→</a> <a id="2710" class="Symbol">.(</a><a id="2712" href="Relation.Nullary.Decidable.html#2712" class="Bound">a</a> <a id="2714" class="Symbol">:</a> <a id="2716" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2717" class="Symbol">)</a> <a id="2719" class="Symbol">→</a> <a id="2721" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2724" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2726" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2741" href="Relation.Nullary.Decidable.html#2696" class="Bound">a?</a> <a id="2744" href="Relation.Nullary.Decidable.html#2712" class="Bound">a</a><a id="2745" class="Symbol">)</a>
<a id="2747" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2765" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2768" href="Relation.Nullary.Decidable.html#2768" class="Bound">a</a> <a id="2770" class="Keyword">with</a> <a id="2775" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2779" class="Symbol">_</a> ← <a id="2783" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2786" class="Symbol">|</a> <a id="2788" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="2795" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="2804" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2807" class="Symbol">(</a><a id="2808" href="Relation.Nullary.Decidable.Core.html#2680" class="Function">recompute</a> <a id="2818" href="Relation.Nullary.Decidable.html#2765" class="Bound">a?</a> <a id="2821" href="Relation.Nullary.Decidable.html#2768" class="Bound">a</a><a id="2822" class="Symbol">)</a> <a id="2824" class="Symbol">=</a> <a id="2826" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="dec-yes-irr"></a><a id="2832" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="2844" class="Symbol">:</a> <a id="2846" class="Symbol">(</a><a id="2847" href="Relation.Nullary.Decidable.html#2847" class="Bound">a?</a> <a id="2850" class="Symbol">:</a> <a id="2852" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2856" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2857" class="Symbol">)</a> <a id="2859" class="Symbol">→</a> <a id="2861" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="2872" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="2874" class="Symbol">→</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Relation.Nullary.Decidable.html#2877" class="Bound">a</a> <a id="2879" class="Symbol">:</a> <a id="2881" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="2882" class="Symbol">)</a> <a id="2884" class="Symbol">→</a> <a id="2886" href="Relation.Nullary.Decidable.html#2847" class="Bound">a?</a> <a id="2889" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2891" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2895" href="Relation.Nullary.Decidable.html#2877" class="Bound">a</a>
<a id="2897" href="Relation.Nullary.Decidable.html#2832" class="Function">dec-yes-irr</a> <a id="2909" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2912" href="Relation.Nullary.Decidable.html#2912" class="Bound">irr</a> <a id="2916" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a> <a id="2918" class="Symbol">=</a>
  <a id="2922" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="2928" class="Symbol">(</a><a id="2929" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="2947" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2950" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a><a id="2951" class="Symbol">)</a> <a id="2953" class="Symbol">(</a><a id="2954" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">≡.cong</a> <a id="2961" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2965" class="Symbol">(</a><a id="2966" href="Relation.Nullary.Decidable.Core.html#2899" class="Function">recompute-irrelevant-id</a> <a id="2990" href="Relation.Nullary.Decidable.html#2909" class="Bound">a?</a> <a id="2993" href="Relation.Nullary.Decidable.html#2912" class="Bound">irr</a> <a id="2997" href="Relation.Nullary.Decidable.html#2916" class="Bound">a</a><a id="2998" class="Symbol">))</a>

<a id="dec-yes"></a><a id="3002" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="3010" class="Symbol">:</a> <a id="3012" class="Symbol">(</a><a id="3013" href="Relation.Nullary.Decidable.html#3013" class="Bound">a?</a> <a id="3016" class="Symbol">:</a> <a id="3018" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3022" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3023" class="Symbol">)</a> <a id="3025" class="Symbol">→</a> <a id="3027" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="3029" class="Symbol">→</a> <a id="3031" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3033" class="Symbol">λ</a> <a id="3035" href="Relation.Nullary.Decidable.html#3035" class="Bound">a</a> <a id="3037" class="Symbol">→</a> <a id="3039" href="Relation.Nullary.Decidable.html#3013" class="Bound">a?</a> <a id="3042" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3044" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3048" href="Relation.Nullary.Decidable.html#3035" class="Bound">a</a>
<a id="3050" href="Relation.Nullary.Decidable.html#3002" class="Function">dec-yes</a> <a id="3058" href="Relation.Nullary.Decidable.html#3058" class="Bound">a?</a> <a id="3061" href="Relation.Nullary.Decidable.html#3061" class="Bound">a</a> <a id="3063" class="Symbol">=</a> <a id="3065" class="Symbol">_</a> <a id="3067" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3069" href="Relation.Nullary.Decidable.html#2675" class="Function">dec-yes-recompute</a> <a id="3087" href="Relation.Nullary.Decidable.html#3058" class="Bound">a?</a> <a id="3090" href="Relation.Nullary.Decidable.html#3061" class="Bound">a</a>

<a id="dec-no"></a><a id="3093" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3100" class="Symbol">:</a> <a id="3102" class="Symbol">(</a><a id="3103" href="Relation.Nullary.Decidable.html#3103" class="Bound">a?</a> <a id="3106" class="Symbol">:</a> <a id="3108" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3112" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3113" class="Symbol">)</a> <a id="3115" class="Symbol">(</a><a id="3116" href="Relation.Nullary.Decidable.html#3116" class="Bound">¬a</a> <a id="3119" class="Symbol">:</a> <a id="3121" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3123" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3124" class="Symbol">)</a> <a id="3126" class="Symbol">→</a> <a id="3128" href="Relation.Nullary.Decidable.html#3103" class="Bound">a?</a> <a id="3131" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3133" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3136" href="Relation.Nullary.Decidable.html#3116" class="Bound">¬a</a>
<a id="3139" href="Relation.Nullary.Decidable.html#3093" class="Function">dec-no</a> <a id="3146" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3149" href="Relation.Nullary.Decidable.html#3149" class="Bound">¬a</a> <a id="3152" class="Keyword">with</a> <a id="3157" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3160" class="Symbol">_</a> ← <a id="3164" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3167" class="Symbol">|</a> <a id="3169" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a> ← <a id="3176" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="3186" href="Relation.Nullary.Decidable.html#3146" class="Bound">a?</a> <a id="3189" href="Relation.Nullary.Decidable.html#3149" class="Bound">¬a</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="⌊⌋-map′"></a><a id="3200" href="Relation.Nullary.Decidable.html#3200" class="Function">⌊⌋-map′</a> <a id="3208" class="Symbol">:</a> <a id="3210" class="Symbol">∀</a> <a id="3212" href="Relation.Nullary.Decidable.html#3212" class="Bound">t</a> <a id="3214" href="Relation.Nullary.Decidable.html#3214" class="Bound">f</a> <a id="3216" class="Symbol">(</a><a id="3217" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3220" class="Symbol">:</a> <a id="3222" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3226" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3227" class="Symbol">)</a> <a id="3229" class="Symbol">→</a> <a id="3231" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊</a> <a id="3233" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3238" class="Symbol">{</a><a id="3239" class="Argument">B</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a><a id="3244" class="Symbol">}</a> <a id="3246" href="Relation.Nullary.Decidable.html#3212" class="Bound">t</a> <a id="3248" href="Relation.Nullary.Decidable.html#3214" class="Bound">f</a> <a id="3250" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3253" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌋</a> <a id="3255" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3257" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌊</a> <a id="3259" href="Relation.Nullary.Decidable.html#3217" class="Bound">a?</a> <a id="3262" href="Relation.Nullary.Decidable.Core.html#5031" class="Function Operator">⌋</a>
<a id="3264" href="Relation.Nullary.Decidable.html#3200" class="Function">⌊⌋-map′</a> <a id="3272" href="Relation.Nullary.Decidable.html#3272" class="Bound">t</a> <a id="3274" href="Relation.Nullary.Decidable.html#3274" class="Bound">f</a> <a id="3276" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a> <a id="3279" class="Symbol">=</a> <a id="3281" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="3287" class="Symbol">(</a><a id="3288" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="3299" class="Symbol">(</a><a id="3300" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="3305" href="Relation.Nullary.Decidable.html#3272" class="Bound">t</a> <a id="3307" href="Relation.Nullary.Decidable.html#3274" class="Bound">f</a> <a id="3309" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a><a id="3311" class="Symbol">))</a> <a id="3314" class="Symbol">(</a><a id="3315" href="Relation.Binary.PropositionalEquality.Core.html#2035" class="Function">sym</a> <a id="3319" class="Symbol">(</a><a id="3320" href="Relation.Nullary.Decidable.html#2251" class="Function">isYes≗does</a> <a id="3331" href="Relation.Nullary.Decidable.html#3276" class="Bound">a?</a><a id="3333" class="Symbol">))</a>

<a id="does-≡"></a><a id="3337" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3344" class="Symbol">:</a> <a id="3346" class="Symbol">(</a><a id="3347" href="Relation.Nullary.Decidable.html#3347" class="Bound">a?</a> <a id="3350" href="Relation.Nullary.Decidable.html#3350" class="Bound">b?</a> <a id="3353" class="Symbol">:</a> <a id="3355" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3359" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3360" class="Symbol">)</a> <a id="3362" class="Symbol">→</a> <a id="3364" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3369" href="Relation.Nullary.Decidable.html#3347" class="Bound">a?</a> <a id="3372" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3374" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3379" href="Relation.Nullary.Decidable.html#3350" class="Bound">b?</a>
<a id="3382" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3389" href="Relation.Nullary.Decidable.html#3389" class="Bound">a?</a> <a id="3392" class="Symbol">(</a><a id="3393" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3397" href="Relation.Nullary.Decidable.html#3397" class="Bound">a</a><a id="3398" class="Symbol">)</a> <a id="3400" class="Symbol">=</a> <a id="3402" href="Relation.Nullary.Decidable.html#2371" class="Function">dec-true</a> <a id="3411" href="Relation.Nullary.Decidable.html#3389" class="Bound">a?</a> <a id="3414" href="Relation.Nullary.Decidable.html#3397" class="Bound">a</a>
<a id="3416" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3423" href="Relation.Nullary.Decidable.html#3423" class="Bound">a?</a> <a id="3426" class="Symbol">(</a><a id="3427" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3430" href="Relation.Nullary.Decidable.html#3430" class="Bound">¬a</a><a id="3432" class="Symbol">)</a> <a id="3434" class="Symbol">=</a> <a id="3436" href="Relation.Nullary.Decidable.html#2520" class="Function">dec-false</a> <a id="3446" href="Relation.Nullary.Decidable.html#3423" class="Bound">a?</a> <a id="3449" href="Relation.Nullary.Decidable.html#3430" class="Bound">¬a</a>

<a id="does-⇔"></a><a id="3453" href="Relation.Nullary.Decidable.html#3453" class="Function">does-⇔</a> <a id="3460" class="Symbol">:</a> <a id="3462" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a> <a id="3464" href="Function.Bundles.html#12398" class="Function Operator">⇔</a> <a id="3466" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a> <a id="3468" class="Symbol">→</a> <a id="3470" class="Symbol">(</a><a id="3471" href="Relation.Nullary.Decidable.html#3471" class="Bound">a?</a> <a id="3474" class="Symbol">:</a> <a id="3476" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3480" href="Relation.Nullary.Decidable.html#992" class="Generalizable">A</a><a id="3481" class="Symbol">)</a> <a id="3483" class="Symbol">→</a> <a id="3485" class="Symbol">(</a><a id="3486" href="Relation.Nullary.Decidable.html#3486" class="Bound">b?</a> <a id="3489" class="Symbol">:</a> <a id="3491" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3495" href="Relation.Nullary.Decidable.html#994" class="Generalizable">B</a><a id="3496" class="Symbol">)</a> <a id="3498" class="Symbol">→</a> <a id="3500" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3505" href="Relation.Nullary.Decidable.html#3471" class="Bound">a?</a> <a id="3508" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3510" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="3515" href="Relation.Nullary.Decidable.html#3486" class="Bound">b?</a>
<a id="3518" href="Relation.Nullary.Decidable.html#3453" class="Function">does-⇔</a> <a id="3525" href="Relation.Nullary.Decidable.html#3525" class="Bound">A⇔B</a> <a id="3529" href="Relation.Nullary.Decidable.html#3529" class="Bound">a?</a> <a id="3532" class="Symbol">=</a> <a id="3534" href="Relation.Nullary.Decidable.html#3337" class="Function">does-≡</a> <a id="3541" class="Symbol">(</a><a id="3542" href="Relation.Nullary.Decidable.html#1250" class="Function">map</a> <a id="3546" href="Relation.Nullary.Decidable.html#3525" class="Bound">A⇔B</a> <a id="3550" href="Relation.Nullary.Decidable.html#3529" class="Bound">a?</a><a id="3552" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Nullary.Indexed.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Indexed (Relation.Nullary.Indexed)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Indexed</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Negation indexed by a Level</a>
<a id="137" class="Comment">------------------------------------------------------------------------</a>

<a id="211" class="Symbol">{-#</a> <a id="215" class="Keyword">OPTIONS</a> <a id="223" class="Pragma">--cubical-compatible</a> <a id="244" class="Pragma">--safe</a> <a id="251" class="Symbol">#-}</a>

<a id="256" class="Keyword">module</a> <a id="263" href="Relation.Nullary.Indexed.html" class="Module">Relation.Nullary.Indexed</a> <a id="288" class="Keyword">where</a>

<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="318" class="Keyword">hiding</a> <a id="325" class="Symbol">(</a><a id="326" href="Data.Empty.html#1069" class="Function">⊥-elim</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Level.html" class="Module">Level</a>

<a id="353" class="Comment">------------------------------------------------------------------------</a>
<a id="426" class="Comment">-- Negation.</a>

<a id="440" class="Comment">-- level polymorphic version of ¬</a>
<a id="¬"></a><a id="474" href="Relation.Nullary.Indexed.html#474" class="Function">¬</a> <a id="476" class="Symbol">:</a> <a id="478" class="Symbol">∀</a> <a id="480" class="Symbol">{</a><a id="481" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a><a id="482" class="Symbol">}</a> <a id="484" class="Symbol">(</a><a id="485" href="Relation.Nullary.Indexed.html#485" class="Bound">b</a> <a id="487" class="Symbol">:</a> <a id="489" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="494" class="Symbol">)</a> <a id="496" class="Symbol">→</a> <a id="498" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="502" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a> <a id="504" class="Symbol">→</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" class="Symbol">(</a><a id="511" href="Relation.Nullary.Indexed.html#481" class="Bound">ℓ</a> <a id="513" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="515" href="Relation.Nullary.Indexed.html#485" class="Bound">b</a><a id="516" class="Symbol">)</a>
<a id="518" href="Relation.Nullary.Indexed.html#474" class="Function">¬</a> <a id="520" href="Relation.Nullary.Indexed.html#520" class="Bound">b</a> <a id="522" href="Relation.Nullary.Indexed.html#522" class="Bound">P</a> <a id="524" class="Symbol">=</a> <a id="526" href="Relation.Nullary.Indexed.html#522" class="Bound">P</a> <a id="528" class="Symbol">→</a> <a id="530" href="Level.html#409" class="Record">Lift</a> <a id="535" href="Relation.Nullary.Indexed.html#520" class="Bound">b</a> <a id="537" href="Data.Empty.html#914" class="Function">⊥</a></pre></body></html>


==> anc/html/Relation.Nullary.Irrelevant.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Irrelevant (Relation.Nullary.Irrelevant)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Irrelevant</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A type `A` is irrelevant if all of its elements are equal.</a>
<a id="168" class="Comment">-- This is also refered to as &quot;A is an h-proposition&quot;.</a>
<a id="223" class="Comment">------------------------------------------------------------------------</a>

<a id="297" class="Symbol">{-#</a> <a id="301" class="Keyword">OPTIONS</a> <a id="309" class="Pragma">--cubical-compatible</a> <a id="330" class="Pragma">--safe</a> <a id="337" class="Symbol">#-}</a>

<a id="342" class="Keyword">module</a> <a id="349" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="377" class="Keyword">where</a>

<a id="384" class="Keyword">open</a> <a id="389" class="Keyword">import</a> <a id="396" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="418" class="Keyword">using</a> <a id="424" class="Symbol">(</a><a id="425" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="428" class="Symbol">)</a>
<a id="430" class="Keyword">open</a> <a id="435" class="Keyword">import</a> <a id="442" href="Level.html" class="Module">Level</a> <a id="448" class="Keyword">using</a> <a id="454" class="Symbol">(</a><a id="455" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="460" class="Symbol">)</a>

<a id="463" class="Keyword">private</a>
  <a id="473" class="Keyword">variable</a>
    <a id="486" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a> <a id="488" class="Symbol">:</a> <a id="490" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="Irrelevant"></a><a id="497" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="508" class="Symbol">:</a> <a id="510" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="514" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a> <a id="516" class="Symbol">→</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Relation.Nullary.Irrelevant.html#486" class="Generalizable">p</a>
<a id="524" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="535" href="Relation.Nullary.Irrelevant.html#535" class="Bound">P</a> <a id="537" class="Symbol">=</a> <a id="539" class="Symbol">∀</a> <a id="541" class="Symbol">(</a><a id="542" href="Relation.Nullary.Irrelevant.html#542" class="Bound">p₁</a> <a id="545" href="Relation.Nullary.Irrelevant.html#545" class="Bound">p₂</a> <a id="548" class="Symbol">:</a> <a id="550" href="Relation.Nullary.Irrelevant.html#535" class="Bound">P</a><a id="551" class="Symbol">)</a> <a id="553" class="Symbol">→</a> <a id="555" href="Relation.Nullary.Irrelevant.html#542" class="Bound">p₁</a> <a id="558" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="560" href="Relation.Nullary.Irrelevant.html#545" class="Bound">p₂</a></pre></body></html>


==> anc/html/Relation.Nullary.Negation.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Nullary.Negation.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Negation.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Core properties related to negation</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="302" class="Keyword">where</a>

<a id="309" class="Keyword">open</a> <a id="314" class="Keyword">import</a> <a id="321" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="332" class="Keyword">using</a> <a id="338" class="Symbol">(</a><a id="339" href="Data.Empty.html#914" class="Function">⊥</a><a id="340" class="Symbol">;</a> <a id="342" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a><a id="352" class="Symbol">)</a>
<a id="354" class="Keyword">open</a> <a id="359" class="Keyword">import</a> <a id="366" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="380" class="Keyword">using</a> <a id="386" class="Symbol">(</a><a id="387" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="390" class="Symbol">;</a> <a id="392" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="397" class="Symbol">;</a> <a id="399" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="403" class="Symbol">;</a> <a id="405" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="409" class="Symbol">)</a>
<a id="411" class="Keyword">open</a> <a id="416" class="Keyword">import</a> <a id="423" href="Function.Base.html" class="Module">Function.Base</a> <a id="437" class="Keyword">using</a> <a id="443" class="Symbol">(</a><a id="444" href="Function.Base.html#1657" class="Function">flip</a><a id="448" class="Symbol">;</a> <a id="450" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="453" class="Symbol">;</a> <a id="455" href="Function.Base.html#725" class="Function">const</a><a id="460" class="Symbol">)</a>
<a id="462" class="Keyword">open</a> <a id="467" class="Keyword">import</a> <a id="474" href="Level.html" class="Module">Level</a> <a id="480" class="Keyword">using</a> <a id="486" class="Symbol">(</a><a id="487" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="492" class="Symbol">;</a> <a id="494" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="497" class="Symbol">)</a>

<a id="500" class="Keyword">private</a>
  <a id="510" class="Keyword">variable</a>
    <a id="523" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="525" href="Relation.Nullary.Negation.Core.html#525" class="Generalizable">p</a> <a id="527" href="Relation.Nullary.Negation.Core.html#527" class="Generalizable">q</a> <a id="529" href="Relation.Nullary.Negation.Core.html#529" class="Generalizable">w</a> <a id="531" class="Symbol">:</a> <a id="533" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="543" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="545" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="547" href="Relation.Nullary.Negation.Core.html#547" class="Generalizable">C</a> <a id="549" class="Symbol">:</a> <a id="551" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="555" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
    <a id="561" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a> <a id="570" class="Symbol">:</a> <a id="572" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="576" href="Relation.Nullary.Negation.Core.html#529" class="Generalizable">w</a>

<a id="579" class="Comment">------------------------------------------------------------------------</a>
<a id="652" class="Comment">-- Negation.</a>

<a id="666" class="Keyword">infix</a> <a id="672" class="Number">3</a> <a id="674" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a>
<a id="¬_"></a><a id="677" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="680" class="Symbol">:</a> <a id="682" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="686" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="688" class="Symbol">→</a> <a id="690" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="694" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
<a id="696" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="698" href="Relation.Nullary.Negation.Core.html#698" class="Bound">A</a> <a id="700" class="Symbol">=</a> <a id="702" href="Relation.Nullary.Negation.Core.html#698" class="Bound">A</a> <a id="704" class="Symbol">→</a> <a id="706" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="709" class="Comment">------------------------------------------------------------------------</a>
<a id="782" class="Comment">-- Stability.</a>

<a id="797" class="Comment">-- Double-negation</a>
<a id="DoubleNegation"></a><a id="816" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="837" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="839" class="Symbol">→</a> <a id="841" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="845" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
<a id="847" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="862" href="Relation.Nullary.Negation.Core.html#862" class="Bound">A</a> <a id="864" class="Symbol">=</a> <a id="866" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="868" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="870" href="Relation.Nullary.Negation.Core.html#862" class="Bound">A</a>

<a id="873" class="Comment">-- Stability under double-negation.</a>
<a id="Stable"></a><a id="909" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="916" class="Symbol">:</a> <a id="918" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="922" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a> <a id="924" class="Symbol">→</a> <a id="926" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="930" href="Relation.Nullary.Negation.Core.html#523" class="Generalizable">a</a>
<a id="932" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="939" href="Relation.Nullary.Negation.Core.html#939" class="Bound">A</a> <a id="941" class="Symbol">=</a> <a id="943" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="945" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="947" href="Relation.Nullary.Negation.Core.html#939" class="Bound">A</a> <a id="949" class="Symbol">→</a> <a id="951" href="Relation.Nullary.Negation.Core.html#939" class="Bound">A</a>

<a id="954" class="Comment">------------------------------------------------------------------------</a>
<a id="1027" class="Comment">-- Relationship to sum</a>

<a id="1051" class="Keyword">infixr</a> <a id="1058" class="Number">1</a> <a id="1060" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a>
<a id="_¬-⊎_"></a><a id="1066" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a> <a id="1072" class="Symbol">:</a> <a id="1074" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1076" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1078" class="Symbol">→</a> <a id="1080" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1082" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1084" class="Symbol">→</a> <a id="1086" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1088" class="Symbol">(</a><a id="1089" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1091" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1093" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="1094" class="Symbol">)</a>
<a id="1096" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a> <a id="1102" class="Symbol">=</a> <a id="1104" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a>

<a id="1111" class="Comment">------------------------------------------------------------------------</a>
<a id="1184" class="Comment">-- Uses of negation</a>

<a id="contradiction-irr"></a><a id="1205" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="1223" class="Symbol">:</a> <a id="1225" class="Symbol">.</a><a id="1226" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1228" class="Symbol">→</a> <a id="1230" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1232" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a>
<a id="1245" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="1263" href="Relation.Nullary.Negation.Core.html#1263" class="Bound">a</a> <a id="1265" href="Relation.Nullary.Negation.Core.html#1265" class="Bound">¬a</a> <a id="1268" class="Symbol">=</a> <a id="1270" href="Data.Empty.html#1129" class="Function">⊥-elim-irr</a> <a id="1281" class="Symbol">(</a><a id="1282" href="Relation.Nullary.Negation.Core.html#1265" class="Bound">¬a</a> <a id="1285" href="Relation.Nullary.Negation.Core.html#1263" class="Bound">a</a><a id="1286" class="Symbol">)</a>

<a id="contradiction"></a><a id="1289" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1303" class="Symbol">:</a> <a id="1305" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1307" class="Symbol">→</a> <a id="1309" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1311" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1313" class="Symbol">→</a> <a id="1315" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a>
<a id="1324" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1338" href="Relation.Nullary.Negation.Core.html#1338" class="Bound">a</a> <a id="1340" class="Symbol">=</a> <a id="1342" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="1360" href="Relation.Nullary.Negation.Core.html#1338" class="Bound">a</a>

<a id="contradiction₂"></a><a id="1363" href="Relation.Nullary.Negation.Core.html#1363" class="Function">contradiction₂</a> <a id="1378" class="Symbol">:</a> <a id="1380" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1382" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1384" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1386" class="Symbol">→</a> <a id="1388" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1390" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1392" class="Symbol">→</a> <a id="1394" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1396" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1398" class="Symbol">→</a> <a id="1400" href="Relation.Nullary.Negation.Core.html#561" class="Generalizable">Whatever</a>
<a id="1409" href="Relation.Nullary.Negation.Core.html#1363" class="Function">contradiction₂</a> <a id="1424" class="Symbol">(</a><a id="1425" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1430" href="Relation.Nullary.Negation.Core.html#1430" class="Bound">a</a><a id="1431" class="Symbol">)</a> <a id="1433" href="Relation.Nullary.Negation.Core.html#1433" class="Bound">¬a</a> <a id="1436" href="Relation.Nullary.Negation.Core.html#1436" class="Bound">¬b</a> <a id="1439" class="Symbol">=</a> <a id="1441" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1455" href="Relation.Nullary.Negation.Core.html#1430" class="Bound">a</a> <a id="1457" href="Relation.Nullary.Negation.Core.html#1433" class="Bound">¬a</a>
<a id="1460" href="Relation.Nullary.Negation.Core.html#1363" class="Function">contradiction₂</a> <a id="1475" class="Symbol">(</a><a id="1476" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1481" href="Relation.Nullary.Negation.Core.html#1481" class="Bound">b</a><a id="1482" class="Symbol">)</a> <a id="1484" href="Relation.Nullary.Negation.Core.html#1484" class="Bound">¬a</a> <a id="1487" href="Relation.Nullary.Negation.Core.html#1487" class="Bound">¬b</a> <a id="1490" class="Symbol">=</a> <a id="1492" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1506" href="Relation.Nullary.Negation.Core.html#1481" class="Bound">b</a> <a id="1508" href="Relation.Nullary.Negation.Core.html#1487" class="Bound">¬b</a>

<a id="contraposition"></a><a id="1512" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="1527" class="Symbol">:</a> <a id="1529" class="Symbol">(</a><a id="1530" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1532" class="Symbol">→</a> <a id="1534" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">→</a> <a id="1539" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1541" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="1543" class="Symbol">→</a> <a id="1545" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1547" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
<a id="1549" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="1564" href="Relation.Nullary.Negation.Core.html#1564" class="Bound">f</a> <a id="1566" href="Relation.Nullary.Negation.Core.html#1566" class="Bound">¬b</a> <a id="1569" href="Relation.Nullary.Negation.Core.html#1569" class="Bound">a</a> <a id="1571" class="Symbol">=</a> <a id="1573" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1587" class="Symbol">(</a><a id="1588" href="Relation.Nullary.Negation.Core.html#1564" class="Bound">f</a> <a id="1590" href="Relation.Nullary.Negation.Core.html#1569" class="Bound">a</a><a id="1591" class="Symbol">)</a> <a id="1593" href="Relation.Nullary.Negation.Core.html#1566" class="Bound">¬b</a>

<a id="1597" class="Comment">-- Self-contradictory propositions are false by &#39;diagonalisation&#39;</a>

<a id="contra-diagonal"></a><a id="1664" href="Relation.Nullary.Negation.Core.html#1664" class="Function">contra-diagonal</a> <a id="1680" class="Symbol">:</a> <a id="1682" class="Symbol">(</a><a id="1683" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1685" class="Symbol">→</a> <a id="1687" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1689" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a><a id="1690" class="Symbol">)</a> <a id="1692" class="Symbol">→</a> <a id="1694" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1696" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
<a id="1698" href="Relation.Nullary.Negation.Core.html#1664" class="Function">contra-diagonal</a> <a id="1714" href="Relation.Nullary.Negation.Core.html#1714" class="Bound">self</a> <a id="1719" href="Relation.Nullary.Negation.Core.html#1719" class="Bound">a</a> <a id="1721" class="Symbol">=</a> <a id="1723" href="Relation.Nullary.Negation.Core.html#1714" class="Bound">self</a> <a id="1728" href="Relation.Nullary.Negation.Core.html#1719" class="Bound">a</a> <a id="1730" href="Relation.Nullary.Negation.Core.html#1719" class="Bound">a</a>

<a id="1733" class="Comment">-- Everything is stable in the double-negation monad.</a>
<a id="stable"></a><a id="1787" href="Relation.Nullary.Negation.Core.html#1787" class="Function">stable</a> <a id="1794" class="Symbol">:</a> <a id="1796" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1798" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1800" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="1807" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
<a id="1809" href="Relation.Nullary.Negation.Core.html#1787" class="Function">stable</a> <a id="1816" href="Relation.Nullary.Negation.Core.html#1816" class="Bound">¬[¬¬a→a]</a> <a id="1825" class="Symbol">=</a> <a id="1827" href="Relation.Nullary.Negation.Core.html#1816" class="Bound">¬[¬¬a→a]</a> <a id="1836" class="Symbol">(</a><a id="1837" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1851" class="Symbol">(</a><a id="1852" href="Relation.Nullary.Negation.Core.html#1816" class="Bound">¬[¬¬a→a]</a> <a id="1861" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1863" href="Function.Base.html#725" class="Function">const</a><a id="1868" class="Symbol">))</a>

<a id="1872" class="Comment">-- Negated predicates are stable.</a>
<a id="negated-stable"></a><a id="1906" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="1921" class="Symbol">:</a> <a id="1923" href="Relation.Nullary.Negation.Core.html#909" class="Function">Stable</a> <a id="1930" class="Symbol">(</a><a id="1931" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1933" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a><a id="1934" class="Symbol">)</a>
<a id="1936" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="1951" href="Relation.Nullary.Negation.Core.html#1951" class="Bound">¬¬¬a</a> <a id="1956" href="Relation.Nullary.Negation.Core.html#1956" class="Bound">a</a> <a id="1958" class="Symbol">=</a> <a id="1960" href="Relation.Nullary.Negation.Core.html#1951" class="Bound">¬¬¬a</a> <a id="1965" class="Symbol">(</a><a id="1966" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="1980" href="Relation.Nullary.Negation.Core.html#1956" class="Bound">a</a><a id="1981" class="Symbol">)</a>

<a id="¬¬-map"></a><a id="1984" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="1991" class="Symbol">:</a> <a id="1993" class="Symbol">(</a><a id="1994" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="1996" class="Symbol">→</a> <a id="1998" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="1999" class="Symbol">)</a> <a id="2001" class="Symbol">→</a> <a id="2003" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2005" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2007" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="2009" class="Symbol">→</a> <a id="2011" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2013" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2015" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a>
<a id="2017" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="2024" href="Relation.Nullary.Negation.Core.html#2024" class="Bound">f</a> <a id="2026" class="Symbol">=</a> <a id="2028" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="2043" class="Symbol">(</a><a id="2044" href="Relation.Nullary.Negation.Core.html#1512" class="Function">contraposition</a> <a id="2059" href="Relation.Nullary.Negation.Core.html#2024" class="Bound">f</a><a id="2060" class="Symbol">)</a>

<a id="2063" class="Comment">-- Note also the following use of flip:</a>
<a id="2103" class="Keyword">private</a>
  <a id="note"></a><a id="2113" href="Relation.Nullary.Negation.Core.html#2113" class="Function">note</a> <a id="2118" class="Symbol">:</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a> <a id="2123" class="Symbol">→</a> <a id="2125" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2127" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a><a id="2128" class="Symbol">)</a> <a id="2130" class="Symbol">→</a> <a id="2132" href="Relation.Nullary.Negation.Core.html#545" class="Generalizable">B</a> <a id="2134" class="Symbol">→</a> <a id="2136" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2138" href="Relation.Nullary.Negation.Core.html#543" class="Generalizable">A</a>
  <a id="2142" href="Relation.Nullary.Negation.Core.html#2113" class="Function">note</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Function.Base.html#1657" class="Function">flip</a></pre></body></html>


==> anc/html/Relation.Nullary.Negation.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Negation (Relation.Nullary.Negation)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Negation</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties related to negation</a>
<a id="140" class="Comment">------------------------------------------------------------------------</a>

<a id="214" class="Symbol">{-#</a> <a id="218" class="Keyword">OPTIONS</a> <a id="226" class="Pragma">--cubical-compatible</a> <a id="247" class="Pragma">--safe</a> <a id="254" class="Symbol">#-}</a>

<a id="259" class="Keyword">module</a> <a id="266" href="Relation.Nullary.Negation.html" class="Module">Relation.Nullary.Negation</a> <a id="292" class="Keyword">where</a>

<a id="299" class="Keyword">open</a> <a id="304" class="Keyword">import</a> <a id="311" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="326" class="Keyword">using</a> <a id="332" class="Symbol">(</a><a id="333" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a><a id="337" class="Symbol">;</a> <a id="339" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="344" class="Symbol">;</a> <a id="346" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="350" class="Symbol">;</a> <a id="352" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="365" class="Symbol">)</a>
<a id="367" class="Keyword">open</a> <a id="372" class="Keyword">import</a> <a id="379" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="397" class="Symbol">as</a> <a id="400" class="Module">Product</a> <a id="408" class="Keyword">using</a> <a id="414" class="Symbol">(</a><a id="415" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="418" class="Symbol">;</a> <a id="420" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a><a id="421" class="Symbol">;</a> <a id="423" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Product.Base.html#852" class="Function">∃</a><a id="434" class="Symbol">;</a> <a id="436" href="Data.Product.Base.html#2952" class="Function">curry</a><a id="441" class="Symbol">;</a> <a id="443" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="450" class="Symbol">)</a>
<a id="452" class="Keyword">open</a> <a id="457" class="Keyword">import</a> <a id="464" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="478" class="Symbol">as</a> <a id="481" class="Module">Sum</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="495" class="Symbol">;</a> <a id="497" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="501" class="Symbol">;</a> <a id="503" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="507" class="Symbol">;</a> <a id="509" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="514" class="Symbol">)</a>
<a id="516" class="Keyword">open</a> <a id="521" class="Keyword">import</a> <a id="528" href="Effect.Monad.html" class="Module">Effect.Monad</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Effect.Monad.html#899" class="Record">RawMonad</a><a id="556" class="Symbol">;</a> <a id="558" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a><a id="568" class="Symbol">)</a>
<a id="570" class="Keyword">open</a> <a id="575" class="Keyword">import</a> <a id="582" href="Function.Base.html" class="Module">Function.Base</a> <a id="596" class="Keyword">using</a> <a id="602" class="Symbol">(</a><a id="603" href="Function.Base.html#1657" class="Function">flip</a><a id="607" class="Symbol">;</a> <a id="609" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="612" class="Symbol">;</a> <a id="614" href="Function.Base.html#725" class="Function">const</a><a id="619" class="Symbol">;</a> <a id="621" href="Function.Base.html#3645" class="Function Operator">_∘′_</a><a id="625" class="Symbol">)</a>
<a id="627" class="Keyword">open</a> <a id="632" class="Keyword">import</a> <a id="639" href="Level.html" class="Module">Level</a> <a id="645" class="Keyword">using</a> <a id="651" class="Symbol">(</a><a id="652" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="657" class="Symbol">)</a>
<a id="659" class="Keyword">open</a> <a id="664" class="Keyword">import</a> <a id="671" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="703" class="Keyword">using</a> <a id="709" class="Symbol">(</a><a id="710" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="713" class="Symbol">;</a> <a id="715" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="718" class="Symbol">;</a> <a id="720" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="722" class="Symbol">;</a> <a id="724" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a><a id="742" class="Symbol">)</a>
<a id="744" class="Keyword">open</a> <a id="749" class="Keyword">import</a> <a id="756" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="771" class="Keyword">using</a> <a id="777" class="Symbol">(</a><a id="778" href="Relation.Unary.html#3655" class="Function">Universal</a><a id="787" class="Symbol">;</a> <a id="789" href="Relation.Unary.html#1178" class="Function">Pred</a><a id="793" class="Symbol">)</a>

<a id="796" class="Keyword">private</a>
  <a id="806" class="Keyword">variable</a>
    <a id="819" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a> <a id="821" href="Relation.Nullary.Negation.html#821" class="Generalizable">b</a> <a id="823" href="Relation.Nullary.Negation.html#823" class="Generalizable">c</a> <a id="825" href="Relation.Nullary.Negation.html#825" class="Generalizable">d</a> <a id="827" href="Relation.Nullary.Negation.html#827" class="Generalizable">p</a> <a id="829" href="Relation.Nullary.Negation.html#829" class="Generalizable">w</a> <a id="831" class="Symbol">:</a> <a id="833" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="843" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="845" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="847" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a> <a id="849" href="Relation.Nullary.Negation.html#849" class="Generalizable">D</a> <a id="851" class="Symbol">:</a> <a id="853" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="857" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a>
    <a id="863" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="865" class="Symbol">:</a> <a id="867" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="872" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="874" href="Relation.Nullary.Negation.html#827" class="Generalizable">p</a>
    <a id="880" href="Relation.Nullary.Negation.html#880" class="Generalizable">Whatever</a> <a id="889" class="Symbol">:</a> <a id="891" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="895" href="Relation.Nullary.Negation.html#829" class="Generalizable">w</a>

<a id="898" class="Comment">------------------------------------------------------------------------</a>
<a id="971" class="Comment">-- Re-export public definitions</a>

<a id="1004" class="Keyword">open</a> <a id="1009" class="Keyword">import</a> <a id="1016" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="1047" class="Keyword">public</a>

<a id="1055" class="Comment">------------------------------------------------------------------------</a>
<a id="1128" class="Comment">-- Quantifier juggling</a>

<a id="∃⟶¬∀¬"></a><a id="1152" href="Relation.Nullary.Negation.html#1152" class="Function">∃⟶¬∀¬</a> <a id="1158" class="Symbol">:</a> <a id="1160" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1162" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1164" class="Symbol">→</a> <a id="1166" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1168" class="Symbol">(∀</a> <a id="1171" href="Relation.Nullary.Negation.html#1171" class="Bound">x</a> <a id="1173" class="Symbol">→</a> <a id="1175" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1177" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1179" href="Relation.Nullary.Negation.html#1171" class="Bound">x</a><a id="1180" class="Symbol">)</a>
<a id="1182" href="Relation.Nullary.Negation.html#1152" class="Function">∃⟶¬∀¬</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Function.Base.html#1657" class="Function">flip</a> <a id="1195" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="∀⟶¬∃¬"></a><a id="1204" href="Relation.Nullary.Negation.html#1204" class="Function">∀⟶¬∃¬</a> <a id="1210" class="Symbol">:</a> <a id="1212" class="Symbol">(∀</a> <a id="1215" href="Relation.Nullary.Negation.html#1215" class="Bound">x</a> <a id="1217" class="Symbol">→</a> <a id="1219" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1221" href="Relation.Nullary.Negation.html#1215" class="Bound">x</a><a id="1222" class="Symbol">)</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1228" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1230" class="Symbol">λ</a> <a id="1232" href="Relation.Nullary.Negation.html#1232" class="Bound">x</a> <a id="1234" class="Symbol">→</a> <a id="1236" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1238" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1240" href="Relation.Nullary.Negation.html#1232" class="Bound">x</a>
<a id="1242" href="Relation.Nullary.Negation.html#1204" class="Function">∀⟶¬∃¬</a> <a id="1248" href="Relation.Nullary.Negation.html#1248" class="Bound">∀xPx</a> <a id="1253" class="Symbol">(</a><a id="1254" href="Relation.Nullary.Negation.html#1254" class="Bound">x</a> <a id="1256" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1258" href="Relation.Nullary.Negation.html#1258" class="Bound">¬Px</a><a id="1261" class="Symbol">)</a> <a id="1263" class="Symbol">=</a> <a id="1265" href="Relation.Nullary.Negation.html#1258" class="Bound">¬Px</a> <a id="1269" class="Symbol">(</a><a id="1270" href="Relation.Nullary.Negation.html#1248" class="Bound">∀xPx</a> <a id="1275" href="Relation.Nullary.Negation.html#1254" class="Bound">x</a><a id="1276" class="Symbol">)</a>

<a id="¬∃⟶∀¬"></a><a id="1279" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⟶∀¬</a> <a id="1285" class="Symbol">:</a> <a id="1287" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1289" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1291" class="Symbol">(λ</a> <a id="1294" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a> <a id="1296" class="Symbol">→</a> <a id="1298" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1300" href="Relation.Nullary.Negation.html#1294" class="Bound">x</a><a id="1301" class="Symbol">)</a> <a id="1303" class="Symbol">→</a> <a id="1305" class="Symbol">∀</a> <a id="1307" href="Relation.Nullary.Negation.html#1307" class="Bound">x</a> <a id="1309" class="Symbol">→</a> <a id="1311" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1313" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1315" href="Relation.Nullary.Negation.html#1307" class="Bound">x</a>
<a id="1317" href="Relation.Nullary.Negation.html#1279" class="Function">¬∃⟶∀¬</a> <a id="1323" class="Symbol">=</a> <a id="1325" href="Data.Product.Base.html#2952" class="Function">curry</a>

<a id="∀¬⟶¬∃"></a><a id="1332" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⟶¬∃</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">(∀</a> <a id="1343" href="Relation.Nullary.Negation.html#1343" class="Bound">x</a> <a id="1345" class="Symbol">→</a> <a id="1347" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1349" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1351" href="Relation.Nullary.Negation.html#1343" class="Bound">x</a><a id="1352" class="Symbol">)</a> <a id="1354" class="Symbol">→</a> <a id="1356" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1358" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1360" class="Symbol">(λ</a> <a id="1363" href="Relation.Nullary.Negation.html#1363" class="Bound">x</a> <a id="1365" class="Symbol">→</a> <a id="1367" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1369" href="Relation.Nullary.Negation.html#1363" class="Bound">x</a><a id="1370" class="Symbol">)</a>
<a id="1372" href="Relation.Nullary.Negation.html#1332" class="Function">∀¬⟶¬∃</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Data.Product.Base.html#3109" class="Function">uncurry</a>

<a id="∃¬⟶¬∀"></a><a id="1389" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⟶¬∀</a> <a id="1395" class="Symbol">:</a> <a id="1397" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1399" class="Symbol">(λ</a> <a id="1402" href="Relation.Nullary.Negation.html#1402" class="Bound">x</a> <a id="1404" class="Symbol">→</a> <a id="1406" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1408" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1410" href="Relation.Nullary.Negation.html#1402" class="Bound">x</a><a id="1411" class="Symbol">)</a> <a id="1413" class="Symbol">→</a> <a id="1415" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1417" class="Symbol">(∀</a> <a id="1420" href="Relation.Nullary.Negation.html#1420" class="Bound">x</a> <a id="1422" class="Symbol">→</a> <a id="1424" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1426" href="Relation.Nullary.Negation.html#1420" class="Bound">x</a><a id="1427" class="Symbol">)</a>
<a id="1429" href="Relation.Nullary.Negation.html#1389" class="Function">∃¬⟶¬∀</a> <a id="1435" class="Symbol">=</a> <a id="1437" href="Function.Base.html#1657" class="Function">flip</a> <a id="1442" href="Relation.Nullary.Negation.html#1204" class="Function">∀⟶¬∃¬</a>

<a id="1449" class="Comment">------------------------------------------------------------------------</a>
<a id="1522" class="Comment">-- Double Negation</a>

<a id="1542" class="Comment">-- Double-negation is a monad (if we assume that all elements of ¬ ¬ P</a>
<a id="1613" class="Comment">-- are equal).</a>

<a id="¬¬-Monad"></a><a id="1629" href="Relation.Nullary.Negation.html#1629" class="Function">¬¬-Monad</a> <a id="1638" class="Symbol">:</a> <a id="1640" href="Effect.Monad.html#899" class="Record">RawMonad</a> <a id="1649" class="Symbol">{</a><a id="1650" href="Relation.Nullary.Negation.html#819" class="Generalizable">a</a><a id="1651" class="Symbol">}</a> <a id="1653" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a>
<a id="1668" href="Relation.Nullary.Negation.html#1629" class="Function">¬¬-Monad</a> <a id="1677" class="Symbol">=</a> <a id="1679" href="Effect.Monad.html#1803" class="Function">mkRawMonad</a>
  <a id="1692" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a>
  <a id="1709" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a>
  <a id="1725" class="Symbol">(λ</a> <a id="1728" href="Relation.Nullary.Negation.html#1728" class="Bound">x</a> <a id="1730" href="Relation.Nullary.Negation.html#1730" class="Bound">f</a> <a id="1732" class="Symbol">→</a> <a id="1734" href="Relation.Nullary.Negation.Core.html#1906" class="Function">negated-stable</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="1757" href="Relation.Nullary.Negation.html#1730" class="Bound">f</a> <a id="1759" href="Relation.Nullary.Negation.html#1728" class="Bound">x</a><a id="1760" class="Symbol">))</a>

<a id="¬¬-push"></a><a id="1764" href="Relation.Nullary.Negation.html#1764" class="Function">¬¬-push</a> <a id="1772" class="Symbol">:</a> <a id="1774" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="1789" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1792" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1794" href="Relation.Unary.html#3655" class="Function">]</a> <a id="1796" class="Symbol">→</a> <a id="1798" href="Relation.Unary.html#3655" class="Function">Π[</a> <a id="1801" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="1816" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1818" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="1820" href="Relation.Unary.html#3655" class="Function">]</a>
<a id="1822" href="Relation.Nullary.Negation.html#1764" class="Function">¬¬-push</a> <a id="1830" href="Relation.Nullary.Negation.html#1830" class="Bound">¬¬∀P</a> <a id="1835" href="Relation.Nullary.Negation.html#1835" class="Bound">a</a> <a id="1837" href="Relation.Nullary.Negation.html#1837" class="Bound">¬Pa</a> <a id="1841" class="Symbol">=</a> <a id="1843" href="Relation.Nullary.Negation.html#1830" class="Bound">¬¬∀P</a> <a id="1848" class="Symbol">(λ</a> <a id="1851" href="Relation.Nullary.Negation.html#1851" class="Bound">∀P</a> <a id="1854" class="Symbol">→</a> <a id="1856" href="Relation.Nullary.Negation.html#1837" class="Bound">¬Pa</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Relation.Nullary.Negation.html#1851" class="Bound">∀P</a> <a id="1864" href="Relation.Nullary.Negation.html#1835" class="Bound">a</a><a id="1865" class="Symbol">))</a>

<a id="1869" class="Comment">-- If Whatever is instantiated with ¬ ¬ something, then this function</a>
<a id="1939" class="Comment">-- is call with current continuation in the double-negation monad, or,</a>
<a id="2010" class="Comment">-- if you will, a double-negation translation of Peirce&#39;s law.</a>
<a id="2073" class="Comment">--</a>
<a id="2076" class="Comment">-- In order to prove ¬ ¬ P one can assume ¬ P and prove ⊥. However,</a>
<a id="2144" class="Comment">-- sometimes it is nice to avoid leaving the double-negation monad; in</a>
<a id="2215" class="Comment">-- that case this function can be used (with Whatever instantiated to</a>
<a id="2285" class="Comment">-- ⊥).</a>

<a id="call/cc"></a><a id="2293" href="Relation.Nullary.Negation.html#2293" class="Function">call/cc</a> <a id="2301" class="Symbol">:</a> <a id="2303" class="Symbol">((</a><a id="2305" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2307" class="Symbol">→</a> <a id="2309" href="Relation.Nullary.Negation.html#880" class="Generalizable">Whatever</a><a id="2317" class="Symbol">)</a> <a id="2319" class="Symbol">→</a> <a id="2321" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2336" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a><a id="2337" class="Symbol">)</a> <a id="2339" class="Symbol">→</a> <a id="2341" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2356" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a>
<a id="2358" href="Relation.Nullary.Negation.html#2293" class="Function">call/cc</a> <a id="2366" href="Relation.Nullary.Negation.html#2366" class="Bound">hyp</a> <a id="2370" href="Relation.Nullary.Negation.html#2370" class="Bound">¬a</a> <a id="2373" class="Symbol">=</a> <a id="2375" href="Relation.Nullary.Negation.html#2366" class="Bound">hyp</a> <a id="2379" class="Symbol">(</a><a id="2380" href="Function.Base.html#1657" class="Function">flip</a> <a id="2385" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2399" href="Relation.Nullary.Negation.html#2370" class="Bound">¬a</a><a id="2401" class="Symbol">)</a> <a id="2403" href="Relation.Nullary.Negation.html#2370" class="Bound">¬a</a>

<a id="2407" class="Comment">-- The &quot;independence of premise&quot; rule, in the double-negation monad.</a>
<a id="2476" class="Comment">-- It is assumed that the index set (A) is inhabited.</a>

<a id="independence-of-premise"></a><a id="2531" href="Relation.Nullary.Negation.html#2531" class="Function">independence-of-premise</a> <a id="2555" class="Symbol">:</a> <a id="2557" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2559" class="Symbol">→</a> <a id="2561" class="Symbol">(</a><a id="2562" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2564" class="Symbol">→</a> <a id="2566" href="Agda.Builtin.Sigma.html#165" class="Record">Σ</a> <a id="2568" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2570" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a><a id="2571" class="Symbol">)</a> <a id="2573" class="Symbol">→</a> <a id="2575" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2590" class="Symbol">(</a><a id="2591" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2594" href="Relation.Nullary.Negation.html#2594" class="Bound">x</a> <a id="2596" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2598" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2600" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2602" class="Symbol">(</a><a id="2603" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2605" class="Symbol">→</a> <a id="2607" href="Relation.Nullary.Negation.html#863" class="Generalizable">P</a> <a id="2609" href="Relation.Nullary.Negation.html#2594" class="Bound">x</a><a id="2610" class="Symbol">))</a>
<a id="2613" href="Relation.Nullary.Negation.html#2531" class="Function">independence-of-premise</a> <a id="2637" class="Symbol">{</a><a id="2638" class="Argument">A</a> <a id="2640" class="Symbol">=</a> <a id="2642" href="Relation.Nullary.Negation.html#2642" class="Bound">A</a><a id="2643" class="Symbol">}</a> <a id="2645" class="Symbol">{</a><a id="2646" class="Argument">B</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Relation.Nullary.Negation.html#2650" class="Bound">B</a><a id="2651" class="Symbol">}</a> <a id="2653" class="Symbol">{</a><a id="2654" class="Argument">P</a> <a id="2656" class="Symbol">=</a> <a id="2658" href="Relation.Nullary.Negation.html#2658" class="Bound">P</a><a id="2659" class="Symbol">}</a> <a id="2661" href="Relation.Nullary.Negation.html#2661" class="Bound">q</a> <a id="2663" href="Relation.Nullary.Negation.html#2663" class="Bound">f</a> <a id="2665" class="Symbol">=</a> <a id="2667" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="2674" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2681" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a>
  <a id="2702" class="Keyword">where</a>
  <a id="2710" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2717" class="Symbol">:</a> <a id="2719" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="2723" href="Relation.Nullary.Negation.html#2650" class="Bound">B</a> <a id="2725" class="Symbol">→</a> <a id="2727" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="2730" href="Relation.Nullary.Negation.html#2730" class="Bound">x</a> <a id="2732" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="2734" href="Relation.Nullary.Negation.html#2642" class="Bound">A</a> <a id="2736" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="2738" class="Symbol">(</a><a id="2739" href="Relation.Nullary.Negation.html#2650" class="Bound">B</a> <a id="2741" class="Symbol">→</a> <a id="2743" href="Relation.Nullary.Negation.html#2658" class="Bound">P</a> <a id="2745" href="Relation.Nullary.Negation.html#2730" class="Bound">x</a><a id="2746" class="Symbol">)</a>
  <a id="2750" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2757" class="Symbol">(</a><a id="2758" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="2762" href="Relation.Nullary.Negation.html#2762" class="Bound">p</a><a id="2763" class="Symbol">)</a> <a id="2765" class="Symbol">=</a> <a id="2767" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="2780" href="Function.Base.html#725" class="Function">const</a> <a id="2786" class="Symbol">(</a><a id="2787" href="Relation.Nullary.Negation.html#2663" class="Bound">f</a> <a id="2789" href="Relation.Nullary.Negation.html#2762" class="Bound">p</a><a id="2790" class="Symbol">)</a>
  <a id="2794" href="Relation.Nullary.Negation.html#2710" class="Function">helper</a> <a id="2801" class="Symbol">(</a><a id="2802" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="2805" href="Relation.Nullary.Negation.html#2805" class="Bound">¬p</a><a id="2807" class="Symbol">)</a> <a id="2809" class="Symbol">=</a> <a id="2811" class="Symbol">(</a><a id="2812" href="Relation.Nullary.Negation.html#2661" class="Bound">q</a> <a id="2814" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2816" href="Function.Base.html#1657" class="Function">flip</a> <a id="2821" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="2835" href="Relation.Nullary.Negation.html#2805" class="Bound">¬p</a><a id="2837" class="Symbol">)</a>

<a id="2840" class="Comment">-- The independence of premise rule for binary sums.</a>

<a id="independence-of-premise-⊎"></a><a id="2894" href="Relation.Nullary.Negation.html#2894" class="Function">independence-of-premise-⊎</a> <a id="2920" class="Symbol">:</a> <a id="2922" class="Symbol">(</a><a id="2923" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2925" class="Symbol">→</a> <a id="2927" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a> <a id="2929" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2931" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a><a id="2932" class="Symbol">)</a> <a id="2934" class="Symbol">→</a> <a id="2936" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="2951" class="Symbol">((</a><a id="2953" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2955" class="Symbol">→</a> <a id="2957" href="Relation.Nullary.Negation.html#845" class="Generalizable">B</a><a id="2958" class="Symbol">)</a> <a id="2960" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2962" class="Symbol">(</a><a id="2963" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="2965" class="Symbol">→</a> <a id="2967" href="Relation.Nullary.Negation.html#847" class="Generalizable">C</a><a id="2968" class="Symbol">))</a>
<a id="2971" href="Relation.Nullary.Negation.html#2894" class="Function">independence-of-premise-⊎</a> <a id="2997" class="Symbol">{</a><a id="2998" class="Argument">A</a> <a id="3000" class="Symbol">=</a> <a id="3002" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a><a id="3003" class="Symbol">}</a> <a id="3005" class="Symbol">{</a><a id="3006" class="Argument">B</a> <a id="3008" class="Symbol">=</a> <a id="3010" href="Relation.Nullary.Negation.html#3010" class="Bound">B</a><a id="3011" class="Symbol">}</a> <a id="3013" class="Symbol">{</a><a id="3014" class="Argument">C</a> <a id="3016" class="Symbol">=</a> <a id="3018" href="Relation.Nullary.Negation.html#3018" class="Bound">C</a><a id="3019" class="Symbol">}</a> <a id="3021" href="Relation.Nullary.Negation.html#3021" class="Bound">f</a> <a id="3023" class="Symbol">=</a> <a id="3025" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="3032" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3039" href="Relation.Nullary.Decidable.Core.html#7087" class="Function">¬¬-excluded-middle</a>
  <a id="3060" class="Keyword">where</a>
  <a id="3068" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3075" class="Symbol">:</a> <a id="3077" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="3081" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a> <a id="3083" class="Symbol">→</a> <a id="3085" class="Symbol">(</a><a id="3086" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a> <a id="3088" class="Symbol">→</a> <a id="3090" href="Relation.Nullary.Negation.html#3010" class="Bound">B</a><a id="3091" class="Symbol">)</a> <a id="3093" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3095" class="Symbol">(</a><a id="3096" href="Relation.Nullary.Negation.html#3002" class="Bound">A</a> <a id="3098" class="Symbol">→</a> <a id="3100" href="Relation.Nullary.Negation.html#3018" class="Bound">C</a><a id="3101" class="Symbol">)</a>
  <a id="3105" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3112" class="Symbol">(</a><a id="3113" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="3117" href="Relation.Nullary.Negation.html#3117" class="Bound">p</a><a id="3118" class="Symbol">)</a> <a id="3120" class="Symbol">=</a> <a id="3122" href="Data.Sum.Base.html#1253" class="Function">Sum.map</a> <a id="3130" href="Function.Base.html#725" class="Function">const</a> <a id="3136" href="Function.Base.html#725" class="Function">const</a> <a id="3142" class="Symbol">(</a><a id="3143" href="Relation.Nullary.Negation.html#3021" class="Bound">f</a> <a id="3145" href="Relation.Nullary.Negation.html#3117" class="Bound">p</a><a id="3146" class="Symbol">)</a>
  <a id="3150" href="Relation.Nullary.Negation.html#3068" class="Function">helper</a> <a id="3157" class="Symbol">(</a><a id="3158" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="3161" href="Relation.Nullary.Negation.html#3161" class="Bound">¬p</a><a id="3163" class="Symbol">)</a> <a id="3165" class="Symbol">=</a> <a id="3167" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3172" class="Symbol">(</a><a id="3173" href="Function.Base.html#1657" class="Function">flip</a> <a id="3178" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3192" href="Relation.Nullary.Negation.html#3161" class="Bound">¬p</a><a id="3194" class="Symbol">)</a>

<a id="3197" class="Keyword">private</a>

  <a id="3208" class="Comment">-- Note that independence-of-premise-⊎ is a consequence of</a>
  <a id="3269" class="Comment">-- independence-of-premise (for simplicity it is assumed that Q and</a>
  <a id="3339" class="Comment">-- R have the same type here):</a>

  <a id="corollary"></a><a id="3373" href="Relation.Nullary.Negation.html#3373" class="Function">corollary</a> <a id="3383" class="Symbol">:</a> <a id="3385" class="Symbol">{</a><a id="3386" href="Relation.Nullary.Negation.html#3386" class="Bound">B</a> <a id="3388" href="Relation.Nullary.Negation.html#3388" class="Bound">C</a> <a id="3390" class="Symbol">:</a> <a id="3392" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3396" href="Relation.Nullary.Negation.html#821" class="Generalizable">b</a><a id="3397" class="Symbol">}</a> <a id="3399" class="Symbol">→</a> <a id="3401" class="Symbol">(</a><a id="3402" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3404" class="Symbol">→</a> <a id="3406" href="Relation.Nullary.Negation.html#3386" class="Bound">B</a> <a id="3408" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3410" href="Relation.Nullary.Negation.html#3388" class="Bound">C</a><a id="3411" class="Symbol">)</a> <a id="3413" class="Symbol">→</a> <a id="3415" href="Relation.Nullary.Negation.Core.html#816" class="Function">DoubleNegation</a> <a id="3430" class="Symbol">((</a><a id="3432" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3434" class="Symbol">→</a> <a id="3436" href="Relation.Nullary.Negation.html#3386" class="Bound">B</a><a id="3437" class="Symbol">)</a> <a id="3439" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3441" class="Symbol">(</a><a id="3442" href="Relation.Nullary.Negation.html#843" class="Generalizable">A</a> <a id="3444" class="Symbol">→</a> <a id="3446" href="Relation.Nullary.Negation.html#3388" class="Bound">C</a><a id="3447" class="Symbol">))</a>
  <a id="3452" href="Relation.Nullary.Negation.html#3373" class="Function">corollary</a> <a id="3462" class="Symbol">{</a><a id="3463" class="Argument">A</a> <a id="3465" class="Symbol">=</a> <a id="3467" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a><a id="3468" class="Symbol">}</a> <a id="3470" class="Symbol">{</a><a id="3471" class="Argument">B</a> <a id="3473" class="Symbol">=</a> <a id="3475" href="Relation.Nullary.Negation.html#3475" class="Bound">B</a><a id="3476" class="Symbol">}</a> <a id="3478" class="Symbol">{</a><a id="3479" class="Argument">C</a> <a id="3481" class="Symbol">=</a> <a id="3483" href="Relation.Nullary.Negation.html#3483" class="Bound">C</a><a id="3484" class="Symbol">}</a> <a id="3486" href="Relation.Nullary.Negation.html#3486" class="Bound">f</a> <a id="3488" class="Symbol">=</a>
    <a id="3494" href="Relation.Nullary.Negation.Core.html#1984" class="Function">¬¬-map</a> <a id="3501" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3508" class="Symbol">(</a><a id="3509" href="Relation.Nullary.Negation.html#2531" class="Function">independence-of-premise</a> <a id="3533" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3538" class="Symbol">(</a><a id="3539" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="3541" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3545" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="3550" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="3552" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a> <a id="3556" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3562" href="Data.Sum.Base.html#811" class="Function Operator">]</a> <a id="3564" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3567" href="Relation.Nullary.Negation.html#3486" class="Bound">f</a><a id="3568" class="Symbol">))</a>
    <a id="3575" class="Keyword">where</a>
    <a id="3585" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3592" class="Symbol">:</a> <a id="3594" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3596" class="Symbol">(λ</a> <a id="3599" href="Relation.Nullary.Negation.html#3599" class="Bound">b</a> <a id="3601" class="Symbol">→</a> <a id="3603" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a> <a id="3605" class="Symbol">→</a> <a id="3607" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3610" href="Relation.Nullary.Negation.html#3599" class="Bound">b</a> <a id="3612" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3617" href="Relation.Nullary.Negation.html#3475" class="Bound">B</a> <a id="3619" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3624" href="Relation.Nullary.Negation.html#3483" class="Bound">C</a><a id="3625" class="Symbol">)</a> <a id="3627" class="Symbol">→</a> <a id="3629" class="Symbol">(</a><a id="3630" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a> <a id="3632" class="Symbol">→</a> <a id="3634" href="Relation.Nullary.Negation.html#3475" class="Bound">B</a><a id="3635" class="Symbol">)</a> <a id="3637" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3639" class="Symbol">(</a><a id="3640" href="Relation.Nullary.Negation.html#3467" class="Bound">A</a> <a id="3642" class="Symbol">→</a> <a id="3644" href="Relation.Nullary.Negation.html#3483" class="Bound">C</a><a id="3645" class="Symbol">)</a>
    <a id="3651" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3658" class="Symbol">(</a><a id="3659" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="3665" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3667" href="Relation.Nullary.Negation.html#3667" class="Bound">f</a><a id="3668" class="Symbol">)</a> <a id="3670" class="Symbol">=</a> <a id="3672" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3677" href="Relation.Nullary.Negation.html#3667" class="Bound">f</a>
    <a id="3683" href="Relation.Nullary.Negation.html#3585" class="Function">helper</a> <a id="3690" class="Symbol">(</a><a id="3691" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="3697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3699" href="Relation.Nullary.Negation.html#3699" class="Bound">f</a><a id="3700" class="Symbol">)</a> <a id="3702" class="Symbol">=</a> <a id="3704" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3709" href="Relation.Nullary.Negation.html#3699" class="Bound">f</a></pre></body></html>


==> anc/html/Relation.Nullary.Recomputable.Core.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Core (Relation.Nullary.Recomputable.Core)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Recomputable.Core</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Recomputable types and their algebra as Harrop formulas</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">module</a> <a id="291" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="326" class="Keyword">where</a>

<a id="333" class="Keyword">open</a> <a id="338" class="Keyword">import</a> <a id="345" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="377" class="Symbol">;</a> <a id="379" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="383" class="Symbol">)</a>
<a id="385" class="Keyword">open</a> <a id="390" class="Keyword">import</a> <a id="397" href="Level.html" class="Module">Level</a> <a id="403" class="Keyword">using</a> <a id="409" class="Symbol">(</a><a id="410" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="415" class="Symbol">)</a>
<a id="417" class="Keyword">open</a> <a id="422" class="Keyword">import</a> <a id="429" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="457" class="Keyword">using</a> <a id="463" class="Symbol">(</a><a id="464" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a><a id="474" class="Symbol">)</a>

<a id="477" class="Keyword">private</a>
  <a id="487" class="Keyword">variable</a>
    <a id="500" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a> <a id="502" class="Symbol">:</a> <a id="504" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="514" href="Relation.Nullary.Recomputable.Core.html#514" class="Generalizable">A</a> <a id="516" class="Symbol">:</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a>


<a id="526" class="Comment">------------------------------------------------------------------------</a>
<a id="599" class="Comment">-- Definition</a>
<a id="613" class="Comment">--</a>
<a id="616" class="Comment">-- The idea of being &#39;recomputable&#39; is that, given an *irrelevant* proof</a>
<a id="689" class="Comment">-- of a proposition `A` (signalled by being a value of type `.A`, all of</a>
<a id="762" class="Comment">-- whose inhabitants are identified up to definitional equality, and hence</a>
<a id="837" class="Comment">-- do *not* admit pattern-matching), one may &#39;promote&#39; such a value to a</a>
<a id="910" class="Comment">-- &#39;genuine&#39; value of `A`, available for subsequent eg. pattern-matching.</a>

<a id="Recomputable"></a><a id="985" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="998" class="Symbol">:</a> <a id="1000" class="Symbol">(</a><a id="1001" href="Relation.Nullary.Recomputable.Core.html#1001" class="Bound">A</a> <a id="1003" class="Symbol">:</a> <a id="1005" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1009" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a><a id="1010" class="Symbol">)</a> <a id="1012" class="Symbol">→</a> <a id="1014" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1018" href="Relation.Nullary.Recomputable.Core.html#500" class="Generalizable">a</a>
<a id="1020" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1033" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a> <a id="1035" class="Symbol">=</a> <a id="1037" class="Symbol">.</a><a id="1038" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a> <a id="1040" class="Symbol">→</a> <a id="1042" href="Relation.Nullary.Recomputable.Core.html#1033" class="Bound">A</a>

<a id="1045" class="Comment">------------------------------------------------------------------------</a>
<a id="1118" class="Comment">-- Fundamental properties:</a>
<a id="1145" class="Comment">-- given `Recomputable A`, `recompute` is a constant function;</a>
<a id="1208" class="Comment">-- moreover, the identity, if `A` is propositionally irrelevant.</a>

<a id="1274" class="Keyword">module</a> <a id="1281" href="Relation.Nullary.Recomputable.Core.html#1281" class="Module">_</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1294" class="Symbol">:</a> <a id="1296" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1309" href="Relation.Nullary.Recomputable.Core.html#514" class="Generalizable">A</a><a id="1310" class="Symbol">)</a> <a id="1312" class="Keyword">where</a>

  <a id="1321" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">recompute-constant</a> <a id="1340" class="Symbol">:</a> <a id="1342" class="Symbol">(</a><a id="1343" href="Relation.Nullary.Recomputable.Core.html#1343" class="Bound">p</a> <a id="1345" href="Relation.Nullary.Recomputable.Core.html#1345" class="Bound">q</a> <a id="1347" class="Symbol">:</a> <a id="1349" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a><a id="1350" class="Symbol">)</a> <a id="1352" class="Symbol">→</a> <a id="1354" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1364" href="Relation.Nullary.Recomputable.Core.html#1343" class="Bound">p</a> <a id="1366" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1368" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1378" href="Relation.Nullary.Recomputable.Core.html#1345" class="Bound">q</a>
  <a id="1382" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">recompute-constant</a> <a id="1401" class="Symbol">_</a> <a id="1403" class="Symbol">_</a> <a id="1405" class="Symbol">=</a> <a id="1407" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

  <a id="1415" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">recompute-irrelevant-id</a> <a id="1439" class="Symbol">:</a> <a id="1441" href="Relation.Nullary.Irrelevant.html#497" class="Function">Irrelevant</a> <a id="1452" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a> <a id="1454" class="Symbol">→</a> <a id="1456" class="Symbol">(</a><a id="1457" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a> <a id="1459" class="Symbol">:</a> <a id="1461" href="Relation.Nullary.Recomputable.Core.html#1309" class="Bound">A</a><a id="1462" class="Symbol">)</a> <a id="1464" class="Symbol">→</a> <a id="1466" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1476" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a> <a id="1478" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1480" href="Relation.Nullary.Recomputable.Core.html#1457" class="Bound">a</a>
  <a id="1484" href="Relation.Nullary.Recomputable.Core.html#1415" class="Function">recompute-irrelevant-id</a> <a id="1508" href="Relation.Nullary.Recomputable.Core.html#1508" class="Bound">irr</a> <a id="1512" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a> <a id="1514" class="Symbol">=</a> <a id="1516" href="Relation.Nullary.Recomputable.Core.html#1508" class="Bound">irr</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Relation.Nullary.Recomputable.Core.html#1284" class="Bound">recompute</a> <a id="1531" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a><a id="1532" class="Symbol">)</a> <a id="1534" href="Relation.Nullary.Recomputable.Core.html#1512" class="Bound">a</a></pre></body></html>


==> anc/html/Relation.Nullary.Recomputable.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Recomputable (Relation.Nullary.Recomputable)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Recomputable</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Recomputable types and their algebra as Harrop formulas</a>
<a id="165" class="Comment">------------------------------------------------------------------------</a>

<a id="239" class="Symbol">{-#</a> <a id="243" class="Keyword">OPTIONS</a> <a id="251" class="Pragma">--cubical-compatible</a> <a id="272" class="Pragma">--safe</a> <a id="279" class="Symbol">#-}</a>

<a id="284" class="Keyword">module</a> <a id="291" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="321" class="Keyword">where</a>

<a id="328" class="Keyword">open</a> <a id="333" class="Keyword">import</a> <a id="340" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="351" class="Keyword">using</a> <a id="357" class="Symbol">(</a><a id="358" href="Data.Empty.html#914" class="Function">⊥</a><a id="359" class="Symbol">)</a>
<a id="361" class="Keyword">open</a> <a id="366" class="Keyword">import</a> <a id="373" href="Data.Irrelevant.html" class="Module">Data.Irrelevant</a> <a id="389" class="Keyword">using</a> <a id="395" class="Symbol">(</a><a id="396" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a><a id="406" class="Symbol">;</a> <a id="408" href="Data.Irrelevant.html#789" class="Field">irrelevant</a><a id="418" class="Symbol">;</a> <a id="420" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[_]</a><a id="423" class="Symbol">)</a>
<a id="425" class="Keyword">open</a> <a id="430" class="Keyword">import</a> <a id="437" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="455" class="Keyword">using</a> <a id="461" class="Symbol">(</a><a id="462" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="465" class="Symbol">;</a> <a id="467" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="470" class="Symbol">;</a> <a id="472" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="477" class="Symbol">;</a> <a id="479" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="484" class="Symbol">)</a>
<a id="486" class="Keyword">open</a> <a id="491" class="Keyword">import</a> <a id="498" href="Level.html" class="Module">Level</a> <a id="504" class="Keyword">using</a> <a id="510" class="Symbol">(</a><a id="511" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="516" class="Symbol">)</a>
<a id="518" class="Keyword">open</a> <a id="523" class="Keyword">import</a> <a id="530" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="561" class="Keyword">using</a> <a id="567" class="Symbol">(</a><a id="568" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="570" class="Symbol">)</a>

<a id="573" class="Keyword">private</a>
  <a id="583" class="Keyword">variable</a>
    <a id="596" href="Relation.Nullary.Recomputable.html#596" class="Generalizable">a</a> <a id="598" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a> <a id="600" class="Symbol">:</a> <a id="602" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="612" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="614" class="Symbol">:</a> <a id="616" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="620" href="Relation.Nullary.Recomputable.html#596" class="Generalizable">a</a>
    <a id="626" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a> <a id="628" class="Symbol">:</a> <a id="630" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="634" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a>

<a id="637" class="Comment">------------------------------------------------------------------------</a>
<a id="710" class="Comment">-- Re-export</a>

<a id="724" class="Keyword">open</a> <a id="729" class="Keyword">import</a> <a id="736" href="Relation.Nullary.Recomputable.Core.html" class="Module">Relation.Nullary.Recomputable.Core</a> <a id="771" class="Keyword">public</a>


<a id="780" class="Comment">------------------------------------------------------------------------</a>
<a id="853" class="Comment">-- Constructions</a>

<a id="871" class="Comment">-- Irrelevant types are Recomputable</a>

<a id="irrelevant-recompute"></a><a id="909" href="Relation.Nullary.Recomputable.html#909" class="Function">irrelevant-recompute</a> <a id="930" class="Symbol">:</a> <a id="932" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="945" class="Symbol">(</a><a id="946" href="Data.Irrelevant.html#725" class="Record">Irrelevant</a> <a id="957" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a><a id="958" class="Symbol">)</a>
<a id="960" href="Data.Irrelevant.html#789" class="Field">irrelevant</a> <a id="971" class="Symbol">(</a><a id="972" href="Relation.Nullary.Recomputable.html#909" class="Function">irrelevant-recompute</a> <a id="993" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">[</a> <a id="995" href="Relation.Nullary.Recomputable.html#995" class="Bound">a</a> <a id="997" href="Data.Irrelevant.html#776" class="InductiveConstructor Operator">]</a><a id="998" class="Symbol">)</a> <a id="1000" class="Symbol">=</a> <a id="1002" href="Relation.Nullary.Recomputable.html#995" class="Bound">a</a>

<a id="1005" class="Comment">-- Corollary: so too is ⊥</a>

<a id="⊥-recompute"></a><a id="1032" href="Relation.Nullary.Recomputable.html#1032" class="Function">⊥-recompute</a> <a id="1044" class="Symbol">:</a> <a id="1046" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1059" href="Data.Empty.html#914" class="Function">⊥</a>
<a id="1061" href="Relation.Nullary.Recomputable.html#1032" class="Function">⊥-recompute</a> <a id="1073" class="Symbol">=</a> <a id="1075" href="Relation.Nullary.Recomputable.html#909" class="Function">irrelevant-recompute</a>

<a id="_×-recompute_"></a><a id="1097" href="Relation.Nullary.Recomputable.html#1097" class="Function Operator">_×-recompute_</a> <a id="1111" class="Symbol">:</a> <a id="1113" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1126" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1128" class="Symbol">→</a> <a id="1130" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1143" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a> <a id="1145" class="Symbol">→</a> <a id="1147" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1160" class="Symbol">(</a><a id="1161" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1163" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1165" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a><a id="1166" class="Symbol">)</a>
<a id="1168" class="Symbol">(</a><a id="1169" href="Relation.Nullary.Recomputable.html#1169" class="Bound">rA</a> <a id="1172" href="Relation.Nullary.Recomputable.html#1097" class="Function Operator">×-recompute</a> <a id="1184" href="Relation.Nullary.Recomputable.html#1184" class="Bound">rB</a><a id="1186" class="Symbol">)</a> <a id="1188" href="Relation.Nullary.Recomputable.html#1188" class="Bound">p</a> <a id="1190" class="Symbol">=</a> <a id="1192" href="Relation.Nullary.Recomputable.html#1169" class="Bound">rA</a> <a id="1195" class="Symbol">(</a><a id="1196" href="Relation.Nullary.Recomputable.html#1188" class="Bound">p</a> <a id="1198" class="Symbol">.</a><a id="1199" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="1204" class="Symbol">)</a> <a id="1206" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1208" href="Relation.Nullary.Recomputable.html#1184" class="Bound">rB</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Relation.Nullary.Recomputable.html#1188" class="Bound">p</a> <a id="1214" class="Symbol">.</a><a id="1215" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="1220" class="Symbol">)</a>

<a id="_→-recompute_"></a><a id="1223" href="Relation.Nullary.Recomputable.html#1223" class="Function Operator">_→-recompute_</a> <a id="1237" class="Symbol">:</a> <a id="1239" class="Symbol">(</a><a id="1240" href="Relation.Nullary.Recomputable.html#1240" class="Bound">A</a> <a id="1242" class="Symbol">:</a> <a id="1244" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1248" href="Relation.Nullary.Recomputable.html#596" class="Generalizable">a</a><a id="1249" class="Symbol">)</a> <a id="1251" class="Symbol">→</a> <a id="1253" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1266" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a> <a id="1268" class="Symbol">→</a> <a id="1270" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1283" class="Symbol">(</a><a id="1284" href="Relation.Nullary.Recomputable.html#1240" class="Bound">A</a> <a id="1286" class="Symbol">→</a> <a id="1288" href="Relation.Nullary.Recomputable.html#626" class="Generalizable">B</a><a id="1289" class="Symbol">)</a>
<a id="1291" class="Symbol">(</a><a id="1292" href="Relation.Nullary.Recomputable.html#1292" class="Bound">A</a> <a id="1294" href="Relation.Nullary.Recomputable.html#1223" class="Function Operator">→-recompute</a> <a id="1306" href="Relation.Nullary.Recomputable.html#1306" class="Bound">rB</a><a id="1308" class="Symbol">)</a> <a id="1310" href="Relation.Nullary.Recomputable.html#1310" class="Bound">f</a> <a id="1312" href="Relation.Nullary.Recomputable.html#1312" class="Bound">a</a> <a id="1314" class="Symbol">=</a> <a id="1316" href="Relation.Nullary.Recomputable.html#1306" class="Bound">rB</a> <a id="1319" class="Symbol">(</a><a id="1320" href="Relation.Nullary.Recomputable.html#1310" class="Bound">f</a> <a id="1322" href="Relation.Nullary.Recomputable.html#1312" class="Bound">a</a><a id="1323" class="Symbol">)</a>

<a id="Π-recompute"></a><a id="1326" href="Relation.Nullary.Recomputable.html#1326" class="Function">Π-recompute</a> <a id="1338" class="Symbol">:</a> <a id="1340" class="Symbol">(</a><a id="1341" href="Relation.Nullary.Recomputable.html#1341" class="Bound">B</a> <a id="1343" class="Symbol">:</a> <a id="1345" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1347" class="Symbol">→</a> <a id="1349" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1353" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a><a id="1354" class="Symbol">)</a> <a id="1356" class="Symbol">→</a> <a id="1358" class="Symbol">(∀</a> <a id="1361" href="Relation.Nullary.Recomputable.html#1361" class="Bound">x</a> <a id="1363" class="Symbol">→</a> <a id="1365" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1378" class="Symbol">(</a><a id="1379" href="Relation.Nullary.Recomputable.html#1341" class="Bound">B</a> <a id="1381" href="Relation.Nullary.Recomputable.html#1361" class="Bound">x</a><a id="1382" class="Symbol">))</a> <a id="1385" class="Symbol">→</a> <a id="1387" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1400" class="Symbol">(∀</a> <a id="1403" href="Relation.Nullary.Recomputable.html#1403" class="Bound">x</a> <a id="1405" class="Symbol">→</a> <a id="1407" href="Relation.Nullary.Recomputable.html#1341" class="Bound">B</a> <a id="1409" href="Relation.Nullary.Recomputable.html#1403" class="Bound">x</a><a id="1410" class="Symbol">)</a>
<a id="1412" href="Relation.Nullary.Recomputable.html#1326" class="Function">Π-recompute</a> <a id="1424" href="Relation.Nullary.Recomputable.html#1424" class="Bound">B</a> <a id="1426" href="Relation.Nullary.Recomputable.html#1426" class="Bound">rB</a> <a id="1429" href="Relation.Nullary.Recomputable.html#1429" class="Bound">f</a> <a id="1431" href="Relation.Nullary.Recomputable.html#1431" class="Bound">a</a> <a id="1433" class="Symbol">=</a> <a id="1435" href="Relation.Nullary.Recomputable.html#1426" class="Bound">rB</a> <a id="1438" href="Relation.Nullary.Recomputable.html#1431" class="Bound">a</a> <a id="1440" class="Symbol">(</a><a id="1441" href="Relation.Nullary.Recomputable.html#1429" class="Bound">f</a> <a id="1443" href="Relation.Nullary.Recomputable.html#1431" class="Bound">a</a><a id="1444" class="Symbol">)</a>

<a id="∀-recompute"></a><a id="1447" href="Relation.Nullary.Recomputable.html#1447" class="Function">∀-recompute</a> <a id="1459" class="Symbol">:</a> <a id="1461" class="Symbol">(</a><a id="1462" href="Relation.Nullary.Recomputable.html#1462" class="Bound">B</a> <a id="1464" class="Symbol">:</a> <a id="1466" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a> <a id="1468" class="Symbol">→</a> <a id="1470" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1474" href="Relation.Nullary.Recomputable.html#598" class="Generalizable">b</a><a id="1475" class="Symbol">)</a> <a id="1477" class="Symbol">→</a> <a id="1479" class="Symbol">(∀</a> <a id="1482" class="Symbol">{</a><a id="1483" href="Relation.Nullary.Recomputable.html#1483" class="Bound">x</a><a id="1484" class="Symbol">}</a> <a id="1486" class="Symbol">→</a> <a id="1488" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1501" class="Symbol">(</a><a id="1502" href="Relation.Nullary.Recomputable.html#1462" class="Bound">B</a> <a id="1504" href="Relation.Nullary.Recomputable.html#1483" class="Bound">x</a><a id="1505" class="Symbol">))</a> <a id="1508" class="Symbol">→</a> <a id="1510" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1523" class="Symbol">(∀</a> <a id="1526" class="Symbol">{</a><a id="1527" href="Relation.Nullary.Recomputable.html#1527" class="Bound">x</a><a id="1528" class="Symbol">}</a> <a id="1530" class="Symbol">→</a> <a id="1532" href="Relation.Nullary.Recomputable.html#1462" class="Bound">B</a> <a id="1534" href="Relation.Nullary.Recomputable.html#1527" class="Bound">x</a><a id="1535" class="Symbol">)</a>
<a id="1537" href="Relation.Nullary.Recomputable.html#1447" class="Function">∀-recompute</a> <a id="1549" href="Relation.Nullary.Recomputable.html#1549" class="Bound">B</a> <a id="1551" href="Relation.Nullary.Recomputable.html#1551" class="Bound">rB</a> <a id="1554" href="Relation.Nullary.Recomputable.html#1554" class="Bound">f</a> <a id="1556" class="Symbol">=</a> <a id="1558" href="Relation.Nullary.Recomputable.html#1551" class="Bound">rB</a> <a id="1561" href="Relation.Nullary.Recomputable.html#1554" class="Bound">f</a>

<a id="1564" class="Comment">-- Corollary: negations are Recomputable</a>

<a id="¬-recompute"></a><a id="1606" href="Relation.Nullary.Recomputable.html#1606" class="Function">¬-recompute</a> <a id="1618" class="Symbol">:</a> <a id="1620" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="1633" class="Symbol">(</a><a id="1634" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1636" href="Relation.Nullary.Recomputable.html#612" class="Generalizable">A</a><a id="1637" class="Symbol">)</a>
<a id="1639" href="Relation.Nullary.Recomputable.html#1606" class="Function">¬-recompute</a> <a id="1651" class="Symbol">{</a><a id="1652" class="Argument">A</a> <a id="1654" class="Symbol">=</a> <a id="1656" href="Relation.Nullary.Recomputable.html#1656" class="Bound">A</a><a id="1657" class="Symbol">}</a> <a id="1659" class="Symbol">=</a> <a id="1661" href="Relation.Nullary.Recomputable.html#1656" class="Bound">A</a> <a id="1663" href="Relation.Nullary.Recomputable.html#1223" class="Function Operator">→-recompute</a> <a id="1675" href="Relation.Nullary.Recomputable.html#1032" class="Function">⊥-recompute</a></pre></body></html>


==> anc/html/Relation.Nullary.Reflects.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Reflects (Relation.Nullary.Reflects)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary.Reflects</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of the `Reflects` construct</a>
<a id="148" class="Comment">------------------------------------------------------------------------</a>

<a id="222" class="Symbol">{-#</a> <a id="226" class="Keyword">OPTIONS</a> <a id="234" class="Pragma">--cubical-compatible</a> <a id="255" class="Pragma">--safe</a> <a id="262" class="Symbol">#-}</a>

<a id="267" class="Keyword">module</a> <a id="274" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="300" class="Keyword">where</a>

<a id="307" class="Keyword">open</a> <a id="312" class="Keyword">import</a> <a id="319" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a>

<a id="342" class="Keyword">open</a> <a id="347" class="Keyword">import</a> <a id="354" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a>
<a id="369" class="Keyword">open</a> <a id="374" class="Keyword">import</a> <a id="381" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="395" class="Keyword">using</a> <a id="401" class="Symbol">(</a><a id="402" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="405" class="Symbol">;</a> <a id="407" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="411" class="Symbol">;</a> <a id="413" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="417" class="Symbol">)</a>
<a id="419" class="Keyword">open</a> <a id="424" class="Keyword">import</a> <a id="431" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="449" class="Keyword">using</a> <a id="455" class="Symbol">(</a><a id="456" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="459" class="Symbol">;</a> <a id="461" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="464" class="Symbol">;</a> <a id="466" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="471" class="Symbol">;</a> <a id="473" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="478" class="Symbol">)</a>
<a id="480" class="Keyword">open</a> <a id="485" class="Keyword">import</a> <a id="492" href="Data.Unit.Polymorphic.Base.html" class="Module">Data.Unit.Polymorphic.Base</a> <a id="519" class="Keyword">using</a> <a id="525" class="Symbol">(</a><a id="526" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a><a id="527" class="Symbol">)</a>
<a id="529" class="Keyword">open</a> <a id="534" class="Keyword">import</a> <a id="541" href="Data.Empty.Polymorphic.html" class="Module">Data.Empty.Polymorphic</a> <a id="564" class="Keyword">using</a> <a id="570" class="Symbol">(</a><a id="571" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a><a id="572" class="Symbol">)</a>
<a id="574" class="Keyword">open</a> <a id="579" class="Keyword">import</a> <a id="586" href="Level.html" class="Module">Level</a> <a id="592" class="Keyword">using</a> <a id="598" class="Symbol">(</a><a id="599" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="604" class="Symbol">)</a>
<a id="606" class="Keyword">open</a> <a id="611" class="Keyword">import</a> <a id="618" href="Function.Base.html" class="Module">Function.Base</a> <a id="632" class="Keyword">using</a> <a id="638" class="Symbol">(</a><a id="639" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="642" class="Symbol">;</a> <a id="644" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="647" class="Symbol">;</a> <a id="649" href="Function.Base.html#725" class="Function">const</a><a id="654" class="Symbol">;</a> <a id="656" href="Function.Base.html#704" class="Function">id</a><a id="658" class="Symbol">)</a>
<a id="660" class="Keyword">open</a> <a id="665" class="Keyword">import</a> <a id="672" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a>
  <a id="705" class="Keyword">using</a> <a id="711" class="Symbol">(</a><a id="712" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="714" class="Symbol">;</a> <a id="716" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a><a id="733" class="Symbol">;</a> <a id="735" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a><a id="748" class="Symbol">;</a> <a id="750" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">_¬-⊎_</a><a id="755" class="Symbol">)</a>
<a id="757" class="Keyword">open</a> <a id="762" class="Keyword">import</a> <a id="769" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="799" class="Symbol">as</a> <a id="802" class="Module">Recomputable</a> <a id="815" class="Keyword">using</a> <a id="821" class="Symbol">(</a><a id="822" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="834" class="Symbol">)</a>

<a id="837" class="Keyword">private</a>
  <a id="847" class="Keyword">variable</a>
    <a id="860" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a> <a id="862" class="Symbol">:</a> <a id="864" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="874" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="876" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="878" class="Symbol">:</a> <a id="880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="884" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a>

<a id="887" class="Comment">------------------------------------------------------------------------</a>
<a id="960" class="Comment">-- `Reflects` idiom.</a>

<a id="982" class="Comment">-- The truth value of A is reflected by a boolean value.</a>
<a id="1039" class="Comment">-- `Reflects A b` is equivalent to `if b then A else ¬ A`.</a>

<a id="1099" class="Keyword">data</a> <a id="Reflects"></a><a id="1104" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1113" class="Symbol">(</a><a id="1114" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1116" class="Symbol">:</a> <a id="1118" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1122" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="1123" class="Symbol">)</a> <a id="1125" class="Symbol">:</a> <a id="1127" href="Agda.Builtin.Bool.html#173" class="Datatype">Bool</a> <a id="1132" class="Symbol">→</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" href="Relation.Nullary.Reflects.html#1122" class="Bound">a</a> <a id="1140" class="Keyword">where</a>
  <a id="Reflects.ofʸ"></a><a id="1148" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a> <a id="1152" class="Symbol">:</a> <a id="1154" class="Symbol">(</a> <a id="1156" href="Relation.Nullary.Reflects.html#1156" class="Bound">a</a> <a id="1158" class="Symbol">:</a>   <a id="1162" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a><a id="1163" class="Symbol">)</a> <a id="1165" class="Symbol">→</a> <a id="1167" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1176" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1178" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
  <a id="Reflects.ofⁿ"></a><a id="1185" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1189" class="Symbol">:</a> <a id="1191" class="Symbol">(</a><a id="1192" href="Relation.Nullary.Reflects.html#1192" class="Bound">¬a</a> <a id="1195" class="Symbol">:</a> <a id="1197" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1199" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a><a id="1200" class="Symbol">)</a> <a id="1202" class="Symbol">→</a> <a id="1204" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1213" href="Relation.Nullary.Reflects.html#1114" class="Bound">A</a> <a id="1215" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>

<a id="1222" class="Comment">------------------------------------------------------------------------</a>
<a id="1295" class="Comment">-- Constructors and destructors</a>

<a id="1328" class="Comment">-- These lemmas are intended to be used mostly when `b` is a value, so</a>
<a id="1399" class="Comment">-- that the `if` expressions have already been evaluated away.</a>
<a id="1462" class="Comment">-- In this case, `of` works like the relevant constructor (`ofⁿ` or</a>
<a id="1530" class="Comment">-- `ofʸ`), and `invert` strips off the constructor to just give either</a>
<a id="1601" class="Comment">-- the proof of `A` or the proof of `¬ A`.</a>

<a id="of"></a><a id="1645" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1648" class="Symbol">:</a> <a id="1650" class="Symbol">∀</a> <a id="1652" class="Symbol">{</a><a id="1653" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a><a id="1654" class="Symbol">}</a> <a id="1656" class="Symbol">→</a> <a id="1658" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1661" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a> <a id="1663" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1668" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1670" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1675" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1677" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1679" class="Symbol">→</a> <a id="1681" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1690" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1692" href="Relation.Nullary.Reflects.html#1653" class="Bound">b</a>
<a id="1694" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1697" class="Symbol">{</a><a id="1698" class="Argument">b</a> <a id="1700" class="Symbol">=</a> <a id="1702" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="1707" class="Symbol">}</a> <a id="1709" href="Relation.Nullary.Reflects.html#1709" class="Bound">¬a</a> <a id="1712" class="Symbol">=</a> <a id="1714" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1718" href="Relation.Nullary.Reflects.html#1709" class="Bound">¬a</a>
<a id="1721" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="1724" class="Symbol">{</a><a id="1725" class="Argument">b</a> <a id="1727" class="Symbol">=</a> <a id="1729" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a> <a id="1734" class="Symbol">}</a>  <a id="1737" href="Relation.Nullary.Reflects.html#1737" class="Bound">a</a> <a id="1739" class="Symbol">=</a> <a id="1741" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a> <a id="1745" href="Relation.Nullary.Reflects.html#1737" class="Bound">a</a>

<a id="invert"></a><a id="1748" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1755" class="Symbol">:</a> <a id="1757" class="Symbol">∀</a> <a id="1759" class="Symbol">{</a><a id="1760" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a><a id="1761" class="Symbol">}</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="1774" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1776" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a> <a id="1778" class="Symbol">→</a> <a id="1780" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="1783" href="Relation.Nullary.Reflects.html#1760" class="Bound">b</a> <a id="1785" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="1790" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="1792" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="1797" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1799" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a>
<a id="1801" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="1814" href="Relation.Nullary.Reflects.html#1814" class="Bound">a</a><a id="1815" class="Symbol">)</a> <a id="1817" class="Symbol">=</a> <a id="1819" href="Relation.Nullary.Reflects.html#1814" class="Bound">a</a>
<a id="1821" href="Relation.Nullary.Reflects.html#1748" class="Function">invert</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="1833" href="Relation.Nullary.Reflects.html#1833" class="Bound">¬a</a><a id="1835" class="Symbol">)</a> <a id="1837" class="Symbol">=</a> <a id="1839" href="Relation.Nullary.Reflects.html#1833" class="Bound">¬a</a>

<a id="1843" class="Comment">------------------------------------------------------------------------</a>
<a id="1916" class="Comment">-- recompute</a>

<a id="1930" class="Comment">-- Given an irrelevant proof of a reflected type, a proof can</a>
<a id="1992" class="Comment">-- be recomputed and subsequently used in relevant contexts.</a>

<a id="recompute"></a><a id="2054" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2064" class="Symbol">:</a> <a id="2066" class="Symbol">∀</a> <a id="2068" class="Symbol">{</a><a id="2069" href="Relation.Nullary.Reflects.html#2069" class="Bound">b</a><a id="2070" class="Symbol">}</a> <a id="2072" class="Symbol">→</a> <a id="2074" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2083" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2085" href="Relation.Nullary.Reflects.html#2069" class="Bound">b</a> <a id="2087" class="Symbol">→</a> <a id="2089" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a> <a id="2102" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a>
<a id="2104" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2114" class="Symbol">(</a><a id="2115" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2120" href="Relation.Nullary.Reflects.html#2120" class="Bound">a</a><a id="2121" class="Symbol">)</a> <a id="2123" class="Symbol">_</a> <a id="2125" class="Symbol">=</a> <a id="2127" href="Relation.Nullary.Reflects.html#2120" class="Bound">a</a>
<a id="2129" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2139" class="Symbol">(</a><a id="2140" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2144" href="Relation.Nullary.Reflects.html#2144" class="Bound">¬a</a><a id="2146" class="Symbol">)</a> <a id="2148" href="Relation.Nullary.Reflects.html#2148" class="Bound">a</a> <a id="2150" class="Symbol">=</a> <a id="2152" href="Relation.Nullary.Negation.Core.html#1205" class="Function">contradiction-irr</a> <a id="2170" href="Relation.Nullary.Reflects.html#2148" class="Bound">a</a> <a id="2172" href="Relation.Nullary.Reflects.html#2144" class="Bound">¬a</a>

<a id="recompute-constant"></a><a id="2176" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a> <a id="2195" class="Symbol">:</a> <a id="2197" class="Symbol">∀</a> <a id="2199" class="Symbol">{</a><a id="2200" href="Relation.Nullary.Reflects.html#2200" class="Bound">b</a><a id="2201" class="Symbol">}</a> <a id="2203" class="Symbol">(</a><a id="2204" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2206" class="Symbol">:</a> <a id="2208" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2217" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2219" href="Relation.Nullary.Reflects.html#2200" class="Bound">b</a><a id="2220" class="Symbol">)</a> <a id="2222" class="Symbol">(</a><a id="2223" href="Relation.Nullary.Reflects.html#2223" class="Bound">p</a> <a id="2225" href="Relation.Nullary.Reflects.html#2225" class="Bound">q</a> <a id="2227" class="Symbol">:</a> <a id="2229" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="2230" class="Symbol">)</a> <a id="2232" class="Symbol">→</a>
                     <a id="2255" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2265" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2267" href="Relation.Nullary.Reflects.html#2223" class="Bound">p</a> <a id="2269" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="2271" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a> <a id="2281" href="Relation.Nullary.Reflects.html#2204" class="Bound">r</a> <a id="2283" href="Relation.Nullary.Reflects.html#2225" class="Bound">q</a>
<a id="2285" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a> <a id="2304" class="Symbol">=</a> <a id="2306" href="Relation.Nullary.Recomputable.Core.html#1321" class="Function">Recomputable.recompute-constant</a> <a id="2338" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="2340" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a>

<a id="2351" class="Comment">------------------------------------------------------------------------</a>
<a id="2424" class="Comment">-- Interaction with true, false, negation, product, sums etc.</a>

<a id="2487" class="Keyword">infixr</a> <a id="2494" class="Number">1</a> <a id="2496" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">_⊎-reflects_</a>
<a id="2509" class="Keyword">infixr</a> <a id="2516" class="Number">2</a> <a id="2518" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">_×-reflects_</a> <a id="2531" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">_→-reflects_</a>

<a id="⊥-reflects"></a><a id="2545" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a> <a id="2556" class="Symbol">:</a> <a id="2558" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2567" class="Symbol">(</a><a id="2568" href="Data.Empty.Polymorphic.html#383" class="Function">⊥</a> <a id="2570" class="Symbol">{</a><a id="2571" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="2572" class="Symbol">})</a> <a id="2575" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a>
<a id="2581" href="Relation.Nullary.Reflects.html#2545" class="Function">⊥-reflects</a> <a id="2592" class="Symbol">=</a> <a id="2594" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2597" class="Symbol">λ()</a>

<a id="⊤-reflects"></a><a id="2602" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a> <a id="2613" class="Symbol">:</a> <a id="2615" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2624" class="Symbol">(</a><a id="2625" href="Data.Unit.Polymorphic.Base.html#515" class="Function">⊤</a> <a id="2627" class="Symbol">{</a><a id="2628" href="Relation.Nullary.Reflects.html#860" class="Generalizable">a</a><a id="2629" class="Symbol">})</a> <a id="2632" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>
<a id="2637" href="Relation.Nullary.Reflects.html#2602" class="Function">⊤-reflects</a> <a id="2648" class="Symbol">=</a> <a id="2650" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2653" class="Symbol">_</a>

<a id="T-reflects"></a><a id="2656" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2667" class="Symbol">:</a> <a id="2669" class="Symbol">∀</a> <a id="2671" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a> <a id="2673" class="Symbol">→</a> <a id="2675" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2684" class="Symbol">(</a><a id="2685" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="2687" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a><a id="2688" class="Symbol">)</a> <a id="2690" href="Relation.Nullary.Reflects.html#2671" class="Bound">b</a>
<a id="2692" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2703" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="2709" class="Symbol">=</a> <a id="2711" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2714" class="Symbol">_</a>
<a id="2716" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="2727" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="2733" class="Symbol">=</a> <a id="2735" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2738" href="Function.Base.html#704" class="Function">id</a>

<a id="¬-reflects"></a><a id="2742" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2753" class="Symbol">:</a> <a id="2755" class="Symbol">∀</a> <a id="2757" class="Symbol">{</a><a id="2758" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a><a id="2759" class="Symbol">}</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2772" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2774" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a> <a id="2776" class="Symbol">→</a> <a id="2778" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2787" class="Symbol">(</a><a id="2788" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2790" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="2791" class="Symbol">)</a> <a id="2793" class="Symbol">(</a><a id="2794" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="2798" href="Relation.Nullary.Reflects.html#2758" class="Bound">b</a><a id="2799" class="Symbol">)</a>
<a id="2801" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2812" class="Symbol">(</a><a id="2813" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2818" href="Relation.Nullary.Reflects.html#2818" class="Bound">a</a><a id="2819" class="Symbol">)</a> <a id="2821" class="Symbol">=</a> <a id="2823" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2826" class="Symbol">(</a><a id="2827" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="2830" href="Relation.Nullary.Reflects.html#2818" class="Bound">a</a><a id="2831" class="Symbol">)</a>
<a id="2833" href="Relation.Nullary.Reflects.html#2742" class="Function">¬-reflects</a> <a id="2844" class="Symbol">(</a><a id="2845" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="2849" href="Relation.Nullary.Reflects.html#2849" class="Bound">¬a</a><a id="2851" class="Symbol">)</a> <a id="2853" class="Symbol">=</a> <a id="2855" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2858" href="Relation.Nullary.Reflects.html#2849" class="Bound">¬a</a>

<a id="_×-reflects_"></a><a id="2862" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">_×-reflects_</a> <a id="2875" class="Symbol">:</a> <a id="2877" class="Symbol">∀</a> <a id="2879" class="Symbol">{</a><a id="2880" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2882" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a><a id="2883" class="Symbol">}</a> <a id="2885" class="Symbol">→</a> <a id="2887" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2896" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2898" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2900" class="Symbol">→</a> <a id="2902" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2911" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="2913" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a> <a id="2915" class="Symbol">→</a>
               <a id="2932" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="2941" class="Symbol">(</a><a id="2942" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="2944" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2946" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="2947" class="Symbol">)</a> <a id="2949" class="Symbol">(</a><a id="2950" href="Relation.Nullary.Reflects.html#2880" class="Bound">a</a> <a id="2952" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="2954" href="Relation.Nullary.Reflects.html#2882" class="Bound">b</a><a id="2955" class="Symbol">)</a>
<a id="2957" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2962" href="Relation.Nullary.Reflects.html#2962" class="Bound">a</a> <a id="2964" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="2975" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="2980" href="Relation.Nullary.Reflects.html#2980" class="Bound">b</a> <a id="2982" class="Symbol">=</a> <a id="2984" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="2987" class="Symbol">(</a><a id="2988" href="Relation.Nullary.Reflects.html#2962" class="Bound">a</a> <a id="2990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2992" href="Relation.Nullary.Reflects.html#2980" class="Bound">b</a><a id="2993" class="Symbol">)</a>
<a id="2995" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3000" href="Relation.Nullary.Reflects.html#3000" class="Bound">a</a> <a id="3002" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3013" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3017" href="Relation.Nullary.Reflects.html#3017" class="Bound">¬b</a> <a id="3020" class="Symbol">=</a> <a id="3022" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3025" class="Symbol">(</a><a id="3026" href="Relation.Nullary.Reflects.html#3017" class="Bound">¬b</a> <a id="3029" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3031" href="Data.Product.Base.html#650" class="Field">proj₂</a><a id="3036" class="Symbol">)</a>
<a id="3038" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3042" href="Relation.Nullary.Reflects.html#3042" class="Bound">¬a</a> <a id="3045" href="Relation.Nullary.Reflects.html#2862" class="Function Operator">×-reflects</a> <a id="3056" class="Symbol">_</a>      <a id="3063" class="Symbol">=</a> <a id="3065" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3068" class="Symbol">(</a><a id="3069" href="Relation.Nullary.Reflects.html#3042" class="Bound">¬a</a> <a id="3072" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3074" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="3079" class="Symbol">)</a>

<a id="_⊎-reflects_"></a><a id="3082" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">_⊎-reflects_</a> <a id="3095" class="Symbol">:</a> <a id="3097" class="Symbol">∀</a> <a id="3099" class="Symbol">{</a><a id="3100" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3102" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a><a id="3103" class="Symbol">}</a> <a id="3105" class="Symbol">→</a> <a id="3107" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3116" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3118" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3120" class="Symbol">→</a> <a id="3122" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3131" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="3133" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a> <a id="3135" class="Symbol">→</a>
               <a id="3152" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3161" class="Symbol">(</a><a id="3162" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3164" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3166" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="3167" class="Symbol">)</a> <a id="3169" class="Symbol">(</a><a id="3170" href="Relation.Nullary.Reflects.html#3100" class="Bound">a</a> <a id="3172" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3174" href="Relation.Nullary.Reflects.html#3102" class="Bound">b</a><a id="3175" class="Symbol">)</a>
<a id="3177" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3182" href="Relation.Nullary.Reflects.html#3182" class="Bound">a</a> <a id="3184" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a>      <a id="3200" class="Symbol">_</a> <a id="3202" class="Symbol">=</a> <a id="3204" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3207" class="Symbol">(</a><a id="3208" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3213" href="Relation.Nullary.Reflects.html#3182" class="Bound">a</a><a id="3214" class="Symbol">)</a>
<a id="3216" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3220" href="Relation.Nullary.Reflects.html#3220" class="Bound">¬a</a> <a id="3223" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3234" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3239" href="Relation.Nullary.Reflects.html#3239" class="Bound">b</a> <a id="3241" class="Symbol">=</a> <a id="3243" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3246" class="Symbol">(</a><a id="3247" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="3252" href="Relation.Nullary.Reflects.html#3239" class="Bound">b</a><a id="3253" class="Symbol">)</a>
<a id="3255" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3259" href="Relation.Nullary.Reflects.html#3259" class="Bound">¬a</a> <a id="3262" href="Relation.Nullary.Reflects.html#3082" class="Function Operator">⊎-reflects</a> <a id="3273" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3277" href="Relation.Nullary.Reflects.html#3277" class="Bound">¬b</a> <a id="3280" class="Symbol">=</a> <a id="3282" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3285" class="Symbol">(</a><a id="3286" href="Relation.Nullary.Reflects.html#3259" class="Bound">¬a</a> <a id="3289" href="Relation.Nullary.Negation.Core.html#1066" class="Function Operator">¬-⊎</a> <a id="3293" href="Relation.Nullary.Reflects.html#3277" class="Bound">¬b</a><a id="3295" class="Symbol">)</a>

<a id="_→-reflects_"></a><a id="3298" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">_→-reflects_</a> <a id="3311" class="Symbol">:</a> <a id="3313" class="Symbol">∀</a> <a id="3315" class="Symbol">{</a><a id="3316" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3318" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a><a id="3319" class="Symbol">}</a> <a id="3321" class="Symbol">→</a> <a id="3323" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3332" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3334" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3336" class="Symbol">→</a> <a id="3338" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3347" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a> <a id="3349" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a> <a id="3351" class="Symbol">→</a>
                <a id="3369" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3378" class="Symbol">(</a><a id="3379" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3381" class="Symbol">→</a> <a id="3383" href="Relation.Nullary.Reflects.html#876" class="Generalizable">B</a><a id="3384" class="Symbol">)</a> <a id="3386" class="Symbol">(</a><a id="3387" href="Data.Bool.Base.html#951" class="Function">not</a> <a id="3391" href="Relation.Nullary.Reflects.html#3316" class="Bound">a</a> <a id="3393" href="Data.Bool.Base.html#1063" class="Function Operator">∨</a> <a id="3395" href="Relation.Nullary.Reflects.html#3318" class="Bound">b</a><a id="3396" class="Symbol">)</a>
<a id="3398" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3403" href="Relation.Nullary.Reflects.html#3403" class="Bound">a</a> <a id="3405" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3416" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3421" href="Relation.Nullary.Reflects.html#3421" class="Bound">b</a> <a id="3423" class="Symbol">=</a> <a id="3425" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3428" class="Symbol">(</a><a id="3429" href="Function.Base.html#725" class="Function">const</a> <a id="3435" href="Relation.Nullary.Reflects.html#3421" class="Bound">b</a><a id="3436" class="Symbol">)</a>
<a id="3438" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3443" href="Relation.Nullary.Reflects.html#3443" class="Bound">a</a> <a id="3445" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3456" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3460" href="Relation.Nullary.Reflects.html#3460" class="Bound">¬b</a> <a id="3463" class="Symbol">=</a> <a id="3465" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3468" class="Symbol">(</a><a id="3469" href="Relation.Nullary.Reflects.html#3460" class="Bound">¬b</a> <a id="3472" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3474" class="Symbol">(</a><a id="3475" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="3478" href="Relation.Nullary.Reflects.html#3443" class="Bound">a</a><a id="3479" class="Symbol">))</a>
<a id="3482" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3486" href="Relation.Nullary.Reflects.html#3486" class="Bound">¬a</a> <a id="3489" href="Relation.Nullary.Reflects.html#3298" class="Function Operator">→-reflects</a> <a id="3500" class="Symbol">_</a>      <a id="3507" class="Symbol">=</a> <a id="3509" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3512" class="Symbol">(λ</a> <a id="3515" href="Relation.Nullary.Reflects.html#3515" class="Bound">a</a> <a id="3517" class="Symbol">→</a> <a id="3519" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3533" href="Relation.Nullary.Reflects.html#3515" class="Bound">a</a> <a id="3535" href="Relation.Nullary.Reflects.html#3486" class="Bound">¬a</a><a id="3537" class="Symbol">)</a>

<a id="3540" class="Comment">------------------------------------------------------------------------</a>
<a id="3613" class="Comment">-- Other lemmas</a>

<a id="fromEquivalence"></a><a id="3630" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3646" class="Symbol">:</a> <a id="3648" class="Symbol">∀</a> <a id="3650" class="Symbol">{</a><a id="3651" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a><a id="3652" class="Symbol">}</a> <a id="3654" class="Symbol">→</a> <a id="3656" class="Symbol">(</a><a id="3657" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3659" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a> <a id="3661" class="Symbol">→</a> <a id="3663" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a><a id="3664" class="Symbol">)</a> <a id="3666" class="Symbol">→</a> <a id="3668" class="Symbol">(</a><a id="3669" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3671" class="Symbol">→</a> <a id="3673" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="3675" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a><a id="3676" class="Symbol">)</a> <a id="3678" class="Symbol">→</a> <a id="3680" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3689" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3691" href="Relation.Nullary.Reflects.html#3651" class="Bound">b</a>
<a id="3693" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3709" class="Symbol">{</a><a id="3710" class="Argument">b</a> <a id="3712" class="Symbol">=</a> <a id="3714" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="3718" class="Symbol">}</a>  <a id="3721" href="Relation.Nullary.Reflects.html#3721" class="Bound">sound</a> <a id="3727" href="Relation.Nullary.Reflects.html#3727" class="Bound">complete</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3741" class="Symbol">(</a><a id="3742" href="Relation.Nullary.Reflects.html#3721" class="Bound">sound</a> <a id="3748" class="Symbol">_)</a>
<a id="3751" href="Relation.Nullary.Reflects.html#3630" class="Function">fromEquivalence</a> <a id="3767" class="Symbol">{</a><a id="3768" class="Argument">b</a> <a id="3770" class="Symbol">=</a> <a id="3772" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="3777" class="Symbol">}</a> <a id="3779" href="Relation.Nullary.Reflects.html#3779" class="Bound">sound</a> <a id="3785" href="Relation.Nullary.Reflects.html#3785" class="Bound">complete</a> <a id="3794" class="Symbol">=</a> <a id="3796" href="Relation.Nullary.Reflects.html#1645" class="Function">of</a> <a id="3799" href="Relation.Nullary.Reflects.html#3785" class="Bound">complete</a>

<a id="3809" class="Comment">-- `Reflects` is deterministic.</a>
<a id="det"></a><a id="3841" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3845" class="Symbol">:</a> <a id="3847" class="Symbol">∀</a> <a id="3849" class="Symbol">{</a><a id="3850" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3852" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a><a id="3854" class="Symbol">}</a> <a id="3856" class="Symbol">→</a> <a id="3858" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3867" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3869" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3871" class="Symbol">→</a> <a id="3873" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="3882" href="Relation.Nullary.Reflects.html#874" class="Generalizable">A</a> <a id="3884" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a> <a id="3887" class="Symbol">→</a> <a id="3889" href="Relation.Nullary.Reflects.html#3850" class="Bound">b</a> <a id="3891" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3893" href="Relation.Nullary.Reflects.html#3852" class="Bound">b′</a>
<a id="3896" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3900" class="Symbol">(</a><a id="3901" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3906" href="Relation.Nullary.Reflects.html#3906" class="Bound">a</a><a id="3907" class="Symbol">)</a> <a id="3909" class="Symbol">(</a><a id="3910" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3915" class="Symbol">_)</a> <a id="3918" class="Symbol">=</a> <a id="3920" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3925" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3929" class="Symbol">(</a><a id="3930" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3935" href="Relation.Nullary.Reflects.html#3935" class="Bound">a</a><a id="3936" class="Symbol">)</a> <a id="3938" class="Symbol">(</a><a id="3939" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3943" href="Relation.Nullary.Reflects.html#3943" class="Bound">¬a</a><a id="3945" class="Symbol">)</a> <a id="3947" class="Symbol">=</a> <a id="3949" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="3963" href="Relation.Nullary.Reflects.html#3935" class="Bound">a</a> <a id="3965" href="Relation.Nullary.Reflects.html#3943" class="Bound">¬a</a>
<a id="3968" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="3972" class="Symbol">(</a><a id="3973" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="3977" href="Relation.Nullary.Reflects.html#3977" class="Bound">¬a</a><a id="3979" class="Symbol">)</a> <a id="3981" class="Symbol">(</a><a id="3982" href="Relation.Nullary.Reflects.html#1148" class="InductiveConstructor">ofʸ</a>  <a id="3987" href="Relation.Nullary.Reflects.html#3987" class="Bound">a</a><a id="3988" class="Symbol">)</a> <a id="3990" class="Symbol">=</a> <a id="3992" href="Relation.Nullary.Negation.Core.html#1289" class="Function">contradiction</a> <a id="4006" href="Relation.Nullary.Reflects.html#3987" class="Bound">a</a> <a id="4008" href="Relation.Nullary.Reflects.html#3977" class="Bound">¬a</a>
<a id="4011" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="4015" class="Symbol">(</a><a id="4016" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a> <a id="4020" href="Relation.Nullary.Reflects.html#4020" class="Bound">¬a</a><a id="4022" class="Symbol">)</a> <a id="4024" class="Symbol">(</a><a id="4025" href="Relation.Nullary.Reflects.html#1185" class="InductiveConstructor">ofⁿ</a>  <a id="4030" class="Symbol">_)</a> <a id="4033" class="Symbol">=</a> <a id="4035" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="T-reflects-elim"></a><a id="4041" href="Relation.Nullary.Reflects.html#4041" class="Function">T-reflects-elim</a> <a id="4057" class="Symbol">:</a> <a id="4059" class="Symbol">∀</a> <a id="4061" class="Symbol">{</a><a id="4062" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a> <a id="4064" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a><a id="4065" class="Symbol">}</a> <a id="4067" class="Symbol">→</a> <a id="4069" href="Relation.Nullary.Reflects.html#1104" class="Datatype">Reflects</a> <a id="4078" class="Symbol">(</a><a id="4079" href="Data.Bool.Base.html#1358" class="Function">T</a> <a id="4081" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a><a id="4082" class="Symbol">)</a> <a id="4084" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Relation.Nullary.Reflects.html#4064" class="Bound">b</a> <a id="4090" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4092" href="Relation.Nullary.Reflects.html#4062" class="Bound">a</a>
<a id="4094" href="Relation.Nullary.Reflects.html#4041" class="Function">T-reflects-elim</a> <a id="4110" class="Symbol">{</a><a id="4111" href="Relation.Nullary.Reflects.html#4111" class="Bound">a</a><a id="4112" class="Symbol">}</a> <a id="4114" href="Relation.Nullary.Reflects.html#4114" class="Bound">r</a> <a id="4116" class="Symbol">=</a> <a id="4118" href="Relation.Nullary.Reflects.html#3841" class="Function">det</a> <a id="4122" href="Relation.Nullary.Reflects.html#4114" class="Bound">r</a> <a id="4124" class="Symbol">(</a><a id="4125" href="Relation.Nullary.Reflects.html#2656" class="Function">T-reflects</a> <a id="4136" href="Relation.Nullary.Reflects.html#4111" class="Bound">a</a><a id="4137" class="Symbol">)</a></pre></body></html>


==> anc/html/Relation.Nullary.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Nullary (Relation.Nullary)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Nullary</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Operations on nullary relations (like negation and decidability)</a>
<a id="174" class="Comment">------------------------------------------------------------------------</a>

<a id="248" class="Comment">-- Some operations on/properties of nullary relations, i.e. sets.</a>

<a id="315" class="Symbol">{-#</a> <a id="319" class="Keyword">OPTIONS</a> <a id="327" class="Pragma">--cubical-compatible</a> <a id="348" class="Pragma">--safe</a> <a id="355" class="Symbol">#-}</a>

<a id="360" class="Keyword">module</a> <a id="367" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="384" class="Keyword">where</a>

<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Agda.Builtin.Equality.html" class="Module">Agda.Builtin.Equality</a> <a id="425" class="Keyword">using</a> <a id="431" class="Symbol">(</a><a id="432" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="435" class="Symbol">)</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Agda.Builtin.Maybe.html" class="Module">Agda.Builtin.Maybe</a> <a id="468" class="Keyword">using</a> <a id="474" class="Symbol">(</a><a id="475" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="480" class="Symbol">)</a>
<a id="482" class="Keyword">open</a> <a id="487" class="Keyword">import</a> <a id="494" href="Level.html" class="Module">Level</a> <a id="500" class="Keyword">using</a> <a id="506" class="Symbol">(</a><a id="507" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="512" class="Symbol">)</a>

<a id="515" class="Keyword">private</a>
  <a id="525" class="Keyword">variable</a>
    <a id="538" href="Relation.Nullary.html#538" class="Generalizable">p</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="552" href="Relation.Nullary.html#552" class="Generalizable">P</a> <a id="554" class="Symbol">:</a> <a id="556" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="560" href="Relation.Nullary.html#538" class="Generalizable">p</a>


<a id="564" class="Comment">------------------------------------------------------------------------</a>
<a id="637" class="Comment">-- Re-exports</a>

<a id="652" class="Keyword">open</a> <a id="657" class="Keyword">import</a> <a id="664" href="Relation.Nullary.Recomputable.html" class="Module">Relation.Nullary.Recomputable</a> <a id="694" class="Keyword">public</a> <a id="701" class="Keyword">using</a> <a id="707" class="Symbol">(</a><a id="708" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Recomputable</a><a id="720" class="Symbol">)</a>
<a id="722" class="Keyword">open</a> <a id="727" class="Keyword">import</a> <a id="734" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="765" class="Keyword">public</a>
<a id="772" class="Keyword">open</a> <a id="777" class="Keyword">import</a> <a id="784" href="Relation.Nullary.Reflects.html" class="Module">Relation.Nullary.Reflects</a> <a id="810" class="Keyword">public</a> <a id="817" class="Keyword">hiding</a> <a id="824" class="Symbol">(</a><a id="825" href="Relation.Nullary.Reflects.html#2054" class="Function">recompute</a><a id="834" class="Symbol">;</a> <a id="836" href="Relation.Nullary.Reflects.html#2176" class="Function">recompute-constant</a><a id="854" class="Symbol">)</a>
<a id="856" class="Keyword">open</a> <a id="861" class="Keyword">import</a> <a id="868" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="900" class="Keyword">public</a>
<a id="907" class="Keyword">open</a> <a id="912" class="Keyword">import</a> <a id="919" href="Relation.Nullary.Irrelevant.html" class="Module">Relation.Nullary.Irrelevant</a> <a id="947" class="Keyword">public</a>

<a id="955" class="Comment">------------------------------------------------------------------------</a>
<a id="1028" class="Comment">-- Weak decidability</a>
<a id="1049" class="Comment">-- `nothing` is &#39;don&#39;t know&#39;/&#39;give up&#39;; `just` is `yes`/`definitely`</a>

<a id="WeaklyDecidable"></a><a id="1119" href="Relation.Nullary.html#1119" class="Function">WeaklyDecidable</a> <a id="1135" class="Symbol">:</a> <a id="1137" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1141" href="Relation.Nullary.html#538" class="Generalizable">p</a> <a id="1143" class="Symbol">→</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" href="Relation.Nullary.html#538" class="Generalizable">p</a>
<a id="1151" href="Relation.Nullary.html#1119" class="Function">WeaklyDecidable</a> <a id="1167" class="Symbol">=</a> <a id="1169" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a></pre></body></html>


==> anc/html/Relation.Unary.PredicateTransformer.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>PredicateTransformer (Relation.Unary.PredicateTransformer)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Unary.PredicateTransformer</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Predicate transformers</a>
<a id="132" class="Comment">------------------------------------------------------------------------</a>

<a id="206" class="Symbol">{-#</a> <a id="210" class="Keyword">OPTIONS</a> <a id="218" class="Pragma">--cubical-compatible</a> <a id="239" class="Pragma">--safe</a> <a id="246" class="Symbol">#-}</a>

<a id="251" class="Keyword">module</a> <a id="258" href="Relation.Unary.PredicateTransformer.html" class="Module">Relation.Unary.PredicateTransformer</a> <a id="294" class="Keyword">where</a>

<a id="301" class="Keyword">open</a> <a id="306" class="Keyword">import</a> <a id="313" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="331" class="Keyword">using</a> <a id="337" class="Symbol">(</a><a id="338" href="Data.Product.Base.html#852" class="Function">∃</a><a id="339" class="Symbol">)</a>
<a id="341" class="Keyword">open</a> <a id="346" class="Keyword">import</a> <a id="353" href="Function.Base.html" class="Module">Function.Base</a> <a id="367" class="Keyword">using</a> <a id="373" class="Symbol">(</a><a id="374" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="377" class="Symbol">)</a>
<a id="379" class="Keyword">open</a> <a id="384" class="Keyword">import</a> <a id="391" href="Level.html" class="Module">Level</a> <a id="397" class="Keyword">hiding</a> <a id="404" class="Symbol">(</a><a id="405" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Relation.Unary.html" class="Module">Relation.Unary</a>
<a id="437" class="Keyword">open</a> <a id="442" class="Keyword">import</a> <a id="449" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="470" class="Keyword">using</a> <a id="476" class="Symbol">(</a><a id="477" href="Relation.Binary.Core.html#780" class="Function">REL</a><a id="480" class="Symbol">)</a>

<a id="483" class="Keyword">private</a>
  <a id="493" class="Keyword">variable</a>
    <a id="506" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="508" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a> <a id="510" href="Relation.Unary.PredicateTransformer.html#510" class="Generalizable">c</a> <a id="512" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a> <a id="514" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="516" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="519" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="522" href="Relation.Unary.PredicateTransformer.html#522" class="Generalizable">ℓ₃</a> <a id="525" class="Symbol">:</a> <a id="527" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="537" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="539" class="Symbol">:</a> <a id="541" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="545" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a>
    <a id="551" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="553" class="Symbol">:</a> <a id="555" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="559" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a>
    <a id="565" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="573" href="Relation.Unary.PredicateTransformer.html#510" class="Generalizable">c</a>

<a id="576" class="Comment">------------------------------------------------------------------------</a>
<a id="649" class="Comment">-- Heterogeneous and homogeneous predicate transformers</a>

<a id="PT"></a><a id="706" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="709" class="Symbol">:</a> <a id="711" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="715" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="717" class="Symbol">→</a> <a id="719" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="723" href="Relation.Unary.PredicateTransformer.html#508" class="Generalizable">b</a> <a id="725" class="Symbol">→</a> <a id="727" class="Symbol">(</a><a id="728" href="Relation.Unary.PredicateTransformer.html#728" class="Bound">ℓ₁</a> <a id="731" href="Relation.Unary.PredicateTransformer.html#731" class="Bound">ℓ₂</a> <a id="734" class="Symbol">:</a> <a id="736" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="741" class="Symbol">)</a> <a id="743" class="Symbol">→</a> <a id="745" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="749" class="Symbol">_</a>
<a id="751" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="754" href="Relation.Unary.PredicateTransformer.html#754" class="Bound">A</a> <a id="756" href="Relation.Unary.PredicateTransformer.html#756" class="Bound">B</a> <a id="758" href="Relation.Unary.PredicateTransformer.html#758" class="Bound">ℓ₁</a> <a id="761" href="Relation.Unary.PredicateTransformer.html#761" class="Bound">ℓ₂</a> <a id="764" class="Symbol">=</a> <a id="766" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="771" href="Relation.Unary.PredicateTransformer.html#754" class="Bound">A</a> <a id="773" href="Relation.Unary.PredicateTransformer.html#758" class="Bound">ℓ₁</a> <a id="776" class="Symbol">→</a> <a id="778" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="783" href="Relation.Unary.PredicateTransformer.html#756" class="Bound">B</a> <a id="785" href="Relation.Unary.PredicateTransformer.html#761" class="Bound">ℓ₂</a>

<a id="Pt"></a><a id="789" href="Relation.Unary.PredicateTransformer.html#789" class="Function">Pt</a> <a id="792" class="Symbol">:</a> <a id="794" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="798" href="Relation.Unary.PredicateTransformer.html#506" class="Generalizable">a</a> <a id="800" class="Symbol">→</a> <a id="802" class="Symbol">(</a><a id="803" href="Relation.Unary.PredicateTransformer.html#803" class="Bound">ℓ</a> <a id="805" class="Symbol">:</a> <a id="807" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="812" class="Symbol">)</a> <a id="814" class="Symbol">→</a> <a id="816" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="820" class="Symbol">_</a>
<a id="822" href="Relation.Unary.PredicateTransformer.html#789" class="Function">Pt</a> <a id="825" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="827" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a> <a id="829" class="Symbol">=</a> <a id="831" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="834" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="836" href="Relation.Unary.PredicateTransformer.html#825" class="Bound">A</a> <a id="838" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a> <a id="840" href="Relation.Unary.PredicateTransformer.html#827" class="Bound">ℓ</a>

<a id="843" class="Comment">------------------------------------------------------------------------</a>
<a id="916" class="Comment">-- Composition and identity</a>

<a id="945" class="Keyword">infixr</a> <a id="952" class="Number">9</a> <a id="954" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">_⍮_</a>

<a id="_⍮_"></a><a id="959" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">_⍮_</a> <a id="963" class="Symbol">:</a> <a id="965" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="968" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="970" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="972" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="975" href="Relation.Unary.PredicateTransformer.html#522" class="Generalizable">ℓ₃</a> <a id="978" class="Symbol">→</a> <a id="980" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="983" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="985" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="987" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="990" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="993" class="Symbol">→</a> <a id="995" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="998" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1000" href="Relation.Unary.PredicateTransformer.html#565" class="Generalizable">C</a> <a id="1002" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1005" class="Symbol">_</a>
<a id="1007" href="Relation.Unary.PredicateTransformer.html#1007" class="Bound">S</a> <a id="1009" href="Relation.Unary.PredicateTransformer.html#959" class="Function Operator">⍮</a> <a id="1011" href="Relation.Unary.PredicateTransformer.html#1011" class="Bound">T</a> <a id="1013" class="Symbol">=</a> <a id="1015" href="Relation.Unary.PredicateTransformer.html#1007" class="Bound">S</a> <a id="1017" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1019" href="Relation.Unary.PredicateTransformer.html#1011" class="Bound">T</a>

<a id="skip"></a><a id="1022" href="Relation.Unary.PredicateTransformer.html#1022" class="Function">skip</a> <a id="1027" class="Symbol">:</a> <a id="1029" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1032" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1034" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1036" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="1038" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a>
<a id="1040" href="Relation.Unary.PredicateTransformer.html#1022" class="Function">skip</a> <a id="1045" href="Relation.Unary.PredicateTransformer.html#1045" class="Bound">P</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Relation.Unary.PredicateTransformer.html#1045" class="Bound">P</a>

<a id="1052" class="Comment">------------------------------------------------------------------------</a>
<a id="1125" class="Comment">-- Operations on predicates extend pointwise to predicate transformers</a>

<a id="1197" class="Comment">-- The bottom and the top of the predicate transformer lattice.</a>

<a id="abort"></a><a id="1262" href="Relation.Unary.PredicateTransformer.html#1262" class="Function">abort</a> <a id="1268" class="Symbol">:</a> <a id="1270" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1273" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1275" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1277" href="Level.html#521" class="Function">0ℓ</a> <a id="1280" href="Level.html#521" class="Function">0ℓ</a>
<a id="1283" href="Relation.Unary.PredicateTransformer.html#1262" class="Function">abort</a> <a id="1289" class="Symbol">=</a> <a id="1291" class="Symbol">λ</a> <a id="1293" href="Relation.Unary.PredicateTransformer.html#1293" class="Bound">_</a> <a id="1295" class="Symbol">→</a> <a id="1297" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="magic"></a><a id="1300" href="Relation.Unary.PredicateTransformer.html#1300" class="Function">magic</a> <a id="1306" class="Symbol">:</a> <a id="1308" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1311" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1313" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1315" href="Level.html#521" class="Function">0ℓ</a> <a id="1318" href="Level.html#521" class="Function">0ℓ</a>
<a id="1321" href="Relation.Unary.PredicateTransformer.html#1300" class="Function">magic</a> <a id="1327" class="Symbol">=</a> <a id="1329" class="Symbol">λ</a> <a id="1331" href="Relation.Unary.PredicateTransformer.html#1331" class="Bound">_</a> <a id="1333" class="Symbol">→</a> <a id="1335" href="Relation.Unary.html#1686" class="Function">U</a>

<a id="1338" class="Comment">-- Negation.</a>

<a id="1352" class="Keyword">infix</a> <a id="1358" class="Number">8</a> <a id="1360" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼_</a>

<a id="∼_"></a><a id="1364" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼_</a> <a id="1367" class="Symbol">:</a> <a id="1369" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1372" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1374" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1376" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1379" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1382" class="Symbol">→</a> <a id="1384" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1387" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1389" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1391" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1394" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1397" href="Relation.Unary.PredicateTransformer.html#1364" class="Function Operator">∼</a> <a id="1399" href="Relation.Unary.PredicateTransformer.html#1399" class="Bound">T</a> <a id="1401" class="Symbol">=</a> <a id="1403" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1405" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="1407" href="Relation.Unary.PredicateTransformer.html#1399" class="Bound">T</a>

<a id="1410" class="Comment">-- Refinement.</a>

<a id="1426" class="Keyword">infix</a> <a id="1432" class="Number">4</a> <a id="1434" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">_⊑_</a> <a id="1438" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">_⊒_</a> <a id="1442" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">_⊑′_</a> <a id="1447" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">_⊒′_</a>

<a id="_⊑_"></a><a id="1453" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">_⊑_</a> <a id="1457" class="Symbol">:</a> <a id="1459" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1462" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1464" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1466" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1469" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1472" class="Symbol">→</a> <a id="1474" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1477" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1479" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1481" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1484" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1487" class="Symbol">→</a> <a id="1489" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1493" class="Symbol">_</a>
<a id="1495" href="Relation.Unary.PredicateTransformer.html#1495" class="Bound">S</a> <a id="1497" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">⊑</a> <a id="1499" href="Relation.Unary.PredicateTransformer.html#1499" class="Bound">T</a> <a id="1501" class="Symbol">=</a> <a id="1503" class="Symbol">∀</a> <a id="1505" class="Symbol">{</a><a id="1506" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a><a id="1507" class="Symbol">}</a> <a id="1509" class="Symbol">→</a> <a id="1511" href="Relation.Unary.PredicateTransformer.html#1495" class="Bound">S</a> <a id="1513" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a> <a id="1515" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1517" href="Relation.Unary.PredicateTransformer.html#1499" class="Bound">T</a> <a id="1519" href="Relation.Unary.PredicateTransformer.html#1506" class="Bound">X</a>

<a id="_⊑′_"></a><a id="1522" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">_⊑′_</a> <a id="1527" class="Symbol">:</a> <a id="1529" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1532" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1534" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1536" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1539" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1542" class="Symbol">→</a> <a id="1544" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1547" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1549" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1551" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1554" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1557" class="Symbol">→</a> <a id="1559" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1563" class="Symbol">_</a>
<a id="1565" href="Relation.Unary.PredicateTransformer.html#1565" class="Bound">S</a> <a id="1567" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">⊑′</a> <a id="1570" href="Relation.Unary.PredicateTransformer.html#1570" class="Bound">T</a> <a id="1572" class="Symbol">=</a> <a id="1574" class="Symbol">∀</a> <a id="1576" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a> <a id="1578" class="Symbol">→</a> <a id="1580" href="Relation.Unary.PredicateTransformer.html#1565" class="Bound">S</a> <a id="1582" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a> <a id="1584" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1586" href="Relation.Unary.PredicateTransformer.html#1570" class="Bound">T</a> <a id="1588" href="Relation.Unary.PredicateTransformer.html#1576" class="Bound">X</a>

<a id="_⊒_"></a><a id="1591" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">_⊒_</a> <a id="1595" class="Symbol">:</a> <a id="1597" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1600" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1602" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1604" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1607" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1610" class="Symbol">→</a> <a id="1612" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1615" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1617" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1619" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1622" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1625" class="Symbol">→</a> <a id="1627" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1631" class="Symbol">_</a>
<a id="1633" href="Relation.Unary.PredicateTransformer.html#1633" class="Bound">T</a> <a id="1635" href="Relation.Unary.PredicateTransformer.html#1591" class="Function Operator">⊒</a> <a id="1637" href="Relation.Unary.PredicateTransformer.html#1637" class="Bound">S</a> <a id="1639" class="Symbol">=</a> <a id="1641" href="Relation.Unary.PredicateTransformer.html#1633" class="Bound">T</a> <a id="1643" href="Relation.Unary.PredicateTransformer.html#1453" class="Function Operator">⊑</a> <a id="1645" href="Relation.Unary.PredicateTransformer.html#1637" class="Bound">S</a>

<a id="_⊒′_"></a><a id="1648" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">_⊒′_</a> <a id="1653" class="Symbol">:</a> <a id="1655" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1658" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1660" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1662" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1665" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1668" class="Symbol">→</a> <a id="1670" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1673" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1675" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1677" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1680" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1683" class="Symbol">→</a> <a id="1685" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1689" class="Symbol">_</a>
<a id="1691" href="Relation.Unary.PredicateTransformer.html#1691" class="Bound">T</a> <a id="1693" href="Relation.Unary.PredicateTransformer.html#1648" class="Function Operator">⊒′</a> <a id="1696" href="Relation.Unary.PredicateTransformer.html#1696" class="Bound">S</a> <a id="1698" class="Symbol">=</a> <a id="1700" href="Relation.Unary.PredicateTransformer.html#1696" class="Bound">S</a> <a id="1702" href="Relation.Unary.PredicateTransformer.html#1522" class="Function Operator">⊑′</a> <a id="1705" href="Relation.Unary.PredicateTransformer.html#1691" class="Bound">T</a>

<a id="1708" class="Comment">-- The dual of refinement.</a>

<a id="1736" class="Keyword">infix</a> <a id="1742" class="Number">4</a> <a id="1744" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">_⋢_</a>

<a id="_⋢_"></a><a id="1749" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">_⋢_</a> <a id="1753" class="Symbol">:</a> <a id="1755" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1758" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1760" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1762" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1765" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1768" class="Symbol">→</a> <a id="1770" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1773" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1775" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1777" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1780" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1783" class="Symbol">→</a> <a id="1785" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1789" class="Symbol">_</a>
<a id="1791" href="Relation.Unary.PredicateTransformer.html#1791" class="Bound">S</a> <a id="1793" href="Relation.Unary.PredicateTransformer.html#1749" class="Function Operator">⋢</a> <a id="1795" href="Relation.Unary.PredicateTransformer.html#1795" class="Bound">T</a> <a id="1797" class="Symbol">=</a> <a id="1799" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="1801" class="Symbol">λ</a> <a id="1803" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a> <a id="1805" class="Symbol">→</a> <a id="1807" href="Relation.Unary.PredicateTransformer.html#1791" class="Bound">S</a> <a id="1809" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a> <a id="1811" href="Relation.Unary.html#5714" class="Function Operator">≬</a> <a id="1813" href="Relation.Unary.PredicateTransformer.html#1795" class="Bound">T</a> <a id="1815" href="Relation.Unary.PredicateTransformer.html#1803" class="Bound">X</a>

<a id="1818" class="Comment">-- Union.</a>

<a id="1829" class="Keyword">infixl</a> <a id="1836" class="Number">6</a> <a id="1838" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">_⊓_</a>

<a id="_⊓_"></a><a id="1843" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">_⊓_</a> <a id="1847" class="Symbol">:</a> <a id="1849" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1852" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1854" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1856" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1859" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1862" class="Symbol">→</a> <a id="1864" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1867" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1869" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1871" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1874" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1882" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1884" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1886" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1889" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1892" href="Relation.Unary.PredicateTransformer.html#1892" class="Bound">S</a> <a id="1894" href="Relation.Unary.PredicateTransformer.html#1843" class="Function Operator">⊓</a> <a id="1896" href="Relation.Unary.PredicateTransformer.html#1896" class="Bound">T</a> <a id="1898" class="Symbol">=</a> <a id="1900" class="Symbol">λ</a> <a id="1902" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a> <a id="1904" class="Symbol">→</a> <a id="1906" href="Relation.Unary.PredicateTransformer.html#1892" class="Bound">S</a> <a id="1908" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a> <a id="1910" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="1912" href="Relation.Unary.PredicateTransformer.html#1896" class="Bound">T</a> <a id="1914" href="Relation.Unary.PredicateTransformer.html#1902" class="Bound">X</a>

<a id="1917" class="Comment">-- Intersection.</a>

<a id="1935" class="Keyword">infixl</a> <a id="1942" class="Number">7</a> <a id="1944" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">_⊔_</a>

<a id="_⊔_"></a><a id="1949" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">_⊔_</a> <a id="1953" class="Symbol">:</a> <a id="1955" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1958" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1960" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1962" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1965" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1968" class="Symbol">→</a> <a id="1970" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1973" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1975" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1977" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1980" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="1983" class="Symbol">→</a> <a id="1985" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="1988" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="1990" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="1992" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="1995" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="1998" href="Relation.Unary.PredicateTransformer.html#1998" class="Bound">S</a> <a id="2000" href="Relation.Unary.PredicateTransformer.html#1949" class="Function Operator">⊔</a> <a id="2002" href="Relation.Unary.PredicateTransformer.html#2002" class="Bound">T</a> <a id="2004" class="Symbol">=</a> <a id="2006" class="Symbol">λ</a> <a id="2008" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a> <a id="2010" class="Symbol">→</a> <a id="2012" href="Relation.Unary.PredicateTransformer.html#1998" class="Bound">S</a> <a id="2014" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a> <a id="2016" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="2018" href="Relation.Unary.PredicateTransformer.html#2002" class="Bound">T</a> <a id="2020" href="Relation.Unary.PredicateTransformer.html#2008" class="Bound">X</a>

<a id="2023" class="Comment">-- Implication.</a>

<a id="2040" class="Keyword">infixl</a> <a id="2047" class="Number">8</a> <a id="2049" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">_⇛_</a>

<a id="_⇛_"></a><a id="2054" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">_⇛_</a> <a id="2058" class="Symbol">:</a> <a id="2060" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2063" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2065" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2067" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2070" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="2073" class="Symbol">→</a> <a id="2075" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2078" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2080" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2082" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2085" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a> <a id="2088" class="Symbol">→</a> <a id="2090" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2093" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2095" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2097" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2100" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a>
<a id="2103" href="Relation.Unary.PredicateTransformer.html#2103" class="Bound">S</a> <a id="2105" href="Relation.Unary.PredicateTransformer.html#2054" class="Function Operator">⇛</a> <a id="2107" href="Relation.Unary.PredicateTransformer.html#2107" class="Bound">T</a> <a id="2109" class="Symbol">=</a> <a id="2111" class="Symbol">λ</a> <a id="2113" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a> <a id="2115" class="Symbol">→</a> <a id="2117" href="Relation.Unary.PredicateTransformer.html#2103" class="Bound">S</a> <a id="2119" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a> <a id="2121" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="2123" href="Relation.Unary.PredicateTransformer.html#2107" class="Bound">T</a> <a id="2125" href="Relation.Unary.PredicateTransformer.html#2113" class="Bound">X</a>

<a id="2128" class="Comment">-- Infinitary union and intersection.</a>

<a id="2167" class="Keyword">infix</a> <a id="2173" class="Number">9</a> <a id="2175" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2177" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a>

<a id="⨆"></a><a id="2180" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2182" class="Symbol">:</a> <a id="2184" class="Symbol">∀</a> <a id="2186" class="Symbol">(</a><a id="2187" href="Relation.Unary.PredicateTransformer.html#2187" class="Bound">I</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2195" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a><a id="2196" class="Symbol">)</a> <a id="2198" class="Symbol">→</a> <a id="2200" class="Symbol">(</a><a id="2201" href="Relation.Unary.PredicateTransformer.html#2187" class="Bound">I</a> <a id="2203" class="Symbol">→</a> <a id="2205" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2208" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2210" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2212" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2215" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a><a id="2217" class="Symbol">)</a> <a id="2219" class="Symbol">→</a> <a id="2221" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2224" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2226" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2228" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2231" class="Symbol">_</a>
<a id="2233" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2235" href="Relation.Unary.PredicateTransformer.html#2235" class="Bound">I</a> <a id="2237" href="Relation.Unary.PredicateTransformer.html#2237" class="Bound">T</a> <a id="2239" class="Symbol">=</a> <a id="2241" class="Symbol">λ</a> <a id="2243" href="Relation.Unary.PredicateTransformer.html#2243" class="Bound">X</a> <a id="2245" class="Symbol">→</a> <a id="2247" href="Relation.Unary.html#5387" class="Function">⋃[</a> <a id="2250" href="Relation.Unary.PredicateTransformer.html#2250" class="Bound">i</a> <a id="2252" href="Relation.Unary.html#5387" class="Function">∶</a> <a id="2254" href="Relation.Unary.PredicateTransformer.html#2235" class="Bound">I</a> <a id="2256" href="Relation.Unary.html#5387" class="Function">]</a> <a id="2258" href="Relation.Unary.PredicateTransformer.html#2237" class="Bound">T</a> <a id="2260" href="Relation.Unary.PredicateTransformer.html#2250" class="Bound">i</a> <a id="2262" href="Relation.Unary.PredicateTransformer.html#2243" class="Bound">X</a>

<a id="2265" class="Keyword">syntax</a> <a id="2272" href="Relation.Unary.PredicateTransformer.html#2180" class="Function">⨆</a> <a id="2274" class="Bound">I</a> <a id="2276" class="Symbol">(λ</a> <a id="2279" class="Bound">i</a> <a id="2281" class="Symbol">→</a> <a id="2283" class="Bound">T</a><a id="2284" class="Symbol">)</a> <a id="2286" class="Symbol">=</a> <a id="2288" class="Function">⨆[</a> <a id="2291" class="Bound">i</a> <a id="2293" class="Function">∶</a> <a id="2295" class="Bound">I</a> <a id="2297" class="Function">]</a> <a id="2299" class="Bound">T</a>

<a id="⨅"></a><a id="2302" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2304" class="Symbol">:</a> <a id="2306" class="Symbol">∀</a> <a id="2308" class="Symbol">(</a><a id="2309" href="Relation.Unary.PredicateTransformer.html#2309" class="Bound">I</a> <a id="2311" class="Symbol">:</a> <a id="2313" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2317" href="Relation.Unary.PredicateTransformer.html#512" class="Generalizable">i</a><a id="2318" class="Symbol">)</a> <a id="2320" class="Symbol">→</a> <a id="2322" class="Symbol">(</a><a id="2323" href="Relation.Unary.PredicateTransformer.html#2309" class="Bound">I</a> <a id="2325" class="Symbol">→</a> <a id="2327" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2330" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2332" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2334" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2337" href="Relation.Unary.PredicateTransformer.html#519" class="Generalizable">ℓ₂</a><a id="2339" class="Symbol">)</a> <a id="2341" class="Symbol">→</a> <a id="2343" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2346" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2348" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2350" href="Relation.Unary.PredicateTransformer.html#516" class="Generalizable">ℓ₁</a> <a id="2353" class="Symbol">_</a>
<a id="2355" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2357" href="Relation.Unary.PredicateTransformer.html#2357" class="Bound">I</a> <a id="2359" href="Relation.Unary.PredicateTransformer.html#2359" class="Bound">T</a> <a id="2361" class="Symbol">=</a> <a id="2363" class="Symbol">λ</a> <a id="2365" href="Relation.Unary.PredicateTransformer.html#2365" class="Bound">X</a> <a id="2367" class="Symbol">→</a> <a id="2369" href="Relation.Unary.html#5535" class="Function">⋂[</a> <a id="2372" href="Relation.Unary.PredicateTransformer.html#2372" class="Bound">i</a> <a id="2374" href="Relation.Unary.html#5535" class="Function">∶</a> <a id="2376" href="Relation.Unary.PredicateTransformer.html#2357" class="Bound">I</a> <a id="2378" href="Relation.Unary.html#5535" class="Function">]</a> <a id="2380" href="Relation.Unary.PredicateTransformer.html#2359" class="Bound">T</a> <a id="2382" href="Relation.Unary.PredicateTransformer.html#2372" class="Bound">i</a> <a id="2384" href="Relation.Unary.PredicateTransformer.html#2365" class="Bound">X</a>

<a id="2387" class="Keyword">syntax</a> <a id="2394" href="Relation.Unary.PredicateTransformer.html#2302" class="Function">⨅</a> <a id="2396" class="Bound">I</a> <a id="2398" class="Symbol">(λ</a> <a id="2401" class="Bound">i</a> <a id="2403" class="Symbol">→</a> <a id="2405" class="Bound">T</a><a id="2406" class="Symbol">)</a> <a id="2408" class="Symbol">=</a> <a id="2410" class="Function">⨅[</a> <a id="2413" class="Bound">i</a> <a id="2415" class="Function">∶</a> <a id="2417" class="Bound">I</a> <a id="2419" class="Function">]</a> <a id="2421" class="Bound">T</a>

<a id="2424" class="Comment">-- Angelic and demonic update.</a>

<a id="⟨_⟩"></a><a id="2456" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟨_⟩</a> <a id="2460" class="Symbol">:</a> <a id="2462" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2466" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2468" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2470" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2472" class="Symbol">→</a> <a id="2474" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2477" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2479" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2481" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2483" class="Symbol">_</a>
<a id="2485" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟨</a> <a id="2487" href="Relation.Unary.PredicateTransformer.html#2487" class="Bound">R</a> <a id="2489" href="Relation.Unary.PredicateTransformer.html#2456" class="Function Operator">⟩</a> <a id="2491" href="Relation.Unary.PredicateTransformer.html#2491" class="Bound">P</a> <a id="2493" class="Symbol">=</a> <a id="2495" class="Symbol">λ</a> <a id="2497" href="Relation.Unary.PredicateTransformer.html#2497" class="Bound">x</a> <a id="2499" class="Symbol">→</a> <a id="2501" href="Relation.Unary.PredicateTransformer.html#2487" class="Bound">R</a> <a id="2503" href="Relation.Unary.PredicateTransformer.html#2497" class="Bound">x</a> <a id="2505" href="Relation.Unary.html#5714" class="Function Operator">≬</a> <a id="2507" href="Relation.Unary.PredicateTransformer.html#2491" class="Bound">P</a>

<a id="[_]"></a><a id="2510" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">[_]</a> <a id="2514" class="Symbol">:</a> <a id="2516" href="Relation.Binary.Core.html#780" class="Function">REL</a> <a id="2520" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2522" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2524" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2526" class="Symbol">→</a> <a id="2528" href="Relation.Unary.PredicateTransformer.html#706" class="Function">PT</a> <a id="2531" href="Relation.Unary.PredicateTransformer.html#551" class="Generalizable">B</a> <a id="2533" href="Relation.Unary.PredicateTransformer.html#537" class="Generalizable">A</a> <a id="2535" href="Relation.Unary.PredicateTransformer.html#514" class="Generalizable">ℓ</a> <a id="2537" class="Symbol">_</a>
<a id="2539" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">[</a> <a id="2541" href="Relation.Unary.PredicateTransformer.html#2541" class="Bound">R</a> <a id="2543" href="Relation.Unary.PredicateTransformer.html#2510" class="Function Operator">]</a> <a id="2545" href="Relation.Unary.PredicateTransformer.html#2545" class="Bound">P</a> <a id="2547" class="Symbol">=</a> <a id="2549" class="Symbol">λ</a> <a id="2551" href="Relation.Unary.PredicateTransformer.html#2551" class="Bound">x</a> <a id="2553" class="Symbol">→</a> <a id="2555" href="Relation.Unary.PredicateTransformer.html#2541" class="Bound">R</a> <a id="2557" href="Relation.Unary.PredicateTransformer.html#2551" class="Bound">x</a> <a id="2559" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2561" href="Relation.Unary.PredicateTransformer.html#2545" class="Bound">P</a></pre></body></html>


==> anc/html/Relation.Unary.Properties.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Properties (Relation.Unary.Properties)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Unary.Properties</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Properties of constructions over unary relations</a>
<a id="158" class="Comment">------------------------------------------------------------------------</a>

<a id="232" class="Symbol">{-#</a> <a id="236" class="Keyword">OPTIONS</a> <a id="244" class="Pragma">--cubical-compatible</a> <a id="265" class="Pragma">--safe</a> <a id="272" class="Symbol">#-}</a>

<a id="277" class="Keyword">module</a> <a id="284" href="Relation.Unary.Properties.html" class="Module">Relation.Unary.Properties</a> <a id="310" class="Keyword">where</a>

<a id="317" class="Keyword">open</a> <a id="322" class="Keyword">import</a> <a id="329" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="347" class="Symbol">as</a> <a id="350" class="Module">Product</a> <a id="358" class="Keyword">using</a> <a id="364" class="Symbol">(</a><a id="365" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="368" class="Symbol">;</a> <a id="370" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="373" class="Symbol">;</a> <a id="375" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="379" class="Symbol">;</a> <a id="381" href="Data.Product.Base.html#636" class="Field">proj₁</a><a id="386" class="Symbol">;</a> <a id="388" href="Data.Product.Base.html#4443" class="Function">zip′</a><a id="392" class="Symbol">)</a>
<a id="394" class="Keyword">open</a> <a id="399" class="Keyword">import</a> <a id="406" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="420" class="Keyword">using</a> <a id="426" class="Symbol">(</a><a id="427" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="431" class="Symbol">;</a> <a id="433" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="437" class="Symbol">)</a>
<a id="439" class="Keyword">open</a> <a id="444" class="Keyword">import</a> <a id="451" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="466" class="Keyword">using</a> <a id="472" class="Symbol">(</a><a id="473" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="475" class="Symbol">)</a>
<a id="477" class="Keyword">open</a> <a id="482" class="Keyword">import</a> <a id="489" href="Function.Base.html" class="Module">Function.Base</a> <a id="503" class="Keyword">using</a> <a id="509" class="Symbol">(</a><a id="510" href="Function.Base.html#704" class="Function">id</a><a id="512" class="Symbol">;</a> <a id="514" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="517" class="Symbol">;</a> <a id="519" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="522" class="Symbol">;</a> <a id="524" href="Function.Base.html#1322" class="Function Operator">_∘₂_</a><a id="528" class="Symbol">)</a>
<a id="530" class="Keyword">open</a> <a id="535" class="Keyword">import</a> <a id="542" href="Level.html" class="Module">Level</a> <a id="548" class="Keyword">using</a> <a id="554" class="Symbol">(</a><a id="555" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="560" class="Symbol">)</a>
<a id="562" class="Keyword">open</a> <a id="567" class="Keyword">import</a> <a id="574" href="Relation.Binary.Core.html" class="Module">Relation.Binary.Core</a> <a id="595" class="Symbol">as</a> <a id="598" class="Module">Binary</a>
<a id="605" class="Keyword">open</a> <a id="610" class="Keyword">import</a> <a id="617" href="Relation.Binary.Definitions.html" class="Module">Relation.Binary.Definitions</a>
  <a id="647" class="Keyword">hiding</a> <a id="654" class="Symbol">(</a><a id="655" href="Relation.Binary.Definitions.html#6907" class="Function">Decidable</a><a id="664" class="Symbol">;</a> <a id="666" href="Relation.Binary.Definitions.html#7163" class="Function">Universal</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Binary.Definitions.html#6260" class="Function">Irrelevant</a><a id="687" class="Symbol">;</a> <a id="689" href="Relation.Binary.Definitions.html#7260" class="Function">Empty</a><a id="694" class="Symbol">)</a>
<a id="696" class="Keyword">open</a> <a id="701" class="Keyword">import</a> <a id="708" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="751" class="Keyword">using</a> <a id="757" class="Symbol">(</a><a id="758" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="762" class="Symbol">;</a> <a id="764" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">_≗_</a><a id="767" class="Symbol">)</a>
<a id="769" class="Keyword">open</a> <a id="774" class="Keyword">import</a> <a id="781" href="Relation.Nullary.Decidable.html" class="Module">Relation.Nullary.Decidable</a> <a id="808" class="Symbol">as</a> <a id="811" class="Module">Dec</a>
  <a id="817" class="Keyword">using</a> <a id="823" class="Symbol">(</a><a id="824" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="827" class="Symbol">;</a> <a id="829" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="831" class="Symbol">;</a> <a id="833" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">_⊎-dec_</a><a id="840" class="Symbol">;</a> <a id="842" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">_×-dec_</a><a id="849" class="Symbol">;</a> <a id="851" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a><a id="853" class="Symbol">;</a> <a id="855" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a><a id="859" class="Symbol">;</a> <a id="861" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a><a id="865" class="Symbol">)</a>
<a id="867" class="Keyword">open</a> <a id="872" class="Keyword">import</a> <a id="879" href="Relation.Nullary.Negation.Core.html" class="Module">Relation.Nullary.Negation.Core</a> <a id="910" class="Keyword">using</a> <a id="916" class="Symbol">(</a><a id="917" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="919" class="Symbol">)</a>
<a id="921" class="Keyword">open</a> <a id="926" class="Keyword">import</a> <a id="933" href="Relation.Unary.html" class="Module">Relation.Unary</a>

<a id="949" class="Keyword">private</a>
  <a id="959" class="Keyword">variable</a>
    <a id="972" href="Relation.Unary.Properties.html#972" class="Generalizable">a</a> <a id="974" href="Relation.Unary.Properties.html#974" class="Generalizable">b</a> <a id="976" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a> <a id="978" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a> <a id="981" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a> <a id="984" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a> <a id="987" class="Symbol">:</a> <a id="989" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="999" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1001" class="Symbol">:</a> <a id="1003" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1007" href="Relation.Unary.Properties.html#972" class="Generalizable">a</a>
    <a id="1013" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="1015" class="Symbol">:</a> <a id="1017" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1021" href="Relation.Unary.Properties.html#974" class="Generalizable">b</a>

<a id="1024" class="Comment">------------------------------------------------------------------------</a>
<a id="1097" class="Comment">-- The empty set</a>

<a id="∅?"></a><a id="1115" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a> <a id="1118" class="Symbol">:</a> <a id="1120" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1130" class="Symbol">{</a><a id="1131" class="Argument">A</a> <a id="1133" class="Symbol">=</a> <a id="1135" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1136" class="Symbol">}</a> <a id="1138" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="1140" href="Relation.Unary.Properties.html#1115" class="Function">∅?</a> <a id="1143" class="Symbol">_</a> <a id="1145" class="Symbol">=</a> <a id="1147" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="1150" class="Symbol">λ()</a>

<a id="∅-Empty"></a><a id="1155" href="Relation.Unary.Properties.html#1155" class="Function">∅-Empty</a> <a id="1163" class="Symbol">:</a> <a id="1165" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="1171" class="Symbol">{</a><a id="1172" class="Argument">A</a> <a id="1174" class="Symbol">=</a> <a id="1176" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1177" class="Symbol">}</a> <a id="1179" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="1181" href="Relation.Unary.Properties.html#1155" class="Function">∅-Empty</a> <a id="1189" href="Relation.Unary.Properties.html#1189" class="Bound">x</a> <a id="1191" class="Symbol">()</a>

<a id="∁∅-Universal"></a><a id="1195" href="Relation.Unary.Properties.html#1195" class="Function">∁∅-Universal</a> <a id="1208" class="Symbol">:</a> <a id="1210" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1220" class="Symbol">{</a><a id="1221" class="Argument">A</a> <a id="1223" class="Symbol">=</a> <a id="1225" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1226" class="Symbol">}</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1231" href="Relation.Unary.html#1504" class="Function">∅</a><a id="1232" class="Symbol">)</a>
<a id="1234" href="Relation.Unary.Properties.html#1195" class="Function">∁∅-Universal</a> <a id="1247" class="Symbol">=</a> <a id="1249" class="Symbol">λ</a> <a id="1251" href="Relation.Unary.Properties.html#1251" class="Bound">x</a> <a id="1253" href="Relation.Unary.Properties.html#1253" class="Bound">x∈∅</a> <a id="1257" class="Symbol">→</a> <a id="1259" href="Relation.Unary.Properties.html#1253" class="Bound">x∈∅</a>

<a id="1264" class="Comment">------------------------------------------------------------------------</a>
<a id="1337" class="Comment">-- The universe</a>

<a id="U?"></a><a id="1354" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="1357" class="Symbol">:</a> <a id="1359" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="1369" class="Symbol">{</a><a id="1370" class="Argument">A</a> <a id="1372" class="Symbol">=</a> <a id="1374" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1375" class="Symbol">}</a> <a id="1377" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1379" href="Relation.Unary.Properties.html#1354" class="Function">U?</a> <a id="1382" class="Symbol">_</a> <a id="1384" class="Symbol">=</a> <a id="1386" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="1390" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>

<a id="U-Universal"></a><a id="1394" href="Relation.Unary.Properties.html#1394" class="Function">U-Universal</a> <a id="1406" class="Symbol">:</a> <a id="1408" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="1418" class="Symbol">{</a><a id="1419" class="Argument">A</a> <a id="1421" class="Symbol">=</a> <a id="1423" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1424" class="Symbol">}</a> <a id="1426" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1428" href="Relation.Unary.Properties.html#1394" class="Function">U-Universal</a> <a id="1440" class="Symbol">=</a> <a id="1442" class="Symbol">λ</a> <a id="1444" href="Relation.Unary.Properties.html#1444" class="Bound">_</a> <a id="1446" class="Symbol">→</a> <a id="1448" class="Symbol">_</a>

<a id="∁U-Empty"></a><a id="1451" href="Relation.Unary.Properties.html#1451" class="Function">∁U-Empty</a> <a id="1460" class="Symbol">:</a> <a id="1462" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="1468" class="Symbol">{</a><a id="1469" class="Argument">A</a> <a id="1471" class="Symbol">=</a> <a id="1473" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="1474" class="Symbol">}</a> <a id="1476" class="Symbol">(</a><a id="1477" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="1479" href="Relation.Unary.html#1686" class="Function">U</a><a id="1480" class="Symbol">)</a>
<a id="1482" href="Relation.Unary.Properties.html#1451" class="Function">∁U-Empty</a> <a id="1491" class="Symbol">=</a> <a id="1493" class="Symbol">λ</a> <a id="1495" href="Relation.Unary.Properties.html#1495" class="Bound">x</a> <a id="1497" href="Relation.Unary.Properties.html#1497" class="Bound">x∈∁U</a> <a id="1502" class="Symbol">→</a> <a id="1504" href="Relation.Unary.Properties.html#1497" class="Bound">x∈∁U</a> <a id="1509" class="Symbol">_</a>

<a id="1512" class="Comment">------------------------------------------------------------------------</a>
<a id="1585" class="Comment">-- Subset properties</a>

<a id="∅-⊆"></a><a id="1607" href="Relation.Unary.Properties.html#1607" class="Function">∅-⊆</a> <a id="1611" class="Symbol">:</a> <a id="1613" class="Symbol">(</a><a id="1614" href="Relation.Unary.Properties.html#1614" class="Bound">P</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1623" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1625" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">→</a> <a id="1630" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1632" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1634" href="Relation.Unary.Properties.html#1614" class="Bound">P</a>
<a id="1636" href="Relation.Unary.Properties.html#1607" class="Function">∅-⊆</a> <a id="1640" href="Relation.Unary.Properties.html#1640" class="Bound">P</a> <a id="1642" class="Symbol">()</a>

<a id="⊆-U"></a><a id="1646" href="Relation.Unary.Properties.html#1646" class="Function">⊆-U</a> <a id="1650" class="Symbol">:</a> <a id="1652" class="Symbol">(</a><a id="1653" href="Relation.Unary.Properties.html#1653" class="Bound">P</a> <a id="1655" class="Symbol">:</a> <a id="1657" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1662" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1664" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1665" class="Symbol">)</a> <a id="1667" class="Symbol">→</a> <a id="1669" href="Relation.Unary.Properties.html#1653" class="Bound">P</a> <a id="1671" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="1673" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="1675" href="Relation.Unary.Properties.html#1646" class="Function">⊆-U</a> <a id="1679" href="Relation.Unary.Properties.html#1679" class="Bound">P</a> <a id="1681" class="Symbol">_</a> <a id="1683" class="Symbol">=</a> <a id="1685" class="Symbol">_</a>

<a id="⊆-refl"></a><a id="1688" href="Relation.Unary.Properties.html#1688" class="Function">⊆-refl</a> <a id="1695" class="Symbol">:</a> <a id="1697" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="1707" class="Symbol">{</a><a id="1708" class="Argument">A</a> <a id="1710" class="Symbol">=</a> <a id="1712" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1717" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1719" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1720" class="Symbol">}</a> <a id="1722" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="1726" href="Relation.Unary.Properties.html#1688" class="Function">⊆-refl</a> <a id="1733" href="Relation.Unary.Properties.html#1733" class="Bound">x∈P</a> <a id="1737" class="Symbol">=</a> <a id="1739" href="Relation.Unary.Properties.html#1733" class="Bound">x∈P</a>

<a id="⊆-reflexive"></a><a id="1744" href="Relation.Unary.Properties.html#1744" class="Function">⊆-reflexive</a> <a id="1756" class="Symbol">:</a> <a id="1758" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="1769" class="Symbol">{</a><a id="1770" class="Argument">A</a> <a id="1772" class="Symbol">=</a> <a id="1774" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1779" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1781" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="1783" class="Symbol">}</a> <a id="1785" class="Symbol">{</a><a id="1786" class="Argument">B</a> <a id="1788" class="Symbol">=</a> <a id="1790" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1795" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1797" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="1799" class="Symbol">}</a> <a id="1801" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="1805" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="1809" href="Relation.Unary.Properties.html#1744" class="Function">⊆-reflexive</a> <a id="1821" class="Symbol">(</a><a id="1822" href="Relation.Unary.Properties.html#1822" class="Bound">P⊆Q</a> <a id="1826" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1828" href="Relation.Unary.Properties.html#1828" class="Bound">Q⊆P</a><a id="1831" class="Symbol">)</a> <a id="1833" class="Symbol">=</a> <a id="1835" href="Relation.Unary.Properties.html#1822" class="Bound">P⊆Q</a>

<a id="⊆-trans"></a><a id="1840" href="Relation.Unary.Properties.html#1840" class="Function">⊆-trans</a> <a id="1848" class="Symbol">:</a> <a id="1850" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="1856" class="Symbol">{</a><a id="1857" class="Argument">A</a> <a id="1859" class="Symbol">=</a> <a id="1861" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1866" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1868" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="1870" class="Symbol">}</a> <a id="1872" class="Symbol">{</a><a id="1873" class="Argument">B</a> <a id="1875" class="Symbol">=</a> <a id="1877" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1882" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1884" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="1886" class="Symbol">}</a> <a id="1888" class="Symbol">{</a><a id="1889" class="Argument">C</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1898" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1900" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="1902" class="Symbol">}</a> <a id="1904" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="1908" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="1912" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="1916" href="Relation.Unary.Properties.html#1840" class="Function">⊆-trans</a> <a id="1924" href="Relation.Unary.Properties.html#1924" class="Bound">P⊆Q</a> <a id="1928" href="Relation.Unary.Properties.html#1928" class="Bound">Q⊆R</a> <a id="1932" href="Relation.Unary.Properties.html#1932" class="Bound">x∈P</a> <a id="1936" class="Symbol">=</a> <a id="1938" href="Relation.Unary.Properties.html#1928" class="Bound">Q⊆R</a> <a id="1942" class="Symbol">(</a><a id="1943" href="Relation.Unary.Properties.html#1924" class="Bound">P⊆Q</a> <a id="1947" href="Relation.Unary.Properties.html#1932" class="Bound">x∈P</a><a id="1950" class="Symbol">)</a>

<a id="⊆-antisym"></a><a id="1953" href="Relation.Unary.Properties.html#1953" class="Function">⊆-antisym</a> <a id="1963" class="Symbol">:</a> <a id="1965" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="1979" class="Symbol">{</a><a id="1980" class="Argument">A</a> <a id="1982" class="Symbol">=</a> <a id="1984" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1989" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="1991" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="1992" class="Symbol">}</a> <a id="1994" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="1998" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2002" href="Relation.Unary.Properties.html#1953" class="Function">⊆-antisym</a> <a id="2012" class="Symbol">=</a> <a id="2014" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆-min"></a><a id="2019" href="Relation.Unary.Properties.html#2019" class="Function">⊆-min</a> <a id="2025" class="Symbol">:</a> <a id="2027" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="2031" class="Symbol">{</a><a id="2032" class="Argument">B</a> <a id="2034" class="Symbol">=</a> <a id="2036" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2041" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2043" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="2044" class="Symbol">}</a> <a id="2046" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2050" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="2052" href="Relation.Unary.Properties.html#2019" class="Function">⊆-min</a> <a id="2058" class="Symbol">=</a> <a id="2060" href="Relation.Unary.Properties.html#1607" class="Function">∅-⊆</a>

<a id="⊆-max"></a><a id="2065" href="Relation.Unary.Properties.html#2065" class="Function">⊆-max</a> <a id="2071" class="Symbol">:</a> <a id="2073" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="2077" class="Symbol">{</a><a id="2078" class="Argument">A</a> <a id="2080" class="Symbol">=</a> <a id="2082" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2087" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2089" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="2090" class="Symbol">}</a> <a id="2092" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2096" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="2098" href="Relation.Unary.Properties.html#2065" class="Function">⊆-max</a> <a id="2104" class="Symbol">=</a> <a id="2106" href="Relation.Unary.Properties.html#1646" class="Function">⊆-U</a>

<a id="⊂⇒⊆"></a><a id="2111" href="Relation.Unary.Properties.html#2111" class="Function">⊂⇒⊆</a> <a id="2115" class="Symbol">:</a> <a id="2117" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="2128" class="Symbol">{</a><a id="2129" class="Argument">A</a> <a id="2131" class="Symbol">=</a> <a id="2133" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2138" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2140" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2142" class="Symbol">}</a> <a id="2144" class="Symbol">{</a><a id="2145" class="Argument">B</a> <a id="2147" class="Symbol">=</a> <a id="2149" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2154" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2156" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2158" class="Symbol">}</a> <a id="2160" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2164" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="2168" href="Relation.Unary.Properties.html#2111" class="Function">⊂⇒⊆</a> <a id="2172" class="Symbol">=</a> <a id="2174" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂-trans"></a><a id="2181" href="Relation.Unary.Properties.html#2181" class="Function">⊂-trans</a> <a id="2189" class="Symbol">:</a> <a id="2191" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2197" class="Symbol">{</a><a id="2198" class="Argument">A</a> <a id="2200" class="Symbol">=</a> <a id="2202" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2207" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2209" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2211" class="Symbol">}</a> <a id="2213" class="Symbol">{</a><a id="2214" class="Argument">B</a> <a id="2216" class="Symbol">=</a> <a id="2218" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2223" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2225" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2227" class="Symbol">}</a> <a id="2229" class="Symbol">{</a><a id="2230" class="Argument">C</a> <a id="2232" class="Symbol">=</a> <a id="2234" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2239" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2241" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="2243" class="Symbol">}</a> <a id="2245" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2249" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2253" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2257" href="Relation.Unary.Properties.html#2181" class="Function">⊂-trans</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Relation.Unary.Properties.html#2266" class="Bound">P⊆Q</a> <a id="2270" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2272" href="Relation.Unary.Properties.html#2272" class="Bound">Q⊈P</a><a id="2275" class="Symbol">)</a> <a id="2277" class="Symbol">(</a><a id="2278" href="Relation.Unary.Properties.html#2278" class="Bound">Q⊆R</a> <a id="2282" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2284" href="Relation.Unary.Properties.html#2284" class="Bound">R⊈Q</a><a id="2287" class="Symbol">)</a> <a id="2289" class="Symbol">=</a> <a id="2291" class="Symbol">(λ</a> <a id="2294" href="Relation.Unary.Properties.html#2294" class="Bound">x∈P</a> <a id="2298" class="Symbol">→</a> <a id="2300" href="Relation.Unary.Properties.html#2278" class="Bound">Q⊆R</a> <a id="2304" class="Symbol">(</a><a id="2305" href="Relation.Unary.Properties.html#2266" class="Bound">P⊆Q</a> <a id="2309" href="Relation.Unary.Properties.html#2294" class="Bound">x∈P</a><a id="2312" class="Symbol">))</a> <a id="2315" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2317" class="Symbol">(λ</a> <a id="2320" href="Relation.Unary.Properties.html#2320" class="Bound">R⊆P</a> <a id="2324" class="Symbol">→</a> <a id="2326" href="Relation.Unary.Properties.html#2284" class="Bound">R⊈Q</a> <a id="2330" class="Symbol">(λ</a> <a id="2333" href="Relation.Unary.Properties.html#2333" class="Bound">x∈R</a> <a id="2337" class="Symbol">→</a> <a id="2339" href="Relation.Unary.Properties.html#2266" class="Bound">P⊆Q</a> <a id="2343" class="Symbol">(</a><a id="2344" href="Relation.Unary.Properties.html#2320" class="Bound">R⊆P</a> <a id="2348" href="Relation.Unary.Properties.html#2333" class="Bound">x∈R</a><a id="2351" class="Symbol">)))</a>

<a id="⊂-⊆-trans"></a><a id="2356" href="Relation.Unary.Properties.html#2356" class="Function">⊂-⊆-trans</a> <a id="2366" class="Symbol">:</a> <a id="2368" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2374" class="Symbol">{</a><a id="2375" class="Argument">A</a> <a id="2377" class="Symbol">=</a> <a id="2379" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2384" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2386" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2388" class="Symbol">}</a> <a id="2390" class="Symbol">{</a><a id="2391" class="Argument">B</a> <a id="2393" class="Symbol">=</a> <a id="2395" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2400" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2402" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2404" class="Symbol">}</a> <a id="2406" class="Symbol">{</a><a id="2407" class="Argument">C</a> <a id="2409" class="Symbol">=</a> <a id="2411" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2416" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2418" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="2420" class="Symbol">}</a> <a id="2422" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2426" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2430" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2434" href="Relation.Unary.Properties.html#2356" class="Function">⊂-⊆-trans</a> <a id="2444" class="Symbol">(</a><a id="2445" href="Relation.Unary.Properties.html#2445" class="Bound">P⊆Q</a> <a id="2449" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2451" href="Relation.Unary.Properties.html#2451" class="Bound">Q⊈P</a><a id="2454" class="Symbol">)</a> <a id="2456" href="Relation.Unary.Properties.html#2456" class="Bound">Q⊆R</a> <a id="2460" class="Symbol">=</a> <a id="2462" class="Symbol">(λ</a> <a id="2465" href="Relation.Unary.Properties.html#2465" class="Bound">x∈P</a> <a id="2469" class="Symbol">→</a> <a id="2471" href="Relation.Unary.Properties.html#2456" class="Bound">Q⊆R</a> <a id="2475" class="Symbol">(</a><a id="2476" href="Relation.Unary.Properties.html#2445" class="Bound">P⊆Q</a> <a id="2480" href="Relation.Unary.Properties.html#2465" class="Bound">x∈P</a><a id="2483" class="Symbol">))</a> <a id="2486" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2488" class="Symbol">(λ</a> <a id="2491" href="Relation.Unary.Properties.html#2491" class="Bound">R⊆P</a> <a id="2495" class="Symbol">→</a> <a id="2497" href="Relation.Unary.Properties.html#2451" class="Bound">Q⊈P</a> <a id="2501" class="Symbol">(λ</a> <a id="2504" href="Relation.Unary.Properties.html#2504" class="Bound">x∈Q</a> <a id="2508" class="Symbol">→</a> <a id="2510" href="Relation.Unary.Properties.html#2491" class="Bound">R⊆P</a> <a id="2514" class="Symbol">(</a><a id="2515" href="Relation.Unary.Properties.html#2456" class="Bound">Q⊆R</a> <a id="2519" href="Relation.Unary.Properties.html#2504" class="Bound">x∈Q</a><a id="2522" class="Symbol">)))</a>

<a id="⊆-⊂-trans"></a><a id="2527" href="Relation.Unary.Properties.html#2527" class="Function">⊆-⊂-trans</a> <a id="2537" class="Symbol">:</a> <a id="2539" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="2545" class="Symbol">{</a><a id="2546" class="Argument">A</a> <a id="2548" class="Symbol">=</a> <a id="2550" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2555" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2557" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2559" class="Symbol">}</a> <a id="2561" class="Symbol">{</a><a id="2562" class="Argument">B</a> <a id="2564" class="Symbol">=</a> <a id="2566" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2571" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2573" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2575" class="Symbol">}</a> <a id="2577" class="Symbol">{</a><a id="2578" class="Argument">C</a> <a id="2580" class="Symbol">=</a> <a id="2582" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2587" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2589" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="2591" class="Symbol">}</a> <a id="2593" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2597" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2601" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="2605" href="Relation.Unary.Properties.html#2527" class="Function">⊆-⊂-trans</a> <a id="2615" href="Relation.Unary.Properties.html#2615" class="Bound">P⊆Q</a> <a id="2619" class="Symbol">(</a><a id="2620" href="Relation.Unary.Properties.html#2620" class="Bound">Q⊆R</a> <a id="2624" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2626" href="Relation.Unary.Properties.html#2626" class="Bound">R⊈Q</a><a id="2629" class="Symbol">)</a> <a id="2631" class="Symbol">=</a> <a id="2633" class="Symbol">(λ</a> <a id="2636" href="Relation.Unary.Properties.html#2636" class="Bound">x∈P</a> <a id="2640" class="Symbol">→</a> <a id="2642" href="Relation.Unary.Properties.html#2620" class="Bound">Q⊆R</a> <a id="2646" class="Symbol">(</a><a id="2647" href="Relation.Unary.Properties.html#2615" class="Bound">P⊆Q</a> <a id="2651" href="Relation.Unary.Properties.html#2636" class="Bound">x∈P</a><a id="2654" class="Symbol">))</a> <a id="2657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2659" class="Symbol">(λ</a> <a id="2662" href="Relation.Unary.Properties.html#2662" class="Bound">R⊆P</a> <a id="2666" class="Symbol">→</a> <a id="2668" href="Relation.Unary.Properties.html#2626" class="Bound">R⊈Q</a> <a id="2672" class="Symbol">(λ</a> <a id="2675" href="Relation.Unary.Properties.html#2675" class="Bound">R⊆Q</a> <a id="2679" class="Symbol">→</a> <a id="2681" href="Relation.Unary.Properties.html#2615" class="Bound">P⊆Q</a> <a id="2685" class="Symbol">(</a><a id="2686" href="Relation.Unary.Properties.html#2662" class="Bound">R⊆P</a> <a id="2690" href="Relation.Unary.Properties.html#2675" class="Bound">R⊆Q</a><a id="2693" class="Symbol">)))</a>

<a id="⊂-respʳ-≐"></a><a id="2698" href="Relation.Unary.Properties.html#2698" class="Function">⊂-respʳ-≐</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="2722" class="Symbol">{</a><a id="2723" class="Argument">A</a> <a id="2725" class="Symbol">=</a> <a id="2727" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2732" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2734" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2736" class="Symbol">}</a> <a id="2738" class="Symbol">{</a><a id="2739" class="Argument">B</a> <a id="2741" class="Symbol">=</a> <a id="2743" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2748" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2750" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2752" class="Symbol">}</a> <a id="2754" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2758" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="2762" href="Relation.Unary.Properties.html#2698" class="Function">⊂-respʳ-≐</a> <a id="2772" class="Symbol">(</a><a id="2773" href="Relation.Unary.Properties.html#2773" class="Bound">Q⊆R</a> <a id="2777" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2779" class="Symbol">_)</a> <a id="2782" href="Relation.Unary.Properties.html#2782" class="Bound">P⊂Q</a> <a id="2786" class="Symbol">=</a> <a id="2788" href="Relation.Unary.Properties.html#2356" class="Function">⊂-⊆-trans</a> <a id="2798" href="Relation.Unary.Properties.html#2782" class="Bound">P⊂Q</a> <a id="2802" href="Relation.Unary.Properties.html#2773" class="Bound">Q⊆R</a>

<a id="⊂-respˡ-≐"></a><a id="2807" href="Relation.Unary.Properties.html#2807" class="Function">⊂-respˡ-≐</a> <a id="2817" class="Symbol">:</a> <a id="2819" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="2831" class="Symbol">{</a><a id="2832" class="Argument">A</a> <a id="2834" class="Symbol">=</a> <a id="2836" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2841" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2843" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="2845" class="Symbol">}</a> <a id="2847" class="Symbol">{</a><a id="2848" class="Argument">B</a> <a id="2850" class="Symbol">=</a> <a id="2852" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2857" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2859" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="2861" class="Symbol">}</a> <a id="2863" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2867" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="2871" href="Relation.Unary.Properties.html#2807" class="Function">⊂-respˡ-≐</a> <a id="2881" class="Symbol">(_</a> <a id="2884" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2886" href="Relation.Unary.Properties.html#2886" class="Bound">R⊆Q</a><a id="2889" class="Symbol">)</a> <a id="2891" href="Relation.Unary.Properties.html#2891" class="Bound">P⊂Q</a> <a id="2895" class="Symbol">=</a> <a id="2897" href="Relation.Unary.Properties.html#2527" class="Function">⊆-⊂-trans</a> <a id="2907" href="Relation.Unary.Properties.html#2886" class="Bound">R⊆Q</a> <a id="2911" href="Relation.Unary.Properties.html#2891" class="Bound">P⊂Q</a>

<a id="⊂-resp-≐"></a><a id="2916" href="Relation.Unary.Properties.html#2916" class="Function">⊂-resp-≐</a> <a id="2925" class="Symbol">:</a> <a id="2927" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="2939" class="Symbol">{</a><a id="2940" class="Argument">A</a> <a id="2942" class="Symbol">=</a> <a id="2944" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2949" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="2951" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="2952" class="Symbol">}</a> <a id="2954" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2958" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="2962" href="Relation.Unary.Properties.html#2916" class="Function">⊂-resp-≐</a> <a id="2971" class="Symbol">=</a> <a id="2973" href="Relation.Unary.Properties.html#2698" class="Function">⊂-respʳ-≐</a> <a id="2983" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2985" href="Relation.Unary.Properties.html#2807" class="Function">⊂-respˡ-≐</a>

<a id="⊂-irrefl"></a><a id="2996" href="Relation.Unary.Properties.html#2996" class="Function">⊂-irrefl</a> <a id="3005" class="Symbol">:</a> <a id="3007" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="3019" class="Symbol">{</a><a id="3020" class="Argument">A</a> <a id="3022" class="Symbol">=</a> <a id="3024" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3029" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3031" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3033" class="Symbol">}</a> <a id="3035" class="Symbol">{</a><a id="3036" class="Argument">B</a> <a id="3038" class="Symbol">=</a> <a id="3040" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3045" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3047" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3049" class="Symbol">}</a> <a id="3051" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="3055" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3059" href="Relation.Unary.Properties.html#2996" class="Function">⊂-irrefl</a> <a id="3068" class="Symbol">(_</a> <a id="3071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3073" href="Relation.Unary.Properties.html#3073" class="Bound">Q⊆P</a><a id="3076" class="Symbol">)</a> <a id="3078" class="Symbol">(_</a> <a id="3081" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3083" href="Relation.Unary.Properties.html#3083" class="Bound">Q⊈P</a><a id="3086" class="Symbol">)</a> <a id="3088" class="Symbol">=</a> <a id="3090" href="Relation.Unary.Properties.html#3083" class="Bound">Q⊈P</a> <a id="3094" href="Relation.Unary.Properties.html#3073" class="Bound">Q⊆P</a>

<a id="⊂-antisym"></a><a id="3099" href="Relation.Unary.Properties.html#3099" class="Function">⊂-antisym</a> <a id="3109" class="Symbol">:</a> <a id="3111" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3125" class="Symbol">{</a><a id="3126" class="Argument">A</a> <a id="3128" class="Symbol">=</a> <a id="3130" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3135" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3137" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3138" class="Symbol">}</a> <a id="3140" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="3144" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3148" href="Relation.Unary.Properties.html#3099" class="Function">⊂-antisym</a> <a id="3158" class="Symbol">(</a><a id="3159" href="Relation.Unary.Properties.html#3159" class="Bound">P⊆Q</a> <a id="3163" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3165" class="Symbol">_)</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Relation.Unary.Properties.html#3169" class="Bound">Q⊆P</a> <a id="3173" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3175" class="Symbol">_)</a> <a id="3178" class="Symbol">=</a> <a id="3180" href="Relation.Unary.Properties.html#1953" class="Function">⊆-antisym</a> <a id="3190" href="Relation.Unary.Properties.html#3159" class="Bound">P⊆Q</a> <a id="3194" href="Relation.Unary.Properties.html#3169" class="Bound">Q⊆P</a>

<a id="⊂-asym"></a><a id="3199" href="Relation.Unary.Properties.html#3199" class="Function">⊂-asym</a> <a id="3206" class="Symbol">:</a> <a id="3208" href="Relation.Binary.Definitions.html#2517" class="Function">Asymmetric</a> <a id="3219" class="Symbol">{</a><a id="3220" class="Argument">A</a> <a id="3222" class="Symbol">=</a> <a id="3224" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3229" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3231" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3232" class="Symbol">}</a> <a id="3234" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="3238" href="Relation.Unary.Properties.html#3199" class="Function">⊂-asym</a> <a id="3245" class="Symbol">(_</a> <a id="3248" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3250" href="Relation.Unary.Properties.html#3250" class="Bound">Q⊈P</a><a id="3253" class="Symbol">)</a> <a id="3255" class="Symbol">=</a> <a id="3257" href="Relation.Unary.Properties.html#3250" class="Bound">Q⊈P</a> <a id="3261" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="3263" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="∅-⊆′"></a><a id="3270" href="Relation.Unary.Properties.html#3270" class="Function">∅-⊆′</a> <a id="3275" class="Symbol">:</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Relation.Unary.Properties.html#3278" class="Bound">P</a> <a id="3280" class="Symbol">:</a> <a id="3282" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3287" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3289" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3290" class="Symbol">)</a> <a id="3292" class="Symbol">→</a> <a id="3294" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="3296" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3299" href="Relation.Unary.Properties.html#3278" class="Bound">P</a>
<a id="3301" href="Relation.Unary.Properties.html#3270" class="Function">∅-⊆′</a> <a id="3306" class="Symbol">_</a> <a id="3308" class="Symbol">_</a> <a id="3310" class="Symbol">=</a> <a id="3312" class="Symbol">λ</a> <a id="3314" class="Symbol">()</a>

<a id="⊆′-U"></a><a id="3318" href="Relation.Unary.Properties.html#3318" class="Function">⊆′-U</a> <a id="3323" class="Symbol">:</a> <a id="3325" class="Symbol">(</a><a id="3326" href="Relation.Unary.Properties.html#3326" class="Bound">P</a> <a id="3328" class="Symbol">:</a> <a id="3330" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3335" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3337" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3338" class="Symbol">)</a> <a id="3340" class="Symbol">→</a> <a id="3342" href="Relation.Unary.Properties.html#3326" class="Bound">P</a> <a id="3344" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3347" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="3349" href="Relation.Unary.Properties.html#3318" class="Function">⊆′-U</a> <a id="3354" class="Symbol">_</a> <a id="3356" class="Symbol">_</a> <a id="3358" class="Symbol">_</a> <a id="3360" class="Symbol">=</a> <a id="3362" class="Symbol">_</a>

<a id="⊆′-refl"></a><a id="3365" href="Relation.Unary.Properties.html#3365" class="Function">⊆′-refl</a> <a id="3373" class="Symbol">:</a> <a id="3375" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="3385" class="Symbol">{</a><a id="3386" class="Argument">A</a> <a id="3388" class="Symbol">=</a> <a id="3390" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3395" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3397" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3398" class="Symbol">}</a> <a id="3400" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3405" href="Relation.Unary.Properties.html#3365" class="Function">⊆′-refl</a> <a id="3413" href="Relation.Unary.Properties.html#3413" class="Bound">x</a> <a id="3415" href="Relation.Unary.Properties.html#3415" class="Bound">x∈P</a> <a id="3419" class="Symbol">=</a> <a id="3421" href="Relation.Unary.Properties.html#3415" class="Bound">x∈P</a>

<a id="⊆′-reflexive"></a><a id="3426" href="Relation.Unary.Properties.html#3426" class="Function">⊆′-reflexive</a> <a id="3439" class="Symbol">:</a> <a id="3441" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="3452" class="Symbol">{</a><a id="3453" class="Argument">A</a> <a id="3455" class="Symbol">=</a> <a id="3457" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3462" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3464" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3466" class="Symbol">}</a> <a id="3468" class="Symbol">{</a><a id="3469" class="Argument">B</a> <a id="3471" class="Symbol">=</a> <a id="3473" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3478" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3480" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3482" class="Symbol">}</a> <a id="3484" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3489" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3494" href="Relation.Unary.Properties.html#3426" class="Function">⊆′-reflexive</a> <a id="3507" class="Symbol">(</a><a id="3508" href="Relation.Unary.Properties.html#3508" class="Bound">P⊆Q</a> <a id="3512" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3514" href="Relation.Unary.Properties.html#3514" class="Bound">Q⊆P</a><a id="3517" class="Symbol">)</a> <a id="3519" class="Symbol">=</a> <a id="3521" href="Relation.Unary.Properties.html#3508" class="Bound">P⊆Q</a>

<a id="⊆′-trans"></a><a id="3526" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="3535" class="Symbol">:</a> <a id="3537" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3543" class="Symbol">{</a><a id="3544" class="Argument">A</a> <a id="3546" class="Symbol">=</a> <a id="3548" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3553" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3555" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3557" class="Symbol">}</a> <a id="3559" class="Symbol">{</a><a id="3560" class="Argument">B</a> <a id="3562" class="Symbol">=</a> <a id="3564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3569" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3571" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3573" class="Symbol">}</a> <a id="3575" class="Symbol">{</a><a id="3576" class="Argument">C</a> <a id="3578" class="Symbol">=</a> <a id="3580" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3585" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3587" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="3589" class="Symbol">}</a> <a id="3591" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3596" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3601" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3606" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="3615" href="Relation.Unary.Properties.html#3615" class="Bound">P⊆Q</a> <a id="3619" href="Relation.Unary.Properties.html#3619" class="Bound">Q⊆R</a> <a id="3623" href="Relation.Unary.Properties.html#3623" class="Bound">x</a> <a id="3625" href="Relation.Unary.Properties.html#3625" class="Bound">x∈P</a> <a id="3629" class="Symbol">=</a> <a id="3631" href="Relation.Unary.Properties.html#3619" class="Bound">Q⊆R</a> <a id="3635" href="Relation.Unary.Properties.html#3623" class="Bound">x</a> <a id="3637" class="Symbol">(</a><a id="3638" href="Relation.Unary.Properties.html#3615" class="Bound">P⊆Q</a> <a id="3642" href="Relation.Unary.Properties.html#3623" class="Bound">x</a> <a id="3644" href="Relation.Unary.Properties.html#3625" class="Bound">x∈P</a><a id="3647" class="Symbol">)</a>

<a id="⊆′-antisym"></a><a id="3650" href="Relation.Unary.Properties.html#3650" class="Function">⊆′-antisym</a> <a id="3661" class="Symbol">:</a> <a id="3663" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="3677" class="Symbol">{</a><a id="3678" class="Argument">A</a> <a id="3680" class="Symbol">=</a> <a id="3682" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3687" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3689" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3690" class="Symbol">}</a> <a id="3692" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3697" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3702" href="Relation.Unary.Properties.html#3650" class="Function">⊆′-antisym</a> <a id="3713" class="Symbol">=</a> <a id="3715" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a>

<a id="⊆′-min"></a><a id="3720" href="Relation.Unary.Properties.html#3720" class="Function">⊆′-min</a> <a id="3727" class="Symbol">:</a> <a id="3729" href="Relation.Binary.Definitions.html#3519" class="Function">Min</a> <a id="3733" class="Symbol">{</a><a id="3734" class="Argument">B</a> <a id="3736" class="Symbol">=</a> <a id="3738" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3743" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3745" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3746" class="Symbol">}</a> <a id="3748" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3753" href="Relation.Unary.html#1504" class="Function">∅</a>
<a id="3755" href="Relation.Unary.Properties.html#3720" class="Function">⊆′-min</a> <a id="3762" class="Symbol">=</a> <a id="3764" href="Relation.Unary.Properties.html#3270" class="Function">∅-⊆′</a>

<a id="⊆′-max"></a><a id="3770" href="Relation.Unary.Properties.html#3770" class="Function">⊆′-max</a> <a id="3777" class="Symbol">:</a> <a id="3779" href="Relation.Binary.Definitions.html#3367" class="Function">Max</a> <a id="3783" class="Symbol">{</a><a id="3784" class="Argument">A</a> <a id="3786" class="Symbol">=</a> <a id="3788" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3793" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3795" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="3796" class="Symbol">}</a> <a id="3798" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="3803" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="3805" href="Relation.Unary.Properties.html#3770" class="Function">⊆′-max</a> <a id="3812" class="Symbol">=</a> <a id="3814" href="Relation.Unary.Properties.html#3318" class="Function">⊆′-U</a>

<a id="⊂′⇒⊆′"></a><a id="3820" href="Relation.Unary.Properties.html#3820" class="Function">⊂′⇒⊆′</a> <a id="3826" class="Symbol">:</a> <a id="3828" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="3839" class="Symbol">{</a><a id="3840" class="Argument">A</a> <a id="3842" class="Symbol">=</a> <a id="3844" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3849" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3851" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3853" class="Symbol">}</a> <a id="3855" class="Symbol">{</a><a id="3856" class="Argument">B</a> <a id="3858" class="Symbol">=</a> <a id="3860" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3865" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3867" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3869" class="Symbol">}</a> <a id="3871" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="3876" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="3881" href="Relation.Unary.Properties.html#3820" class="Function">⊂′⇒⊆′</a> <a id="3887" class="Symbol">=</a> <a id="3889" href="Data.Product.Base.html#636" class="Field">proj₁</a>

<a id="⊂′-trans"></a><a id="3896" href="Relation.Unary.Properties.html#3896" class="Function">⊂′-trans</a> <a id="3905" class="Symbol">:</a> <a id="3907" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="3913" class="Symbol">{</a><a id="3914" class="Argument">A</a> <a id="3916" class="Symbol">=</a> <a id="3918" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3923" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3925" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="3927" class="Symbol">}</a> <a id="3929" class="Symbol">{</a><a id="3930" class="Argument">B</a> <a id="3932" class="Symbol">=</a> <a id="3934" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3939" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3941" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="3943" class="Symbol">}</a> <a id="3945" class="Symbol">{</a><a id="3946" class="Argument">C</a> <a id="3948" class="Symbol">=</a> <a id="3950" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3955" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="3957" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="3959" class="Symbol">}</a> <a id="3961" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="3966" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="3971" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="3976" href="Relation.Unary.Properties.html#3896" class="Function">⊂′-trans</a> <a id="3985" class="Symbol">(</a><a id="3986" href="Relation.Unary.Properties.html#3986" class="Bound">P⊆Q</a> <a id="3990" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3992" href="Relation.Unary.Properties.html#3992" class="Bound">Q⊈P</a><a id="3995" class="Symbol">)</a> <a id="3997" class="Symbol">(</a><a id="3998" href="Relation.Unary.Properties.html#3998" class="Bound">Q⊆R</a> <a id="4002" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4004" href="Relation.Unary.Properties.html#4004" class="Bound">R⊈Q</a><a id="4007" class="Symbol">)</a> <a id="4009" class="Symbol">=</a> <a id="4011" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4020" href="Relation.Unary.Properties.html#3986" class="Bound">P⊆Q</a> <a id="4024" href="Relation.Unary.Properties.html#3998" class="Bound">Q⊆R</a> <a id="4028" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4030" class="Symbol">λ</a> <a id="4032" href="Relation.Unary.Properties.html#4032" class="Bound">R⊆P</a> <a id="4036" class="Symbol">→</a> <a id="4038" href="Relation.Unary.Properties.html#4004" class="Bound">R⊈Q</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4052" href="Relation.Unary.Properties.html#4032" class="Bound">R⊆P</a> <a id="4056" href="Relation.Unary.Properties.html#3986" class="Bound">P⊆Q</a><a id="4059" class="Symbol">)</a>

<a id="⊂′-⊆′-trans"></a><a id="4062" href="Relation.Unary.Properties.html#4062" class="Function">⊂′-⊆′-trans</a> <a id="4074" class="Symbol">:</a> <a id="4076" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4082" class="Symbol">{</a><a id="4083" class="Argument">A</a> <a id="4085" class="Symbol">=</a> <a id="4087" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4092" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4094" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4096" class="Symbol">}</a> <a id="4098" class="Symbol">{</a><a id="4099" class="Argument">B</a> <a id="4101" class="Symbol">=</a> <a id="4103" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4108" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4110" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4112" class="Symbol">}</a> <a id="4114" class="Symbol">{</a><a id="4115" class="Argument">C</a> <a id="4117" class="Symbol">=</a> <a id="4119" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4124" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4126" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="4128" class="Symbol">}</a> <a id="4130" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4135" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4140" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4145" href="Relation.Unary.Properties.html#4062" class="Function">⊂′-⊆′-trans</a> <a id="4157" class="Symbol">(</a><a id="4158" href="Relation.Unary.Properties.html#4158" class="Bound">P⊆Q</a> <a id="4162" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4164" href="Relation.Unary.Properties.html#4164" class="Bound">Q⊈P</a><a id="4167" class="Symbol">)</a> <a id="4169" href="Relation.Unary.Properties.html#4169" class="Bound">Q⊆R</a> <a id="4173" class="Symbol">=</a> <a id="4175" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4184" href="Relation.Unary.Properties.html#4158" class="Bound">P⊆Q</a> <a id="4188" href="Relation.Unary.Properties.html#4169" class="Bound">Q⊆R</a> <a id="4192" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4194" class="Symbol">λ</a> <a id="4196" href="Relation.Unary.Properties.html#4196" class="Bound">R⊆P</a> <a id="4200" class="Symbol">→</a> <a id="4202" href="Relation.Unary.Properties.html#4164" class="Bound">Q⊈P</a> <a id="4206" class="Symbol">(</a><a id="4207" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4216" href="Relation.Unary.Properties.html#4169" class="Bound">Q⊆R</a> <a id="4220" href="Relation.Unary.Properties.html#4196" class="Bound">R⊆P</a><a id="4223" class="Symbol">)</a>

<a id="⊆′-⊂′-trans"></a><a id="4226" href="Relation.Unary.Properties.html#4226" class="Function">⊆′-⊂′-trans</a> <a id="4238" class="Symbol">:</a> <a id="4240" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="4246" class="Symbol">{</a><a id="4247" class="Argument">A</a> <a id="4249" class="Symbol">=</a> <a id="4251" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4256" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4258" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4260" class="Symbol">}</a> <a id="4262" class="Symbol">{</a><a id="4263" class="Argument">B</a> <a id="4265" class="Symbol">=</a> <a id="4267" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4272" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4274" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4276" class="Symbol">}</a> <a id="4278" class="Symbol">{</a><a id="4279" class="Argument">C</a> <a id="4281" class="Symbol">=</a> <a id="4283" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4288" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4290" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="4292" class="Symbol">}</a> <a id="4294" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="4299" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4304" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4309" href="Relation.Unary.Properties.html#4226" class="Function">⊆′-⊂′-trans</a> <a id="4321" href="Relation.Unary.Properties.html#4321" class="Bound">P⊆Q</a> <a id="4325" class="Symbol">(</a><a id="4326" href="Relation.Unary.Properties.html#4326" class="Bound">Q⊆R</a> <a id="4330" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4332" href="Relation.Unary.Properties.html#4332" class="Bound">R⊈Q</a><a id="4335" class="Symbol">)</a> <a id="4337" class="Symbol">=</a> <a id="4339" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4348" href="Relation.Unary.Properties.html#4321" class="Bound">P⊆Q</a> <a id="4352" href="Relation.Unary.Properties.html#4326" class="Bound">Q⊆R</a> <a id="4356" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4358" class="Symbol">λ</a> <a id="4360" href="Relation.Unary.Properties.html#4360" class="Bound">R⊆P</a> <a id="4364" class="Symbol">→</a> <a id="4366" href="Relation.Unary.Properties.html#4332" class="Bound">R⊈Q</a> <a id="4370" class="Symbol">(</a><a id="4371" href="Relation.Unary.Properties.html#3526" class="Function">⊆′-trans</a> <a id="4380" href="Relation.Unary.Properties.html#4360" class="Bound">R⊆P</a> <a id="4384" href="Relation.Unary.Properties.html#4321" class="Bound">P⊆Q</a><a id="4387" class="Symbol">)</a>

<a id="⊂′-respʳ-≐′"></a><a id="4390" href="Relation.Unary.Properties.html#4390" class="Function">⊂′-respʳ-≐′</a> <a id="4402" class="Symbol">:</a> <a id="4404" href="Relation.Binary.Definitions.html#5433" class="Function Operator">_Respectsʳ_</a> <a id="4416" class="Symbol">{</a><a id="4417" class="Argument">A</a> <a id="4419" class="Symbol">=</a> <a id="4421" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4426" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4428" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4430" class="Symbol">}</a> <a id="4432" class="Symbol">{</a><a id="4433" class="Argument">B</a> <a id="4435" class="Symbol">=</a> <a id="4437" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4442" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4444" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4446" class="Symbol">}</a> <a id="4448" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4453" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="4458" href="Relation.Unary.Properties.html#4390" class="Function">⊂′-respʳ-≐′</a> <a id="4470" class="Symbol">(</a><a id="4471" href="Relation.Unary.Properties.html#4471" class="Bound">Q⊆R</a> <a id="4475" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4477" class="Symbol">_)</a> <a id="4480" href="Relation.Unary.Properties.html#4480" class="Bound">P⊂Q</a> <a id="4484" class="Symbol">=</a> <a id="4486" href="Relation.Unary.Properties.html#4062" class="Function">⊂′-⊆′-trans</a> <a id="4498" href="Relation.Unary.Properties.html#4480" class="Bound">P⊂Q</a> <a id="4502" href="Relation.Unary.Properties.html#4471" class="Bound">Q⊆R</a>

<a id="⊂′-respˡ-≐′"></a><a id="4507" href="Relation.Unary.Properties.html#4507" class="Function">⊂′-respˡ-≐′</a> <a id="4519" class="Symbol">:</a> <a id="4521" href="Relation.Binary.Definitions.html#5598" class="Function Operator">_Respectsˡ_</a> <a id="4533" class="Symbol">{</a><a id="4534" class="Argument">A</a> <a id="4536" class="Symbol">=</a> <a id="4538" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4543" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4545" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4547" class="Symbol">}</a> <a id="4549" class="Symbol">{</a><a id="4550" class="Argument">B</a> <a id="4552" class="Symbol">=</a> <a id="4554" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4559" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4561" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4563" class="Symbol">}</a> <a id="4565" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4570" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="4575" href="Relation.Unary.Properties.html#4507" class="Function">⊂′-respˡ-≐′</a> <a id="4587" class="Symbol">(_</a> <a id="4590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4592" href="Relation.Unary.Properties.html#4592" class="Bound">R⊆Q</a><a id="4595" class="Symbol">)</a> <a id="4597" href="Relation.Unary.Properties.html#4597" class="Bound">P⊂Q</a> <a id="4601" class="Symbol">=</a> <a id="4603" href="Relation.Unary.Properties.html#4226" class="Function">⊆′-⊂′-trans</a> <a id="4615" href="Relation.Unary.Properties.html#4592" class="Bound">R⊆Q</a> <a id="4619" href="Relation.Unary.Properties.html#4597" class="Bound">P⊂Q</a>

<a id="⊂′-resp-≐′"></a><a id="4624" href="Relation.Unary.Properties.html#4624" class="Function">⊂′-resp-≐′</a> <a id="4635" class="Symbol">:</a> <a id="4637" href="Relation.Binary.Definitions.html#5761" class="Function Operator">_Respects₂_</a> <a id="4649" class="Symbol">{</a><a id="4650" class="Argument">A</a> <a id="4652" class="Symbol">=</a> <a id="4654" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4659" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4661" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4663" class="Symbol">}</a> <a id="4665" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="4670" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="4675" href="Relation.Unary.Properties.html#4624" class="Function">⊂′-resp-≐′</a> <a id="4686" class="Symbol">=</a> <a id="4688" href="Relation.Unary.Properties.html#4390" class="Function">⊂′-respʳ-≐′</a> <a id="4700" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4702" href="Relation.Unary.Properties.html#4507" class="Function">⊂′-respˡ-≐′</a>

<a id="⊂′-irrefl"></a><a id="4715" href="Relation.Unary.Properties.html#4715" class="Function">⊂′-irrefl</a> <a id="4725" class="Symbol">:</a> <a id="4727" href="Relation.Binary.Definitions.html#2405" class="Function">Irreflexive</a> <a id="4739" class="Symbol">{</a><a id="4740" class="Argument">A</a> <a id="4742" class="Symbol">=</a> <a id="4744" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4749" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4751" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4753" class="Symbol">}</a> <a id="4755" class="Symbol">{</a><a id="4756" class="Argument">B</a> <a id="4758" class="Symbol">=</a> <a id="4760" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4765" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4767" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4769" class="Symbol">}</a> <a id="4771" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="4776" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4781" href="Relation.Unary.Properties.html#4715" class="Function">⊂′-irrefl</a> <a id="4791" class="Symbol">(_</a> <a id="4794" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4796" href="Relation.Unary.Properties.html#4796" class="Bound">Q⊆P</a><a id="4799" class="Symbol">)</a> <a id="4801" class="Symbol">(_</a> <a id="4804" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4806" href="Relation.Unary.Properties.html#4806" class="Bound">Q⊈P</a><a id="4809" class="Symbol">)</a> <a id="4811" class="Symbol">=</a> <a id="4813" href="Relation.Unary.Properties.html#4806" class="Bound">Q⊈P</a> <a id="4817" href="Relation.Unary.Properties.html#4796" class="Bound">Q⊆P</a>

<a id="⊂′-antisym"></a><a id="4822" href="Relation.Unary.Properties.html#4822" class="Function">⊂′-antisym</a> <a id="4833" class="Symbol">:</a> <a id="4835" href="Relation.Binary.Definitions.html#2246" class="Function">Antisymmetric</a> <a id="4849" class="Symbol">{</a><a id="4850" class="Argument">A</a> <a id="4852" class="Symbol">=</a> <a id="4854" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4859" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4861" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="4862" class="Symbol">}</a> <a id="4864" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="4869" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="4874" href="Relation.Unary.Properties.html#4822" class="Function">⊂′-antisym</a> <a id="4885" class="Symbol">(</a><a id="4886" href="Relation.Unary.Properties.html#4886" class="Bound">P⊆Q</a> <a id="4890" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4892" class="Symbol">_)</a> <a id="4895" class="Symbol">(</a><a id="4896" href="Relation.Unary.Properties.html#4896" class="Bound">Q⊆P</a> <a id="4900" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="4902" class="Symbol">_)</a> <a id="4905" class="Symbol">=</a> <a id="4907" href="Relation.Unary.Properties.html#3650" class="Function">⊆′-antisym</a> <a id="4918" href="Relation.Unary.Properties.html#4886" class="Bound">P⊆Q</a> <a id="4922" href="Relation.Unary.Properties.html#4896" class="Bound">Q⊆P</a>

<a id="⊆⇒⊆′"></a><a id="4927" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="4932" class="Symbol">:</a> <a id="4934" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="4945" class="Symbol">{</a><a id="4946" class="Argument">A</a> <a id="4948" class="Symbol">=</a> <a id="4950" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4955" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4957" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="4959" class="Symbol">}</a> <a id="4961" class="Symbol">{</a><a id="4962" class="Argument">B</a> <a id="4964" class="Symbol">=</a> <a id="4966" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4971" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="4973" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="4975" class="Symbol">}</a> <a id="4977" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="4981" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a>
<a id="4986" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="4991" href="Relation.Unary.Properties.html#4991" class="Bound">P⊆Q</a> <a id="4995" class="Symbol">_</a> <a id="4997" href="Relation.Unary.Properties.html#4997" class="Bound">x∈P</a> <a id="5001" class="Symbol">=</a> <a id="5003" href="Relation.Unary.Properties.html#4991" class="Bound">P⊆Q</a> <a id="5007" href="Relation.Unary.Properties.html#4997" class="Bound">x∈P</a>

<a id="⊆′⇒⊆"></a><a id="5012" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="5017" class="Symbol">:</a> <a id="5019" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5030" class="Symbol">{</a><a id="5031" class="Argument">A</a> <a id="5033" class="Symbol">=</a> <a id="5035" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5040" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5042" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5044" class="Symbol">}</a> <a id="5046" class="Symbol">{</a><a id="5047" class="Argument">B</a> <a id="5049" class="Symbol">=</a> <a id="5051" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5056" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5058" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5060" class="Symbol">}</a> <a id="5062" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="5067" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a>
<a id="5071" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="5076" href="Relation.Unary.Properties.html#5076" class="Bound">P⊆Q</a> <a id="5080" href="Relation.Unary.Properties.html#5080" class="Bound">x∈P</a> <a id="5084" class="Symbol">=</a> <a id="5086" href="Relation.Unary.Properties.html#5076" class="Bound">P⊆Q</a> <a id="5090" class="Symbol">_</a> <a id="5092" href="Relation.Unary.Properties.html#5080" class="Bound">x∈P</a>

<a id="⊂⇒⊂′"></a><a id="5097" href="Relation.Unary.Properties.html#5097" class="Function">⊂⇒⊂′</a> <a id="5102" class="Symbol">:</a> <a id="5104" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5115" class="Symbol">{</a><a id="5116" class="Argument">A</a> <a id="5118" class="Symbol">=</a> <a id="5120" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5125" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5127" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5129" class="Symbol">}</a> <a id="5131" class="Symbol">{</a><a id="5132" class="Argument">B</a> <a id="5134" class="Symbol">=</a> <a id="5136" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5141" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5143" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5145" class="Symbol">}</a> <a id="5147" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="5151" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a>
<a id="5156" href="Relation.Unary.Properties.html#5097" class="Function">⊂⇒⊂′</a> <a id="5161" class="Symbol">=</a> <a id="5163" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5175" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="5180" class="Symbol">(</a><a id="5181" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="5184" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a><a id="5188" class="Symbol">)</a>

<a id="⊂′⇒⊂"></a><a id="5191" href="Relation.Unary.Properties.html#5191" class="Function">⊂′⇒⊂</a> <a id="5196" class="Symbol">:</a> <a id="5198" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5209" class="Symbol">{</a><a id="5210" class="Argument">A</a> <a id="5212" class="Symbol">=</a> <a id="5214" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5219" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5221" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5223" class="Symbol">}</a> <a id="5225" class="Symbol">{</a><a id="5226" class="Argument">B</a> <a id="5228" class="Symbol">=</a> <a id="5230" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5235" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5237" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5239" class="Symbol">}</a> <a id="5241" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="5246" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a>
<a id="5250" href="Relation.Unary.Properties.html#5191" class="Function">⊂′⇒⊂</a> <a id="5255" class="Symbol">=</a> <a id="5257" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="5269" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="5274" class="Symbol">(</a><a id="5275" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="5278" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a><a id="5282" class="Symbol">)</a>

<a id="5285" class="Comment">------------------------------------------------------------------------</a>
<a id="5358" class="Comment">-- Equality properties</a>

<a id="≐-refl"></a><a id="5382" href="Relation.Unary.Properties.html#5382" class="Function">≐-refl</a> <a id="5389" class="Symbol">:</a> <a id="5391" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="5401" class="Symbol">{</a><a id="5402" class="Argument">A</a> <a id="5404" class="Symbol">=</a> <a id="5406" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5411" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5413" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="5414" class="Symbol">}</a> <a id="5416" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="5420" href="Relation.Unary.Properties.html#5382" class="Function">≐-refl</a> <a id="5427" class="Symbol">=</a> <a id="5429" href="Function.Base.html#704" class="Function">id</a> <a id="5432" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5434" href="Function.Base.html#704" class="Function">id</a>

<a id="≐-sym"></a><a id="5438" href="Relation.Unary.Properties.html#5438" class="Function">≐-sym</a> <a id="5444" class="Symbol">:</a> <a id="5446" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="5450" class="Symbol">{</a><a id="5451" class="Argument">A</a> <a id="5453" class="Symbol">=</a> <a id="5455" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5460" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5462" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5464" class="Symbol">}</a> <a id="5466" class="Symbol">{</a><a id="5467" class="Argument">B</a> <a id="5469" class="Symbol">=</a> <a id="5471" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5476" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5478" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5480" class="Symbol">}</a> <a id="5482" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="5486" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="5490" href="Relation.Unary.Properties.html#5438" class="Function">≐-sym</a> <a id="5496" class="Symbol">=</a> <a id="5498" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≐-trans"></a><a id="5504" href="Relation.Unary.Properties.html#5504" class="Function">≐-trans</a> <a id="5512" class="Symbol">:</a> <a id="5514" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5520" class="Symbol">{</a><a id="5521" class="Argument">A</a> <a id="5523" class="Symbol">=</a> <a id="5525" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5530" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5532" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5534" class="Symbol">}</a> <a id="5536" class="Symbol">{</a><a id="5537" class="Argument">B</a> <a id="5539" class="Symbol">=</a> <a id="5541" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5546" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5548" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5550" class="Symbol">}</a> <a id="5552" class="Symbol">{</a><a id="5553" class="Argument">C</a> <a id="5555" class="Symbol">=</a> <a id="5557" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5562" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5564" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="5566" class="Symbol">}</a> <a id="5568" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="5572" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="5576" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="5580" href="Relation.Unary.Properties.html#5504" class="Function">≐-trans</a> <a id="5588" class="Symbol">=</a> <a id="5590" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="5595" class="Symbol">(λ</a> <a id="5598" href="Relation.Unary.Properties.html#5598" class="Bound">P⊆Q</a> <a id="5602" href="Relation.Unary.Properties.html#5602" class="Bound">Q⊆R</a> <a id="5606" href="Relation.Unary.Properties.html#5606" class="Bound">x∈P</a> <a id="5610" class="Symbol">→</a> <a id="5612" href="Relation.Unary.Properties.html#5602" class="Bound">Q⊆R</a> <a id="5616" class="Symbol">(</a><a id="5617" href="Relation.Unary.Properties.html#5598" class="Bound">P⊆Q</a> <a id="5621" href="Relation.Unary.Properties.html#5606" class="Bound">x∈P</a><a id="5624" class="Symbol">))</a> <a id="5627" class="Symbol">(λ</a> <a id="5630" href="Relation.Unary.Properties.html#5630" class="Bound">Q⊆P</a> <a id="5634" href="Relation.Unary.Properties.html#5634" class="Bound">R⊆Q</a> <a id="5638" href="Relation.Unary.Properties.html#5638" class="Bound">x∈R</a> <a id="5642" class="Symbol">→</a> <a id="5644" href="Relation.Unary.Properties.html#5630" class="Bound">Q⊆P</a> <a id="5648" class="Symbol">(</a><a id="5649" href="Relation.Unary.Properties.html#5634" class="Bound">R⊆Q</a> <a id="5653" href="Relation.Unary.Properties.html#5638" class="Bound">x∈R</a><a id="5656" class="Symbol">))</a>

<a id="≐′-refl"></a><a id="5660" href="Relation.Unary.Properties.html#5660" class="Function">≐′-refl</a> <a id="5668" class="Symbol">:</a> <a id="5670" href="Relation.Binary.Definitions.html#1355" class="Function">Reflexive</a> <a id="5680" class="Symbol">{</a><a id="5681" class="Argument">A</a> <a id="5683" class="Symbol">=</a> <a id="5685" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5690" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5692" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="5693" class="Symbol">}</a> <a id="5695" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5700" href="Relation.Unary.Properties.html#5660" class="Function">≐′-refl</a> <a id="5708" class="Symbol">=</a> <a id="5710" class="Symbol">(λ</a> <a id="5713" href="Relation.Unary.Properties.html#5713" class="Bound">_</a> <a id="5715" class="Symbol">→</a> <a id="5717" href="Function.Base.html#704" class="Function">id</a><a id="5719" class="Symbol">)</a> <a id="5721" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5723" class="Symbol">(λ</a> <a id="5726" href="Relation.Unary.Properties.html#5726" class="Bound">_</a> <a id="5728" class="Symbol">→</a> <a id="5730" href="Function.Base.html#704" class="Function">id</a><a id="5732" class="Symbol">)</a>

<a id="≐′-sym"></a><a id="5735" href="Relation.Unary.Properties.html#5735" class="Function">≐′-sym</a> <a id="5742" class="Symbol">:</a> <a id="5744" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="5748" class="Symbol">{</a><a id="5749" class="Argument">A</a> <a id="5751" class="Symbol">=</a> <a id="5753" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5758" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5760" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5762" class="Symbol">}</a> <a id="5764" class="Symbol">{</a><a id="5765" class="Argument">B</a> <a id="5767" class="Symbol">=</a> <a id="5769" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5774" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5776" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5778" class="Symbol">}</a> <a id="5780" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5785" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5790" href="Relation.Unary.Properties.html#5735" class="Function">≐′-sym</a> <a id="5797" class="Symbol">=</a> <a id="5799" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≐′-trans"></a><a id="5805" href="Relation.Unary.Properties.html#5805" class="Function">≐′-trans</a> <a id="5814" class="Symbol">:</a> <a id="5816" href="Relation.Binary.Definitions.html#1601" class="Function">Trans</a> <a id="5822" class="Symbol">{</a><a id="5823" class="Argument">A</a> <a id="5825" class="Symbol">=</a> <a id="5827" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5832" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5834" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="5836" class="Symbol">}</a> <a id="5838" class="Symbol">{</a><a id="5839" class="Argument">B</a> <a id="5841" class="Symbol">=</a> <a id="5843" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5848" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5850" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="5852" class="Symbol">}</a> <a id="5854" class="Symbol">{</a><a id="5855" class="Argument">C</a> <a id="5857" class="Symbol">=</a> <a id="5859" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5864" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="5866" href="Relation.Unary.Properties.html#984" class="Generalizable">ℓ₃</a><a id="5868" class="Symbol">}</a> <a id="5870" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5875" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="5880" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="5885" href="Relation.Unary.Properties.html#5805" class="Function">≐′-trans</a> <a id="5894" class="Symbol">=</a> <a id="5896" href="Data.Product.Base.html#4443" class="Function">zip′</a> <a id="5901" class="Symbol">(λ</a> <a id="5904" href="Relation.Unary.Properties.html#5904" class="Bound">P⊆Q</a> <a id="5908" href="Relation.Unary.Properties.html#5908" class="Bound">Q⊆R</a> <a id="5912" href="Relation.Unary.Properties.html#5912" class="Bound">x</a> <a id="5914" href="Relation.Unary.Properties.html#5914" class="Bound">x∈P</a> <a id="5918" class="Symbol">→</a> <a id="5920" href="Relation.Unary.Properties.html#5908" class="Bound">Q⊆R</a> <a id="5924" href="Relation.Unary.Properties.html#5912" class="Bound">x</a> <a id="5926" class="Symbol">(</a><a id="5927" href="Relation.Unary.Properties.html#5904" class="Bound">P⊆Q</a> <a id="5931" href="Relation.Unary.Properties.html#5912" class="Bound">x</a> <a id="5933" href="Relation.Unary.Properties.html#5914" class="Bound">x∈P</a><a id="5936" class="Symbol">))</a> <a id="5939" class="Symbol">λ</a> <a id="5941" href="Relation.Unary.Properties.html#5941" class="Bound">Q⊆P</a> <a id="5945" href="Relation.Unary.Properties.html#5945" class="Bound">R⊆Q</a> <a id="5949" href="Relation.Unary.Properties.html#5949" class="Bound">x</a> <a id="5951" href="Relation.Unary.Properties.html#5951" class="Bound">x∈R</a> <a id="5955" class="Symbol">→</a> <a id="5957" href="Relation.Unary.Properties.html#5941" class="Bound">Q⊆P</a> <a id="5961" href="Relation.Unary.Properties.html#5949" class="Bound">x</a> <a id="5963" class="Symbol">(</a><a id="5964" href="Relation.Unary.Properties.html#5945" class="Bound">R⊆Q</a> <a id="5968" href="Relation.Unary.Properties.html#5949" class="Bound">x</a> <a id="5970" href="Relation.Unary.Properties.html#5951" class="Bound">x∈R</a><a id="5973" class="Symbol">)</a>

<a id="≐⇒≐′"></a><a id="5976" href="Relation.Unary.Properties.html#5976" class="Function">≐⇒≐′</a> <a id="5981" class="Symbol">:</a> <a id="5983" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="5994" class="Symbol">{</a><a id="5995" class="Argument">A</a> <a id="5997" class="Symbol">=</a> <a id="5999" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6004" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6006" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6008" class="Symbol">}</a> <a id="6010" class="Symbol">{</a><a id="6011" class="Argument">B</a> <a id="6013" class="Symbol">=</a> <a id="6015" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6020" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6022" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6024" class="Symbol">}</a> <a id="6026" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="6030" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>
<a id="6035" href="Relation.Unary.Properties.html#5976" class="Function">≐⇒≐′</a> <a id="6040" class="Symbol">=</a> <a id="6042" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="6054" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a> <a id="6059" href="Relation.Unary.Properties.html#4927" class="Function">⊆⇒⊆′</a>

<a id="≐′⇒≐"></a><a id="6065" href="Relation.Unary.Properties.html#6065" class="Function">≐′⇒≐</a> <a id="6070" class="Symbol">:</a> <a id="6072" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6083" class="Symbol">{</a><a id="6084" class="Argument">A</a> <a id="6086" class="Symbol">=</a> <a id="6088" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6093" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6095" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6097" class="Symbol">}</a> <a id="6099" class="Symbol">{</a><a id="6100" class="Argument">B</a> <a id="6102" class="Symbol">=</a> <a id="6104" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6109" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6111" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6113" class="Symbol">}</a> <a id="6115" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="6120" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a>
<a id="6124" href="Relation.Unary.Properties.html#6065" class="Function">≐′⇒≐</a> <a id="6129" class="Symbol">=</a> <a id="6131" href="Data.Product.Base.html#2173" class="Function">Product.map</a> <a id="6143" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a> <a id="6148" href="Relation.Unary.Properties.html#5012" class="Function">⊆′⇒⊆</a>

<a id="6154" class="Comment">------------------------------------------------------------------------</a>
<a id="6227" class="Comment">-- Between/Disjoint properties</a>

<a id="≬-symmetric"></a><a id="6259" href="Relation.Unary.Properties.html#6259" class="Function">≬-symmetric</a> <a id="6271" class="Symbol">:</a> <a id="6273" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6277" class="Symbol">{</a><a id="6278" class="Argument">A</a> <a id="6280" class="Symbol">=</a> <a id="6282" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6287" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6289" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6291" class="Symbol">}</a> <a id="6293" class="Symbol">{</a><a id="6294" class="Argument">B</a> <a id="6296" class="Symbol">=</a> <a id="6298" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6303" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6305" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6307" class="Symbol">}</a> <a id="6309" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="6313" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a>
<a id="6317" href="Relation.Unary.Properties.html#6259" class="Function">≬-symmetric</a> <a id="6329" class="Symbol">=</a> <a id="6331" href="Data.Product.Base.html#2362" class="Function">Product.map₂</a> <a id="6344" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="⊥-symmetric"></a><a id="6350" href="Relation.Unary.Properties.html#6350" class="Function">⊥-symmetric</a> <a id="6362" class="Symbol">:</a> <a id="6364" href="Relation.Binary.Definitions.html#1440" class="Function">Sym</a> <a id="6368" class="Symbol">{</a><a id="6369" class="Argument">A</a> <a id="6371" class="Symbol">=</a> <a id="6373" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6378" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6380" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6382" class="Symbol">}</a> <a id="6384" class="Symbol">{</a><a id="6385" class="Argument">B</a> <a id="6387" class="Symbol">=</a> <a id="6389" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6394" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6396" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6398" class="Symbol">}</a> <a id="6400" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="6404" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a>
<a id="6408" href="Relation.Unary.Properties.html#6350" class="Function">⊥-symmetric</a> <a id="6420" class="Symbol">=</a> <a id="6422" href="Function.Base.html#1134" class="Function Operator">_∘</a> <a id="6425" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="≬-sym"></a><a id="6431" href="Relation.Unary.Properties.html#6431" class="Function">≬-sym</a> <a id="6437" class="Symbol">:</a> <a id="6439" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6449" class="Symbol">{</a><a id="6450" class="Argument">A</a> <a id="6452" class="Symbol">=</a> <a id="6454" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6459" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6461" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6463" class="Symbol">}</a> <a id="6465" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a>
<a id="6469" href="Relation.Unary.Properties.html#6431" class="Function">≬-sym</a> <a id="6475" class="Symbol">=</a> <a id="6477" href="Relation.Unary.Properties.html#6259" class="Function">≬-symmetric</a>

<a id="⊥-sym"></a><a id="6490" href="Relation.Unary.Properties.html#6490" class="Function">⊥-sym</a> <a id="6496" class="Symbol">:</a> <a id="6498" href="Relation.Binary.Definitions.html#1514" class="Function">Symmetric</a> <a id="6508" class="Symbol">{</a><a id="6509" class="Argument">A</a> <a id="6511" class="Symbol">=</a> <a id="6513" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6518" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6520" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6522" class="Symbol">}</a> <a id="6524" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a>
<a id="6528" href="Relation.Unary.Properties.html#6490" class="Function">⊥-sym</a> <a id="6534" class="Symbol">=</a> <a id="6536" href="Relation.Unary.Properties.html#6350" class="Function">⊥-symmetric</a>

<a id="≬⇒¬⊥"></a><a id="6549" href="Relation.Unary.Properties.html#6549" class="Function">≬⇒¬⊥</a> <a id="6554" class="Symbol">:</a> <a id="6556" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6567" class="Symbol">{</a><a id="6568" class="Argument">A</a> <a id="6570" class="Symbol">=</a> <a id="6572" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6577" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6579" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6581" class="Symbol">}</a> <a id="6583" class="Symbol">{</a><a id="6584" class="Argument">B</a> <a id="6586" class="Symbol">=</a> <a id="6588" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6593" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6595" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6597" class="Symbol">}</a> <a id="6599" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="6603" class="Symbol">(</a><a id="6604" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="6607" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="6610" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a><a id="6613" class="Symbol">)</a>
<a id="6615" href="Relation.Unary.Properties.html#6549" class="Function">≬⇒¬⊥</a> <a id="6620" href="Relation.Unary.Properties.html#6620" class="Bound">P≬Q</a> <a id="6624" href="Relation.Unary.Properties.html#6624" class="Bound">¬P⊥Q</a> <a id="6629" class="Symbol">=</a> <a id="6631" href="Relation.Unary.Properties.html#6624" class="Bound">¬P⊥Q</a> <a id="6636" class="Symbol">(</a><a id="6637" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a> <a id="6651" href="Relation.Unary.Properties.html#6620" class="Bound">P≬Q</a><a id="6654" class="Symbol">)</a>

<a id="⊥⇒¬≬"></a><a id="6657" href="Relation.Unary.Properties.html#6657" class="Function">⊥⇒¬≬</a> <a id="6662" class="Symbol">:</a> <a id="6664" href="Relation.Binary.Core.html#1268" class="Function Operator">Binary._⇒_</a> <a id="6675" class="Symbol">{</a><a id="6676" class="Argument">A</a> <a id="6678" class="Symbol">=</a> <a id="6680" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6685" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6687" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6689" class="Symbol">}</a> <a id="6691" class="Symbol">{</a><a id="6692" class="Argument">B</a> <a id="6694" class="Symbol">=</a> <a id="6696" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6701" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6703" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6705" class="Symbol">}</a> <a id="6707" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="6711" class="Symbol">(</a><a id="6712" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a> <a id="6715" href="Function.Base.html#1322" class="Function Operator">∘₂</a> <a id="6718" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a><a id="6721" class="Symbol">)</a>
<a id="6723" href="Relation.Unary.Properties.html#6657" class="Function">⊥⇒¬≬</a> <a id="6728" href="Relation.Unary.Properties.html#6728" class="Bound">P⊥Q</a> <a id="6732" class="Symbol">=</a> <a id="6734" href="Relation.Unary.Properties.html#6728" class="Bound">P⊥Q</a> <a id="6738" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6740" href="Data.Product.Base.html#650" class="Field">Product.proj₂</a>

<a id="6755" class="Comment">------------------------------------------------------------------------</a>
<a id="6828" class="Comment">-- Decidability properties</a>

<a id="map"></a><a id="6856" href="Relation.Unary.Properties.html#6856" class="Function">map</a> <a id="6860" class="Symbol">:</a> <a id="6862" class="Symbol">{</a><a id="6863" href="Relation.Unary.Properties.html#6863" class="Bound">P</a> <a id="6865" class="Symbol">:</a> <a id="6867" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6872" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6874" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="6876" class="Symbol">}</a> <a id="6878" class="Symbol">{</a><a id="6879" href="Relation.Unary.Properties.html#6879" class="Bound">Q</a> <a id="6881" class="Symbol">:</a> <a id="6883" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6888" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6890" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="6892" class="Symbol">}</a> <a id="6894" class="Symbol">→</a>
      <a id="6902" href="Relation.Unary.Properties.html#6863" class="Bound">P</a> <a id="6904" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="6906" href="Relation.Unary.Properties.html#6879" class="Bound">Q</a> <a id="6908" class="Symbol">→</a> <a id="6910" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6920" href="Relation.Unary.Properties.html#6863" class="Bound">P</a> <a id="6922" class="Symbol">→</a> <a id="6924" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="6934" href="Relation.Unary.Properties.html#6879" class="Bound">Q</a>
<a id="6936" href="Relation.Unary.Properties.html#6856" class="Function">map</a> <a id="6940" class="Symbol">(</a><a id="6941" href="Relation.Unary.Properties.html#6941" class="Bound">P⊆Q</a> <a id="6945" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6947" href="Relation.Unary.Properties.html#6947" class="Bound">Q⊆P</a><a id="6950" class="Symbol">)</a> <a id="6952" href="Relation.Unary.Properties.html#6952" class="Bound">P?</a> <a id="6955" href="Relation.Unary.Properties.html#6955" class="Bound">x</a> <a id="6957" class="Symbol">=</a> <a id="6959" href="Relation.Nullary.Decidable.Core.html#6309" class="Function">map′</a> <a id="6964" href="Relation.Unary.Properties.html#6941" class="Bound">P⊆Q</a> <a id="6968" href="Relation.Unary.Properties.html#6947" class="Bound">Q⊆P</a> <a id="6972" class="Symbol">(</a><a id="6973" href="Relation.Unary.Properties.html#6952" class="Bound">P?</a> <a id="6976" href="Relation.Unary.Properties.html#6955" class="Bound">x</a><a id="6977" class="Symbol">)</a>

<a id="∁?"></a><a id="6980" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="6983" class="Symbol">:</a> <a id="6985" class="Symbol">{</a><a id="6986" href="Relation.Unary.Properties.html#6986" class="Bound">P</a> <a id="6988" class="Symbol">:</a> <a id="6990" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6995" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="6997" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="6998" class="Symbol">}</a> <a id="7000" class="Symbol">→</a> <a id="7002" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7012" href="Relation.Unary.Properties.html#6986" class="Bound">P</a> <a id="7014" class="Symbol">→</a> <a id="7016" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7026" class="Symbol">(</a><a id="7027" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="7029" href="Relation.Unary.Properties.html#6986" class="Bound">P</a><a id="7030" class="Symbol">)</a>
<a id="7032" href="Relation.Unary.Properties.html#6980" class="Function">∁?</a> <a id="7035" href="Relation.Unary.Properties.html#7035" class="Bound">P?</a> <a id="7038" href="Relation.Unary.Properties.html#7038" class="Bound">x</a> <a id="7040" class="Symbol">=</a> <a id="7042" href="Relation.Nullary.Decidable.Core.html#3277" class="Function">¬?</a> <a id="7045" class="Symbol">(</a><a id="7046" href="Relation.Unary.Properties.html#7035" class="Bound">P?</a> <a id="7049" href="Relation.Unary.Properties.html#7038" class="Bound">x</a><a id="7050" class="Symbol">)</a>

<a id="7053" class="Keyword">infix</a> <a id="7059" class="Number">2</a> <a id="7061" href="Relation.Unary.Properties.html#7387" class="Function Operator">_×?_</a> <a id="7066" href="Relation.Unary.Properties.html#7525" class="Function Operator">_⊙?_</a>
<a id="7071" class="Keyword">infix</a> <a id="7077" class="Number">10</a> <a id="7080" href="Relation.Unary.Properties.html#7812" class="Function Operator">_~?</a>
<a id="7084" class="Keyword">infixr</a> <a id="7091" class="Number">1</a> <a id="7093" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a>
<a id="7098" class="Keyword">infixr</a> <a id="7105" class="Number">7</a> <a id="7107" href="Relation.Unary.Properties.html#7257" class="Function Operator">_∩?_</a>
<a id="7112" class="Keyword">infixr</a> <a id="7119" class="Number">6</a> <a id="7121" href="Relation.Unary.Properties.html#7127" class="Function Operator">_∪?_</a>

<a id="_∪?_"></a><a id="7127" href="Relation.Unary.Properties.html#7127" class="Function Operator">_∪?_</a> <a id="7132" class="Symbol">:</a> <a id="7134" class="Symbol">{</a><a id="7135" href="Relation.Unary.Properties.html#7135" class="Bound">P</a> <a id="7137" class="Symbol">:</a> <a id="7139" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7144" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7146" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7148" class="Symbol">}</a> <a id="7150" class="Symbol">{</a><a id="7151" href="Relation.Unary.Properties.html#7151" class="Bound">Q</a> <a id="7153" class="Symbol">:</a> <a id="7155" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7160" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7162" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7164" class="Symbol">}</a> <a id="7166" class="Symbol">→</a>
       <a id="7175" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7185" href="Relation.Unary.Properties.html#7135" class="Bound">P</a> <a id="7187" class="Symbol">→</a> <a id="7189" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7199" href="Relation.Unary.Properties.html#7151" class="Bound">Q</a> <a id="7201" class="Symbol">→</a> <a id="7203" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7213" class="Symbol">(</a><a id="7214" href="Relation.Unary.Properties.html#7135" class="Bound">P</a> <a id="7216" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="7218" href="Relation.Unary.Properties.html#7151" class="Bound">Q</a><a id="7219" class="Symbol">)</a>
<a id="7221" href="Relation.Unary.Properties.html#7127" class="Function Operator">_∪?_</a> <a id="7226" href="Relation.Unary.Properties.html#7226" class="Bound">P?</a> <a id="7229" href="Relation.Unary.Properties.html#7229" class="Bound">Q?</a> <a id="7232" href="Relation.Unary.Properties.html#7232" class="Bound">x</a> <a id="7234" class="Symbol">=</a> <a id="7236" class="Symbol">(</a><a id="7237" href="Relation.Unary.Properties.html#7226" class="Bound">P?</a> <a id="7240" href="Relation.Unary.Properties.html#7232" class="Bound">x</a><a id="7241" class="Symbol">)</a> <a id="7243" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="7249" class="Symbol">(</a><a id="7250" href="Relation.Unary.Properties.html#7229" class="Bound">Q?</a> <a id="7253" href="Relation.Unary.Properties.html#7232" class="Bound">x</a><a id="7254" class="Symbol">)</a>

<a id="_∩?_"></a><a id="7257" href="Relation.Unary.Properties.html#7257" class="Function Operator">_∩?_</a> <a id="7262" class="Symbol">:</a> <a id="7264" class="Symbol">{</a><a id="7265" href="Relation.Unary.Properties.html#7265" class="Bound">P</a> <a id="7267" class="Symbol">:</a> <a id="7269" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7274" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7276" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7278" class="Symbol">}</a> <a id="7280" class="Symbol">{</a><a id="7281" href="Relation.Unary.Properties.html#7281" class="Bound">Q</a> <a id="7283" class="Symbol">:</a> <a id="7285" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7290" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7292" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7294" class="Symbol">}</a> <a id="7296" class="Symbol">→</a>
       <a id="7305" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7315" href="Relation.Unary.Properties.html#7265" class="Bound">P</a> <a id="7317" class="Symbol">→</a> <a id="7319" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7329" href="Relation.Unary.Properties.html#7281" class="Bound">Q</a> <a id="7331" class="Symbol">→</a> <a id="7333" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7343" class="Symbol">(</a><a id="7344" href="Relation.Unary.Properties.html#7265" class="Bound">P</a> <a id="7346" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="7348" href="Relation.Unary.Properties.html#7281" class="Bound">Q</a><a id="7349" class="Symbol">)</a>
<a id="7351" href="Relation.Unary.Properties.html#7257" class="Function Operator">_∩?_</a> <a id="7356" href="Relation.Unary.Properties.html#7356" class="Bound">P?</a> <a id="7359" href="Relation.Unary.Properties.html#7359" class="Bound">Q?</a> <a id="7362" href="Relation.Unary.Properties.html#7362" class="Bound">x</a> <a id="7364" class="Symbol">=</a> <a id="7366" class="Symbol">(</a><a id="7367" href="Relation.Unary.Properties.html#7356" class="Bound">P?</a> <a id="7370" href="Relation.Unary.Properties.html#7362" class="Bound">x</a><a id="7371" class="Symbol">)</a> <a id="7373" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="7379" class="Symbol">(</a><a id="7380" href="Relation.Unary.Properties.html#7359" class="Bound">Q?</a> <a id="7383" href="Relation.Unary.Properties.html#7362" class="Bound">x</a><a id="7384" class="Symbol">)</a>

<a id="_×?_"></a><a id="7387" href="Relation.Unary.Properties.html#7387" class="Function Operator">_×?_</a> <a id="7392" class="Symbol">:</a> <a id="7394" class="Symbol">{</a><a id="7395" href="Relation.Unary.Properties.html#7395" class="Bound">P</a> <a id="7397" class="Symbol">:</a> <a id="7399" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7404" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7406" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7408" class="Symbol">}</a> <a id="7410" class="Symbol">{</a><a id="7411" href="Relation.Unary.Properties.html#7411" class="Bound">Q</a> <a id="7413" class="Symbol">:</a> <a id="7415" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7420" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="7422" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7424" class="Symbol">}</a> <a id="7426" class="Symbol">→</a>
       <a id="7435" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7445" href="Relation.Unary.Properties.html#7395" class="Bound">P</a> <a id="7447" class="Symbol">→</a> <a id="7449" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7459" href="Relation.Unary.Properties.html#7411" class="Bound">Q</a> <a id="7461" class="Symbol">→</a> <a id="7463" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7473" class="Symbol">(</a><a id="7474" href="Relation.Unary.Properties.html#7395" class="Bound">P</a> <a id="7476" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="7480" href="Relation.Unary.Properties.html#7411" class="Bound">Q</a><a id="7481" class="Symbol">)</a>
<a id="7483" href="Relation.Unary.Properties.html#7387" class="Function Operator">_×?_</a> <a id="7488" href="Relation.Unary.Properties.html#7488" class="Bound">P?</a> <a id="7491" href="Relation.Unary.Properties.html#7491" class="Bound">Q?</a> <a id="7494" class="Symbol">(</a><a id="7495" href="Relation.Unary.Properties.html#7495" class="Bound">a</a> <a id="7497" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7499" href="Relation.Unary.Properties.html#7499" class="Bound">b</a><a id="7500" class="Symbol">)</a> <a id="7502" class="Symbol">=</a> <a id="7504" class="Symbol">(</a><a id="7505" href="Relation.Unary.Properties.html#7488" class="Bound">P?</a> <a id="7508" href="Relation.Unary.Properties.html#7495" class="Bound">a</a><a id="7509" class="Symbol">)</a> <a id="7511" href="Relation.Nullary.Decidable.Core.html#3432" class="Function Operator">×-dec</a> <a id="7517" class="Symbol">(</a><a id="7518" href="Relation.Unary.Properties.html#7491" class="Bound">Q?</a> <a id="7521" href="Relation.Unary.Properties.html#7499" class="Bound">b</a><a id="7522" class="Symbol">)</a>

<a id="_⊙?_"></a><a id="7525" href="Relation.Unary.Properties.html#7525" class="Function Operator">_⊙?_</a> <a id="7530" class="Symbol">:</a> <a id="7532" class="Symbol">{</a><a id="7533" href="Relation.Unary.Properties.html#7533" class="Bound">P</a> <a id="7535" class="Symbol">:</a> <a id="7537" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7542" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7544" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="7546" class="Symbol">}</a> <a id="7548" class="Symbol">{</a><a id="7549" href="Relation.Unary.Properties.html#7549" class="Bound">Q</a> <a id="7551" class="Symbol">:</a> <a id="7553" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7558" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="7560" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="7562" class="Symbol">}</a> <a id="7564" class="Symbol">→</a>
       <a id="7573" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7583" href="Relation.Unary.Properties.html#7533" class="Bound">P</a> <a id="7585" class="Symbol">→</a> <a id="7587" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7597" href="Relation.Unary.Properties.html#7549" class="Bound">Q</a> <a id="7599" class="Symbol">→</a> <a id="7601" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7611" class="Symbol">(</a><a id="7612" href="Relation.Unary.Properties.html#7533" class="Bound">P</a> <a id="7614" href="Relation.Unary.html#6587" class="Function Operator">⟨⊙⟩</a> <a id="7618" href="Relation.Unary.Properties.html#7549" class="Bound">Q</a><a id="7619" class="Symbol">)</a>
<a id="7621" href="Relation.Unary.Properties.html#7525" class="Function Operator">_⊙?_</a> <a id="7626" href="Relation.Unary.Properties.html#7626" class="Bound">P?</a> <a id="7629" href="Relation.Unary.Properties.html#7629" class="Bound">Q?</a> <a id="7632" class="Symbol">(</a><a id="7633" href="Relation.Unary.Properties.html#7633" class="Bound">a</a> <a id="7635" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7637" href="Relation.Unary.Properties.html#7637" class="Bound">b</a><a id="7638" class="Symbol">)</a> <a id="7640" class="Symbol">=</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Relation.Unary.Properties.html#7626" class="Bound">P?</a> <a id="7646" href="Relation.Unary.Properties.html#7633" class="Bound">a</a><a id="7647" class="Symbol">)</a> <a id="7649" href="Relation.Nullary.Decidable.Core.html#3628" class="Function Operator">⊎-dec</a> <a id="7655" class="Symbol">(</a><a id="7656" href="Relation.Unary.Properties.html#7629" class="Bound">Q?</a> <a id="7659" href="Relation.Unary.Properties.html#7637" class="Bound">b</a><a id="7660" class="Symbol">)</a>

<a id="_⊎?_"></a><a id="7663" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a> <a id="7668" class="Symbol">:</a> <a id="7670" class="Symbol">{</a><a id="7671" href="Relation.Unary.Properties.html#7671" class="Bound">P</a> <a id="7673" class="Symbol">:</a> <a id="7675" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7680" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7682" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7683" class="Symbol">}</a> <a id="7685" class="Symbol">{</a><a id="7686" href="Relation.Unary.Properties.html#7686" class="Bound">Q</a> <a id="7688" class="Symbol">:</a> <a id="7690" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7695" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a> <a id="7697" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7698" class="Symbol">}</a> <a id="7700" class="Symbol">→</a>
       <a id="7709" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7719" href="Relation.Unary.Properties.html#7671" class="Bound">P</a> <a id="7721" class="Symbol">→</a> <a id="7723" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7733" href="Relation.Unary.Properties.html#7686" class="Bound">Q</a> <a id="7735" class="Symbol">→</a> <a id="7737" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7747" class="Symbol">(</a><a id="7748" href="Relation.Unary.Properties.html#7671" class="Bound">P</a> <a id="7750" href="Relation.Unary.html#6494" class="Function Operator">⟨⊎⟩</a> <a id="7754" href="Relation.Unary.Properties.html#7686" class="Bound">Q</a><a id="7755" class="Symbol">)</a>
<a id="7757" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a> <a id="7762" href="Relation.Unary.Properties.html#7762" class="Bound">P?</a> <a id="7765" href="Relation.Unary.Properties.html#7765" class="Bound">Q?</a> <a id="7768" class="Symbol">(</a><a id="7769" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="7774" href="Relation.Unary.Properties.html#7774" class="Bound">a</a><a id="7775" class="Symbol">)</a> <a id="7777" class="Symbol">=</a> <a id="7779" href="Relation.Unary.Properties.html#7762" class="Bound">P?</a> <a id="7782" href="Relation.Unary.Properties.html#7774" class="Bound">a</a>
<a id="7784" href="Relation.Unary.Properties.html#7663" class="Function Operator">_⊎?_</a> <a id="7789" href="Relation.Unary.Properties.html#7789" class="Bound">P?</a> <a id="7792" href="Relation.Unary.Properties.html#7792" class="Bound">Q?</a> <a id="7795" class="Symbol">(</a><a id="7796" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7801" href="Relation.Unary.Properties.html#7801" class="Bound">b</a><a id="7802" class="Symbol">)</a> <a id="7804" class="Symbol">=</a> <a id="7806" href="Relation.Unary.Properties.html#7792" class="Bound">Q?</a> <a id="7809" href="Relation.Unary.Properties.html#7801" class="Bound">b</a>

<a id="_~?"></a><a id="7812" href="Relation.Unary.Properties.html#7812" class="Function Operator">_~?</a> <a id="7816" class="Symbol">:</a> <a id="7818" class="Symbol">{</a><a id="7819" href="Relation.Unary.Properties.html#7819" class="Bound">P</a> <a id="7821" class="Symbol">:</a> <a id="7823" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7828" class="Symbol">(</a><a id="7829" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7831" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7833" href="Relation.Unary.Properties.html#1013" class="Generalizable">B</a><a id="7834" class="Symbol">)</a> <a id="7836" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7837" class="Symbol">}</a> <a id="7839" class="Symbol">→</a> <a id="7841" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7851" href="Relation.Unary.Properties.html#7819" class="Bound">P</a> <a id="7853" class="Symbol">→</a> <a id="7855" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7865" class="Symbol">(</a><a id="7866" href="Relation.Unary.Properties.html#7819" class="Bound">P</a> <a id="7868" href="Relation.Unary.html#6897" class="Function Operator">~</a><a id="7869" class="Symbol">)</a>
<a id="7871" href="Relation.Unary.Properties.html#7812" class="Function Operator">_~?</a> <a id="7875" href="Relation.Unary.Properties.html#7875" class="Bound">P?</a> <a id="7878" class="Symbol">=</a> <a id="7880" href="Relation.Unary.Properties.html#7875" class="Bound">P?</a> <a id="7883" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7885" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="does-≡"></a><a id="7891" href="Relation.Unary.Properties.html#7891" class="Function">does-≡</a> <a id="7898" class="Symbol">:</a> <a id="7900" class="Symbol">{</a><a id="7901" href="Relation.Unary.Properties.html#7901" class="Bound">P</a> <a id="7903" class="Symbol">:</a> <a id="7905" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7910" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="7912" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="7913" class="Symbol">}</a> <a id="7915" class="Symbol">→</a> <a id="7917" class="Symbol">(</a><a id="7918" href="Relation.Unary.Properties.html#7918" class="Bound">P?</a> <a id="7921" href="Relation.Unary.Properties.html#7921" class="Bound">P?′</a> <a id="7925" class="Symbol">:</a> <a id="7927" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="7937" href="Relation.Unary.Properties.html#7901" class="Bound">P</a><a id="7938" class="Symbol">)</a> <a id="7940" class="Symbol">→</a>
         <a id="7951" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="7956" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7958" href="Relation.Unary.Properties.html#7918" class="Bound">P?</a> <a id="7961" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="7963" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="7968" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7970" href="Relation.Unary.Properties.html#7921" class="Bound">P?′</a>
<a id="7974" href="Relation.Unary.Properties.html#7891" class="Function">does-≡</a> <a id="7981" href="Relation.Unary.Properties.html#7981" class="Bound">P?</a> <a id="7984" href="Relation.Unary.Properties.html#7984" class="Bound">P?′</a> <a id="7988" href="Relation.Unary.Properties.html#7988" class="Bound">x</a> <a id="7990" class="Symbol">=</a> <a id="7992" href="Relation.Nullary.Decidable.html#3337" class="Function">Dec.does-≡</a> <a id="8003" class="Symbol">(</a><a id="8004" href="Relation.Unary.Properties.html#7981" class="Bound">P?</a> <a id="8007" href="Relation.Unary.Properties.html#7988" class="Bound">x</a><a id="8008" class="Symbol">)</a> <a id="8010" class="Symbol">(</a><a id="8011" href="Relation.Unary.Properties.html#7984" class="Bound">P?′</a> <a id="8015" href="Relation.Unary.Properties.html#7988" class="Bound">x</a><a id="8016" class="Symbol">)</a>

<a id="does-≐"></a><a id="8019" href="Relation.Unary.Properties.html#8019" class="Function">does-≐</a> <a id="8026" class="Symbol">:</a> <a id="8028" class="Symbol">{</a><a id="8029" href="Relation.Unary.Properties.html#8029" class="Bound">P</a> <a id="8031" class="Symbol">:</a> <a id="8033" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8038" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="8040" href="Relation.Unary.Properties.html#978" class="Generalizable">ℓ₁</a><a id="8042" class="Symbol">}</a> <a id="8044" class="Symbol">{</a><a id="8045" href="Relation.Unary.Properties.html#8045" class="Bound">Q</a> <a id="8047" class="Symbol">:</a> <a id="8049" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8054" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="8056" href="Relation.Unary.Properties.html#981" class="Generalizable">ℓ₂</a><a id="8058" class="Symbol">}</a> <a id="8060" class="Symbol">→</a> <a id="8062" href="Relation.Unary.Properties.html#8029" class="Bound">P</a> <a id="8064" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="8066" href="Relation.Unary.Properties.html#8045" class="Bound">Q</a> <a id="8068" class="Symbol">→</a>
         <a id="8079" class="Symbol">(</a><a id="8080" href="Relation.Unary.Properties.html#8080" class="Bound">P?</a> <a id="8083" class="Symbol">:</a> <a id="8085" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8095" href="Relation.Unary.Properties.html#8029" class="Bound">P</a><a id="8096" class="Symbol">)</a> <a id="8098" class="Symbol">→</a> <a id="8100" class="Symbol">(</a><a id="8101" href="Relation.Unary.Properties.html#8101" class="Bound">Q?</a> <a id="8104" class="Symbol">:</a> <a id="8106" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="8116" href="Relation.Unary.Properties.html#8045" class="Bound">Q</a><a id="8117" class="Symbol">)</a> <a id="8119" class="Symbol">→</a>
         <a id="8130" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="8135" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8137" href="Relation.Unary.Properties.html#8080" class="Bound">P?</a> <a id="8140" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="8142" href="Relation.Nullary.Decidable.Core.html#2032" class="Field">does</a> <a id="8147" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="8149" href="Relation.Unary.Properties.html#8101" class="Bound">Q?</a>
<a id="8152" href="Relation.Unary.Properties.html#8019" class="Function">does-≐</a> <a id="8159" href="Relation.Unary.Properties.html#8159" class="Bound">P≐Q</a> <a id="8163" href="Relation.Unary.Properties.html#8163" class="Bound">P?</a> <a id="8166" class="Symbol">=</a> <a id="8168" href="Relation.Unary.Properties.html#7891" class="Function">does-≡</a> <a id="8175" class="Symbol">(</a><a id="8176" href="Relation.Unary.Properties.html#6856" class="Function">map</a> <a id="8180" href="Relation.Unary.Properties.html#8159" class="Bound">P≐Q</a> <a id="8184" href="Relation.Unary.Properties.html#8163" class="Bound">P?</a><a id="8186" class="Symbol">)</a>

<a id="8189" class="Comment">------------------------------------------------------------------------</a>
<a id="8262" class="Comment">-- Irrelevant properties</a>

<a id="U-irrelevant"></a><a id="8288" href="Relation.Unary.Properties.html#8288" class="Function">U-irrelevant</a> <a id="8301" class="Symbol">:</a> <a id="8303" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="8314" class="Symbol">{</a><a id="8315" class="Argument">A</a> <a id="8317" class="Symbol">=</a> <a id="8319" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a><a id="8320" class="Symbol">}</a> <a id="8322" href="Relation.Unary.html#1686" class="Function">U</a>
<a id="8324" href="Relation.Unary.Properties.html#8288" class="Function">U-irrelevant</a> <a id="8337" href="Relation.Unary.Properties.html#8337" class="Bound">a</a> <a id="8339" href="Relation.Unary.Properties.html#8339" class="Bound">b</a> <a id="8341" class="Symbol">=</a> <a id="8343" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="∁-irrelevant"></a><a id="8349" href="Relation.Unary.Properties.html#8349" class="Function">∁-irrelevant</a> <a id="8362" class="Symbol">:</a> <a id="8364" class="Symbol">(</a><a id="8365" href="Relation.Unary.Properties.html#8365" class="Bound">P</a> <a id="8367" class="Symbol">:</a> <a id="8369" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="8374" href="Relation.Unary.Properties.html#999" class="Generalizable">A</a> <a id="8376" href="Relation.Unary.Properties.html#976" class="Generalizable">ℓ</a><a id="8377" class="Symbol">)</a> <a id="8379" class="Symbol">→</a> <a id="8381" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="8392" class="Symbol">(</a><a id="8393" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="8395" href="Relation.Unary.Properties.html#8365" class="Bound">P</a><a id="8396" class="Symbol">)</a>
<a id="8398" href="Relation.Unary.Properties.html#8349" class="Function">∁-irrelevant</a> <a id="8411" href="Relation.Unary.Properties.html#8411" class="Bound">P</a> <a id="8413" href="Relation.Unary.Properties.html#8413" class="Bound">a</a> <a id="8415" href="Relation.Unary.Properties.html#8415" class="Bound">b</a> <a id="8417" class="Symbol">=</a> <a id="8419" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a></pre></body></html>


==> anc/html/Relation.Unary.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Unary (Relation.Unary)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Relation.Unary</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Unary relations</a>
<a id="125" class="Comment">------------------------------------------------------------------------</a>

<a id="199" class="Symbol">{-#</a> <a id="203" class="Keyword">OPTIONS</a> <a id="211" class="Pragma">--cubical-compatible</a> <a id="232" class="Pragma">--safe</a> <a id="239" class="Symbol">#-}</a>

<a id="244" class="Keyword">module</a> <a id="251" href="Relation.Unary.html" class="Module">Relation.Unary</a> <a id="266" class="Keyword">where</a>

<a id="273" class="Keyword">open</a> <a id="278" class="Keyword">import</a> <a id="285" href="Data.Empty.html" class="Module">Data.Empty</a> <a id="296" class="Keyword">using</a> <a id="302" class="Symbol">(</a><a id="303" href="Data.Empty.html#914" class="Function">⊥</a><a id="304" class="Symbol">)</a>
<a id="306" class="Keyword">open</a> <a id="311" class="Keyword">import</a> <a id="318" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="333" class="Keyword">using</a> <a id="339" class="Symbol">(</a><a id="340" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="341" class="Symbol">)</a>
<a id="343" class="Keyword">open</a> <a id="348" class="Keyword">import</a> <a id="355" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="373" class="Keyword">using</a> <a id="379" class="Symbol">(</a><a id="380" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="383" class="Symbol">;</a> <a id="385" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="388" class="Symbol">;</a> <a id="390" href="Data.Product.Base.html#1244" class="Function">Σ-syntax</a><a id="398" class="Symbol">;</a> <a id="400" href="Data.Product.Base.html#852" class="Function">∃</a><a id="401" class="Symbol">;</a> <a id="403" href="Data.Product.Base.html#3109" class="Function">uncurry</a><a id="410" class="Symbol">;</a> <a id="412" href="Data.Product.Base.html#5054" class="Function">swap</a><a id="416" class="Symbol">)</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="444" class="Keyword">using</a> <a id="450" class="Symbol">(</a><a id="451" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="454" class="Symbol">;</a> <a id="456" href="Data.Sum.Base.html#811" class="Function Operator">[_,_]</a><a id="461" class="Symbol">)</a>
<a id="463" class="Keyword">open</a> <a id="468" class="Keyword">import</a> <a id="475" href="Function.Base.html" class="Module">Function.Base</a> <a id="489" class="Keyword">using</a> <a id="495" class="Symbol">(</a><a id="496" href="Function.Base.html#1134" class="Function Operator">_∘_</a><a id="499" class="Symbol">;</a> <a id="501" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a><a id="505" class="Symbol">)</a>
<a id="507" class="Keyword">open</a> <a id="512" class="Keyword">import</a> <a id="519" href="Level.html" class="Module">Level</a> <a id="525" class="Keyword">using</a> <a id="531" class="Symbol">(</a><a id="532" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="537" class="Symbol">;</a> <a id="539" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="542" class="Symbol">;</a> <a id="544" href="Level.html#521" class="Function">0ℓ</a><a id="546" class="Symbol">;</a> <a id="548" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="551" class="Symbol">;</a> <a id="553" href="Level.html#409" class="Record">Lift</a><a id="557" class="Symbol">)</a>
<a id="559" class="Keyword">open</a> <a id="564" class="Keyword">import</a> <a id="571" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="614" class="Keyword">using</a> <a id="620" class="Symbol">(</a><a id="621" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="624" class="Symbol">)</a>
<a id="626" class="Keyword">open</a> <a id="631" class="Keyword">import</a> <a id="638" href="Relation.Nullary.html" class="Module">Relation.Nullary</a> <a id="655" class="Symbol">as</a> <a id="658" class="Module">Nullary</a> <a id="666" class="Keyword">using</a> <a id="672" class="Symbol">(</a><a id="673" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬_</a><a id="675" class="Symbol">;</a> <a id="677" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a><a id="680" class="Symbol">;</a> <a id="682" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a><a id="686" class="Symbol">)</a>

<a id="689" class="Keyword">private</a>
  <a id="699" class="Keyword">variable</a>
    <a id="712" href="Relation.Unary.html#712" class="Generalizable">a</a> <a id="714" href="Relation.Unary.html#714" class="Generalizable">b</a> <a id="716" href="Relation.Unary.html#716" class="Generalizable">c</a> <a id="718" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="720" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="723" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="726" class="Symbol">:</a> <a id="728" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="738" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="740" class="Symbol">:</a> <a id="742" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="746" href="Relation.Unary.html#712" class="Generalizable">a</a>
    <a id="752" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="754" class="Symbol">:</a> <a id="756" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="760" href="Relation.Unary.html#714" class="Generalizable">b</a>
    <a id="766" href="Relation.Unary.html#766" class="Generalizable">C</a> <a id="768" class="Symbol">:</a> <a id="770" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="774" href="Relation.Unary.html#716" class="Generalizable">c</a>

<a id="777" class="Comment">------------------------------------------------------------------------</a>
<a id="850" class="Comment">-- Definition</a>

<a id="865" class="Comment">-- Unary relations are known as predicates and `Pred A ℓ` can be viewed</a>
<a id="937" class="Comment">-- as some property that elements of type A might satisfy.</a>

<a id="997" class="Comment">-- Consequently `P : Pred A ℓ` can also be seen as a subset of A</a>
<a id="1062" class="Comment">-- containing all the elements of A that satisfy property P. This view</a>
<a id="1133" class="Comment">-- informs much of the notation used below.</a>

<a id="Pred"></a><a id="1178" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1183" class="Symbol">:</a> <a id="1185" class="Symbol">∀</a> <a id="1187" class="Symbol">{</a><a id="1188" href="Relation.Unary.html#1188" class="Bound">a</a><a id="1189" class="Symbol">}</a> <a id="1191" class="Symbol">→</a> <a id="1193" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1197" href="Relation.Unary.html#1188" class="Bound">a</a> <a id="1199" class="Symbol">→</a> <a id="1201" class="Symbol">(</a><a id="1202" href="Relation.Unary.html#1202" class="Bound">ℓ</a> <a id="1204" class="Symbol">:</a> <a id="1206" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="1211" class="Symbol">)</a> <a id="1213" class="Symbol">→</a> <a id="1215" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1219" class="Symbol">(</a><a id="1220" href="Relation.Unary.html#1188" class="Bound">a</a> <a id="1222" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1224" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1228" href="Relation.Unary.html#1202" class="Bound">ℓ</a><a id="1229" class="Symbol">)</a>
<a id="1231" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1236" href="Relation.Unary.html#1236" class="Bound">A</a> <a id="1238" href="Relation.Unary.html#1238" class="Bound">ℓ</a> <a id="1240" class="Symbol">=</a> <a id="1242" href="Relation.Unary.html#1236" class="Bound">A</a> <a id="1244" class="Symbol">→</a> <a id="1246" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1250" href="Relation.Unary.html#1238" class="Bound">ℓ</a>

<a id="1253" class="Comment">------------------------------------------------------------------------</a>
<a id="1326" class="Comment">-- Special sets</a>

<a id="1343" class="Comment">-- The empty set.</a>
<a id="1361" class="Comment">-- Explicitly not level polymorphic as this often causes unsolved metas;</a>
<a id="1434" class="Comment">-- see `Relation.Unary.Polymorphic` for a level-polymorphic version.</a>

<a id="∅"></a><a id="1504" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1506" class="Symbol">:</a> <a id="1508" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1513" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1515" href="Level.html#521" class="Function">0ℓ</a>
<a id="1518" href="Relation.Unary.html#1504" class="Function">∅</a> <a id="1520" class="Symbol">=</a> <a id="1522" class="Symbol">λ</a> <a id="1524" href="Relation.Unary.html#1524" class="Bound">_</a> <a id="1526" class="Symbol">→</a> <a id="1528" href="Data.Empty.html#914" class="Function">⊥</a>

<a id="1531" class="Comment">-- The singleton set.</a>

<a id="｛_｝"></a><a id="1554" href="Relation.Unary.html#1554" class="Function Operator">｛_｝</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1562" class="Symbol">→</a> <a id="1564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1569" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1571" class="Symbol">_</a>
<a id="1573" href="Relation.Unary.html#1554" class="Function Operator">｛</a> <a id="1575" href="Relation.Unary.html#1575" class="Bound">x</a> <a id="1577" href="Relation.Unary.html#1554" class="Function Operator">｝</a> <a id="1579" class="Symbol">=</a> <a id="1581" href="Relation.Unary.html#1575" class="Bound">x</a> <a id="1583" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡_</a>

<a id="1587" class="Comment">-- The universal set.</a>
<a id="1609" class="Comment">-- Explicitly not level polymorphic (see comments for `∅` for more details)</a>

<a id="U"></a><a id="1686" href="Relation.Unary.html#1686" class="Function">U</a> <a id="1688" class="Symbol">:</a> <a id="1690" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1695" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1697" href="Level.html#521" class="Function">0ℓ</a>
<a id="1700" href="Relation.Unary.html#1686" class="Function">U</a> <a id="1702" class="Symbol">=</a> <a id="1704" class="Symbol">λ</a> <a id="1706" href="Relation.Unary.html#1706" class="Bound">_</a> <a id="1708" class="Symbol">→</a> <a id="1710" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>

<a id="1713" class="Comment">------------------------------------------------------------------------</a>
<a id="1786" class="Comment">-- Membership</a>

<a id="1801" class="Keyword">infix</a> <a id="1807" class="Number">4</a> <a id="1809" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a> <a id="1813" href="Relation.Unary.html#1858" class="Function Operator">_∉_</a>

<a id="_∈_"></a><a id="1818" href="Relation.Unary.html#1818" class="Function Operator">_∈_</a> <a id="1822" class="Symbol">:</a> <a id="1824" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1826" class="Symbol">→</a> <a id="1828" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1833" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1835" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="1837" class="Symbol">→</a> <a id="1839" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1843" class="Symbol">_</a>
<a id="1845" href="Relation.Unary.html#1845" class="Bound">x</a> <a id="1847" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="1849" href="Relation.Unary.html#1849" class="Bound">P</a> <a id="1851" class="Symbol">=</a> <a id="1853" href="Relation.Unary.html#1849" class="Bound">P</a> <a id="1855" href="Relation.Unary.html#1845" class="Bound">x</a>

<a id="_∉_"></a><a id="1858" href="Relation.Unary.html#1858" class="Function Operator">_∉_</a> <a id="1862" class="Symbol">:</a> <a id="1864" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="1873" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="1875" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="1877" class="Symbol">→</a> <a id="1879" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1883" class="Symbol">_</a>
<a id="1885" href="Relation.Unary.html#1885" class="Bound">x</a> <a id="1887" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="1889" href="Relation.Unary.html#1889" class="Bound">P</a> <a id="1891" class="Symbol">=</a> <a id="1893" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="1895" href="Relation.Unary.html#1885" class="Bound">x</a> <a id="1897" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="1899" href="Relation.Unary.html#1889" class="Bound">P</a>

<a id="1902" class="Comment">------------------------------------------------------------------------</a>
<a id="1975" class="Comment">-- Subset relations</a>

<a id="1996" class="Keyword">infix</a> <a id="2002" class="Number">4</a> <a id="2004" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2008" href="Relation.Unary.html#2113" class="Function Operator">_⊇_</a> <a id="2012" href="Relation.Unary.html#2164" class="Function Operator">_⊈_</a> <a id="2016" href="Relation.Unary.html#2219" class="Function Operator">_⊉_</a> <a id="2020" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2024" href="Relation.Unary.html#2333" class="Function Operator">_⊃_</a> <a id="2028" href="Relation.Unary.html#2384" class="Function Operator">_⊄_</a> <a id="2032" href="Relation.Unary.html#2439" class="Function Operator">_⊅_</a> <a id="2036" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2040" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a>

<a id="_⊆_"></a><a id="2046" href="Relation.Unary.html#2046" class="Function Operator">_⊆_</a> <a id="2050" class="Symbol">:</a> <a id="2052" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2057" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2059" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2062" class="Symbol">→</a> <a id="2064" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2069" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2071" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2074" class="Symbol">→</a> <a id="2076" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2080" class="Symbol">_</a>
<a id="2082" href="Relation.Unary.html#2082" class="Bound">P</a> <a id="2084" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2086" href="Relation.Unary.html#2086" class="Bound">Q</a> <a id="2088" class="Symbol">=</a> <a id="2090" class="Symbol">∀</a> <a id="2092" class="Symbol">{</a><a id="2093" href="Relation.Unary.html#2093" class="Bound">x</a><a id="2094" class="Symbol">}</a> <a id="2096" class="Symbol">→</a> <a id="2098" href="Relation.Unary.html#2093" class="Bound">x</a> <a id="2100" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2102" href="Relation.Unary.html#2082" class="Bound">P</a> <a id="2104" class="Symbol">→</a> <a id="2106" href="Relation.Unary.html#2093" class="Bound">x</a> <a id="2108" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2110" href="Relation.Unary.html#2086" class="Bound">Q</a>

<a id="_⊇_"></a><a id="2113" href="Relation.Unary.html#2113" class="Function Operator">_⊇_</a> <a id="2117" class="Symbol">:</a> <a id="2119" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2124" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2126" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2129" class="Symbol">→</a> <a id="2131" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2136" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2138" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2141" class="Symbol">→</a> <a id="2143" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2147" class="Symbol">_</a>
<a id="2149" href="Relation.Unary.html#2149" class="Bound">P</a> <a id="2151" href="Relation.Unary.html#2113" class="Function Operator">⊇</a> <a id="2153" href="Relation.Unary.html#2153" class="Bound">Q</a> <a id="2155" class="Symbol">=</a> <a id="2157" href="Relation.Unary.html#2153" class="Bound">Q</a> <a id="2159" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2161" href="Relation.Unary.html#2149" class="Bound">P</a>

<a id="_⊈_"></a><a id="2164" href="Relation.Unary.html#2164" class="Function Operator">_⊈_</a> <a id="2168" class="Symbol">:</a> <a id="2170" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2175" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2177" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2180" class="Symbol">→</a> <a id="2182" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2187" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2189" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2192" class="Symbol">→</a> <a id="2194" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2198" class="Symbol">_</a>
<a id="2200" href="Relation.Unary.html#2200" class="Bound">P</a> <a id="2202" href="Relation.Unary.html#2164" class="Function Operator">⊈</a> <a id="2204" href="Relation.Unary.html#2204" class="Bound">Q</a> <a id="2206" class="Symbol">=</a> <a id="2208" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2210" class="Symbol">(</a><a id="2211" href="Relation.Unary.html#2200" class="Bound">P</a> <a id="2213" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2215" href="Relation.Unary.html#2204" class="Bound">Q</a><a id="2216" class="Symbol">)</a>

<a id="_⊉_"></a><a id="2219" href="Relation.Unary.html#2219" class="Function Operator">_⊉_</a> <a id="2223" class="Symbol">:</a> <a id="2225" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2230" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2232" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2242" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2244" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2247" class="Symbol">→</a> <a id="2249" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2253" class="Symbol">_</a>
<a id="2255" href="Relation.Unary.html#2255" class="Bound">P</a> <a id="2257" href="Relation.Unary.html#2219" class="Function Operator">⊉</a> <a id="2259" href="Relation.Unary.html#2259" class="Bound">Q</a> <a id="2261" class="Symbol">=</a> <a id="2263" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2265" class="Symbol">(</a><a id="2266" href="Relation.Unary.html#2255" class="Bound">P</a> <a id="2268" href="Relation.Unary.html#2113" class="Function Operator">⊇</a> <a id="2270" href="Relation.Unary.html#2259" class="Bound">Q</a><a id="2271" class="Symbol">)</a>

<a id="_⊂_"></a><a id="2274" href="Relation.Unary.html#2274" class="Function Operator">_⊂_</a> <a id="2278" class="Symbol">:</a> <a id="2280" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2285" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2287" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2290" class="Symbol">→</a> <a id="2292" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2297" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2299" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2302" class="Symbol">→</a> <a id="2304" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2308" class="Symbol">_</a>
<a id="2310" href="Relation.Unary.html#2310" class="Bound">P</a> <a id="2312" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2314" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2316" class="Symbol">=</a> <a id="2318" href="Relation.Unary.html#2310" class="Bound">P</a> <a id="2320" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2322" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2324" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2326" href="Relation.Unary.html#2314" class="Bound">Q</a> <a id="2328" href="Relation.Unary.html#2164" class="Function Operator">⊈</a> <a id="2330" href="Relation.Unary.html#2310" class="Bound">P</a>

<a id="_⊃_"></a><a id="2333" href="Relation.Unary.html#2333" class="Function Operator">_⊃_</a> <a id="2337" class="Symbol">:</a> <a id="2339" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2344" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2346" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2349" class="Symbol">→</a> <a id="2351" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2356" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2358" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2361" class="Symbol">→</a> <a id="2363" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2367" class="Symbol">_</a>
<a id="2369" href="Relation.Unary.html#2369" class="Bound">P</a> <a id="2371" href="Relation.Unary.html#2333" class="Function Operator">⊃</a> <a id="2373" href="Relation.Unary.html#2373" class="Bound">Q</a> <a id="2375" class="Symbol">=</a> <a id="2377" href="Relation.Unary.html#2373" class="Bound">Q</a> <a id="2379" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2381" href="Relation.Unary.html#2369" class="Bound">P</a>

<a id="_⊄_"></a><a id="2384" href="Relation.Unary.html#2384" class="Function Operator">_⊄_</a> <a id="2388" class="Symbol">:</a> <a id="2390" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2395" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2397" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2400" class="Symbol">→</a> <a id="2402" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2407" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2409" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2412" class="Symbol">→</a> <a id="2414" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2418" class="Symbol">_</a>
<a id="2420" href="Relation.Unary.html#2420" class="Bound">P</a> <a id="2422" href="Relation.Unary.html#2384" class="Function Operator">⊄</a> <a id="2424" href="Relation.Unary.html#2424" class="Bound">Q</a> <a id="2426" class="Symbol">=</a> <a id="2428" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2430" class="Symbol">(</a><a id="2431" href="Relation.Unary.html#2420" class="Bound">P</a> <a id="2433" href="Relation.Unary.html#2274" class="Function Operator">⊂</a> <a id="2435" href="Relation.Unary.html#2424" class="Bound">Q</a><a id="2436" class="Symbol">)</a>

<a id="_⊅_"></a><a id="2439" href="Relation.Unary.html#2439" class="Function Operator">_⊅_</a> <a id="2443" class="Symbol">:</a> <a id="2445" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2450" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2452" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2455" class="Symbol">→</a> <a id="2457" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2462" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2464" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2467" class="Symbol">→</a> <a id="2469" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2473" class="Symbol">_</a>
<a id="2475" href="Relation.Unary.html#2475" class="Bound">P</a> <a id="2477" href="Relation.Unary.html#2439" class="Function Operator">⊅</a> <a id="2479" href="Relation.Unary.html#2479" class="Bound">Q</a> <a id="2481" class="Symbol">=</a> <a id="2483" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2485" class="Symbol">(</a><a id="2486" href="Relation.Unary.html#2475" class="Bound">P</a> <a id="2488" href="Relation.Unary.html#2333" class="Function Operator">⊃</a> <a id="2490" href="Relation.Unary.html#2479" class="Bound">Q</a><a id="2491" class="Symbol">)</a>

<a id="_≐_"></a><a id="2494" href="Relation.Unary.html#2494" class="Function Operator">_≐_</a> <a id="2498" class="Symbol">:</a> <a id="2500" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2505" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2507" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2510" class="Symbol">→</a> <a id="2512" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2517" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2519" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2522" class="Symbol">→</a> <a id="2524" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2528" class="Symbol">_</a>
<a id="2530" href="Relation.Unary.html#2530" class="Bound">P</a> <a id="2532" href="Relation.Unary.html#2494" class="Function Operator">≐</a> <a id="2534" href="Relation.Unary.html#2534" class="Bound">Q</a> <a id="2536" class="Symbol">=</a> <a id="2538" class="Symbol">(</a><a id="2539" href="Relation.Unary.html#2530" class="Bound">P</a> <a id="2541" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2543" href="Relation.Unary.html#2534" class="Bound">Q</a><a id="2544" class="Symbol">)</a> <a id="2546" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2548" class="Symbol">(</a><a id="2549" href="Relation.Unary.html#2534" class="Bound">Q</a> <a id="2551" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="2553" href="Relation.Unary.html#2530" class="Bound">P</a><a id="2554" class="Symbol">)</a>

<a id="2557" class="Comment">-- The following primed variants of _⊆_ can be used when &#39;x&#39; can&#39;t</a>
<a id="2624" class="Comment">-- be inferred from &#39;x ∈ P&#39;.</a>

<a id="2654" class="Keyword">infix</a> <a id="2660" class="Number">4</a> <a id="2662" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="2667" href="Relation.Unary.html#2770" class="Function Operator">_⊇′_</a> <a id="2672" href="Relation.Unary.html#2824" class="Function Operator">_⊈′_</a> <a id="2677" href="Relation.Unary.html#2882" class="Function Operator">_⊉′_</a> <a id="2682" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="2687" href="Relation.Unary.html#3003" class="Function Operator">_⊃′_</a> <a id="2692" href="Relation.Unary.html#3057" class="Function Operator">_⊄′_</a> <a id="2697" href="Relation.Unary.html#3115" class="Function Operator">_⊅′_</a>

<a id="_⊆′_"></a><a id="2703" href="Relation.Unary.html#2703" class="Function Operator">_⊆′_</a> <a id="2708" class="Symbol">:</a> <a id="2710" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2715" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2717" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2720" class="Symbol">→</a> <a id="2722" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2727" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2729" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2732" class="Symbol">→</a> <a id="2734" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2738" class="Symbol">_</a>
<a id="2740" href="Relation.Unary.html#2740" class="Bound">P</a> <a id="2742" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2745" href="Relation.Unary.html#2745" class="Bound">Q</a> <a id="2747" class="Symbol">=</a> <a id="2749" class="Symbol">∀</a> <a id="2751" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2753" class="Symbol">→</a> <a id="2755" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2757" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2759" href="Relation.Unary.html#2740" class="Bound">P</a> <a id="2761" class="Symbol">→</a> <a id="2763" href="Relation.Unary.html#2751" class="Bound">x</a> <a id="2765" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="2767" href="Relation.Unary.html#2745" class="Bound">Q</a>

<a id="_⊇′_"></a><a id="2770" href="Relation.Unary.html#2770" class="Function Operator">_⊇′_</a> <a id="2775" class="Symbol">:</a> <a id="2777" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2782" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2784" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2787" class="Symbol">→</a> <a id="2789" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2794" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2796" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2799" class="Symbol">→</a> <a id="2801" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2805" class="Symbol">_</a>
<a id="2807" href="Relation.Unary.html#2807" class="Bound">Q</a> <a id="2809" href="Relation.Unary.html#2770" class="Function Operator">⊇′</a> <a id="2812" href="Relation.Unary.html#2812" class="Bound">P</a> <a id="2814" class="Symbol">=</a> <a id="2816" href="Relation.Unary.html#2812" class="Bound">P</a> <a id="2818" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2821" href="Relation.Unary.html#2807" class="Bound">Q</a>

<a id="_⊈′_"></a><a id="2824" href="Relation.Unary.html#2824" class="Function Operator">_⊈′_</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2836" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2838" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2848" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2850" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2853" class="Symbol">→</a> <a id="2855" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2859" class="Symbol">_</a>
<a id="2861" href="Relation.Unary.html#2861" class="Bound">P</a> <a id="2863" href="Relation.Unary.html#2824" class="Function Operator">⊈′</a> <a id="2866" href="Relation.Unary.html#2866" class="Bound">Q</a> <a id="2868" class="Symbol">=</a> <a id="2870" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2872" class="Symbol">(</a><a id="2873" href="Relation.Unary.html#2861" class="Bound">P</a> <a id="2875" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2878" href="Relation.Unary.html#2866" class="Bound">Q</a><a id="2879" class="Symbol">)</a>

<a id="_⊉′_"></a><a id="2882" href="Relation.Unary.html#2882" class="Function Operator">_⊉′_</a> <a id="2887" class="Symbol">:</a> <a id="2889" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2894" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2896" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2899" class="Symbol">→</a> <a id="2901" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2906" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2908" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2911" class="Symbol">→</a> <a id="2913" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2917" class="Symbol">_</a>
<a id="2919" href="Relation.Unary.html#2919" class="Bound">P</a> <a id="2921" href="Relation.Unary.html#2882" class="Function Operator">⊉′</a> <a id="2924" href="Relation.Unary.html#2924" class="Bound">Q</a> <a id="2926" class="Symbol">=</a> <a id="2928" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="2930" class="Symbol">(</a><a id="2931" href="Relation.Unary.html#2919" class="Bound">P</a> <a id="2933" href="Relation.Unary.html#2770" class="Function Operator">⊇′</a> <a id="2936" href="Relation.Unary.html#2924" class="Bound">Q</a><a id="2937" class="Symbol">)</a>

<a id="_⊂′_"></a><a id="2940" href="Relation.Unary.html#2940" class="Function Operator">_⊂′_</a> <a id="2945" class="Symbol">:</a> <a id="2947" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2952" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2954" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="2957" class="Symbol">→</a> <a id="2959" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="2964" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="2966" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="2969" class="Symbol">→</a> <a id="2971" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2975" class="Symbol">_</a>
<a id="2977" href="Relation.Unary.html#2977" class="Bound">P</a> <a id="2979" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="2982" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2984" class="Symbol">=</a> <a id="2986" href="Relation.Unary.html#2977" class="Bound">P</a> <a id="2988" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="2991" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2993" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="2995" href="Relation.Unary.html#2982" class="Bound">Q</a> <a id="2997" href="Relation.Unary.html#2824" class="Function Operator">⊈′</a> <a id="3000" href="Relation.Unary.html#2977" class="Bound">P</a>

<a id="_⊃′_"></a><a id="3003" href="Relation.Unary.html#3003" class="Function Operator">_⊃′_</a> <a id="3008" class="Symbol">:</a> <a id="3010" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3015" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3017" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3020" class="Symbol">→</a> <a id="3022" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3027" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3029" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3032" class="Symbol">→</a> <a id="3034" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3038" class="Symbol">_</a>
<a id="3040" href="Relation.Unary.html#3040" class="Bound">P</a> <a id="3042" href="Relation.Unary.html#3003" class="Function Operator">⊃′</a> <a id="3045" href="Relation.Unary.html#3045" class="Bound">Q</a> <a id="3047" class="Symbol">=</a> <a id="3049" href="Relation.Unary.html#3045" class="Bound">Q</a> <a id="3051" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="3054" href="Relation.Unary.html#3040" class="Bound">P</a>

<a id="_⊄′_"></a><a id="3057" href="Relation.Unary.html#3057" class="Function Operator">_⊄′_</a> <a id="3062" class="Symbol">:</a> <a id="3064" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3069" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3071" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3074" class="Symbol">→</a> <a id="3076" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3081" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3083" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3086" class="Symbol">→</a> <a id="3088" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3092" class="Symbol">_</a>
<a id="3094" href="Relation.Unary.html#3094" class="Bound">P</a> <a id="3096" href="Relation.Unary.html#3057" class="Function Operator">⊄′</a> <a id="3099" href="Relation.Unary.html#3099" class="Bound">Q</a> <a id="3101" class="Symbol">=</a> <a id="3103" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3105" class="Symbol">(</a><a id="3106" href="Relation.Unary.html#3094" class="Bound">P</a> <a id="3108" href="Relation.Unary.html#2940" class="Function Operator">⊂′</a> <a id="3111" href="Relation.Unary.html#3099" class="Bound">Q</a><a id="3112" class="Symbol">)</a>

<a id="_⊅′_"></a><a id="3115" href="Relation.Unary.html#3115" class="Function Operator">_⊅′_</a> <a id="3120" class="Symbol">:</a> <a id="3122" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3127" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3129" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3132" class="Symbol">→</a> <a id="3134" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3139" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3141" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3144" class="Symbol">→</a> <a id="3146" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3150" class="Symbol">_</a>
<a id="3152" href="Relation.Unary.html#3152" class="Bound">P</a> <a id="3154" href="Relation.Unary.html#3115" class="Function Operator">⊅′</a> <a id="3157" href="Relation.Unary.html#3157" class="Bound">Q</a> <a id="3159" class="Symbol">=</a> <a id="3161" href="Relation.Nullary.Negation.Core.html#677" class="Function Operator">¬</a> <a id="3163" class="Symbol">(</a><a id="3164" href="Relation.Unary.html#3152" class="Bound">P</a> <a id="3166" href="Relation.Unary.html#3003" class="Function Operator">⊃′</a> <a id="3169" href="Relation.Unary.html#3157" class="Bound">Q</a><a id="3170" class="Symbol">)</a>

<a id="_≐′_"></a><a id="3173" href="Relation.Unary.html#3173" class="Function Operator">_≐′_</a> <a id="3178" class="Symbol">:</a> <a id="3180" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3185" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3187" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="3190" class="Symbol">→</a> <a id="3192" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3197" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3199" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="3202" class="Symbol">→</a> <a id="3204" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3208" class="Symbol">_</a>
<a id="3210" href="Relation.Unary.html#3210" class="Bound">P</a> <a id="3212" href="Relation.Unary.html#3173" class="Function Operator">≐′</a> <a id="3215" href="Relation.Unary.html#3215" class="Bound">Q</a> <a id="3217" class="Symbol">=</a> <a id="3219" class="Symbol">(</a><a id="3220" href="Relation.Unary.html#3210" class="Bound">P</a> <a id="3222" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3225" href="Relation.Unary.html#3215" class="Bound">Q</a><a id="3226" class="Symbol">)</a> <a id="3228" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3230" class="Symbol">(</a><a id="3231" href="Relation.Unary.html#3215" class="Bound">Q</a> <a id="3233" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="3236" href="Relation.Unary.html#3210" class="Bound">P</a><a id="3237" class="Symbol">)</a>

<a id="3240" class="Comment">------------------------------------------------------------------------</a>
<a id="3313" class="Comment">-- Properties of sets</a>

<a id="3336" class="Keyword">infix</a> <a id="3342" class="Number">10</a> <a id="3345" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3357" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3367" href="Relation.Unary.html#3793" class="Function">IUniversal</a>

<a id="3379" class="Comment">-- Emptiness - no element satisfies P.</a>

<a id="Empty"></a><a id="3419" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="3425" class="Symbol">:</a> <a id="3427" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3432" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3434" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3436" class="Symbol">→</a> <a id="3438" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3442" class="Symbol">_</a>
<a id="3444" href="Relation.Unary.html#3419" class="Function">Empty</a> <a id="3450" href="Relation.Unary.html#3450" class="Bound">P</a> <a id="3452" class="Symbol">=</a> <a id="3454" class="Symbol">∀</a> <a id="3456" href="Relation.Unary.html#3456" class="Bound">x</a> <a id="3458" class="Symbol">→</a> <a id="3460" href="Relation.Unary.html#3456" class="Bound">x</a> <a id="3462" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="3464" href="Relation.Unary.html#3450" class="Bound">P</a>

<a id="3467" class="Comment">-- Satisfiable - at least one element satisfies P.</a>

<a id="Satisfiable"></a><a id="3519" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3531" class="Symbol">:</a> <a id="3533" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3538" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3540" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3542" class="Symbol">→</a> <a id="3544" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3548" class="Symbol">_</a>
<a id="3550" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3562" href="Relation.Unary.html#3562" class="Bound">P</a> <a id="3564" class="Symbol">=</a> <a id="3566" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="3568" class="Symbol">λ</a> <a id="3570" href="Relation.Unary.html#3570" class="Bound">x</a> <a id="3572" class="Symbol">→</a> <a id="3574" href="Relation.Unary.html#3570" class="Bound">x</a> <a id="3576" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3578" href="Relation.Unary.html#3562" class="Bound">P</a>

<a id="3581" class="Keyword">syntax</a> <a id="3588" href="Relation.Unary.html#3519" class="Function">Satisfiable</a> <a id="3600" class="Bound">P</a> <a id="3602" class="Symbol">=</a> <a id="3604" class="Function">∃⟨</a> <a id="3607" class="Bound">P</a> <a id="3609" class="Function">⟩</a>

<a id="3612" class="Comment">-- Universality - all elements satisfy P.</a>

<a id="Universal"></a><a id="3655" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3665" class="Symbol">:</a> <a id="3667" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3672" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3674" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3676" class="Symbol">→</a> <a id="3678" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3682" class="Symbol">_</a>
<a id="3684" href="Relation.Unary.html#3655" class="Function">Universal</a> <a id="3694" href="Relation.Unary.html#3694" class="Bound">P</a> <a id="3696" class="Symbol">=</a> <a id="3698" class="Symbol">∀</a> <a id="3700" href="Relation.Unary.html#3700" class="Bound">x</a> <a id="3702" class="Symbol">→</a> <a id="3704" href="Relation.Unary.html#3700" class="Bound">x</a> <a id="3706" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3708" href="Relation.Unary.html#3694" class="Bound">P</a>

<a id="3711" class="Keyword">syntax</a> <a id="3718" href="Relation.Unary.html#3655" class="Function">Universal</a>  <a id="3729" class="Bound">P</a> <a id="3731" class="Symbol">=</a> <a id="3733" class="Function">Π[</a> <a id="3736" class="Bound">P</a> <a id="3738" class="Function">]</a>

<a id="3741" class="Comment">-- Implicit universality - all elements satisfy P.</a>

<a id="IUniversal"></a><a id="3793" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3804" class="Symbol">:</a> <a id="3806" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3811" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3813" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3815" class="Symbol">→</a> <a id="3817" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3821" class="Symbol">_</a>
<a id="3823" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3834" href="Relation.Unary.html#3834" class="Bound">P</a> <a id="3836" class="Symbol">=</a> <a id="3838" class="Symbol">∀</a> <a id="3840" class="Symbol">{</a><a id="3841" href="Relation.Unary.html#3841" class="Bound">x</a><a id="3842" class="Symbol">}</a> <a id="3844" class="Symbol">→</a> <a id="3846" href="Relation.Unary.html#3841" class="Bound">x</a> <a id="3848" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="3850" href="Relation.Unary.html#3834" class="Bound">P</a>

<a id="3853" class="Keyword">syntax</a> <a id="3860" href="Relation.Unary.html#3793" class="Function">IUniversal</a> <a id="3871" class="Bound">P</a> <a id="3873" class="Symbol">=</a> <a id="3875" class="Function">∀[</a> <a id="3878" class="Bound">P</a> <a id="3880" class="Function">]</a>

<a id="3883" class="Comment">-- Irrelevance - any two proofs that an element satifies P are</a>
<a id="3946" class="Comment">-- indistinguishable.</a>

<a id="Irrelevant"></a><a id="3969" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="3980" class="Symbol">:</a> <a id="3982" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="3987" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="3989" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3997" class="Symbol">_</a>
<a id="3999" href="Relation.Unary.html#3969" class="Function">Irrelevant</a> <a id="4010" href="Relation.Unary.html#4010" class="Bound">P</a> <a id="4012" class="Symbol">=</a> <a id="4014" class="Symbol">∀</a> <a id="4016" class="Symbol">{</a><a id="4017" href="Relation.Unary.html#4017" class="Bound">x</a><a id="4018" class="Symbol">}</a> <a id="4020" class="Symbol">→</a> <a id="4022" href="Relation.Nullary.Irrelevant.html#497" class="Function">Nullary.Irrelevant</a> <a id="4041" class="Symbol">(</a><a id="4042" href="Relation.Unary.html#4010" class="Bound">P</a> <a id="4044" href="Relation.Unary.html#4017" class="Bound">x</a><a id="4045" class="Symbol">)</a>

<a id="4048" class="Comment">-- Recomputability - we can rebuild a relevant proof given an</a>
<a id="4110" class="Comment">-- irrelevant one.</a>

<a id="Recomputable"></a><a id="4130" href="Relation.Unary.html#4130" class="Function">Recomputable</a> <a id="4143" class="Symbol">:</a> <a id="4145" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4150" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4152" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4154" class="Symbol">→</a> <a id="4156" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4160" class="Symbol">_</a>
<a id="4162" href="Relation.Unary.html#4130" class="Function">Recomputable</a> <a id="4175" href="Relation.Unary.html#4175" class="Bound">P</a> <a id="4177" class="Symbol">=</a> <a id="4179" class="Symbol">∀</a> <a id="4181" class="Symbol">{</a><a id="4182" href="Relation.Unary.html#4182" class="Bound">x</a><a id="4183" class="Symbol">}</a> <a id="4185" class="Symbol">→</a> <a id="4187" href="Relation.Nullary.Recomputable.Core.html#985" class="Function">Nullary.Recomputable</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Relation.Unary.html#4175" class="Bound">P</a> <a id="4211" href="Relation.Unary.html#4182" class="Bound">x</a><a id="4212" class="Symbol">)</a>

<a id="4215" class="Comment">-- Stability - instances of P are stable wrt double negation</a>

<a id="Stable"></a><a id="4277" href="Relation.Unary.html#4277" class="Function">Stable</a> <a id="4284" class="Symbol">:</a> <a id="4286" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4291" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4293" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4295" class="Symbol">→</a> <a id="4297" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4301" class="Symbol">_</a>
<a id="4303" href="Relation.Unary.html#4277" class="Function">Stable</a> <a id="4310" href="Relation.Unary.html#4310" class="Bound">P</a> <a id="4312" class="Symbol">=</a> <a id="4314" class="Symbol">∀</a> <a id="4316" href="Relation.Unary.html#4316" class="Bound">x</a> <a id="4318" class="Symbol">→</a> <a id="4320" href="Relation.Nullary.Negation.Core.html#909" class="Function">Nullary.Stable</a> <a id="4335" class="Symbol">(</a><a id="4336" href="Relation.Unary.html#4310" class="Bound">P</a> <a id="4338" href="Relation.Unary.html#4316" class="Bound">x</a><a id="4339" class="Symbol">)</a>

<a id="4342" class="Comment">-- Weak Decidability</a>

<a id="WeaklyDecidable"></a><a id="4364" href="Relation.Unary.html#4364" class="Function">WeaklyDecidable</a> <a id="4380" class="Symbol">:</a> <a id="4382" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4387" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4389" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4391" class="Symbol">→</a> <a id="4393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4397" class="Symbol">_</a>
<a id="4399" href="Relation.Unary.html#4364" class="Function">WeaklyDecidable</a> <a id="4415" href="Relation.Unary.html#4415" class="Bound">P</a> <a id="4417" class="Symbol">=</a> <a id="4419" class="Symbol">∀</a> <a id="4421" href="Relation.Unary.html#4421" class="Bound">x</a> <a id="4423" class="Symbol">→</a> <a id="4425" href="Relation.Nullary.html#1119" class="Function">Nullary.WeaklyDecidable</a> <a id="4449" class="Symbol">(</a><a id="4450" href="Relation.Unary.html#4415" class="Bound">P</a> <a id="4452" href="Relation.Unary.html#4421" class="Bound">x</a><a id="4453" class="Symbol">)</a>

<a id="4456" class="Comment">-- Decidability - it is possible to determine if an arbitrary element</a>
<a id="4526" class="Comment">-- satisfies P.</a>

<a id="Decidable"></a><a id="4543" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4553" class="Symbol">:</a> <a id="4555" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4560" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4562" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="4564" class="Symbol">→</a> <a id="4566" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4570" class="Symbol">_</a>
<a id="4572" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4582" href="Relation.Unary.html#4582" class="Bound">P</a> <a id="4584" class="Symbol">=</a> <a id="4586" class="Symbol">∀</a> <a id="4588" href="Relation.Unary.html#4588" class="Bound">x</a> <a id="4590" class="Symbol">→</a> <a id="4592" href="Relation.Nullary.Decidable.Core.html#1966" class="Record">Dec</a> <a id="4596" class="Symbol">(</a><a id="4597" href="Relation.Unary.html#4582" class="Bound">P</a> <a id="4599" href="Relation.Unary.html#4588" class="Bound">x</a><a id="4600" class="Symbol">)</a>

<a id="4603" class="Comment">-- Erasure: A decidable predicate gives rise to another one, more</a>
<a id="4669" class="Comment">-- amenable to η-expansion</a>

<a id="⌊_⌋"></a><a id="4697" href="Relation.Unary.html#4697" class="Function Operator">⌊_⌋</a> <a id="4701" class="Symbol">:</a> <a id="4703" class="Symbol">{</a><a id="4704" href="Relation.Unary.html#4704" class="Bound">P</a> <a id="4706" class="Symbol">:</a> <a id="4708" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4713" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4715" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="4716" class="Symbol">}</a> <a id="4718" class="Symbol">→</a> <a id="4720" href="Relation.Unary.html#4543" class="Function">Decidable</a> <a id="4730" href="Relation.Unary.html#4704" class="Bound">P</a> <a id="4732" class="Symbol">→</a> <a id="4734" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4739" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4741" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="4743" href="Relation.Unary.html#4697" class="Function Operator">⌊</a> <a id="4745" href="Relation.Unary.html#4745" class="Bound">P?</a> <a id="4748" href="Relation.Unary.html#4697" class="Function Operator">⌋</a> <a id="4750" href="Relation.Unary.html#4750" class="Bound">a</a> <a id="4752" class="Symbol">=</a> <a id="4754" href="Level.html#409" class="Record">Lift</a> <a id="4759" class="Symbol">_</a> <a id="4761" class="Symbol">(</a><a id="4762" href="Relation.Nullary.Decidable.Core.html#4876" class="Function">True</a> <a id="4767" class="Symbol">(</a><a id="4768" href="Relation.Unary.html#4745" class="Bound">P?</a> <a id="4771" href="Relation.Unary.html#4750" class="Bound">a</a><a id="4772" class="Symbol">))</a>

<a id="4776" class="Comment">------------------------------------------------------------------------</a>
<a id="4849" class="Comment">-- Operations on sets</a>

<a id="4872" class="Keyword">infix</a> <a id="4878" class="Number">10</a> <a id="4881" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="4883" href="Relation.Unary.html#5535" class="Function">⋂</a>
<a id="4885" class="Keyword">infixr</a> <a id="4892" class="Number">9</a> <a id="4894" href="Relation.Unary.html#5919" class="Function Operator">_⊢_</a>
<a id="4898" class="Keyword">infixr</a> <a id="4905" class="Number">8</a> <a id="4907" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a>
<a id="4911" class="Keyword">infixr</a> <a id="4918" class="Number">7</a> <a id="4920" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a>
<a id="4924" class="Keyword">infixr</a> <a id="4931" class="Number">6</a> <a id="4933" href="Relation.Unary.html#5127" class="Function Operator">_∪_</a>
<a id="4937" class="Keyword">infixr</a> <a id="4944" class="Number">6</a> <a id="4946" href="Relation.Unary.html#5297" class="Function Operator">_∖_</a>
<a id="4950" class="Keyword">infix</a> <a id="4956" class="Number">4</a> <a id="4958" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="4962" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="4966" href="Relation.Unary.html#5849" class="Function Operator">_⊥′_</a>

<a id="4972" class="Comment">-- Complement.</a>

<a id="∁"></a><a id="4988" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="4990" class="Symbol">:</a> <a id="4992" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="4997" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="4999" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="5001" class="Symbol">→</a> <a id="5003" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5008" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5010" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="5012" href="Relation.Unary.html#4988" class="Function">∁</a> <a id="5014" href="Relation.Unary.html#5014" class="Bound">P</a> <a id="5016" class="Symbol">=</a> <a id="5018" class="Symbol">λ</a> <a id="5020" href="Relation.Unary.html#5020" class="Bound">x</a> <a id="5022" class="Symbol">→</a> <a id="5024" href="Relation.Unary.html#5020" class="Bound">x</a> <a id="5026" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="5028" href="Relation.Unary.html#5014" class="Bound">P</a>

<a id="5031" class="Comment">-- Implication.</a>

<a id="_⇒_"></a><a id="5048" href="Relation.Unary.html#5048" class="Function Operator">_⇒_</a> <a id="5052" class="Symbol">:</a> <a id="5054" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5059" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5061" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5064" class="Symbol">→</a> <a id="5066" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5071" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5073" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5076" class="Symbol">→</a> <a id="5078" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5083" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5085" class="Symbol">_</a>
<a id="5087" href="Relation.Unary.html#5087" class="Bound">P</a> <a id="5089" href="Relation.Unary.html#5048" class="Function Operator">⇒</a> <a id="5091" href="Relation.Unary.html#5091" class="Bound">Q</a> <a id="5093" class="Symbol">=</a> <a id="5095" class="Symbol">λ</a> <a id="5097" href="Relation.Unary.html#5097" class="Bound">x</a> <a id="5099" class="Symbol">→</a> <a id="5101" href="Relation.Unary.html#5097" class="Bound">x</a> <a id="5103" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5105" href="Relation.Unary.html#5087" class="Bound">P</a> <a id="5107" class="Symbol">→</a> <a id="5109" href="Relation.Unary.html#5097" class="Bound">x</a> <a id="5111" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5113" href="Relation.Unary.html#5091" class="Bound">Q</a>

<a id="5116" class="Comment">-- Union.</a>

<a id="_∪_"></a><a id="5127" href="Relation.Unary.html#5127" class="Function Operator">_∪_</a> <a id="5131" class="Symbol">:</a> <a id="5133" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5138" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5140" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5143" class="Symbol">→</a> <a id="5145" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5150" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5152" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5155" class="Symbol">→</a> <a id="5157" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5162" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5164" class="Symbol">_</a>
<a id="5166" href="Relation.Unary.html#5166" class="Bound">P</a> <a id="5168" href="Relation.Unary.html#5127" class="Function Operator">∪</a> <a id="5170" href="Relation.Unary.html#5170" class="Bound">Q</a> <a id="5172" class="Symbol">=</a> <a id="5174" class="Symbol">λ</a> <a id="5176" href="Relation.Unary.html#5176" class="Bound">x</a> <a id="5178" class="Symbol">→</a> <a id="5180" href="Relation.Unary.html#5176" class="Bound">x</a> <a id="5182" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5184" href="Relation.Unary.html#5166" class="Bound">P</a> <a id="5186" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="5188" href="Relation.Unary.html#5176" class="Bound">x</a> <a id="5190" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5192" href="Relation.Unary.html#5170" class="Bound">Q</a>

<a id="5195" class="Comment">-- Intersection.</a>

<a id="_∩_"></a><a id="5213" href="Relation.Unary.html#5213" class="Function Operator">_∩_</a> <a id="5217" class="Symbol">:</a> <a id="5219" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5224" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5226" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5229" class="Symbol">→</a> <a id="5231" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5236" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5238" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5241" class="Symbol">→</a> <a id="5243" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5248" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5250" class="Symbol">_</a>
<a id="5252" href="Relation.Unary.html#5252" class="Bound">P</a> <a id="5254" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5256" href="Relation.Unary.html#5256" class="Bound">Q</a> <a id="5258" class="Symbol">=</a> <a id="5260" class="Symbol">λ</a> <a id="5262" href="Relation.Unary.html#5262" class="Bound">x</a> <a id="5264" class="Symbol">→</a> <a id="5266" href="Relation.Unary.html#5262" class="Bound">x</a> <a id="5268" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5270" href="Relation.Unary.html#5252" class="Bound">P</a> <a id="5272" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5274" href="Relation.Unary.html#5262" class="Bound">x</a> <a id="5276" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5278" href="Relation.Unary.html#5256" class="Bound">Q</a>

<a id="5281" class="Comment">-- Difference.</a>

<a id="_∖_"></a><a id="5297" href="Relation.Unary.html#5297" class="Function Operator">_∖_</a> <a id="5301" class="Symbol">:</a> <a id="5303" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5308" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5310" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5313" class="Symbol">→</a> <a id="5315" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5320" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5322" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5325" class="Symbol">→</a> <a id="5327" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5332" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5334" class="Symbol">_</a>
<a id="5336" href="Relation.Unary.html#5336" class="Bound">P</a> <a id="5338" href="Relation.Unary.html#5297" class="Function Operator">∖</a> <a id="5340" href="Relation.Unary.html#5340" class="Bound">Q</a> <a id="5342" class="Symbol">=</a> <a id="5344" class="Symbol">λ</a> <a id="5346" href="Relation.Unary.html#5346" class="Bound">x</a> <a id="5348" class="Symbol">→</a> <a id="5350" href="Relation.Unary.html#5346" class="Bound">x</a> <a id="5352" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5354" href="Relation.Unary.html#5336" class="Bound">P</a> <a id="5356" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5358" href="Relation.Unary.html#5346" class="Bound">x</a> <a id="5360" href="Relation.Unary.html#1858" class="Function Operator">∉</a> <a id="5362" href="Relation.Unary.html#5340" class="Bound">Q</a>

<a id="5365" class="Comment">-- Infinitary union.</a>

<a id="⋃"></a><a id="5387" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="5389" class="Symbol">:</a> <a id="5391" class="Symbol">∀</a> <a id="5393" class="Symbol">{</a><a id="5394" href="Relation.Unary.html#5394" class="Bound">i</a><a id="5395" class="Symbol">}</a> <a id="5397" class="Symbol">(</a><a id="5398" href="Relation.Unary.html#5398" class="Bound">I</a> <a id="5400" class="Symbol">:</a> <a id="5402" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5406" href="Relation.Unary.html#5394" class="Bound">i</a><a id="5407" class="Symbol">)</a> <a id="5409" class="Symbol">→</a> <a id="5411" class="Symbol">(</a><a id="5412" href="Relation.Unary.html#5398" class="Bound">I</a> <a id="5414" class="Symbol">→</a> <a id="5416" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5421" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5423" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="5424" class="Symbol">)</a> <a id="5426" class="Symbol">→</a> <a id="5428" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5433" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5435" class="Symbol">_</a>
<a id="5437" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="5439" href="Relation.Unary.html#5439" class="Bound">I</a> <a id="5441" href="Relation.Unary.html#5441" class="Bound">P</a> <a id="5443" class="Symbol">=</a> <a id="5445" class="Symbol">λ</a> <a id="5447" href="Relation.Unary.html#5447" class="Bound">x</a> <a id="5449" class="Symbol">→</a> <a id="5451" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="5454" href="Relation.Unary.html#5454" class="Bound">i</a> <a id="5456" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="5458" href="Relation.Unary.html#5439" class="Bound">I</a> <a id="5460" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="5462" href="Relation.Unary.html#5441" class="Bound">P</a> <a id="5464" href="Relation.Unary.html#5454" class="Bound">i</a> <a id="5466" href="Relation.Unary.html#5447" class="Bound">x</a>

<a id="5469" class="Keyword">syntax</a> <a id="5476" href="Relation.Unary.html#5387" class="Function">⋃</a> <a id="5478" class="Bound">I</a> <a id="5480" class="Symbol">(λ</a> <a id="5483" class="Bound">i</a> <a id="5485" class="Symbol">→</a> <a id="5487" class="Bound">P</a><a id="5488" class="Symbol">)</a> <a id="5490" class="Symbol">=</a> <a id="5492" class="Function">⋃[</a> <a id="5495" class="Bound">i</a> <a id="5497" class="Function">∶</a> <a id="5499" class="Bound">I</a> <a id="5501" class="Function">]</a> <a id="5503" class="Bound">P</a>

<a id="5506" class="Comment">-- Infinitary intersection.</a>

<a id="⋂"></a><a id="5535" href="Relation.Unary.html#5535" class="Function">⋂</a> <a id="5537" class="Symbol">:</a> <a id="5539" class="Symbol">∀</a> <a id="5541" class="Symbol">{</a><a id="5542" href="Relation.Unary.html#5542" class="Bound">i</a><a id="5543" class="Symbol">}</a> <a id="5545" class="Symbol">(</a><a id="5546" href="Relation.Unary.html#5546" class="Bound">I</a> <a id="5548" class="Symbol">:</a> <a id="5550" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5554" href="Relation.Unary.html#5542" class="Bound">i</a><a id="5555" class="Symbol">)</a> <a id="5557" class="Symbol">→</a> <a id="5559" class="Symbol">(</a><a id="5560" href="Relation.Unary.html#5546" class="Bound">I</a> <a id="5562" class="Symbol">→</a> <a id="5564" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5569" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5571" href="Relation.Unary.html#718" class="Generalizable">ℓ</a><a id="5572" class="Symbol">)</a> <a id="5574" class="Symbol">→</a> <a id="5576" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5581" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5583" class="Symbol">_</a>
<a id="5585" href="Relation.Unary.html#5535" class="Function">⋂</a> <a id="5587" href="Relation.Unary.html#5587" class="Bound">I</a> <a id="5589" href="Relation.Unary.html#5589" class="Bound">P</a> <a id="5591" class="Symbol">=</a> <a id="5593" class="Symbol">λ</a> <a id="5595" href="Relation.Unary.html#5595" class="Bound">x</a> <a id="5597" class="Symbol">→</a> <a id="5599" class="Symbol">(</a><a id="5600" href="Relation.Unary.html#5600" class="Bound">i</a> <a id="5602" class="Symbol">:</a> <a id="5604" href="Relation.Unary.html#5587" class="Bound">I</a><a id="5605" class="Symbol">)</a> <a id="5607" class="Symbol">→</a> <a id="5609" href="Relation.Unary.html#5589" class="Bound">P</a> <a id="5611" href="Relation.Unary.html#5600" class="Bound">i</a> <a id="5613" href="Relation.Unary.html#5595" class="Bound">x</a>

<a id="5616" class="Keyword">syntax</a> <a id="5623" href="Relation.Unary.html#5535" class="Function">⋂</a> <a id="5625" class="Bound">I</a> <a id="5627" class="Symbol">(λ</a> <a id="5630" class="Bound">i</a> <a id="5632" class="Symbol">→</a> <a id="5634" class="Bound">P</a><a id="5635" class="Symbol">)</a> <a id="5637" class="Symbol">=</a> <a id="5639" class="Function">⋂[</a> <a id="5642" class="Bound">i</a> <a id="5644" class="Function">∶</a> <a id="5646" class="Bound">I</a> <a id="5648" class="Function">]</a> <a id="5650" class="Bound">P</a>

<a id="5653" class="Comment">-- Positive version of non-disjointness, dual to inclusion.</a>

<a id="_≬_"></a><a id="5714" href="Relation.Unary.html#5714" class="Function Operator">_≬_</a> <a id="5718" class="Symbol">:</a> <a id="5720" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5725" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5727" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5730" class="Symbol">→</a> <a id="5732" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5737" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5739" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5742" class="Symbol">→</a> <a id="5744" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5748" class="Symbol">_</a>
<a id="5750" href="Relation.Unary.html#5750" class="Bound">P</a> <a id="5752" href="Relation.Unary.html#5714" class="Function Operator">≬</a> <a id="5754" href="Relation.Unary.html#5754" class="Bound">Q</a> <a id="5756" class="Symbol">=</a> <a id="5758" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="5760" class="Symbol">λ</a> <a id="5762" href="Relation.Unary.html#5762" class="Bound">x</a> <a id="5764" class="Symbol">→</a> <a id="5766" href="Relation.Unary.html#5762" class="Bound">x</a> <a id="5768" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5770" href="Relation.Unary.html#5750" class="Bound">P</a> <a id="5772" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="5774" href="Relation.Unary.html#5762" class="Bound">x</a> <a id="5776" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="5778" href="Relation.Unary.html#5754" class="Bound">Q</a>

<a id="5781" class="Comment">-- Disjoint</a>

<a id="_⊥_"></a><a id="5794" href="Relation.Unary.html#5794" class="Function Operator">_⊥_</a> <a id="5798" class="Symbol">:</a> <a id="5800" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5805" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5807" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5810" class="Symbol">→</a> <a id="5812" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5817" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5819" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5822" class="Symbol">→</a> <a id="5824" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5828" class="Symbol">_</a>
<a id="5830" href="Relation.Unary.html#5830" class="Bound">P</a> <a id="5832" href="Relation.Unary.html#5794" class="Function Operator">⊥</a> <a id="5834" href="Relation.Unary.html#5834" class="Bound">Q</a> <a id="5836" class="Symbol">=</a> <a id="5838" href="Relation.Unary.html#5830" class="Bound">P</a> <a id="5840" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5842" href="Relation.Unary.html#5834" class="Bound">Q</a> <a id="5844" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="5846" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="_⊥′_"></a><a id="5849" href="Relation.Unary.html#5849" class="Function Operator">_⊥′_</a> <a id="5854" class="Symbol">:</a> <a id="5856" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5861" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5863" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="5866" class="Symbol">→</a> <a id="5868" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5873" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5875" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="5878" class="Symbol">→</a> <a id="5880" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="5884" class="Symbol">_</a>
<a id="5886" href="Relation.Unary.html#5886" class="Bound">P</a> <a id="5888" href="Relation.Unary.html#5849" class="Function Operator">⊥′</a> <a id="5891" href="Relation.Unary.html#5891" class="Bound">Q</a> <a id="5893" class="Symbol">=</a> <a id="5895" href="Relation.Unary.html#5886" class="Bound">P</a> <a id="5897" href="Relation.Unary.html#5213" class="Function Operator">∩</a> <a id="5899" href="Relation.Unary.html#5891" class="Bound">Q</a> <a id="5901" href="Relation.Unary.html#2703" class="Function Operator">⊆′</a> <a id="5904" href="Relation.Unary.html#1504" class="Function">∅</a>

<a id="5907" class="Comment">-- Update.</a>

<a id="_⊢_"></a><a id="5919" href="Relation.Unary.html#5919" class="Function Operator">_⊢_</a> <a id="5923" class="Symbol">:</a> <a id="5925" class="Symbol">(</a><a id="5926" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5928" class="Symbol">→</a> <a id="5930" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="5931" class="Symbol">)</a> <a id="5933" class="Symbol">→</a> <a id="5935" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5940" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="5942" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="5944" class="Symbol">→</a> <a id="5946" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="5951" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="5953" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="5955" href="Relation.Unary.html#5955" class="Bound">f</a> <a id="5957" href="Relation.Unary.html#5919" class="Function Operator">⊢</a> <a id="5959" href="Relation.Unary.html#5959" class="Bound">P</a> <a id="5961" class="Symbol">=</a> <a id="5963" class="Symbol">λ</a> <a id="5965" href="Relation.Unary.html#5965" class="Bound">x</a> <a id="5967" class="Symbol">→</a> <a id="5969" href="Relation.Unary.html#5959" class="Bound">P</a> <a id="5971" class="Symbol">(</a><a id="5972" href="Relation.Unary.html#5955" class="Bound">f</a> <a id="5974" href="Relation.Unary.html#5965" class="Bound">x</a><a id="5975" class="Symbol">)</a>

<a id="5978" class="Comment">------------------------------------------------------------------------</a>
<a id="6051" class="Comment">-- Predicate combinators</a>

<a id="6077" class="Comment">-- These differ from the set operations above, as the carrier set of the</a>
<a id="6150" class="Comment">-- resulting predicates are not the same as the carrier set of the</a>
<a id="6217" class="Comment">-- component predicates.</a>

<a id="6243" class="Keyword">infixr</a>  <a id="6251" class="Number">2</a> <a id="6253" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a>
<a id="6259" class="Keyword">infixr</a>  <a id="6267" class="Number">2</a> <a id="6269" href="Relation.Unary.html#6587" class="Function Operator">_⟨⊙⟩_</a>
<a id="6275" class="Keyword">infixr</a>  <a id="6283" class="Number">1</a> <a id="6285" href="Relation.Unary.html#6494" class="Function Operator">_⟨⊎⟩_</a>
<a id="6291" class="Keyword">infixr</a>  <a id="6299" class="Number">0</a> <a id="6301" href="Relation.Unary.html#6686" class="Function Operator">_⟨→⟩_</a>
<a id="6307" class="Keyword">infixl</a>  <a id="6315" class="Number">9</a> <a id="6317" href="Relation.Unary.html#6771" class="Function Operator">_⟨·⟩_</a>
<a id="6323" class="Keyword">infix</a>  <a id="6330" class="Number">10</a> <a id="6333" href="Relation.Unary.html#6897" class="Function Operator">_~</a>
<a id="6336" class="Keyword">infixr</a>  <a id="6344" class="Number">9</a> <a id="6346" href="Relation.Unary.html#6967" class="Function Operator">_⟨∘⟩_</a>
<a id="6352" class="Keyword">infixr</a>  <a id="6360" class="Number">2</a> <a id="6362" href="Relation.Unary.html#7100" class="Function Operator">_//_</a> <a id="6367" href="Relation.Unary.html#7220" class="Function Operator">_\\_</a>

<a id="6373" class="Comment">-- Product.</a>

<a id="_⟨×⟩_"></a><a id="6386" href="Relation.Unary.html#6386" class="Function Operator">_⟨×⟩_</a> <a id="6392" class="Symbol">:</a> <a id="6394" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6399" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6401" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6404" class="Symbol">→</a> <a id="6406" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6411" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6413" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="6416" class="Symbol">→</a> <a id="6418" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6423" class="Symbol">(</a><a id="6424" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6426" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6428" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6429" class="Symbol">)</a> <a id="6431" class="Symbol">_</a>
<a id="6433" class="Symbol">(</a><a id="6434" href="Relation.Unary.html#6434" class="Bound">P</a> <a id="6436" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="6440" href="Relation.Unary.html#6440" class="Bound">Q</a><a id="6441" class="Symbol">)</a> <a id="6443" class="Symbol">(</a><a id="6444" href="Relation.Unary.html#6444" class="Bound">x</a> <a id="6446" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6448" href="Relation.Unary.html#6448" class="Bound">y</a><a id="6449" class="Symbol">)</a> <a id="6451" class="Symbol">=</a> <a id="6453" href="Relation.Unary.html#6444" class="Bound">x</a> <a id="6455" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6457" href="Relation.Unary.html#6434" class="Bound">P</a> <a id="6459" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6461" href="Relation.Unary.html#6448" class="Bound">y</a> <a id="6463" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6465" href="Relation.Unary.html#6440" class="Bound">Q</a>

<a id="6468" class="Comment">-- Sum over one element.</a>

<a id="_⟨⊎⟩_"></a><a id="6494" href="Relation.Unary.html#6494" class="Function Operator">_⟨⊎⟩_</a> <a id="6500" class="Symbol">:</a> <a id="6502" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6507" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6509" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6511" class="Symbol">→</a> <a id="6513" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6518" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6520" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6522" class="Symbol">→</a> <a id="6524" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6529" class="Symbol">(</a><a id="6530" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6532" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6534" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6535" class="Symbol">)</a> <a id="6537" class="Symbol">_</a>
<a id="6539" href="Relation.Unary.html#6539" class="Bound">P</a> <a id="6541" href="Relation.Unary.html#6494" class="Function Operator">⟨⊎⟩</a> <a id="6545" href="Relation.Unary.html#6545" class="Bound">Q</a> <a id="6547" class="Symbol">=</a> <a id="6549" href="Data.Sum.Base.html#811" class="Function Operator">[</a> <a id="6551" href="Relation.Unary.html#6539" class="Bound">P</a> <a id="6553" href="Data.Sum.Base.html#811" class="Function Operator">,</a> <a id="6555" href="Relation.Unary.html#6545" class="Bound">Q</a> <a id="6557" href="Data.Sum.Base.html#811" class="Function Operator">]</a>

<a id="6560" class="Comment">-- Sum over two elements.</a>

<a id="_⟨⊙⟩_"></a><a id="6587" href="Relation.Unary.html#6587" class="Function Operator">_⟨⊙⟩_</a> <a id="6593" class="Symbol">:</a> <a id="6595" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6600" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6602" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6605" class="Symbol">→</a> <a id="6607" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6612" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6614" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="6617" class="Symbol">→</a> <a id="6619" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6624" class="Symbol">(</a><a id="6625" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6627" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6629" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">_</a>
<a id="6634" class="Symbol">(</a><a id="6635" href="Relation.Unary.html#6635" class="Bound">P</a> <a id="6637" href="Relation.Unary.html#6587" class="Function Operator">⟨⊙⟩</a> <a id="6641" href="Relation.Unary.html#6641" class="Bound">Q</a><a id="6642" class="Symbol">)</a> <a id="6644" class="Symbol">(</a><a id="6645" href="Relation.Unary.html#6645" class="Bound">x</a> <a id="6647" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6649" href="Relation.Unary.html#6649" class="Bound">y</a><a id="6650" class="Symbol">)</a> <a id="6652" class="Symbol">=</a> <a id="6654" href="Relation.Unary.html#6645" class="Bound">x</a> <a id="6656" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6658" href="Relation.Unary.html#6635" class="Bound">P</a> <a id="6660" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="6662" href="Relation.Unary.html#6649" class="Bound">y</a> <a id="6664" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="6666" href="Relation.Unary.html#6641" class="Bound">Q</a>

<a id="6669" class="Comment">-- Implication.</a>

<a id="_⟨→⟩_"></a><a id="6686" href="Relation.Unary.html#6686" class="Function Operator">_⟨→⟩_</a> <a id="6692" class="Symbol">:</a> <a id="6694" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6699" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6701" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6704" class="Symbol">→</a> <a id="6706" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6711" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6713" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="6716" class="Symbol">→</a> <a id="6718" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6723" class="Symbol">(</a><a id="6724" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6726" class="Symbol">→</a> <a id="6728" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6729" class="Symbol">)</a> <a id="6731" class="Symbol">_</a>
<a id="6733" class="Symbol">(</a><a id="6734" href="Relation.Unary.html#6734" class="Bound">P</a> <a id="6736" href="Relation.Unary.html#6686" class="Function Operator">⟨→⟩</a> <a id="6740" href="Relation.Unary.html#6740" class="Bound">Q</a><a id="6741" class="Symbol">)</a> <a id="6743" href="Relation.Unary.html#6743" class="Bound">f</a> <a id="6745" class="Symbol">=</a> <a id="6747" href="Relation.Unary.html#6734" class="Bound">P</a> <a id="6749" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="6751" href="Relation.Unary.html#6740" class="Bound">Q</a> <a id="6753" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6755" href="Relation.Unary.html#6743" class="Bound">f</a>

<a id="6758" class="Comment">-- Product.</a>

<a id="_⟨·⟩_"></a><a id="6771" href="Relation.Unary.html#6771" class="Function Operator">_⟨·⟩_</a> <a id="6777" class="Symbol">:</a> <a id="6779" class="Symbol">(</a><a id="6780" href="Relation.Unary.html#6780" class="Bound">P</a> <a id="6782" class="Symbol">:</a> <a id="6784" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6789" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6791" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a><a id="6793" class="Symbol">)</a> <a id="6795" class="Symbol">(</a><a id="6796" href="Relation.Unary.html#6796" class="Bound">Q</a> <a id="6798" class="Symbol">:</a> <a id="6800" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6805" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6807" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a><a id="6809" class="Symbol">)</a> <a id="6811" class="Symbol">→</a>
        <a id="6821" class="Symbol">(</a><a id="6822" href="Relation.Unary.html#6780" class="Bound">P</a> <a id="6824" href="Relation.Unary.html#6386" class="Function Operator">⟨×⟩</a> <a id="6828" class="Symbol">(</a><a id="6829" href="Relation.Unary.html#6780" class="Bound">P</a> <a id="6831" href="Relation.Unary.html#6686" class="Function Operator">⟨→⟩</a> <a id="6835" href="Relation.Unary.html#6796" class="Bound">Q</a><a id="6836" class="Symbol">))</a> <a id="6839" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="6841" href="Relation.Unary.html#6796" class="Bound">Q</a> <a id="6843" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6845" href="Data.Product.Base.html#3109" class="Function">uncurry</a> <a id="6853" href="Function.Base.html#2146" class="Function Operator">_|&gt;_</a>
<a id="6858" class="Symbol">(</a><a id="6859" href="Relation.Unary.html#6859" class="Bound">P</a> <a id="6861" href="Relation.Unary.html#6771" class="Function Operator">⟨·⟩</a> <a id="6865" href="Relation.Unary.html#6865" class="Bound">Q</a><a id="6866" class="Symbol">)</a> <a id="6868" class="Symbol">(</a><a id="6869" href="Relation.Unary.html#6869" class="Bound">p</a> <a id="6871" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6873" href="Relation.Unary.html#6873" class="Bound">f</a><a id="6874" class="Symbol">)</a> <a id="6876" class="Symbol">=</a> <a id="6878" href="Relation.Unary.html#6873" class="Bound">f</a> <a id="6880" href="Relation.Unary.html#6869" class="Bound">p</a>

<a id="6883" class="Comment">-- Converse.</a>

<a id="_~"></a><a id="6897" href="Relation.Unary.html#6897" class="Function Operator">_~</a> <a id="6900" class="Symbol">:</a> <a id="6902" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6907" class="Symbol">(</a><a id="6908" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6910" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6912" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6913" class="Symbol">)</a> <a id="6915" href="Relation.Unary.html#718" class="Generalizable">ℓ</a> <a id="6917" class="Symbol">→</a> <a id="6919" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6924" class="Symbol">(</a><a id="6925" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="6927" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6929" href="Relation.Unary.html#738" class="Generalizable">A</a><a id="6930" class="Symbol">)</a> <a id="6932" href="Relation.Unary.html#718" class="Generalizable">ℓ</a>
<a id="6934" href="Relation.Unary.html#6934" class="Bound">P</a> <a id="6936" href="Relation.Unary.html#6897" class="Function Operator">~</a> <a id="6938" class="Symbol">=</a> <a id="6940" href="Relation.Unary.html#6934" class="Bound">P</a> <a id="6942" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="6944" href="Data.Product.Base.html#5054" class="Function">swap</a>

<a id="6950" class="Comment">-- Composition.</a>

<a id="_⟨∘⟩_"></a><a id="6967" href="Relation.Unary.html#6967" class="Function Operator">_⟨∘⟩_</a> <a id="6973" class="Symbol">:</a> <a id="6975" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6980" class="Symbol">(</a><a id="6981" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="6983" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="6985" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="6986" class="Symbol">)</a> <a id="6988" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="6991" class="Symbol">→</a> <a id="6993" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="6998" class="Symbol">(</a><a id="6999" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7001" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7003" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7004" class="Symbol">)</a> <a id="7006" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7009" class="Symbol">→</a> <a id="7011" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7016" class="Symbol">(</a><a id="7017" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7019" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7021" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7022" class="Symbol">)</a> <a id="7024" class="Symbol">_</a>
<a id="7026" class="Symbol">(</a><a id="7027" href="Relation.Unary.html#7027" class="Bound">P</a> <a id="7029" href="Relation.Unary.html#6967" class="Function Operator">⟨∘⟩</a> <a id="7033" href="Relation.Unary.html#7033" class="Bound">Q</a><a id="7034" class="Symbol">)</a> <a id="7036" class="Symbol">(</a><a id="7037" href="Relation.Unary.html#7037" class="Bound">x</a> <a id="7039" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7041" href="Relation.Unary.html#7041" class="Bound">z</a><a id="7042" class="Symbol">)</a> <a id="7044" class="Symbol">=</a> <a id="7046" href="Data.Product.Base.html#852" class="Function">∃</a> <a id="7048" class="Symbol">λ</a> <a id="7050" href="Relation.Unary.html#7050" class="Bound">y</a> <a id="7052" class="Symbol">→</a> <a id="7054" class="Symbol">(</a><a id="7055" href="Relation.Unary.html#7037" class="Bound">x</a> <a id="7057" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7059" href="Relation.Unary.html#7050" class="Bound">y</a><a id="7060" class="Symbol">)</a> <a id="7062" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7064" href="Relation.Unary.html#7027" class="Bound">P</a> <a id="7066" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7068" class="Symbol">(</a><a id="7069" href="Relation.Unary.html#7050" class="Bound">y</a> <a id="7071" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7073" href="Relation.Unary.html#7041" class="Bound">z</a><a id="7074" class="Symbol">)</a> <a id="7076" href="Relation.Unary.html#1818" class="Function Operator">∈</a> <a id="7078" href="Relation.Unary.html#7033" class="Bound">Q</a>

<a id="7081" class="Comment">-- Post-division.</a>

<a id="_//_"></a><a id="7100" href="Relation.Unary.html#7100" class="Function Operator">_//_</a> <a id="7105" class="Symbol">:</a> <a id="7107" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7112" class="Symbol">(</a><a id="7113" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7115" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7117" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7118" class="Symbol">)</a> <a id="7120" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7123" class="Symbol">→</a> <a id="7125" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7130" class="Symbol">(</a><a id="7131" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7133" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7135" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7136" class="Symbol">)</a> <a id="7138" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7141" class="Symbol">→</a> <a id="7143" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7148" class="Symbol">(</a><a id="7149" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7151" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7153" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7154" class="Symbol">)</a> <a id="7156" class="Symbol">_</a>
<a id="7158" class="Symbol">(</a><a id="7159" href="Relation.Unary.html#7159" class="Bound">P</a> <a id="7161" href="Relation.Unary.html#7100" class="Function Operator">//</a> <a id="7164" href="Relation.Unary.html#7164" class="Bound">Q</a><a id="7165" class="Symbol">)</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Relation.Unary.html#7168" class="Bound">x</a> <a id="7170" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="7172" href="Relation.Unary.html#7172" class="Bound">y</a><a id="7173" class="Symbol">)</a> <a id="7175" class="Symbol">=</a> <a id="7177" href="Relation.Unary.html#7164" class="Bound">Q</a> <a id="7179" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7181" class="Symbol">(</a><a id="7182" href="Relation.Unary.html#7172" class="Bound">y</a> <a id="7184" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="7186" class="Symbol">)</a> <a id="7188" href="Relation.Unary.html#2046" class="Function Operator">⊆</a> <a id="7190" href="Relation.Unary.html#7159" class="Bound">P</a> <a id="7192" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="7194" class="Symbol">(</a><a id="7195" href="Relation.Unary.html#7168" class="Bound">x</a> <a id="7197" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="7199" class="Symbol">)</a>

<a id="7202" class="Comment">-- Pre-division.</a>

<a id="_\\_"></a><a id="7220" href="Relation.Unary.html#7220" class="Function Operator">_\\_</a> <a id="7225" class="Symbol">:</a> <a id="7227" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7232" class="Symbol">(</a><a id="7233" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7235" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7237" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7238" class="Symbol">)</a> <a id="7240" href="Relation.Unary.html#720" class="Generalizable">ℓ₁</a> <a id="7243" class="Symbol">→</a> <a id="7245" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7250" class="Symbol">(</a><a id="7251" href="Relation.Unary.html#738" class="Generalizable">A</a> <a id="7253" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7255" href="Relation.Unary.html#752" class="Generalizable">B</a><a id="7256" class="Symbol">)</a> <a id="7258" href="Relation.Unary.html#723" class="Generalizable">ℓ₂</a> <a id="7261" class="Symbol">→</a> <a id="7263" href="Relation.Unary.html#1178" class="Function">Pred</a> <a id="7268" class="Symbol">(</a><a id="7269" href="Relation.Unary.html#752" class="Generalizable">B</a> <a id="7271" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="7273" href="Relation.Unary.html#766" class="Generalizable">C</a><a id="7274" class="Symbol">)</a> <a id="7276" class="Symbol">_</a>
<a id="7278" href="Relation.Unary.html#7278" class="Bound">P</a> <a id="7280" href="Relation.Unary.html#7220" class="Function Operator">\\</a> <a id="7283" href="Relation.Unary.html#7283" class="Bound">Q</a> <a id="7285" class="Symbol">=</a> <a id="7287" class="Symbol">(</a><a id="7288" href="Relation.Unary.html#7278" class="Bound">P</a> <a id="7290" href="Relation.Unary.html#6897" class="Function Operator">~</a> <a id="7292" href="Relation.Unary.html#7100" class="Function Operator">//</a> <a id="7295" href="Relation.Unary.html#7283" class="Bound">Q</a> <a id="7297" href="Relation.Unary.html#6897" class="Function Operator">~</a><a id="7298" class="Symbol">)</a> <a id="7300" href="Relation.Unary.html#6897" class="Function Operator">~</a></pre></body></html>


==> anc/html/Tactic.Cong.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Cong (Tactic.Cong)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Tactic.Cong</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- A simple tactic for used to automatically compute the function</a>
<a id="172" class="Comment">-- argument to cong.</a>
<a id="193" class="Comment">--</a>
<a id="196" class="Comment">-- The main use for this tactic is getting a similar experience to</a>
<a id="263" class="Comment">-- &#39;rewrite&#39; during equational reasoning. This allows us to write very</a>
<a id="334" class="Comment">-- succinct proofs:</a>
<a id="354" class="Comment">--</a>
<a id="357" class="Comment">-- example : ∀ m n → m ≡ n → suc (suc (m + 0)) + m ≡ suc (suc n) + (n + 0)</a>
<a id="432" class="Comment">-- example m n eq = begin</a>
<a id="458" class="Comment">--     suc (suc (m + 0)) + m</a>
<a id="487" class="Comment">--   ≡⟨ cong! (+-identityʳ m) ⟩</a>
<a id="519" class="Comment">--     suc (suc m) + m</a>
<a id="542" class="Comment">--   ≡⟨ cong! eq ⟩</a>
<a id="561" class="Comment">--     suc (suc n) + n</a>
<a id="584" class="Comment">--   ≡⟨ cong! (+-identityʳ n) ⟨</a>
<a id="616" class="Comment">--     suc (suc n) + (n + 0)</a>
<a id="645" class="Comment">--   ∎</a>
<a id="652" class="Comment">--</a>
<a id="655" class="Comment">-- Please see README.Tactic.Cong for more details.</a>
<a id="706" class="Comment">------------------------------------------------------------------------</a>

<a id="780" class="Symbol">{-#</a> <a id="784" class="Keyword">OPTIONS</a> <a id="792" class="Pragma">--cubical-compatible</a> <a id="813" class="Pragma">--safe</a> <a id="820" class="Symbol">#-}</a>

<a id="825" class="Keyword">module</a> <a id="832" href="Tactic.Cong.html" class="Module">Tactic.Cong</a> <a id="844" class="Keyword">where</a>

<a id="851" class="Keyword">open</a> <a id="856" class="Keyword">import</a> <a id="863" href="Data.Bool.Base.html" class="Module">Data.Bool.Base</a> <a id="878" class="Keyword">using</a> <a id="884" class="Symbol">(</a><a id="885" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a><a id="889" class="Symbol">;</a> <a id="891" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a><a id="896" class="Symbol">;</a> <a id="898" href="Data.Bool.Base.html#1515" class="Function Operator">if_then_else_</a><a id="911" class="Symbol">;</a> <a id="913" href="Data.Bool.Base.html#1005" class="Function Operator">_∧_</a><a id="916" class="Symbol">)</a>
<a id="918" class="Keyword">open</a> <a id="923" class="Keyword">import</a> <a id="930" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="945" class="Symbol">as</a> <a id="948" class="Module">Char</a> <a id="953" class="Keyword">using</a> <a id="959" class="Symbol">(</a><a id="960" href="Data.Char.Base.html#1187" class="Primitive">toℕ</a><a id="963" class="Symbol">)</a>
<a id="965" class="Keyword">open</a> <a id="970" class="Keyword">import</a> <a id="977" href="Data.Float.Base.html" class="Module">Data.Float.Base</a> <a id="993" class="Symbol">as</a> <a id="996" class="Module">Float</a> <a id="1002" class="Keyword">using</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Agda.Builtin.Float.html#473" class="Primitive">_≡ᵇ_</a><a id="1013" class="Symbol">)</a>
<a id="1015" class="Keyword">open</a> <a id="1020" class="Keyword">import</a> <a id="1027" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="1042" class="Symbol">as</a> <a id="1045" class="Module">List</a> <a id="1050" class="Keyword">using</a> <a id="1056" class="Symbol">(</a><a id="1057" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="1059" class="Symbol">;</a> <a id="1061" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="1064" class="Symbol">)</a>
<a id="1066" class="Keyword">open</a> <a id="1071" class="Keyword">import</a> <a id="1078" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="1094" class="Symbol">as</a> <a id="1097" class="Module">Maybe</a> <a id="1103" class="Keyword">using</a> <a id="1109" class="Symbol">(</a><a id="1110" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a><a id="1115" class="Symbol">;</a> <a id="1117" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a><a id="1121" class="Symbol">;</a> <a id="1123" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a><a id="1130" class="Symbol">)</a>
<a id="1132" class="Keyword">open</a> <a id="1137" class="Keyword">import</a> <a id="1144" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="1158" class="Symbol">as</a> <a id="1161" class="Module">ℕ</a> <a id="1163" class="Keyword">using</a> <a id="1169" class="Symbol">(</a><a id="1170" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1171" class="Symbol">;</a> <a id="1173" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">zero</a><a id="1177" class="Symbol">;</a> <a id="1179" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a><a id="1182" class="Symbol">;</a> <a id="1184" href="Data.Nat.Base.html#1289" class="Primitive Operator">_≡ᵇ_</a><a id="1188" class="Symbol">;</a> <a id="1190" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">_+_</a><a id="1193" class="Symbol">)</a>
<a id="1195" class="Keyword">open</a> <a id="1200" class="Keyword">import</a> <a id="1207" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="1222" class="Keyword">using</a> <a id="1228" class="Symbol">(</a><a id="1229" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1230" class="Symbol">)</a>
<a id="1232" class="Keyword">open</a> <a id="1237" class="Keyword">import</a> <a id="1244" href="Data.Word64.Base.html" class="Module">Data.Word64.Base</a> <a id="1261" class="Symbol">as</a> <a id="1264" class="Module">Word64</a>  <a id="1272" class="Keyword">using</a> <a id="1278" class="Symbol">(</a><a id="1279" href="Data.Word64.Base.html#774" class="Primitive">toℕ</a><a id="1282" class="Symbol">)</a>
<a id="1284" class="Keyword">open</a> <a id="1289" class="Keyword">import</a> <a id="1296" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="1314" class="Keyword">using</a> <a id="1320" class="Symbol">(</a><a id="1321" href="Data.Product.Base.html#1618" class="Function Operator">_×_</a><a id="1324" class="Symbol">;</a> <a id="1326" href="Data.Product.Base.html#2312" class="Function">map₁</a><a id="1330" class="Symbol">;</a> <a id="1332" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="1335" class="Symbol">)</a>
<a id="1337" class="Keyword">open</a> <a id="1342" class="Keyword">import</a> <a id="1349" href="Function.Base.html" class="Module">Function.Base</a> <a id="1363" class="Keyword">using</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Function.Base.html#1993" class="Function Operator">_$_</a><a id="1373" class="Symbol">;</a> <a id="1375" href="Function.Base.html#1657" class="Function">flip</a><a id="1379" class="Symbol">;</a> <a id="1381" href="Function.Base.html#4061" class="Function Operator">case_of_</a><a id="1389" class="Symbol">)</a>
<a id="1391" class="Keyword">open</a> <a id="1396" class="Keyword">import</a> <a id="1403" href="Relation.Binary.PropositionalEquality.Core.html" class="Module">Relation.Binary.PropositionalEquality.Core</a> <a id="1446" class="Keyword">using</a> <a id="1452" class="Symbol">(</a><a id="1453" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="1456" class="Symbol">;</a> <a id="1458" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="1462" class="Symbol">;</a> <a id="1464" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="1468" class="Symbol">)</a>
<a id="1470" class="Keyword">open</a> <a id="1475" class="Keyword">import</a> <a id="1482" href="Relation.Nullary.Decidable.Core.html" class="Module">Relation.Nullary.Decidable.Core</a> <a id="1514" class="Keyword">using</a> <a id="1520" class="Symbol">(</a><a id="1521" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a><a id="1524" class="Symbol">;</a> <a id="1526" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a><a id="1528" class="Symbol">)</a>

<a id="1531" class="Comment">-- &#39;Data.String.Properties&#39; defines this via &#39;Dec&#39;, so let&#39;s use the</a>
<a id="1600" class="Comment">-- builtin for maximum speed.</a>
<a id="1630" class="Keyword">import</a> <a id="1637" href="Agda.Builtin.String.html" class="Module">Agda.Builtin.String</a> <a id="1657" class="Symbol">as</a> <a id="1660" class="Module">String</a> <a id="1667" class="Keyword">renaming</a> <a id="1676" class="Symbol">(</a><a id="1677" href="Agda.Builtin.String.html#585" class="Primitive">primStringEquality</a> <a id="1696" class="Symbol">to</a> <a id="1699" class="Primitive">_≡ᵇ_</a><a id="1703" class="Symbol">)</a>

<a id="1706" class="Keyword">open</a> <a id="1711" class="Keyword">import</a> <a id="1718" href="Reflection.html" class="Module">Reflection</a>
<a id="1729" class="Keyword">open</a> <a id="1734" class="Keyword">import</a> <a id="1741" href="Reflection.AST.Abstraction.html" class="Module">Reflection.AST.Abstraction</a>
<a id="1768" class="Keyword">open</a> <a id="1773" class="Keyword">import</a> <a id="1780" href="Reflection.AST.AlphaEquality.html" class="Module">Reflection.AST.AlphaEquality</a>        <a id="1816" class="Symbol">as</a> <a id="1819" class="Module">Alpha</a>
<a id="1825" class="Keyword">open</a> <a id="1830" class="Keyword">import</a> <a id="1837" href="Reflection.AST.Argument.html" class="Module">Reflection.AST.Argument</a>             <a id="1873" class="Symbol">as</a> <a id="1876" class="Module">Arg</a>
<a id="1880" class="Keyword">open</a> <a id="1885" class="Keyword">import</a> <a id="1892" href="Reflection.AST.Argument.Information.html" class="Module">Reflection.AST.Argument.Information</a> <a id="1928" class="Symbol">as</a> <a id="1931" class="Module">ArgInfo</a>
<a id="1939" class="Keyword">open</a> <a id="1944" class="Keyword">import</a> <a id="1951" href="Reflection.AST.Argument.Visibility.html" class="Module">Reflection.AST.Argument.Visibility</a>  <a id="1987" class="Symbol">as</a> <a id="1990" class="Module">Visibility</a>
<a id="2001" class="Keyword">open</a> <a id="2006" class="Keyword">import</a> <a id="2013" href="Reflection.AST.Literal.html" class="Module">Reflection.AST.Literal</a>              <a id="2049" class="Symbol">as</a> <a id="2052" class="Module">Literal</a>
<a id="2060" class="Keyword">open</a> <a id="2065" class="Keyword">import</a> <a id="2072" href="Reflection.AST.Meta.html" class="Module">Reflection.AST.Meta</a>                 <a id="2108" class="Symbol">as</a> <a id="2111" class="Module">Meta</a>
<a id="2116" class="Keyword">open</a> <a id="2121" class="Keyword">import</a> <a id="2128" href="Reflection.AST.Name.html" class="Module">Reflection.AST.Name</a>                 <a id="2164" class="Symbol">as</a> <a id="2167" class="Module">Name</a>
<a id="2172" class="Keyword">open</a> <a id="2177" class="Keyword">import</a> <a id="2184" href="Reflection.AST.Term.html" class="Module">Reflection.AST.Term</a>                 <a id="2220" class="Symbol">as</a> <a id="2223" class="Module">Term</a>
<a id="2228" class="Keyword">import</a> <a id="2235" href="Reflection.AST.Traversal.html" class="Module">Reflection.AST.Traversal</a>                 <a id="2276" class="Symbol">as</a> <a id="2279" class="Module">Traversal</a>

<a id="2290" class="Keyword">open</a> <a id="2295" class="Keyword">import</a> <a id="2302" href="Reflection.TCM.Syntax.html" class="Module">Reflection.TCM.Syntax</a>
<a id="2324" class="Keyword">open</a> <a id="2329" class="Keyword">import</a> <a id="2336" href="Reflection.TCM.Utilities.html" class="Module">Reflection.TCM.Utilities</a>

<a id="2362" class="Comment">-- Marker to keep anti-unification from descending into the wrapped</a>
<a id="2430" class="Comment">-- subterm.</a>
<a id="2442" class="Comment">--</a>
<a id="2445" class="Comment">-- For instance, anti-unification of ⌞ a + b ⌟ + c and b + a + c</a>
<a id="2510" class="Comment">-- yields λ ϕ → ϕ + c, as opposed to λ ϕ → ϕ + ϕ + c without ⌞_⌟.</a>
<a id="2576" class="Comment">--</a>
<a id="2579" class="Comment">-- The marker is only visible to the cong! tactic, which inhibits</a>
<a id="2645" class="Comment">-- normalisation. Anywhere else, ⌞ a + b ⌟ reduces to a + b.</a>
<a id="2706" class="Comment">--</a>
<a id="2709" class="Comment">-- Thus, proving ⌞ a + b ⌟ + c ≡ b + a + c via cong! (+-comm a b)</a>
<a id="2775" class="Comment">-- also proves a + b + c ≡ b + a + c.</a>
<a id="⌞_⌟"></a><a id="2813" href="Tactic.Cong.html#2813" class="Function Operator">⌞_⌟</a> <a id="2817" class="Symbol">:</a> <a id="2819" class="Symbol">∀</a> <a id="2821" class="Symbol">{</a><a id="2822" href="Tactic.Cong.html#2822" class="Bound">a</a><a id="2823" class="Symbol">}</a> <a id="2825" class="Symbol">{</a><a id="2826" href="Tactic.Cong.html#2826" class="Bound">A</a> <a id="2828" class="Symbol">:</a> <a id="2830" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2834" href="Tactic.Cong.html#2822" class="Bound">a</a><a id="2835" class="Symbol">}</a> <a id="2837" class="Symbol">→</a> <a id="2839" href="Tactic.Cong.html#2826" class="Bound">A</a> <a id="2841" class="Symbol">→</a> <a id="2843" href="Tactic.Cong.html#2826" class="Bound">A</a>
<a id="2845" href="Tactic.Cong.html#2813" class="Function Operator">⌞_⌟</a> <a id="2849" href="Tactic.Cong.html#2849" class="Bound">x</a> <a id="2851" class="Symbol">=</a> <a id="2853" href="Tactic.Cong.html#2849" class="Bound">x</a>

<a id="2856" class="Comment">------------------------------------------------------------------------</a>
<a id="2929" class="Comment">-- Utilities</a>
<a id="2942" class="Comment">------------------------------------------------------------------------</a>

<a id="3016" class="Keyword">private</a>
  <a id="3026" class="Comment">-- Descend past a variable.</a>
  <a id="varDescend"></a><a id="3056" href="Tactic.Cong.html#3056" class="Function">varDescend</a> <a id="3067" class="Symbol">:</a> <a id="3069" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3071" class="Symbol">→</a> <a id="3073" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3075" class="Symbol">→</a> <a id="3077" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="3081" href="Tactic.Cong.html#3056" class="Function">varDescend</a> <a id="3092" href="Tactic.Cong.html#3092" class="Bound">ϕ</a> <a id="3094" href="Tactic.Cong.html#3094" class="Bound">x</a> <a id="3096" class="Symbol">=</a> <a id="3098" href="Data.Bool.Base.html#1515" class="Function Operator">if</a> <a id="3101" href="Tactic.Cong.html#3092" class="Bound">ϕ</a> <a id="3103" href="Data.Nat.Base.html#1483" class="Function Operator">ℕ.≤ᵇ</a> <a id="3108" href="Tactic.Cong.html#3094" class="Bound">x</a> <a id="3110" href="Data.Bool.Base.html#1515" class="Function Operator">then</a> <a id="3115" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3119" href="Tactic.Cong.html#3094" class="Bound">x</a> <a id="3121" href="Data.Bool.Base.html#1515" class="Function Operator">else</a> <a id="3126" href="Tactic.Cong.html#3094" class="Bound">x</a>

  <a id="3131" class="Comment">-- Descend a variable underneath pattern variables.</a>
  <a id="patternDescend"></a><a id="3185" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3200" class="Symbol">:</a> <a id="3202" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3204" class="Symbol">→</a> <a id="3206" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="3214" class="Symbol">→</a> <a id="3216" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="3224" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3226" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="patternsDescend"></a><a id="3230" href="Tactic.Cong.html#3230" class="Function">patternsDescend</a> <a id="3246" class="Symbol">:</a> <a id="3248" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="3250" class="Symbol">→</a> <a id="3252" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="3257" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="3265" class="Symbol">→</a> <a id="3267" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="3272" href="Agda.Builtin.Reflection.html#5031" class="Datatype">Pattern</a> <a id="3280" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="3282" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>

  <a id="3287" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3302" href="Tactic.Cong.html#3302" class="Bound">ϕ</a> <a id="3304" class="Symbol">(</a><a id="3305" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="3309" href="Tactic.Cong.html#3309" class="Bound">c</a> <a id="3311" href="Tactic.Cong.html#3311" class="Bound">ps</a><a id="3313" class="Symbol">)</a> <a id="3315" class="Symbol">=</a> <a id="3317" href="Data.Product.Base.html#2312" class="Function">map₁</a> <a id="3322" class="Symbol">(</a><a id="3323" href="Agda.Builtin.Reflection.html#5814" class="InductiveConstructor">con</a> <a id="3327" href="Tactic.Cong.html#3309" class="Bound">c</a><a id="3328" class="Symbol">)</a> <a id="3330" class="Symbol">(</a><a id="3331" href="Tactic.Cong.html#3230" class="Function">patternsDescend</a> <a id="3347" href="Tactic.Cong.html#3302" class="Bound">ϕ</a> <a id="3349" href="Tactic.Cong.html#3311" class="Bound">ps</a><a id="3351" class="Symbol">)</a>
  <a id="3355" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3370" href="Tactic.Cong.html#3370" class="Bound">ϕ</a> <a id="3372" class="Symbol">(</a><a id="3373" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="3377" href="Tactic.Cong.html#3377" class="Bound">t</a><a id="3378" class="Symbol">)</a>    <a id="3383" class="Symbol">=</a> <a id="3385" href="Agda.Builtin.Reflection.html#5872" class="InductiveConstructor">dot</a> <a id="3389" href="Tactic.Cong.html#3377" class="Bound">t</a> <a id="3391" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3393" href="Tactic.Cong.html#3370" class="Bound">ϕ</a>
  <a id="3397" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3412" href="Tactic.Cong.html#3412" class="Bound">ϕ</a> <a id="3414" class="Symbol">(</a><a id="3415" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="3419" href="Tactic.Cong.html#3419" class="Bound">x</a><a id="3420" class="Symbol">)</a>    <a id="3425" class="Symbol">=</a> <a id="3427" href="Agda.Builtin.Reflection.html#5907" class="InductiveConstructor">var</a> <a id="3431" class="Symbol">(</a><a id="3432" href="Tactic.Cong.html#3056" class="Function">varDescend</a> <a id="3443" href="Tactic.Cong.html#3412" class="Bound">ϕ</a> <a id="3445" href="Tactic.Cong.html#3419" class="Bound">x</a><a id="3446" class="Symbol">)</a> <a id="3448" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3450" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3454" href="Tactic.Cong.html#3412" class="Bound">ϕ</a>
  <a id="3458" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3473" href="Tactic.Cong.html#3473" class="Bound">ϕ</a> <a id="3475" class="Symbol">(</a><a id="3476" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="3480" href="Tactic.Cong.html#3480" class="Bound">l</a><a id="3481" class="Symbol">)</a>    <a id="3486" class="Symbol">=</a> <a id="3488" href="Agda.Builtin.Reflection.html#5942" class="InductiveConstructor">lit</a> <a id="3492" href="Tactic.Cong.html#3480" class="Bound">l</a> <a id="3494" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3496" href="Tactic.Cong.html#3473" class="Bound">ϕ</a>
  <a id="3500" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3515" href="Tactic.Cong.html#3515" class="Bound">ϕ</a> <a id="3517" class="Symbol">(</a><a id="3518" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="3523" href="Tactic.Cong.html#3523" class="Bound">f</a><a id="3524" class="Symbol">)</a>   <a id="3528" class="Symbol">=</a> <a id="3530" href="Agda.Builtin.Reflection.html#5977" class="InductiveConstructor">proj</a> <a id="3535" href="Tactic.Cong.html#3523" class="Bound">f</a> <a id="3537" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3539" href="Tactic.Cong.html#3515" class="Bound">ϕ</a>
  <a id="3543" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3558" href="Tactic.Cong.html#3558" class="Bound">ϕ</a> <a id="3560" class="Symbol">(</a><a id="3561" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="3568" href="Tactic.Cong.html#3568" class="Bound">x</a><a id="3569" class="Symbol">)</a> <a id="3571" class="Symbol">=</a> <a id="3573" href="Agda.Builtin.Reflection.html#6012" class="InductiveConstructor">absurd</a> <a id="3580" class="Symbol">(</a><a id="3581" href="Tactic.Cong.html#3056" class="Function">varDescend</a> <a id="3592" href="Tactic.Cong.html#3558" class="Bound">ϕ</a> <a id="3594" href="Tactic.Cong.html#3568" class="Bound">x</a><a id="3595" class="Symbol">)</a> <a id="3597" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3599" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="3603" href="Tactic.Cong.html#3558" class="Bound">ϕ</a>

  <a id="3608" href="Tactic.Cong.html#3230" class="Function">patternsDescend</a> <a id="3624" href="Tactic.Cong.html#3624" class="Bound">ϕ</a> <a id="3626" class="Symbol">((</a><a id="3628" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3632" href="Tactic.Cong.html#3632" class="Bound">i</a> <a id="3634" href="Tactic.Cong.html#3634" class="Bound">p</a><a id="3635" class="Symbol">)</a> <a id="3637" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3639" href="Tactic.Cong.html#3639" class="Bound">ps</a><a id="3641" class="Symbol">)</a> <a id="3643" class="Symbol">=</a>
    <a id="3649" class="Keyword">let</a> <a id="3653" class="Symbol">(</a><a id="3654" href="Tactic.Cong.html#3654" class="Bound">p&#39;</a> <a id="3657" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3659" href="Tactic.Cong.html#3659" class="Bound">ϕ&#39;</a><a id="3661" class="Symbol">)</a> <a id="3663" class="Symbol">=</a> <a id="3665" href="Tactic.Cong.html#3185" class="Function">patternDescend</a> <a id="3680" href="Tactic.Cong.html#3624" class="Bound">ϕ</a> <a id="3682" href="Tactic.Cong.html#3634" class="Bound">p</a>
        <a id="3692" class="Symbol">(</a><a id="3693" href="Tactic.Cong.html#3693" class="Bound">ps&#39;</a> <a id="3697" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3699" href="Tactic.Cong.html#3699" class="Bound">ϕ&#39;&#39;</a><a id="3702" class="Symbol">)</a> <a id="3704" class="Symbol">=</a> <a id="3706" href="Tactic.Cong.html#3230" class="Function">patternsDescend</a> <a id="3722" href="Tactic.Cong.html#3659" class="Bound">ϕ&#39;</a> <a id="3725" href="Tactic.Cong.html#3639" class="Bound">ps</a>
    <a id="3732" class="Keyword">in</a> <a id="3735" class="Symbol">(</a><a id="3736" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="3740" href="Tactic.Cong.html#3632" class="Bound">i</a> <a id="3742" href="Tactic.Cong.html#3634" class="Bound">p</a> <a id="3744" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3746" href="Tactic.Cong.html#3693" class="Bound">ps&#39;</a> <a id="3750" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3752" href="Tactic.Cong.html#3699" class="Bound">ϕ&#39;&#39;</a><a id="3755" class="Symbol">)</a>
  <a id="3759" href="Tactic.Cong.html#3230" class="Function">patternsDescend</a> <a id="3775" href="Tactic.Cong.html#3775" class="Bound">ϕ</a> <a id="3777" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3786" class="Symbol">=</a>
    <a id="3792" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3795" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="3797" href="Tactic.Cong.html#3775" class="Bound">ϕ</a>

  <a id="3802" class="Comment">-- Construct an error when the goal is not &#39;x ≡ y&#39; for some &#39;x&#39; and &#39;y&#39;.</a>
  <a id="notEqualityError"></a><a id="3877" href="Tactic.Cong.html#3877" class="Function">notEqualityError</a> <a id="3894" class="Symbol">:</a> <a id="3896" class="Symbol">∀</a> <a id="3898" class="Symbol">{</a><a id="3899" href="Tactic.Cong.html#3899" class="Bound">A</a> <a id="3901" class="Symbol">:</a> <a id="3903" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3906" class="Symbol">}</a> <a id="3908" href="Tactic.Cong.html#3908" class="Bound">Term</a> <a id="3913" class="Symbol">→</a> <a id="3915" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="3918" href="Tactic.Cong.html#3899" class="Bound">A</a>
  <a id="3922" href="Tactic.Cong.html#3877" class="Function">notEqualityError</a> <a id="3939" href="Tactic.Cong.html#3939" class="Bound">goal</a> <a id="3944" class="Symbol">=</a> <a id="3946" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="3956" class="Symbol">(</a><a id="3957" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="3964" class="String">&quot;Cannot rewrite a goal that is not equality: &quot;</a> <a id="4011" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4013" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="4021" href="Tactic.Cong.html#3939" class="Bound">goal</a> <a id="4026" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4028" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4030" class="Symbol">)</a>

  <a id="unificationError"></a><a id="4035" href="Tactic.Cong.html#4035" class="Function">unificationError</a> <a id="4052" class="Symbol">:</a> <a id="4054" class="Symbol">∀</a> <a id="4056" class="Symbol">{</a><a id="4057" href="Tactic.Cong.html#4057" class="Bound">A</a> <a id="4059" class="Symbol">:</a> <a id="4061" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4064" class="Symbol">}</a> <a id="4066" class="Symbol">→</a> <a id="4068" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="4071" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="4076" class="Symbol">→</a> <a id="4078" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="4081" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="4086" class="Symbol">→</a> <a id="4088" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="4091" href="Tactic.Cong.html#4057" class="Bound">A</a>
  <a id="4095" href="Tactic.Cong.html#4035" class="Function">unificationError</a> <a id="4112" href="Tactic.Cong.html#4112" class="Bound">term</a> <a id="4117" href="Tactic.Cong.html#4117" class="Bound">symTerm</a> <a id="4125" class="Symbol">=</a> <a id="4127" class="Keyword">do</a>
    <a id="4134" href="Tactic.Cong.html#4134" class="Bound">term&#39;</a> <a id="4140" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="4142" href="Tactic.Cong.html#4112" class="Bound">term</a>
    <a id="4151" href="Tactic.Cong.html#4151" class="Bound">symTerm&#39;</a> <a id="4160" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="4162" href="Tactic.Cong.html#4117" class="Bound">symTerm</a>
    <a id="4174" class="Comment">-- Don&#39;t show the same term twice.</a>
    <a id="4213" class="Keyword">let</a> <a id="4217" href="Tactic.Cong.html#4217" class="Bound">symErr</a> <a id="4224" class="Symbol">=</a> <a id="4226" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="4231" href="Tactic.Cong.html#4134" class="Bound">term&#39;</a> <a id="4237" href="Reflection.AST.Term.html#5461" class="Function Operator">Term.≟</a> <a id="4244" href="Tactic.Cong.html#4151" class="Bound">symTerm&#39;</a> <a id="4253" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4256" class="Symbol">λ</a> <a id="4258" class="Keyword">where</a>
      <a id="4270" class="Symbol">(</a><a id="4271" href="Relation.Nullary.Decidable.Core.html#2099" class="InductiveConstructor">yes</a> <a id="4275" class="Symbol">_)</a> <a id="4278" class="Symbol">→</a> <a id="4280" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
      <a id="4289" class="Symbol">(</a><a id="4290" href="Relation.Nullary.Decidable.Core.html#2136" class="InductiveConstructor">no</a> <a id="4293" class="Symbol">_)</a> <a id="4296" class="Symbol">→</a> <a id="4298" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="4305" class="String">&quot;\n&quot;</a> <a id="4310" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4312" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="4320" href="Tactic.Cong.html#4151" class="Bound">symTerm&#39;</a> <a id="4329" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4331" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
    <a id="4338" href="Agda.Builtin.Reflection.html#8830" class="Postulate">typeError</a> <a id="4348" class="Symbol">(</a><a id="4349" href="Agda.Builtin.Reflection.html#8238" class="InductiveConstructor">strErr</a> <a id="4356" class="String">&quot;cong! failed, tried:\n&quot;</a> <a id="4381" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4383" href="Agda.Builtin.Reflection.html#8269" class="InductiveConstructor">termErr</a> <a id="4391" href="Tactic.Cong.html#4134" class="Bound">term&#39;</a> <a id="4397" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4399" href="Tactic.Cong.html#4217" class="Bound">symErr</a><a id="4405" class="Symbol">)</a>

  <a id="4410" class="Keyword">record</a> <a id="EqualityGoal"></a><a id="4417" href="Tactic.Cong.html#4417" class="Record">EqualityGoal</a> <a id="4430" class="Symbol">:</a> <a id="4432" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4436" class="Keyword">where</a>
    <a id="4446" class="Keyword">constructor</a> <a id="equals"></a><a id="4458" href="Tactic.Cong.html#4458" class="InductiveConstructor">equals</a>
    <a id="4469" class="Keyword">field</a>
      <a id="EqualityGoal.level"></a><a id="4481" href="Tactic.Cong.html#4481" class="Field">level</a> <a id="4487" class="Symbol">:</a> <a id="4489" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
      <a id="EqualityGoal.type"></a><a id="4500" href="Tactic.Cong.html#4500" class="Field">type</a>  <a id="4506" class="Symbol">:</a> <a id="4508" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
      <a id="EqualityGoal.lhs"></a><a id="4519" href="Tactic.Cong.html#4519" class="Field">lhs</a>   <a id="4525" class="Symbol">:</a> <a id="4527" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
      <a id="EqualityGoal.rhs"></a><a id="4538" href="Tactic.Cong.html#4538" class="Field">rhs</a>   <a id="4544" class="Symbol">:</a> <a id="4546" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>

  <a id="destructEqualityGoal"></a><a id="4554" href="Tactic.Cong.html#4554" class="Function">destructEqualityGoal</a> <a id="4575" class="Symbol">:</a> <a id="4577" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="4582" class="Symbol">→</a> <a id="4584" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="4587" href="Tactic.Cong.html#4417" class="Record">EqualityGoal</a>
  <a id="4602" href="Tactic.Cong.html#4554" class="Function">destructEqualityGoal</a> <a id="4623" href="Tactic.Cong.html#4623" class="Bound">goal</a><a id="4627" class="Symbol">@(</a><a id="4629" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="4633" class="Symbol">(</a><a id="4634" class="Keyword">quote</a> <a id="4640" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">_≡_</a><a id="4643" class="Symbol">)</a> <a id="4645" class="Symbol">(</a><a id="4646" href="Tactic.Cong.html#4646" class="Bound">lvl</a> <a id="4650" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4652" href="Tactic.Cong.html#4652" class="Bound">tp</a> <a id="4655" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4657" href="Tactic.Cong.html#4657" class="Bound">lhs</a> <a id="4661" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4663" href="Tactic.Cong.html#4663" class="Bound">rhs</a> <a id="4667" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="4669" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="4671" class="Symbol">))</a> <a id="4674" class="Symbol">=</a>
    <a id="4680" href="Reflection.TCM.html#1087" class="Postulate">pure</a> <a id="4685" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="4687" href="Tactic.Cong.html#4458" class="InductiveConstructor">equals</a> <a id="4694" class="Symbol">(</a><a id="4695" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="4701" href="Tactic.Cong.html#4646" class="Bound">lvl</a><a id="4704" class="Symbol">)</a> <a id="4706" class="Symbol">(</a><a id="4707" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="4713" href="Tactic.Cong.html#4652" class="Bound">tp</a><a id="4715" class="Symbol">)</a> <a id="4717" class="Symbol">(</a><a id="4718" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="4724" href="Tactic.Cong.html#4657" class="Bound">lhs</a><a id="4727" class="Symbol">)</a> <a id="4729" class="Symbol">(</a><a id="4730" href="Reflection.AST.Argument.html#2600" class="Function">unArg</a> <a id="4736" href="Tactic.Cong.html#4663" class="Bound">rhs</a><a id="4739" class="Symbol">)</a>
  <a id="4743" href="Tactic.Cong.html#4554" class="Function">destructEqualityGoal</a> <a id="4764" class="Symbol">(</a><a id="4765" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="4770" href="Tactic.Cong.html#4770" class="Bound">m</a> <a id="4772" href="Tactic.Cong.html#4772" class="Bound">args</a><a id="4776" class="Symbol">)</a> <a id="4778" class="Symbol">=</a>
    <a id="4784" href="Agda.Builtin.Reflection.html#20034" class="Function">blockOnMeta</a> <a id="4796" href="Tactic.Cong.html#4770" class="Bound">m</a>
  <a id="4800" href="Tactic.Cong.html#4554" class="CatchallClause Function">destructEqualityGoal</a><a id="4820" class="CatchallClause"> </a><a id="4821" href="Tactic.Cong.html#4821" class="CatchallClause Bound">goal</a> <a id="4826" class="Symbol">=</a>
    <a id="4832" href="Tactic.Cong.html#3877" class="Function">notEqualityError</a> <a id="4849" href="Tactic.Cong.html#4821" class="Bound">goal</a>

  <a id="4857" class="Comment">-- Helper for constructing applications of &#39;cong&#39;</a>
  <a id="`cong"></a><a id="4909" href="Tactic.Cong.html#4909" class="Function">`cong</a> <a id="4915" class="Symbol">:</a> <a id="4917" class="Symbol">∀</a> <a id="4919" class="Symbol">{</a><a id="4920" href="Tactic.Cong.html#4920" class="Bound">a</a><a id="4921" class="Symbol">}</a> <a id="4923" class="Symbol">{</a><a id="4924" href="Tactic.Cong.html#4924" class="Bound">A</a> <a id="4926" class="Symbol">:</a> <a id="4928" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4932" href="Tactic.Cong.html#4920" class="Bound">a</a><a id="4933" class="Symbol">}</a> <a id="4935" class="Symbol">{</a><a id="4936" href="Tactic.Cong.html#4936" class="Bound">x</a> <a id="4938" href="Tactic.Cong.html#4938" class="Bound">y</a> <a id="4940" class="Symbol">:</a> <a id="4942" href="Tactic.Cong.html#4924" class="Bound">A</a><a id="4943" class="Symbol">}</a> <a id="4945" class="Symbol">→</a> <a id="4947" href="Tactic.Cong.html#4417" class="Record">EqualityGoal</a> <a id="4960" class="Symbol">→</a> <a id="4962" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="4967" class="Symbol">→</a> <a id="4969" href="Tactic.Cong.html#4936" class="Bound">x</a> <a id="4971" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="4973" href="Tactic.Cong.html#4938" class="Bound">y</a> <a id="4975" class="Symbol">→</a> <a id="4977" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="4980" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="4987" href="Tactic.Cong.html#4909" class="Function">`cong</a> <a id="4993" class="Symbol">{</a><a id="4994" class="Argument">a</a> <a id="4996" class="Symbol">=</a> <a id="4998" href="Tactic.Cong.html#4998" class="Bound">a</a><a id="4999" class="Symbol">}</a> <a id="5001" class="Symbol">{</a><a id="5002" class="Argument">A</a> <a id="5004" class="Symbol">=</a> <a id="5006" href="Tactic.Cong.html#5006" class="Bound">A</a><a id="5007" class="Symbol">}</a> <a id="5009" class="Symbol">{</a><a id="5010" class="Argument">x</a> <a id="5012" class="Symbol">=</a> <a id="5014" href="Tactic.Cong.html#5014" class="Bound">x</a><a id="5015" class="Symbol">}</a> <a id="5017" class="Symbol">{</a><a id="5018" class="Argument">y</a> <a id="5020" class="Symbol">=</a> <a id="5022" href="Tactic.Cong.html#5022" class="Bound">y</a><a id="5023" class="Symbol">}</a> <a id="5025" href="Tactic.Cong.html#5025" class="Bound">eqGoal</a> <a id="5032" href="Tactic.Cong.html#5032" class="Bound">f</a> <a id="5034" href="Tactic.Cong.html#5034" class="Bound">x≡y</a> <a id="5038" class="Symbol">=</a> <a id="5040" class="Keyword">do</a>
    <a id="5047" class="Comment">-- NOTE: We apply all implicit arguments here to ensure that using</a>
    <a id="5118" class="Comment">-- equality proofs with implicits don&#39;t lead to unsolved metavariable</a>
    <a id="5192" class="Comment">-- errors.</a>
    <a id="5207" class="Keyword">let</a> <a id="5211" class="Keyword">open</a> <a id="5216" href="Tactic.Cong.html#4417" class="Module">EqualityGoal</a> <a id="5229" href="Tactic.Cong.html#5025" class="Bound">eqGoal</a>
    <a id="5240" href="Tactic.Cong.html#5240" class="Bound">eq</a> <a id="5243" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="5245" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a> <a id="5253" href="Tactic.Cong.html#5034" class="Bound">x≡y</a>
    <a id="5261" href="Tactic.Cong.html#5261" class="Bound">`a</a> <a id="5264" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="5266" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a> <a id="5274" href="Tactic.Cong.html#4998" class="Bound">a</a>
    <a id="5280" href="Tactic.Cong.html#5280" class="Bound">`A</a> <a id="5283" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="5285" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a> <a id="5293" href="Tactic.Cong.html#5006" class="Bound">A</a>
    <a id="5299" href="Tactic.Cong.html#5299" class="Bound">`x</a> <a id="5302" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="5304" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a> <a id="5312" href="Tactic.Cong.html#5014" class="Bound">x</a>
    <a id="5318" href="Tactic.Cong.html#5318" class="Bound">`y</a> <a id="5321" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="5323" href="Agda.Builtin.Reflection.html#9104" class="Postulate">quoteTC</a> <a id="5331" href="Tactic.Cong.html#5022" class="Bound">y</a>
    <a id="5337" href="Reflection.TCM.html#1087" class="Postulate">pure</a> <a id="5342" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5344" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="5348" class="Symbol">(</a><a id="5349" class="Keyword">quote</a> <a id="5355" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a><a id="5359" class="Symbol">)</a> <a id="5361" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="5363" href="Tactic.Cong.html#5261" class="Bound">`a</a> <a id="5366" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="5370" href="Tactic.Cong.html#5280" class="Bound">`A</a> <a id="5373" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="5377" href="Tactic.Cong.html#4481" class="Function">level</a> <a id="5383" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="5387" href="Tactic.Cong.html#4500" class="Function">type</a> <a id="5392" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="5396" href="Reflection.AST.Term.html#2000" class="InductiveConstructor">vLam</a> <a id="5401" class="String">&quot;ϕ&quot;</a> <a id="5405" href="Tactic.Cong.html#5032" class="Bound">f</a> <a id="5407" href="Reflection.AST.Argument.html#1663" class="InductiveConstructor Operator">⟨∷⟩</a> <a id="5411" href="Tactic.Cong.html#5299" class="Bound">`x</a> <a id="5414" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="5418" href="Tactic.Cong.html#5318" class="Bound">`y</a> <a id="5421" href="Reflection.AST.Argument.html#1759" class="InductiveConstructor Operator">⟅∷⟆</a> <a id="5425" href="Tactic.Cong.html#5240" class="Bound">eq</a> <a id="5428" href="Reflection.AST.Argument.html#1663" class="InductiveConstructor Operator">⟨∷⟩</a> <a id="5432" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

<a id="5436" class="Comment">------------------------------------------------------------------------</a>
<a id="5509" class="Comment">-- Anti-Unification</a>
<a id="5529" class="Comment">--</a>
<a id="5532" class="Comment">-- The core idea of the tactic is that we can compute the input</a>
<a id="5596" class="Comment">-- to &#39;cong&#39; by syntactically anti-unifying both sides of the</a>
<a id="5658" class="Comment">-- equality, and then using that to construct a lambda</a>
<a id="5713" class="Comment">-- where all the differences are replaced by the lambda-abstracted</a>
<a id="5780" class="Comment">-- variable.</a>
<a id="5793" class="Comment">--</a>
<a id="5796" class="Comment">-- For instance, the two terms &#39;suc (m + (m + 0)) + (m + 0)&#39; and</a>
<a id="5861" class="Comment">-- &#39;suc (m + m) + (m + 0)&#39; would anti unify to &#39;suc (m + _) + (m + 0)&#39;</a>
<a id="5932" class="Comment">-- which we can then use to construct the lambda &#39;λ ϕ → suc (m + ϕ) + (m + 0)&#39;.</a>
<a id="6012" class="Comment">------------------------------------------------------------------------</a>

<a id="6086" class="Keyword">private</a>
  <a id="antiUnify"></a><a id="6096" href="Tactic.Cong.html#6096" class="Function">antiUnify</a>        <a id="6113" class="Symbol">:</a> <a id="6115" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6117" class="Symbol">→</a> <a id="6119" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="6124" class="Symbol">→</a> <a id="6126" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="6131" class="Symbol">→</a> <a id="6133" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a>
  <a id="antiUnifyArgs"></a><a id="6140" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a>    <a id="6157" class="Symbol">:</a> <a id="6159" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6161" class="Symbol">→</a> <a id="6163" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="6168" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="6173" class="Symbol">→</a> <a id="6175" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="6180" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="6185" class="Symbol">→</a> <a id="6187" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6193" class="Symbol">(</a><a id="6194" href="Reflection.AST.Argument.html#1546" class="Function">Args</a> <a id="6199" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a><a id="6203" class="Symbol">)</a>
  <a id="antiUnifyClauses"></a><a id="6207" href="Tactic.Cong.html#6207" class="Function">antiUnifyClauses</a> <a id="6224" class="Symbol">:</a> <a id="6226" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6228" class="Symbol">→</a> <a id="6230" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a> <a id="6238" class="Symbol">→</a> <a id="6240" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a> <a id="6248" class="Symbol">→</a> <a id="6250" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6256" href="Reflection.AST.Term.html#1850" class="Function">Clauses</a>
  <a id="antiUnifyClause"></a><a id="6266" href="Tactic.Cong.html#6266" class="Function">antiUnifyClause</a>  <a id="6283" class="Symbol">:</a> <a id="6285" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="6287" class="Symbol">→</a> <a id="6289" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="6296" class="Symbol">→</a> <a id="6298" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a> <a id="6305" class="Symbol">→</a> <a id="6307" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="6313" href="Agda.Builtin.Reflection.html#5050" class="Datatype">Clause</a>

  <a id="6323" class="Keyword">pattern</a> <a id="apply-⌞⌟"></a><a id="6331" href="Tactic.Cong.html#6331" class="InductiveConstructor">apply-⌞⌟</a> <a id="6340" href="Tactic.Cong.html#6376" class="Bound">t</a> <a id="6342" class="Symbol">=</a> <a id="6344" class="Symbol">(</a><a id="6345" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="6349" class="Symbol">(</a><a id="6350" class="Keyword">quote</a> <a id="6356" href="Tactic.Cong.html#2813" class="Function Operator">⌞_⌟</a><a id="6359" class="Symbol">)</a> <a id="6361" class="Symbol">(_</a> <a id="6364" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6366" class="Symbol">_</a> <a id="6368" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6370" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="6374" class="Symbol">_</a> <a id="6376" href="Tactic.Cong.html#6376" class="Bound">t</a> <a id="6378" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="6380" class="InductiveConstructor">[]</a><a id="6382" class="Symbol">))</a>

  <a id="6388" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="6398" href="Tactic.Cong.html#6398" class="Bound">ϕ</a> <a id="6400" class="Symbol">(</a><a id="6401" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6405" href="Tactic.Cong.html#6405" class="Bound">x</a> <a id="6407" href="Tactic.Cong.html#6407" class="Bound">args</a><a id="6411" class="Symbol">)</a> <a id="6413" class="Symbol">(</a><a id="6414" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6418" href="Tactic.Cong.html#6418" class="Bound">y</a> <a id="6420" href="Tactic.Cong.html#6420" class="Bound">args&#39;</a><a id="6425" class="Symbol">)</a> <a id="6427" class="Keyword">with</a> <a id="6432" href="Tactic.Cong.html#6405" class="Bound">x</a> <a id="6434" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="6439" href="Tactic.Cong.html#6418" class="Bound">y</a> <a id="6441" class="Symbol">|</a> <a id="6443" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="6457" href="Tactic.Cong.html#6398" class="Bound">ϕ</a> <a id="6459" href="Tactic.Cong.html#6407" class="Bound">args</a> <a id="6464" href="Tactic.Cong.html#6420" class="Bound">args&#39;</a>
  <a id="6472" class="Symbol">...</a> <a id="6476" class="Symbol">|</a> <a id="6478" class="Symbol">_</a>     <a id="6484" class="Symbol">|</a> <a id="6486" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="6497" class="Symbol">=</a> <a id="6499" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6503" class="Bound">ϕ</a> <a id="6505" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="6510" class="Symbol">...</a> <a id="6514" class="Symbol">|</a> <a id="6516" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6522" class="Symbol">|</a> <a id="6524" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6529" href="Tactic.Cong.html#6529" class="Bound">uargs</a> <a id="6535" class="Symbol">=</a> <a id="6537" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6541" class="Bound">ϕ</a> <a id="6543" href="Tactic.Cong.html#6529" class="Bound">uargs</a>
  <a id="6551" class="Symbol">...</a> <a id="6555" class="Symbol">|</a> <a id="6557" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6563" class="Symbol">|</a> <a id="6565" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6570" href="Tactic.Cong.html#6570" class="Bound">uargs</a> <a id="6576" class="Symbol">=</a> <a id="6578" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6582" class="Symbol">(</a><a id="6583" href="Tactic.Cong.html#3056" class="Function">varDescend</a> <a id="6594" class="Bound">ϕ</a> <a id="6596" class="Bound">x</a><a id="6597" class="Symbol">)</a> <a id="6599" href="Tactic.Cong.html#6570" class="Bound">uargs</a>
  <a id="6607" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="6617" href="Tactic.Cong.html#6617" class="Bound">ϕ</a> <a id="6619" class="Symbol">(</a><a id="6620" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="6624" href="Tactic.Cong.html#6624" class="Bound">c</a> <a id="6626" href="Tactic.Cong.html#6626" class="Bound">args</a><a id="6630" class="Symbol">)</a> <a id="6632" class="Symbol">(</a><a id="6633" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="6637" href="Tactic.Cong.html#6637" class="Bound">c&#39;</a> <a id="6640" href="Tactic.Cong.html#6640" class="Bound">args&#39;</a><a id="6645" class="Symbol">)</a> <a id="6647" class="Keyword">with</a> <a id="6652" href="Tactic.Cong.html#6624" class="Bound">c</a> <a id="6654" href="Agda.Builtin.Reflection.html#539" class="Primitive Operator">Name.≡ᵇ</a> <a id="6662" href="Tactic.Cong.html#6637" class="Bound">c&#39;</a> <a id="6665" class="Symbol">|</a> <a id="6667" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="6681" href="Tactic.Cong.html#6617" class="Bound">ϕ</a> <a id="6683" href="Tactic.Cong.html#6626" class="Bound">args</a> <a id="6688" href="Tactic.Cong.html#6640" class="Bound">args&#39;</a>
  <a id="6696" class="Symbol">...</a> <a id="6700" class="Symbol">|</a> <a id="6702" class="Symbol">_</a>     <a id="6708" class="Symbol">|</a> <a id="6710" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="6721" class="Symbol">=</a> <a id="6723" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6727" class="Bound">ϕ</a> <a id="6729" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="6734" class="Symbol">...</a> <a id="6738" class="Symbol">|</a> <a id="6740" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="6746" class="Symbol">|</a> <a id="6748" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6753" href="Tactic.Cong.html#6753" class="Bound">uargs</a> <a id="6759" class="Symbol">=</a> <a id="6761" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="6765" class="Bound">ϕ</a> <a id="6767" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="6772" class="Symbol">...</a> <a id="6776" class="Symbol">|</a> <a id="6778" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="6784" class="Symbol">|</a> <a id="6786" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="6791" href="Tactic.Cong.html#6791" class="Bound">uargs</a> <a id="6797" class="Symbol">=</a> <a id="6799" href="Agda.Builtin.Reflection.html#5194" class="InductiveConstructor">con</a> <a id="6803" class="Bound">c</a> <a id="6805" href="Tactic.Cong.html#6791" class="Bound">uargs</a>
  <a id="6813" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="6823" href="Tactic.Cong.html#6823" class="Bound">ϕ</a> <a id="6825" class="Symbol">(</a><a id="6826" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="6830" href="Tactic.Cong.html#6830" class="Bound">f</a> <a id="6832" href="Tactic.Cong.html#6832" class="Bound">args</a><a id="6836" class="Symbol">)</a> <a id="6838" class="Symbol">(</a><a id="6839" href="Tactic.Cong.html#6331" class="InductiveConstructor">apply-⌞⌟</a> <a id="6848" href="Tactic.Cong.html#6848" class="Bound">t</a><a id="6849" class="Symbol">)</a> <a id="6851" class="Symbol">=</a> <a id="6853" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="6863" href="Tactic.Cong.html#6823" class="Bound">ϕ</a> <a id="6865" class="Symbol">(</a><a id="6866" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="6870" href="Tactic.Cong.html#6830" class="Bound">f</a> <a id="6872" href="Tactic.Cong.html#6832" class="Bound">args</a><a id="6876" class="Symbol">)</a> <a id="6878" href="Tactic.Cong.html#6848" class="Bound">t</a>
  <a id="6882" href="Tactic.Cong.html#6096" class="CatchallClause Function">antiUnify</a><a id="6891" class="CatchallClause"> </a><a id="6892" href="Tactic.Cong.html#6892" class="CatchallClause Bound">ϕ</a><a id="6893" class="CatchallClause"> </a><a id="6894" class="CatchallClause Symbol">(</a><a id="6895" href="Agda.Builtin.Reflection.html#5251" class="CatchallClause InductiveConstructor">def</a><a id="6898" class="CatchallClause"> </a><a id="6899" href="Tactic.Cong.html#6899" class="CatchallClause Bound">f</a><a id="6900" class="CatchallClause"> </a><a id="6901" href="Tactic.Cong.html#6901" class="CatchallClause Bound">args</a><a id="6905" class="CatchallClause Symbol">)</a><a id="6906" class="CatchallClause"> </a><a id="6907" class="CatchallClause Symbol">(</a><a id="6908" href="Agda.Builtin.Reflection.html#5251" class="CatchallClause InductiveConstructor">def</a><a id="6911" class="CatchallClause"> </a><a id="6912" href="Tactic.Cong.html#6912" class="CatchallClause Bound">f&#39;</a><a id="6914" class="CatchallClause"> </a><a id="6915" href="Tactic.Cong.html#6915" class="CatchallClause Bound">args&#39;</a><a id="6920" class="CatchallClause Symbol">)</a> <a id="6922" class="Keyword">with</a> <a id="6927" href="Tactic.Cong.html#6899" class="Bound">f</a> <a id="6929" href="Agda.Builtin.Reflection.html#539" class="Primitive Operator">Name.≡ᵇ</a> <a id="6937" href="Tactic.Cong.html#6912" class="Bound">f&#39;</a> <a id="6940" class="Symbol">|</a> <a id="6942" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="6956" href="Tactic.Cong.html#6892" class="Bound">ϕ</a> <a id="6958" href="Tactic.Cong.html#6901" class="Bound">args</a> <a id="6963" href="Tactic.Cong.html#6915" class="Bound">args&#39;</a>
  <a id="6971" class="Symbol">...</a> <a id="6975" class="Symbol">|</a> <a id="6977" class="Symbol">_</a>     <a id="6983" class="Symbol">|</a> <a id="6985" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="6996" class="Symbol">=</a> <a id="6998" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7002" class="Bound">ϕ</a> <a id="7004" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7009" class="Symbol">...</a> <a id="7013" class="Symbol">|</a> <a id="7015" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7021" class="Symbol">|</a> <a id="7023" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7028" href="Tactic.Cong.html#7028" class="Bound">uargs</a> <a id="7034" class="Symbol">=</a> <a id="7036" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7040" class="Bound">ϕ</a> <a id="7042" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7047" class="Symbol">...</a> <a id="7051" class="Symbol">|</a> <a id="7053" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7059" class="Symbol">|</a> <a id="7061" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7066" href="Tactic.Cong.html#7066" class="Bound">uargs</a> <a id="7072" class="Symbol">=</a> <a id="7074" href="Agda.Builtin.Reflection.html#5251" class="InductiveConstructor">def</a> <a id="7078" class="Bound">f</a> <a id="7080" href="Tactic.Cong.html#7066" class="Bound">uargs</a>
  <a id="7088" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7098" href="Tactic.Cong.html#7098" class="Bound">ϕ</a> <a id="7100" class="Symbol">(</a><a id="7101" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="7105" href="Tactic.Cong.html#7105" class="Bound">v</a> <a id="7107" class="Symbol">(</a><a id="7108" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="7112" href="Tactic.Cong.html#7112" class="Bound">s</a> <a id="7114" href="Tactic.Cong.html#7114" class="Bound">t</a><a id="7115" class="Symbol">))</a> <a id="7118" class="Symbol">(</a><a id="7119" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="7123" class="Symbol">_</a> <a id="7125" class="Symbol">(</a><a id="7126" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="7130" class="Symbol">_</a> <a id="7132" href="Tactic.Cong.html#7132" class="Bound">t&#39;</a><a id="7134" class="Symbol">))</a> <a id="7137" class="Symbol">=</a>
    <a id="7143" href="Agda.Builtin.Reflection.html#5308" class="InductiveConstructor">lam</a> <a id="7147" href="Tactic.Cong.html#7105" class="Bound">v</a> <a id="7149" class="Symbol">(</a><a id="7150" href="Agda.Builtin.Reflection.html#4285" class="InductiveConstructor">abs</a> <a id="7154" href="Tactic.Cong.html#7112" class="Bound">s</a> <a id="7156" class="Symbol">(</a><a id="7157" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7167" class="Symbol">(</a><a id="7168" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7172" href="Tactic.Cong.html#7098" class="Bound">ϕ</a><a id="7173" class="Symbol">)</a> <a id="7175" href="Tactic.Cong.html#7114" class="Bound">t</a> <a id="7177" href="Tactic.Cong.html#7132" class="Bound">t&#39;</a><a id="7179" class="Symbol">))</a>
  <a id="7184" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7194" href="Tactic.Cong.html#7194" class="Bound">ϕ</a> <a id="7196" class="Symbol">(</a><a id="7197" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="7205" href="Tactic.Cong.html#7205" class="Bound">cs</a> <a id="7208" href="Tactic.Cong.html#7208" class="Bound">args</a><a id="7212" class="Symbol">)</a> <a id="7214" class="Symbol">(</a><a id="7215" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="7223" href="Tactic.Cong.html#7223" class="Bound">cs&#39;</a> <a id="7227" href="Tactic.Cong.html#7227" class="Bound">args&#39;</a><a id="7232" class="Symbol">)</a> <a id="7234" class="Keyword">with</a> <a id="7239" href="Tactic.Cong.html#6207" class="Function">antiUnifyClauses</a> <a id="7256" href="Tactic.Cong.html#7194" class="Bound">ϕ</a> <a id="7258" href="Tactic.Cong.html#7205" class="Bound">cs</a> <a id="7261" href="Tactic.Cong.html#7223" class="Bound">cs&#39;</a> <a id="7265" class="Symbol">|</a> <a id="7267" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="7281" href="Tactic.Cong.html#7194" class="Bound">ϕ</a> <a id="7283" href="Tactic.Cong.html#7208" class="Bound">args</a> <a id="7288" href="Tactic.Cong.html#7227" class="Bound">args&#39;</a>
  <a id="7296" class="Symbol">...</a> <a id="7300" class="Symbol">|</a> <a id="7302" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>  <a id="7311" class="Symbol">|</a> <a id="7313" class="Symbol">_</a>       <a id="7321" class="Symbol">=</a> <a id="7323" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7327" class="Bound">ϕ</a> <a id="7329" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7334" class="CatchallClause Symbol">...</a><a id="7337" class="CatchallClause"> </a><a id="7338" class="CatchallClause Symbol">|</a><a id="7339" class="CatchallClause"> </a><a id="7340" class="CatchallClause Symbol">_</a><a id="7341" class="CatchallClause">        </a><a id="7349" class="CatchallClause Symbol">|</a><a id="7350" class="CatchallClause"> </a><a id="7351" href="Agda.Builtin.Maybe.html#194" class="CatchallClause InductiveConstructor">nothing</a> <a id="7359" class="Symbol">=</a> <a id="7361" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7365" class="Bound">ϕ</a> <a id="7367" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7372" class="Symbol">...</a> <a id="7376" class="Symbol">|</a> <a id="7378" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7383" href="Tactic.Cong.html#7383" class="Bound">ucs</a> <a id="7387" class="Symbol">|</a> <a id="7389" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="7394" href="Tactic.Cong.html#7394" class="Bound">uargs</a> <a id="7400" class="Symbol">=</a> <a id="7402" href="Agda.Builtin.Reflection.html#5361" class="InductiveConstructor">pat-lam</a> <a id="7410" href="Tactic.Cong.html#7383" class="Bound">ucs</a> <a id="7414" href="Tactic.Cong.html#7394" class="Bound">uargs</a>
  <a id="7422" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7432" href="Tactic.Cong.html#7432" class="Bound">ϕ</a> <a id="7434" class="Symbol">(</a><a id="7435" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="7438" href="Tactic.Cong.html#7438" class="Bound">s</a> <a id="7440" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="7442" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="7446" href="Tactic.Cong.html#7446" class="Bound">i</a> <a id="7448" href="Tactic.Cong.html#7448" class="Bound">a</a> <a id="7450" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="7452" href="Tactic.Cong.html#7452" class="Bound">b</a><a id="7453" class="Symbol">)</a> <a id="7455" class="Symbol">(</a><a id="7456" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="7459" class="Symbol">_</a> <a id="7461" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="7463" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="7467" class="Symbol">_</a> <a id="7469" href="Tactic.Cong.html#7469" class="Bound">a&#39;</a> <a id="7472" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="7474" href="Tactic.Cong.html#7474" class="Bound">b&#39;</a><a id="7476" class="Symbol">)</a> <a id="7478" class="Symbol">=</a>
    <a id="7484" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">Π[</a> <a id="7487" href="Tactic.Cong.html#7438" class="Bound">s</a> <a id="7489" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">∶</a> <a id="7491" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="7495" href="Tactic.Cong.html#7446" class="Bound">i</a> <a id="7497" class="Symbol">(</a><a id="7498" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7508" href="Tactic.Cong.html#7432" class="Bound">ϕ</a> <a id="7510" href="Tactic.Cong.html#7448" class="Bound">a</a> <a id="7512" href="Tactic.Cong.html#7469" class="Bound">a&#39;</a><a id="7514" class="Symbol">)</a> <a id="7516" href="Reflection.AST.Term.html#2159" class="InductiveConstructor Operator">]</a> <a id="7518" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7528" class="Symbol">(</a><a id="7529" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="7533" href="Tactic.Cong.html#7432" class="Bound">ϕ</a><a id="7534" class="Symbol">)</a> <a id="7536" href="Tactic.Cong.html#7452" class="Bound">b</a> <a id="7538" href="Tactic.Cong.html#7474" class="Bound">b&#39;</a>
  <a id="7543" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7553" href="Tactic.Cong.html#7553" class="Bound">ϕ</a> <a id="7555" class="Symbol">(</a><a id="7556" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7561" class="Symbol">(</a><a id="7562" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="7566" href="Tactic.Cong.html#7566" class="Bound">t</a><a id="7567" class="Symbol">))</a> <a id="7570" class="Symbol">(</a><a id="7571" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7576" class="Symbol">(</a><a id="7577" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="7581" href="Tactic.Cong.html#7581" class="Bound">t&#39;</a><a id="7583" class="Symbol">))</a> <a id="7586" class="Symbol">=</a>
    <a id="7592" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7597" class="Symbol">(</a><a id="7598" href="Agda.Builtin.Reflection.html#5630" class="InductiveConstructor">set</a> <a id="7602" class="Symbol">(</a><a id="7603" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7613" href="Tactic.Cong.html#7553" class="Bound">ϕ</a> <a id="7615" href="Tactic.Cong.html#7566" class="Bound">t</a> <a id="7617" href="Tactic.Cong.html#7581" class="Bound">t&#39;</a><a id="7619" class="Symbol">))</a>
  <a id="7624" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7634" href="Tactic.Cong.html#7634" class="Bound">ϕ</a> <a id="7636" class="Symbol">(</a><a id="7637" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7642" class="Symbol">(</a><a id="7643" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="7647" href="Tactic.Cong.html#7647" class="Bound">n</a><a id="7648" class="Symbol">))</a> <a id="7651" class="Symbol">(</a><a id="7652" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7657" class="Symbol">(</a><a id="7658" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="7662" href="Tactic.Cong.html#7662" class="Bound">n&#39;</a><a id="7664" class="Symbol">))</a> <a id="7667" class="Keyword">with</a> <a id="7672" href="Tactic.Cong.html#7647" class="Bound">n</a> <a id="7674" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="7679" href="Tactic.Cong.html#7662" class="Bound">n&#39;</a>
  <a id="7684" class="Symbol">...</a> <a id="7688" class="Symbol">|</a> <a id="7690" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7696" class="Symbol">=</a> <a id="7698" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7703" class="Symbol">(</a><a id="7704" href="Agda.Builtin.Reflection.html#5660" class="InductiveConstructor">lit</a> <a id="7708" class="Bound">n</a><a id="7709" class="Symbol">)</a>
  <a id="7713" class="Symbol">...</a> <a id="7717" class="Symbol">|</a> <a id="7719" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7725" class="Symbol">=</a> <a id="7727" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7731" class="Bound">ϕ</a> <a id="7733" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7738" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7748" href="Tactic.Cong.html#7748" class="Bound">ϕ</a> <a id="7750" class="Symbol">(</a><a id="7751" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7756" class="Symbol">(</a><a id="7757" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="7765" href="Tactic.Cong.html#7765" class="Bound">n</a><a id="7766" class="Symbol">))</a> <a id="7769" class="Symbol">(</a><a id="7770" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7775" class="Symbol">(</a><a id="7776" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="7784" href="Tactic.Cong.html#7784" class="Bound">n&#39;</a><a id="7786" class="Symbol">))</a> <a id="7789" class="Keyword">with</a> <a id="7794" href="Tactic.Cong.html#7765" class="Bound">n</a> <a id="7796" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="7801" href="Tactic.Cong.html#7784" class="Bound">n&#39;</a>
  <a id="7806" class="Symbol">...</a> <a id="7810" class="Symbol">|</a> <a id="7812" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7818" class="Symbol">=</a> <a id="7820" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7825" class="Symbol">(</a><a id="7826" href="Agda.Builtin.Reflection.html#5719" class="InductiveConstructor">propLit</a> <a id="7834" class="Bound">n</a><a id="7835" class="Symbol">)</a>
  <a id="7839" class="Symbol">...</a> <a id="7843" class="Symbol">|</a> <a id="7845" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7851" class="Symbol">=</a> <a id="7853" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7857" class="Bound">ϕ</a> <a id="7859" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7864" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7874" href="Tactic.Cong.html#7874" class="Bound">ϕ</a> <a id="7876" class="Symbol">(</a><a id="7877" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7882" class="Symbol">(</a><a id="7883" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="7887" href="Tactic.Cong.html#7887" class="Bound">n</a><a id="7888" class="Symbol">))</a> <a id="7891" class="Symbol">(</a><a id="7892" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7897" class="Symbol">(</a><a id="7898" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="7902" href="Tactic.Cong.html#7902" class="Bound">n&#39;</a><a id="7904" class="Symbol">))</a> <a id="7907" class="Keyword">with</a> <a id="7912" href="Tactic.Cong.html#7887" class="Bound">n</a> <a id="7914" href="Data.Nat.Base.html#1289" class="Primitive Operator">ℕ.≡ᵇ</a> <a id="7919" href="Tactic.Cong.html#7902" class="Bound">n&#39;</a>
  <a id="7924" class="Symbol">...</a> <a id="7928" class="Symbol">|</a> <a id="7930" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="7936" class="Symbol">=</a> <a id="7938" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7943" class="Symbol">(</a><a id="7944" href="Agda.Builtin.Reflection.html#5748" class="InductiveConstructor">inf</a> <a id="7948" class="Bound">n</a><a id="7949" class="Symbol">)</a>
  <a id="7953" class="Symbol">...</a> <a id="7957" class="Symbol">|</a> <a id="7959" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="7965" class="Symbol">=</a> <a id="7967" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="7971" class="Bound">ϕ</a> <a id="7973" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="7978" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="7988" href="Tactic.Cong.html#7988" class="Bound">ϕ</a> <a id="7990" class="Symbol">(</a><a id="7991" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="7996" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a><a id="8003" class="Symbol">)</a> <a id="8005" class="Symbol">(</a><a id="8006" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="8011" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a><a id="8018" class="Symbol">)</a> <a id="8020" class="Symbol">=</a>
    <a id="8026" href="Agda.Builtin.Reflection.html#5477" class="InductiveConstructor">sort</a> <a id="8031" href="Agda.Builtin.Reflection.html#5777" class="InductiveConstructor">unknown</a>
  <a id="8041" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="8051" href="Tactic.Cong.html#8051" class="Bound">ϕ</a> <a id="8053" class="Symbol">(</a><a id="8054" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="8058" href="Tactic.Cong.html#8058" class="Bound">l</a><a id="8059" class="Symbol">)</a> <a id="8061" class="Symbol">(</a><a id="8062" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="8066" href="Tactic.Cong.html#8066" class="Bound">l&#39;</a><a id="8068" class="Symbol">)</a> <a id="8070" class="Keyword">with</a> <a id="8075" href="Tactic.Cong.html#8058" class="Bound">l</a> <a id="8077" href="Reflection.AST.Literal.html#3506" class="Function Operator">Literal.≡ᵇ</a> <a id="8088" href="Tactic.Cong.html#8066" class="Bound">l&#39;</a>
  <a id="8093" class="Symbol">...</a> <a id="8097" class="Symbol">|</a> <a id="8099" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8105" class="Symbol">=</a> <a id="8107" href="Agda.Builtin.Reflection.html#5509" class="InductiveConstructor">lit</a> <a id="8111" class="Bound">l</a>
  <a id="8115" class="Symbol">...</a> <a id="8119" class="Symbol">|</a> <a id="8121" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="8127" class="Symbol">=</a> <a id="8129" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="8133" class="Bound">ϕ</a> <a id="8135" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8140" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="8150" href="Tactic.Cong.html#8150" class="Bound">ϕ</a> <a id="8152" class="Symbol">(</a><a id="8153" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8158" href="Tactic.Cong.html#8158" class="Bound">x</a> <a id="8160" href="Tactic.Cong.html#8160" class="Bound">args</a><a id="8164" class="Symbol">)</a> <a id="8166" class="Symbol">(</a><a id="8167" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8172" href="Tactic.Cong.html#8172" class="Bound">x&#39;</a> <a id="8175" href="Tactic.Cong.html#8175" class="Bound">args&#39;</a><a id="8180" class="Symbol">)</a> <a id="8182" class="Keyword">with</a> <a id="8187" href="Tactic.Cong.html#8158" class="Bound">x</a> <a id="8189" href="Reflection.AST.Meta.html#815" class="Primitive Operator">Meta.≡ᵇ</a> <a id="8197" href="Tactic.Cong.html#8172" class="Bound">x&#39;</a> <a id="8200" class="Symbol">|</a> <a id="8202" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="8216" href="Tactic.Cong.html#8150" class="Bound">ϕ</a> <a id="8218" href="Tactic.Cong.html#8160" class="Bound">args</a> <a id="8223" href="Tactic.Cong.html#8175" class="Bound">args&#39;</a>
  <a id="8231" class="Symbol">...</a> <a id="8235" class="Symbol">|</a> <a id="8237" class="Symbol">_</a>     <a id="8243" class="Symbol">|</a> <a id="8245" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>    <a id="8256" class="Symbol">=</a> <a id="8258" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="8262" class="Bound">ϕ</a> <a id="8264" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8269" class="CatchallClause Symbol">...</a><a id="8272" class="CatchallClause"> </a><a id="8273" class="CatchallClause Symbol">|</a><a id="8274" class="CatchallClause"> </a><a id="8275" href="Agda.Builtin.Bool.html#192" class="CatchallClause InductiveConstructor">false</a><a id="8280" class="CatchallClause"> </a><a id="8281" class="CatchallClause Symbol">|</a><a id="8282" class="CatchallClause"> </a><a id="8283" class="CatchallClause Symbol">_</a>          <a id="8294" class="Symbol">=</a> <a id="8296" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="8300" class="Bound">ϕ</a> <a id="8302" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8307" class="Symbol">...</a> <a id="8311" class="Symbol">|</a> <a id="8313" href="Agda.Builtin.Bool.html#198" class="InductiveConstructor">true</a>  <a id="8319" class="Symbol">|</a> <a id="8321" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8326" href="Tactic.Cong.html#8326" class="Bound">uargs</a> <a id="8332" class="Symbol">=</a> <a id="8334" href="Agda.Builtin.Reflection.html#5544" class="InductiveConstructor">meta</a> <a id="8339" class="Bound">x</a> <a id="8341" href="Tactic.Cong.html#8326" class="Bound">uargs</a>
  <a id="8349" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="8359" href="Tactic.Cong.html#8359" class="Bound">ϕ</a> <a id="8361" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a> <a id="8369" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a> <a id="8377" class="Symbol">=</a> <a id="8379" href="Agda.Builtin.Reflection.html#5594" class="InductiveConstructor">unknown</a>
  <a id="8389" href="Tactic.Cong.html#6096" class="CatchallClause Function">antiUnify</a><a id="8398" class="CatchallClause"> </a><a id="8399" href="Tactic.Cong.html#8399" class="CatchallClause Bound">ϕ</a><a id="8400" class="CatchallClause"> </a><a id="8401" class="CatchallClause Symbol">_</a><a id="8402" class="CatchallClause"> </a><a id="8403" class="CatchallClause Symbol">_</a> <a id="8405" class="Symbol">=</a> <a id="8407" href="Agda.Builtin.Reflection.html#5138" class="InductiveConstructor">var</a> <a id="8411" href="Tactic.Cong.html#8399" class="Bound">ϕ</a> <a id="8413" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>

  <a id="8419" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="8433" href="Tactic.Cong.html#8433" class="Bound">ϕ</a> <a id="8435" class="Symbol">(</a><a id="8436" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="8440" href="Tactic.Cong.html#8440" class="Bound">i</a> <a id="8442" href="Tactic.Cong.html#8442" class="Bound">t</a> <a id="8444" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8446" href="Tactic.Cong.html#8446" class="Bound">args</a><a id="8450" class="Symbol">)</a> <a id="8452" class="Symbol">(</a><a id="8453" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="8457" class="Symbol">_</a> <a id="8459" href="Tactic.Cong.html#8459" class="Bound">t&#39;</a> <a id="8462" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="8464" href="Tactic.Cong.html#8464" class="Bound">args&#39;</a><a id="8469" class="Symbol">)</a> <a id="8471" class="Symbol">=</a>
    <a id="8477" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="8487" class="Symbol">(</a><a id="8488" href="Agda.Builtin.Reflection.html#3732" class="InductiveConstructor">arg</a> <a id="8492" href="Tactic.Cong.html#8440" class="Bound">i</a> <a id="8494" class="Symbol">(</a><a id="8495" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="8505" href="Tactic.Cong.html#8433" class="Bound">ϕ</a> <a id="8507" href="Tactic.Cong.html#8442" class="Bound">t</a> <a id="8509" href="Tactic.Cong.html#8459" class="Bound">t&#39;</a><a id="8511" class="Symbol">)</a> <a id="8513" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷_</a><a id="8515" class="Symbol">)</a> <a id="8517" class="Symbol">(</a><a id="8518" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="8532" href="Tactic.Cong.html#8433" class="Bound">ϕ</a> <a id="8534" href="Tactic.Cong.html#8446" class="Bound">args</a> <a id="8539" href="Tactic.Cong.html#8464" class="Bound">args&#39;</a><a id="8544" class="Symbol">)</a>
  <a id="8548" href="Tactic.Cong.html#6140" class="Function">antiUnifyArgs</a> <a id="8562" href="Tactic.Cong.html#8562" class="Bound">ϕ</a> <a id="8564" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8567" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="8570" class="Symbol">=</a>
    <a id="8576" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8581" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="8586" href="Tactic.Cong.html#6140" class="CatchallClause Function">antiUnifyArgs</a><a id="8599" class="CatchallClause"> </a><a id="8600" href="Tactic.Cong.html#8600" class="CatchallClause Bound">ϕ</a><a id="8601" class="CatchallClause"> </a><a id="8602" class="CatchallClause Symbol">_</a><a id="8603" class="CatchallClause"> </a><a id="8604" class="CatchallClause Symbol">_</a> <a id="8606" class="Symbol">=</a>
    <a id="8612" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="8623" href="Tactic.Cong.html#6266" class="Function">antiUnifyClause</a> <a id="8639" href="Tactic.Cong.html#8639" class="Bound">ϕ</a> <a id="8641" class="Symbol">(</a><a id="8642" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="8649" href="Tactic.Cong.html#8649" class="Bound">Γ</a> <a id="8651" href="Tactic.Cong.html#8651" class="Bound">pats</a> <a id="8656" href="Tactic.Cong.html#8656" class="Bound">t</a><a id="8657" class="Symbol">)</a> <a id="8659" class="Symbol">(</a><a id="8660" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="8667" href="Tactic.Cong.html#8667" class="Bound">Δ</a> <a id="8669" href="Tactic.Cong.html#8669" class="Bound">pats&#39;</a> <a id="8675" href="Tactic.Cong.html#8675" class="Bound">t&#39;</a><a id="8677" class="Symbol">)</a> <a id="8679" class="Symbol">=</a>
    <a id="8685" href="Data.Maybe.Base.html#2379" class="Function">Maybe.when</a> <a id="8696" class="Symbol">((</a><a id="8698" href="Tactic.Cong.html#8649" class="Bound">Γ</a> <a id="8700" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="8704" href="Tactic.Cong.html#8667" class="Bound">Δ</a><a id="8705" class="Symbol">)</a> <a id="8707" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="8709" class="Symbol">(</a><a id="8710" href="Tactic.Cong.html#8651" class="Bound">pats</a> <a id="8715" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="8719" href="Tactic.Cong.html#8669" class="Bound">pats&#39;</a><a id="8724" class="Symbol">))</a>
      <a id="8733" class="Keyword">let</a> <a id="8737" class="Symbol">(</a><a id="8738" href="Tactic.Cong.html#8738" class="Bound">upats</a> <a id="8744" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="8746" href="Tactic.Cong.html#8746" class="Bound">ϕ&#39;</a><a id="8748" class="Symbol">)</a> <a id="8750" class="Symbol">=</a> <a id="8752" href="Tactic.Cong.html#3230" class="Function">patternsDescend</a> <a id="8768" href="Tactic.Cong.html#8639" class="Bound">ϕ</a> <a id="8770" href="Tactic.Cong.html#8651" class="Bound">pats</a>
      <a id="8781" class="Keyword">in</a> <a id="8784" href="Agda.Builtin.Reflection.html#6106" class="InductiveConstructor">clause</a> <a id="8791" href="Tactic.Cong.html#8649" class="Bound">Γ</a> <a id="8793" href="Tactic.Cong.html#8738" class="Bound">upats</a> <a id="8799" class="Symbol">(</a><a id="8800" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="8810" href="Tactic.Cong.html#8746" class="Bound">ϕ&#39;</a> <a id="8813" href="Tactic.Cong.html#8656" class="Bound">t</a> <a id="8815" href="Tactic.Cong.html#8675" class="Bound">t&#39;</a><a id="8817" class="Symbol">)</a>
  <a id="8821" href="Tactic.Cong.html#6266" class="Function">antiUnifyClause</a> <a id="8837" href="Tactic.Cong.html#8837" class="Bound">ϕ</a> <a id="8839" class="Symbol">(</a><a id="8840" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="8854" href="Tactic.Cong.html#8854" class="Bound">Γ</a> <a id="8856" href="Tactic.Cong.html#8856" class="Bound">pats</a><a id="8860" class="Symbol">)</a> <a id="8862" class="Symbol">(</a><a id="8863" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="8877" href="Tactic.Cong.html#8877" class="Bound">Δ</a> <a id="8879" href="Tactic.Cong.html#8879" class="Bound">pats&#39;</a><a id="8884" class="Symbol">)</a> <a id="8886" class="Symbol">=</a>
    <a id="8892" href="Data.Maybe.Base.html#2379" class="Function">Maybe.when</a> <a id="8903" class="Symbol">((</a><a id="8905" href="Tactic.Cong.html#8854" class="Bound">Γ</a> <a id="8907" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="8911" href="Tactic.Cong.html#8877" class="Bound">Δ</a><a id="8912" class="Symbol">)</a> <a id="8914" href="Data.Bool.Base.html#1005" class="Function Operator">∧</a> <a id="8916" class="Symbol">(</a><a id="8917" href="Tactic.Cong.html#8856" class="Bound">pats</a> <a id="8922" href="Reflection.AST.AlphaEquality.html#1434" class="Field Operator">=α=</a> <a id="8926" href="Tactic.Cong.html#8879" class="Bound">pats&#39;</a><a id="8931" class="Symbol">))</a> <a id="8934" href="Function.Base.html#1993" class="Function Operator">$</a>
      <a id="8942" href="Agda.Builtin.Reflection.html#6188" class="InductiveConstructor">absurd-clause</a> <a id="8956" href="Tactic.Cong.html#8854" class="Bound">Γ</a> <a id="8958" href="Tactic.Cong.html#8856" class="Bound">pats</a>
  <a id="8965" href="Tactic.Cong.html#6266" class="CatchallClause Function">antiUnifyClause</a><a id="8980" class="CatchallClause"> </a><a id="8981" href="Tactic.Cong.html#8981" class="CatchallClause Bound">ϕ</a><a id="8982" class="CatchallClause"> </a><a id="8983" class="CatchallClause Symbol">_</a><a id="8984" class="CatchallClause"> </a><a id="8985" class="CatchallClause Symbol">_</a> <a id="8987" class="Symbol">=</a>
    <a id="8993" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

  <a id="9004" href="Tactic.Cong.html#6207" class="Function">antiUnifyClauses</a> <a id="9021" href="Tactic.Cong.html#9021" class="Bound">ϕ</a> <a id="9023" class="Symbol">(</a><a id="9024" href="Tactic.Cong.html#9024" class="Bound">c</a> <a id="9026" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9028" href="Tactic.Cong.html#9028" class="Bound">cs</a><a id="9030" class="Symbol">)</a> <a id="9032" class="Symbol">(</a><a id="9033" href="Tactic.Cong.html#9033" class="Bound">c&#39;</a> <a id="9036" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="9038" href="Tactic.Cong.html#9038" class="Bound">cs&#39;</a><a id="9041" class="Symbol">)</a> <a id="9043" class="Symbol">=</a>
    <a id="9049" href="Data.Maybe.Base.html#2022" class="Function">Maybe.ap</a> <a id="9058" class="Symbol">(</a><a id="9059" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="9069" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="9073" class="Symbol">(</a><a id="9074" href="Tactic.Cong.html#6266" class="Function">antiUnifyClause</a> <a id="9090" href="Tactic.Cong.html#9021" class="Bound">ϕ</a> <a id="9092" href="Tactic.Cong.html#9024" class="Bound">c</a> <a id="9094" href="Tactic.Cong.html#9033" class="Bound">c&#39;</a><a id="9096" class="Symbol">))</a> <a id="9099" class="Symbol">(</a><a id="9100" href="Tactic.Cong.html#6207" class="Function">antiUnifyClauses</a> <a id="9117" href="Tactic.Cong.html#9021" class="Bound">ϕ</a> <a id="9119" href="Tactic.Cong.html#9028" class="Bound">cs</a> <a id="9122" href="Tactic.Cong.html#9038" class="Bound">cs&#39;</a><a id="9125" class="Symbol">)</a>
  <a id="9129" href="Tactic.Cong.html#6207" class="CatchallClause Function">antiUnifyClauses</a><a id="9145" class="CatchallClause"> </a><a id="9146" href="Tactic.Cong.html#9146" class="CatchallClause Bound">ϕ</a><a id="9147" class="CatchallClause"> </a><a id="9148" class="CatchallClause Symbol">_</a><a id="9149" class="CatchallClause"> </a><a id="9150" class="CatchallClause Symbol">_</a> <a id="9152" class="Symbol">=</a>
    <a id="9158" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="9163" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>


<a id="9168" class="Comment">------------------------------------------------------------------------</a>
<a id="9241" class="Comment">-- Rewriting</a>
<a id="9254" class="Comment">------------------------------------------------------------------------</a>

<a id="9328" class="Keyword">macro</a>
  <a id="cong!"></a><a id="9336" href="Tactic.Cong.html#9336" class="Macro">cong!</a> <a id="9342" class="Symbol">:</a> <a id="9344" class="Symbol">∀</a> <a id="9346" class="Symbol">{</a><a id="9347" href="Tactic.Cong.html#9347" class="Bound">a</a><a id="9348" class="Symbol">}</a> <a id="9350" class="Symbol">{</a><a id="9351" href="Tactic.Cong.html#9351" class="Bound">A</a> <a id="9353" class="Symbol">:</a> <a id="9355" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="9359" href="Tactic.Cong.html#9347" class="Bound">a</a><a id="9360" class="Symbol">}</a> <a id="9362" class="Symbol">{</a><a id="9363" href="Tactic.Cong.html#9363" class="Bound">x</a> <a id="9365" href="Tactic.Cong.html#9365" class="Bound">y</a> <a id="9367" class="Symbol">:</a> <a id="9369" href="Tactic.Cong.html#9351" class="Bound">A</a><a id="9370" class="Symbol">}</a> <a id="9372" class="Symbol">→</a> <a id="9374" href="Tactic.Cong.html#9363" class="Bound">x</a> <a id="9376" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="9378" href="Tactic.Cong.html#9365" class="Bound">y</a> <a id="9380" class="Symbol">→</a> <a id="9382" href="Agda.Builtin.Reflection.html#4993" class="Datatype">Term</a> <a id="9387" class="Symbol">→</a> <a id="9389" href="Agda.Builtin.Reflection.html#8617" class="Postulate">TC</a> <a id="9392" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a>
  <a id="9396" href="Tactic.Cong.html#9336" class="Macro">cong!</a> <a id="9402" href="Tactic.Cong.html#9402" class="Bound">x≡y</a> <a id="9406" href="Tactic.Cong.html#9406" class="Bound">hole</a> <a id="9411" class="Symbol">=</a>
    <a id="9417" class="Comment">-- NOTE: We avoid doing normalisation here as this tactic</a>
    <a id="9479" class="Comment">-- is mainly meant for equational reasoning. In that context,</a>
    <a id="9545" class="Comment">-- the endpoints of the equality are already specified in</a>
    <a id="9607" class="Comment">-- the form that the -- programmer expects them to be in,</a>
    <a id="9669" class="Comment">-- so normalising buys us nothing.</a>
    <a id="9708" href="Agda.Builtin.Reflection.html#10159" class="Postulate">withNormalisation</a> <a id="9726" href="Agda.Builtin.Bool.html#192" class="InductiveConstructor">false</a> <a id="9732" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="9734" class="Keyword">do</a>
      <a id="9743" href="Tactic.Cong.html#9743" class="Bound">goal</a> <a id="9748" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="9750" href="Agda.Builtin.Reflection.html#8893" class="Postulate">inferType</a> <a id="9760" href="Tactic.Cong.html#9406" class="Bound">hole</a>
      <a id="9771" href="Tactic.Cong.html#9771" class="Bound">eqGoal</a> <a id="9778" href="Reflection.TCM.Syntax.html#623" class="Function Operator">←</a> <a id="9780" href="Tactic.Cong.html#4554" class="Function">destructEqualityGoal</a> <a id="9801" href="Tactic.Cong.html#9743" class="Bound">goal</a>
      <a id="9812" class="Keyword">let</a> <a id="9816" href="Tactic.Cong.html#9816" class="Bound">makeTerm</a> <a id="9825" class="Symbol">=</a> <a id="9827" class="Symbol">λ</a> <a id="9829" href="Tactic.Cong.html#9829" class="Bound">lhs</a> <a id="9833" href="Tactic.Cong.html#9833" class="Bound">rhs</a> <a id="9837" class="Symbol">→</a> <a id="9839" href="Tactic.Cong.html#4909" class="Function">`cong</a> <a id="9845" href="Tactic.Cong.html#9771" class="Bound">eqGoal</a> <a id="9852" class="Symbol">(</a><a id="9853" href="Tactic.Cong.html#6096" class="Function">antiUnify</a> <a id="9863" class="Number">0</a> <a id="9865" href="Tactic.Cong.html#9829" class="Bound">lhs</a> <a id="9869" href="Tactic.Cong.html#9833" class="Bound">rhs</a><a id="9872" class="Symbol">)</a> <a id="9874" href="Tactic.Cong.html#9402" class="Bound">x≡y</a>
      <a id="9884" class="Keyword">let</a> <a id="9888" href="Tactic.Cong.html#9888" class="Bound">lhs</a> <a id="9892" class="Symbol">=</a> <a id="9894" href="Tactic.Cong.html#4519" class="Field">EqualityGoal.lhs</a> <a id="9911" href="Tactic.Cong.html#9771" class="Bound">eqGoal</a>
      <a id="9924" class="Keyword">let</a> <a id="9928" href="Tactic.Cong.html#9928" class="Bound">rhs</a> <a id="9932" class="Symbol">=</a> <a id="9934" href="Tactic.Cong.html#4538" class="Field">EqualityGoal.rhs</a> <a id="9951" href="Tactic.Cong.html#9771" class="Bound">eqGoal</a>
      <a id="9964" class="Keyword">let</a> <a id="9968" href="Tactic.Cong.html#9968" class="Bound">term</a> <a id="9973" class="Symbol">=</a> <a id="9975" href="Tactic.Cong.html#9816" class="Bound">makeTerm</a> <a id="9984" href="Tactic.Cong.html#9888" class="Bound">lhs</a> <a id="9988" href="Tactic.Cong.html#9928" class="Bound">rhs</a>
      <a id="9998" class="Keyword">let</a> <a id="10002" href="Tactic.Cong.html#10002" class="Bound">symTerm</a> <a id="10010" class="Symbol">=</a> <a id="10012" href="Tactic.Cong.html#9816" class="Bound">makeTerm</a> <a id="10021" href="Tactic.Cong.html#9928" class="Bound">rhs</a> <a id="10025" href="Tactic.Cong.html#9888" class="Bound">lhs</a>
      <a id="10035" class="Keyword">let</a> <a id="10039" href="Tactic.Cong.html#10039" class="Bound">uni</a> <a id="10043" class="Symbol">=</a> <a id="10045" href="Reflection.TCM.Syntax.html#623" class="Function Operator">_&gt;&gt;=</a> <a id="10050" href="Function.Base.html#1657" class="Function">flip</a> <a id="10055" href="Agda.Builtin.Reflection.html#8790" class="Postulate">unify</a> <a id="10061" href="Tactic.Cong.html#9406" class="Bound">hole</a>
      <a id="10072" class="Comment">-- When using ⌞_⌟ with ≡⟨ ... ⟨, (uni term) fails and</a>
      <a id="10132" class="Comment">-- (uni symTerm) succeeds.</a>
      <a id="10165" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a> <a id="10173" class="Symbol">(</a><a id="10174" href="Tactic.Cong.html#10039" class="Bound">uni</a> <a id="10178" href="Tactic.Cong.html#9968" class="Bound">term</a><a id="10182" class="Symbol">)</a> <a id="10184" href="Function.Base.html#1993" class="Function Operator">$</a>
        <a id="10194" href="Agda.Builtin.Reflection.html#9044" class="Postulate">catchTC</a> <a id="10202" class="Symbol">(</a><a id="10203" href="Tactic.Cong.html#10039" class="Bound">uni</a> <a id="10207" href="Tactic.Cong.html#10002" class="Bound">symTerm</a><a id="10214" class="Symbol">)</a> <a id="10216" href="Function.Base.html#1993" class="Function Operator">$</a> <a id="10218" class="Keyword">do</a>
          <a id="10231" class="Comment">-- If we failed because of unresolved metas, restart.</a>
          <a id="10295" href="Reflection.TCM.Utilities.html#709" class="Function">blockOnMetas</a> <a id="10308" href="Tactic.Cong.html#9743" class="Bound">goal</a>
          <a id="10323" class="Comment">-- If we failed for a different reason, show an error.</a>
          <a id="10388" href="Tactic.Cong.html#4035" class="Function">unificationError</a> <a id="10405" href="Tactic.Cong.html#9968" class="Bound">term</a> <a id="10410" href="Tactic.Cong.html#10002" class="Bound">symTerm</a></pre></body></html>


==> anc/html/Teacher-Characterization.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Teacher-Characterization (Teacher-Characterization)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Teacher-Characterization</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Symbol">as</a> <a id="46" class="Module">L</a>

<a id="49" class="Keyword">open</a> <a id="54" class="Keyword">import</a> <a id="61" href="Data.Empty.html" class="Module">Data.Empty</a>
<a id="72" class="Keyword">open</a> <a id="77" class="Keyword">import</a> <a id="84" href="Data.Unit.html" class="Module">Data.Unit</a>
<a id="94" class="Keyword">open</a> <a id="99" class="Keyword">import</a> <a id="106" href="Data.List.html" class="Module">Data.List</a>
<a id="116" class="Keyword">open</a> <a id="121" class="Keyword">import</a> <a id="128" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="137" class="Keyword">hiding</a> <a id="144" class="Symbol">(</a><a id="145" href="Data.Sum.Base.html#1253" class="Function">map</a><a id="148" class="Symbol">)</a>
<a id="150" class="Keyword">open</a> <a id="155" class="Keyword">import</a> <a id="162" href="Data.Maybe.html" class="Module">Data.Maybe</a> <a id="173" class="Keyword">hiding</a> <a id="180" class="Symbol">(</a><a id="181" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="184" class="Symbol">)</a>
<a id="186" class="Keyword">open</a> <a id="191" class="Keyword">import</a> <a id="198" href="Data.Product.html" class="Module">Data.Product</a> <a id="211" class="Keyword">hiding</a> <a id="218" class="Symbol">(</a><a id="219" href="Data.Product.Base.html#2173" class="Function">map</a><a id="222" class="Symbol">)</a>
<a id="224" class="Keyword">open</a> <a id="229" class="Keyword">import</a> <a id="236" href="Function.Base.html" class="Module">Function.Base</a>

<a id="251" class="Keyword">open</a> <a id="256" class="Keyword">import</a> <a id="263" href="Game-Basics.html" class="Module">Game-Basics</a>

<a id="276" class="Keyword">module</a> <a id="283" href="Teacher-Characterization.html" class="Module">Teacher-Characterization</a>
       <a id="315" class="Symbol">(</a><a id="316" href="Teacher-Characterization.html#316" class="Bound">F</a> <a id="318" class="Symbol">:</a> <a id="320" href="Game-Basics.html#349" class="Function">Game-Type</a><a id="329" class="Symbol">)</a>
       <a id="338" class="Symbol">(</a><a id="339" href="Teacher-Characterization.html#339" class="Bound">TeacherType</a> <a id="351" class="Symbol">:</a> <a id="353" class="Symbol">∀</a> <a id="355" href="Teacher-Characterization.html#355" class="Bound">ℓ</a> <a id="357" class="Symbol">→</a> <a id="359" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="363" class="Symbol">(</a><a id="364" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="368" href="Teacher-Characterization.html#355" class="Bound">ℓ</a><a id="369" class="Symbol">))</a>
       <a id="379" class="Keyword">where</a>

<a id="386" class="Keyword">private</a>
  <a id="396" class="Keyword">variable</a>
    <a id="409" href="Teacher-Characterization.html#409" class="Generalizable">ℓr</a> <a id="412" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a> <a id="414" href="Teacher-Characterization.html#414" class="Generalizable">ℓ&#39;</a> <a id="417" class="Symbol">:</a> <a id="419" href="Agda.Primitive.html#742" class="Postulate">Level</a>

<a id="426" class="Keyword">infix</a> <a id="432" class="Number">4</a> <a id="434" href="Teacher-Characterization.html#440" class="Function Operator">_==&gt;_</a>
<a id="_==&gt;_"></a><a id="440" href="Teacher-Characterization.html#440" class="Function Operator">_==&gt;_</a> <a id="446" class="Symbol">:</a> <a id="448" class="Symbol">∀</a> <a id="450" class="Symbol">{</a><a id="451" href="Teacher-Characterization.html#451" class="Bound">ℓ</a><a id="452" class="Symbol">}</a> <a id="454" class="Symbol">→</a> <a id="456" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="461" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="465" class="Symbol">→</a> <a id="467" class="Symbol">(</a><a id="468" href="Teacher-Characterization.html#468" class="Bound">Y</a> <a id="470" class="Symbol">:</a> <a id="472" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="476" href="Teacher-Characterization.html#451" class="Bound">ℓ</a><a id="477" class="Symbol">)</a> <a id="479" class="Symbol">→</a> <a id="481" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="485" href="Teacher-Characterization.html#451" class="Bound">ℓ</a>
<a id="487" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="490" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="494" href="Teacher-Characterization.html#494" class="Bound">Y</a> <a id="496" class="Symbol">=</a> <a id="498" href="Teacher-Characterization.html#494" class="Bound">Y</a>
<a id="500" class="Symbol">(</a><a id="501" href="Teacher-Characterization.html#501" class="Bound">X</a> <a id="503" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="505" href="Teacher-Characterization.html#505" class="Bound">cs</a><a id="507" class="Symbol">)</a> <a id="509" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="513" href="Teacher-Characterization.html#513" class="Bound">Y</a> <a id="515" class="Symbol">=</a> <a id="517" href="Teacher-Characterization.html#501" class="Bound">X</a> <a id="519" class="Symbol">→</a> <a id="521" href="Teacher-Characterization.html#505" class="Bound">cs</a> <a id="524" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="528" href="Teacher-Characterization.html#513" class="Bound">Y</a>

<a id="_==&gt;-flip_"></a><a id="531" href="Teacher-Characterization.html#531" class="Function Operator">_==&gt;-flip_</a> <a id="542" class="Symbol">:</a> <a id="544" class="Symbol">(</a><a id="545" href="Teacher-Characterization.html#545" class="Bound">Args</a> <a id="550" class="Symbol">:</a> <a id="552" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="557" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="560" class="Symbol">)</a> <a id="562" class="Symbol">→</a> <a id="564" class="Symbol">{</a><a id="565" href="Teacher-Characterization.html#565" class="Bound">Y</a> <a id="567" class="Symbol">:</a> <a id="569" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="573" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a><a id="574" class="Symbol">}</a> <a id="576" class="Symbol">→</a> <a id="578" class="Symbol">{</a><a id="579" href="Teacher-Characterization.html#579" class="Bound">X</a> <a id="581" class="Symbol">:</a> <a id="583" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="587" href="Teacher-Characterization.html#414" class="Generalizable">ℓ&#39;</a><a id="589" class="Symbol">}</a>
             <a id="604" class="Symbol">→</a> <a id="606" class="Symbol">(</a><a id="607" href="Teacher-Characterization.html#579" class="Bound">X</a> <a id="609" class="Symbol">→</a> <a id="611" href="Teacher-Characterization.html#545" class="Bound">Args</a> <a id="616" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="620" href="Teacher-Characterization.html#565" class="Bound">Y</a><a id="621" class="Symbol">)</a>
             <a id="636" class="Symbol">→</a> <a id="638" class="Symbol">(</a><a id="639" href="Teacher-Characterization.html#545" class="Bound">Args</a> <a id="644" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="648" class="Symbol">(</a><a id="649" href="Teacher-Characterization.html#579" class="Bound">X</a> <a id="651" class="Symbol">→</a> <a id="653" href="Teacher-Characterization.html#565" class="Bound">Y</a><a id="654" class="Symbol">))</a>
<a id="657" href="Teacher-Characterization.html#531" class="Function Operator">_==&gt;-flip_</a> <a id="668" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="671" href="Teacher-Characterization.html#671" class="Bound">f</a> <a id="673" class="Symbol">=</a> <a id="675" href="Teacher-Characterization.html#671" class="Bound">f</a>
<a id="677" href="Teacher-Characterization.html#531" class="Function Operator">_==&gt;-flip_</a> <a id="688" class="Symbol">(</a><a id="689" href="Teacher-Characterization.html#689" class="Bound">Z</a> <a id="691" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="693" href="Teacher-Characterization.html#693" class="Bound">args</a><a id="697" class="Symbol">)</a> <a id="699" href="Teacher-Characterization.html#699" class="Bound">f</a> <a id="701" class="Symbol">=</a> <a id="703" class="Symbol">λ</a> <a id="705" href="Teacher-Characterization.html#705" class="Bound">z</a> <a id="707" class="Symbol">→</a> <a id="709" href="Teacher-Characterization.html#531" class="Function Operator">_==&gt;-flip_</a> <a id="720" href="Teacher-Characterization.html#693" class="Bound">args</a> <a id="725" class="Symbol">(λ</a> <a id="728" href="Teacher-Characterization.html#728" class="Bound">x</a> <a id="730" class="Symbol">→</a> <a id="732" href="Teacher-Characterization.html#699" class="Bound">f</a> <a id="734" href="Teacher-Characterization.html#728" class="Bound">x</a> <a id="736" href="Teacher-Characterization.html#705" class="Bound">z</a><a id="737" class="Symbol">)</a>

<a id="740" class="Comment">-- _==&gt;′_ : ∀ {ℓ ℓ&#39;} → List (Set ℓ) → (Y : Set (ℓ ⊔ ℓ&#39;)) → Set (ℓ ⊔ ℓ&#39;)</a>
<a id="812" class="Comment">-- _==&gt;′_ xs Y = (foldr (λ X Y → X → Y)) Y xs</a>

<a id="859" class="Keyword">data</a> <a id="Listω"></a><a id="864" href="Teacher-Characterization.html#864" class="Datatype">Listω</a>  <a id="871" class="Symbol">:</a> <a id="873" href="Agda.Primitive.html#512" class="Primitive">Setω₁</a> <a id="879" class="Keyword">where</a>
  <a id="Listω.[]"></a><a id="887" href="Teacher-Characterization.html#887" class="InductiveConstructor">[]</a> <a id="890" class="Symbol">:</a> <a id="892" href="Teacher-Characterization.html#864" class="Datatype">Listω</a>
  <a id="Listω._∷_"></a><a id="900" href="Teacher-Characterization.html#900" class="InductiveConstructor Operator">_∷_</a> <a id="904" class="Symbol">:</a> <a id="906" href="Agda.Primitive.html#512" class="Primitive">Setω</a> <a id="911" class="Symbol">→</a> <a id="913" href="Teacher-Characterization.html#864" class="Datatype">Listω</a> <a id="919" class="Symbol">→</a> <a id="921" href="Teacher-Characterization.html#864" class="Datatype">Listω</a>

<a id="_==&gt;-∘_"></a><a id="928" href="Teacher-Characterization.html#928" class="Function Operator">_==&gt;-∘_</a> <a id="936" class="Symbol">:</a> <a id="938" class="Symbol">∀</a> <a id="940" class="Symbol">{</a><a id="941" href="Teacher-Characterization.html#941" class="Bound">ℓ</a> <a id="943" href="Teacher-Characterization.html#943" class="Bound">ℓ&#39;</a><a id="945" class="Symbol">}</a> <a id="947" class="Symbol">→</a> <a id="949" class="Symbol">(</a><a id="950" href="Teacher-Characterization.html#950" class="Bound">args</a> <a id="955" class="Symbol">:</a> <a id="957" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="962" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="965" class="Symbol">)</a> <a id="967" class="Symbol">→</a> <a id="969" class="Symbol">{</a><a id="970" href="Teacher-Characterization.html#970" class="Bound">Y</a> <a id="972" class="Symbol">:</a> <a id="974" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="978" href="Teacher-Characterization.html#941" class="Bound">ℓ</a><a id="979" class="Symbol">}</a> <a id="981" class="Symbol">{</a><a id="982" href="Teacher-Characterization.html#982" class="Bound">Y&#39;</a> <a id="985" class="Symbol">:</a> <a id="987" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="991" href="Teacher-Characterization.html#943" class="Bound">ℓ&#39;</a><a id="993" class="Symbol">}</a> <a id="995" class="Symbol">→</a> <a id="997" class="Symbol">(</a><a id="998" href="Teacher-Characterization.html#970" class="Bound">Y</a> <a id="1000" class="Symbol">→</a> <a id="1002" href="Teacher-Characterization.html#982" class="Bound">Y&#39;</a><a id="1004" class="Symbol">)</a> <a id="1006" class="Symbol">→</a> <a id="1008" class="Symbol">(</a><a id="1009" href="Teacher-Characterization.html#950" class="Bound">args</a> <a id="1014" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="1018" href="Teacher-Characterization.html#970" class="Bound">Y</a><a id="1019" class="Symbol">)</a> <a id="1021" class="Symbol">→</a> <a id="1023" class="Symbol">(</a><a id="1024" href="Teacher-Characterization.html#950" class="Bound">args</a> <a id="1029" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="1033" href="Teacher-Characterization.html#982" class="Bound">Y&#39;</a><a id="1035" class="Symbol">)</a>
<a id="1037" class="Symbol">(</a><a id="1038" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1041" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="1047" href="Teacher-Characterization.html#1047" class="Bound">f</a><a id="1048" class="Symbol">)</a> <a id="1050" href="Teacher-Characterization.html#1050" class="Bound">g</a> <a id="1052" class="Symbol">=</a> <a id="1054" href="Teacher-Characterization.html#1047" class="Bound">f</a> <a id="1056" href="Teacher-Characterization.html#1050" class="Bound">g</a>
<a id="1058" class="Symbol">((</a><a id="1060" href="Teacher-Characterization.html#1060" class="Bound">X</a> <a id="1062" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1064" href="Teacher-Characterization.html#1064" class="Bound">XS</a><a id="1066" class="Symbol">)</a> <a id="1068" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="1074" href="Teacher-Characterization.html#1074" class="Bound">f</a><a id="1075" class="Symbol">)</a> <a id="1077" href="Teacher-Characterization.html#1077" class="Bound">g</a> <a id="1079" class="Symbol">=</a> <a id="1081" class="Symbol">λ</a> <a id="1083" class="Symbol">(</a><a id="1084" href="Teacher-Characterization.html#1084" class="Bound">x</a> <a id="1086" class="Symbol">:</a> <a id="1088" href="Teacher-Characterization.html#1060" class="Bound">X</a><a id="1089" class="Symbol">)</a> <a id="1091" class="Symbol">→</a> <a id="1093" class="Symbol">(</a><a id="1094" href="Teacher-Characterization.html#1064" class="Bound">XS</a> <a id="1097" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="1103" href="Teacher-Characterization.html#1074" class="Bound">f</a><a id="1104" class="Symbol">)</a> <a id="1106" class="Symbol">(</a><a id="1107" href="Teacher-Characterization.html#1077" class="Bound">g</a> <a id="1109" href="Teacher-Characterization.html#1084" class="Bound">x</a><a id="1110" class="Symbol">)</a>

<a id="_[×]_"></a><a id="1113" href="Teacher-Characterization.html#1113" class="Function Operator">_[×]_</a> <a id="1119" class="Symbol">:</a> <a id="1121" class="Symbol">∀</a> <a id="1123" class="Symbol">{</a><a id="1124" href="Teacher-Characterization.html#1124" class="Bound">ℓ</a><a id="1125" class="Symbol">}</a> <a id="1127" class="Symbol">→</a> <a id="1129" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1134" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1138" class="Symbol">→</a> <a id="1140" class="Symbol">(</a><a id="1141" href="Teacher-Characterization.html#1141" class="Bound">Y</a> <a id="1143" class="Symbol">:</a> <a id="1145" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1149" href="Teacher-Characterization.html#1124" class="Bound">ℓ</a><a id="1150" class="Symbol">)</a> <a id="1152" class="Symbol">→</a> <a id="1154" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1158" href="Teacher-Characterization.html#1124" class="Bound">ℓ</a>
<a id="1160" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1163" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1167" href="Teacher-Characterization.html#1167" class="Bound">Y</a> <a id="1169" class="Symbol">=</a> <a id="1171" href="Teacher-Characterization.html#1167" class="Bound">Y</a>
<a id="1173" class="Symbol">(</a><a id="1174" href="Teacher-Characterization.html#1174" class="Bound">x</a> <a id="1176" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1178" href="Teacher-Characterization.html#1178" class="Bound">xs</a><a id="1180" class="Symbol">)</a> <a id="1182" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1186" href="Teacher-Characterization.html#1186" class="Bound">Y</a> <a id="1188" class="Symbol">=</a> <a id="1190" href="Teacher-Characterization.html#1174" class="Bound">x</a> <a id="1192" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1194" class="Symbol">(</a><a id="1195" href="Teacher-Characterization.html#1178" class="Bound">xs</a> <a id="1198" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1202" href="Teacher-Characterization.html#1186" class="Bound">Y</a><a id="1203" class="Symbol">)</a>

<a id="[×]-map"></a><a id="1206" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="1214" class="Symbol">:</a> <a id="1216" class="Symbol">∀</a> <a id="1218" class="Symbol">{</a><a id="1219" href="Teacher-Characterization.html#1219" class="Bound">ℓ</a><a id="1220" class="Symbol">}</a> <a id="1222" class="Symbol">{</a><a id="1223" href="Teacher-Characterization.html#1223" class="Bound">Y</a> <a id="1225" class="Symbol">:</a> <a id="1227" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1231" href="Teacher-Characterization.html#1219" class="Bound">ℓ</a><a id="1232" class="Symbol">}</a> <a id="1234" class="Symbol">{</a><a id="1235" href="Teacher-Characterization.html#1235" class="Bound">ℓ&#39;</a><a id="1237" class="Symbol">}</a> <a id="1239" class="Symbol">{</a><a id="1240" href="Teacher-Characterization.html#1240" class="Bound">Y&#39;</a> <a id="1243" class="Symbol">:</a> <a id="1245" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1249" href="Teacher-Characterization.html#1235" class="Bound">ℓ&#39;</a><a id="1251" class="Symbol">}</a> <a id="1253" class="Symbol">→</a> <a id="1255" class="Symbol">{</a><a id="1256" href="Teacher-Characterization.html#1256" class="Bound">Args</a> <a id="1261" class="Symbol">:</a> <a id="1263" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1268" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1271" class="Symbol">}</a> <a id="1273" class="Symbol">→</a> <a id="1275" class="Symbol">(</a><a id="1276" href="Teacher-Characterization.html#1223" class="Bound">Y</a> <a id="1278" class="Symbol">→</a> <a id="1280" href="Teacher-Characterization.html#1240" class="Bound">Y&#39;</a><a id="1282" class="Symbol">)</a> <a id="1284" class="Symbol">→</a> <a id="1286" class="Symbol">(</a><a id="1287" href="Teacher-Characterization.html#1256" class="Bound">Args</a> <a id="1292" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1296" href="Teacher-Characterization.html#1223" class="Bound">Y</a><a id="1297" class="Symbol">)</a> <a id="1299" class="Symbol">→</a> <a id="1301" class="Symbol">(</a><a id="1302" href="Teacher-Characterization.html#1256" class="Bound">Args</a> <a id="1307" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1311" href="Teacher-Characterization.html#1240" class="Bound">Y&#39;</a><a id="1313" class="Symbol">)</a>
<a id="1315" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="1323" class="Symbol">{</a><a id="1324" class="Argument">Args</a> <a id="1329" class="Symbol">=</a> <a id="1331" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="1333" class="Symbol">}</a> <a id="1335" href="Teacher-Characterization.html#1335" class="Bound">f</a> <a id="1337" class="Symbol">=</a> <a id="1339" href="Teacher-Characterization.html#1335" class="Bound">f</a>
<a id="1341" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="1349" class="Symbol">{</a><a id="1350" class="Argument">Args</a> <a id="1355" class="Symbol">=</a> <a id="1357" class="Symbol">(</a><a id="1358" href="Teacher-Characterization.html#1358" class="Bound">X</a> <a id="1360" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1362" href="Teacher-Characterization.html#1362" class="Bound">XS</a><a id="1364" class="Symbol">)}</a> <a id="1367" href="Teacher-Characterization.html#1367" class="Bound">f</a> <a id="1369" class="Symbol">(</a><a id="1370" href="Teacher-Characterization.html#1370" class="Bound">x</a> <a id="1372" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1374" href="Teacher-Characterization.html#1374" class="Bound">xs</a><a id="1376" class="Symbol">)</a> <a id="1378" class="Symbol">=</a> <a id="1380" href="Teacher-Characterization.html#1370" class="Bound">x</a> <a id="1382" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1384" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="1392" href="Teacher-Characterization.html#1367" class="Bound">f</a> <a id="1394" href="Teacher-Characterization.html#1374" class="Bound">xs</a>

<a id="1398" class="Comment">-- idₙ-curried : ∀ {ℓ} → (Args : List Set) → (Y : Set ℓ) → (Args ==&gt; (Y → Args [×] Y))</a>
<a id="1485" class="Comment">-- idₙ-curried [] Y = λ z → z</a>
<a id="1515" class="Comment">-- idₙ-curried (X ∷ XS) Y = λ x → (XS ==&gt;-∘ λ g y → x , g y) (idₙ-curried XS Y)</a>

<a id="idₙ-curried"></a><a id="1596" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="1608" class="Symbol">:</a> <a id="1610" class="Symbol">(</a><a id="1611" href="Teacher-Characterization.html#1611" class="Bound">Args</a> <a id="1616" class="Symbol">:</a> <a id="1618" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1623" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1626" class="Symbol">)</a> <a id="1628" class="Symbol">→</a> <a id="1630" class="Symbol">(</a><a id="1631" href="Teacher-Characterization.html#1611" class="Bound">Args</a> <a id="1636" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="1640" class="Symbol">(</a><a id="1641" href="Teacher-Characterization.html#1611" class="Bound">Args</a> <a id="1646" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1650" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="1651" class="Symbol">))</a>
<a id="1654" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="1666" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1669" class="Symbol">=</a> <a id="1671" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a>
<a id="1674" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="1686" class="Symbol">(</a><a id="1687" href="Teacher-Characterization.html#1687" class="Bound">X</a> <a id="1689" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1691" href="Teacher-Characterization.html#1691" class="Bound">XS</a><a id="1693" class="Symbol">)</a> <a id="1695" class="Symbol">=</a> <a id="1697" class="Symbol">λ</a> <a id="1699" href="Teacher-Characterization.html#1699" class="Bound">x</a> <a id="1701" class="Symbol">→</a> <a id="1703" class="Symbol">(</a><a id="1704" href="Teacher-Characterization.html#1691" class="Bound">XS</a> <a id="1707" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="1713" class="Symbol">(</a><a id="1714" href="Teacher-Characterization.html#1699" class="Bound">x</a> <a id="1716" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,_</a><a id="1718" class="Symbol">))</a> <a id="1721" class="Symbol">(</a><a id="1722" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="1734" href="Teacher-Characterization.html#1691" class="Bound">XS</a><a id="1736" class="Symbol">)</a>

<a id="eval"></a><a id="1739" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="1744" class="Symbol">:</a> <a id="1746" class="Symbol">{</a><a id="1747" href="Teacher-Characterization.html#1747" class="Bound">X</a> <a id="1749" class="Symbol">:</a> <a id="1751" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1755" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a><a id="1756" class="Symbol">}</a> <a id="1758" class="Symbol">{</a><a id="1759" href="Teacher-Characterization.html#1759" class="Bound">Y</a> <a id="1761" class="Symbol">:</a> <a id="1763" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1767" href="Teacher-Characterization.html#414" class="Generalizable">ℓ&#39;</a><a id="1769" class="Symbol">}</a> <a id="1771" class="Symbol">→</a> <a id="1773" class="Symbol">(</a><a id="1774" href="Teacher-Characterization.html#1774" class="Bound">Args</a> <a id="1779" class="Symbol">:</a> <a id="1781" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1786" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="1789" class="Symbol">)</a> <a id="1791" class="Symbol">→</a> <a id="1793" class="Symbol">(</a><a id="1794" href="Teacher-Characterization.html#1774" class="Bound">Args</a> <a id="1799" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="1803" href="Teacher-Characterization.html#1747" class="Bound">X</a><a id="1804" class="Symbol">)</a> <a id="1806" class="Symbol">→</a> <a id="1808" class="Symbol">(</a><a id="1809" href="Teacher-Characterization.html#1774" class="Bound">Args</a> <a id="1814" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="1818" href="Teacher-Characterization.html#1759" class="Bound">Y</a><a id="1819" class="Symbol">)</a> <a id="1821" class="Symbol">→</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Teacher-Characterization.html#1759" class="Bound">Y</a> <a id="1826" href="Data.Product.Base.html#1618" class="Function Operator">×</a> <a id="1828" href="Teacher-Characterization.html#1747" class="Bound">X</a><a id="1829" class="Symbol">)</a>
<a id="1831" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="1836" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1839" href="Teacher-Characterization.html#1839" class="Bound">f</a> <a id="1841" href="Teacher-Characterization.html#1841" class="Bound">vec</a> <a id="1845" class="Symbol">=</a> <a id="1847" href="Teacher-Characterization.html#1841" class="Bound">vec</a> <a id="1851" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1853" href="Teacher-Characterization.html#1839" class="Bound">f</a>
<a id="1855" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="1860" class="Symbol">(</a><a id="1861" href="Teacher-Characterization.html#1861" class="Bound">X</a> <a id="1863" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1865" href="Teacher-Characterization.html#1865" class="Bound">Args</a><a id="1869" class="Symbol">)</a> <a id="1871" href="Teacher-Characterization.html#1871" class="Bound">f</a> <a id="1873" class="Symbol">(</a><a id="1874" href="Teacher-Characterization.html#1874" class="Bound">x</a> <a id="1876" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1878" href="Teacher-Characterization.html#1878" class="Bound">vec</a><a id="1881" class="Symbol">)</a> <a id="1883" class="Symbol">=</a> <a id="1885" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="1890" href="Teacher-Characterization.html#1865" class="Bound">Args</a> <a id="1895" class="Symbol">(</a><a id="1896" href="Teacher-Characterization.html#1871" class="Bound">f</a> <a id="1898" href="Teacher-Characterization.html#1874" class="Bound">x</a><a id="1899" class="Symbol">)</a> <a id="1901" href="Teacher-Characterization.html#1878" class="Bound">vec</a>
<a id="1905" class="Symbol">{-#</a> <a id="1909" class="Keyword">INLINE</a> <a id="1916" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="1921" class="Symbol">#-}</a>

<a id="1926" class="Keyword">record</a> <a id="I/O-Spec"></a><a id="1933" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="1942" class="Symbol">{</a><a id="1943" href="Teacher-Characterization.html#1943" class="Bound">ℓa</a><a id="1945" class="Symbol">}</a> <a id="1947" class="Symbol">(</a><a id="1948" href="Teacher-Characterization.html#1948" class="Bound">Arg</a> <a id="1952" class="Symbol">:</a> <a id="1954" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1958" href="Teacher-Characterization.html#1943" class="Bound">ℓa</a><a id="1960" class="Symbol">)</a> <a id="1962" class="Symbol">:</a> <a id="1964" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1968" class="Symbol">(</a><a id="1969" href="Agda.Primitive.html#931" class="Primitive">suc</a> <a id="1973" href="Teacher-Characterization.html#1943" class="Bound">ℓa</a><a id="1975" class="Symbol">)</a> <a id="1977" class="Keyword">where</a>
  <a id="1985" class="Comment">-- An I/O-Specification consists of a list of input types</a>
  <a id="2045" class="Comment">-- and a list of output types.</a>
  <a id="2078" class="Comment">-- &#39;Arg&#39; is either &#39;Set&#39; or &#39;ℐ → Set&#39; for some index</a>
  <a id="2133" class="Comment">-- family ℐ.</a>
  <a id="2148" class="Keyword">constructor</a> <a id="_==I/O-Spec==&gt;_"></a><a id="2160" href="Teacher-Characterization.html#2160" class="InductiveConstructor Operator">_==I/O-Spec==&gt;_</a>
  <a id="2178" class="Keyword">field</a>
    <a id="I/O-Spec.inputs"></a><a id="2188" href="Teacher-Characterization.html#2188" class="Field">inputs</a> <a id="2195" class="Symbol">:</a> <a id="2197" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2202" href="Teacher-Characterization.html#1948" class="Bound">Arg</a>
    <a id="I/O-Spec.outputs"></a><a id="2210" href="Teacher-Characterization.html#2210" class="Field">outputs</a> <a id="2218" class="Symbol">:</a> <a id="2220" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2225" href="Teacher-Characterization.html#1948" class="Bound">Arg</a>

  <a id="2232" class="Comment">-- type of constructors for &#39;total&#39; queries</a>
  <a id="I/O-Spec.TConstr"></a><a id="2278" href="Teacher-Characterization.html#2278" class="Function">TConstr</a> <a id="2286" class="Symbol">:</a> <a id="2288" class="Symbol">(</a><a id="2289" href="Teacher-Characterization.html#1948" class="Bound">Arg</a> <a id="2293" class="Symbol">→</a> <a id="2295" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2298" class="Symbol">)</a> <a id="2300" class="Symbol">→</a> <a id="2302" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
  <a id="2309" href="Teacher-Characterization.html#2278" class="Function">TConstr</a> <a id="2317" href="Teacher-Characterization.html#2317" class="Bound">P</a> <a id="2319" class="Symbol">=</a>
    <a id="2325" class="Symbol">∀</a> <a id="2327" class="Symbol">{</a><a id="2328" href="Teacher-Characterization.html#2328" class="Bound">ℓr</a> <a id="2331" class="Symbol">:</a> <a id="2333" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2338" class="Symbol">}</a> <a id="2340" class="Symbol">{</a><a id="2341" href="Teacher-Characterization.html#2341" class="Bound">R</a> <a id="2343" class="Symbol">:</a> <a id="2345" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2349" href="Teacher-Characterization.html#2328" class="Bound">ℓr</a><a id="2351" class="Symbol">}</a> <a id="2353" class="Symbol">{</a><a id="2354" href="Teacher-Characterization.html#2354" class="Bound">ℓ</a> <a id="2356" class="Symbol">:</a> <a id="2358" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2363" class="Symbol">}</a> <a id="2365" class="Symbol">{</a><a id="2366" href="Teacher-Characterization.html#2366" class="Bound">X</a> <a id="2368" class="Symbol">:</a> <a id="2370" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2374" href="Teacher-Characterization.html#2354" class="Bound">ℓ</a><a id="2375" class="Symbol">}</a> <a id="2377" class="Symbol">→</a> 
      <a id="2386" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2390" href="Teacher-Characterization.html#2317" class="Bound">P</a> <a id="2392" href="Teacher-Characterization.html#2188" class="Field">inputs</a> <a id="2399" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2403" class="Symbol">((</a><a id="2405" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2409" href="Teacher-Characterization.html#2317" class="Bound">P</a> <a id="2411" href="Teacher-Characterization.html#2210" class="Field">outputs</a> <a id="2419" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2423" href="Teacher-Characterization.html#2366" class="Bound">X</a><a id="2424" class="Symbol">)</a> <a id="2426" class="Symbol">→</a> <a id="2428" href="Teacher-Characterization.html#316" class="Bound">F</a> <a id="2430" href="Teacher-Characterization.html#2341" class="Bound">R</a> <a id="2432" href="Teacher-Characterization.html#2366" class="Bound">X</a><a id="2433" class="Symbol">)</a>
  <a id="I/O-Spec.TConstr&#39;"></a><a id="2437" href="Teacher-Characterization.html#2437" class="Function">TConstr&#39;</a> <a id="2446" class="Symbol">:</a> <a id="2448" class="Symbol">(</a><a id="2449" href="Teacher-Characterization.html#1948" class="Bound">Arg</a> <a id="2453" class="Symbol">→</a> <a id="2455" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2458" class="Symbol">)</a> <a id="2460" class="Symbol">→</a> <a id="2462" class="Symbol">(</a><a id="2463" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2467" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a><a id="2468" class="Symbol">)</a> <a id="2470" class="Symbol">→</a> <a id="2472" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2476" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a>
  <a id="2480" href="Teacher-Characterization.html#2437" class="Function">TConstr&#39;</a> <a id="2489" href="Teacher-Characterization.html#2489" class="Bound">P</a> <a id="2491" href="Teacher-Characterization.html#2491" class="Bound">X</a> <a id="2493" class="Symbol">=</a> <a id="2495" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2499" href="Teacher-Characterization.html#2489" class="Bound">P</a> <a id="2501" href="Teacher-Characterization.html#2188" class="Field">inputs</a> <a id="2508" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2512" class="Symbol">((</a><a id="2514" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2518" href="Teacher-Characterization.html#2489" class="Bound">P</a> <a id="2520" href="Teacher-Characterization.html#2210" class="Field">outputs</a> <a id="2528" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2532" href="Teacher-Characterization.html#2491" class="Bound">X</a><a id="2533" class="Symbol">)</a> <a id="2535" class="Symbol">→</a> <a id="2537" href="Teacher-Characterization.html#2491" class="Bound">X</a><a id="2538" class="Symbol">)</a>
  <a id="2542" class="Comment">-- type of projections from concrete teachers</a>
  <a id="I/O-Spec.TProj"></a><a id="2590" href="Teacher-Characterization.html#2590" class="Function">TProj</a> <a id="2596" class="Symbol">:</a> <a id="2598" class="Symbol">∀</a> <a id="2600" class="Symbol">{</a><a id="2601" href="Teacher-Characterization.html#2601" class="Bound">ℓ</a><a id="2602" class="Symbol">}</a> <a id="2604" class="Symbol">→</a> <a id="2606" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2610" href="Teacher-Characterization.html#2601" class="Bound">ℓ</a> <a id="2612" class="Symbol">→</a> <a id="2614" class="Symbol">(</a><a id="2615" href="Teacher-Characterization.html#1948" class="Bound">Arg</a> <a id="2619" class="Symbol">→</a> <a id="2621" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2624" class="Symbol">)</a> <a id="2626" class="Symbol">→</a> <a id="2628" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2632" href="Teacher-Characterization.html#2601" class="Bound">ℓ</a>
  <a id="2636" href="Teacher-Characterization.html#2590" class="Function">TProj</a> <a id="2642" href="Teacher-Characterization.html#2642" class="Bound">T</a> <a id="2644" href="Teacher-Characterization.html#2644" class="Bound">P</a> <a id="2646" class="Symbol">=</a> <a id="2648" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2652" href="Teacher-Characterization.html#2644" class="Bound">P</a> <a id="2654" href="Teacher-Characterization.html#2188" class="Field">inputs</a> <a id="2661" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2665" class="Symbol">(</a><a id="2666" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2670" href="Teacher-Characterization.html#2644" class="Bound">P</a> <a id="2672" href="Teacher-Characterization.html#2210" class="Field">outputs</a> <a id="2680" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="2684" href="Teacher-Characterization.html#2642" class="Bound">T</a><a id="2685" class="Symbol">)</a>

  <a id="2690" class="Comment">-- type of constructors for queries that can end the game:</a>
  <a id="I/O-Spec.PConstr"></a><a id="2751" href="Teacher-Characterization.html#2751" class="Function">PConstr</a> <a id="2759" class="Symbol">:</a> <a id="2761" class="Symbol">(</a><a id="2762" href="Teacher-Characterization.html#1948" class="Bound">Arg</a> <a id="2766" class="Symbol">→</a> <a id="2768" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="2771" class="Symbol">)</a> <a id="2773" class="Symbol">→</a> <a id="2775" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
  <a id="2782" href="Teacher-Characterization.html#2751" class="Function">PConstr</a> <a id="2790" href="Teacher-Characterization.html#2790" class="Bound">P</a> <a id="2792" class="Symbol">=</a>
    <a id="2798" class="Symbol">∀</a> <a id="2800" class="Symbol">{</a><a id="2801" href="Teacher-Characterization.html#2801" class="Bound">ℓr</a> <a id="2804" class="Symbol">:</a> <a id="2806" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2811" class="Symbol">}</a> <a id="2813" class="Symbol">{</a><a id="2814" href="Teacher-Characterization.html#2814" class="Bound">R</a> <a id="2816" class="Symbol">:</a> <a id="2818" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2822" href="Teacher-Characterization.html#2801" class="Bound">ℓr</a><a id="2824" class="Symbol">}</a> <a id="2826" class="Symbol">{</a><a id="2827" href="Teacher-Characterization.html#2827" class="Bound">ℓ</a> <a id="2829" class="Symbol">:</a> <a id="2831" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="2836" class="Symbol">}</a> <a id="2838" class="Symbol">{</a><a id="2839" href="Teacher-Characterization.html#2839" class="Bound">X</a> <a id="2841" class="Symbol">:</a> <a id="2843" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2847" href="Teacher-Characterization.html#2827" class="Bound">ℓ</a><a id="2848" class="Symbol">}</a> <a id="2850" class="Symbol">→</a> 
      <a id="2859" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2863" href="Teacher-Characterization.html#2790" class="Bound">P</a> <a id="2865" href="Teacher-Characterization.html#2188" class="Field">inputs</a> <a id="2872" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2876" class="Symbol">(</a><a id="2877" href="Teacher-Characterization.html#2814" class="Bound">R</a> <a id="2879" class="Symbol">→</a> <a id="2881" class="Symbol">(</a><a id="2882" href="Data.List.Base.html#1612" class="Function">map</a> <a id="2886" href="Teacher-Characterization.html#2790" class="Bound">P</a> <a id="2888" href="Teacher-Characterization.html#2210" class="Field">outputs</a> <a id="2896" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="2900" href="Teacher-Characterization.html#2839" class="Bound">X</a><a id="2901" class="Symbol">)</a> <a id="2903" class="Symbol">→</a> <a id="2905" href="Teacher-Characterization.html#316" class="Bound">F</a> <a id="2907" href="Teacher-Characterization.html#2814" class="Bound">R</a> <a id="2909" href="Teacher-Characterization.html#2839" class="Bound">X</a><a id="2910" class="Symbol">)</a>
  <a id="2914" class="Comment">-- </a>
  <a id="2920" class="Comment">-- type of projections from concrete teachers</a>
  <a id="I/O-Spec.PProj"></a><a id="2968" href="Teacher-Characterization.html#2968" class="Function">PProj</a> <a id="2974" class="Symbol">:</a> <a id="2976" class="Symbol">∀</a> <a id="2978" class="Symbol">{</a><a id="2979" href="Teacher-Characterization.html#2979" class="Bound">ℓ</a><a id="2980" class="Symbol">}</a> <a id="2982" class="Symbol">→</a> <a id="2984" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2988" href="Teacher-Characterization.html#2979" class="Bound">ℓ</a> <a id="2990" class="Symbol">→</a> <a id="2992" class="Symbol">(</a><a id="2993" href="Teacher-Characterization.html#1948" class="Bound">Arg</a> <a id="2997" class="Symbol">→</a> <a id="2999" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3002" class="Symbol">)</a> <a id="3004" class="Symbol">→</a> <a id="3006" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3010" href="Teacher-Characterization.html#2979" class="Bound">ℓ</a>
  <a id="3014" href="Teacher-Characterization.html#2968" class="Function">PProj</a> <a id="3020" href="Teacher-Characterization.html#3020" class="Bound">T</a> <a id="3022" href="Teacher-Characterization.html#3022" class="Bound">P</a> <a id="3024" class="Symbol">=</a> <a id="3026" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3030" href="Teacher-Characterization.html#3022" class="Bound">P</a> <a id="3032" href="Teacher-Characterization.html#2188" class="Field">inputs</a> <a id="3039" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="3043" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="3049" class="Symbol">(</a><a id="3050" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3054" href="Teacher-Characterization.html#3022" class="Bound">P</a> <a id="3056" href="Teacher-Characterization.html#2210" class="Field">outputs</a> <a id="3064" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="3068" href="Teacher-Characterization.html#3020" class="Bound">T</a><a id="3069" class="Symbol">)</a>

<a id="3072" class="Keyword">data</a> <a id="QueryType"></a><a id="3077" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a> <a id="3087" class="Symbol">:</a> <a id="3089" href="Agda.Primitive.html#388" class="Primitive">Set₂</a> <a id="3094" class="Keyword">where</a>
  <a id="3102" class="Comment">-- total query: (total = this query can&#39;t end the game)</a>
  <a id="QueryType.Total"></a><a id="3160" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="3166" class="Symbol">:</a> <a id="3168" class="Symbol">(</a><a id="3169" href="Teacher-Characterization.html#3169" class="Bound">q</a> <a id="3171" class="Symbol">:</a> <a id="3173" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="3182" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3185" class="Symbol">)</a> <a id="3187" class="Symbol">→</a> <a id="3189" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a>
  <a id="3201" class="Comment">-- total queries parametric in an index set:</a>
  <a id="QueryType.Total+Indexed"></a><a id="3248" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="3262" class="Symbol">:</a> <a id="3264" class="Symbol">{</a><a id="3265" href="Teacher-Characterization.html#3265" class="Bound">ℐ</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3272" class="Symbol">}</a> <a id="3274" class="Symbol">→</a> <a id="3276" class="Symbol">(</a><a id="3277" href="Teacher-Characterization.html#3277" class="Bound">q</a> <a id="3279" class="Symbol">:</a> <a id="3281" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="3290" class="Symbol">(</a><a id="3291" href="Teacher-Characterization.html#3265" class="Bound">ℐ</a> <a id="3293" class="Symbol">→</a> <a id="3295" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3298" class="Symbol">))</a> <a id="3301" class="Symbol">→</a> <a id="3303" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a>
  <a id="3315" class="Comment">-- partial query is one that can end the learning game</a>
  <a id="QueryType.Partial"></a><a id="3372" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="3380" class="Symbol">:</a> <a id="3382" class="Symbol">(</a><a id="3383" href="Teacher-Characterization.html#3383" class="Bound">q</a> <a id="3385" class="Symbol">:</a> <a id="3387" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="3396" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="3399" class="Symbol">)</a> <a id="3401" class="Symbol">→</a> <a id="3403" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a>

<a id="3414" class="Comment">-- For each query type, induces constructors of the functor &#39;F&#39; of certain</a>
<a id="3489" class="Comment">-- shape:</a>
<a id="Constr"></a><a id="3499" href="Teacher-Characterization.html#3499" class="Function">Constr</a> <a id="3506" class="Symbol">:</a> <a id="3508" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a> <a id="3518" class="Symbol">→</a> <a id="3520" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
<a id="3525" href="Teacher-Characterization.html#3499" class="Function">Constr</a> <a id="3532" class="Symbol">(</a><a id="3533" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="3539" href="Teacher-Characterization.html#3539" class="Bound">q</a><a id="3540" class="Symbol">)</a> <a id="3542" class="Symbol">=</a> <a id="3544" href="Teacher-Characterization.html#2278" class="Function">I/O-Spec.TConstr</a> <a id="3561" href="Teacher-Characterization.html#3539" class="Bound">q</a> <a id="3563" href="Function.Base.html#704" class="Function">id</a>
<a id="3566" href="Teacher-Characterization.html#3499" class="Function">Constr</a> <a id="3573" class="Symbol">(</a><a id="3574" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="3588" class="Symbol">{</a><a id="3589" href="Teacher-Characterization.html#3589" class="Bound">ℐ</a><a id="3590" class="Symbol">}</a> <a id="3592" href="Teacher-Characterization.html#3592" class="Bound">q</a><a id="3593" class="Symbol">)</a> <a id="3595" class="Symbol">=</a> <a id="3597" class="Symbol">∀</a> <a id="3599" class="Symbol">{</a><a id="3600" href="Teacher-Characterization.html#3600" class="Bound">i</a> <a id="3602" class="Symbol">:</a> <a id="3604" href="Teacher-Characterization.html#3589" class="Bound">ℐ</a><a id="3605" class="Symbol">}</a> <a id="3607" class="Symbol">→</a> <a id="3609" href="Teacher-Characterization.html#2278" class="Function">I/O-Spec.TConstr</a> <a id="3626" href="Teacher-Characterization.html#3592" class="Bound">q</a> <a id="3628" class="Symbol">(</a><a id="3629" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="3632" href="Teacher-Characterization.html#3600" class="Bound">i</a><a id="3633" class="Symbol">)</a>
<a id="3635" href="Teacher-Characterization.html#3499" class="Function">Constr</a> <a id="3642" class="Symbol">(</a><a id="3643" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="3651" href="Teacher-Characterization.html#3651" class="Bound">q</a><a id="3652" class="Symbol">)</a> <a id="3654" class="Symbol">=</a> <a id="3656" href="Teacher-Characterization.html#2751" class="Function">I/O-Spec.PConstr</a> <a id="3673" href="Teacher-Characterization.html#3651" class="Bound">q</a> <a id="3675" href="Function.Base.html#704" class="Function">id</a>

<a id="ConstrF"></a><a id="3679" href="Teacher-Characterization.html#3679" class="Function">ConstrF</a> <a id="3687" class="Symbol">:</a> <a id="3689" class="Symbol">∀</a> <a id="3691" href="Teacher-Characterization.html#3691" class="Bound">ℓ&#39;</a> <a id="3694" class="Symbol">→</a> <a id="3696" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a> <a id="3706" class="Symbol">→</a> <a id="3708" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3712" href="Teacher-Characterization.html#409" class="Generalizable">ℓr</a> <a id="3715" class="Symbol">→</a> <a id="3717" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3721" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a> <a id="3723" class="Symbol">→</a> <a id="3725" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3729" class="Symbol">(</a><a id="3730" href="Teacher-Characterization.html#3691" class="Bound">ℓ&#39;</a> <a id="3733" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3735" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a> <a id="3737" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3739" href="Teacher-Characterization.html#409" class="Generalizable">ℓr</a><a id="3741" class="Symbol">)</a> <a id="3743" class="Symbol">→</a> <a id="3745" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="3749" class="Symbol">(</a><a id="3750" href="Teacher-Characterization.html#3691" class="Bound">ℓ&#39;</a> <a id="3753" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3755" href="Teacher-Characterization.html#412" class="Generalizable">ℓ</a> <a id="3757" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="3759" href="Teacher-Characterization.html#409" class="Generalizable">ℓr</a><a id="3761" class="Symbol">)</a>
<a id="3763" href="Teacher-Characterization.html#3679" class="Function">ConstrF</a> <a id="3771" class="Symbol">_</a> <a id="3773" class="Symbol">(</a><a id="3774" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="3780" href="Teacher-Characterization.html#3780" class="Bound">q</a><a id="3781" class="Symbol">)</a> <a id="3783" href="Teacher-Characterization.html#3783" class="Bound">R</a> <a id="3785" href="Teacher-Characterization.html#3785" class="Bound">X</a> <a id="3787" href="Teacher-Characterization.html#3787" class="Bound">Y</a> <a id="3789" class="Symbol">=</a>
  <a id="3793" href="Teacher-Characterization.html#3864" class="Function">mi</a> <a id="3796" href="Teacher-Characterization.html#2188" class="Function">inputs</a> <a id="3803" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="3807" class="Symbol">((</a><a id="3809" href="Teacher-Characterization.html#3864" class="Function">mi</a> <a id="3812" href="Teacher-Characterization.html#2210" class="Function">outputs</a> <a id="3820" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="3824" href="Teacher-Characterization.html#3785" class="Bound">X</a><a id="3825" class="Symbol">)</a> <a id="3827" class="Symbol">→</a> <a id="3829" href="Teacher-Characterization.html#3787" class="Bound">Y</a><a id="3830" class="Symbol">)</a>
  <a id="3834" class="Keyword">where</a> <a id="3840" class="Keyword">open</a> <a id="3845" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="3854" href="Teacher-Characterization.html#3780" class="Bound">q</a>
        <a id="3864" href="Teacher-Characterization.html#3864" class="Function">mi</a> <a id="3867" class="Symbol">=</a> <a id="3869" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3873" href="Function.Base.html#704" class="Function">id</a>
<a id="3876" href="Teacher-Characterization.html#3679" class="Function">ConstrF</a> <a id="3884" class="Symbol">_</a> <a id="3886" class="Symbol">(</a><a id="3887" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="3901" class="Symbol">{</a><a id="3902" href="Teacher-Characterization.html#3902" class="Bound">ℐ</a><a id="3903" class="Symbol">}</a> <a id="3905" href="Teacher-Characterization.html#3905" class="Bound">q</a><a id="3906" class="Symbol">)</a> <a id="3908" href="Teacher-Characterization.html#3908" class="Bound">R</a> <a id="3910" href="Teacher-Characterization.html#3910" class="Bound">X</a> <a id="3912" href="Teacher-Characterization.html#3912" class="Bound">Y</a> <a id="3914" class="Symbol">=</a>
  <a id="3918" class="Symbol">∀</a> <a id="3920" class="Symbol">{</a><a id="3921" href="Teacher-Characterization.html#3921" class="Bound">i</a> <a id="3923" class="Symbol">:</a> <a id="3925" href="Teacher-Characterization.html#3902" class="Bound">ℐ</a><a id="3926" class="Symbol">}</a> <a id="3928" class="Symbol">→</a> <a id="3930" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3934" class="Symbol">(</a><a id="3935" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="3938" href="Teacher-Characterization.html#3921" class="Bound">i</a><a id="3939" class="Symbol">)</a> <a id="3941" href="Teacher-Characterization.html#2188" class="Function">inputs</a> <a id="3948" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="3952" class="Symbol">((</a><a id="3954" href="Data.List.Base.html#1612" class="Function">map</a> <a id="3958" class="Symbol">(</a><a id="3959" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="3962" href="Teacher-Characterization.html#3921" class="Bound">i</a><a id="3963" class="Symbol">)</a> <a id="3965" href="Teacher-Characterization.html#2210" class="Function">outputs</a> <a id="3973" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="3977" href="Teacher-Characterization.html#3910" class="Bound">X</a><a id="3978" class="Symbol">)</a> <a id="3980" class="Symbol">→</a> <a id="3982" href="Teacher-Characterization.html#3912" class="Bound">Y</a><a id="3983" class="Symbol">)</a>
  <a id="3987" class="Keyword">where</a> <a id="3993" class="Keyword">open</a> <a id="3998" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="4007" href="Teacher-Characterization.html#3905" class="Bound">q</a>
<a id="4009" href="Teacher-Characterization.html#3679" class="Function">ConstrF</a> <a id="4017" class="Symbol">_</a> <a id="4019" class="Symbol">(</a><a id="4020" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="4028" href="Teacher-Characterization.html#4028" class="Bound">q</a><a id="4029" class="Symbol">)</a> <a id="4031" href="Teacher-Characterization.html#4031" class="Bound">R</a> <a id="4033" href="Teacher-Characterization.html#4033" class="Bound">X</a> <a id="4035" href="Teacher-Characterization.html#4035" class="Bound">Y</a> <a id="4037" class="Symbol">=</a>
  <a id="4041" href="Teacher-Characterization.html#4118" class="Function">mi</a> <a id="4044" href="Teacher-Characterization.html#2188" class="Function">inputs</a> <a id="4051" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="4055" class="Symbol">(</a><a id="4056" href="Teacher-Characterization.html#4031" class="Bound">R</a> <a id="4058" class="Symbol">→</a> <a id="4060" class="Symbol">((</a><a id="4062" href="Teacher-Characterization.html#4118" class="Function">mi</a> <a id="4065" href="Teacher-Characterization.html#2210" class="Function">outputs</a> <a id="4073" href="Teacher-Characterization.html#440" class="Function Operator">==&gt;</a> <a id="4077" href="Teacher-Characterization.html#4033" class="Bound">X</a><a id="4078" class="Symbol">)</a> <a id="4080" class="Symbol">→</a> <a id="4082" href="Teacher-Characterization.html#4035" class="Bound">Y</a><a id="4083" class="Symbol">))</a>
  <a id="4088" class="Keyword">where</a> <a id="4094" class="Keyword">open</a> <a id="4099" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="4108" href="Teacher-Characterization.html#4028" class="Bound">q</a>
        <a id="4118" href="Teacher-Characterization.html#4118" class="Function">mi</a> <a id="4121" class="Symbol">=</a> <a id="4123" href="Data.List.Base.html#1612" class="Function">map</a> <a id="4127" href="Function.Base.html#704" class="Function">id</a>

<a id="4131" class="Comment">-- ConstrF-map : ∀ ℓ&#39; → (q : QueryType)</a>
<a id="4171" class="Comment">--               → {R : Set ℓr} → {X : Set ℓ} → {Y : Set (ℓ&#39; ⊔ ℓ ⊔ ℓr)}</a>
<a id="4243" class="Comment">--               →</a>
<a id="4262" class="Comment">--               → ConstrF ℓ&#39;  bbq</a>
<a id="4297" class="Comment">-- ConstrF-map _ (Total q) R X Y =</a>

<a id="Proj"></a><a id="4333" href="Teacher-Characterization.html#4333" class="Function">Proj</a> <a id="4338" class="Symbol">:</a> <a id="4340" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a> <a id="4350" class="Symbol">→</a> <a id="4352" class="Symbol">∀</a> <a id="4354" class="Symbol">{</a><a id="4355" href="Teacher-Characterization.html#4355" class="Bound">ℓ</a><a id="4356" class="Symbol">}</a> <a id="4358" class="Symbol">→</a> <a id="4360" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4364" href="Teacher-Characterization.html#4355" class="Bound">ℓ</a> <a id="4366" class="Symbol">→</a> <a id="4368" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4372" href="Teacher-Characterization.html#4355" class="Bound">ℓ</a>
<a id="4374" href="Teacher-Characterization.html#4333" class="Function">Proj</a> <a id="4379" class="Symbol">(</a><a id="4380" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="4386" href="Teacher-Characterization.html#4386" class="Bound">q</a><a id="4387" class="Symbol">)</a> <a id="4389" class="Symbol">{</a><a id="4390" href="Teacher-Characterization.html#4390" class="Bound">ℓ</a><a id="4391" class="Symbol">}</a> <a id="4393" href="Teacher-Characterization.html#4393" class="Bound">TQ</a> <a id="4396" class="Symbol">=</a>
  <a id="4400" href="Teacher-Characterization.html#4393" class="Bound">TQ</a> <a id="4403" class="Symbol">→</a> <a id="4405" href="Teacher-Characterization.html#2590" class="Function">I/O-Spec.TProj</a> <a id="4420" href="Teacher-Characterization.html#4386" class="Bound">q</a> <a id="4422" class="Symbol">{</a><a id="4423" href="Teacher-Characterization.html#4390" class="Bound">ℓ</a><a id="4424" class="Symbol">}</a> <a id="4426" href="Teacher-Characterization.html#4393" class="Bound">TQ</a> <a id="4429" href="Function.Base.html#704" class="Function">id</a>
<a id="4432" href="Teacher-Characterization.html#4333" class="Function">Proj</a> <a id="4437" class="Symbol">(</a><a id="4438" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="4452" class="Symbol">{</a><a id="4453" href="Teacher-Characterization.html#4453" class="Bound">ℐ</a><a id="4454" class="Symbol">}</a> <a id="4456" href="Teacher-Characterization.html#4456" class="Bound">q</a><a id="4457" class="Symbol">)</a> <a id="4459" class="Symbol">{</a><a id="4460" href="Teacher-Characterization.html#4460" class="Bound">ℓ</a><a id="4461" class="Symbol">}</a> <a id="4463" href="Teacher-Characterization.html#4463" class="Bound">TQ</a> <a id="4466" class="Symbol">=</a>
  <a id="4470" href="Teacher-Characterization.html#4463" class="Bound">TQ</a> <a id="4473" class="Symbol">→</a> <a id="4475" class="Symbol">(∀</a> <a id="4478" class="Symbol">{</a><a id="4479" href="Teacher-Characterization.html#4479" class="Bound">x</a> <a id="4481" class="Symbol">:</a> <a id="4483" href="Teacher-Characterization.html#4453" class="Bound">ℐ</a><a id="4484" class="Symbol">}</a> <a id="4486" class="Symbol">→</a> <a id="4488" href="Teacher-Characterization.html#2590" class="Function">I/O-Spec.TProj</a> <a id="4503" href="Teacher-Characterization.html#4456" class="Bound">q</a> <a id="4505" href="Teacher-Characterization.html#4463" class="Bound">TQ</a> <a id="4508" class="Symbol">(</a><a id="4509" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="4512" href="Teacher-Characterization.html#4479" class="Bound">x</a><a id="4513" class="Symbol">))</a>
<a id="4516" href="Teacher-Characterization.html#4333" class="Function">Proj</a> <a id="4521" class="Symbol">(</a><a id="4522" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="4530" href="Teacher-Characterization.html#4530" class="Bound">q</a><a id="4531" class="Symbol">)</a> <a id="4533" class="Symbol">{</a><a id="4534" href="Teacher-Characterization.html#4534" class="Bound">ℓ</a><a id="4535" class="Symbol">}</a> <a id="4537" href="Teacher-Characterization.html#4537" class="Bound">TQ</a> <a id="4540" class="Symbol">=</a>
  <a id="4544" href="Teacher-Characterization.html#4537" class="Bound">TQ</a> <a id="4547" class="Symbol">→</a> <a id="4549" href="Teacher-Characterization.html#2968" class="Function">I/O-Spec.PProj</a> <a id="4564" href="Teacher-Characterization.html#4530" class="Bound">q</a> <a id="4566" class="Symbol">{</a><a id="4567" href="Teacher-Characterization.html#4534" class="Bound">ℓ</a><a id="4568" class="Symbol">}</a> <a id="4570" href="Teacher-Characterization.html#4537" class="Bound">TQ</a> <a id="4573" href="Function.Base.html#704" class="Function">id</a>

<a id="4577" class="Keyword">private</a>
  <a id="Teacherδ"></a><a id="4587" href="Teacher-Characterization.html#4587" class="Function">Teacherδ</a> <a id="4596" class="Symbol">:</a> <a id="4598" class="Symbol">∀</a> <a id="4600" class="Symbol">{</a><a id="4601" href="Teacher-Characterization.html#4601" class="Bound">ℓt</a> <a id="4604" class="Symbol">:</a> <a id="4606" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4611" class="Symbol">}</a> <a id="4613" class="Symbol">(</a><a id="4614" href="Teacher-Characterization.html#4614" class="Bound">T</a> <a id="4616" class="Symbol">:</a> <a id="4618" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4622" href="Teacher-Characterization.html#4601" class="Bound">ℓt</a><a id="4624" class="Symbol">)</a> <a id="4626" class="Symbol">→</a> <a id="4628" href="Agda.Primitive.html#512" class="Primitive">Setω</a>
  <a id="4635" href="Teacher-Characterization.html#4587" class="Function">Teacherδ</a> <a id="4644" href="Teacher-Characterization.html#4644" class="Bound">T</a> <a id="4646" class="Symbol">=</a> <a id="4648" class="Symbol">∀</a> <a id="4650" class="Symbol">{</a><a id="4651" href="Teacher-Characterization.html#4651" class="Bound">ℓr</a> <a id="4654" class="Symbol">:</a> <a id="4656" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4661" class="Symbol">}</a> <a id="4663" class="Symbol">{</a><a id="4664" href="Teacher-Characterization.html#4664" class="Bound">R</a> <a id="4666" class="Symbol">:</a> <a id="4668" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4672" href="Teacher-Characterization.html#4651" class="Bound">ℓr</a><a id="4674" class="Symbol">}</a> <a id="4676" class="Symbol">{</a><a id="4677" href="Teacher-Characterization.html#4677" class="Bound">ℓ</a> <a id="4679" class="Symbol">:</a> <a id="4681" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="4686" class="Symbol">}</a> <a id="4688" class="Symbol">{</a><a id="4689" href="Teacher-Characterization.html#4689" class="Bound">X</a> <a id="4691" class="Symbol">:</a> <a id="4693" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4697" href="Teacher-Characterization.html#4677" class="Bound">ℓ</a><a id="4698" class="Symbol">}</a> <a id="4700" class="Symbol">→</a> <a id="4702" href="Teacher-Characterization.html#316" class="Bound">F</a> <a id="4704" href="Teacher-Characterization.html#4664" class="Bound">R</a> <a id="4706" href="Teacher-Characterization.html#4689" class="Bound">X</a> <a id="4708" class="Symbol">→</a> <a id="4710" href="Game-Basics.html#858" class="Function">M</a> <a id="4712" href="Teacher-Characterization.html#4664" class="Bound">R</a> <a id="4714" href="Teacher-Characterization.html#4644" class="Bound">T</a> <a id="4716" href="Teacher-Characterization.html#4689" class="Bound">X</a>

<a id="4719" class="Comment">-- Conversion functions:</a>
<a id="4744" class="Keyword">module</a> <a id="fromNatTransformation"></a><a id="4751" href="Teacher-Characterization.html#4751" class="Module">fromNatTransformation</a> <a id="4773" class="Symbol">{</a><a id="4774" href="Teacher-Characterization.html#4774" class="Bound">ℓ</a><a id="4775" class="Symbol">}</a> <a id="4777" class="Symbol">{</a><a id="4778" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="4781" class="Symbol">:</a> <a id="4783" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="4787" href="Teacher-Characterization.html#4774" class="Bound">ℓ</a><a id="4788" class="Symbol">}</a> <a id="4790" class="Symbol">(</a><a id="4791" href="Teacher-Characterization.html#4791" class="Bound">δ</a> <a id="4793" class="Symbol">:</a> <a id="4795" href="Teacher-Characterization.html#4587" class="Function">Teacherδ</a> <a id="4804" href="Teacher-Characterization.html#4778" class="Bound">QT</a><a id="4806" class="Symbol">)</a> <a id="4808" class="Keyword">where</a>

  <a id="4817" class="Comment">-- nat2query : (q : QueryType) → </a>
  <a id="fromNatTransformation.nat2total"></a><a id="4853" href="Teacher-Characterization.html#4853" class="Function">nat2total</a> <a id="4863" class="Symbol">:</a> <a id="4865" class="Symbol">(</a><a id="4866" href="Teacher-Characterization.html#4866" class="Bound">q</a> <a id="4868" class="Symbol">:</a> <a id="4870" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="4879" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="4882" class="Symbol">)</a>
              <a id="4898" class="Symbol">→</a> <a id="4900" href="Teacher-Characterization.html#2278" class="Function">I/O-Spec.TConstr</a> <a id="4917" href="Teacher-Characterization.html#4866" class="Bound">q</a> <a id="4919" href="Function.Base.html#704" class="Function">id</a>
              <a id="4936" class="Symbol">→</a> <a id="4938" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="4941" class="Symbol">→</a> <a id="4943" href="Teacher-Characterization.html#2590" class="Function">I/O-Spec.TProj</a> <a id="4958" href="Teacher-Characterization.html#4866" class="Bound">q</a> <a id="4960" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="4963" href="Function.Base.html#704" class="Function">id</a>
  <a id="4968" href="Teacher-Characterization.html#4853" class="Function">nat2total</a> <a id="4978" href="Teacher-Characterization.html#4978" class="Bound">q</a> <a id="4980" href="Teacher-Characterization.html#4980" class="Bound">query</a> <a id="4986" href="Teacher-Characterization.html#4986" class="Bound">st</a> <a id="4989" class="Symbol">=</a>
    <a id="4995" class="Comment">-- we first pass all the inputs to the query constructor,</a>
    <a id="5057" class="Comment">-- obtaining query+inputs, which only needs the continuation</a>
    <a id="5122" class="Comment">-- as the remaining parameter. We pass the identity</a>
    <a id="5178" class="Comment">-- to it and yields something in F R X, which then</a>
    <a id="5233" class="Comment">-- can be passed to δ : F R X → M R X</a>
    <a id="5275" class="Symbol">((</a><a id="5277" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5281" href="Function.Base.html#704" class="Function">id</a> <a id="5284" href="Teacher-Characterization.html#2188" class="Function">inputs</a><a id="5290" class="Symbol">)</a> <a id="5292" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="5298" class="Symbol">λ</a> <a id="5300" href="Teacher-Characterization.html#5300" class="Bound">query+inputs</a> <a id="5313" class="Symbol">→</a>
      <a id="5321" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="5326" href="Teacher-Characterization.html#4791" class="Bound">δ</a> <a id="5328" class="Symbol">{</a><a id="5329" class="Argument">R</a> <a id="5331" class="Symbol">=</a> <a id="5333" href="Data.Empty.html#914" class="Function">⊥</a><a id="5334" class="Symbol">}</a> <a id="5336" class="Symbol">(</a><a id="5337" href="Teacher-Characterization.html#5300" class="Bound">query+inputs</a> <a id="5350" class="Symbol">(</a><a id="5351" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="5363" class="Symbol">(</a><a id="5364" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5368" href="Function.Base.html#704" class="Function">id</a> <a id="5371" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="5378" class="Symbol">)))</a> <a id="5382" href="Teacher-Characterization.html#4986" class="Bound">st</a> <a id="5385" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="5388" class="Symbol">λ</a>
      <a id="5396" class="Symbol">{</a> <a id="5398" class="Symbol">(</a><a id="5399" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5404" class="Symbol">(</a><a id="5405" href="Teacher-Characterization.html#5405" class="Bound">st&#39;</a> <a id="5409" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5411" href="Teacher-Characterization.html#5411" class="Bound">o-vec</a><a id="5416" class="Symbol">))</a> <a id="5419" class="Symbol">→</a> <a id="5421" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="5429" class="Symbol">{</a><a id="5430" class="Argument">Args</a> <a id="5435" class="Symbol">=</a> <a id="5437" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5441" href="Function.Base.html#704" class="Function">id</a> <a id="5444" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="5451" class="Symbol">}</a> <a id="5453" class="Symbol">(λ</a> <a id="5456" class="Symbol">{</a><a id="5457" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="5460" class="Symbol">→</a> <a id="5462" href="Teacher-Characterization.html#5405" class="Bound">st&#39;</a><a id="5465" class="Symbol">}</a> <a id="5467" class="Symbol">)</a> <a id="5469" href="Teacher-Characterization.html#5411" class="Bound">o-vec</a>
      <a id="5481" class="Symbol">}</a> 
    <a id="5488" class="Symbol">)</a> <a id="5490" class="Symbol">(</a><a id="5491" href="Teacher-Characterization.html#4980" class="Bound">query</a> <a id="5497" class="Symbol">{</a><a id="5498" class="Argument">R</a> <a id="5500" class="Symbol">=</a> <a id="5502" href="Data.Empty.html#914" class="Function">⊥</a><a id="5503" class="Symbol">}</a> <a id="5505" class="Symbol">{</a><a id="5506" class="Argument">X</a> <a id="5508" class="Symbol">=</a> <a id="5510" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5514" href="Function.Base.html#704" class="Function">id</a> <a id="5517" href="Teacher-Characterization.html#2210" class="Function">outputs</a> <a id="5525" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="5529" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="5530" class="Symbol">})</a>
    <a id="5537" class="Keyword">where</a> <a id="5543" class="Keyword">open</a> <a id="5548" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="5557" href="Teacher-Characterization.html#4978" class="Bound">q</a>
  
  <a id="fromNatTransformation.nat2partial"></a><a id="5564" href="Teacher-Characterization.html#5564" class="Function">nat2partial</a> <a id="5576" class="Symbol">:</a> <a id="5578" class="Symbol">(</a><a id="5579" href="Teacher-Characterization.html#5579" class="Bound">q</a> <a id="5581" class="Symbol">:</a> <a id="5583" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="5592" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="5595" class="Symbol">)</a>
                <a id="5613" class="Symbol">→</a> <a id="5615" href="Teacher-Characterization.html#2751" class="Function">I/O-Spec.PConstr</a> <a id="5632" href="Teacher-Characterization.html#5579" class="Bound">q</a> <a id="5634" href="Function.Base.html#704" class="Function">id</a>
                <a id="5653" class="Symbol">→</a> <a id="5655" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="5658" class="Symbol">→</a> <a id="5660" href="Teacher-Characterization.html#2968" class="Function">I/O-Spec.PProj</a> <a id="5675" href="Teacher-Characterization.html#5579" class="Bound">q</a> <a id="5677" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="5680" href="Function.Base.html#704" class="Function">id</a>
  <a id="5685" href="Teacher-Characterization.html#5564" class="Function">nat2partial</a> <a id="5697" href="Teacher-Characterization.html#5697" class="Bound">q</a> <a id="5699" href="Teacher-Characterization.html#5699" class="Bound">query</a> <a id="5705" href="Teacher-Characterization.html#5705" class="Bound">st</a> <a id="5708" class="Symbol">=</a>
    <a id="5714" class="Symbol">((</a><a id="5716" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5720" href="Function.Base.html#704" class="Function">id</a> <a id="5723" href="Teacher-Characterization.html#2188" class="Function">inputs</a><a id="5729" class="Symbol">)</a> <a id="5731" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="5737" class="Symbol">λ</a> <a id="5739" href="Teacher-Characterization.html#5739" class="Bound">query+inputs</a> <a id="5752" class="Symbol">→</a>
      <a id="5760" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="5765" href="Teacher-Characterization.html#4791" class="Bound">δ</a> <a id="5767" class="Symbol">{</a><a id="5768" class="Argument">R</a> <a id="5770" class="Symbol">=</a> <a id="5772" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="5773" class="Symbol">}</a> <a id="5775" class="Symbol">(</a><a id="5776" href="Teacher-Characterization.html#5739" class="Bound">query+inputs</a> <a id="5789" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="5792" class="Symbol">(</a><a id="5793" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="5805" class="Symbol">(</a><a id="5806" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5810" href="Function.Base.html#704" class="Function">id</a> <a id="5813" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="5820" class="Symbol">)))</a> <a id="5824" href="Teacher-Characterization.html#5705" class="Bound">st</a> <a id="5827" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="5830" class="Symbol">λ</a>
      <a id="5838" class="Symbol">{</a> <a id="5840" class="Symbol">(</a><a id="5841" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="5846" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a><a id="5848" class="Symbol">)</a> <a id="5850" class="Symbol">→</a> <a id="5852" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> 
      <a id="5867" class="Symbol">;</a> <a id="5869" class="Symbol">(</a><a id="5870" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="5875" class="Symbol">(</a><a id="5876" href="Teacher-Characterization.html#5876" class="Bound">st&#39;</a> <a id="5880" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="5882" href="Teacher-Characterization.html#5882" class="Bound">o-vec</a><a id="5887" class="Symbol">))</a> <a id="5890" class="Symbol">→</a> <a id="5892" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="5897" class="Symbol">(</a><a id="5898" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="5906" class="Symbol">{</a><a id="5907" class="Argument">Args</a> <a id="5912" class="Symbol">=</a> <a id="5914" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5918" href="Function.Base.html#704" class="Function">id</a> <a id="5921" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="5928" class="Symbol">}</a> <a id="5930" class="Symbol">(λ</a> <a id="5933" class="Symbol">{</a><a id="5934" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="5937" class="Symbol">→</a> <a id="5939" href="Teacher-Characterization.html#5876" class="Bound">st&#39;</a><a id="5942" class="Symbol">}</a> <a id="5944" class="Symbol">)</a> <a id="5946" href="Teacher-Characterization.html#5882" class="Bound">o-vec</a><a id="5951" class="Symbol">)</a>
      <a id="5959" class="Symbol">}</a> 
    <a id="5966" class="Symbol">)</a> <a id="5968" class="Symbol">(</a><a id="5969" href="Teacher-Characterization.html#5699" class="Bound">query</a> <a id="5975" class="Symbol">{</a><a id="5976" class="Argument">R</a> <a id="5978" class="Symbol">=</a> <a id="5980" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="5981" class="Symbol">}</a> <a id="5983" class="Symbol">{</a><a id="5984" class="Argument">X</a> <a id="5986" class="Symbol">=</a> <a id="5988" href="Data.List.Base.html#1612" class="Function">map</a> <a id="5992" href="Function.Base.html#704" class="Function">id</a> <a id="5995" href="Teacher-Characterization.html#2210" class="Function">outputs</a> <a id="6003" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="6007" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="6008" class="Symbol">})</a>
    <a id="6015" class="Keyword">where</a> <a id="6021" class="Keyword">open</a> <a id="6026" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="6035" href="Teacher-Characterization.html#5697" class="Bound">q</a>

  <a id="6040" class="Comment">-- the parametric version of nat2total:</a>
  <a id="fromNatTransformation.nat2totalfamily"></a><a id="6082" href="Teacher-Characterization.html#6082" class="Function">nat2totalfamily</a> <a id="6098" class="Symbol">:</a> <a id="6100" class="Symbol">(</a><a id="6101" href="Teacher-Characterization.html#6101" class="Bound">X</a> <a id="6103" class="Symbol">:</a> <a id="6105" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6108" class="Symbol">)</a> <a id="6110" class="Comment">-- &lt;- the index set</a>
              <a id="6144" class="Symbol">→</a> <a id="6146" class="Symbol">(</a><a id="6147" href="Teacher-Characterization.html#6147" class="Bound">q</a> <a id="6149" class="Symbol">:</a> <a id="6151" href="Teacher-Characterization.html#1933" class="Record">I/O-Spec</a> <a id="6160" class="Symbol">(</a><a id="6161" href="Teacher-Characterization.html#6101" class="Bound">X</a> <a id="6163" class="Symbol">→</a> <a id="6165" href="Agda.Primitive.html#388" class="Primitive">Set</a><a id="6168" class="Symbol">))</a>
              <a id="6185" class="Symbol">→</a> <a id="6187" class="Symbol">(∀</a> <a id="6190" class="Symbol">{</a><a id="6191" href="Teacher-Characterization.html#6191" class="Bound">x</a> <a id="6193" class="Symbol">:</a> <a id="6195" href="Teacher-Characterization.html#6101" class="Bound">X</a><a id="6196" class="Symbol">}</a> <a id="6198" class="Symbol">→</a> <a id="6200" href="Teacher-Characterization.html#2278" class="Function">I/O-Spec.TConstr</a> <a id="6217" href="Teacher-Characterization.html#6147" class="Bound">q</a> <a id="6219" class="Symbol">(</a><a id="6220" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="6223" href="Teacher-Characterization.html#6191" class="Bound">x</a><a id="6224" class="Symbol">))</a>
              <a id="6241" class="Symbol">→</a> <a id="6243" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="6246" class="Symbol">→</a> <a id="6248" class="Symbol">(∀</a> <a id="6251" class="Symbol">{</a><a id="6252" href="Teacher-Characterization.html#6252" class="Bound">x</a> <a id="6254" class="Symbol">:</a> <a id="6256" href="Teacher-Characterization.html#6101" class="Bound">X</a><a id="6257" class="Symbol">}</a> <a id="6259" class="Symbol">→</a> <a id="6261" href="Teacher-Characterization.html#2590" class="Function">I/O-Spec.TProj</a> <a id="6276" href="Teacher-Characterization.html#6147" class="Bound">q</a> <a id="6278" href="Teacher-Characterization.html#4778" class="Bound">QT</a> <a id="6281" class="Symbol">(</a><a id="6282" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="6285" href="Teacher-Characterization.html#6252" class="Bound">x</a><a id="6286" class="Symbol">))</a>
  <a id="6291" href="Teacher-Characterization.html#6082" class="Function">nat2totalfamily</a> <a id="6307" href="Teacher-Characterization.html#6307" class="Bound">X</a> <a id="6309" href="Teacher-Characterization.html#6309" class="Bound">q</a> <a id="6311" href="Teacher-Characterization.html#6311" class="Bound">query</a> <a id="6317" href="Teacher-Characterization.html#6317" class="Bound">st</a> <a id="6320" class="Symbol">{</a><a id="6321" href="Teacher-Characterization.html#6321" class="Bound">x</a><a id="6322" class="Symbol">}</a> <a id="6324" class="Symbol">=</a>
    <a id="6330" class="Comment">-- we first pass all the inputs to the query constructor,</a>
    <a id="6392" class="Comment">-- obtaining query+inputs, which only needs the continuation</a>
    <a id="6457" class="Comment">-- as the remaining parameter. We pass the identity</a>
    <a id="6513" class="Comment">-- to it and yields something in F R X, which then</a>
    <a id="6568" class="Comment">-- can be passed to δ : F R X → M R X</a>
    <a id="6610" class="Symbol">((</a><a id="6612" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6616" class="Symbol">(</a><a id="6617" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="6620" href="Teacher-Characterization.html#6321" class="Bound">x</a><a id="6621" class="Symbol">)</a> <a id="6623" href="Teacher-Characterization.html#2188" class="Function">inputs</a><a id="6629" class="Symbol">)</a> <a id="6631" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="6637" class="Symbol">λ</a> <a id="6639" href="Teacher-Characterization.html#6639" class="Bound">query+inputs</a> <a id="6652" class="Symbol">→</a>
      <a id="6660" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="6665" href="Teacher-Characterization.html#4791" class="Bound">δ</a> <a id="6667" class="Symbol">{</a><a id="6668" class="Argument">R</a> <a id="6670" class="Symbol">=</a> <a id="6672" href="Data.Empty.html#914" class="Function">⊥</a><a id="6673" class="Symbol">}</a> <a id="6675" class="Symbol">(</a><a id="6676" href="Teacher-Characterization.html#6639" class="Bound">query+inputs</a> <a id="6689" class="Symbol">(</a><a id="6690" href="Teacher-Characterization.html#1596" class="Function">idₙ-curried</a> <a id="6702" class="Symbol">(</a><a id="6703" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6707" class="Symbol">(</a><a id="6708" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="6711" href="Teacher-Characterization.html#6321" class="Bound">x</a><a id="6712" class="Symbol">)</a> <a id="6714" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="6721" class="Symbol">)))</a> <a id="6725" href="Teacher-Characterization.html#6317" class="Bound">st</a> <a id="6728" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="6731" class="Symbol">λ</a>
      <a id="6739" class="Symbol">{</a> <a id="6741" class="Symbol">(</a><a id="6742" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="6747" class="Symbol">(</a><a id="6748" href="Teacher-Characterization.html#6748" class="Bound">st&#39;</a> <a id="6752" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="6754" href="Teacher-Characterization.html#6754" class="Bound">o-vec</a><a id="6759" class="Symbol">))</a> <a id="6762" class="Symbol">→</a> <a id="6764" href="Teacher-Characterization.html#1206" class="Function">[×]-map</a> <a id="6772" class="Symbol">{</a><a id="6773" class="Argument">Args</a> <a id="6778" class="Symbol">=</a> <a id="6780" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6784" class="Symbol">(</a><a id="6785" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="6788" href="Teacher-Characterization.html#6321" class="Bound">x</a><a id="6789" class="Symbol">)</a> <a id="6791" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="6798" class="Symbol">}</a> <a id="6800" class="Symbol">(λ</a> <a id="6803" class="Symbol">{</a><a id="6804" href="Agda.Builtin.Unit.html#212" class="InductiveConstructor">tt</a> <a id="6807" class="Symbol">→</a> <a id="6809" href="Teacher-Characterization.html#6748" class="Bound">st&#39;</a><a id="6812" class="Symbol">}</a> <a id="6814" class="Symbol">)</a> <a id="6816" href="Teacher-Characterization.html#6754" class="Bound">o-vec</a>
      <a id="6828" class="Symbol">}</a> 
    <a id="6835" class="Symbol">)</a>
    <a id="6841" class="Symbol">(</a><a id="6842" href="Teacher-Characterization.html#6311" class="Bound">query</a> <a id="6848" class="Symbol">{</a><a id="6849" href="Teacher-Characterization.html#6321" class="Bound">x</a><a id="6850" class="Symbol">}</a> <a id="6852" class="Symbol">{</a><a id="6853" class="Argument">R</a> <a id="6855" class="Symbol">=</a> <a id="6857" href="Data.Empty.html#914" class="Function">⊥</a><a id="6858" class="Symbol">}</a> <a id="6860" class="Symbol">{</a><a id="6861" class="Argument">X</a> <a id="6863" class="Symbol">=</a> <a id="6865" href="Data.List.Base.html#1612" class="Function">map</a> <a id="6869" class="Symbol">(</a><a id="6870" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="6873" href="Teacher-Characterization.html#6321" class="Bound">x</a><a id="6874" class="Symbol">)</a> <a id="6876" href="Teacher-Characterization.html#2210" class="Function">outputs</a> <a id="6884" href="Teacher-Characterization.html#1113" class="Function Operator">[×]</a> <a id="6888" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="6889" class="Symbol">})</a>
    <a id="6896" class="Keyword">where</a>
      <a id="6908" class="Keyword">open</a> <a id="6913" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="6922" href="Teacher-Characterization.html#6309" class="Bound">q</a>

<a id="6925" class="Comment">-- convert the natural transformation to a record field of the concrete teacher</a>
<a id="7005" class="Comment">-- each case uses the Yoneda-idea to inject the identity map as the</a>
<a id="7073" class="Comment">-- continuation</a>
<a id="Yoneda"></a><a id="7089" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="7096" class="Symbol">:</a> <a id="7098" class="Symbol">∀</a> <a id="7100" class="Symbol">{</a><a id="7101" href="Teacher-Characterization.html#7101" class="Bound">ℓ</a><a id="7102" class="Symbol">}</a> <a id="7104" class="Symbol">{</a><a id="7105" href="Teacher-Characterization.html#7105" class="Bound">QT</a> <a id="7108" class="Symbol">:</a> <a id="7110" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7114" href="Teacher-Characterization.html#7101" class="Bound">ℓ</a><a id="7115" class="Symbol">}</a> <a id="7117" class="Symbol">(</a><a id="7118" href="Teacher-Characterization.html#7118" class="Bound">δ</a> <a id="7120" class="Symbol">:</a> <a id="7122" href="Teacher-Characterization.html#4587" class="Function">Teacherδ</a> <a id="7131" href="Teacher-Characterization.html#7105" class="Bound">QT</a><a id="7133" class="Symbol">)</a> <a id="7135" class="Symbol">(</a><a id="7136" href="Teacher-Characterization.html#7136" class="Bound">q</a> <a id="7138" class="Symbol">:</a> <a id="7140" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a><a id="7149" class="Symbol">)</a>
         <a id="7160" class="Symbol">→</a> <a id="7162" href="Teacher-Characterization.html#3499" class="Function">Constr</a> <a id="7169" href="Teacher-Characterization.html#7136" class="Bound">q</a>
         <a id="7180" class="Symbol">→</a> <a id="7182" href="Teacher-Characterization.html#4333" class="Function">Proj</a> <a id="7187" href="Teacher-Characterization.html#7136" class="Bound">q</a> <a id="7189" href="Teacher-Characterization.html#7105" class="Bound">QT</a>
<a id="7192" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="7199" href="Teacher-Characterization.html#7199" class="Bound">δ</a> <a id="7201" class="Symbol">(</a><a id="7202" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="7208" href="Teacher-Characterization.html#7208" class="Bound">q</a><a id="7209" class="Symbol">)</a> <a id="7211" href="Teacher-Characterization.html#7211" class="Bound">constr</a> <a id="7218" class="Symbol">=</a> <a id="7220" href="Teacher-Characterization.html#4853" class="Function">fromNatTransformation.nat2total</a> <a id="7252" href="Teacher-Characterization.html#7199" class="Bound">δ</a> <a id="7254" href="Teacher-Characterization.html#7208" class="Bound">q</a> <a id="7256" href="Teacher-Characterization.html#7211" class="Bound">constr</a>
<a id="7263" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="7270" href="Teacher-Characterization.html#7270" class="Bound">δ</a> <a id="7272" class="Symbol">(</a><a id="7273" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="7287" class="Symbol">{</a><a id="7288" href="Teacher-Characterization.html#7288" class="Bound">ℐ</a><a id="7289" class="Symbol">}</a> <a id="7291" href="Teacher-Characterization.html#7291" class="Bound">q</a><a id="7292" class="Symbol">)</a> <a id="7294" href="Teacher-Characterization.html#7294" class="Bound">constr</a> <a id="7301" class="Symbol">=</a> <a id="7303" href="Teacher-Characterization.html#6082" class="Function">fromNatTransformation.nat2totalfamily</a> <a id="7341" href="Teacher-Characterization.html#7270" class="Bound">δ</a> <a id="7343" href="Teacher-Characterization.html#7288" class="Bound">ℐ</a> <a id="7345" href="Teacher-Characterization.html#7291" class="Bound">q</a> <a id="7347" href="Teacher-Characterization.html#7294" class="Bound">constr</a>
<a id="7354" href="Teacher-Characterization.html#7089" class="Function">Yoneda</a> <a id="7361" href="Teacher-Characterization.html#7361" class="Bound">δ</a> <a id="7363" class="Symbol">(</a><a id="7364" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="7372" href="Teacher-Characterization.html#7372" class="Bound">q</a><a id="7373" class="Symbol">)</a> <a id="7375" href="Teacher-Characterization.html#7375" class="Bound">constr</a> <a id="7382" class="Symbol">=</a> <a id="7384" href="Teacher-Characterization.html#5564" class="Function">fromNatTransformation.nat2partial</a> <a id="7418" href="Teacher-Characterization.html#7361" class="Bound">δ</a> <a id="7420" href="Teacher-Characterization.html#7372" class="Bound">q</a> <a id="7422" href="Teacher-Characterization.html#7375" class="Bound">constr</a>

<a id="7430" class="Comment">-- The converse direction: turn fields of the concrete teacher records/structs</a>
<a id="7509" class="Comment">-- into natural transformations to `M R QT X`</a>
<a id="Yoneda⁻¹"></a><a id="7555" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="7564" class="Symbol">:</a> <a id="7566" class="Symbol">∀</a> <a id="7568" class="Symbol">{</a><a id="7569" href="Teacher-Characterization.html#7569" class="Bound">ℓt</a><a id="7571" class="Symbol">}</a> <a id="7573" class="Symbol">(</a><a id="7574" href="Teacher-Characterization.html#7574" class="Bound">QT</a> <a id="7577" class="Symbol">:</a> <a id="7579" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7583" href="Teacher-Characterization.html#7569" class="Bound">ℓt</a><a id="7585" class="Symbol">)</a> <a id="7587" class="Symbol">{</a><a id="7588" href="Teacher-Characterization.html#7588" class="Bound">ℓr</a><a id="7590" class="Symbol">}</a> <a id="7592" class="Symbol">{</a><a id="7593" href="Teacher-Characterization.html#7593" class="Bound">R</a> <a id="7595" class="Symbol">:</a> <a id="7597" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7601" href="Teacher-Characterization.html#7588" class="Bound">ℓr</a><a id="7603" class="Symbol">}</a> <a id="7605" class="Symbol">{</a><a id="7606" href="Teacher-Characterization.html#7606" class="Bound">ℓx</a><a id="7608" class="Symbol">}</a> <a id="7610" class="Symbol">{</a><a id="7611" href="Teacher-Characterization.html#7611" class="Bound">X</a> <a id="7613" class="Symbol">:</a> <a id="7615" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="7619" href="Teacher-Characterization.html#7606" class="Bound">ℓx</a><a id="7621" class="Symbol">}</a>
          <a id="7633" class="Symbol">(</a><a id="7634" href="Teacher-Characterization.html#7634" class="Bound">q</a> <a id="7636" class="Symbol">:</a> <a id="7638" href="Teacher-Characterization.html#3077" class="Datatype">QueryType</a><a id="7647" class="Symbol">)</a>
          <a id="7659" class="Symbol">→</a> <a id="7661" href="Teacher-Characterization.html#4333" class="Function">Proj</a> <a id="7666" href="Teacher-Characterization.html#7634" class="Bound">q</a> <a id="7668" href="Teacher-Characterization.html#7574" class="Bound">QT</a>
          <a id="7681" class="Symbol">→</a> <a id="7683" href="Teacher-Characterization.html#3679" class="Function">ConstrF</a> <a id="7691" href="Teacher-Characterization.html#7569" class="Bound">ℓt</a> <a id="7694" href="Teacher-Characterization.html#7634" class="Bound">q</a> <a id="7696" href="Teacher-Characterization.html#7593" class="Bound">R</a> <a id="7698" href="Teacher-Characterization.html#7611" class="Bound">X</a> <a id="7700" class="Symbol">(</a><a id="7701" href="Game-Basics.html#858" class="Function">M</a> <a id="7703" href="Teacher-Characterization.html#7593" class="Bound">R</a> <a id="7705" href="Teacher-Characterization.html#7574" class="Bound">QT</a> <a id="7708" href="Teacher-Characterization.html#7611" class="Bound">X</a><a id="7709" class="Symbol">)</a>
<a id="7711" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="7720" href="Teacher-Characterization.html#7720" class="Bound">QT</a> <a id="7723" class="Symbol">(</a><a id="7724" href="Teacher-Characterization.html#3160" class="InductiveConstructor">Total</a> <a id="7730" href="Teacher-Characterization.html#7730" class="Bound">q</a><a id="7731" class="Symbol">)</a> <a id="7733" href="Teacher-Characterization.html#7733" class="Bound">answer-query</a> <a id="7746" class="Symbol">=</a>
  <a id="7750" class="Symbol">(</a><a id="7751" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7755" href="Function.Base.html#704" class="Function">id</a> <a id="7758" href="Teacher-Characterization.html#2188" class="Function">inputs</a> <a id="7765" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="7771" class="Symbol">λ</a> <a id="7773" href="Teacher-Characterization.html#7773" class="Bound">T→O×T</a> <a id="7779" href="Teacher-Characterization.html#7779" class="Bound">O→X</a> <a id="7783" href="Teacher-Characterization.html#7783" class="Bound">st</a> <a id="7786" class="Symbol">→</a>
    <a id="7792" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="7797" class="Symbol">(</a><a id="7798" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="7803" class="Symbol">(</a><a id="7804" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7808" href="Function.Base.html#704" class="Function">id</a> <a id="7811" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="7818" class="Symbol">)</a> <a id="7820" href="Teacher-Characterization.html#7779" class="Bound">O→X</a> <a id="7824" class="Symbol">(</a><a id="7825" href="Teacher-Characterization.html#7773" class="Bound">T→O×T</a> <a id="7831" href="Teacher-Characterization.html#7783" class="Bound">st</a><a id="7833" class="Symbol">)))</a>
  <a id="7839" class="Symbol">((</a><a id="7841" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7845" href="Function.Base.html#704" class="Function">id</a> <a id="7848" href="Teacher-Characterization.html#2188" class="Function">inputs</a><a id="7854" class="Symbol">)</a> <a id="7856" href="Teacher-Characterization.html#531" class="Function Operator">==&gt;-flip</a> <a id="7865" href="Teacher-Characterization.html#7733" class="Bound">answer-query</a><a id="7877" class="Symbol">)</a>
  <a id="7881" class="Keyword">where</a> <a id="7887" class="Keyword">open</a> <a id="7892" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="7901" href="Teacher-Characterization.html#7730" class="Bound">q</a>
<a id="7903" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="7912" href="Teacher-Characterization.html#7912" class="Bound">QT</a> <a id="7915" class="Symbol">(</a><a id="7916" href="Teacher-Characterization.html#3248" class="InductiveConstructor">Total+Indexed</a> <a id="7930" href="Teacher-Characterization.html#7930" class="Bound">q</a><a id="7931" class="Symbol">)</a> <a id="7933" href="Teacher-Characterization.html#7933" class="Bound">answer-query</a> <a id="7946" class="Symbol">{</a><a id="7947" href="Teacher-Characterization.html#7947" class="Bound">idx</a><a id="7950" class="Symbol">}</a> <a id="7952" class="Symbol">=</a>
  <a id="7956" class="Symbol">(</a><a id="7957" href="Data.List.Base.html#1612" class="Function">map</a> <a id="7961" class="Symbol">(</a><a id="7962" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="7965" href="Teacher-Characterization.html#7947" class="Bound">idx</a><a id="7968" class="Symbol">)</a> <a id="7970" href="Teacher-Characterization.html#2188" class="Function">inputs</a> <a id="7977" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="7983" class="Symbol">λ</a> <a id="7985" href="Teacher-Characterization.html#7985" class="Bound">T→O×T</a> <a id="7991" href="Teacher-Characterization.html#7991" class="Bound">O→X</a> <a id="7995" href="Teacher-Characterization.html#7995" class="Bound">st</a> <a id="7998" class="Symbol">→</a>
    <a id="8004" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8009" class="Symbol">(</a><a id="8010" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="8015" class="Symbol">(</a><a id="8016" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8020" class="Symbol">(</a><a id="8021" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="8024" href="Teacher-Characterization.html#7947" class="Bound">idx</a><a id="8027" class="Symbol">)</a> <a id="8029" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="8036" class="Symbol">)</a> <a id="8038" href="Teacher-Characterization.html#7991" class="Bound">O→X</a> <a id="8042" class="Symbol">(</a><a id="8043" href="Teacher-Characterization.html#7985" class="Bound">T→O×T</a> <a id="8049" href="Teacher-Characterization.html#7995" class="Bound">st</a><a id="8051" class="Symbol">)))</a>
  <a id="8057" class="Symbol">((</a><a id="8059" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8063" class="Symbol">(</a><a id="8064" href="Function.Base.html#1993" class="Function Operator">_$</a> <a id="8067" href="Teacher-Characterization.html#7947" class="Bound">idx</a><a id="8070" class="Symbol">)</a> <a id="8072" href="Teacher-Characterization.html#2188" class="Function">inputs</a><a id="8078" class="Symbol">)</a> <a id="8080" href="Teacher-Characterization.html#531" class="Function Operator">==&gt;-flip</a> <a id="8089" class="Symbol">λ</a> <a id="8091" href="Teacher-Characterization.html#8091" class="Bound">-</a> <a id="8093" class="Symbol">→</a> <a id="8095" href="Teacher-Characterization.html#7933" class="Bound">answer-query</a> <a id="8108" href="Teacher-Characterization.html#8091" class="Bound">-</a> <a id="8110" class="Symbol">{</a><a id="8111" href="Teacher-Characterization.html#7947" class="Bound">idx</a><a id="8114" class="Symbol">})</a>
  <a id="8119" class="Keyword">where</a> <a id="8125" class="Keyword">open</a> <a id="8130" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="8139" href="Teacher-Characterization.html#7930" class="Bound">q</a>
<a id="8141" href="Teacher-Characterization.html#7555" class="Function">Yoneda⁻¹</a> <a id="8150" href="Teacher-Characterization.html#8150" class="Bound">QT</a> <a id="8153" class="Symbol">(</a><a id="8154" href="Teacher-Characterization.html#3372" class="InductiveConstructor">Partial</a> <a id="8162" href="Teacher-Characterization.html#8162" class="Bound">q</a><a id="8163" class="Symbol">)</a> <a id="8165" href="Teacher-Characterization.html#8165" class="Bound">answer-query</a> <a id="8178" class="Symbol">=</a>
  <a id="8182" class="Symbol">(</a><a id="8183" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8187" href="Function.Base.html#704" class="Function">id</a> <a id="8190" href="Teacher-Characterization.html#2188" class="Function">inputs</a> <a id="8197" href="Teacher-Characterization.html#928" class="Function Operator">==&gt;-∘</a> <a id="8203" class="Symbol">λ</a> <a id="8205" href="Teacher-Characterization.html#8205" class="Bound">T→1+O×T</a> <a id="8213" href="Teacher-Characterization.html#8213" class="Bound">ret</a> <a id="8217" href="Teacher-Characterization.html#8217" class="Bound">O→X</a> <a id="8221" href="Teacher-Characterization.html#8221" class="Bound">st</a> <a id="8224" class="Symbol">→</a>
    <a id="8230" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="8235" class="Symbol">(</a><a id="8236" href="Teacher-Characterization.html#8205" class="Bound">T→1+O×T</a> <a id="8244" href="Teacher-Characterization.html#8221" class="Bound">st</a><a id="8246" class="Symbol">)</a> <a id="8248" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="8251" class="Symbol">λ</a>
    <a id="8257" class="Symbol">{</a> <a id="8259" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a> <a id="8267" class="Symbol">→</a> <a id="8269" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="8274" href="Teacher-Characterization.html#8213" class="Bound">ret</a>
    <a id="8282" class="Symbol">;</a> <a id="8284" class="Symbol">(</a><a id="8285" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="8290" href="Teacher-Characterization.html#8290" class="Bound">O,T</a><a id="8293" class="Symbol">)</a> <a id="8295" class="Symbol">→</a> <a id="8297" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="8302" class="Symbol">(</a><a id="8303" href="Teacher-Characterization.html#1739" class="Function">eval</a> <a id="8308" class="Symbol">(</a><a id="8309" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8313" href="Function.Base.html#704" class="Function">id</a> <a id="8316" href="Teacher-Characterization.html#2210" class="Function">outputs</a><a id="8323" class="Symbol">)</a> <a id="8325" href="Teacher-Characterization.html#8217" class="Bound">O→X</a> <a id="8329" href="Teacher-Characterization.html#8290" class="Bound">O,T</a><a id="8332" class="Symbol">)</a>
    <a id="8338" class="Symbol">})</a>
  <a id="8343" class="Symbol">((</a><a id="8345" href="Data.List.Base.html#1612" class="Function">map</a> <a id="8349" href="Function.Base.html#704" class="Function">id</a> <a id="8352" href="Teacher-Characterization.html#2188" class="Function">inputs</a><a id="8358" class="Symbol">)</a> <a id="8360" href="Teacher-Characterization.html#531" class="Function Operator">==&gt;-flip</a> <a id="8369" href="Teacher-Characterization.html#8165" class="Bound">answer-query</a><a id="8381" class="Symbol">)</a>
  <a id="8385" class="Keyword">where</a> <a id="8391" class="Keyword">open</a> <a id="8396" href="Teacher-Characterization.html#1933" class="Module">I/O-Spec</a> <a id="8405" href="Teacher-Characterization.html#8162" class="Bound">q</a></pre></body></html>


==> anc/html/Text.Format.Generic.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Generic (Text.Format.Generic)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Text.Format.Generic</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Format strings for Printf and Scanf</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Text.Format.Generic.html" class="Module">Text.Format.Generic</a> <a id="291" class="Keyword">where</a>

<a id="298" class="Keyword">open</a> <a id="303" class="Keyword">import</a> <a id="310" href="Level.html" class="Module">Level</a> <a id="316" class="Keyword">using</a> <a id="322" class="Symbol">(</a><a id="323" href="Level.html#521" class="Function">0ℓ</a><a id="325" class="Symbol">)</a>
<a id="327" class="Keyword">open</a> <a id="332" class="Keyword">import</a> <a id="339" href="Effect.Applicative.html" class="Module">Effect.Applicative</a>
<a id="358" class="Keyword">open</a> <a id="363" class="Keyword">import</a> <a id="370" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="385" class="Keyword">using</a> <a id="391" class="Symbol">(</a><a id="392" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="396" class="Symbol">)</a>
<a id="398" class="Keyword">open</a> <a id="403" class="Keyword">import</a> <a id="410" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="425" class="Symbol">as</a> <a id="428" class="Module">List</a> <a id="433" class="Keyword">hiding</a> <a id="440" class="Symbol">(</a><a id="441" href="Data.List.Base.html#17278" class="Function">sum</a><a id="444" class="Symbol">)</a>
<a id="446" class="Keyword">open</a> <a id="451" class="Keyword">import</a> <a id="458" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="474" class="Symbol">as</a> <a id="477" class="Module">Maybe</a>
<a id="483" class="Keyword">open</a> <a id="488" class="Keyword">import</a> <a id="495" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a>
<a id="509" class="Keyword">open</a> <a id="514" class="Keyword">import</a> <a id="521" href="Data.Nat.ListAction.html" class="Module">Data.Nat.ListAction</a> <a id="541" class="Keyword">using</a> <a id="547" class="Symbol">(</a><a id="548" href="Data.Nat.ListAction.html#612" class="Function">sum</a><a id="551" class="Symbol">)</a>
<a id="553" class="Keyword">open</a> <a id="558" class="Keyword">import</a> <a id="565" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="583" class="Keyword">using</a> <a id="589" class="Symbol">(</a><a id="590" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">_,_</a><a id="593" class="Symbol">)</a>
<a id="595" class="Keyword">open</a> <a id="600" class="Keyword">import</a> <a id="607" href="Data.Product.Nary.NonDependent.html" class="Module">Data.Product.Nary.NonDependent</a>
<a id="638" class="Keyword">open</a> <a id="643" class="Keyword">import</a> <a id="650" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a>
<a id="664" class="Keyword">open</a> <a id="669" class="Keyword">import</a> <a id="676" href="Data.String.Base.html" class="Module">Data.String.Base</a>
<a id="693" class="Keyword">import</a> <a id="700" href="Data.Sum.Effectful.Left.html" class="Module">Data.Sum.Effectful.Left</a> <a id="724" class="Symbol">as</a> <a id="727" class="Module">Sumₗ</a>
<a id="732" class="Keyword">open</a> <a id="737" class="Keyword">import</a> <a id="744" href="Function.Base.html" class="Module">Function.Base</a>
<a id="758" class="Keyword">open</a> <a id="763" class="Keyword">import</a> <a id="770" href="Function.Nary.NonDependent.html" class="Module">Function.Nary.NonDependent</a> <a id="797" class="Keyword">using</a> <a id="803" class="Symbol">(</a><a id="804" href="Function.Nary.NonDependent.Base.html#3468" class="Function">0ℓs</a><a id="807" class="Symbol">;</a> <a id="809" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a><a id="813" class="Symbol">)</a>
<a id="815" class="Keyword">open</a> <a id="820" class="Keyword">import</a> <a id="827" href="Function.Strict.html" class="Module">Function.Strict</a>

<a id="844" class="Comment">------------------------------------------------------------------------</a>
<a id="917" class="Comment">-- Format specifications.</a>
<a id="943" class="Comment">-- Defines the supported %-codes.</a>

<a id="978" class="Keyword">record</a> <a id="FormatSpec"></a><a id="985" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a> <a id="996" class="Symbol">:</a> <a id="998" href="Agda.Primitive.html#388" class="Primitive">Set₁</a> <a id="1003" class="Keyword">where</a>
  <a id="1011" class="Keyword">field</a>
    <a id="FormatSpec.ArgChunk"></a><a id="1021" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a> <a id="1030" class="Symbol">:</a> <a id="1032" href="Agda.Primitive.html#388" class="Primitive">Set</a>
    <a id="FormatSpec.ArgType"></a><a id="1040" href="Text.Format.Generic.html#1040" class="Field">ArgType</a>  <a id="1049" class="Symbol">:</a> <a id="1051" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a> <a id="1060" class="Symbol">→</a> <a id="1062" href="Agda.Primitive.html#388" class="Primitive">Set</a>
    <a id="FormatSpec.lexArg"></a><a id="1070" href="Text.Format.Generic.html#1070" class="Field">lexArg</a>   <a id="1079" class="Symbol">:</a> <a id="1081" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="1086" class="Symbol">→</a> <a id="1088" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1094" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a>

<a id="1104" class="Keyword">module</a> <a id="1111" href="Text.Format.Generic.html#1111" class="Module">_</a> <a id="1113" class="Keyword">where</a>
  <a id="1121" class="Keyword">open</a> <a id="1126" href="Text.Format.Generic.html#985" class="Module">FormatSpec</a>

  <a id="1140" class="Comment">-- Left-biased union of format specs.</a>
  <a id="1180" href="Text.Format.Generic.html#1180" class="Function">unionSpec</a> <a id="1190" class="Symbol">:</a> <a id="1192" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a> <a id="1203" class="Symbol">→</a> <a id="1205" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a>
  <a id="1231" href="Text.Format.Generic.html#1180" class="Function">unionSpec</a> <a id="1241" href="Text.Format.Generic.html#1241" class="Bound">spec₁</a> <a id="1247" href="Text.Format.Generic.html#1247" class="Bound">spec₂</a> <a id="1253" class="Symbol">.</a><a id="1254" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a>  <a id="1264" class="Symbol">=</a> <a id="1266" href="Text.Format.Generic.html#1241" class="Bound">spec₁</a> <a id="1272" class="Symbol">.</a><a id="1273" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a> <a id="1282" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1284" href="Text.Format.Generic.html#1247" class="Bound">spec₂</a> <a id="1290" class="Symbol">.</a><a id="1291" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a>
  <a id="1302" href="Text.Format.Generic.html#1180" class="Function">unionSpec</a> <a id="1312" href="Text.Format.Generic.html#1312" class="Bound">spec₁</a> <a id="1318" href="Text.Format.Generic.html#1318" class="Bound">spec₂</a> <a id="1324" class="Symbol">.</a><a id="1325" href="Text.Format.Generic.html#1040" class="Field">ArgType</a> <a id="1333" class="Symbol">(</a><a id="1334" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1339" href="Text.Format.Generic.html#1339" class="Bound">a</a><a id="1340" class="Symbol">)</a> <a id="1342" class="Symbol">=</a> <a id="1344" href="Text.Format.Generic.html#1312" class="Bound">spec₁</a> <a id="1350" class="Symbol">.</a><a id="1351" href="Text.Format.Generic.html#1040" class="Field">ArgType</a> <a id="1359" href="Text.Format.Generic.html#1339" class="Bound">a</a>
  <a id="1363" href="Text.Format.Generic.html#1180" class="Function">unionSpec</a> <a id="1373" href="Text.Format.Generic.html#1373" class="Bound">spec₁</a> <a id="1379" href="Text.Format.Generic.html#1379" class="Bound">spec₂</a> <a id="1385" class="Symbol">.</a><a id="1386" href="Text.Format.Generic.html#1040" class="Field">ArgType</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1400" href="Text.Format.Generic.html#1400" class="Bound">a</a><a id="1401" class="Symbol">)</a> <a id="1403" class="Symbol">=</a> <a id="1405" href="Text.Format.Generic.html#1379" class="Bound">spec₂</a> <a id="1411" class="Symbol">.</a><a id="1412" href="Text.Format.Generic.html#1040" class="Field">ArgType</a> <a id="1420" href="Text.Format.Generic.html#1400" class="Bound">a</a>
  <a id="1424" href="Text.Format.Generic.html#1180" class="Function">unionSpec</a> <a id="1434" href="Text.Format.Generic.html#1434" class="Bound">spec₁</a> <a id="1440" href="Text.Format.Generic.html#1440" class="Bound">spec₂</a> <a id="1446" class="Symbol">.</a><a id="1447" href="Text.Format.Generic.html#1070" class="Field">lexArg</a>  <a id="1455" href="Text.Format.Generic.html#1455" class="Bound">c</a> <a id="1457" class="Symbol">=</a>
    <a id="1463" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="1473" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Text.Format.Generic.html#1434" class="Bound">spec₁</a> <a id="1485" class="Symbol">.</a><a id="1486" href="Text.Format.Generic.html#1070" class="Field">lexArg</a> <a id="1493" href="Text.Format.Generic.html#1455" class="Bound">c</a><a id="1494" class="Symbol">)</a> <a id="1496" href="Data.Maybe.Base.html#2264" class="Function Operator">&lt;∣&gt;</a>
    <a id="1504" href="Data.Maybe.Base.html#1934" class="Function">Maybe.map</a> <a id="1514" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1519" class="Symbol">(</a><a id="1520" href="Text.Format.Generic.html#1440" class="Bound">spec₂</a> <a id="1526" class="Symbol">.</a><a id="1527" href="Text.Format.Generic.html#1070" class="Field">lexArg</a> <a id="1534" href="Text.Format.Generic.html#1455" class="Bound">c</a><a id="1535" class="Symbol">)</a>

<a id="1538" class="Keyword">module</a> <a id="Format"></a><a id="1545" href="Text.Format.Generic.html#1545" class="Module">Format</a> <a id="1552" class="Symbol">(</a><a id="1553" href="Text.Format.Generic.html#1553" class="Bound">spec</a> <a id="1558" class="Symbol">:</a> <a id="1560" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a><a id="1570" class="Symbol">)</a> <a id="1572" class="Keyword">where</a>

  <a id="1581" class="Keyword">open</a> <a id="1586" href="Text.Format.Generic.html#985" class="Module">FormatSpec</a> <a id="1597" href="Text.Format.Generic.html#1553" class="Bound">spec</a>

  <a id="1605" class="Comment">----------------------------------------------------------------------</a>
  <a id="1678" class="Comment">-- Basic types</a>

  <a id="1696" class="Keyword">data</a> <a id="Format.Chunk"></a><a id="1701" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a> <a id="1707" class="Symbol">:</a> <a id="1709" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1713" class="Keyword">where</a>
    <a id="Format.Chunk.Arg"></a><a id="1723" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1727" class="Symbol">:</a> <a id="1729" href="Text.Format.Generic.html#1021" class="Field">ArgChunk</a> <a id="1738" class="Symbol">→</a> <a id="1740" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>
    <a id="Format.Chunk.Raw"></a><a id="1750" href="Text.Format.Generic.html#1750" class="InductiveConstructor">Raw</a> <a id="1754" class="Symbol">:</a> <a id="1756" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1763" class="Symbol">→</a> <a id="1765" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>

  <a id="Format.Format"></a><a id="1774" href="Text.Format.Generic.html#1774" class="Function">Format</a> <a id="1781" class="Symbol">:</a> <a id="1783" href="Agda.Primitive.html#388" class="Primitive">Set</a>
  <a id="1789" href="Text.Format.Generic.html#1774" class="Function">Format</a> <a id="1796" class="Symbol">=</a> <a id="1798" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1803" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>

  <a id="1812" class="Comment">----------------------------------------------------------------------</a>
  <a id="1885" class="Comment">-- Semantics</a>

  <a id="Format.size"></a><a id="1901" href="Text.Format.Generic.html#1901" class="Function">size</a> <a id="1906" class="Symbol">:</a> <a id="1908" href="Text.Format.Generic.html#1774" class="Function">Format</a> <a id="1915" class="Symbol">→</a> <a id="1917" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
  <a id="1921" href="Text.Format.Generic.html#1901" class="Function">size</a> <a id="1926" class="Symbol">=</a> <a id="1928" href="Data.Nat.ListAction.html#612" class="Function">sum</a> <a id="1932" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="1935" href="Data.List.Base.html#1612" class="Function">List.map</a> <a id="1944" class="Symbol">λ</a> <a id="1946" class="Symbol">{</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Text.Format.Generic.html#1750" class="InductiveConstructor">Raw</a> <a id="1953" class="Symbol">_)</a> <a id="1956" class="Symbol">→</a> <a id="1958" class="Number">0</a><a id="1959" class="Symbol">;</a> <a id="1961" class="CatchallClause Symbol">_</a> <a id="1963" class="Symbol">→</a> <a id="1965" class="Number">1</a> <a id="1967" class="Symbol">}</a>

  <a id="1972" class="Comment">-- Meaning of a format as a list of value types</a>

  <a id="Format.⟦_⟧"></a><a id="2023" href="Text.Format.Generic.html#2023" class="Function Operator">⟦_⟧</a> <a id="2027" class="Symbol">:</a> <a id="2029" class="Symbol">(</a><a id="2030" href="Text.Format.Generic.html#2030" class="Bound">fmt</a> <a id="2034" class="Symbol">:</a> <a id="2036" href="Text.Format.Generic.html#1774" class="Function">Format</a><a id="2042" class="Symbol">)</a> <a id="2044" class="Symbol">→</a> <a id="2046" href="Function.Nary.NonDependent.Base.html#2453" class="Function">Sets</a> <a id="2051" class="Symbol">(</a><a id="2052" href="Text.Format.Generic.html#1901" class="Function">size</a> <a id="2057" href="Text.Format.Generic.html#2030" class="Bound">fmt</a><a id="2060" class="Symbol">)</a> <a id="2062" href="Function.Nary.NonDependent.Base.html#3468" class="Function">0ℓs</a>
  <a id="2068" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="2070" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>          <a id="2082" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a> <a id="2084" class="Symbol">=</a> <a id="2086" class="Symbol">_</a>
  <a id="2090" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="2092" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="2096" href="Text.Format.Generic.html#2096" class="Bound">a</a>  <a id="2099" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2101" href="Text.Format.Generic.html#2101" class="Bound">cs</a> <a id="2104" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a> <a id="2106" class="Symbol">=</a> <a id="2108" href="Text.Format.Generic.html#1040" class="Field">ArgType</a> <a id="2116" href="Text.Format.Generic.html#2096" class="Bound">a</a> <a id="2118" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="2120" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="2122" href="Text.Format.Generic.html#2101" class="Bound">cs</a> <a id="2125" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a>
  <a id="2129" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="2131" href="Text.Format.Generic.html#1750" class="InductiveConstructor">Raw</a> <a id="2135" class="Symbol">_</a>  <a id="2138" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2140" href="Text.Format.Generic.html#2140" class="Bound">cs</a> <a id="2143" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a> <a id="2145" class="Symbol">=</a>             <a id="2159" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="2161" href="Text.Format.Generic.html#2140" class="Bound">cs</a> <a id="2164" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a>

  <a id="2169" class="Comment">----------------------------------------------------------------------</a>
  <a id="2242" class="Comment">-- Lexer: from Strings to Formats</a>

  <a id="2279" class="Comment">-- Lexing may fail. To have a useful error message, we defined the</a>
  <a id="2348" class="Comment">-- following enumerated type</a>

  <a id="2380" class="Keyword">data</a> <a id="Format.Error"></a><a id="2385" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="2391" class="Symbol">:</a> <a id="2393" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="2397" class="Keyword">where</a>
    <a id="Format.Error.UnexpectedEndOfString"></a><a id="2407" href="Text.Format.Generic.html#2407" class="InductiveConstructor">UnexpectedEndOfString</a> <a id="2429" class="Symbol">:</a> <a id="2431" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2438" class="Symbol">→</a> <a id="2440" href="Text.Format.Generic.html#2385" class="Datatype">Error</a>
    <a id="2450" class="Comment">-- ^ expected a type declaration; found an empty string</a>
    <a id="Format.Error.InvalidType"></a><a id="2510" href="Text.Format.Generic.html#2510" class="InductiveConstructor">InvalidType</a> <a id="2522" class="Symbol">:</a> <a id="2524" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2531" class="Symbol">→</a> <a id="2533" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2538" class="Symbol">→</a> <a id="2540" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2547" class="Symbol">→</a> <a id="2549" href="Text.Format.Generic.html#2385" class="Datatype">Error</a>
    <a id="2559" class="Comment">-- ^ invalid type declaration</a>
    <a id="2593" class="Comment">--   return a focus: prefix processed, character causing failure, rest</a>

  <a id="Format.lexer"></a><a id="2667" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2673" class="Symbol">:</a> <a id="2675" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="2682" class="Symbol">→</a> <a id="2684" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="2690" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="2692" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2697" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>
  <a id="2705" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2711" href="Text.Format.Generic.html#2711" class="Bound">input</a> <a id="2717" class="Symbol">=</a> <a id="2719" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="2724" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2727" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="2730" class="Symbol">(</a><a id="2731" href="Data.String.Base.html#1558" class="Primitive">toList</a> <a id="2738" href="Text.Format.Generic.html#2711" class="Bound">input</a><a id="2743" class="Symbol">)</a> <a id="2745" class="Keyword">where</a>

    <a id="2756" class="Keyword">open</a> <a id="2761" href="Effect.Applicative.html#977" class="Module">RawApplicative</a> <a id="2776" class="Symbol">(</a><a id="2777" href="Data.Sum.Effectful.Left.html#1191" class="Function">Sumₗ.applicative</a> <a id="2794" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="2800" href="Level.html#521" class="Function">0ℓ</a><a id="2802" class="Symbol">)</a>

    <a id="2809" class="Comment">-- Type synonyms used locally to document the code</a>
    <a id="2864" href="Text.Format.Generic.html#2864" class="Function">RevWord</a> <a id="2872" class="Symbol">=</a> <a id="2874" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2879" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="2884" class="Comment">-- Mere characters accumulated so far</a>
    <a id="2926" href="Text.Format.Generic.html#2926" class="Function">Prefix</a>  <a id="2934" class="Symbol">=</a> <a id="2936" href="Text.Format.Generic.html#2864" class="Function">RevWord</a>   <a id="2946" class="Comment">-- Prefix of the input String already read</a>

    <a id="2994" href="Text.Format.Generic.html#2994" class="Function">toRevString</a> <a id="3006" class="Symbol">:</a> <a id="3008" href="Text.Format.Generic.html#2864" class="Function">RevWord</a> <a id="3016" class="Symbol">→</a> <a id="3018" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
    <a id="3029" href="Text.Format.Generic.html#2994" class="Function">toRevString</a> <a id="3041" class="Symbol">=</a> <a id="3043" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="3052" href="Function.Base.html#3645" class="Function Operator">∘′</a> <a id="3055" href="Data.List.Base.html#6927" class="Function">reverse</a>

    <a id="3068" class="Comment">-- Push a Raw token if we have accumulated some mere characters</a>
    <a id="3136" href="Text.Format.Generic.html#3136" class="Function">push</a> <a id="3141" class="Symbol">:</a> <a id="3143" href="Text.Format.Generic.html#2864" class="Function">RevWord</a> <a id="3151" class="Symbol">→</a> <a id="3153" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3158" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a> <a id="3164" class="Symbol">→</a> <a id="3166" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3171" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>
    <a id="3181" href="Text.Format.Generic.html#3136" class="Function">push</a> <a id="3186" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3189" href="Text.Format.Generic.html#3189" class="Bound">ks</a> <a id="3192" class="Symbol">=</a> <a id="3194" href="Text.Format.Generic.html#3189" class="Bound">ks</a>
    <a id="3201" href="Text.Format.Generic.html#3136" class="CatchallClause Function">push</a><a id="3205" class="CatchallClause"> </a><a id="3206" href="Text.Format.Generic.html#3206" class="CatchallClause Bound">cs</a><a id="3208" class="CatchallClause"> </a><a id="3209" href="Text.Format.Generic.html#3209" class="CatchallClause Bound">ks</a> <a id="3212" class="Symbol">=</a> <a id="3214" href="Text.Format.Generic.html#1750" class="InductiveConstructor">Raw</a> <a id="3218" class="Symbol">(</a><a id="3219" href="Text.Format.Generic.html#2994" class="Function">toRevString</a> <a id="3231" href="Text.Format.Generic.html#3206" class="Bound">cs</a><a id="3233" class="Symbol">)</a> <a id="3235" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3237" href="Text.Format.Generic.html#3209" class="Bound">ks</a>

    <a id="3245" class="Comment">-- Main loop</a>
    <a id="3262" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3267" class="Symbol">:</a> <a id="3269" href="Text.Format.Generic.html#2864" class="Function">RevWord</a> <a id="3277" class="Symbol">→</a> <a id="3279" href="Text.Format.Generic.html#2926" class="Function">Prefix</a> <a id="3286" class="Symbol">→</a> <a id="3288" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3293" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3298" class="Symbol">→</a> <a id="3300" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="3306" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3308" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3313" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>
    <a id="3323" href="Text.Format.Generic.html#3323" class="Function">type</a> <a id="3328" class="Symbol">:</a>           <a id="3340" href="Text.Format.Generic.html#2926" class="Function">Prefix</a> <a id="3347" class="Symbol">→</a> <a id="3349" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3354" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3359" class="Symbol">→</a> <a id="3361" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="3367" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3369" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="3374" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>

    <a id="3385" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3390" href="Text.Format.Generic.html#3390" class="Bound">acc</a> <a id="3394" href="Text.Format.Generic.html#3394" class="Bound">bef</a> <a id="3398" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>               <a id="3415" class="Symbol">=</a> <a id="3417" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="3422" class="Symbol">(</a><a id="3423" href="Text.Format.Generic.html#3136" class="Function">push</a> <a id="3428" href="Text.Format.Generic.html#3390" class="Bound">acc</a> <a id="3432" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a><a id="3434" class="Symbol">)</a>
    <a id="3440" class="Comment">-- escaped &#39;%&#39; character: treat like a mere character</a>
    <a id="3498" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3503" href="Text.Format.Generic.html#3503" class="Bound">acc</a> <a id="3507" href="Text.Format.Generic.html#3507" class="Bound">bef</a> <a id="3511" class="Symbol">(</a><a id="3512" class="String">&#39;%&#39;</a> <a id="3516" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3518" class="String">&#39;%&#39;</a> <a id="3522" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3524" href="Text.Format.Generic.html#3524" class="Bound">cs</a><a id="3526" class="Symbol">)</a> <a id="3528" class="Symbol">=</a> <a id="3530" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3535" class="Symbol">(</a><a id="3536" class="String">&#39;%&#39;</a> <a id="3540" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3542" href="Text.Format.Generic.html#3503" class="Bound">acc</a><a id="3545" class="Symbol">)</a> <a id="3547" class="Symbol">(</a><a id="3548" class="String">&#39;%&#39;</a> <a id="3552" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3554" class="String">&#39;%&#39;</a> <a id="3558" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3560" href="Text.Format.Generic.html#3507" class="Bound">bef</a><a id="3563" class="Symbol">)</a> <a id="3565" href="Text.Format.Generic.html#3524" class="Bound">cs</a>
    <a id="3572" class="Comment">-- non escaped &#39;%&#39;: type declaration following</a>
    <a id="3623" href="Text.Format.Generic.html#3262" class="CatchallClause Function">loop</a><a id="3627" class="CatchallClause"> </a><a id="3628" href="Text.Format.Generic.html#3628" class="CatchallClause Bound">acc</a><a id="3631" class="CatchallClause"> </a><a id="3632" href="Text.Format.Generic.html#3632" class="CatchallClause Bound">bef</a><a id="3635" class="CatchallClause"> </a><a id="3636" class="CatchallClause Symbol">(</a><a id="3637" class="CatchallClause String">&#39;%&#39;</a><a id="3640" class="CatchallClause"> </a><a id="3641" href="Agda.Builtin.List.html#199" class="CatchallClause InductiveConstructor Operator">∷</a><a id="3642" class="CatchallClause"> </a><a id="3643" href="Text.Format.Generic.html#3643" class="CatchallClause Bound">cs</a><a id="3645" class="CatchallClause Symbol">)</a>       <a id="3653" class="Symbol">=</a> <a id="3655" href="Text.Format.Generic.html#3136" class="Function">push</a> <a id="3660" href="Text.Format.Generic.html#3628" class="Bound">acc</a> <a id="3664" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3668" href="Text.Format.Generic.html#3323" class="Function">type</a> <a id="3673" class="Symbol">(</a><a id="3674" class="String">&#39;%&#39;</a> <a id="3678" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3680" href="Text.Format.Generic.html#3632" class="Bound">bef</a><a id="3683" class="Symbol">)</a> <a id="3685" href="Text.Format.Generic.html#3643" class="Bound">cs</a>
    <a id="3692" class="Comment">-- mere character: push onto the accumulator</a>
    <a id="3741" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3746" href="Text.Format.Generic.html#3746" class="Bound">acc</a> <a id="3750" href="Text.Format.Generic.html#3750" class="Bound">bef</a> <a id="3754" class="Symbol">(</a><a id="3755" href="Text.Format.Generic.html#3755" class="Bound">c</a> <a id="3757" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3759" href="Text.Format.Generic.html#3759" class="Bound">cs</a><a id="3761" class="Symbol">)</a>         <a id="3771" class="Symbol">=</a> <a id="3773" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3778" class="Symbol">(</a><a id="3779" href="Text.Format.Generic.html#3755" class="Bound">c</a> <a id="3781" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3783" href="Text.Format.Generic.html#3746" class="Bound">acc</a><a id="3786" class="Symbol">)</a> <a id="3788" class="Symbol">(</a><a id="3789" href="Text.Format.Generic.html#3755" class="Bound">c</a> <a id="3791" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3793" href="Text.Format.Generic.html#3750" class="Bound">bef</a><a id="3796" class="Symbol">)</a> <a id="3798" href="Text.Format.Generic.html#3759" class="Bound">cs</a>

    <a id="3806" href="Text.Format.Generic.html#3323" class="Function">type</a> <a id="3811" href="Text.Format.Generic.html#3811" class="Bound">bef</a> <a id="3815" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>       <a id="3824" class="Symbol">=</a> <a id="3826" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="3831" class="Symbol">(</a><a id="3832" href="Text.Format.Generic.html#2407" class="InductiveConstructor">UnexpectedEndOfString</a> <a id="3854" href="Text.Format.Generic.html#2711" class="Bound">input</a><a id="3859" class="Symbol">)</a>
    <a id="3865" href="Text.Format.Generic.html#3323" class="Function">type</a> <a id="3870" href="Text.Format.Generic.html#3870" class="Bound">bef</a> <a id="3874" class="Symbol">(</a><a id="3875" href="Text.Format.Generic.html#3875" class="Bound">c</a> <a id="3877" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3879" href="Text.Format.Generic.html#3879" class="Bound">cs</a><a id="3881" class="Symbol">)</a> <a id="3883" class="Symbol">=</a> <a id="3885" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a> <a id="3889" href="Effect.Functor.html#710" class="Function Operator">&lt;$&gt;</a> <a id="3893" href="Text.Format.Generic.html#3937" class="Function">chunk</a> <a id="3899" href="Text.Format.Generic.html#3875" class="Bound">c</a> <a id="3901" href="Effect.Applicative.html#1603" class="Function Operator">⊛</a> <a id="3903" href="Text.Format.Generic.html#3262" class="Function">loop</a> <a id="3908" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="3911" class="Symbol">(</a><a id="3912" href="Text.Format.Generic.html#3875" class="Bound">c</a> <a id="3914" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="3916" href="Text.Format.Generic.html#3870" class="Bound">bef</a><a id="3919" class="Symbol">)</a> <a id="3921" href="Text.Format.Generic.html#3879" class="Bound">cs</a> <a id="3924" class="Keyword">where</a>

      <a id="3937" href="Text.Format.Generic.html#3937" class="Function">chunk</a> <a id="3943" class="Symbol">:</a> <a id="3945" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="3950" class="Symbol">→</a> <a id="3952" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="3958" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="3960" href="Text.Format.Generic.html#1701" class="Datatype">Chunk</a>
      <a id="3972" href="Text.Format.Generic.html#3937" class="Function">chunk</a> <a id="3978" href="Text.Format.Generic.html#3978" class="Bound">c</a> <a id="3980" class="Symbol">=</a>
        <a id="3990" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="3995" href="Text.Format.Generic.html#1070" class="Field">lexArg</a> <a id="4002" href="Text.Format.Generic.html#3978" class="Bound">c</a> <a id="4004" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="4007" class="Symbol">λ</a> <a id="4009" class="Keyword">where</a>
          <a id="4025" class="Symbol">(</a><a id="4026" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="4031" href="Text.Format.Generic.html#4031" class="Bound">ch</a><a id="4033" class="Symbol">)</a> <a id="4035" class="Symbol">→</a> <a id="4037" href="Effect.Applicative.html#1145" class="Function">pure</a> <a id="4042" class="Symbol">(</a><a id="4043" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="4047" href="Text.Format.Generic.html#4031" class="Bound">ch</a><a id="4049" class="Symbol">)</a>
          <a id="4061" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>   <a id="4071" class="Symbol">→</a>
            <a id="4085" href="Function.Strict.html#1672" class="Function">force′</a> <a id="4092" class="Symbol">(</a><a id="4093" href="Text.Format.Generic.html#2994" class="Function">toRevString</a> <a id="4105" href="Text.Format.Generic.html#3870" class="Bound">bef</a><a id="4108" class="Symbol">)</a> <a id="4110" class="Symbol">λ</a> <a id="4112" href="Text.Format.Generic.html#4112" class="Bound">prefix</a> <a id="4119" class="Symbol">→</a>
            <a id="4133" href="Function.Strict.html#1672" class="Function">force′</a> <a id="4140" class="Symbol">(</a><a id="4141" href="Data.String.Base.html#1591" class="Primitive">fromList</a> <a id="4150" href="Text.Format.Generic.html#3879" class="Bound">cs</a><a id="4152" class="Symbol">)</a>     <a id="4158" class="Symbol">λ</a> <a id="4160" href="Text.Format.Generic.html#4160" class="Bound">suffix</a> <a id="4167" class="Symbol">→</a>
            <a id="4181" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="4186" class="Symbol">(</a><a id="4187" href="Text.Format.Generic.html#2510" class="InductiveConstructor">InvalidType</a> <a id="4199" href="Text.Format.Generic.html#4112" class="Bound">prefix</a> <a id="4206" href="Text.Format.Generic.html#3978" class="Bound">c</a> <a id="4208" href="Text.Format.Generic.html#4160" class="Bound">suffix</a><a id="4214" class="Symbol">)</a></pre></body></html>


==> anc/html/Text.Format.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Format (Text.Format)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Text.Format</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Format strings for Printf and Scanf</a>
<a id="145" class="Comment">------------------------------------------------------------------------</a>

<a id="219" class="Symbol">{-#</a> <a id="223" class="Keyword">OPTIONS</a> <a id="231" class="Pragma">--cubical-compatible</a> <a id="252" class="Pragma">--safe</a> <a id="259" class="Symbol">#-}</a>

<a id="264" class="Keyword">module</a> <a id="271" href="Text.Format.html" class="Module">Text.Format</a> <a id="283" class="Keyword">where</a>

<a id="290" class="Keyword">open</a> <a id="295" class="Keyword">import</a> <a id="302" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a>
<a id="318" class="Keyword">open</a> <a id="323" class="Keyword">import</a> <a id="330" href="Text.Format.Generic.html" class="Module">Text.Format.Generic</a>

<a id="351" class="Comment">-- Formatted types</a>
<a id="370" class="Keyword">open</a> <a id="375" class="Keyword">import</a> <a id="382" href="Data.Char.Base.html" class="Module">Data.Char.Base</a> <a id="397" class="Keyword">using</a> <a id="403" class="Symbol">(</a><a id="404" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a><a id="408" class="Symbol">)</a>
<a id="410" class="Keyword">open</a> <a id="415" class="Keyword">import</a> <a id="422" href="Data.Integer.Base.html" class="Module">Data.Integer.Base</a> <a id="440" class="Keyword">using</a> <a id="446" class="Symbol">(</a><a id="447" href="Agda.Builtin.Int.html#245" class="Datatype">ℤ</a><a id="448" class="Symbol">)</a>
<a id="450" class="Keyword">open</a> <a id="455" class="Keyword">import</a> <a id="462" href="Data.Float.Base.html" class="Module">Data.Float.Base</a> <a id="478" class="Keyword">using</a> <a id="484" class="Symbol">(</a><a id="485" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a><a id="490" class="Symbol">)</a>
<a id="492" class="Keyword">open</a> <a id="497" class="Keyword">import</a> <a id="504" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="518" class="Keyword">using</a> <a id="524" class="Symbol">(</a><a id="525" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="526" class="Symbol">)</a>
<a id="528" class="Keyword">open</a> <a id="533" class="Keyword">import</a> <a id="540" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="557" class="Keyword">using</a> <a id="563" class="Symbol">(</a><a id="564" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="570" class="Symbol">)</a>

<a id="573" class="Comment">------------------------------------------------------------------------</a>
<a id="646" class="Comment">-- Basic types</a>

<a id="662" class="Keyword">data</a> <a id="ArgChunk"></a><a id="667" href="Text.Format.html#667" class="Datatype">ArgChunk</a> <a id="676" class="Symbol">:</a> <a id="678" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="682" class="Keyword">where</a>
  <a id="ArgChunk.ℕArg"></a><a id="690" href="Text.Format.html#690" class="InductiveConstructor">ℕArg</a> <a id="ArgChunk.ℤArg"></a><a id="695" href="Text.Format.html#695" class="InductiveConstructor">ℤArg</a> <a id="ArgChunk.FloatArg"></a><a id="700" href="Text.Format.html#700" class="InductiveConstructor">FloatArg</a> <a id="ArgChunk.CharArg"></a><a id="709" href="Text.Format.html#709" class="InductiveConstructor">CharArg</a> <a id="ArgChunk.StringArg"></a><a id="717" href="Text.Format.html#717" class="InductiveConstructor">StringArg</a> <a id="727" class="Symbol">:</a> <a id="729" href="Text.Format.html#667" class="Datatype">ArgChunk</a>

<a id="739" class="Comment">------------------------------------------------------------------------</a>
<a id="812" class="Comment">-- Semantics</a>

<a id="ArgType"></a><a id="826" href="Text.Format.html#826" class="Function">ArgType</a> <a id="834" class="Symbol">:</a> <a id="836" class="Symbol">(</a><a id="837" href="Text.Format.html#837" class="Bound">fmt</a> <a id="841" class="Symbol">:</a> <a id="843" href="Text.Format.html#667" class="Datatype">ArgChunk</a><a id="851" class="Symbol">)</a> <a id="853" class="Symbol">→</a> <a id="855" href="Agda.Primitive.html#388" class="Primitive">Set</a>
<a id="859" href="Text.Format.html#826" class="Function">ArgType</a> <a id="867" href="Text.Format.html#690" class="InductiveConstructor">ℕArg</a>      <a id="877" class="Symbol">=</a> <a id="879" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
<a id="881" href="Text.Format.html#826" class="Function">ArgType</a> <a id="889" href="Text.Format.html#695" class="InductiveConstructor">ℤArg</a>      <a id="899" class="Symbol">=</a> <a id="901" href="Agda.Builtin.Int.html#245" class="Datatype">ℤ</a>
<a id="903" href="Text.Format.html#826" class="Function">ArgType</a> <a id="911" href="Text.Format.html#700" class="InductiveConstructor">FloatArg</a>  <a id="921" class="Symbol">=</a> <a id="923" href="Agda.Builtin.Float.html#353" class="Postulate">Float</a>
<a id="929" href="Text.Format.html#826" class="Function">ArgType</a> <a id="937" href="Text.Format.html#709" class="InductiveConstructor">CharArg</a>   <a id="947" class="Symbol">=</a> <a id="949" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a>
<a id="954" href="Text.Format.html#826" class="Function">ArgType</a> <a id="962" href="Text.Format.html#717" class="InductiveConstructor">StringArg</a> <a id="972" class="Symbol">=</a> <a id="974" href="Agda.Builtin.String.html#335" class="Postulate">String</a>

<a id="lexArg"></a><a id="982" href="Text.Format.html#982" class="Function">lexArg</a> <a id="989" class="Symbol">:</a> <a id="991" href="Agda.Builtin.Char.html#238" class="Postulate">Char</a> <a id="996" class="Symbol">→</a> <a id="998" href="Agda.Builtin.Maybe.html#135" class="Datatype">Maybe</a> <a id="1004" href="Text.Format.html#667" class="Datatype">ArgChunk</a>
<a id="1013" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1020" class="String">&#39;d&#39;</a> <a id="1024" class="Symbol">=</a> <a id="1026" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1031" href="Text.Format.html#695" class="InductiveConstructor">ℤArg</a>
<a id="1036" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1043" class="String">&#39;i&#39;</a> <a id="1047" class="Symbol">=</a> <a id="1049" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1054" href="Text.Format.html#695" class="InductiveConstructor">ℤArg</a>
<a id="1059" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1066" class="String">&#39;u&#39;</a> <a id="1070" class="Symbol">=</a> <a id="1072" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1077" href="Text.Format.html#690" class="InductiveConstructor">ℕArg</a>
<a id="1082" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1089" class="String">&#39;f&#39;</a> <a id="1093" class="Symbol">=</a> <a id="1095" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1100" href="Text.Format.html#700" class="InductiveConstructor">FloatArg</a>
<a id="1109" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1116" class="String">&#39;c&#39;</a> <a id="1120" class="Symbol">=</a> <a id="1122" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1127" href="Text.Format.html#709" class="InductiveConstructor">CharArg</a>
<a id="1135" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1142" class="String">&#39;s&#39;</a> <a id="1146" class="Symbol">=</a> <a id="1148" href="Agda.Builtin.Maybe.html#173" class="InductiveConstructor">just</a> <a id="1153" href="Text.Format.html#717" class="InductiveConstructor">StringArg</a>
<a id="1163" href="Text.Format.html#982" class="Function">lexArg</a> <a id="1170" class="Symbol">_</a>   <a id="1174" class="Symbol">=</a> <a id="1176" href="Agda.Builtin.Maybe.html#194" class="InductiveConstructor">nothing</a>

<a id="formatSpec"></a><a id="1185" href="Text.Format.html#1185" class="Function">formatSpec</a> <a id="1196" class="Symbol">:</a> <a id="1198" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a>
<a id="1209" href="Text.Format.html#1185" class="Function">formatSpec</a> <a id="1220" class="Symbol">.</a><a id="1221" href="Text.Format.Generic.html#1021" class="Field">FormatSpec.ArgChunk</a> <a id="1241" class="Symbol">=</a> <a id="1243" href="Text.Format.html#667" class="Datatype">ArgChunk</a>
<a id="1252" href="Text.Format.html#1185" class="Function">formatSpec</a> <a id="1263" class="Symbol">.</a><a id="1264" href="Text.Format.Generic.html#1040" class="Field">FormatSpec.ArgType</a>  <a id="1284" class="Symbol">=</a> <a id="1286" href="Text.Format.html#826" class="Function">ArgType</a>
<a id="1294" href="Text.Format.html#1185" class="Function">formatSpec</a> <a id="1305" class="Symbol">.</a><a id="1306" href="Text.Format.Generic.html#1070" class="Field">FormatSpec.lexArg</a>   <a id="1326" class="Symbol">=</a> <a id="1328" href="Text.Format.html#982" class="Function">lexArg</a>

<a id="1336" class="Keyword">open</a> <a id="1341" href="Text.Format.Generic.html#1545" class="Module">Format</a> <a id="1348" href="Text.Format.html#1185" class="Function">formatSpec</a> <a id="1359" class="Keyword">public</a>

<a id="1367" class="Keyword">pattern</a> <a id="`ℕ"></a><a id="1375" href="Text.Format.html#1375" class="InductiveConstructor">`ℕ</a>      <a id="1383" class="Symbol">=</a> <a id="1385" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1389" href="Text.Format.html#690" class="InductiveConstructor">ℕArg</a>
<a id="1394" class="Keyword">pattern</a> <a id="`ℤ"></a><a id="1402" href="Text.Format.html#1402" class="InductiveConstructor">`ℤ</a>      <a id="1410" class="Symbol">=</a> <a id="1412" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1416" href="Text.Format.html#695" class="InductiveConstructor">ℤArg</a>
<a id="1421" class="Keyword">pattern</a> <a id="`Float"></a><a id="1429" href="Text.Format.html#1429" class="InductiveConstructor">`Float</a>  <a id="1437" class="Symbol">=</a> <a id="1439" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1443" href="Text.Format.html#700" class="InductiveConstructor">FloatArg</a>
<a id="1452" class="Keyword">pattern</a> <a id="`Char"></a><a id="1460" href="Text.Format.html#1460" class="InductiveConstructor">`Char</a>   <a id="1468" class="Symbol">=</a> <a id="1470" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1474" href="Text.Format.html#709" class="InductiveConstructor">CharArg</a>
<a id="1482" class="Keyword">pattern</a> <a id="`String"></a><a id="1490" href="Text.Format.html#1490" class="InductiveConstructor">`String</a> <a id="1498" class="Symbol">=</a> <a id="1500" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1504" href="Text.Format.html#717" class="InductiveConstructor">StringArg</a></pre></body></html>


==> anc/html/Text.Printf.Generic.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Generic (Text.Printf.Generic)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Text.Printf.Generic</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Generic printf function.</a>
<a id="134" class="Comment">------------------------------------------------------------------------</a>

<a id="208" class="Symbol">{-#</a> <a id="212" class="Keyword">OPTIONS</a> <a id="220" class="Pragma">--cubical-compatible</a> <a id="241" class="Pragma">--safe</a> <a id="248" class="Symbol">#-}</a>

<a id="253" class="Keyword">module</a> <a id="260" href="Text.Printf.Generic.html" class="Module">Text.Printf.Generic</a> <a id="280" class="Keyword">where</a>

<a id="287" class="Keyword">open</a> <a id="292" class="Keyword">import</a> <a id="299" href="Level.html" class="Module">Level</a> <a id="305" class="Keyword">using</a> <a id="311" class="Symbol">(</a><a id="312" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="317" class="Symbol">;</a> <a id="319" href="Level.html#521" class="Function">0ℓ</a><a id="321" class="Symbol">;</a> <a id="323" href="Agda.Primitive.html#961" class="Primitive Operator">_⊔_</a><a id="326" class="Symbol">;</a> <a id="328" href="Level.html#409" class="Record">Lift</a><a id="332" class="Symbol">)</a>
<a id="334" class="Keyword">open</a> <a id="339" class="Keyword">import</a> <a id="346" href="Data.List.Base.html" class="Module">Data.List.Base</a> <a id="361" class="Symbol">as</a> <a id="364" class="Module">List</a> <a id="369" class="Keyword">using</a> <a id="375" class="Symbol">(</a><a id="376" href="Agda.Builtin.List.html#147" class="Datatype">List</a><a id="380" class="Symbol">;</a> <a id="382" href="Data.List.Base.html#7301" class="InductiveConstructor">[]</a><a id="384" class="Symbol">;</a> <a id="386" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">_∷_</a><a id="389" class="Symbol">)</a>
<a id="391" class="Keyword">open</a> <a id="396" class="Keyword">import</a> <a id="403" href="Data.Char.Base.html" class="Module">Data.Char.Base</a>
<a id="418" class="Keyword">open</a> <a id="423" class="Keyword">import</a> <a id="430" href="Data.Maybe.Base.html" class="Module">Data.Maybe.Base</a> <a id="446" class="Keyword">hiding</a> <a id="453" class="Symbol">(</a><a id="454" href="Data.Maybe.Base.html#1934" class="Function">map</a><a id="457" class="Symbol">)</a>
<a id="459" class="Keyword">open</a> <a id="464" class="Keyword">import</a> <a id="471" href="Data.Nat.Base.html" class="Module">Data.Nat.Base</a> <a id="485" class="Keyword">using</a> <a id="491" class="Symbol">(</a><a id="492" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="493" class="Symbol">)</a>
<a id="495" class="Keyword">open</a> <a id="500" class="Keyword">import</a> <a id="507" href="Data.Product.Base.html" class="Module">Data.Product.Base</a> <a id="525" class="Keyword">hiding</a> <a id="532" class="Symbol">(</a><a id="533" href="Data.Product.Base.html#2173" class="Function">map</a><a id="536" class="Symbol">)</a>
<a id="538" class="Keyword">open</a> <a id="543" class="Keyword">import</a> <a id="550" href="Data.Product.Nary.NonDependent.html" class="Module">Data.Product.Nary.NonDependent</a>
<a id="581" class="Keyword">open</a> <a id="586" class="Keyword">import</a> <a id="593" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="610" class="Keyword">using</a> <a id="616" class="Symbol">(</a><a id="617" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="623" class="Symbol">)</a>
<a id="625" class="Keyword">open</a> <a id="630" class="Keyword">import</a> <a id="637" href="Data.Sum.Base.html" class="Module">Data.Sum.Base</a> <a id="651" class="Keyword">using</a> <a id="657" class="Symbol">(</a><a id="658" href="Data.Sum.Base.html#625" class="Datatype Operator">_⊎_</a><a id="661" class="Symbol">;</a> <a id="663" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a><a id="667" class="Symbol">;</a> <a id="669" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a><a id="673" class="Symbol">)</a>
<a id="675" class="Keyword">open</a> <a id="680" class="Keyword">import</a> <a id="687" href="Data.Unit.Base.html" class="Module">Data.Unit.Base</a> <a id="702" class="Keyword">using</a> <a id="708" class="Symbol">(</a><a id="709" href="Agda.Builtin.Unit.html#175" class="Record">⊤</a><a id="710" class="Symbol">)</a>
<a id="712" class="Keyword">open</a> <a id="717" class="Keyword">import</a> <a id="724" href="Function.Nary.NonDependent.html" class="Module">Function.Nary.NonDependent</a>
<a id="751" class="Keyword">open</a> <a id="756" class="Keyword">import</a> <a id="763" href="Function.Base.html" class="Module">Function.Base</a>

<a id="778" class="Keyword">open</a> <a id="783" class="Keyword">import</a> <a id="790" href="Text.Format.Generic.html" class="Module">Text.Format.Generic</a>

<a id="811" class="Keyword">private</a>
  <a id="821" class="Keyword">variable</a>
    <a id="834" href="Text.Printf.Generic.html#834" class="Generalizable">ℓ</a> <a id="836" class="Symbol">:</a> <a id="838" href="Agda.Primitive.html#742" class="Postulate">Level</a>
    <a id="848" href="Text.Printf.Generic.html#848" class="Generalizable">A</a> <a id="850" href="Text.Printf.Generic.html#850" class="Generalizable">B</a> <a id="852" class="Symbol">:</a> <a id="854" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="858" href="Text.Printf.Generic.html#834" class="Generalizable">ℓ</a>

<a id="861" class="Comment">------------------------------------------------------------------------</a>
<a id="934" class="Comment">-- Printf argument specifications.</a>
<a id="969" class="Comment">-- Defines the rendering of chunks.</a>

<a id="1006" class="Keyword">record</a> <a id="PrintfSpec"></a><a id="1013" href="Text.Printf.Generic.html#1013" class="Record">PrintfSpec</a> <a id="1024" class="Symbol">{</a><a id="1025" href="Text.Printf.Generic.html#1025" class="Bound">ℓ</a><a id="1026" class="Symbol">}</a> <a id="1028" class="Symbol">(</a><a id="1029" href="Text.Printf.Generic.html#1029" class="Bound">spec</a> <a id="1034" class="Symbol">:</a> <a id="1036" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a><a id="1046" class="Symbol">)</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Text.Printf.Generic.html#1049" class="Bound">A</a> <a id="1051" class="Symbol">:</a> <a id="1053" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1057" href="Text.Printf.Generic.html#1025" class="Bound">ℓ</a><a id="1058" class="Symbol">)</a> <a id="1060" class="Symbol">:</a> <a id="1062" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1066" class="Symbol">(</a><a id="1067" href="Agda.Primitive.html#931" class="Primitive">Level.suc</a> <a id="1077" href="Level.html#521" class="Function">0ℓ</a> <a id="1080" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1082" href="Text.Printf.Generic.html#1025" class="Bound">ℓ</a><a id="1083" class="Symbol">)</a> <a id="1085" class="Keyword">where</a>

  <a id="1094" class="Keyword">open</a> <a id="1099" href="Text.Format.Generic.html#985" class="Module">FormatSpec</a> <a id="1110" href="Text.Printf.Generic.html#1029" class="Bound">spec</a> <a id="1115" class="Keyword">public</a>

  <a id="1125" class="Keyword">field</a>
    <a id="PrintfSpec.renderArg"></a><a id="1135" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="1145" class="Symbol">:</a> <a id="1147" class="Symbol">∀</a> <a id="1149" href="Text.Printf.Generic.html#1149" class="Bound">arg</a> <a id="1153" class="Symbol">→</a> <a id="1155" href="Text.Format.Generic.html#1040" class="Function">ArgType</a> <a id="1163" href="Text.Printf.Generic.html#1149" class="Bound">arg</a> <a id="1167" class="Symbol">→</a> <a id="1169" href="Text.Printf.Generic.html#1049" class="Bound">A</a>
    <a id="PrintfSpec.renderStr"></a><a id="1175" href="Text.Printf.Generic.html#1175" class="Field">renderStr</a> <a id="1185" class="Symbol">:</a> <a id="1187" href="Agda.Builtin.String.html#335" class="Postulate">String</a> <a id="1194" class="Symbol">→</a> <a id="1196" href="Text.Printf.Generic.html#1049" class="Bound">A</a>

<a id="1199" class="Keyword">module</a> <a id="Type"></a><a id="1206" href="Text.Printf.Generic.html#1206" class="Module">Type</a> <a id="1211" class="Symbol">(</a><a id="1212" href="Text.Printf.Generic.html#1212" class="Bound">spec</a> <a id="1217" class="Symbol">:</a> <a id="1219" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a><a id="1229" class="Symbol">)</a> <a id="1231" class="Keyword">where</a>

  <a id="1240" class="Keyword">open</a> <a id="1245" href="Text.Format.Generic.html#1545" class="Module">Format</a> <a id="1252" href="Text.Printf.Generic.html#1212" class="Bound">spec</a> <a id="1257" class="Keyword">renaming</a> <a id="1266" class="Symbol">(</a><a id="1267" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="1273" class="Symbol">to</a> <a id="1276" class="Datatype">FormatError</a><a id="1287" class="Symbol">)</a>

  <a id="1292" class="Keyword">record</a> <a id="Type.Error"></a><a id="1299" href="Text.Printf.Generic.html#1299" class="Record">Error</a> <a id="1305" class="Symbol">(</a><a id="1306" href="Text.Printf.Generic.html#1306" class="Bound">e</a> <a id="1308" class="Symbol">:</a> <a id="1310" href="Text.Printf.Generic.html#1276" class="Datatype">FormatError</a><a id="1321" class="Symbol">)</a> <a id="1323" class="Symbol">:</a> <a id="1325" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1329" href="Text.Printf.Generic.html#1329" class="Bound">ℓ</a> <a id="1331" class="Keyword">where</a>

  <a id="1340" class="Keyword">private</a>

    <a id="Type.Size"></a><a id="1353" href="Text.Printf.Generic.html#1353" class="Function">Size</a> <a id="1358" class="Symbol">:</a> <a id="1360" href="Text.Printf.Generic.html#1276" class="Datatype">FormatError</a> <a id="1372" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1374" href="Text.Format.Generic.html#1774" class="Function">Format</a> <a id="1381" class="Symbol">→</a> <a id="1383" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a>
    <a id="1389" href="Text.Printf.Generic.html#1353" class="Function">Size</a> <a id="1394" class="Symbol">(</a><a id="1395" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1400" href="Text.Printf.Generic.html#1400" class="Bound">err</a><a id="1403" class="Symbol">)</a> <a id="1405" class="Symbol">=</a> <a id="1407" class="Number">0</a>
    <a id="1413" href="Text.Printf.Generic.html#1353" class="Function">Size</a> <a id="1418" class="Symbol">(</a><a id="1419" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1424" href="Text.Printf.Generic.html#1424" class="Bound">fmt</a><a id="1427" class="Symbol">)</a> <a id="1429" class="Symbol">=</a> <a id="1431" href="Text.Format.Generic.html#1901" class="Function">size</a> <a id="1436" href="Text.Printf.Generic.html#1424" class="Bound">fmt</a>

  <a id="Type.Printf"></a><a id="1443" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="1450" class="Symbol">:</a> <a id="1452" class="Symbol">∀</a> <a id="1454" href="Text.Printf.Generic.html#1454" class="Bound">pr</a> <a id="1457" class="Symbol">→</a> <a id="1459" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1463" href="Text.Printf.Generic.html#834" class="Generalizable">ℓ</a> <a id="1465" class="Symbol">→</a> <a id="1467" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1471" class="Symbol">(</a><a id="1472" href="Text.Printf.Generic.html#834" class="Generalizable">ℓ</a> <a id="1474" href="Agda.Primitive.html#961" class="Primitive Operator">⊔</a> <a id="1476" href="Function.Nary.NonDependent.Base.html#2257" class="Function">⨆</a> <a id="1478" class="Symbol">(</a><a id="1479" href="Text.Printf.Generic.html#1353" class="Function">Size</a> <a id="1484" href="Text.Printf.Generic.html#1454" class="Bound">pr</a><a id="1486" class="Symbol">)</a> <a id="1488" href="Function.Nary.NonDependent.Base.html#3468" class="Function">0ℓs</a><a id="1491" class="Symbol">)</a>
  <a id="1495" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="1502" class="Symbol">(</a><a id="1503" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1508" href="Text.Printf.Generic.html#1508" class="Bound">err</a><a id="1511" class="Symbol">)</a> <a id="1513" class="Symbol">_</a> <a id="1515" class="Symbol">=</a> <a id="1517" href="Text.Printf.Generic.html#1299" class="Record">Error</a> <a id="1523" href="Text.Printf.Generic.html#1508" class="Bound">err</a>
  <a id="1529" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="1536" class="Symbol">(</a><a id="1537" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1542" href="Text.Printf.Generic.html#1542" class="Bound">fmt</a><a id="1545" class="Symbol">)</a> <a id="1547" href="Text.Printf.Generic.html#1547" class="Bound">B</a> <a id="1549" class="Symbol">=</a> <a id="1551" href="Function.Nary.NonDependent.Base.html#2773" class="Function">Arrows</a> <a id="1558" class="Symbol">_</a> <a id="1560" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="1562" href="Text.Printf.Generic.html#1542" class="Bound">fmt</a> <a id="1566" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a> <a id="1568" href="Text.Printf.Generic.html#1547" class="Bound">B</a>

  <a id="Type.map"></a><a id="1573" href="Text.Printf.Generic.html#1573" class="Function">map</a> <a id="1577" class="Symbol">:</a> <a id="1579" class="Symbol">∀</a> <a id="1581" href="Text.Printf.Generic.html#1581" class="Bound">pr</a> <a id="1584" class="Symbol">→</a> <a id="1586" class="Symbol">(</a><a id="1587" href="Text.Printf.Generic.html#848" class="Generalizable">A</a> <a id="1589" class="Symbol">→</a> <a id="1591" href="Text.Printf.Generic.html#850" class="Generalizable">B</a><a id="1592" class="Symbol">)</a> <a id="1594" class="Symbol">→</a> <a id="1596" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="1603" href="Text.Printf.Generic.html#1581" class="Bound">pr</a> <a id="1606" href="Text.Printf.Generic.html#848" class="Generalizable">A</a> <a id="1608" class="Symbol">→</a> <a id="1610" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="1617" href="Text.Printf.Generic.html#1581" class="Bound">pr</a> <a id="1620" href="Text.Printf.Generic.html#850" class="Generalizable">B</a>
  <a id="1624" href="Text.Printf.Generic.html#1573" class="Function">map</a> <a id="1628" class="Symbol">(</a><a id="1629" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1634" href="Text.Printf.Generic.html#1634" class="Bound">err</a><a id="1637" class="Symbol">)</a> <a id="1639" href="Text.Printf.Generic.html#1639" class="Bound">f</a> <a id="1641" href="Text.Printf.Generic.html#1641" class="Bound">p</a> <a id="1643" class="Symbol">=</a> <a id="1645" class="Symbol">_</a>
  <a id="1649" href="Text.Printf.Generic.html#1573" class="Function">map</a> <a id="1653" class="Symbol">(</a><a id="1654" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1659" href="Text.Printf.Generic.html#1659" class="Bound">fmt</a><a id="1662" class="Symbol">)</a> <a id="1664" href="Text.Printf.Generic.html#1664" class="Bound">f</a> <a id="1666" href="Text.Printf.Generic.html#1666" class="Bound">p</a> <a id="1668" class="Symbol">=</a> <a id="1670" href="Function.Nary.NonDependent.Base.html#4639" class="Function">mapₙ</a> <a id="1675" class="Symbol">_</a> <a id="1677" href="Text.Printf.Generic.html#1664" class="Bound">f</a> <a id="1679" href="Text.Printf.Generic.html#1666" class="Bound">p</a>

<a id="1682" class="Keyword">module</a> <a id="Render"></a><a id="1689" href="Text.Printf.Generic.html#1689" class="Module">Render</a> <a id="1696" class="Symbol">{</a><a id="1697" href="Text.Printf.Generic.html#1697" class="Bound">spec</a> <a id="1702" class="Symbol">:</a> <a id="1704" href="Text.Format.Generic.html#985" class="Record">FormatSpec</a><a id="1714" class="Symbol">}</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Text.Printf.Generic.html#1717" class="Bound">render</a> <a id="1724" class="Symbol">:</a> <a id="1726" href="Text.Printf.Generic.html#1013" class="Record">PrintfSpec</a> <a id="1737" href="Text.Printf.Generic.html#1697" class="Bound">spec</a> <a id="1742" href="Text.Printf.Generic.html#848" class="Generalizable">A</a><a id="1743" class="Symbol">)</a> <a id="1745" class="Keyword">where</a>

  <a id="1754" class="Keyword">open</a> <a id="1759" href="Text.Printf.Generic.html#1013" class="Module">PrintfSpec</a> <a id="1770" href="Text.Printf.Generic.html#1717" class="Bound">render</a>
  <a id="1779" class="Keyword">open</a> <a id="1784" href="Text.Printf.Generic.html#1206" class="Module">Type</a> <a id="1789" href="Text.Printf.Generic.html#1697" class="Bound">spec</a>

  <a id="1797" class="Keyword">open</a> <a id="1802" href="Text.Format.Generic.html#1545" class="Module">Format</a> <a id="1809" href="Text.Printf.Generic.html#1697" class="Bound">spec</a> <a id="1814" class="Keyword">renaming</a> <a id="1823" class="Symbol">(</a><a id="1824" href="Text.Format.Generic.html#2385" class="Datatype">Error</a> <a id="1830" class="Symbol">to</a> <a id="1833" class="Datatype">FormatError</a><a id="1844" class="Symbol">)</a>

  <a id="Render.assemble"></a><a id="1849" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="1858" class="Symbol">:</a> <a id="1860" class="Symbol">∀</a> <a id="1862" href="Text.Printf.Generic.html#1862" class="Bound">fmt</a> <a id="1866" class="Symbol">→</a> <a id="1868" href="Data.Product.Nary.NonDependent.html#1650" class="Function">Product⊤</a> <a id="1877" class="Symbol">_</a> <a id="1879" href="Text.Format.Generic.html#2023" class="Function Operator">⟦</a> <a id="1881" href="Text.Printf.Generic.html#1862" class="Bound">fmt</a> <a id="1885" href="Text.Format.Generic.html#2023" class="Function Operator">⟧</a> <a id="1887" class="Symbol">→</a> <a id="1889" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="1894" href="Text.Printf.Generic.html#1742" class="Bound">A</a>
  <a id="1898" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="1907" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a> <a id="1910" href="Text.Printf.Generic.html#1910" class="Bound">vs</a>                    <a id="1932" class="Symbol">=</a> <a id="1934" href="Agda.Builtin.List.html#184" class="InductiveConstructor">[]</a>
  <a id="1939" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="1948" class="Symbol">(</a><a id="1949" href="Text.Format.Generic.html#1723" class="InductiveConstructor">Arg</a> <a id="1953" href="Text.Printf.Generic.html#1953" class="Bound">a</a>   <a id="1957" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1959" href="Text.Printf.Generic.html#1959" class="Bound">fmt</a><a id="1962" class="Symbol">)</a> <a id="1964" class="Symbol">(</a><a id="1965" href="Text.Printf.Generic.html#1965" class="Bound">x</a> <a id="1967" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1969" href="Text.Printf.Generic.html#1969" class="Bound">vs</a><a id="1971" class="Symbol">)</a> <a id="1973" class="Symbol">=</a> <a id="1975" href="Text.Printf.Generic.html#1135" class="Field">renderArg</a> <a id="1985" href="Text.Printf.Generic.html#1953" class="Bound">a</a> <a id="1987" href="Text.Printf.Generic.html#1965" class="Bound">x</a> <a id="1989" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="1991" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="2000" href="Text.Printf.Generic.html#1959" class="Bound">fmt</a> <a id="2004" href="Text.Printf.Generic.html#1969" class="Bound">vs</a>
  <a id="2009" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="2018" class="Symbol">(</a><a id="2019" href="Text.Format.Generic.html#1750" class="InductiveConstructor">Raw</a> <a id="2023" href="Text.Printf.Generic.html#2023" class="Bound">str</a> <a id="2027" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2029" href="Text.Printf.Generic.html#2029" class="Bound">fmt</a><a id="2032" class="Symbol">)</a> <a id="2034" href="Text.Printf.Generic.html#2034" class="Bound">vs</a>       <a id="2043" class="Symbol">=</a> <a id="2045" href="Text.Printf.Generic.html#1175" class="Field">renderStr</a> <a id="2055" href="Text.Printf.Generic.html#2023" class="Bound">str</a> <a id="2059" href="Agda.Builtin.List.html#199" class="InductiveConstructor Operator">∷</a> <a id="2061" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="2070" href="Text.Printf.Generic.html#2029" class="Bound">fmt</a> <a id="2074" href="Text.Printf.Generic.html#2034" class="Bound">vs</a>

  <a id="2080" class="Keyword">private</a>

    <a id="Render.printf′"></a><a id="2093" href="Text.Printf.Generic.html#2093" class="Function">printf′</a> <a id="2101" class="Symbol">:</a> <a id="2103" class="Symbol">∀</a> <a id="2105" href="Text.Printf.Generic.html#2105" class="Bound">pr</a> <a id="2108" class="Symbol">→</a> <a id="2110" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="2117" href="Text.Printf.Generic.html#2105" class="Bound">pr</a> <a id="2120" class="Symbol">(</a><a id="2121" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2126" href="Text.Printf.Generic.html#1742" class="Bound">A</a><a id="2127" class="Symbol">)</a>
    <a id="2133" href="Text.Printf.Generic.html#2093" class="Function">printf′</a> <a id="2141" class="Symbol">(</a><a id="2142" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="2147" href="Text.Printf.Generic.html#2147" class="Bound">err</a><a id="2150" class="Symbol">)</a> <a id="2152" class="Symbol">=</a> <a id="2154" class="Symbol">_</a>
    <a id="2160" href="Text.Printf.Generic.html#2093" class="Function">printf′</a> <a id="2168" class="Symbol">(</a><a id="2169" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="2174" href="Text.Printf.Generic.html#2174" class="Bound">fmt</a><a id="2177" class="Symbol">)</a> <a id="2179" class="Symbol">=</a> <a id="2181" href="Data.Product.Nary.NonDependent.html#4616" class="Function">curry⊤ₙ</a> <a id="2189" class="Symbol">_</a> <a id="2191" class="Symbol">(</a><a id="2192" href="Text.Printf.Generic.html#1849" class="Function">assemble</a> <a id="2201" href="Text.Printf.Generic.html#2174" class="Bound">fmt</a><a id="2204" class="Symbol">)</a>

  <a id="Render.printf"></a><a id="2209" href="Text.Printf.Generic.html#2209" class="Function">printf</a> <a id="2216" class="Symbol">:</a> <a id="2218" class="Symbol">(</a><a id="2219" href="Text.Printf.Generic.html#2219" class="Bound">input</a> <a id="2225" class="Symbol">:</a> <a id="2227" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="2233" class="Symbol">)</a> <a id="2235" class="Symbol">→</a> <a id="2237" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="2244" class="Symbol">(</a><a id="2245" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2251" href="Text.Printf.Generic.html#2219" class="Bound">input</a><a id="2256" class="Symbol">)</a> <a id="2258" class="Symbol">(</a><a id="2259" href="Agda.Builtin.List.html#147" class="Datatype">List</a> <a id="2264" href="Text.Printf.Generic.html#1742" class="Bound">A</a><a id="2265" class="Symbol">)</a>
  <a id="2269" href="Text.Printf.Generic.html#2209" class="Function">printf</a> <a id="2276" href="Text.Printf.Generic.html#2276" class="Bound">input</a> <a id="2282" class="Symbol">=</a> <a id="2284" href="Text.Printf.Generic.html#2093" class="Function">printf′</a> <a id="2292" class="Symbol">(</a><a id="2293" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="2299" href="Text.Printf.Generic.html#2276" class="Bound">input</a><a id="2304" class="Symbol">)</a></pre></body></html>


==> anc/html/Text.Printf.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Printf (Text.Printf)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Text.Printf</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Comment">------------------------------------------------------------------------</a>
<a id="74" class="Comment">-- The Agda standard library</a>
<a id="103" class="Comment">--</a>
<a id="106" class="Comment">-- Printf</a>
<a id="116" class="Comment">------------------------------------------------------------------------</a>

<a id="190" class="Symbol">{-#</a> <a id="194" class="Keyword">OPTIONS</a> <a id="202" class="Pragma">--cubical-compatible</a> <a id="223" class="Pragma">--safe</a> <a id="230" class="Symbol">#-}</a>

<a id="235" class="Keyword">module</a> <a id="242" href="Text.Printf.html" class="Module">Text.Printf</a> <a id="254" class="Keyword">where</a>

<a id="261" class="Keyword">open</a> <a id="266" class="Keyword">import</a> <a id="273" href="Data.String.Base.html" class="Module">Data.String.Base</a> <a id="290" class="Keyword">using</a> <a id="296" class="Symbol">(</a><a id="297" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="303" class="Symbol">;</a> <a id="305" href="Data.String.Base.html#2267" class="Function">fromChar</a><a id="313" class="Symbol">;</a> <a id="315" href="Data.String.Base.html#2613" class="Function">concat</a><a id="321" class="Symbol">)</a>
<a id="323" class="Keyword">open</a> <a id="328" class="Keyword">import</a> <a id="335" href="Function.Base.html" class="Module">Function.Base</a> <a id="349" class="Keyword">using</a> <a id="355" class="Symbol">(</a><a id="356" href="Function.Base.html#704" class="Function">id</a><a id="358" class="Symbol">)</a>

<a id="361" class="Keyword">import</a> <a id="368" href="Data.Integer.Show.html" class="Module">Data.Integer.Show</a> <a id="386" class="Symbol">as</a> <a id="389" class="Module">ℤ</a>
<a id="391" class="Keyword">import</a> <a id="398" href="Data.Float.Base.html" class="Module">Data.Float.Base</a>   <a id="416" class="Symbol">as</a> <a id="419" class="Module">Float</a>
<a id="425" class="Keyword">import</a> <a id="432" href="Data.Nat.Show.html" class="Module">Data.Nat.Show</a>     <a id="450" class="Symbol">as</a> <a id="453" class="Module">ℕ</a>

<a id="456" class="Keyword">open</a> <a id="461" class="Keyword">import</a> <a id="468" href="Text.Format.html" class="Module">Text.Format</a> <a id="480" class="Symbol">as</a> <a id="483" class="Module">Format</a> <a id="490" class="Keyword">hiding</a> <a id="497" class="Symbol">(</a><a id="498" href="Text.Format.Generic.html#2385" class="Datatype">Error</a><a id="503" class="Symbol">)</a>
<a id="505" class="Keyword">open</a> <a id="510" class="Keyword">import</a> <a id="517" href="Text.Printf.Generic.html" class="Module">Text.Printf.Generic</a>

<a id="printfSpec"></a><a id="538" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="549" class="Symbol">:</a> <a id="551" href="Text.Printf.Generic.html#1013" class="Record">PrintfSpec</a> <a id="562" href="Text.Format.html#1185" class="Function">formatSpec</a> <a id="573" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="580" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="591" class="Symbol">.</a><a id="592" href="Text.Printf.Generic.html#1135" class="Field">PrintfSpec.renderArg</a> <a id="613" href="Text.Format.html#690" class="InductiveConstructor">ℕArg</a>      <a id="623" class="Symbol">=</a> <a id="625" href="Data.Nat.Show.html#2025" class="Function">ℕ.show</a>
<a id="632" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="643" class="Symbol">.</a><a id="644" href="Text.Printf.Generic.html#1135" class="Field">PrintfSpec.renderArg</a> <a id="665" href="Text.Format.html#695" class="InductiveConstructor">ℤArg</a>      <a id="675" class="Symbol">=</a> <a id="677" href="Data.Integer.Show.html#615" class="Function">ℤ.show</a>
<a id="684" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="695" class="Symbol">.</a><a id="696" href="Text.Printf.Generic.html#1135" class="Field">PrintfSpec.renderArg</a> <a id="717" href="Text.Format.html#700" class="InductiveConstructor">FloatArg</a>  <a id="727" class="Symbol">=</a> <a id="729" href="Agda.Builtin.Float.html#1279" class="Primitive">Float.show</a>
<a id="740" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="751" class="Symbol">.</a><a id="752" href="Text.Printf.Generic.html#1135" class="Field">PrintfSpec.renderArg</a> <a id="773" href="Text.Format.html#709" class="InductiveConstructor">CharArg</a>   <a id="783" class="Symbol">=</a> <a id="785" href="Data.String.Base.html#2267" class="Function">fromChar</a>
<a id="794" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="805" class="Symbol">.</a><a id="806" href="Text.Printf.Generic.html#1135" class="Field">PrintfSpec.renderArg</a> <a id="827" href="Text.Format.html#717" class="InductiveConstructor">StringArg</a> <a id="837" class="Symbol">=</a> <a id="839" href="Function.Base.html#704" class="Function">id</a>
<a id="842" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="853" class="Symbol">.</a><a id="854" href="Text.Printf.Generic.html#1175" class="Field">PrintfSpec.renderStr</a>           <a id="885" class="Symbol">=</a> <a id="887" href="Function.Base.html#704" class="Function">id</a>

<a id="891" class="Keyword">module</a> <a id="Printf"></a><a id="898" href="Text.Printf.html#898" class="Module">Printf</a> <a id="905" class="Symbol">=</a> <a id="907" href="Text.Printf.Generic.html#1206" class="Module">Type</a> <a id="912" href="Text.Format.html#1185" class="Function">formatSpec</a>
<a id="923" class="Keyword">open</a> <a id="928" href="Text.Printf.html#898" class="Module">Printf</a> <a id="935" class="Keyword">public</a> <a id="942" class="Keyword">hiding</a> <a id="949" class="Symbol">(</a><a id="950" href="Text.Printf.Generic.html#1573" class="Function">map</a><a id="953" class="Symbol">)</a>
<a id="955" class="Keyword">open</a> <a id="960" href="Text.Printf.Generic.html#1689" class="Module">Render</a> <a id="967" href="Text.Printf.html#538" class="Function">printfSpec</a> <a id="978" class="Keyword">public</a> <a id="985" class="Keyword">renaming</a> <a id="994" class="Symbol">(</a><a id="995" href="Text.Printf.Generic.html#2209" class="Function">printf</a> <a id="1002" class="Symbol">to</a> <a id="1005" class="Function">gprintf</a><a id="1012" class="Symbol">)</a>

<a id="printf"></a><a id="1015" href="Text.Printf.html#1015" class="Function">printf</a> <a id="1022" class="Symbol">:</a> <a id="1024" class="Symbol">(</a><a id="1025" href="Text.Printf.html#1025" class="Bound">fmt</a> <a id="1029" class="Symbol">:</a> <a id="1031" href="Agda.Builtin.String.html#335" class="Postulate">String</a><a id="1037" class="Symbol">)</a> <a id="1039" class="Symbol">→</a> <a id="1041" href="Text.Printf.Generic.html#1443" class="Function">Printf</a> <a id="1048" class="Symbol">(</a><a id="1049" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="1055" href="Text.Printf.html#1025" class="Bound">fmt</a><a id="1058" class="Symbol">)</a> <a id="1060" href="Agda.Builtin.String.html#335" class="Postulate">String</a>
<a id="1067" href="Text.Printf.html#1015" class="Function">printf</a> <a id="1074" href="Text.Printf.html#1074" class="Bound">fmt</a> <a id="1078" class="Symbol">=</a> <a id="1080" href="Text.Printf.Generic.html#1573" class="Function">Printf.map</a> <a id="1091" class="Symbol">(</a><a id="1092" href="Text.Format.Generic.html#2667" class="Function">lexer</a> <a id="1098" href="Text.Printf.html#1074" class="Bound">fmt</a><a id="1101" class="Symbol">)</a> <a id="1103" href="Data.String.Base.html#2613" class="Function">concat</a> <a id="1110" class="Symbol">(</a><a id="1111" href="Text.Printf.html#1005" class="Function">gprintf</a> <a id="1119" href="Text.Printf.html#1074" class="Bound">fmt</a><a id="1122" class="Symbol">)</a></pre></body></html>


==> anc/html/Utils.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Utils (Utils)</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">Utils</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Keyword">open</a> <a id="30" class="Keyword">import</a> <a id="37" href="Level.html" class="Module">Level</a> <a id="43" class="Keyword">hiding</a> <a id="50" class="Symbol">(</a><a id="51" href="Agda.Primitive.html#931" class="Primitive">suc</a><a id="54" class="Symbol">)</a>
<a id="56" class="Keyword">open</a> <a id="61" class="Keyword">import</a> <a id="68" href="Data.Sum.html" class="Module">Data.Sum</a> <a id="77" class="Symbol">as</a> <a id="80" class="Module">⊎</a>
<a id="82" class="Keyword">open</a> <a id="87" class="Keyword">import</a> <a id="94" href="Data.Nat.html" class="Module">Data.Nat</a>
<a id="103" class="Keyword">open</a> <a id="108" class="Keyword">import</a> <a id="115" href="Data.Nat.Properties.html" class="Module">Data.Nat.Properties</a>
<a id="135" class="Keyword">open</a> <a id="140" class="Keyword">import</a> <a id="147" href="Data.Product.html" class="Module">Data.Product</a>
<a id="160" class="Keyword">open</a> <a id="165" class="Keyword">import</a> <a id="172" href="Data.Nat.Induction.html" class="Module">Data.Nat.Induction</a> <a id="191" class="Keyword">using</a> <a id="197" class="Symbol">(</a><a id="198" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a><a id="211" class="Symbol">)</a>
<a id="213" class="Keyword">open</a> <a id="218" class="Keyword">import</a> <a id="225" href="Induction.WellFounded.html" class="Module">Induction.WellFounded</a> <a id="247" class="Keyword">using</a> <a id="253" class="Symbol">(</a><a id="254" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a><a id="257" class="Symbol">;</a> <a id="259" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a><a id="262" class="Symbol">)</a>
<a id="264" class="Keyword">open</a> <a id="269" class="Keyword">import</a> <a id="276" href="Data.Nat.Logarithm.html" class="Module">Data.Nat.Logarithm</a>
<a id="295" class="Keyword">open</a> <a id="300" class="Keyword">import</a> <a id="307" href="Data.Nat.Logarithm.Core.html" class="Module">Data.Nat.Logarithm.Core</a>
<a id="331" class="Keyword">open</a> <a id="336" class="Keyword">import</a> <a id="343" href="Data.Sum.Properties.html" class="Module">Data.Sum.Properties</a> <a id="363" class="Symbol">as</a> <a id="366" class="Module">⊎</a>
<a id="368" class="Keyword">open</a> <a id="373" class="Keyword">import</a> <a id="380" href="Function.Base.html" class="Module">Function.Base</a>

<a id="395" class="Keyword">open</a> <a id="400" class="Keyword">import</a> <a id="407" href="Relation.Binary.PropositionalEquality.html" class="Module">Relation.Binary.PropositionalEquality</a> 

<a id="447" class="Keyword">module</a> <a id="454" href="Utils.html" class="Module">Utils</a> <a id="460" class="Keyword">where</a>

<a id="⊎-map₂∘map₂"></a><a id="467" href="Utils.html#467" class="Function">⊎-map₂∘map₂</a> <a id="479" class="Symbol">:</a> <a id="481" class="Symbol">∀</a> <a id="483" class="Symbol">{</a><a id="484" href="Utils.html#484" class="Bound">a</a> <a id="486" href="Utils.html#486" class="Bound">b</a> <a id="488" href="Utils.html#488" class="Bound">c</a> <a id="490" href="Utils.html#490" class="Bound">e</a> <a id="492" class="Symbol">:</a> <a id="494" href="Agda.Primitive.html#742" class="Postulate">Level</a><a id="499" class="Symbol">}</a> <a id="501" class="Symbol">{</a><a id="502" href="Utils.html#502" class="Bound">A</a> <a id="504" class="Symbol">:</a> <a id="506" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="510" href="Utils.html#484" class="Bound">a</a><a id="511" class="Symbol">}</a> <a id="513" class="Symbol">{</a><a id="514" href="Utils.html#514" class="Bound">B</a> <a id="516" class="Symbol">:</a> <a id="518" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="522" href="Utils.html#486" class="Bound">b</a><a id="523" class="Symbol">}</a> <a id="525" class="Symbol">{</a><a id="526" href="Utils.html#526" class="Bound">C</a> <a id="528" class="Symbol">:</a> <a id="530" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="534" href="Utils.html#488" class="Bound">c</a><a id="535" class="Symbol">}</a> <a id="537" class="Symbol">{</a><a id="538" href="Utils.html#538" class="Bound">E</a> <a id="540" class="Symbol">:</a> <a id="542" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="546" href="Utils.html#490" class="Bound">e</a><a id="547" class="Symbol">}</a> <a id="549" class="Symbol">(</a><a id="550" href="Utils.html#550" class="Bound">f</a> <a id="552" class="Symbol">:</a> <a id="554" href="Utils.html#514" class="Bound">B</a> <a id="556" class="Symbol">→</a> <a id="558" href="Utils.html#526" class="Bound">C</a><a id="559" class="Symbol">)</a>  <a id="562" class="Symbol">(</a><a id="563" href="Utils.html#563" class="Bound">g</a> <a id="565" class="Symbol">:</a> <a id="567" href="Utils.html#502" class="Bound">A</a> <a id="569" class="Symbol">→</a> <a id="571" href="Utils.html#514" class="Bound">B</a><a id="572" class="Symbol">)</a>
            <a id="586" class="Symbol">→</a> <a id="588" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="595" href="Utils.html#550" class="Bound">f</a> <a id="597" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="599" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="606" href="Utils.html#563" class="Bound">g</a> <a id="608" href="Relation.Binary.PropositionalEquality.Core.html#1154" class="Function Operator">≗</a> <a id="610" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="617" class="Symbol">{</a><a id="618" class="Argument">A</a> <a id="620" class="Symbol">=</a> <a id="622" href="Utils.html#538" class="Bound">E</a><a id="623" class="Symbol">}</a> <a id="625" class="Symbol">(</a><a id="626" href="Utils.html#550" class="Bound">f</a> <a id="628" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="630" href="Utils.html#563" class="Bound">g</a><a id="631" class="Symbol">)</a>
<a id="633" href="Utils.html#467" class="Function">⊎-map₂∘map₂</a> <a id="645" class="Symbol">{</a><a id="646" class="Argument">E</a> <a id="648" class="Symbol">=</a> <a id="650" href="Utils.html#650" class="Bound">E</a><a id="651" class="Symbol">}</a> <a id="653" href="Utils.html#653" class="Bound">f</a> <a id="655" href="Utils.html#655" class="Bound">g</a> <a id="657" href="Utils.html#657" class="Bound">x</a> <a id="659" class="Symbol">=</a>
  <a id="663" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="671" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="678" href="Utils.html#653" class="Bound">f</a> <a id="680" class="Symbol">(</a><a id="681" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="688" href="Utils.html#655" class="Bound">g</a> <a id="690" href="Utils.html#657" class="Bound">x</a><a id="691" class="Symbol">)</a> <a id="693" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="699" href="Data.Sum.Base.html#1253" class="Function">⊎.map</a> <a id="705" href="Function.Base.html#704" class="Function">id</a> <a id="708" href="Utils.html#653" class="Bound">f</a> <a id="710" class="Symbol">(</a><a id="711" href="Data.Sum.Base.html#1253" class="Function">⊎.map</a> <a id="717" href="Function.Base.html#704" class="Function">id</a> <a id="720" href="Utils.html#655" class="Bound">g</a> <a id="722" href="Utils.html#657" class="Bound">x</a><a id="723" class="Symbol">)</a> <a id="725" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="728" href="Data.Sum.Properties.html#1988" class="Function">map-map</a> <a id="736" href="Utils.html#657" class="Bound">x</a> <a id="738" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="742" href="Data.Sum.Base.html#1253" class="Function">⊎.map</a> <a id="748" class="Symbol">(</a><a id="749" href="Function.Base.html#704" class="Function">id</a> <a id="752" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="754" href="Function.Base.html#704" class="Function">id</a><a id="756" class="Symbol">)</a> <a id="758" class="Symbol">(</a><a id="759" href="Utils.html#653" class="Bound">f</a> <a id="761" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="763" href="Utils.html#655" class="Bound">g</a><a id="764" class="Symbol">)</a> <a id="766" href="Utils.html#657" class="Bound">x</a> <a id="768" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="771" href="Data.Sum.Properties.html#3154" class="Function">map-cong</a> <a id="780" class="Symbol">(λ</a> <a id="783" href="Utils.html#783" class="Bound">_</a> <a id="785" class="Symbol">→</a> <a id="787" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="791" class="Symbol">)</a> <a id="793" class="Symbol">(λ</a> <a id="796" href="Utils.html#796" class="Bound">_</a> <a id="798" class="Symbol">→</a> <a id="800" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a><a id="804" class="Symbol">)</a> <a id="806" href="Utils.html#657" class="Bound">x</a> <a id="808" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="812" href="Data.Sum.Base.html#1383" class="Function">⊎.map₂</a> <a id="819" class="Symbol">(</a><a id="820" href="Utils.html#653" class="Bound">f</a> <a id="822" href="Function.Base.html#1134" class="Function Operator">∘</a> <a id="824" href="Utils.html#655" class="Bound">g</a><a id="825" class="Symbol">)</a> <a id="827" href="Utils.html#657" class="Bound">x</a>
  <a id="831" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="835" class="Keyword">where</a> <a id="841" class="Keyword">open</a> <a id="846" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>
  
 


<a id="865" class="Comment">-- a helper that iterates an endomap on X with exceptions in R.</a>
<a id="929" class="Comment">-- We interpret the exception R as the teacher surrendering</a>
<a id="iterate"></a><a id="989" href="Utils.html#989" class="Function">iterate</a> <a id="997" class="Symbol">:</a> <a id="999" class="Symbol">∀</a> <a id="1001" class="Symbol">{</a><a id="1002" href="Utils.html#1002" class="Bound">ℓ</a> <a id="1004" href="Utils.html#1004" class="Bound">ℓr</a><a id="1006" class="Symbol">}</a> <a id="1008" class="Symbol">{</a><a id="1009" href="Utils.html#1009" class="Bound">X</a> <a id="1011" class="Symbol">:</a> <a id="1013" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1017" href="Utils.html#1002" class="Bound">ℓ</a><a id="1018" class="Symbol">}</a> <a id="1020" class="Symbol">{</a><a id="1021" href="Utils.html#1021" class="Bound">R</a> <a id="1023" class="Symbol">:</a> <a id="1025" href="Agda.Primitive.html#388" class="Primitive">Set</a> <a id="1029" href="Utils.html#1004" class="Bound">ℓr</a><a id="1031" class="Symbol">}</a> <a id="1033" class="Symbol">→</a> <a id="1035" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1037" class="Symbol">→</a> <a id="1039" class="Symbol">(</a><a id="1040" href="Utils.html#1009" class="Bound">X</a> <a id="1042" class="Symbol">→</a> <a id="1044" href="Utils.html#1021" class="Bound">R</a> <a id="1046" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1048" href="Utils.html#1009" class="Bound">X</a><a id="1049" class="Symbol">)</a> <a id="1051" class="Symbol">→</a> <a id="1053" class="Symbol">(</a><a id="1054" href="Utils.html#1009" class="Bound">X</a> <a id="1056" class="Symbol">→</a> <a id="1058" href="Utils.html#1021" class="Bound">R</a> <a id="1060" href="Data.Sum.Base.html#625" class="Datatype Operator">⊎</a> <a id="1062" href="Utils.html#1009" class="Bound">X</a><a id="1063" class="Symbol">)</a>
<a id="1065" href="Utils.html#989" class="Function">iterate</a> <a id="1073" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1080" class="Symbol">_</a> <a id="1082" class="Symbol">=</a> <a id="1084" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a>
<a id="1089" href="Utils.html#989" class="Function">iterate</a> <a id="1097" class="Symbol">{</a><a id="1098" href="Utils.html#1098" class="Bound">ℓ</a><a id="1099" class="Symbol">}</a> <a id="1101" class="Symbol">(</a><a id="1102" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1108" href="Utils.html#1108" class="Bound">n</a><a id="1109" class="Symbol">)</a> <a id="1111" href="Utils.html#1111" class="Bound">f</a> <a id="1113" href="Utils.html#1113" class="Bound">q</a> <a id="1115" class="Symbol">=</a> <a id="1117" href="Function.Base.html#4061" class="Function Operator">case</a> <a id="1122" class="Symbol">(</a><a id="1123" href="Utils.html#1111" class="Bound">f</a> <a id="1125" href="Utils.html#1113" class="Bound">q</a><a id="1126" class="Symbol">)</a> <a id="1128" href="Function.Base.html#4061" class="Function Operator">of</a> <a id="1131" class="Symbol">λ</a>
  <a id="1135" class="Symbol">{</a> <a id="1137" class="Symbol">(</a><a id="1138" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1143" href="Utils.html#1143" class="Bound">r</a><a id="1144" class="Symbol">)</a> <a id="1146" class="Symbol">→</a> <a id="1148" href="Data.Sum.Base.html#675" class="InductiveConstructor">inj₁</a> <a id="1153" href="Utils.html#1143" class="Bound">r</a>
  <a id="1157" class="Symbol">;</a> <a id="1159" class="Symbol">(</a><a id="1160" href="Data.Sum.Base.html#700" class="InductiveConstructor">inj₂</a> <a id="1165" href="Utils.html#1165" class="Bound">q&#39;</a><a id="1167" class="Symbol">)</a> <a id="1169" class="Symbol">→</a> <a id="1171" href="Utils.html#989" class="Function">iterate</a> <a id="1179" href="Utils.html#1108" class="Bound">n</a> <a id="1181" href="Utils.html#1111" class="Bound">f</a> <a id="1183" href="Utils.html#1165" class="Bound">q&#39;</a>
  <a id="1188" class="Symbol">}</a>


<a id="m≤n⇒m+k≡n"></a><a id="1192" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1202" class="Symbol">:</a> <a id="1204" class="Symbol">∀</a> <a id="1206" class="Symbol">{</a><a id="1207" href="Utils.html#1207" class="Bound">m</a> <a id="1209" href="Utils.html#1209" class="Bound">n</a> <a id="1211" class="Symbol">:</a> <a id="1213" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a><a id="1214" class="Symbol">}</a> <a id="1216" class="Symbol">→</a> <a id="1218" href="Utils.html#1207" class="Bound">m</a> <a id="1220" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1222" href="Utils.html#1209" class="Bound">n</a> <a id="1224" class="Symbol">→</a> <a id="1226" href="Data.Product.Base.html#1244" class="Function">Σ[</a> <a id="1229" href="Utils.html#1229" class="Bound">k</a> <a id="1231" href="Data.Product.Base.html#1244" class="Function">∈</a> <a id="1233" href="Agda.Builtin.Nat.html#203" class="Datatype">ℕ</a> <a id="1235" href="Data.Product.Base.html#1244" class="Function">]</a> <a id="1237" href="Utils.html#1207" class="Bound">m</a> <a id="1239" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1241" href="Utils.html#1229" class="Bound">k</a> <a id="1243" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1245" href="Utils.html#1209" class="Bound">n</a>
<a id="1247" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1257" class="Symbol">{</a><a id="1258" href="Utils.html#1258" class="Bound">m</a><a id="1259" class="Symbol">}</a> <a id="1261" class="Symbol">{</a><a id="1262" href="Utils.html#1262" class="Bound">n</a><a id="1263" class="Symbol">}</a> <a id="1265" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="1269" class="Symbol">=</a> <a id="1271" href="Utils.html#1262" class="Bound">n</a> <a id="1273" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1275" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="1280" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1290" class="Symbol">(</a><a id="1291" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1295" class="Symbol">{</a><a id="1296" href="Utils.html#1296" class="Bound">m</a><a id="1297" class="Symbol">}</a> <a id="1299" class="Symbol">{</a><a id="1300" href="Utils.html#1300" class="Bound">n</a><a id="1301" class="Symbol">}</a> <a id="1303" href="Utils.html#1303" class="Bound">m≤n</a><a id="1306" class="Symbol">)</a> <a id="1308" class="Keyword">with</a> <a id="1313" class="Symbol">(</a><a id="1314" href="Utils.html#1192" class="Function">m≤n⇒m+k≡n</a> <a id="1324" href="Utils.html#1303" class="Bound">m≤n</a><a id="1327" class="Symbol">)</a>
<a id="1329" class="Symbol">...</a> <a id="1333" class="Symbol">|</a> <a id="1335" class="Symbol">(</a><a id="1336" href="Utils.html#1336" class="Bound">k</a> <a id="1338" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1340" href="Utils.html#1340" class="Bound">m+k≡n</a><a id="1345" class="Symbol">)</a> <a id="1347" class="Symbol">=</a> <a id="1349" href="Utils.html#1336" class="Bound">k</a> <a id="1351" href="Agda.Builtin.Sigma.html#235" class="InductiveConstructor Operator">,</a> <a id="1353" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1358" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1364" href="Utils.html#1340" class="Bound">m+k≡n</a>

<a id="2*n≡n+n"></a><a id="1371" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="1379" class="Symbol">:</a> <a id="1381" class="Symbol">∀</a> <a id="1383" href="Utils.html#1383" class="Bound">n</a> <a id="1385" class="Symbol">→</a> <a id="1387" class="Number">2</a> <a id="1389" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1391" href="Utils.html#1383" class="Bound">n</a> <a id="1393" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1395" href="Utils.html#1383" class="Bound">n</a> <a id="1397" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1399" href="Utils.html#1383" class="Bound">n</a>
<a id="1401" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="1409" href="Utils.html#1409" class="Bound">n</a> <a id="1411" class="Symbol">=</a> <a id="1413" class="Symbol">(</a><a id="1414" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1419" class="Symbol">(</a><a id="1420" href="Utils.html#1409" class="Bound">n</a> <a id="1422" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1424" class="Symbol">)</a> <a id="1426" class="Symbol">(</a><a id="1427" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="1439" class="Symbol">_))</a>

<a id="2*suc-n≡2+n+n"></a><a id="1444" href="Utils.html#1444" class="Function">2*suc-n≡2+n+n</a> <a id="1458" class="Symbol">:</a> <a id="1460" class="Symbol">∀</a> <a id="1462" href="Utils.html#1462" class="Bound">n</a> <a id="1464" class="Symbol">→</a> <a id="1466" class="Number">2</a> <a id="1468" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1470" class="Symbol">(</a><a id="1471" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1477" href="Utils.html#1462" class="Bound">n</a><a id="1478" class="Symbol">)</a> <a id="1480" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="1482" class="Number">2</a> <a id="1484" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1486" class="Symbol">(</a><a id="1487" href="Utils.html#1462" class="Bound">n</a> <a id="1489" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1491" href="Utils.html#1462" class="Bound">n</a><a id="1492" class="Symbol">)</a>
<a id="1494" href="Utils.html#1444" class="Function">2*suc-n≡2+n+n</a> <a id="1508" href="Utils.html#1508" class="Bound">n</a> <a id="1510" class="Symbol">=</a> <a id="1512" href="Relation.Binary.PropositionalEquality.Core.html#2080" class="Function">trans</a> <a id="1518" class="Symbol">(</a><a id="1519" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="1524" class="Symbol">((</a><a id="1526" class="Number">1</a> <a id="1528" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1530" href="Utils.html#1508" class="Bound">n</a><a id="1531" class="Symbol">)</a> <a id="1533" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="1535" class="Symbol">)</a> <a id="1537" class="Symbol">(</a><a id="1538" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="1550" class="Symbol">_))</a> <a id="1554" class="Symbol">(</a><a id="1555" href="Data.Nat.Properties.html#15415" class="Function">+-suc</a> <a id="1561" class="Symbol">(</a><a id="1562" class="Number">1</a> <a id="1564" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1566" href="Utils.html#1508" class="Bound">n</a><a id="1567" class="Symbol">)</a> <a id="1569" href="Utils.html#1508" class="Bound">n</a><a id="1570" class="Symbol">)</a>

<a id="2^⌊log2n⌋-acc≤n"></a><a id="1573" href="Utils.html#1573" class="Function">2^⌊log2n⌋-acc≤n</a> <a id="1589" class="Symbol">:</a> <a id="1591" class="Symbol">∀</a> <a id="1593" href="Utils.html#1593" class="Bound">n</a> <a id="1595" class="Symbol">→</a> <a id="1597" class="Symbol">(</a><a id="1598" href="Utils.html#1598" class="Bound">rs</a> <a id="1601" class="Symbol">:</a> <a id="1603" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="1607" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="1611" class="Symbol">(</a><a id="1612" class="Number">1</a> <a id="1614" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1616" href="Utils.html#1593" class="Bound">n</a><a id="1617" class="Symbol">))</a> <a id="1620" class="Symbol">→</a> <a id="1622" class="Number">2</a> <a id="1624" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1626" class="Symbol">(</a><a id="1627" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1634" class="Symbol">(</a><a id="1635" class="Number">1</a> <a id="1637" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1639" href="Utils.html#1593" class="Bound">n</a><a id="1640" class="Symbol">)</a> <a id="1642" href="Utils.html#1598" class="Bound">rs</a><a id="1644" class="Symbol">)</a> <a id="1646" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="1648" class="Number">1</a> <a id="1650" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1652" href="Utils.html#1593" class="Bound">n</a>
<a id="1654" href="Utils.html#1573" class="Function">2^⌊log2n⌋-acc≤n</a> <a id="1670" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="1677" href="Utils.html#1677" class="Bound">rs</a> <a id="1680" class="Symbol">=</a> <a id="1682" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="1686" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="1690" href="Utils.html#1573" class="Function">2^⌊log2n⌋-acc≤n</a> <a id="1706" class="Symbol">(</a><a id="1707" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1713" href="Utils.html#1713" class="Bound">n</a><a id="1714" class="Symbol">)</a> <a id="1716" class="Symbol">(</a><a id="1717" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1721" href="Utils.html#1721" class="Bound">rs</a><a id="1723" class="Symbol">)</a> <a id="1725" class="Symbol">=</a>
  <a id="1729" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="1737" class="Number">2</a> <a id="1739" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1741" class="Symbol">(</a><a id="1742" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1749" class="Symbol">(</a><a id="1750" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="1753" href="Utils.html#1713" class="Bound">n</a><a id="1754" class="Symbol">)</a> <a id="1756" class="Symbol">(</a><a id="1757" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="1761" href="Utils.html#1721" class="Bound">rs</a><a id="1763" class="Symbol">))</a>       <a id="1772" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="1778" class="Number">2</a> <a id="1780" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1782" class="Number">2</a> <a id="1784" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="1786" class="Symbol">(</a><a id="1787" href="Data.Nat.Logarithm.Core.html#861" class="Function">⌊log2⌋</a> <a id="1794" class="Symbol">(</a><a id="1795" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1801" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1803" href="Utils.html#1713" class="Bound">n</a> <a id="1805" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="1808" class="Symbol">)</a> <a id="1810" class="Symbol">_)</a> <a id="1813" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="1816" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="1826" class="Number">2</a> <a id="1828" class="Symbol">(</a><a id="1829" href="Utils.html#1573" class="Function">2^⌊log2n⌋-acc≤n</a> <a id="1845" class="Symbol">_</a> <a id="1847" class="Symbol">_</a> <a id="1849" class="Symbol">)</a> <a id="1851" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="1855" class="Number">2</a> <a id="1857" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="1859" class="Symbol">(</a><a id="1860" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="1866" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1868" href="Utils.html#1713" class="Bound">n</a> <a id="1870" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="1873" class="Symbol">)</a>                <a id="1890" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="1893" href="Utils.html#1444" class="Function">2*suc-n≡2+n+n</a> <a id="1907" class="Symbol">_</a> <a id="1909" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="1913" class="Number">2</a> <a id="1915" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1917" class="Symbol">(</a><a id="1918" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1920" href="Utils.html#1713" class="Bound">n</a> <a id="1922" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="1926" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1928" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1930" href="Utils.html#1713" class="Bound">n</a> <a id="1932" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="1935" class="Symbol">)</a>            <a id="1948" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="1951" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="1961" class="Symbol">(</a><a id="1962" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="1965" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="1967" href="Utils.html#1713" class="Bound">n</a> <a id="1969" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="1972" class="Symbol">)</a> <a id="1974" class="Symbol">(</a><a id="1975" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="1987" class="Symbol">_)</a>  <a id="1991" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="1995" class="Number">2</a> <a id="1997" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="1999" class="Symbol">(</a><a id="2000" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2002" href="Utils.html#1713" class="Bound">n</a> <a id="2004" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2008" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2010" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2012" href="Utils.html#1713" class="Bound">n</a> <a id="2014" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2017" class="Symbol">)</a>            <a id="2030" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="2033" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2038" class="Symbol">(</a><a id="2039" class="Number">2</a> <a id="2041" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+_</a><a id="2043" class="Symbol">)</a> <a id="2045" class="Symbol">(</a><a id="2046" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="2060" class="Symbol">_)</a> <a id="2063" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="2067" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2070" href="Utils.html#1713" class="Bound">n</a>
  <a id="2074" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2078" class="Keyword">where</a> <a id="2084" class="Keyword">open</a> <a id="2089" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="2^⌊log₂n⌋≤n"></a><a id="2102" href="Utils.html#2102" class="Function">2^⌊log₂n⌋≤n</a> <a id="2114" class="Symbol">:</a> <a id="2116" class="Symbol">∀</a> <a id="2118" href="Utils.html#2118" class="Bound">n</a> <a id="2120" class="Symbol">→</a> <a id="2122" class="Symbol">.{{</a> <a id="2126" href="Utils.html#2126" class="Bound">_</a> <a id="2128" class="Symbol">:</a> <a id="2130" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="2138" href="Utils.html#2118" class="Bound">n</a> <a id="2140" class="Symbol">}}</a> <a id="2143" class="Symbol">→</a> <a id="2145" class="Number">2</a> <a id="2147" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2149" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2155" href="Utils.html#2118" class="Bound">n</a> <a id="2157" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2159" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2161" href="Utils.html#2118" class="Bound">n</a>
<a id="2163" href="Utils.html#2102" class="Function">2^⌊log₂n⌋≤n</a> <a id="2175" class="Symbol">(</a><a id="2176" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2182" href="Utils.html#2182" class="Bound">n</a><a id="2183" class="Symbol">)</a> <a id="2185" class="Symbol">=</a> <a id="2187" href="Utils.html#1573" class="Function">2^⌊log2n⌋-acc≤n</a> <a id="2203" href="Utils.html#2182" class="Bound">n</a> <a id="2205" class="Symbol">(</a><a id="2206" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2220" class="Symbol">(</a><a id="2221" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2227" href="Utils.html#2182" class="Bound">n</a><a id="2228" class="Symbol">))</a>

<a id="2^⌊log₂n⌋≤1+n"></a><a id="2232" href="Utils.html#2232" class="Function">2^⌊log₂n⌋≤1+n</a> <a id="2246" class="Symbol">:</a> <a id="2248" class="Symbol">∀</a> <a id="2250" href="Utils.html#2250" class="Bound">n</a> <a id="2252" class="Symbol">→</a> <a id="2254" class="Number">2</a> <a id="2256" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2258" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="2264" href="Utils.html#2250" class="Bound">n</a> <a id="2266" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="2268" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2270" class="Number">1</a> <a id="2272" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2274" href="Utils.html#2250" class="Bound">n</a>
<a id="2276" href="Utils.html#2232" class="Function">2^⌊log₂n⌋≤1+n</a> <a id="2290" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2297" class="Symbol">=</a> <a id="2299" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2303" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="2307" href="Utils.html#2232" class="Function">2^⌊log₂n⌋≤1+n</a> <a id="2321" class="Symbol">(</a><a id="2322" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2326" href="Utils.html#2326" class="Bound">n</a><a id="2327" class="Symbol">)</a> <a id="2329" class="Symbol">=</a> <a id="2331" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="2339" class="Symbol">(</a><a id="2340" href="Utils.html#2102" class="Function">2^⌊log₂n⌋≤n</a> <a id="2352" class="Symbol">(</a><a id="2353" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="2357" href="Utils.html#2326" class="Bound">n</a><a id="2358" class="Symbol">))</a> <a id="2361" class="Symbol">(</a><a id="2362" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2366" class="Symbol">(</a><a id="2367" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="2373" href="Utils.html#2326" class="Bound">n</a> <a id="2375" class="Number">1</a><a id="2376" class="Symbol">))</a>

<a id="n≤2^⌈log2n⌉-acc"></a><a id="2380" href="Utils.html#2380" class="Function">n≤2^⌈log2n⌉-acc</a> <a id="2396" class="Symbol">:</a> <a id="2398" class="Symbol">∀</a> <a id="2400" href="Utils.html#2400" class="Bound">n</a> <a id="2402" class="Symbol">→</a> <a id="2404" class="Symbol">(</a><a id="2405" href="Utils.html#2405" class="Bound">rs</a> <a id="2408" class="Symbol">:</a> <a id="2410" href="Induction.WellFounded.html#1545" class="Datatype">Acc</a> <a id="2414" href="Data.Nat.Base.html#1807" class="Function Operator">_&lt;_</a> <a id="2418" href="Utils.html#2400" class="Bound">n</a><a id="2419" class="Symbol">)</a> <a id="2421" class="Symbol">→</a> <a id="2423" href="Utils.html#2400" class="Bound">n</a> <a id="2425" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2427" class="Number">2</a> <a id="2429" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2431" class="Symbol">(</a><a id="2432" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="2439" href="Utils.html#2400" class="Bound">n</a> <a id="2441" href="Utils.html#2405" class="Bound">rs</a><a id="2443" class="Symbol">)</a>
<a id="2445" href="Utils.html#2380" class="Function">n≤2^⌈log2n⌉-acc</a> <a id="2461" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="2468" class="Symbol">_</a> <a id="2470" class="Symbol">=</a> <a id="2472" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="2476" href="Utils.html#2380" class="Function">n≤2^⌈log2n⌉-acc</a> <a id="2492" class="Symbol">(</a><a id="2493" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="2499" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="2505" class="Symbol">)</a> <a id="2507" class="Symbol">_</a> <a id="2509" class="Symbol">=</a> <a id="2511" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="2515" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="2519" href="Utils.html#2380" class="Function">n≤2^⌈log2n⌉-acc</a> <a id="2535" class="Symbol">(</a><a id="2536" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2539" href="Utils.html#2539" class="Bound">n</a><a id="2540" class="Symbol">)</a> <a id="2542" class="Symbol">(</a><a id="2543" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2547" href="Utils.html#2547" class="Bound">rs</a><a id="2549" class="Symbol">)</a> <a id="2551" class="Symbol">=</a>
  <a id="2555" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="2563" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2566" href="Utils.html#2539" class="Bound">n</a> <a id="2568" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2571" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="2576" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2579" class="Symbol">(</a><a id="2580" href="Data.Nat.Properties.html#62509" class="Function">⌊n/2⌋+⌈n/2⌉≡n</a> <a id="2594" class="Symbol">_)</a> <a id="2597" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2601" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2604" class="Symbol">(</a><a id="2605" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2607" href="Utils.html#2539" class="Bound">n</a> <a id="2609" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="2613" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2615" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2617" href="Utils.html#2539" class="Bound">n</a> <a id="2619" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2622" class="Symbol">)</a> <a id="2624" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2627" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="2637" class="Number">2</a> <a id="2639" class="Symbol">(</a><a id="2640" href="Data.Nat.Properties.html#20062" class="Function">+-monoˡ-≤</a> <a id="2650" class="Symbol">_</a> <a id="2652" class="Symbol">(</a><a id="2653" href="Data.Nat.Properties.html#62358" class="Function">⌊n/2⌋≤⌈n/2⌉</a> <a id="2665" href="Utils.html#2539" class="Bound">n</a><a id="2666" class="Symbol">))</a> <a id="2669" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2673" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2676" class="Symbol">(</a><a id="2677" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2679" href="Utils.html#2539" class="Bound">n</a> <a id="2681" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a> <a id="2685" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2687" href="Data.Nat.Base.html#6491" class="Function Operator">⌈</a> <a id="2689" href="Utils.html#2539" class="Bound">n</a> <a id="2691" href="Data.Nat.Base.html#6491" class="Function Operator">/2⌉</a><a id="2694" class="Symbol">)</a> <a id="2696" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="2699" href="Utils.html#1444" class="Function">2*suc-n≡2+n+n</a> <a id="2713" class="Symbol">_</a> <a id="2715" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="2719" class="Number">2</a> <a id="2721" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2723" class="Symbol">(</a><a id="2724" class="Number">1</a> <a id="2726" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2728" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2730" class="Number">1</a> <a id="2732" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2734" href="Utils.html#2539" class="Bound">n</a> <a id="2736" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2739" class="Symbol">)</a> <a id="2741" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="2744" href="Data.Nat.Properties.html#28076" class="Function">*-monoʳ-≤</a> <a id="2754" class="Number">2</a> <a id="2756" class="Symbol">(</a><a id="2757" href="Utils.html#2380" class="Function">n≤2^⌈log2n⌉-acc</a> <a id="2773" class="Symbol">(</a><a id="2774" class="Number">1</a> <a id="2776" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2778" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2780" class="Number">1</a> <a id="2782" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2784" href="Utils.html#2539" class="Bound">n</a> <a id="2786" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2789" class="Symbol">)</a> <a id="2791" class="Symbol">_)</a> <a id="2794" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="2798" class="Number">2</a> <a id="2800" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="2802" class="Number">2</a> <a id="2804" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2806" class="Symbol">(</a><a id="2807" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="2814" class="Symbol">(</a><a id="2815" class="Number">1</a> <a id="2817" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2819" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="2821" class="Number">1</a> <a id="2823" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="2825" href="Utils.html#2539" class="Bound">n</a> <a id="2827" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="2830" class="Symbol">)</a> <a id="2832" class="Symbol">_)</a> <a id="2835" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
  <a id="2841" class="Number">2</a> <a id="2843" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2845" class="Symbol">(</a><a id="2846" href="Data.Nat.Logarithm.Core.html#1049" class="Function">⌈log2⌉</a> <a id="2853" class="Symbol">(</a><a id="2854" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="2857" href="Utils.html#2539" class="Bound">n</a><a id="2858" class="Symbol">)</a> <a id="2860" class="Symbol">(</a><a id="2861" href="Induction.WellFounded.html#1607" class="InductiveConstructor">acc</a> <a id="2865" href="Utils.html#2547" class="Bound">rs</a><a id="2867" class="Symbol">))</a>
  <a id="2872" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="2876" class="Keyword">where</a> <a id="2882" class="Keyword">open</a> <a id="2887" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="n≤2^⌈log₂n⌉"></a><a id="2900" href="Utils.html#2900" class="Function">n≤2^⌈log₂n⌉</a> <a id="2912" class="Symbol">:</a> <a id="2914" class="Symbol">∀</a> <a id="2916" href="Utils.html#2916" class="Bound">n</a> <a id="2918" class="Symbol">→</a> <a id="2920" href="Utils.html#2916" class="Bound">n</a> <a id="2922" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="2924" class="Number">2</a> <a id="2926" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="2928" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌈log₂</a> <a id="2934" href="Utils.html#2916" class="Bound">n</a> <a id="2936" href="Data.Nat.Logarithm.html#672" class="Function Operator">⌉</a>
<a id="2938" href="Utils.html#2900" class="Function">n≤2^⌈log₂n⌉</a> <a id="2950" href="Utils.html#2950" class="Bound">n</a> <a id="2952" class="Symbol">=</a> <a id="2954" href="Utils.html#2380" class="Function">n≤2^⌈log2n⌉-acc</a> <a id="2970" href="Utils.html#2950" class="Bound">n</a> <a id="2972" class="Symbol">(</a><a id="2973" href="Data.Nat.Induction.html#2252" class="Function">&lt;-wellFounded</a> <a id="2987" href="Utils.html#2950" class="Bound">n</a><a id="2988" class="Symbol">)</a>

<a id="⌊n*2+1/2⌋≡⌊n*2/2⌋"></a><a id="2991" href="Utils.html#2991" class="Function">⌊n*2+1/2⌋≡⌊n*2/2⌋</a> <a id="3009" class="Symbol">:</a> <a id="3011" class="Symbol">∀</a> <a id="3013" href="Utils.html#3013" class="Bound">n</a> <a id="3015" class="Symbol">→</a>   <a id="3019" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3021" href="Utils.html#3013" class="Bound">n</a> <a id="3023" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3025" class="Number">2</a> <a id="3027" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3029" class="Number">1</a> <a id="3031" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3035" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3037" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3039" href="Utils.html#3013" class="Bound">n</a> <a id="3041" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3043" class="Number">2</a> <a id="3045" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="3049" href="Utils.html#2991" class="Function">⌊n*2+1/2⌋≡⌊n*2/2⌋</a> <a id="3067" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="3074" class="Symbol">=</a> <a id="3076" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>
<a id="3081" href="Utils.html#2991" class="Function">⌊n*2+1/2⌋≡⌊n*2/2⌋</a> <a id="3099" class="Symbol">(</a><a id="3100" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3106" href="Utils.html#3106" class="Bound">n</a><a id="3107" class="Symbol">)</a> <a id="3109" class="Symbol">=</a> <a id="3111" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3116" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3122" class="Symbol">(</a><a id="3123" href="Utils.html#2991" class="Function">⌊n*2+1/2⌋≡⌊n*2/2⌋</a> <a id="3141" href="Utils.html#3106" class="Bound">n</a><a id="3142" class="Symbol">)</a>

<a id="⌊2*n+1/2⌋≡⌊2*n/2⌋"></a><a id="3145" href="Utils.html#3145" class="Function">⌊2*n+1/2⌋≡⌊2*n/2⌋</a> <a id="3163" class="Symbol">:</a> <a id="3165" class="Symbol">∀</a> <a id="3167" href="Utils.html#3167" class="Bound">n</a> <a id="3169" class="Symbol">→</a>   <a id="3173" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3175" class="Number">2</a> <a id="3177" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3179" href="Utils.html#3167" class="Bound">n</a> <a id="3181" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3183" class="Number">1</a> <a id="3185" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3189" href="Agda.Builtin.Equality.html#150" class="Datatype Operator">≡</a> <a id="3191" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3193" class="Number">2</a> <a id="3195" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3197" href="Utils.html#3167" class="Bound">n</a> <a id="3199" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a>
<a id="3203" href="Utils.html#3145" class="Function">⌊2*n+1/2⌋≡⌊2*n/2⌋</a> <a id="3221" href="Utils.html#3221" class="Bound">n</a> <a id="3223" class="Symbol">=</a> <a id="3225" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3233" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3235" class="Number">2</a> <a id="3237" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3239" href="Utils.html#3221" class="Bound">n</a> <a id="3241" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3243" class="Number">1</a> <a id="3245" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3249" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3252" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3257" class="Symbol">(λ</a> <a id="3260" href="Utils.html#3260" class="Bound">-</a> <a id="3262" class="Symbol">→</a> <a id="3264" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3266" href="Utils.html#3260" class="Bound">-</a> <a id="3268" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3270" class="Number">1</a> <a id="3272" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a><a id="3275" class="Symbol">)</a> <a id="3277" class="Symbol">(</a><a id="3278" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="3285" class="Number">2</a> <a id="3287" href="Utils.html#3221" class="Bound">n</a><a id="3288" class="Symbol">)</a> <a id="3290" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3294" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3296" href="Utils.html#3221" class="Bound">n</a> <a id="3298" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3300" class="Number">2</a> <a id="3302" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3304" class="Number">1</a> <a id="3306" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3310" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3313" href="Utils.html#2991" class="Function">⌊n*2+1/2⌋≡⌊n*2/2⌋</a> <a id="3331" href="Utils.html#3221" class="Bound">n</a> <a id="3333" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3337" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3339" href="Utils.html#3221" class="Bound">n</a> <a id="3341" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3343" class="Number">2</a> <a id="3345" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3349" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3352" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3357" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="3363" class="Symbol">(</a><a id="3364" href="Data.Nat.Properties.html#22460" class="Function">*-comm</a> <a id="3371" href="Utils.html#3221" class="Bound">n</a> <a id="3373" class="Number">2</a><a id="3374" class="Symbol">)</a> <a id="3376" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3380" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3382" class="Number">2</a> <a id="3384" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3386" href="Utils.html#3221" class="Bound">n</a> <a id="3388" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> 
  <a id="3395" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3399" class="Keyword">where</a> <a id="3405" class="Keyword">open</a> <a id="3410" href="Relation.Binary.PropositionalEquality.Properties.html#6850" class="Module">≡-Reasoning</a>

<a id="3423" class="Comment">-- some adjunctions</a>
<a id="3443" class="Comment">-- </a>
<a id="⌊_/2⌋-adj"></a><a id="3447" href="Utils.html#3447" class="Function Operator">⌊_/2⌋-adj</a> <a id="3457" class="Symbol">:</a> <a id="3459" class="Symbol">∀</a> <a id="3461" class="Symbol">{</a><a id="3462" href="Utils.html#3462" class="Bound">b</a><a id="3463" class="Symbol">}</a> <a id="3465" class="Symbol">{</a><a id="3466" href="Utils.html#3466" class="Bound">m</a><a id="3467" class="Symbol">}</a> <a id="3469" class="Symbol">→</a> <a id="3471" href="Utils.html#3462" class="Bound">b</a> <a id="3473" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3475" class="Number">2</a> <a id="3477" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3479" href="Utils.html#3466" class="Bound">m</a> <a id="3481" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3483" class="Number">1</a> <a id="3485" class="Symbol">→</a> <a id="3487" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3489" href="Utils.html#3462" class="Bound">b</a> <a id="3491" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3495" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3497" href="Utils.html#3466" class="Bound">m</a>
<a id="3499" href="Utils.html#3447" class="Function Operator">⌊_/2⌋-adj</a> <a id="3509" class="Symbol">{</a><a id="3510" href="Utils.html#3510" class="Bound">b</a><a id="3511" class="Symbol">}</a> <a id="3513" class="Symbol">{</a><a id="3514" href="Utils.html#3514" class="Bound">m</a><a id="3515" class="Symbol">}</a> <a id="3517" href="Utils.html#3517" class="Bound">b≤m</a> <a id="3521" class="Symbol">=</a> <a id="3523" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3531" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3533" href="Utils.html#3510" class="Bound">b</a> <a id="3535" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3539" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3542" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="3553" href="Utils.html#3517" class="Bound">b≤m</a> <a id="3557" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="3561" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3563" class="Number">2</a> <a id="3565" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3567" href="Utils.html#3514" class="Bound">m</a> <a id="3569" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3571" class="Number">1</a> <a id="3573" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3577" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3580" href="Utils.html#3145" class="Function">⌊2*n+1/2⌋≡⌊2*n/2⌋</a> <a id="3598" href="Utils.html#3514" class="Bound">m</a> <a id="3600" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3604" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3606" class="Number">2</a> <a id="3608" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="3610" href="Utils.html#3514" class="Bound">m</a> <a id="3612" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3616" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="3619" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="3624" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="3630" class="Symbol">(</a><a id="3631" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="3639" href="Utils.html#3514" class="Bound">m</a><a id="3640" class="Symbol">)</a> <a id="3642" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="3646" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="3648" href="Utils.html#3514" class="Bound">m</a> <a id="3650" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3652" href="Utils.html#3514" class="Bound">m</a> <a id="3654" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="3658" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3661" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="3671" href="Utils.html#3514" class="Bound">m</a> <a id="3673" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="3677" href="Utils.html#3514" class="Bound">m</a>
  <a id="3681" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3685" class="Keyword">where</a> <a id="3691" class="Keyword">open</a> <a id="3696" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="2^⇒⌊log₂n⌋"></a><a id="3709" href="Utils.html#3709" class="Function">2^⇒⌊log₂n⌋</a> <a id="3720" class="Symbol">:</a> <a id="3722" class="Symbol">∀</a> <a id="3724" href="Utils.html#3724" class="Bound">k</a> <a id="3726" href="Utils.html#3726" class="Bound">n</a> <a id="3728" class="Symbol">.{{</a> <a id="3732" href="Utils.html#3732" class="Bound">_</a> <a id="3734" class="Symbol">:</a> <a id="3736" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3744" href="Utils.html#3726" class="Bound">n</a> <a id="3746" class="Symbol">}}</a> <a id="3749" class="Symbol">→</a> <a id="3751" class="Number">2</a> <a id="3753" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3755" href="Utils.html#3724" class="Bound">k</a> <a id="3757" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3759" href="Utils.html#3726" class="Bound">n</a> <a id="3761" class="Symbol">→</a> <a id="3763" href="Utils.html#3724" class="Bound">k</a> <a id="3765" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3767" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3773" href="Utils.html#3726" class="Bound">n</a> <a id="3775" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>
<a id="3777" href="Utils.html#3709" class="Function">2^⇒⌊log₂n⌋</a> <a id="3788" href="Utils.html#3788" class="Bound">k</a> <a id="3790" class="Symbol">(</a><a id="3791" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">ℕ.suc</a> <a id="3797" href="Utils.html#3797" class="Bound">n</a><a id="3798" class="Symbol">)</a> <a id="3800" href="Utils.html#3800" class="Bound">2^k≤n</a> <a id="3806" class="Symbol">=</a> <a id="3808" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="3816" href="Utils.html#3788" class="Bound">k</a>                  <a id="3835" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="3838" href="Data.Nat.Logarithm.html#1161" class="Function">⌊log₂[2^n]⌋≡n</a> <a id="3852" href="Utils.html#3788" class="Bound">k</a> <a id="3854" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="3858" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3864" class="Number">2</a> <a id="3866" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="3868" href="Utils.html#3788" class="Bound">k</a> <a id="3870" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>      <a id="3877" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="3880" href="Data.Nat.Logarithm.html#827" class="Function">⌊log₂⌋-mono-≤</a> <a id="3894" href="Utils.html#3800" class="Bound">2^k≤n</a> <a id="3900" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="3904" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="3910" class="Symbol">(</a><a id="3911" class="Number">1</a> <a id="3913" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="3915" href="Utils.html#3797" class="Bound">n</a><a id="3916" class="Symbol">)</a> <a id="3918" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>    <a id="3923" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="3927" class="Keyword">where</a> <a id="3933" class="Keyword">open</a> <a id="3938" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="⌊log₂n⌋⇒2^"></a><a id="3951" href="Utils.html#3951" class="Function">⌊log₂n⌋⇒2^</a> <a id="3962" class="Symbol">:</a> <a id="3964" class="Symbol">∀</a> <a id="3966" href="Utils.html#3966" class="Bound">k</a> <a id="3968" href="Utils.html#3968" class="Bound">n</a> <a id="3970" class="Symbol">.{{</a> <a id="3974" href="Utils.html#3974" class="Bound">_</a> <a id="3976" class="Symbol">:</a> <a id="3978" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="3986" href="Utils.html#3968" class="Bound">n</a> <a id="3988" class="Symbol">}}</a> <a id="3991" class="Symbol">→</a> <a id="3993" href="Utils.html#3966" class="Bound">k</a> <a id="3995" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="3997" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4003" href="Utils.html#3968" class="Bound">n</a> <a id="4005" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a> <a id="4007" class="Symbol">→</a> <a id="4009" class="Number">2</a> <a id="4011" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4013" href="Utils.html#3966" class="Bound">k</a> <a id="4015" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4017" href="Utils.html#3968" class="Bound">n</a> 
<a id="4020" href="Utils.html#3951" class="Function">⌊log₂n⌋⇒2^</a> <a id="4031" href="Utils.html#4031" class="Bound">k</a> <a id="4033" href="Utils.html#4033" class="Bound">n</a> <a id="4035" href="Utils.html#4035" class="Bound">k≤log[n]</a> <a id="4044" class="Symbol">=</a> <a id="4046" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4054" class="Number">2</a> <a id="4056" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4058" href="Utils.html#4031" class="Bound">k</a>           <a id="4070" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4073" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="4083" class="Number">2</a> <a id="4085" href="Utils.html#4035" class="Bound">k≤log[n]</a> <a id="4094" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="4098" class="Number">2</a> <a id="4100" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4102" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌊log₂</a> <a id="4108" href="Utils.html#4033" class="Bound">n</a> <a id="4110" href="Data.Nat.Logarithm.html#599" class="Function Operator">⌋</a>   <a id="4114" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4117" href="Utils.html#2102" class="Function">2^⌊log₂n⌋≤n</a> <a id="4129" href="Utils.html#4033" class="Bound">n</a> <a id="4131" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="4135" href="Utils.html#4033" class="Bound">n</a>               <a id="4151" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="4155" class="Keyword">where</a> <a id="4161" class="Keyword">open</a> <a id="4166" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="≤-suc-pred"></a><a id="4179" href="Utils.html#4179" class="Function">≤-suc-pred</a> <a id="4190" class="Symbol">:</a> <a id="4192" class="Symbol">∀</a> <a id="4194" class="Symbol">{</a><a id="4195" href="Utils.html#4195" class="Bound">m</a><a id="4196" class="Symbol">}</a> <a id="4198" class="Symbol">→</a> <a id="4200" href="Utils.html#4195" class="Bound">m</a> <a id="4202" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4204" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4208" class="Symbol">(</a><a id="4209" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="4214" href="Utils.html#4195" class="Bound">m</a><a id="4215" class="Symbol">)</a>
<a id="4217" href="Utils.html#4179" class="Function">≤-suc-pred</a> <a id="4228" class="Symbol">{</a><a id="4229" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="4235" class="Symbol">}</a> <a id="4237" class="Symbol">=</a> <a id="4239" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4243" href="Utils.html#4179" class="Function">≤-suc-pred</a> <a id="4254" class="Symbol">{</a><a id="4255" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4259" href="Utils.html#4259" class="Bound">m</a><a id="4260" class="Symbol">}</a> <a id="4262" class="Symbol">=</a> <a id="4264" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="4276" href="Agda.Builtin.Equality.html#207" class="InductiveConstructor">refl</a>

<a id="&gt;m-nonZero"></a><a id="4282" href="Utils.html#4282" class="Function">&gt;m-nonZero</a> <a id="4293" class="Symbol">:</a> <a id="4295" class="Symbol">∀</a> <a id="4297" class="Symbol">{</a><a id="4298" href="Utils.html#4298" class="Bound">n</a><a id="4299" class="Symbol">}</a> <a id="4301" class="Symbol">{</a><a id="4302" href="Utils.html#4302" class="Bound">m</a><a id="4303" class="Symbol">}</a> <a id="4305" class="Symbol">→</a> <a id="4307" href="Utils.html#4298" class="Bound">n</a> <a id="4309" href="Data.Nat.Base.html#2295" class="Function Operator">&gt;</a> <a id="4311" href="Utils.html#4302" class="Bound">m</a> <a id="4313" class="Symbol">→</a> <a id="4315" href="Data.Nat.Base.html#3266" class="Record">NonZero</a> <a id="4323" href="Utils.html#4298" class="Bound">n</a>
<a id="4325" href="Utils.html#4282" class="Function">&gt;m-nonZero</a> <a id="4336" href="Utils.html#4336" class="Bound">n&gt;m</a> <a id="4340" class="Symbol">=</a> <a id="4342" href="Data.Nat.Base.html#3537" class="Function">&gt;-nonZero</a> <a id="4352" class="Symbol">(</a><a id="4353" href="Data.Nat.Properties.html#11156" class="Function">≤-&lt;-trans</a> <a id="4363" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a> <a id="4367" href="Utils.html#4336" class="Bound">n&gt;m</a><a id="4370" class="Symbol">)</a>

<a id="pred-≤"></a><a id="4373" href="Utils.html#4373" class="Function">pred-≤</a> <a id="4380" class="Symbol">:</a> <a id="4382" class="Symbol">∀</a> <a id="4384" class="Symbol">{</a><a id="4385" href="Utils.html#4385" class="Bound">n</a><a id="4386" class="Symbol">}</a> <a id="4388" class="Symbol">→</a> <a id="4390" href="Data.Nat.Base.html#5272" class="Function">pred</a> <a id="4395" href="Utils.html#4385" class="Bound">n</a> <a id="4397" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4399" href="Utils.html#4385" class="Bound">n</a>
<a id="4401" href="Utils.html#4373" class="Function">pred-≤</a> <a id="4408" class="Symbol">{</a><a id="4409" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="4415" class="Symbol">}</a> <a id="4417" class="Symbol">=</a> <a id="4419" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
<a id="4423" href="Utils.html#4373" class="Function">pred-≤</a> <a id="4430" class="Symbol">{</a><a id="4431" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4435" href="Utils.html#4435" class="Bound">n</a><a id="4436" class="Symbol">}</a> <a id="4438" class="Symbol">=</a> <a id="4440" href="Utils.html#4459" class="Function">help</a> <a id="4445" href="Utils.html#4435" class="Bound">n</a>
  <a id="4449" class="Keyword">where</a>
    <a id="4459" href="Utils.html#4459" class="Function">help</a> <a id="4464" class="Symbol">:</a> <a id="4466" class="Symbol">∀</a> <a id="4468" href="Utils.html#4468" class="Bound">k</a> <a id="4470" class="Symbol">→</a> <a id="4472" href="Utils.html#4468" class="Bound">k</a> <a id="4474" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4476" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4480" href="Utils.html#4468" class="Bound">k</a>
    <a id="4486" href="Utils.html#4459" class="Function">help</a> <a id="4491" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a> <a id="4498" class="Symbol">=</a> <a id="4500" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a>
    <a id="4508" href="Utils.html#4459" class="Function">help</a> <a id="4513" class="Symbol">(</a><a id="4514" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4518" href="Utils.html#4518" class="Bound">k</a><a id="4519" class="Symbol">)</a> <a id="4521" class="Symbol">=</a> <a id="4523" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="4527" class="Symbol">(</a><a id="4528" href="Utils.html#4459" class="Function">help</a> <a id="4533" href="Utils.html#4518" class="Bound">k</a><a id="4534" class="Symbol">)</a>

<a id="bisect-sum"></a><a id="4537" href="Utils.html#4537" class="Function">bisect-sum</a> <a id="4548" class="Symbol">:</a> <a id="4550" class="Symbol">∀</a> <a id="4552" class="Symbol">{</a><a id="4553" href="Utils.html#4553" class="Bound">c</a><a id="4554" class="Symbol">}</a> <a id="4556" class="Symbol">{</a><a id="4557" href="Utils.html#4557" class="Bound">m</a><a id="4558" class="Symbol">}</a> <a id="4560" class="Symbol">{</a><a id="4561" href="Utils.html#4561" class="Bound">k</a><a id="4562" class="Symbol">}</a> <a id="4564" class="Symbol">→</a> <a id="4566" class="Number">2</a> <a id="4568" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4570" class="Symbol">(</a><a id="4571" class="Number">1</a> <a id="4573" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4575" href="Utils.html#4553" class="Bound">c</a><a id="4576" class="Symbol">)</a> <a id="4578" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4580" href="Utils.html#4557" class="Bound">m</a> <a id="4582" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4584" href="Utils.html#4561" class="Bound">k</a> <a id="4586" class="Symbol">→</a> <a id="4588" href="Utils.html#4561" class="Bound">k</a> <a id="4590" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4592" href="Utils.html#4557" class="Bound">m</a> <a id="4594" class="Symbol">→</a> <a id="4596" class="Number">2</a> <a id="4598" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4600" href="Utils.html#4553" class="Bound">c</a> <a id="4602" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4604" href="Utils.html#4557" class="Bound">m</a>
<a id="4606" href="Utils.html#4537" class="Function">bisect-sum</a> <a id="4617" class="Symbol">{</a><a id="4618" href="Utils.html#4618" class="Bound">c</a><a id="4619" class="Symbol">}</a> <a id="4621" class="Symbol">{</a><a id="4622" href="Utils.html#4622" class="Bound">m</a><a id="4623" class="Symbol">}</a> <a id="4625" class="Symbol">{</a><a id="4626" href="Utils.html#4626" class="Bound">k</a><a id="4627" class="Symbol">}</a> <a id="4629" href="Utils.html#4629" class="Bound">2^suc[c]≤m+k</a> <a id="4642" href="Utils.html#4642" class="Bound">k≤m</a> <a id="4646" class="Symbol">=</a> <a id="4648" href="Data.Nat.Properties.html#27727" class="Function">*-cancelˡ-≤</a> <a id="4660" class="Number">2</a> <a id="4662" class="Symbol">(</a><a id="4663" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
      <a id="4675" class="Number">2</a> <a id="4677" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4679" class="Number">2</a> <a id="4681" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4683" href="Utils.html#4618" class="Bound">c</a> <a id="4685" href="Relation.Binary.Reasoning.Syntax.html#11079" class="Function">≡⟨⟩</a>
      <a id="4695" class="Number">2</a> <a id="4697" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="4699" class="Symbol">(</a><a id="4700" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="4704" href="Utils.html#4618" class="Bound">c</a><a id="4705" class="Symbol">)</a> <a id="4707" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4710" href="Utils.html#4629" class="Bound">2^suc[c]≤m+k</a> <a id="4723" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="4731" href="Utils.html#4622" class="Bound">m</a> <a id="4733" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4735" href="Utils.html#4626" class="Bound">k</a> <a id="4737" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4740" href="Data.Nat.Properties.html#20150" class="Function">+-monoʳ-≤</a> <a id="4750" href="Utils.html#4622" class="Bound">m</a> <a id="4752" href="Utils.html#4642" class="Bound">k≤m</a> <a id="4756" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
      <a id="4764" href="Utils.html#4622" class="Bound">m</a> <a id="4766" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4768" href="Utils.html#4622" class="Bound">m</a> <a id="4770" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4773" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="4781" href="Utils.html#4622" class="Bound">m</a> <a id="4783" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
      <a id="4791" class="Number">2</a> <a id="4793" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4795" href="Utils.html#4622" class="Bound">m</a>
      <a id="4803" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a><a id="4804" class="Symbol">)</a>
  <a id="4808" class="Keyword">where</a>
    <a id="4818" class="Keyword">open</a> <a id="4823" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="2*n≤2*k+1⇒n≤k"></a><a id="4836" href="Utils.html#4836" class="Function">2*n≤2*k+1⇒n≤k</a> <a id="4850" class="Symbol">:</a> <a id="4852" class="Symbol">∀</a> <a id="4854" href="Utils.html#4854" class="Bound">n</a> <a id="4856" href="Utils.html#4856" class="Bound">k</a> <a id="4858" class="Symbol">→</a> <a id="4860" class="Number">2</a> <a id="4862" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4864" href="Utils.html#4854" class="Bound">n</a> <a id="4866" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4868" class="Number">1</a> <a id="4870" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4872" class="Number">2</a> <a id="4874" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4876" href="Utils.html#4856" class="Bound">k</a> <a id="4878" class="Symbol">→</a> <a id="4880" href="Utils.html#4854" class="Bound">n</a> <a id="4882" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="4884" href="Utils.html#4856" class="Bound">k</a>
<a id="4886" href="Utils.html#4836" class="Function">2*n≤2*k+1⇒n≤k</a> <a id="4900" href="Utils.html#4900" class="Bound">n</a> <a id="4902" href="Utils.html#4902" class="Bound">k</a> <a id="4904" href="Utils.html#4904" class="Bound">ineq</a> <a id="4909" class="Symbol">=</a> <a id="4911" href="Relation.Binary.Reasoning.Syntax.html#1572" class="Function Operator">begin</a>
  <a id="4919" href="Utils.html#4900" class="Bound">n</a> <a id="4921" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="4924" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="4934" href="Utils.html#4900" class="Bound">n</a> <a id="4936" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="4940" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4942" href="Utils.html#4900" class="Bound">n</a> <a id="4944" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="4946" href="Utils.html#4900" class="Bound">n</a> <a id="4948" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="4952" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="4955" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="4960" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="4966" class="Symbol">(</a><a id="4967" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="4975" href="Utils.html#4900" class="Bound">n</a><a id="4976" class="Symbol">)</a> <a id="4978" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="4982" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="4984" class="Number">2</a> <a id="4986" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="4988" href="Utils.html#4900" class="Bound">n</a> <a id="4990" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="4994" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">≤⟨</a> <a id="4997" href="Data.Nat.Properties.html#62124" class="Function">⌊n/2⌋-mono</a> <a id="5008" href="Utils.html#4904" class="Bound">ineq</a> <a id="5013" href="Relation.Binary.Reasoning.Syntax.html#5544" class="Function">⟩</a>
  <a id="5017" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5019" class="Number">1</a> <a id="5021" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5023" class="Number">2</a> <a id="5025" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5027" href="Utils.html#4902" class="Bound">k</a> <a id="5029" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5033" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5036" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5041" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="5047" class="Symbol">(</a><a id="5048" href="Data.Nat.Properties.html#15956" class="Function">+-comm</a> <a id="5055" class="Number">1</a> <a id="5057" class="Symbol">_)</a> <a id="5060" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5064" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5066" class="Number">2</a> <a id="5068" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5070" href="Utils.html#4902" class="Bound">k</a> <a id="5072" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5074" class="Number">1</a> <a id="5076" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5080" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5083" href="Utils.html#3145" class="Function">⌊2*n+1/2⌋≡⌊2*n/2⌋</a> <a id="5101" href="Utils.html#4902" class="Bound">k</a> <a id="5103" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5107" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5109" class="Number">2</a> <a id="5111" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5113" href="Utils.html#4902" class="Bound">k</a> <a id="5115" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5119" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">≡⟨</a> <a id="5122" href="Relation.Binary.PropositionalEquality.Core.html#1481" class="Function">cong</a> <a id="5127" href="Data.Nat.Base.html#6364" class="Function Operator">⌊_/2⌋</a> <a id="5133" class="Symbol">(</a><a id="5134" href="Utils.html#1371" class="Function">2*n≡n+n</a> <a id="5142" href="Utils.html#4902" class="Bound">k</a><a id="5143" class="Symbol">)</a> <a id="5145" href="Relation.Binary.Reasoning.Syntax.html#11048" class="Function">⟩</a>
  <a id="5149" href="Data.Nat.Base.html#6364" class="Function Operator">⌊</a> <a id="5151" href="Utils.html#4902" class="Bound">k</a> <a id="5153" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5155" href="Utils.html#4902" class="Bound">k</a> <a id="5157" href="Data.Nat.Base.html#6364" class="Function Operator">/2⌋</a> <a id="5161" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">≡⟨</a> <a id="5164" href="Data.Nat.Properties.html#63054" class="Function">n≡⌊n+n/2⌋</a> <a id="5174" href="Utils.html#4902" class="Bound">k</a> <a id="5176" href="Relation.Binary.Reasoning.Syntax.html#11140" class="Function">⟨</a>
  <a id="5180" href="Utils.html#4902" class="Bound">k</a>
  <a id="5184" href="Relation.Binary.Reasoning.Syntax.html#12345" class="Function Operator">∎</a>
  <a id="5188" class="Keyword">where</a>
    <a id="5198" class="Keyword">open</a> <a id="5203" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>

<a id="2^c≤1+k"></a><a id="5216" href="Utils.html#5216" class="Function">2^c≤1+k</a> <a id="5224" class="Symbol">:</a> <a id="5226" class="Symbol">∀</a> <a id="5228" href="Utils.html#5228" class="Bound">c</a> <a id="5230" href="Utils.html#5230" class="Bound">k</a> <a id="5232" class="Symbol">→</a> <a id="5234" class="Number">2</a> <a id="5236" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5238" class="Symbol">(</a><a id="5239" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5243" href="Utils.html#5228" class="Bound">c</a><a id="5244" class="Symbol">)</a> <a id="5246" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5248" class="Number">1</a> <a id="5250" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5252" class="Number">2</a> <a id="5254" href="Agda.Builtin.Nat.html#539" class="Primitive Operator">*</a> <a id="5256" href="Utils.html#5230" class="Bound">k</a> <a id="5258" class="Symbol">→</a> <a id="5260" class="Number">2</a> <a id="5262" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5264" href="Utils.html#5228" class="Bound">c</a> <a id="5266" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5268" class="Number">1</a> <a id="5270" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5272" href="Utils.html#5230" class="Bound">k</a>
<a id="5274" href="Utils.html#5216" class="Function">2^c≤1+k</a> <a id="5282" href="Utils.html#5282" class="Bound">c</a> <a id="5284" href="Utils.html#5284" class="Bound">k</a> <a id="5286" href="Utils.html#5286" class="Bound">ax</a> <a id="5289" class="Symbol">=</a> <a id="5291" href="Utils.html#4537" class="Function">bisect-sum</a> <a id="5302" class="Symbol">{</a><a id="5303" href="Utils.html#5282" class="Bound">c</a><a id="5304" class="Symbol">}</a> <a id="5306" class="Symbol">{</a><a id="5307" class="Number">1</a> <a id="5309" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5311" href="Utils.html#5284" class="Bound">k</a><a id="5312" class="Symbol">}</a> <a id="5314" class="Symbol">{</a><a id="5315" href="Utils.html#5284" class="Bound">k</a> <a id="5317" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5319" class="Number">0</a><a id="5320" class="Symbol">}</a> <a id="5322" href="Utils.html#5286" class="Bound">ax</a> <a id="5325" href="Utils.html#5365" class="Function">k0≤k1</a> 
  <a id="5334" class="Keyword">where</a>
    <a id="5344" class="Keyword">open</a> <a id="5349" href="Data.Nat.Properties.html#15006" class="Module">≤-Reasoning</a>
    <a id="5365" href="Utils.html#5365" class="Function">k0≤k1</a> <a id="5371" class="Symbol">:</a> <a id="5373" href="Utils.html#5284" class="Bound">k</a> <a id="5375" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5377" class="Number">0</a> <a id="5379" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5381" class="Number">1</a> <a id="5383" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5385" href="Utils.html#5284" class="Bound">k</a>
    <a id="5391" href="Utils.html#5365" class="Function">k0≤k1</a> <a id="5397" class="Symbol">=</a> <a id="5399" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="5407" class="Symbol">(</a><a id="5408" href="Data.Nat.Properties.html#6055" class="Function">≤-reflexive</a> <a id="5420" class="Symbol">(</a><a id="5421" href="Data.Nat.Properties.html#15779" class="Function">+-identityʳ</a> <a id="5433" href="Utils.html#5284" class="Bound">k</a><a id="5434" class="Symbol">))</a> <a id="5437" class="Symbol">(</a><a id="5438" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="5444" href="Utils.html#5284" class="Bound">k</a> <a id="5446" class="Number">1</a><a id="5447" class="Symbol">)</a>

<a id="2^k≤m⇒0&lt;m"></a><a id="5450" href="Utils.html#5450" class="Function">2^k≤m⇒0&lt;m</a> <a id="5460" class="Symbol">:</a> <a id="5462" class="Symbol">∀</a> <a id="5464" class="Symbol">{</a><a id="5465" href="Utils.html#5465" class="Bound">k</a><a id="5466" class="Symbol">}</a> <a id="5468" class="Symbol">{</a><a id="5469" href="Utils.html#5469" class="Bound">m</a><a id="5470" class="Symbol">}</a> <a id="5472" class="Symbol">→</a> <a id="5474" class="Number">2</a> <a id="5476" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5478" href="Utils.html#5465" class="Bound">k</a> <a id="5480" href="Data.Nat.Base.html#1697" class="Datatype Operator">≤</a> <a id="5482" href="Utils.html#5469" class="Bound">m</a> <a id="5484" class="Symbol">→</a> <a id="5486" class="Number">0</a> <a id="5488" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5490" href="Utils.html#5469" class="Bound">m</a>
<a id="5492" href="Utils.html#5450" class="Function">2^k≤m⇒0&lt;m</a> <a id="5502" class="Symbol">{</a><a id="5503" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="5509" class="Symbol">}</a> <a id="5511" class="Symbol">{</a><a id="5512" href="Utils.html#5512" class="Bound">m</a><a id="5513" class="Symbol">}</a> <a id="5515" href="Utils.html#5515" class="Bound">ineq</a> <a id="5520" class="Symbol">=</a> <a id="5522" href="Utils.html#5515" class="Bound">ineq</a>
<a id="5527" href="Utils.html#5450" class="Function">2^k≤m⇒0&lt;m</a> <a id="5537" class="Symbol">{</a><a id="5538" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5542" href="Utils.html#5542" class="Bound">k</a><a id="5543" class="Symbol">}</a> <a id="5545" class="Symbol">{</a><a id="5546" href="Utils.html#5546" class="Bound">m</a><a id="5547" class="Symbol">}</a> <a id="5549" href="Utils.html#5549" class="Bound">ineq</a> <a id="5554" class="Symbol">=</a> <a id="5556" href="Utils.html#5450" class="Function">2^k≤m⇒0&lt;m</a> <a id="5566" class="Symbol">{</a><a id="5567" href="Utils.html#5542" class="Bound">k</a><a id="5568" class="Symbol">}</a> <a id="5570" class="Symbol">{</a><a id="5571" href="Utils.html#5546" class="Bound">m</a><a id="5572" class="Symbol">}</a> <a id="5574" class="Symbol">(</a><a id="5575" href="Data.Nat.Properties.html#6344" class="Function">≤-trans</a> <a id="5583" class="Symbol">(</a><a id="5584" href="Data.Nat.Properties.html#32029" class="Function">^-monoʳ-≤</a> <a id="5594" class="Number">2</a> <a id="5596" class="Symbol">(</a><a id="5597" href="Data.Nat.Properties.html#19575" class="Function">m≤n+m</a> <a id="5603" href="Utils.html#5542" class="Bound">k</a> <a id="5605" class="Number">1</a><a id="5606" class="Symbol">))</a> <a id="5609" href="Utils.html#5549" class="Bound">ineq</a><a id="5613" class="Symbol">)</a>

<a id="2^k&lt;m&lt;2^suc[k]⇒0&lt;k"></a><a id="5616" href="Utils.html#5616" class="Function">2^k&lt;m&lt;2^suc[k]⇒0&lt;k</a> <a id="5635" class="Symbol">:</a> <a id="5637" class="Symbol">∀</a> <a id="5639" class="Symbol">{</a><a id="5640" href="Utils.html#5640" class="Bound">k</a><a id="5641" class="Symbol">}</a> <a id="5643" class="Symbol">{</a><a id="5644" href="Utils.html#5644" class="Bound">m</a><a id="5645" class="Symbol">}</a> <a id="5647" class="Symbol">→</a> <a id="5649" class="Number">2</a> <a id="5651" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5653" href="Utils.html#5640" class="Bound">k</a> <a id="5655" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5657" href="Utils.html#5644" class="Bound">m</a> <a id="5659" class="Symbol">→</a> <a id="5661" href="Utils.html#5644" class="Bound">m</a> <a id="5663" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5665" class="Number">2</a> <a id="5667" href="Data.Nat.Base.html#6567" class="Function Operator">^</a> <a id="5669" class="Symbol">(</a><a id="5670" class="Number">1</a> <a id="5672" href="Agda.Builtin.Nat.html#336" class="Primitive Operator">+</a> <a id="5674" href="Utils.html#5640" class="Bound">k</a><a id="5675" class="Symbol">)</a> <a id="5677" class="Symbol">→</a> <a id="5679" class="Number">0</a> <a id="5681" href="Data.Nat.Base.html#1807" class="Function Operator">&lt;</a> <a id="5683" href="Utils.html#5640" class="Bound">k</a>
<a id="5685" href="Utils.html#5616" class="Function">2^k&lt;m&lt;2^suc[k]⇒0&lt;k</a> <a id="5704" class="Symbol">{</a><a id="5705" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="5711" class="Symbol">}</a> <a id="5713" class="Symbol">{</a><a id="5714" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5718" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="5724" class="Symbol">}</a> <a id="5726" class="Symbol">(</a><a id="5727" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5731" class="Symbol">())</a> <a id="5735" class="Symbol">_</a>
<a id="5737" href="Utils.html#5616" class="Function">2^k&lt;m&lt;2^suc[k]⇒0&lt;k</a> <a id="5756" class="Symbol">{</a><a id="5757" href="Agda.Builtin.Nat.html#221" class="InductiveConstructor">ℕ.zero</a><a id="5763" class="Symbol">}</a> <a id="5765" class="Symbol">{</a><a id="5766" href="Data.Nat.Base.html#1101" class="InductiveConstructor">2+</a> <a id="5769" href="Utils.html#5769" class="Bound">m</a><a id="5770" class="Symbol">}</a> <a id="5772" class="Symbol">_</a> <a id="5774" class="Symbol">(</a><a id="5775" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5779" class="Symbol">(</a><a id="5780" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5784" class="Symbol">()))</a>
<a id="5789" href="Utils.html#5616" class="Function">2^k&lt;m&lt;2^suc[k]⇒0&lt;k</a> <a id="5808" class="Symbol">{</a><a id="5809" href="Agda.Builtin.Nat.html#234" class="InductiveConstructor">suc</a> <a id="5813" href="Utils.html#5813" class="Bound">k</a><a id="5814" class="Symbol">}</a> <a id="5816" class="Symbol">{</a><a id="5817" href="Utils.html#5817" class="Bound">m</a><a id="5818" class="Symbol">}</a> <a id="5820" class="Symbol">_</a> <a id="5822" class="Symbol">_</a> <a id="5824" class="Symbol">=</a> <a id="5826" href="Data.Nat.Base.html#1762" class="InductiveConstructor">s≤s</a> <a id="5830" href="Data.Nat.Base.html#1720" class="InductiveConstructor">z≤n</a></pre></body></html>


==> anc/html/custom-agda.css <==
/* Aspects. */
.Agda .Comment       { color: #B22222 }
.Agda .Background    {}
.Agda .Markup        { color: #000000 }
.Agda .Keyword       { color: #CD6600 }
.Agda .String        { color: #B22222 }
.Agda .Number        { color: #A020F0 }
.Agda .Symbol        { color: #404040 }
.Agda .PrimitiveType { color: #0000CD }
.Agda .Pragma        { color: black   }
.Agda .Operator      {}
.Agda .Hole          { background: #B4EEB4 }

/* NameKinds. */
.Agda .Bound                  { color: black   }
.Agda .Generalizable          { color: black   }
.Agda .InductiveConstructor   { color: #008B00 }
.Agda .CoinductiveConstructor { color: #8B7500 }
.Agda .Datatype               { color: #0000CD }
.Agda .Field                  { color: #EE1289 }
.Agda .Function               { color: #0000CD }
.Agda .Macro                  { color: #0000CD }
.Agda .Module                 { color: #A020F0 }
.Agda .Postulate              { color: #0000CD }
.Agda .Primitive              { color: #0000CD }
.Agda .Record                 { color: #0000CD }

/* OtherAspects. */
.Agda .DottedPattern        {}
.Agda .UnsolvedMeta         { color: black; background: yellow         }
.Agda .UnsolvedConstraint   { color: black; background: yellow         }
.Agda .TerminationProblem   { color: black; background: #FFA07A        }
.Agda .IncompletePattern    { color: black; background: #F5DEB3        }
.Agda .Error                { color: red;   text-decoration: underline }
.Agda .TypeChecks           { color: black; background: #ADD8E6        }
.Agda .Deadcode             { color: black; background: #808080        }
.Agda .ShadowingInTelescope { color: black; background: #808080        }

/* Standard attributes. */
.Agda a { text-decoration: none }
.Agda a[href]:hover { background-color: #B4EEB4 }
.Agda [href].hover-highlight { background-color: #B4EEB4; }

/* first option: no class-attribute: then this is a named anchor and we need to
 * highlight its next sibling.
 * second option: a class attribute: then this is a numbered
 * anchor with content:

       a:not([class]):target + a ,
       a:[class]:target + a {

 */
a:empty:target + a ,
a:target {
    background-color: #FFFFAA;
    border: 1px solid #C2C248;
    margin: -3px;
    padding: 2px;
}

body {
    padding: 0px;
    margin: 0px;
}

pre.Agda {
    margin: 8px;
}

.toolbar {
    background-color: #dedede;
    padding: 8px 12px;
    border-bottom: 1px solid #898989;
}
.toolbar a {
    text-decoration: none;
    color: #111188;
}
.toolbar a:hover {
    text-decoration: underline;
}

.toolbar .title {
    font-family: monospace;
    font-size: 1.3em;
}


==> anc/html/highlight-hover.js <==
// Copyright 2023, Andreas Abel.
// Falls under the Agda license at https://github.com/agda/agda/blob/master/LICENSE

// When we hover over an Agda identifier, we highlight all occurrences of this identifier on the page.
// To this end, we create a map from identifier to all of its occurrences in the beginning.

// A dictionary from hrefs to 'a'-elements that have this href.
const dict = new Map();

window.onload = function () {

  // Get all 'a' tags with an 'href' attribute.
  // We call those "objects".
  const objs  = document.querySelectorAll('a[href]');

  // Build a dictionary mapping a href to a set of objects that have this href.
  for (const obj of objs) {
    const key = obj.href;
    const set = dict.get(key) ?? new Set();
    set.add(obj);
    dict.set(key, set);
  }

  // Install 'onmouseover' and 'onmouseout' event handlers for all objects.
  for (const obj of objs) {
    // 'onmouseover' for an object adds attribute 'hover-highlight' to all objects with the same href.
    obj.onmouseover = function () {
      for (const o of dict.get(this.href)) { o.classList.add('hover-highlight'); }
    }
    // 'onmouseover' removes the added 'hover-highlight' attributes again.
    obj.onmouseout = function () {
      for (const o of dict.get(this.href)) { o.classList.remove('hover-highlight'); }
    }
  }
};


==> anc/html/index.html <==
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>Formalized Run-Time Analysis of Active Learning - Coalgebraically in Agda</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">index</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda"><a id="1" class="Symbol">{-#</a> <a id="5" class="Keyword">OPTIONS</a> <a id="13" class="Pragma">--safe</a> <a id="20" class="Symbol">#-}</a>

<a id="25" class="Comment">-- ----------------------------------------</a>
<a id="69" class="Comment">-- Formalized Run-Time Analysis of Active Learning -- Coalgebraically in Agda</a>
<a id="147" class="Comment">-- Thorsten Wißmann</a>
<a id="167" class="Comment">-- https://arxiv.org/abs/2602.16427v2</a>
<a id="205" class="Comment">-- ----------------------------------------</a>
<a id="249" class="Comment">-- For a summary of the main results, see here:</a>
<a id="297" class="Keyword">import</a> <a id="304" href="Main-Results.html" class="Module">Main-Results</a>


<a id="319" class="Keyword">import</a> <a id="326" href="Auxiliary-Definitions.html" class="Module">Auxiliary-Definitions</a>
<a id="348" class="Keyword">import</a> <a id="355" href="Finite.html" class="Module">Finite</a>
<a id="362" class="Keyword">import</a> <a id="369" href="Partial-Map.html" class="Module">Partial-Map</a>
<a id="381" class="Keyword">import</a> <a id="388" href="ListBisect.html" class="Module">ListBisect</a>
<a id="399" class="Keyword">import</a> <a id="406" href="Utils.html" class="Module">Utils</a>
<a id="412" class="Keyword">import</a> <a id="419" href="Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a>
<a id="452" class="Keyword">import</a> <a id="459" href="Dec2.html" class="Module">Dec2</a> <a id="464" class="Comment">-- Heterogenous Decidability</a>

<a id="494" class="Comment">-- Automata models:</a>
<a id="514" class="Keyword">import</a> <a id="521" href="Mealy.html" class="Module">Mealy</a>
<a id="527" class="Keyword">import</a> <a id="534" href="Moore.html" class="Module">Moore</a>
<a id="540" class="Keyword">import</a> <a id="547" href="DFA.html" class="Module">DFA</a>

<a id="552" class="Keyword">import</a> <a id="559" href="DFA-Examples.Password-DFA.html" class="Module">DFA-Examples.Password-DFA</a> <a id="585" class="Comment">-- example of DFAs with singleton languages</a>

<a id="630" class="Comment">-- General definitions of a learning game, learners, and teachers:</a>
<a id="697" class="Keyword">import</a> <a id="704" href="Game-Basics.html" class="Module">Game-Basics</a>
<a id="716" class="Keyword">import</a> <a id="723" href="Game-Definitions.html" class="Module">Game-Definitions</a>

<a id="741" class="Comment">-- The main theorem for verifying the run-time bound and thus also</a>
<a id="808" class="Comment">-- the correctness of a learning algorithm:</a>
<a id="852" class="Keyword">import</a> <a id="859" href="Learner-Correctness.html" class="Module">Learner-Correctness</a>

<a id="880" class="Comment">-- ------------------------------------</a>
<a id="920" class="Comment">-- Instances of the natural number ℕ guessing game:</a>
<a id="972" class="Comment">-- ------------------------------------</a>
<a id="1012" class="Keyword">import</a> <a id="1019" href="NatLearning.html" class="Module">NatLearning</a>
<a id="1031" class="Keyword">import</a> <a id="1038" href="NatExamples.SimpleLogLearner.html" class="Module">NatExamples.SimpleLogLearner</a>
<a id="1067" class="Keyword">import</a> <a id="1074" href="NatExamples.HonestTeacher.html" class="Module">NatExamples.HonestTeacher</a>
<a id="1100" class="Comment">-- A learner that learns any number n within n guesses:</a>
<a id="1156" class="Keyword">import</a> <a id="1163" href="NatExamples.LinearLearner.html" class="Module">NatExamples.LinearLearner</a>
<a id="1189" class="Comment">-- A learner that learns any number n within log(n) guesses:</a>
<a id="1250" class="Keyword">import</a> <a id="1257" href="NatExamples.LogLearner.html" class="Module">NatExamples.LogLearner</a>
<a id="1280" class="Comment">-- Even for a fixed interval of size k, there is a teacher</a>
<a id="1339" class="Comment">-- that keeps the learning game runing for at least log(k)</a>
<a id="1398" class="Comment">-- guesses:</a>
<a id="1410" class="Keyword">import</a> <a id="1417" href="NatExamples.AdversarialTeacher.html" class="Module">NatExamples.AdversarialTeacher</a>
<a id="1448" class="Comment">-- If the teacher does not have internal state, then there</a>
<a id="1507" class="Comment">-- is some learner that guesses the secret right away within</a>
<a id="1568" class="Comment">-- at most 2 guesses:</a>
<a id="1590" class="Keyword">import</a> <a id="1597" href="NatExamples.GuessingLearner.html" class="Module">NatExamples.GuessingLearner</a>

<a id="1626" class="Comment">-- ------------------------------------</a>
<a id="1666" class="Comment">-- Game definitions for other types of automata:</a>
<a id="1715" class="Comment">-- ------------------------------------</a>
<a id="1755" class="Comment">-- Deterministic Finite Automata:</a>
<a id="1789" class="Keyword">import</a> <a id="1796" href="DFALearning.html" class="Module">DFALearning</a>
<a id="1808" class="Keyword">import</a> <a id="1815" href="DFA-Examples.Enumerator.html" class="Module">DFA-Examples.Enumerator</a>
<a id="1839" class="Keyword">import</a> <a id="1846" href="DFA-CE-Size-Learning.html" class="Module">DFA-CE-Size-Learning</a>
<a id="1867" class="Keyword">import</a> <a id="1874" href="DFA-Restricted-Learning.html" class="Module">DFA-Restricted-Learning</a>

<a id="1899" class="Comment">-- A proof that in the restricted DFA setting</a>
<a id="1945" class="Comment">-- (without counterexamples but only a yes/no), learning with</a>
<a id="2007" class="Comment">-- a polynomial bound on queries is not possible:</a>
<a id="2057" class="Comment">-- </a>
<a id="2061" class="Keyword">import</a> <a id="2068" href="Fin-Pigeonhole-Principle.html" class="Module">Fin-Pigeonhole-Principle</a>
<a id="2093" class="Keyword">import</a> <a id="2100" href="DFA-Examples.Password-DFA.html" class="Module">DFA-Examples.Password-DFA</a>
<a id="2126" class="Keyword">import</a> <a id="2133" href="Polynomial-vs-Exponential-Growth.html" class="Module">Polynomial-vs-Exponential-Growth</a>
<a id="2166" class="Keyword">import</a> <a id="2173" href="DFA-Examples.DFA-Restricted-Bound.html" class="Module">DFA-Examples.DFA-Restricted-Bound</a>

<a id="2208" class="Comment">-- Mealy machines:</a>
<a id="2227" class="Keyword">import</a> <a id="2234" href="Mealy-Full-Trace-Learning.html" class="Module">Mealy-Full-Trace-Learning</a>
<a id="2260" class="Keyword">import</a> <a id="2267" href="Mealy-Last-CE-Size-Learning.html" class="Module">Mealy-Last-CE-Size-Learning</a>
<a id="2295" class="Comment">-- Every learner in the last-symbol game yields a learner in the</a>
<a id="2360" class="Comment">-- full-trace game with the same time bound:</a>
<a id="2405" class="Keyword">import</a> <a id="2412" href="Mealy-Full-Trace-Reduction.html" class="Module">Mealy-Full-Trace-Reduction</a>

<a id="2440" class="Keyword">import</a> <a id="2447" href="L-Sharp.Observations.html" class="Module">L-Sharp.Observations</a>
<a id="2468" class="Keyword">import</a> <a id="2475" href="L-Sharp.State.html" class="Module">L-Sharp.State</a>
<a id="2489" class="Keyword">import</a> <a id="2496" href="L-Sharp.Hypothesis.html" class="Module">L-Sharp.Hypothesis</a>
<a id="2515" class="Keyword">import</a> <a id="2522" href="L-Sharp.Extend.html" class="Module">L-Sharp.Extend</a>
<a id="2537" class="Keyword">import</a> <a id="2544" href="L-Sharp.SaturateBasis.html" class="Module">L-Sharp.SaturateBasis</a>
<a id="2566" class="Keyword">import</a> <a id="2573" href="L-Sharp.ProcessCE.html" class="Module">L-Sharp.ProcessCE</a>
<a id="2591" class="Keyword">import</a> <a id="2598" href="L-Sharp.Algorithm.html" class="Module">L-Sharp.Algorithm</a>
<a id="2616" class="Keyword">import</a> <a id="2623" href="L-Sharp.Correctness.html" class="Module">L-Sharp.Correctness</a>
<a id="2643" class="Keyword">import</a> <a id="2650" href="L-Sharp.Stepping.html" class="Module">L-Sharp.Stepping</a></pre></body></html>


==> anc/mkhtml.sh <==
#!/usr/bin/env bash

target="${1:-_html/}"
cp custom-agda.css "$target/"
agda --html --html-highlight=code --highlight-occurrences --css=custom-agda.css --html-dir="$target" src/index.agda

# Patch HTML files:
for filepath in "$target"/*.html ; do
    basename=${filepath##*/}
    modulepath=${basename%.html}
    modulename=${modulepath##*.}
    echo "Patching $filepath"
    codecontent=$(< "$filepath")
    title="${modulename} (${modulepath})"
    if [[ "$modulename" = index ]] ; then
        title="Formalized Run-Time Analysis of Active Learning - Coalgebraically in Agda"
    fi
    cat > "$filepath" <<EOF
<!DOCTYPE HTML>
 <html>
  <head>
   <meta charset="utf-8">
   <title>${title}</title>
   <link rel="stylesheet" href="custom-agda.css">
   <script type="text/javascript" src="highlight-hover.js">
   </script>
  </head>
  <body>
  <div class="toolbar">
    <a href="index.html"> ⟨ Index</a>
    | Module <span class="title">$modulepath</span>
    <!--
    | <a href="run-time-active-learning-agda.tar.gz">Download run-time-active-learning-agda.tar.gz</a>
    -->
  </div>
  <pre class="Agda">${codecontent}</pre></body></html>
EOF
done

sed 's,\(src\|href\)=",&html/,g' "$target"/index.html > 0-INDEX.html


==> anc/run-time-active-learning.agda-lib <==
name: run-time-active-learning
depend:
  standard-library-2.3
  -- agda-categories
include:
  src
flags: -WnoUselessPatternDeclarationForRecord
-- flags: --guardedness -WnoUnsupportedIndexedMatch


==> anc/src/Auxiliary-Definitions.agda <==
{-# OPTIONS --safe  #-}

open import Level
open import Function.Base
open import Data.Maybe using (Maybe; Is-just; Is-nothing; nothing; just)
open import Data.Empty
open import Data.Unit
open import Data.List
import Data.List as L
open import Data.Fin
open import Data.Product hiding (map)
open import Data.Sum hiding (map)
open import Agda.Builtin.Equality
open import Data.Nat using (ℕ)
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties
-- open import Data.List.Membership.Setoid.Properties
-- open import Data.List.Relation.Unary.Any.Properties as Any
open import Data.List.Relation.Unary.Any hiding (map)
open import Data.List.Relation.Unary.All hiding (map)
import Data.List.Relation.Unary.AllPairs as AllPairs
open import Relation.Nullary
import Data.Maybe.Relation.Unary.Any as Maybe-Any
import Data.Maybe.Relation.Unary.All as Maybe-All
import Data.Maybe.Relation.Binary.Connected as Maybe
import Data.List.Relation.Unary.Any as Any
open import Relation.Unary using (Pred)
import Relation.Unary as Pred
open import Relation.Binary.PropositionalEquality.Core
open import Relation.Binary.Definitions
open import Relation.Binary.Core using (REL)

open import Finite

module Auxiliary-Definitions where

private
  variable
    a b c ℓ : Level
    A : Set a
    B : Set b
    C : Set c

infix -6 _↔_
_↔_ : ∀ {a} {b} (A : Set a) (B : Set b) → Set (a ⊔ b)
_↔_ A B = (A → B) × (B → A)


Injective : ∀ {a} {b} {A : Set a} {B : Set b} (f : A → B) → Set _
Injective f = ∀ {x} {y} → f x ≡ f y → x ≡ y

-- a bit like fold of Relation.Binary.Construction.Closure.Symmetric
∇-sym : ∀ {a} {r} {A : Set a} {R : A → A → Set r} → Symmetric R → ∀ {x} {y} → R x y ⊎ R y x → R x y
∇-sym _ (inj₁ Rxy) = Rxy
∇-sym sym (inj₂ Ryx) = sym Ryx

module SetM where
  _>>=_ : ((A → B) → C) → (A → B) → C 
  _>>=_ f x = f x

Is-just-dec : ∀ {a} {A : Set a} {m : Maybe A} → Dec (Is-just m)
Is-just-dec {m = Maybe.just x} = yes (Maybe-Any.just tt)
Is-just-dec {m = nothing} = no (λ ())

dec²-Maybe : ∀ {a} {A : Set a} (m : Maybe A) → Is-just m ⊎ Is-nothing m
dec²-Maybe (Maybe.just x) = inj₁ (Maybe-Any.just tt)
dec²-Maybe nothing = inj₂ Maybe-All.nothing

¬Is-just : ∀ {a} {A : Set a} {m : Maybe A} → ¬ (Is-just m) → Is-nothing m
¬Is-just {m = Maybe.just x} ¬is-just = ⊥-elim (¬is-just (Maybe-Any.just tt))
¬Is-just {m = nothing} _ = Maybe-All.nothing

Is-just¬nothing : ∀ {a} {A : Set a} {m : Maybe A} → (Is-just m) → ¬ Is-nothing m
Is-just¬nothing {m = Maybe.just x} j (Maybe-All.just ())

is-just-⇒-ret-just : ∀ {a} {A : Set a} {j : Maybe A} → Is-just j → ∃[ x ] j ≡ Maybe.just x
is-just-⇒-ret-just {a} {A} {Maybe.just x} (Maybe-Any.just tt) = x , refl

ret-just-⇒-is-just : ∀ {a} {A : Set a} {x : A} {j : Maybe A} → j ≡ Maybe.just x → Is-just j
ret-just-⇒-is-just {a} {A} {j} eq rewrite eq = Maybe-Any.just tt

from-Is-just : ∀ {a} {A : Set a} {m : Maybe A} → (Is-just m) → A
from-Is-just {m = Maybe.just x} _ = x


¬¬-dec : ∀ {p} {P : Set p} → Dec P → ¬ ¬ P → P
¬¬-dec (yes w) _ = w
¬¬-dec (no w) ¬¬P = ⊥-elim (¬¬P w)

-- richer decision combinators:
dec² : ∀ {p} {P : Set p} → Dec P → P ⊎ ¬ P
dec² (yes p) = inj₁ p
dec² (no ¬p) = inj₂ ¬p

→-dec² : ∀ {a} {b} {A : Set a} {B nB : Set b} → Dec A → (B ⊎ nB) → (A → B) ⊎ (A × nB)
→-dec² (no ¬a) _ = inj₁ (λ a → ⊥-elim (¬a a))
→-dec² _ (inj₁ b) = inj₁ (λ _ → b)
→-dec² (yes a) (inj₂ ¬b) = inj₂ (a , ¬b)

dec²-∀⊎ : ∀ {a b p q : Level} {A : Set a} {B : Set b} {P : A ⊎ B → Set p} {Q : A ⊎ B → Set q}
          → (∀ x → P (inj₁ x)) ⊎ (∃[ x ] Q (inj₁ x))
          → (∀ x → P (inj₂ x)) ⊎ (∃[ x ] Q (inj₂ x))
          → (∀ x → P x) ⊎ (∃[ x ] Q x)
dec²-∀⊎ (inj₁ on-A) (inj₁ on-B) = inj₁ (λ { (inj₁ x) → on-A x ; (inj₂ x) → on-B x })
dec²-∀⊎ (inj₂ (x , Qx)) _ = inj₂ ((inj₁ x) , Qx)
dec²-∀⊎ _ (inj₂ (x , Qx)) = inj₂ ((inj₂ x) , Qx)

dec²-∀× : ∀ {a b p q : Level} {A : Set a} {B : Set b} {P : A × B → Set p} {Q : A × B → Set q}
          → (∀ x → ∀ y → P (x , y)) ⊎ (∃[ x ] ∃[ y ] Q (x , y))
          → (∀ xy → P xy) ⊎ (∃[ xy ] Q xy)
dec²-∀× (inj₁ curried) = inj₁ (λ (x , y) → curried x y)
dec²-∀× (inj₂ (x , y , Qxy)) = inj₂ ((x , y) , Qxy)

module dec²M where
  -- do-notation for decision procedures
  _>>=_ : ∀ {a ¬a b ¬b ℓ : Level}
            {X : Set ℓ}
            {A : X → Set a} {¬A : X → Set ¬a}
            {B : Set b} {¬B : Set ¬b}
            → ((∀ x → A x ⊎ ¬A x) → B ⊎ ¬B)
            → ((∀ x → A x ⊎ ¬A x) → B ⊎ ¬B)
  _>>=_ f x = f x
  _>>_ : ∀ {a ¬a b ¬b : Level}
            {A : Set a} {¬A : Set ¬a}
            {B : Set b} {¬B : Set ¬b}
            → (A ⊎ ¬A → B ⊎ ¬B)
            → (A ⊎ ¬A → B ⊎ ¬B)
  _>>_ f x = f x

module _ {a b} {A : Set a} {B : Set b} where

  data Is-inj₁ : A ⊎ B → Set (a ⊔ b) where
    inj₁ : ∀ x → Is-inj₁ (inj₁ x)

  data Is-inj₂ {a b} {A : Set a} {B : Set b} : A ⊎ B → Set (a ⊔ b) where
    inj₂ : ∀ x → Is-inj₂ (inj₂ x)

  elim-Is-inj₁ : ∀ {x : A ⊎ B} → Is-inj₁ x → A
  elim-Is-inj₁ .{inj₁ x} (inj₁ x) = x

  elim-Is-inj₂ : ∀ {x : A ⊎ B} → Is-inj₂ x → B
  elim-Is-inj₂ .{inj₂ x} (inj₂ x) = x

  dec-inj : ∀ (x : A ⊎ B) → Is-inj₁ x ⊎ Is-inj₂ x
  dec-inj (inj₁ x) = inj₁ (inj₁ x)
  dec-inj (inj₂ y) = inj₂ (inj₂ y)

  Is-inj₁? : ∀ (x : A ⊎ B) → Dec (Is-inj₁ x)
  Is-inj₁? (inj₁ x) = yes (inj₁ x)
  Is-inj₁? (inj₂ _) = no (λ ())

  Is-inj₂? : ∀ (x : A ⊎ B) → Dec (Is-inj₂ x)
  Is-inj₂? (inj₁ _) = no (λ ())
  Is-inj₂? (inj₂ x) = yes (inj₂ x)


module _ {a p : Level} {A : Set a} {P : A → Set p} where
  list-Any⇒∃ : {l : List A} → Any P l → ∃[ x ] (x ∈ l × P x)
  list-Any⇒∃ (here {x} px) = x , ((here refl) , px)
  list-Any⇒∃ (there later) with (x , x∈l , px ) ← list-Any⇒∃ later = x , there x∈l , px

  list-∃⇒Any : {l : List A} → ∃[ x ] (x ∈ l × P x) → Any P l
  list-∃⇒Any (x , here refl , px) = here px
  list-∃⇒Any (x , there el , px) = there (list-∃⇒Any (x , el , px))

  list-All⇒∀ : {l : List A} → All P l → ∀ e → e ∈ l → P e
  list-All⇒∀ (px ∷ _) e (here e-hd) rewrite e-hd = px
  list-All⇒∀ (_ ∷ all-p-l) e (there e∈l) = list-All⇒∀ all-p-l e e∈l

  list-∀⇒All : {l : List A} → (∀ e → e ∈ l → P e) → All P l
  list-∀⇒All {l = []} prop = []
  list-∀⇒All {l = x ∷ l} prop = (prop x (here refl)) ∷ (list-∀⇒All {l = l} λ e e∈l → prop e (there e∈l))

  ∀Element⇒All : {l : List A} → (∀ ((e ∈'): Element l) → P e) → All P l
  ∀Element⇒All all-P = list-∀⇒All (λ e e∈l → all-P (e ∈⊣ e∈l))
  All⇒∀Element : {l : List A} → All P l → (∀ ((e ∈') : Element l) → P e)
  All⇒∀Element all-P (e ∈⊣ elem) = list-All⇒∀ all-P e elem

  ∃Element⇒Any : {l : List A} → (Σ[ e ∈ Element l ] P (Element.val e)) → Any P l
  ∃Element⇒Any ((x ∈⊣ y) , z) = list-∃⇒Any (x , y , z)

  Any⇒∃Element : {l : List A} → Any P l → (Σ[ e ∈ Element l ] P (Element.val e))
  Any⇒∃Element anyPl with (x , y , z) ← list-Any⇒∃ anyPl = (x ∈⊣ y) , z

module _ {a r : Level} {A : Set a} {R : A → A → Set r} where
  AllPairs⇒∀≢ : {l : List A} → AllPairs.AllPairs R l → ∀ {x} {y} → x ∈ l → y ∈ l → x ≢ y → R x y ⊎ R y x
  AllPairs⇒∀≢ {[]} AllPairs.[] () ()
  AllPairs⇒∀≢ {(_ ∷ _)} (x AllPairs.∷ allp) (here refl) (here refl) neq = ⊥-elim (neq refl)
  AllPairs⇒∀≢ {(_ ∷ l)} (Rx AllPairs.∷ allp) (here refl) (there y∈l) _ = inj₁ (list-All⇒∀ Rx _ y∈l)
  AllPairs⇒∀≢ {(_ ∷ l)} (Ry AllPairs.∷ allp) (there x∈l) (here refl) _ = inj₂ (list-All⇒∀ Ry _ x∈l)
  AllPairs⇒∀≢ {(_ ∷ _)} (_ AllPairs.∷ allp) (there x∈l) (there y∈l) neq = AllPairs⇒∀≢ allp x∈l y∈l neq


-- If all elements of the list l are distinct, then the containment-proofs are unique, and so e1 e2 : Element l
-- are identical iff their val fields are identical:
val-injective : ∀ {a} {A : Set a} {l : List A} → AllPairs.AllPairs _≢_ l → Injective (Element.val {l = l})
val-injective {l = .(v ∷ _)} _ {v ∈⊣ here refl} {w ∈⊣ here refl} refl = refl
val-injective {l = .(v ∷ _)} (v≢tail AllPairs.∷ _) {v ∈⊣ here refl} {w ∈⊣ there d} v≡w = ⊥-elim (list-All⇒∀ v≢tail w d v≡w)
val-injective {l = .(_ ∷ _)} (w≢tail AllPairs.∷ _) {v ∈⊣ there c} {w ∈⊣ here refl} v≡w = ⊥-elim (list-All⇒∀ w≢tail v c (sym v≡w))
val-injective {l = .(_ ∷ _)} (_ AllPairs.∷ tail-distinct) {v ∈⊣ there c} {w ∈⊣ there d} v≡w
  with (val-injective tail-distinct {v ∈⊣ c} {w ∈⊣ d} v≡w)
... | refl = refl

module _ {a p : Level} {A : Set a} {l : List A} {P : Element l → Set p} where
  ∃Element-assocr : ∃[ e ] P e → ∃[ x ] (∃[ w ] P (x ∈⊣ w))
  ∃Element-assocr ((x ∈⊣ w) , p) = x , w , p
  ∃Element-assocl : ∃[ x ] (∃[ w ] P (x ∈⊣ w)) → ∃[ e ] P e
  ∃Element-assocl (x , w , p) = ((x ∈⊣ w) , p)

module _ {a : Level} {A : Set a} where
  AnyElement⇒∃ : ∀ (l : List A) {p} → {P : Element l → Set p} → Any P (list-elements l) → ∃[ e ] P e
  AnyElement⇒∃ l an = Data.Product.map₂ proj₂ (list-Any⇒∃ an)

  ∃⇒AnyElement : ∀ (l : List A) {p} {P : Element l → Set p} → (∃[ e ] P e) → Any P (list-elements l)
  ∃⇒AnyElement l (e , Pe) = list-∃⇒Any (e , double-elem l e , Pe)

  dec-∃∈ : ∀ (l : List A) {p} {P : Element l → Set p} → Pred.Decidable P → Dec (∃[ e ] P e)
  dec-∃∈ l dec-P = map′ (AnyElement⇒∃ l) (∃⇒AnyElement l) (any? dec-P (list-elements l))

  dec²-Element : ∀ {l : List A} {p} {P Q : Element l → Set p}
             → (∀ x → P x ⊎ Q x)
             → (∀ x → P x) ⊎ (∃[ x ] Q x)
  dec²-Element {l} {p} {P} {Q} dec = goal
    where
      goal : (∀ x → P x) ⊎ (∃[ x ] Q x)
      goal with (dec-∃∈ l λ - → Is-inj₂? (dec -))
      goal | no no-Q = inj₁ (λ x →
        case (dec-inj (dec x)) of λ
        { (inj₁ Px) → elim-Is-inj₁ Px
        ; (inj₂ Qx) → ⊥-elim (no-Q (x , Qx))
        })
      goal | yes (x , Qx) = inj₂ (x , elim-Is-inj₂ Qx)

  -- Special case for finite types A for non-dependent P, Q:
  dec²-finite : ∀ {p} {P Q : A → Set p}
              → {l : List A}
              → (∀ (x : A) → x ∈ l)
              → (∀ x → P x ⊎ Q x)
              → (∀ x → P x) ⊎ (∃[ x ] Q x)
  dec²-finite {p} {P} {Q} {l} full dec =
    Data.Sum.map P'⇒P Q'⇒Q nested
    where
      P' = λ {(x ∈') → P x}
      Q' = λ {(x ∈') → Q x}
      dec' : ∀ (x : Element l) → P' x ⊎ Q' x
      dec' (x ∈') = dec x
      nested = dec²-Element {l} {P = P'} {Q = Q'} dec'
      P'⇒P : (∀ x → P' x) → (∀ x → P x)
      P'⇒P all-P' x = all-P' (x ∈⊣ (full x))
      Q'⇒Q : (∃[ x ] Q' x) → ∃[ x ] Q x
      Q'⇒Q ((x ∈⊣ _), Qx) = x , Qx

  ¬∀Elements⇒∃ : ∀ (l : List A) {p} {P : Element l → Set p} → Pred.Decidable P → (¬ ∀ e → P e) → ∃[ e ] (¬ P e)
  ¬∀Elements⇒∃ l {P = P} dec-P ¬all with (dec-∃∈ l {P = λ - → ¬ (P -)} (λ e → ¬? (dec-P e)))
  ... | yes ∃e = ∃e
  ... | no ¬∃e = ⊥-elim (¬all λ e → ¬¬-dec (dec-P e) λ ¬Pe → ¬∃e (e , ¬Pe))


record Enumerable {a} (A : Set a) : Set a where
  field
    by-index : ℕ → A
    index-of : A → ℕ
    split-epi : ∀ (x : A) → (x ≡ by-index (index-of x))


list-fin : (n : ℕ) → List (Fin n)
list-fin ℕ.zero = []
list-fin (ℕ.suc n) = Fin.zero ∷ map Fin.suc (list-fin n)

list-fin-any : ∀ (n : ℕ) (k : Fin n) → k ∈ list-fin n
list-fin-any (ℕ.suc n) Fin.zero = here refl
list-fin-any (ℕ.suc n) (Fin.suc k) = there ( ∈-map⁺ Fin.suc (list-fin-any n k) )

dec-to-sum : ∀ {p} {P : Set p} → Dec P → P ⊎ (¬ P)
dec-to-sum (yes P) = inj₁ P
dec-to-sum (no P) = inj₂ P

_contains_ : {a p : Level} → {A : Set a} → (List A) → (P : A → Set p) → Set (a ⊔ p)
_contains_ l pred = Any pred l


¬Connected : {R : REL A B ℓ} → {mx : Maybe A} {my : Maybe B }
           → ¬ Maybe.Connected R mx my
           → ∃[ x ] ∃[ y ]
             (mx ≡ just x)
             × (my ≡ just y)
             × (¬ R x y)
¬Connected {mx = nothing} {my = just y} ¬connected = ⊥-elim (¬connected Maybe.nothing-just)
¬Connected {mx = nothing} {my = nothing} ¬connected = ⊥-elim (¬connected Maybe.nothing)
¬Connected {mx = just x} {my = nothing} ¬connected = ⊥-elim (¬connected Maybe.just-nothing)
¬Connected {mx = just x} {my = just y} ¬connected =
  x , (y , refl , (refl , λ Rxy → ¬connected (Maybe.just Rxy)))

    
------------------------------------------------------------------------
-- Definition

-- data Connected {A : Set a} {B : Set b} (R : REL A B ℓ)
--                : REL (Maybe A) (Maybe B) (a ⊔ b ⊔ ℓ) where


==> anc/src/ByForgetful.agda <==
{-# OPTIONS --safe #-}
open import Level

open import Categories.Category.Core
open import Categories.Functor.Core
open import Relation.Binary.Definitions using (Substitutive)
open import Data.Product
open import Relation.Binary.PropositionalEquality -- using (_≡_; sym; refl)

module ByForgetful {o ℓ e} (C : Category o ℓ e)  where
-- define a functor via a suggested forgetful functor

open Category C
open import Categories.Category.SubCategory C

private
  variable
    ℓ' ℓ'' i : Level

record Forgetful {i} (I : Set i) {ℓ' ℓ''} : Set (o ⊔ ℓ ⊔ e ⊔ i ⊔ suc ℓ' ⊔ suc ℓ'') where
  field
    -- U₀ : I → Obj
    subcat : SubCat {_} {ℓ'} I
  open SubCat subcat public

  field
    Hom : I → I → Set ℓ''
    U₁ : ∀ {a} {b} → Hom a b → (U a ⇒ U b)
    R-U₁ : ∀ {a} {b} → (f : Hom a b) → R (U₁ f)
    mkHom : ∀ {a} {b} → (f : U a ⇒ U b) → R f → Σ[ f' ∈ Hom a b ] U₁ f' ≈ f
    -- mkHom-prop : ∀ f → (Rf : R f) → U₁ (mkHom f Rf) ≡ f
    -- Hom : I → I → Set ℓ'
    -- U₁ : ∀ {A} {B} → Hom A B → U₀ A ⇒ U₀ B
    -- I-id : ∀ {A} → Hom A A
    -- I-∘ : ∀ {A} {B} {C} → Hom A B → Hom B C → Hom A C
    -- U-id : ∀ A → U₁ I-id ≈ id {U₀ A}
    -- U-∘ : ∀
  _∘'_ : ∀ {A} {B} {C} → Hom B C → Hom A B → Hom A C
  _∘'_ {A} {B} {C} f g = proj₁ (mkHom (U₁ f ∘ U₁ g) (R-U₁ f ∘R R-U₁ g))

  U₁-∘ : ∀ {A} {B} {C} {f : Hom B C} {g : Hom A B} → U₁ (f ∘' g) ≈ U₁ f ∘ U₁ g
  U₁-∘ {f = f} {g = g} = proj₂ (mkHom (U₁ f ∘ U₁ g) (R-U₁ f ∘R R-U₁ g))
  U₁id = λ {A} → proj₂ (mkHom id (Rid {A}))

SubCategory' : {I : Set i} → Forgetful I {ℓ' = ℓ'} {ℓ'' = ℓ''} → Category i ℓ'' e
SubCategory' {I = I} subc = record
  { Obj = I
  ; _⇒_ = Hom
  ; _≈_ = λ f g → U₁ f ≈ U₁ g
  ; id = proj₁ (mkHom id Rid)
  ; _∘_ = _∘'_
  ; assoc = λ {A} {B} {C} {D} {f} {g} {h} →
      begin
      U₁ ((h ∘' g) ∘' f)     ≈⟨ U₁-∘ ⟩
      U₁ (h ∘' g) ∘ U₁ f     ≈⟨  U₁-∘ ⟩∘⟨refl ⟩
      (U₁ h ∘ U₁ g) ∘ U₁ f     ≈⟨ assoc ⟩
      U₁ h ∘ (U₁ g ∘ U₁ f)     ≈⟨ refl⟩∘⟨ U₁-∘ ⟨
      U₁ h ∘ U₁ (g ∘' f)     ≈⟨ U₁-∘ ⟨
      U₁ (h ∘' (g ∘' f))
      ∎
  ; sym-assoc = λ {A} {B} {C} {D} {f} {g} {h} →
      begin
      U₁ (h ∘' (g ∘' f)) ≈⟨ U₁-∘ ⟩
      U₁ h ∘ U₁ (g ∘' f) ≈⟨ refl⟩∘⟨ U₁-∘ ⟩
      U₁ h ∘ (U₁ g ∘ U₁ f) ≈⟨ sym-assoc ⟩
      (U₁ h ∘ U₁ g) ∘ U₁ f ≈⟨  U₁-∘ ⟩∘⟨refl ⟨
      U₁ (h ∘' g) ∘ U₁ f ≈⟨ U₁-∘ ⟨
      U₁ ((h ∘' g) ∘' f)
      ∎
  ; identityˡ = λ {A} {B} {f} →
      begin
      _ ≈⟨ U₁-∘ ⟩
      _ ≈⟨ U₁id  ⟩∘⟨refl ⟩
      _ ≈⟨ identityˡ ⟩
      _ ∎
  ; identityʳ =
      begin
      _ ≈⟨ U₁-∘ ⟩
      _ ≈⟨ refl⟩∘⟨ U₁id ⟩
      _ ≈⟨ identityʳ ⟩
      _ ∎
  ; identity² =
      begin
      _ ≈⟨ U₁-∘ ⟩
      _ ≈⟨ U₁id ⟩∘⟨ U₁id ⟩
      _ ≈⟨ identity² ⟩
      _ ≈⟨ U₁id ⟨
      _ ∎
  ; equiv = record
    { refl = λ {x} → Equiv.refl
    ; sym = Equiv.sym
    ; trans = Equiv.trans
    }
  ; ∘-resp-≈ = λ eq1 eq2 →
      begin
      U₁ (_ ∘' _) ≈⟨ U₁-∘ ⟩
      U₁ _ ∘ U₁ _ ≈⟨ ∘-resp-≈ eq1 eq2 ⟩
      U₁ _ ∘ U₁ _ ≈⟨ U₁-∘ ⟨
      U₁ (_ ∘' _) ∎
  }
  where
    open Forgetful subc
    open HomReasoning

Forget : {ℓ' ℓ'' : Level} {I : Set i} {S : Forgetful I {ℓ' = ℓ'} {ℓ'' = ℓ''}} → Functor (SubCategory' S) C
Forget {S = S} =
  record
  { F₀ = U
  ; F₁ = U₁
  ; identity = U₁id
  ; homomorphism = U₁-∘
  ; F-resp-≈ = λ f≈g → f≈g
  }
  where
    open Forgetful S


==> anc/src/CartesianSum.agda <==
{-# OPTIONS --safe #-}
module CartesianSum where
-- created by claude

open import Level using (Level; 0ℓ)
open import Data.Nat
open import Data.Nat.Properties
open import Data.List as L
open import Data.List.Properties
import Data.List.Effectful as L
import Data.Nat.ListAction as ℕ
import Data.Nat.ListAction.Properties as ℕ
open import Effect.Applicative using (RawApplicative)
open import Relation.Binary.PropositionalEquality
open import Function.Base
open import Data.List.Membership.Propositional
open import Data.List.Relation.Unary.Any using (here; there)

open ≡-Reasoning

-- The cartesian-product sum that appears in `ticks`: for a per-(x,i) weight h,
-- sum h over all pairs (x ∈ xs, i ∈ ys).
CP : ∀ {X I : Set} → (X → I → ℕ) → List X → List I → ℕ
CP h xs ys = ℕ.sum (concatMap (λ x → L.map (h x) ys) xs)

module _ {X I : Set} where

  sum-map-mono : (f g : I → ℕ) → (∀ i → f i ≤ g i) → (ys : List I)
               → ℕ.sum (L.map f ys) ≤ ℕ.sum (L.map g ys)
  sum-map-mono f g le []       = z≤n
  sum-map-mono f g le (y ∷ ys) = +-mono-≤ (le y) (sum-map-mono f g le ys)

  CP-cons : (h : X → I → ℕ) (x : X) (xs : List X) (ys : List I)
          → CP h (x ∷ xs) ys ≡ ℕ.sum (L.map (h x) ys) + CP h xs ys
  CP-cons h x xs ys = ℕ.sum-++ (L.map (h x) ys) (concatMap (λ x → L.map (h x) ys) xs)

  CP-mono : (h h' : X → I → ℕ) (xs : List X) (ys : List I)
          → (∀ x i → h x i ≤ h' x i) → CP h xs ys ≤ CP h' xs ys
  CP-mono h h' []       ys le = z≤n
  CP-mono h h' (x ∷ xs) ys le
    rewrite CP-cons h x xs ys | CP-cons h' x xs ys =
    +-mono-≤ (sum-map-mono (h x) (h' x) (le x) ys) (CP-mono h h' xs ys le)

  sum-map-const : (c : ℕ) (ys : List I)
                → ℕ.sum (L.map (λ _ → c) ys) ≡ L.length ys * c
  sum-map-const c []       = refl
  sum-map-const c (y ∷ ys) = cong (c +_) (sum-map-const c ys)

  -- a pointwise bound on the weight bounds the cartesian sum
  CP-const : (c : ℕ) (xs : List X) (ys : List I)
           → CP (λ _ _ → c) xs ys ≡ L.length xs * (L.length ys * c)
  CP-const c []       ys = refl
  CP-const c (x ∷ xs) ys =
    begin
      CP (λ _ _ → c) (x ∷ xs) ys
        ≡⟨ CP-cons (λ _ _ → c) x xs ys ⟩
      ℕ.sum (L.map (λ _ → c) ys) + CP (λ _ _ → c) xs ys
        ≡⟨ cong₂ _+_ (sum-map-const c ys) (CP-const c xs ys) ⟩
      L.length ys * c + L.length xs * (L.length ys * c)
    ∎

  CP-bounded : (h : X → I → ℕ) (c : ℕ) (xs : List X) (ys : List I)
             → (∀ x i → h x i ≤ c)
             → CP h xs ys ≤ L.length xs * (L.length ys * c)
  CP-bounded h c xs ys le =
    subst (CP h xs ys ≤_) (CP-const c xs ys)
          (CP-mono h (λ _ _ → c) xs ys le)

  -- if the weight increases pointwise and strictly for at least one
  -- position, the whole sum increases strictly
  sum-map-strict : (f g : I → ℕ) → (∀ i → f i ≤ g i)
                 → {j : I} (ys : List I) → j ∈ ys → f j < g j
                 → ℕ.sum (L.map f ys) < ℕ.sum (L.map g ys)
  sum-map-strict f g le (y ∷ ys) (here refl) fj<gj =
    +-mono-<-≤ fj<gj (sum-map-mono f g le ys)
  sum-map-strict f g le (y ∷ ys) (there j∈ys) fj<gj =
    +-mono-≤-< (le y) (sum-map-strict f g le ys j∈ys fj<gj)

  CP-strict : (h h' : X → I → ℕ) (xs : List X) (ys : List I)
            → (∀ x i → h x i ≤ h' x i)
            → {x₀ : X} {j₀ : I} → x₀ ∈ xs → j₀ ∈ ys → h x₀ j₀ < h' x₀ j₀
            → CP h xs ys < CP h' xs ys
  CP-strict h h' (x ∷ xs) ys le (here refl) j₀∈ys lt
    rewrite CP-cons h x xs ys | CP-cons h' x xs ys =
    +-mono-<-≤ (sum-map-strict (h x) (h' x) (le x) ys j₀∈ys lt)
               (CP-mono h h' xs ys le)
  CP-strict h h' (x ∷ xs) ys le (there x₀∈xs) j₀∈ys lt
    rewrite CP-cons h x xs ys | CP-cons h' x xs ys =
    +-mono-≤-< (sum-map-mono (h x) (h' x) (le x) ys)
               (CP-strict h h' xs ys le x₀∈xs j₀∈ys lt)

CP-map : ∀ {X Y I : Set} (h : X → I → ℕ) (f : Y → X) (xs : List Y) (ys : List I)
       → CP h (L.map f xs) ys ≡ CP (λ y → h (f y)) xs ys
CP-map h f xs ys =
  cong ℕ.sum (concatMap-map (λ x → L.map (h x) ys) f xs)

-- Connect the idiom-bracket form used in `ticks` to CP.
module _ {X Z I : Set} where
  open RawApplicative (L.applicative {0ℓ})

  apCP≡ : (g : X → I → Z) (xs : List X) (ys : List I)
        → ((pure g <*> xs) <*> ys) ≡ concatMap (λ x → L.map (g x) ys) xs
  apCP≡ g xs ys =
    begin
      (pure g <*> xs) <*> ys
        ≡⟨ cong (λ z → z <*> ys) (++-identityʳ (L.map g xs)) ⟩
      ap (L.map g xs) ys
        ≡⟨ concatMap-map (λ f → L.map f ys) g xs ⟩
      concatMap (λ x → L.map (g x) ys) xs
    ∎

  -- The fully-applied ticks summand form: sum (F <$> ⦇ g xs ys ⦈)
  CP-normalize : (F : Z → ℕ) (g : X → I → Z) (xs : List X) (ys : List I)
               → ℕ.sum (L.map F ((pure g <*> xs) <*> ys)) ≡ CP (λ x i → F (g x i)) xs ys
  CP-normalize F g xs ys =
    cong ℕ.sum (
      begin
        L.map F ((pure g <*> xs) <*> ys)
          ≡⟨ cong (L.map F) (apCP≡ g xs ys) ⟩
        L.map F (concatMap (λ x → L.map (g x) ys) xs)
          ≡⟨ map-concatMap F (λ x → L.map (g x) ys) xs ⟩
        concatMap (λ x → L.map F (L.map (g x) ys)) xs
          ≡⟨ cong concat (map-cong (λ x → sym (map-∘ ys)) xs) ⟩
        concatMap (λ x → L.map (λ i → F (g x i)) ys) xs
      ∎)

  -- The exact idiom-bracket summand form ⦇ F ⦇ g xs ys ⦈ ⦈ used in `ticks`.
  sumBracket≡ : (F : Z → ℕ) (g : X → I → Z) (xs : List X) (ys : List I)
              → ℕ.sum (pure F <*> ((pure g <*> xs) <*> ys)) ≡ CP (λ x i → F (g x i)) xs ys
  sumBracket≡ F g xs ys =
    trans (cong ℕ.sum (++-identityʳ (L.map F ((pure g <*> xs) <*> ys))))
          (CP-normalize F g xs ys)

-- The doubly-nested bracket form ⦇ F₂ ⦇ F₁ ⦇ g xs ys ⦈ ⦈ ⦈ used in `ticks` (term c).
module _ {X Z W I : Set} where
  open RawApplicative (L.applicative {0ℓ})

  sumBracket2≡ : (F₂ : W → ℕ) (F₁ : Z → W) (g : X → I → Z) (xs : List X) (ys : List I)
    → ℕ.sum (pure F₂ <*> (pure F₁ <*> ((pure g <*> xs) <*> ys)))
      ≡ CP (λ x i → F₂ (F₁ (g x i))) xs ys
  sumBracket2≡ F₂ F₁ g xs ys = trans collapse (CP-normalize (λ z → F₂ (F₁ z)) g xs ys)
    where
      W' : List Z
      W' = (pure g <*> xs) <*> ys
      collapse : ℕ.sum (pure F₂ <*> (pure F₁ <*> W')) ≡ ℕ.sum (L.map (λ z → F₂ (F₁ z)) W')
      collapse = cong ℕ.sum (
        begin
          pure F₂ <*> (pure F₁ <*> W')
            ≡⟨ ++-identityʳ (L.map F₂ (pure F₁ <*> W')) ⟩
          L.map F₂ (pure F₁ <*> W')
            ≡⟨ cong (L.map F₂) (++-identityʳ (L.map F₁ W')) ⟩
          L.map F₂ (L.map F₁ W')
            ≡⟨ map-∘ W' ⟨
          L.map (λ z → F₂ (F₁ z)) W'
        ∎)


==> anc/src/DFA-CE-Size-Learning.agda <==
{-# OPTIONS --safe #-}

-- ------------------------------
-- Learning of DFAs when tracking the size of
-- the longest counter example
-- ------------------------------

open import Level

open import Data.Empty
open import Data.List
open import Data.Bool hiding (T; _≤_)
open import Data.Product
open import Data.Maybe
open import Data.Nat hiding (_⊔_)
open import Data.Sum
open import Data.Unit
open import Function.Base using (case_of_; id)
open import Relation.Binary.PropositionalEquality

module DFA-CE-Size-Learning (A : Set Level.0ℓ)  where
open import DFA A

⟦DFA_⟧ = DFA.⟦DFA⟧₀

data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ ⊔ ℓr) where
  -- the membership query sends an input word w and receives a boolean
  membership : (w : List A) → (next : Bool → X) → F R X
  -- the equivalence query sends a DFA and a possible outcome R of the entire
  -- game and receives a counterexample
  equivalence : DFA → (ret : R) → (next : List A → X) → F R X

open import Game-Definitions (DFA × ℕ) F

module DFA-CE-Sem {ℓr : Level} {R : Set ℓr} where
  -- The semantics of a query 'F X' annotates each successor state in X
  -- with a predicate on DFAs reporting the information obtained from the query.
  -- This means that in the respective successor state after a query, we can assume
  -- that the hidden number satisfies the predicate.
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((DFA × ℕ → Set) × X)
  -- The semantics of the membership query is: when receiving b ∈ Bool,
  -- we know that the output of the secret DFA M for input w is b
  ⟦F membership w next ⟧ = membership w (λ b → (λ { (M , _) → ⟦DFA M ⟧ w ≡ b}) , (next b))
  -- The semantics of the equivalence query: when receiving the
  -- counter example w, it means that the secret DFA M sends w
  -- to a different output than the hypothesis 'hyp'
  ⟦F equivalence hyp ret next ⟧ =
    equivalence hyp ret
        λ w → (λ { (M , len) → ⟦DFA M ⟧ w ≢ ⟦DFA hyp ⟧ w × length w ≤ len }) , (next w)

  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (membership w next) = membership w (λ x → f (next x))
  F-map f (equivalence hyp ret next) = equivalence hyp ret λ x → f (next x)
  
  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = membership w next} = refl
  proj₂∘⟦F⟧ {query = equivalence x ret next} = refl

  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  membership w next ⊧F∀ P = ∀ b → P (next b)
  equivalence x ret next ⊧F∀ P = ∀ w → P (next w)

  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim : {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (membership w next) q⊧P = membership w (λ b → next b , q⊧P b)
  F∀-elim (equivalence hyp ret next) q⊧P = equivalence hyp ret λ w → (next w) , (q⊧P w)

  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = membership w next} _ = refl
  proj₁∘F∀elim {query = equivalence x ret next} _ = refl

open DFA-CE-Sem public

open TeacherNaturality F-map


DFALearning-Semantics : GameSemantics
DFALearning-Semantics = record
  { F-map = F-map
  ; ⟦F_⟧ = ⟦F_⟧
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }


==> anc/src/DFA-Examples/DFA-Restricted-Bound.agda <==
{-# OPTIONS --safe  #-}

-- -- No polynomial time bound for learners -----------------------------------
-- If the teacher only answers with yes/no on equivalence queries,
-- then learning is not possible in polynomial time.
-- ----------------------------------------------------------------------------

open import Level hiding (_⊔_)
import DFA as D
open import Data.Bool hiding (_<_; _≤_)
open import Data.Nat as ℕ
open import Data.Sum
open import Data.Fin using (Fin; fromℕ)
import Data.Fin as Fin
open import Data.Empty
open import Data.List
open import Data.Unit
open import Data.Maybe using (Maybe; just)
open import Data.List.Membership.Propositional
open import Data.List.Relation.Unary.All
open import Data.List.Relation.Unary.Any
open import Relation.Nullary.Decidable
import Data.Vec as V
import Data.Vec.Properties as V
open import Data.Vec using (Vec)
import Data.Nat.Properties as ℕ
open import Data.Product
open import Function.Base
open import Data.Nat.Logarithm
open import Relation.Binary.PropositionalEquality
open import Data.Vec.Relation.Binary.Equality.Cast using (≈-cong′; module CastReasoning)
open import Relation.Nullary.Negation.Core using (contraposition)
open import Utils
open import Auxiliary-Definitions
open import Finite

module DFA-Examples.DFA-Restricted-Bound (k : ℕ)  where
-- we work with an input alphabet of size k and require
-- that there are at least two input letters.

private
  A : Set 0ℓ
  A = Fin k

open import DFA A
open import DFA-Restricted-Learning A
open import Game-Definitions DFA F
open import Fin-Pigeonhole-Principle
open import DFA-Examples.Password-DFA k

open import Polynomial-vs-Exponential-Growth

-- decision procedures for finite types:
dec-Fin : ∀ {k} {P Q : Fin k → Set} → (f : ∀ i → P i ⊎ Q i) → ∃[ i ] (P i) ⊎ ∀ i → Q i
dec-Fin {ℕ.zero} f = inj₂ λ ()
dec-Fin {ℕ.suc k} f with (f Fin.zero)
... | inj₁ P0 = inj₁ (Fin.zero , P0)
... | inj₂ Q0 with (dec-Fin (λ i → f (Fin.suc i)))
...         | inj₁ (i , fi≡true) = inj₁ ((Fin.suc i) , fi≡true)
...         | inj₂ (all-i-≡false) = inj₂ λ
                   { Fin.zero → Q0
                   ; (Fin.suc i) → all-i-≡false i
                   }

-- Given a decidable predicate f on vectors of length n,
-- then this predicate holds for at least one vector w or fails
-- for all vectors of length n.
dec-Vec : ∀ n → (f : Vec A n → Bool) → ∃[ w ] f w ≡ true ⊎ ∀ w → f w ≡ false
dec-Vec ℕ.zero f with (f V.[]) in eq
... | true = inj₁ (V.[] , eq)
... | false = inj₂ λ { V.[] → eq }
dec-Vec (ℕ.suc n) f = case res of λ
  { (inj₁ (hd , tl , eq)) → inj₁ ((hd V.∷ tl) , eq)
  ; (inj₂ all-false) → inj₂ (λ { (hd V.∷ tl) → all-false hd tl })
  }
  where
    g : (i : Fin k) → (∃[ tl ] f (i V.∷ tl) ≡ true) ⊎ ∀ tl → f (i V.∷ tl) ≡ false
    g hd = dec-Vec n λ tl → f(hd V.∷ tl)
    res : ∃[ hd ] ∃[ tl ] f (hd V.∷ tl) ≡ true ⊎ ∀ hd tl → f (hd V.∷ tl) ≡ false
    res = dec-Fin g


record AT (n : ℕ) : Set where
  -- an adversarial teacher who keeps track of
  -- words of length n.
  constructor adv-teacher
  field
    words : List (V.Vec A n)

  len : ℕ
  len = length words

≢-cotrans : ∀ {b b' : Bool} → b ≡ false → b' ≡ true → b ≢ b'
≢-cotrans refl refl ()


module for-length (n : ℕ) where
  open AT

  -- teacher-correct : ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} →
  mem-query : (st : AT n) → List A → Bool × AT n
  mem-query st w with (length w ℕ.≟ n)
  ... | yes refl  = false , adv-teacher (V.fromList w ∷ st .words)
  ... | no _  = false , adv-teacher (st .words)
  equiv-query : AT n → DFA → Maybe (AT n)
  equiv-query st dfa with dec-Vec n (λ w → ⟦DFA dfa ⟧ (V.toList w))
        -- if there is some word of length n accepted by the DFA
        -- then save it in our list
  ... | inj₁ (w , _) = just (adv-teacher (w ∷ st .words))
  ... | inj₂ _ = just st
  teacher : DFATeacher 0ℓ
  teacher = record
    { T = AT n
    ; st₀ = record
      { words = []
      }
    ; answer-member = mem-query
    ; answer-equiv = equiv-query
    }
  teacher-nat : Teacherδ (AT n)
  teacher-nat = Teacher.δ (DFATeacher⇒Teacher teacher)

  module with-learner {ℓr : Level} {R : Set ℓr} {ℓc : Level} {C : Set ℓc} (c : Learnerδ R C) where
    open Game DFALearning-Semantics teacher-nat c
    len[∷]<k^n : ∀ r (ℓ : List (Vec A n)) → (1 + r) + length ℓ < k ^ n
                                          → r + (1 + length ℓ) < k ^ n
    len[∷]<k^n r ℓ ineq =
                    (begin
                    ℕ.suc (r + (1 + length (ℓ))) ≡⟨ cong ℕ.suc (ℕ.+-suc r _) ⟩
                    ℕ.suc ((1 + r) + length (ℓ)) ≤⟨ ineq ⟩
                    k ^ n
                    ∎)
                    where open ℕ.≤-Reasoning

    -- the lower bound: if a teacher has answered 'len' many queries already,
    -- then the teacher can defined for another r rounds if r + len < k ^ n
    game-lower-bound : ∀ r (t : AT n) (q : C)
                       → r + AT.len t < k ^ n
                       → Σ[ w ∈ Vec A n ] w ∉ AT.words t × still-possible (t , q) r (password-dfa w) 
    game-lower-bound ℕ.zero t q len[t]<k^n = w , w∉t , tt
      where
        w : Vec A n
        w = proj₁ (find-missing (AT.words t) len[t]<k^n)
        dfa[w] : DFA
        dfa[w] = password-dfa w
        w∉t : w ∉ (AT.words t)
        w∉t = proj₂ (find-missing (AT.words t) len[t]<k^n)
    game-lower-bound (ℕ.suc r) t q 1+r+t<k^n with (c q)
    ... | membership v next with (length v ℕ.≟ n)
    ...     | (no neq-len) =
              let
                w , w∉t , still-poss = game-lower-bound r t (next false) (ℕ.≤-<-trans (ℕ.m≤n+m _ 1) 1+r+t<k^n)
              in
              w , w∉t , password-dfa-rejects-other-lengths w v neq-len , still-poss
    ...     | (yes refl) =
              w , (λ w∈t → w∉v∷t (there w∈t))
                , password-dfa-rejects-everything-else w v w≢v
                , proj₂ (proj₂ IH)
              where
                t' = (adv-teacher (V.fromList v ∷ t .words))
                q' = next false
                opaque
                  IH : Σ[ w ∈ Vec A n ] w ∉ AT.words t' × still-possible (t' , q') r (password-dfa w)
                  IH = game-lower-bound r t' q' (len[∷]<k^n r (t .words) 1+r+t<k^n)

                w : Vec A n
                w = proj₁ IH
                w∉v∷t = proj₁ (proj₂ IH)
                w≢v : (V.toList w ≡ v) → ⊥
                w≢v toList[w]≡v = w∉v∷t (here (begin
                  w ≡⟨ V.fromList∘toList w ⟨
                  V.cast (V.length-toList w) (V.fromList (V.toList w))
                    ≡⟨ V.cast-fromList toList[w]≡v ⟩
                  V.fromList v
                  ∎))
                  where open ≡-Reasoning
    game-lower-bound (ℕ.suc r) t q 1+r+t<k^n | equivalence hyp ret q'
                     with dec-Vec n (λ w → ⟦DFA hyp ⟧ (V.toList w))
    ... | (inj₁ (v , v∈L[hyp])) =
          -- if the hypothesis accepts a word v of length n,
          -- then v distinguishes the hypothesis from our password dfa:
          w , ((λ w∈t → w∉v∷t (there w∈t))
            , (V.toList v , ≢-cotrans v∉L[pwdfa] v∈L[hyp]) , proj₂ (proj₂ IH))
          where
            t' = (adv-teacher (v ∷ t .words))
            opaque
              IH : Σ[ w ∈ Vec A n ] w ∉ AT.words t' × still-possible (t' , q') r (password-dfa w)
              IH = game-lower-bound r t' q' (len[∷]<k^n r (t .words) 1+r+t<k^n)
            w : Vec A n
            w = proj₁ IH
            w∉v∷t = proj₁ (proj₂ IH)
            w≢v : w ≢ v
            w≢v w≡v = w∉v∷t (here w≡v)
            toList[w]≢toList[v] : V.toList w ≢ V.toList v
            toList[w]≢toList[v] toL[w]≡toL[v] = w≢v (begin
              w ≡⟨ V.toList-injective refl v w (sym toL[w]≡toL[v]) ⟨
              V.cast refl v ≡⟨ V.cast-is-id refl v ⟩
              v
              ∎)
              where open ≡-Reasoning

            v∉L[pwdfa] : ⟦DFA password-dfa w ⟧ (V.toList v) ≡ false
            v∉L[pwdfa] =
              password-dfa-rejects-everything-else w (V.toList v) toList[w]≢toList[v]
    ... | (inj₂ ∀v→v∉L[hyp]) =
          -- if the hypothesis rejects any word of length n
          -- then w is the distinguishing word
          w , w∉t
            , (V.toList w , ≢-sym (≢-cotrans (∀v→v∉L[hyp] w) (password-dfa-accepts-w w)))
            , proj₂ (proj₂ IH)
          where
            t' = adv-teacher (t .words)
            opaque
              IH : Σ[ w ∈ Vec A n ] w ∉ AT.words t' × still-possible (t' , q') r (password-dfa w)
              IH = game-lower-bound r t' q' (ℕ.≤-<-trans (ℕ.m≤n+m _ 1) 1+r+t<k^n)
            w : Vec A n
            w = proj₁ IH
            w∉t = proj₁ (proj₂ IH)


-- Main theorem:
--
-- Proof idea sketched in Section 2.3 of:
-- Dana Angluin. Queries and concept learning.
-- Mach. Learn., 2(4):319–342, 1987. doi: 10.1007/BF00116828.
--
-- Assume that there are at least two input symbols.
-- We show that for every polynomial P, there is a teacher
-- such that no learner can win the learning game with bound P.
-- Concretely: for every learner, there is some dfa (namely a password-dfa)
-- such that all answers by the teacher are consistent with this dfa.
--
-- The dfa has n + 2 states, where n is the length of the password
-- and any learner fails to learn the password dfa within P(n + 2)
-- queries. Here, n has to be chosen sufficiently large (via the construction
-- of 'bound' below)
thm-adversarial-teacher : k ≥ 2 → ∀ {ℓc : Level} (P : Polynomial) →
   ∃[ teacher ] ∀ (learner : Learner ℓc)
    → ∃[ dfa ] learner can't-learn dfa from teacher within ⟦poly P ⟧[ DFA.states dfa ] rounds

thm-adversarial-teacher k≥2 P =
  teacher , λ learner →
    let w , _ , still-poss =
          with-learner.game-lower-bound
            (Learner.δ learner)
            P[ 2 + n ]
            st₀
            (Learner.q₀ learner)
            P[2+n]<k^n
    in
    (password-dfa w) , still-poss
  where
    opaque
        -- opaque means: the proof does not depend on the concrete
        -- value of 'n' as long as 'n' has the following property:
        bound : ∃[ n ] ⟦poly P ⟧[ 2 + n ] < k ^ n
        bound = poly[2+n]<k^n k P k≥2
    n : ℕ
    n = proj₁ bound
    P[_] = ⟦poly P ⟧[_]
    P[2+n]<k^n : P[ 2 + n ] + 0 < k ^ n
    P[2+n]<k^n = begin
      ℕ.suc (P[ 2 + n ] + 0) ≡⟨ cong ℕ.suc (ℕ.+-identityʳ _) ⟩
      ℕ.suc (P[ 2 + n ]) ≤⟨ proj₂ bound ⟩
      k ^ n
      ∎
      where open ℕ.≤-Reasoning
    st₀ : AT n
    st₀ = adv-teacher []

    instance
      k-nonZero : NonZero k
      k-nonZero = >-nonZero (ℕ.≤-trans (s≤s z≤n) k≥2)

    0<k^n : 0 < k ^ n
    0<k^n = ℕ.m^n>0 k n
    open for-length n


==> anc/src/DFA-Examples/Enumerator.agda <==
{-# OPTIONS --safe  #-}

open import Level
import DFA as D
open import Data.Nat
open import Data.Sum
open import Data.Empty
open import Data.List
import Data.Nat.Properties as ℕ
open import Data.Product
open import Function.Base
open import Relation.Binary.PropositionalEquality

module DFA-Examples.Enumerator (A : Set 0ℓ) (dfa[_] : ℕ → D.DFA A) where
-- Assume that we are provided with a function that sends a natural number
-- n to the n-th DFA. Then we can build a simple learner
-- that just enumerates all DFAs:

open import DFA A
open import DFALearning A
open import Game-Definitions DFA F
open import Learner-Correctness DFA F DFALearning-Semantics

δ : Learnerδ DFA ℕ
-- in state n, just guess the n-th DFA:
-- if its wrong, continue with the next one
δ n = equivalence dfa[ n ] dfa[ n ] (λ _ → 1 + n)

enumerator : Learner 0ℓ
enumerator = record
  { C = ℕ
  ; R = DFA
  ; q₀ = 0
  ; learner-on = record {
    δ = δ
    }
  }

-- This learner is correct given that dfa[_] is surjective:
module enumerator-correct
       -- the index of a dfa in the sequence:
       (b : DFA → ℕ)
       -- so that dfa[ b M ] accepts the same language as M:
       (surjective : ∀ (M : DFA) → M ≈ dfa[ b M ])
       where

  -- for a dfa with index k, it takes k + 1 queries to learn it
  bound : DFA → ℕ
  bound M = 1 + b M

  enumerator-step-bounded : Learner-Stepping δ 0 bound
  enumerator-step-bounded =
    record
     { ticks = id
     ; allows = λ n M → n ≤ b M 
     ; q₀-correct = λ _ → z≤n
     ; ticks-below-bound = λ _ _ q≤idx → s≤s q≤idx
     ; preserve = λ {n} {M} n≤idx[M] w M⟦w⟧≢dfa[n]⟦w⟧ →
                case (ℕ.m≤n⇒m<n∨m≡n n≤idx[M]) of λ
                { (inj₁ n<idx[M]) → n<idx[M] , s≤s (ℕ.≤-reflexive refl)
                ; (inj₂ n≡idx[M]) →
                  -- a contradiction, because M⟦w⟧≢dfa[n]⟦w⟧ refutes
                  -- the most recent conjecture dfa[ n ]:
                  ⊥-elim (M⟦w⟧≢dfa[n]⟦w⟧ (begin
                    ⟦DFA M ⟧ w ≡⟨ (surjective M) w ⟩
                    ⟦DFA dfa[ b M ] ⟧ w ≡⟨ cong (λ - → ⟦DFA dfa[ - ] ⟧ w) n≡idx[M] ⟨
                    ⟦DFA dfa[ n ] ⟧ w
                  ∎))
                }
     }
     where open ≡-Reasoning

  -- This learner wins against every teacher:
  thm : ∀ {ℓt} (teacher : DFATeacher ℓt)
      → enumerator defeats teacher with-bound (λ - → 1 + b -)
  thm teacher =
    Correctness.learner-correct
      (Teacher.teacher-on (DFATeacher⇒Teacher teacher))
      (record { δ = δ }) 0 bound enumerator-step-bounded (DFATeacher.st₀ teacher)
    where
      open TeacherNaturality F-map


==> anc/src/DFA-Examples/Password-DFA.agda <==
{-# OPTIONS --safe  #-}

open import Level hiding (_⊔_)
import DFA as D
open import Data.Bool hiding (_<_; _≤_)
open import Data.Nat as ℕ
open import Data.Sum
open import Data.Fin using (Fin; fromℕ)
import Data.Fin as Fin
open import Data.Empty
open import Data.List
open import Data.Unit
open import Data.Maybe using (Maybe; just)
open import Data.List.Membership.Propositional
open import Data.List.Relation.Unary.All
open import Data.List.Relation.Unary.Any
open import Relation.Nullary.Decidable
import Data.Vec as V
import Data.Vec.Properties as V
open import Data.Vec using (Vec)
import Data.Nat.Properties as ℕ
open import Data.Product
open import Function.Base
open import Data.Nat.Logarithm
open import Relation.Binary.PropositionalEquality
open import Data.Vec.Relation.Binary.Equality.Cast using (≈-cong′; module CastReasoning)
open import Relation.Nullary.Negation.Core using (contraposition)
open import Utils
open import Auxiliary-Definitions
open import Finite

module DFA-Examples.Password-DFA (k : ℕ) where

private
  A : Set 0ℓ
  A = Fin k


open import DFA A

private
  ⟦DFA_⟧ = DFA.⟦DFA⟧₀

sink : ∀ {n} → Fin (2 + n)
sink {n} = (fromℕ (ℕ.suc n))
-- The transition function of a password dfa
--   states:
--   0 is the first state
--   1+n (Fin.suc (fromℕ (ℕ.suc n))) is the sink state
accepting : ∀ {n} → Fin (2 + n) → Bool
accepting {ℕ.zero} Fin.zero = true
accepting {ℕ.zero} (Fin.suc Fin.zero) = false
accepting {ℕ.suc n} Fin.zero = false
accepting {ℕ.suc n} (Fin.suc x) = accepting {n} x

password-dfa-δ : ∀ {n} → Vec A n → Fin (2 + n) → A → Fin (1 + n)
password-dfa-δ {0} V.[] _ _ = Fin.zero
password-dfa-δ {ℕ.suc n} (a V.∷ w) (Fin.suc x) i =
  Fin.suc (password-dfa-δ w x i)
password-dfa-δ {ℕ.suc n} (a V.∷ w) Fin.zero i =
  case (a Fin.≟ i) of λ
  { (yes _) → Fin.zero
  ; (no _) → sink -- fromℕ (ℕ.suc n) -- sink state
  }

password-dfa-δ-suc : ∀ {n} → (a : A) → (w : Vec A n) → ∀ q i
                   → password-dfa-δ (a V.∷ w) (Fin.suc q) i ≡ Fin.suc (password-dfa-δ w q i)
password-dfa-δ-suc a V.[] q i = refl
password-dfa-δ-suc a (x V.∷ w) (Fin.suc q) i = refl
password-dfa-δ-suc a (x V.∷ w) Fin.zero i = refl

password-dfa : ∀ {n} → Vec A n → DFA
password-dfa {n} w = record
   --  states = elements of Fin (2 + n):
   -- 0 -> 1 -> ... -> n → 1+n
   { states = ℕ.suc (ℕ.suc n)
   ; q₀ = Fin.zero
   ; δ = λ q a → Fin.suc (password-dfa-δ w q a)
   ; accepts = accepting
   }

open DFA using (δ*; accepts) renaming (⟦Q_⟧ to L[_/_])

password-dfa-∷-δ* : ∀ {n} → (a : A) → (w : Vec A n) → ∀ q v
               → δ* (password-dfa (a V.∷ w)) (Fin.suc q) v ≡ Fin.suc (δ* (password-dfa w) q v)
password-dfa-∷-δ* a w _ [] = refl
password-dfa-∷-δ* a w q (i ∷ v) rewrite (password-dfa-δ-suc a w q i) = password-dfa-∷-δ* a w q' v
  where q' = Fin.suc (password-dfa-δ w q i)

L[password-dfa-∷] : ∀ {n} → (a : A) → (w : Vec A n) → ∀ q
               → L[ password-dfa (a V.∷ w) / (Fin.suc q) ] ≗ L[ password-dfa w / q ]
L[password-dfa-∷] a w q v = begin
  L[ [a∷w] / Fin.suc q ] v ≡⟨ DFA.⟦Q⟧-δ* [a∷w] (Fin.suc q) v ⟩
  accepts [a∷w] (δ* [a∷w] (Fin.suc q) v) ≡⟨ cong (accepts [a∷w]) (password-dfa-∷-δ* a w q v) ⟩
  accepts [a∷w] (Fin.suc (δ* [w] q v)) ≡⟨⟩
  accepts [w] (δ* [w] q v) ≡⟨ DFA.⟦Q⟧-δ* [w] q v ⟨
  L[ password-dfa w / q ] v
  ∎
  where
    [a∷w] = password-dfa (a V.∷ w)
    [w] = password-dfa (w)
    open ≡-Reasoning

password-dfa-sink : ∀ {n} → (w : Vec A n) → ∀ v → L[ password-dfa w / sink ] v ≡ false
password-dfa-sink V.[] [] = refl
password-dfa-sink V.[] (x ∷ v) = password-dfa-sink V.[] v
password-dfa-sink (a V.∷ w) v rewrite (L[password-dfa-∷] a w sink v) = password-dfa-sink w v

password-dfa-accepts-w : ∀ {n} → (w : Vec A n) → ⟦DFA password-dfa w ⟧ (V.toList w) ≡ true
password-dfa-accepts-w V.[] = refl
password-dfa-accepts-w (a V.∷ w) with (a Fin.≟ a)
... | (no a≢a) = ⊥-elim (a≢a refl)
... | (yes refl) =
      subst (_≡ true)
            (sym (L[password-dfa-∷] a w Fin.zero (V.toList w)))
            (password-dfa-accepts-w w)

password-dfa-accepts-only-w : ∀ {n} → (w : Vec A n) → ∀ v → ⟦DFA password-dfa w ⟧ v ≡ true → V.toList w ≡ v
password-dfa-accepts-only-w V.[] [] v∈L = refl
password-dfa-accepts-only-w V.[] (x ∷ v) xv∈L rewrite (password-dfa-sink V.[] v) = case xv∈L of λ ()
password-dfa-accepts-only-w (_ V.∷ w) [] ()
password-dfa-accepts-only-w (a V.∷ w) (i ∷ v) iv∈L with (a Fin.≟ i)
... | (no a≢i) =
      -- then we transition to sink state. so acceptance is a
      -- contradiction
      case subst (_≡ true) (password-dfa-sink (a V.∷ w) v) iv∈L of λ ()
... | (yes refl) = cong (a ∷_) (password-dfa-accepts-only-w w v v∈L)
  where
    v∈L : ⟦DFA password-dfa w ⟧ v ≡ true
    v∈L = subst (_≡ true) (L[password-dfa-∷] a w Fin.zero v) iv∈L

password-dfa-rejects-everything-else : ∀ {n} → (w : Vec A n) → ∀ v → V.toList w ≢ v → ⟦DFA password-dfa w ⟧ v ≡ false
password-dfa-rejects-everything-else w v w≢v with (⟦DFA password-dfa w ⟧ v) in eq
... | false = refl
... | true = ⊥-elim (w≢v (password-dfa-accepts-only-w w v eq))

password-dfa-rejects-other-lengths : ∀ {n} → (w : Vec A n) → ∀ v → length v ≢ n → ⟦DFA password-dfa w ⟧ v ≡ false
password-dfa-rejects-other-lengths {n} w v len[v]≢n with (⟦DFA password-dfa w ⟧ v) in eq
... | false = refl
... | true = ⊥-elim (len[v]≢n (subst (λ - → length - ≡ n) w≡v (V.length-toList w)))
  where
    w≡v : V.toList w ≡ v
    w≡v = password-dfa-accepts-only-w w v eq


==> anc/src/DFA-Restricted-Learning.agda <==
{-# OPTIONS --safe #-}
-- -- DFA Restricted Learning -------------------------------------------------
-- DFA Learning where the teacher only replies yes/no to equivalence queries
-- ----------------------------------------------------------------------------

open import Level

open import Data.Empty
open import Data.List
open import Data.Bool hiding (T)
open import Data.Product
open import Data.Maybe
open import Data.Sum
open import Data.Unit
open import Function.Base using (case_of_; id)
open import Relation.Binary.PropositionalEquality hiding ([_])

module DFA-Restricted-Learning (A : Set Level.0ℓ)  where
open import DFA A

⟦DFA_⟧ = DFA.⟦DFA⟧₀

data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ ⊔ ℓr) where
  -- the membership query sends an input word w and receives a boolean
  membership : (w : List A) → (next : Bool → X) → F R X
  -- the equivalence query sends a DFA and a possible outcome R of the entire
  -- game and receives a counterexample
  equivalence : DFA → (ret : R) → X → F R X

open import Game-Definitions DFA F

module DFASem {ℓr : Level} {R : Set ℓr} where
  -- The semantics of a query 'F X' annotates each successor state in X
  -- with a predicate on DFAs reporting the information obtained from the query.
  -- This means that in the respective successor state after a query, we can assume
  -- that the hidden number satisfies the predicate.
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((DFA → Set) × X)
  -- The semantics of the membership query is: when receiving b ∈ Bool,
  -- we know that the output of the secret DFA M for input w is b
  ⟦F membership w next ⟧ = membership w (λ b → (λ M → ⟦DFA M ⟧ w ≡ b) , (next b))
  -- The semantics of the equivalence query: when gonig to
  -- the single next state, it means that there was
  -- some word w that the secret DFA M sends
  -- to a different output than the hypothesis 'hyp' does
  ⟦F equivalence hyp ret next ⟧ =
    equivalence hyp ret ((λ M → ∃[ w ] ⟦DFA M ⟧ w ≢ ⟦DFA hyp ⟧ w) , next)
  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (membership w next) = membership w (λ x → f (next x))
  F-map f (equivalence hyp ret next) = equivalence hyp ret (f next)

  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = membership w next} = refl
  proj₂∘⟦F⟧ {query = equivalence x ret next} = refl

  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  membership w next ⊧F∀ P = ∀ b → P (next b)
  equivalence x ret next ⊧F∀ P = P next

  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim : {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (membership w next) q⊧P = membership w (λ b → next b , q⊧P b)
  F∀-elim (equivalence hyp ret next) q⊧P = equivalence hyp ret (next , q⊧P)

  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = membership w next} _ = refl
  proj₁∘F∀elim {query = equivalence x ret next} _ = refl

open DFASem public

open TeacherNaturality F-map public


DFALearning-Semantics : GameSemantics
DFALearning-Semantics = record
  { F-map = F-map
  ; ⟦F_⟧ = ⟦F_⟧
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }


-- The explicit definition of a teacher for the DFA learning game:
record DFATeacher (ℓt : Level) : Set (Level.suc ℓt) where
  field
    T : Set ℓt
    st₀ : T
    answer-member : T → List A → Bool × T
    answer-equiv : T → DFA → Maybe T

open import Teacher-Characterization F DFATeacher
MQ = Total ([ List A ] ==I/O-Spec==> [ Bool ])
EQ = Partial ([ DFA ] ==I/O-Spec==> [])

module DFATeacher⇒Nat {ℓt} (dfa-teacher : DFATeacher ℓt) where
  open DFATeacher dfa-teacher
  mkTeacherδ : Teacherδ T
  mkTeacherδ (membership w next) =
    Yoneda⁻¹ T MQ answer-member w next
  mkTeacherδ (equivalence hyp ret next) =
    Yoneda⁻¹ T EQ answer-equiv hyp ret next

  mkTeacherδ-natural : TeacherIsNatural mkTeacherδ
  mkTeacherδ-natural f (membership w next) _ = refl
  mkTeacherδ-natural f (equivalence hyp _ _) st with (answer-equiv st hyp)
  ... | just _ = refl
  ... | nothing = refl

DFATeacher⇒Teacher : ∀ {ℓt} → DFATeacher ℓt → Teacher ℓt
DFATeacher⇒Teacher teacher = record
  { T = T
  ; st₀ = st₀
  ; teacher-on = Teacher-on.constructor mkTeacherδ mkTeacherδ-natural
  }
  where
    open DFATeacher teacher
    open DFATeacher⇒Nat teacher

Teacher⇒DFATeacher : ∀ {ℓt} → Teacher ℓt → DFATeacher ℓt
Teacher⇒DFATeacher teacher =
  record
  { T = T
  ; st₀ = st₀
  ; answer-member = Yoneda δ MQ membership
  ; answer-equiv = Yoneda δ EQ equivalence
  }
  where open Teacher teacher

open ExplicitWinningConditions DFALearning-Semantics F-map DFATeacher DFATeacher⇒Teacher public


==> anc/src/DFA.agda <==
{-# OPTIONS --safe  #-}

open import Level
open import Data.Nat
open import Data.Fin
open import Data.Maybe
open import Data.Sum
open import Data.Bool
open import Data.List
open import Function.Base
open import Data.Product
open import Relation.Binary.PropositionalEquality

module DFA {ℓ : Level} (A : Set ℓ) where

record DFA : Set ℓ where
  field
    states : ℕ

  Q : Set
  Q = Fin states

  field
    q₀ : Q
    δ : Q → A → Q
    accepts : Q → Bool

  δ* : Q → List A → Q
  δ* q [] = q
  δ* q (x ∷ w) = δ* (δ q x) w

  ⟦Q_⟧ : Q → List A → Bool
  ⟦Q q ⟧ [] = accepts q
  ⟦Q q ⟧ (a ∷ w) = ⟦Q δ q a ⟧ w

  ⟦Q⟧-δ* : ∀ q w → ⟦Q q ⟧ w ≡ accepts (δ* q w)
  ⟦Q⟧-δ* q [] = refl
  ⟦Q⟧-δ* q (x ∷ w) = ⟦Q⟧-δ* (δ q x) w

  ⟦DFA⟧₀ : List A → Bool
  ⟦DFA⟧₀ = ⟦Q q₀ ⟧


-- Same semantics of DFAs
_≈_ : DFA → DFA → Set ℓ
_≈_ M1 M2 = ∀ w → ⟦ M1 ⟧ w ≡ ⟦ M2 ⟧ w
  where
    ⟦_⟧ = DFA.⟦DFA⟧₀


==> anc/src/DFALearning.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Empty
open import Data.List
open import Data.Bool hiding (T)
open import Data.Product
open import Data.Maybe
open import Data.Sum
open import Data.Unit
open import Function.Base using (case_of_; id)
open import Relation.Binary.PropositionalEquality hiding ([_])

module DFALearning (A : Set Level.0ℓ)  where
open import DFA A

⟦DFA_⟧ = DFA.⟦DFA⟧₀

data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ ⊔ ℓr) where
  -- the membership query sends an input word w and receives a boolean
  membership : (w : List A) → (next : Bool → X) → F R X
  -- the equivalence query sends a DFA and a possible outcome R of the entire
  -- game and receives a counterexample
  equivalence : DFA → (ret : R) → (next : List A → X) → F R X

open import Game-Definitions DFA F

module DFASem {ℓr : Level} {R : Set ℓr} where
  -- The semantics of a query 'F X' annotates each successor state in X
  -- with a predicate on DFAs reporting the information obtained from the query.
  -- This means that in the respective successor state after a query, we can assume
  -- that the hidden number satisfies the predicate.
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((DFA → Set) × X)
  -- The semantics of the membership query is: when receiving b ∈ Bool,
  -- we know that the output of the secret DFA M for input w is b
  ⟦F membership w next ⟧ = membership w (λ b → (λ M → ⟦DFA M ⟧ w ≡ b) , (next b))
  -- The semantics of the equivalence query: when receiving the
  -- counter example w, it means that the secret DFA M sends w
  -- to a different output than the hypothesis 'hyp'
  ⟦F equivalence hyp ret next ⟧ = equivalence hyp ret λ w → (λ M → ⟦DFA M ⟧ w ≢ ⟦DFA hyp ⟧ w) , (next w)
  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (membership w next) = membership w (λ x → f (next x))
  F-map f (equivalence hyp ret next) = equivalence hyp ret λ x → f (next x)

  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = membership w next} = refl
  proj₂∘⟦F⟧ {query = equivalence x ret next} = refl

  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  membership w next ⊧F∀ P = ∀ b → P (next b)
  equivalence x ret next ⊧F∀ P = ∀ w → P (next w)

  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim : {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (membership w next) q⊧P = membership w (λ b → next b , q⊧P b)
  F∀-elim (equivalence hyp ret next) q⊧P = equivalence hyp ret λ w → (next w) , (q⊧P w)

  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = membership w next} _ = refl
  proj₁∘F∀elim {query = equivalence x ret next} _ = refl

open DFASem public

open TeacherNaturality F-map


DFALearning-Semantics : GameSemantics
DFALearning-Semantics = record
  { F-map = F-map
  ; ⟦F_⟧ = ⟦F_⟧
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }


-- The explicit definition of a teacher for the DFA learning game:
record DFATeacher (ℓt : Level) : Set (Level.suc ℓt) where
  field
    -- 1. an internal set of states
    T : Set ℓt
    st₀ : T
    answer-member : T → List A → Bool × T
    answer-equiv : T → DFA → Maybe (List A × T)

open import Teacher-Characterization F DFATeacher

MQ = Total ([ List A ] ==I/O-Spec==> [ Bool ])
EQ = Partial ([ DFA ] ==I/O-Spec==> [ List A ])

mkTeacherδ : ∀ {ℓt} (t : DFATeacher ℓt) → Teacherδ (DFATeacher.T t)
mkTeacherδ t (membership w next) =
  Yoneda⁻¹ (DFATeacher.T t) MQ (DFATeacher.answer-member t) w next
mkTeacherδ t (equivalence hyp ret next) =
  Yoneda⁻¹ (DFATeacher.T t) EQ (DFATeacher.answer-equiv t) hyp ret next


module Explicit-Definition-If-Teacher-Characterization-Is-Not-Used where
  -- This definition is never used. It is only exists to illustrate
  -- what above abstract definition of mkTeacherδ instantiates to:
  mkTeacherδ-explicit : ∀ {ℓt} {T : Set ℓt} → (T → List A → Bool × T) → (T → DFA → Maybe (List A × T)) → Teacherδ T
  mkTeacherδ-explicit member equiv (membership w next) st with (member st w)
  ... | b , st' = inj₂ (st' , next b)
  mkTeacherδ-explicit member equiv (equivalence hyp ret next) st with (equiv st hyp)
  ... | just (w , st') = inj₂ (st' , (next w))
  ... | nothing = inj₁ ret


mkTeacherδ-natural : ∀ {ℓt} {t : DFATeacher ℓt} → TeacherIsNatural (mkTeacherδ t)
mkTeacherδ-natural f (membership w next) st = refl
mkTeacherδ-natural {t = t} f (equivalence hyp ret next) st
  with (DFATeacher.answer-equiv t st hyp)
... | just _ = refl
... | nothing = refl

DFATeacher⇒Teacher : ∀ {ℓt} → DFATeacher ℓt → Teacher ℓt
DFATeacher⇒Teacher teacher = record
  { T = T
  ; st₀ = st₀
  ; teacher-on = Teacher-on.constructor (mkTeacherδ teacher) mkTeacherδ-natural
  }
  where open DFATeacher teacher

Teacher⇒DFATeacher : ∀ {ℓt} → Teacher ℓt → DFATeacher ℓt
Teacher⇒DFATeacher teacher = record
  { T = T
  ; st₀ = st₀
  ; answer-member = Yoneda δ MQ membership
  ; answer-equiv = Yoneda δ EQ equivalence
  }
  where open Teacher teacher

open ExplicitWinningConditions DFALearning-Semantics F-map DFATeacher DFATeacher⇒Teacher public


==> anc/src/Dec2.agda <==
{-# OPTIONS --safe  #-}

-- Heterogenous Decidability

open import Level
open import Function.Base
open import Data.Maybe using (Maybe; Is-just; Is-nothing; nothing)
open import Data.Empty
open import Data.Unit
open import Data.List
import Data.List as L
open import Data.Fin
open import Data.Product hiding (map)
open import Data.Sum hiding (map)
import Data.Sum as ⊎
open import Agda.Builtin.Equality
open import Data.Nat using (ℕ)
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties
-- open import Data.List.Membership.Setoid.Properties
-- open import Data.List.Relation.Unary.Any.Properties as Any
open import Data.List.Relation.Unary.Any as Any hiding (map)
open import Data.List.Relation.Unary.All hiding (map)
import Data.List.Relation.Unary.AllPairs as AllPairs
open import Relation.Nullary
import Data.Maybe.Relation.Unary.Any as Maybe-Any
import Data.Maybe.Relation.Unary.All as Maybe-All
import Data.List.Relation.Unary.Any as Any
open import Relation.Unary using (Pred)
import Relation.Unary as Pred
open import Relation.Binary.PropositionalEquality.Core
open import Relation.Binary.Definitions

open import Finite

module Dec2 where




dec²-Maybe : ∀ {a} {A : Set a} (m : Maybe A) → Is-just m ⊎ Is-nothing m
dec²-Maybe (Maybe.just x) = inj₁ (Maybe-Any.just tt)
dec²-Maybe nothing = inj₂ Maybe-All.nothing

Is-just¬nothing : ∀ {a} {A : Set a} {m : Maybe A} → (Is-just m) → ¬ Is-nothing m
Is-just¬nothing {m = Maybe.just x} j (Maybe-All.just ())

is-just-⇒-ret-just : ∀ {a} {A : Set a} {j : Maybe A} → Is-just j → ∃[ x ] j ≡ Maybe.just x
is-just-⇒-ret-just {a} {A} {Maybe.just x} (Maybe-Any.just tt) = x , refl

ret-just-⇒-is-just : ∀ {a} {A : Set a} {x : A} {j : Maybe A} → j ≡ Maybe.just x → Is-just j
ret-just-⇒-is-just {a} {A} {j} eq rewrite eq = Maybe-Any.just tt

from-Is-just : ∀ {a} {A : Set a} {m : Maybe A} → (Is-just m) → A
from-Is-just {m = Maybe.just x} _ = x


-- richer decision combinators:
dec² : ∀ {p} {P : Set p} → Dec P → P ⊎ ¬ P
dec² (yes p) = inj₁ p
dec² (no ¬p) = inj₂ ¬p

→-dec² : ∀ {a} {b} {A : Set a} {B nB : Set b} → Dec A → (B ⊎ nB) → (A → B) ⊎ (A × nB)
→-dec² (no ¬a) _ = inj₁ (λ a → ⊥-elim (¬a a))
→-dec² _ (inj₁ b) = inj₁ (λ _ → b)
→-dec² (yes a) (inj₂ ¬b) = inj₂ (a , ¬b)

dec²-∀⊎ : ∀ {a b p q : Level} {A : Set a} {B : Set b} {P : A ⊎ B → Set p} {Q : A ⊎ B → Set q}
          → (∀ x → P (inj₁ x)) ⊎ (∃[ x ] Q (inj₁ x))
          → (∀ x → P (inj₂ x)) ⊎ (∃[ x ] Q (inj₂ x))
          → (∀ x → P x) ⊎ (∃[ x ] Q x)
dec²-∀⊎ (inj₁ on-A) (inj₁ on-B) = inj₁ (λ { (inj₁ x) → on-A x ; (inj₂ x) → on-B x })
dec²-∀⊎ (inj₂ (x , Qx)) _ = inj₂ ((inj₁ x) , Qx)
dec²-∀⊎ _ (inj₂ (x , Qx)) = inj₂ ((inj₂ x) , Qx)

dec²-∀× : ∀ {a b p q : Level} {A : Set a} {B : Set b} {P : A × B → Set p} {Q : A × B → Set q}
          → (∀ x → ∀ y → P (x , y)) ⊎ (∃[ x ] ∃[ y ] Q (x , y))
          → (∀ xy → P xy) ⊎ (∃[ xy ] Q xy)
dec²-∀× (inj₁ curried) = inj₁ (λ (x , y) → curried x y)
dec²-∀× (inj₂ (x , y , Qxy)) = inj₂ ((x , y) , Qxy)

module dec²-do where
  -- do-notation for decision procedures
  _>>=_ : ∀ {a ¬a b ¬b ℓ : Level}
            {X : Set ℓ}
            {A : X → Set a} {¬A : X → Set ¬a}
            {B : Set b} {¬B : Set ¬b}
            → ((∀ x → A x ⊎ ¬A x) → B ⊎ ¬B)
            → ((∀ x → A x ⊎ ¬A x) → B ⊎ ¬B)
  _>>=_ f x = f x
  _>>_ : ∀ {a ¬a b ¬b : Level}
            {A : Set a} {¬A : Set ¬a}
            {B : Set b} {¬B : Set ¬b}
            → (A ⊎ ¬A → B ⊎ ¬B)
            → (A ⊎ ¬A → B ⊎ ¬B)
  _>>_ f x = f x

foreach-list : ∀ {a ¬a ℓ : Level}
               {X : Set ℓ}
               {A : X → Set a}
               {¬A : X → Set ¬a}
               → (xs : List X)
               → (∀ x → A x ⊎ ¬A x)
               → ((All A xs) ⊎ (Any ¬A xs))
foreach-list [] _ = inj₁ []
foreach-list {A = A} {¬A = ¬A} (x ∷ xs) decide =
  case decide x of λ
  { (inj₁ Ax) →
    case foreach-list xs decide of λ
    { (inj₁ All-A-xs) → inj₁ (Ax ∷ All-A-xs)
    ; (inj₂ Any-¬A-xs) → inj₂ (there Any-¬A-xs)
    }
  ; (inj₂ ¬Ax) → inj₂ (here ¬Ax)
  }

foreach-finite : ∀ {a ¬a ℓ : Level}
                   {X : Set ℓ}
                   {A : X → Set a}
                   {¬A : X → Set ¬a}
                   → FiniteType X
                   → (∀ x → A x ⊎ ¬A x)
                   → ((∀ x → A x) ⊎ (∃[ x ] ¬A x))
foreach-finite fin decide =
  ⊎.map
    (FiniteType.All⇒∀ fin)
    Any.satisfied
    (foreach-list (FiniteType.elements fin) decide)

empty? : ∀ {a} {A : Set a} → (xs : List A) → (xs ≡ []) ⊎ (∃[ x ] x ∈ xs)
empty? [] = inj₁ refl
empty? (x ∷ xs) = inj₂ (x , (here refl))

-- defined outside the anonymous module below, so that it has no phantom
-- module parameters and can be used directly in type signatures
data Is-inj₂ {a b} {A : Set a} {B : Set b} : A ⊎ B → Set (a ⊔ b) where
  inj₂ : ∀ x → Is-inj₂ (inj₂ x)

module _ {a b} {A : Set a} {B : Set b} where

  data Is-inj₁ : A ⊎ B → Set (a ⊔ b) where
    inj₁ : ∀ x → Is-inj₁ (inj₁ x)

  elim-Is-inj₁ : ∀ {x : A ⊎ B} → Is-inj₁ x → A
  elim-Is-inj₁ .{inj₁ x} (inj₁ x) = x

  elim-Is-inj₂ : ∀ {x : A ⊎ B} → Is-inj₂ x → B
  elim-Is-inj₂ .{inj₂ x} (inj₂ x) = x

  dec-inj : ∀ (x : A ⊎ B) → Is-inj₁ x ⊎ Is-inj₂ x
  dec-inj (inj₁ x) = inj₁ (inj₁ x)
  dec-inj (inj₂ y) = inj₂ (inj₂ y)

  Is-inj₁? : ∀ (x : A ⊎ B) → Dec (Is-inj₁ x)
  Is-inj₁? (inj₁ x) = yes (inj₁ x)
  Is-inj₁? (inj₂ _) = no (λ ())

  Is-inj₂? : ∀ (x : A ⊎ B) → Dec (Is-inj₂ x)
  Is-inj₂? (inj₁ _) = no (λ ())
  Is-inj₂? (inj₂ x) = yes (inj₂ x)

  -- length≥2? : ∀ (xs : List a) →
  --               (∃[ y ] ∃[ z ] (y ∈ xs) × (z ∈ xs) × y ≢ z)
  --               ⊎ (∀ y z → y ∈ xs → z ∈ xs → y ≡ z)
  -- length≥2? 



==> anc/src/Fin-Pigeonhole-Principle.agda <==
{-# OPTIONS --safe  #-}

open import Level using (Level; 0ℓ)
import Level as Level
open import Data.Nat
open import Data.Sum
open import Data.Fin as Fin using (Fin)
open import Data.Empty
open import Data.List
open import Data.Vec as V using (Vec)
import Data.Vec.Properties as V
open import Data.List as L
import Data.List.Properties as L
import Data.Nat.Properties as ℕ
open import Data.Product
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Data.List.Relation.Unary.Any using (Any)
open import Relation.Nullary.Decidable

open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties as L

module Fin-Pigeonhole-Principle  where

private
  variable
    ℓ : Level
    A : Set ℓ

∷⁻¹ : {k : ℕ} → Vec A (suc k) → A × Vec A k
∷⁻¹ (x V.∷ xs) = x , xs

VΣ : { k : ℕ } → (A → ℕ) →  Vec A k → ℕ
VΣ A→ℕ vec = V.sum (V.map A→ℕ vec)

-- Pigeonhole principle for sums: if the sum of k natural numbers is smaller than
-- k * n, then at least one of the numbers must have been smaller than n.
VΣ-php : { k : ℕ } → {f : A → ℕ} → (vec : Vec A k) → ∀ n → VΣ f vec < k * n → ∃[ i ] f (V.lookup vec i) < n
VΣ-php {k = ℕ.suc k} {f = f} (x V.∷ vec) n Σx∷vec<suc[k]*n with (ℕ.<-≤-connex (f x) n)
... | inj₁ f[x]<n = Fin.zero , f[x]<n
... | inj₂ n≤f[x] = (Fin.suc (VΣ-php' .proj₁)) , VΣ-php' .proj₂
  where
    Σvec<k*n : VΣ f vec < k * n
    Σvec<k*n = ℕ.+-cancelˡ-< (f x) _ (k * n) (ℕ.<-≤-trans Σx∷vec<suc[k]*n (ℕ.+-monoˡ-≤ (k * n) n≤f[x]))
    VΣ-php' : ∃[ j ] f (V.lookup vec j) < n
    VΣ-php' = VΣ-php vec n Σvec<k*n

VΣ-suc : { k : ℕ } → (f : A → ℕ) → (cons : A → A) → (cons+1 : ∀ {a} → f (cons a) ≡ suc (f a)) → (list : Vec A k) (i : Fin k) → VΣ f (list V.[ i ]%= cons) ≡ suc (VΣ f list)
VΣ-suc f cons cons+1 (x V.∷ list) (Fin.zero) = cong₂ _+_ cons+1 refl
VΣ-suc f cons cons+1 (x V.∷ list) (Fin.suc i) =
  begin
  VΣ f ((x V.∷ list) V.[ Fin.suc i ]%= cons) ≡⟨⟩
  f x + (VΣ f (list V.[ i ]%= cons)) ≡⟨ cong (_ +_) (VΣ-suc f cons cons+1 (list) _) ⟩
  f x + suc (VΣ f list) ≡⟨ ℕ.+-suc (f x) _ ⟩
  suc (VΣ f (x V.∷ list))
  ∎
  where
    open ≡-Reasoning

split-buckets : {k : ℕ} → List ((Fin k) × A) → Vec (List A) k
split-buckets [] = V.replicate _ []
split-buckets ((hd , tl) ∷ xs) = V.updateAt (split-buckets xs) hd (tl L.∷_)

split-buckets-∈ : {k : ℕ} → (list : List ((Fin k) × A)) → {h : Fin k} {t : A} → (h , t) ∈ list → t ∈ V.lookup (split-buckets list) h
split-buckets-∈ [] ()
split-buckets-∈ ((h , t) ∷ xs) {_} {_} (Any.here refl) = subst (t ∈_) (sym (V.lookup∘updateAt h {t ∷_} (split-buckets xs)))
                                                          (Any.here refl)
split-buckets-∈ ((x , tl) ∷ xs) {h} {t} (Any.there h,t∈xs) with (h Fin.≟ x)
... | no h≢x = subst (t ∈_) (sym (V.lookup∘updateAt′ h x h≢x (split-buckets xs))) (split-buckets-∈ xs h,t∈xs)
... | yes refl = subst (t ∈_) (sym (V.lookup∘updateAt h (split-buckets xs))) (Any.there (split-buckets-∈ xs h,t∈xs))

split-buckets-length : {k : ℕ} → {list : List ((Fin k) × A)} → VΣ L.length (split-buckets list) ≡ L.length list
split-buckets-length {k = zero} {list = []} = refl
split-buckets-length {k = suc k} {list = []} = split-buckets-length {k = k} {list = []}
split-buckets-length {k = k} {list = (hd , tl) ∷ xs} =
  begin
  VΣ length (split-buckets ((hd , tl) ∷ xs)) ≡⟨⟩
  VΣ length ((split-buckets xs) V.[ hd ]%= (tl L.∷_)) ≡⟨ VΣ-suc L.length ((tl ∷_)) refl (split-buckets xs) hd ⟩
  1 + (VΣ length (split-buckets xs)) ≡⟨ cong suc (split-buckets-length {list = xs}) ⟩
  1 + length xs
  ∎
  where
    open ≡-Reasoning

-- for an alphabet of size k, a list of fewer than k ^ n words can't contain all words of length n:
find-missing : {k n : ℕ} → (list : List (Vec (Fin k) n)) → length list < k ^ n → ∃[ w ] w ∉ list
find-missing {n = zero} [] len<k^n = V.[] , λ ()
find-missing {n = zero} (x ∷ xs) (s≤s ())
find-missing {k} {n = suc n} list len<k*k^n =
  (i V.∷ w) , λ iw∈list →
    proj₂ small-bucket-lacks ((w ∈ bucket[ i ]) ∋
          split-buckets-∈ _ (L.∈-map⁺ V.uncons iw∈list))
  where
    unconsed : List (Fin k × Vec (Fin k) n)
    unconsed = L.map V.uncons list 
    buckets : Vec (List (Vec (Fin k) n)) k
    buckets = split-buckets unconsed

    bucket[_] : Fin k → List (Vec (Fin k) n)
    bucket[_] = V.lookup buckets

    Σlen-buckets≡len-list : VΣ L.length buckets ≡ L.length list
    Σlen-buckets≡len-list = begin
      VΣ length buckets ≡⟨ split-buckets-length {k = k} {unconsed} ⟩
      length unconsed ≡⟨ L.length-map V.uncons list ⟩
      length list
      ∎
      where open ≡-Reasoning
    ∃small-bucket : ∃[ i ] L.length bucket[ i ] < k ^ n
    ∃small-bucket = VΣ-php {f = length} buckets (k ^ n)
      (subst (_< k * k ^ n) (sym Σlen-buckets≡len-list) len<k*k^n)
    i = proj₁ ∃small-bucket
    small-bucket-lacks : ∃[ w ] w ∉ bucket[ i ]
    small-bucket-lacks = find-missing bucket[ i ] (proj₂ ∃small-bucket)
    w : Vec (Fin k) n
    w = proj₁ small-bucket-lacks
    


==> anc/src/Finite.agda <==
{-# OPTIONS --safe  #-}

open import Level
open import Data.Fin using (Fin)
import Data.Fin as Fin
open import Data.Fin.Properties using (suc-injective)
open import Data.List
import Data.List.Properties
open import Data.Nat using (ℕ)
import Data.Nat as Nat
open import Data.Product using (Σ; _,_; ∃-syntax; _×_)
open import Data.List.Relation.Unary.Any using (index)
open import Data.List.Relation.Unary.All using (All)
import Data.List.Relation.Unary.Any as Any
open import Data.List.Relation.Unary.Any.Properties using (lookup-index)
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties using (∈-map⁺; ∈-lookup)
open import Relation.Unary using (Pred)
open import Relation.Binary using (DecidableEquality)
open import Relation.Nullary.Decidable.Core
open import Function.Base using (_∘_)

open import Relation.Binary.PropositionalEquality as ≡

open import Relation.Binary.PropositionalEquality.Core using (_≡_; sym; refl)

module Finite where

module MemberToIndex {ℓ : Level} {X : Set ℓ} where
  index-of-member : {x : X} (l : List X) → (x ∈ l) → Fin (length l)
  index-of-member .(_ ∷ _) (Any.here px) = Fin.zero
  index-of-member (._ ∷ l) (Any.there el) = Fin.suc (index-of-member l el)

  lookup-index-of-member : {x : X} (l : List X) → (el : x ∈ l) → lookup l (index-of-member l el) ≡ x
  lookup-index-of-member .(_ ∷ _) (Any.here refl) = refl
  lookup-index-of-member (x ∷ xs) (Any.there el) = lookup-index-of-member xs el

data Duplicate-Free {ℓ} {X : Set ℓ} : List X → Set ℓ where
  [] : Duplicate-Free []
  _∷_ : ∀ {x} {xs} → x ∉ xs → Duplicate-Free xs → Duplicate-Free (x ∷ xs)

-- Deduplication for a type that is enumerated by some list.  Note that no
-- DecidableEquality on X is assumed: it is derived below from the enumeration
-- (see FiniteType._≟_), which is what removeDuplicates feeds in as the module
-- parameter of Dedup.
module Dedup {ℓ} {X : Set ℓ} (_≟_ : DecidableEquality X) where
  open import Data.List.Membership.DecPropositional _≟_ using (_∈?_)

  -- dedup xs produces a duplicate-free list containing everything in xs.
  -- (keeping the last occurrence of each element)
  dedup : (xs : List X)
        → ∃[ ys ] Duplicate-Free ys × (∀ {z} → z ∈ xs → z ∈ ys)
  dedup [] = [] , [] , λ ()
  dedup (a ∷ xs) with dedup xs
  ... | ys , df , sub with a ∈? ys
  ...   | yes a∈ys = ys , df ,
            λ { (Any.here refl) → a∈ys ; (Any.there w) → sub w }
  ...   | no  a∉ys = a ∷ ys , (a∉ys ∷ df) ,
            λ { (Any.here refl) → Any.here refl ; (Any.there w) → Any.there (sub w) }

record StrongFiniteType {ℓ : Level} (X : Set ℓ) : Set ℓ where
  -- the property of a type X being finite
  field
    elements : List X
    all-enumerated : ∀ (x : X) → x ∈ elements

record FiniteType {ℓ : Level} (X : Set ℓ) : Set ℓ where
  -- the property of a type X being finite
  field
    elements : List X
    -- no-duplicates : Duplicate-Free elements
    all-enumerated : ∀ (x : X) → x ∈ elements

  size : ℕ
  size = length elements
  
  to-index : X → Fin (length elements)
  to-index x = index (all-enumerated x)

  from-index : Fin (length elements) → X
  from-index k = lookup elements k

  to-index-split : ∀ x → from-index (to-index x) ≡ x
  to-index-split x = sym (lookup-index (all-enumerated x))

  _≟_ : DecidableEquality X
  x ≟ y = map′ inj (cong to-index) ((to-index x) Fin.≟ (to-index y))
    where
      open ≡.≡-Reasoning
      inj : to-index x ≡ to-index y → x ≡ y
      inj eq = begin
        x                       ≡⟨ to-index-split x ⟨
        from-index (to-index x) ≡⟨ cong from-index eq ⟩
        from-index (to-index y) ≡⟨ to-index-split y ⟩
        y                       ∎

  All⇒∀ : ∀ {a} {P : X → Set a} → All P elements → ∀ x → P x
  All⇒∀ {P = P} all-P x = h all-P (all-enumerated x)
    where
      h : ∀{xs} → All P xs → x ∈ xs → P x
      h (Px All.∷ _) (Any.here refl) = Px
      h (_ All.∷ xs⊆P) (Any.there x∈xs) = h xs⊆P x∈xs

  ∃⇒Any : ∀ {a} {P : X → Set a} → (Σ X P) → Any.Any P elements
  ∃⇒Any {P = P} (x , Px) = h elements (all-enumerated x)
    where
      h : ∀ xs → x ∈ xs → Any.Any P xs
      h _ (Any.here refl) = Any.here Px
      h (_ ∷ xs) (Any.there x∈xs) = Any.there (h xs x∈xs)


-- Given a list that enumerates every element of X, we can turn it into a
-- duplicate-free list that still enumerates every element of X.  Decidable
-- equality on X is not required as an input: it is recovered from the
-- enumeration via FiniteType._≟_.
removeDuplicates : ∀ {ℓ} {X : Set ℓ} (xs : List X)
                   → (∀ x → x ∈ xs)
                   → ∃[ ys ] Duplicate-Free ys × (∀ (x : X) → x ∈ ys)
removeDuplicates xs all = result
  where
    open FiniteType (record { elements = xs ; all-enumerated = all }) using (_≟_)
    result : ∃[ ys ] Duplicate-Free ys × (∀ x → x ∈ ys)
    result with Dedup.dedup _≟_ xs
    ... | ys , df , sub = ys , df , λ x → sub (all x)


-- Example of a finite type: Elements of a List:
record Element {a} {A : Set a} (l : List A) : Set a where
  -- The type compromised by the elements of a given list.
  constructor _∈⊣_ -- the first argument is for the 'l'
  field
    val : A
    contained : val ∈ l

  idx : Fin (length l)
  idx = MemberToIndex.index-of-member l contained

  idx-correct : lookup l idx ≡ val
  idx-correct = MemberToIndex.lookup-index-of-member l contained

Element-idx-injective : ∀ {a} {A : Set a} (l : List A) (x y : Element l) → (Element.idx x ≡ Element.idx y) → (x ≡ y)
Element-idx-injective .(_ ∷ _) (v1 ∈⊣ Any.here refl) (.v1 ∈⊣ Any.here refl) _ = refl
Element-idx-injective (x ∷ l) (v1 ∈⊣ Any.there e1) (v2 ∈⊣ Any.there e2) eq
  = goal
  where
    t1 : Element l
    t1 = (v1 ∈⊣ e1)
    t2 : Element l
    t2 = (v2 ∈⊣ e2)
    same-idx : Element.idx t1 ≡ Element.idx t2
    same-idx = suc-injective eq
    t1≡t2 : t1 ≡ t2
    t1≡t2 = Element-idx-injective l t1 t2 same-idx
    goal : (v1 ∈⊣ Any.there {x = x} e1) ≡ (v2 ∈⊣ Any.there e2)
    goal with t1≡t2
    ... | refl = refl

pattern _∈' val = val ∈⊣ _

ElementFromIndex : ∀ {a} {A : Set a} (l : List A) (idx : Fin (length l)) → Element l
ElementFromIndex l idx = lookup l idx ∈⊣ ∈-lookup idx

ElementFromIndex-correct1 : ∀ {a} {A : Set a} (l : List A) (idx : Fin (length l)) → Element.idx (ElementFromIndex l idx) ≡ idx
ElementFromIndex-correct1 (x ∷ l) Fin.zero = refl
ElementFromIndex-correct1 (x ∷ l) (Fin.suc idx) rewrite (ElementFromIndex-correct1 l idx) = refl

ElementFromIndex-correct2 : ∀ {a} {A : Set a} (l : List A) (e : Element l) → ElementFromIndex l (Element.idx e) ≡ e
ElementFromIndex-correct2 l e = Element-idx-injective l _ e (ElementFromIndex-correct1 l (Element.idx e))


record ElementIdx {a} {A : Set a} (l : List A) : Set 0ℓ where
  -- The type compromised by the elements of a given list.
  constructor element-by-idx
  field
    idx : Fin (length l)

  toElement : Element l
  toElement = ElementFromIndex l idx
  open Element toElement hiding (idx) public

module _ {a : Level} {A : Set a} where

  Element-∷ : ∀ {l : List A} {x} → Element l → Element (x ∷ l)
  Element-∷ (e ∈⊣ w) = e ∈⊣ Any.there w

  list-elements : ∀ (l : List A) → List (Element l)
  list-elements [] = []
  list-elements (x ∷ l) = (x ∈⊣ Any.here refl) ∷ map Element-∷ (list-elements l)

  length-list-elements : ∀ (l : List A) → length (list-elements l) ≡ length l
  length-list-elements [] = refl
  length-list-elements (x ∷ l) = ≡.cong Nat.suc (≡.trans
    (Data.List.Properties.length-map Element-∷ (list-elements l))
    (length-list-elements l))


  double-elem : ∀ (l : List A) → (e : Element l) → e ∈ list-elements l
  double-elem .(_ ∷ _) (x ∈⊣ Any.here refl) = Any.here refl
  double-elem (_ ∷ l) (x ∈⊣ Any.there w) = Any.there (∈-map⁺ Element-∷ zzz) -- there {!!}
    where
      zzz : (x ∈⊣ w) ∈ list-elements l
      zzz = double-elem l (x ∈⊣ w) -- (x ∈⊣ w) l

  Element-Finite : ∀ {l : List A} → FiniteType (Element l)
  Element-Finite {l} =
    record
    { elements = list-elements l
    ; all-enumerated = double-elem l
    }

  -- regardless of A, the elements of a list always have decidable equality:
  same-element? : ∀ {l : List A} → DecidableEquality (Element l)
  same-element? {[]} () ()
  same-element? {x ∷ l} (.x ∈⊣ Any.here refl) (.x ∈⊣ Any.here refl) = yes refl
  same-element? {x ∷ l} (e1 ∈⊣ Any.here px) (e2 ∈⊣ Any.there c2) = no (λ ())
  same-element? {x ∷ l} (e1 ∈⊣ Any.there c1) (e2 ∈⊣ Any.here px) = no (λ ())
  same-element? {x ∷ l} (e1 ∈⊣ Any.there c1) (e2 ∈⊣ Any.there c2) =
    map′
      (λ {refl → refl }) (λ { refl → refl})
      (same-element? {l} (e1 ∈⊣ c1) (e2 ∈⊣ c2))

-- record FinitePred {a b : Level} {X : Set a} (P : Pred X b) : Set (a ⊔ b) where
--   -- the property of a predicate P holding for only finitely many
--   -- values
--   field
--     elements : List X
--     all-enumerated : ∀ (x : X) → P x → x ∈ elements


==> anc/src/Game-Basics.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Product as Σ
open import Data.Sum as ⊎
open import Relation.Binary.PropositionalEquality

module Game-Basics where
-- Games for learning something from the set 𝔻
-- for which games have the outcome R

-- The parameter F is the type of game, where ℓr is
-- the level of the 'result type':
Game-Type : Setω
Game-Type = {ℓr : Level} (R : Set ℓr) {ℓ : Level} → Set ℓ → Set (ℓ ⊔ ℓr)

-- We require that the game type is functorial in this sense:
Functorial : Game-Type → Setω
Functorial F =
  ∀ {ℓr : Level} {R : Set ℓr}
  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'}
  → (f : X → Y) → F R X → F R Y


-- When modelling the teacher, we allow the teacher to have the following side-effects:
-- (1) The teacher may have an internal state T
-- (2) The teacher can surrender by throwing an exception of type R
M : ∀ {ℓt ℓr ℓ : Level} (R : Set ℓr) (T : Set ℓt) → (X : Set ℓ) → Set (ℓ ⊔ ℓt ⊔ ℓr)
M R T X = T → (R ⊎ (T × X))

M-map : ∀ {ℓt ℓr ℓ : Level} {R : Set ℓr} {T : Set ℓt} → {X : Set ℓ} → {ℓ' : Level} → {Y : Set ℓ'} → (X → Y) → (M R T X → M R T Y)
M-map f MTX t = ⊎.map₂ (Σ.map₂ f) (MTX t)



==> anc/src/Game-Definitions.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Product as Σ
open import Data.Sum as ⊎
open import Data.Nat
open import Data.Unit
open import Data.Empty
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary.Negation


open import Game-Basics

module Game-Definitions {ℓd : Level} (𝔻 : Set ℓd) (F : Game-Type) where
-- Games for learning something from the set 𝔻
-- for which games have the outcome R

record GameSemantics : Setω where
  field
    -- The datatype F allows the map operations of functors:
    F-map : Functorial F

    -- The semantics of a query 'F X' annotates each successor state in X
    -- with a predicate on ℕ reporting the information obtained from the query.
    -- This means that in the respective successor state after a query, we can assume
    -- that the secret from the learning domain 𝔻 satisfies the predicate.
    ⟦F_⟧ : {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} → F R X → F R ((𝔻 → Set) × X)

    -- If we project away the predicate of the semantics, we obtain the original query:
    proj₂∘⟦F⟧ : ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query

    -- The following is a property stating every successor state in a query satisfies the
    -- predicate P. In other words, _⊧F∀_ lifts the predicate from 'successors' of type X
    -- to 'queries' of type F X.
    -- One could define it for generic game types F but we require F to implement it explicitly
    -- because then working with it in examples becomes more instructive.
    _⊧F∀_ : {ℓr : Level} {R : Set ℓr} {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'

    -- If every successor state satisfies P, then we can pull this predicate into the query:
    F∀-elim : {ℓr : Level} {R : Set ℓr} {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)

    -- And if we project the predicate away, we again reobtain the original query:
    proj₁∘F∀elim : {ℓr : Level} {R : Set ℓr} {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query


-- A student/learner with internal state set C is an F-coalgebra:
-- in each state q in C it determines some query 'F C' with successor
-- states in C, which is then chosen depending on the teacher's response.
Learnerδ : ∀ {ℓr : Level} (R : Set ℓr) {ℓc : Level} (C : Set ℓc) → Set (ℓr Level.⊔ ℓc)
Learnerδ R C = C → F R C


record Learner-on {ℓr : Level} (R : Set ℓr) {ℓ} (C : Set ℓ) : Set (ℓr Level.⊔ ℓ) where
  field
    δ : Learnerδ R C

record Learner (ℓ : Level) : Set (Level.suc ℓ) where
  field
    C : Set ℓ
    R : Set ℓ
    q₀ : C
    learner-on : Learner-on R C
  open Learner-on learner-on public

-- A teacher with the internal state T:
Teacherδ : ∀ {ℓt : Level} (T : Set ℓt) → Setω
Teacherδ T = ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} → F R X → M R T X
-- ^- the teacher is essentially an F-algebra in the kleisli category
--    of the state monad (with state T) extended by the exception monad
--    transformer (R ⊎ (-)). If the teacher returns R, then this
--    means 'surrendering' in the game, or in other words, the hypothesis
--    was correct.


-- The teacher may not interact with X, which means, that δ is natural in X,
-- so the teacher is a natural transformation from F to M T.
-- Naturality is almost enforced by X being an entirely opaque type.

module TeacherNaturality (F-map : Functorial F) where
   TeacherIsNaturalFor : ∀ {ℓr : Level} {R : Set ℓr} {ℓt : Level} {T : Set ℓt} → Teacherδ T → {ℓ1 ℓ2 : Level} → {X : Set ℓ1} → {Y : Set ℓ2} → (f : X → Y) → Set _
   TeacherIsNaturalFor {R = R} {T = T} δ {X = X} f = ∀ (q : F R X) → M-map f (δ q) ≗ δ (F-map f q)
   
   TeacherIsNatural : ∀ {ℓt : Level} {T : Set ℓt} → Teacherδ T → Setω
   TeacherIsNatural δ = ∀ {ℓr : Level} {R : Set ℓr} {ℓ1 ℓ2 : Level} → {X : Set ℓ1} → {Y : Set ℓ2}
                 → (f : X → Y) → TeacherIsNaturalFor {R = R} δ f

   record Teacher-on {ℓ} (T : Set ℓ) : Setω where
     field
       δ : Teacherδ T
       -- the teacher may not interact with X, which means, that δ is natural in X:
       natural : TeacherIsNatural δ
   
   record Teacher (ℓ : Level) : Setω where
     field
       T : Set ℓ
       st₀ : T
       teacher-on : Teacher-on T
     open Teacher-on teacher-on public
   
   

module Game (sem : GameSemantics) {ℓr : Level} {R : Set ℓr} {ℓ} {C : Set ℓ} {ℓt : Level} {T : Set ℓt} (teacher : Teacherδ T) (learner : Learnerδ R C) where
  open GameSemantics sem
  -- The definition of the game: with the teacher and the learner in respective states t and l,
  -- the learner first makes a move to a query that is then responded by the teacher
  game-step : T × C → R ⊎ (T × C)
  game-step (t , l) = teacher (learner l) t

  -- The same as the game step but annotated with the predicate of numbers
  -- that are still possible according to the teacher's current response:
  game-step-prop : T × C → R ⊎ (T × (𝔻 → Set) × C)
  game-step-prop (t , l) = teacher ⟦F learner l ⟧ t

  -- We encode the 'potential secret' as a predicat P on natural numbers
  -- meaning:
  --
  --       P holds for k
  --         <===>
  --    we do not know whether k is the secret or not.
  --
  -- So in particular, if the teacher accepts a hypothesis (or if the teacher
  -- simply surrenders), then the predicate is empty, because we then know
  -- for every natural number whether it was the secret or not
  still-possible : T × C → ℕ → (𝔻 → Set)
  still-possible q ℕ.zero = λ x → ⊤
  still-possible q (ℕ.suc r) =
    case game-step-prop q of λ
    { (inj₁ ret) → (λ x → ⊥)
    ; (inj₂ (t' , _∈response , l')) →
      λ x → x ∈response × still-possible (t' , l') r x
    }

  -- The following property states that in the state q of the game (i.e. teacher
  -- and learner state), the learner within the next r rounds, if the hidden
  -- number was 'cand'.
  learner_finds_within_rounds : T × C → 𝔻 → ℕ → Set
  learner q finds secret within ℕ.zero rounds = ⊥ -- learner didn't guess n
  learner q finds secret within ℕ.suc r rounds =
    case game-step-prop q of λ
    { (inj₁ _) → ⊤ -- learner either guessed correctly or teacher surrendered
    ; (inj₂ (t' , _∈response , l')) →
       -- if the teacher's response did not yet refute 'secret'
       secret ∈response
       -- then the learner will guess it within the next r rounds:
       → learner (t' , l') finds secret within r rounds
    }

  -- when running the game from state q for r rounds,
  -- if the number x is still possible, it indeed means that the learner has not
  -- yet guessed it:
  still-possible⇒¬finds : ∀ q r x → still-possible q r x → ¬ (learner q finds x within r rounds)
  still-possible⇒¬finds q ℕ.zero x still-poss = λ ()
  still-possible⇒¬finds q (ℕ.suc r) x still-poss with (game-step-prop q)
  still-possible⇒¬finds q (ℕ.suc r) x (x∈resp , x-still-poss) | inj₂ (t' , _∈response , l') =
    λ x∈resp⇒learner-guess → still-possible⇒¬finds (t' , l') r x x-still-poss (x∈resp⇒learner-guess x∈resp)

  open TeacherNaturality F-map
  -- only a sanity check: if the teacher is natural, then game-step-prop yields same data
  -- as game-step, just with the additional predicate: 
  proj∘game-step-prop : TeacherIsNatural teacher → (q : T × C) → game-step q ≡ ⊎.map₂ (Σ.map₂ proj₂) (game-step-prop q)
  proj∘game-step-prop teacher-natural (t , l) =
    begin
    game-step (t , l)  ≡⟨⟩
    teacher (learner l) t ≡⟨ cong (λ - → teacher - t) proj₂∘⟦F⟧ ⟨
    teacher (F-map proj₂ ⟦F learner l ⟧) t ≡⟨ teacher-natural proj₂ _ t ⟨
    M-map proj₂ (teacher ⟦F learner l ⟧) t   ≡⟨⟩
    ⊎.map₂ (Σ.map₂ proj₂) (game-step-prop (t , l))
    ∎
    where
      open ≡-Reasoning

module ExplicitWinningConditions
       (sem : GameSemantics)       
       (F-map : Functorial F)
       (ExplicitTeacher : (ℓt : Level) → Set (Level.suc ℓt))
       (mkTeacher : ∀ {ℓt : Level} → ExplicitTeacher ℓt → TeacherNaturality.Teacher F-map ℓt)
       where
  open TeacherNaturality F-map

  -- The property that a learner finds a given secret number of a teacher within
  -- n rounds:
  _learns_from_within_rounds : ∀ {ℓ} {ℓ'} → Learner ℓ → 𝔻 → ExplicitTeacher ℓ' → ℕ → Set
  _learns_from_within_rounds learner secret teacher r =
    learner teacher.st₀ , learner.q₀ finds secret within r rounds
    where
      module teacher = Teacher (mkTeacher (teacher))
      module learner = Learner learner
      open Game sem teacher.δ learner.δ

  _defeats_with-bound_ : ∀ {ℓ} {ℓ'} → Learner ℓ → ExplicitTeacher ℓ' → (𝔻 → ℕ) → Set ℓd
  _defeats_with-bound_ learner teacher bound =
    ∀ secret → learner learns secret from teacher within bound (secret) rounds 

  _can't-learn_from_within_rounds : ∀ {ℓ} {ℓ'} → Learner ℓ → 𝔻 → ExplicitTeacher ℓ' → ℕ → Set
  _can't-learn_from_within_rounds learner secret teacher r =
    still-possible (teacher.st₀ , learner.q₀) r secret
    where
      module teacher = Teacher (mkTeacher teacher)
      module learner = Learner learner
      open Game sem teacher.δ learner.δ


==> anc/src/GuardedCommandLanguage.agda <==
{-# OPTIONS --safe #-}
open import Level using (Level; Setω)
open import Data.Sum
open import Function.Base using (id)
open import Relation.Nullary using (¬_)

module GuardedCommandLanguage where

private
  variable
    a b c d ¬d : Level
    A : Set a
    B : Set b
    C : Set c
    D : Set d
    ¬D : Set ¬d

data Guard : (A : Set a) (B : Set b) (C : Set c) → Setω where
  add-guard : (D ⊎ ¬D) → (D → C) → Guard A B C → Guard (¬D → A) B C
  final-guard : B → Guard C B C

syntax add-guard dec-A (λ x → on-A) remaining = x ← dec-A ⇒ on-A ▯ remaining

otherwise-syntax : (¬D → B) → (¬D → B)
otherwise-syntax f = f

syntax otherwise-syntax (λ ¬x → catch-¬x) = ¬x ⇒ catch-¬x
syntax final-guard f = otherwise f end-guard

eval-guard : Guard A B C → (B → A) → C
eval-guard (final-guard x) b2a = b2a x
eval-guard (add-guard (inj₁ d) on-D g) _ = on-D d
eval-guard (add-guard (inj₂ ¬d) _ g) b2a = eval-guard g (λ b → b2a b ¬d)

begin-guard : Guard B B C → C
begin-guard g = eval-guard g id

syntax begin-guard g = do-guard ▯ g

module guard-test (R : Set)
                  (A' : Set)
                  (B' : Set)
                  (C' : Set)
                  (A? : A' ⊎ ¬ A')
                  (B? : B' ⊎ ¬ B')
                  (C? : C' ⊎ ¬ C')
                  (on-A : A' → R)
                  (on-B : B' → R)
                  (on-C : C' → R)
                  (fallback : ¬ A' → ¬ B' → ¬ C' → R)
                  where
    guard : R
    guard =
      do-guard
      ▯ pa ← A? ⇒ on-A pa
      ▯ pb ← B? ⇒ on-B pb
      ▯ pc ← C? ⇒ on-C pc
      ▯ otherwise ¬a ⇒ ¬b ⇒ ¬c ⇒
        fallback ¬a ¬b ¬c
      end-guard



==> anc/src/L-Sharp.agda <==
{-# OPTIONS --safe #-}

open import Level using (0ℓ)
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality

open import Finite

module L-Sharp (I O : Set)
                         (_≟_ : DecidableEquality I)
                         (_≟o_ : DecidableEquality O)
                         (fin-I : FiniteType I)
                         where

-- L#'s internal state:
open import L-Sharp.State I O _≟_ _≟o_ fin-I public

-- Main loop of the algorithm
open import L-Sharp.Algorithm I O _≟_ _≟o_ fin-I public

-- Hypothesis construction
open import L-Sharp.Hypothesis I O _≟_ _≟o_ fin-I public

-- Correctness: interplay between possible hidden Mealy machines
-- and the time bound
open import L-Sharp.Correctness I O _≟_ _≟o_ fin-I public

-- Proof that the algorithm's step preserve the time bound
open import L-Sharp.Stepping I O _≟_ _≟o_ fin-I public


==> anc/src/L-Sharp/Algorithm.agda <==
{-# OPTIONS --safe #-}

open import Level using (0ℓ)
open import Data.Sum
open import Data.Product hiding (_<*>_)
open import Data.List as L
open import Data.Nat
open import Data.Nat.Properties hiding (_≟_)
open import Data.Vec using (Vec)
import Data.Vec as V
open import Data.List.NonEmpty as L⁺ using (List⁺; _++⁺_)
open import Data.Maybe using (Maybe; just; nothing; Is-just; Is-nothing)
open import Data.List.Membership.Propositional using (_∈_)
open import Data.List.Relation.Unary.Any using (here; there)
open import Data.List.Relation.Unary.All as All using (All)
import Data.List.Relation.Unary.AllPairs as AllPairs
open import Data.Empty using (⊥-elim)
open import Relation.Binary using (DecidableEquality)
open import Function.Base using (case_of_)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (¬_; yes; no)
open import Finite
open import Dec2
open import GuardedCommandLanguage
open import PrefixClosed

module L-Sharp.Algorithm (I O : Set)
                         (_≟_ : DecidableEquality I)
                         (_≟o_ : DecidableEquality O)
                         (fin-I : FiniteType I)
                         where
open import Mealy I O
open import Mealy-Last-CE-Size-Learning I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I
open import L-Sharp.Observations I O _≟_ _≟o_ using (Is-just⇒≡just)

-- Rule R1 --------------------------------------------------------------------
-- if there are isolated frontier states, then add them to the basis.
-- The construction recursively adds isolated frontier states to the basis:
--  * observations stay the same, so `ticks` cannot decrease (SaturateBasis.ticks-mono),
--    which keeps the `in-time` guarantee (Timed-State) intact;
--  * every basis word is a prefix of some observation (State.basis-observed) and the
--    basis is duplicate-free, so `length basis` is bounded by a quantity that depends
--    only on the observations (SaturateBasis.basis-length-bound); that bound is the
--    termination measure.
open import L-Sharp.SaturateBasis I O _≟_ _≟o_ fin-I using (saturate-basis)
-- ^- argument written up in prose and then claude turned this into the
--    L-Sharp.SaturateBasis module

-- Rules R2-R4 ----------------------------------------------------------------
open import L-Sharp.Extend I O _≟_ _≟o_ fin-I
open import L-Sharp.Hypothesis I O _≟_ _≟o_ fin-I
open import L-Sharp.ProcessCE I O _≟_ _≟o_ fin-I

∈⇒0< : ∀ {a} {A : Set a} {x : A} {l : List A} → x ∈ l → 0 < L.length l
∈⇒0< (here _)  = s≤s z≤n
∈⇒0< (there _) = s≤s z≤n

-- an output query, sent as a membership query of the game
-- (the teacher answers with the output of the *last* transition)
query⁺ : ∀ {ℓ} {X : Set ℓ} (w⁺ : List⁺ I)
       → (O → X) → F Mealy-Machine X
query⁺ w⁺ next = membership w⁺ next

-- One step of the main loop, operating on the R1-saturated state:
--   (R2) some frontier transition has no observed output yet
--        → output query for it; `ticks` grows via the count of defined
--          frontier outputs.
--   (R3) some frontier state has two distinct candidate basis states
--        → output query for a separating word; by weak co-transitivity
--          one candidate is removed, so `ticks` grows.
--   (R4) the tree is complete and all frontier states identified
--        → build the (unique) hypothesis and pose an equivalence query;
--          a counterexample enters counterexample processing.
module Main-Step (sat : Saturated-State) where
  open Saturated-State sat
  open Timed-State timed-state

  ss : Semantic-State
  ss = semantic-state

  -- Rule R2 (in view style, cf. ProcessCE.Proc-Step: the response
  -- processing is exposed so that L-Sharp.Stepping can reuse the
  -- strict growth of `ticks`)
  module Rule-R2 (b : Basis) (i : I) (lacking : Is-nothing (out b i)) where
    w⁺ : List⁺ I
    w⁺ = access b L⁺.∷ʳ i

    module Response (op : O) where
      module E = Extend-Observations ss w⁺ op m ≤-refl

      lt : count-just (out b i) < count-just (Semantic-State.out E.ss₁ b i)
      lt with out b i in eq
      ... | just _  = ⊥-elim (Is-just¬nothing (ret-just-⇒-is-just refl) lacking)
      ... | nothing =
        subst (λ z → 0 < count-just z)
              (sym (proj₂ (Is-just⇒≡just E.⟦w⁺⟧-defined)))
              (s≤s z≤n)

      -- the answer defines a new frontier output, so `ticks` grows
      ticks-strict : ticks < Semantic-State.ticks E.ss₁
      ticks-strict = E.ticks-strict-out b i lt

      intime₁ : L.length (Semantic-State.observations E.ss₁)
              ≤ Semantic-State.ticks E.ss₁
      intime₁ = begin
        L.length (Semantic-State.observations E.ss₁) ≡⟨ E.obs-len ⟩
        suc (L.length observations)                   ≤⟨ s≤s in-time ⟩
        suc ticks                                     ≤⟨ ticks-strict ⟩
        Semantic-State.ticks E.ss₁                    ∎
        where open ≤-Reasoning

      ts₁ : Timed-State
      ts₁ = record { semantic-state = E.ss₁ ; in-time = intime₁ }

  rule-R2 : (∃[ b ] ∃[ i ] Is-nothing (out b i)) → F Mealy-Machine L#-State
  rule-R2 (b , i , lacking) =
    query⁺ (Rule-R2.w⁺ b i lacking)
           (λ op → MainLoop (Rule-R2.Response.ts₁ b i lacking op))

  -- Rule R3 (in view style, as Rule R2)
  module Rule-R3 (b : Basis) (i : I) (b₁ b₂ : Basis)
                 (b₁∈ : b₁ ∈ δ b i) (b₂∈ : b₂ ∈ δ b i) (b₁≢b₂ : b₁ ≢ b₂) where
    ap12 : access b₁ # access b₂
    ap12 with all-basis-#Δ b₁ b₂
    ... | inj₁ ap = ap
    ... | inj₂ eq = ⊥-elim (b₁≢b₂ (access-injective eq))

    η : List⁺ I
    η = proj₁ ap12
    o₁ o₂ : O
    o₁ = proj₁ (proj₂ ap12)
    o₂ = proj₁ (proj₂ (proj₂ ap12))
    eq₁ : ⟦ access b₁ ++⁺ η ⟧ ≡ just o₁
    eq₁ = proj₁ (proj₂ (proj₂ (proj₂ ap12)))
    eq₂ : ⟦ access b₂ ++⁺ η ⟧ ≡ just o₂
    eq₂ = proj₁ (proj₂ (proj₂ (proj₂ (proj₂ ap12))))
    o₁≢o₂ : o₁ ≢ o₂
    o₁≢o₂ = proj₂ (proj₂ (proj₂ (proj₂ (proj₂ ap12))))

    w⁺ : List⁺ I
    w⁺ = (access b L.∷ʳ i) ++⁺ η

    module Response (op : O) where
      module E = Extend-Observations ss w⁺ op m ≤-refl

      o₃eq : ∃[ o₃ ] Semantic-State.⟦_⟧ E.ss₁ w⁺ ≡ just o₃
      o₃eq = Is-just⇒≡just E.⟦w⁺⟧-defined
      o₃ : O
      o₃ = proj₁ o₃eq
      eq₃ : Semantic-State.⟦_⟧ E.ss₁ ((access b L.∷ʳ i) ++⁺ η) ≡ just o₃
      eq₃ = proj₂ o₃eq

      -- by weak co-transitivity, the observed output o₃ removes one
      -- of the two candidates from δ b i ...
      pick : Σ[ t ∈ Basis ]
             (t ∈ δ b i) × Semantic-State._#_ E.ss₁ (access b L.∷ʳ i) (access t)
      pick = case o₃ ≟o o₁ of λ
        { (yes o₃≡o₁) → b₂ , b₂∈ ,
            (η , o₃ , o₂ , eq₃ , E.⟦⟧-ext (access b₂ ++⁺ η) eq₂ ,
             λ o₃≡o₂ → o₁≢o₂ (trans (sym o₃≡o₁) o₃≡o₂))
        ; (no o₃≢o₁)  → b₁ , b₁∈ ,
            (η , o₃ , o₁ , eq₃ , E.⟦⟧-ext (access b₁ ++⁺ η) eq₁ , o₃≢o₁)
        }

      -- ... so `ticks` strictly increases
      ticks-strict : ticks < Semantic-State.ticks E.ss₁
      ticks-strict = E.ticks-strict-δ b i
        (E.δ-len-strict b i (proj₁ (proj₂ pick)) (proj₂ (proj₂ pick)))

      intime₁ : L.length (Semantic-State.observations E.ss₁)
              ≤ Semantic-State.ticks E.ss₁
      intime₁ = begin
        L.length (Semantic-State.observations E.ss₁) ≡⟨ E.obs-len ⟩
        suc (L.length observations)                   ≤⟨ s≤s in-time ⟩
        suc ticks                                     ≤⟨ ticks-strict ⟩
        Semantic-State.ticks E.ss₁                    ∎
        where open ≤-Reasoning

      ts₁ : Timed-State
      ts₁ = record { semantic-state = E.ss₁ ; in-time = intime₁ }

  rule-R3 : (∃[ b ] ∃[ i ] AmbiguousFrontier b i) → F Mealy-Machine L#-State
  rule-R3 (b , i , b₁ , b₂ , b₁∈ , b₂∈ , b₁≢b₂) =
    query⁺ (Rule-R3.w⁺ b i b₁ b₂ b₁∈ b₂∈ b₁≢b₂)
           (λ op → MainLoop (Rule-R3.Response.ts₁ b i b₁ b₂ b₁∈ b₂∈ b₁≢b₂ op))

  -- Rule R4
  rule-R4 : (∀ b i → Is-just (out b i))
          → (∀ b i → ≤1-Basis b i)
          → F Mealy-Machine L#-State
  rule-R4 no-lack unique = equivalence hyp hyp next
    where
      elem-[] : Basis
      elem-[] = [] ∈⊣ []∈PrefixClosed basis-prefix-closed

      closed : Closed ss
      closed = record
        { q₀        = elem-[]
        ; out-total = λ b i → Is-just⇒≡just (no-lack b i)
        ; δ-total   = λ b i → ∈⇒0< (proj₂ (basis-saturated b i))
        }

      open Hypothesis-Properties ss closed refl unique

      hyp : Mealy-Machine
      hyp = hypothesis ss closed

      next : List⁺ I → L#-State
      next w = AddCounterExample (record
        { main-state       = timed-state
        ; ℋ                = hypothesis-on ss closed
        ; ℋ-contains-basis = hypothesis-contains-basis
        ; ℋ-identifies     = hypothesis-identifies
        ; ℋ-out-tree       = λ b i → proj₂ (Is-just⇒≡just (no-lack b i))
        ; ρ⁺               = w
        })

  step : F Mealy-Machine L#-State
  step =
    do-guard
    ▯ lack ← LackingFrontier?  ⇒ rule-R2 lack
    ▯ amb  ← AmbiguousFrontier? ⇒ rule-R3 amb
    ▯ otherwise no-lack ⇒ unique ⇒
      rule-R4 no-lack unique
    end-guard

-- The L# learner as a coalgebra ----------------------------------------------
L#-δ : L#-State → F Mealy-Machine L#-State
L#-δ (MainLoop ts)               = Main-Step.step (saturate-basis ts)
L#-δ (AddCounterExample ce)      = query⁺ (CE-State.ρ⁺ ce) (AddCE-Step.next ce)
L#-δ (ProcessCounterExample pc)  = query⁺ (Proc-Step.query pc) (Proc-Step.next pc)
L#-δ (Stuck w)                   = membership w (λ _ → Stuck w)

-- the initial state: no observations, basis {ε}, no counterexamples yet
L#-init : L#-State
L#-init = MainLoop (record
  { semantic-state = record
    { raw-state = record
        { 𝒯     = record { observations = [] }
        ; basis = [] ∷ []
        ; m     = 0
        }
    ; basis-prefix-closed = [[]]
    ; basis-distinct      = All.[] AllPairs.∷ AllPairs.[]
    }
  ; in-time = z≤n
  })

L#-learner : Learner 0ℓ
L#-learner = record
  { C          = L#-State
  ; R          = Mealy-Machine
  ; q₀         = L#-init
  ; learner-on = record { δ = L#-δ }
  }


==> anc/src/L-Sharp/Correctness.agda <==
{-# OPTIONS --safe #-}

open import Level using (0ℓ)
open import Data.Sum
open import Data.Nat
open import Data.Nat.Properties hiding (_≟_)
open import Data.Nat.Logarithm using (⌈log₂_⌉; ⌈log₂⌉-mono-≤; ⌈log₂2*n⌉≡1+⌈log₂n⌉)
open import Data.Product hiding (_<*>_)
open import Data.List as L
import Data.List.Properties as L
import Data.List.Effectful as L
import Data.Nat.ListAction as ℕ
open import Data.List.NonEmpty as L⁺ using (List⁺; _∷_; _++⁺_; toList)
open import Data.Maybe using (Maybe; just; nothing)
import Data.Maybe.Properties as Maybe
open import Data.Fin using (Fin)
open import Data.List.Membership.Propositional using (_∈_)
  renaming (find to find∈)
open import Data.List.Membership.Propositional.Properties using (∈-allFin)
open import Data.List.Relation.Unary.All as All using (All)
import Data.List.Relation.Unary.All.Properties as AllP
open import Data.List.Relation.Unary.AllPairs as AllPairs using (AllPairs)
import Data.List.Relation.Unary.AllPairs.Properties as AllPairsP
open import Effect.Applicative using (RawApplicative)
open import Data.Nat.Solver using (module +-*-Solver)
open import Relation.Binary using (DecidableEquality)
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (¬_; yes; no)
open import Finite
open import CartesianSum

module L-Sharp.Correctness (I O : Set)
                         (_≟_ : DecidableEquality I)
                         (_≟o_ : DecidableEquality O)
                         (fin-I : FiniteType I)
                         where
open import Mealy I O
open import Mealy-Last-CE-Size-Learning I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I
open import L-Sharp.SaturateBasis I O _≟_ _≟o_ fin-I
  using (num-pairs-mono; AllPairs≢-⊆-length)

open RawApplicative (L.applicative {0ℓ}) using (pure; _<*>_)

-- The time bound for L# (Theorem 3.9 in the L# paper, with slightly
-- generous constants): for a hidden Mealy machine with n states over an
-- input alphabet of size k, and maximal counterexample length m, the
-- norm/ticks of any reachable state stays below
--     num-pairs (1+n) + k·n + k·n² + n·⌈log₂ 2m⌉ + 1   ∈ O(k·n² + n·log m)
bound : Mealy-Machine × ℕ → ℕ
bound (ℳ , m) = suc (ℕ.sum (
    num-pairs (1 + n)
  ∷ n * k
  ∷ n * (k * n)
  ∷ n * ⌈log₂ (2 * m) ⌉
  ∷ []))
  where open Mealy-Machine ℳ using (n)

bound′ : Mealy-Machine × ℕ → ℕ
bound′ (ℳ , m) =
       (k + 1) * n * (n + 1)
       + (n + 1) * ⌈log₂ m ⌉ + 1
  where open Mealy-Machine ℳ using (n)

private
  num-pairs≤sq : ∀ n → num-pairs (suc n) ≤ n * n
  num-pairs≤sq zero    = z≤n
  num-pairs≤sq (suc j) = begin
    suc j + num-pairs (suc j) ≤⟨ +-monoʳ-≤ (suc j) (num-pairs≤sq j) ⟩
    suc j + j * j             ≤⟨ +-monoʳ-≤ (suc j) (*-monoʳ-≤ j (n≤1+n j)) ⟩
    suc j * suc j             ∎
    where open ≤-Reasoning

  ⌈log₂2*m⌉≤1+⌈log₂m⌉ : ∀ m → ⌈log₂ (2 * m) ⌉ ≤ suc ⌈log₂ m ⌉
  ⌈log₂2*m⌉≤1+⌈log₂m⌉ zero      = z≤n
  ⌈log₂2*m⌉≤1+⌈log₂m⌉ m@(suc _) = ≤-reflexive (⌈log₂2*n⌉≡1+⌈log₂n⌉ m)

  rearrange′ : ∀ n k l
             → suc (n * n + (n * k + (n * (k * n) + (n * suc l + 0)))) + l
             ≡ (k + 1) * n * (n + 1) + (n + 1) * l + 1
  rearrange′ = solve 3 (λ n k l →
      con 1 :+ (n :* n :+ (n :* k :+ (n :* (k :* n) :+ (n :* (con 1 :+ l) :+ con 0)))) :+ l
      := (k :+ con 1) :* n :* (n :+ con 1) :+ (n :+ con 1) :* l :+ con 1) refl
    where open +-*-Solver

bound≤bound′ : ∀ ℳ,m → bound ℳ,m  ≤ bound′ ℳ,m
bound≤bound′ (ℳ , m) = begin
  suc (num-pairs (1 + n) + (n * k + (n * (k * n) + (n * ⌈log₂ (2 * m) ⌉ + 0))))
    ≤⟨ s≤s (+-mono-≤ (num-pairs≤sq n)
            (+-monoʳ-≤ (n * k) (+-monoʳ-≤ (n * (k * n))
              (+-monoˡ-≤ 0 (*-monoʳ-≤ n (⌈log₂2*m⌉≤1+⌈log₂m⌉ m)))))) ⟩
  suc (n * n + (n * k + (n * (k * n) + (n * suc ⌈log₂ m ⌉ + 0))))
    ≤⟨ m≤m+n _ ⌈log₂ m ⌉ ⟩
  suc (n * n + (n * k + (n * (k * n) + (n * suc ⌈log₂ m ⌉ + 0)))) + ⌈log₂ m ⌉
    ≡⟨ rearrange′ n k ⌈log₂ m ⌉ ⟩
  (k + 1) * n * (n + 1) + (n + 1) * ⌈log₂ m ⌉ + 1 ∎
  where
    open ≤-Reasoning
    open Mealy-Machine ℳ using (n)

count-just≤1 : ∀ {ℓ} {A : Set ℓ} (x : Maybe A) → count-just x ≤ 1
count-just≤1 nothing  = z≤n
count-just≤1 (just _) = ≤-refl

-- ---------------------------------------------------------------------
-- Bridging observations and a Mealy machine ℳ that matches them:
-- words that are apart (w.r.t. the observations) reach distinct states
-- of ℳ (Lemma 2.7 in the L# paper).  Consequently, the basis, being
-- pairwise apart, is at most as large as the state space of ℳ.
module Bounds (ss : Semantic-State) (ℳ : Mealy-Machine) where
  open Semantic-State ss
  private module M = Mealy-Machine ℳ

  -- the last output of ℳ after reading a non-empty word from state s
  out*ᶜ : M.Q → I → List I → O
  out*ᶜ s i []      = M.out s i
  out*ᶜ s i (x ∷ w) = out*ᶜ (M.δ s i) x w

  out* : M.Q → List⁺ I → O
  out* s (i ∷ w) = out*ᶜ s i w

  out*-∷⁺ : ∀ s x (u : List⁺ I) → out* s (x L⁺.∷⁺ u) ≡ out* (M.δ s x) u
  out*-∷⁺ s x (y ∷ ys) = refl

  out*-++⁺ : ∀ s (v : List I) (w : List⁺ I) → out* s (v ++⁺ w) ≡ out* (M.δ* s v) w
  out*-++⁺ s []      w = refl
  out*-++⁺ s (x ∷ v) w =
    trans (out*-∷⁺ s x (v ++⁺ w)) (out*-++⁺ (M.δ s x) v w)

  -- out* agrees with the machine's last-output semantics ⟦_⟧+
  out*ᶜ-snoc : ∀ s i (w : List I) (x : I)
             → out*ᶜ s i (w L.∷ʳ x) ≡ M.out (M.δ* (M.δ s i) w) x
  out*ᶜ-snoc s i []      x = refl
  out*ᶜ-snoc s i (y ∷ w) x = out*ᶜ-snoc (M.δ s i) y w x

  out*-snoc : ∀ s (v : List I) (i : I) → out* s (v L⁺.∷ʳ i) ≡ M.out (M.δ* s v) i
  out*-snoc s []      i = refl
  out*-snoc s (x ∷ v) i = out*ᶜ-snoc s x v i

  out*-⟦⟧+ : ∀ (u : List⁺ I) → out* M.q₀ u ≡ M.⟦ u ⟧+
  out*-⟦⟧+ u with L⁺.snocView u
  ... | v L⁺.∷ʳ′ i = out*-snoc M.q₀ v i

  module _ (match : matches-observations ℳ) where

    -- observed outputs are outputs of ℳ
    ⟦⟧⇒out* : ∀ (u : List⁺ I) {o : O} → ⟦ u ⟧ ≡ just o → out* M.q₀ u ≡ o
    ⟦⟧⇒out* u eq = trans (out*-⟦⟧+ u) (matches⇒⟦⟧+ ℳ match u eq)

    -- apart words reach distinct states of ℳ (Lemma 2.7)
    #⇒δ₀*≢ : ∀ {u v : List I} → u # v → M.δ₀* u ≢ M.δ₀* v
    #⇒δ₀*≢ {u} {v} (w , o₁ , o₂ , eq₁ , eq₂ , o₁≢o₂) δ≡ = o₁≢o₂ (begin
      o₁                  ≡⟨ ⟦⟧⇒out* (u ++⁺ w) eq₁ ⟨
      out* M.q₀ (u ++⁺ w) ≡⟨ out*-++⁺ M.q₀ u w ⟩
      out* (M.δ₀* u) w    ≡⟨ cong (λ s → out* s w) δ≡ ⟩
      out* (M.δ₀* v) w    ≡⟨ out*-++⁺ M.q₀ v w ⟨
      out* M.q₀ (v ++⁺ w) ≡⟨ ⟦⟧⇒out* (v ++⁺ w) eq₂ ⟩
      o₂                  ∎)
      where open ≡-Reasoning

    -- the basis is pairwise apart, so it embeds into the states of ℳ
    basis-size-bound : n ≤ M.n
    basis-size-bound = begin
      n                              ≡⟨ L.length-map M.δ₀* basis ⟨
      L.length (L.map M.δ₀* basis)   ≤⟨ AllPairs≢-⊆-length distinct-states all-states ⟩
      L.length (L.allFin M.n)        ≡⟨ L.length-tabulate id ⟩
      M.n                            ∎
      where
        open ≤-Reasoning
        distinct-states : AllPairs _≢_ (L.map M.δ₀* basis)
        distinct-states = AllPairsP.map⁺ {f = M.δ₀*}
          (AllPairs.map {S = λ u v → M.δ₀* u ≢ M.δ₀* v}
            (λ {u} {v} u#v → #⇒δ₀*≢ {u} {v} u#v) basis-distinct)
        all-states : All (_∈ L.allFin M.n) (L.map M.δ₀* basis)
        all-states = AllP.map⁺ (All.tabulate (λ _ → ∈-allFin _))

-- ---------------------------------------------------------------------
-- Bounds on the four components of `ticks`, shared by the two in-time
-- lemmas below
module In-Time-Parts (q : Semantic-State) (ℳ : Mealy-Machine) (m' : ℕ)
                     (match : Semantic-State.matches-observations q ℳ)
                     (m≤m' : Semantic-State.m q ≤ m') where
    open Semantic-State q
    module M = Mealy-Machine ℳ

    n≤N : n ≤ M.n
    n≤N = Bounds.basis-size-bound q ℳ match

    LE : List Basis
    LE = list-elements basis
    ys : List I
    ys = FiniteType.elements fin-I

    lenLE : L.length LE ≡ n
    lenLE = length-list-elements basis

    A≤ : num-pairs (1 + n) ≤ num-pairs (1 + M.n)
    A≤ = num-pairs-mono (s≤s n≤N)

    B≤ : ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈) ≤ M.n * k
    B≤ = begin
      ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈)
        ≡⟨ sumBracket≡ count-just out LE ys ⟩
      CP (λ x j → count-just (out x j)) LE ys
        ≤⟨ CP-bounded (λ x j → count-just (out x j)) 1 LE ys
             (λ x j → count-just≤1 (out x j)) ⟩
      L.length LE * (L.length ys * 1)
        ≡⟨ cong₂ (λ a b → a * b) lenLE (*-identityʳ k) ⟩
      n * k
        ≤⟨ *-monoˡ-≤ k n≤N ⟩
      M.n * k ∎
      where open ≤-Reasoning

    C≤ : ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈) ≤ M.n * (k * M.n)
    C≤ = begin
      ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈)
        ≡⟨ sumBracket2≡ (n ∸_) L.length δ LE ys ⟩
      CP (λ x j → n ∸ L.length (δ x j)) LE ys
        ≤⟨ CP-bounded (λ x j → n ∸ L.length (δ x j)) n LE ys
             (λ x j → m∸n≤m n (L.length (δ x j))) ⟩
      L.length LE * (L.length ys * n)
        ≡⟨ cong (λ a → a * (L.length ys * n)) lenLE ⟩
      n * (k * n)
        ≤⟨ *-mono-≤ n≤N (*-monoˡ-≤ n {k} ≤-refl) ⟩
      M.n * (k * n)
        ≤⟨ *-monoʳ-≤ M.n (*-monoʳ-≤ k n≤N) ⟩
      M.n * (k * M.n) ∎
      where open ≤-Reasoning

    D≤ : n * ⌈log₂ (2 * m) ⌉ ≤ M.n * ⌈log₂ (2 * m') ⌉
    D≤ = *-mono-≤ n≤N (⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 m≤m'))

-- ---------------------------------------------------------------------
-- The correctness statement for the time bound (Theorem 3.9): as long as
-- some Mealy machine ℳ with maximal counterexample length m' is allowed
-- by the state (i.e. matches all observations), the ticks stay below the
-- bound.
L#-in-time : ∀ (q : Semantic-State) ℳm
           → Semantic-State.allows q ℳm
           → Semantic-State.ticks q < bound ℳm
L#-in-time q (ℳ , m') (match , m≤m') = s≤s total
  where
    open Semantic-State q
    open In-Time-Parts q ℳ m' match m≤m'

    total : ticks ≤ ℕ.sum (
        num-pairs (1 + M.n)
      ∷ M.n * k
      ∷ M.n * (k * M.n)
      ∷ M.n * ⌈log₂ (2 * m') ⌉
      ∷ [])
    total = +-mono-≤ A≤ (+-mono-≤ B≤ (+-mono-≤ C≤ (+-mono-≤ D≤ z≤n)))

private
  rearrange : ∀ a b c d l
            → (a + (b + (c + (d + 0)))) + suc l
            ≡ (a + 1) + (b + (c + ((d + l) + 0)))
  rearrange = solve 5 (λ a b c d l →
      (a :+ (b :+ (c :+ (d :+ con 0)))) :+ (con 1 :+ l)
      := (a :+ con 1) :+ (b :+ (c :+ ((d :+ l) :+ con 0)))) refl
    where open +-*-Solver

-- Strengthened version for the counterexample phases: a machine with
-- strictly more states than the basis leaves enough headroom below the
-- bound for the whole query budget 1 + ⌈log₂ 2m⌉ of one counterexample
-- (the extra basis state pays the 1 via num-pairs, the extra factor of
-- the (d)-component pays the ⌈log₂ 2m⌉).
L#-in-time-CE : ∀ (q : Semantic-State) (ℳ : Mealy-Machine) (m' : ℕ)
              → Semantic-State.matches-observations q ℳ
              → Semantic-State.m q ≤ m'
              → suc (Semantic-State.n q) ≤ Mealy-Machine.n ℳ
              → Semantic-State.ticks q + suc ⌈log₂ (2 * Semantic-State.m q) ⌉
                < bound (ℳ , m')
L#-in-time-CE q ℳ m' match m≤m' sn≤N = s≤s (begin
    ticks + suc lg
      ≡⟨ rearrange A B* C* D* lg ⟩
    (A + 1) + (B* + (C* + ((D* + lg) + 0)))
      ≤⟨ +-mono-≤ A+1≤ (+-mono-≤ B≤ (+-mono-≤ C≤ (+-mono-≤ D+lg≤ z≤n))) ⟩
    num-pairs (1 + M.n) + (M.n * k + (M.n * (k * M.n) + (M.n * ⌈log₂ (2 * m') ⌉ + 0))) ∎)
  where
    open ≤-Reasoning
    open Semantic-State q
    open In-Time-Parts q ℳ m' match m≤m'

    lg A B* C* D* : ℕ
    lg = ⌈log₂ (2 * m) ⌉
    A  = num-pairs (1 + n)
    B* = ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈)
    C* = ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈)
    D* = n * lg

    A+1≤ : A + 1 ≤ num-pairs (1 + M.n)
    A+1≤ = begin
      A + 1               ≤⟨ +-monoʳ-≤ A (s≤s z≤n) ⟩
      A + suc n           ≡⟨ +-comm A (suc n) ⟩
      num-pairs (2 + n)   ≤⟨ num-pairs-mono (s≤s sn≤N) ⟩
      num-pairs (1 + M.n) ∎

    D+lg≤ : D* + lg ≤ M.n * ⌈log₂ (2 * m') ⌉
    D+lg≤ = begin
      D* + lg                ≡⟨ +-comm D* lg ⟩
      suc n * lg             ≤⟨ *-mono-≤ sn≤N (⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 m≤m')) ⟩
      M.n * ⌈log₂ (2 * m') ⌉ ∎

-- Corollary: in every (main-loop) state of the algorithm, the number of
-- observations — and hence the number of output queries performed so
-- far — stays below the bound, as long as some Mealy machine is still
-- consistent with all observations.
L#-queries-in-time : ∀ (q : Timed-State) ℳm
                   → Timed-State.allows q ℳm
                   → L.length (Timed-State.observations q) < bound ℳm
L#-queries-in-time q ℳm allowed =
  ≤-<-trans (Timed-State.in-time q)
            (L#-in-time (Timed-State.semantic-state q) ℳm allowed)


==> anc/src/L-Sharp/Extend.agda <==
{-# OPTIONS --safe #-}
-- created by claude
--
-- Extending the observations of a Semantic-State by one more trace
-- (the result of a single output query):
--   * apartness, definedness of outputs, and the basis invariants are
--     preserved (so we again obtain a Semantic-State);
--   * `ticks` cannot decrease;
--   * if the query defines a new frontier output (Rule R2) or removes a
--     candidate from some frontier list δ b i (Rules R3/R4), `ticks`
--     increases strictly.
open import Level using (0ℓ)
open import Data.Nat
open import Data.Nat.Properties hiding (_≟_)
open import Data.Nat.Logarithm using (⌈log₂_⌉; ⌈log₂⌉-mono-≤)
open import Data.Product hiding (_<*>_)
open import Data.Sum hiding (map)
open import Data.List as L
import Data.List.Properties as L
import Data.List.Effectful as L
import Data.Nat.ListAction as ℕ
open import Data.Vec using (Vec)
import Data.Vec as V
open import Data.List.NonEmpty as L⁺ using (List⁺)
open import Data.Maybe using (Maybe; just; nothing; Is-just)
open import Data.Empty using (⊥; ⊥-elim)
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties using (∈-filter⁺; ∈-filter⁻)
open import Data.List.Relation.Unary.Any using (here; there)
open import Data.List.Relation.Unary.AllPairs as AllPairs using (AllPairs)
open import Effect.Applicative using (RawApplicative)
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (yes; no; ¬_)
open import Relation.Unary using (Pred; Decidable)
open import Function.Base using (case_of_)
open import Finite
open import Dec2
open import CartesianSum

module L-Sharp.Extend (I O : Set)
                      (_≟_  : DecidableEquality I)
                      (_≟o_ : DecidableEquality O)
                      (fin-I : FiniteType I)
                      where
open import Mealy I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I
open import L-Sharp.Observations I O _≟_ _≟o_
open import L-Sharp.Observations-Aux I O _≟_ _≟o_ using (find-first-∷ʳ-just; match-word)

open RawApplicative (L.applicative {0ℓ}) using (pure; _<*>_)

------------------------------------------------------------------------
-- generic filter lemmas

module _ {A : Set} {p q : Level.Level} {P : Pred A p} {Q : Pred A q}
         (P? : Decidable P) (Q? : Decidable Q)
         (imp : ∀ z → Q z → P z) where

  filter-length-imp : (zs : List A)
                    → L.length (L.filter Q? zs) ≤ L.length (L.filter P? zs)
  filter-length-imp [] = z≤n
  filter-length-imp (z ∷ zs) with Q? z | P? z
  ... | yes qz | yes pz = s≤s (filter-length-imp zs)
  ... | yes qz | no ¬pz = ⊥-elim (¬pz (imp z qz))
  ... | no _   | yes _  = ≤-trans (filter-length-imp zs) (n≤1+n _)
  ... | no _   | no _   = filter-length-imp zs

  filter-length-imp-strict : (zs : List A) {t : A}
                           → t ∈ zs → P t → ¬ Q t
                           → L.length (L.filter Q? zs) < L.length (L.filter P? zs)
  filter-length-imp-strict (z ∷ zs) (here refl) pt ¬qt with Q? z | P? z
  ... | yes qz | _      = ⊥-elim (¬qt qz)
  ... | no _   | yes _  = s≤s (filter-length-imp zs)
  ... | no _   | no ¬pz = ⊥-elim (¬pz pt)
  filter-length-imp-strict (z ∷ zs) (there t∈zs) pt ¬qt with Q? z | P? z
  ... | yes qz | yes pz = s≤s (filter-length-imp-strict zs t∈zs pt ¬qt)
  ... | yes qz | no ¬pz = ⊥-elim (¬pz (imp z qz))
  ... | no _   | yes _  = <-≤-trans (filter-length-imp-strict zs t∈zs pt ¬qt) (n≤1+n _)
  ... | no _   | no _   = filter-length-imp-strict zs t∈zs pt ¬qt

------------------------------------------------------------------------
-- extending the observations of a semantic state by one query result

module Extend-Observations
    (ss : Semantic-State)
    (w⁺ : List⁺ I)
    (op : O)
    (m₁ : ℕ)
    (m≤m₁ : Semantic-State.m ss ≤ m₁)
  where
  open Semantic-State ss

  -- the new observation made by the query: the queried word together
  -- with the (last) output returned by the teacher
  tr : List⁺ I × O
  tr = (w⁺ , op)

  𝒯₁ : Observations
  𝒯₁ = extend' w⁺ op

  -- apartness is preserved by adding observations
  #-ext : ∀ {u v} → u # v → Observations._#_ 𝒯₁ u v
  #-ext {u} {v} (w , sep) =
    w , add-observation-⊢# {w = w} {q = u} {p = v} 𝒯 tr sep

  ss₁ : Semantic-State
  ss₁ = record
    { raw-state = record { 𝒯 = 𝒯₁ ; basis = basis ; m = m₁ }
    ; basis-prefix-closed = basis-prefix-closed
    ; basis-distinct = AllPairs.map (λ {u} {v} u#v → #-ext {u} {v} u#v) basis-distinct
    }
  module S₁ = Semantic-State ss₁

  -- defined outputs keep their value
  ⟦⟧-ext : ∀ (u : List⁺ I) {v : O} → ⟦ u ⟧ ≡ just v → S₁.⟦ u ⟧ ≡ just v
  ⟦⟧-ext u = find-first-∷ʳ-just observations (match-word u)

  Is-just-ext : ∀ (u : List⁺ I) → Is-just ⟦ u ⟧ → Is-just S₁.⟦ u ⟧
  Is-just-ext u ij =
    let (v , eq) = Is-just⇒≡just ij
    in ≡just⇒Is-just (⟦⟧-ext u eq)

  -- the queried word itself is defined after the extension
  ⟦w⁺⟧-defined : Is-just (S₁.⟦ w⁺ ⟧)
  ⟦w⁺⟧-defined = ⟦-⟧-defined-after-extend w⁺ op 𝒯

  -- the number of observations grows by exactly one
  obs-len : L.length S₁.observations ≡ suc (L.length observations)
  obs-len = trans (L.length-++ observations) (+-comm (L.length observations) 1)

  ------------------------------------------------------------------------
  -- monotonicity of the ticks components

  out-mono : ∀ b i → count-just (out b i) ≤ count-just (S₁.out b i)
  out-mono b i with out b i in eq
  ... | nothing = z≤n
  ... | just v  rewrite ⟦⟧-ext (access b L⁺.∷ʳ i) eq = ≤-refl

  -- new similarity implies old similarity (contrapositive of #-ext),
  -- stated on the decision procedures used in the filters of δ
  dec-imp : ∀ (b : Basis) (i : I) (b' : Basis)
          → Is-inj₂ ((access b L.∷ʳ i) S₁.#? access b')
          → Is-inj₂ ((access b L.∷ʳ i) #? access b')
  dec-imp b i b' ij₂ with (access b L.∷ʳ i) #? access b' in eq
  ... | inj₂ _  = inj₂ _
  ... | inj₁ ap = ⊥-elim
    (S₁.#⇒¬∼ {q = access b L.∷ʳ i} {p = access b'}
             (#-ext {u = access b L.∷ʳ i} {v = access b'} ap)
             (elim-Is-inj₂ ij₂))

  δ-⊆ : ∀ b i b' → b' ∈ S₁.δ b i → b' ∈ δ b i
  δ-⊆ b i b' b'∈ =
    let (b'∈el , sat) = ∈-filter⁻ (λ c → Is-inj₂? ((access b L.∷ʳ i) S₁.#? access c))
                          {xs = FiniteType.elements (Element-Finite {l = basis})} b'∈
    in ∈-filter⁺ (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c)) b'∈el (dec-imp b i b' sat)

  δ-len-mono : ∀ b i → L.length (S₁.δ b i) ≤ L.length (δ b i)
  δ-len-mono b i =
    filter-length-imp
      (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c))
      (λ c → Is-inj₂? ((access b L.∷ʳ i) S₁.#? access c))
      (dec-imp b i)
      (FiniteType.elements (Element-Finite {l = basis}))

  -- if the query makes the word b·i apart from a former candidate t,
  -- then the candidate list strictly shrinks
  δ-len-strict : ∀ b i {t} → t ∈ δ b i
               → Observations._#_ 𝒯₁ (access b L.∷ʳ i) (access t)
               → L.length (S₁.δ b i) < L.length (δ b i)
  δ-len-strict b i {t} t∈δ ap₁ =
    let (t∈el , sat) = ∈-filter⁻ (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c))
                         {xs = FiniteType.elements (Element-Finite {l = basis})} t∈δ
    in filter-length-imp-strict
         (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c))
         (λ c → Is-inj₂? ((access b L.∷ʳ i) S₁.#? access c))
         (dec-imp b i)
         (FiniteType.elements (Element-Finite {l = basis}))
         t∈el sat
         (λ ij₂ → S₁.#⇒¬∼ {q = access b L.∷ʳ i} {p = access t} ap₁ (elim-Is-inj₂ ij₂))

  ------------------------------------------------------------------------
  -- ticks is monotone, and strictly increases whenever a new output is
  -- defined or a candidate is removed

  private
    LE : List Basis
    LE = list-elements basis
    ys : List I
    ys = FiniteType.elements fin-I

    A-eq : num-pairs (1 + n) ≡ num-pairs (1 + S₁.n)
    A-eq = refl

    B-mono : ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈)
           ≤ ℕ.sum (⦇ count-just ⦇ S₁.out LE ys ⦈ ⦈)
    B-mono = subst₂ _≤_
      (sym (sumBracket≡ count-just out LE ys))
      (sym (sumBracket≡ count-just S₁.out LE ys))
      (CP-mono (λ x j → count-just (out x j)) (λ x j → count-just (S₁.out x j))
               LE ys out-mono)

    C-mono : ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈)
           ≤ ℕ.sum (⦇ (S₁.n ∸_) ⦇ L.length ⦇ S₁.δ LE ys ⦈ ⦈ ⦈)
    C-mono = subst₂ _≤_
      (sym (sumBracket2≡ (n ∸_) L.length δ LE ys))
      (sym (sumBracket2≡ (S₁.n ∸_) L.length S₁.δ LE ys))
      (CP-mono (λ x j → n ∸ L.length (δ x j)) (λ x j → S₁.n ∸ L.length (S₁.δ x j))
               LE ys (λ x j → ∸-monoʳ-≤ n (δ-len-mono x j)))

    D-mono : n * ⌈log₂ (2 * m) ⌉ ≤ S₁.n * ⌈log₂ (2 * m₁) ⌉
    D-mono = *-monoʳ-≤ n (⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 m≤m₁))

  ticks-mono-ext : ticks ≤ S₁.ticks
  ticks-mono-ext = +-mono-≤ (≤-reflexive A-eq)
    (+-mono-≤ B-mono (+-mono-≤ C-mono (+-mono-≤ D-mono z≤n)))

  -- strict increase via a newly defined frontier output (Rule R2)
  ticks-strict-out : ∀ b i → count-just (out b i) < count-just (S₁.out b i)
                   → suc ticks ≤ S₁.ticks
  ticks-strict-out b i lt = +-monoʳ-<
    (num-pairs (1 + n))
    (+-mono-<-≤ B-strict (+-mono-≤ C-mono (+-mono-≤ D-mono z≤n)))
    where
      B-strict : ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈)
               < ℕ.sum (⦇ count-just ⦇ S₁.out LE ys ⦈ ⦈)
      B-strict = subst₂ _<_
        (sym (sumBracket≡ count-just out LE ys))
        (sym (sumBracket≡ count-just S₁.out LE ys))
        (CP-strict (λ x j → count-just (out x j)) (λ x j → count-just (S₁.out x j))
                   LE ys out-mono
                   (double-elem basis b) (FiniteType.all-enumerated fin-I i) lt)

  -- strict increase via a strictly smaller candidate list (Rules R3/R4)
  ticks-strict-δ : ∀ b i → L.length (S₁.δ b i) < L.length (δ b i)
                 → suc ticks ≤ S₁.ticks
  ticks-strict-δ b i lt = +-monoʳ-<
    (num-pairs (1 + n))
    (+-mono-≤-< B-mono (+-mono-<-≤ C-strict (+-mono-≤ D-mono z≤n)))
    where
      δ≤n : L.length (δ b i) ≤ n
      δ≤n = ≤-trans
        (L.length-filter (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c)) LE)
        (≤-reflexive (length-list-elements basis))
      C-strict : ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈)
               < ℕ.sum (⦇ (S₁.n ∸_) ⦇ L.length ⦇ S₁.δ LE ys ⦈ ⦈ ⦈)
      C-strict = subst₂ _<_
        (sym (sumBracket2≡ (n ∸_) L.length δ LE ys))
        (sym (sumBracket2≡ (S₁.n ∸_) L.length S₁.δ LE ys))
        (CP-strict (λ x j → n ∸ L.length (δ x j)) (λ x j → S₁.n ∸ L.length (S₁.δ x j))
                   LE ys (λ x j → ∸-monoʳ-≤ n (δ-len-mono x j))
                   (double-elem basis b) (FiniteType.all-enumerated fin-I i)
                   (∸-monoʳ-< lt δ≤n))


==> anc/src/L-Sharp/Hypothesis.agda <==
{-# OPTIONS --safe #-}

open import Level using (Level)
open import Data.Maybe using (just)
open import Data.Nat using (ℕ; zero; suc; _<_; _≤_; z≤n; s≤s; s≤s⁻¹; _+_)
open import Data.Nat.Properties using (≤-refl; +-comm)
open import Data.Product using (∃-syntax; _,_; proj₁; proj₂)
open import Data.Sum using (inj₁; inj₂)
open import Data.Empty using (⊥-elim)
open import Data.List as L using (List; length; _∷_; []; _∷ʳ_; initLast; InitLast; _∷ʳ′_)
open import Data.List.Properties using (length-++)
open import Data.List.Membership.Propositional using (_∈_)
open import Data.List.Membership.Propositional.Properties using (∈-filter⁺)
open import Data.List.Relation.Unary.Any using (here)
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (¬_)
open import Finite
open import Dec2
open import PrefixClosed

module L-Sharp.Hypothesis (I O : Set)
                          (_≟_ : DecidableEquality I)
                          (_≟o_ : DecidableEquality O)
                          (fin-I : FiniteType I)
                          where
open import Mealy I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I
open import L-Sharp.Observations I O _≟_ _≟o_ using (⊑-self++)

-- A hypothesis is built from the *semantic* observation state (the record
-- holding δ and the basis), provided that state is *closed*: one in which
--   (a) there is a designated initial basis state,
--   (b) every basis transition's output has been observed, and
--   (c) every frontier transition has at least one candidate target.
-- Since δ is now a plain List (L-Sharp.State), its non-emptiness — the third
-- ingredient supplying a transition target for every (basis, input) pair —
-- is recorded explicitly by the Closed record's δ-total field.
module _ (s : Semantic-State) where
  open Semantic-State s renaming (δ to δT; out to outT)

  -- head of a candidate list, given a proof that it is non-empty
  head⁺ : (bs : List Basis) → 0 < length bs → Basis
  head⁺ (b ∷ _) _ = b

  head⁺-∈ : ∀ (bs : List Basis) (p : 0 < length bs) → head⁺ bs p ∈ bs
  head⁺-∈ (b ∷ _) _ = here refl

  record Closed : Set where
    field
      q₀        : Basis
      out-total : ∀ (b : Basis) (i : I) → ∃[ o ] outT b i ≡ just o
      δ-total   : ∀ (b : Basis) (i : I) → 0 < length (δT b i)

  -- The hypothesis as a Mealy machine whose state set is the basis itself:
  --   • transitions follow the (head of the) candidate list δT,
  --   • outputs are read off the observed values.
  hypothesis-on : Closed → Mealy-Machine-on Basis
  hypothesis-on c = record
    { q₀  = q₀
    ; δ   = λ b i → head⁺ (δT b i) (δ-total b i)
    ; out = λ b i → proj₁ (out-total b i)
    }
    where open Closed c

  -- Re-indexed to Fin n = Fin (length basis), as required by the bundled
  -- Mealy-Machine type that equivalence queries consume.  The bridge is the
  -- Basis ↔ Fin n isomorphism Element.idx / ElementFromIndex.
  hypothesis : Closed → Mealy-Machine
  hypothesis c = record
    { n         = n
    ; structure = Mealy-Machine-on.reindex (hypothesis-on c)
                    Element.idx (ElementFromIndex basis)
    }

  -- With a complete basis whose frontier states are all *identified*
  -- (at most one candidate per slot), the hypothesis contains the basis
  -- (part of Lemma 3.6 in the L# paper) and its transition targets are
  -- the unique candidates.
  module Hypothesis-Properties (c : Closed)
                               (q₀-empty : access (Closed.q₀ c) ≡ [])
                               (unique : ∀ b i → ≤1-Basis b i)
                               where
    private module H = Mealy-Machine-on (hypothesis-on c)

    hypothesis-identifies : ∀ b i b' → b' ∈ δT b i → b' ≡ H.δ b i
    hypothesis-identifies b i b' b'∈ =
      unique b i b' (H.δ b i) b'∈ (head⁺-∈ (δT b i) (Closed.δ-total c b i))

    -- a basis word extended by one input is a candidate for its own slot
    self-candidate : ∀ (u : Basis) (i : I) (ui∈ : (access u L.∷ʳ i) ∈ basis)
                   → ((access u L.∷ʳ i) ∈⊣ ui∈) ∈ δT u i
    self-candidate u i ui∈ =
      ∈-filter⁺ (λ c' → Is-inj₂? ((access u L.∷ʳ i) #? access c'))
        (FiniteType.all-enumerated Element-Finite ((access u L.∷ʳ i) ∈⊣ ui∈)) sat
      where
        sat : Is-inj₂ ((access u L.∷ʳ i) #? (access u L.∷ʳ i))
        sat with (access u L.∷ʳ i) #? (access u L.∷ʳ i)
        ... | inj₁ ap = ⊥-elim (#-irreflexive {q = access u L.∷ʳ i} ap)
        ... | inj₂ y  = inj₂ y

    step-eq : ∀ (u : Basis) (i : I) (ui∈ : (access u L.∷ʳ i) ∈ basis)
            → H.δ u i ≡ ((access u L.∷ʳ i) ∈⊣ ui∈)
    step-eq u i ui∈ = sym (hypothesis-identifies u i _ (self-candidate u i ui∈))

    private
      length-∷ʳ' : ∀ (xs : List I) (x : I) → length (xs L.∷ʳ x) ≡ suc (length xs)
      length-∷ʳ' xs x = trans (length-++ xs) (+-comm (length xs) 1)

    contains-basis-helper : (k : ℕ) (b : Basis) (w : List I)
                          → access b ≡ w → length w ≤ k
                          → H.δ₀* w ≡ b
    contains-basis-helper k b w weq len with initLast w
    contains-basis-helper k b .[] weq len | InitLast.[] =
      access-injective (trans q₀-empty (sym weq))
    contains-basis-helper zero b .(xs L.∷ʳ x) weq len | xs ∷ʳ′ x =
      ⊥-elim (contra (subst (_≤ zero) (length-∷ʳ' xs x) len))
      where
        contra : ¬ (suc (length xs) ≤ zero)
        contra ()
    contains-basis-helper (suc k) b .(xs L.∷ʳ x) weq len | xs ∷ʳ′ x = begin
      H.δ₀* (xs L.∷ʳ x)          ≡⟨ H.δ₀*-snoc xs x ⟩
      H.δ (H.δ₀* xs) x           ≡⟨ cong (λ z → H.δ z x) IH ⟩
      H.δ b-init x               ≡⟨ step-eq b-init x w∈basis ⟩
      ((xs L.∷ʳ x) ∈⊣ w∈basis)   ≡⟨ access-injective (sym weq) ⟩
      b                          ∎
      where
        open ≡-Reasoning
        w∈basis : (xs L.∷ʳ x) ∈ basis
        w∈basis = subst (_∈ basis) weq (Element.contained b)
        xs∈basis : xs ∈ basis
        xs∈basis = PrefixClosed-Pref basis-prefix-closed w∈basis (⊑-self++ xs (x ∷ []))
        b-init : Basis
        b-init = xs ∈⊣ xs∈basis
        IH : H.δ₀* xs ≡ b-init
        IH = contains-basis-helper k b-init xs refl
               (s≤s⁻¹ (subst (_≤ suc k) (length-∷ʳ' xs x) len))

    hypothesis-contains-basis : Mealy-Machine-contains-basis (hypothesis-on c)
    hypothesis-contains-basis b =
      contains-basis-helper (length (access b)) b (access b) refl ≤-refl


==> anc/src/L-Sharp/Observations-Aux.agda <==
{-# OPTIONS --safe #-}

open import Level
open import Data.Product hiding (_<*>_)
open import Data.List as L
open import Data.List.NonEmpty as L⁺
open import Data.Maybe
open import Data.Sum
open import Data.Empty using (⊥-elim)
import Data.Maybe.Relation.Binary.Connected as Maybe
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary
open import Function.Base

open import Auxiliary-Definitions using (¬Connected)

open import Data.List.Membership.Propositional using (_∈_)
open import Data.List.Membership.Propositional.Properties using (∈-map⁺; ∈-concatMap⁺)
open import Data.List.Relation.Unary.Any as Any using (Any; here; there)
open import Data.List.Relation.Unary.All as All using (All)
open import Data.List.Properties using (++-assoc; ++-identityʳ; ≡-dec)

module L-Sharp.Observations-Aux (I O : Set)
                     (_≟_ : DecidableEquality I)
                     (_≟o_ : DecidableEquality O)
                     where

private
  variable
    a b : Level
    A : Set a
    B : Set b

-- decidable equality of non-empty input words
infix 4 _≟⁺_
_≟⁺_ : DecidableEquality (List⁺ I)
(x ∷ xs) ≟⁺ (y ∷ ys) with x ≟ y | ≡-dec _≟_ xs ys
... | yes refl | yes refl = yes refl
... | no ¬p    | _        = no λ { refl → ¬p refl }
... | yes _    | no ¬p    = no λ { refl → ¬p refl }

-- an observation (w' , o) answers a query w iff the words agree exactly
-- (the recorded output is only the output of the *last* transition of w')
match-word : List⁺ I → (List⁺ I × B) → Maybe B
match-word w (w' , o) with w ≟⁺ w'
... | yes _ = just o
... | no  _ = nothing

match-word-≡ : ∀ (w : List⁺ I) (t : List⁺ I × B) {o : B}
             → match-word w t ≡ just o
             → w ≡ proj₁ t × proj₂ t ≡ o
match-word-≡ w (w' , o') eq   with w ≟⁺ w'
match-word-≡ w (w' , o') refl | yes w≡w' = w≡w' , refl
match-word-≡ w (w' , o') ()   | no _

match-word-self : ∀ (w : List⁺ I) (o : B) → match-word w (w , o) ≡ just o
match-word-self w o with w ≟⁺ w
... | yes _ = refl
... | no ¬p = ⊥-elim (¬p refl)

find-first : List A → (P : A → Maybe B) → Maybe B
find-first [] _ = nothing
find-first (x ∷ xs) P =
  case P x of λ
  { x@(just _) → x
  ; nothing → find-first xs P
  }

-- appending more entries to the searched list cannot destroy a hit:
-- whatever 'find-first' already returns, it keeps returning.
find-first-∷ʳ-just : ∀ {y : A} {o : B} (xs : List A) (P : A → Maybe B)
                   → find-first xs P ≡ just o
                   → find-first (xs L.∷ʳ y) P ≡ just o
find-first-∷ʳ-just [] P ()
find-first-∷ʳ-just (x ∷ xs) P eq with P x
... | just _  = eq
... | nothing = find-first-∷ʳ-just xs P eq

-- Any hit in 'find-first' must come from some element of the searched list.
find-first-just : (xs : List A) (P : A → Maybe B) {o : B}
                → find-first xs P ≡ just o
                → Any (λ x → ∃[ o' ] P x ≡ just o') xs
find-first-just [] P ()
find-first-just (x ∷ xs) P eq with P x in eqPx
... | just o' = here (o' , eqPx)
... | nothing = there (find-first-just xs P eq)

-- value-preserving version: the hit produces exactly the returned value.
find-first-≡just : (xs : List A) (P : A → Maybe B) {o : B}
                 → find-first xs P ≡ just o
                 → Any (λ x → P x ≡ just o) xs
find-first-≡just [] P ()
find-first-≡just (x ∷ xs) P eq with P x in eqPx
... | just o' = here (trans eqPx eq)
... | nothing = there (find-first-≡just xs P eq)

toList-++⁺ : (xs : List I) (w : List⁺ I) → toList (xs ++⁺ w) ≡ xs ++ toList w
toList-++⁺ [] w = refl
toList-++⁺ (x ∷ xs) w = cong (x ∷_) (toList-++⁺ xs w)

drop-++-self : (xs ys : List I) → L.drop (L.length xs) (xs ++ ys) ≡ ys
drop-++-self [] ys = refl
drop-++-self (x ∷ xs) ys = drop-++-self xs ys

-- all non-empty prefixes of a list
inits⁺ : List I → List (List⁺ I)
inits⁺ [] = []
inits⁺ (x ∷ xs) = L⁺.[ x ] ∷ L.map (x L⁺.∷⁺_) (inits⁺ xs)

prefix→∈-inits⁺ : (w : List⁺ I) (xs : List I)
                → (∃[ zs ] xs ≡ toList w ++ zs)
                → w ∈ inits⁺ xs
prefix→∈-inits⁺ (a ∷ []) xs (zs , p) rewrite p = here refl
prefix→∈-inits⁺ (a ∷ (b ∷ bs)) xs (zs , p) rewrite p =
  there (∈-map⁺ (a L⁺.∷⁺_) (prefix→∈-inits⁺ (b ∷ bs) (b ∷ (bs ++ zs)) (zs , refl)))

-- The 'where'-clause helpers of the record's decision procedure '_#?_'.
-- Parametric in the observations and the two words q, p being compared
-- -- so these helpers do not depend on the 'Observations' record.
module #?-helpers (observations : List (List⁺ I × O))
                  (q p : List I) where
  ⟦_⟧ : List⁺ I → Maybe O
  ⟦ inp ⟧ = find-first observations (match-word inp)

  -- every non-empty word w for which q ++ w has an output is contained here.
  candidates : List (List⁺ I)
  candidates = L.concatMap (λ obs → inits⁺ (L.drop (L.length q) (toList (proj₁ obs)))) observations

  -- for each candidate word, decide apartness at that word.
  decide : (w : List⁺ I)
         → (Maybe.Connected _≡_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧)
         ⊎ (∃[ o₁ ] ∃[ o₂ ] (⟦ q ++⁺ w ⟧ ≡ just o₁) × (⟦ p ++⁺ w ⟧ ≡ just o₂) × (o₁ ≢ o₂))
  decide w = case Maybe.connected? _≟o_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧ of λ
    { (yes cn) → inj₁ cn
    ; (no diff) → inj₂ (¬Connected diff)
    }

  -- if q ++ w yields an output, w is one of the candidate words.
  just-∈-candidates : ∀ {w : List⁺ I} {o : O} → ⟦ q ++⁺ w ⟧ ≡ just o → w ∈ candidates
  just-∈-candidates {w} {o} eq =
    ∈-concatMap⁺ (λ obs → inits⁺ (L.drop (L.length q) (toList (proj₁ obs))))
      (Any.map per-obs
        (find-first-just observations (match-word (q ++⁺ w)) eq))
    where
      per-obs : ∀ {obs} → (∃[ o' ] match-word (q ++⁺ w) obs ≡ just o')
              → w ∈ inits⁺ (L.drop (L.length q) (toList (proj₁ obs)))
      per-obs {obs} (o' , meq) =
        let (weq , _) = match-word-≡ (q ++⁺ w) obs meq
            tleq : toList (proj₁ obs) ≡ q ++ toList w
            tleq = trans (cong toList (sym weq)) (toList-++⁺ q w)
            dpf : L.drop (L.length q) (toList (proj₁ obs)) ≡ toList w ++ []
            dpf = trans (cong (L.drop (L.length q)) tleq)
                  (trans (drop-++-self q (toList w))
                         (sym (++-identityʳ (toList w))))
        in prefix→∈-inits⁺ w (L.drop (L.length q) (toList (proj₁ obs))) ([] , dpf)

  -- if no candidate word is apart, q and p agree on every word.
  ∼-all : All (λ w → Maybe.Connected _≡_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧) candidates
        → (∀ w → Maybe.Connected _≡_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧)
  ∼-all all∼ w with Maybe.connected? _≟o_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧
  ... | yes cn = cn
  ... | no diff =
        let (o₁ , o₂ , eq₁ , eq₂ , ne) = ¬Connected diff
        in ⊥-elim (ne (Maybe.drop-just
             (subst₂ (Maybe.Connected _≡_) eq₁ eq₂
               (All.lookup all∼ (just-∈-candidates eq₁)))))


==> anc/src/L-Sharp/Observations.agda <==
{-# OPTIONS --safe #-}
open import Level
open import Data.Product hiding (_<*>_)
open import Data.List as L
open import Data.Nat using (ℕ)
open import Data.List.NonEmpty as L⁺
open import Data.Maybe
open import Data.Product using (∃-syntax; _×_)
import Data.Nat.ListAction as ℕ
import Data.Maybe.Properties as Maybe
open import Data.Sum
open import Data.Empty using (⊥-elim)
import Data.Maybe.Relation.Binary.Connected as Maybe
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Data.List.Membership.Propositional
import Data.List.Relation.Unary.All as All
open import Relation.Nullary
open import Function.Base

open import Dec2 using (foreach-list)
open import Auxiliary-Definitions using (¬Connected)
open import Data.List.Relation.Unary.Any as Any using (Any)

open import PrefixClosed

module L-Sharp.Observations (I O : Set)
                     (_≟_ : DecidableEquality I)
                     (_≟o_ : DecidableEquality O)
                     where

open import Mealy I O
open import L-Sharp.Observations-Aux I O _≟_ _≟o_

open import Data.List.Relation.Binary.Prefix.Heterogeneous using (Prefix)
  renaming ([] to []ᵖ; _∷_ to _∷ᵖ_)
import Data.List.Relation.Binary.Prefix.Heterogeneous.Properties as PreP
open import Data.Maybe.Relation.Unary.Any using () renaming (just to any-just)
open import Data.Unit.Base using (tt)
open import Data.List.Membership.Propositional using () renaming (find to find∈)

-- helpers relating Is-just to a witnessing equation
Is-just⇒≡just : ∀ {ℓ} {A : Set ℓ} {m : Maybe A} → Is-just m → ∃[ x ] m ≡ just x
Is-just⇒≡just (any-just {x = x} _) = x , refl

≡just⇒Is-just : ∀ {ℓ} {A : Set ℓ} {m : Maybe A} {x : A} → m ≡ just x → Is-just m
≡just⇒Is-just refl = any-just tt

-- every list is a prefix of itself extended on the right
⊑-self++ : ∀ (xs ys : List I) → xs ⊑ (xs ++ ys)
⊑-self++ []       ys = []ᵖ
⊑-self++ (x ∷ xs) ys = refl ∷ᵖ ⊑-self++ xs ys

⊑-refl : ∀ (xs : List I) → xs ⊑ xs
⊑-refl []       = []ᵖ
⊑-refl (x ∷ xs) = refl ∷ᵖ ⊑-refl xs

private
  variable
    a b : Level
    A : Set a
    B : Set b

record Observations : Set where
  field
    -- each observation records a non-empty input word together with
    -- the output of its *last* transition
    observations : List (List⁺ I × O)

  extend : List⁺ I × O → Observations
  extend w = record { observations = observations L.∷ʳ w }

  extend' : (inp : List⁺ I) → O → Observations
  extend' inp output = extend (inp , output)

  size-observation-tree : ℕ
  size-observation-tree = ℕ.sum (L.map (L⁺.length ∘ proj₁) observations)

  ⟦_⟧ : List⁺ I → Maybe O
  ⟦_⟧ inp = find-first observations (match-word inp)

  matches-observations : Mealy-Machine → Set
  matches-observations ℳ = All.All (λ { (w , o) → ⟦ w ⟧+ ≡ o }) observations
    where open Mealy-Machine ℳ

  -- an observed output is the (last) output of any machine matching
  -- the observations
  matches⇒⟦⟧+ : ∀ (ℳ : Mealy-Machine) → matches-observations ℳ
              → ∀ (u : List⁺ I) {o : O} → ⟦ u ⟧ ≡ just o
              → Mealy-Machine.⟦_⟧+ ℳ u ≡ o
  matches⇒⟦⟧+ ℳ match u {o} eq =
    let (tr , tr∈ , meq)  = find∈ (find-first-≡just observations (match-word u) eq)
        (weq , oeq)       = match-word-≡ u tr meq
    in subst₂ (λ w v → Mealy-Machine.⟦_⟧+ ℳ w ≡ v)
              (sym weq) oeq (All.lookup match tr∈)

  -- two states p q are apart if there is a non-empty word w
  -- such that the outputs for q ++ w mismatches p ++ w
  -- exist but mismatch
  infix 5 _⊢_#_
  _⊢_#_ : List⁺ I → List I → List I → Set
  _⊢_#_ w q p  = ∃[ o₁ ] ∃[ o₂ ]
                    (⟦ q ++⁺ w ⟧ ≡ just o₁)
                  × (⟦ p ++⁺ w ⟧ ≡ just o₂)
                  × (o₁ ≢ o₂)

  infix 4 _#_
  _#_ : List I → List I → Set
  _#_ q p = ∃[ w ] (w ⊢ q # p)

  #-irreflexive : ∀ {q} → ¬ (q # q)
  #-irreflexive (w , o₁ , o₂ , eq1 , eq2 , o₁≢o₂ ) =
    o₁≢o₂ (Maybe.just-injective (trans (sym eq1) eq2))

  #-sym : ∀ {q p} → q # p → p # q
  #-sym (w , o₁ , o₂ , eq₁ , eq₂ , o₁≢o₂) =
    w , o₂ , o₁ , eq₂ , eq₁ , λ o₂≡o₁ → o₁≢o₂ (sym o₂≡o₁)

  -- apartness and (weak) equivalence are incompatible
  #⇒¬∼ : ∀ {q p} → q # p
       → ¬ (∀ w → Maybe.Connected _≡_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧)
  #⇒¬∼ (w , o₁ , o₂ , eq₁ , eq₂ , o₁≢o₂) q∼p =
    o₁≢o₂ (Maybe.drop-just (subst₂ (Maybe.Connected _≡_) eq₁ eq₂ (q∼p w)))

  _∼[_]_ : List I → List⁺ I → List I → Set
  q ∼[ w ] p = Maybe.Connected _≡_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧

  _∼_ : List I → List I → Set
  q ∼ p = ∀ w → Maybe.Connected _≡_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧

  -- Decidability
  _⊢_#?_ : (w : List⁺ I) → (q : List I) → (p : List I) →
           (w ⊢ q # p) ⊎ q ∼[ w ] p
  _⊢_#?_ w q p =
    case Maybe.connected? _≟o_ ⟦ q ++⁺ w ⟧ ⟦ p ++⁺ w ⟧ of λ
    { (yes eq) → inj₂ eq
    ; (no diff) → inj₁ (¬Connected diff)
    }

  _#?_ : (q : List I) → (p : List I) →
         (q # p) ⊎ (q ∼ p)
  q #? p = case foreach-list candidates decide of λ
    { (inj₁ all∼) → inj₂ (∼-all all∼)
    ; (inj₂ any#) → inj₁ (Any.satisfied any#)
    }
    where open #?-helpers observations q p hiding (⟦_⟧)

  dom-⟦-⟧-is-prefix : ∀ w → Is-just ⟦ w ⟧ → ∃[ tr ] (tr ∈ observations × toList w ⊑ toList (proj₁ tr))
  dom-⟦-⟧-is-prefix w ij =
    let (o , eq)              = Is-just⇒≡just ij
        (tr , tr∈ , o' , meq) = find∈ (find-first-just observations (match-word w) eq)
        (weq , _)             = match-word-≡ w tr meq
    in tr , tr∈ , subst (λ z → toList w ⊑ toList z) weq (⊑-refl (toList w))

  -- if a word 'pre ++ w' is observed, then already 'pre' is a prefix of some observation
  word-prefix-observed : ∀ (pre : List I) (w : List⁺ I) {o : O} → ⟦ pre ++⁺ w ⟧ ≡ just o
                       → ∃[ tr ] tr ∈ observations × pre ⊑ toList (proj₁ tr)
  word-prefix-observed pre w eq =
    let (tr , tr∈ , pfx) = dom-⟦-⟧-is-prefix (pre ++⁺ w) (≡just⇒Is-just eq)
        pfx′             = subst (_⊑ toList (proj₁ tr)) (toList-++⁺ pre w) pfx
    in tr , tr∈ , PreP.trans (λ { refl refl → refl }) (⊑-self++ pre (toList w)) pfx′

infix 6 _,_⊢_#_
_,_⊢_#_ : Observations → List⁺ I → List I → List I → Set
_,_⊢_#_ 𝒯 = _⊢_#_
  where open Observations 𝒯

add-observation-⊢# : ∀ {w} {q} {p} → (𝒯 : Observations) → (tr : List⁺ I × O) → 𝒯 , w ⊢ q # p → (Observations.extend 𝒯 tr) , w ⊢ q # p
add-observation-⊢# {w} {q} {p} 𝒯 tr (o₁ , o₂ , eq₁ , eq₂ , o₁≢o₂) =
  o₁ , o₂
  , find-first-∷ʳ-just (Observations.observations 𝒯) (match-word (q ++⁺ w)) eq₁
  , find-first-∷ʳ-just (Observations.observations 𝒯) (match-word (p ++⁺ w)) eq₂
  , o₁≢o₂


-- appending an entry that already contains a hit keeps 'find-first' successful.
find-first-∷ʳ-Is-just : ∀ {y : A} (xs : List A) (P : A → Maybe B)
                      → Is-just (P y) → Is-just (find-first (xs L.∷ʳ y) P)
find-first-∷ʳ-Is-just {y = y} [] P ij with P y | ij
... | just _  | _  = any-just tt
... | nothing | ()
find-first-∷ʳ-Is-just (x ∷ xs) P ij with P x
... | just _  = any-just tt
... | nothing = find-first-∷ʳ-Is-just xs P ij

⟦-⟧-defined-after-extend : ∀ i o 𝒯 → Is-just (Observations.⟦_⟧ (Observations.extend' 𝒯 i o) i)
⟦-⟧-defined-after-extend i o 𝒯 =
  find-first-∷ʳ-Is-just (Observations.observations 𝒯) (match-word i)
    (≡just⇒Is-just (match-word-self i o))


==> anc/src/L-Sharp/ProcessCE.agda <==
{-# OPTIONS --safe #-}
-- created by claude
--
-- Counterexample processing for L# (Algorithm 3 of the L# paper):
--
--  * `scan` finds the first position of a freshly observed
--    counterexample whose output conflicts with the hypothesis; this
--    yields a word w with  w # access (δ_H(w))  ("w leads to a
--    conflict").
--  * `resolve` decomposes such a word into  access b · i · σ  with b in
--    the basis.  If σ = [] the conflict eliminates the hypothesis
--    target of the frontier slot (b , i); since all candidates agreed
--    with the hypothesis (ℋ-identifies), the slot becomes isolated and
--    the basis grows (Rule R1), which repays the query budget spent on
--    the counterexample (SaturateBasis.ticks-growth).  Otherwise we
--    enter the binary search state Proc-CE-State.
--  * `Proc-Step` performs one step of the binary search: it splits σ in
--    half, queries  access q' · σ₂ · η  and continues with a conflict
--    for a word whose σ-part has at most half the length.
open import Level using (0ℓ)
open import Data.Nat
open import Data.Nat.Properties hiding (_≟_)
open import Data.Nat.Logarithm using (⌈log₂_⌉; ⌈log₂⌉-mono-≤; ⌈log₂2*n⌉≡1+⌈log₂n⌉; ⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1)
open import Data.Product hiding (_<*>_)
open import Data.Sum hiding (map)
open import Data.List as L
import Data.List.Properties as L
open import Data.Vec using (Vec)
import Data.Vec as V
open import Data.List.NonEmpty as L⁺ using (List⁺; _++⁺_; _∷⁺_)
open import Data.Maybe using (Maybe; just; nothing; Is-just)
open import Data.Empty using (⊥; ⊥-elim)
open import Data.List.Membership.Propositional
open import Data.List.Relation.Unary.Any using (here; there)
import Data.Maybe.Relation.Binary.Connected as MaybeC
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (yes; no; ¬_)
open import Data.List.Membership.Propositional.Properties using (∈-filter⁻)
open import Function.Base using (case_of_)
open import Finite
open import Dec2
open import PrefixClosed

module L-Sharp.ProcessCE (I O : Set)
                         (_≟_  : DecidableEquality I)
                         (_≟o_ : DecidableEquality O)
                         (fin-I : FiniteType I)
                         where
open import Mealy I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I
open import L-Sharp.Observations I O _≟_ _≟o_
open import L-Sharp.Observations-Aux I O _≟_ _≟o_ using (toList-++⁺)
open import L-Sharp.Extend I O _≟_ _≟o_ fin-I
open import L-Sharp.SaturateBasis I O _≟_ _≟o_ fin-I using (extend-basis; ticks-growth)
open import Data.List.Properties using (≡-dec)
open import Data.List.Membership.DecPropositional (≡-dec _≟_) using (_∈?_)

------------------------------------------------------------------------
-- small helper lemmas

-- a list without members is empty
no-members-[] : ∀ {a} {A : Set a} (l : List A) → (∀ x → ¬ (x ∈ l)) → l ≡ []
no-members-[] []      _  = refl
no-members-[] (x ∷ l) ¬∈ = ⊥-elim (¬∈ x (here refl))

length-snoc : ∀ {a} {A : Set a} (xs : List A) (x : A)
            → L.length (xs L.∷ʳ x) ≡ suc (L.length xs)
length-snoc xs x = trans (L.length-++ xs) (+-comm (L.length xs) 1)

++⁺-assoc : ∀ {a} {A : Set a} (xs ys : List A) (z⁺ : List⁺ A)
          → (xs ++ ys) ++⁺ z⁺ ≡ xs ++⁺ (ys ++⁺ z⁺)
++⁺-assoc []       ys z⁺ = refl
++⁺-assoc (x ∷ xs) ys z⁺ = cong (x ∷⁺_) (++⁺-assoc xs ys z⁺)

-- the List⁺-snoc is the same as appending a singleton
∷ʳ-++⁺ : ∀ (xs : List I) (x : I) → xs L⁺.∷ʳ x ≡ xs ++⁺ L⁺.[ x ]
∷ʳ-++⁺ []       x = refl
∷ʳ-++⁺ (a ∷ xs) x = cong (λ t → a L⁺.∷ t) (sym (toList-++⁺ xs L⁺.[ x ]))

-- every non-empty word decomposes as  init · last
snoc-decomp : (w : List⁺ I) → ∃[ α ] ∃[ j ] w ≡ α L⁺.∷ʳ j
snoc-decomp w with L⁺.snocView w
... | α L⁺.∷ʳ′ j = α , j , refl

length⁺-∷ʳ : ∀ (xs : List I) (x : I) → L⁺.length (xs L⁺.∷ʳ x) ≡ suc (L.length xs)
length⁺-∷ʳ []       x = refl
length⁺-∷ʳ (a ∷ xs) x = cong suc (length-snoc xs x)

suc∸1 : ∀ {x} → 1 ≤ x → suc (x ∸ 1) ≡ x
suc∸1 {suc x} _ = refl

n≤suc[n∸1] : ∀ (n : ℕ) → n ≤ suc (n ∸ 1)
n≤suc[n∸1] zero    = z≤n
n≤suc[n∸1] (suc n) = ≤-refl

half-pos⇒2≤ : ∀ d {h'} → ⌊ d /2⌋ ≡ suc h' → 2 ≤ d
half-pos⇒2≤ zero          ()
half-pos⇒2≤ (suc zero)    ()
half-pos⇒2≤ (suc (suc d)) _ = s≤s (s≤s z≤n)

-- the query budget of the binary search: halving σ frees one tick of
-- the logarithmic budget
log-halve : ∀ d → 1 ≤ d → 1 + ⌈log₂ (2 * ⌊ d /2⌋) ⌉ ≤ ⌈log₂ (2 * d) ⌉
log-halve d 1≤d with ⌊ d /2⌋ in heq
... | zero   = ⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 1≤d)
... | suc h' = begin
    1 + ⌈log₂ (2 * suc h') ⌉        ≡⟨ cong (1 +_) (⌈log₂2*n⌉≡1+⌈log₂n⌉ (suc h')) ⟩
    2 + ⌈log₂ suc h' ⌉              ≤⟨ +-monoʳ-≤ 2 (⌈log₂⌉-mono-≤ h'≤⌈d/2⌉) ⟩
    2 + ⌈log₂ ⌈ d /2⌉ ⌉             ≡⟨ cong (2 +_) (⌈log₂⌈n/2⌉⌉≡⌈log₂n⌉∸1 d) ⟩
    2 + (⌈log₂ d ⌉ ∸ 1)             ≡⟨ cong suc (suc∸1 1≤log) ⟩
    1 + ⌈log₂ d ⌉                   ≡⟨ ⌈log₂2*n⌉≡1+⌈log₂n⌉ d {{d-nonzero}} ⟨
    ⌈log₂ (2 * d) ⌉                 ∎
  where
    open ≤-Reasoning
    d-nonzero : NonZero d
    d-nonzero = >-nonZero 1≤d
    2≤d : 2 ≤ d
    2≤d = half-pos⇒2≤ d heq
    1≤log : 1 ≤ ⌈log₂ d ⌉
    1≤log = ⌈log₂⌉-mono-≤ 2≤d
    h'≤⌈d/2⌉ : suc h' ≤ ⌈ d /2⌉
    h'≤⌈d/2⌉ = subst (_≤ ⌈ d /2⌉) heq (⌊n/2⌋≤⌈n/2⌉ d)

-- d ∸ ⌊d/2⌋ ≤ 1 + ⌊d/2⌋
d∸half≤suc-half : ∀ d → d ∸ ⌊ d /2⌋ ≤ suc ⌊ d /2⌋
d∸half≤suc-half d = begin
    d ∸ ⌊ d /2⌋                    ≡⟨ cong (_∸ ⌊ d /2⌋) (⌊n/2⌋+⌈n/2⌉≡n d) ⟨
    (⌊ d /2⌋ + ⌈ d /2⌉) ∸ ⌊ d /2⌋  ≡⟨ m+n∸m≡n ⌊ d /2⌋ ⌈ d /2⌉ ⟩
    ⌈ d /2⌉                        ≤⟨ ⌊n/2⌋-mono (n≤1+n (suc d)) ⟩
    suc ⌊ d /2⌋                    ∎
  where open ≤-Reasoning

------------------------------------------------------------------------
-- resolving a word that leads to a conflict

module _ (ss₁ : Semantic-State) where
  open Semantic-State ss₁

  module Resolve
      (ℋ : Mealy-Machine-on Basis)
      (hb : Mealy-Machine-contains-basis ℋ)
      (hid : ∀ b i b' → b' ∈ δ b i → b' ≡ Mealy-Machine-on.δ ℋ b i)
    where
    private module H = Mealy-Machine-on ℋ

    -- a conflict at a frontier word  access b · i  makes the slot empty:
    -- all candidates agree with the hypothesis target, which is now apart
    slot-empty : ∀ (b : Basis) (i : I)
               → ((access b L.∷ʳ i) # access (H.δ b i))
               → δ b i ≡ []
    slot-empty b i ap = no-members-[] (δ b i) contra
      where
        contra : ∀ x → ¬ (x ∈ δ b i)
        contra x x∈ with hid b i x x∈
        ... | refl =
          let (_ , sat) = ∈-filter⁻ (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c))
                            {xs = FiniteType.elements (Element-Finite {l = basis})} x∈
          in #⇒¬∼ {q = access b L.∷ʳ i} {p = access x} ap (elim-Is-inj₂ sat)

    -- final step of counterexample processing: the conflict arrived at a
    -- frontier word  access b · i ; the slot becomes isolated, the basis
    -- grows, and the accumulated observation deficit is repaid.
    finish : (b : Basis) (i : I)
           → ((access b L.∷ʳ i) # access (H.δ₀* (access b L.∷ʳ i)))
           → L.length observations ≤ ticks + (1 + ⌈log₂ (2 * m) ⌉)
           → Timed-State
    finish b i conflict₀ intime = record
      { semantic-state = ss₂
      ; in-time = in-time₂
      }
      where
        target-eq : H.δ₀* (access b L.∷ʳ i) ≡ H.δ b i
        target-eq = trans (H.δ₀*-snoc (access b) i) (cong (λ z → H.δ z i) (hb b))

        ap-slot : (access b L.∷ʳ i) # access (H.δ b i)
        ap-slot = subst (λ z → (access b L.∷ʳ i) # access z) target-eq conflict₀

        e : δ b i ≡ []
        e = slot-empty b i ap-slot

        ss₂ : Semantic-State
        ss₂ = extend-basis ss₁ b i e

        in-time₂ : L.length observations ≤ Semantic-State.ticks ss₂
        in-time₂ = begin
          L.length observations             ≤⟨ intime ⟩
          ticks + (1 + ⌈log₂ (2 * m) ⌉)     ≤⟨ +-monoʳ-≤ ticks (+-monoˡ-≤ _ (s≤s z≤n)) ⟩
          ticks + (suc n + ⌈log₂ (2 * m) ⌉) ≤⟨ ticks-growth ss₁ b i e ⟩
          Semantic-State.ticks ss₂          ∎
          where open ≤-Reasoning

    -- Decompose a word leading to a conflict as  pre ++ rest  with
    -- pre ∈ basis, walking `rest` from the left.  Either the whole word
    -- lies in the basis (impossible), or we reach a frontier slot
    -- (σ = [], processing ends), or we obtain a Proc-CE-State.
    resolve : (pre : List I) (pre∈ : pre ∈ basis) (rest : List I)
            → ((pre ++ rest) # access (H.δ₀* (pre ++ rest)))
            → (budget : ℕ)
            → L.length rest ≤ suc budget
            → budget ≤ m
            → L.length observations + ⌈log₂ (2 * budget) ⌉
              ≤ ticks + (1 + ⌈log₂ (2 * m) ⌉)
            → L#-State
    resolve pre pre∈ [] conflict budget rest-len budget≤m intime-b =
      ⊥-elim (#-irreflexive {pre} conflict')
      where
        conflict₀ : pre # access (H.δ₀* pre)
        conflict₀ = subst (λ w → w # access (H.δ₀* w)) (L.++-identityʳ pre) conflict
        conflict' : pre # pre
        conflict' = subst (λ z → pre # access z) (hb (pre ∈⊣ pre∈)) conflict₀
    resolve pre pre∈ (i ∷ rest') conflict budget rest-len budget≤m intime-b
      with (pre L.∷ʳ i) ∈? basis
    resolve pre pre∈ (i ∷ rest') conflict budget rest-len budget≤m intime-b | yes pi∈ =
      resolve (pre L.∷ʳ i) pi∈ rest' conflict' budget rest-len' budget≤m intime-b
      where
        conflict' : ((pre L.∷ʳ i) ++ rest') # access (H.δ₀* ((pre L.∷ʳ i) ++ rest'))
        conflict' = subst (λ w → w # access (H.δ₀* w))
                          (sym (L.++-assoc pre (i ∷ []) rest')) conflict
        rest-len' : L.length rest' ≤ suc budget
        rest-len' = ≤-trans (s≤s⁻¹ rest-len) (n≤1+n budget)
    resolve pre pre∈ (i ∷ []) conflict budget rest-len budget≤m intime-b | no _ =
      MainLoop (finish (pre ∈⊣ pre∈) i conflict intime)
      where
        intime : L.length observations ≤ ticks + (1 + ⌈log₂ (2 * m) ⌉)
        intime = ≤-trans (m≤m+n _ ⌈log₂ (2 * budget) ⌉) intime-b
    resolve pre pre∈ (i ∷ x ∷ σ') conflict budget rest-len budget≤m intime-b | no _ =
      ProcessCounterExample (record
        { semantic-state   = ss₁
        ; ℋ                = ℋ
        ; ℋ-contains-basis = hb
        ; ℋ-identifies     = hid
        ; b                = pre ∈⊣ pre∈
        ; i                = i
        ; σ                = x ∷ σ'
        ; σ-nonempty       = s≤s z≤n
        ; σ≤m              = ≤-trans σ-len budget≤m
        ; conflict         = conflict
        ; in-time-proc     = intime-σ
        })
      where
        σ-len : L.length (x ∷ σ') ≤ budget
        σ-len = s≤s⁻¹ rest-len
        intime-σ : L.length observations + ⌈log₂ (2 * L.length (x ∷ σ')) ⌉
                 ≤ ticks + (1 + ⌈log₂ (2 * m) ⌉)
        intime-σ = ≤-trans
          (+-monoʳ-≤ (L.length observations) (⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 σ-len)))
          intime-b

------------------------------------------------------------------------
-- one step of the binary search (Algorithm 3)

module Proc-Step (pc : Proc-CE-State) where
  open Proc-CE-State pc

  d h : ℕ
  d = L.length σ
  h = ⌊ d /2⌋

  σ₁ σ₂ : List I
  σ₁ = L.take h σ
  σ₂ = L.drop h σ

  word word₁ : List I
  word  = access b ++ i ∷ σ
  word₁ = access b ++ i ∷ σ₁

  q' : Basis
  q' = ℋ.δ₀* word₁

  η : List⁺ I
  η = proj₁ conflict

  w' : List⁺ I
  w' = σ₂ ++⁺ η

  -- the output query of this step
  query : List⁺ I
  query = access q' ++⁺ w'

  -- σ = σ₁ ++ σ₂ and hence word = word₁ ++ σ₂
  σ-split : σ₁ ++ σ₂ ≡ σ
  σ-split = L.take++drop≡id h σ

  word-split : word₁ ++ σ₂ ≡ word
  word-split = trans (L.++-assoc (access b) (i ∷ σ₁) σ₂)
                     (cong (λ z → access b ++ i ∷ z) σ-split)

  len-σ₁ : L.length σ₁ ≡ h
  len-σ₁ = trans (L.length-take h σ) (m≤n⇒m⊓n≡m (⌊n/2⌋≤n d))

  len-σ₂ : L.length σ₂ ≤ suc h
  len-σ₂ = ≤-trans (≤-reflexive (L.length-drop h σ)) (d∸half≤suc-half d)

  h≤m : h ≤ m
  h≤m = ≤-trans (⌊n/2⌋≤n d) σ≤m

  -- processing the response of the output query
  module Response (op : O) where
      module E = Extend-Observations semantic-state query op m ≤-refl

      hb₁ : Mealy-Machine-contains-basis ℋ
      hb₁ = ℋ-contains-basis

      hid₁ : ∀ b' i' c → c ∈ Semantic-State.δ E.ss₁ b' i' → c ≡ ℋ.δ b' i'
      hid₁ b' i' c c∈ = ℋ-identifies b' i' c (E.δ-⊆ b' i' c c∈)

      1≤d : 1 ≤ d
      1≤d = σ-nonempty

      rest-len₁ : L.length (i ∷ σ₁) ≤ suc h
      rest-len₁ = s≤s (≤-reflexive len-σ₁)

      intime₁ : L.length (Semantic-State.observations E.ss₁) + ⌈log₂ (2 * h) ⌉
              ≤ Semantic-State.ticks E.ss₁ + (1 + ⌈log₂ (2 * m) ⌉)
      intime₁ = begin
        L.length (Semantic-State.observations E.ss₁) + ⌈log₂ (2 * h) ⌉
          ≡⟨ cong (_+ ⌈log₂ (2 * h) ⌉) E.obs-len ⟩
        suc (L.length observations) + ⌈log₂ (2 * h) ⌉
          ≡⟨ +-suc (L.length observations) ⌈log₂ (2 * h) ⌉ ⟨
        L.length observations + suc ⌈log₂ (2 * h) ⌉
          ≤⟨ +-monoʳ-≤ (L.length observations) (log-halve d 1≤d) ⟩
        L.length observations + ⌈log₂ (2 * d) ⌉
          ≤⟨ in-time-proc ⟩
        ticks + (1 + ⌈log₂ (2 * m) ⌉)
          ≤⟨ +-monoˡ-≤ _ E.ticks-mono-ext ⟩
        Semantic-State.ticks E.ss₁ + (1 + ⌈log₂ (2 * m) ⌉) ∎
        where open ≤-Reasoning

      -- in the similar case, the conflict transfers to  access q' · σ₂
      conflict₂ : Observations._∼_ E.𝒯₁ word₁ (access q')
                → Observations._#_ E.𝒯₁ (access q' ++ σ₂)
                    (access (ℋ.δ₀* (access q' ++ σ₂)))
      conflict₂ sim = η , o₃ , o₂ , eq₃' , eq₂'' ,
                      (λ o₃≡o₂ → o₁≢o₂ (trans o₁≡o₃ o₃≡o₂))
        where
          o₁ o₂ : O
          o₁ = proj₁ (proj₂ conflict)
          o₂ = proj₁ (proj₂ (proj₂ conflict))
          eq₁ : ⟦ word ++⁺ η ⟧ ≡ just o₁
          eq₁ = proj₁ (proj₂ (proj₂ (proj₂ conflict)))
          eq₂ : ⟦ access (ℋ.δ₀* word) ++⁺ η ⟧ ≡ just o₂
          eq₂ = proj₁ (proj₂ (proj₂ (proj₂ (proj₂ conflict))))
          o₁≢o₂ : o₁ ≢ o₂
          o₁≢o₂ = proj₂ (proj₂ (proj₂ (proj₂ (proj₂ conflict))))

          -- outputs of the conflict witness survive the extension
          eq₁' : Observations.⟦_⟧ E.𝒯₁ (word ++⁺ η) ≡ just o₁
          eq₁' = E.⟦⟧-ext (word ++⁺ η) eq₁
          eq₂' : Observations.⟦_⟧ E.𝒯₁ (access (ℋ.δ₀* word) ++⁺ η) ≡ just o₂
          eq₂' = E.⟦⟧-ext (access (ℋ.δ₀* word) ++⁺ η) eq₂

          -- the queried word has an output o₃ ...
          o₃eq : ∃[ o₃ ] Observations.⟦_⟧ E.𝒯₁ query ≡ just o₃
          o₃eq = Is-just⇒≡just E.⟦w⁺⟧-defined
          o₃ : O
          o₃ = proj₁ o₃eq

          -- ... and  word₁ ++ w'  is the old conflict word
          words-eq : word₁ ++⁺ w' ≡ word ++⁺ η
          words-eq = trans (sym (++⁺-assoc word₁ σ₂ η))
                           (cong (_++⁺ η) word-split)

          -- σ₁ not leading to a conflict forces o₁ ≡ o₃
          o₁≡o₃ : o₁ ≡ o₃
          o₁≡o₃ = MaybeC.drop-just (subst₂ (MaybeC.Connected _≡_)
                    (trans (cong (Observations.⟦_⟧ E.𝒯₁) words-eq) eq₁')
                    (proj₂ o₃eq)
                    (sim w'))

          -- the hypothesis sends word₂ to the same state as word
          img-eq : ℋ.δ₀* (access q' ++ σ₂) ≡ ℋ.δ₀* word
          img-eq = begin
            ℋ.δ₀* (access q' ++ σ₂)     ≡⟨ ℋ.δ*-++ (access q') σ₂ ⟩
            ℋ.δ* (ℋ.δ₀* (access q')) σ₂ ≡⟨ cong (λ z → ℋ.δ* z σ₂) (ℋ-contains-basis q') ⟩
            ℋ.δ* q' σ₂                  ≡⟨ ℋ.δ*-++ word₁ σ₂ ⟨
            ℋ.δ₀* (word₁ ++ σ₂)         ≡⟨ cong ℋ.δ₀* word-split ⟩
            ℋ.δ₀* word                  ∎
            where open ≡-Reasoning

          eq₃' : Observations.⟦_⟧ E.𝒯₁ ((access q' ++ σ₂) ++⁺ η) ≡ just o₃
          eq₃' = trans (cong (Observations.⟦_⟧ E.𝒯₁) (++⁺-assoc (access q') σ₂ η))
                       (proj₂ o₃eq)

          eq₂'' : Observations.⟦_⟧ E.𝒯₁ (access (ℋ.δ₀* (access q' ++ σ₂)) ++⁺ η)
                ≡ just o₂
          eq₂'' = subst (λ z → Observations.⟦_⟧ E.𝒯₁ (access z ++⁺ η) ≡ just o₂)
                        (sym img-eq) eq₂'

      -- did σ₁ lead to a conflict?
      ap-or-sim : (Observations._#_ E.𝒯₁ word₁ (access q'))
                ⊎ (Observations._∼_ E.𝒯₁ word₁ (access q'))
      ap-or-sim = E.S₁._#?_ word₁ (access q')

      on-apart : Observations._#_ E.𝒯₁ word₁ (access q') → L#-State
      on-apart ap = Resolve.resolve E.ss₁ ℋ hb₁ hid₁
                      (access b) (Element.contained b) (i ∷ σ₁)
                      ap h rest-len₁ h≤m intime₁

      on-sim : Observations._∼_ E.𝒯₁ word₁ (access q') → L#-State
      on-sim sim = Resolve.resolve E.ss₁ ℋ hb₁ hid₁
                     (access q') (Element.contained q') σ₂
                     (conflict₂ sim) h len-σ₂ h≤m intime₁

      result : L#-State
      result = case ap-or-sim of λ
        { (inj₁ ap)  → on-apart ap
        ; (inj₂ sim) → on-sim sim
        }

  next : O → L#-State
  next op = Response.result op

------------------------------------------------------------------------
-- processing a fresh counterexample (entry into Algorithm 3)
--
-- The counterexample ρ = α · j refutes the hypothesis on the *last*
-- output.  After the output query for ρ, the observations record an
-- output o₃ for ρ; the hypothesis' output for the last transition of ρ
-- is recorded for the frontier word  access (δ_H(α)) · j  (ℋ-out-tree).
-- If the two differ, α leads to a conflict (witnessed by j) and the
-- binary search starts; otherwise the teacher's counterexample was
-- impossible (Stuck).

module AddCE-Step (ce : CE-State) where
  open CE-State ce

  query : List⁺ I
  query = ρ⁺

  -- snoc-decomposition  ρ = α · j  of the counterexample
  αj : ∃[ α ] ∃[ j ] ρ⁺ ≡ α L⁺.∷ʳ j
  αj = snoc-decomp ρ⁺

  α : List I
  α = proj₁ αj
  j : I
  j = proj₁ (proj₂ αj)
  ρ-eq : ρ⁺ ≡ α L⁺.∷ʳ j
  ρ-eq = proj₂ (proj₂ αj)

  -- the basis state the hypothesis reaches before the last input of ρ,
  -- and the hypothesis' output for the last transition of ρ
  bb : Basis
  bb = ℋ.δ₀* α

  o₂ : O
  o₂ = ℋ.out bb j

  module Response (op : O) where
      m₁ : ℕ
      m₁ = m ⊔ L⁺.length ρ⁺

      module E = Extend-Observations semantic-state ρ⁺ op m₁ (m≤m⊔n m (L⁺.length ρ⁺))

      hid₁ : ∀ b' i' c → c ∈ Semantic-State.δ E.ss₁ b' i' → c ≡ ℋ.δ b' i'
      hid₁ b' i' c c∈ = ℋ-identifies b' i' c (E.δ-⊆ b' i' c c∈)

      -- the output recorded for ρ in the extended observations
      o₃eq : ∃[ o₃ ] Observations.⟦_⟧ E.𝒯₁ ρ⁺ ≡ just o₃
      o₃eq = Is-just⇒≡just E.⟦w⁺⟧-defined
      o₃ : O
      o₃ = proj₁ o₃eq

      -- if the recorded output differs from the hypothesis' output,
      -- then ρ's prefix α leads to a conflict, witnessed by the last
      -- input j of ρ
      conflict-α : o₃ ≢ o₂
                 → Observations._#_ E.𝒯₁ ([] ++ α) (access (ℋ.δ₀* ([] ++ α)))
      conflict-α ne = L⁺.[ j ] , o₃ , o₂ , eqα , eqbb , ne
        where
          eqα : Observations.⟦_⟧ E.𝒯₁ (α ++⁺ L⁺.[ j ]) ≡ just o₃
          eqα = subst (λ w → Observations.⟦_⟧ E.𝒯₁ w ≡ just o₃)
                      (trans ρ-eq (∷ʳ-++⁺ α j)) (proj₂ o₃eq)
          eqbb : Observations.⟦_⟧ E.𝒯₁ (access bb ++⁺ L⁺.[ j ]) ≡ just o₂
          eqbb = subst (λ w → Observations.⟦_⟧ E.𝒯₁ w ≡ just o₂)
                       (∷ʳ-++⁺ (access bb) j)
                       (E.⟦⟧-ext (access bb L⁺.∷ʳ j) (ℋ-out-tree bb j))

      -- length bookkeeping: ρ has exactly one more input than α
      α-len : suc (L.length α) ≤ L⁺.length ρ⁺
      α-len = ≤-reflexive (sym (trans (cong L⁺.length ρ-eq) (length⁺-∷ʳ α j)))

      -- the budget of the binary search stays within the (updated)
      -- maximal counterexample length
      α∸1≤m₁ : L.length α ∸ 1 ≤ m₁
      α∸1≤m₁ = ≤-trans (m∸n≤m (L.length α) 1)
               (≤-trans (<⇒≤ α-len) (m≤n⊔m m (L⁺.length ρ⁺)))

      intime-b : L.length (Semantic-State.observations E.ss₁)
                 + ⌈log₂ (2 * (L.length α ∸ 1)) ⌉
                 ≤ Semantic-State.ticks E.ss₁ + (1 + ⌈log₂ (2 * m₁) ⌉)
      intime-b = begin
        L.length (Semantic-State.observations E.ss₁) + ⌈log₂ (2 * (L.length α ∸ 1)) ⌉
          ≡⟨ cong (_+ _) E.obs-len ⟩
        suc (L.length observations + ⌈log₂ (2 * (L.length α ∸ 1)) ⌉)
          ≤⟨ s≤s (+-mono-≤ obs≤ticks₁ log-le) ⟩
        suc (Semantic-State.ticks E.ss₁ + ⌈log₂ (2 * m₁) ⌉)
          ≡⟨ +-suc (Semantic-State.ticks E.ss₁) ⌈log₂ (2 * m₁) ⌉ ⟨
        Semantic-State.ticks E.ss₁ + (1 + ⌈log₂ (2 * m₁) ⌉) ∎
        where
          open ≤-Reasoning
          obs≤ticks₁ : L.length observations ≤ Semantic-State.ticks E.ss₁
          obs≤ticks₁ = ≤-trans in-time E.ticks-mono-ext
          log-le : ⌈log₂ (2 * (L.length α ∸ 1)) ⌉ ≤ ⌈log₂ (2 * m₁) ⌉
          log-le = ⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 α∸1≤m₁)

      -- either the counterexample is impossible (Stuck), or the prefix α
      -- leads to a conflict and we resolve it
      result : L#-State
      result = case o₃ ≟o o₂ of λ
        { (yes _) → Stuck ρ⁺
        ; (no ne) →
            Resolve.resolve E.ss₁ ℋ ℋ-contains-basis hid₁
              [] ([]∈PrefixClosed basis-prefix-closed) α
              (conflict-α ne) (L.length α ∸ 1) (n≤suc[n∸1] (L.length α))
              α∸1≤m₁ intime-b
        }

  next : O → L#-State
  next op = Response.result op


==> anc/src/L-Sharp/SaturateBasis.agda <==
{-# OPTIONS --safe #-}
-- created by claude
open import Level using (0ℓ)
open import Data.Nat
open import Data.Nat.Properties hiding (_≟_)
open import Data.Nat.Logarithm using (⌈log₂_⌉)
open import Data.Bool.Base using (true; false)
open import Data.Product hiding (map; _<*>_)
open import Data.Sum hiding (map)
open import Data.List as L
import Data.List.Effectful as L
import Data.List.NonEmpty as L⁺
open import Data.List.Properties
import Data.Nat.ListAction as ℕ
open import Effect.Applicative using (RawApplicative)
open import Data.Empty using (⊥-elim)
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties using (∈-filter⁺; ∈-map⁺; ∈-concatMap⁺)
open import Data.List.Relation.Binary.Prefix.Heterogeneous using (Prefix)
  renaming ([] to []ᵖ; _∷_ to _∷ᵖ_)
open import Data.List.Relation.Unary.Any as Any using (Any; here; there)
open import Data.List.Relation.Unary.All as All using (All)
open import Data.List.Relation.Unary.AllPairs as AllPairs using (AllPairs; _∷_; [])
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (yes; no)
open import Relation.Nullary.Decidable.Core using (does)
open import Relation.Unary using (Pred; Decidable)
open import Finite
open import PrefixClosed
open import Dec2
open import CartesianSum

module L-Sharp.SaturateBasis (I O : Set)
                     (_≟_  : DecidableEquality I)
                     (_≟o_ : DecidableEquality O)
                     (fin-I : FiniteType I)
                     where
open import Mealy I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I

open RawApplicative (L.applicative {0ℓ}) using (pure; _<*>_)

------------------------------------------------------------------------
-- generic arithmetic / filter lemmas

num-pairs-mono : ∀ {m n} → m ≤ n → num-pairs m ≤ num-pairs n
num-pairs-mono z≤n       = z≤n
num-pairs-mono (s≤s m≤n) = +-mono-≤ m≤n (num-pairs-mono m≤n)

-- n ∸ l ≤ suc n ∸ l'  whenever l' ≤ suc l
∸-shift : ∀ {a l l'} → l' ≤ suc l → a ∸ l ≤ suc a ∸ l'
∸-shift {a} h = ∸-monoʳ-≤ (suc a) h

filter-cons-len : ∀ {a p} {A : Set a} {P : Pred A p} (P? : Decidable P) (x : A) (xs : List A)
                → length (filter P? (x ∷ xs)) ≤ suc (length (filter P? xs))
filter-cons-len P? x xs with does (P? x)
... | false = n≤1+n _
... | true  = ≤-refl

filter-map-len : ∀ {a b p q} {A : Set a} {B : Set b} {P : Pred A p} {Q : Pred B q}
                 (P? : Decidable P) (Q? : Decidable Q) (f : B → A)
               → (∀ z → does (P? (f z)) ≡ does (Q? z))
               → (zs : List B)
               → length (filter P? (map f zs)) ≡ length (filter Q? zs)
filter-map-len P? Q? f eqd []       = refl
filter-map-len P? Q? f eqd (z ∷ zs) with does (P? (f z)) | does (Q? z) | eqd z
... | false | .false | refl = filter-map-len P? Q? f eqd zs
... | true  | .true  | refl = cong suc (filter-map-len P? Q? f eqd zs)

-- Any from a membership witness plus a proof
∈⇒Any : ∀ {a p} {A : Set a} {P : Pred A p} {x : A} {xs : List A} → x ∈ xs → P x → Any P xs
∈⇒Any (here refl) px = here px
∈⇒Any (there i)   px = there (∈⇒Any i px)

-- remove the witnessed occurrence from a list
remove : ∀ {A : Set} {x : A} (xs : List A) → x ∈ xs → List A
remove (y ∷ xs) (here _)  = xs
remove (y ∷ xs) (there p) = y ∷ remove xs p

length-remove : ∀ {A : Set} {x : A} (xs : List A) (p : x ∈ xs)
              → length xs ≡ suc (length (remove xs p))
length-remove (y ∷ xs) (here _)  = refl
length-remove (y ∷ xs) (there p) = cong suc (length-remove xs p)

∈-remove : ∀ {A : Set} {x z : A} (xs : List A) (p : x ∈ xs)
         → z ∈ xs → z ≢ x → z ∈ remove xs p
∈-remove (y ∷ xs) (here x≡y) (here z≡y)   z≢x = ⊥-elim (z≢x (trans z≡y (sym x≡y)))
∈-remove (y ∷ xs) (here x≡y) (there z∈xs) z≢x = z∈xs
∈-remove (y ∷ xs) (there p)  (here z≡y)   z≢x = here z≡y
∈-remove (y ∷ xs) (there p)  (there z∈xs) z≢x = there (∈-remove xs p z∈xs z≢x)

-- pigeonhole: a duplicate-free list included in ys is no longer than ys
AllPairs≢-⊆-length : ∀ {A : Set} {xs ys : List A}
                   → AllPairs _≢_ xs → All (_∈ ys) xs → length xs ≤ length ys
AllPairs≢-⊆-length {xs = []}     _            _                     = z≤n
AllPairs≢-⊆-length {xs = x ∷ xs} {ys} (x≢all ∷ up) (x∈ys All.∷ xs∈ys) =
  subst (suc (length xs) ≤_) (sym (length-remove ys x∈ys)) (s≤s ih)
  where
    all-in-remove : All (_∈ remove ys x∈ys) xs
    all-in-remove = All.tabulate (λ {z} z∈xs →
      ∈-remove ys x∈ys (All.lookup xs∈ys z∈xs) (λ z≡x → All.lookup x≢all z∈xs (sym z≡x)))
    ih : length xs ≤ length (remove ys x∈ys)
    ih = AllPairs≢-⊆-length up all-in-remove

-- a prefix is one of the initial segments
⊑⇒∈-inits : ∀ {A : Set} {b xs : List A} → Prefix _≡_ b xs → b ∈ inits xs
⊑⇒∈-inits []ᵖ                    = here refl
⊑⇒∈-inits {b = a ∷ _} (refl ∷ᵖ pfx) = there (∈-map⁺ (a ∷_) (⊑⇒∈-inits pfx))

------------------------------------------------------------------------

module _ (ss : Semantic-State) where
  open Semantic-State ss

  -- If (access b ∷ʳ i) is isolated (δ b i ≡ []), it is apart from every basis element.
  δ-empty⇒apartᴱ : (b : Basis) (i : I) → δ b i ≡ [] → (b' : Basis)
                 → (access b L.∷ʳ i) # access b'
  δ-empty⇒apartᴱ b i δ≡[] b' with (access b L.∷ʳ i) #? access b' in eq
  ... | inj₁ apart = apart
  ... | inj₂ sim   = absurd
    where
      b'∈δ : b' ∈ δ b i
      b'∈δ = ∈-filter⁺ (λ b'' → Is-inj₂? ((access b L.∷ʳ i) #? access b''))
                       (FiniteType.all-enumerated Element-Finite b')
                       (subst Is-inj₂ (sym eq) (inj₂ sim))
      absurd : (access b L.∷ʳ i) # access b'
      absurd with subst (b' ∈_) δ≡[] b'∈δ
      ... | ()

  δ-empty⇒apart-All : (b : Basis) (i : I) → δ b i ≡ []
                    → All (λ b' → (access b L.∷ʳ i) # b') basis
  δ-empty⇒apart-All b i δ≡[] =
    All.tabulate (λ {b'} b'∈ → δ-empty⇒apartᴱ b i δ≡[] (b' ∈⊣ b'∈))

  extend-basis : (b : Basis) (i : I) → δ b i ≡ [] → Semantic-State
  extend-basis b i δ≡[] = record
    { raw-state = record
        { 𝒯 = 𝒯 ; basis = (access b L.∷ʳ i) ∷ basis ; m = m }
    ; basis-prefix-closed = [_++_∷_] (Element.contained b) i basis-prefix-closed
    ; basis-distinct = δ-empty⇒apart-All b i δ≡[] ∷ basis-distinct
    }

  ----------------------------------------------------------------------
  -- a bound on the basis size that depends only on the observations

  -- the (finite) universe of all prefixes of all observed input words
  prefix-universe : List (List I)
  prefix-universe = [] ∷ concatMap (λ tr → inits (L⁺.toList (proj₁ tr))) observations

  basis-bound : ℕ
  basis-bound = length prefix-universe

  basis⊆universe : ∀ b → b ∈ basis → b ∈ prefix-universe
  basis⊆universe b b∈ with basis-observed b b∈
  ... | inj₁ b≡[]           = here b≡[]
  ... | inj₂ (tr , tr∈ , b⊑) =
        there (∈-concatMap⁺ (λ tr' → inits (L⁺.toList (proj₁ tr'))) (∈⇒Any tr∈ (⊑⇒∈-inits b⊑)))

  basis-length-bound : length basis ≤ basis-bound
  basis-length-bound = AllPairs≢-⊆-length basis-duplicate-free
                         (All.tabulate (λ {b} b∈ → basis⊆universe b b∈))

  ----------------------------------------------------------------------
  -- extending the basis does not decrease `ticks`

  module _ (b : Basis) (i : I) (δ≡[] : δ b i ≡ []) where
    ss' : Semantic-State
    ss' = extend-basis b i δ≡[]
    module S' = Semantic-State ss'

    private
      s : List I
      s = access b L.∷ʳ i
      LE : List Basis
      LE = list-elements basis
      ys : List I
      ys = FiniteType.elements fin-I
      elem-s : S'.Basis
      elem-s = s ∈⊣ here refl

      hB' : S'.Basis → I → ℕ
      hB' x j = count-just (S'.out x j)
      hC' : S'.Basis → I → ℕ
      hC' x j = S'.n ∸ length (S'.δ x j)

      -- per (existing) frontier state: the frontier δ can grow by at most one entry
      len-bound : (x : Basis) (j : I) → length (S'.δ (Element-∷ x) j) ≤ suc (length (δ x j))
      len-bound x j =
        subst (λ v → length (S'.δ (Element-∷ x) j) ≤ suc v)
              (filter-map-len P?' P? Element-∷ (λ z → refl) LE)
              (filter-cons-len P?' elem-s (map Element-∷ LE))
        where
          P?' : Decidable (λ b' → Is-inj₂ ((access x L.∷ʳ j) #? access b'))
          P?' b' = Is-inj₂? ((access x L.∷ʳ j) #? access b')
          P? : Decidable (λ b' → Is-inj₂ ((access x L.∷ʳ j) #? access b'))
          P? b' = Is-inj₂? ((access x L.∷ʳ j) #? access b')

    private
      A≤A' : num-pairs (1 + n) ≤ num-pairs (1 + S'.n)
      A≤A' = num-pairs-mono (n≤1+n (suc n))

      D≤D' : n * ⌈log₂ (2 * m) ⌉ ≤ S'.n * ⌈log₂ (2 * m) ⌉
      D≤D' = *-mono-≤ (n≤1+n n) ≤-refl

      cpB : CP (λ x j → count-just (out x j)) LE ys ≤ CP hB' (list-elements S'.basis) ys
      cpB = ≤-trans
        (≤-reflexive (sym (CP-map hB' Element-∷ LE ys)))
        (subst (CP hB' (map Element-∷ LE) ys ≤_)
               (sym (CP-cons hB' elem-s (map Element-∷ LE) ys))
               (m≤n+m _ _))

      B≤B' : ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈)
           ≤ ℕ.sum (⦇ count-just ⦇ S'.out (list-elements S'.basis) ys ⦈ ⦈)
      B≤B' = subst₂ _≤_ (sym (sumBracket≡ count-just out LE ys))
                        (sym (sumBracket≡ count-just S'.out (list-elements S'.basis) ys))
                        cpB

      cpC : CP (λ x j → n ∸ length (δ x j)) LE ys ≤ CP hC' (list-elements S'.basis) ys
      cpC = ≤-trans
        (CP-mono (λ x j → n ∸ length (δ x j)) (λ x → hC' (Element-∷ x)) LE ys
                 (λ x j → ∸-monoʳ-≤ (suc n) (len-bound x j)))
        (≤-trans (≤-reflexive (sym (CP-map hC' Element-∷ LE ys)))
                 (subst (CP hC' (map Element-∷ LE) ys ≤_)
                        (sym (CP-cons hC' elem-s (map Element-∷ LE) ys))
                        (m≤n+m _ _)))

      C≤C' : ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈)
           ≤ ℕ.sum (⦇ (S'.n ∸_) ⦇ L.length ⦇ S'.δ (list-elements S'.basis) ys ⦈ ⦈ ⦈)
      C≤C' = subst₂ _≤_ (sym (sumBracket2≡ (n ∸_) L.length δ LE ys))
                        (sym (sumBracket2≡ (S'.n ∸_) L.length S'.δ (list-elements S'.basis) ys))
                        cpC

    ticks-mono : ticks ≤ S'.ticks
    ticks-mono = +-mono-≤ A≤A' (+-mono-≤ B≤B' (+-mono-≤ C≤C' (+-mono-≤ D≤D' z≤n)))

    -- moving an isolated frontier state into the basis lets `ticks` grow
    -- by at least (n+1) + ⌈log₂ 2m⌉: the pair-count contributes n+1 and
    -- the counterexample budget n·⌈log₂ 2m⌉ one more summand ⌈log₂ 2m⌉.
    ticks-growth : ticks + (suc n + ⌈log₂ (2 * m) ⌉) ≤ S'.ticks
    ticks-growth = begin
      ticks + (suc n + Lm)      ≡⟨ +-comm ticks _ ⟩
      (suc n + Lm) + ticks      ≡⟨ +-assoc (suc n) Lm ticks ⟩
      suc n + (Lm + ticks)      ≡⟨ cong (suc n +_) (swap-+ Lm A R) ⟩
      suc n + (A + (Lm + R))    ≡⟨ +-assoc (suc n) A (Lm + R) ⟨
      (suc n + A) + (Lm + R)    ≤⟨ +-monoʳ-≤ (suc n + A) LmR≤R' ⟩
      (suc n + A) + R'          ≡⟨⟩
      S'.ticks                  ∎
      where
        open ≤-Reasoning
        Lm A B C D B' C' : ℕ
        Lm = ⌈log₂ (2 * m) ⌉
        A  = num-pairs (1 + n)
        B  = ℕ.sum (⦇ count-just ⦇ out LE ys ⦈ ⦈)
        C  = ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ LE ys ⦈ ⦈ ⦈)
        D  = n * Lm
        B' = ℕ.sum (⦇ count-just ⦇ S'.out (list-elements S'.basis) ys ⦈ ⦈)
        C' = ℕ.sum (⦇ (S'.n ∸_) ⦇ L.length ⦇ S'.δ (list-elements S'.basis) ys ⦈ ⦈ ⦈)
        R R' : ℕ
        R  = B + (C + (D + 0))
        R' = B' + (C' + ((Lm + D) + 0))

        swap-+ : ∀ x y z → x + (y + z) ≡ y + (x + z)
        swap-+ x y z = trans (sym (+-assoc x y z))
                       (trans (cong (_+ z) (+-comm x y)) (+-assoc y x z))

        LmR≤R' : Lm + R ≤ R'
        LmR≤R' = begin
          Lm + (B + (C + (D + 0)))   ≡⟨ swap-+ Lm B (C + (D + 0)) ⟩
          B + (Lm + (C + (D + 0)))   ≡⟨ cong (B +_) (swap-+ Lm C (D + 0)) ⟩
          B + (C + (Lm + (D + 0)))   ≡⟨ cong (λ z → B + (C + z)) (+-assoc Lm D 0) ⟨
          B + (C + ((Lm + D) + 0))   ≤⟨ +-mono-≤ B≤B' (+-mono-≤ C≤C' ≤-refl) ⟩
          B' + (C' + ((Lm + D) + 0)) ∎

------------------------------------------------------------------------
-- Rule R1: recursively add isolated frontier states to the basis.

sem : Timed-State → Semantic-State
sem = Timed-State.semantic-state

measure : Timed-State → ℕ
measure st = basis-bound (sem st) ∸ length (Semantic-State.basis (sem st))

-- the result of saturating: apart from the saturated state itself, we
-- record that the observations (and m) are untouched and that `ticks`
-- did not decrease
record Saturation-Of (st : Timed-State) : Set where
  field
    result : Saturated-State

  sat-sem : Semantic-State
  sat-sem = sem (Saturated-State.timed-state result)

  field
    𝒯-preserved    : Semantic-State.𝒯 sat-sem ≡ Semantic-State.𝒯 (sem st)
    m-preserved    : Semantic-State.m sat-sem ≡ Semantic-State.m (sem st)
    ticks-mono-sat : Semantic-State.ticks (sem st) ≤ Semantic-State.ticks sat-sem

saturate-helper : (fuel : ℕ) (st : Timed-State) → measure st ≤ fuel → Saturation-Of st
saturate-helper fuel st m≤fuel with Semantic-State.IsolatedState? (sem st)
... | inj₂ saturated = record
      { result         = record { timed-state = st ; basis-saturated = saturated }
      ; 𝒯-preserved    = refl
      ; m-preserved    = refl
      ; ticks-mono-sat = ≤-refl
      }
saturate-helper zero st m≤0 | inj₁ (b , i , δ≡[]) = ⊥-elim (<-irrefl refl contra)
  where
    len : ℕ
    len = length (Semantic-State.basis (sem st))
    bnd≤len : basis-bound (sem st) ≤ len
    bnd≤len = m∸n≡0⇒m≤n (≤-antisym m≤0 z≤n)
    suc-len≤bnd : suc len ≤ basis-bound (sem st)
    suc-len≤bnd = basis-length-bound (extend-basis (sem st) b i δ≡[])
    contra : suc len ≤ len
    contra = ≤-trans suc-len≤bnd bnd≤len
saturate-helper (suc fuel) st m≤sf | inj₁ (b , i , δ≡[]) = record
  { result         = Saturation-Of.result rec
  ; 𝒯-preserved    = Saturation-Of.𝒯-preserved rec
  ; m-preserved    = Saturation-Of.m-preserved rec
  ; ticks-mono-sat = ≤-trans (ticks-mono (sem st) b i δ≡[]) (Saturation-Of.ticks-mono-sat rec)
  }
  where
    st' : Timed-State
    st' = record
      { semantic-state = extend-basis (sem st) b i δ≡[]
      ; in-time = ≤-trans (Timed-State.in-time st) (ticks-mono (sem st) b i δ≡[])
      }
    step : measure st' ≤ fuel
    step = subst (_≤ fuel)
             (trans (∸-+-assoc (basis-bound (sem st)) len 1)
                    (cong (basis-bound (sem st) ∸_) (+-comm len 1)))
             (∸-monoˡ-≤ 1 m≤sf)
      where len = length (Semantic-State.basis (sem st))
    rec : Saturation-Of st'
    rec = saturate-helper fuel st' step

saturate : (st : Timed-State) → Saturation-Of st
saturate st = saturate-helper (measure st) st ≤-refl

saturate-basis : Timed-State → Saturated-State
saturate-basis st = Saturation-Of.result (saturate st)


==> anc/src/L-Sharp/State.agda <==
{-# OPTIONS --safe #-}

open import Level
open import Data.Empty using (⊥)
open import Data.Maybe hiding (_>>=_)
open import Data.Nat
open import Data.Nat.Logarithm using (⌈log₂_⌉)
import Data.Nat.ListAction as ℕ
open import Data.Product hiding (_<*>_)
open import Data.Sum
open import Data.List
open import Data.List as L
import Data.List.Properties as L
import Data.List.Effectful as L
open import Effect.Applicative using (RawApplicative)
open import Data.List.NonEmpty as L⁺
open import Data.List.Membership.Propositional
import Data.List.Membership.Propositional.Properties as L
open import Data.List.Relation.Unary.AllPairs
import Data.List.Relation.Unary.AllPairs as AllPairs
open import Relation.Binary using (DecidableEquality)
open import Relation.Nullary using (yes; no)
open import Relation.Binary.PropositionalEquality
open import Function.Definitions using (Injective)
open import Function.Base using (case_of_)
open import Finite

module L-Sharp.State (I O : Set)
                     (_≟_ : DecidableEquality I)
                     (_≟o_ : DecidableEquality O)
                     (fin-I : FiniteType I)
                     where
open import Mealy I O
open import L-Sharp.Observations I O _≟_ _≟o_
open import Data.List.Properties using (≡-dec)
open import Data.List.Membership.DecPropositional (≡-dec _≟_) using (_∈?_)
open import Dec2
open import PrefixClosed
open import Auxiliary-Definitions using (AllPairs⇒∀≢; val-injective)

-- module elem {ℓ : Level} {X : Set ℓ} {xs : List X}
--          where
--     open import Data.List.Membership.DecPropositional
--          (≡-dec (same-element? {l = xs})) using (_∈?_) public

k : ℕ
k = FiniteType.size fin-I

-- number of unordered distinct pairs among n elements
num-pairs : ℕ → ℕ
num-pairs zero = 0
num-pairs (suc k) = k + num-pairs k

-- counts a defined output as 1, an undefined one as 0
count-just : ∀ {ℓ} {A : Set ℓ} → Maybe A → ℕ
count-just nothing  = 0
count-just (just _) = 1


-- we only need 'access' for elements of the basis
access : ∀ {A : Set} {xs : List A} → Element xs → A
access (b ∈') = b

-- L#'s raw state data
record Raw-State : Set where
  field
    𝒯 : Observations
    -- the basis is a prefix-closed set of words:
    basis : List (List I)
    -- length of the longest counterexample processed so far
    m : ℕ

  open Observations 𝒯 public
  Basis : Set
  Basis = Element basis

  n : ℕ
  n = L.length basis

  -- the output of each basis state
  out : Basis → I → Maybe O
  out b i = ⟦ access b L⁺.∷ʳ i ⟧

  -- apartness unioned with diagonal:
  _#Δ_ : List I → List I → Set
  q #Δ p = (q # p) ⊎ (q ≡ p)

-- A Mealy machine containing the basis
-- (Definition 3.4.1 in the L# paper)
Mealy-Machine-contains-basis : ∀ {basis : List (List I)}
                                   → Mealy-Machine-on (Element basis)
                                   → Set
Mealy-Machine-contains-basis {basis} ℋ =
  ∀ b → Mealy-Machine-on.δ₀* ℋ (access b) ≡ b

-- L#'s state plus semantic properties
record Semantic-State : Set where
  field
    raw-state : Raw-State
  open Raw-State raw-state public
  -- send each "frontier" state (basis + input)
  -- to the list of all possible identifiable basis states.
  δ : Basis → I → List Basis
  δ  b i =
      filter (λ b' → Is-inj₂? ((access b L.∷ʳ i) #? access b'))
      (FiniteType.elements (Element-Finite {l = basis}))
  field
    basis-prefix-closed : PrefixClosed basis
    basis-distinct : AllPairs _#_ basis

  -- basis contains no duplicates
  basis-duplicate-free : AllPairs _≢_ basis
  basis-duplicate-free = AllPairs.map (λ {q} → λ {x refl → #-irreflexive {q} x}) basis-distinct
  -- in particular, access : Basis → List I is injective
  access-injective : Injective _≡_ _≡_ access
  access-injective = val-injective basis-duplicate-free

  all-basis-#Δ : ∀ (b b' : Basis) → (access b) #Δ (access b')
  all-basis-#Δ b b' with ≡-dec _≟_ (access b) (access b')
  ... | yes eq = inj₂ eq
  ... | no ¬eq with AllPairs⇒∀≢ basis-distinct (Element.contained b) (Element.contained b') ¬eq
  ...   | inj₁ b#b'  = inj₁ b#b'
  ...   | inj₂ b'#b  = inj₁ (#-sym {access b'} {access b} b'#b)

  -- every non-root basis state comes from some observed input word
  basis-observed : ∀ b → b ∈ basis → b ≡ [] ⊎ ∃[ tr ] tr ∈ observations × b ⊑ L⁺.toList (proj₁ tr)
  basis-observed b b∈basis =
    case (all-basis-#Δ (b ∈⊣ b∈basis) ([] ∈⊣ []∈PrefixClosed basis-prefix-closed)) of λ
    { (inj₂ b≡[]) → inj₁ b≡[]
    ; (inj₁ (w , _ , _ , ⟦b++w⟧-is-just , _)) → inj₂ (word-prefix-observed b w ⟦b++w⟧-is-just)
    }

  IsolatedState? : (∃[ b ] ∃[ i ] δ b i ≡ []) ⊎ (∀ b i → ∃[ b' ] b' ∈ δ b i)
  IsolatedState? = do
    Data.Sum.swap
    b ← foreach-finite Element-Finite
    i ← foreach-finite fin-I
    Data.Sum.swap
    empty? (δ b i)
    where open dec²-do

  LackingFrontier? : (∃[ b ] ∃[ i ] Is-nothing (out b i)) ⊎ (∀ b i → Is-just (out b i))
  LackingFrontier? = do
    Data.Sum.swap
    b ← foreach-finite Element-Finite
    i ← foreach-finite fin-I
    dec²-Maybe (out b i)
    where open dec²-do

  AmbiguousFrontier : Basis → I → Set
  AmbiguousFrontier b i = ∃[ b₁ ] ∃[ b₂ ]
    (b₁ ∈ δ b i × b₂ ∈ δ b i × b₁ ≢ b₂)

  ≤1-Basis : Basis → I → Set
  ≤1-Basis b i = ∀ b₁ b₂
      → b₁ ∈ δ b i
      → b₂ ∈ δ b i
      → b₁ ≡ b₂

  AmbiguousFrontier? : (∃[ b ] ∃[ i ] AmbiguousFrontier b i)
                       ⊎ (∀ b i → ≤1-Basis b i)
  AmbiguousFrontier? = do
    Data.Sum.swap
    b ← foreach-finite Element-Finite
    i ← foreach-finite fin-I
    b₁ ← foreach-finite Element-Finite
    b₂ ← foreach-finite Element-Finite
    →-dec² (b₁ ∈ᴮ? δ b i)
    →-dec² (b₂ ∈ᴮ? δ b i)
    dec² (same-element? b₁ b₂)
    where
      open dec²-do
      open import Data.List.Membership.DecPropositional (same-element? {l = basis})
        using () renaming (_∈?_ to _∈ᴮ?_)


  allows : Mealy-Machine × ℕ → Set
  -- a mealy machine ℳ is only allowed if it matches
  -- all observations so far.
  -- m is the maximum counter example length seen so far.
  -- so the actual maximum counter example length m'
  -- of the teacher must be at least m.
  allows (ℳ , m') = matches-observations ℳ × m ≤ m'

  ticks : ℕ
  ticks = ℕ.sum (
    -- (a) |S|·(|S|+1)/2  — basis growth (R1)
      num-pairs (1 + n)
    -- (b) |{(q,i) ∈ S×I | δ_T(q,i)↓}|  — defined frontier transitions (R2)
    ∷ ℕ.sum (⦇ count-just ⦇ out (list-elements basis) (FiniteType.elements fin-I) ⦈ ⦈)
    -- (c) |{(q,q') ∈ S×F | q # q'}|  — apartness pairs (R3/R4)
    --     for frontier state (b,i)
    ∷ ℕ.sum (⦇ (n ∸_) ⦇ L.length ⦇ δ (list-elements basis) (FiniteType.elements fin-I) ⦈ ⦈ ⦈)
    -- (d) counterexample processing — ≤ n·⌈log₂ m⌉ output queries (Thm 3.14: n log m)
    ∷ n * ⌈log₂ (2 * m) ⌉
    ∷ [])
    where
      open RawApplicative (L.applicative {0ℓ})

module Semantic-State-Properties (semantic-state : Semantic-State) where
  open Semantic-State semantic-state public
  δ-prop : ∀ b i b' → ((access b L.∷ʳ i) #Δ access b') ⊎ b' ∈ (δ b i)
  δ-prop b i b' with (access b L.∷ʳ i) #? access b' in eq
  ... | inj₁ x = inj₁ (inj₁ x)
  ... | inj₂ y = inj₂ (L.∈-filter⁺
        ((λ b' → Is-inj₂? ((access b L.∷ʳ i) #? access b')))
        (FiniteType.all-enumerated Element-Finite b')
        (subst Is-inj₂ (sym eq) (inj₂ y)))

-- L#'s semantic state plus guarantees on time complexity
record Timed-State : Set where
  field
    semantic-state : Semantic-State

  open Semantic-State semantic-state public
  field
    in-time : L.length observations ≤ ticks

record Saturated-State : Set where
  field
    timed-state : Timed-State
  open Timed-State timed-state
  field
    basis-saturated : ∀ b i → ∃[ b' ] b' ∈ δ b i

-- L#'s state right after receiving a counterexample ρ from an
-- equivalence query for the hypothesis ℋ.  The next query asks for the
-- outputs of ρ (which does not change `ticks`, but also does not change
-- the number of observations).
record CE-State : Set where
  field
    main-state : Timed-State
  open Timed-State main-state public
  field
    ℋ : Mealy-Machine-on Basis
    ℋ-contains-basis : Mealy-Machine-contains-basis ℋ
  module ℋ = Mealy-Machine-on ℋ
  field
    -- at the time the hypothesis was built, every frontier state was
    -- identified, so every remaining candidate for a frontier
    -- transition is the one chosen by the hypothesis.  (This property
    -- is stable under adding observations, because δ only shrinks.)
    ℋ-identifies : ∀ b i b' → b' ∈ δ b i → b' ≡ ℋ.δ b i
    -- the hypothesis' outputs are exactly the observed outputs
    ℋ-out-tree : ∀ b i → out b i ≡ just (ℋ.out b i)
    -- the counterexample (non-empty by the shape of the game)
    ρ⁺ : List⁺ I

  -- the machines that are still possible after the equivalence query:
  -- they match the observations and refute the hypothesis via the
  -- *last* output of ρ
  allows-ce : Mealy-Machine × ℕ → Set
  allows-ce (ℳ , m') =
      matches-observations ℳ × m ≤ m'
    × L⁺.length ρ⁺ ≤ m'
    × Mealy-Machine.⟦_⟧+ ℳ ρ⁺ ≢ ℋ.⟦_⟧+ ρ⁺

-- L#'s state while processing a counterexample (Algorithm 3 of the L#
-- paper): binary search along a word that leads to a conflict.
record Proc-CE-State : Set where
  field
    semantic-state : Semantic-State
  open Semantic-State semantic-state public
  field
    ℋ : Mealy-Machine-on Basis
    ℋ-contains-basis : Mealy-Machine-contains-basis ℋ
  module ℋ = Mealy-Machine-on ℋ
  field
    ℋ-identifies : ∀ b i b' → b' ∈ δ b i → b' ≡ ℋ.δ b i
    -- the conflicting word, decomposed as  access b · i · σ  with b in
    -- the basis.  (In Algorithm 3 of the L# paper, σ corresponds to the
    -- whole word b ++ i ++ σ here.)
    b : Basis
    i : I
    σ : List I
    σ-nonempty : 0 < L.length σ
    -- the binary-search interval never exceeds the maximal
    -- counterexample length, so the remaining budget ⌈log₂ 2|σ|⌉ of the
    -- search stays within the overall budget ⌈log₂ 2m⌉
    σ≤m : L.length σ ≤ m
    conflict : (access b ++ i ∷ σ) # access (ℋ.δ₀* (access b ++ i ∷ σ))
    -- During counterexample processing the number of observations may
    -- run ahead of `ticks`.  The deficit is bounded by the remaining
    -- query budget ⌈log₂ 2|σ|⌉ of the binary search relative to the
    -- overall budget 1 + ⌈log₂ 2m⌉ of one counterexample; the deficit
    -- is repaid by the basis growth (Rule R1) when processing ends.
    in-time-proc : L.length observations + ⌈log₂ (2 * L.length σ) ⌉
                 ≤ ticks + (1 + ⌈log₂ (2 * m) ⌉)

data L#-State : Set where
  MainLoop : Timed-State → L#-State
  AddCounterExample : CE-State → L#-State
  ProcessCounterExample : Proc-CE-State → L#-State
  -- dead state: reached only on teacher responses that are impossible
  -- for any Mealy machine consistent with the observations so far.
  -- It records some non-empty word so that it can keep posing
  -- (uninformative) membership queries.
  Stuck : List⁺ I → L#-State

-- The clock of the L# learner.  In the main loop every output query
-- strictly increases the structural norm `ticks` (a newly defined
-- frontier output for rule R2, a removed candidate for rule R3), so the
-- clock is `ticks` itself.  The counterexample phases add the queries
-- that do not make `ticks` grow explicitly: the equivalence query (+1),
-- the output query for the counterexample ρ (+1 more), and the part
--   ⌈log₂ 2m⌉ ∸ ⌈log₂ 2|σ|⌉
-- of the logarithmic budget already spent by the binary search (each
-- bisection step strictly shrinks ⌈log₂ 2|σ|⌉).  The spent budget is
-- repaid by the basis growth (Rule R1) when processing ends.
L#-ticks : L#-State → ℕ
L#-ticks (MainLoop ts) = Timed-State.ticks ts
L#-ticks (AddCounterExample ce) = CE-State.ticks ce + 1
L#-ticks (ProcessCounterExample pc) =
  Proc-CE-State.ticks pc + 2
  + (⌈log₂ (2 * Proc-CE-State.m pc) ⌉
     ∸ ⌈log₂ (2 * L.length (Proc-CE-State.σ pc)) ⌉)
L#-ticks (Stuck _) = 0

-- the secrets that are still possible in a given state of the learner
L#-allows : L#-State → Mealy-Machine × ℕ → Set
L#-allows (MainLoop ts)              = Timed-State.allows ts
L#-allows (AddCounterExample ce)     = CE-State.allows-ce ce
L#-allows (ProcessCounterExample pc) = Proc-CE-State.allows pc
L#-allows (Stuck _)                  = λ _ → ⊥


==> anc/src/L-Sharp/Stepping.agda <==
{-# OPTIONS --safe #-}
-- created by claude
--
-- The Learner-Stepping instance for the L# learner: a clock L#-ticks
-- that strictly increases with every query (as long as the secret is
-- still possible), a predicate L#-allows describing the secrets that
-- are still possible in each state, and the resulting correctness
-- theorem: L# defeats every teacher within L#-bound many queries.
open import Level using (0ℓ; Level)
open import Data.Nat
open import Data.Nat.Properties hiding (_≟_)
open import Data.Nat.Logarithm using (⌈log₂_⌉; ⌈log₂⌉-mono-≤)
open import Data.Product hiding (_<*>_)
open import Data.Sum hiding (map)
open import Data.Empty using (⊥; ⊥-elim)
open import Data.List as L
import Data.List.Properties as L
open import Data.List.NonEmpty as L⁺ using (List⁺; _++⁺_)
open import Data.Maybe using (Maybe; just; nothing; Is-just)
import Data.Fin.Properties as F
open import Data.List.Membership.Propositional using (_∈_)
open import Data.List.Membership.Propositional.Properties using (∈-allFin; ∈-filter⁺)
open import Data.List.Relation.Unary.Any using (here; there)
open import Data.List.Relation.Unary.All as All using (All)
import Data.List.Relation.Unary.All.Properties as AllP
open import Data.List.Relation.Unary.AllPairs as AllPairs using (AllPairs)
import Data.List.Relation.Unary.AllPairs.Properties as AllPairsP
open import Relation.Binary using (DecidableEquality)
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary using (¬_; yes; no)
open import Function.Base using (case_of_; id)
open import Finite
open import Dec2
open import PrefixClosed

module L-Sharp.Stepping (I O : Set)
                        (_≟_ : DecidableEquality I)
                        (_≟o_ : DecidableEquality O)
                        (fin-I : FiniteType I)
                        where
open import Mealy I O
open import Mealy-Last-CE-Size-Learning I O
open import L-Sharp.State I O _≟_ _≟o_ fin-I
open import L-Sharp.Observations I O _≟_ _≟o_
open import L-Sharp.Extend I O _≟_ _≟o_ fin-I
open import L-Sharp.SaturateBasis I O _≟_ _≟o_ fin-I
  using (saturate; saturate-basis; Saturation-Of; extend-basis; ticks-growth;
         AllPairs≢-⊆-length)
open import L-Sharp.Hypothesis I O _≟_ _≟o_ fin-I
open import L-Sharp.ProcessCE I O _≟_ _≟o_ fin-I
open import L-Sharp.Algorithm I O _≟_ _≟o_ fin-I
open import L-Sharp.Correctness I O _≟_ _≟o_ fin-I
  using (bound; L#-in-time; L#-in-time-CE; module Bounds)
open import Learner-Correctness (Mealy-Machine × ℕ) F Mealy-Last-CE-Size-Learning-Semantics

------------------------------------------------------------------------
-- the bundled hypothesis has the same last-output semantics as the
-- basis-indexed one

hyp-outs+ : ∀ (s : Semantic-State) (c : Closed s) (w : List⁺ I)
          → Mealy-Machine.⟦_⟧+ (hypothesis s c) w
          ≡ Mealy-Machine-on.⟦_⟧+ (hypothesis-on s c) w
hyp-outs+ s c w =
  sym (Reindex.reindex-correct (hypothesis-on s c)
         Element.idx (ElementFromIndex (Semantic-State.basis s))
         (ElementFromIndex-correct2 (Semantic-State.basis s)) w)

------------------------------------------------------------------------
-- a machine matching the observations still matches after recording
-- one of its own query answers

matches-extend : ∀ (𝒯 : Observations) (ℳ : Mealy-Machine)
                 (w⁺ : List⁺ I) (op : O)
               → Observations.matches-observations 𝒯 ℳ
               → Mealy-Machine.⟦_⟧+ ℳ w⁺ ≡ op
               → Observations.matches-observations (Observations.extend' 𝒯 w⁺ op) ℳ
matches-extend 𝒯 ℳ w⁺ op match resp = AllP.++⁺ match (resp All.∷ All.[])

------------------------------------------------------------------------
-- arithmetic helpers for the clock

lt-plus1 : ∀ {a b : ℕ} → a ≤ b → a < b + 1
lt-plus1 {a} {b} a≤b = subst (a <_) (+-comm 1 b) (s≤s a≤b)

------------------------------------------------------------------------
-- stepping through `resolve`: the outcome allows the same secrets, and
-- its clock is at least  ticks + 2 + (⌈log₂ 2m⌉ ∸ ⌈log₂ 2·budget⌉) —
-- the two queries that entered the counterexample phase plus the part
-- of the logarithmic budget already spent by the binary search

open import Data.List.Properties using (≡-dec)
open import Data.List.Membership.DecPropositional (≡-dec _≟_) using (_∈?_)

module Resolve-Stepping
    (ss₁ : Semantic-State)
    (ℋ : Mealy-Machine-on (Semantic-State.Basis ss₁))
    (hb : Mealy-Machine-contains-basis ℋ)
    (hid : ∀ b i b' → b' ∈ Semantic-State.δ ss₁ b i → b' ≡ Mealy-Machine-on.δ ℋ b i)
    (ℳ : Mealy-Machine) (m' : ℕ)
    (match : Semantic-State.matches-observations ss₁ ℳ)
    (m≤ : Semantic-State.m ss₁ ≤ m')
  where
  open Semantic-State ss₁
  private
    module H = Mealy-Machine-on ℋ
    module R = Resolve ss₁ ℋ hb hid

  -- a conflict at a frontier word empties the slot (as in R.finish)
  mk-e : ∀ (b : Basis) (i : I)
       → ((access b L.∷ʳ i) # access (H.δ₀* (access b L.∷ʳ i)))
       → δ b i ≡ []
  mk-e b i c = R.slot-empty b i
    (subst (λ z → (access b L.∷ʳ i) # access z)
           (trans (H.δ₀*-snoc (access b) i) (cong (λ z → H.δ z i) (hb b))) c)

  -- the clock of the state after the final basis extension: the basis
  -- growth repays the whole counterexample budget
  finish-ticks : ∀ (b : Basis) (i : I) conflict₀ intime (e : δ b i ≡ [])
               → ticks + 2 + ⌈log₂ (2 * m) ⌉
               ≤ L#-ticks (MainLoop (R.finish b i conflict₀ intime))
  finish-ticks b i conflict₀ intime e = begin
    ticks + 2 + ⌈log₂ (2 * m) ⌉
      ≡⟨ +-assoc ticks 2 ⌈log₂ (2 * m) ⌉ ⟩
    ticks + (2 + ⌈log₂ (2 * m) ⌉)
      ≤⟨ +-monoʳ-≤ ticks (+-monoˡ-≤ ⌈log₂ (2 * m) ⌉ (s≤s 1≤n)) ⟩
    ticks + (suc n + ⌈log₂ (2 * m) ⌉)
      ≤⟨ ticks-growth ss₁ b i e ⟩
    Semantic-State.ticks (extend-basis ss₁ b i e) ∎
    where
      open ≤-Reasoning
      1≤n : 1 ≤ n
      1≤n = ∈⇒0< (Element.contained b)

  stepping : ∀ (pre : List I) (pre∈ : pre ∈ basis) (rest : List I)
               (conflict : (pre ++ rest) # access (H.δ₀* (pre ++ rest)))
               (budget : ℕ)
               (rest-len : L.length rest ≤ suc budget)
               (budget≤m : budget ≤ m)
               (intime-b : L.length observations + ⌈log₂ (2 * budget) ⌉
                         ≤ ticks + (1 + ⌈log₂ (2 * m) ⌉))
           → L#-allows (R.resolve pre pre∈ rest conflict budget rest-len budget≤m intime-b) (ℳ , m')
           × (ticks + 2 + (⌈log₂ (2 * m) ⌉ ∸ ⌈log₂ (2 * budget) ⌉)
              ≤ L#-ticks (R.resolve pre pre∈ rest conflict budget rest-len budget≤m intime-b))
  stepping pre pre∈ [] conflict budget rest-len budget≤m intime-b =
    ⊥-elim (#-irreflexive {pre} conflict')
    where
      conflict₀ : pre # access (H.δ₀* pre)
      conflict₀ = subst (λ w → w # access (H.δ₀* w)) (L.++-identityʳ pre) conflict
      conflict' : pre # pre
      conflict' = subst (λ z → pre # access z) (hb (pre ∈⊣ pre∈)) conflict₀
  stepping pre pre∈ (i ∷ rest') conflict budget rest-len budget≤m intime-b
    with (pre L.∷ʳ i) ∈? basis
  stepping pre pre∈ (i ∷ rest') conflict budget rest-len budget≤m intime-b | yes pi∈ =
    stepping (pre L.∷ʳ i) pi∈ rest' _ budget _ budget≤m intime-b
  stepping pre pre∈ (i ∷ []) conflict budget rest-len budget≤m intime-b | no _ =
    (match , m≤) ,
    ≤-trans (+-monoʳ-≤ (ticks + 2)
              (m∸n≤m ⌈log₂ (2 * m) ⌉ ⌈log₂ (2 * budget) ⌉))
            (finish-ticks (pre ∈⊣ pre∈) i conflict
              (≤-trans (m≤m+n (L.length observations) ⌈log₂ (2 * budget) ⌉) intime-b)
              (mk-e (pre ∈⊣ pre∈) i conflict))
  stepping pre pre∈ (i ∷ x ∷ σ') conflict budget rest-len budget≤m intime-b | no _ =
    (match , m≤) ,
    +-monoʳ-≤ (ticks + 2)
      (∸-monoʳ-≤ ⌈log₂ (2 * m) ⌉
        (⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 (s≤s⁻¹ rest-len))))

------------------------------------------------------------------------
-- the preservation property: with every query response that does not
-- refute the secret, the successor state still allows the secret and
-- the clock strictly increases

-- the per-successor property (matches Learner-Stepping.q'-correct)
Q-ok : (Mealy-Machine × ℕ) → ℕ → ((Mealy-Machine × ℕ → Set) × L#-State) → Set
Q-ok d t (_∈response , q') = d ∈response → L#-allows q' d × t < L#-ticks q'

open import GuardedCommandLanguage

-- case-split on a guard decision by pattern matching instead of a
-- `with`-abstraction: `with` would have to normalize and abstract the
-- huge goal `⟦F Main-Step.step satst ⟧ ⊧F∀ …`, which exhausts memory
guard-⊧F∀ : ∀ {ℓD ℓ¬D a b ℓ ℓ' : Level}
              {D : Set ℓD} {¬D : Set ℓ¬D} {A : Set a} {B : Set b}
              {X : Set ℓ} {P : (Mealy-Machine × ℕ → Set) × X → Set ℓ'}
              (dec : D ⊎ ¬D) (onD : D → F Mealy-Machine X)
              (g : Guard A B (F Mealy-Machine X)) (k : B → ¬D → A)
          → ((d : D) → ⟦F onD d ⟧ ⊧F∀ P)
          → ((¬d : ¬D) → ⟦F eval-guard g (λ x → k x ¬d) ⟧ ⊧F∀ P)
          → ⟦F eval-guard (add-guard dec onD g) k ⟧ ⊧F∀ P
guard-⊧F∀ (inj₁ d)  _ _ _ pD _  = pD d
guard-⊧F∀ (inj₂ ¬d) _ _ _ _ p¬D = p¬D ¬d

-- MainLoop states: mirror the guarded command of Main-Step.step.
-- The saturated state is a module parameter — a variable — so that the
-- goals and unification problems inside `go` never mention the huge
-- normal form of `saturate-basis ts`; `preserve-main` instantiates the
-- module only at the very end.
module Preserve-Main
    (ts : Timed-State) (satst : Saturated-State)
    (ℳ : Mealy-Machine) (m' : ℕ)
  where
  ss : Semantic-State
  ss = Timed-State.semantic-state (Saturated-State.timed-state satst)

  module Go
      (match₀ : Semantic-State.matches-observations ss ℳ)
      (m≤ : Semantic-State.m ss ≤ m')
      (t≤ : Timed-State.ticks ts ≤ Semantic-State.ticks ss)
    where

    -- the semantic state after recording one more query response
    ext-ss : (w⁺ : List⁺ I) → O → Semantic-State
    ext-ss w⁺ op = Extend-Observations.ss₁ ss w⁺ op (Semantic-State.m ss) ≤-refl

    -- Rules R2 and R3 both extend the observations by one query that
    -- makes `ticks` grow strictly; the (rule-specific) strictness proof
    -- is passed in.  The conclusion is stated in reduced form (only the
    -- semantic state of the successor occurs): the successor's
    -- `in-time` proof reduces away in the goal, so a conclusion
    -- mentioning it would leave an unsolvable meta.
    ml-ok : ∀ (w⁺ : List⁺ I) (op : O)
          → Mealy-Machine.⟦_⟧+ ℳ w⁺ ≡ op
          → Semantic-State.ticks ss < Semantic-State.ticks (ext-ss w⁺ op)
          → ( Semantic-State.matches-observations (ext-ss w⁺ op) ℳ
              × Semantic-State.m (ext-ss w⁺ op) ≤ m' )
            × L#-ticks (MainLoop ts) < Semantic-State.ticks (ext-ss w⁺ op)
    ml-ok w⁺ op dpred strict =
      (matches-extend (Semantic-State.𝒯 ss) ℳ w⁺ op match₀ dpred , m≤) ,
      ≤-<-trans t≤ strict

    -- the `Closed` proof that rule R4 builds internally, reconstructed
    -- so that it can be passed to `hyp-outs+` explicitly
    r4-closed : (∀ b i → Is-just (Semantic-State.out ss b i)) → Closed ss
    r4-closed no-lack = record
      { q₀        = [] ∈⊣ []∈PrefixClosed (Semantic-State.basis-prefix-closed ss)
      ; out-total = λ b i → Is-just⇒≡just (no-lack b i)
      ; δ-total   = λ b i → ∈⇒0< (proj₂ (Saturated-State.basis-saturated satst b i))
      }

    go : ⟦F Main-Step.step satst ⟧ ⊧F∀ Q-ok (ℳ , m') (L#-ticks (MainLoop ts))
    go = guard-⊧F∀ (Semantic-State.LackingFrontier? ss) _ _ _
           (λ { (b , i , lacking) op dpred → ml-ok _ op dpred
                  (Main-Step.Rule-R2.Response.ticks-strict satst b i lacking op) })
           λ no-lack → guard-⊧F∀ (Semantic-State.AmbiguousFrontier? ss) _ _ _
             (λ { (b , i , b₁ , b₂ , b₁∈ , b₂∈ , ne) op dpred → ml-ok _ op dpred
                    (Main-Step.Rule-R3.Response.ticks-strict satst b i b₁ b₂ b₁∈ b₂∈ ne op) })
             λ unique w dpred →
               ( match₀ , m≤ , proj₂ dpred ,
                 (λ eqH → proj₁ dpred (trans eqH (sym (hyp-outs+ _ (r4-closed no-lack) w)))) ) ,
               lt-plus1 t≤

preserve-main : ∀ (ts : Timed-State) (ℳ : Mealy-Machine) (m' : ℕ)
              → Timed-State.allows ts (ℳ , m')
              → ⟦F Main-Step.step (saturate-basis ts) ⟧
                  ⊧F∀ Q-ok (ℳ , m') (L#-ticks (MainLoop ts))
preserve-main ts ℳ m' allowed =
  Preserve-Main.Go.go ts (saturate-basis ts) ℳ m' match₀ m≤ t≤
  where
    sat : Saturation-Of ts
    sat = saturate ts
    ss : Semantic-State
    ss = Preserve-Main.ss ts (saturate-basis ts) ℳ m'

    match₀ : Semantic-State.matches-observations ss ℳ
    match₀ = subst (λ t → Observations.matches-observations t ℳ)
                   (sym (Saturation-Of.𝒯-preserved sat)) (proj₁ allowed)
    m≤ : Semantic-State.m ss ≤ m'
    m≤ = subst (_≤ m') (sym (Saturation-Of.m-preserved sat)) (proj₂ allowed)
    t≤ : Timed-State.ticks ts ≤ Semantic-State.ticks ss
    t≤ = Saturation-Of.ticks-mono-sat sat

-- shared context of the preservation proof for Proc-CE-State
module Proc-Preserve
    (pc : Proc-CE-State) (ℳ : Mealy-Machine) (m' : ℕ)
    (allowed : Proc-CE-State.allows pc (ℳ , m'))
    (op : O)
    (dpred : Mealy-Machine.⟦_⟧+ ℳ (Proc-Step.query pc) ≡ op)
  where
  open Proc-CE-State pc
  module RE = Proc-Step.Response.E pc op

  match₁ : Semantic-State.matches-observations RE.ss₁ ℳ
  match₁ = matches-extend 𝒯 ℳ (Proc-Step.query pc) op (proj₁ allowed) dpred
  m≤₁ : Semantic-State.m RE.ss₁ ≤ m'
  m≤₁ = proj₂ allowed

  -- the successor's clock bound implies a strict clock increase: the
  -- bisection step strictly enlarges the spent part of the budget
  -- (log-halve).  The bound `k` is inferred through the (injective)
  -- `_≤_` type, so no meta on the successor state is needed.
  lt-ticks : ∀ {k : ℕ}
           → Semantic-State.ticks RE.ss₁ + 2
             + (⌈log₂ (2 * m) ⌉ ∸ ⌈log₂ (2 * Proc-Step.h pc) ⌉) ≤ k
           → L#-ticks (ProcessCounterExample pc) < k
  lt-ticks lb = <-≤-trans
    (+-mono-≤-< (+-monoˡ-≤ 2 RE.ticks-mono-ext)
                (∸-monoʳ-< (log-halve (L.length σ) σ-nonempty)
                           (⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 σ≤m))))
    lb

-- shared context of the preservation proof for CE-State
module AddCE-Preserve
    (ce : CE-State) (ℳ : Mealy-Machine) (m' : ℕ)
    (allowed : CE-State.allows-ce ce (ℳ , m'))
    (op : O)
    (dpred : Mealy-Machine.⟦_⟧+ ℳ (CE-State.ρ⁺ ce) ≡ op)
  where
  open CE-State ce
  module RE = AddCE-Step.Response.E ce op

  match₁ : Semantic-State.matches-observations RE.ss₁ ℳ
  match₁ = matches-extend 𝒯 ℳ ρ⁺ op (proj₁ allowed) dpred
  m≤₁ : Semantic-State.m RE.ss₁ ≤ m'
  m≤₁ = ⊔-lub (proj₁ (proj₂ allowed)) (proj₁ (proj₂ (proj₂ allowed)))

  -- the counterexample refutes the hypothesis on its *last* output, so
  -- the recorded output o₃ cannot agree with the hypothesis' output o₂
  -- for the last transition of ρ
  o₃≢o₂ : AddCE-Step.Response.o₃ ce op ≢ AddCE-Step.o₂ ce
  o₃≢o₂ eq = ne (trans M≡o₃ (trans eq (sym H≡o₂)))
    where
      ne : Mealy-Machine.⟦_⟧+ ℳ ρ⁺ ≢ ℋ.⟦_⟧+ ρ⁺
      ne = proj₂ (proj₂ (proj₂ allowed))
      M≡o₃ : Mealy-Machine.⟦_⟧+ ℳ ρ⁺ ≡ AddCE-Step.Response.o₃ ce op
      M≡o₃ = Observations.matches⇒⟦⟧+ RE.𝒯₁ ℳ match₁ ρ⁺
               (proj₂ (AddCE-Step.Response.o₃eq ce op))
      H≡o₂ : ℋ.⟦_⟧+ ρ⁺ ≡ AddCE-Step.o₂ ce
      H≡o₂ = ℋ.⟦⟧+-snoc ρ⁺ (AddCE-Step.α ce) (AddCE-Step.j ce) (AddCE-Step.ρ-eq ce)

  -- as in Proc-Preserve: the clock bound of the successor implies the
  -- strict clock increase (the ρ-query is the second query spent on
  -- the counterexample, on top of the equivalence query)
  lt-ticks : ∀ {x k : ℕ}
           → Semantic-State.ticks RE.ss₁ + 2 + x ≤ k
           → L#-ticks (AddCounterExample ce) < k
  lt-ticks {x} lb = <-≤-trans
    (+-mono-≤-< RE.ticks-mono-ext (s≤s (s≤s z≤n)))
    (≤-trans (m≤m+n (Semantic-State.ticks RE.ss₁ + 2) x) lb)

L#-preserve : ∀ {q : L#-State} {d : Mealy-Machine × ℕ}
            → L#-allows q d
            → ⟦F L#-δ q ⟧ ⊧F∀ Q-ok d (L#-ticks q)
L#-preserve {Stuck w} ()
L#-preserve {MainLoop ts} {ℳ , m'} allowed = preserve-main ts ℳ m' allowed
L#-preserve {ProcessCounterExample pc} {ℳ , m'} allowed op dpred
  with Proc-Step.Response.ap-or-sim pc op
... | inj₁ ap  = proj₁ res , PP.lt-ticks (proj₂ res)
  where
    module PP = Proc-Preserve pc ℳ m' allowed op dpred
    res = Resolve-Stepping.stepping PP.RE.ss₁ (Proc-CE-State.ℋ pc)
            (Proc-Step.Response.hb₁ pc op) (Proc-Step.Response.hid₁ pc op)
            ℳ m' PP.match₁ PP.m≤₁
            (access (Proc-CE-State.b pc)) (Element.contained (Proc-CE-State.b pc))
            (Proc-CE-State.i pc ∷ Proc-Step.σ₁ pc)
            ap
            (Proc-Step.h pc)
            (Proc-Step.Response.rest-len₁ pc op)
            (Proc-Step.h≤m pc)
            (Proc-Step.Response.intime₁ pc op)
... | inj₂ sim = proj₁ res , PP.lt-ticks (proj₂ res)
  where
    module PP = Proc-Preserve pc ℳ m' allowed op dpred
    res = Resolve-Stepping.stepping PP.RE.ss₁ (Proc-CE-State.ℋ pc)
            (Proc-Step.Response.hb₁ pc op) (Proc-Step.Response.hid₁ pc op)
            ℳ m' PP.match₁ PP.m≤₁
            (access (Proc-Step.q' pc)) (Element.contained (Proc-Step.q' pc))
            (Proc-Step.σ₂ pc)
            (Proc-Step.Response.conflict₂ pc op sim)
            (Proc-Step.h pc)
            (Proc-Step.len-σ₂ pc)
            (Proc-Step.h≤m pc)
            (Proc-Step.Response.intime₁ pc op)
L#-preserve {AddCounterExample ce} {ℳ , m'} allowed op dpred
  with AddCE-Step.Response.o₃ ce op ≟o AddCE-Step.o₂ ce
... | yes o₃≡o₂ = ⊥-elim (AP.o₃≢o₂ o₃≡o₂)
  where
    module AP = AddCE-Preserve ce ℳ m' allowed op dpred
... | no ne = proj₁ res , AP.lt-ticks (proj₂ res)
  where
    module AP = AddCE-Preserve ce ℳ m' allowed op dpred
    res = Resolve-Stepping.stepping AP.RE.ss₁ (CE-State.ℋ ce)
            (CE-State.ℋ-contains-basis ce) (AddCE-Step.Response.hid₁ ce op)
            ℳ m' AP.match₁ AP.m≤₁
            [] ([]∈PrefixClosed (CE-State.basis-prefix-closed ce))
            (AddCE-Step.α ce)
            (AddCE-Step.Response.conflict-α ce op ne)
            (L.length (AddCE-Step.α ce) ∸ 1)
            (n≤suc[n∸1] (L.length (AddCE-Step.α ce)))
            (AddCE-Step.Response.α∸1≤m₁ ce op)
            (AddCE-Step.Response.intime-b ce op)

------------------------------------------------------------------------
-- while a counterexample is being handled, every machine that is still
-- allowed has strictly more states than the basis: either some frontier
-- word reaches a state of ℳ that no basis word reaches — then the basis
-- words together with that frontier word witness n+1 pairwise-distinct
-- states — or every frontier word reaches a basis state; but then, all
-- frontier transitions being identified (ℋ-identifies), ℳ factors
-- through the hypothesis and cannot refute it.

module CE-Growth
    (ss : Semantic-State)
    (ℋ : Mealy-Machine-on (Semantic-State.Basis ss))
    (hb : Mealy-Machine-contains-basis ℋ)
    (hid : ∀ b i b' → b' ∈ Semantic-State.δ ss b i → b' ≡ Mealy-Machine-on.δ ℋ b i)
    (ℳ : Mealy-Machine)
    (match : Semantic-State.matches-observations ss ℳ)
  where
  open Semantic-State ss
  private
    module H = Mealy-Machine-on ℋ
    module M = Mealy-Machine ℳ
  module B = Bounds ss ℳ

  -- the state of ℳ reached by a basis word
  f : Basis → M.Q
  f b = M.δ₀* (access b)

  -- does some frontier word reach a state of ℳ that no basis word reaches?
  fresh-or-covered :
      (Σ[ b ∈ Basis ] Σ[ i ∈ I ] (∀ b' → M.δ₀* (access b L.∷ʳ i) ≢ f b'))
    ⊎ (∀ b i → Σ[ b' ∈ Basis ] M.δ₀* (access b L.∷ʳ i) ≡ f b')
  fresh-or-covered = do
    Data.Sum.swap
    b  ← foreach-finite (Element-Finite {l = basis})
    i  ← foreach-finite fin-I
    Data.Sum.swap
    b' ← foreach-finite (Element-Finite {l = basis})
    Data.Sum.swap
    dec² (M.δ₀* (access b L.∷ʳ i) F.≟ f b')
    where open dec²-do

  -- a fresh frontier state gives n+1 pairwise-distinct states of ℳ
  -- (cf. Bounds.basis-size-bound, which gives n of them)
  fresh⇒basis< : (Σ[ b ∈ Basis ] Σ[ i ∈ I ] (∀ b' → M.δ₀* (access b L.∷ʳ i) ≢ f b'))
               → suc n ≤ M.n
  fresh⇒basis< (b , i , fresh) = begin
    suc n
      ≡⟨ cong suc (L.length-map M.δ₀* basis) ⟨
    L.length states
      ≤⟨ AllPairs≢-⊆-length distinct all-states ⟩
    L.length (L.allFin M.n)
      ≡⟨ L.length-tabulate id ⟩
    M.n ∎
    where
      open ≤-Reasoning
      states : List M.Q
      states = M.δ₀* (access b L.∷ʳ i) ∷ L.map M.δ₀* basis
      head-apart : All (λ s → M.δ₀* (access b L.∷ʳ i) ≢ s) (L.map M.δ₀* basis)
      head-apart = AllP.map⁺ (All.tabulate (λ {w} w∈ → fresh (w ∈⊣ w∈)))
      distinct-basis : AllPairs _≢_ (L.map M.δ₀* basis)
      distinct-basis = AllPairsP.map⁺ {f = M.δ₀*}
        (AllPairs.map {S = λ u v → M.δ₀* u ≢ M.δ₀* v}
          (λ {u} {v} u#v → B.#⇒δ₀*≢ match {u} {v} u#v) basis-distinct)
      distinct : AllPairs _≢_ states
      distinct = head-apart AllPairs.∷ distinct-basis
      all-states : All (_∈ L.allFin M.n) states
      all-states = ∈-allFin _ All.∷ AllP.map⁺ (All.tabulate (λ _ → ∈-allFin _))

  module Covered (cov : ∀ b i → Σ[ b' ∈ Basis ] M.δ₀* (access b L.∷ʳ i) ≡ f b') where

    -- a frontier word that equals a basis word is a candidate for its
    -- own slot (apartness is irreflexive)
    eq⇒∈δ : ∀ b i b' → (access b L.∷ʳ i) ≡ access b' → b' ∈ δ b i
    eq⇒∈δ b i b' weq with (access b L.∷ʳ i) #? access b' in deq
    ... | inj₁ ap = ⊥-elim (#-irreflexive {access b'} (subst (_# access b') weq ap))
    ... | inj₂ y  = ∈-filter⁺ (λ c → Is-inj₂? ((access b L.∷ʳ i) #? access c))
                      (FiniteType.all-enumerated Element-Finite b')
                      (subst Is-inj₂ (sym deq) (inj₂ y))

    -- every frontier transition of ℳ is (the image of) the hypothesis
    -- transition: the reached basis state is a candidate of the slot
    -- (or apart from the frontier word — impossible), and all remaining
    -- candidates equal the hypothesis target
    δ-factors : ∀ b i → M.δ (f b) i ≡ f (H.δ b i)
    δ-factors b i = case cov b i of λ
      { (b' , eq) → case Semantic-State-Properties.δ-prop ss b i b' of λ
        { (inj₂ b'∈δ)       → ok b' eq b'∈δ
        ; (inj₁ (inj₁ ap))  → ⊥-elim (B.#⇒δ₀*≢ match {access b L.∷ʳ i} {access b'} ap eq)
        ; (inj₁ (inj₂ weq)) → ok b' eq (eq⇒∈δ b i b' weq)
        }
      }
      where
        ok : ∀ b' → M.δ₀* (access b L.∷ʳ i) ≡ f b' → b' ∈ δ b i
           → M.δ (f b) i ≡ f (H.δ b i)
        ok b' eq b'∈δ =
          trans (sym (M.δ₀*-snoc (access b) i))
                (trans eq (cong f (hid b i b' b'∈δ)))

    δ*-factors : ∀ (b : Basis) (w : List I) → M.δ* (f b) w ≡ f (H.δ* b w)
    δ*-factors b []      = refl
    δ*-factors b (x ∷ w) =
      trans (cong (λ s → M.δ* s w) (δ-factors b x)) (δ*-factors (H.δ b x) w)

    ε∈ : Basis
    ε∈ = [] ∈⊣ []∈PrefixClosed basis-prefix-closed

    q₀-factors : f H.q₀ ≡ M.q₀
    q₀-factors = cong f (hb ε∈)

    δ₀*-factors : ∀ (w : List I) → M.δ₀* w ≡ f (H.δ₀* w)
    δ₀*-factors w =
      trans (cong (λ s → M.δ* s w) (sym q₀-factors)) (δ*-factors H.q₀ w)

    -- ℳ cannot exhibit a conflict: every word reaches the same state of
    -- ℳ as the basis word the hypothesis assigns to it
    no-conflict : ∀ (w : List I) → w # access (H.δ₀* w) → ⊥
    no-conflict w conf =
      B.#⇒δ₀*≢ match {w} {access (H.δ₀* w)} conf (δ₀*-factors w)

    -- with the observed outputs of the hypothesis, f is a Mealy
    -- morphism, so ℳ and ℋ have the same behaviour
    module _ (out-tree : ∀ b i → out b i ≡ just (H.out b i)) where

      out-factors : ∀ b i → H.out b i ≡ M.out (f b) i
      out-factors b i = sym (begin
        M.out (f b) i
          ≡⟨ B.out*-++⁺ M.q₀ (access b) L⁺.[ i ] ⟨
        B.out* M.q₀ (access b ++⁺ L⁺.[ i ])
          ≡⟨ cong (B.out* M.q₀) (∷ʳ-++⁺ (access b) i) ⟨
        B.out* M.q₀ (access b L⁺.∷ʳ i)
          ≡⟨ B.⟦⟧⇒out* match (access b L⁺.∷ʳ i) (out-tree b i) ⟩
        H.out b i ∎)
        where open ≡-Reasoning

      f-morphism : Equiv.is-Mealy-morphism _≡_ ℋ M.structure f
      f-morphism = record
        { preserves-q₀  = q₀-factors
        ; preserves-δ   = λ b i → sym (δ-factors b i)
        ; preserves-out = out-factors
        }

      -- ℳ and the hypothesis agree on the last output of every word
      same-behaviour : ∀ (w : List⁺ I) → H.⟦_⟧+ w ≡ M.⟦_⟧+ w
      same-behaviour =
        Equiv.is-Mealy-morphism.equivalent-semantics f-morphism

-- the two counterexample phases force basis growth potential: every
-- allowed machine has strictly more states than the basis
CE-growth-Add : ∀ (ce : CE-State) ℳ m'
              → CE-State.allows-ce ce (ℳ , m')
              → suc (CE-State.n ce) ≤ Mealy-Machine.n ℳ
CE-growth-Add ce ℳ m' (match , _ , _ , ne) =
  case CG.fresh-or-covered of λ
  { (inj₁ fresh) → CG.fresh⇒basis< fresh
  ; (inj₂ cov)   → ⊥-elim (ne (sym (CG.Covered.same-behaviour cov
                     (CE-State.ℋ-out-tree ce) (CE-State.ρ⁺ ce))))
  }
  where
    module CG = CE-Growth (CE-State.semantic-state ce) (CE-State.ℋ ce)
                  (CE-State.ℋ-contains-basis ce) (CE-State.ℋ-identifies ce)
                  ℳ match

CE-growth-Proc : ∀ (pc : Proc-CE-State) ℳ m'
               → Proc-CE-State.allows pc (ℳ , m')
               → suc (Proc-CE-State.n pc) ≤ Mealy-Machine.n ℳ
CE-growth-Proc pc ℳ m' (match , _) =
  case CG.fresh-or-covered of λ
  { (inj₁ fresh) → CG.fresh⇒basis< fresh
  ; (inj₂ cov)   → ⊥-elim (CG.Covered.no-conflict cov
      (access (Proc-CE-State.b pc) ++ Proc-CE-State.i pc ∷ Proc-CE-State.σ pc)
      (Proc-CE-State.conflict pc))
  }
  where
    module CG = CE-Growth (Proc-CE-State.semantic-state pc) (Proc-CE-State.ℋ pc)
                  (Proc-CE-State.ℋ-contains-basis pc) (Proc-CE-State.ℋ-identifies pc)
                  ℳ match

------------------------------------------------------------------------
-- the clock stays below the bound in every state that still allows the
-- secret

-- The overall bound for the clock is the original bound of Theorem 3.9:
-- in the main loop the clock is the structural norm `ticks` itself,
-- which stays below `bound` (L#-in-time); in the counterexample phases
-- the surcharge of at most 1 + ⌈log₂ 2m⌉ extra queries fits into the
-- headroom that the strictly larger secret machine guarantees
-- (CE-growth-Add/-Proc together with L#-in-time-CE).
L#-ticks-below-bound : ∀ q ℳm → L#-allows q ℳm → L#-ticks q < bound ℳm
L#-ticks-below-bound (MainLoop ts) (ℳ , m') al =
  L#-in-time (Timed-State.semantic-state ts) (ℳ , m') al
L#-ticks-below-bound (AddCounterExample ce) (ℳ , m') al = begin-strict
    CE-State.ticks ce + 1
      ≤⟨ +-monoʳ-≤ (CE-State.ticks ce) (s≤s z≤n) ⟩
    CE-State.ticks ce + suc ⌈log₂ (2 * CE-State.m ce) ⌉
      <⟨ L#-in-time-CE (CE-State.semantic-state ce) ℳ m'
           (proj₁ al) (proj₁ (proj₂ al)) (CE-growth-Add ce ℳ m' al) ⟩
    bound (ℳ , m') ∎
  where open ≤-Reasoning
L#-ticks-below-bound (ProcessCounterExample pc) (ℳ , m') al = begin-strict
    P.ticks pc + 2 + (lg ∸ lgσ)
      ≡⟨ +-assoc (P.ticks pc) 2 (lg ∸ lgσ) ⟩
    P.ticks pc + (2 + (lg ∸ lgσ))
      ≤⟨ +-monoʳ-≤ (P.ticks pc) 2+spent≤1+lg ⟩
    P.ticks pc + suc lg
      <⟨ L#-in-time-CE (P.semantic-state pc) ℳ m'
           (proj₁ al) (proj₂ al) (CE-growth-Proc pc ℳ m' al) ⟩
    bound (ℳ , m') ∎
  where
    open ≤-Reasoning
    module P = Proc-CE-State
    lg lgσ : ℕ
    lg  = ⌈log₂ (2 * P.m pc) ⌉
    lgσ = ⌈log₂ (2 * L.length (P.σ pc)) ⌉
    -- σ is non-empty, so at least one unit of the budget is unspent ...
    1≤lgσ : 1 ≤ lgσ
    1≤lgσ = ⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 (P.σ-nonempty pc))
    -- ... and σ fits into the counterexample length m, so m ≥ 1
    1≤lg : 1 ≤ lg
    1≤lg = ⌈log₂⌉-mono-≤ (*-monoʳ-≤ 2 (≤-trans (P.σ-nonempty pc) (P.σ≤m pc)))
    2+spent≤1+lg : 2 + (lg ∸ lgσ) ≤ 1 + lg
    2+spent≤1+lg = begin
      2 + (lg ∸ lgσ)    ≤⟨ +-monoʳ-≤ 2 (∸-monoʳ-≤ lg 1≤lgσ) ⟩
      2 + (lg ∸ 1)      ≡⟨ cong suc (suc∸1 1≤lg) ⟩
      1 + lg            ∎
L#-ticks-below-bound (Stuck _) ℳm ()

------------------------------------------------------------------------
-- the Learner-Stepping instance for L#

L#-stepping : Learner-Stepping L#-δ L#-init bound
L#-stepping = record
  { ticks             = L#-ticks
  ; allows            = L#-allows
  ; q₀-correct        = λ { (ℳ , m') → All.[] , z≤n }
  ; ticks-below-bound = L#-ticks-below-bound
  ; preserve          = λ {q} {d} → L#-preserve {q} {d}
  }


L#-has-time-bound : L#-learner has-time-bound bound
L#-has-time-bound = L#-stepping


------------------------------------------------------------------------
-- the final theorem: L# defeats every Mealy teacher
--
-- The explicit teacher notion and its embedding into the game come with
-- the game module (Mealy-Last-CE-Size-Learning): `MealyTeacher`,
-- `MealyTeacher⇒Teacher` and `_defeats_with-bound_`.

module TN = TeacherNaturality F-map

-- For a secret Mealy machine with n states over an input alphabet of
-- size k and counterexamples of length at most m, the L# learner wins
-- against every teacher within L#-bound queries — which is exactly the
-- `bound` of Theorem 3.9, in O(k·n² + n·log m).
L#-defeats : ∀ {ℓt} (teacher : MealyTeacher ℓt)
           → L#-learner defeats teacher with-bound bound
L#-defeats teacher =
  Correctness.learner-correct
    (TN.Teacher.teacher-on (MealyTeacher⇒Teacher teacher))
    (Learner.learner-on L#-learner)
    (Learner.q₀ L#-learner)
    bound L#-stepping
    (MealyTeacher.st₀ teacher)


==> anc/src/Learner-Correctness.agda <==
{-# OPTIONS --safe #-}
-- ----------------------------------
-- A sufficient condition for correctness and run-time
-- of learning algorithms
-- ----------------------------------
open import Level

open import Data.Product as Σ
open import Data.Sum as ⊎
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties as ℕ
open import Data.Unit
open import Data.Empty
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Relation.Nullary.Negation


open import Game-Basics
import Game-Definitions as Defs

module Learner-Correctness {ℓd : Level}
                           (𝔻 : Set ℓd)
                           (F : Game-Type)
                           (Sem : Defs.GameSemantics 𝔻 F)
                           where

open import Game-Definitions 𝔻 F
open GameSemantics Sem

record Learner-Stepping {ℓr : Level} {R : Set ℓr} {ℓc : Level} {C : Set ℓc} (c : Learnerδ R C) (q₀ : C) (bound : 𝔻 → ℕ): Set (Level.suc ℓd ⊔ Level.suc ℓc ⊔ ℓr) where
  -- Sufficient criteria for the correctness of a learning algorithm.
  field
    -- the 'bound d' provides the number of queries required by the learner to correctly
    -- guess the secret d. So the 'bound d' also counts the final accepting
    -- query to the teacher. E.g.
    -- For example, when playing the number guessing game
    -- on the domain [1,2,3], then the valid bounds for the usual bisecting
    -- learner are:
    -- 
    --    bound(1) = 2
    --    bound(2) = 1
    --    bound(3) = 2
    --
    -- The reason for that is that the learner starts with guessing '2', so
    -- if the hidden number is '2', then it only takes one query. After that
    -- first query, the learner already *knows* the answer ('1' if teacher
    -- responded too-high and '3' if the teacher responded too-low), but it
    -- takes a second query (with precisely that number) to guess the number
    -- correctly; thus, bound(1) = bound(3) = 2.

    -- the state keep track of the time that has passed, that is, the number
    -- of queries performed by the learner so far.
    ticks : C → ℕ
    -- in a state, we only allow some secrets; the others
    -- have been excluded already by the previous queries
    allows : C → (𝔻 → Set ℓc)
    q₀-correct : ∀ sec → allows q₀ sec -- the initial state did not exclude any secrets yet

    -- if a secret is still possible in state q, then the clock is
    -- properly below the claimed time bound. It is a proper '<' because even if
    -- the learner knows that 'd' is correct, it takes one more query to correctly guess it
    ticks-below-bound : ∀ q sec → allows q sec → ticks q < bound sec

  -- if a learner state allows a secret d,
  -- and if the teacher's response still allows d,
  -- then the successor q' of q must still allow d
  -- and must have an increased tick counter.
  -- we describe it by the followong property

  q'-correct : 𝔻 → ℕ → (𝔻 → Set) × C → Set ℓc
  q'-correct d ticks-q (_∈response , q') = d ∈response → allows q' d × ticks-q < ticks q'
  
  field
    preserve : ∀ {q} {d} → allows q d → ⟦F c q ⟧ ⊧F∀ q'-correct d (ticks q)

-- if a learner is below some bound b1 and b1 ≤ b2, then the learner is also below bound b2:
relax-Learner-Stepping : {ℓr : Level} {R : Set ℓr} {ℓc : Level} {C : Set ℓc} {c : Learnerδ R C} {q₀ : C}
                         → {bound₁ bound₂ : 𝔻 → ℕ}
                         → (∀ d → bound₁ d ≤ bound₂ d)
                         → Learner-Stepping c q₀ bound₁
                         → Learner-Stepping c q₀ bound₂
relax-Learner-Stepping bound₁≤bound₂ stepping =
  record
   { ticks = ticks
   ; allows = allows
   ; q₀-correct = q₀-correct
   ; ticks-below-bound = λ q sec q⊧sec → <-≤-trans (ticks-below-bound q sec q⊧sec) (bound₁≤bound₂ sec)
   ; preserve = preserve
   }
  where open Learner-Stepping stepping
                           

_has-time-bound_ : ∀ {ℓ} → Learner ℓ → (𝔻 → ℕ) → Set _
_has-time-bound_ learner bound = Learner-Stepping δ q₀ bound
  where open Learner learner

open TeacherNaturality F-map

module Correctness {ℓt ℓc ℓr : Level} {T : Set ℓt} {R : Set ℓr} {C : Set ℓc}
                   (teacher : Teacher-on T) (learner : Learner-on R C)
                   (q₀ : C)
                   where
  private
    module teacher = Teacher-on teacher
    module learner = Learner-on learner

  open Game Sem teacher.δ learner.δ

  module learner-correct-proof-details
         (bound : 𝔻 → ℕ)
         (correct : Learner-Stepping learner.δ q₀ bound)
         (n : 𝔻) -- the number of interest
         where
    open Learner-Stepping correct

    game-step-prop' : (l : C) → allows l n → M R T (Σ ((𝔻 → Set) × C) (q'-correct n (ticks l)))
    game-step-prop' l n∈l = teacher.δ (F∀-elim ⟦F learner.δ l ⟧ (preserve n∈l))

    proj₁∘game-step-prop' : (l : C) → (n∈l : allows l n) → (t : T) → game-step-prop (t , l) ≡ M-map proj₁ (game-step-prop' l n∈l) t
    proj₁∘game-step-prop' l n∈l t =
      begin
      game-step-prop (t , l)  ≡⟨ cong (λ - → teacher.δ - t) (proj₁∘F∀elim (preserve n∈l)) ⟨
      teacher.δ (F-map proj₁ (F∀-elim ⟦F learner.δ l ⟧ (preserve n∈l))) t ≡⟨ teacher.natural proj₁ _ t ⟨
      M-map proj₁ (teacher.δ (F∀-elim ⟦F learner.δ l ⟧ (preserve n∈l))) t
      ∎
      where
        open ≡-Reasoning

    main-induction : (steps-remaining : ℕ) (t : T) (l : C)
                     → (allows l n)
                     → bound n ≤ steps-remaining + ticks l -- ticks may grow faster than 1 per query
                     → learner (t , l) finds n within steps-remaining rounds
    main-induction ℕ.zero t l n∈l bound≤tick = ⊥-elim (ℕ.<⇒≱ (ticks-below-bound l n n∈l) bound≤tick)
    main-induction (ℕ.suc s) t l n∈l bound≤tick rewrite (proj₁∘game-step-prop' l n∈l t) with (teacher.δ (F∀-elim ⟦F learner.δ l ⟧ (preserve n∈l)) t)
    ... | (inj₁ _) = tt -- teacher surrenders
    ... | (inj₂ (t' , (_∈response , l') , l'-prop )) = λ n∈response →
      let
        n∈l' , ticks-l<ticks-l' = l'-prop n∈response
        open ≤-Reasoning
        bound[n]≤s+ticks-l' : bound n ≤ s + ticks l'
        bound[n]≤s+ticks-l' =
          begin
          bound n ≤⟨ bound≤tick ⟩
          1 + s + ticks l ≡⟨ ℕ.+-suc s _ ⟨
          s + (1 + ticks l) ≤⟨ +-mono-≤ (≤-reflexive refl) ticks-l<ticks-l' ⟩
          s + ticks l'
          ∎
      in
      main-induction s t' l' n∈l' bound[n]≤s+ticks-l'


  -- Main correctness theorem for learners: The properties in above Learner-Correct
  -- are sufficient for the learner to 'win' every learning game for every hidden
  -- number n.
  learner-correct : (bound : 𝔻 → ℕ)
                   → Learner-Stepping learner.δ q₀ bound
                   → ∀ st₀ n → learner (st₀ , q₀) finds n within (bound n) rounds
  learner-correct bound learner-correct st₀ n =
    main-induction (bound n) st₀ q₀ (q₀-correct n) (m≤m+n (bound n) _)
    where
      open Learner-Stepping learner-correct
      open learner-correct-proof-details bound learner-correct n


==> anc/src/ListBisect.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Nat hiding (_⊔_)
open import Data.Product
open import Function.Base
open import Data.Unit
open import Data.Empty
open import Data.Nat.Properties
open import Agda.Builtin.Equality
open import Data.List
open import Data.List.Properties
import Data.List.Relation.Binary.Pointwise as List
open import Relation.Binary
open import Relation.Binary.PropositionalEquality.Core
open import Relation.Binary.PropositionalEquality.Properties
open import Data.List.Reverse
open import Data.List.Relation.Binary.Prefix.Heterogeneous using (Prefix)
import Data.List.Relation.Binary.Prefix.Heterogeneous as Pref
import Data.List.Relation.Binary.Prefix.Heterogeneous.Properties as Pref
open import Relation.Unary as Unary
open import Relation.Nullary

module ListBisect {a : Level} {A : Set a} where

_⊑_ : REL (List A) (List A) a
_⊑_ = Pref.Prefix _≡_


Prefix-Closed : {p : Level} (P : List A → Set p) → Set _
Prefix-Closed P = ∀ {w} → P w → ∀ {v} → v ⊑ w → P v

record PrefixWith {p : Level} (P : List A → Set p) (w : List A) : Set (p ⊔ a) where
  field
    v : List A
    is-prefix : v ⊑ w
    has-prop : P v

  suffix : Σ[ s ∈ List A ] v ++ s ≡ w
  suffix = case (Pref.toView is-prefix) of λ
           { (v∼cs Pref.++ u) →
             u , cong (λ - → - ++ u) (List.Pointwise-≡⇒≡ v∼cs)
           }

record LongestPrefixWith {p : Level} (P : List A → Set p) (w : List A) : Set (p ⊔ a) where
  field
    is-prefix-with : PrefixWith P w

  open PrefixWith is-prefix-with public

  field
    is-longest : ∀ (other : PrefixWith P w) → (PrefixWith.v other) ⊑ v


bound-LongestPrefixWith : {p : Level} {P : List A → Set p} { x : A } {w : List A}
                     → Prefix-Closed P
                     → ¬ (P [ x ])
                     → (pref : PrefixWith P (x ∷ w))
                     → (PrefixWith.v pref) ⊑ []
bound-LongestPrefixWith {x = x} {w = w} pref-closed ¬P[x]
  record { v = [] ; is-prefix = Prefix.[] ; has-prop = _ } = Prefix.[]
bound-LongestPrefixWith {x = x} {w = w} pref-closed ¬P[x]
  record { v = (.x ∷ v) ; is-prefix = (refl Prefix.∷ v⊑w) ; has-prop = has-prop } =
    ⊥-elim (¬P[x] (pref-closed {x ∷ v} has-prop (refl Prefix.∷ Prefix.[])))

find-LongestPrefixWith : {p : Level} {P : List A → Set p}
                         → P []
                         → Prefix-Closed P
                         → Unary.Decidable P
                         → (w : List A) → LongestPrefixWith P w
find-LongestPrefixWith P[] pref-closed dec [] =
  record
  { is-prefix-with = record
    { v = []
    ; is-prefix = Prefix.[]
    ; has-prop = P[]
    }
  ; is-longest = λ { record { v = [] ; is-prefix = Prefix.[] ; has-prop = _ } → Prefix.[] }
  }
find-LongestPrefixWith {p} {P} P[] pref-closed dec (x List.∷ w) with (dec [ x ])
... | (no ¬P[x]) = record
          { is-prefix-with = record { v = [] ; is-prefix = Prefix.[] ; has-prop = P[] }
          ; is-longest = bound-LongestPrefixWith pref-closed ¬P[x] }
... | (yes P[x]) = record
          { is-prefix-with = record
                           { v = x ∷ lp.v
                           ; is-prefix = refl Prefix.∷ lp.is-prefix
                           ; has-prop = lp.has-prop }
          ; is-longest = λ
                { record
                  { v = []
                  ; is-prefix = _
                  ; has-prop = _
                  } → Prefix.[]
                ; record
                  { v = (.x ∷ v)
                  ; is-prefix = (refl Prefix.∷ v⊑w)
                  ; has-prop = Pxv
                  } → refl Prefix.∷ (lp.is-longest (record { v = v ; is-prefix = v⊑w ; has-prop = Pxv }))
                }
          }
  where
    Px : List A → Set p
    Px suffix = P (x ∷ suffix)
    Px-pref-closed : Prefix-Closed Px
    Px-pref-closed {w} Pxw {v} v⊑w = pref-closed {x ∷ w} Pxw (refl Prefix.∷ v⊑w)
    dec-Px : Unary.Decidable Px
    dec-Px v = (dec (x ∷ v))
    lp : LongestPrefixWith Px w
    lp = find-LongestPrefixWith P[x] Px-pref-closed dec-Px w
    module lp = LongestPrefixWith lp

record List≤2^ (n : ℕ) : Set a where
  field
    toList : List A
    len≤2^ : length toList ≤ 2 ^ n

2^n+1 : ∀ n → 2 ^ (1 + n) ≡ 2 ^ n + 2 ^ n
2^n+1 n = begin
  2 ^ (ℕ.suc n) ≡⟨⟩
  2 * (2 ^ n) ≡⟨⟩
  2 ^ n + (2 ^ n + 0) ≡⟨ cong (λ - → 2 ^ n + -) (+-identityʳ _) ⟩
  2 ^ n + 2 ^ n
  ∎
  where open ≡-Reasoning

IsNonEmpty : List A → Set 0ℓ
IsNonEmpty [] = ⊥
IsNonEmpty (_ ∷ _) = ⊤

record Bisected (n : ℕ) (l : List≤2^ (1 + n)) : Set a where
  field
    first : List≤2^ n
    second : List≤2^ n

  module l = List≤2^ l
  module first = List≤2^ first
  module second = List≤2^ second

  field
    concatted : l.toList ≡ first.toList ++ second.toList
    non-empty : IsNonEmpty l.toList → IsNonEmpty first.toList

n⊓m≤n : ∀ m n → n ⊓ m ≤ n
n⊓m≤n ℕ.zero ℕ.zero = z≤n
n⊓m≤n (ℕ.suc _) ℕ.zero = z≤n
n⊓m≤n ℕ.zero (ℕ.suc _) = z≤n
n⊓m≤n (ℕ.suc n) (ℕ.suc m) = s≤s (n⊓m≤n n m)

2^n≥1 : ∀ n → ∃[ m ] (2 ^ n ≡ 1 + m)
2^n≥1 ℕ.zero = 0 , refl
2^n≥1 (ℕ.suc n) rewrite (2^n+1 n) =
  let m , 2^n≡1+m = 2^n≥1 n in
  (m + 2 ^ n) , (begin
  2 ^ n + 2 ^ n ≡⟨ cong (λ - → 2 ^ n + -) 2^n≡1+m ⟩
  2 ^ n + (1 + m) ≡⟨ +-comm (2 ^ n) (1 + m) ⟩
  1 + m + 2 ^ n ≡⟨ +-assoc 1 m (2 ^ n) ⟩
  ℕ.suc (m + 2 ^ n)
  ∎)
  where
    open ≡-Reasoning

cut-in-halves : ∀ n (l : List≤2^ (1 + n)) → Bisected n l
cut-in-halves n l = record
  { first = record
    { toList = first
    ; len≤2^ =
      let open ≤-Reasoning in
      begin
      length first ≡⟨ length-take 2^n l.toList ⟩
      2 ^ n ⊓ length l.toList ≤⟨ n⊓m≤n _ _ ⟩
      2 ^ n
      ∎
    }
  ; second = record
    { toList = drop 2^n l.toList
    ; len≤2^ =
      let open ≤-Reasoning in
      begin
      length (drop 2^n l.toList) ≡⟨ length-drop 2^n _ ⟩
      length l.toList ∸ 2^n ≤⟨ ∸-monoˡ-≤ 2^n l.len≤2^ ⟩
      2 ^ (1 + n) ∸ 2^n ≡⟨ cong (λ - → - ∸ 2 ^ n) (2^n+1 n) ⟩
      2 ^ n + 2 ^ n ∸ (2 ^ n) ≡⟨ m+n∸n≡m 2^n 2^n ⟩
      2 ^ n
      ∎
    }
  ; concatted = sym (take++drop≡id (2 ^ n) _)
  ; non-empty = non-empty
  }
  where
    module l = List≤2^ l
    -- this would be nicer:
    -- first , second = splitAt (2 ^ n) l.toList
    -- but it is just easier to work with take/drop separately...
    2^n = 2 ^ n
    first = take 2^n l.toList

    non-empty : IsNonEmpty l.toList → IsNonEmpty first
    non-empty x with l.toList
    non-empty _ | _ ∷ _ rewrite (proj₂ (2^n≥1 n)) = tt

data Bisect-View : List A → Set a where
  [] : Bisect-View []
  split : ∀ xs y ys
          → length xs ≤ 1 + length ys
          → length ys ≤ length xs
          → Bisect-View (xs ++ y ∷ ys)

-- Extend a bisection view by adding one element at the front and one at the
-- back, keeping the two halves balanced.
cons-both : ∀ (x b : A) {ys : List A} → Bisect-View ys → Bisect-View (x ∷ (ys ++ b ∷ []))
cons-both x b [] = split (x ∷ []) b [] (s≤s z≤n) z≤n
cons-both x b (split ps y qs le1 le2) =
  subst (λ - → Bisect-View (x ∷ -))
        (sym (++-assoc ps (y ∷ qs) (b ∷ [])))
        (split (x ∷ ps) y (qs ++ b ∷ []) c1 c2)
  where
    lenqb : length (qs ++ b ∷ []) ≡ length qs + 1
    lenqb = length-++ qs {b ∷ []}

    c1 : length (x ∷ ps) ≤ 1 + length (qs ++ b ∷ [])
    c1 rewrite lenqb | +-comm (length qs) 1 = s≤s le1

    c2 : length (qs ++ b ∷ []) ≤ length (x ∷ ps)
    c2 rewrite lenqb | +-comm (length qs) 1 = s≤s le2

bisect-view : ∀ xs → Bisect-View xs
bisect-view xs = go (length xs) xs ≤-refl
  where
    go : (n : ℕ) (l : List A) → length l ≤ n → Bisect-View l
    go n [] _ = []
    go (suc n) (x ∷ rest) (s≤s le) with reverseView rest
    ... | [] = split [] x [] z≤n z≤n
    ... | (ys ∶ _ ∶ʳ b) =
      cons-both x b (go n ys (≤-trans (m≤m+n (length ys) 1)
                                      (subst (_≤ n) (length-++ ys {b ∷ []}) le)))


==> anc/src/Main-Results.agda <==
{-# OPTIONS --safe #-}

module Main-Results where

open import Level using (Level)
open import Data.Nat
open import Data.Product
open import Relation.Binary.PropositionalEquality
open import Relation.Binary.Definitions
open import Data.Nat.Logarithm using (⌈log₂_⌉; ⌊log₂_⌋)

open import Game-Basics using (Game-Type)
import Game-Definitions as Defs

open import Finite

module Generic-Learner-Correctness
           {ℓd : Level} (𝔻 : Set ℓd)        -- the concept class to be learned
           (F : Game-Type)                   -- the query interface of the learning game
           (Sem : Defs.GameSemantics 𝔻 F)   -- the semantics of queries and responses
           where
  open import Game-Definitions 𝔻 F
  open GameSemantics Sem using (F-map)
  open TeacherNaturality F-map using (Teacher-on)
  open import Learner-Correctness 𝔻 F Sem

  module _ {ℓt ℓr ℓc : Level} {T : Set ℓt} {R : Set ℓr} {C : Set ℓc}
           (teacher : Teacher-on T) (learner : Learner-on R C) (q₀ : C)
           where
    private
      module teacher = Teacher-on teacher
      module learner = Learner-on learner
    open Game Sem teacher.δ learner.δ

    -- A 'Learner-Stepping' instance suffices for the learner to find
    -- every secret within 'bound secret' many rounds:
    learner-correct : (bound : 𝔻 → ℕ)
                    → Learner-Stepping learner.δ q₀ bound
                    → ∀ st₀ secret → learner (st₀ , q₀) finds secret within (bound secret) rounds
    learner-correct = Correctness.learner-correct teacher learner q₀

module L#  (I O : Set)
           (_≟_ : DecidableEquality I)
           (_≟o_ : DecidableEquality O)
           (fin-I : FiniteType I)
           where
  -- The L# learning algorithm learns a Mealy machine
  -- with inputs I and outputs O.
  -- We need to assume that I and O have decidable equality
  -- and that the input type I is finite.
  open import Mealy
  open import Mealy-Last-CE-Size-Learning I O
  -- L# knows the input alphabet I and its size:
  k = FiniteType.size fin-I
  -- The maximum counter example m is part of the concept
  -- class 𝔻, so L# does not know m in advance!
  𝔻 = Mealy-Machine I O × ℕ

  open import Learner-Correctness 𝔻 F Mealy-Last-CE-Size-Learning-Semantics
  open import L-Sharp I O _≟_ _≟o_ fin-I using (L#-learner; L#-stepping; bound≤bound′)

  -- Theorem: For k input symbols, L# correctly learns any hidden mealy machine
  -- ℳ of n states for counter-examples of length at most m within in
  --       𝒪(k · n² + n · log(m)).
  -- many queries:
  L#-time-bound : L#-learner has-time-bound λ { (ℳ , m) →
                      let n = Mealy-Machine.n ℳ in
                      (k + 1) * n * (n + 1)
                              +
                      (n + 1) * ⌈log₂ m ⌉ + 1       
                  }
  L#-time-bound = relax-Learner-Stepping bound≤bound′ L#-stepping

module L#-Full-Trace
           (I O : Set)
           (_≟_ : DecidableEquality I)
           (_≟o_ : DecidableEquality O)
           (fin-I : FiniteType I)
           where
  -- In the full-trace game, the learner receives more information per query.
  open import Mealy
  open import Mealy-Full-Trace-Learning I O using (F; Mealy-Full-Trace-Learning-Semantics)
  open import Mealy-Full-Trace-Reduction I O _≟o_ using (translate-Learner; translate-time-bound)
  open import L-Sharp I O _≟_ _≟o_ fin-I using (L#-learner)

  private module L#ₗ = L# I O _≟_ _≟o_ fin-I

  k = FiniteType.size fin-I
  𝔻 = Mealy-Machine I O × ℕ

  open import Learner-Correctness 𝔻 F Mealy-Full-Trace-Learning-Semantics

  -- L#, run in the full-trace game:
  L#-full-trace-learner = translate-Learner L#-learner

  -- Theorem: in the full-trace game, L# has the very same time bound:
  L#-full-trace-time-bound : L#-full-trace-learner has-time-bound λ { (ℳ , m) →
                      let n = Mealy-Machine.n ℳ in
                      (k + 1) * n * (n + 1)
                              +
                      (n + 1) * ⌈log₂ m ⌉ + 1
                  }
  L#-full-trace-time-bound =
    translate-time-bound L#-learner _ L#ₗ.L#-time-bound

module Stateless-Nat-Teachers {ℓr : Level} (R : Set ℓr) (ret : ℕ → R) where
  -- Stateless teachers lose the number guessing game within 2 rounds:
  import Data.Maybe as Maybe
  open import NatLearning
  import NatExamples.GuessingLearner as GuessingLearner
  private module GL = GuessingLearner R ret
  open GL using (IsSingleton)

  module _ {ℓt : Level} (teacher : NatTeacher ℓt) where
    private module teacher = NatTeacher teacher

    learner-finds-every-secret :
        IsSingleton teacher.T   -- the teacher is stateless
      → ∃[ query ] Maybe.map proj₁ (teacher.δ teacher.st₀ query) ≢ Maybe.just too-low
      → ∃[ learner ] ∀ secret → learner learns secret from teacher within 2 rounds
    learner-finds-every-secret = GL.theorems.learner-finds-every-secret teacher

module Adversarial-Nat-Teacher where
  open import NatLearning
  import NatExamples.AdversarialTeacher as AdversarialTeacher
  open AdversarialTeacher using (Interval; module Interval; [_,+_]; _⊧_)

  -- Lower bound: on an interval of length m, some teacher defends
  -- for at least ⌊log₂ m ⌋ rounds against every learner:
  thm-adversarial-teacher : ∀ {ℓc : Level} interval →
     ∃[ teacher ] ∀ (learner : Learner ℓc)
      → ∃[ sec ] interval ⊧ sec
        × learner can't-learn sec from teacher within ⌊log₂ (Interval.len interval) ⌋ rounds
  thm-adversarial-teacher = AdversarialTeacher.thm-adversarial-teacher

  -- Steve Ballmer's interview question (https://youtu.be/svCYbkS0Sjk):
  -- guessing a number between 1 and 100 can take 7 rounds:
  example-adversarial-100 : ∀ {ℓc : Level} →
     ∃[ teacher ] ∀ (learner : Learner ℓc)
      → ∃[ sec ] [ 1 ,+ 99 ] ⊧ sec
        × learner can't-learn sec from teacher within 6 rounds
  example-adversarial-100 = AdversarialTeacher.example-adversarial-100

module Restricted-DFA-Learning (k : ℕ) where
  open import Data.Fin using (Fin)
  private
    A : Set   -- the input alphabet with k letters
    A = Fin k
  open import DFA A
  open import DFA-Restricted-Learning A
  open import Game-Definitions DFA F using (Learner)
  open import Polynomial-vs-Exponential-Growth using (Polynomial; ⟦poly_⟧[_])
  import DFA-Examples.DFA-Restricted-Bound as DFA-Restricted-Bound
  private module RB = DFA-Restricted-Bound k

  -- With yes/no equivalence queries only, no learner learns DFAs
  -- within polynomially many queries (in the number of states):
  thm-adversarial-teacher : k ≥ 2 → ∀ {ℓc : Level} (P : Polynomial) →
     ∃[ teacher ] ∀ (learner : Learner ℓc)
      → ∃[ dfa ] learner can't-learn dfa from teacher within ⟦poly P ⟧[ DFA.states dfa ] rounds
  thm-adversarial-teacher = RB.thm-adversarial-teacher


==> anc/src/Mealy-Full-Trace-Learning.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Empty
open import Data.List as L
open import Data.Nat using (ℕ; _≤_)
open import Data.Bool using (true)
open import Data.Product hiding (map)
open import Data.Maybe hiding (map)
open import Data.Sum hiding (map)
open import Data.Unit
open import Data.Vec using (Vec)
import Data.Vec as V
open import Function.Base using (case_of_; id)
open import Relation.Binary.PropositionalEquality hiding ([_])
-- 
module Mealy-Full-Trace-Learning (I : Set Level.0ℓ) (O : Set Level.0ℓ)  where

open import Mealy I O

data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ ⊔ ℓr) where
  -- the output query sends an input words to an output word of the same length
  output : ∀ {n} → (w : Vec I n) → (next : Vec O n → X) → F R X
  -- the equivalence query sends a Mealy Machine and a possible outcome R of the
  -- entire and receives a counterexample as an i/o-sequence
  equivalence : Mealy-Machine → (ret : R) → (next : List (I × O) → X) → F R X


-- the concept class consists of Mealy machines and the length
-- of the longest counter-example
𝔻 : Set
𝔻 = Mealy-Machine × ℕ

open import Game-Definitions 𝔻 F

module _ {ℓr : Level} {R : Set ℓr} where
  open Mealy-Machine using (⟦_⟧*; ⟦_⟧ⁿ)
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((𝔻 → Set) × X)
  ⟦F output w next ⟧ = output w (λ o → (λ {(M , m) → ⟦ M ⟧ⁿ w ≡ o}) , (next o))
  ⟦F equivalence hyp ret next ⟧ = equivalence hyp ret λ w → (λ { (M , m) →
    -- the hidden Mealy machine matches the i/o sequence
    ⟦ M ⟧* (map proj₁ w) ≡ map proj₂ w
    ×
    -- and the hypothesis mismatches matches the i/o sequence
    ⟦ hyp ⟧* (map proj₁ w) ≢ (map proj₂ w)
    ×
    -- and m is an upper bound for the counter example:
    length w ≤ m
    }), (next w)
  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (output w next) = output w (λ x → f (next x))
  F-map f (equivalence hyp ret next) = equivalence hyp ret λ x → f (next x)
 
  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = output w next} = refl
  proj₂∘⟦F⟧ {query = equivalence x ret next} = refl
 
  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  output w next ⊧F∀ P = ∀ b → P (next b)
  equivalence x ret next ⊧F∀ P = ∀ w → P (next w)

  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim : {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (output w next) q⊧P = output w (λ b → next b , q⊧P b)
  F∀-elim (equivalence hyp ret next) q⊧P = equivalence hyp ret λ w → (next w) , (q⊧P w)

  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = output w next} _ = refl
  proj₁∘F∀elim {query = equivalence x ret next} _ = refl

open TeacherNaturality F-map


Mealy-Full-Trace-Learning-Semantics : GameSemantics
Mealy-Full-Trace-Learning-Semantics = record
  { F-map = F-map
  ; ⟦F_⟧ = ⟦F_⟧
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }

-- The explicit definition of a teacher for the Mealy learning game:
record MealyTeacher (ℓt : Level) : Set (Level.suc ℓt) where
  field
    -- 1. an internal set of states
    T : Set ℓt
    st₀ : T
    answer-output : T → ∀ {n} → Vec I n → Vec O n × T
    answer-equiv : T → Mealy-Machine → Maybe (List (I × O) × T)


module ExplicitConversion where
  Teacher⇒MealyTeacher : ∀ {ℓt} (t : Teacher ℓt) → MealyTeacher ℓt
  Teacher⇒MealyTeacher t = record
    { T = T
    ; st₀ = st₀
    ; answer-output = λ st w →
        case δ {R = ⊥} (output w id) st of λ
        { (inj₂ (st' , w)) → w , st'}
    ; answer-equiv = λ st hyp →
        case δ {R = ⊤} (equivalence hyp tt id) st of λ
        { (inj₁ tt) → nothing
        ; (inj₂ (st' , w)) → just (w , st')
        }
    }
    where open Teacher t

open import Teacher-Characterization F MealyTeacher

-- the query types here:
MQ = Total+Indexed ([ Vec I ] ==I/O-Spec==> [ Vec O ])
EQ = Partial ([ Mealy-Machine ] ==I/O-Spec==> [ List (I × O) ])

-- implicit conversion via the Yoneda lemma
Teacher⇒MealyTeacher : ∀ {ℓt} (t : Teacher ℓt) → MealyTeacher ℓt
Teacher⇒MealyTeacher t = record
  { T = T
  ; st₀ = st₀
  ; answer-output = Yoneda δ MQ output
  ; answer-equiv = Yoneda δ EQ equivalence
  }
  where
    open Teacher t

module Concrete⇒Nat {ℓt} (teacher : MealyTeacher ℓt) where
  open MealyTeacher teacher
  mkTeacherδ : Teacherδ T
  mkTeacherδ (output w next) =
    Yoneda⁻¹ T MQ answer-output w next
  mkTeacherδ (equivalence hyp ret next) =
    Yoneda⁻¹ T EQ answer-equiv hyp ret next

  mkTeacherδ-natural : TeacherIsNatural mkTeacherδ
  mkTeacherδ-natural f (output w next) = λ _  → refl
  mkTeacherδ-natural f (equivalence hyp _ _) st with (answer-equiv st hyp)
  ... | just _ = refl
  ... | nothing = refl

mkTeacher : ∀ {ℓt} (teacher : MealyTeacher ℓt) → Teacher ℓt
mkTeacher t = record
  { T = T
  ; st₀ = st₀
  ; teacher-on = record { δ = mkTeacherδ ; natural = mkTeacherδ-natural }
  }
  where
    open MealyTeacher t
    open Concrete⇒Nat t

open ExplicitWinningConditions Mealy-Full-Trace-Learning-Semantics F-map MealyTeacher mkTeacher public


==> anc/src/Mealy-Full-Trace-Reduction.agda <==
{-# OPTIONS --safe #-}
-- ----------------------------------------------------------------------
-- Every learner for the game 'Mealy-Last-CE-Size-Learning' can be turned
-- into a learner for the game 'Mealy-Full-Trace-Learning' with the very
-- same time bound.
--
-- In the full-trace game, the learner obtains *more* information per query:
--
--   * an output query returns the entire output word (not only its last
--     symbol), and
--   * an equivalence query returns a counter example together with the
--     entire output word of the hidden machine on it (not only the input
--     word).
--
-- So intuitively, learning is at most as hard in the full-trace game.  The
-- only interesting step is the equivalence query: a full-trace counter
-- example only tells us that the *output words* of the hidden machine and
-- of the hypothesis differ somewhere, whereas the game
-- 'Mealy-Last-CE-Size-Learning' expects a counter example on which the two
-- machines differ in the *last* output symbol.  We thus cut the counter
-- example right after the first position at which the hypothesis makes a
-- mistake; this only shortens the counter example, so the bound 'm' on the
-- length of counter examples is preserved.  For that we need decidable
-- equality on the output alphabet.
-- ----------------------------------------------------------------------

open import Level using (Level; 0ℓ)

open import Data.Empty using (⊥-elim)
open import Data.List using (List; []; _∷_; map; length; _∷ʳ_)
open import Data.List.Properties using (∷-injectiveˡ; ∷-injectiveʳ)
open import Data.List.NonEmpty using (List⁺; snocView; _∷ʳ′_)
import Data.List.NonEmpty as L⁺
open import Data.Nat using (ℕ; zero; suc; _≤_; _<_; s≤s; z≤n)
open import Data.Nat.Properties using (≤-trans)
open import Data.Product using (_×_; _,_; proj₁; proj₂; Σ; Σ-syntax)
open import Data.Vec using (Vec)
import Data.Vec as V
open import Relation.Nullary using (¬_; Dec; yes; no)
open import Relation.Binary.Definitions using (DecidableEquality)
open import Relation.Binary.PropositionalEquality

import Game-Definitions
import Learner-Correctness
import Mealy-Last-CE-Size-Learning
import Mealy-Full-Trace-Learning

module Mealy-Full-Trace-Reduction (I O : Set 0ℓ) (_≟o_ : DecidableEquality O) where

open import Mealy I O

-- both games are played on the same concept class: a mealy machine
-- together with a bound on the length of the counter examples
𝔻 : Set
𝔻 = Mealy-Machine × ℕ

module Last = Mealy-Last-CE-Size-Learning I O
module Full = Mealy-Full-Trace-Learning I O

module GL = Game-Definitions 𝔻 Last.F
module GF = Game-Definitions 𝔻 Full.F

module SL = Learner-Correctness 𝔻 Last.F Last.Mealy-Last-CE-Size-Learning-Semantics
module SF = Learner-Correctness 𝔻 Full.F Full.Mealy-Full-Trace-Learning-Semantics

-- ----------------------------------------------------------------------
-- The last symbol of a non-empty output word
-- ----------------------------------------------------------------------

vlast : ∀ {n} → Vec O (suc n) → O
vlast (x V.∷ V.[]) = x
vlast (x V.∷ (y V.∷ ys)) = vlast (y V.∷ ys)

-- every non-empty word can be decomposed into its last symbol and the rest:
snoc-decomp : ∀ (w : List⁺ I) → Σ[ v ∈ List I ] Σ[ j ∈ I ] w ≡ v L⁺.∷ʳ j
snoc-decomp w with snocView w
... | v ∷ʳ′ j = v , j , refl

-- ----------------------------------------------------------------------
-- The output of the last transition, when running a machine from a state
-- ----------------------------------------------------------------------

module _ {ℓq : Level} {Q : Set ℓq} (H : Mealy-Machine-on Q) where
  open Mealy-Machine-on H

  lastOut : Q → I → List I → O
  lastOut q i [] = out q i
  lastOut q i (i' ∷ w) = lastOut (δ q i) i' w

  lastOut⁺ : Q → List⁺ I → O
  lastOut⁺ q w = lastOut q (L⁺.head w) (L⁺.tail w)

  lastOut⁺-∷⁺ : ∀ q i (w : List⁺ I) → lastOut⁺ q (i L⁺.∷⁺ w) ≡ lastOut⁺ (δ q i) w
  lastOut⁺-∷⁺ q i (x L⁺.∷ xs) = refl

  -- on a snoc-decomposed word, 'lastOut⁺' is the output of the last transition:
  lastOut-snoc : ∀ q i (v : List I) j → lastOut q i (v ∷ʳ j) ≡ out (δ* q (i ∷ v)) j
  lastOut-snoc q i [] j = refl
  lastOut-snoc q i (y ∷ v) j = lastOut-snoc (δ q i) y v j

  lastOut⁺-snoc : ∀ q (v : List I) j → lastOut⁺ q (v L⁺.∷ʳ j) ≡ out (δ* q v) j
  lastOut⁺-snoc q [] j = refl
  lastOut⁺-snoc q (x ∷ v) j = lastOut-snoc q x v j

  -- so 'lastOut⁺' from the initial state is precisely the semantics ⟦_⟧+:
  ⟦⟧+≡lastOut⁺ : ∀ (w : List⁺ I) → ⟦ w ⟧+ ≡ lastOut⁺ q₀ w
  ⟦⟧+≡lastOut⁺ w =
    let (v , j , eq) = snoc-decomp w in
    trans (⟦⟧+-snoc w v j eq)
          (sym (trans (cong (lastOut⁺ q₀) eq) (lastOut⁺-snoc q₀ v j)))

  -- and it is the last symbol of the output word:
  ⟦⟧ⁿ-vlast : ∀ q i (v : List I) → vlast (⟦ q / V.fromList (i ∷ v) ⟧ⁿ) ≡ lastOut q i v
  ⟦⟧ⁿ-vlast q i [] = refl
  ⟦⟧ⁿ-vlast q i (i' ∷ v) = ⟦⟧ⁿ-vlast (δ q i) i' v

-- ----------------------------------------------------------------------
-- Shortening a full-trace counter example
-- ----------------------------------------------------------------------

-- Given a hypothesis H in state q and an i/o-sequence starting with (i , o),
-- 'find' returns the shortest prefix of the input word on which H already
-- makes a mistake -- provided that H makes a mistake at all.
module _ {ℓq : Level} {Q : Set ℓq} (H : Mealy-Machine-on Q) where
  open Mealy-Machine-on H

  find : Q → I → O → List (I × O) → List⁺ I
  find′ : (q : Q) (i : I) (o : O) (i' : I) (o' : O) (rest : List (I × O))
        → Dec (out q i ≡ o) → List⁺ I

  find q i o [] = L⁺.[ i ]
  find q i o ((i' , o') ∷ rest) = find′ q i o i' o' rest (out q i ≟o o)

  -- if H already errs on the first symbol, we cut here; otherwise we recurse
  find′ q i o i' o' rest (no  _) = L⁺.[ i ]
  find′ q i o i' o' rest (yes _) = i L⁺.∷⁺ find (δ q i) i' o' rest

  -- cutting only shortens the counter example:
  find-length  : ∀ q i o rest → L⁺.length (find q i o rest) ≤ suc (length rest)
  find′-length : ∀ q i o i' o' rest d
               → L⁺.length (find′ q i o i' o' rest d) ≤ suc (length ((i' , o') ∷ rest))

  find-length q i o [] = s≤s z≤n
  find-length q i o ((i' , o') ∷ rest) = find′-length q i o i' o' rest (out q i ≟o o)

  find′-length q i o i' o' rest (no  _) = s≤s z≤n
  find′-length q i o i' o' rest (yes _) = s≤s (find-length (δ q i) i' o' rest)

-- The shortened counter example is a counter example w.r.t. the last output
-- symbol: the hidden machine M and the hypothesis H disagree on the output of
-- its last transition.
module _ {ℓ₁ ℓ₂ : Level} {QM : Set ℓ₁} {QH : Set ℓ₂}
         (Mm : Mealy-Machine-on QM) (Hh : Mealy-Machine-on QH) where
  private
    module M = Mealy-Machine-on Mm
    module H = Mealy-Machine-on Hh

  find-correct : ∀ (qM : QM) (qH : QH) i o rest
    →    M.⟦ qM / (i ∷ map proj₁ rest) ⟧* ≡ o ∷ map proj₂ rest
    → ¬ (H.⟦ qH / (i ∷ map proj₁ rest) ⟧* ≡ o ∷ map proj₂ rest)
    → ¬ (lastOut⁺ Mm qM (find Hh qH i o rest)
         ≡ lastOut⁺ Hh qH (find Hh qH i o rest))
  find′-correct : ∀ (qM : QM) (qH : QH) i o i' o' rest (d : Dec (H.out qH i ≡ o))
    →    M.⟦ qM / (i ∷ i' ∷ map proj₁ rest) ⟧* ≡ o ∷ o' ∷ map proj₂ rest
    → ¬ (H.⟦ qH / (i ∷ i' ∷ map proj₁ rest) ⟧* ≡ o ∷ o' ∷ map proj₂ rest)
    → ¬ (lastOut⁺ Mm qM (find′ Hh qH i o i' o' rest d)
         ≡ lastOut⁺ Hh qH (find′ Hh qH i o i' o' rest d))

  -- the counter example has length 1: then H errs on the only transition
  find-correct qM qH i o [] h1 h2 eq =
    h2 (cong (_∷ []) (trans (sym eq) (∷-injectiveˡ h1)))
  find-correct qM qH i o ((i' , o') ∷ rest) h1 h2 =
    find′-correct qM qH i o i' o' rest (H.out qH i ≟o o) h1 h2

  -- H errs on the first transition, so the prefix of length 1 suffices:
  find′-correct qM qH i o i' o' rest (no ¬p) h1 h2 eq =
    ¬p (trans (sym eq) (∷-injectiveˡ h1))
  -- H is correct on the first transition, so it must err later on:
  find′-correct qM qH i o i' o' rest (yes p) h1 h2 eq =
    find-correct (M.δ qM i) (H.δ qH i) i' o' rest
      (∷-injectiveʳ h1)
      (λ h → h2 (cong₂ _∷_ p h))
      (trans (sym (lastOut⁺-∷⁺ Mm qM i ce)) (trans eq (lastOut⁺-∷⁺ Hh qH i ce)))
    where ce = find Hh (H.δ qH i) i' o' rest

-- ----------------------------------------------------------------------
-- The two translations of queries, on the level of the mealy machines
-- ----------------------------------------------------------------------

-- An output query for the input word 'w' answers a membership query for 'w':
member-correct : ∀ (M : Mealy-Machine) (w : List⁺ I)
                   (os : Vec O (length (L⁺.head w ∷ L⁺.tail w)))
               → Mealy-Machine.⟦ M ⟧ⁿ (V.fromList (L⁺.head w ∷ L⁺.tail w)) ≡ os
               → Mealy-Machine.⟦ M ⟧+ w ≡ vlast os
member-correct M w os eq =
  trans (⟦⟧+≡lastOut⁺ str w)
        (trans (sym (⟦⟧ⁿ-vlast str (Mealy-Machine.q₀ M) (L⁺.head w) (L⁺.tail w)))
               (cong vlast eq))
  where str = Mealy-Machine.structure M

-- The counter example of the last-symbol game, extracted from a full trace:
ce-of : Mealy-Machine → I → O → List (I × O) → List⁺ I
ce-of hyp i o rest =
  find (Mealy-Machine.structure hyp) (Mealy-Machine.q₀ hyp) i o rest

ce-length : ∀ hyp i o rest → L⁺.length (ce-of hyp i o rest) ≤ suc (length rest)
ce-length hyp i o rest =
  find-length (Mealy-Machine.structure hyp) (Mealy-Machine.q₀ hyp) i o rest

ce-correct : ∀ (M hyp : Mealy-Machine) i o rest
  →    Mealy-Machine.⟦ M ⟧*   (map proj₁ ((i , o) ∷ rest)) ≡ map proj₂ ((i , o) ∷ rest)
  → ¬ (Mealy-Machine.⟦ hyp ⟧* (map proj₁ ((i , o) ∷ rest)) ≡ map proj₂ ((i , o) ∷ rest))
  → ¬ (Mealy-Machine.⟦ M ⟧+ (ce-of hyp i o rest) ≡ Mealy-Machine.⟦ hyp ⟧+ (ce-of hyp i o rest))
ce-correct M hyp i o rest h1 h2 eq =
  find-correct strM strH (Mealy-Machine.q₀ M) (Mealy-Machine.q₀ hyp) i o rest h1 h2
    (trans (sym (⟦⟧+≡lastOut⁺ strM ce)) (trans eq (⟦⟧+≡lastOut⁺ strH ce)))
  where
    strM = Mealy-Machine.structure M
    strH = Mealy-Machine.structure hyp
    ce = ce-of hyp i o rest

-- ----------------------------------------------------------------------
-- The translation of learners
-- ----------------------------------------------------------------------

-- Every query of the last-symbol game is answered by a query of the
-- full-trace game.  The state 'fb' is a fallback: it is only used for the
-- (impossible) response of an empty counter example.
translate-query : ∀ {ℓr ℓc : Level} {R : Set ℓr} {C : Set ℓc}
                → C → Last.F R C → Full.F R C
translate-query fb (Last.membership w next) =
  Full.output (V.fromList (L⁺.head w ∷ L⁺.tail w)) (λ os → next (vlast os))
translate-query fb (Last.equivalence hyp ret next) =
  Full.equivalence hyp ret λ
    { [] → fb
    ; ((i , o) ∷ rest) → next (ce-of hyp i o rest)
    }

translateδ : ∀ {ℓr ℓc : Level} {R : Set ℓr} {C : Set ℓc}
           → GL.Learnerδ R C → GF.Learnerδ R C
translateδ δ q = translate-query q (δ q)

translate-Learner : ∀ {ℓ : Level} → GL.Learner ℓ → GF.Learner ℓ
translate-Learner l = record
  { C = C
  ; R = R
  ; q₀ = q₀
  ; learner-on = record { δ = translateδ δ }
  }
  where open GL.Learner l

-- ----------------------------------------------------------------------
-- The translation preserves the invariant of 'Learner-Stepping'
-- ----------------------------------------------------------------------

-- The predicate 'P' below is instantiated with the 'q'-correct' of the
-- Learner-Stepping record.  All we need to know about it is that it is
-- contravariant in the teacher's response and that it holds vacuously
-- if the teacher's response is impossible.
module _ {ℓr ℓc : Level} {R : Set ℓr} {C : Set ℓc}
         (P : ((𝔻 → Set) × C) → Set ℓc)
         (P-mono : ∀ {resp resp' : 𝔻 → Set} {c : C}
                 → (∀ d → resp' d → resp d) → P (resp , c) → P (resp' , c))
         (P-vac : ∀ {resp : 𝔻 → Set} {c : C}
                 → (∀ d → ¬ (resp d)) → P (resp , c))
         where

  translate-query-preserve : ∀ (fb : C) (query : Last.F R C)
    → Last.⟦F query ⟧ Last.⊧F∀ P
    → Full.⟦F translate-query fb query ⟧ Full.⊧F∀ P
  -- an output query is more informative than a membership query:
  translate-query-preserve fb (Last.membership w next) last-pres os =
    P-mono (λ { (M , m) eq → member-correct M w os eq }) (last-pres (vlast os))
  translate-query-preserve fb (Last.equivalence hyp ret next) last-pres = λ
    -- the empty counter example is impossible: the hypothesis can not
    -- disagree with the hidden machine on the empty word
    { [] → P-vac (λ { (M , m) (_ , hyp-wrong , _) → hyp-wrong refl })
    -- a full-trace counter example yields a last-symbol counter example
    -- which is at most as long:
    ; ((i , o) ∷ rest) →
        P-mono (λ { (M , m) (h1 , h2 , len) →
                     ce-correct M hyp i o rest h1 h2
                   , ≤-trans (ce-length hyp i o rest) len })
               (last-pres (ce-of hyp i o rest))
    }

-- ----------------------------------------------------------------------
-- The main result: the translated learner has the very same time bound
-- ----------------------------------------------------------------------

translate-time-bound : ∀ {ℓ : Level} (l : GL.Learner ℓ) (bound : 𝔻 → ℕ)
                     → SL._has-time-bound_ l bound
                     → SF._has-time-bound_ (translate-Learner l) bound
translate-time-bound l bound stepping = record
  { ticks = ticks
  ; allows = allows
  ; q₀-correct = q₀-correct
  ; ticks-below-bound = ticks-below-bound
  ; preserve = λ {q} {d} allows-q-d →
      translate-query-preserve _
        (λ {resp} {resp'} {c} resp'⇒resp p d∈resp' → p (resp'⇒resp d d∈resp'))
        (λ {resp} {c} no-resp d∈resp → ⊥-elim (no-resp d d∈resp))
        q (δ q) (preserve allows-q-d)
  }
  where
    open GL.Learner l using (δ)
    open SL.Learner-Stepping stepping

-- ----------------------------------------------------------------------
-- Corollary: the translated learner defeats every teacher of the
-- full-trace game within the same number of rounds.
-- ----------------------------------------------------------------------

module TN = GF.TeacherNaturality Full.F-map

translate-defeats : ∀ {ℓ ℓt : Level} (l : GL.Learner ℓ) (bound : 𝔻 → ℕ)
                  → SL._has-time-bound_ l bound
                  → (teacher : Full.MealyTeacher ℓt)
                  → Full._defeats_with-bound_ (translate-Learner l) teacher bound
translate-defeats l bound stepping teacher secret =
  SF.Correctness.learner-correct
    (TN.Teacher.teacher-on (Full.mkTeacher teacher))
    (GF.Learner.learner-on lt) (GF.Learner.q₀ lt)
    bound (translate-time-bound l bound stepping)
    (TN.Teacher.st₀ (Full.mkTeacher teacher)) secret
  where lt = translate-Learner l


==> anc/src/Mealy-Last-CE-Size-Learning.agda <==
{-# OPTIONS --safe #-}

open import Level as L

open import Data.Empty
open import Data.List.NonEmpty using (List⁺)
open import Data.List using (_∷_; []; [_]; List; map)
import Data.List.NonEmpty as L⁺
open import Data.Nat
open import Data.Bool hiding (T; _≤_)
open import Data.Product hiding (map)
open import Data.Maybe hiding (map)
open import Data.Sum hiding (map)
open import Data.Unit
open import Data.Vec using (Vec)
import Data.Vec as V
open import Function.Base using (case_of_; id; _$_)
open import Relation.Binary.PropositionalEquality hiding ([_])
-- 
module Mealy-Last-CE-Size-Learning (I : Set L.0ℓ) (O : Set L.0ℓ)  where

open import Mealy I O

-- In contrast to the game of MealyLearning/Mealy-CE-Size-Learning, a
-- membership query sends a non-empty input word and receives only the
-- *last* output symbol (not the entire output word):
data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ L.⊔ ℓr) where
  -- the membership query sends a non-empty input word w and receives the
  -- last output symbol of the secret machine's run on w:
  membership : ∀ (w : List⁺ I) → (next : O → X) → F R X
  -- the equivalence query sends a Mealy machine and a possible outcome R
  -- of the entire game and receives a counterexample
  equivalence : Mealy-Machine → (ret : R) → (next : List⁺ I → X) → F R X

-- An element of the concept domain is a mealy machine together
-- with the length m of the longest counter example.
open import Game-Definitions (Mealy-Machine × ℕ) F public

module _ {ℓr : Level} {R : Set ℓr} where
  open Mealy-Machine using (⟦_⟧*; ⟦_⟧+)
  -- The semantics of a query 'F X' annotates each successor state in X
  -- with a predicate on Mealy machines reporting the information obtained from the query.
  -- This means that in the respective successor state after a query, we can assume
  -- that the hidden number satisfies the predicate.
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((Mealy-Machine × ℕ → Set) × X)
  -- The semantics of the membership query is: when the query w : List⁺ I
  -- is sent to an output symbol o : O, then o is the output of the last
  -- transition of w
  ⟦F membership w next ⟧ = membership w (λ o → (λ { (M , _) → ⟦ M ⟧+ w ≡ o }) , (next o))
  -- The semantics of the equivalence query: when receiving the
  -- counter example w, it means that the secret machine M sends w
  -- to a different *last* output than the hypothesis 'hyp' and that
  -- w has length of at most m, because m is the length
  -- of the longest counter example
  ⟦F equivalence hyp ret next ⟧ = equivalence hyp ret λ w →
     (λ { (M , m) → ⟦ M ⟧+ w ≢ ⟦ hyp ⟧+ w × L⁺.length w ≤ m})
     , (next w)
  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (membership w next) = membership w (λ x → f (next x))
  F-map f (equivalence hyp ret next) = equivalence hyp ret λ x → f (next x)
 
  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = membership w next} = refl
  proj₂∘⟦F⟧ {query = equivalence x ret next} = refl
 
  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  membership w next ⊧F∀ P = ∀ b → P (next b)
  equivalence x ret next ⊧F∀ P = ∀ w → P (next w)

  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim : {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (membership w next) q⊧P = membership w (λ b → next b , q⊧P b)
  F∀-elim (equivalence hyp ret next) q⊧P = equivalence hyp ret λ w → (next w) , (q⊧P w)

  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = membership w next} _ = refl
  proj₁∘F∀elim {query = equivalence x ret next} _ = refl

open TeacherNaturality F-map

Mealy-Last-CE-Size-Learning-Semantics : GameSemantics
Mealy-Last-CE-Size-Learning-Semantics = record
  { F-map = F-map
  ; ⟦F_⟧ = ⟦F_⟧
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }

-- The explicit definition of a teacher for this game: a membership query
-- is answered by a single output symbol.
record MealyTeacher (ℓt : Level) : Set (L.suc ℓt) where
  field
    -- 1. an internal set of states
    T : Set ℓt
    st₀ : T
    answer-member : T → List⁺ I → O × T
    answer-equiv : T → Mealy-Machine → Maybe (List⁺ I × T)

open import Teacher-Characterization F MealyTeacher

MQ = Total ([ List⁺ I ] ==I/O-Spec==> [ O ])
EQ = Partial ([ Mealy-Machine ] ==I/O-Spec==> [ List⁺ I ])

module fromNat {ℓt} (T : Set ℓt) (st₀ : T) (δ : Teacherδ T) where
  toConcrete : MealyTeacher ℓt
  toConcrete = record
    { T = T
    ; st₀ = st₀
    ; answer-member = Yoneda δ MQ membership
    ; answer-equiv = Yoneda δ EQ equivalence
    }

module mkTeacherGen {ℓt} (mt : MealyTeacher ℓt) where
  open import Game-Basics
  open MealyTeacher mt

  mkTeacherδ : Teacherδ (MealyTeacher.T mt)
  mkTeacherδ {R = R} {X = X} (membership w next) =
    Yoneda⁻¹ T MQ answer-member w next
  mkTeacherδ (equivalence hyp ret next) =
    Yoneda⁻¹ T EQ answer-equiv hyp ret next
    -- explicit definition:
    -- λ st → case (answer-equiv st hyp) of λ
    -- { nothing → inj₁ ret
    -- ; (just (ce , st')) → inj₂ (st' , next ce)
    -- }

  mkTeacherδ-natural : TeacherIsNatural mkTeacherδ
  mkTeacherδ-natural f (membership w next) = λ _ → refl
  mkTeacherδ-natural f (equivalence x ret next) st with (answer-equiv st x)
  ... | just _ = refl
  ... | nothing = refl
  
MealyTeacher⇒Teacher : ∀ {ℓt} → MealyTeacher ℓt → Teacher ℓt
MealyTeacher⇒Teacher teacher = record
  { T = T
  ; st₀ = st₀
  ; teacher-on = Teacher-on.constructor mkTeacherδ mkTeacherδ-natural
  }
  where open MealyTeacher teacher
        open mkTeacherGen teacher


open ExplicitWinningConditions Mealy-Last-CE-Size-Learning-Semantics F-map
       MealyTeacher MealyTeacher⇒Teacher public


==> anc/src/Mealy.agda <==
{-# OPTIONS --safe  #-}

open import Level
open import Data.Nat using (ℕ)
open import Data.Maybe
open import Data.Sum
open import Data.List
open import Data.Vec using (Vec)
import Data.Vec as V
open import Data.Fin
open import Data.List.NonEmpty using (List⁺; snocView; _∷ʳ′_)
import Data.List.NonEmpty as L⁺
open import Data.List.Properties using (∷ʳ-injective)
open import Relation.Binary.PropositionalEquality -- using (_≡_; sym; refl)
open import Function.Base
open import Data.Product

open import Tactic.Cong using (cong!)

open import Finite
open import Auxiliary-Definitions

module Mealy {ℓ : Level} (I O : Set ℓ) where

private
  -- the List⁺-snoc computes to the List-snoc under toList
  toList-∷ʳ⁺ : ∀ (xs : List I) (x : I) → L⁺.toList (xs L⁺.∷ʳ x) ≡ xs ∷ʳ x
  toList-∷ʳ⁺ []       x = refl
  toList-∷ʳ⁺ (z ∷ zs) x = refl

  ∷ʳ⁺-injective : ∀ (xs ys : List I) {x y : I}
                → xs L⁺.∷ʳ x ≡ ys L⁺.∷ʳ y → xs ≡ ys × x ≡ y
  ∷ʳ⁺-injective xs ys {x} {y} eq =
    ∷ʳ-injective xs ys
      (trans (sym (toList-∷ʳ⁺ xs x)) (trans (cong L⁺.toList eq) (toList-∷ʳ⁺ ys y)))

record Mealy-Machine-on {qℓ} (Q : Set qℓ) : Set (qℓ ⊔ ℓ) where
  -- Given a set of states Q
  -- a Mealy-Graph is what remains for an entire Mealy machine
  field
    q₀ : Q
    δ : Q → I → Q
    out : Q → I → O
    -- (λ is a reserved keyword, so we use a different name than in the L# paper)

  δ* : Q → List I → Q
  δ* q [] = q
  δ* q (x ∷ w) = δ* (δ q x) w

  δ*-++ : ∀ {q} v w → δ* q (v ++ w) ≡ δ* (δ* q v) w
  δ*-++ {q} [] w = refl
  δ*-++ {q} (x ∷ v) w = δ*-++ {δ q x} v w

  δ₀* : List I → Q
  δ₀* = δ* q₀

  δ₀*-snoc : ∀ (v : List I) i → δ₀* (v ∷ʳ i) ≡ δ (δ₀* v) i
  δ₀*-snoc v i = δ*-++ v (i ∷ [])

  ⟦_/_⟧* : Q → List I → List O
  ⟦ q / [] ⟧* = []
  ⟦ q / (x ∷ w) ⟧* =
    (out q x) ∷ ⟦ δ q x / w ⟧*

  ⟦_/_⟧ⁿ : Q → ∀ {n} → Vec I n → Vec O n
  ⟦ q / V.[] ⟧ⁿ = V.[]
  ⟦ q / (x V.∷ w) ⟧ⁿ =
    (out q x) V.∷ ⟦ δ q x / w ⟧ⁿ

  -- The semantics of a mealy machine is equivalent
  -- to a map from non-empty input sequences to output symbols.
  ⟦_⟧+ : List⁺ I → O
  ⟦_⟧+ w with snocView w
  ... | (v ∷ʳ′ i) = out (δ* q₀ v) i

  -- computing ⟦_⟧+ on a word given by a snoc-decomposition
  ⟦⟧+-snoc : ∀ (w : List⁺ I) (v : List I) (i : I)
           → w ≡ v L⁺.∷ʳ i
           → ⟦ w ⟧+ ≡ out (δ₀* v) i
  ⟦⟧+-snoc w v i eq with snocView w
  ... | (v' ∷ʳ′ i') =
    let (veq , ieq) = ∷ʳ⁺-injective v' v eq
    in cong₂ (λ a b → out (δ* q₀ a) b) veq ieq

  ⟦_⟧* : List I → List O
  ⟦_⟧* w = ⟦ q₀ / w ⟧*

  ⟦_⟧ⁿ : ∀ {n} → Vec I n → Vec O n
  ⟦_⟧ⁿ w = ⟦ q₀ / w ⟧ⁿ

  reindex : ∀ {a : Level} {P : Set a} → (Q → P) → (P → Q) → Mealy-Machine-on P
  reindex f f⁻¹ =
    record { q₀ = f q₀ ; δ = λ p i → f (δ (f⁻¹ p) i) ; out = λ p i → out (f⁻¹ p) i }

module Equiv {a b c : Level}  (_≈_ : O → O → Set c) {Q₁ : Set a} {Q₂ : Set b} (M₁ : Mealy-Machine-on Q₁) (M₂ : Mealy-Machine-on Q₂) where
  private
    module M₁ = Mealy-Machine-on M₁
    module M₂ = Mealy-Machine-on M₂

  Mealy-Equivalent : Set _
  Mealy-Equivalent = ∀ (w : List⁺ I) → M₁.⟦ w ⟧+ ≈ M₂.⟦ w ⟧+

  record is-Mealy-morphism (h : Q₁ → Q₂) : Set (a ⊔ b ⊔ ℓ ⊔ c) where
    field
      preserves-q₀ : h M₁.q₀ ≡ M₂.q₀
      preserves-δ : ∀ q i → h (M₁.δ q i) ≡ M₂.δ (h q) i
      preserves-out : ∀ q i → M₁.out q i ≈ M₂.out (h q) i

    preserves-δ* : ∀ q w → h (M₁.δ* q w) ≡ M₂.δ* (h q) w
    preserves-δ* q [] = refl
    preserves-δ* q (x ∷ w) =
      begin
      h (M₁.δ* q (x ∷ w))     ≡⟨⟩
      h (M₁.δ* (M₁.δ q x) w)  ≡⟨ preserves-δ* _ w ⟩
      M₂.δ* (h (M₁.δ q x)) w  ≡⟨ cong! (preserves-δ q x) ⟩
      M₂.δ* (M₂.δ (h q) x) w  ≡⟨⟩
      M₂.δ* (h q) (x ∷ w)
      ∎
      where open ≡-Reasoning

    -- a proof that a morphism between Mealy machines
    -- preserves the semantics:
    equivalent-semantics : Mealy-Equivalent
    equivalent-semantics w with snocView w
    ... | (v ∷ʳ′ i) rewrite (sym preserves-q₀)
                    rewrite (sym (preserves-δ* M₁.q₀ v))
                    = preserves-out _ i

module Reindex {a b : Level} {Q₁ : Set a} {Q₂ : Set b}
               (M : Mealy-Machine-on Q₁)
               (f : Q₁ → Q₂)
               (g : Q₂ → Q₁)
               where
  private
    module M = Mealy-Machine-on M

  open Equiv {a} {b} _≡_ {Q₁} {Q₂}
  reindex-morphism : (∀ x → g (f x) ≡ x)
                    → is-Mealy-morphism M (Mealy-Machine-on.reindex M f g) f
  reindex-morphism splitting =
    record
    { preserves-q₀ = refl
    ; preserves-δ = λ q i → cong (λ X → f (δ X i)) (sym (splitting q))
    ; preserves-out = λ q i → cong (λ X → out X i) (sym (splitting q))
    }
    where open Mealy-Machine-on M

  reindex-correct : (∀ x → g (f x) ≡ x) → Mealy-Equivalent M (M.reindex f g)
  reindex-correct splitting =
    is-Mealy-morphism.equivalent-semantics
      M (M.reindex f g) (reindex-morphism splitting)


record Mealy-Machine : Set ℓ where
  field
    n : ℕ
  Q = Fin n
  field
    structure : Mealy-Machine-on Q

  open Mealy-Machine-on structure public


==> anc/src/MealyLearning.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Empty
open import Data.List as L
open import Data.Bool hiding (T)
open import Data.Product hiding (map)
open import Data.Maybe hiding (map)
open import Data.Sum hiding (map)
open import Data.Unit
open import Data.Vec using (Vec)
import Data.Vec as V
open import Function.Base using (case_of_; id)
open import Relation.Binary.PropositionalEquality
-- 
module MealyLearning (I : Set Level.0ℓ) (O : Set Level.0ℓ)  where
open import Mealy I O

data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ ⊔ ℓr) where
  -- the membership query sends an input word w and an output word of the same
  -- length:
  membership : ∀ {n} → (w : Vec I n) → (next : Vec O n → X) → F R X
  -- the equivalence query sends a DFA and a possible outcome R of the entire
  -- game and receives a counterexample
  equivalence : Mealy-Machine → (ret : R) → (next : List (I × O) → X) → F R X

open import Game-Definitions Mealy-Machine F

module _ {ℓr : Level} {R : Set ℓr} where
  open Mealy-Machine using (⟦_⟧*; ⟦_⟧ⁿ)
  -- The semantics of a query 'F X' annotates each successor state in X
  -- with a predicate on DFAs reporting the information obtained from the query.
  -- This means that in the respective successor state after a query, we can assume
  -- that the hidden number satisfies the predicate.
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((Mealy-Machine → Set) × X)
  -- The semantics of the membership query is: when receiving an output vector o
  -- we know that the output of the secret Mealy machine M for input w is b
  ⟦F membership w next ⟧ = membership w (λ o → (λ M → ⟦ M ⟧ⁿ w ≡ o) , (next o))
  -- The semantics of the equivalence query: when receiving the
  -- counter example w, it means that the secret Mealy machine M sends w
  -- to a different output than the hypothesis 'hyp'
  ⟦F equivalence hyp ret next ⟧ = equivalence hyp ret λ w → (λ M →
    ⟦ M ⟧* (map proj₁ w) ≡ map proj₂ w
    ×
    ⟦ hyp ⟧* (map proj₁ w) ≢ (map proj₂ w)) , (next w)
  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (membership w next) = membership w (λ x → f (next x))
  F-map f (equivalence hyp ret next) = equivalence hyp ret λ x → f (next x)
 
  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = membership w next} = refl
  proj₂∘⟦F⟧ {query = equivalence x ret next} = refl
 
  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  membership w next ⊧F∀ P = ∀ b → P (next b)
  equivalence x ret next ⊧F∀ P = ∀ w → P (next w)

  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim : {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (membership w next) q⊧P = membership w (λ b → next b , q⊧P b)
  F∀-elim (equivalence hyp ret next) q⊧P = equivalence hyp ret λ w → (next w) , (q⊧P w)

  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = membership w next} _ = refl
  proj₁∘F∀elim {query = equivalence x ret next} _ = refl

open TeacherNaturality F-map
 
 
MealyLearning-Semantics : GameSemantics
MealyLearning-Semantics = record
  { F-map = F-map
  ; ⟦F_⟧ = ⟦F_⟧
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }


-- The explicit definition of a teacher for the Mealy learning game:
record MealyTeacher (ℓt : Level) : Set (Level.suc ℓt) where
  field
    -- 1. an internal set of states
    T : Set ℓt
    st₀ : T
    answer-member : T → ∀ {n} → Vec I n → Vec O n × T
    answer-equiv : T → Mealy-Machine → Maybe (List I × T)

mkTeacherδ : ∀ {ℓt} {T : Set ℓt} → (T → ∀ {n} → Vec I n → Vec O n × T) → (T → Mealy-Machine → Maybe (List I × T)) → Teacherδ T
mkTeacherδ member equiv (membership w next) st with (member st w)
... | b , st' = inj₂ (st' , next b)
mkTeacherδ member equiv (equivalence hyp ret next) st with (equiv st hyp)
... | just (w , st') = inj₂ (st' , (next w))
... | nothing = inj₁ ret

mkTeacherδ-natural : ∀ {ℓt} {T : Set ℓt} → {mq : T → ∀ {n} → Vec I n → Vec O n × T} → {eq : T → Mealy-Machine → Maybe (List I × T)} → TeacherIsNatural (mkTeacherδ mq eq)
mkTeacherδ-natural f (membership w next) st = refl
mkTeacherδ-natural {eq = eq} f (equivalence hyp ret next) st with (eq st hyp)
... | just _ = refl
... | nothing = refl

Teacherδ⇒membership : ∀ {ℓt} {T : Set ℓt} → Teacherδ T → (T → ∀ {n} → Vec I n → Vec O n × T)
Teacherδ⇒membership teacher st w =
  case teacher {R = ⊥} (membership w id) st  of λ
  { (inj₂ (st' , b)) → b , st' }

Teacherδ⇒equivalence : ∀ {ℓt} {T : Set ℓt} → Teacherδ T → (T → Mealy-Machine → Maybe (List I × T))
Teacherδ⇒equivalence teacher st hyp =
  case teacher {R = ⊤} (equivalence hyp tt id) st of λ
  { (inj₁ tt) → nothing
  ; (inj₂ (st' , w)) → just (w , st)
  }

MealyTeacher⇒Teacher : ∀ {ℓt} → MealyTeacher ℓt → Teacher ℓt
MealyTeacher⇒Teacher teacher = record
  { T = T
  ; st₀ = st₀
  ; teacher-on = record
    { δ = mkTeacherδ answer-member answer-equiv
    ; natural = mkTeacherδ-natural
    }
  }
  where
    open MealyTeacher teacher

Teacher⇒MealyTeacher : ∀ {ℓt} → Teacher ℓt → MealyTeacher ℓt
Teacher⇒MealyTeacher teacher =
  record
  { T = T
  ; st₀ = st₀
  ; answer-member = Teacherδ⇒membership δ
  ; answer-equiv = Teacherδ⇒equivalence δ
  }
  where
    open Teacher teacher

open ExplicitWinningConditions MealyLearning-Semantics F-map MealyTeacher MealyTeacher⇒Teacher public


==> anc/src/Moore.agda <==
{-# OPTIONS --safe  #-}

open import Level
open import Data.Nat
open import Data.Fin
open import Data.Maybe
open import Data.Sum
open import Data.List
open import Function.Base
open import Data.Product

open import Auxiliary-Definitions

module Moore {ℓ : Level} (I O : Set ℓ) where

record Moore-Automaton : Set ℓ where
  field
    states : ℕ

  Q : Set
  Q = Fin states

  field
    initial : Q
    δ : Q → I → Q
    output : Q → O

  ⟦_/_⟧ : Q → List I → O
  ⟦ q / [] ⟧ = output q
  ⟦ q / (x ∷ w) ⟧ =
    ⟦ q / w ⟧

  L[_] : List I → O
  L[_] w = ⟦ initial / w ⟧


==> anc/src/NatExamples/AdversarialTeacher.agda <==
{-# OPTIONS --safe #-}
import Level as L
open import Level using (Level)

open import Data.Empty
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties as ℕ
open import Data.Nat
open import Data.Nat.Logarithm
open import Data.Maybe using (Maybe; just; nothing)
import Data.Maybe as Maybe
open import Data.Product as Σ
open import Data.Sum as ⊎
open import Data.Unit
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Relation.Binary.Definitions
open import Relation.Unary
open import Relation.Nullary
open import Utils

module NatExamples.AdversarialTeacher where
open import NatLearning

record Interval : Set where
  -- closed intervals on natural numbers.
  -- Hence, they are always non-empty
  constructor [_,+_]
  field
    low : ℕ
    len : ℕ
  high : ℕ
  high = low + len

⟦_⟧ : Interval → ℕ → Set
⟦ [ low ,+ len ] ⟧ x = low ≤ x × x ≤ low + len

record _⊧_ (iv : Interval) (h : ℕ) : Set where
  constructor mk⊧
  module iv = Interval iv
  field
    m : ℕ
    k : ℕ
    low+m≡h : iv.low + m ≡ h
    m+k≡len : m + k ≡ iv.len
  low≤h : iv.low ≤ h
  low≤h = ≤-trans (m≤m+n iv.low m) (≤-reflexive low+m≡h)
  h≤high : h ≤ iv.high
  h≤high = begin
    h ≡⟨ low+m≡h ⟨
    iv.low + m ≤⟨ +-monoʳ-≤ iv.low (m≤m+n m k) ⟩
    iv.low + (m + k) ≡⟨ cong (iv.low +_) m+k≡len ⟩
    iv.low + iv.len
    ∎
    where open ≤-Reasoning
  ⟦iv⟧ : ⟦ iv ⟧ h
  ⟦iv⟧ = low≤h , h≤high

mk⊧-≤ : ∀ {iv} {h} → Interval.low iv ≤ h → h ≤ Interval.high iv → iv ⊧ h
mk⊧-≤ {iv} {h} low≤h h≤high =
  let
    m , low+m≡h = m≤n⇒m+k≡n low≤h
    k , h+k≡low+len = m≤n⇒m+k≡n h≤high
  in
  mk⊧ m k low+m≡h (+-cancelˡ-≡ low (m + k) len (begin
    low + (m + k) ≡⟨ +-assoc low m _ ⟨
    (low + m) + k ≡⟨ cong (_+ k) low+m≡h ⟩
    h + k ≡⟨ h+k≡low+len ⟩
    low + len
    ∎))
  where
    open Interval iv
    open ≡-Reasoning

_+?≡_ : ∀ n m → (∃[ k ] n + k ≡ m) ⊎ m < n
_+?≡_ n m with (n ≤? m)
... | yes n≤m = inj₁ (m≤n⇒m+k≡n n≤m)
... | no n≰m = inj₂ (≰⇒> n≰m)

-- having n options on the left and m options
-- on the right, the an inhabitant of Go-Bigger n m
-- shows the side on which there are more options:
data Go-Bigger : ℕ → ℕ → Set where
  go-left : ∀ {m} {k} → (m>k : m > k) → Go-Bigger m k
  go-right : ∀ {m} {k} → (m<k : m < k) → Go-Bigger m k
  go-either : ∀ {m} → Go-Bigger (1 + m) (1 + m)
  go-nowhere : Go-Bigger 0 0

bisect-cases : ∀ n m → Go-Bigger n m
bisect-cases n m with (<-cmp n m)
bisect-cases n m | tri< n<m _ _ = go-right n<m
bisect-cases n m | tri> _ _ n>m = go-left n>m
bisect-cases ℕ.zero _ | tri≈ _ refl _ = go-nowhere
bisect-cases (ℕ.suc n) _ | tri≈ _ refl _ = go-either

record AT (counter : ℕ) : Set where
  -- the adversarial teacher that has some number
  -- in the interval and can 'defend' for 'counter'
  -- many rounds
  constructor adv-teacher
  field
    interval : Interval
  open Interval interval public
  field
    -- if the teacher wants to answer
    -- 'wrong' for 'counter' many times,
    -- then the interval must contain
    -- at least 2 ^ counter many elements,
    -- which is 1 + len
    2^cnt≤len : 2 ^ counter ≤ 1 + len

forget-AT : ∀ {cnt} → AT (suc cnt) → AT cnt
forget-AT {cnt} (adv-teacher iv 2^suc[cnt]≤len) =
  adv-teacher iv (≤-trans (^-monoʳ-≤ 2 (m≤n+m cnt 1)) 2^suc[cnt]≤len)

record _⊆iv_ (iv' : Interval) (iv : Interval) : Set where
  module iv = Interval iv
  module iv' = Interval iv'
  open Interval iv' public
  field
    low≤ : iv.low ≤ iv'.low
    high≤ : iv'.high ≤ iv.high

⊆iv-reflexive : ∀ {iv} → iv ⊆iv iv
⊆iv-reflexive {iv} = record { low≤ = ≤-reflexive refl ; high≤ = ≤-reflexive refl }

_⊆t_ : ∀ {k' k} → AT k' → AT k → Set
_⊆t_ t' t = AT.interval t' ⊆iv AT.interval t

⊆iv-preserve-⊧ : ∀ {iv} {iv'} → iv ⊆iv iv' → {h : ℕ} → iv ⊧ h → iv' ⊧ h
⊆iv-preserve-⊧ iv⊆iv' {h} iv⊧h = mk⊧-≤ (≤-trans iv⊆iv'.low≤ iv⊧h.low≤h) (≤-trans iv⊧h.h≤high iv⊆iv'.high≤)
  where
    module iv⊆iv' = _⊆iv_ iv⊆iv'
    module iv⊧h = _⊧_ iv⊧h

mkTooLow : ∀ {iv : Interval} {hyp : ℕ} → hyp < Interval.low iv → ⟦ iv ⟧ ⊆ ⟦WrongNat too-low ⟧ hyp
mkTooLow hyp<low {x} (low≤x , _) = ≤-trans hyp<low low≤x

mkTooHigh : ∀ {iv : Interval} {hyp : ℕ} → hyp > Interval.high iv → ⟦ iv ⟧ ⊆ ⟦WrongNat too-high ⟧ hyp
mkTooHigh hyp>high {x} (_ , x≤high) = ≤-trans (s≤s x≤high) hyp>high

δ-prop : ∀ {cnt} → (t : AT (suc cnt)) → (hyp : ℕ) → Σ[ (wn , t') ∈ WrongNat × AT cnt ] (⟦ AT.interval t' ⟧ ⊆ ⟦WrongNat wn ⟧ hyp × t' ⊆t t)
δ-prop {cnt} t@(adv-teacher [ low ,+ len ] 2^cnt≤len) hyp with (low +?≡ hyp)
... | inj₂ hyp<low = (too-low , forget-AT t) , mkTooLow hyp<low , ⊆iv-reflexive
... | inj₁ (m , refl) with (m +?≡ len)
...   | inj₂ len<m = (too-high , forget-AT t) , mkTooHigh (+-monoʳ-< low len<m) , ⊆iv-reflexive
...   | inj₁ (k , refl) with bisect-cases m k
...      | go-nowhere = ⊥-elim (≤⇒≯ 2^cnt≤len (begin
                          2 ≡⟨⟩
                          2 * 1 ≤⟨ *-monoʳ-≤ 2 (m^n>0 2 cnt) ⟩
                          2 * (2 ^ cnt) ≡⟨⟩
                          2 ^ cnt + (2 ^ cnt + 0)
                        ∎))
                        where open ≤-Reasoning
...      | go-left m>k =
           let
             instance
               m-nz : NonZero m
               m-nz = >m-nonZero m>k
           in
           (too-high , adv-teacher [ low ,+ pred m ] (begin
                       2 ^ cnt ≤⟨ bisect-sum {cnt} (≤-trans 2^cnt≤len (≤-reflexive (sym (+-suc m k)))) m>k ⟩
                       m ≡⟨ suc-pred m ⟨
                       suc (pred m)
                       ∎))
           , mkTooHigh (begin
                        suc (low + pred m) ≡⟨ +-suc low _ ⟨
                        low + suc (pred m) ≡⟨ cong (low +_) (suc-pred m) ⟩
                        low + m
                        ∎)
           , record
             { low≤ = ≤-reflexive refl
             ; high≤ = +-monoʳ-≤ low (≤-trans pred-≤ (m≤m+n m k))
             }
           where open ≤-Reasoning
...      | go-right m<k =
           let
             instance
               k-nz : NonZero k
               k-nz = >m-nonZero m<k
           in
           (too-low , adv-teacher [ (low + (1 + m)) ,+ pred k ] (begin
                       2 ^ cnt ≤⟨ bisect-sum {cnt} (≤-trans 2^cnt≤len (≤-reflexive (+-comm (suc m) k))) m<k ⟩
                       k ≡⟨ suc-pred k ⟨
                       suc (pred k)
                       ∎))
           , mkTooLow (≤-reflexive (sym (+-suc low m)))
           , record
             { low≤ = m≤m+n low _
             ; high≤ = begin
                     low + suc m + (k ∸ 1) ≡⟨ +-assoc low _ _ ⟩
                     low + (suc m + (k ∸ 1)) ≡⟨ cong (low +_) (+-suc m _) ⟨
                     low + (m + suc (k ∸ 1)) ≡⟨ cong (λ - → low + (m + -)) (suc-pred k) ⟩
                     low + (m + k)
                     ∎
             }
           where open ≤-Reasoning
...      | go-either {m'} =
           let
             2m1m : ∀ {m} → 2+ (m + suc m) ≤ 1 + 2 * (suc m)
             2m1m {m} = begin
               1 + (suc (m + suc m)) ≡⟨⟩
               1 + (suc m + suc m) ≡⟨ cong suc (2*n≡n+n (suc m)) ⟨
               1 + 2 * suc m
               ∎

             tmp : 2 ^ (suc cnt) ≤ 1 + 2 * (suc m')
             tmp = begin
               2 ^ (suc cnt) ≤⟨ 2^cnt≤len ⟩ -- 2^cnt≤len ⟩
               2+ (m' + suc m') ≤⟨ 2m1m ⟩
               1 + 2 * (suc m')
               ∎
           in
           (too-high , adv-teacher [ low ,+ pred m ] (2*n≤2*k+1⇒n≤k (2 ^ cnt) m (subst (λ - → 2 ^ (suc cnt) ≤ suc -) (sym (2*n≡n+n m)) 2^cnt≤len))) -- (2^c≤1+k cnt m tmp ))
           , (mkTooHigh (≤-reflexive (sym (+-suc low m')))
           , record
             { low≤ = ≤-reflexive refl
             ; high≤ = +-monoʳ-≤ low (≤-trans (m≤m+n m' m) pred-≤)
             })
           where open ≤-Reasoning

-- if we have a teacher who can defend for (ℕ.suc cnt) many rounds,
-- this implies that the δ function is always 'just' and never 'nothing':

ΣAT : Set
ΣAT = (Σ[ cnt ∈ ℕ ] (AT cnt))

δ-f : ΣAT → ℕ → Maybe (WrongNat × ΣAT)
δ-f (zero , t) hyp = nothing
δ-f (suc n , t) hyp = just
    (proj₁ (proj₁ (δ-prop t hyp)) , (n , proj₂ (proj₁ (δ-prop t hyp))))

δ-nat : Teacherδ ΣAT
δ-nat = mkTeacherδ δ-f
-- Explicit definition:
-- δ-nat (guess hyp ret next) (zero , t) = inj₁ ret
-- δ-nat (guess hyp ret next) (suc r , t) = inj₂ ((r , proj₂ (proj₁ (δ-prop t hyp))) , next (proj₁ (proj₁ (δ-prop t hyp))))

δ-is-nat : TeacherIsNatural δ-nat
δ-is-nat = mkTeacherδ-IsNatural δ-f

module Properties {ℓr : Level} (R : Set ℓr)  {ℓc : Level} (C : Set ℓc) (learner : Learnerδ R C) where
  open Game NatLearning-Semantics δ-nat learner
  
  game-lower-bound : ∀ r (t : AT r) c →
                       ∃[ sec ]
                         (AT.interval t) ⊧ sec
                         × still-possible ((r , t) , c) r sec 
  game-lower-bound ℕ.zero (adv-teacher [ low ,+ len ] _) c =
    low , (mk⊧ 0 len (+-identityʳ _) refl) , tt
  game-lower-bound (ℕ.suc r) t c with (learner c)
  ... | guess hyp ret next with (δ-prop t hyp)
  ... | (wn , t') , ⟦t'⟧⊆⟦wn⟧ , t'⊆t =
    let
      sec , t'⊧sec , still-poss = game-lower-bound r t' (next wn)
    in
    sec , ⊆iv-preserve-⊧ t'⊆t t'⊧sec , ⟦t'⟧⊆⟦wn⟧ {sec} (_⊧_.⟦iv⟧ t'⊧sec) , still-poss
    where
      query : F R ((ℕ → Set) × C)
      query = ⟦F learner c ⟧

adversarial-teacher : Interval → NatTeacher L.0ℓ
adversarial-teacher iv = record
  { T = ΣAT
  ; st₀ = ⌊log₂ iv.len ⌋ , adv-teacher iv (2^⌊log₂n⌋≤1+n iv.len)
  ; δ = δ-f
  }
  where
    module iv = Interval iv

-- Main Theorem: Lower bound for Nat learning:
-- For every interval of length m, we can construct a teacher,
-- such that no client can win the learning game
-- within ⌊log₂ m ⌋ rounds.
-- Concretely, we phrase this as: for every client, all guesses
-- within ⌊log₂ m ⌋ were wrong and there is still some
-- number (in the interval) that is consistent with all
-- the answers by the teacher
thm-adversarial-teacher : ∀ {ℓc : Level} interval →
   ∃[ teacher ] ∀ (learner : Learner ℓc)
    → ∃[ sec ] interval ⊧ sec
      × learner can't-learn sec from teacher within ⌊log₂ (Interval.len interval) ⌋ rounds

thm-adversarial-teacher iv =
  record { T = ΣAT ; st₀ = st₀ ; δ = δ-f }
  , λ learner →
    let
        module learner = Learner learner
        open Properties learner.R learner.C learner.δ
    in
    game-lower-bound ⌊log₂ iv.len ⌋ t learner.q₀
  where
    module iv = Interval iv
    t = adv-teacher iv (2^⌊log₂n⌋≤1+n iv.len)
    st₀ : ΣAT
    st₀ = ⌊log₂ iv.len ⌋ , t

-- Steve Ballmer describes the following job interview question:
-- "I'm thinking of a number between 1 and 100. You can guess. After each guess, I
-- will tell you wether you're 'high' or 'low'."
-- see: https://youtu.be/svCYbkS0Sjk
-- In above video, it takes 7 question for the interviewer to guess the number correct.
-- And indeed, we can show, that the teacher can enforce it that the learner is not possible
-- to guess the number correctly within 6 guesses:
example-adversarial-100 : ∀ {ℓc : Level} →
   ∃[ teacher ] ∀ (learner : Learner ℓc)
    → ∃[ sec ] [ 1 ,+ 99 ] ⊧ sec
      × learner can't-learn sec from teacher within 6 rounds

example-adversarial-100 = thm-adversarial-teacher [ 1 ,+ 99 ]



==> anc/src/NatExamples/GuessingLearner.agda <==
{-# OPTIONS --safe #-}
open import Level hiding (suc)
import Level as L

open import Data.Empty
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties as ℕ
open import Data.Nat
open import Data.Nat.Logarithm
open import Data.Maybe using (Maybe; just; nothing; map)
import Data.Maybe as Maybe
open import Data.Product as Σ
open import Data.Sum as ⊎
open import Data.Unit
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Relation.Binary.Definitions
open import Relation.Unary
open import Relation.Nullary
open import Utils

module NatExamples.GuessingLearner {ℓr : Level} (R : Set ℓr) (ret : ℕ → R) where
open import NatLearning


learnerδ : Learnerδ R (Lift ℓr ℕ)
learnerδ (lift n) = guess n (ret n) λ
  { too-high → lift (pred n)
  ; too-low → lift (suc n)
  }

lucky-first-guess : ℕ → Learner ℓr
lucky-first-guess init = record
  { C = Lift ℓr ℕ
  ; R = R
  ; q₀ = lift init
  ; learner-on = record
    { δ = learnerδ
    }
  }


-- A set X is (at most) singleton, if all its elements are equal
IsSingleton : ∀ {ℓ} (X : Set ℓ) → Set ℓ
IsSingleton X = ∀ (x x' : X) → x ≡ x'

module StatelessTeacher {ℓt} (teacher : NatTeacher ℓt) (singleton : IsSingleton (NatTeacher.T teacher)) where
    -- open Game teacher learner
    module teacher = NatTeacher teacher
    open Game NatLearning-Semantics (mkTeacherδ teacher.δ) learnerδ

    -- If the teacher answers 'nothing', the learner wins:
    case-nothing : (n : ℕ) (st : teacher.T) → teacher.δ st n ≡ nothing
          → (∀ sec → learner (st , lift n) finds sec within 2 rounds)
    case-nothing n st eq sec rewrite eq = tt


    -- Some special cases where the teacher
    -- gives contradictory answers:
    -- The number 0 can't be too high:
    case-zero-too-high : (st : teacher.T)
                         → ∃[ st' ] teacher.δ st 0 ≡ just (too-high , st')
                         → ∀ sec → learner (st , lift 0) finds sec within 2 rounds
    case-zero-too-high st (st' , eq) sec rewrite eq =
      λ 1≤0 → case 1≤0 of λ ()

    -- If there is a number that is too high and its predecessor is too low,
    -- then this is a contradiction, so the learner wins:
    case-<> : (n : ℕ) (st : teacher.T)
            → ∃[ st' ] ∃[ st'' ] teacher.δ st (suc n) ≡ just (too-high , st')
                             × teacher.δ st' n ≡ just (too-low , st'')
            → ∀ sec → learner (st , lift (suc n)) finds sec within 2 rounds
    case-<> n st (st' , st'' , eq1 , eq2) rewrite eq1 rewrite eq2 = λ
       { ℕ.zero 1≤suc[n] suc[n]≤0 → case suc[n]≤0 of λ ()
       ; (suc sec) (s≤s 1+sec≤n) (s≤s n≤sec) → <-irrefl refl (≤-trans 1+sec≤n n≤sec)
       }

    case-too-high : (n : ℕ) (st : teacher.T) → (∃[ st' ] teacher.δ st n ≡ just (too-high , st'))
          → ∃[ q₀ ] ∀ sec → (learner (st , lift q₀) finds sec within 2 rounds)
    case-too-high ℕ.zero st (st' , eq) = 0 , case-zero-too-high st (st' , eq)
    case-too-high (suc n) st (st' , eq) with (teacher.δ st' n) in eq'
    ... | nothing rewrite (singleton st st') = n , (case-nothing n st' eq')
    ... | just (too-high , st'') rewrite (singleton st st') = case-too-high n st' (st'' , eq')
    ... | just (too-low , st'') = suc n , case-<> n st (st' , st'' , eq , eq')

    thm-in-module : ∃[ query ] Maybe.map proj₁ (teacher.δ teacher.st₀ query) ≢ just too-low
          → ∃[ learner ] (∀ secret → learner learns secret from teacher within 2 rounds)
    thm-in-module (n , δ[n]≢too-low) with (teacher.δ teacher.st₀ n) in eq
    ... | just (too-low , _) = ⊥-elim (δ[n]≢too-low refl)
    ... | nothing = lucky-first-guess n , case-nothing n teacher.st₀ eq
    ... | just (too-high , st') =
        let
          m , learner-guesses-m = case-too-high n teacher.st₀ (st' , eq)
        in
        lucky-first-guess m , learner-guesses-m


-- -- for every teacher:
module theorems {ℓt} (teacher : NatTeacher ℓt) where
  -- Theorem: if there is a single query for which
  -- the teacher answers something different than 'too-low',
  -- then there is a learner that wins agains the teacher
  -- within 2 queries, no matter what the secret was.
  module teacher = NatTeacher teacher
  teacher-defeated-within-2-rounds :
    IsSingleton (NatTeacher.T teacher)
    → ∃[ query ] Maybe.map proj₁ (teacher.δ teacher.st₀ query) ≢ just too-low
    → ∃[ learner ] learner defeats teacher with-bound (λ secret → 2)
  teacher-defeated-within-2-rounds singl query = StatelessTeacher.thm-in-module teacher singl query

  learner-finds-every-secret :
    IsSingleton (NatTeacher.T teacher)
    → ∃[ query ] Maybe.map proj₁ (teacher.δ teacher.st₀ query) ≢ just too-low
    → ∃[ learner ] ∀ secret → learner learns secret from teacher within 2 rounds
  learner-finds-every-secret singl query = StatelessTeacher.thm-in-module teacher singl query



==> anc/src/NatExamples/HonestTeacher.agda <==
{-# OPTIONS --safe #-}
-- -----------------------------------------
-- An example definition of the simplest teacher
-- possible: initialized with a number, the teacher
-- answers all queries entirely honestly
-- -----------------------------------------
import Level as L
open import Level using (Level)

open import Data.Empty
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties as ℕ
open import Data.Nat
open import Data.Nat.Logarithm
open import Data.Maybe using (Maybe; just; nothing)
import Data.Maybe as Maybe
open import Data.Product as Σ
open import Data.Sum as ⊎
open import Data.Unit
open import Function.Base
open import Relation.Binary.PropositionalEquality
open import Relation.Binary.Definitions
open import Relation.Unary
open import Relation.Nullary
open import Utils

module NatExamples.HonestTeacher {ℓr : Level} (R : Set ℓr) where
open import NatLearning

honest-teacher : ℕ → Teacherδ ⊤
honest-teacher secret = mkTeacherδ λ { tt hyp →
      case (<-cmp secret hyp) of λ
      { (tri≈ _ secret≡hyp _) → nothing
      ; (tri< secret<hyp _ _) → just (too-high , tt)
      ; (tri> _ _ secret>hyp) → just (too-low , tt)
      }
  }


==> anc/src/NatExamples/LinearLearner.agda <==
{-# OPTIONS --safe #-}

open import Level using (0ℓ)
open import Data.Empty
open import Data.Product
open import Data.Nat as ℕ hiding (_⊔_)
import Data.Nat.Properties as ℕ
open import Relation.Binary.PropositionalEquality.Core

open import NatLearning
open import Learner-Correctness ℕ F NatLearning-Semantics

module NatExamples.LinearLearner where

-- we simply output the learned secret as the outcome of
-- the learning game
R : Set
R = ℕ

record LinearLearner : Set where
  constructor lower-bound
  field
    lower-bound : ℕ

-- the state means that the learner knows that the
-- hidden number is greater or equal 'lower-bound'
P : LinearLearner → ℕ → Set
P (lower-bound b) = b ≤_

δ : LinearLearner → F R LinearLearner 
δ (lower-bound b) =
  guess b b λ
  { too-high → lower-bound b -- contradiction! so anything is OK
  ; too-low → lower-bound (ℕ.suc b) -- increase lower bound by 1
  }

q₀ : LinearLearner
q₀ = lower-bound 0

linear-learner : Learner 0ℓ
linear-learner = record { C = LinearLearner ; R =  ℕ ; q₀ = q₀ ; learner-on = record { δ = δ } }

linearLearnCorrect : Learner-Stepping δ q₀ (λ n → 1 + n)
linearLearnCorrect =
  record
  { ticks = LinearLearner.lower-bound
  ; allows = P
  ; q₀-correct = λ n → z≤n
  ; ticks-below-bound = λ { (lower-bound b) n b≤n → s≤s b≤n }
  ; preserve = λ
    { {lower-bound b} b≤n too-high b>n → ⊥-elim (ℕ.<⇒≱ b>n b≤n)
    ; {lower-bound b} b≤n too-low b<n → b<n , s≤s (ℕ.≤-reflexive refl)
    }
  }

linear-learner-bound : ∀ {ℓt} (teacher : NatTeacher ℓt)
                       → linear-learner defeats teacher with-bound (1 +_)
linear-learner-bound teacher =
  Correctness.learner-correct
    (Teacher.teacher-on (mkTeacher teacher))
    (Learner.learner-on linear-learner)
    (Learner.q₀ linear-learner) (1 +_) linearLearnCorrect (NatTeacher.st₀ teacher)



==> anc/src/NatExamples/LogLearner.agda <==
{-# OPTIONS --safe #-}

open import Level using (0ℓ)
open import Data.Empty
open import Data.Unit
open import Data.Product
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties
open import Data.Nat.Logarithm
import Data.Nat.Properties as ℕ
open import Relation.Binary.PropositionalEquality.Core

open import NatLearning
open import Learner-Correctness ℕ F NatLearning-Semantics

open import Utils

module NatExamples.LogLearner where

-- A learner that guesses a secret k within 3 + 2 * log(k) steps.

bound : ℕ → ℕ
bound sec = 3 + ⌊log₂ sec ⌋ + ⌊log₂ sec ⌋

data LogLearner : Set where
  0≤ : LogLearner
  2^_< : (k : ℕ) → LogLearner
  [_,+2^_,_] : (b : ℕ) → (e : ℕ) → e ≤ ⌊log₂ b ⌋ → LogLearner

-- instead of commenting on the semantics of above constructors,
-- we directly *define* the semantics:
_∋_ : LogLearner → ℕ → Set
-- Case 1: the secret is greater or equal than 0 (we know nothing)
_∋_ 0≤ sec = ⊤
-- Case 2: the secret is greater than 2 ^ k
_∋_ 2^ k < sec = 2 ^ k < sec
-- Case 3: the secret is greater or equal b, but less than 2 ^ e steps away from b.
-- Here, we could also give a tighter bound, but this interval
-- is simpler and still achieves the logarithmic runtime.
_∋_ [ b ,+2^ e , _ ] sec = b ≤ sec × sec < b + 2 ^ e

-- Initially, we only know that the secret is ≥ 0
q₀ : LogLearner
q₀ = 0≤

δ : LogLearner → F ℕ LogLearner 
δ 0≤ = guess 1 1 λ
  { too-high → [ 0 ,+2^ 0 , z≤n ] -- the secret must be 0, i.e. < 0 + 2^0
  ; too-low → 2^ 0 < -- the secret is greater than 1=2^0
  }
δ 2^ k < = guess (2 ^ suc k) (2 ^ suc k) λ
  -- if 2 ^ (1 + k) is too high, then the secret is within
  --  [1 + 2 ^ k , 2 ^ (k + 1) - 1]
  { too-high → [ (2 ^ k) ,+2^ k , ≤-reflexive (sym (⌊log₂[2^n]⌋≡n k)) ]
  ; too-low → 2^ (suc k) <
  }
δ [ b ,+2^ 0 , _ ] =
  -- the secret is greater/equal b but must be < b + 2^0.
  -- So it is necessarily b and the 'next' state does
  -- not matter, because it can't be reached anyway.
  guess b b (λ _ → q₀)
δ [ b ,+2^ suc e , ineq ] =
  -- divide the interval [ b , b + 2^(1+e) ) by two:
  guess (b + 2 ^ e) (b + 2 ^ e) λ
  -- and in the next state, enter either the left
  -- or the right half
  { too-high → [ b ,+2^ e , e≤⌊log₂b⌋ ]
  ; too-low → [ b + 2 ^ e ,+2^ e , ≤-trans e≤⌊log₂b⌋ (⌊log₂⌋-mono-≤ (m≤m+n b (2 ^ e))) ]
  }
  where
    e≤⌊log₂b⌋ : e ≤ ⌊log₂ b ⌋ 
    e≤⌊log₂b⌋ = ≤-trans (m≤n+m e 1) ineq

ticks : LogLearner → ℕ
ticks 0≤ = 0
ticks 2^ k < = 1 + k
ticks [ b ,+2^ e , _ ] = 2 + ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ e)

in-time : ∀ q sec → q ∋ sec → ticks q < bound sec
in-time 0≤ sec tt = s≤s z≤n
in-time 2^ k < (suc sec) (s≤s 2^k≤n) = (begin -- +-monoʳ-≤ 1 
  1 + ticks (2^ k <)    ≡⟨⟩
  2 + k             ≤⟨ +-monoʳ-≤ 2 (2^⇒⌊log₂n⌋ k (sec) 2^k≤n ) ⟩
  2 + ⌊log₂ sec ⌋ ≤⟨ +-monoʳ-≤ 2 (⌊log₂⌋-mono-≤ (m≤n+m sec 1)) ⟩
  2 + ⌊log₂ suc sec ⌋ ≤⟨ +-monoʳ-≤ 2 (m≤n+m _ (1 + ⌊log₂ suc sec ⌋)) ⟩
  3 + ⌊log₂ suc sec ⌋ + ⌊log₂ suc sec ⌋
  ∎)
  where
    open ≤-Reasoning
    instance
      sec-nonzero : NonZero sec
      sec-nonzero = >m-nonZero (2^k≤m⇒0<m {k} {_} 2^k≤n)

in-time [ b ,+2^ e , _ ] sec (b≤sec , sec<b+2^e) = +-monoʳ-≤ 3 (begin
  ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ e)  ≤⟨ +-monoʳ-≤ ⌊log₂ b ⌋ (m∸n≤m _ e) ⟩
  ⌊log₂ b ⌋ + ⌊log₂ b ⌋  ≤⟨ +-mono-≤ (⌊log₂⌋-mono-≤ b≤sec) (⌊log₂⌋-mono-≤ b≤sec) ⟩
  ⌊log₂ sec ⌋ + ⌊log₂ sec ⌋
  ∎)
  where open ≤-Reasoning

δ-preserves-∋ : ∀ {q} {sec} → q ∋ sec → ⟦F δ q ⟧ ⊧F∀ λ {(_∈resp , q') → sec ∈resp → q' ∋ sec × ticks q < ticks q'}
δ-preserves-∋ {0≤} {sec} 0≤sec = λ
  { too-high sec<1 → (z≤n , sec<1) , s≤s z≤n
  ; too-low 1<sec → 1<sec , s≤s z≤n
  }
δ-preserves-∋ {2^ k <} {sec} 2^k<sec = λ
  { too-high sec<2^suc[k] →
             (<⇒≤ 2^k<sec , subst (sec <_) (2*n≡n+n (2 ^ k)) sec<2^suc[k])
             , s≤s (s≤s (begin
               k ≡⟨ ⌊log₂[2^n]⌋≡n k ⟨
               ⌊log₂ 2 ^ k ⌋ ≤⟨ m≤m+n ⌊log₂ 2 ^ k ⌋ _ ⟩
               ⌊log₂ 2 ^ k ⌋ + (⌊log₂ 2 ^ k ⌋ ∸ k)
               ∎))
  ; too-low 2^suc[k]<sec → 2^suc[k]<sec , s≤s (s≤s ≤-refl)
  }
  where open ≤-Reasoning

δ-preserves-∋ {[ b ,+2^ zero , x ]} {sec} (b≤sec , sec<b+1) =
  let
    b≡sec : b ≡ sec
    b≡sec = ≤-antisym b≤sec (≤-pred (subst (_<_ sec) (+-comm b 1) sec<b+1))
  in
  λ
  { too-high b>sec → ⊥-elim (<⇒≢ b>sec (sym b≡sec))
  ; too-low b<sec → ⊥-elim (<⇒≢ b<sec b≡sec)
  }
δ-preserves-∋ {[ b ,+2^ suc e , ineq-1+e≤⌊log₂b⌋ ]} {sec} (b≤sec , sec<2^suc[e]) =
  let
    tick-decreases = begin
      suc (2 + ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ suc e)) ≡⟨⟩
      (3 + ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ suc e)) ≡⟨ cong (2 +_) (+-suc _ _) ⟨
      (2 + ⌊log₂ b ⌋ + suc (⌊log₂ b ⌋ ∸ suc e)) ≤⟨ +-monoʳ-≤ (2 + ⌊log₂ b ⌋) (∸-monoʳ-< (≤-reflexive refl) ineq-1+e≤⌊log₂b⌋) ⟩
      -- ^--- this is the only argument in the entire file where we use the inequality ineq-1+e≤⌊log₂b⌋
      2 + ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ e)
      ∎
  in
  λ
  { too-high sec<b+2^e → (b≤sec , sec<b+2^e)
    , tick-decreases
  ; too-low b+2^e<sec → (<⇒≤ b+2^e<sec , (begin
        suc sec ≤⟨ sec<2^suc[e] ⟩
        b + 2 ^ (1 + e)  ≡⟨ cong (b +_) (2*n≡n+n (2 ^ e)) ⟩
        b + (2 ^ e + 2 ^ e) ≡⟨ +-assoc b _ _ ⟨
        (b + 2 ^ e) + 2 ^ e
        ∎)
    ) , (begin
      suc (2 + ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ suc e)) ≤⟨ tick-decreases ⟩
      2 + ⌊log₂ b ⌋ + (⌊log₂ b ⌋ ∸ e) ≤⟨ +-monoʳ-≤ 2 (+-mono-≤ (⌊log₂⌋-mono-≤ (m≤m+n b _)) (∸-monoˡ-≤ e (⌊log₂⌋-mono-≤ (m≤m+n b _)))) ⟩
      2 + ⌊log₂ b + 2 ^ e ⌋ + (⌊log₂ b + 2 ^ e ⌋ ∸ e)
      ∎)
  }
  where open ≤-Reasoning

log-learner : Learner 0ℓ
log-learner = record { C = LogLearner ; R = ℕ ; q₀ = q₀ ; learner-on = record { δ = δ } }

logLearnStepBounded : Learner-Stepping δ q₀ bound
logLearnStepBounded = record
  { ticks = ticks
  ; allows = _∋_
  ; q₀-correct = λ sec → tt
  ; ticks-below-bound = in-time
  ; preserve = δ-preserves-∋
  }

log-learner-bound : ∀ {ℓt} (teacher : NatTeacher ℓt)
                       → log-learner defeats teacher with-bound (λ d → 3 + ⌊log₂ d ⌋ + ⌊log₂ d ⌋)
log-learner-bound teacher =
  Correctness.learner-correct
    (Teacher.teacher-on (mkTeacher teacher))
    (Learner.learner-on log-learner)
    (Learner.q₀ log-learner) (bound) logLearnStepBounded (NatTeacher.st₀ teacher)


==> anc/src/NatExamples/SimpleLogLearner.agda <==
{-# OPTIONS --safe #-}

open import Level hiding (suc)
open import Data.Empty
open import Data.Unit
open import Data.Product
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties
open import Data.Nat.Logarithm
import Data.Nat.Properties as ℕ
open import Relation.Binary.PropositionalEquality.Core

open import NatLearning
open import Learner-Correctness ℕ F NatLearning-Semantics

open import Utils

module NatExamples.SimpleLogLearner where

-- A learner that guesses a secret k within 2 + 2 * log(k) steps.

bound : ℕ → ℕ
bound sec = 3 + ⌊log₂ sec ⌋ + ⌊log₂ sec ⌋

data SimpleLogLearner : Set where
  [_,∞] : (n : ℕ) → SimpleLogLearner
  [_,_] : (n : ℕ) → (m : ℕ)  → SimpleLogLearner

-- instead of commenting on the semantics of above constructors,
-- we directly *define* the semantics:
_⊧_ : SimpleLogLearner → ℕ → Set
-- Case 1: the secret is greater or equal than 0 (we know nothing)
_⊧_ [ n ,∞] secret = n ≤ secret
_⊧_ [ n , m ] secret = n ≤ secret × secret ≤ m

-- -- Initially, we only know that the secret is ≥ 0
q₀ : SimpleLogLearner
q₀ = [ 0 ,∞]

mid : ℕ → ℕ → ℕ
mid n m = ⌊ n + m /2⌋

δ : SimpleLogLearner → F ℕ SimpleLogLearner 
δ [ n ,∞] = guess (1 + 2 * n) (1 + 2 * n) (λ
  { too-low → [ (2 * (suc n)) ,∞]
  ; too-high → [ n , (2 * n) ]
  })
δ [ n , m ] = guess (mid n m) (mid n m) λ
  { too-low → [ suc (mid n m) , m ]
  ; too-high → [ n , pred (mid n m) ]
  }


simple-bisect : Learner 0ℓ
simple-bisect = record
  { C = SimpleLogLearner
  ; R = ℕ -- the game results in natural numbers
  ; q₀ = q₀
  ; learner-on = record { δ = δ }
  }


==> anc/src/NatLearning.agda <==
{-# OPTIONS --safe #-}

open import Level

open import Data.Empty
open import Data.Nat as ℕ hiding (_⊔_)
open import Data.Nat.Properties as ℕ
open import Data.Product
open import Data.Maybe
open import Data.Product.Base as Σ
open import Data.Sum as ⊎
open import Data.Unit
open import Data.List using ([_])
open import Function.Base using (case_of_; id)
open import Relation.Binary.Definitions
open import Relation.Binary.PropositionalEquality hiding ([_])
open import Relation.Nullary.Negation

open import Utils

module NatLearning where

-- A simple learning interface for the game of guessing natural numbers.
-- Here, there is only one query: the learner guesses a number.
-- Together with the hypothesis, the learner provides a value of type 'R'
-- (intuitively the return type) which is the result of the entire game if
-- the hypothesis is correct.
-- If the guess is wrong, the teacher responds either
-- 'too-low' or 'too-high', which we define first:
data WrongNat : Set where
  too-high : WrongNat -- the learner's guess was too high
  too-low : WrongNat -- the learner's guess was too low

-- With this type, we can define the interface 
data F {ℓr : Level} (R : Set ℓr) {ℓ : Level} (X : Set ℓ) : Set (ℓ ⊔ ℓr) where
  -- there is only one kind of query: guessing a number
  guess : (hyp : ℕ) → (ret : R) → (next : WrongNat → X) → F R X

open import Game-Definitions ℕ F public

-- We can define the semantics of such a query by first defining the
-- semantics of WrongNat:
⟦WrongNat_⟧ : WrongNat → ℕ → ℕ → Set
⟦WrongNat_⟧ too-low hyp truth = hyp < truth
⟦WrongNat_⟧ too-high hyp truth = hyp > truth

module NatSem {ℓr : Level} {R : Set ℓr} where
  -- The semantics of a query 'F X' annotates each successor state in X
  -- with a predicate on ℕ reporting the information obtained from the query.
  -- This means that in the respective successor state after a query, we can assume
  -- that the hidden number satisfies the predicate.
  ⟦F_⟧ : {ℓ : Level} {X : Set ℓ} → F R X → F R ((ℕ → Set) × X)
  ⟦F_⟧ (guess hyp ret next) = guess hyp ret λ wn → ⟦WrongNat wn ⟧ hyp , next wn
  
  -- The datatype F allows the map operations of functors:
  F-map :  {ℓ ℓ'  : Level} {X : Set ℓ} {Y : Set ℓ'} → (f : X → Y) → F R X → F R Y
  F-map f (guess hyp ret next) = guess hyp ret (λ r → f (next r))
  
  -- If we project away the predicate of the semantics, we obtain the original query:
  proj₂∘⟦F⟧ : ∀  {ℓ : Level} {X : Set ℓ} {query : F R X} → F-map proj₂ (⟦F query ⟧) ≡ query
  proj₂∘⟦F⟧ {query = guess hyp ret next} = refl
  
  -- The following is a property stating every successor state in a query satisfies the
  -- predicate P:
  _⊧F∀_ : {ℓ ℓ' : Level} {X : Set ℓ} → F R X → (P : X → Set ℓ') → Set ℓ'
  _⊧F∀_ (guess hyp ret next) P = ∀ resp → P (next resp)
  
  -- If every successor state satisfies P, then we can pull this predicate into the query:
  F∀-elim :   {ℓ ℓ' : Level} {X : Set ℓ} → (query : F R X) → {P : X → Set ℓ'} → query ⊧F∀ P → F R (Σ X P)
  F∀-elim (guess hyp ret next) prop = guess hyp ret (λ resp → next resp , prop resp)
  
  -- And if we project the predicate away, we again obtain the original query:
  proj₁∘F∀elim : {ℓ ℓ' : Level} {X : Set ℓ} → {query : F R X} → {P : X → Set ℓ'} → (res : query ⊧F∀ P) → F-map proj₁ (F∀-elim query res) ≡ query
  proj₁∘F∀elim {query = guess hyp ret next} _ = refl

open NatSem public

-- Above learning game is an instance of the general definition
-- of a type of learning game:
NatLearning-Semantics : GameSemantics
NatLearning-Semantics = record
  { ⟦F_⟧ = ⟦F_⟧
  ; F-map = F-map
  ; proj₂∘⟦F⟧ = proj₂∘⟦F⟧
  ; _⊧F∀_ = _⊧F∀_
  ; F∀-elim = F∀-elim
  ; proj₁∘F∀elim = proj₁∘F∀elim
  }

-- The explicit definition of a teacher with internal states T:
NatTeacher-on : ∀ {ℓt : Level} (T : Set ℓt) → Set ℓt
NatTeacher-on T = (T → ℕ → Maybe (WrongNat × T))

-- The explicit definition of a teacher for the nat learning game:
record NatTeacher (ℓt : Level) : Set (Level.suc ℓt) where
  field
    -- 1. an internal set of states
    T : Set ℓt
    st₀ : T
    -- 2. a map that answers the only type of query available:
    δ : NatTeacher-on T

NatLearner : (ℓ : Level) → Set (Level.suc ℓ)
-- A learner for the natural number learning game
-- is literally a set C with a map C → F R C
-- for above F:
NatLearner = Learner

open TeacherNaturality F-map public
open import Teacher-Characterization F NatTeacher
NatQuery = (Partial ([ ℕ ] ==I/O-Spec==> [ WrongNat ]))

-- In the simple example of NatLearning, a teacher is essentially a map
-- from internal state and hypothesis to either 'nothing' if the hypothesis
-- is correct or a pair of a new successor state and the answer of type WrongNat.
mkTeacherδ : ∀ {ℓt : Level} {T : Set ℓt} → NatTeacher-on T → Teacherδ T
mkTeacherδ {T = T} f (guess hyp ret next) =
  Yoneda⁻¹ T NatQuery f hyp ret next
  -- explicit definition:
  -- λ st → case (f st hyp) of λ
  -- { nothing → inj₁ ret
  -- ; (just (wrong , st')) → inj₂ (st' , next wrong)
  -- }

mkTeacherδ-IsNatural : ∀ {ℓt : Level} {T : Set ℓt} → (f : NatTeacher-on T) → TeacherIsNatural (mkTeacherδ f)
mkTeacherδ-IsNatural δ f (guess hyp _ _) st with (δ st hyp)
... | just _ = refl
... | nothing = refl

mkTeacher-on : ∀ {ℓt : Level} {T : Set ℓt} → NatTeacher-on T → Teacher-on T
mkTeacher-on f = record { δ = mkTeacherδ f ; natural = mkTeacherδ-IsNatural f }

mkTeacher : ∀ {ℓt : Level} → NatTeacher ℓt → Teacher ℓt
mkTeacher teacher =
    record { T = T ; st₀ = st₀ ; teacher-on = mkTeacher-on δ }
    where open NatTeacher teacher

mkTeacher-on⁻¹ : ∀ {ℓt : Level} {T : Set ℓt} → Teacher-on T → NatTeacher-on T
mkTeacher-on⁻¹ {T = T} δ =
  Yoneda (Teacher-on.δ δ) NatQuery guess
-- explicit definition:
-- mkTeacher-on⁻¹ teacher st hyp with (Teacher-on.δ teacher (guess hyp tt id) st)
-- ... | inj₁ tt = nothing
-- ... | inj₂ (st' , wn) = just (wn , st')

mkTeacher⁻¹ : ∀ {ℓt : Level} → Teacher ℓt → NatTeacher ℓt
mkTeacher⁻¹ teacher = record { T = T ; st₀ = st₀ ; δ = mkTeacher-on⁻¹ teacher-on }
  where
    open Teacher teacher


open ExplicitWinningConditions NatLearning-Semantics F-map NatTeacher mkTeacher public




==> anc/src/Partial-Map.agda <==
{-# OPTIONS --safe  #-}

open import Level
open import Function.Base
open import Agda.Builtin.Equality

open import Data.Empty
open import Data.Product
open import Data.List
open import Data.Unit
import Data.Maybe.Relation.Unary.Any as Maybe-Any

import Data.List.Base as L
open import Data.List.Membership.Propositional
open import Data.List.Membership.Propositional.Properties
open import Data.List.Relation.Unary.Any
open import Data.List.Relation.Unary.All hiding (map)

open import Relation.Nullary
open import Relation.Unary using (Pred)
open import Relation.Binary
import Relation.Unary as Pred
open import Relation.Binary.PropositionalEquality

open import Auxiliary-Definitions

open import Data.Maybe using (Maybe; Is-just; Is-nothing; nothing)

module Partial-Map where

infix -5 _⇀_
-- Shorter notation for partial maps: X → Maybe Y
_⇀_ : {a b : Level} → Set a → Set b → Set (a ⊔ b)
_⇀_ X Y = X → Maybe Y


module _ {a b : Level} {A : Set a} {B : Set b} (f : A ⇀ B) where
  -- A function has a finite domain if it is only defined for A elements from the given list.
  -- We do not need the converse direction, because for every element in the list,
  -- one can simply check whether the partial function is defined.
  HasFiniteDomain : (dom : List A) → Set (a ⊔ b)
  HasFiniteDomain dom = ∀ x → Is-just (f x) → x ∈ dom

  finite-domain-∃-dec : ∀ {p} {P : A → Set p} {l}
                      → Pred.Decidable P
                      → HasFiniteDomain l
                      → Dec (∃[ x ] Is-just (f x) × P x)
  finite-domain-∃-dec {p} {P} {l} dec-P dom =
    case richer-dec of λ
    { (yes (x , x∈l , just-fx , px)) → yes (x , just-fx , px)
    ; (no contra) → no λ { (x , just-fx , px) → contra (x , dom x just-fx , just-fx , px) }
    }
    where
      just×P-dec : ∀ x → Dec (Is-just (f x) × P x)
      just×P-dec x with (f x) | dec-P x
      ... | nothing | _ = no λ { (() , _) }
      ... | _ | no bc = no λ { (_ , hyp) → bc hyp }
      ... | Maybe.just y | yes px = yes (Maybe-Any.just tt , px)
      richer-dec : Dec (∃[ x ] (x ∈ l) × Is-just (f x) × P x)
      richer-dec = map′ list-Any⇒∃ list-∃⇒Any (any? just×P-dec l)


  Domain : Pred A b
  Domain x = Is-just (f x)

  omit-nothing-from-domain : ∀ {u} {l} → HasFiniteDomain (u ∷ l) → f u ≡ nothing → HasFiniteDomain l
  omit-nothing-from-domain {u} has-dom eq x just-fx with (has-dom x just-fx)
  ... | there t = t
  ... | here x≡u rewrite x≡u rewrite eq with just-fx
  ...                                   | ()


module Order⇀ {a b : Level} {A : Set a} {B : Set b} where
  -- Partial order on partial maps:
  _⊑_ : (f f' : A ⇀ B) → Set (a ⊔ b)
  _⊑_ f f' = ∀ x → Is-just (f x) → f x ≡ f' x

  ⊑-elim : ∀ {x} {y} {f g : A ⇀ B} → (f ⊑ g) → (f x ≡ Maybe.just y) → (g x ≡ Maybe.just y)
  ⊑-elim {x = x} f⊑g x↦y rewrite (sym (f⊑g x (ret-just-⇒-is-just x↦y))) = x↦y


module _ {a b : Level} {A : Set a} {B : Set b} (_≟_ : DecidableEquality A) where
  List-to-⇀ : List (A × B) → A ⇀ B
  List-to-⇀ [] i = nothing
  List-to-⇀ ((j , o) ∷ xs) i with (j ≟ i)
  ... | yes _ = Maybe.just o
  ... | no _ = List-to-⇀ xs i

  List-to-finite-domain : ∀ l → HasFiniteDomain (List-to-⇀ l) (L.map proj₁ l)
  List-to-finite-domain ((i , o) ∷ l) j j-is-just with (i ≟ j)
  ... | yes refl = here refl
  List-to-finite-domain ((i , o) ∷ l) j zz | no neq = there (List-to-finite-domain l j zz)

  -- List-to-⇀-dom : ∀ l i → Is-just (List-to-⇀ l i) ↔ ∃[ o ] (i , o) ∈ l
  -- List-to-⇀-dom [] i = (λ ()) , λ ()
  -- List-to-⇀-dom ((j , o) ∷ l) i with (j ≟ i)
  -- ... | yes refl = (λ _ → o , here refl) , λ x → Maybe-Any.just tt
  -- ... | no neq = (λ z → {!!}) , {!!}

  open Order⇀
  ⇀-∷-⊑ : ∀ i o l → Is-nothing (List-to-⇀ l i) → List-to-⇀ l ⊑ List-to-⇀ ((i , o) ∷ l)
  ⇀-∷-⊑ i o l i∉dom j j∈dom with (i ≟ j)
  ... | no neq = refl
  ... | yes refl = ⊥-elim (Is-just¬nothing j∈dom i∉dom)


==> anc/src/Polynomial-vs-Exponential-Growth.agda <==
{-# OPTIONS --safe  #-}

-- -- Polynomial vs Exponential Growth ----------------------------------------
-- Lemmas showing that exponential functions grow faster than any
-- polynomial function ℕ → ℕ
-- ----------------------------------------------------------------------------

open import Level hiding (_⊔_)
import DFA as D
open import Data.Nat as ℕ
open import Data.List
import Data.Nat.Properties as ℕ
open import Data.Product
open import Function.Base
open import Data.Nat.Logarithm
open import Relation.Binary.PropositionalEquality
open import Utils

module Polynomial-vs-Exponential-Growth where


Polynomial : Set
Polynomial = List (ℕ × ℕ)

⟦poly_⟧[_] : Polynomial → ℕ → ℕ
⟦poly [] ⟧[ x ] = 0
⟦poly (coeff , power) ∷ p ⟧[ x ] = coeff * x ^ power + ⟦poly p ⟧[ x ]

-- -- Examples / sanity checks:
poly-example1 : ∀ x → ⟦poly (4 , 0) ∷ [] ⟧[ x ] ≡ 4
poly-example1 x = refl

poly-example2 : ∀ x → ⟦poly (5 , 2) ∷ (3 , 2) ∷ (4 , 0) ∷ [] ⟧[ x ] ≡ 5 * x ^ 2 + (3 * x ^ 2 + 4)
poly-example2 x = refl

n<2^n : ∀ n → n < 2 ^ n
n<2^n ℕ.zero = s≤s z≤n
n<2^n (ℕ.suc ℕ.zero) = s≤s (s≤s z≤n)
n<2^n (2+ n) = begin
  2 + (ℕ.suc n) ≤⟨ ℕ.+-monoʳ-≤ 2 (n<2^n n) ⟩
  2 + 2 ^ n ≡⟨ cong (2 +_) (ℕ.*-identityˡ (2 ^ n)) ⟨
  2 * 1 + 1 * 2 ^ n ≤⟨ ℕ.+-mono-≤ (ℕ.*-monoʳ-≤ 2 (ℕ.m^n>0 2 n)) (ℕ.*-monoˡ-≤ (2 ^ n) ((1 ≤ 2) ∋ s≤s z≤n)) ⟩
  2 * 2 ^ n + 2 * 2 ^ n ≡⟨ 2*n≡n+n (2 * 2 ^ n) ⟨
  2 * (2 * 2 ^ n) ≡⟨⟩
  2 ^ 2+ n
  ∎
  where open ℕ.≤-Reasoning

ℓ*m*n≡ℓ*n*m : ∀ ℓ m n → ℓ * m * n ≡ ℓ * n * m
ℓ*m*n≡ℓ*n*m ℓ m n = begin
  ℓ * m * n ≡⟨ ℕ.*-assoc ℓ m n ⟩
  ℓ * (m * n) ≡⟨ cong (ℓ *_) (ℕ.*-comm m n) ⟩
  ℓ * (n * m) ≡⟨ ℕ.*-assoc ℓ n m ⟨
  ℓ * n * m
  ∎
  where open ≡-Reasoning

n^b<2^n : ∀ (b : ℕ) → ∃[ n ] (n ≥ 2) × (n ^ b) < 2 ^ n
n^b<2^n ℕ.zero = 2 , (s≤s (s≤s z≤n) , s≤s (s≤s z≤n)) -- 1 , s≤s (s≤s z≤n)
n^b<2^n b@(suc _ ) = n , n≥2 , (begin
  ℕ.suc (n ^ b) ≡⟨⟩
  ℕ.suc (n ^ b) ≤⟨ ℕ.^-monoˡ-< b n<2^2m ⟩
  (2 ^ (2 * m)) ^ b ≡⟨ ℕ.^-*-assoc 2 (2 * m) b ⟩
  2 ^ (2 * m * b) ≡⟨  cong (2 ^_) (ℓ*m*n≡ℓ*n*m 2 m b) ⟩
  2 ^ (2 * b * m) ≡⟨⟩
  2 ^ n
  ∎)
  where
    m : ℕ
    m = ⌈log₂ 2 * b ⌉
    n : ℕ
    n = 2 * b * m

    open ℕ.≤-Reasoning

    2≤2b : 2 ≤ 2 * b
    2≤2b = (2 * 1 ≤ 2 * b) ∋  ℕ.*-monoʳ-≤ 2 ((1 ≤ b) ∋ s≤s z≤n)

    n≥2 : n ≥ 2
    n≥2 = begin
      2 ≡⟨⟩
      2 * ⌈log₂ 2 ⌉ ≤⟨ ℕ.*-mono-≤ 2≤2b (⌈log₂⌉-mono-≤ 2≤2b) ⟩
      2 * b * ⌈log₂ 2 * b ⌉
      ∎

    2b<2^m : 2 * b ≤ 2 ^ m
    2b<2^m = n≤2^⌈log₂n⌉ (2 * b)

    m<2^m : m < 2 ^ m
    m<2^m = n<2^n m
    -- Reasoning under the b'th root:
    n<2^2m : n < 2 ^ (2 * m)
    n<2^2m = begin
      ℕ.suc n ≡⟨⟩
      ℕ.suc (2 * b * m) ≤⟨ ℕ.*-monoʳ-< (2 * b) m<2^m ⟩
      (2 * b) * 2 ^ m ≤⟨ ℕ.*-monoˡ-≤ (2 ^ m) 2b<2^m ⟩
      2 ^ m * 2 ^ m ≡⟨ ℕ.^-distribˡ-+-* 2 m m ⟨
      2 ^ (m + m) ≡⟨ cong (2 ^_) (2*n≡n+n m) ⟨
      2 ^ (2 * m)
      ∎

cn^b<2^n : ∀ (c b : ℕ) → ∃[ n ] (n ≥ 2) × c * (n ^ b) < 2 ^ n
cn^b<2^n c b = n , (n≥2 , (begin
  ℕ.suc (c * n ^ b) ≤⟨ ℕ.+-monoʳ-≤ 1 cn^b≡n^blog ⟩
  ℕ.suc (n ^ (b + ⌈log₂ c ⌉)) ≤⟨ n^blog<2^n ⟩
  2 ^ n
  ∎
  ))
  where
    n,n^blog<2^n : ∃[ n ] (n ≥ 2) × (n ^ (b + ⌈log₂ c ⌉)) < 2 ^ n
    n,n^blog<2^n = n^b<2^n (b + ⌈log₂ c ⌉)

    n : ℕ
    n = proj₁ n,n^blog<2^n

    n≥2 : n ≥ 2
    n≥2 = proj₁ (proj₂ n,n^blog<2^n)

    n^blog<2^n : n ^ (b + ⌈log₂ c ⌉) < 2 ^ n
    n^blog<2^n = proj₂ (proj₂ n,n^blog<2^n)

    open ℕ.≤-Reasoning

    cn^b≡n^blog : c * n ^ b ≤ n ^ (b + ⌈log₂ c ⌉)
    cn^b≡n^blog = begin
      c * (n ^ b) ≡⟨ ℕ.*-comm c (n ^ b) ⟩
      (n ^ b) * c ≤⟨ ℕ.*-monoʳ-≤ (n ^ b) (n≤2^⌈log₂n⌉ c) ⟩
      (n ^ b) * 2 ^ ⌈log₂ c ⌉ ≤⟨ ℕ.*-monoʳ-≤ (n ^ b) (ℕ.^-monoˡ-≤ ⌈log₂ c ⌉ n≥2 ) ⟩ --- ℕ.*-monoʳ-≤ {!n ^ b!} {!!} ⟩
      (n ^ b) * n ^ ⌈log₂ c ⌉ ≡⟨ ℕ.^-distribˡ-+-* n b _ ⟨
      n ^ (b + ⌈log₂ c ⌉)
      ∎

c2+n^b<2^n : ∀ (c b : ℕ) → ∃[ n ] c * ((2 + n) ^ b) < 2 ^ n
c2+n^b<2^n c b with (cn^b<2^n (4 * c) b)
... | ℕ.suc ℕ.zero , s≤s () , _
... | (2+ n) , _ , ineq = n , ℕ.*-cancelˡ-< 4 _ _ (begin
  ℕ.suc (4 * (c * (2 + n) ^ b)) ≡⟨ cong ℕ.suc (ℕ.*-assoc 4 c _) ⟨
  ℕ.suc ((4 * c) * (2 + n) ^ b) ≤⟨ ineq ⟩
  2 ^ (2 + n) ≡⟨⟩
  2 * (2 * 2 ^ n) ≡⟨ ℕ.*-assoc 2 2 (2 ^ n) ⟨
  4 * 2 ^ n
  ∎)
  where
    open ℕ.≤-Reasoning

poly≤cn^b : ∀ P → ∃[ c ] ∃[ b ] ∀ n → .⦃ _ : NonZero n ⦄ → ⟦poly P ⟧[ n ] ≤ c * (n ^ b)
poly≤cn^b [] = 0 , (0 , λ n → z≤n)
poly≤cn^b ((c' , b') ∷ P) =
  let c , b , P≤cn^b = poly≤cn^b P in
  (c' + c) , b' ℕ.⊔ b , λ n →
    begin
    c' * n ^ b' + ⟦poly P ⟧[ n ] ≤⟨ ℕ.+-monoʳ-≤ _ (P≤cn^b n) ⟩
    c' * n ^ b' + c * n ^ b ≤⟨ ℕ.+-mono-≤ (ℕ.*-monoʳ-≤ c' (ℕ.^-monoʳ-≤ n (ℕ.m≤m⊔n b' b))) (ℕ.*-monoʳ-≤ c (ℕ.^-monoʳ-≤ n (ℕ.m≤n⊔m b' b))) ⟩
    c' * n ^ (b' ℕ.⊔ b) + c * n ^ (b' ℕ.⊔ b) ≡⟨ ℕ.*-distribʳ-+ _ c' c  ⟨
    (c' + c) * n ^ (b' ℕ.⊔ b)
    ∎
  where
    open ℕ.≤-Reasoning

poly[2+n]<k^n : ∀ k P → k ≥ 2 → ∃[ n ] ⟦poly P ⟧[ 2 + n ] < k ^ n
poly[2+n]<k^n k P k≥2 =
  let
    c , b , P≤cn^b = poly≤cn^b P
    n , c2n^b<2^n = c2+n^b<2^n c b
  in
  n , (begin
  ℕ.suc ⟦poly P ⟧[ 2 + n ] ≤⟨ ℕ.+-monoʳ-≤ 1 (P≤cn^b (2 + n)) ⟩
  ℕ.suc (c * (2 + n) ^ b) ≤⟨ c2n^b<2^n ⟩
  2 ^ n ≤⟨ ℕ.^-monoˡ-≤ n k≥2 ⟩
  k ^ n
  ∎)
  where
    open ℕ.≤-Reasoning


==> anc/src/PrefixClosed.agda <==
{-# OPTIONS --safe #-}

open import Level
open import Data.List
open import Data.Sum using (_⊎_; inj₁; inj₂)
open import Data.Product
open import Data.List.Membership.Propositional
open import Data.List.Relation.Unary.Any using (Any; here; there)
open import Relation.Binary.PropositionalEquality hiding ([_])
open import Relation.Unary using (_≐_)
open import Data.List.Relation.Binary.Prefix.Heterogeneous  using (Prefix)

module PrefixClosed {ℓ : Level} {I : Set ℓ} where

-- an inductive definition of prefix closedness, where
-- we consider [] not as prefix closed but only [ [] ].
-- Moreover the definition enforces that the list of words is
-- ordered by inverse prefix order: We can only something to the list if all its
-- prefixed are in the list already.

data PrefixClosed : List (List I) → Set ℓ where
  [[]] : PrefixClosed [ [] ]
  [_++_∷_] : ∀ {w} {xs} → w ∈ xs → (i : I) → PrefixClosed xs → PrefixClosed ((w ∷ʳ i) ∷ xs)

-- definition as a predicate:
infix 4 _⊑_
_⊑_ : List I → List I → Set ℓ
_⊑_ = Prefix _≡_

PrefixClosed′ : List (List I) → Set ℓ
PrefixClosed′ xs = [] ∈ xs × ∀ {w} {v} → w ∈ xs → v ⊑ w → v ∈ xs

-- equivalence

[]∈PrefixClosed : ∀ {xs} → PrefixClosed xs → [] ∈ xs
[]∈PrefixClosed [[]] = here refl
[]∈PrefixClosed [ w∈xs ++ i ∷ xs ] = there ([]∈PrefixClosed xs)

-- a prefix of  w ∷ʳ i  is either  w ∷ʳ i  itself or already a prefix of  w
open Prefix
⊑-∷ʳ : ∀ {w} {v} {i : I} → v ⊑ (w ∷ʳ i) → (v ≡ w ∷ʳ i) ⊎ (v ⊑ w)
⊑-∷ʳ {[]} [] = inj₂ []
⊑-∷ʳ {[]} (refl ∷ []) = inj₁ refl
⊑-∷ʳ {a ∷ w} [] = inj₂ []
⊑-∷ʳ {a ∷ w} (refl ∷ p) with ⊑-∷ʳ p
... | inj₁ refl = inj₁ refl
... | inj₂ q = inj₂ (refl ∷ q)

PrefixClosed-Pref : ∀ {xs} {w} {v} → PrefixClosed xs → (w ∈ xs) → v ⊑ w → v ∈ xs
PrefixClosed-Pref [[]] (here refl) [] = here refl
PrefixClosed-Pref [ w∈xs ++ i ∷ pc ] (here refl) v⊑w with ⊑-∷ʳ v⊑w
... | inj₁ refl = here refl
... | inj₂ v⊑w′ = there (PrefixClosed-Pref pc w∈xs v⊑w′)
PrefixClosed-Pref [ w∈xs ++ i ∷ pc ] (there w∈xs′) v⊑w =
  there (PrefixClosed-Pref pc w∈xs′ v⊑w)

-- PrefixClosed-equiv : PrefixClosed ≐ PrefixClosed′
-- PrefixClosed-equiv = {!!}


==> anc/src/Teacher-Characterization.agda <==
{-# OPTIONS --safe #-}

open import Level as L

open import Data.Empty
open import Data.Unit
open import Data.List
open import Data.Sum hiding (map)
open import Data.Maybe hiding (map)
open import Data.Product hiding (map)
open import Function.Base

open import Game-Basics

module Teacher-Characterization
       (F : Game-Type)
       (TeacherType : ∀ ℓ → Set (suc ℓ))
       where

private
  variable
    ℓr ℓ ℓ' : Level

infix 4 _==>_
_==>_ : ∀ {ℓ} → List Set → (Y : Set ℓ) → Set ℓ
[] ==> Y = Y
(X ∷ cs) ==> Y = X → cs ==> Y

_==>-flip_ : (Args : List Set) → {Y : Set ℓ} → {X : Set ℓ'}
             → (X → Args ==> Y)
             → (Args ==> (X → Y))
_==>-flip_ [] f = f
_==>-flip_ (Z ∷ args) f = λ z → _==>-flip_ args (λ x → f x z)

-- _==>′_ : ∀ {ℓ ℓ'} → List (Set ℓ) → (Y : Set (ℓ ⊔ ℓ')) → Set (ℓ ⊔ ℓ')
-- _==>′_ xs Y = (foldr (λ X Y → X → Y)) Y xs

data Listω  : Setω₁ where
  [] : Listω
  _∷_ : Setω → Listω → Listω

_==>-∘_ : ∀ {ℓ ℓ'} → (args : List Set) → {Y : Set ℓ} {Y' : Set ℓ'} → (Y → Y') → (args ==> Y) → (args ==> Y')
([] ==>-∘ f) g = f g
((X ∷ XS) ==>-∘ f) g = λ (x : X) → (XS ==>-∘ f) (g x)

_[×]_ : ∀ {ℓ} → List Set → (Y : Set ℓ) → Set ℓ
[] [×] Y = Y
(x ∷ xs) [×] Y = x × (xs [×] Y)

[×]-map : ∀ {ℓ} {Y : Set ℓ} {ℓ'} {Y' : Set ℓ'} → {Args : List Set} → (Y → Y') → (Args [×] Y) → (Args [×] Y')
[×]-map {Args = []} f = f
[×]-map {Args = (X ∷ XS)} f (x , xs) = x , [×]-map f xs

-- idₙ-curried : ∀ {ℓ} → (Args : List Set) → (Y : Set ℓ) → (Args ==> (Y → Args [×] Y))
-- idₙ-curried [] Y = λ z → z
-- idₙ-curried (X ∷ XS) Y = λ x → (XS ==>-∘ λ g y → x , g y) (idₙ-curried XS Y)

idₙ-curried : (Args : List Set) → (Args ==> (Args [×] ⊤))
idₙ-curried [] = tt
idₙ-curried (X ∷ XS) = λ x → (XS ==>-∘ (x ,_)) (idₙ-curried XS)

eval : {X : Set ℓ} {Y : Set ℓ'} → (Args : List Set) → (Args ==> X) → (Args [×] Y) → (Y × X)
eval [] f vec = vec , f
eval (X ∷ Args) f (x , vec) = eval Args (f x) vec
{-# INLINE eval #-}

record I/O-Spec {ℓa} (Arg : Set ℓa) : Set (suc ℓa) where
  -- An I/O-Specification consists of a list of input types
  -- and a list of output types.
  -- 'Arg' is either 'Set' or 'ℐ → Set' for some index
  -- family ℐ.
  constructor _==I/O-Spec==>_
  field
    inputs : List Arg
    outputs : List Arg

  -- type of constructors for 'total' queries
  TConstr : (Arg → Set) → Setω
  TConstr P =
    ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} → 
      map P inputs ==> ((map P outputs ==> X) → F R X)
  TConstr' : (Arg → Set) → (Set ℓ) → Set ℓ
  TConstr' P X = map P inputs ==> ((map P outputs ==> X) → X)
  -- type of projections from concrete teachers
  TProj : ∀ {ℓ} → Set ℓ → (Arg → Set) → Set ℓ
  TProj T P = map P inputs ==> (map P outputs [×] T)

  -- type of constructors for queries that can end the game:
  PConstr : (Arg → Set) → Setω
  PConstr P =
    ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} → 
      map P inputs ==> (R → (map P outputs ==> X) → F R X)
  -- 
  -- type of projections from concrete teachers
  PProj : ∀ {ℓ} → Set ℓ → (Arg → Set) → Set ℓ
  PProj T P = map P inputs ==> Maybe (map P outputs [×] T)

data QueryType : Set₂ where
  -- total query: (total = this query can't end the game)
  Total : (q : I/O-Spec Set) → QueryType
  -- total queries parametric in an index set:
  Total+Indexed : {ℐ : Set} → (q : I/O-Spec (ℐ → Set)) → QueryType
  -- partial query is one that can end the learning game
  Partial : (q : I/O-Spec Set) → QueryType

-- For each query type, induces constructors of the functor 'F' of certain
-- shape:
Constr : QueryType → Setω
Constr (Total q) = I/O-Spec.TConstr q id
Constr (Total+Indexed {ℐ} q) = ∀ {i : ℐ} → I/O-Spec.TConstr q (_$ i)
Constr (Partial q) = I/O-Spec.PConstr q id

ConstrF : ∀ ℓ' → QueryType → Set ℓr → Set ℓ → Set (ℓ' ⊔ ℓ ⊔ ℓr) → Set (ℓ' ⊔ ℓ ⊔ ℓr)
ConstrF _ (Total q) R X Y =
  mi inputs ==> ((mi outputs ==> X) → Y)
  where open I/O-Spec q
        mi = map id
ConstrF _ (Total+Indexed {ℐ} q) R X Y =
  ∀ {i : ℐ} → map (_$ i) inputs ==> ((map (_$ i) outputs ==> X) → Y)
  where open I/O-Spec q
ConstrF _ (Partial q) R X Y =
  mi inputs ==> (R → ((mi outputs ==> X) → Y))
  where open I/O-Spec q
        mi = map id

-- ConstrF-map : ∀ ℓ' → (q : QueryType)
--               → {R : Set ℓr} → {X : Set ℓ} → {Y : Set (ℓ' ⊔ ℓ ⊔ ℓr)}
--               →
--               → ConstrF ℓ'  bbq
-- ConstrF-map _ (Total q) R X Y =

Proj : QueryType → ∀ {ℓ} → Set ℓ → Set ℓ
Proj (Total q) {ℓ} TQ =
  TQ → I/O-Spec.TProj q {ℓ} TQ id
Proj (Total+Indexed {ℐ} q) {ℓ} TQ =
  TQ → (∀ {x : ℐ} → I/O-Spec.TProj q TQ (_$ x))
Proj (Partial q) {ℓ} TQ =
  TQ → I/O-Spec.PProj q {ℓ} TQ id

private
  Teacherδ : ∀ {ℓt : Level} (T : Set ℓt) → Setω
  Teacherδ T = ∀ {ℓr : Level} {R : Set ℓr} {ℓ : Level} {X : Set ℓ} → F R X → M R T X

-- Conversion functions:
module fromNatTransformation {ℓ} {QT : Set ℓ} (δ : Teacherδ QT) where

  -- nat2query : (q : QueryType) → 
  nat2total : (q : I/O-Spec Set)
              → I/O-Spec.TConstr q id
              → QT → I/O-Spec.TProj q QT id
  nat2total q query st =
    -- we first pass all the inputs to the query constructor,
    -- obtaining query+inputs, which only needs the continuation
    -- as the remaining parameter. We pass the identity
    -- to it and yields something in F R X, which then
    -- can be passed to δ : F R X → M R X
    ((map id inputs) ==>-∘ λ query+inputs →
      case δ {R = ⊥} (query+inputs (idₙ-curried (map id outputs))) st of λ
      { (inj₂ (st' , o-vec)) → [×]-map {Args = map id outputs} (λ {tt → st'} ) o-vec
      } 
    ) (query {R = ⊥} {X = map id outputs [×] ⊤})
    where open I/O-Spec q
  
  nat2partial : (q : I/O-Spec Set)
                → I/O-Spec.PConstr q id
                → QT → I/O-Spec.PProj q QT id
  nat2partial q query st =
    ((map id inputs) ==>-∘ λ query+inputs →
      case δ {R = ⊤} (query+inputs tt (idₙ-curried (map id outputs))) st of λ
      { (inj₁ tt) → nothing 
      ; (inj₂ (st' , o-vec)) → just ([×]-map {Args = map id outputs} (λ {tt → st'} ) o-vec)
      } 
    ) (query {R = ⊤} {X = map id outputs [×] ⊤})
    where open I/O-Spec q

  -- the parametric version of nat2total:
  nat2totalfamily : (X : Set) -- <- the index set
              → (q : I/O-Spec (X → Set))
              → (∀ {x : X} → I/O-Spec.TConstr q (_$ x))
              → QT → (∀ {x : X} → I/O-Spec.TProj q QT (_$ x))
  nat2totalfamily X q query st {x} =
    -- we first pass all the inputs to the query constructor,
    -- obtaining query+inputs, which only needs the continuation
    -- as the remaining parameter. We pass the identity
    -- to it and yields something in F R X, which then
    -- can be passed to δ : F R X → M R X
    ((map (_$ x) inputs) ==>-∘ λ query+inputs →
      case δ {R = ⊥} (query+inputs (idₙ-curried (map (_$ x) outputs))) st of λ
      { (inj₂ (st' , o-vec)) → [×]-map {Args = map (_$ x) outputs} (λ {tt → st'} ) o-vec
      } 
    )
    (query {x} {R = ⊥} {X = map (_$ x) outputs [×] ⊤})
    where
      open I/O-Spec q

-- convert the natural transformation to a record field of the concrete teacher
-- each case uses the Yoneda-idea to inject the identity map as the
-- continuation
Yoneda : ∀ {ℓ} {QT : Set ℓ} (δ : Teacherδ QT) (q : QueryType)
         → Constr q
         → Proj q QT
Yoneda δ (Total q) constr = fromNatTransformation.nat2total δ q constr
Yoneda δ (Total+Indexed {ℐ} q) constr = fromNatTransformation.nat2totalfamily δ ℐ q constr
Yoneda δ (Partial q) constr = fromNatTransformation.nat2partial δ q constr

-- The converse direction: turn fields of the concrete teacher records/structs
-- into natural transformations to `M R QT X`
Yoneda⁻¹ : ∀ {ℓt} (QT : Set ℓt) {ℓr} {R : Set ℓr} {ℓx} {X : Set ℓx}
          (q : QueryType)
          → Proj q QT
          → ConstrF ℓt q R X (M R QT X)
Yoneda⁻¹ QT (Total q) answer-query =
  (map id inputs ==>-∘ λ T→O×T O→X st →
    inj₂ (eval (map id outputs) O→X (T→O×T st)))
  ((map id inputs) ==>-flip answer-query)
  where open I/O-Spec q
Yoneda⁻¹ QT (Total+Indexed q) answer-query {idx} =
  (map (_$ idx) inputs ==>-∘ λ T→O×T O→X st →
    inj₂ (eval (map (_$ idx) outputs) O→X (T→O×T st)))
  ((map (_$ idx) inputs) ==>-flip λ - → answer-query - {idx})
  where open I/O-Spec q
Yoneda⁻¹ QT (Partial q) answer-query =
  (map id inputs ==>-∘ λ T→1+O×T ret O→X st →
    case (T→1+O×T st) of λ
    { nothing → inj₁ ret
    ; (just O,T) → inj₂ (eval (map id outputs) O→X O,T)
    })
  ((map id inputs) ==>-flip answer-query)
  where open I/O-Spec q


==> anc/src/Utils.agda <==
{-# OPTIONS --safe #-}

open import Level hiding (suc)
open import Data.Sum as ⊎
open import Data.Nat
open import Data.Nat.Properties
open import Data.Product
open import Data.Nat.Induction using (<-wellFounded)
open import Induction.WellFounded using (Acc; acc)
open import Data.Nat.Logarithm
open import Data.Nat.Logarithm.Core
open import Data.Sum.Properties as ⊎
open import Function.Base

open import Relation.Binary.PropositionalEquality 

module Utils where

⊎-map₂∘map₂ : ∀ {a b c e : Level} {A : Set a} {B : Set b} {C : Set c} {E : Set e} (f : B → C)  (g : A → B)
            → ⊎.map₂ f ∘ ⊎.map₂ g ≗ ⊎.map₂ {A = E} (f ∘ g)
⊎-map₂∘map₂ {E = E} f g x =
  begin
  ⊎.map₂ f (⊎.map₂ g x) ≡⟨⟩
  ⊎.map id f (⊎.map id g x) ≡⟨ map-map x ⟩
  ⊎.map (id ∘ id) (f ∘ g) x ≡⟨ map-cong (λ _ → refl) (λ _ → refl) x ⟩
  ⊎.map₂ (f ∘ g) x
  ∎
  where open ≡-Reasoning
  
 


-- a helper that iterates an endomap on X with exceptions in R.
-- We interpret the exception R as the teacher surrendering
iterate : ∀ {ℓ ℓr} {X : Set ℓ} {R : Set ℓr} → ℕ → (X → R ⊎ X) → (X → R ⊎ X)
iterate ℕ.zero _ = inj₂
iterate {ℓ} (ℕ.suc n) f q = case (f q) of λ
  { (inj₁ r) → inj₁ r
  ; (inj₂ q') → iterate n f q'
  }


m≤n⇒m+k≡n : ∀ {m n : ℕ} → m ≤ n → Σ[ k ∈ ℕ ] m + k ≡ n
m≤n⇒m+k≡n {m} {n} z≤n = n , refl
m≤n⇒m+k≡n (s≤s {m} {n} m≤n) with (m≤n⇒m+k≡n m≤n)
... | (k , m+k≡n) = k , cong ℕ.suc m+k≡n

2*n≡n+n : ∀ n → 2 * n ≡ n + n
2*n≡n+n n = (cong (n +_) (+-identityʳ _))

2*suc-n≡2+n+n : ∀ n → 2 * (ℕ.suc n) ≡ 2 + (n + n)
2*suc-n≡2+n+n n = trans (cong ((1 + n) +_) (+-identityʳ _)) (+-suc (1 + n) n)

2^⌊log2n⌋-acc≤n : ∀ n → (rs : Acc _<_ (1 + n)) → 2 ^ (⌊log2⌋ (1 + n) rs) ≤ 1 + n
2^⌊log2n⌋-acc≤n ℕ.zero rs = s≤s z≤n
2^⌊log2n⌋-acc≤n (ℕ.suc n) (acc rs) =
  begin
  2 ^ (⌊log2⌋ (2+ n) (acc rs))       ≡⟨⟩
  2 * 2 ^ (⌊log2⌋ (ℕ.suc ⌊ n /2⌋) _) ≤⟨ *-monoʳ-≤ 2 (2^⌊log2n⌋-acc≤n _ _ ) ⟩
  2 * (ℕ.suc ⌊ n /2⌋)                ≡⟨ 2*suc-n≡2+n+n _ ⟩
  2 + (⌊ n /2⌋ + ⌊ n /2⌋)            ≤⟨ +-monoʳ-≤ (2+ ⌊ n /2⌋) (⌊n/2⌋≤⌈n/2⌉ _)  ⟩
  2 + (⌊ n /2⌋ + ⌈ n /2⌉)            ≡⟨ cong (2 +_) (⌊n/2⌋+⌈n/2⌉≡n _) ⟩
  2+ n
  ∎
  where open ≤-Reasoning

2^⌊log₂n⌋≤n : ∀ n → .{{ _ : NonZero n }} → 2 ^ ⌊log₂ n ⌋ ≤ n
2^⌊log₂n⌋≤n (ℕ.suc n) = 2^⌊log2n⌋-acc≤n n (<-wellFounded (ℕ.suc n))

2^⌊log₂n⌋≤1+n : ∀ n → 2 ^ ⌊log₂ n ⌋ ≤ 1 + n
2^⌊log₂n⌋≤1+n ℕ.zero = s≤s z≤n
2^⌊log₂n⌋≤1+n (suc n) = ≤-trans (2^⌊log₂n⌋≤n (suc n)) (s≤s (m≤n+m n 1))

n≤2^⌈log2n⌉-acc : ∀ n → (rs : Acc _<_ n) → n ≤ 2 ^ (⌈log2⌉ n rs)
n≤2^⌈log2n⌉-acc ℕ.zero _ = z≤n
n≤2^⌈log2n⌉-acc (ℕ.suc ℕ.zero) _ = s≤s z≤n
n≤2^⌈log2n⌉-acc (2+ n) (acc rs) =
  begin
  2+ n ≡⟨ cong 2+ (⌊n/2⌋+⌈n/2⌉≡n _) ⟨
  2+ (⌊ n /2⌋ + ⌈ n /2⌉) ≤⟨ +-monoʳ-≤ 2 (+-monoˡ-≤ _ (⌊n/2⌋≤⌈n/2⌉ n)) ⟩
  2+ (⌈ n /2⌉ + ⌈ n /2⌉) ≡⟨ 2*suc-n≡2+n+n _ ⟨
  2 * (1 + ⌊ 1 + n /2⌋) ≤⟨ *-monoʳ-≤ 2 (n≤2^⌈log2n⌉-acc (1 + ⌊ 1 + n /2⌋) _) ⟩
  2 * 2 ^ (⌈log2⌉ (1 + ⌊ 1 + n /2⌋) _) ≡⟨⟩
  2 ^ (⌈log2⌉ (2+ n) (acc rs))
  ∎
  where open ≤-Reasoning

n≤2^⌈log₂n⌉ : ∀ n → n ≤ 2 ^ ⌈log₂ n ⌉
n≤2^⌈log₂n⌉ n = n≤2^⌈log2n⌉-acc n (<-wellFounded n)

⌊n*2+1/2⌋≡⌊n*2/2⌋ : ∀ n →   ⌊ n * 2 + 1 /2⌋ ≡ ⌊ n * 2 /2⌋
⌊n*2+1/2⌋≡⌊n*2/2⌋ ℕ.zero = refl
⌊n*2+1/2⌋≡⌊n*2/2⌋ (ℕ.suc n) = cong ℕ.suc (⌊n*2+1/2⌋≡⌊n*2/2⌋ n)

⌊2*n+1/2⌋≡⌊2*n/2⌋ : ∀ n →   ⌊ 2 * n + 1 /2⌋ ≡ ⌊ 2 * n /2⌋
⌊2*n+1/2⌋≡⌊2*n/2⌋ n = begin
  ⌊ 2 * n + 1 /2⌋ ≡⟨ cong (λ - → ⌊ - + 1 /2⌋) (*-comm 2 n) ⟩
  ⌊ n * 2 + 1 /2⌋ ≡⟨ ⌊n*2+1/2⌋≡⌊n*2/2⌋ n ⟩
  ⌊ n * 2 /2⌋ ≡⟨ cong ⌊_/2⌋ (*-comm n 2) ⟩
  ⌊ 2 * n /2⌋ 
  ∎
  where open ≡-Reasoning

-- some adjunctions
-- 
⌊_/2⌋-adj : ∀ {b} {m} → b ≤ 2 * m + 1 → ⌊ b /2⌋ ≤ m
⌊_/2⌋-adj {b} {m} b≤m = begin
  ⌊ b /2⌋ ≤⟨ ⌊n/2⌋-mono b≤m ⟩
  ⌊ 2 * m + 1 /2⌋ ≡⟨ ⌊2*n+1/2⌋≡⌊2*n/2⌋ m ⟩
  ⌊ 2 * m /2⌋ ≡⟨ cong ⌊_/2⌋ (2*n≡n+n m) ⟩
  ⌊ m + m /2⌋ ≡⟨ n≡⌊n+n/2⌋ m ⟨
  m
  ∎
  where open ≤-Reasoning

2^⇒⌊log₂n⌋ : ∀ k n .{{ _ : NonZero n }} → 2 ^ k ≤ n → k ≤ ⌊log₂ n ⌋
2^⇒⌊log₂n⌋ k (ℕ.suc n) 2^k≤n = begin
  k                  ≡⟨ ⌊log₂[2^n]⌋≡n k ⟨
  ⌊log₂ 2 ^ k ⌋      ≤⟨ ⌊log₂⌋-mono-≤ 2^k≤n ⟩
  ⌊log₂ (1 + n) ⌋    ∎
  where open ≤-Reasoning

⌊log₂n⌋⇒2^ : ∀ k n .{{ _ : NonZero n }} → k ≤ ⌊log₂ n ⌋ → 2 ^ k ≤ n 
⌊log₂n⌋⇒2^ k n k≤log[n] = begin
  2 ^ k           ≤⟨ ^-monoʳ-≤ 2 k≤log[n] ⟩
  2 ^ ⌊log₂ n ⌋   ≤⟨ 2^⌊log₂n⌋≤n n ⟩
  n               ∎
  where open ≤-Reasoning

≤-suc-pred : ∀ {m} → m ≤ suc (pred m)
≤-suc-pred {ℕ.zero} = z≤n
≤-suc-pred {suc m} = ≤-reflexive refl

>m-nonZero : ∀ {n} {m} → n > m → NonZero n
>m-nonZero n>m = >-nonZero (≤-<-trans z≤n n>m)

pred-≤ : ∀ {n} → pred n ≤ n
pred-≤ {ℕ.zero} = z≤n
pred-≤ {suc n} = help n
  where
    help : ∀ k → k ≤ suc k
    help ℕ.zero = z≤n
    help (suc k) = s≤s (help k)

bisect-sum : ∀ {c} {m} {k} → 2 ^ (1 + c) ≤ m + k → k ≤ m → 2 ^ c ≤ m
bisect-sum {c} {m} {k} 2^suc[c]≤m+k k≤m = *-cancelˡ-≤ 2 (begin
      2 * 2 ^ c ≡⟨⟩
      2 ^ (suc c) ≤⟨ 2^suc[c]≤m+k ⟩
      m + k ≤⟨ +-monoʳ-≤ m k≤m ⟩
      m + m ≡⟨ 2*n≡n+n m ⟨
      2 * m
      ∎)
  where
    open ≤-Reasoning

2*n≤2*k+1⇒n≤k : ∀ n k → 2 * n ≤ 1 + 2 * k → n ≤ k
2*n≤2*k+1⇒n≤k n k ineq = begin
  n ≡⟨ n≡⌊n+n/2⌋ n ⟩
  ⌊ n + n /2⌋ ≡⟨ cong ⌊_/2⌋ (2*n≡n+n n) ⟨
  ⌊ 2 * n /2⌋ ≤⟨ ⌊n/2⌋-mono ineq ⟩
  ⌊ 1 + 2 * k /2⌋ ≡⟨ cong ⌊_/2⌋ (+-comm 1 _) ⟩
  ⌊ 2 * k + 1 /2⌋ ≡⟨ ⌊2*n+1/2⌋≡⌊2*n/2⌋ k ⟩
  ⌊ 2 * k /2⌋ ≡⟨ cong ⌊_/2⌋ (2*n≡n+n k) ⟩
  ⌊ k + k /2⌋ ≡⟨ n≡⌊n+n/2⌋ k ⟨
  k
  ∎
  where
    open ≤-Reasoning

2^c≤1+k : ∀ c k → 2 ^ (suc c) ≤ 1 + 2 * k → 2 ^ c ≤ 1 + k
2^c≤1+k c k ax = bisect-sum {c} {1 + k} {k + 0} ax k0≤k1 
  where
    open ≤-Reasoning
    k0≤k1 : k + 0 ≤ 1 + k
    k0≤k1 = ≤-trans (≤-reflexive (+-identityʳ k)) (m≤n+m k 1)

2^k≤m⇒0<m : ∀ {k} {m} → 2 ^ k ≤ m → 0 < m
2^k≤m⇒0<m {ℕ.zero} {m} ineq = ineq
2^k≤m⇒0<m {suc k} {m} ineq = 2^k≤m⇒0<m {k} {m} (≤-trans (^-monoʳ-≤ 2 (m≤n+m k 1)) ineq)

2^k<m<2^suc[k]⇒0<k : ∀ {k} {m} → 2 ^ k < m → m < 2 ^ (1 + k) → 0 < k
2^k<m<2^suc[k]⇒0<k {ℕ.zero} {suc ℕ.zero} (s≤s ()) _
2^k<m<2^suc[k]⇒0<k {ℕ.zero} {2+ m} _ (s≤s (s≤s ()))
2^k<m<2^suc[k]⇒0<k {suc k} {m} _ _ = s≤s z≤n



==> anc/src/index.agda <==
{-# OPTIONS --safe #-}

-- ----------------------------------------
-- Formalized Run-Time Analysis of Active Learning -- Coalgebraically in Agda
-- Thorsten Wißmann
-- https://arxiv.org/abs/2602.16427v2
-- ----------------------------------------
-- For a summary of the main results, see here:
import Main-Results


import Auxiliary-Definitions
import Finite
import Partial-Map
import ListBisect
import Utils
import Polynomial-vs-Exponential-Growth
import Dec2 -- Heterogenous Decidability

-- Automata models:
import Mealy
import Moore
import DFA

import DFA-Examples.Password-DFA -- example of DFAs with singleton languages

-- General definitions of a learning game, learners, and teachers:
import Game-Basics
import Game-Definitions

-- The main theorem for verifying the run-time bound and thus also
-- the correctness of a learning algorithm:
import Learner-Correctness

-- ------------------------------------
-- Instances of the natural number ℕ guessing game:
-- ------------------------------------
import NatLearning
import NatExamples.SimpleLogLearner
import NatExamples.HonestTeacher
-- A learner that learns any number n within n guesses:
import NatExamples.LinearLearner
-- A learner that learns any number n within log(n) guesses:
import NatExamples.LogLearner
-- Even for a fixed interval of size k, there is a teacher
-- that keeps the learning game runing for at least log(k)
-- guesses:
import NatExamples.AdversarialTeacher
-- If the teacher does not have internal state, then there
-- is some learner that guesses the secret right away within
-- at most 2 guesses:
import NatExamples.GuessingLearner

-- ------------------------------------
-- Game definitions for other types of automata:
-- ------------------------------------
-- Deterministic Finite Automata:
import DFALearning
import DFA-Examples.Enumerator
import DFA-CE-Size-Learning
import DFA-Restricted-Learning

-- A proof that in the restricted DFA setting
-- (without counterexamples but only a yes/no), learning with
-- a polynomial bound on queries is not possible:
-- 
import Fin-Pigeonhole-Principle
import DFA-Examples.Password-DFA
import Polynomial-vs-Exponential-Growth
import DFA-Examples.DFA-Restricted-Bound

-- Mealy machines:
import Mealy-Full-Trace-Learning
import Mealy-Last-CE-Size-Learning
-- Every learner in the last-symbol game yields a learner in the
-- full-trace game with the same time bound:
import Mealy-Full-Trace-Reduction

import L-Sharp.Observations
import L-Sharp.State
import L-Sharp.Hypothesis
import L-Sharp.Extend
import L-Sharp.SaturateBasis
import L-Sharp.ProcessCE
import L-Sharp.Algorithm
import L-Sharp.Correctness
import L-Sharp.Stepping

